Using Attribution to Decode Dataset Bias in Neural Network Models for Chemistry

Deep neural networks have achieved state of the art accuracy at classifying molecules with respect to whether they bind to specific protein targets. A key breakthrough would occur if these models could reveal the fragment pharmacophores that are causally involved in binding. Extracting chemical details of binding from the networks could potentially lead to scientific discoveries about the mechanisms of drug actions. But doing so requires shining light into the black box that is the trained neural network model, a task that has proved difficult across many domains. Here we show how the binding mechanism learned by deep neural network models can be interrogated, using a recently described attribution method. We first work with carefully constructed synthetic datasets, in which the 'fragment logic' of binding is fully known. We find that networks that achieve perfect accuracy on held out test datasets still learn spurious correlations due to biases in the datasets, and we are able to exploit this non-robustness to construct adversarial examples that fool the model. The dataset bias makes these models unreliable for accurately revealing information about the mechanisms of protein-ligand binding. In light of our findings, we prescribe a test that checks for dataset bias given a hypothesis. If the test fails, it indicates that either the model must be simplified or regularized and/or that the training dataset requires augmentation.

==> anc/logic_0_test_molecules.tsv <==
mol_id	smiles	label
ZINC00029017	Cc1ccc(c(c1)OCCn1c(c(c2c1cccc2)C#N)C)C(C)C	1
ZINC00146451	Cc1ccccc1C(=O)NNC(=O)c1ccccc1	0
ZINC00259383	COc1ccc(cc1)C1OCC(CO1)(CO)CO	0
ZINC00262602	CCCN1C(=O)N([C@@](CC1(C)C)(C)O)c1ccccc1	1
ZINC00409718	C[N+]1(CCCCC1)Cc1c[nH]c2c1cccc2	0
ZINC00411844	c1ccc(cc1)C(=O)NNC(=O)Cn1c2ccccc2nn1	0
ZINC00444759	Cc1c(sc2c1c(=O)n(c(n2)SCc1ccccc1)CC=C)C	0
ZINC00818906	COc1ccc(cc1)NC(=O)CSc1nnc(o1)c1cccc(c1)Cl	0
ZINC01063200	Cc1ccccc1c1nnn(n1)CC(=O)NC1CCCC1	0
ZINC01358332	CCCC(=O)Nc1ccc(cn1)NC(=O)C(C)C	1
ZINC01702544	C1[C@@H]2C[C@H]([C@H]1C=C2)C#N	0
ZINC01710334	CC/C=C(\C)/C1(C(=O)NC(=O)NC1=O)C(C)C	1
ZINC01865438	C[C@]1(C(=O)NC(=O)N1)c1ccc(cc1)Br	0
ZINC02011316	CCC/C=C/CC(=O)[O-]	1
ZINC02131263	c1ccc2c(c1)C=C(CO2)/C=C\1/C(=O)c2ccc(cc2O1)O	0
ZINC02193156	C[NH+](C)CCC[C@@H](C#N)c1ccccc1Sc1ccc(cc1)Cl	1
ZINC02334576	CN(C)C(=O)CSc1nn2cnnc2s1	0
ZINC02580265	CCOC(=O)[C@@H](C)CC(=O)c1cc(cc(c1)C)C	1
ZINC02584543	CC[C@@H](C)OC(=O)Cl	0
ZINC02987004	CCOc1ccc(cc1)OCCOc1ccccc1[N+](=O)[O-]	1
ZINC02991536	Cc1cccc(c1)OCCNC(=S)NC(=O)c1cccnc1	1
ZINC03207138	c1ccc2c(c1)CN(C2=N)c1cccc(c1)C(=O)[O-]	0
ZINC03295066	c1ccc2c(c1)c(ncn2)S[C@@H]1CCOC1=O	0
ZINC03405963	CCOc1ccc(cc1)NC(=O)CNc1ccc(cc1Cl)C	1
ZINC03536441	CCOc1ccccc1OCc1cc(cc2c1OCOC2)[N+](=O)[O-]	1
ZINC04140075	c1ccc(cc1)/C=N/NC(=O)CN1CCCc2c1cccc2	0
ZINC04265763	CCCCC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)Cc1ccc(cc1)OC	1
ZINC04278492	c1ccn2cc(CSc3nnc(n3N)c3ccco3)[nH+]c2c1	0
ZINC04322529	c1ccc(c(c1)/C=N/NC(=S)N[C@@H]1C[C@H]2C[C@@H]1[C@@H]1[C@@H]2CC=C1)O	0
ZINC04826782	CCOc1ccc(c(c1)[N+](=O)[O-])NC(=O)[C@H](C)O	1
ZINC04917629	CC1=C([C@@H](NC(=O)N1)c1ccccc1OCC=C)C(=O)OC	1
ZINC04950806	Cc1cc(cc(c1)NC(=O)CSc1nnc(o1)c1ccc(cc1)O)C	0
ZINC05213338	CC(=O)COC(=O)[C@H](CCSC)NC(=O)c1ccc(cc1)Cl	1
ZINC05325488	CCOC(=O)CC[C@@](C=C)(n1c2ccccc2nn1)OCC	1
ZINC05331940	c1ccc(cc1)[C@@H]1C[C@H](c2ccccc2N1)[NH+]1CCCC1	0
ZINC05373969	CC(C)C[C@H](C(=O)[O-])N1C(=O)/C(=C\c2ccn(c2)C)/SC1=S	0
ZINC05676721	C[C@@H]1CC(=O)N=C(N1)SC(=O)c1cc(c(c(c1)OC)OC)OC	0
ZINC05777231	c1ccc2c(c1)ccc(c2/C=N/NC(=O)Cn1cncn1)O	0
ZINC05859929	CCCCCC(=O)Nc1cc(ccc1C)Cl	1
ZINC06364722	CC(C)OC(=O)/C(=C/c1ccc(cc1)C(=O)OC)/C#N	0
ZINC06810506	CCCSc1ncc(c(n1)C(=O)Nc1ccccc1Cl)Cl	1
ZINC06883966	c1cc(sc1)c1nc([nH]n1)SCC(=O)NC(=O)NC1CCCC1	0
ZINC08253334	CCOc1c(cc(cc1Br)C[NH2+]C1CCCCCC1)OC	1
ZINC08616115	Cn1c(=O)c2c([nH]c1=[NH2+])n[nH]n2	0
ZINC08993641	CCN1[C@@H]2CS(=O)(=O)C[C@@H]2N(C1=S)c1cccc(c1)Cl	0
ZINC09472007	c1ccc(cc1)Oc1ccc(cc1)C(=O)Nc1ccc2c(c1)scn2	0
ZINC11902748	Cc1cc(ncn1)Nc1ccc(cc1)C(=O)OC	0
ZINC12556044	C[C@@H](C(=O)Nc1ccc(cc1)N(C)C)Nc1ccc2c(c1)CCC2	0
ZINC12849416	c1cc(ccc1CC(=O)NC(C1CC1)C1CC1)F	0
ZINC12984540	Cc1cc(c2cnn(c2n1)C(C)C)C(=O)N1CCCC1	0
ZINC13012159	CCN(CC)S(=O)(=O)c1ccc(c(c1)NC(=O)c1ccc(s1)Br)OC	0
ZINC13382271	c1ccc(c(c1)[C@@H]1[C@H]2CCCC[C@]2(CC[NH2+]1)O)Cl	0
ZINC13624291	CCc1ccc2c(c1)c1c([nH]2)nc(nn1)SCCN1CCOCC1	1
ZINC13720638	COc1ccccc1C[NH2+]Cc1ccc(o1)c1ccccc1	1
ZINC14086744	Cc1ccc(o1)/C=C(\C#N)/c1nc(cs1)c1ccc(cc1)F	0
ZINC14139120	C[C@@H](c1ccco1)NC(=O)/C=C/c1csc(n1)c1ccc(cc1)F	0
ZINC14256946	CC(C)c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)N(C)C	0
ZINC14426185	c1ccc(cc1)CN1C[C@@H](CC1=O)C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC14463861	Cc1ccc(c2c1[C@H]1C=CC[C@@H]1[C@@H](N2)c1cccc2c1cccc2)O	0
ZINC15110147	CCOC(=O)c1ccc2c(c1)c1c(cn2)c(=O)nc2n1ccs2	1
ZINC15841858	c1ccc(cc1)c1cc([nH]n1)C(=O)NNC(=O)c1cccc(c1)F	0
ZINC16048109	C[NH+](C)CCCNS(=O)(=O)c1cc(ccc1OC)Br	1
ZINC19118164	Cc1cc(nc(n1)[C@@H]1CCCN1C(=O)c1ccc2c(c1)OCCO2)O	0
ZINC19399016	CC(C)COc1ccc(cn1)N	0
ZINC19796813	c1ccc2c(c1)cc1c(n2)N(CC1)C(=O)c1ccc(cc1)Br	0
ZINC20143213	C[C@H](c1ccccc1)NC1CC([NH2+]C(C1)(C)C)(C)C	0
ZINC21001587	CCC(=O)Nc1ccc(cc1)C(=O)NCCn1cc[nH+]c1	1
ZINC21082329	C/C(=N\Nc1nc(n[nH]1)SC1CCCC1)/c1ccc2ccccc2c1	0
ZINC23691808	C[NH+](C)[C@@H](CNC(=O)c1cccc(c1Cl)Cl)c1ccccc1OC	0
ZINC24368073	Cn1cc(cn1)CN(C)C(=O)Nc1cccc(c1)Cl	0
ZINC24887493	CS(=O)(=O)c1ccccc1C[N@H+]1CC[C@@H](CC1)NC1CCCCCC1	0
ZINC25720352	CC(=O)CC(=O)CCCC(=O)[O-]	1
ZINC27794126	Cc1ccccc1OCC(=O)NCCc1csc(n1)C	1
ZINC32014449	CCN(CCO)C(=O)c1ccc(cc1)OC	1
ZINC32753672	Cc1ccc(cn1)C(=O)Nc1ccc(c(c1)NS(=O)(=O)C)OC	0
ZINC32769422	C1CCC(CC1)C(=O)N1CCN(CC1)C(=O)C1CCCC1	0
ZINC33047977	CCCCNS(=O)(=O)c1cccc(c1)F	1
ZINC33162623	C[C@H](c1ccc(cc1)F)N(C)C(=O)Cn1ccc(=O)n(c1=O)C	0
ZINC33480352	CC(C)CCOC(=O)N/C=C\c1ccco1	1
ZINC34938480	C[C@H](C(=O)NCCCOC)[NH2+]Cc1ccco1	1
ZINC35661867	CCCCCCOc1c(cc(cc1Cl)Cl)C[NH3+]	1
ZINC37571176	C=CCNC(=O)[C@H]1CCN(C1=O)c1ccc(cc1F)F	1
ZINC37854061	CCN(CCO)C(=O)Cc1cccc2c1cccc2	1
ZINC38709021	C=CCNC(=O)Nc1ccc2c(c1)N(CC2)C(=O)C1CCCC1	1
ZINC38754540	c1ccn2cc(c(c2c1)N)C(=O)NCc1cc(on1)c1ccco1	0
ZINC38766138	c1ccc2c(c1)cc([nH]2)C(=O)OCc1cc(on1)c1ccc(cc1)F	0
ZINC38865725	CCOC(=O)C(=O)Nc1cc(nn1c1nc(cs1)c1cccs1)C	1
ZINC39021543	CC1=C([C@H](N=N1)Nc1cc(ccc1OC)Cl)[N+](=O)[O-]	0
ZINC39211725	CC1(CC2=C(C(=O)C1)NC1=NC(=O)NC(=O)[C@H]1[C@@H]2c1cccnc1)C	0
ZINC39371573	CC(C)(C)CN1CC[N@H+]([C@@H](C1)CCO)Cc1ccc(c(c1)F)F	1
ZINC39410249	c1c2c(c(c(=O)[nH]1)C#N)CCC2	0
ZINC39445335	CNC(=O)c1cc(ccc1Cl)c1cccc(c1)[C@H]1C=CN=[NH+]1	0
ZINC39974830	CCCSc1nnc(n1C1CCCCC1)C	1
ZINC40161601	C[C@@H](COC)Nc1nc(cs1)c1cccc(c1)C(F)(F)F	1
ZINC40205108	CCCn1c2ccccc2[nH+]c1CCCNC(=O)[C@@H]1CCCO1	1
ZINC40231297	CC(C)c1[nH+]c2ccccc2n1CCCOc1ccccc1Cl	1
ZINC40780586	Cc1ccc2c(c1)N(C(=O)[C@](O2)(C)C(=O)NCCn1cccn1)C	1
ZINC41124677	COCCCNS(=O)(=O)c1cc2cccc3c2c(c1)c(=O)[nH]c3=O	1
ZINC41301130	Cc1cc(ccc1O[C@H](C)C(=O)NCCCCCC(=O)OC)Cl	1
ZINC41496228	CC(C)c1ccc(cc1)OCC(=O)[C@H](C#N)c1[nH]c2ccccc2n1	0
ZINC41529805	CN(Cc1ccc(c(c1)OC)OC)c1c2ccccc2nnc1C#N	0
ZINC42023218	c1ccc2c(c1)c(=O)c(c[nH]2)C(=O)NCCc1[nH]c2ccccc2n1	1
ZINC43646610	CCOC(=O)CCN(C)Cc1ccccc1C(F)(F)F	1
ZINC44450666	COc1ccc(cc1)CCC(=O)Nc1nc2c(s1)C(=O)CCC2	0
ZINC44670257	c1cocc1C(=O)N1CCC(CC1)C(=O)NCCNC(=O)C1CC1	1
ZINC44940697	c1cscc1[C@H]1CCCN1C(=O)CCN1C(=O)CCC1=O	0
ZINC44978358	Cc1ccc(c(c1)S(=O)(=O)N(C)C)OCCCOC	1
ZINC45113308	CC(C)CCOCCNC(=O)c1c[nH]c2c1cccc2	1
ZINC45416672	Cc1ccc(c(c1)C)OCC(=O)NCCc1nc2ccccc2s1	1
ZINC46512086	CCOc1cc(ccc1OC)NC(=O)c1ccc(cc1)C#N	1
ZINC46551029	Cc1ccc(cc1C(=O)NC1CCCCC1)S(=O)(=O)NCCOC	1
ZINC47490385	Cn1c2c(cn1)[C@H](CCC2)NC(=O)c1cc2ccccc2oc1=O	0
ZINC48251617	CC(=O)c1ccc(s1)C(=O)N1CCC[N@H+](CC1)CCOC	1
ZINC48332847	CC(=C[C@H]1[C@H](C1(C)C)C(=O)NCCOC)C	1
ZINC48386838	C[C@H]1CC[C@@H](CN1C(=O)CCc1c[nH]c2c1cccc2)C(=O)N	0
ZINC48668328	CCN1CCN(CC1)c1ccc(cc1NC(=O)C(=O)NC[C@@H](C)O)Cl	0
ZINC48925124	CCNC(=O)CN(C)C(=O)c1c(ccc(n1)OCC)Cl	1
ZINC48953585	CCCN(CC#N)C(=O)c1c(c2cc(ccc2[nH]1)Cl)Cl	1
ZINC49450658	Cc1ccc(s1)C(=O)N1CCC[C@H](C1)N1CCNC1=O	0
ZINC49482068	CCS(=O)(=O)N1CC(C1)c1nc(no1)c1ccccn1	0
ZINC53755944	C[C@@H](c1ccc(cc1)CNC(=O)Nc1ccc2c(c1)OCO2)O	0
ZINC54057917	c1cc[nH+]c(c1)N1CCN(CC1)C(=O)CCCn1cncn1	1
ZINC54849371	CC(C)CC(=O)N[C@H](C(C)C)C(=O)Nc1ccccc1Cl	0
ZINC55818005	Cc1ccc(c(c1)OC)NC(=O)CSc1ccccc1C	0
ZINC57322937	c1ccc(c(c1)C#N)NC(=O)CN1CCN(CC1)c1ccccc1Cl	0
ZINC57548144	c1cc(c(c(c1)F)F)CSc1nnnn1C1CCCCC1	0
ZINC57974530	COc1ccc(c(c1)OC)/C=C/C(=O)OC[C@H]1CCCO1	0
ZINC59363326	c1ccc2c(c1)ncn2/N=C(\[O-])/[C@H]1CCN(C1=O)c1cccc(c1)Br	0
ZINC60138380	Cc1cc(c(o1)C)[C@H](C)NC(=O)C(C)(C)c1ccccc1	0
ZINC63612653	CCC(=O)N(CC1=NC(=C([C@H]1C)C(=O)OCC)C)C1CCCCC1	1
ZINC63739098	CCCCOCCOCc1cccc(c1)Nc1ccc2nnnn2n1	1
ZINC63786437	Cn1ccc2c1ccc(c2)C(=O)/N=C/1\N=N[C@H](S1)[C@@H]1CCCO1	0
ZINC65259826	CNC(=O)[C@@H]1CN(CC21CCCCC2)S(=O)(=O)c1cccnc1	0
ZINC65429566	CN(C)C(=O)CCNC(=O)Nc1ccc(c(c1)C(F)(F)F)F	1
ZINC65491660	CCc1cc(sc1C)C(=O)N1CCC(CC1)CS(=O)(=O)N	0
ZINC65622956	CC(C)(C)c1nc(cs1)CC(=O)NC[C@@H](c1ccccc1)OC	0
ZINC66116650	CC[NH+](CC)CCNCc1ccc(c(c1)OC)OCCOCC	1
ZINC66172043	CCc1ccc(cc1)O[C@@H](C)C[NH2+]CC[NH+](CC)CC	1
ZINC66181023	CC(C)Oc1ccc2ccccc2c1C[NH2+]CC1CCCCC1	1
ZINC66216677	CCCCCCOc1cccc(c1)NC(=O)C[NH2+]CCC	1
ZINC67712698	c1cc(sc1)CN(CCO)C(=O)[C@H]1CCOC1	1
ZINC68588568	CCC[C@@H]1[C@@H](C=NN1C(=O)C)CC	1
ZINC68921290	CCCCN(CCOC)S(=O)(=O)c1ccc(s1)CC	1
ZINC69491254	Cc1cnn(c1)[C@@H]1CCCN(C1)C(=O)CCc1[nH]c2ccccc2n1	0
ZINC69600370	CC(C)(C)C(=O)N1CCC[C@H](C1)C(=O)OCCOCC(F)(F)F	1
ZINC69668841	Cc1ccccc1C1(CC1)CNC(=O)N1CCC(CC1)C(=O)N	0
ZINC69738078	CC[C@H]1CN(CC[N@@H+]1CCOC)CCN1C(=O)CNC1=O	1
ZINC69754814	CCOc1ccccc1C(=O)NCc1csc(n1)C1CC1	1
ZINC69874808	c1ccc(cc1)[C@@H](CSCCC(=O)Nc1ccc2c(c1)OCO2)O	1
ZINC70872887	C[C@@H]1CC[C@@H](CC1)Oc1cc(ccn1)CNC(=O)CC[C@H]1CCCO1	0
ZINC71814187	c1cc(sc1)COC[C@@H](CN1C(=O)[C@H]2CCCCN2C1=O)O	1
ZINC71829774	C[C@H]1CC[C@@H](CN1C(=O)CN1c2ccccc2SCC1=O)C(=O)N	0
ZINC71859024	CC(C)OCCCNC(=O)C[S@@](=O)Cc1c(cccc1Cl)F	1
ZINC71931832	C[C@@]12CC[C@@H](C1(C)C)C[C@H]2NC(=O)NCc1cccc(c1)COC	1
ZINC71964946	Cc1nnc(n1CC=C)SCCCN1C(=O)CNC1=O	1
ZINC72035918	CCCCN1C(=O)c2ccc(cc2C1=O)C(=O)Nc1cc[nH]n1	1
ZINC72253908	C[C@@H]1CCN(CC1)C[C@@H](C[NH2+]C[C@H]1CCCN1c1cccnn1)O	1
ZINC72275770	Cn1cc(cn1)[C@H]1[C@H](CC(=O)N1CCOc1cccc(c1)F)C(=O)[O-]	1
ZINC72386404	CN1CCC[C@H]1c1cccc([nH+]1)N1CCCC1	0
ZINC72408713	CCN1C[C@@]2(CCC[N@@H+](C2)CCCn2cc[nH+]c2C)CCC1=O	1
ZINC72439128	Cc1c(nc[nH]1)c1[nH+]ccn1Cc1nnc2n1CCCCC2	0
ZINC72607160	Cc1cccc(c1OS(=O)(=O)c1ccc(s1)CNC(=O)C)C	0
ZINC72642800	c1cc(oc1)CSCc1ccc(cc1)C(=O)N1CCCC1	1
ZINC72753270	CCOC(=O)c1cccc(c1)NC(=O)[C@H]1CCC(=O)N1	1
ZINC72975112	CCOC[C@H]1CCC[N@H+](C1)CCNS(=O)(=O)CC	1
ZINC73527782	C[C@H](c1ccccn1)OC(=O)CCN1C(=O)CCC1=O	0
ZINC73696056	c1ccc(c(c1)c1nc(cc(n1)[O-])C[NH2+]CC1CC[NH2+]CC1)F	1
ZINC74072934	Cn1cccc(c1=O)NC(=O)c1cc2c([nH]1)cccc2F	0
ZINC75106308	Cc1cc(on1)NC(=O)N[C@](C)(COC)c1ccccc1	1
ZINC75126499	COc1cccnc1NC(=O)CNC(=O)NCc1ccco1	0
ZINC75157464	C[C@](CCSC)(CNC(=O)c1ccc(cc1)C(=O)OC)O	1
ZINC75164431	CC(C)CC(=O)NCC#CCN(C(C)C)C(C)C	1
ZINC75605152	Cc1c(c(n(n1)C)Cl)[C@@H]1CCCN1Cc1cccnc1	0
ZINC75672772	c1ccn2c(c1)nn(c2=O)CCSCCCOc1ccc(cc1)F	1
ZINC75829049	CCNC(=O)COc1cccc(c1)NCc1cc(cc(c1)OC)OC	1
ZINC76082364	C[C@H](CO)NC(=O)Nc1ccc2c(c1)sc(n2)N1CCOCC1	0
ZINC76780744	CCCCN(Cc1cccnc1)C[C@@H]1CCCO1	1
ZINC76830495	COc1ccc(cc1)[C@@H](CNC(=O)Cn1ccnc1)N1CCOCC1	0
ZINC76968224	CN(C[C@H]1CCCO1)C(=O)c1c(cc(cc1F)F)O	0
ZINC77122796	Cc1cc(on1)CCNC(=O)CSc1ccc(cc1)F	1
ZINC77268180	C[C@@H](CCSC)NC(=O)Nc1cccc(c1)OC(F)F	1
ZINC77392551	c1ccc(cc1)CCC[N@H+]1CC[C@@](C1)(C[NH+]1CCCCC1)O	1
ZINC77766810	CN(C)C(=O)c1ccc(cc1)CS(=O)(=O)CCCc1ccccc1	1
ZINC77792567	CN(CCOc1ccc(cc1)Cl)C(=O)NCCCCSC	1
ZINC77934231	CS(=O)(=O)c1cccc(c1)OCCCOc1cccc(c1)Cl	1
ZINC78260530	CN(Cc1cc(ccc1OC)OC)C(=O)c1ccc(cc1)COC	1
ZINC78537587	CC(C)c1ccc(cc1)C(=O)N(CCC#N)CCc1ccccc1	1
ZINC79090559	CCCN(CC1CC1)C(=O)N[C@H]1CCC[C@H](C1)C(F)(F)F	1
ZINC79092464	C[C@H]1C[C@H](C[N@@H+]1C1CC1)NS(=O)(=O)c1cc(ccc1Cl)S(=O)(=O)C	0
ZINC79479078	c1ccnc(c1)CCNC(=O)c1cc(ccc1n1cnnn1)F	1
ZINC79790691	CCCCN/C(=C(\C#N)/C(=O)CCCOCC)/[O-]	1
ZINC82134783	CCC[C@@H]1CN(C[C@H]1NS(=O)(=O)C)C(=O)c1cc(cc(c1)F)C#N	1
ZINC82136867	Cc1cc(ccc1F)C[N@H+]1CCC[C@]2(C1)CCC(=O)N(C2)CCCO	1
ZINC83443906	CCCC[C@H](CCC(=O)N)C#N	1
ZINC84920984	C[C@@H](C(=O)NCCc1ccccc1F)Sc1ccccn1	1
ZINC86230018	CCC(CC)(CC)[NH2+]CC(=O)NCCCN1CCCCCC1=O	1
ZINC87155181	CS(=O)(=O)c1ccc2c(c1)CCCN2C(=O)Cc1ccc(c(c1)F)F	0
ZINC89131309	Cc1c(cc(s1)C(=O)OC)C[N@H+]1CC[C@H](C1)COCc1ccccc1	1
ZINC89152805	c1cc(c(cc1Cl)Br)CN1CCO[C@@H](C1)[C@@H]1CCCO1	0
ZINC89228858	Cc1c(cnn1C)CNC(=O)Nc1ccc(c(c1)C(=O)N(C)C)F	0
ZINC89237584	CC[C@H](C)CN(CC)C(=O)N[C@@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC89396727	C[C@@H](c1ccc(s1)Cl)NC(=O)c1c[nH]c2c1cc(cc2)[N+](=O)[O-]	0
ZINC89452100	CCc1c(c(no1)C)NC(=O)CCn1c2ccccc2c(=O)[nH]c1=O	0
ZINC89492822	CCNC(=O)N[C@H]1CC[C@@H](CC1)OC(=O)CN(CC)c1ccccc1	1
ZINC89719543	c1cc(cc(c1)OCC#N)CC(=O)OC[C@@H]1CCCCO1	1
ZINC89847486	c1ccc(cc1)CCOCCCOC(=O)c1cnc(s1)[C@H]1CCCO1	1
ZINC89873883	CC(C)(C)[C@@H](C(=O)N)NC(=O)Nc1ccc2c(c1)C(=O)CCC2	0
ZINC89909804	C[C@H](c1ccccc1OC)NC(=O)NCc1n[nH]c(n1)c1ccco1	0
ZINC89948623	CC[C@@H]1CN(CC[C@H]1[NH2+][C@@H](C)C(=O)N(CC)CC)C(=O)C	0
ZINC91829772	COCCN1CC[N@H+](CC1=O)CC(=O)NCCc1ccc(cc1)Cl	1
ZINC91847996	CCOCCC(=O)N[C@H]1CN(C[C@@H]1C1CC1)Cc1cc(=O)nc([nH]1)C	1
ZINC92660067	COCCOc1cccc(c1)C[N@H+]1CCC[C@H](C1)CCC(=O)N	1
ZINC93292111	Cc1nc2ccccc2n1CCCNC(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC93479142	C[C@@H]1CN(C[C@@H]([N@H+]1CCOC)C)CC1=Cc2cc(ccc2OC1)Br	1
ZINC93668223	CCn1cc(cn1)C[N@@H+]1CC[C@H]([C@@H](C1)C)c1ccccc1	0
ZINC95410108	C[C@@H](CC(C)C)OCCC(=O)N[C@H](C)c1nnc2n1CCC2	1
ZINC95412148	COc1cccc(c1)C1(CC1)NC(=O)NCc1nnc2n1CCC2	0
ZINC95426623	c1ccc(c(c1)CCOC(=O)c1cccnc1)[N+](=O)[O-]	1
ZINC95434555	CN(C)c1ncc(cn1)NC(=O)N(CC=C)Cc1cccc(c1)C#N	0
ZINC95439900	Cc1cc(cnc1)/C=C/C(=O)N1CCOC[C@@H]1CC(=O)c1ccco1	0
ZINC95501388	Cc1ccc2cc(ccc2n1)NC(=O)NCC[NH+]1CCCC1	1
ZINC95724682	CC(C)Oc1cccc(c1OC(C)(C)C)OC1CC1	0
ZINC96115253	COCc1cc(=O)c(c(o1)[C@H](CC(=O)OC)c1ccccc1)O	1
ZINC96117173	Cn1ccc(n1)NC(=O)c1cc(n[nH]1)c1cccnc1	0
ZINC96215294	Cc1nnc(s1)N1Cc2cncn2C[C@H](C1)COc1ccccn1	0
ZINC96262496	CC(C)CCN1C[C@@]2(C[C@@H](OC2)C(=O)NCCOC)c2c1cccc2	1
ZINC97039881	Cc1cc(nc(c1NC(=O)c1ccc(cc1)Br)C)C	0
ZINC97204323	C[C@@H](CO)NC(=O)[C@H]1CS[C@@H](C(=O)N1)Cc1ccccc1F	0
ZINC97294200	Cc1cc(ccc1NC(=O)Cc1c[nH]c2c1cc(cc2)OC)I	0
ZINC97358504	c1cc2cccnc2c(c1)CCNC(=O)c1cc([nH]n1)c1cccs1	1
ZINC97507534	c1ccnc(c1)CNC(=O)c1cc(cc2c1[nH]c(=S)[nH]2)F	0
ZINC97682029	C[C@@H](CO)NC(=O)CS(=O)(=O)Cc1cccc(c1)Br	0
ZINC97813625	COc1cccc(c1)c1cccc(c1)NC(=O)N[C@@H]1CC[NH2+]C[C@H]1O	0


==> anc/logic_0_train_molecules.tsv <==
mol_id	smiles	label
ZINC00000705	C[C@H](Cc1ccc(cc1)OC)[NH2+]C[C@H](c1ccc(c(c1)CO)O)O	0
ZINC00038135	CC[NH+]1CCN(CC1)c1c2ccccc2c(nn1)c1ccc(cc1)C	0
ZINC00041045	CCOc1ccc(cc1)NC(=O)CSc1nncn1C	1
ZINC00043484	CCOC(=O)c1c(nc(s1)SC)N	1
ZINC00044344	CCCc1cc(c(cc1O)O)C(=O)Cc1nc2ccccc2s1	1
ZINC00050098	CC[NH+](CC)CCOc1ccccc1OC	1
ZINC00084032	CC(=O)Oc1ccc(cc1)C(=O)N1CCCCCC1	0
ZINC00107277	COc1cccc(c1)N1C(=O)C[C@H](C1=O)NNC(=O)c1cccs1	0
ZINC00109203	c1ccc2c(c1)CCC[C@H]2NC(=S)NCC[NH+]1CCOCC1	1
ZINC00119283	c1cc(cc(c1)O)[C@@H](C[NH3+])O	0
ZINC00122332	Cc1cc(no1)c1c(c(nn1c1ccc(c(c1)Cl)F)C)C(=O)OC	0
ZINC00131119	c1ccc2c(c1)nc(s2)C(=O)Nc1ccccc1N1CCOCC1	0
ZINC00146683	c1cc(ccc1C(=O)Oc1ccc(cc1)Br)Cl	0
ZINC00157110	c1ccc2c(c1)[C@H](C(=O)N2)[C@@H](C[N+](=O)[O-])c1ccccn1	0
ZINC00161162	CCOC(=O)COc1ccccc1Cn1cnc(c1Cl)Cl	1
ZINC00164694	c1ccc(c(c1)C(F)(F)F)N=C=S	0
ZINC00170936	Cc1cccc(n1)NC(=O)COc1ccccc1	0
ZINC00181048	CCC[C@H]1C[C@](OC1=O)(C)C(=O)Cn1c(=O)ccc([O-])n1	1
ZINC00192921	c1ccc2cc(ccc2c1)NCCC(=O)c1cccc(c1)[N+](=O)[O-]	1
ZINC00199225	Cc1cc(c2ccccc2n1)C(=O)NCCC(=O)[O-]	1
ZINC00207919	CN(C)c1cc[nH+]c2c1c(c(s2)C(=O)OC)N	0
ZINC00211176	CCOc1ccc(cc1)C(=O)Oc1cc(n(n1)S(=O)(=O)C)N	1
ZINC00240494	CC[C@H]1CC[C@@H](CC1)C(=O)Nc1ccc(cc1)Br	0
ZINC00267662	CCNC(=O)N(C)c1c(ncnn1)C(=O)NC	1
ZINC00276190	c1ccc(cc1)[C@H]1CCc2c(sc([nH+]2)N)C1	0
ZINC00278808	CCOc1ccc(cc1)[C@H]1CC(=O)NC(=C1C#N)SCC(=O)N	1
ZINC00299645	COc1ccc(cc1)C(=O)NNC(=O)c1ccc(cc1)F	0
ZINC00302373	Cc1[n+](c2cc(ccc2s1)O)CCC(=O)[O-]	0
ZINC00304546	C[C@@H](c1ccccc1)NC(=O)CCCc1ccc(cc1)OC	1
ZINC00311322	CCOC(=O)C1=C(N(C(=O)N[C@H]1c1ccc(cc1)OC)C)C	1
ZINC00315404	CCNC(=S)Nc1ccc(c(c1)C)C	1
ZINC00358890	CCCC(=O)NC(=S)Nc1ccc(cc1)N(C)C(=O)C	1
ZINC00358999	c1ccc(c(c1)OCC(=O)Oc1ccc(cc1)Cl)Cl	0
ZINC00362420	CC[C@H](c1ccccc1)C(=O)NCCc1ccccc1	1
ZINC00367052	C[C@@H](c1cccc(c1)C(=O)c1ccccc1)C(=O)OC	0
ZINC00384747	Cc1ccnc(c1)NS(=O)(=O)c1ccc(c(c1)C)F	0
ZINC00386976	Cc1cc2[n+](cc1C)c(cs2)C	0
ZINC00405995	COc1ccc(cc1O)[C@H]1SC[C@@H](C(=O)[O-])[NH2+]1	0
ZINC00406807	CCC(C)(C)n1c(=O)cc([nH]c1=O)C	0
ZINC00407818	Cc1ccc(cc1)[C@@H]1C[C@@H](Nc2n1ncn2)c1ccccc1	0
ZINC00412899	Cn1c2c(c(=O)n(c1=O)C)n(cn2)CC(=O)NC1CC1	0
ZINC00423130	Cc1ccc2c(c1)N(C(=O)CO2)CC(=O)N[C@H]1CCCC[C@H]1C	0
ZINC00425619	Cc1cccc(c1)Nc1c2cnn(c2ncn1)c1cccc(c1)C	0
ZINC00452710	CCc1ccc(cc1)NC(=O)c1cccc(c1)OCC	1
ZINC00470789	CCCn1nc(nn1)NC(=O)c1ccc(o1)c1ccc(cc1)Cl	1
ZINC00478408	CCOC(=O)c1c(n(c2c1cc(cc2)O)C[C@@H](CO)O)C	1
ZINC00502198	c1ccc2c(c1)C(=O)C1(C2=O)[C@@H](O1)c1ccc(cc1Cl)Cl	0
ZINC00522984	c1ccc(c(c1)C#N)NC(=O)[C@@H](CC(=O)[O-])[NH2+]Cc1ccco1	0
ZINC00525160	CCn1c(nnc1SCc1[nH]c2ccccc2n1)c1cccnc1	0
ZINC00526312	COC(=O)C[N@H+]1C[C@H]2C[C@@H](C1)c1cccc(=O)n1C2	0
ZINC00530744	CSC(=S)n1cc2ccccc2n1	0
ZINC00536398	COc1ccc(c(c1)/C=C(\C#N)/C(=O)Nc1ccccc1C#N)O	0
ZINC00556318	CC(C)C(=O)Nc1ccc(cc1OC)NC(=O)c1ccccc1Cl	0
ZINC00558553	Cc1cc(cc(c1OC)C(=O)Nc1nnn(n1)C)Br	0
ZINC00567836	CC(C)C(=O)Nc1nc(cs1)c1ccc(s1)Br	0
ZINC00569523	CCCn1c(nnn1)NC(=O)COc1ccc(cc1)C	1
ZINC00577350	CC(C)(C(=O)N1CCCCC1)Oc1ccc(cc1)Cl	0
ZINC00614195	Cc1ccc(c(c1)OCCn1cnc2ccccc2c1=O)Cl	1
ZINC00616671	C[C@@]12CC=CC[C@@H]1C(=O)N(C2=O)c1nccs1	0
ZINC00620127	CCCC(=O)On1c(=O)c2cccc3c2c(ccc3)c1=O	1
ZINC00639874	CSc1nc2ccc(cc2s1)NCN1C(=O)c2ccccc2C1=O	0
ZINC00656150	Cc1ccc(cc1NC(=O)/C=C/c1c(cccc1Cl)Cl)[N+](=O)[O-]	0
ZINC00759088	c1cc(c(cc1Cl)Cl)C[N@@H+]1CCC[C@H]1CO	0
ZINC00759249	c1cc(ccc1c1csc2=NCCn12)S(=O)(=O)N1CCOCC1	0
ZINC00835437	CN(c1ccc(cc1)C(=O)N1CCCCC1)S(=O)(=O)c1ccccc1	0
ZINC00925341	Cc1c(sc2c1c1nnc(n1cn2)SCC(=O)C)C	0
ZINC00980938	CC[C@@H](C)N1C(=O)/C(=C/c2ccc(cc2)Cl)/SC1=O	0
ZINC00986229	CCNc1ccccc1C(=O)OCC(=O)c1ccc(c(c1)Cl)Cl	1
ZINC00991825	Cc1ccc(n1c1cccc(c1)C(=O)Nc1cc(ccc1OC)Cl)C	0
ZINC01041438	C[C@H]1C[C@H](CC(C1)(C)C)NC(=S)Nc1ccc(cc1F)I	0
ZINC01072991	c1cc(ccc1COc1c(cc(cc1Cl)/C=C/[N+](=O)[O-])Cl)Cl	0
ZINC01091461	c1cc(oc1)/C=C\1/C(=O)N(C(=S)S1)C1CCCCC1	0
ZINC01117018	COc1ccc(cc1)C1=Nc2n([C@@H](C1)c1ccc(o1)Br)ncn2	0
ZINC01227147	Cc1ccc(cc1)N1C(=O)[C@@H](SC1=O)N(c1ccc(cc1)Cl)C(=O)C	0
ZINC01385904	c1ccc2c(c1)[nH]c(n2)CNC(=O)c1ccc(cc1)F	0
ZINC01391398	COc1ccc(cc1)Oc1cc(cnc1C#N)C(F)(F)F	0
ZINC01435558	CON1[C@H](N(CC1=O)C(=O)c1ccccc1)c1ccc(cc1Cl)Cl	0
ZINC01444071	Cc1ccc(cc1)/C=N/NC(=O)COc1ccc(cc1Br)C	0
ZINC01470012	CC1CCN(CC1)C(=O)c1ccc(cc1)S(=O)(=O)N1CCCC1	0
ZINC01508674	CCc1ccc(cc1)C(=O)Nc1cc2ccccc2nc1	0
ZINC01561132	Cc1cc(c(c(c1C)Br)C)N	0
ZINC01567236	C([C@H]1C(=O)N[C@H](C(=O)N1)CO)O	0
ZINC01575584	CCC[C@H](C=C)O	1
ZINC01593036	CCCCNc1nc2c(=O)n(c(=O)n(c2s1)C)C	1
ZINC01634129	CC(C)Oc1ccccc1Cl	0
ZINC01665484	CCOC(=O)C(CC(=O)c1ccccc1)(C(=O)OCC)NC(=O)C	1
ZINC01677379	CCNC(=O)OCC[NH+](C)C	1
ZINC01757717	CC(=O)NC1(CSSC1)C(=O)[O-]	0
ZINC01794579	Cc1ccc2nc3c(cc(c(N)[n+]3Cc3ccco3)C#N)c(=O)n2c1	0
ZINC01850694	C[C@@H]1CC(=O)C(=O)[C@@H]1C	0
ZINC01854852	CCCOc1cccc(c1)C(=O)NC(=S)Nc1nnn(n1)C	1
ZINC02025609	C[C@@H](C(=O)OC(C)C)OC(=O)c1ccc(c(c1)Cl)Cl	0
ZINC02081197	C=CCOc1ccccc1/C=C\1/C(=O)OC(=N1)c1cccc(c1)I	1
ZINC02132921	C[C@@H]1C=C([C@@H]2[C@@H]([C@H]1CO[C@@H]2c1ccc(cc1)N(C)C)C)C	0
ZINC02169597	CCCCCC[C@H]1CCCC1=O	1
ZINC02173728	CCN(CC)C(=O)CCCCC(=O)N(CC)CC	1
ZINC02234972	Cn1c(=O)c2cc3c(cccc3Cl)n(c2nc1=O)Cc1ccccc1	0
ZINC02242256	COC(=O)Cc1cc(=O)n([nH]1)c1[nH]c2ccccc2n1	0
ZINC02279297	CCCCCCn1c2c(=O)[nH]c(=O)n(c2nc1N(C)C)C	1
ZINC02332570	CCOC(=O)c1ccc(cc1)NC(=S)Nc1cccnc1	1
ZINC02336302	CCN(CC)c1ccc(c(c1)O)/C=N/NC(=O)c1cc(cnc1)Br	0
ZINC02362819	Cc1ccc(c(c1)C)n1c2c(cn1)c(ncn2)NCCCOC(C)C	1
ZINC02379754	c1cn(cn1)CCCNC(=O)CCC(=O)[O-]	1
ZINC02392697	CCOC(=O)c1ccc(o1)C(=O)c1cccs1	1
ZINC02438891	Cc1ccc(cc1)C(=O)C[C@H](C(=O)[O-])[NH2+]CCO	1
ZINC02481751	CC(C)N(CCO)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC02490688	CCN1CCc2c(c3ccccc3[nH]2)C1	0
ZINC02498049	CCCc1cc(no1)C(=O)N[C@@H](C)CC	1
ZINC02505844	c1ccc(cc1)c1nc2c3ccccc3oc(=O)c2c(n1)N	0
ZINC02508059	C[C@H](C(=O)OCC=C)O	1
ZINC02510719	CCOC(=O)C1CCC(CC1)(F)F	1
ZINC02521051	CCc1ccc(cc1)NCCC(=O)c1ccc2c(c1)OCO2	1
ZINC02537134	Cn1cc(cn1)NC(=O)CCCC(=O)[O-]	1
ZINC02545694	CCCCc1ccc2c(c1)c(c([nH]2)C)CC[NH3+]	1
ZINC02556918	CC1(C([N+](=C(N1O)c1ccc(cc1)[N+](=O)[O-])[O-])(C)C)C	0
ZINC02637495	c1ccc(c(c1)C(=O)NCCC(=O)Nc1nnc(s1)C1CC1)Cl	1
ZINC02649925	C[C@H](CCc1ccccc1)NC(=O)[C@@H](C)Cl	0
ZINC02747981	C[C@H](C(=O)N[C@H]1CCCc2c1cccc2)n1cc(cn1)[N+](=O)[O-]	0
ZINC02762587	Cc1cc(nn1C)C(=O)Nc1ccc(cc1)NC(=O)C	0
ZINC02768230	Cc1cc(n2c(n1)nc(n2)C(=O)Nc1cc(ccc1F)F)C(F)F	0
ZINC02788760	Cn1c(nnc1SCC#N)c1cc(cs1)Br	1
ZINC02810177	c1cc(ccc1[C@@H](Nc1ccc(cc1)Br)P1(=O)OCCCO1)O	0
ZINC02866715	CCOc1cc(ccc1OCCCOc1ccc(cc1)Cl)C=O	1
ZINC02874568	c1ccc(c(c1)COc1ccccc1C=O)[N+](=O)[O-]	0
ZINC02876080	COc1cc(cc(c1OC/C=C/c1ccccc1)Cl)C#N	1
ZINC02974639	Cc1ccccc1N1C[C@@]([N+]2=C1CCCCC2)(c1cccs1)O	0
ZINC02993330	CCCNC(=O)C(=O)NC[C@H]1CCCO1	1
ZINC03051845	CCOC(C/N=C/c1ccc(c(c1)OC)OC)OCC	1
ZINC03053200	C[C@@H](c1cccnc1)N(CCOC)C(=S)Nc1cc(cc(c1)F)F	1
ZINC03068721	CC(C)(C)c1ccc(c(c1)/N=C/c1cc(cc(c1O)Cl)Br)O	0
ZINC03075272	c1ccc(cc1)CCNC(=O)CSc1cccc2c1nccc2	1
ZINC03083528	C#CCOc1ccccc1/C=N/NC(=O)c1ccccc1Cl	1
ZINC03167790	C[n+]1ccccc1[C@H](C(F)(F)F)F	0
ZINC03206450	CC(C)(c1ccccc1NC)c1cn(nn1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC03228313	Cc1cc(c(c(c1)C)NC(=O)COC(=O)c1cccs1)C	0
ZINC03246999	Cc1ccc(c(c1)C)OCC(=O)NNC(=O)c1ccccc1Br	0
ZINC03290402	c1cc(oc1)CNC(=O)CSc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC03292246	CCCC[NH2+]CC(=O)NN(c1ccccc1)c1ccccc1	1
ZINC03360021	c1cc(ccc1C(=O)CCCOC(=O)c1ccc(c(c1)Cl)Cl)Br	1
ZINC03431000	Cc1ccc(c(c1)C(=O)N[C@@H](C)c1ccc(cc1)F)C	0
ZINC03437361	c1cc(c(cc1CC(=O)NC1CCCCC1)Cl)Cl	0
ZINC03491301	Cc1c(=O)n(c(nn1)SCC(=O)Nc1c(ccs1)C(=O)N)N	0
ZINC03847011	Cc1c2c3ccccc3n(c2c(c2c1c(=O)n(c2=O)N)C)C	0
ZINC03877170	C[C@H]1CCCC[C@H]1/[NH+]=C/[C@H]1c2ccccc2NC1=O	0
ZINC03888865	Cc1ccc(cc1)n1c(cc(c1C)CC#N)C	0
ZINC03907072	CCOC(=O)c1c(c2cc(ccc2[nH]1)OC)NC(=S)N1CCCC1	1
ZINC03913614	Cc1c(nc(o1)c1ccccc1Cl)CSCC(=O)[O-]	1
ZINC03957230	CCOc1ccccc1NC(=O)COc1ccccc1C(C)C	1
ZINC03983742	C[C@H](C(=O)Nc1ccccc1C(=O)[O-])Oc1cccc(c1)Cl	0
ZINC04013613	Cn1c(c(c(n1)C(F)(F)F)/C=C/C(=O)c1cccs1)Cl	0
ZINC04024241	CCCCC[C@@H]1[C@H](CC[C@@H]1OC(=O)Nc1ccccc1)CC(=O)OC	1
ZINC04029776	CCCc1cc(=O)oc2c1ccc(c2)O[C@H](C)C(=O)N[C@@H](C)C(=O)[O-]	1
ZINC04050322	COC(=O)c1ccc(o1)NC(=O)c1ccc(cc1)F	0
ZINC04060588	CC1=NN[C@]2([C@@H]1[C@@H](n1c(=N2)[nH+]c[nH]1)c1ccc(cc1)[N+](=O)[O-])C	0
ZINC04072039	CCSc1nnc(s1)NC(=O)c1ccc(cc1)C(=O)c1ccccc1	1
ZINC04075019	COCc1c2c(n[nH]1)OC(=C([C@H]2c1ccnc2c1cccc2)C#N)N	1
ZINC04083282	C[C@H](c1ccccc1)n1cc(nn1)C(=O)NCc1ccncc1	0
ZINC04086549	CC(C)C(=O)Nc1nnc(s1)SC	0
ZINC04106856	c1cc(ccc1CN1CC[C@]2(C1=O)CCCC2=O)F	0
ZINC04163005	CCCCN(CC)C(=O)C(=O)c1c[nH]c2c1cccc2	1
ZINC04202322	C1C[C@@H](C[NH2+]C1)CCO	1
ZINC04218505	C[C@H](CCCC(=O)[O-])O	1
ZINC04290073	C1C[C@@H]2[C@H](C1)ON=C2C(=O)[O-]	0
ZINC04294081	c1cc(cc(c1)OCc1ccc(o1)C(=O)NN)[N+](=O)[O-]	0
ZINC04302128	CCOC(=O)c1cc(c(nc1C)C)NC(=O)N(C(C)C)C(C)C	1
ZINC04308715	C[C@@H]1CCCC[C@@]21C(=O)N(C(=O)N2)CCOc1ccc(cc1)OC	1
ZINC04314089	Cc1cn2c3c(n(c(=O)n(c3=O)C)C)[nH+]c2n1CC[NH+](C)C	0
ZINC04317659	C1=NN=C2[C@H]1C(=NC=N2)[N-]CCO	1
ZINC04327867	CCOC(=O)[C@@H](C)Sc1ccc2nnc(n2n1)c1cccnc1	1
ZINC04343262	c1c(n[nH]n1)CO	0
ZINC04385106	c1cc(c(cc1Cl)N1C[C@@H](CC1=O)C(=O)Nc1nccs1)Cl	0
ZINC04455871	c1ccnc(c1)NC(=O)[C@H](C(=N)C(Cl)(Cl)Cl)C#N	0
ZINC04472491	CCN1C(=O)/C(=C\c2ccc(o2)c2ccccc2)/NC1=O	0
ZINC04521285	c1cc(cc2c1cc(cc2)Br)O[C@@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC04523910	C/C(=N\NC(=O)CCC(=O)NCc1ccccc1)/C1CC1	0
ZINC04523932	Cc1cc(n2c(n1)nc(n2)SCC(=O)N[C@H](C)c1ccc(cc1)Cl)C	0
ZINC04566297	c1ccc(c(c1)C(=O)[O-])[S@@](=O)[O-]	0
ZINC04582942	c1ccc(c(c1)/C=C/C(=O)c1ccccc1O)Br	0
ZINC04600369	COc1cccc2c1oc(=O)c(c2)c1cn2cccnc2n1	0
ZINC04626428	CCCC[C@@H](CC)CN1[C@H](C(=C(C1=O)O)C(=O)C)c1ccccc1F	1
ZINC04692840	C([C@H](C(=O)[O-])S)C(=O)[O-]	0
ZINC04704576	COc1cc(ccc1OCC(=O)OC)C=C1C(=O)NC(=O)NC1=O	0
ZINC04776386	CCOC(=O)[C@H](c1ccccc1)Sc1ccccc1	1
ZINC04784818	C[C@H](CC(=O)NCCc1ccc(c(c1)OC)OC)CC(=O)[O-]	1
ZINC04784875	C[C@@H](C(=O)NCCOC)Oc1ccc(cc1Cl)Cl	1
ZINC04789186	C[C@]12CC[C@@H](CC1=CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CCC12OCCO1)C)O	0
ZINC04809227	Cc1ccc(cc1NC(=O)c1ccc(cc1)NS(=O)(=O)C)[N+](=O)[O-]	0
ZINC04814427	c1ccc2c(c1)CCCN2C(=O)[C@@H]1CC(=O)N(C1)C1CCCCC1	0
ZINC04828033	CCS(=O)(=O)Oc1cccc(c1)CN(Cc1ccco1)C(=O)COC	1
ZINC04856539	CS(=O)(=O)N(Cc1ccccc1)c1cccc(c1)Cl	0
ZINC04859638	c1cc2c(cc(c(c2nc1)NCCCO)[N+](=O)[O-])[N+](=O)[O-]	1
ZINC04912805	Cc1n(c(c[nH+]1)[N+](=O)[O-])CC(=O)OCc1ccccc1	0
ZINC04944596	Cn1c2c(c(=O)nc1SCC=C)[C@@H](CC(=O)N2)c1cccc(c1)Cl	1
ZINC04956142	CS(=O)(=O)c1ccc(c(c1)NC(=O)COc1cc(ccc1Cl)Cl)Cl	0
ZINC04968521	CCOC(=O)c1cc2ccsc2n1Cc1ccc(cc1)F	1
ZINC04977074	CCCCC(=O)NC(=S)NNC(=O)C	1
ZINC04978969	Cc1ccc2c(c1)[nH]c(n2)/C(=C/c1cc(ccc1OC)Cl)/C#N	0
ZINC04989541	C[C@H](CCc1ccc(cc1)OC)[NH2+][C@@H]1CCCc2c1cccc2	0
ZINC04992794	c1ccc(c(c1)C(=O)[O-])OCCN1CCCC1=O	1
ZINC05000364	c1cc(ccc1c1c(cn(n1)CCC#N)C(=O)[O-])Cl	1
ZINC05003544	c1cc(cc(c1)F)N1[C@@H](CC(=N1)c1ccc(cc1)Br)c1cccs1	0
ZINC05010641	C1[C@@H]2[C@@H](CS1(=O)=O)N(C(=S)N2CCC#N)CCC#N	1
ZINC05011801	CCCc1ccc(cc1)Nc1c2ccccc2nc2c1cccc2	1
ZINC05054524	CCn1c(c(c(c1C(=O)OCC)C)C(=O)NC(C)(C)C)C	1
ZINC05083886	c1ccc(cc1)OCC(=O)Nc1ccc(cc1)c1cn2c(SCC2)[nH+]1	0
ZINC05116168	CCCc1cc(=O)[nH]c(n1)SCC(=O)Nc1ccccc1C	1
ZINC05204507	c1ccc(cc1)OCC[S@](=O)c1ccc(cc1)Cl	1
ZINC05209716	COC(=O)[C@H](/C=N/OC)NC(=O)c1ccc(cc1Cl)Cl	1
ZINC05217481	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)N/N=C/c1ccccc1O)CCO	1
ZINC05268492	CC(C)c1ccc2c(c1)sc(n2)NC(=O)Cc1ccc(cc1)F	0
ZINC05269062	Cc1nnc(s1)NC(=O)c1cccn(c1=O)Cc1ccc(cc1)F	0
ZINC05291418	CC(=O)N[C@H]1C[C@H]2C[C@@H](C1=C)C2(C)C	0
ZINC05297436	CCCCCC(=O)Nc1ccc(cc1C)[N+](=O)[O-]	1
ZINC05329244	CC(C)CS(=O)(=O)Nc1ccc(cc1)N1CCCC1=O	0
ZINC05356488	CO[C@H](Cc1ccccc1c1ccccc1)n1c2ccccc2nn1	0
ZINC05374405	C[C@@H]1C(=O)N(C(=S)S1)CCCCCC(=O)[O-]	1
ZINC05383629	CC(C)(C)N1C(=O)/C(=C\c2c(cccc2Cl)Cl)/C(=O)NC1=O	0
ZINC05387774	c1cn(c[nH+]1)CCCNC(=O)CCC1CCCC1	1
ZINC05475132	CCOc1cc(ccc1O)/C=N/NC(=O)c1ccc(c(c1)[N+](=O)[O-])C	1
ZINC05484962	c1ccc(cc1)O[C@H]1CC[NH2+][C@H]2[C@@H]1CCCC2	0
ZINC05502627	CN(c1ccccc1)c1c2cn[nH]c2ncn1	0
ZINC05521235	Cn1c(n[nH]c1=S)CNC(=O)c1ccc(cc1)OC	0
ZINC05545887	Cc1ccc(cc1)S(=O)(=O)N[C@@H]1CCC[C@H]([C@@H]1C)C	0
ZINC05564928	CCOc1cc(cc(c1O)Cl)/C=N/N=C\1/NC(=O)CS1	1
ZINC05597172	CCCCOc1ccc(cc1)C(=O)Nc1nc2c(s1)C[C@@H](CC2)C	1
ZINC05625538	CCc1cccc(c1NC(=O)c1cc(n(c(=O)n1)C)[O-])CC	0
ZINC05636178	Cc1ccc(c(c1)OCC(=O)N[C@@H](C)c1ccncc1)C(C)C	0
ZINC05674152	c1cc(ccc1Cc1c(cc(cn1)C(F)(F)F)Cl)OC[C@H]1CC1(Cl)Cl	0
ZINC05698898	C[NH+]1CCN(CC1)c1ncc(s1)CN1C(=O)c2ccccc2C1=O	0
ZINC05747292	COC(=O)c1ccc(cc1)NC(=O)COc1cccc(c1Cl)Cl	0
ZINC05763215	c1cc(cc(c1)c1ccc(cc1)F)C[NH3+]	0
ZINC05828421	CCOC(=O)C(=O)N[C@H]1CCCc2c1cccc2	1
ZINC05857825	CCCC(=O)NNC(=O)[C@H](C)Oc1ccc(cc1Cl)Cl	1
ZINC05946895	CCCc1ccc(cc1)S(=O)(=O)N1CCN(CC1)c1cccc(c1)Cl	1
ZINC05947148	c1ccc(cc1)CS(=O)(=O)N1c2ccccc2Sc2c1cccc2	0
ZINC05947926	CCOC(=O)Cn1cc(c2c1ccc(c2)Br)C(=O)C(F)(F)F	1
ZINC05950876	c1cc(c(cc1F)[N+](=O)[O-])NC(=O)Cn1c(=O)c(c(cn1)Cl)Cl	0
ZINC06001211	c1ccc(c(c1)NC(=O)COc1cc(cc(c1)Cl)Cl)SCC#N	1
ZINC06027146	CNc1ccccc1C(=O)N1CCC(CC1)Cc1ccccc1	0
ZINC06073446	C1CC[NH+](CC1)[C@@H](CC(=O)[O-])C(=O)N1CCOCC1	0
ZINC06085965	CS(=O)(=O)c1cc(ccc1Cl)C(=O)NCC=C	1
ZINC06138757	CCCOc1c(cc(cc1Br)C(=O)Nc1ccc(cc1C)C)OC	1
ZINC06170043	COc1cc(cc(c1OC)OC)[C@@H]1NNC(=[NH+]N1)[S-]	0
ZINC06174811	COc1cccc(c1)c1nnc(o1)SCC(=O)Nc1ncccn1	0
ZINC06223676	CCOc1ccccc1N/C(=N\c1nc(cc(n1)C)C)/N	1
ZINC06258787	COc1ccc(cc1[C@@H]1C2=C(CCCC2=O)N=c2n1[nH]c[nH+]2)Br	0
ZINC06273853	CCCC[C@@H](CC)C(=O)Nc1ccc(cc1)S(=O)(=O)N[C@H](C)CC	1
ZINC06276619	c1cc(cnc1)CSc1n[nH]c(n1)N	0
ZINC06291230	C[C@@H](C(=O)Nc1c(cc(cn1)Cl)Cl)OC(=O)[C@H]1CCC=CC1	0
ZINC06329678	c1cc(c(cc1Cl)Cl)c1csc(n1)NC(=O)CCCl	1
ZINC06344790	c1ccc(cc1)c1csc(n1)/C(=C/c1ccc(c(c1)Br)O)/C#N	0
ZINC06426858	Cc1ccc(cc1)O[C@@H](C)C(=O)NCCc1ccc(c(c1)OC)OC	1
ZINC06428040	COCCNc1nnc(s1)SCC(=O)Nc1cccc2c1cccc2	1
ZINC06444801	c1cc(ccc1C1=Nc2ccc(cc2C(=NN1)c1ccncc1)F)Br	0
ZINC06463750	CCOC(=O)c1c(n([nH]c1=S)C(=O)c1ccc(cc1)Cl)N	1
ZINC06467373	CC(C)(c1ccccc1)C(=O)OCc1nc2ccccc2s1	0
ZINC06486542	COc1ccc(cc1)c1nc(cs1)COC(=O)c1cnccn1	0
ZINC06493381	CCCn1c2c(c(c(c1=O)C(=O)Nc1ccccc1F)[O-])CCCC2	1
ZINC06513348	CC(C)NS(=O)(=O)c1ccc(cc1)NC(=S)NC(=O)C1CCCCC1	0
ZINC06517144	CCCCc1ccc(cc1)NC(=S)NNC(=O)c1ccc(cc1)F	1
ZINC06520303	Cc1ccc(cc1NC(=S)N(Cc1ccccc1)C[C@@H]1CCCO1)Cl	0
ZINC06529051	c1ccc(cc1)/C=C/[C@H]1Nc2c(c(cs2)c2ccccc2)C(=[NH+]1)O	0
ZINC06589606	CCOc1c(cccn1)C(=O)Nc1ccnn1Cc1ccccc1Cl	1
ZINC06594750	CCOC(=O)CCCNC(=O)Nc1ccc(cc1)Br	1
ZINC06628330	CC(C)[C@@H](C(=O)Nc1ccccc1OC)NC(=O)c1ccccc1F	0
ZINC06673086	CCOC(=O)CSC1=N[C@H]2CS(=O)(=O)C[C@@H]2N1c1ccccc1	1
ZINC06694267	Cc1cc2c(c(c1C)Br)nc([nH]2)SCC(=O)[O-]	0
ZINC06697451	c1cc(cc(c1)Cl)c1ccc(o1)C[NH2+]C1CC1	0
ZINC06729875	CCS(=O)(=O)N(C)c1ccc(cc1)C(=O)N1CCCCC1	0
ZINC06743138	c1cc(ccc1c1nc(on1)C(=O)NC1CC1)Cl	0
ZINC06757782	Cc1ccc(cc1)n1c2c(cn1)C(=O)C[C@@H](C2)c1ccccc1C	0
ZINC06793725	COc1ccc(cc1)S(=O)(=O)N[C@H](CSCc1ccccc1)C(=O)[O-]	1
ZINC06800075	CC[C@H](C(=O)NCCCc1ccccc1)n1c(=O)c2ccccc2s1	1
ZINC06830897	CN(C)c1cccc(c1)C(=O)OCC(=O)NC1CCCCCCC1	0
ZINC06866967	Cc1ccc(s1)C[NH2+][C@H]1CCC[C@H]([C@@H]1C)C	0
ZINC06879697	CCCNC(=O)CNS(=O)(=O)c1cc(ccc1Cl)Cl	1
ZINC06894237	CCc1nnc(c2n1c1ccoc1c2)S[C@H](CC)C(=O)NCCOC	1
ZINC06972462	CC(=O)NCc1ccc(s1)C(=O)CSc1nc2ccccc2n1C	0
ZINC07024302	CCCCNC(=O)Cn1c(c(c(n1)C)S(=O)(=O)N(C)C)C	1
ZINC07192307	Cc1nnc(s1)SCC(=O)Nc1ccnn1C1CCCC1	0
ZINC07305418	CN(Cc1ccco1)S(=O)(=O)c1ccc(c(c1)OC)OC	0
ZINC07446937	CCOC(=O)N1CC[NH+](CC1)CC(=O)Nc1cccnc1Cl	1
ZINC07452106	COc1cccc(c1)N1C[C@@H](CC1=O)C(=O)NCc1ccccn1	0
ZINC07528298	CCNC(=S)N1CCc2c1cccc2	1
ZINC07554053	CCC1=C([C@H](NC(=S)N1)c1ccc(c(c1)[N+](=O)[O-])Cl)C(=O)OC	0
ZINC07666178	C=CC/N=C(\N)/SCc1ccc(c(c1)Cl)Cl	1
ZINC07736629	Cc1c(c2nc(c3ccccc3n2n1)NC1CCCCCC1)Cl	0
ZINC07889379	Cc1ccc(cc1[N+](=O)[O-])c1csc(n1)NCC=C	1
ZINC07940237	C[C@@H](C(=O)Nc1cccc(c1)F)NS(=O)(=O)c1ccc(cc1)C(=O)C	0
ZINC07958297	c1cc(ccc1NC(=S)NNC(=O)c1ccc(cc1F)Br)F	0
ZINC07970869	Cc1cc(=O)oc2c1ccc(c2)OC(=O)c1cccc(c1)C#N	0
ZINC07979920	CCOC(=O)/C=C\1/N(C(=O)CS1)CCOc1ccccc1C#N	1
ZINC08118985	C[C@@H](C(=O)NCCc1ccc(cc1)S(=O)(=O)N)[NH+]1CCCCC1	1
ZINC08132022	Cc1cc(c(n1c1cc(on1)C)C)c1csc(n1)c1cccnc1	0
ZINC08177470	CCOc1ccc(cc1)NC(=O)[C@@H](C)OC(=O)c1ccc[nH]1	1
ZINC08192547	Cc1cc(c(n1C(C)C)C)C(=O)COC(=O)c1c(nsc1NC)C	0
ZINC08227183	CC[NH2+]Cc1cc(c(c(c1)Cl)OCc1ccc(cc1Cl)Cl)OC	1
ZINC08314880	c1ccc(cc1)C1=NN(CC1)C(=O)CSc1nnc(o1)c1cccs1	0
ZINC08328846	CNC(=O)c1cccc(c1)NC(=O)c1cc(cnc1)Br	0
ZINC08341948	CC(=O)NCCc1ccc(cc1)C(=O)COC(=O)c1ccccc1O	1
ZINC08344630	C/C(=N\Nc1c(c(nc(c1Cl)Cl)C(=O)[O-])Cl)/c1ccccc1[N+](=O)[O-]	0
ZINC08355300	c1cc(oc1)C(=O)NNC(=O)Cc1ccc(cc1)Br	0
ZINC08380436	C[C@H]1C[C@H]1C(=O)N1CCN(CC1)S(=O)(=O)c1cccs1	0
ZINC08384575	c1cc(ccc1/C=C/1\C(=O)OC(=N1)c1ccc(cc1)I)I	0
ZINC08393197	Cc1cc(n2c(n1)ncn2)N1CC[NH+](CC1)CCOc1ccccc1	1
ZINC08394131	C[C@H]1C[C@@H](CN(C1)C(=O)c1cccc(c1)S(=O)(=O)NC)C	0
ZINC08395365	Cc1ccc2nc(cn2c1)CSc1nnnn1c1cccc(c1)F	0
ZINC08395825	c1ccc(cc1)/C=C(\C#N)/C(=O)NCc1cccnc1	0
ZINC08493744	COc1ccc(cc1OC)CNn1c(n[nH]c1=S)c1ccncc1	0
ZINC08498154	C[C@]1(CCS(=O)(=O)C1)NS(=O)(=O)c1cc(ccc1F)F	0
ZINC08578659	C[C@@H]1CC[C@H](c2c1c([nH]n2)c1ccccc1)C(C)C	0
ZINC08663544	Cc1ccc(c(c1)C)N1CCN(CC1)C(=O)Nc1ccc(cc1)Cl	0
ZINC08698851	c1cc(cc(c1)C(F)(F)F)C[NH2+][C@@H]1CCCC[C@H]1C(=O)[O-]	0
ZINC08702320	c1cc(cnc1)COc1c(cc(cc1Br)Br)C=O	0
ZINC08707047	Cc1c(sc2c1c(nc(n2)c1ccc(cc1)C(=O)[O-])N)C	0
ZINC08732489	c1cc(ccc1COc1ccc(cc1)N1C[C@H](CC1=O)C(=O)[O-])F	0
ZINC08754480	CN(C)S(=O)(=O)c1ccc(cc1)NC(=O)c1cc(nc(n1)Cl)Cl	0
ZINC08849731	CCSc1nnc(s1)NC(=O)Cc1c(c(c(c(c1F)F)F)F)F	1
ZINC08967416	COCCn1c2ccccc2s/c/1=N\S(=O)(=O)c1ccc(s1)Cl	1
ZINC08995882	Cc1ccc(c(c1)O)c1cc(n[nH]1)C(=O)Nc1nnc(s1)CC(C)C	0
ZINC09036947	CCCC(=O)N(Cc1ccccc1)c1nc2c(cccc2s1)C(C)C	1
ZINC09045072	c1ccc(cc1)c1csc(n1)NC(=O)CC(=O)c1ccccc1	0
ZINC09064096	Cc1cccc(c1)NC(=S)NC(=O)C(C)C	0
ZINC09073762	Cc1ccc(c(c1)C(=O)CSc1nc2ccccc2n1CCOC)C	1
ZINC09159616	CCCC(=O)/N=C\1/N([C@H]2CS(=O)(=O)C[C@@H]2S1)c1ccc(cc1)Br	1
ZINC09189004	C[C@@H]1CN(C[C@H](O1)C)C(=S)c1ccccc1OCc1ccccc1	0
ZINC09254135	c1cc2c(cc1[N+](=O)[O-])c(=O)n(cn2)C[C@@H](CCC#N)C#N	1
ZINC09266476	CC[C@@H](C)Oc1ccc(cc1)NC(=S)NC(=O)CCC(=O)OCC	1
ZINC09286565	C[C@@H]1CCN(CC1)C1=NS(=O)(=O)C(=C1C)c1ccc(cc1)OC	0
ZINC09305503	Cc1cc(no1)NC(=O)C(=O)NCCc1c[nH]c2c1cc(cc2)F	1
ZINC09426549	Cc1ccc(cc1NC(=O)[C@H]1CC(=O)N(C1)[C@H](C)COC)[N+](=O)[O-]	1
ZINC09627178	CCOCC(=O)Nc1ccc(cc1)c1ccc(nn1)S(=O)(=O)CC	1
ZINC09667357	Cc1ccc(o1)c1[nH]c(=O)c2c3c(sc2n1)C[C@@H](CC3)C(C)(C)C	0
ZINC09816614	CCOc1cccc(c1)NC(=O)COc1cc(ccc1C)C	1
ZINC09826686	CC(C)(C)C(=O)Nc1cccc(c1)OCCOc1ccccc1	1
ZINC09834403	C[C@H](c1ccccc1)NS(=O)(=O)c1cc(cc2c1N(CC2)C(=O)C)Br	0
ZINC09992084	C[C@H](COC)NC(=O)C(=O)Nc1ccc(c(c1)Cl)OC	1
ZINC09996154	CC(=O)Nc1ccc(s1)C(=O)NCCCSc1ccccc1	1
ZINC10053103	c1cc(cc(c1)N1CCCC1=O)NC(=O)C[N@H+]1CCC[C@H](C1)CO	0
ZINC10087838	CCOC(=O)c1ccoc1CSc1n(c(c[nH+]1)c1ccccc1)C	1
ZINC10263835	Cc1ccc(cc1)c1nnc(n1C)S[C@H](C)C(=O)NCC(F)(F)F	0
ZINC10490992	c1ccc(cc1)OCc1ccoc1C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC10526257	COc1ccc(c2c1nc(s2)N(C[C@@H]1CCCO1)C(=O)C1CC1)Cl	0
ZINC10532313	C[C@H](C(=O)Nc1ccc(cc1)N1CCOCC1)Oc1ccccc1Cl	0
ZINC10608802	Cc1ccc(c2c1nc(s2)NC(=O)CSCc1ccccc1)Cl	1
ZINC10671226	Cc1c(c(n(n1)C)C)CCC(=O)Nc1ccc(c(c1)Cl)OC(F)F	0
ZINC10809761	c1ccc(cc1)CS(=O)(=O)N1CCN(CC1)C(=O)Cn1ccnc1	0
ZINC10924413	Cc1ccc(cc1I)NC(=O)CN(C)S(=O)(=O)c1c(noc1C)C	0
ZINC11177606	c1ccc(cc1)C1(CCC1)CNC(=O)Cc1ccc2ccccc2c1	0
ZINC11239497	C[C@@H](c1ccc(cc1Cl)Cl)NC(=O)C[C@H](c1cccs1)NC(=O)C	0
ZINC11606121	CCn1cc[nH+]c1SCC(=O)NCC#C	1
ZINC11628972	c1ccc(cc1)[C@@H](CC(=O)[O-])c1ccc(c(c1)Cl)Cl	0
ZINC11637708	COC(=O)c1ccccc1NC(=O)CCN1C(=O)CCC1=O	0
ZINC11867398	Cc1cc(=O)oc2c1ccc(c2C)OCc1nnn[n-]1	0
ZINC11872889	c1c(nnn1CCC1CCCCC1)C(=O)NCC[NH+]1CCCC1	1
ZINC11890701	c1cc(cc(c1)F)C(=O)N1CCC[C@H]1C(=O)[O-]	0
ZINC11978536	CCOc1ccc(cc1)C[C@@H](C[NH3+])CO	1
ZINC12016566	Cc1cc(nc(n1)C)n1c2ccccc2nn1	0
ZINC12030474	CC(C)CCNC(=O)c1cccc(c1)S(=O)(=O)[C@@H]1CCS(=O)(=O)C1	1
ZINC12063169	Cc1cc(cc2c1nc(s2)NC(=O)C1CCCCC1)Cl	0
ZINC12116899	C[C@H](CNC(=O)c1cnc2cc(ccc2c1OC)Cl)n1cncn1	0
ZINC12117317	Cc1[nH]c(=O)c2c(n1)CN(CC2)C(=O)CCn1cnc2c1cccc2	0
ZINC12274050	CCCc1c(nnn1c1ccccc1)C(=O)Nc1cccc(c1)F	1
ZINC12308982	Cc1cccc(c1Oc1c(cccn1)C[NH2+]C(C)C)C	0
ZINC12343229	C/C(=N\NC(=O)c1ccccc1)/Cn1nc(nn1)[N+](=O)[O-]	0
ZINC12343902	C=CCOc1ccc(cc1/C=C(/C#N)\c1cccc(c1)C#N)Br	1
ZINC12359299	c1cc(c(c(c1C(F)(F)F)C=O)Cl)Cl	0
ZINC12382206	CC(C)CCNC(=O)CCc1ccc(cc1)S(=O)(=O)N1CCCC1	1
ZINC12385484	CC(=O)N1CCO[C@H](C1)Cc1ccccc1	0
ZINC12398864	Cn1c(cc(n1)C1CC1)COCCC(=O)[O-]	1
ZINC12410527	CN(C)/C=C(\C#N)/S(=O)(=O)c1cccs1	0
ZINC12420680	c1ccc2c(c1)ccc(n2)c1nnnn1c1cccc(c1)Br	0
ZINC12428402	c1cc(c(c(c1)Cl)Cl)NC(=O)C/C(=N/O)/N	0
ZINC12483641	CC1=CC[C@@H](C/C/1=N\NC(=O)COc1ccccc1OC)C(=C)C	0
ZINC12497499	C[C@H](C(=O)NC(=S)Nc1ccccc1)Oc1ccc(cc1Cl)Cl	0
ZINC12499307	Cc1cc(ccc1Br)OCC(=O)NC(=S)Nc1cccc(c1)Cl	0
ZINC12532589	CCOC(=O)c1ccccc1NS(=O)(=O)c1cccc(c1)C(=O)C	1
ZINC12545113	c1cc(c(nc1)NC(=O)c1ccc(cc1)OC[C@H]1CCCO1)O	0
ZINC12567776	Cc1ccc(cc1)NC(=O)CSCC(=O)Nc1ncc(s1)C	1
ZINC12602332	Cc1c(c(=O)n(n1C)c1ccccc1)NC(=O)CSc1nccn1C	0
ZINC12641518	Cc1ccc(cc1)NC(=O)CS[C@@H](C)C(=O)NCCc1ccccn1	1
ZINC12645683	c1ccc(cc1)c1nc([nH]n1)Sc1c(cccn1)[N+](=O)[O-]	0
ZINC12679705	CCCC(=O)Nc1ccc(cc1)c1csc(n1)NC(=O)[C@H]1C[C@@H]1C	1
ZINC12717227	CCCn1c(c(c2c1CC(CC2=O)(C)C)CC(=O)NCC1CC1)C	1
ZINC12755122	CSc1c(cccn1)C(=O)NC[C@@H](c1ccccc1Cl)[NH+]1CCCC1	0
ZINC12772830	c1ccc(c(c1)[C@@H]1Nc2ccccc2C(=O)N1C[C@H]1CCCO1)Br	0
ZINC12777856	Cn1c2c(cn1)c(ncn2)Oc1ccc(cc1Cl)Cl	0
ZINC12811672	Cc1cc(c(n1CC=C)C)c1csc(n1)NC(=O)[C@H]1CCCO1	0
ZINC12853881	C[C@H](c1ccccc1)N(C)S(=O)(=O)c1cccc(c1)S(=O)(=O)N(C)C	0
ZINC12882098	CCCOc1ccc(cc1OC)/C=N/N1CC(=O)NC1=O	1
ZINC12899905	Cc1cc(=O)oc2c1cc(c(c2C)O)C(=O)/C=C/N(C)C	0
ZINC12918791	C[C@@H](c1cccs1)[NH2+][C@@H](C)C(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC12919221	Cc1cc(cc(c1)NC(=O)[C@H]1Cc2ccccc2OC1)C	0
ZINC13012331	COCCNS(=O)(=O)c1ccc(cc1)C(=O)NC(C1CC1)C1CC1	1
ZINC13069940	Cc1ccc(cc1C)S(=O)(=O)N[C@@H](C(C)C)C(=O)Nc1nccs1	0
ZINC13468798	c1ccc2c(c1)CC[C@H]1C2=NN([C@H]1c1ccccc1Cl)CCO	1
ZINC13495407	C[C@@H](c1nc(no1)c1ccccc1)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC13569721	C[C@H](C(=O)Nc1ccc(cc1)CCO)Sc1c2c(nc[n-]2)nc(n1)Cl	1
ZINC13570349	C[C@H](C(=O)Nc1nccs1)Sc1c2c(nc[nH]2)ncn1	0
ZINC13669947	c1ccc(c(c1)CSCCNC(=O)CSCc1c(cccc1Cl)Cl)F	1
ZINC13676027	Cc1ccc(cc1)CCC(=O)N[C@@H](C)c1ccc(cc1)C(C)(C)C	0
ZINC13684551	Cc1csc(n1)C1=C(N(CC1=O)[C@@H]1CCCc2c1cccc2)N	0
ZINC13709707	C[C@H](C(=O)NCCSCc1ccc(cc1)Cl)Oc1ccccc1Cl	1
ZINC13724351	CC(C)CC[NH2+]Cc1ccc(c(c1)OC)OCc1ccc(cc1Cl)F	1
ZINC13734132	COCCNC(=O)Cc1csc(n1)c1cc(c(c(c1)OC)OC)OC	1
ZINC13937963	CCCc1ccc(cc1)S(=O)(=O)NCc1ccc2c(c1)OCO2	1
ZINC14042016	CCOc1cccc(c1)C(=O)Nc1c(c2c(s1)CCC2)C(=O)OC	1
ZINC14077093	CC[C@@H](C)c1ccc(cc1)S(=O)(=O)NNc1cc(nc2n1ncn2)C	0
ZINC14191697	Cn1cc(cn1)C[N@@H+](C)CC(=O)Nc1ccc(cc1)Br	0
ZINC14191743	Cn1cc(cn1)C[N@@H+](C)CC(=O)Nc1cc(c(cc1OC)Cl)OC	0
ZINC14276303	CCCCCCCCCCCCCC/C(=C(\C)/C(=O)[O-])/C(=O)[O-]	1
ZINC14462542	Cc1cc(c2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1ccc(cc1)C(C)C)C	0
ZINC14473714	c1ccc(c(c1)[C@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)Cl)O	0
ZINC14535194	C[C@@H]([C@@H]1C(=O)N2C[C@H](C[C@H]2C(=O)N1)NCc1cccc(c1)OC)O	0
ZINC14541047	CCCn1c2c(c(n1)C(=O)N(C)C)C[C@H](CC2)[NH2+]C1CCCCCC1	1
ZINC14629055	CCOc1cccc(c1)[C@H]1CCCCC[NH2+]1	1
ZINC14630335	CCCOCCOc1ccc(c(c1)C(F)(F)F)N	1
ZINC14650457	CC(C)CCOc1ccc(cc1C(=O)N1CCc2c1cccc2)Br	1
ZINC14662340	CN(c1ccccc1)C(=O)c1cc(ccc1OCCOC)Br	1
ZINC14714330	CCCCCc1nnc(s1)NC(=O)Cc1ccc2ccccc2c1	1
ZINC14731500	Cn1c2c(c(n1)C(=O)NCc1cccs1)C[C@@H](CC2)[NH2+]C1CCCC1	0
ZINC14777030	Cc1c(cc(cc1Cl)OC(=O)c1ccc(cc1Cl)Cl)Cl	0
ZINC14781543	CCOc1cccc(c1)C(=O)Oc1ccc(cc1C)Br	1
ZINC14783681	C/C(=N\NC(=O)Cn1cnc2c1cccc2)/c1cccc(c1)[N+](=O)[O-]	0
ZINC15005044	Cn1c(nnc1SCC=C)[C@H]1CCCN(C1)Cc1cccs1	1
ZINC15015254	Cc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)C1CCCCC1	0
ZINC15036505	c1cc(c(c(c1)Cl)Cl)/C=C\1/C(=O)N(C(=S)S1)CC(=O)NCCC(=O)[O-]	1
ZINC15110166	c1cc(ccc1c1ccnc2c1c(=O)[nH]c(n2)N1CCCC1)F	0
ZINC15499678	Cc1ccc(cc1C(=O)NCCC(C)C)S(=O)(=O)N1CCCC[C@@H]1C	1
ZINC15590710	CC(C)CNC(=O)c1cccc(c1)S(=O)(=O)[N-]c1ccc(cc1)OC	0
ZINC15601715	CCOc1ccc(cc1[N+](=O)[O-])C(=O)Nc1ccc(c(c1)Cl)C#N	1
ZINC15652960	CCC[C@H](C)NC(=O)c1cccc(c1)S(=O)(=O)N1CCCCC1	1
ZINC15700467	C[C@@H](C(=O)Nc1c(ccs1)C(=O)N)Sc1ccccc1Cl	0
ZINC15792126	C[C@@H]1CCC[C@H]([C@@H]1C)NC(=O)CSc1ccc(cc1)[N+](=O)[O-]	0
ZINC15829367	CCCCNC(=O)CCn1c(=O)c2c(c3ccccc3o2)[nH]c1=S	1
ZINC15864714	CCN(CC)C(=O)c1ccc(c(c1)N)NCCNC(=O)OC(C)(C)C	1
ZINC16051348	C/[N+](=C/c1cccc(c1)Br)/[O-]	0
ZINC16249761	Cc1c(c2ccccc2c2c1sc(=O)o2)O	0
ZINC16293272	c1cc(cc(c1)[N+](=O)[O-])[C@@H]1[C@@H]2CC=C[C@H]2c2cc(cc(c2N1)F)Br	0
ZINC16511440	COc1ccccc1N/C=C\1/C(=O)NC(=S)N(C1=O)c1ccccc1	0
ZINC16577334	CC1(CC(=CC(=O)C1)NNC(=O)c1ccccc1I)C	0
ZINC16578299	CCNS(=O)(=O)Cc1cccc(c1)Cl	1
ZINC16649521	CC[C@@H](C)NC(=O)c1c(nc(s1)c1cccnc1)C	0
ZINC16650101	CCC[C@@H](C)NC(=O)c1cnc2n(c1=O)c(cs2)c1ccccc1	1
ZINC16847788	C[C@H]1CCc2c(sc(n2)NC(=O)[C@@H]2CCCN2S(=O)(=O)C)C1	0
ZINC16904439	c1cc(cc(c1)F)/C=C\1/C(=O)N=C(S1)[N-]c1cccc(c1)C(=O)[O-]	0
ZINC16943461	C[C@@H](/C(=N/NC(=O)N)/C)NC(=O)C	0
ZINC16972241	CC(C)(C)NC(=O)CSc1ccc(cc1)N	0
ZINC17004109	C[C@]12CC(=O)[C@@]3([C@@H]([C@@H]1CCC(=O)O2)CCC1=CC(=O)C=C[C@@]31C)F	0
ZINC17020182	c1nc2c(c(n1)[S-])ncn2[C@@H]1[C@H]([C@@H]([C@H](CO1)O)O)O	0
ZINC17027375	CCOC(=O)[C@@H](C#N)C(=[NH2+])[C@@H]1[C@H]2CCCC[C@@H]2OC1=O	1
ZINC17070891	Cc1ccc(cc1)O[C@@H](C)c1nn2c(=O)c3ccccc3nc2s1	0
ZINC17072552	CCCC1=NN(C(=O)/C/1=C(\C)/NCC(OC)OC)c1ccc(cc1)F	1
ZINC17090234	c1cc(ccc1SCC(=O)NC(=S)Nc1ccc(c(c1)C(=O)[O-])Cl)Cl	0
ZINC17117165	c1cc(cc(c1)Cl)CNC(=O)CCNS(=O)(=O)c1ccc(cc1)Br	1
ZINC17141905	CCOc1ccccc1/N=N/c1c(nn(c1OCC)C(=S)N)C	1
ZINC17153516	Cc1csc(=O)n1CCC(=O)OCc1cc(=O)n2ccsc2[nH+]1	0
ZINC17208444	c1c2cc3c(cc2[nH]c(=O)c1C=O)OCCO3	0
ZINC17445506	CCOc1c(cccn1)C(=O)NNC(=O)c1cc2c(s1)CCC2	1
ZINC17750258	CCOc1ccc(cc1OC)/C=N/N1[C@H](CCC[C@H]1C)C	1
ZINC17877547	C[NH+](C)c1ccc(cc1)N[C@@H]1CC(=O)N(C1=O)c1ccccc1Cl	0
ZINC18073089	CN(CCOc1ccccc1)C(=O)Cn1c(nnc1[S-])c1cccs1	1
ZINC18183809	Cc1cc(c(cc1Br)C)SCC(=O)N1CCN(CC1)c1ncccn1	0
ZINC18385618	c1cc(c(cc1O)O)C(=O)COC(=O)[C@@H]1Cc2cc(ccc2OC1)Cl	0
ZINC19078685	c1cc2c(c(c1)NC(=O)C[N@@H+]1CCc3c(ccs3)C1)nsn2	0
ZINC19129167	Cc1cc2nc(cc(n2n1)N)[C@H]1CCC[N@H+](C1)C[C@@H]1CCOC1	0
ZINC19204891	CCC/C(=N\OCC=C)/C1=C(CC([C@@H](C1=O)C(=O)OC)(C)C)NC	1
ZINC19226463	CCc1nnc(o1)SCC(=O)N1CC[C@](C1)(c1ccccc1)O	0
ZINC19230099	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)NCC(F)(F)F	0
ZINC19290392	Cn1cc(c2c1cccc2)[C@H](CN1CCN(CC1)c1cccc[nH+]1)O	0
ZINC19301121	CCC(=Cc1[n+](c2cc(ccc2s1)Cl)CCCS(=O)(=O)[O-])S	1
ZINC19462851	C[C@@H]1C[C@H]1C(=O)N1CC[C@H](CC1)c1cc2c(cccn2)cn1	0
ZINC19523914	CCn1c(c(cn1)C[N@H+](Cc1ccccc1F)C[C@@H]1CCCO1)C	0
ZINC19527253	CC[N@H+]1CCC[C@@H]1C[NH2+]Cc1ccccc1F	1
ZINC19534940	CCc1c(c(nc(c1C#N)SCC=C)N)C#N	1
ZINC19593599	c1c(cc(c2c1C(=O)[C@H](CO2)N1CCOCC1)Br)Br	0
ZINC19772660	c1ccnc(c1)NCc1ccc(cc1)OCc1ccc(cc1)F	0
ZINC19773554	CCOc1ccc(cc1)NCC(=O)Nc1c(cccc1C)C	1
ZINC19782448	c1ccc(cc1)C[N@H+]1CCN(CC1)C[C@@H](c1ccc(cc1)[N+](=O)[O-])O	0
ZINC19792392	C[NH+]1CCN(CC1)CCOCCOc1c(cccc1OC)OC	1
ZINC19842765	CCCS(=O)(=O)N1CCN(CC1)Cc1ccc(c(c1)OC)OC	1
ZINC19848184	CCOc1cc(ccc1O)c1c2c(nc(c1C#N)N)CCCC2	1
ZINC19857329	CC(C)(CN1CCN(CC1)CC(C)(C)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC19872050	CC(C)(C)NC(=O)COc1ccc(cc1)C[NH2+]CCN(C)C	1
ZINC19881109	C/C(=C/c1ccccc1)/C=N/N1CCN(CC1)c1ccc(cc1)Cl	0
ZINC19881143	c1ccc2c(c1)CN(C2=N)c1ccccc1F	0
ZINC19888946	CN1CCN(CC1)C(=O)[C@@H]1CCC[N@@H+](C1)Cc1cc(ccc1OC)Br	0
ZINC19889034	C[C@@H]1CCC[C@@H](C1)[N@H+]1CC[C@@H](CC1)N1CCN(CC1)c1ccccc1	0
ZINC19902044	c1cc(oc1)[C@@H](CNC(=O)/C=C/c1ccc(cc1)Cl)N1CCOCC1	0
ZINC19918128	CC(C)CCNc1ccc(c(c1)F)F	1
ZINC19944430	CCN1CC[NH+](CC1)Cc1nc(nc(n1)Nc1ccc(cc1)Cl)N	0
ZINC19956913	COc1ccc2cc(ccc2c1)C[NH2+]Cc1ccccn1	1
ZINC19961926	CC(C)Nc1cc(cc(c1)F)F	0
ZINC20006418	c1ccc(c(c1)CNCCc1ccc(cc1Cl)Cl)Cl	1
ZINC20088483	COc1cc(cc(c1)OC)NCc1ccc(cc1)SC	0
ZINC20120039	Cc1cc(cc(c1OCC(=O)Nc1ccc(cc1)C(=O)NC)C)Br	0
ZINC20123158	c1cc(oc1)[C@@H](CNC[C@@H]1CCC=CC1)[NH+]1CCCC1	1
ZINC20123776	Cc1cc(nc(n1)N/C(=N/c1cc(ccc1Cl)C(F)(F)F)/N)C	0
ZINC20133867	CCN(CCC(=O)[O-])c1ccc(c(c1)Cl)F	0
ZINC20137000	C[C@@H](CNCc1cccs1)c1ccccc1	1
ZINC20156107	CN(C)C(=O)c1ccc(cc1N)Cl	0
ZINC20202562	Cc1ccc(cc1Cl)N1C[C@@H](CC1=O)C(=O)NCc1nnc(s1)N	0
ZINC20246913	COC(=O)[C@@H](c1ccc(cc1)Br)N	0
ZINC20255515	c1ccc(cc1)CN1CCN(C[C@H]1CCO)Cc1cc(cc(c1)F)F	1
ZINC20307062	c1cc(c(cc1F)Br)C(=O)NCCCn1cc[nH+]c1	1
ZINC20321629	C[C@@H](C(=O)NCCC[NH+]1CCOCC1)n1ccc(n1)C(=O)[O-]	1
ZINC20432175	C=CCn1c(n[nH]c1=S)C1=C[C@@H](SC1=N)c1ccccc1	0
ZINC20443659	Cc1c(con1)C=O	0
ZINC20451028	c1cc(cnc1)c1cn(nn1)C1CCN(CC1)C(=O)c1cccs1	0
ZINC20671856	Cc1cccc(c1)Nc1c2c(n(n1)c1ccccc1)CCCC2=O	0
ZINC20801876	C[C@@H]1Cc2c(c(nc(n2)N2CC[N@@H+](CC2)CCO)NCC=C)C(=O)C1	1
ZINC20835954	CC[C@@H](C)Sc1[nH]c(nn1)N/N=C(\C)/c1cccs1	0
ZINC20843377	Cc1ccc(c(c1)C)NC(=O)CSc1nnc(n1N)COC	1
ZINC20861741	CC(C)c1ccc(cc1)c1nc([S-])c2c(n1)Oc1ccc(cc1C2)F	0
ZINC20873609	Cc1ccc(cc1)COc1ccccc1C[NH2+]C[C@H](C)O	1
ZINC20924603	CCCOc1ccccc1C[NH2+]CCOCCO	1
ZINC20981470	CCCCN(C1CCN(CC1)C(=O)C)S(=O)(=O)c1cc(sc1)C(=O)N	1
ZINC20992107	c1ccc2c(c1)c(c[nH]2)CN1CC[N@H+]([C@@H](C1)CCO)C1CCCCC1	1
ZINC21016487	C[NH+](C)CCN(Cc1ccccc1)C(=O)CCn1cccc1	0
ZINC21036290	CC(C)CSc1nnc(n1N)N[NH3+]	0
ZINC21312220	CC[C@H](C(=O)Nc1ccc(cc1)C(F)(F)F)Oc1ccc(cc1)F	0
ZINC21347381	Cc1ccccc1N1C[C@@H](CC1=O)C(=O)NCCc1ccccc1	1
ZINC21469451	c1ccc2c(c1)ncc(=O)n2CC(=O)OCCOc1ccccc1F	1
ZINC21548960	Cc1ccc2c(cc(c(c2n1)OCC(=O)NC1CCCCC1)Cl)Cl	0
ZINC21573664	CC[NH+](CC)CCNC(=O)Cn1c(c(c(n1)C)[N+](=O)[O-])C	1
ZINC22055744	C[C@@H]1[C@@H]([C@H]([C@@H](O1)n1cc(c(nc1=O)NC(=O)OCCC(C)C)F)O)O	1
ZINC22065901	COC(=O)[C@H](Cc1cccc(c1)O)N1C(=O)c2ccccc2C1=O	0
ZINC22074926	C[NH+](C)CCNCc1cc(cc(c1OC)Cl)Cl	1
ZINC22076029	CCOc1cc(cc(c1OCC)Br)C[NH2+]CCNC[C@H](C)O	1
ZINC22087838	C[C@H](c1ccccc1)NC(=O)[C@H](C)Sc1ccc(cc1)NC(=O)C	0
ZINC22130988	C[C@H]1C(=O)Nc2cc(ccc2O1)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC22267820	CCNC(=O)CSc1ncc(n1C)c1ccccc1	1
ZINC22338840	COC(=O)c1ccc2c(c1)C[C@H](O2)CNC(=O)c1ccc(cc1)C#N	0
ZINC22357281	CC(C)N1C(=O)/C(=C\c2ccc(cc2)[N+](=O)[O-])/SC1=S	0
ZINC22522223	CCCOc1ccc(cc1)C(=O)N[C@@H](C)c1ccc(c(c1)OC)OC	1
ZINC22542709	Cc1nc([nH]n1)SC[C@H](COCc1ccc2c(c1)OCO2)O	1
ZINC22589423	C[C@@H]([C@@H]1COc2ccccc2O1)NNC(=O)C	0
ZINC22829504	Cc1c(cn[nH]1)CCCNc1ncccn1	1
ZINC22862379	Cc1cnc(s1)C[NH2+]CCCO	1
ZINC22877299	c1cc(sc1CN1CCN(CC1)C[C@@H]1CCCCO1)Cl	0
ZINC22921730	CC(C)(C)OC(=O)N1CC[N@@H+]2C[C@@H](C[C@H]2C1)[NH3+]	0
ZINC22926698	Cc1ccc(c(c1)NC(=O)C=C(C)C)C	0
ZINC22936468	CC[N@@H+]1CCC[C@H]1CNCc1c2ccccc2ccc1OCC	1
ZINC22937678	CC(=O)N1c2ccccc2C[C@@H]1C(=O)NCCN1CC[N@H+](CC1)C	1
ZINC22972316	CCN1CC[NH+](CC1)[C@H]1CCC=CCC/C/1=N\O	0
ZINC22988512	c1cc(cc(c1)Cl)CSc1nnc(n1C1CC1)c1cccnc1	0
ZINC23028413	CCOc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)NC	1
ZINC23040388	CC[C@H](C)[C@H](C(=O)N[C@@H](C)C1CC1)NC(=O)c1ccccc1	0
ZINC23109885	C[N@H+]1CCN(CC1)CC(=O)NC[C@]12C[C@@H]3CC[C@H](C1)C[C@@H](C3)C2	0
ZINC23177208	c1cc(c(nc1)n1cccn1)NC(=O)c1cc(c(cc1Cl)Cl)F	0
ZINC23248930	c1ccc(cc1)n1cc(cn1)CNC[C@@H](c1cccs1)[NH+]1CCCC1	1
ZINC23375049	CCn1cc[nH+]c1CN1CCN([C@H](C1)CCO)Cc1cccc(n1)C	1
ZINC23400864	C1CCCN(CC1)S(=O)(=O)NCCNC(=O)C1CC1	1
ZINC23693002	Cc1ccc(cc1C)NS(=O)(=O)c1ccc(cc1)NC(=O)COC	1
ZINC23709444	c1cc(ccc1c1cc2c(s1)c(ncn2)N1CCC[C@H](C1)O)Cl	0
ZINC24100900	c1ccc(c(c1)C(=O)NNS(=O)(=O)c1ccc(nc1)Cl)Cl	0
ZINC24261496	C[C@@H](c1ccccc1)NC(=O)[C@H]1CS[C@@]2(N1C(=O)CC2)C	0
ZINC24302799	c1ccc(cc1)CCN[C@H](C(Cl)(Cl)Cl)NC(=O)c1ccc(cc1)Cl	1
ZINC24355663	CC[C@H]1CCCCN1C(=O)c1ccc2c(c1)nc(=S)n(c2[O-])CC	0
ZINC24458157	C[C@H](c1ccc(cc1Cl)Cl)N(C)C(=O)c1cccc(c1)C#N	0
ZINC24474917	Cn1cc(cn1)CN(C)C(=O)c1ccc2c(c1)CCC2	0
ZINC24521507	CCCOc1ccc(cc1)NC(=O)C[C@@H]1C(=O)N2CCCN=C2S1	1
ZINC24566738	Cc1c(c2ccccc2[nH]1)CC(=O)NCC#C	1
ZINC24666550	c1ccn2cc(nc2c1)CNC(=O)c1cccnc1OCC(F)(F)F	0
ZINC24834095	Cc1ccc(cc1)c1nc(on1)C1=C(NC(=S)N[C@@H]1c1ccco1)C	0
ZINC25200655	Cc1ccc(cc1C)NC(=O)NC(=O)C[n+]1ccccc1C	0
ZINC25348345	Cc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)N[C@H](C)CCC(C)C	0
ZINC25374976	C[C@H]1CN(C[C@@H](O1)C)C(=O)CCn1c(=O)c2ccccc2c([O-])n1	0
ZINC25375347	CC(=O)c1ccc(cc1)S(=O)(=O)N[C@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC25652182	Cc1c(c(on1)C)S(=O)(=O)Oc1ccc(cc1)CCOC	1
ZINC25762020	Cc1ccc(c(c1)CCNC(=O)[C@@H]1C[C@H]1C)OC	1
ZINC25790536	Cc1c(sc(n1)/N=C(\[O-])/C[NH+]1CCN(CC1)c1ccc(cc1)F)C	0
ZINC25866645	C[C@@]1(C(=O)N(C(=O)N1)C[C@@H](COCc1cccs1)O)c1ccccc1	1
ZINC26007431	CCCN([C@H]1CCS(=O)(=O)C1)C(=O)c1ccc2c(c1)nnn2CC	1
ZINC26087435	c1cc(ncc1Cl)NC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2	0
ZINC26236693	c1ccc(cc1)C[C@@H]1CCC[N@H+]1Cn1c(=S)n(c(n1)C1CC1)C1CC1	0
ZINC26481140	C=CCSc1ccccc1NC(=O)CSc1nccc(n1)C(F)(F)F	1
ZINC26861225	CCOc1cc(ccc1OCC(=O)Nc1ccc(cn1)Cl)C#N	1
ZINC26896004	Cc1c(c(n([nH+]1)CCO)N)N	1
ZINC27529547	c1ccc2cc(ccc2c1)OC[C@@H](C[NH2+]CCC1=CCCCC1)O	1
ZINC28220193	COc1cccc(c1)NC(=O)Nc1ccc(cc1)n1cc(cn1)Cl	0
ZINC28228056	Cn1c2ccccc2nc1NC(=O)CCCc1ccccc1	1
ZINC28228772	c1cnn(c1)CCNC(=O)C1CCCCC1	1
ZINC28244483	c1ccc(cc1)[C@@H]1C[C@H]1C(=O)NCCn1cc(cn1)Br	1
ZINC28328129	CC(C)[C@@H](C(=O)NCCc1ccccc1F)NC(=O)N	1
ZINC28511172	C=CCN1[C@@H](Nc2ccccc2C1=O)c1ccc(cc1)n1cncn1	0
ZINC28650428	COCCNC(=O)CCCc1[nH]c(=O)c2ccccc2n1	1
ZINC28746544	C[C@H](c1ccc(cc1)Cl)[NH2+]Cc1ccc(cc1)C(=O)N1CCCC1	0
ZINC28802737	COC(=O)Cc1ccc(cc1)OCC(=O)NCCC1=CCCCC1	1
ZINC28941426	Cc1cc(c(cc1Cl)OC)NC(=O)/C(=C/c1cccn1C)/C#N	0
ZINC29490576	CCN(CC)C(=O)[C@@H](C)Nc1cc(ccc1OC)NC(=O)C	0
ZINC29789932	C[C@@H]1CN(CCO1)C(=O)[C@H](C(C)C)NC(=O)c1cccs1	0
ZINC30363304	COc1cc(cc(c1)OC)C(=O)NCCN1CCc2ccccc2C1	1
ZINC30369812	COc1ccc(cc1OC(F)F)CNS(=O)(=O)Cc1ccccc1	0
ZINC30513034	c1cc(oc1)C(=O)N1CCC[C@@H]1C(=O)NCCSCc1ccc(s1)Br	1
ZINC30662754	Cc1nc(cs1)CC[NH2+]Cc1cn[nH]c1c1cccs1	1
ZINC30998274	C[C@]1(CCS(=O)(=O)C1)NC(=O)Cc1csc(n1)c1cccc(c1)F	0
ZINC31027782	c1cc(ccc1NNC(=O)NC1CCCC1)OC(F)(F)F	0
ZINC31097420	CC[NH+]1CCN(CC1)CCCNC(=O)Nc1cccc(c1)C	1
ZINC31849125	Cc1csc(n1)CCNC(=O)c1c(cccc1Cl)F	1
ZINC32004924	COc1ccc(c(c1OC)[N+](=O)[O-])C#N	0
ZINC32075801	CS(=O)(=O)N1CCC[C@H]1C(=O)NCCc1cccc2c1nccc2	1
ZINC32099391	c1c2c(c(c(c1[N+](=O)[O-])CN(CCO)CCO)[N+](=O)[O-])nc(O)[nH]2	1
ZINC32121660	COCCOc1ccccc1CNc1ccc(cc1)F	1
ZINC32192986	c1cc(c(cc1/C=N/N1C(=O)[C@@H]2[C@@H]3C=C[C@H]([C@@H]2C1=O)[C@H]1[C@@H]3C1)Br)[O-]	0
ZINC32523697	c1ccc(cc1)Oc1ccc(cc1)NC(=S)NCCc1c[nH]cn1	1
ZINC32541289	c1cc(c(cc1Cl)Cl)c1ccc(o1)C[NH2+]CCNCCO	1
ZINC32585125	CCOC(=O)/C(=C/NCC1(CCCC1)[NH+]1CCSCC1)/C#N	1
ZINC32586968	CCn1cnnc1CCNc1c(c(cc(n1)C)C)C#N	1
ZINC32590215	C[C@@H](CCCC(C)(C)O)CC[N@H+]1CC[C@@H](CC1)[N@H+](C)CCO	1
ZINC32611201	Cc1c(c(n(n1)C[C@H](C)C(=O)NC1CCCCC1)C)Br	0
ZINC32736772	CCNC(=O)[C@@H](C)NC(=O)[C@@H](C)Oc1ccc(cc1Cl)Cl	1
ZINC32778790	CNC(=O)NC(=O)CCSCc1cccc(c1F)F	1
ZINC32801156	c1cc(cc(c1)Cl)c1nc(on1)C[S@](=O)CCOc1ccc(cc1)F	1
ZINC32845811	c1ccc2c(c1)[C@H](CCO2)NC(=O)CCc1ccc2c(c1)OCO2	0
ZINC32848313	CCONC(=O)[C@@H](C)Oc1ccc(cc1)F	1
ZINC32907481	CC(C)(C)CC(=O)N1CCC[C@H]1c1ccncc1	0
ZINC32911349	Cc1nc(c(c(=O)[nH]1)Cl)NC	0
ZINC32912255	CC(C)(C)c1ccc(cc1)N1[C@@H]2CS(=O)(=O)C[C@@H]2CC1=O	0
ZINC32922453	CC(C)c1nnc(o1)NC(=O)CSc1nnc(s1)SC	0
ZINC32924282	C[C@@H](C(=O)NCCNC(=O)c1ccccc1)Oc1ccc(cc1Br)F	1
ZINC32980187	CCN(CC)C(=O)c1cc(cnc1)Br	0
ZINC32999752	Cc1cc(n(n1)CCCNC(=O)C(C)(C)Oc1ccc(cc1)Cl)C	1
ZINC33062030	Cc1ccc(cc1)NC(=O)c1nnc(s1)CCC(=O)NCCOC	1
ZINC33147903	Cc1ccc(c(c1)NC(=O)c1ccn(n1)c1ccccc1)OC	0
ZINC33154985	COc1ccc(cc1OC)/C=N\n1c(nnn1)N	0
ZINC33192329	C[C@H](c1ccc(s1)Cl)NC(=O)c1cc(ccc1F)Br	0
ZINC33250429	c1ccc(c(c1)NC(=O)CSCc1nc(no1)c1cccc(c1)F)F	1
ZINC33284609	C/C(=C/c1ccco1)/C=N\NC(=O)Cc1cccn1C	0
ZINC33292933	COc1ccc2c(c1)c1c([nH]2)c(=O)n(c([O-])n1)/N=C\c1ccccc1	0
ZINC33314875	c1cc(ccc1/C=C(/C#N)\C(=O)NC1CCCCC1)O	0
ZINC33394331	Cc1ccc(cc1)NC(=O)C(=O)N/N=C\c1ccc(cc1)F	0
ZINC33396208	c1cc(cc(c1)[N+](=O)[O-])/C=N\NC(=O)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC33586956	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)Cc1ccccc1Cl	0
ZINC34169680	CN/C(=N/S(=O)(=O)c1ccccc1Cl)/[O-]	0
ZINC34674352	CN(CCC#N)C(=O)C[NH+]1CCSCC1	1
ZINC34782449	C=CCOc1ccc(cc1)/C=N\NC(=O)N	1
ZINC34803502	C[C@@H](C(=O)c1c[nH]c2c1cccc2)[N@@H+]1CCC[C@@H](C1)O	0
ZINC34899917	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)NCCNC(=O)c1ccccc1)Cl	1
ZINC34901097	CCn1c(cc(n1)C(=O)NCc1ccncc1)c1ccc(s1)Cl	0
ZINC34916031	Cc1ccc(cc1)N1C[C@H](CC1=O)C(=O)N(C)Cc1ccco1	0
ZINC34940177	CN(CCCNC(=S)NN)c1ccccc1	1
ZINC34957300	CCCOc1ccc(cc1)OCC/C(=N/O)/N	1
ZINC34958877	Cc1ccc(c(c1)OCCC(=[NH2+])N)C(C)(C)C	1
ZINC34969328	CC[C@H](C)[C@H](C(=O)NCCN1CCOCC1)NC(=O)c1ccccc1	1
ZINC35120902	C[C@H](c1cccc2c1cccc2)[NH2+]C1CCSCC1	0
ZINC35183193	c1ccc(cc1)/C=C/[C@@H]1OC[C@H](O1)CN1CCOCC1	0
ZINC35184807	COc1ccc(cc1)C(=O)CSc1nncs1	0
ZINC35223217	c1ccnc(c1)C[NH2+]Cc1cccc(c1F)F	1
ZINC35481895	CCCNC(=O)Nc1cccc(c1)c1nc(on1)c1cc(cnc1)Br	1
ZINC35528776	CCc1c2c(ncnc2on1)Nc1ccc(cc1)Cl	0
ZINC35536708	CCOC(=O)c1cccc(c1)[N-]S(=O)(=O)c1ccc2c(c1)[nH]c(=O)[nH]2	1
ZINC35556736	Cc1nc(no1)c1cccc(c1)S(=O)(=O)[N-]c1cccc(c1)Cl	0
ZINC35571972	CC(C)(C)OC(=O)N1CCC[C@@H]([C@@H]1C(=O)[O-])c1ccc(cc1)F	0
ZINC35603592	Cc1ccc(o1)C[NH2+][C@@H](C)CO	0
ZINC35676967	CCC[C@@](C)(C[NH3+])N	1
ZINC35686041	Cc1ccc(cc1[N+](=O)[O-])S(=O)(=O)[N-]NC(=O)c1cccnc1	0
ZINC35853742	CC(=O)[C@@]1(CC[N@@H+](CC1)CCC(=O)NCCOC)c1ccccc1	1
ZINC35877853	C[C@]12CCCC[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]12CS1)C	0
ZINC36075915	CCCOC(=O)CCc1nc2c(n1CCC#N)c(=O)[nH]c(=O)n2C	1
ZINC36097203	COCCC[N@H+](Cc1cccc(c1OC)OC)C[C@H](COCC=C)O	1
ZINC36104072	C#CCOC[C@@H](C[N@H+](Cc1ccc(cc1F)F)Cc1ccco1)O	1
ZINC36110817	CCOC(=O)C(=O)NC[C@@H](c1ccc2c(c1)OCO2)N1CCOCC1	1
ZINC36133188	CC(=O)NCc1nc(no1)c1cccs1	0
ZINC36357630	COc1ccc2c(c1)c(cn2CC(=O)[O-])[C@H](C(=O)[O-])[NH+]1CCCCC1	0
ZINC36359736	CC(C)c1ccc(cc1)[C@H]1CC(=Nc2c1sc(n2)N)O	0
ZINC36389595	C[C@@]12CCC(=O)N1[C@@H](CS2)C(=O)NCCCN(C)c1ccccc1	1
ZINC36392127	CCONC(=O)[C@@H](C)Sc1ccccc1	1
ZINC36392915	c1ccnc(c1)CCSc1nnc(o1)c1cccnc1	1
ZINC36477315	CC(C)C[C@@H](CC(=O)C)O	0
ZINC36614458	CCn1c(c(c(n1)C)S(=O)(=O)NC[C@@H](C)Cn1cc(cn1)Cl)C	0
ZINC36701203	COCCNC(=O)[C@H]1CCCN1C(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	1
ZINC36708640	c1ccc2c(c1)c1c(n2CC(=O)NCCCn2cc[nH+]c2)CCC1	1
ZINC36774023	Cc1cccc(c1)C(=O)NCCC(=O)N(CC=C)Cc1ccc(s1)Cl	1
ZINC36830578	Cc1cc(ccc1CO)Br	0
ZINC37093568	CCCCOCC(=O)Nc1cccc(c1)C#N	1
ZINC37213711	Cc1ccc(o1)c1c(cn[nH]1)C[NH2+]CCC[NH+](C)C	1
ZINC37263461	c1cc(cc(c1)Cl)N1CC[C@@H](C1=O)C(=O)NC1CC1	0
ZINC37570724	COc1cccc(c1)N1CC[C@H](C1=O)C(=O)NCc1ccco1	0
ZINC37702289	CC(C)[NH2+]Cc1ccc(cc1)OCC#C	1
ZINC37797437	Cc1ncc(s1)CNc1cccc(c1)NC(=O)C(C)C	0
ZINC37858687	CC[N+](=c1ccc2cc(c(O)oc2c1)c1[nH]c2ccccc2n1)CC	0
ZINC37868683	c1ccc2c(c1)cc1c(n2)CN(C1)C(=O)/C=C/C(=O)[O-]	0
ZINC37951895	CC(C)CN[C@@](C)(c1cccc(c1)C(F)(F)F)C(=O)N	0
ZINC38201367	CNC(=S)NNC(=O)[C@H]1[C@H](N2CC[C@@H]1CC2)SCc1ccc(cc1)Cl	0
ZINC38282036	CCc1ccc(nc1)Cl	0
ZINC38332386	CN(C(=S)NCc1ccccc1)/N=C\c1ccc(cc1)C#N	0
ZINC38487166	Cc1ccc(c(c1)Br)NC(=O)c1c(n[nH]n1)Nc1ccc(cc1)OC	0
ZINC38517332	CC(=O)Nc1ccc(cc1)C(=O)NCCCn1c(=O)cccn1	1
ZINC38555707	CCC[C@@H]1N=C2C(=NC(=O)N(C2=O)C)N1CCc1ccccc1	1
ZINC38587475	COc1cccc(c1OC)NC(=O)NCC1(CCCC1)c1cccs1	0
ZINC38593542	COc1ccc(cc1)C1(CCCC1)CNC(=O)CCC1CCCCC1	0
ZINC38679916	COc1ccc(c(c1)c1cc([nH]n1)C(=O)N1CCC(CC1)OC)OC	0
ZINC38756112	C1Cc2c(nc3n(c2=O)[C@@H](CS3)CC(=O)N2CCOCC2)C1	0
ZINC38857232	CC(C)[C@H](CO)[NH+](C)C	0
ZINC38865776	CCCC(=O)Nc1cc(nn1c1nc(cs1)c1ccco1)C	1
ZINC38873632	CC(C)c1ccc2c(c1)s/c(=N/C(=O)C1CCCC1)/n2CC=C	0
ZINC38889849	c1ccnc(c1)CON	1
ZINC39064835	c1cc(cc(c1)S)C(=O)N	0
ZINC39077888	CC(=O)N1[C@H](CC1=O)F	0
ZINC39089040	C#CCCc1cc(ccc1O)F	1
ZINC39098077	CN1CCc2cc(c(c3c2[C@H]1CC3=O)O)O	0
ZINC39098879	CCOc1cc2c(nc1C(=O)N)CCCC2	1
ZINC39113112	c1cc(cnc1)c1noc([O-])c1	0
ZINC39190034	c1cn(nc1N)CCC#N	1
ZINC39201536	Cc1ccc(cc1NC(=O)NCCO)NC(=O)NCCO	1
ZINC39287918	Cc1cccc(c1C)OCCCNc1c(cccc1C(=O)[O-])C	1
ZINC39332270	c1ccc(c(c1)N1C=C([C@H](N1)[NH3+])c1n[nH]nn1)Cl	0
ZINC39344068	CCOC(=O)c1cnc2cc(c3ccccc3n2c1=O)Cl	1
ZINC39409604	CN1[C@H]2C(=NC(=N2)NCC[NH+]2CCOCC2)C(=O)N(C1=O)C	1
ZINC39431874	c1ccc(cc1)CCS[C@H]1N=Nc2n1c1ccccc1n2	1
ZINC39443636	c1ccc2nc([nH]c2c1)CCNC(=O)[C@H]1NC(=NO1)c1cccs1	1
ZINC39571134	COC(=O)c1ccc(cc1)/C=N/NC(=O)[C@@H]1C=C(N=N1)c1ccco1	0
ZINC39583618	Cc1ccc(cc1)[C@@H]1NN[C@H](N1C)SCc1[nH]c2ccccc2n1	0
ZINC39589917	CCOC(=O)C1=CN=N[C@H]1S(=O)(=O)NCc1ccc(cc1)OC	1
ZINC39715048	Cc1cccc(c1C)NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCN	1
ZINC39743760	c1ccc(c(c1)c1nnc(s1)N1C(=O)CCC1=O)Cl	0
ZINC39841893	Cc1c(cccc1[N+](=O)[O-])C(=O)NC(=S)NCC=C	1
ZINC39881135	C[C@@H](COC)NC(=O)c1cnc(nc1Cl)SC	1
ZINC39882506	CCOc1ccccc1NC(=O)Cc1coc2c1cc(cc2)Cl	1
ZINC39951826	COC(=O)c1ccc(c(c1)I)[C@H]1CCC[NH2+]C1	0
ZINC39956516	c1cc(ccc1CNC(=O)[C@H]1[N-]C(=NO1)C1=C[C@@H]2C(=CC=N2)C=C1)F	0
ZINC40062255	CCOC(=O)[C@@H]1CSCCN1C(=O)C[C@@H](C)NC(=O)c1ccccc1	1
ZINC40081482	CC(C)(C)CC(=O)NCCCN1CCN(C[C@@H]1c1ccccc1)C	1
ZINC40095820	Cc1cc(c(c(c1)C)NC(=O)NCCC1=CCCCC1)C	1
ZINC40104262	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)Nc1cccc(c1)C(=O)NC1CC1	0
ZINC40121161	Cc1cccc(c1I)C(=O)NCC1(CCCC1)[NH+](C)C	0
ZINC40169042	c1ccc(cc1)OCCOC(=O)N[C@@H]1CS(=O)(=O)C[C@H]1Cl	1
ZINC40239443	CCCn1c2ccccc2[nH+]c1c1ccccc1C	1
ZINC40239450	CC[C@H](C)Cn1c2ccccc2[nH+]c1c1ccccc1C	0
ZINC40250639	c1ccc(cc1)CCCn1c2ccccc2[nH+]c1c1ccccc1F	1
ZINC40274306	CC(=O)NCc1nc2ccccc2n1CC(=O)N(C)c1ccccc1	0
ZINC40300201	c1ccc2c(c1)nc(n2CC(=O)N)CCCNC(=O)[C@H]1CCCO1	1
ZINC40467761	CC[C@H](C)NC(=O)c1ccc(=O)n(n1)CCOC	1
ZINC40467800	CC(C)CNC(=O)c1ccc(=O)n(n1)CCOC	1
ZINC40520989	C[C@@H](C(=O)NC[C@@H]([C@@H]1CCOC1)[NH+]1CCOCC1)n1cccn1	0
ZINC40541783	c1cc(c(cc1F)C=O)OCC[NH+]1CCCC1	1
ZINC40549340	c1ccc2c(c1)[C@H](CCS2)NC(=O)NCCNc1ncccn1	1
ZINC40570015	CCSc1c(c(c2c(n1)CCN(C2)C)c1ccc(cc1)Cl)C#N	1
ZINC40584636	Cc1cccc(n1)Nc1c(c(ncn1)NCCCOC)[N+](=O)[O-]	1
ZINC40586350	c1c[nH+]ccc1Nc1c(c(ncn1)NCC[NH+]1CCCCC1)[N+](=O)[O-]	1
ZINC40607969	CCN(CC)c1c(c(ncn1)Nc1cccc(c1C)C)[N+](=O)[O-]	0
ZINC40621828	CC[C@@H](C)Nc1c(c(ncn1)N[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)[N+](=O)[O-]	0
ZINC40647861	c1cc(ccc1Oc1c(c(ncn1)Nc1nccs1)[N+](=O)[O-])Br	0
ZINC40656926	COCCNc1c(c(ncn1)Oc1ccccc1)[N+](=O)[O-]	1
ZINC40680315	CCCCc1ccc(cc1)Nc1c(c(ncn1)OC1CCCCC1)N	1
ZINC40681791	Cc1cc(cc(c1)Nc1c(c(nc[nH+]1)N(C)C)N)C	0
ZINC40701361	CCOc1ccc(cc1)Nc1c(c(nc[nH+]1)Nc1cc(ccn1)C)N	1
ZINC40703271	Cc1cc(ccc1Nc1c(c(ncn1)Nc1ccccn1)N)Cl	0
ZINC40706511	CCCCNc1c(c([nH+]cn1)Nc1cccc2c1nc(cc2)C)N	1
ZINC40708523	c1ccc(c(c1)Nc1c(c(ncn1)NC1CCCCC1)N)F	0
ZINC40723234	CCN(CC)c1c(c([nH+]cn1)Nc1ccc(cc1)F)N	0
ZINC40734273	Cc1cccnc1Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N	1
ZINC40759181	Cc1ccc2cnn(c2c1)CCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC40759391	CCCCNC(=O)CCn1c2cccc(c2cn1)Cl	1
ZINC40768549	Cc1c(nsn1)CSCC(=O)NCC[NH+](C)C	1
ZINC40770555	CCCCNC(=O)c1cc(nn1CC)C	1
ZINC40774490	CCCNC(=O)[C@]1(C(=O)N(c2ccccc2S1)C)C	1
ZINC40783438	Cc1ccc(cc1)Sc1c(c(ncn1)NCCCn1cc[nH+]c1)N	1
ZINC40788070	Cn1c2ccoc2cc1C(=O)NCCc1ccc(cc1)Cl	1
ZINC40802694	C[C@@H](/[NH+]=C/1\N/C(=N\[C@@H](COC)C)/c2c1cccc2)COC	1
ZINC40804761	CCN1c2ccccc2S[C@@](C1=O)(C)C(=O)Nc1ccc(cn1)Cl	0
ZINC40808232	C[C@@]1(C(=O)N(c2ccccc2S1)C)C(=O)NCCCn1ccnc1	1
ZINC40949506	Cc1cc(cc(c1Cl)C)OC(=O)c1cc2cc(ccc2oc1=O)OC	0
ZINC40978513	CCCOc1ccc2c(c1)sc(n2)NC(=O)c1ccc(cc1)Br	1
ZINC41083424	CCCc1nn2C(=N)/C(=C\c3cccc(c3O)OC)/C(=O)N=c2s1	1
ZINC41091989	CCCCOc1ccc(cc1S(=O)(=O)n1c2ccccc2nn1)C	1
ZINC41124197	CCn1c2cnn(c2c(n1)C)CC(=O)NCC(=O)N1CCCCC1	0
ZINC41124699	CCCNS(=O)(=O)c1cc2cccc3c2c(c1)c(=O)[nH]c3=O	1
ZINC41156748	Cc1cccc(c1C)OCCNC(=O)COc1ccccc1Cl	1
ZINC41245766	c1ccn2cc([nH+]c2c1)CCNC(=O)C(=O)Nc1cc(ccc1F)Cl	1
ZINC41248207	C[C@@H](C(=O)N1CCOCC1)NC(=O)COc1ccccc1OC	0
ZINC41297411	CCOc1ccc(cc1)C(=O)NCC(C)(C)[NH+](C)C	1
ZINC41377016	C[C@@H](C(=O)NC[C@@H]1CCOC1)Oc1ccc(cc1)F	0
ZINC41383119	C[C@@H](CO)NC(=O)C(=O)Nc1ccccc1Oc1ccccc1Cl	0
ZINC41517604	Cc1csc(n1)[C@@H](C#N)C(=O)c1cnn(c1)Cc1ccccc1Cl	0
ZINC41528701	CCOC(=O)N1CCN(CC1)c1c2c([nH]nc2SC)ncn1	1
ZINC41583531	CC[C@]1(C(=O)NC(=O)N1)c1ccc(c(c1)C)C	0
ZINC41600875	C[C@H](CNC(=O)C(=O)Nc1ccc(c(c1F)F)F)[NH+]1CCOCC1	0
ZINC41624398	COC(=O)[C@@H]1C[C@@H]2CCCC[C@@H]2[N@@H+]1CC(=O)Nc1cc(ccc1F)F	0
ZINC41677051	Cc1ccc(s1)[C@H](C(=O)[O-])N1CCOCC1	0
ZINC41722619	Cc1cc(n2cc(nc2n1)CSc1nnc2n1c(nc(c2)C)C)C	0
ZINC41784339	Cc1cc(c(cc1Cl)OC)NC(=O)C(=O)NCCCC[NH+]1CCCC1	1
ZINC41996405	C[C@H]1CCC[C@@H](C1)NC(=O)C(=O)Nc1ccc(cc1F)F	0
ZINC42041980	Cc1ccc(cc1)[C@H](C)NC(=O)CNC(=O)Nc1cccc(c1)C	0
ZINC42132165	CCCCC[C@@H](C)NC(=O)C[N@H+](C)Cc1cc(on1)C	1
ZINC42366071	Cc1c(c(on1)C)CN(C)Cc1ccc(c(c1)Cl)Cl	0
ZINC42389360	Cc1ccc2[nH+]c(cn2c1)CSCC(=O)N[C@@H](C)c1ccc(o1)C	1
ZINC42407071	CCOC(=O)c1nc(cs1)c1ccccn1	1
ZINC42418017	CC[C@H]1CCCCN1C(=O)Cc1cccc(c1)O	0
ZINC42536994	C[C@H](C(=O)Nc1cc(ccc1F)Cl)Sc1nnc(s1)NCC(C)C	0
ZINC42540179	CC[NH+](CC)CCC[C@H](C)NC(=O)c1ccc(cc1)SC(F)F	1
ZINC42622731	CCC(CC)[C@@H](CNC(=O)Cc1ccccc1OC)N1CCOCC1	0
ZINC42773842	COC(=O)c1ccc(cc1)COCC[C@@H]1CCCC[NH2+]1	1
ZINC42783994	c1c(nc(cn1)Cl)NC[C@H]1CCCO1	0
ZINC42879274	CCCCNC(=O)Nc1ccc(cc1)C(=O)NCC	1
ZINC42949838	c1cc(ccc1C(F)(F)F)OCCNC(=O)NCCN1CCOCC1	1
ZINC42975550	CCOC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N1CCc2ccccc2C1	1
ZINC42997958	c1ccc(cc1)CCCNC(=O)NNC(=O)c1ccccc1O	1
ZINC43043338	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)NCC(C)(C)[NH+](C)C	0
ZINC43141012	Cc1cccc(c1)C1(CCCCC1)CNC(=O)NCCNC(=O)C	1
ZINC43312092	CCOc1ccc(cc1)[C@@H]1CCCN1C(=O)NCCn1ccnc1	1
ZINC43357675	Cc1cccc(c1NC(=O)N(C)C1CCCCCC1)C	0
ZINC43618823	CC[NH+](CC)CC[NH2+]C[C@@H]1[C@H]2C[C@H]3C(=C)CCC[C@]3(C[C@H]2OC1=O)C	1
ZINC43902084	c1ccc(cc1)CCSc1nnc(n1C[C@@H]1CCCO1)CCC(=O)N	1
ZINC44085909	COCCn1c(cnc1SCC(=O)N1CCCC1)c1ccc(cc1)Br	1
ZINC44119758	Cc1ccc(cc1)c1ncc(s1)O	0
ZINC44121678	CC(C)(C)NC(=O)c1nc(no1)c1cnccn1	0
ZINC44124348	CCOC(=O)Cc1c(nc(s1)N=C(N)N)c1ccc(cc1)F	1
ZINC44451970	c1cscc1C(=O)NCCN1CCN(CC1)C(=O)CC1CCCCC1	1
ZINC44549550	c1c(nc(cn1)Cl)C(=[NH2+])NNC(=S)NC1CCCCC1	0
ZINC44561700	CC(C)[NH2+]C[C@H]1CCCCN1C	0
ZINC44676036	CNC(=O)[C@H]1C2(CCCC2)N=C(O1)SC	0
ZINC44844219	Cc1ccc(c(c1)Cl)N/C=C/C(=O)c1ccc(c(c1)C)C	0
ZINC44867000	CCCCn1c(=O)ccc(n1)C(=O)NC	1
ZINC44890890	C[NH+](C)[C@H](CNC(=O)C(=O)Nc1c[nH]ccc1=O)c1ccco1	0
ZINC44902584	c1ccc(cc1)c1c(n(c(n1)Br)CCO)c1ccccc1	1
ZINC44948290	CC(C)(C)c1nc(no1)CS(=O)(=O)c1ccc(cc1F)F	0
ZINC44954724	C[C@@H]([C@H]1CCCO1)NC(=O)NCc1ccc[nH+]c1N(C)C	0
ZINC44971747	Cc1ccsc1CN(C)C(=O)N[C@@H]1CCCN(C1)c1ncccn1	0
ZINC45035275	Cc1c(cccc1NC(=O)c1csc(n1)c1cnn(c1)C)C(=O)N	0
ZINC45138818	CC(=O)NCCCNC(=O)N1CCc2c(ccs2)C1	1
ZINC45310291	CC(C)N(C)S(=O)(=O)c1ccc(c(c1)C(=O)N(C)OC)F	0
ZINC45633579	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNC(=O)N1CCN(CC1)c1nccs1	1
ZINC45633834	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCNC(=O)N[C@@H](C)c1ccc(c(c1)F)F	1
ZINC45712751	C[C@@H]1CN(C[C@@H](O1)C)CCNS(=O)(=O)c1c(n(c[nH+]1)C)Cl	1
ZINC45794806	CCn1c2ccc(cc2[nH]c(=O)c1=O)C(=O)N[C@@H](C)c1ccc(o1)C	0
ZINC45809601	Cc1cc2ccc(=O)[nH]c2c(c1)[O-]	0
ZINC45892318	CCCCc1ccc(cc1)n1c(c(nn1)CO)C	1
ZINC45945280	C#CC[NH2+]Cc1ccccc1OCc1ccc(cc1)F	1
ZINC45952637	CCOC(=O)[C@@H]1CC(=O)N(C1)c1cc(cc(c1)Cl)Cl	1
ZINC45958586	CCCc1ccc(cc1)S(=O)(=O)NC(C)(C)C(=O)OC	1
ZINC45969889	CC(C)CNC(=O)[C@H](C(C)C)NC(=O)c1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC45975100	C[C@@H]1CCC[N@@H+](C1)CCCCNC(=O)Nc1ccc(cc1)S(=O)(=O)C	1
ZINC46023398	CNC(=O)c1ccc(c(c1)NC(=O)[C@@H]1COCCO1)Cl	0
ZINC46073907	CCSc1nc(=O)c2c([nH]1)NC(=O)C[C@@H]2C(=O)Nc1ccc(cc1)F	1
ZINC46138953	CCCS(=O)(=O)[C@@H](C)C(=O)Nc1cccc(c1C)Cl	1
ZINC46243649	C[C@H](CNC(=O)[C@@H]1CC(=O)N(C1)CCOC)N1CCc2c(ccs2)C1	1
ZINC46294166	C[C@@H](c1ccc(s1)Cl)NC(=O)CC(C)(C)C	0
ZINC46330879	CN(C(=O)c1cc2ccc(cc2[nH]1)Cl)OC	0
ZINC46443594	c1cc(ccc1CC(=O)[C@@H](C#N)c1nc(cs1)c1ccc(cc1)Cl)F	0
ZINC46549798	CC(=O)CCCOC(=O)Cc1cc2ccccc2[nH]c1=O	1
ZINC46889316	C[C@H]1CN(C[C@@H](O1)C)C(=O)NC[C@@H](c1ccccc1)N1CCOCC1	0
ZINC47033017	CCCc1ccc(cc1)S(=O)(=O)NCc1nc2ccccc2s1	1
ZINC47040483	CCCC(=O)Nc1cccc(c1)N1CCNC1=O	1
ZINC47080604	CCCCC(=O)N/N=C/1\c2cc(ccc2NC1=O)[N+](=O)[O-]	1
ZINC47133001	CCC(=O)N(Cc1ccc(o1)[C@@H]1C[C@@H]1C)[C@@H]1CCS(=O)(=O)C1	0
ZINC47219002	CC[NH+](CC)CCC[NH2+]CCC(=O)OC(C)(C)C	1
ZINC47304787	CCCc1nnc(s1)NC(=O)c1ccc(cc1)CN1CCN(CC1)C	1
ZINC47328506	Cc1ccc(cc1C)S(=O)(=O)[N-]c1ccccc1n1cnnn1	0
ZINC47830105	c1ccc2c(c1)c(c(s2)/C=C/C(=O)NC1=NCCS1)Cl	0
ZINC47953130	C[C@@H](CN(C)S(=O)(=O)c1ccc(cc1)Cl)C(=O)OC	0
ZINC48092233	CC(C)N(CC(=O)OC)C(=O)CCCc1ccccc1	1
ZINC48148132	c1c(nnn1C[C@@H]1CCCN(C1)C(=O)C1CCCCCC1)CCO	1
ZINC48172242	c1cc(c(nc1)N1CCCC1)NC(=O)N1CCC[C@@H]1c1cccs1	0
ZINC48251774	CC[N@H+]1CCC[C@@H]1CNS(=O)(=O)c1ccc(c(c1)F)OC	0
ZINC48300173	CC[C@H]1CCCC[C@@H]1NC(=O)CCc1nc(no1)c1cccnc1	0
ZINC48312106	c1cc(sc1)c1nc(on1)CCC/C(=N/c1nc(n[nH]1)C(F)(F)F)/[O-]	1
ZINC48325851	c1cc(ccc1CC(=O)N1CCC[C@H]1c1ccncc1)OC(F)(F)F	0
ZINC48333503	CC(C)CCNC(=O)/C=C/c1cnn(c1)C	1
ZINC48345323	Cc1ccc(cc1S(=O)(=O)C)C(=O)NCCN1CCS(=O)(=O)CC1	1
ZINC48354550	C[C@@H](c1ccc(cc1OC)OC)NC(=O)[C@H]1CCC(=O)N1	0
ZINC48355217	CCc1ccc(cc1)C(=O)NCc1ccc(cc1)OCC[NH+](C)C	1
ZINC48367713	CC(C)(C)c1nc(no1)C[N@@H+](C)Cc1[nH]c(=O)c2ccccc2n1	0
ZINC48411735	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)N[C@@H](C)c1ccncc1	0
ZINC48447855	c1cc(sc1)c1nc(co1)CSCCC(=O)N	1
ZINC48451076	C[C@@H]1CN(C[C@H](O1)C)CCCNC(=O)Nc1ccc(c(c1)F)OC	1
ZINC48477146	CONC(=O)CCCNC(=O)OCc1ccccc1	1
ZINC48583039	CC(=O)N[C@@H]1CCCN(C1)C(=O)CSc1[nH+]ccn1C	0
ZINC48627060	c1cc(c(c(c1NC(=O)C=C(C1CC1)C1CC1)F)F)F	0
ZINC48634274	CC(C)Oc1ccccc1NC(=O)C(=O)NCc1ccc(cc1)OC	0
ZINC48684962	Cc1cc(ccc1C(=O)Nc1cccc2c1[nH]nc2)Br	0
ZINC48718449	CCCCc1nnc(s1)NC(=O)C(=O)NCCC(C)C	1
ZINC48748052	c1cc(c2c(c1)OCO2)C[NH2+]C1CCN(CC1)Cc1ccncc1	0
ZINC48750062	CC[C@H](c1ccccc1OCC(=O)NC)[NH2+]Cc1ccccn1	0
ZINC48799441	CC(C)(CNC(=O)C(=O)Nc1cc(ccc1F)Cl)[NH+]1CCCCC1	0
ZINC48844455	CC(C)(CNC(=O)NCC=C)c1ccc(cc1)Cl	1
ZINC48920242	CC(=O)NC1CCN(CC1)c1ccc(cc1)C(C)(C)C	0
ZINC48925469	c1cc(c(cc1Cl)NC(=O)CNC(=O)c1ccsc1)O	0
ZINC48940584	CCCS(=O)(=O)CC(=O)NC1(CCCCC1)C(=O)NC	1
ZINC48947790	CCS(=O)(=O)CC(=O)Nc1cccc(c1OC)Cl	0
ZINC48955671	CCCS(=O)(=O)N[C@H](C)c1cc(ccc1OC)OC	1
ZINC48966582	CC[C@@H](C(=O)Nc1ccc(cc1)c1nnco1)OCC	1
ZINC49000853	C[C@H](CN(C)[C@@H](C)C(=O)NC(=O)N[C@@H](C)COC)C#N	1
ZINC49020660	CC(C)(C#N)/C(=C(/C#N)\C(=O)c1ccc(c(c1)F)F)/[O-]	0
ZINC49062624	CC[C@H](c1cccc(c1)Cl)NS(=O)(=O)CCCC(=O)OC	1
ZINC49083306	C[C@@H](c1ccc(cc1)n1cc[nH+]c1)NC(=O)[C@@H](C)OC	0
ZINC49201604	Cc1c(oc(n1)NC(=O)N1CCCCCCC1)C	0
ZINC49237093	C[C@@H](C(=O)N1CCC[C@H]1c1cccs1)[N@@H+](C)CC(=O)N	0
ZINC49275667	C[C@@H](C(=O)Nc1cccc(c1)[N+](=O)[O-])OCCC(C)C	1
ZINC49275793	c1cc(cc(c1)Cl)C(C(=O)Nc1cccnc1)(F)F	0
ZINC49279372	CCCNC(=O)NNC(=O)C1CCN(CC1)S(=O)(=O)C	1
ZINC49280292	CCCCNC(=O)CNc1cccc(c1F)F	1
ZINC49288981	C[C@H](C(=O)NC1=NC(=O)N(CC1)C)OC[C@H]1CCCO1	0
ZINC49294990	c1cc(cc(c1)F)[C@H](CNC(=O)c1ccc(cc1)Cl)O	0
ZINC49298089	Cc1cc(c(cc1[C@@H](C)NC(=O)N[C@@H](C)[C@@H]1CCCO1)OC)OC	0
ZINC49301059	CN(C)c1c(cccc1Cl)NC(=O)NCC(=C)Br	0
ZINC49306112	Cc1ccsc1C(=O)N[C@H]1CCc2c1ccc(c2)F	0
ZINC49371896	CCCCNC(=O)/C(=C\c1cc(cc(c1)C)C)/C#N	1
ZINC49375271	CC[NH+](CC)[C@@H](CNC=C(C#N)C#N)c1ccco1	1
ZINC49382036	CC(=O)N1CCN(CC1)C(=O)CN1CCN(C1=O)c1cccc(c1)Cl	0
ZINC49423588	CC[C@H](C(=O)Nc1cccc(c1)n1ccnc1)OC	0
ZINC49429480	c1cc(sc1)NC(=O)N1CCC(CC1)C(=O)NCCN1CCOCC1	1
ZINC49432413	c1cc(ccc1OCCNc1ccc(cn1)[N+](=O)[O-])Br	1
ZINC49446463	C[C@@H]1CC[C@@H](CC1)NC(=O)c1c(cc(cc1F)F)[O-]	0
ZINC49448865	c1ccc(c(c1)C(=O)Nc1nnc(o1)c1ccsc1)Br	0
ZINC49453852	CCCN1c2ccccc2[C@@]2(C1=O)[C@H](C[C@@H]1[N@H+]2CCC1)C(=O)[O-]	1
ZINC49459855	CC[C@H](C)NC(=O)NCc1nc(on1)c1ccsc1	0
ZINC49482247	CCCc1ccc(cc1)S(=O)(=O)N1CC(C1)c1nc(no1)C	1
ZINC49488760	Cc1csc(n1)S(=O)(=O)Cc1csc(n1)C1CCCC1	0
ZINC49491247	CC(C)(C)c1cn2c(n1)sc(n2)N[C@@H]1CCCNC1=O	0
ZINC49494945	CCCN(C)C(=O)c1cccnc1[S-]	1
ZINC49520531	CCNC(=O)NCC1(CCOCC1)c1ccc(cc1)OC	1
ZINC49935505	CCCC(=O)Nc1ccccc1Cc1ccccc1	1
ZINC49945548	CCOc1cc(ccc1OC)C(=O)N(C)Cc1ccc(cc1)F	1
ZINC49950601	C[C@@H]1CCCC[C@@H]1NC(=O)CCNS(=O)(=O)c1cccs1	1
ZINC50069212	C[C@H](CN(C)CCC(=O)Nc1c(ccs1)C#N)C(=O)OC	0
ZINC50183303	Cc1c(cn[nH]1)CCCNC(=O)c1cc(cn1C)C(=O)C	1
ZINC50201624	Cc1ccc(cc1)CNC(=O)c1cccnc1N	0
ZINC50222968	C[C@@H](C(=O)NC1=NC(=O)CN1)OCc1ccccc1	0
ZINC50783943	CCCOc1ccc(cc1NCC(=O)N(C)CC(=O)NC(C)(C)C)Cl	1
ZINC50976003	CCOC(=O)[C@@H](c1ccc(c(c1)Br)OC)O	1
ZINC50985404	CC(C)NC(=O)[C@@H](C#N)C(=O)CCCC[C@H]1CCSS1	1
ZINC51051114	CCC[C@@H](C)NC(=O)[C@H]1CCC[N@H+](C1)CCC(=O)NCC	1
ZINC51273048	CCCNC(=O)[C@@H]1CCCN(C1)C(=O)NCCOc1cccc(c1)Cl	1
ZINC51318527	CCCCOc1ccc(cc1)C(=O)/C=C/Nc1cccc(c1)C(C)C	1
ZINC51349810	CN/C(=C(\C#N)/C(=O)CCCSc1ccc(cc1)Cl)/[O-]	1
ZINC51375696	COCC[N@H+](CCC(=O)N1CCOCC1)Cc1ccccc1	1
ZINC51530104	C#CCNC(=O)[C@@H](Cc1ccccc1)n1cnnn1	1
ZINC51952791	CCOCCCNC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)[NH+]1CCCC1	1
ZINC51994545	c1cc(c(cc1Cl)SCC(=O)N[C@H]1CCCC[C@H]1O)Cl	0
ZINC52245529	C[C@@H]1CN(CCO1)c1ccc(cn1)CNc1c(cccn1)C#N	0
ZINC52428259	Cc1c(nnc(c1C#N)Nc1ccc(cc1)OC[C@H]1CCCO1)C	0
ZINC52613853	Cc1ccc(c(c1)C)S(=O)(=O)[C@@H](C)C(=O)N[C@H](C)c1ccc(cc1)F	0
ZINC52616942	Cc1cccc(c1)OCCN(C)C(=O)CCc1ccc(cc1)OC	1
ZINC52617454	Cc1cccc(c1)OCCN(C)C(=O)c1cc(ccc1OC)OC	1
ZINC52936182	COc1ccccc1NC(=S)NNC(=O)[C@@H]1CCC=CC1	0
ZINC52952950	CCc1ccsc1C(=O)Nc1ccc(cc1)S(=O)(=O)N(C)C	0
ZINC53187207	Cc1cccc(c1)OC[C@H](C)NC(=O)c1ccccc1C(F)(F)F	0
ZINC53245856	C[N@H+]1CCC[C@H](C1)N(C)CC(=O)[O-]	0
ZINC53249194	c1cc(sc1)CNC(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC53274143	CN(C)[C@@H](CNC(=O)c1cc2ccccc2c(=O)[nH]1)c1cccs1	0
ZINC53335848	Cc1c(c(n(n1)Cc1ccccc1)Cl)CSc1nc([nH]n1)N	0
ZINC53365672	CC(C)CC[N@H+](C)CC(=O)Nc1ccccc1C(=O)NC(C)C	0
ZINC53376856	C[C@H](COC)NCC[N@H+](C)C1CCCC1	1
ZINC53460823	CCN(CC)C(=O)[C@H]1CCCN(C1)C(=O)c1ccc(cc1)F	0
ZINC53480782	CCN(Cc1cccc(c1)NC(=O)CS(=O)(=O)CC)C(=O)C	0
ZINC54058838	CCOc1ccc(cc1OC)CNc1c(cc(cn1)C(=O)N)Cl	1
ZINC54171284	C[C@@H](CCc1ccc(cc1)Br)NC(=O)CSc1nncs1	0
ZINC54200485	c1cc(ccc1S(=O)(=O)NCC(=O)Nc1ccc(cc1Cl)Cl)Cl	0
ZINC54352364	c1ccc2c(c1)CCN2C(=O)NCCC(=O)NC1CCCC1	1
ZINC54484740	CCCN1CCN(CC1)C(=O)c1c(cc(s1)NC(=O)c1ccco1)C	1
ZINC54585543	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)Oc1cccc(c1)C(=O)C	0
ZINC54770091	c1c(scn1)C[NH2+]CCC1=CCCCC1	1
ZINC54780482	CCOCCNC(=O)NCc1ccc(cc1)N1CCCCC1=O	1
ZINC54804900	Cc1c(c[nH]n1)CCCNC(=O)NCC(C)(C)[N@@H+]1CCC[C@@H](C1)C	1
ZINC54913257	CCCCOCCNC(=O)CSc1nnc(s1)NC1CCCCC1	1
ZINC54923782	CN(C)c1ccc(c[nH+]1)NC(=O)CCSc1ccccc1	1
ZINC55008058	C/C(=C/C(=O)N1CC[C@@H](CC1)C(=O)N1CCCCC1)/c1ccccc1	0
ZINC55052996	Cc1c(cco1)C[N@H+](C)CC(=O)N1CCCc2c1cccc2	0
ZINC55071946	Cc1ccncc1C(=O)N(C)CCOc1ccccc1CC=C	1
ZINC55087960	c1ccc(c(c1)CNC(=O)NCc1cccs1)n1ccnc1	0
ZINC55090352	c1ccc(cc1)OC1CCN(CC1)C(=O)NCc1ccccn1	0
ZINC55108874	CCCCC[N@@H+]1CCC[C@@H](C1)Cn1cc(nn1)CO	1
ZINC55133897	Cc1c(cco1)C(=O)Nc1ccc(cc1)C(=O)NCCc1c[nH]c[nH+]1	1
ZINC55196095	c1cc(cc(c1)C(=O)NCc1[nH]cc[nH+]1)c1ccc(cc1)O	0
ZINC55259347	Cc1cccc(c1)NC(=O)[C@H](C)N1CCN(CC1)S(=O)(=O)N	0
ZINC55372111	Cc1cc(nc(n1)NCCCOc1ccccc1)C	1
ZINC55381597	CCOCCCC(=O)NCCNC(=O)c1ccccc1O	1
ZINC55444225	CCc1c(c([nH]c1C(=O)N(CC)[C@H](C)c1ccc(cc1)F)C)C(=O)C	0
ZINC55452233	C=CCSCC(=O)NCC1(CCOCC1)c1cccc(c1)F	1
ZINC55519716	C[C@@H](c1ccccc1)N1C[C@H](CC1=O)C(=O)N(C)CC1CC1	0
ZINC55564286	Cc1c(sc(n1)NC(=O)[C@H](C)N1CCN(CC1)c1ccccc1F)C	0
ZINC55843297	c1cc(c(cc1[N+](=O)[O-])NCc1nc(no1)c1ccsc1)OC(F)F	0
ZINC56035083	c1cc(sc1)c1nc(on1)CCCC(=O)N1CCC[C@@H]1C1CCCC1	1
ZINC56260981	CCOC(=O)NCCC(=O)N1CCCC[C@H]1c1nc2ccccc2s1	1
ZINC56341178	Cc1ccc(cc1)CNC(=O)NCc1cccc(c1OC)OC	0
ZINC56402181	CCn1cnnc1CNC(=O)N(C)[C@@H](C)c1cccc(c1)Cl	0
ZINC56755962	CN(Cc1ccc(c(c1)O)OC)C(=O)Nc1cccc(c1OC)Cl	0
ZINC56797503	c1cc(c(cc1CN(C1CC1)C(=O)NCCNC(=O)C1CC1)Cl)Cl	1
ZINC56921120	c1cc2c(cc1c1cc(no1)C1(CC1)C(=O)N1CCOCC1)OCO2	0
ZINC56969745	CCOCCOCC(=O)N[C@H]1CCC[C@H](C1)C(F)(F)F	1
ZINC57003329	CCOc1ccc(c2c1cccc2)S(=O)(=O)NCC(=O)NC(C)(C)C	1
ZINC57030537	Cc1ccccc1[C@H](C)NC(=O)CNS(=O)(=O)C	0
ZINC57099852	CCn1c(nn(c1=S)CN(CCC#N)CC(C)C)c1ccc(cc1)Cl	1
ZINC57311370	CC(C)C(=O)Nc1ccc(cc1)C(=O)N(C)Cc1cc(sc1)Br	0
ZINC57322201	C[NH+](C)CCCNCc1ccc(cc1)Cl	1
ZINC57328618	Cc1cccc(c1)OCc1nc2c(c(n1)NCC[NH3+])CCC2	1
ZINC57340520	CC(C)(C(=O)Nc1ccc(c(c1)N)OC)Oc1ccc(cc1)Cl	0
ZINC57372696	CCOC(=O)CN(C1CC1)C(=O)CCNC(=O)c1ccc(cc1)Br	1
ZINC57424512	CCCC(=O)N1CCCC[C@@H]1C(=O)N(CC)CC(=O)NCC	1
ZINC57477956	CN(C)/C=N/c1cc(=O)[nH]c(=O)n1c1ccc(cc1)F	0
ZINC57481335	CCn1c(nnc1SC(C)C)c1ccc(cc1)N(CC)CC	0
ZINC57500237	CNC(=O)c1cc(ccc1NS(=O)(=O)c1cccc(c1)Cl)Cl	0
ZINC57547683	CCNC(=O)CCc1ccc2c(c1)OCO2	1
ZINC57758444	CCCCNC(=S)NC[C@@H](C)NC(=S)NCCCC	1
ZINC57804991	CCCOc1ccc(cc1OC)[C@@H](C)NC(=O)[C@H](C)NC(=O)C	1
ZINC57867220	CC[C@@H](c1ccc(cc1)Cl)NC(=O)CN1CCC[C@@H](C1)C(=O)NCC	1
ZINC57980263	COCCN1[C@H]([C@H](CC1=O)C(=O)[O-])c1ccc(cc1)Cl	1
ZINC57987199	CC(=C[C@H]1[C@@H](C1(C)C)C(=O)Nc1ccc(cc1)S(=O)(=O)N(C)C)C	0
ZINC57993931	C#Cc1cccc(c1)NC(=O)CNC(=O)CC[C@@H]1CCCO1	0
ZINC58002174	CCN(CC)c1ccc(cc1)C[C@@H](C)O	0
ZINC58040930	C[C@@H](C(=O)N1CC[C@@H](CC1)NC(=O)OC(C)(C)C)[NH3+]	0
ZINC58064969	CCCCC(=O)Nc1ccc(c(c1)C(=O)[O-])N1CCC[C@@H](C1)C	1
ZINC58084700	C[C@H]1CCCC[C@@H]1[NH2+]CCc1[nH]c(=O)c2c3c(sc2n1)CCCC3	1
ZINC58130070	CCCCCN([C@H](C)CCC)C(=O)c1c(c2c([nH]1)CCCC2=O)C	1
ZINC58156063	Cc1nc(cs1)c1ccc(cc1)NC(=O)[C@@H](C)OC[C@@H]1CCCO1	0
ZINC58157720	CCC[N@H+](CCC(=O)NC(=O)N)[C@@H]1CCc2ccccc2C1	1
ZINC58162928	CC(C)[N@H+]1CCC[C@H](C1)CNC(=O)Nc1ccc(cc1F)F	0
ZINC58192092	Cc1nc(cs1)CC(=O)NNC(=O)CCOc1ccccc1	1
ZINC58232239	COc1ccc(c(c1)[C@H](C[NH2+]Cc1ccc(c(c1)OC)OC)O)OC	1
ZINC58290939	C[N@H+]1CCC[C@@H]1CNC(=O)[C@@H](c1ccccc1)n1cccn1	0
ZINC58367578	CN(CCC#N)C(=O)Cn1nc(nn1)c1cc(ccc1Br)F	1
ZINC58393509	CC(C)c1c(c(n(n1)C)N(C)C)CNCCc1cnn(c1)C	1
ZINC58406106	Cc1csc(n1)CC[NH2+]Cc1c(nn(c1N(C)C)C)C	1
ZINC58416012	Cc1cc(c(cc1C)O)C[N@H+]1CCC[C@H](C1)C(=O)Nc1nncs1	0
ZINC58419233	C[C@@]1(CC1(Cl)Cl)C(=O)Nc1ccc(cc1)NC(=O)N1CCCCCC1	0
ZINC58441006	COCCn1ccc2c1ccc(c2)NS(=O)(=O)c1ccc(cc1F)Cl	1
ZINC58714249	CCOCC(=O)N(Cc1cc(ccc1OC)OC)C1CC1	1
ZINC58805302	c1cc(c(c(c1)Cl)Cl)CCC(=O)OCC(=O)N1CCCC1	0
ZINC58884918	Cc1cc(ccc1NC(=O)c1ccc(cc1)C(=S)N)N(C)C	0
ZINC59147798	CSc1ccc(cc1)/C=N/NC(=O)CCCO	1
ZINC59153374	CCOc1cc(ccc1O)/C=N/NC(=O)OCc1ccc(cc1)OC	1
ZINC59168840	c1ccc(cc1)OCc1nnc2n1nc(s2)COc1ccc(cc1)Br	0
ZINC59248546	CCOc1cc(cc(c1O)CC=C)/C=N/c1ccc(cc1)O	1
ZINC59322553	CCC(=O)Nc1cccc(c1)C(=O)NCCC[NH+](C)C	1
ZINC59341609	c1ccc(cc1)CCCc1nnc(s1)NC(=O)c1cccc(c1)Cl	1
ZINC59359278	CC[NH+](CC)c1ccc(cc1)NC(=O)c1ccc(cc1Cl)Br	0
ZINC59366348	CCOC(=O)/C=C(\NN1C(=O)c2ccccc2C1=O)/C	1
ZINC59384454	c1ccc(cc1)CN(CCc1ccc(cc1)[N+](=O)[O-])Cc1ccco1	0
ZINC59402727	C[C@H]1C[C@H](c2ccccc2N1CC(=O)N[C@@H](C)C1CC1)C(=O)N	0
ZINC59409745	CCCCCC#C[C@](C)(C[N@H+]1CCC[C@@H]1C(=O)[O-])O	1
ZINC59415593	C[N@H+]1CC/C(=N/[N-]S(=O)(=O)c2ccccc2)/CC1	0
ZINC59608052	CC(C)(C)c1cc(n[nH]1)C(=O)N/N=C\c1cc(cc(c1[O-])Br)Br	0
ZINC59881400	CNC(=O)c1ccnc(c1)[N+](=O)[O-]	0
ZINC60160309	CCOC(=O)[C@@H](C)N1CC[N@@H+](CC1)[C@H](C)c1ccccc1Cl	1
ZINC60194379	CCOC(=O)CN(C)C(=O)c1cc2c(s1)CC[C@H](C2)C(C)(C)C	1
ZINC60242056	c1cc(cc(c1)C(F)(F)F)C[N@H+]1CC[C@@H](CC1)CCN1CCOCC1	0
ZINC60379349	C[C@]1(C(=O)N(C(=O)N1)Cc1ccc(cc1Cl)Cl)c1ccccn1	0
ZINC60520163	c1cc(ccc1/C=C/C(=O)Nc1nccs1)n1ccnc1	0
ZINC60617354	CN(CCC#N)C(=O)c1cc2ccccc2oc1=O	1
ZINC60657934	CCCCN(C)C(=O)c1c(nn(c1C)Cc1ccccc1Cl)C	1
ZINC60730824	CCOC(=O)CSc1c2ccccc2nc(n1)C(F)(F)F	1
ZINC61036455	Cc1c(c(nc(n1)SC)C)CCC(=O)Nc1ccc(cc1)N(C)C	0
ZINC61036746	Cc1cc(on1)C(=O)Oc1ccc(cc1)Br	0
ZINC61377388	CCNC(=O)CNC(=O)NCC1(CCCC1)c1ccc(cc1)F	1
ZINC61719026	COc1ccc(cc1n1cnnn1)[N-]S(=O)(=O)c1ccccc1	0
ZINC61720749	Cc1c(sc(n1)n1cccc1)C(=O)Nc1nnc(s1)[C@H]1CCCO1	0
ZINC61726310	CCCn1c(=O)[nH]nc1SC[C@@H](COc1ccc(cc1)C(C)(C)C)O	1
ZINC61742779	CN1[C@H](Nc2ccccc2C1=O)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC62007289	Cc1ccsc1c1nnc(o1)CC(=O)NCc1ccc(cc1)F	0
ZINC62155980	CCc1ccc(cc1)NC(=O)C(=O)NCCCC[NH+]1CCOCC1	1
ZINC62919947	COCCN(CC(F)(F)F)C(=O)CCc1c[nH]c2c1cccc2	1
ZINC63073393	c1cc2c(cc1C(=O)NCCc1[nH]c3=CC=CCn3c1)nn[nH]2	1
ZINC63166641	Cc1ccc2ccccc2c1CS[C@@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC63182577	CCOc1ccc2=[NH+][C@@H]([NH+]=c2c1)SC[C@@H](C(C)(C)C)O	1
ZINC63202175	CCCCNC(=O)C(=O)Nc1cccc(c1C)NC(=O)CCC	1
ZINC63236199	COCCOC(=O)c1cnc(s1)c1ccccc1F	1
ZINC63236626	COCCCOC(=O)c1cnc(s1)c1ccccc1F	1
ZINC63350125	CCCOc1ccc(cc1OC)[C@@H]1[C@H]2C(=c3ccccc3=[NH+]2)CCN1	1
ZINC63493038	COc1cccc2=[NH+][C@@H](C=c12)C(=O)NCCc1c[nH]c[nH+]1	1
ZINC63534293	CC(C)Cn1c(nnc1SCCn1cccn1)CCC(=O)N	1
ZINC63536586	Cc1c(sc(n1)C)c1nnc(o1)SCCn1cccn1	1
ZINC63646690	CC1=NN2[C@@H](S1)NC(=CC2=O)CSc1nc([nH]n1)N	0
ZINC63694603	CCC[C@H](C(=O)Nc1ccc(c(c1)F)n1c(cc(n1)C)C)NC(=O)N	1
ZINC63749703	CCCN1CCN(CC1)C(=O)[C@H]1C=C(N=C1C)c1ccc(c(c1)C)C	1
ZINC63810139	C[C@@H]1CCC[N@@H+](C1)[C@@H](C)CNC(=O)CCNC(=O)OCC(F)(F)F	1
ZINC63866167	Cc1cc(ccc1[N+](=O)[O-])C(=O)NCCc1cccc(c1)O	1
ZINC63963156	CCOC(=O)C1=C(C(=N[C@H]1C)c1csc(n1)c1cnccn1)C	1
ZINC63996597	c1ccc(cc1)n1c(nnn1)COC(=O)CC1=c2ccccc2=[NH+]C1	0
ZINC64426357	CCCCNC(=O)NNC(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	1
ZINC64472323	Cc1c(cn(n1)C)c1c(c(on1)C)C(=O)NCC[NH+]1CCCCC1	1
ZINC64543343	CC(C)C(=O)N1CC[C@@H](C1)c1nc2cccnc2n1C	0
ZINC64556908	CCCc1nnc(o1)c1ccccc1F	1
ZINC64753541	Cc1ccc(cc1C)[C@H]1CCCN1C(=O)N[C@H]1CC[N@@H+](CC1)C	0
ZINC64871393	c1ccc2c(c1)n1cnnc1c(=O)n2CC(=O)Nc1ccc(cc1)Cl	0
ZINC64917589	Cc1cn(c2c1cccc2)CC(=O)Nc1ccccc1n1cnnn1	0
ZINC64969196	Cc1ccc(cc1)C(=O)NCCc1nc([nH]n1)C1CCCCC1	1
ZINC65047936	CCCC[C@H](CC)CNC(=O)c1csc(n1)COC	1
ZINC65084941	CCN(c1ccccc1)C(=O)c1ccc(s1)S(=O)(=O)c1ccccc1	0
ZINC65129060	CCn1c(=O)ccc(n1)c1cc(sc1)S(=O)(=O)N(CC)CC	0
ZINC65136827	COCCNC(=O)CC[C@@H]1CCCN(C1)C(=O)Nc1ccccc1	1
ZINC65164432	Cc1ccc(c(c1)CS(=O)(=O)N1CCc2[nH]cnc2C1)C	0
ZINC65167298	CCCCc1[nH+]c2ccccc2n1C[C@@H](CN1C[C@H](O[C@H](C1)C)C)O	1
ZINC65266837	CCOc1c(cccn1)CNC(=O)C[NH+](C)C	1
ZINC65288733	CCCCC(=O)N1CCCC[C@@H]1CC[NH+]1CCCC1	1
ZINC65330373	Cc1ccccc1S(=O)(=O)N[C@@H]1Cc2cc(ccc2OC1)Br	0
ZINC65370620	C[NH+](C)Cc1cc(sc1)[C@H]1c2c(nc[nH]2)CC[NH2+]1	0
ZINC65373795	C[C@H](CC(F)(F)F)[NH2+]CCc1csc(n1)c1cccnc1	1
ZINC65381992	CCn1c(n[nH]c1=O)c1cc(ccc1Cl)Cl	0
ZINC65394301	Cn1c(nnn1)SCCNC(=O)CN1CCOc2ccccc2C1	1
ZINC65395352	Cc1c(c(n(n1)CC(=O)[O-])C)[N-]S(=O)(=O)c1cccc(c1)C(F)(F)F	0
ZINC65397134	CC(C)(C(=O)NCCc1[nH]c(=O)cc(n1)[O-])NC(=O)c1cccs1	1
ZINC65405168	C[C@@H](CCc1ccccc1)[NH2+]CCc1nc([nH]n1)c1cccnc1	1
ZINC65407635	Cc1c(sc(n1)C(C)C)C(=O)NCCNC(=O)Cc1ccccc1	1
ZINC65465122	C[C@H]1CCCC[N@@H+]1CCNC(=O)c1cncnc1C(C)C	1
ZINC65473478	Cc1nccc(n1)C(=O)N[C@@H]1CCc2nnc(n2C1)C	0
ZINC65492498	CN(C[C@@H]1C2=C(CCCC2)N=N1)c1cc(nc(n1)N)NC1CC1	0
ZINC65513851	C[N@H+](Cc1cc(sc1)Br)C[C@@H](COc1ccc(cc1)CC#N)O	0
ZINC65519063	COCCNc1ccc(cc1)CNC(=O)NC1CC1	1
ZINC65521813	CC(C)[C@H](C(=O)Nc1ccc(nc1)n1cccn1)OC[C@H]1CCCO1	0
ZINC65565943	CCSCCC(=O)NCC(=O)N1CCN(CC1)Cc1ccccc1	1
ZINC65589743	C[C@@H](C(=O)[O-])Oc1cccc(c1)/C=C/c1ncc(s1)C(=O)NC	0
ZINC65592352	CCO[C@@H]1CCCN(C1)C(=O)NCc1cccnc1OCCOC	1
ZINC65593931	Cn1c2ccccc2cc1C(=O)N(CCC#N)CCN1CCOCC1	1
ZINC65604526	CC(C)c1ccc(cc1)OCCC(=O)NC[C@H]1CCS(=O)(=O)C1	1
ZINC65623063	c1ccn(c1)c1ccc(cc1F)C(=O)NCC(=O)NCc1ccco1	0
ZINC65623486	C[C@@H]1CCC[C@@H](N1C(=O)c1ccc(c(c1)[N+](=O)[O-])n1ccnc1)C	0
ZINC65825994	COc1cc(c(cc1OC)Br)NC(=O)c1cc([nH]n1)c1ccco1	0
ZINC66056402	CCC[C@@H](C(=O)NN)Oc1cc(c(c(c1Cl)C)Cl)C	1
ZINC66069510	CC[C@@H](C)Oc1ccc(cc1)NCC(=O)NCCc1ccccc1	1
ZINC66088110	CCC(=O)Nc1ccc(cc1)NCC(=O)Nc1cccc(c1)OC	0
ZINC66115631	C[C@@H](c1ccccc1)[NH2+]Cc1ccc(c(c1)OC)OCC(=C)C	0
ZINC66154259	Cc1cccc(c1)NCc1ccc(cc1)OCCOc1ccccc1	1
ZINC66164080	CC[C@@H](C)c1ccccc1O[C@@H](C)CNc1ccccc1OC	0
ZINC66166813	CC(C)(C)CNc1ccc(cc1)OCCOc1ccccc1	1
ZINC66167687	Cc1ccc(cc1)CNc1ccc(cc1)OCCc1ccccc1	1
ZINC66180638	C[C@@H](c1ccccc1OCCOC)[NH2+]Cc1ccccc1	1
ZINC66181851	c1ccc(cc1)OCCOc1ccc(cc1)C[NH2+]CC1CC1	1
ZINC66183290	Cc1ccc(cc1C)NCC[NH2+]Cc1ccc(cc1)OC	1
ZINC66212258	CC(C)NC(=O)c1cccc(c1)NC(=O)C[NH2+]Cc1ccccc1	1
ZINC66212949	c1ccc(cc1)CC[NH2+]CC(=O)Nc1cc(cc(c1)Cl)Cl	1
ZINC66216975	CC[C@@H](C)NC(=O)c1cccc(c1)NC(=O)CNc1ccccc1F	0
ZINC66224453	C=CC[NH2+]CC(=O)Nc1cccc(c1)C(=O)N1CCCCC1	1
ZINC66299890	c1ccc(c(c1)C[S@](=O)CCC(=O)Nc1cccc(c1)Cl)F	0
ZINC66300710	CCc1cccc(c1NC(=O)C[S@](=O)Cc1ccccc1Cl)CC	0
ZINC66318390	C[C@@H](C(=O)N(C)Cc1ccccc1)Sc1[nH]c2c(n1)cc(cn2)Cl	0
ZINC66369447	C[C@@H](CS(=O)(=O)C)N(C)C(=O)CCC(=O)c1cccs1	0
ZINC66372039	CCN(CC#N)C(=O)c1cc(c(c(c1)OCC)OCC)OCC	1
ZINC66894366	COc1ccccc1C[C@@H]1CCC[N@@H+](C1)CC(=O)N1CCOCC1	0
ZINC66912091	CCn1cc(cn1)S(=O)(=O)N1CCC[C@@H]1Cc1ccc(cc1)OC	0
ZINC67126380	Cc1ccc(cc1F)NC(=O)CCCC[C@@H]1[C@H]2[C@@H](CS1)NC(=O)N2	1
ZINC67473531	CN(C)c1c(cccn1)CNC(=O)c1ccc2c(c1)ncn2CCO	1
ZINC67487049	Cc1ccc(cc1NC(=O)N[C@@H](C)C(=O)N1CCCCC1)[N+](=O)[O-]	0
ZINC67649544	C[C@@H](CC#N)N1CC[N@@H+](CC1)CC1CCCCC1	0
ZINC67674103	C=CCC(=O)NC[C@H]1CCC[N@H+](C1)Cc1ccccc1C#N	0
ZINC67690428	Cc1cc(n2c(n1)c(cn2)C[N@H+]1CC[C@@]2(CC1)C[N@H+](CCN2C)C)C	0
ZINC67695731	Cc1cc(nc(n1)c1ccccc1)N1CCC[C@@H](C1)c1ccn[nH]1	0
ZINC67727198	CCCSc1ncc(cn1)C[N@H+]1CCC[C@@H]1c1ccccn1	1
ZINC67736651	CCOC(CN(Cc1ccccc1)CC(OCC)OCC)OCC	1
ZINC67776556	CCOCCCC(=O)Nc1ccc(cc1C(=O)N)Cl	1
ZINC67787755	CCOC(=O)C[N@@H+]1CC[C@]2(C1)CCCN(C2)C(=O)c1ccccc1C	1
ZINC67803508	c1cc2c(c(c1)c1cc(ncn1)N)O[C@@H](C2)C[NH3+]	0
ZINC67868343	CC[N@@H+]1CCO[C@@H](C1)CCNC(=O)c1cc(c[nH]c1=O)Cl	1
ZINC67871629	c1cc(cc(c1)F)c1c2c(n[nH]1)CCN(C2)CC1CCC1	0
ZINC67946451	CCOC(=O)N1CCC(CC1)[N@@H+]1CC[C@@]2(CC1)C(=O)NCCN2	1
ZINC68036243	CCNC(=O)NCCCOC(=O)CCc1ccc(cc1C)C	1
ZINC68092560	CCCN(C)C(=O)c1cc2c([nH]c1=O)CCCC2	1
ZINC68239831	CCCC[C@H]1C(=O)N(C(=O)N1)CN(CCC)CCC	1
ZINC68314206	C[C@@H]1CN([C@@H](CO1)C)CN1C(=O)[C@@](NC1=O)(C)c1ccccc1F	0
ZINC68324554	CC[N@H+](C)[C@@H](c1ccccc1)C(=O)Nc1ccc(cc1F)OC(C)C	0
ZINC68494576	Cc1cccc(c1C)C(=O)NCCS(=O)(=O)NCC1CCC1	1
ZINC68525546	CCc1cccc(c1)NC(=O)N[C@H](C)C(=O)N[C@@H](C)CC	0
ZINC68571171	Cc1cccc2n1cc(n2)CNC(=O)C[C@@H](C)NC(=O)C1CCCC1	0
ZINC68742938	C=CCNC(=O)c1ccccc1NC(=O)C[C@@H]1CCS(=O)(=O)C1	1
ZINC68760058	C[C@H](C(=O)NCCc1ccccc1F)OC[C@H]1CCCO1	1
ZINC68945090	Cc1ccc(c(c1)Cl)S(=O)(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N(C)C	0
ZINC68955751	Cc1ccc(cc1)CNC(=O)CSCc1c(nn(c1Cl)C)C	1
ZINC69006491	C[C@@H](COC)NC(=O)/C=C/c1c(cccc1Cl)Cl	1
ZINC69150156	CCOC(=O)C1=C(NC(=O)N[C@@H]1C)C[N@@H+]1CC[C@H](CC1)C	1
ZINC69218683	Cc1csc(n1)[C@@H](C)NC(=O)N[C@H](C)c1nc(cs1)C	0
ZINC69322587	C[C@H](C(=O)Nc1cccc(c1)n1cnnn1)OCCC=C	1
ZINC69349280	c1cc(ccc1C#N)N1CCCN(CC1)Cc1cn2ccsc2n1	0
ZINC69369975	C[C@H](CC(=O)NCCC(=O)N1CCN(CC1)c1ccccn1)C1CC1	1
ZINC69386915	C[C@@H](c1nc(no1)C1CC1)N1CCN(CC1)CCN1CCCC1=O	0
ZINC69388119	CN(CCCOC)C(=O)c1cccc2c1cccn2	1
ZINC69442790	C[C@@H](c1nc(no1)C(C)C)N1CCN(CC1)CC(=O)NC1CCCC1	0
ZINC69449598	C[C@H](C(=O)NCCOC)Sc1nc2ccccc2n1CCC(C)C	1
ZINC69453372	CCOc1ccc(c(c1)/C=N/c1ccc2c(c1)NC(=O)CS2)O	1
ZINC69493428	c1ccc(cc1)Cn1ccnc1CN1CCc2cncnc2C1	0
ZINC69532965	Cc1ccc(s1)c1cc([nH]n1)NC(=O)[C@H](C)NC(=O)C	0
ZINC69535653	C[C@@H](C(=O)N(C)Cc1cccc(c1)F)[N@@H+]1CCc2cncnc2C1	0
ZINC69561495	CC[C@H](C)n1c(ccn1)NC(=O)[C@H](C)[N@@H+]1C[C@H](C1)n1c(cc(n1)C)C	0
ZINC69562129	C[C@@H](C(=O)Nc1ccc(cn1)N1CC[N@H+](CC1)C)OC[C@@H]1CCCO1	0
ZINC69616778	COCCOCC(=O)NCc1cc(ccc1OC)Br	1
ZINC69618788	c1ccc(cc1)CN(CCOc1ccccc1)[C@@H]1CS(=O)(=O)C=C1	1
ZINC69653284	CC(C)(C)[C@H](CN1CCN(CC1)CCC#N)O	1
ZINC69655920	CC[NH+](CC)CC(=O)N1CCCN(CC1)Cc1ncc(n1C)Cl	0
ZINC69659049	Cc1cccc(n1)C(=O)N1CCN(CC1)C[C@@H](c1ccccc1)O	0
ZINC69666594	Cc1cccc(c1)C1(CCCC1)CNC(=O)N1CC[C@H](C1)C(=O)N	0
ZINC69678499	c1cc(cc(c1)Cn1cc[nH+]c1)C[NH2+]Cc1ccc(o1)CSC(F)F	1
ZINC69705360	c1ccc2c(c1)CCN(C2)C(=O)Cn1c(nnn1)c1ccccn1	0
ZINC69737046	CCn1c(n[nH]c1=S)C1CCN(CC1)c1cnc2ccccc2n1	0
ZINC69737394	CCNC(=O)[C@H]1CCCN(C1)Cc1csc(n1)c1ccccc1F	1
ZINC69738714	CN(CC(=O)N[C@H]1CCc2c1ccc(c2)F)c1ccc(cn1)C#N	0
ZINC69742386	Cc1cc(n(n1)C)NC(=O)N[C@@H](Cc1c[nH]c2c1cccc2)CO	0
ZINC69742504	Cn1c2ccccc2nc1CNC[C@H]1CN(CCO1)C1CC1	1
ZINC69747759	CN(C)C(=O)COc1cccc(c1)C[NH2+]Cc1c(cccc1Cl)Cl	1
ZINC69751302	CN(C)c1ccc(cc1)C[NH2+]Cc1ccc(c(c1)F)N1CCOCC1	1
ZINC69773787	CCOc1ccc(cn1)C(=O)N1CCC[N@H+](CC1)Cc1cnn(c1)C	1
ZINC69777091	C[C@H]1CCN(CC1)S(=O)(=O)NCC[S@](=O)Cc1ccccc1	1
ZINC69778838	Cc1cnn(c1)C[C@H](C)NCC(=O)N1CCOCC1	0
ZINC69781962	CN(C)[C@@H](C[NH2+]Cc1ccc(cc1)F)C1CC1	1
ZINC69808891	CS(=O)(=O)NCCc1ccc(cc1F)Br	1
ZINC69812668	C[C@H](C1CC1)N(C)C(=O)Nc1cnn(c1)CCOC	1
ZINC69815718	CCCCNC(=O)[C@H](C)[S@@](=O)Cc1ccccc1	1
ZINC69836289	c1cc2c(c(c1)F)nc(n2C1CC1)c1ccc(cc1)n1cncn1	0
ZINC69870476	CN/C(=[NH+]\C)/NC[C@H]([C@@H]1CCOC1)[NH+]1CCOCC1	0
ZINC69874790	COCC[N@@H+]1CC[C@H](C1)c1ccccc1	1
ZINC69876708	CC(C)[C@H](C(=O)NC(C)(C)C)Sc1[nH]c2c(n1)cc(cn2)Cl	0
ZINC69899927	Cc1cnn(c1)CC[NH2+]Cc1cc2ccccc2o1	1
ZINC69900896	CCCCn1c(c(c(n1)C)C(=O)N1CCC[C@@H](C1)n1ccnc1)Cl	1
ZINC69951902	Cc1cnn(c1)C[C@H]1CCCN1C(=O)CCNS(=O)(=O)C	1
ZINC69968076	Cc1c(c2cc(ccc2o1)OC)C(=O)N1CCN(CC1)[C@@H](C)C(=O)N	0
ZINC70016927	Cc1cc(n(n1)C)NC(=O)C[N@H+](C)[C@@H](C)CS(=O)(=O)C	0
ZINC70040682	Cc1cc(nc(n1)S[C@@H](c1ccccc1)C(=O)c1ccccc1)N	0
ZINC70453349	c1ccc(c(c1)[C@H]1C[C@@H]1CO)C(F)(F)F	0
ZINC70453756	c1ccc(cc1)[C@H](c1nc(on1)C[NH+]1CCOCC1)[NH3+]	0
ZINC70702053	CC(C)CCC(=O)N1CCN(CC1)S(=O)(=O)c1ccc(s1)Cl	0
ZINC70790721	Cc1cc(=O)n2c(csc2n1)CCNC(=O)[C@H]1CCC[N@H+](C1)C	1
ZINC70790876	Cc1cc(=O)n2c(csc2[nH+]1)CCNC(=O)c1cccc(c1)Br	1
ZINC70925285	CCN(CC)C(=O)c1ccc(cc1)C(=O)N1CCC[C@@H](C1)COCC	1
ZINC70952154	Cc1nc(cs1)c1cccc(c1)NC(=O)C[N@H+]1CCCC[C@@H]1CCO	1
ZINC71077845	C[C@H](C(=O)NC(C)(C)c1ccc(cc1Cl)F)Sc1nncn1C	0
ZINC71089780	CCCC[N@H+](CC(=O)N[C@H](C)c1ccco1)[C@@H]1CCS(=O)(=O)C1	1
ZINC71256948	CCC1(CC1)C(=O)[O-]	0
ZINC71281710	CC(C)(C)N1C(=O)C/C(=C/c2c[nH]c3c2cccn3)/C1=O	0
ZINC71523762	CC(C)CCC[C@@H]1CN(CCO1)C(=O)c1cccc(n1)n1cnnc1	1
ZINC71638873	Cc1ccc(cc1)CC1(CC1)NC(=O)[C@H]1C[NH2+]CCO1	0
ZINC71730327	C[NH2+]CC(=O)N1CCCC[C@H]1CCN1CCCC1=O	1
ZINC71746406	Cc1ccn2c(c1)nc(cc2=O)CN1CCO[C@@H](C1)CCCC(C)C	1
ZINC71752110	CC1(CC1)C(=O)N1C[C@H]2[C@@H](C1)OC(=O)N2CCc1cccc(c1)Cl	0
ZINC71752409	C[C@@H](CNC(=O)c1cnc[nH]c1=O)N(C)c1ccccc1	0
ZINC71761487	C[C@H](c1ccc(cc1)c1cccc2c1CC[NH2+]C2)NC(=O)C	0
ZINC71768158	C[C@H](c1ccccn1)NC(=O)c1c2c([nH]n1)CCCC2	0
ZINC71768763	c1cc2c(cc1Br)c(=O)n(c(n2)SCC#N)N	1
ZINC71780016	CCOC(=O)N[C@@H](C)C(=O)OCc1ccccc1	1
ZINC71781365	CS(=O)(=O)Oc1ccnc2c1ccc(c2)Cl	0
ZINC71785740	c1cc(ccc1C(=O)O[C@H]1C=C[C@@H]2C=C[C@@H]3[C@@H]2[C@@H]1C=C3)[N+](=O)[O-]	0
ZINC71786121	C[C@H]1CC[C@@H]2C1=CC([C@@H](C2)C(=O)C)(C)C	0
ZINC71789041	CCOC(=O)c1cccc(n1)N1CCN(CC1)C(=O)OC(C)(C)C	1
ZINC71794862	Cc1cc(c(s1)C)C(=O)CCC(=O)Nc1nc(cs1)c1ccccc1	0
ZINC71807497	CN(CCOc1ccc(cc1)F)C(=O)c1cc2c(s1)CCCC2	1
ZINC71817271	Cc1ccc2c(c1)n(c(=O)o2)CN1CCN(CC1)C(=O)COC	1
ZINC71825963	Cc1cccc(c1C)NC(=O)CCCNC(=O)NC1CCCCC1	1
ZINC71835090	CCCO[C@@H]1CCCN(C1)C(=O)c1c2ccccc2c(=O)n(n1)CC	1
ZINC71838232	CC(C)[C@@H](CNC(=O)CC1CCCCC1)Nc1ccccc1	0
ZINC71844483	Cc1c(c(n(n1)C)Cl)C[NH2+][C@H]1CCSc2c1cccc2	0
ZINC71845331	c1cscc1CCC(=O)NCc1cn2ccsc2n1	0
ZINC71848356	C[C@@H](c1ccc(cc1)S(=O)(=O)C)[N@@H+](C)CC(=O)Nc1ccccc1	0
ZINC71857474	CCc1csc(n1)NC(=O)[C@H]1CCCN1C(=O)C1CC1	0
ZINC71861312	c1ccc(cc1)SCC(=O)N(Cc1ccccc1C(F)(F)F)C1CC1	0
ZINC71864529	C[C@H]1CCCC[C@H]1OCCN1CCN([C@@H](C1)C)C[C@@H](C)O	1
ZINC71866552	c1cc(sc1)c1cc([nH]n1)C(=O)N1CCC[C@@H]1Cn1cccn1	0
ZINC71867137	Cc1ccccc1CC(=O)N(C)[C@H](C)c1ccco1	0
ZINC71870456	CC[N@@H+]1CCC[C@H]1[C@@H]1CCCN1C(=O)c1cc(on1)C	0
ZINC71871193	C[C@H](CN1CCN(CC1)C(=O)CCOCC(F)(F)F)O	1
ZINC71871478	C[C@@H](CN1CCN(CC1)C(=O)c1cccn1c1c(cccn1)Cl)O	0
ZINC71876243	c1cscc1c1nc(cs1)C[N@H+]1CCCC[C@@H]1Cn1cncn1	0
ZINC71897752	C[C@H](COCC(C)C)NC(=O)NC[C@@H]1C[N@@H+](CCN1C)C	1
ZINC71898064	CCOC(=O)NCCNC(=O)c1ccc(c(c1)[O-])[N+](=O)[O-]	1
ZINC71905634	CC(C)(CNC(=O)c1c(cccc1Cl)F)[N@H+]1CC[S@](=O)CC1	0
ZINC71907250	c1ccc(cc1)C(CCNC(=O)NCCC(=O)N)c1ccccc1	1
ZINC71908555	CCCS(=O)(=O)[C@@H](C)C(=O)Nc1ccc(cc1)c1nccc(n1)C	1
ZINC71914592	Cc1cc(ccc1S(=O)(=O)NCCNc1ncccn1)F	1
ZINC71915734	CN1CC[C@H](C1=O)[N@@H+](C)Cc1cc(sc1)[N+](=O)[O-]	0
ZINC71916607	C[C@@H]1C[C@@H]1C(=O)N1CCC[C@@H]1c1nc(c(o1)C(C)C)c1ccccc1	0
ZINC71940980	CC(=O)Nc1cc(ccc1F)NC(=O)N1CCC[C@@H]1C1CCCCC1	0
ZINC71942682	Cc1ccc(c(=O)[nH]1)C(=O)Nc1cccc(c1)OC[C@@H]1CCCO1	0
ZINC72054434	CCOC(=O)CCN(Cc1cccnc1)Cn1cc(cn1)[N+](=O)[O-]	1
ZINC72064328	CCCOc1c(cccn1)CNC(=O)c1cc(c(cc1I)OC)OC	1
ZINC72068022	CCCCCNC(=O)COc1ccc(cc1OC)[N+](=O)[O-]	1
ZINC72083182	C[C@@H]1CN(C[C@H](O1)C)C(=O)NCCc1csc(n1)C(C)C	1
ZINC72094900	CCS[C@@H](C(C)C)C(=O)N[C@@H]1C[C@@H]1C	1
ZINC72099045	CC(C)n1c(=O)c2ccccc2nc1SC(C)C	0
ZINC72112888	Cc1cc(n(n1)c1ccc(c(n1)C(=O)Nc1cccc(c1)Br)Cl)C	0
ZINC72117795	C[C@H]1CCC[N@H+](C1)CCCNS(=O)(=O)c1ccc(cc1)SC	1
ZINC72117985	Cc1c(c2ccccc2[nH]1)C(=O)/C(=C\c1ccc(cc1)C(=O)[O-])/C#N	0
ZINC72120830	Cc1c(cn(n1)CCO)CN1CC[NH2+][C@@H](C1)C(=O)N1CCCC1	1
ZINC72128431	COCCNc1cc(c2cc[nH]c2n1)c1cnc(cn1)N	1
ZINC72129154	CCC(CO)(CO)NC(=O)C[C@H]1C(=O)NCCN1Cc1ccc(o1)C	0
ZINC72143395	c1cc(sc1)C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NCc1[n-]nnn1	0
ZINC72153451	CCN(CCO)C(=O)C[C@H]1C(=O)NCCN1Cc1ccc(c(c1)F)Cl	1
ZINC72162947	c1ccc(cc1)c1ccc(cc1)NC(=O)N1CC[C@@H]([C@@H](C1)O)CO	0
ZINC72169673	C[N@H+]1CCN(CC1)C(=O)[C@@H]1C[N@@H+](CCN1)Cc1cc2ccccc2o1	0
ZINC72172778	CN(CCC[C@H]1CCCO1)c1c2c(nc(n1)c1ccncc1)CNC2	1
ZINC72191402	c1cc(cc(c1)[C@H](C(F)(F)F)N)C#N	0
ZINC72191422	CNc1ccc(cc1)[C@@H](C(F)(F)F)[NH3+]	0
ZINC72203953	C[C@@H](c1ccccn1)[N@@H+]1CCC[C@@H](C1)CO	0
ZINC72233754	CC(C)N1C(=O)[C@@H]2CN(CCN2C1=O)C(=O)OCc1ccccc1	0
ZINC72239343	c1cc2c(cc1Br)nc(nn2)C(=O)[O-]	0
ZINC72249553	C[C@H](C(=O)N(CC=C)CC=C)NC(=O)[C@H]1CO[C@@H]2C=CC=C[C@@H]2O1	0
ZINC72265241	COc1ccc(cc1)c1csc(n1)CCNC(=O)c1ccccn1	1
ZINC72275760	C[C@H](C[NH+]1CCOCC1)N1[C@@H]([C@@H](CC1=O)C(=O)[O-])c1cccs1	0
ZINC72284052	CC(C)(C)OC(=O)N1C[C@H](C[C@@H]1C(=O)NCCc1ccc(cc1)F)O	1
ZINC72284953	c1ccc2c(c1)CC[C@H]2[N@H+](CCO)CC(=O)NCc1cccnc1	1
ZINC72293516	c1cc(c(cc1F)F)[C@H](C#N)NC(=O)c1c(c[nH]n1)Br	0
ZINC72294845	c1c[nH]nc1[C@H]1CCC[N@H+](C1)CCOC[C@@H]1CCCO1	1
ZINC72295211	CS(=O)(=O)CCCOc1c(cccc1Cl)Cl	1
ZINC72296378	c1cc(cc(c1)NCC(=O)Nc1cccc(c1)C(=O)NC1CC1)CO	0
ZINC72299510	CS(=O)(=O)NCC(=O)N1CCC[C@H]1c1nc(on1)C1CC1	0
ZINC72312167	Cc1ccc(cc1F)c1csc(n1)N	0
ZINC72347687	CCOC(=O)Cn1c2c(cnn2c2ccccc2)c2=NCCn2c1=O	1
ZINC72357349	c1cnc(cn1)[C@@H]1CC[N@H+](CC1)C1CCOCC1	0
ZINC72361911	CCCC(=O)N1CCC[C@H](C1)c1c(nccn1)Oc1cccnc1C	1
ZINC72364554	Cc1c(c(n[nH]1)C)S(=O)(=O)N1CCC[C@@H]1c1ccnc(n1)C	0
ZINC72380856	c1cc(ncc1C(=O)N)[C@@H]1CN(CCO1)Cc1ncc[nH]1	0
ZINC72382632	Cc1nc(cc(n1)Nc1cnccn1)[C@@H]1CCCC[N@H+]1CCO	1
ZINC72396565	c1cc(cnc1)CNc1ncc(c(n1)c1ccco1)c1ccco1	0
ZINC72415214	c1ccc(cc1)c1c2c(n[nH]1)CC[C@@H]2O	0
ZINC72415217	COc1ccccc1[C@H]1Cc2c(cn[nH]2)[C@@H](C1)O	0
ZINC72415360	c1cc(ccc1[C@@H]1Cc2c(c[nH]n2)[C@H](C1)[NH3+])F	0
ZINC72425068	C[C@@H]1Cc2cc(ccc2O1)C[N@@H+](CCCOC)C1CCN(CC1)C	1
ZINC72431656	Cc1c(sc(n1)C(C)C)C(=O)N(C)Cc1ccc(cc1)n1cccn1	0
ZINC72432264	CC(C)CC(=O)NC[C@@H]1CCN(C[C@H]1O)C(=O)c1ccc(cc1)C=C	0
ZINC72434772	CSCCCNc1c2c([nH+]c(n1)C1CC1)CC[NH2+]CC2	1
ZINC72435004	CCCCCNC(=O)C[C@@H]1C(=O)N=C([N-]c2ccc(cc2)[NH+](C)C)S1	1
ZINC72453695	COCc1cc(n2c(n1)ccn2)N1CCC[C@@H](C1)CO	1
ZINC72475434	Cn1cc(cn1)CN(C1CCCCC1)C(=O)[C@@H]1c2c([nH]c[nH+]2)CCN1	0
ZINC72476729	C[N@H+]1CC2(CC[NH2+]CC2)C[C@@H]1C(=O)NCCCNc1cccnc1	1
ZINC72543301	c1ccc2c(c1)cc(o2)C(=O)/C(=C\c1ccc2c(c1)OCCO2)/C#N	0
ZINC72591714	Cc1ccc(cc1)[C@H](c1ccccc1)NCCCN1CCOCC1	1
ZINC72727256	C[C@H]1CCCC[N@@H+]1CCCNCc1ccc(cc1)N1CCOCC1	1
ZINC72727773	Cc1c2cc(ccc2oc1C(=O)N[C@@H]1CC[N@H+](CC1)C)Br	0
ZINC72850476	c1ccc2c(c1)ccc(n2)CSc1nncs1	0
ZINC72868460	c1ccc2c(c1)c(c[nH]2)CCNC(=O)CN1C(=O)CNC1=O	1
ZINC72967614	CC(C)(CNC(=O)CSc1cccc(c1)C(F)(F)F)C[NH+](C)C	0
ZINC72975443	CCOC[C@@H]1CCC[N@@H+](C1)[C@@H](C)C(=O)NC1CCCCC1	1
ZINC73011981	CC[C@@H](C#N)Oc1cccc(c1)C[NH2+]Cc1c(cccc1Cl)F	1
ZINC73041138	CNC(=O)N(Cc1ccncc1)C1CC1	0
ZINC73091540	CC(C)CCSc1nnc(n1C)c1cccs1	1
ZINC73166235	C[C@@H]1CCCC[N@H+]1C[C@@H]1CCC[N@@H+](C1)C[C@@H](COC[C@@H]1CCCO1)O	1
ZINC73231036	C[C@@H](CNC(=O)Nc1cnn(c1)C[C@H]1CCCO1)Oc1ccccc1	0
ZINC73243342	Cc1cc([nH]c(=O)c1C(=O)NCCNc1c2ccccc2ncn1)C	1
ZINC73368443	Cc1nc(cs1)CN1CCC[N@H+](CC1)Cc1ccccc1	0
ZINC73369244	C/C=C/CS/C(=[NH+]\[C@H](C)COC)/N	1
ZINC73395126	Cc1nc(cs1)CC(=O)NCCCOC[C@H]1CCCO1	1
ZINC73418049	c1ccc(cc1)n1cc(c(n1)C(=O)NCCCn1cc[nH+]c1)O	1
ZINC73435209	C[C@H](c1ccc(c(c1)F)F)NC(=O)N(C)[C@H](C)c1ccc(c(c1)F)F	0
ZINC73437013	CCN(CC)S(=O)(=O)NC[C@@H](c1cccc(c1)OC)[NH+]1CCCC1	0
ZINC73485945	CCCOc1ccc(cc1)OC(=O)CSc1ccncc1	1
ZINC73506300	Cn1c(cnc1COC(=O)c1ccc(cc1)OCC=C)Cl	1
ZINC73586524	C[C@@H]1COCCN1Cn1c(=O)n(c(=O)n(c1=O)CC=C)CC=C	0
ZINC73604623	CCCN(Cc1nnc(o1)c1ccccc1Cl)C(=O)C=C(C)C	1
ZINC73637871	Cc1[nH]c(=O)c(cn1)c1nc(no1)c1ccc(cc1)C(C)(C)C	0
ZINC73653710	Cc1ccc(cc1)C(=O)N1CCC[C@@H](C1)C(=O)OCCOC(C)C	1
ZINC73684557	CCCc1nc(on1)C[N@H+]1CCCC[C@@H]1C(=O)N	1
ZINC73719068	CCc1nc(cs1)COC(=O)COc1ccc(cc1)C	0
ZINC73793848	CCCCN(CC)S(=O)(=O)Cc1cccc(c1)C#N	1
ZINC73834127	C[C@@H](COC)OC(=O)[C@@H]1CCCN1C(=O)c1cc(cc(c1)Cl)Cl	1
ZINC73834285	CCOc1ccc(cc1)OCC(=O)O[C@H](C)COC	1
ZINC73925437	CC(C)OCCC(=O)Nc1cccc(c1)CN(C)C(=O)C	1
ZINC74079368	CCOC(=O)c1csc(n1)CNC(=O)c1ccnc(c1)Cl	1
ZINC74087911	Cc1c(scn1)CCOC(=O)C1(CC1)c1cccc(c1)Cl	1
ZINC74186057	Cc1c(c(n(n1)CCCl)C)C(=O)N[C@@H](C)c1ccc2c(c1)CCCC2	1
ZINC74252886	Cc1cc(cc(c1)OCCC(=O)OCCOC)C	1
ZINC74471875	CC(C)C(=O)N1CCC(CC1)[NH2+]C[C@@H]1CCC[N@H+]2[C@H]1CCCC2	0
ZINC74483789	CCCOc1ccc(cc1)CNC(=O)c1cnn(c1)CC	1
ZINC74608287	CCCCO[C@H](C)C(=O)N(C)c1cc(ccc1OC)Cl	1
ZINC74715531	CCOC(=O)[C@H]1CCCN(C1)C(=O)c1cccc2c1cc[nH]2	1
ZINC75093192	C[C@H](c1ccc2c(c1)OCO2)[NH2+]Cc1cnc2n1ccnc2	0
ZINC75103823	CCO[C@H]1C[C@@H](C21CCCCC2)NS(=O)(=O)C	1
ZINC75119713	Cc1nc(on1)C[N@H+]1CCN(CC1)C[C@@H](c1ccccc1)O	0
ZINC75133698	C1CC1C[NH2+]C[C@H]1CN(CCO1)C1CC1	1
ZINC75142243	CCOC(=O)[C@](C)(C(C)C)NC(=O)COCC(F)(F)F	1
ZINC75164682	COc1ccc(cc1)CCNC(=O)NCC#CC[NH+]1CCCC1	1
ZINC75164996	CCOCC(=O)NCC#CC[N@@H+]1CCc2ccccc2C1	1
ZINC75249777	C[C@H](Cc1ccccc1)NC(c1ccccc1)c1ccccc1	0
ZINC75283709	COc1ccccc1OCC(=O)Nc1cccc(c1)O	0
ZINC75284383	c1ccc(c(c1)COc1c(nccn1)N=C1NCCN1)Cl	0
ZINC75550426	CCc1cccc(c1)NC(=O)CCc1cccc2c1cc[nH]2	0
ZINC75634680	CCNC(=O)[C@H]1CC[N@@H+](CC1)CC(=O)NNC(=O)c1cccs1	1
ZINC75734056	COc1cc(ccc1OCc1ccncc1)CNCCc1cccs1	1
ZINC75907403	CC(C)(C)OC(=O)N1CCC[C@H](C1)c1[nH]cc[nH+]1	0
ZINC76017543	Cc1cnc(cn1)C(=O)NCCc1[nH+]c2ccccc2n1C(C)C	1
ZINC76018472	C[C@H](Cc1ccco1)NC(=O)N[C@@H]1CCC(=O)N(C1)C	0
ZINC76021510	c1ccc(c(c1)CNC(=O)Nc1ccc2c(c1)CCC2)OCCO	1
ZINC76049188	CCCc1nc([nH]n1)[C@@H]1CN(CCO1)CCn1cc(cn1)C#N	1
ZINC76058720	c1ccc(cc1)S(=O)(=O)c1ccc(cc1)OCCF	1
ZINC76060140	Cc1cc(n[nH]1)[C@@H]1CCCN(C1)C(=O)[C@@H](C)OCCOC	1
ZINC76085965	Cc1ccsc1CNC(=O)NC[C@@](C)(c1cc(oc1C)C)O	0
ZINC76088424	c1cc(ccc1CC#N)OCCNC(=O)N1C[C@@H]2CC=CC[C@H]2C1	1
ZINC76238577	Cc1cccc(n1)C(=O)NCc1cnn(c1)Cc1ccccc1	0
ZINC76248860	Cc1c(c(n(n1)CC(=O)N(C[C@@H]1CCCO1)[C@H]1CCSC1)C)[N+](=O)[O-]	0
ZINC76315829	C[C@H]1[C@H](S(=O)(=O)CCN1S(=O)(=O)c1ccc(s1)Cl)C	0
ZINC76339263	CCC[NH+]1CCN(CC1)C(=O)c1cnc2cc(ccn2c1=O)C	1
ZINC76404833	CCO[C@@H]1CCC[N@@H+](C1)Cc1nnnn1c1ccc(cc1)S(=O)(=O)C	1
ZINC76448607	CCCCO[C@@H](C)C(=O)NC(C)(C)c1cccc(c1)F	1
ZINC76458844	CCCSCC(=O)N[C@H]1CCCc2c1cc(c(=O)[nH]2)C(=O)N	1
ZINC76468663	Cc1ccnc2n1nc(n2)C(=O)N(C)[C@H](C)Cc1ccc(cc1)Cl	0
ZINC76504249	C[C@H](C1CCCCC1)NC(=O)C[C@H](c1ccc(cc1)Cl)NC(=O)C	0
ZINC76650177	C[C@@H](c1ccc(cc1)S(=O)(=O)C)N(C)c1nc2ccccc2o1	0
ZINC76720738	CCCC[C@@H](CC)C(=O)Nc1cccc(c1C)[N-]S(=O)(=O)CCC	1
ZINC76722140	CCO[C@@H](C)c1nc(cs1)C[N@H+](Cc1ccco1)C[C@@H]1CCCO1	1
ZINC76731992	CCO[C@@H](C)c1nc(on1)C[N@H+](C)[C@@H](C)CCSC	1
ZINC76758467	c1ccc(cc1)N[C@H]1CCN(C1)CCCCC#N	1
ZINC76761529	C[C@H](c1ccc(cc1Cl)F)[NH2+]Cc1cnn(n1)c1ccccc1	0
ZINC76766071	CN(C)C(=O)c1ccc(cc1)C(=O)Oc1cccc(c1Cl)Cl	0
ZINC76805187	c1cc(oc1)[C@H]1CCCCC[N@@H+]1Cc1cc([O-])n2c(n1)ccn2	0
ZINC76810661	C[C@H]1C[C@H](CN1Cc1[nH+]ccn1CC(F)(F)F)c1ccc(cc1)F	0
ZINC76867150	CCOc1ccccc1CNCc1c(nc(s1)C)C	1
ZINC76868779	Cc1c(sc(n1)C)C[NH2+]CCOc1cccc(c1)NC(=O)C	1
ZINC76904259	Cc1c(sc(n1)C(C)(C)[NH2+]C/C=C/c1ccccc1)C	1
ZINC76916664	C/C=C/C=C/C(=O)N[C@@H]1C[C@H]1c1cccc(c1)Cl	0
ZINC76934658	CCCOCC(=O)NC1(CC1)c1cccc(c1)Cl	1
ZINC76945569	CC(C)C[C@@H](CNC(=O)N(C)CCCC=C)N1CCOCC1	1
ZINC76956768	Cc1ccccc1[C@H]1C[C@@H]1C(=O)Nc1ccccc1[N-]S(=O)(=O)C	0
ZINC77110748	c1ccc2c(c1)CCC[C@H]2COC(=O)c1cccc(n1)n1cccn1	0
ZINC77111562	Cc1c(c(on1)C)S(=O)(=O)NCC[C@@H](c1ccco1)O	1
ZINC77116132	CCCCO[C@H](C)C(=O)NC[C@@H](C)C[C@@H](C)O	1
ZINC77123042	CCC(C)(C)NC(=O)[C@H](C)[S@@](=O)Cc1nc(no1)[C@@H](C)OCC	1
ZINC77157813	Cn1c(nnn1)SCC(=O)N(CC(F)(F)F)C1CCOCC1	0
ZINC77164295	Cn1cc(c(=O)n(c1=O)C)/C=C/C(=O)NC1(CC1)c1cccc(c1)Cl	0
ZINC77177241	C[C@@H]1C[C@@H](C[N@H+]1CC(=O)NC)c1ccc(cc1)F	0
ZINC77180660	c1ccc2c(c1)CC[C@]2(CNC(=O)C(=O)Nc1ccc(c(c1)F)F)O	0
ZINC77205724	c1ccc(cc1)C1(CCC1)NC(=O)CSCc1ccco1	1
ZINC77238979	C=CCCCN(C1CC1)S(=O)(=O)c1ccc(cc1)C#N	1
ZINC77284344	C[C@H](CCSC)NC(=O)Nc1cccc(c1)OCC=C	1
ZINC77303701	Cn1ccnc1C(=O)[C@@H]1CCCN(C1)Cc1c[nH]nc1C(=O)OC	0
ZINC77322018	C[C@H]1C(=O)N(CC[N@@H+]1Cc1cnn(c1)c1ccccc1F)CC(C)C	0
ZINC77343828	C[NH2+][C@@H](CO)C(=O)N1CC[C@H](CC1)Cc1ccc(cc1)F	0
ZINC77355370	c1cnccc1c1nc(n[nH]1)C[NH2+]C[C@]1(CC[NH2+]C1)O	1
ZINC77356015	Cc1nc([O-])c(cn1)C(=O)NC[C@@H]1CCN(C1)c1cc(=O)n(nc1)C	0
ZINC77360571	Cc1cc(on1)C[NH+]1CCN(CC1)Cc1[nH]c2cccc(c2n1)F	0
ZINC77367107	C[C@H]1COC[C@@H]([N@@H+]1Cc1cnn(n1)c1ccccc1)C	0
ZINC77406113	CSCc1ccc(o1)C(=O)N1CCCC[C@@H]1c1cccc(c1)F	1
ZINC77407555	CN(Cc1c2c(n[nH]1)CCCCC2)C[C@@]1(C[NH2+]CCOC1)O	0
ZINC77407870	CC[C@H]1c2cccn2CCN1C(=O)Cc1cc(sc1)C(=O)C	0
ZINC77442513	CSCc1nn(c(=S)o1)C[N@@H+]1CC[C@H](CC1)C[NH+]1CCOCC1	1
ZINC77447714	CC1(Cc2cccc(c2O1)C[NH2+]CCCOC[C@H]1CCOC1)C	1
ZINC77464796	CC(C)c1nc(cs1)CNC[C@H](c1c(cccc1Cl)Cl)O	1
ZINC77468507	Cc1ccc(cc1C(=O)NC(C)C)NC(=O)N(C)[C@H](C)CCSC	1
ZINC77472931	CC(C)c1ccc(cc1[N+](=O)[O-])[C@H]1NC(=O)[C@@H]2N1CCCC2	0
ZINC77475919	C[C@H](CCSC)N(C)C(=O)Nc1cccc(c1)N(C)C(C)C	1
ZINC77487452	COc1ccc(cn1)c1nc2c([nH]1)[C@H](NCC2)C(=O)[O-]	0
ZINC77503730	CN(Cc1cccc(c1)n1cccn1)C(=O)C[N@H+]1CCC[C@H](C1)O	0
ZINC77526438	CCC[C@@H](C)N1C[C@H](CC1=O)C(=O)Nc1ccnn1C1CCCCC1	1
ZINC77529680	Cc1cccc(c1)OC(=O)[C@@H]1CCCN1C(=O)C(C)C	0
ZINC77545860	CC(C)C[N@H+]1CC[C@@H](CC1)NC(=O)N[C@H]1C[C@@H]1c1cccc(c1)Cl	0
ZINC77554236	CCC[N@@H+]1CCCN(CC1)C(=O)N[C@@H](C)c1cc(sc1C)C	1
ZINC77567619	CCc1nc(cs1)CNC(=O)NCCc1cc(cc(c1)C)C	1
ZINC77591114	CC(C)S(=O)(=O)CC(=O)Nc1ccc(nc1)n1cnc2c1cccc2	0
ZINC77592014	C[C@H](CSC)N(C)C(=O)NCC1(CC1)c1ccc(cc1)Cl	1
ZINC77625875	C[C@@H](CSC)NC(=O)N(Cc1ccccc1C(F)(F)F)C1CC1	1
ZINC77626399	C[C@@H]1C[C@H]1c1ccc(o1)CN(C1CC1)C(=O)N[C@@H](C)CSC	1
ZINC77651708	c1c(cc(c2c1COCO2)C[S@@](=O)CCOC1CCCCCC1)Cl	1
ZINC77657699	c1ccc(cc1)COc1ccc(cc1)C(=O)N1CCCSCC1	0
ZINC77659527	C[C@H](CCOC)NC(=O)N[C@H](C)c1ccc(cc1Cl)F	1
ZINC77663246	C[C@H](CCSC)NC(=O)N[C@H]1CCN(C1)c1ccccc1	1
ZINC77682574	C[C@H](COC)NC(=O)C(=O)Nc1ccc2c(c1)nc(o2)C(C)(C)C	1
ZINC77684705	Cc1cc(n(n1)C)NC(=O)C(=O)NC[C@@H](c1ccco1)[NH+](C)C	0
ZINC77692099	C[C@H](CO)[C@H](C)NC(=O)Nc1ccc(cc1)C(=O)N(CC=C)CC=C	0
ZINC77692507	C[C@H](C[C@H](C)O)CNC(=O)Nc1ccccc1OC[C@@H]1CCCCO1	0
ZINC77693245	CC(C)OCc1cccc(c1)NC(=O)N[C@H](CCO)CSC	1
ZINC77739929	CCOC(=O)Nc1nc2ccc(cc2s1)NC(=O)[C@@H]1CC=CC1	1
ZINC77757650	Cc1nc(cs1)c1ccc(s1)CCNC(=O)N[C@H](C)[C@@H](C)CO	1
ZINC77764716	CCc1cc(n(n1)C)NC(=O)C(=O)N1CCC(CC1)COC	1
ZINC77813377	Cc1cc(n(n1)c1ccc(cn1)NC(=O)C(=O)N[C@H](C)CCSC)C	1
ZINC77813410	Cc1nc2ccc(cc2o1)NC(=O)C(=O)N[C@@H](C)CCSC	1
ZINC77837173	C[C@@H](CSC)NC(=O)N[C@@H](CCO)CSC	1
ZINC77892688	Cc1c(nc2n1cc(cc2)Cl)C(=O)NCc1ccccc1OC(C)C	0
ZINC77901425	C[C@@H]1CCCC[C@H]1OCCSc1nnnn1C(C)(C)C	1
ZINC77925685	C[C@H](C(C)C)NC(=O)[C@@H]1CCCN1C(=O)c1ccccc1OC(F)F	0
ZINC77943902	c1ccc(c(c1)CCOC(=O)CCn1cc(cn1)[N+](=O)[O-])F	1
ZINC77950733	CC(C)NC(=O)CCCNC(=O)c1nc2ccccn2n1	1
ZINC77962206	CC[C@@H](c1cccc(c1)OC)OC(=O)CCCNC(=O)c1ccsc1	1
ZINC77964408	CCc1nc(c(s1)[C@@H](C)OC(=O)CN(C)C(=O)c1ccccc1)C	0
ZINC77988519	CCCC(CCC)(CNc1ccc(c[nH+]1)c1[nH]c(=O)cc(n1)C)O	1
ZINC77990201	c1cc(cc(c1)NC(=O)NC1CC1)C(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC78000606	Cc1cc(nc(c1NC(=O)/C=C/c1ccccc1OC)Cl)C	0
ZINC78002418	C#Cc1cccc(c1)[N-]S(=O)(=O)CCOc1ccc(cc1)F	1
ZINC78010374	CC(C)CCCCNC(=O)c1cn(nn1)c1cccc(c1)[N+](=O)[O-]	1
ZINC78030619	C[C@@H](COc1cccc(c1)F)NC(=O)c1c2nccn2ccn1	0
ZINC78032726	C[C@@H](c1cccs1)C(=O)Nc1ccc(cc1Cl)Br	0
ZINC78093998	C[C@H](c1cccs1)C(=O)N[C@@H]1CCCOc2c1cccc2	0
ZINC78145152	CCCCCOCC(=O)NCCc1ccc(c(c1)OC)C	1
ZINC78170666	c1cnccc1CCCOC(=O)CCc1cc(cs1)Cl	1
ZINC78189717	Cc1ccc(c(c1)C(=O)NC)NC(=O)[C@H]1C[C@H]1C(=O)OC	0
ZINC78239320	CCOc1cc(c(cc1OCC)[N+](=O)[O-])NC(=O)c1ccccc1Cl	1
ZINC78246212	c1ccc(cc1)N(CCO)CC(=O)Nc1cccc(c1)F	1
ZINC78262627	CC(C)OCCCNC(=O)/C(=C\c1c(nc2n1ccs2)Cl)/C#N	1
ZINC78265206	c1ccc(cc1)CCSCC(=O)NCc1ccco1	1
ZINC78282497	CC[N@H+](Cc1csc(n1)CC(=O)Nc1ccc(cc1)C)CC(=C)C	0
ZINC78292691	CCCn1c(nnn1)C[S@@](=O)[C@H](C)C(=O)Nc1ccc(c(c1)C)C	1
ZINC78303835	Cc1nc(no1)CS(=O)(=O)[C@H](C)c1ccccc1	0
ZINC78358909	COCCn1cnnc1S[C@H]1CCN(C1=O)c1ccc(cc1)C#N	1
ZINC78380372	CCCCOc1cc(ccc1C(=O)OC)OC	1
ZINC78386006	C[C@H](C(C)C)NC(=O)COc1ccccc1NC(=O)C1CC1	0
ZINC78428704	COc1cc(ccc1OC(F)F)/C=N/OCc1cccc(c1F)F	1
ZINC78440213	Cc1ccc(cc1F)Cc1cnc(s1)NC(=O)[C@@H](C)NC(=O)C	0
ZINC78445688	CC(=O)Nc1cccc(c1)OCCNc1c(n2ccsc2n1)[N+](=O)[O-]	1
ZINC78478199	CCOCCC(=O)Nc1ccnn1[C@H]1CCCc2c1cccc2	1
ZINC78481609	CCC[N@H+]1CC[C@@H](CC1)NC(=O)c1ccc2ccccc2c1O	1
ZINC78481817	COCCCNC(=O)/C(=C\c1csc(n1)c1cccs1)/C#N	1
ZINC78482107	CCOC(=O)Cc1csc(n1)NC(=O)C(C)(C)c1ccc(cc1)C	1
ZINC78485610	CCOC(=O)C1=C(NC(=O)NC1)CN1C[C@H](c2c1cccc2)C	1
ZINC78488092	Cc1cccc(c1C)NC(=O)[C@@H]1CSCN1C(=O)CCC=C	1
ZINC78506723	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCNCc1ccc(cc1)N(C)C	1
ZINC78524368	CC[NH+]1CCN(CC1)C(=O)NCCc1nc(cs1)C(C)(C)C	1
ZINC78527064	c1cc(ccc1C(=O)N1CCN(CC1)CCC#N)OC[C@H]1CCCO1	1
ZINC78530547	CC(=O)c1ccc(cc1F)OCc1ccc(cc1)F	0
ZINC78543435	CSc1ccc(cc1)CNC(=O)CCCC(=O)[O-]	1
ZINC78558890	CCCCS(=O)(=O)[N-]c1ccc(cc1)NC(=O)NCc1ccco1	1
ZINC78567898	CSc1ccc(c(c1)C(=O)Nc1cccc(c1)OCC#C)[N+](=O)[O-]	1
ZINC78575970	CC[N@H+](CC(=C)C)CC(=O)c1cc(n(c1C)[C@@H]1CCS(=O)(=O)C1)C	0
ZINC78589607	CCOc1ccc(cc1)O[C@H](C)C(=O)N1CCN(CC1)C(=O)C	1
ZINC78613285	c1ccc(cc1)CCOC1CCN(CC1)c1ccc(c(c1)Cl)C#N	1
ZINC78622525	CCCN([C@@H]1CCS(=O)(=O)C1)C(=O)[C@@H](C)[N@H+](C)Cc1ccc(cc1)F	1
ZINC78637224	C[N@H+](CCCCN1C(=O)c2ccccc2C1=O)CCC#N	1
ZINC78646992	C[N@@H+](CCC#N)CC(=O)Nc1ccc(cc1Cl)F	1
ZINC78674526	CC(C)(C)c1ccc(cc1)OCCNc1c(cccn1)S(=O)(=O)N	1
ZINC78689244	CCCn1c(nnn1)CNc1ccc2c(c1)Cc1c2cccc1	1
ZINC78729474	Cc1nc2cc(ccc2n1c1ccccc1)C(=O)N(C)C(C)C	0
ZINC78730803	CCCOc1c(cccn1)CNC(=O)Cc1c[nH]c2c1cc(cc2)F	1
ZINC78733027	CC(C)CC[C@H](C(C)(C)C)NC(=O)CCC(=O)c1cccs1	0
ZINC78775062	CCCc1c(c([nH]n1)C(=O)NCC(C)(C)c1ccc(cc1)Br)[N+](=O)[O-]	1
ZINC78876917	C[C@H](C(=O)NCc1ccco1)NC(=O)[C@H]1C[C@@H]1c1cccc(c1Cl)Cl	0
ZINC78944045	Cc1csc(n1)N(C)C(=O)Cc1c(oc(n1)c1ccccc1)C	0
ZINC78953023	CC[C@H]1CCCN(C1)C(=O)NCCCOCC1CC1	1
ZINC78962112	Cc1c(cco1)C(=O)N(Cc1ccccc1)Cc1ccco1	0
ZINC78964827	c1c(c[nH]c1C(=O)NC[C@H]1CC[N@H+](C1)C1CC1)Cl	0
ZINC78966136	Cc1nc2cc(ccc2o1)NC1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC78973322	CC[NH+]1CCN(CC1)CCNC(=O)c1cccc(c1)S(=O)(=O)C	1
ZINC78981672	Cc1ccccc1CC(=O)N1CCC[C@H]1c1cc(ccc1OC)OC	0
ZINC78999330	CCO[C@@H](C)C(=O)N(Cc1ccccc1)C1CCCCC1	1
ZINC79073338	COCCOCCNC(=O)Nc1ccc(cc1)N1CCCCC1	1
ZINC79097663	Cn1cc(cc1CNC(=O)c1cccnc1SC1CCCC1)Cl	0
ZINC79111595	CCCCc1cc([nH]n1)NS(=O)(=O)c1ccc(c(c1)C(=O)[O-])OC	1
ZINC79143712	Cc1ccccc1OCCN(C)C(=O)NCCOCC(F)(F)F	1
ZINC79195918	CCCCN(C)C(=O)NCCNC(=O)C	1
ZINC79205517	C[N@H+]1CC[C@@H](CC1)NC(=O)NCc1cccc(c1)OCC[NH+](C)C	1
ZINC79317069	c1cc(c(cc1SCC(=O)N([C@@H]1CCS(=O)(=O)C1)C1CCCC1)F)F	0
ZINC79350008	C[C@](CNC(=O)c1c(c2ccccc2s1)Cl)(c1ccc(cc1F)F)O	0
ZINC79351841	c1ccc(cc1)N1CCN(CC1)CCCNC(=O)N1CCCSCC1	1
ZINC79371812	CC(C)CN(CC(C)C)C(=O)CSCc1nc(no1)C1CC1	1
ZINC79652723	CC/C=C(\C)/C(=O)Nc1nc(cs1)C(=O)OCC	1
ZINC79818628	COCc1ccccc1NC(=O)CN1CCS(=O)(=O)CC1	1
ZINC79829611	c1cc(sc1)COC[C@H](C[N@@H+](Cc1ccc(cc1F)F)C1CC1)O	1
ZINC79884620	CCNC(=O)CNC(=O)N[C@H](c1cccs1)C(C)(C)C	1
ZINC79915355	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNCc1csc(n1)C(C)C	1
ZINC79920738	CCOc1cc(ccc1OC(F)F)CNCc1csc(n1)C(C)C	1
ZINC80070164	CN(C1CCCCCC1)C(=O)NCc1ccc(c(c1)OC)OCCO	1
ZINC80134543	CCCOc1ccc(cc1)CNC(=O)c1ccc(nc1)n1cncn1	1
ZINC80159062	Cc1cnc(s1)C(C)(C)NC(=O)NC[C@H](C)c1ccsc1	0
ZINC80302464	c1ccc2c(c1)C[C@H](N(C2)C(=O)CCOc1ccccc1F)C(=O)N	1
ZINC81009047	Cn1c2ccccc2nc1CCCNc1ccc(nn1)C(=O)OC	1
ZINC81552344	Cc1c(c(=O)[nH]c(n1)C(C)(C)C)C(=O)N[C@H](C)Cn1cc[nH+]c1	0
ZINC82087331	Cn1c(nnc1SC)C[C@H]1CC[N@@H+](CC1)Cc1cnc[nH]1	0
ZINC82107250	Cc1cn2cc(ccc2[nH+]1)C(=O)NCc1ccc(cc1)C(F)(F)F	0
ZINC82109478	COCC(=O)N1CCN([C@@H]2[C@H]1CS(=O)(=O)C2)C(=O)CCn1cncn1	1
ZINC82121590	CCN(C)C(=O)[C@H](C)[N@@H+]1CC[C@]2(CC1)C(=O)Nc1ccccc1N2	0
ZINC82156651	Cc1[nH+]ccn1C[C@@H]1CCCN(C1)C(=O)c1ccc(o1)COC	1
ZINC82161721	C[NH+](C)CCN1C[C@@]2(CCCN(C2)C(=O)CCC(F)(F)F)CCC1=O	0
ZINC82766598	Cc1ccc2c(c1[N+](=O)[O-])ccnc2Cl	0
ZINC83246572	COCC[n+]1cc(on1)NC(=O)CSC1=CC=C(CC1)N	1
ZINC83251012	c1ccc(cc1)[n+]1c(c(on1)[O-])CNN1CCCCC1	0
ZINC83291986	C[C@]12CC[C@@H](C[C@H]1CC[C@@H]1[C@H]2CC[C@]2([C@H]1CC[C@@]2(C#C)O)C)O	0
ZINC83330223	c1cc(c(cc1/C=N\NC(=O)C1CCCCC1)O)O	0
ZINC83813410	C/C(=N/OCC(=O)O[C@H]1CCCCC1=O)/c1ccc2c(c1)OCO2	1
ZINC83891247	COC(=O)CCN1CCc2c1cc(cc2)F	0
ZINC84044399	Cc1c(cn(n1)C)C(=O)N[C@@H](C)CCc1ccc(cc1)O	0
ZINC84247594	Cc1ccccc1OCCCC(=O)NC[C@@H]1CC[C@@H](O1)C(=O)N	1
ZINC84247942	Cc1cccn2c1ncc2C[NH2+][C@H]1CCN(C[C@@H]1C)C(=O)C1CC1	0
ZINC84294987	Cc1cc(c(cc1NC(=O)NCCn1cccc1)OC)OC	1
ZINC84459398	c1cc2c(cc1F)[C@@H](CCCO2)NC(=O)c1cc2c(c(c1)Cl)OCO2	0
ZINC84562881	c1ccc(cc1)c1ccccc1S(=O)(=O)NCc1ccoc1	0
ZINC84575473	CC(C)[N@@H+](C)CC(=O)N1CC[N@H+](CC1)[C@H]1CCC[C@@H]1O	0
ZINC84614870	c1cnc(nc1C(=O)N1CCC[C@H](C1)C(=O)[O-])C1CC1	0
ZINC84651731	C[C@H](c1ccc2c(c1)CCC(=O)N2)NC(=O)COC[C@@H]1CCCO1	1
ZINC84736037	CC[C@H]1CN(C[C@H]1[NH+]1CCOCC1)C(=O)c1cc(no1)C(C)C	0
ZINC84789404	CCN1CCN(CC1)c1ccccc1NC(=O)NC1CCOCC1	0
ZINC84843276	c1cc(cc(c1)S[C@H](c1ccc(cc1)C#N)C(=O)N)F	0
ZINC84863413	C[C@H](CSC)[N@H+](C)Cc1ccc(cc1F)F	1
ZINC84891877	CCCOC(=O)CCNC(=O)NC[C@@]1(CCC[C@H](C1)C)[NH+](C)C	1
ZINC84909108	CCN(C)C(=O)NCCCOc1cc(cc(c1)OC)OC	1
ZINC85235353	Cc1ccncc1[N-]S(=O)(=O)c1cc(c(cc1F)OC)OC	0
ZINC85304097	CCOC(=O)Nc1ccc(cc1)NCc1ccc(cc1)[S@](=O)C	1
ZINC85307345	CCOc1cccc(c1)[C@H](C)[NH2+]Cc1coc(n1)c1ccc(cc1)C	1
ZINC85365404	C[C@H](c1nc(cs1)CN(C)C(=O)N[C@H](C)C(C)(C)C[NH+](C)C)OC	0
ZINC85424666	C[C@H](C(C)(C)C[NH+](C)C)NC(=O)N(CCO)Cc1ccccc1	1
ZINC85469167	c1cc(ccc1N1C[C@H](CC1=O)C(=O)N[C@H]1C[C@@H]([C@@H](C1)O)CO)Cl	0
ZINC85474239	COCCN(Cc1ccoc1)C(=O)c1c(cccc1F)F	1
ZINC85634775	CCc1c(cnn1CCC(C)C)N	0
ZINC85685737	COc1ccccc1c1nc(cs1)C(=O)NNc1cccnc1Cl	0
ZINC86013009	c1cc(n[nH+]c1)NCCOC(=O)[C@@H]1CCCN1C(=O)C1CCCC1	1
ZINC86013457	CC(C)(C)C(=O)N1CCC[C@H](C1)C(=O)OCCNc1cccnn1	1
ZINC86015894	c1cc([nH+]nc1)NCCOC(=O)Cn1ccc2c1cc(cc2)Cl	1
ZINC86016430	C[C@@H](CCOc1ccccc1)C(=O)OCCNc1ccc[nH+]n1	1
ZINC86055449	Cc1ccc(nn1)Nc1cccc(c1)/C(=N/S(=O)(=O)C1CCCC1)/[O-]	0
ZINC86063488	CCCc1c(c([nH]c1C(=O)OC[C@H]1CC(=O)N(C1)C1CC1)C)C(=O)C	1
ZINC86778416	CCCNC(=O)CCNc1cc[nH+]cc1Cl	1
ZINC87035696	CCCCc1nnc(s1)NC(=O)CCc1cccc(c1)[N+](=O)[O-]	1
ZINC87051839	COCCN(Cc1ccccc1)C(=O)Cc1cccc(c1F)F	1
ZINC87055397	c1cc(c(c(c1)F)F)CC(=O)N1CC[NH+](CC1)Cc1cccnc1	0
ZINC87058143	Cc1cccc([nH+]1)CNC(=O)N[C@H](C)c1cccc(c1)N1CCCC1	0
ZINC87154358	C[N@H+]1CCN(CC1)C(=O)[C@@H]1CCCN1C(=O)Cc1ccc(cc1F)F	0
ZINC87154970	CCCCn1c(ccn1)NC(=O)CCC(=O)N(CC)CC	1
ZINC87158925	Cc1cccc(c1C)N(C)C(=O)Cc1ccc(c(c1)F)F	0
ZINC87166969	CCCc1nnc(s1)NC(=O)c1cn[nH]c1c1cccc(c1)Cl	1
ZINC87240625	CCN(c1cccc(c1)C#C)C(=O)Cc1c(cccc1F)F	0
ZINC87249836	CCc1nc2n(n1)CCC[C@@H]2NC(=O)NCCCc1ccc(cc1)O	1
ZINC87314323	CC(C)C[C@@H](C(=O)NCCCSC)N1CCCCC1=O	1
ZINC87338084	C[C@](CCc1ccccc1)(C#N)NC(=O)Cc1ccc(cc1F)F	0
ZINC87352375	CC(C)(C)[C@@H](C(=O)N)NC(=O)c1cc(=O)c2ccccc2o1	0
ZINC87354911	CCc1c(c(on1)CC)CC(=O)NC[C@@H](C)CN1CC[N@H+](CC1)CC	0
ZINC87412804	Cn1c(ncn1)CNC(=O)c1cn[nH]c1c1ccccc1F	0
ZINC87435328	CSCc1cc(ccc1CNC(=O)c1cccnc1)F	1
ZINC87440022	CC1(CC(C1)[O-])C	0
ZINC87451388	Cc1cc(ccc1C(=O)N(C)C[C@@H](COC)O)OC	1
ZINC87460598	Cc1ccc(c(c1)OCCCOC)CNC(=O)C	1
ZINC87478348	CC(C)CC1(CCCC1)CNC(=O)c1ccc(=O)[nH]n1	0
ZINC87499248	Cc1cccc(c1C)C(=O)N[C@@H]1CCN(C1)c1c(cccc1F)F	0
ZINC87559632	CCCOc1c(cc(cc1Cl)C(=O)N(C)C[C@H](C1CC1)O)OC	1
ZINC88205301	Cc1ccc(c(c1)O[C@H](C)C(=O)N1CC[S@](=O)C(C1)(C)C)Cl	0
ZINC88205643	Cc1c(cccc1Cl)OCC(=O)N1CC[S@@](=O)C(C1)(C)C	0
ZINC88211388	CC(C)[C@H](C(=O)Nc1cc(ccc1F)OC)NC(=O)c1ccccc1	0
ZINC88220600	Cc1ccc2c(c1)[nH]cc2CC(=O)N(CCC#N)CCC(F)(F)F	1
ZINC88230528	C[NH+](C)CCN(Cc1ccco1)C(=O)CS[C@@H]1CCS(=O)(=O)C1	0
ZINC88234977	Cc1ccc(cc1F)[C@H](C)NC(=O)COC[C@@H]1CCCO1	1
ZINC88350312	CN(CCOCC1CC1)C(=O)Nc1ccccc1S(=O)(=O)C	1
ZINC88462443	CC(C)Nc1cccc(c1)CNC(=O)c1cnccn1	0
ZINC88465051	Cc1cc(c(cc1NC(=O)COc1ccc(cc1)F)C(C)C)O	0
ZINC88479745	CC[C@@H](c1ccc(cc1)OC)NC(=O)N(CCCCO)C1CC1	1
ZINC88481070	C[C@H](CCCO)NC(=O)NCC1(CC1)c1ccccc1	1
ZINC88483222	C[C@@H](CCCO)NC(=O)NCc1ccnc(c1)N(C)C	1
ZINC88494646	CC(C)CCOCC[N@H+]1CC[C@@H](CC1)NS(=O)(=O)c1ccc(cc1)F	1
ZINC88521585	CC[N@H+](Cc1ccsc1C(=O)OC)[C@@H](C)C(C)C	0
ZINC88544929	CCCCOCCNC(=O)CNC1(CCCCC1)C(=O)N	1
ZINC88598571	Cc1cc(c(c(c1)C)CN(CCC#N)CCC(F)(F)F)C	1
ZINC88745645	CCc1c(c(on1)CC)C[NH2+]Cc1ccc(cc1OC(F)F)OC	1
ZINC88784043	C1[C@@H]2C=C[C@H]1[C@@H]1[C@@H]2C(=O)N(C1=O)CCCNS(=O)(=O)CCCF	1
ZINC88798278	C[C@H](CCCO)NC(=O)NC[C@@H](c1ccc(cc1)OC(F)F)O	1
ZINC89065593	COC(=O)c1cc(c(cc1F)Br)Cl	0
ZINC89104597	CC[S@@](=O)Cc1csc(n1)c1ccsc1	0
ZINC89116650	CC[S@](=O)Cc1ncc(o1)c1cccc(c1)Cl	0
ZINC89116717	CCNc1ccccc1CN(C)C(=O)c1cccs1	1
ZINC89127915	c1ccc(cc1)C1(CCC1)NC(=O)COc1ccc(cc1)OCCO	1
ZINC89138666	C[C@H]1CCCN(C1)CCC[NH2+]C1CCN(CC1)C(=O)CC(C)(C)C	1
ZINC89157597	CCOC(=O)N1CCC(CC1)[NH2+]C[C@H](C)Oc1cccc(c1)OC	1
ZINC89157628	Cc1c(c(ccn1)Br)[N+](=O)[O-]	0
ZINC89220996	c1cc(nc2c1[nH]cc2)[C@@H](CC#N)N	0
ZINC89223992	c1cc(c(cc1Cl)CNC(=O)c1cncnc1)Cl	0
ZINC89236849	C[C@H]1CN(C[C@@H](S1)C)C(=O)CCCc1cc(ccc1F)F	1
ZINC89242706	C[C@@H](CCSC)N(C)C(=O)NCC1(CC1)c1ccc(cc1F)F	1
ZINC89243556	C[C@H](c1cccs1)N(C)C(=O)NCC1(CC1)c1ccc(cc1F)F	0
ZINC89256478	CCCOc1cc(ccc1NC(=O)N(C)CCCS(=O)(=O)C)F	1
ZINC89278342	Cc1cccnc1[C@H](C(C)C)NC(=O)Nc1cnccc1C	0
ZINC89304994	C[C@H](C(=O)NCCc1cccc(c1)[N+](=O)[O-])S(=O)(=O)C	1
ZINC89307108	Cc1ccc(cc1S(=O)(=O)C)NC(=O)N[C@H](C)c1nc(cs1)C	0
ZINC89351709	CC(C)CCO[C@H]1CCCC[C@@H]1NC(=O)c1c2c(n[nH]1)CCC2	1
ZINC89389315	CCCOc1cccc(c1)CC(=O)N[C@H](COC)C(=O)N	1
ZINC89421462	C[C@H](C(=O)OCc1ccccc1Cl)N1CCSCC1	0
ZINC89443401	CCc1c(c(no1)C)NC(=O)NCCc1ccc(cc1)OCC#C	1
ZINC89466177	Cc1cc(ccc1C(=O)C)NC(=O)NCCCCN1CC[NH+](CC1)C	1
ZINC89476408	CCC[C@H]1CN(CCO1)C(=O)c1ccc(cc1)S(=O)(=O)NCC=C	1
ZINC89536950	Cc1c(ccc([nH+]1)N1CCOCC1)NC(=O)N[C@H](C)C1CCC1	0
ZINC89561131	CC(C)(C)OC(=O)N1CC(=CC(=O)NCc2cccnc2)C1	0
ZINC89593792	CCOC(=O)C[C@@H](C)CNC(=O)NCCn1ccnc1	1
ZINC89594035	c1ccc(cc1)CC[C@@H]1CCCCN1C(=O)NCCCn1cc[nH+]c1	1
ZINC89605421	Cn1ccc(n1)NC(=O)CCCn1ccc2c1ccc(c2)Cl	1
ZINC89608855	Cc1cc(sc1C(=O)NCCCNS(=O)(=O)CCl)NC(=O)C1CC1	1
ZINC89642304	C[C@H](CS(=O)(=O)NNC(=O)c1ccccc1OC)c1ccccc1	0
ZINC89650774	CCCC(=O)NC[C@@H]1CCC[N@@H+](C1)Cn1c(=S)n(c(n1)C)CCC	1
ZINC89651425	CCCn1c(nn(c1=S)CN1CCC[C@H]1COC)C	1
ZINC89657899	CC(C)N(C)C(=O)CCCn1ccc2c1ccc(c2)Cl	1
ZINC89659312	CCCCCCNC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89723938	c1ccc(c(c1)NC(=O)/C=N/OCc1cnc(s1)Cl)Cl	1
ZINC89759076	c1cc(cc(c1)OCC#N)CC(=O)N[C@@H]1CCc2c1ccc(c2)F	1
ZINC89760345	Cc1ccccc1[C@H]1CCCN1C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89767664	C[C@H](CC(=O)NCCc1cccc(c1)[N+](=O)[O-])c1ccc(cc1)OC	1
ZINC89772077	CCOC(=O)c1cc(sc1NC(=O)c1ccc(cc1)n1ccnn1)C	1
ZINC89786832	CCOC(=O)C[C@H](C)CNC(=O)[C@H]1CSc2c1cccc2	1
ZINC89787323	CCOC(=O)C[C@H](C)CNC(=O)[C@H]1Cc2cc(c(cc2O1)C)C	1
ZINC89807147	CC(C)C[C@@H]1CCCN1C(=O)CCCOCc1ccc(cc1)OC	1
ZINC89812304	CC[C@H](C)n1c(c(cn1)C(=O)N[C@H](C)CSC)C1CC1	1
ZINC89837901	CC1(CCC(CC1)CNC(=O)CCNC(=O)N)C	1
ZINC89838680	CN(CCCS(=O)(=O)C)C(=O)[C@@H]1C[C@@H]1c1cccc(c1Cl)Cl	1
ZINC89855637	CC[C@@H](C)n1c(c(cn1)C(=O)NCc1csc(=O)[nH]1)C1CC1	0
ZINC89858034	c1ccc2c(c1)CC[C@]12C[C@@H]1CNC(=O)c1ccc[nH]1	0
ZINC89868869	Cn1c2ccc(cc2nc1C1CC1)NC(=O)CCOC[C@H]1CCCO1	1
ZINC89880439	CCOC(=O)CC1(CCCCC1)CNC(=O)Cc1ccccc1O	1
ZINC89881781	CCOC(=O)CC[C@@H](C)NC(=O)[C@@H]1c2ccccc2CCS1	1
ZINC89882517	CCN(CC)C(=O)CN(C)Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89882772	C[C@H](CNC(=O)Nc1ccc(cc1C(C)C)Br)SC	0
ZINC89886239	CC[C@@H](C)NS(=O)(=O)Cc1cccc(c1)NC(=O)N(CC)CC	0
ZINC89892573	CSCC(=O)NNC(=O)NC[C@@H]1CCC=CC1	1
ZINC89892965	Cc1cc(c(o1)C)[C@H](C)NC(=O)NNC(=O)CSC	1
ZINC89894337	C[C@H]([C@H]1CCCO1)NC(=O)NCCn1ccnc1	1
ZINC89902325	c1csc(n1)[C@@H](C1CC1)NC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89905264	C[C@@H](c1cccc(c1)O)N(C)C(=O)Cc1c(cccc1F)F	0
ZINC89917444	Cc1cc(ccc1C(=O)C)NC(=O)c1cc(ccn1)OC	0
ZINC89921342	C[C@H]1CCCN(C1)C(=O)N[C@H]1CC[N@@H+](CC1)C[C@H](COC)O	1
ZINC89937535	C[C@@H]1CN(CC[C@@H]1[NH2+]Cc1ccc2c(c1)CC(O2)(C)C)C(=O)C	0
ZINC89938679	CCOC(=O)c1c(oc(n1)c1ccccc1)C[N@H+](C)[C@@H]1CCSC1	1
ZINC89943853	CCc1c(c(no1)C)NC(=O)c1cc(cc(c1O)Cl)c1ccccc1	0
ZINC89947286	c1cc(ccc1C(=O)N1CCC(CC1)(C(F)(F)F)O)n1ccnc1	0
ZINC89953761	C[C@H](CNC(=O)c1ccoc1)c1nc(no1)c1ccccc1	0
ZINC89960227	CCCNc1ccc(cc1NC(=O)c1c(nc(o1)C)C)C#N	1
ZINC89964019	Cc1c(c(on1)C)S(=O)(=O)/N=C(\[O-])/[C@H](C)[N@@H+]1CCc2ccccc2C1	0
ZINC89967481	C[C@@H](C(=O)OCCC#C)[N@@H+]1CCc2ccccc2C1	1
ZINC89972133	Cc1ccc(s1)CCCC(=O)N1CCOC[C@H]1C1CC1	1
ZINC89975324	CC(=O)c1ccc(cc1)C(=O)N1CCOC[C@H]1C1CC1	0
ZINC89978124	C[C@H](C(=O)N1CCOC[C@@H]1C1CC1)OCC1CC1	0
ZINC89982897	C[C@@H](CNS(=O)(=O)C)OC(=O)[C@@H](C)[N@@H+]1CCc2ccccc2C1	0
ZINC89984731	CCOC(=O)N1CCC(CC1)Nc1ccc2c(c1[N+](=O)[O-])cccn2	1
ZINC89994330	CSCC(=O)NNC(=O)Cn1c2ccccc2[nH]c1=O	1
ZINC89994542	CSCC(=O)NNC(=O)c1c(cccc1F)F	1
ZINC89996804	c1cc(cc(c1)F)C1(CC1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC90008883	CCOC(=O)CCN1CCOC[C@H]1C1CC1	1
ZINC90013027	C[C@H](CN(C)C(=O)C1(CCCC1)c1ccc(cc1F)F)C(=O)NC	0
ZINC90014147	Cc1nc(cs1)c1cc(n(c1)C)C(=O)N1CCOC[C@H]1C1CC1	0
ZINC90021506	CCCCS(=O)(=O)NCC(=O)Nc1ccc(cc1)n1ccnc1	1
ZINC90056064	Cc1ccc(cc1)N1CCC[C@@H](C1)NC(=O)Cc1ccc[nH]1	0
ZINC90129507	CC(C)CC(=O)N[C@H](C(C)C)C(=O)NN1Cc2ccccc2C1	0
ZINC90184582	C[NH+](C)CCn1cc(cn1)NC/C=C/c1ccc(cc1)F	1
ZINC90187657	CC1(C[C@H](CN1Cc1ccccc1)[NH2+]C(CO)CO)C	0
ZINC90190908	Cc1ccc(o1)[C@@H](C)NC(=O)CN(CCc1ccccc1)C(=O)C	0
ZINC90192991	c1ccc(cc1)CSCCCn1cnc(cc1=O)C1CCC1	1
ZINC90404940	Cc1cccc(c1)OCCN[C@H](C)c1cnc(s1)C	1
ZINC90422105	COCCOC[C@H]1CCN(C1)C(=O)C1=Cc2cc(ccc2OC1)F	1
ZINC90439794	COc1cccc(c1F)C(=O)NCCc1ccccc1OC(F)(F)F	1
ZINC90464907	c1cc(cc(c1)Cl)C(=O)NCC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90470580	CCc1nccn1CC1CCN(CC1)S(=O)(=O)C1CCCCC1	0
ZINC90481140	Cc1c(cnn1C)CNC(=O)Nc1ccc(cc1n1cccc1)Cl	0
ZINC90500201	CC(=O)N(CCc1ccccc1)CC(=O)OCCC=C	1
ZINC90558950	c1cc(cc(c1)O)CCNC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90612985	c1cc(cc(c1)Br)C(=O)NCC[C@@H](c1ccoc1)O	1
ZINC90625729	CCCCC(=O)NC[C@]1(CCOc2c1cccc2)O	1
ZINC90633441	CS(=O)(=O)C[C@@H](c1ccccc1)NC(=O)CSCC(F)(F)F	1
ZINC90698427	C1CCC(C1)C(=O)NC[C@@H]1C[N@@H+]2CCN1CC2	0
ZINC90728027	c1ccc(c(c1)OCC#CCNC(=O)CCn1ccc(=O)[nH]c1=O)Cl	1
ZINC91151602	Cc1c(nco1)C(=O)N1CCC(CC1)c1ccc(cc1)C(F)(F)F	0
ZINC91426954	CCn1c(cc(n1)CC(C)C)C(=O)N1CC(C1)[N@@H+]1CCCC[C@H]1C	0
ZINC91452777	CN(Cc1c2c(n[nH]1)CCC2)C(=O)C[C@@H]1CCc2c1cccc2	0
ZINC91535854	c1c([nH+]cnc1NCCC[N@@H+]1CCCC[C@H]1CO)C1CC1	1
ZINC91548207	CC(=O)N1CC2(CCN(CC2)C(=O)Cc2cccnc2)C[C@@H]1C(=O)[O-]	0
ZINC91550376	Cc1nc2ccsc2c(n1)NCCNc1cccnc1	1
ZINC91551993	Cc1c[nH+]c(nc1NCCCO[C@H]1CC[N@@H+](CC1)C)N	1
ZINC91574787	Cc1cc(nc(n1)N1CCCCC1)CCCn1cc[nH+]c1	1
ZINC91574910	Cc1ccc(c2c1c(=O)cc([nH]2)C[NH2+]CCN1CCNC1=O)C	1
ZINC91665802	CC(C)[C@H]1CN(C[C@@H]1[NH+](C)C)Cc1ccc(o1)CN(C)S(=O)(=O)C	0
ZINC91691926	CC1(COC[C@H](O1)[NH3+])C	0
ZINC91692657	C[C@H](CO)c1ccc2c(n1)N(CCC2)C(=O)OC(C)(C)C	0
ZINC91703598	C[C@H](c1ccccn1)[N@@H+](C)CCOc1ccc(cc1)[N+](=O)[O-]	1
ZINC91706589	CCn1c(nnc1C1CCN(CC1)C(=O)OC(C)C)Cn1cccn1	0
ZINC91774543	CN(C)C(=O)C[N@H+](CCOC)Cc1ccc(c(c1Cl)OC)OC	1
ZINC91830818	Cc1cc(c(=O)[nH]c1C)C(=O)NCCc1c[nH]c(=O)[nH]c1=O	1
ZINC91836250	CC(C)(CNC(=O)[C@@H]1CCCc2c1c[nH]n2)c1ccncc1	0
ZINC91868700	C[C@H](C(=O)NCCCOC)[N@H+]1CC[C@@H](CC1)OCc1ccccc1F	1
ZINC91915194	Cc1c[nH]c(n1)CCNC(=O)C1CCN(CC1)C(=O)C1CCC1	1
ZINC91915434	COCCn1cc[nH+]c1[C@@H]1CCCN(C1)c1cccnn1	1
ZINC91943656	Cc1cc(cnc1C)C(=O)N1C[C@H]([C@H](C1)CO)CN(C)CC[NH+](C)C	0
ZINC91987973	CCC[N@H+]1C[C@H]2CC[C@@H]1CN(C2)c1c2c(ncn1)oc(n2)CC	1
ZINC92017651	Cc1c(cc(n1C)C#N)CN1C[C@H](OC[C@@H]1C)C	0
ZINC92032536	Cc1c(c(n(n1)C)C)C(=O)C(=O)NCCc1cccc(c1)C(=O)OC	1
ZINC92050463	c1cc(c(nc1)OCC(F)(F)F)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92081069	C[C@H](CCc1ncnn1CCc1ccccc1)[NH+]1CCOCC1	0
ZINC92163653	c1cc2c(cc1NC(=O)N1CCSC3(C1)CCCCC3)COC2	0
ZINC92163900	CN(CCCc1ccc(cc1)OC)Cc1cc(cs1)C#N	1
ZINC92167062	c1cc(cnc1)C[N@H+](Cc1cc(cc(c1O)Cl)Cl)C[C@@H]1CCCO1	0
ZINC92236213	CCNC(=O)c1cccc(c1)NC(=O)c1cn(nc1C(C)(C)C)C	1
ZINC92254338	Cc1cc(no1)C[N@@H+](C)Cc1nc(cs1)c1ccccc1	0
ZINC92282977	Cc1nccn1CCCN(C)C(=O)c1cn(nc1C(C)(C)C)C	1
ZINC92289952	CC[C@@H](COC)NC(=O)C(=O)Nc1ccc2c(c1)COC2	1
ZINC92321023	Cc1cc(on1)C[N@@H+]1CCN(CC1)C(=O)N1[C@H](CCC[C@@H]1C)C	0
ZINC92379985	CCN(CCC(=O)OC)Cc1cncs1	0
ZINC92381774	CCCN(Cc1cnc2n1cccc2C)CC(=O)NC	1
ZINC92397355	C[C@H]1CO[C@@H](CN1C(=O)C/C=C/c1ccc(cc1)C(C)C)CO	0
ZINC92433139	CC(C)(C)c1c(cn(n1)C)C(=O)Nc1cccnc1	0
ZINC92456097	CCOC(=O)[C@@H]1CCC[N@@H+](C1)Cc1ccccc1C(=O)OC	1
ZINC92504857	CCc1nc(cs1)CN1CCN(CC1)Cc1cnc(s1)c1ccsc1	0
ZINC92537280	CC(C)(C)c1ccc(s1)C[N@H+](C)CCCOC	1
ZINC92589295	CCOc1ccc(cc1OC)C[N@H+]1CCCC[C@@H]1CC(=O)N	1
ZINC92589774	c1cc(c(c(c1)F)C(=O)N1CCN(CC1)Cc1cc(cc(c1)F)F)F	0
ZINC92617213	c1cc(sc1)C[N@@H+](Cc1nnc([O-])[nH]1)C[C@@H]1CCCO1	0
ZINC92647117	CC(C)(CN1CCC[C@@H](C1)C(=O)N(C)C)S(=O)(=O)C	0
ZINC92734852	COCc1ccc(o1)CN1CCO[C@H](C1)C(=O)N	1
ZINC92755071	CCOC(=O)c1ccc(o1)C[N@@H+]1CC[C@H](CC1)C(=O)N[C@@H](C)C(C)C	1
ZINC92789846	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1cnc2n1cccn2	0
ZINC92807697	COc1ccc2cc(ccc2c1)CN1CCc2c(c(ncn2)OC)C1	0
ZINC92808856	CC(C)(C[N@H+]1CC[C@@H](CC1)c1cnn(c1)C)S(=O)(=O)C	0
ZINC92813371	Cc1cccc([nH+]1)NC[C@@H]1CC[N@@H+](C1)Cc1cccnc1C	0
ZINC92831573	Cc1c(c(n(n1)CCC(=O)OC)C)CN1CCO[C@H](C1)c1nccs1	0
ZINC92900402	C[C@H]1C[C@@H](C[C@@H](O1)C)Nc1c2cnn(c2ncn1)c1ccncc1	0
ZINC92967221	CCOc1cccc(c1OC(F)F)C[N@@H+]1CCC[C@@H](C1)n1cccn1	1
ZINC92968850	c1cc(c2c(c1)OCCO2)[C@@H]1CCC[N@H+]1Cc1cc(cs1)C#N	0
ZINC92969658	CCOc1cc(cc(c1OCC=C)Br)C[N@@H+]1CC[C@H](CC1)[C@H](C)O	1
ZINC92976260	CCc1nc(on1)C[N@@H+](C)Cc1cn[nH]c1c1cccc(c1)Cl	0
ZINC93044256	C#CCOc1ccc(cc1)CN(CCCO)CC(F)(F)F	1
ZINC93090293	C[C@@H](COC)N1CCN(CC1)Cc1cnn(c1)c1ccc(cc1)F	1
ZINC93092726	C[C@@H]1C[C@H](C[C@@H](O1)C)C(=O)N[C@@H]1CCCC[C@@H]1OCc1ccccc1	0
ZINC93101240	C[C@@]1(CCS(=O)(=O)C1)n1cc(cn1)C[N@H+](CCC#N)CC(C)(C)C	1
ZINC93101305	CCNC(=O)COc1ccc(cc1)C[N@H+](CCC#N)CC(C)(C)C	1
ZINC93285447	Cc1c(c(n(n1)CCO)C)C[N@@H+](CCc1ccccc1)C1CCCC1	1
ZINC93316643	CCCO[C@H]1CCC[N@@H+](CC1)Cc1ccc(cc1)OCC=C	1
ZINC93383318	C[C@@H](C[N@H+](CCCCO)C1CC1)c1cccc(c1)Br	1
ZINC93383889	CC(C)N(CCC(=O)OC)Cc1c(cccn1)C(F)(F)F	0
ZINC93419347	CCOC[C@@H]1CCCN(C1)Cc1c(n(n(c1=O)c1ccccc1)C)C	1
ZINC93420388	C[C@H]([C@@H](C)S(=O)(=O)C)[N@@H+](C)Cc1coc2c1cccc2	0
ZINC93438565	CCc1c(c(n(n1)C)CC)C[N@H+]1CCCC[C@@H]1c1c[nH]nc1	0
ZINC93505967	Cc1cccc(c1C)C[N@@H+]1CC[C@@H]2[C@@H](C1)CCCO2	0
ZINC93511304	C[N@@H+](CC1=CCCOC1)[C@H]1CCCN(C1)c1ccccc1	0
ZINC93530922	COc1c(cc(s1)CN1CC[C@H](C1)NS(=O)(=O)C)Br	0
ZINC93546472	c1cc2c(c(c1)F)nc([nH]2)CCC(=O)NNc1cc(cc(n1)Cl)C#N	0
ZINC93560168	CCCOc1cccc(c1)CN1CCS(=O)(=O)[C@@H]([C@@H]1C)C	1
ZINC93582726	CCOc1ccc(c(c1)C[N@H+](C)Cc1nccs1)O	1
ZINC93587790	CNC(=O)C[C@@H]1CC[N@H+](CC1)Cc1c(nc2n1cccc2)Cl	0
ZINC93614095	CCCOc1ccc(c(c1)O)C[N@H+]1CC[C@]2(CC1)[C@@H](C[C@H]2OCC)[O-]	1
ZINC93639139	CC[N@H+]1CC[C@@H]([C@@H](C1)C)N(C)CC1(CCCCC1)C[NH+]1CCOCC1	0
ZINC93645589	C[C@H]1C[C@H]1c1ccc(o1)CN1CCOC[C@@H]1C1CC1	0
ZINC93660029	Cc1c(cc(n1C)C#N)CN(C)CC[C@H]1CCCC[N@@H+]1C	0
ZINC93704282	COCCOc1cccc(c1)C[N@H+]1CCC[C@H](C1)Nc1ccccc1	1
ZINC93704414	c1ccc(cc1)N[C@@H]1CCC[N@@H+](C1)Cc1cccc(c1)O	0
ZINC93704807	CCC[C@H]1CCC[N@H+](C1)Cc1cc(cs1)C(=O)N	1
ZINC93716028	Cc1c(c(n(n1)C)OCC=C)CN1CCC(CC1)[N@H+]1CCC[C@@H]1C	1
ZINC93792928	CCCC[N@@H+]1CCCC[C@H]1CNC(=O)NCc1ncn(n1)C	1
ZINC93983002	CCc1cc(c(o1)C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C)C	0
ZINC93992332	CCCCNc1ccccc1C(=O)N[C@H]1CC[C@H](C1)[NH+](C)C	1
ZINC93996923	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)CSc1ccc(cc1)F	0
ZINC94002790	C[C@@H](CNC(=O)NCc1ncn(n1)C)c1ccsc1	0
ZINC95068042	CC1(OC(=O)N[C@H]1[C@H]1CC[C@@H](CC1)O)C	0
ZINC95091899	c1cc(c(nc1)OCCC[C@H]1CCCC[NH2+]1)[N+](=O)[O-]	1
ZINC95356706	CN(C)[C@H](c1cccc(c1)F)C(=O)NCCCC(=O)N(C)C	1
ZINC95364261	CCCCNC(=O)CN(C)c1c(cnc([nH+]1)N)CC	1
ZINC95365211	Cc1c(c(on1)C)S(=O)(=O)N[C@@H](C)C(=O)NCC1CCCCCCC1	0
ZINC95385558	Cc1ccc2c(c1)SCC(=O)N2Cc1nc(nn1C)C	0
ZINC95396631	C[C@H]1CC[C@H]2[C@@H](C1)CCCN2C(=O)COC[C@@H]1CCCO1	1
ZINC95400358	COc1cccc(c1)CNC(=O)[C@@H]1CCCC[N@H+]1Cc1ccccc1	0
ZINC95416347	CCCc1nc(cs1)CNc1ccccc1[NH+]1CCC(CC1)CO	1
ZINC95416578	Cc1ccc(c(c1)[C@@H]1CCCN1c1cnnc([O-])c1Cl)C	0
ZINC95418874	CCCc1nc(on1)CN[C@H](c1ccccc1)C(=O)OC(C)(C)C	1
ZINC95419896	c1cnn(c1)c1ccc(cc1)CCN[C@H]1CC[N@H+](C1)C1CC1	1
ZINC95420055	C[C@@H](c1cccc(c1)F)NCCC[NH+]1CCN(CC1)c1ncccn1	1
ZINC95423980	COc1ccccc1C(=O)NCCC(=O)Nc1ccc(nc1)F	1
ZINC95434267	COc1c(c(ncn1)N)CNCCOc1ccccc1Cl	1
ZINC95443506	C[C@@H]([C@H]1CN(CCO1)C)NC(=O)Cc1c[nH]c2c1cc(cc2)[N+](=O)[O-]	0
ZINC95456057	C[C@@H]1CN(CC[N@H+]1C1CCN(CC1)C)Cc1nnc(o1)c1cccs1	0
ZINC95460319	Cn1c(nnc1C1CC1)CO/N=C(/c1cccc(c1)Cl)\N	1
ZINC95460417	Cc1nc(no1)CNC(=O)N1C[C@H]2[C@@]1(CCCC2)c1ccccc1	0
ZINC95463465	C[C@H](Cc1cccnc1)OC(=O)c1cc2ccccc2n1C	0
ZINC95468410	CCOc1ccc(c(n1)C(=O)N[C@@H](C)[C@@H]1CCCOC1)Cl	1
ZINC95473202	CCOC(=O)c1c(c(c([nH]1)C)C(=O)NCCc1nccs1)C	1
ZINC95476595	c1ccnc(c1)/C(=N/c1[nH]nc(n1)Cc1ccc(cc1)F)/[O-]	0
ZINC95477842	COc1cccc2c1ccn2CC/C(=N/c1[nH]nc(n1)C1CC1)/[O-]	0
ZINC95480559	c1cc(cc2c1ccn2CC(=O)N1CC[C@@]2(CCCC[C@@H]2C1)O)F	0
ZINC95495583	CCOC(=O)/C(=N\N)/c1cccc(c1F)Br	1
ZINC95496975	CC1(C(=O)N(C(=O)O1)CCCOc1ccc(cc1)F)C	1
ZINC95523372	COCCNC(=O)c1ccc(c(c1)Cl)O[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC95727022	CN(C)C(=O)c1c(cncc1I)OC1CC1	0
ZINC95752785	CC(C)(C)OC(=O)N1CCN[C@H](C1)CC1=c2ccccc2=[NH+]C1	0
ZINC95937920	c1c2c(cc(c1O)F)ncc(c2Cl)C#N	0
ZINC95955987	c1cn(cn1)[C@@H]1CC[N@H+](CC1)Cc1[nH]c(=O)c2c3c(sc2n1)CCC3	0
ZINC95971846	c1cnc(c(n1)C#N)N1CCC(CC1)[NH2+]C1CC1	0
ZINC95973087	C[C@@H]1CN(C[C@H]([N@H+]1CCOC)C)c1c(c(ccn1)C#N)[N+](=O)[O-]	1
ZINC95978722	CCSc1cccc(c1)C(=O)N1CC[NH+](CC1)[C@H](C)COC	1
ZINC95984861	Cc1c(nco1)CNC(=O)Nc1ccc(cc1)Sc1ccncc1	0
ZINC95986276	C[C@@H]1CCC=C([C@H]1C[NH2+]C[C@@H]1CCCO1)C	1
ZINC95991583	c1ccc2c(c1)CC[C@@H]2Nc1ccc(c[nH+]1)N1CC[C@@H](CC1)CO	0
ZINC96004828	CCOC(=O)c1cc(n[nH]1)NC(=O)Cc1ccc(c(c1)F)F	1
ZINC96007462	CCc1c(c(on1)C)COc1cccnc1C	0
ZINC96013876	C[C@H](C(=O)N(C)C)[NH2+][C@@H](COC)c1ccco1	1
ZINC96045189	CCn1cc2c(n1)CN(C[C@H]2COC)S(=O)(=O)c1ccc(cc1)C	1
ZINC96045607	COC[C@H]1CN(Cc2c1n(nn2)CC1CC1)C(=O)[C@H]1CCCO1	1
ZINC96057577	C1CN(OC1)C(=O)[C@H]1CC[C@@H]2[C@H](O1)CC[N@H+]2CC1CCOCC1	0
ZINC96061779	CC(C)N(C)Cc1c[nH+]c2n1CCN(C2)Cc1ccncc1	0
ZINC96069173	CN1CC[N@@H+](Cc2c1[nH+]ccc2)C1CCOCC1	0
ZINC96082426	CCOC[C@H]1CC[C@H]2[C@@H]1OCCN2C(=O)[C@@H]1CCCO1	1
ZINC96089489	COCCN1C(=O)CC[C@@]21CCC[N@H+](C2)CCC(F)(F)F	1
ZINC96091835	CC(=O)N1CCC2(CC[C@@H](OC2)CNC(=O)c2cccn2C)CC1	0
ZINC96098872	C[C@H](C(=O)NCCn1ccc(n1)c1ccccn1)Oc1ccccc1	1
ZINC96099382	Cn1c(cc(n1)CNC(=O)NCCc1ccc(cc1)OC)C1CC1	1
ZINC96106064	c1cocc1C[N@@H+]1CC[C@]2(CC1)C[C@@H](OC2)COCC1CCOCC1	1
ZINC96133409	CCNC(=O)[C@@H]1C[C@@H](CN1C(=O)Cn1c[nH+]c(c1C)C)NC(=O)CO	1
ZINC96148950	CCN(CC)C(=O)c1ccc(cc1)c1ccccc1c1nnc(o1)C	0
ZINC96160381	c1cnn(c1)C[C@@H]1CC[C@@]2(O1)CN(CCOC2)C(=O)c1cnccn1	0
ZINC96166439	CCCn1c(nc(n1)c1ccncc1)CN(C)[C@H]1CCS(=O)(=O)C1	1
ZINC96180945	CCCn1cnc2c1ccc(c2)NC(=O)NCCn1cc(cn1)Cl	1
ZINC96187265	Cn1cc(cn1)C[N@@H+]1CC[C@@H]2[C@H]1CC[C@@H](O2)C(=O)NC1CC1	0
ZINC96189108	c1cnn2c1CN(C[C@@H](C2)COCC1CC1)C(=O)c1ccsc1	1
ZINC96198213	CC(=O)N1Cc2cnn(c2[C@@H](C1)COC)C	1
ZINC96219591	c1ccc(c(c1)C(=O)N1CC[C@H]([C@@H]2[C@@H]1CCO2)OCC1CC1)F	0
ZINC96225554	Cc1ccc(o1)C[N@@H+]1CC[C@@]2(C1)CC(=NO2)C(=O)NC1CCC1	0
ZINC96229765	CC(C)c1ccc(cc1)S(=O)(=O)N1CCC[C@]2(C1)CCCC(=O)N2C	0
ZINC96232673	CC(C)Cn1c2ccccc2[nH+]c1CNC(=O)CCCn1cccn1	1
ZINC96251939	COCC(=O)N1C[C@@H]2c3c(cnc(n3)NCC3CC3)CS(=O)(=O)[C@@H]2C1	1
ZINC96260465	CC[N@@H+]1CCc2cc(c(nc2CC1)NC(C)C)C(=O)NCC1CC1	0
ZINC96291608	Cn1cc(c(n1)c1cc2ccccc2o1)/C=C(\C#N)/C(=O)[O-]	0
ZINC96305652	CC/C=C(\C)/C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)NC	1
ZINC96360928	C=CCNC(=O)N1CCN(CC1)Cc1cc2ccccn2n1	1
ZINC96794905	Cc1nc(cs1)/C=C\C(=O)NCC[NH+]1CCOCC1	1
ZINC96900349	c1ccc(cc1)CC(=O)NN[C@@H]1CC(=O)N(C1=O)c1ccc(cc1)Cl	0
ZINC96950423	c1cc(ccc1CN(C1CC1)C(=O)[C@H]1CC1(Cl)Cl)F	0
ZINC96956563	CC[C@@H](C)N(Cc1ccccc1)C(=O)c1cnc2n(c1=O)CCS2	0
ZINC96967739	Cc1cc(cc(c1C)S(=O)(=O)NCc1nnc2n1cccc2)[N+](=O)[O-]	0
ZINC96971659	CCCCN(CCOc1ccc(cc1Cl)Cl)[C@@H]1CCS(=O)(=O)C1	1
ZINC96991728	CC[C@@H](C)[C@H](C(=O)OC)NC(=O)c1cnn(c1C)c1ccccc1	0
ZINC96998850	CC(C)CCOC(=O)c1ccc(cc1)COC	1
ZINC97011847	C#CCNC(=O)CNC(=O)[C@H]1CC[N@H+](C1)C1CCCCC1	1
ZINC97024173	Cc1cc(on1)NC(=O)[C@H](C)Sc1nncn1CCCOC	1
ZINC97024371	c1ccc(c(c1)c1cnc(o1)CCC(=O)NCCO)F	1
ZINC97032235	CCc1ccc(cc1S(=O)(=O)C)C(=O)N(CC#C)c1nccs1	0
ZINC97033041	Cc1c(oc(n1)C[NH2+][C@@H](c1ccc(cc1)OC)C(C)C)C	0
ZINC97033643	Cc1cc(c(cc1F)C(=O)N)NC(=O)CCc1cc(cnc1)F	0
ZINC97034142	C[C@@H]1CN(c2ccccc2N(C1)C(=O)C)Cc1ccc(cn1)OC	0
ZINC97035264	Cc1ccsc1[C@H]1C[C@H]1C(=O)Nc1nc(cs1)CC(=O)[O-]	0
ZINC97035586	CCN(CC(=O)[O-])C(=O)C1(CCCC1)C#N	0
ZINC97037373	CCCCNC(=O)Cn1ccnc1c1cccs1	1
ZINC97045228	c1cc(ccc1C(F)(F)F)n1cc(cn1)NCc1csnn1	0
ZINC97049515	Cc1c(c(n(n1)CCOC)C)NCc1cnn(c1)C	1
ZINC97053307	CCO/N=C(\CC(=O)Nc1ccccc1Cl)/N	1
ZINC97053316	c1cc(sc1)[C@@H](C#N)N1CCN(CC1)C(=O)CSc1[nH]ccn1	0
ZINC97055771	CC(=O)NCC(=O)Nc1ccc2cccc(c2n1)Cl	0
ZINC97098994	C[C@@H](c1nc2ccccc2s1)OC(=O)C1CCN(CC1)C(=O)C(C)C	0
ZINC97109509	Cc1ccnc(n1)NC1CCN(CC1)C(=O)NC(C)(C)C	0
ZINC97137301	c1ccc(cc1)[C@H](C[NH2+]Cc1cccc(c1)Cl)N1CCOCC1	1
ZINC97147846	CCOC(=O)c1c(nc(s1)N[C@H]1CCOC(C1)(C)C)C	1
ZINC97156127	COCC[N@H+]1CCC[C@H](C1)C(=O)N1CCN(CC1)c1cccc(c1)O	1
ZINC97159645	Cc1c(cn[nH]1)C[NH2+]CC(=O)NC(C)(C)C	1
ZINC97159822	Cc1c(c(n(n1)CCO)C)C[NH2+]Cc1ccc(nc1)n1ccnc1	1
ZINC97161960	C[C@H]1CC[C@H](C[C@@H]1C)[NH2+][C@@H](CO)c1ccco1	0
ZINC97164334	C[C@@H]1CN(C[C@H](N1CC(=C)Br)C)CC(=C)Br	0
ZINC97200240	c1ccc(cc1)[C@@H](C(=O)N)Nc1c2cnn(c2ncn1)CCO	1
ZINC97201273	Cn1c2ccccc2nc(c1=O)CN1CCN(CC1)S(=O)(=O)C	0
ZINC97206297	c1cc([nH]c1)C(=O)NNC(=O)COc1ccc(c(c1)Cl)Cl	0
ZINC97221093	CC[N@H+](Cc1cc2c(cc1OCC)C[C@@H](O2)C)C1CC1	1
ZINC97230029	CCNC(=[NH+]CCc1ncc(cn1)C)NCC	1
ZINC97234504	CCc1cnc(s1)CCNC(=O)N1CCCC[C@@H]1c1c[nH]nc1	1
ZINC97261055	CNS(=O)(=O)c1cccc(c1)CNC(=O)c1ccc(o1)COC	1
ZINC97286310	CCc1cc(n[nH]1)C(=O)N(Cc1ccc(o1)[C@H]1C[C@H]1C)C1CC1	0
ZINC97292577	CCc1ccc(cc1)S(=O)(=O)NC[C@H](CN1CCOCC1)O	0
ZINC97361122	C[C@H](Cc1cccs1)NC(=O)NCCN1CCc2ccccc2C1	1
ZINC97371728	Cc1nn(c(=O)n1CCn1cccn1)C(C)(C)C	0
ZINC97374696	C[C@@H]([C@@H]1COc2c1cccc2)[NH2+]CC#C	1
ZINC97392446	CCCCN(CC(F)(F)F)C(=O)C[C@H]1CCCO1	1
ZINC97406586	C1C[C@H](OC1)COCCCNC(=O)N(C[C@H]1CCOC1)C1CC1	1
ZINC97465161	CCCSCC(=O)N(C)CCOc1cccc(c1)Cl	1
ZINC97466546	CCc1nc2ccccc2n1C[C@H](c1ccc(cc1F)F)O	0
ZINC97477921	c1cc(ccc1CC(=O)NCCCO)NC(=O)c1ccc(o1)Br	1
ZINC97478121	CCCc1c(c([nH]c1C(=O)NC[C@@H](C)O)C)C(=O)OC	1
ZINC97478290	Cc1ccc(c(c1)O[C@H](C)C(=O)NCCCOCC(F)(F)F)C(C)C	1
ZINC97497331	CCCN(CC(=O)OCC)C(=O)c1c(c2ccccc2s1)C	1
ZINC97601729	CC(C)n1c(=O)c2ccccc2nc1SCC(=O)N1CC[NH+](CC1)C	0
ZINC97619102	CC(=O)N1CCN(C[C@@H](C1)O)Cc1nc2c(s1)CCCC2	0
ZINC97679780	CS(=O)(=O)N1CCO[C@@H](C1)CNc1nccc(n1)c1ccccn1	0
ZINC97695304	c1cc2c(c[nH]c2nc1)C1CCN(CC1)C(=O)c1cc(c([n-]1)Cl)Cl	0
ZINC97726179	Cc1ncc(s1)CNC(=O)c1c2c(sc1n1cccc1)CSCC2	0
ZINC97758185	c1cc(ccc1c1nc2c(c(n1)Cl)COCC2)Br	0
ZINC97775690	CC(=O)c1cc(cs1)CC(=O)N[C@H](Cn1cc[nH+]c1)C(C)(C)C	0
ZINC97942614	Cc1cc([nH]n1)C(=O)N1CCC[C@@H](C1)OCc1nc(no1)CCOC	1
ZINC98030510	C[C@H]1CCC[N@H+](C1)C[C@@H](C)NC(=O)NCCC[N@H+](C)CC(F)(F)F	1
ZINC98039103	CCCCN(CCCC)S(=O)(=O)NCc1cnc(s1)C	1
ZINC98051223	CCC[N@H+](Cc1ccccc1)Cn1c(=S)sc(n1)N1CCCC1	1
ZINC98069512	Cc1ccc(cc1)c1nc(cs1)C[NH2+][C@@H](C)c1ccc(cc1F)F	0
ZINC98071735	CCCCCN(Cc1ccc(cc1)F)C(=O)CSC	1
ZINC98104984	CC[C@H](C(=O)Nc1cc(ccc1C)Br)OCC	1
ZINC98115364	CC[C@@H](C(=O)N(Cc1ccccc1)CC1CCC1)OCC	1
ZINC98120629	CC[C@@H](C)[C@@H](C)NC(=O)NCCc1ccc(c(c1)OC)OC	1
ZINC98158070	C[C@@H]1CCC[C@@H](C1)OC(=O)c1ccc(cc1)S(=O)(=O)NC	0
ZINC98175034	CO/C=C(/C(=O)Nc1cccc(c1)F)\F	1
ZINC98210098	C[C@H]1[C@@]2(CCO1)C[NH2+]CCO2	0
ZINC98210599	CCCC(=O)OCCCC(C(F)(F)F)(F)F	1


==> anc/logic_10_test_molecules.tsv <==
mol_id	smiles	label
ZINC00006005	C/C(=N\NC(=O)N)/c1ccccc1	1
ZINC00027787	CCOC(=O)c1c2c(sc1NC(=O)c1ccco1)C[C@@H](CC2)C	0
ZINC00043720	CCOC(=O)C1=C(OC(=C([C@@H]1c1cccnc1)C(=O)OCC)N)C	0
ZINC00049141	COc1ccc(nn1)NS(=O)(=O)c1ccc(cc1)N	1
ZINC00052415	c1ccc(cc1)CN1C(=O)[C@@H](NC1=S)CCC(=O)N	1
ZINC00056331	CC(=O)O[C@H](Cn1ccnc1)c1ccccc1	0
ZINC00101285	c1cc(cc(c1)C(F)(F)F)c1ccc(o1)/C=C(/C#N)\C(=O)N	1
ZINC00146153	CCOC(=O)c1cccc(c1)NC(=O)/C=C/c1ccccc1	0
ZINC00164383	c1ccc2c(c1)cccc2C(=O)NN	1
ZINC00165767	CCOC(=O)c1c(n2c(cc(n2)C)nn1)C	0
ZINC00187349	Cc1cc(nc2c1c(c(s2)C(=O)OCc1ccccc1)N)C	0
ZINC00190502	c1ccc(cc1)C(=O)N1CCC[C@H]2[C@@H]1CCCC2	0
ZINC00198652	C[C@H]1CCc2c(sc3c2c(=O)n(c(n3)NN)C)C1	1
ZINC00213491	c1ccc(cc1)/C=C/1\c2cc(ccc2NC1=O)Cl	0
ZINC00223776	c1ccc(cc1)S(=O)(=O)CCC(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC00284756	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1)[N+](=O)[O-])C(=O)C	0
ZINC00294068	Cc1c(c(ccc1C[NH+]1CCN(CC1)c1ccccc1F)OC)C	1
ZINC00300169	COc1ccccc1NC(=O)CSc1nncn1N	1
ZINC00309394	c1ccc(cc1)C(=O)N1CCn2c3ccccc3[nH+]c2C1	0
ZINC00361811	C[C@@H](c1ccccc1)NC(=O)COC	0
ZINC00382963	Cc1c(sc(c1N)C(=O)OC)Cc1ccccc1	0
ZINC00399344	CC(C)C[C@@H](C(=O)N)NC(=O)c1ccccc1	1
ZINC00402368	CCOC(=O)CC(c1ccccc1)(c1ccccc1)O	0
ZINC00499497	CCOC(=O)c1c(c(c(s1)C)C(=O)N)N=C1CCCC1	0
ZINC00507409	C[C@H](C[n+]1ccccc1N)O	1
ZINC00527155	CC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1)O)C#N)N)c1ccccc1	0
ZINC00614876	Cc1ccc(cc1)S(=O)(=O)[C@H](C)C(=O)c1ccccc1	0
ZINC00618104	c1ccc(cc1)Nc1nnc(s1)C(=O)c1ccccc1N	1
ZINC00618575	CCSc1cc(c(o1)C)[C@@H]1C(=C(OC(=C1C(=O)OC)C)N)C#N	0
ZINC00623928	CCOC(=O)c1c(oc2c1cc(c(c2)Br)OC(=O)c1ccccc1)C	0
ZINC00626145	CCOC(=O)c1c(c2c3c(c(nc2s1)c1ccccc1)CCCC3)N	0
ZINC00629547	c1ccc(cc1)C1=C([C@H](C(=C(O1)N)C#N)c1c(cccc1Cl)Cl)C#N	0
ZINC00959714	c1ccc(cc1)c1csc2c1c(=O)n(cn2)CC(=O)NN	1
ZINC00973183	c1ccc(cc1)COC(=O)N[C@@H](C(Cl)(Cl)Cl)SC1=NCCS1	0
ZINC01001081	Cc1c(c(no1)c1ccccc1)C(=O)N/N=C/c1ccc(s1)[N+](=O)[O-]	0
ZINC01025595	Cc1c(c(c(nc1C)S[C@H]1CC(=O)N(C1=O)c1ccccc1)C#N)C	0
ZINC01044762	Cc1ccc(cc1Cl)C(=[NH2+])N	1
ZINC01076178	Cc1c(c(n(n1)C(=O)COc1ccc(cc1Cl)Cl)N)c1ccccc1	1
ZINC01133250	Cc1ccc(cc1)n1c(c(sc1=S)c1nc2ccccc2s1)N	1
ZINC01280741	COc1cc(ccc1O)/C=N/NC(=[NH2+])N	1
ZINC01385851	COC(=O)c1ccccc1CC[N+](=O)[O-]	0
ZINC01387162	CN(Cc1ccccc1)c1c2cc(sc2nc(n1)N)C(=O)OC	0
ZINC01393798	c1ccc2c(c1)nc(c(=O)o2)N	1
ZINC01397782	CC(C)Nc1c(nnc(n1)c1ccccc1)c1ccccc1	0
ZINC01428513	Cc1cc(c2c(c(sc2n1)C(=O)N(C)Cc1ccccc1)N)COC	0
ZINC01540610	CCOC(=O)[C@H](CCCNC(=[NH2+])N)NC(=O)c1ccccc1	0
ZINC01595397	c1nc(c2c(n1)n(cn2)[C@H]1C[C@@H]([C@H](O1)CO)[NH3+])N	0
ZINC01628188	c1ccc(cc1)Sc1cc(c2ccccc2n1)C(=O)N	1
ZINC01640089	C[C@H](C(=O)N)NC(=O)[C@H](C)NC(=O)OCc1ccccc1	0
ZINC01687003	c1ccc(cc1)C(=O)c1ccc2c(c1)CCCC2	0
ZINC01690222	COC(=O)c1ccc(cc1O)NC(=O)OCc1ccccc1	0
ZINC01710702	c1ccc2c(c1)c1ccc(cc1oc2=O)NC(=O)N	1
ZINC01819956	Cc1c(cn(n1)C)/C=N\NC(=O)Cn1c(nnn1)N	1
ZINC01879764	Cc1ccc(o1)/C=N/NC(=O)c1c(n(nn1)c1c(non1)N)COC	0
ZINC02042164	CC(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC02146427	c1cc(sc1)S(=O)(=O)NCCSCc1ccc(c(c1)Cl)Cl	1
ZINC02222785	CC1(Cc2c(sc3c2c(nc(n3)SCCc2ccccc2)N)CO1)C	0
ZINC02265836	Cc1cc(cc(c1)NC(=O)CSc1nnc(n1N)c1ccccc1)C	1
ZINC02339806	CCN(CC)c1ccc(cc1)/C=N\n1c(n[nH]c1=S)C1CCCCC1	1
ZINC02489968	Cc1[nH+]ccn1Cc1cccc2c1cccc2	1
ZINC02522742	CCOC(=O)CCC(=O)CCC(=O)[O-]	0
ZINC02528661	Cc1c(c(sc1c1ccc(cc1)Cl)C(=O)OC)N	0
ZINC02530804	C[C@@H](C(=O)N[C@@H](CCC(=O)N)C(=O)[O-])NC(=O)OCc1ccccc1	0
ZINC02550062	c1ccc(cc1)NC(=S)NNC(=O)c1ccccc1N	1
ZINC02575310	c1ccc(cc1)c1c(c2ccccc2nc1O)N	1
ZINC02650731	Cc1cc(c(n1c1ccc(cc1)C(=O)OC)C)c1csc(n1)N	0
ZINC02660600	c1ccc(cc1)CNC(=O)NC(=O)CSc1nc([nH]n1)N	1
ZINC02692765	Cc1ccc(cc1)n1c(c(nn1)C(=O)Nc1ccccc1)C	0
ZINC02736187	CCc1cc(cs1)C(=O)Nc1c(cc(s1)Cc1ccccc1)C(=O)N	1
ZINC02810090	Cc1c2cccn2cc[n+]1CC(=O)OC	0
ZINC02826897	Cc1ccc(cc1)/C=C(/C(=O)NCC(=O)[O-])\NC(=O)c1ccccc1	0
ZINC02880821	CCOC(=O)c1c(c(sc1N)C(=O)N[C@H](C)c1ccccc1)C	0
ZINC03070389	C[C@H](C(=O)OC)NC(=S)NC(=O)c1ccccc1	0
ZINC03182981	Cc1ccc2c(c1)/C(=C/1\C(=O)N=C(S1)c1ccccc1)/C(=O)N2	0
ZINC03260171	c1ccc2c(c1)CN(C2=[NH2+])c1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC03297908	c1ccc(cc1)c1nc(cs1)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC03299961	c1cc(ccc1C(=O)CCC(=O)OCC(=O)NC(=O)N)F	0
ZINC03301699	CC[C@@H](C)NC(=O)CSc1nnc(n1N)c1ccc(cc1)Cl	1
ZINC03358124	c1ccc(cc1)NC(=O)COC(=O)CSc1nnc(s1)N	0
ZINC03396887	Cc1ccc(cc1)NC(=O)[C@H](C)OC(=O)c1cccnc1Cl	0
ZINC03442811	Cc1cccc(c1)C(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC03587277	c1ccc(cc1)n1c(=O)c2ccccc2c(n1)C(=O)OCC(=O)N	0
ZINC03866542	Cc1ccc(c2c1c(=O)oc(=O)[nH]2)C	1
ZINC03887415	C[NH+]1CCN(CC1)c1ccc(cc1N)S(=O)(=O)N1CCOCC1	0
ZINC03888967	COc1ccc(cc1Cc1ccccc1)N	1
ZINC03905757	C[C@@H](CNC(=O)COc1ccccc1)OC(=O)Nc1ccc(cc1)Cl	0
ZINC04002692	Cn1c([O-])c(c(=O)n(c1=O)C)/C(=C/Oc1cccc(c1)Cl)/N	1
ZINC04014009	c1ccc(cc1)NC(=O)c1cc(cc(c1N)[N+](=O)[O-])[N+](=O)[O-]	1
ZINC04017744	CCCCNC(=O)c1cc(cc(c1N)[N+](=O)[O-])[N+](=O)[O-]	1
ZINC04039331	c1cc(ccc1OC/C(=[NH+]/NC(=O)CC#N)/N)F	1
ZINC04054465	c1ccc(cc1)OCCNS(=O)(=O)c1ccccc1N	1
ZINC04193802	c1ccc2c(c1)N(CC(=O)O2)CC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC04234395	CCCC(=O)/N=c\1/n(c2c(cc(cc2s1)F)F)CC(=O)OC	0
ZINC04334576	c1ccc(cc1)COC(=O)[C@H](F)Cl	0
ZINC04353413	c1nc2c(nc(nc2n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N)N	0
ZINC04386348	Cn1c2c(c(=O)n(c1=O)CC(=O)N)n1c(n2)N(CC1)c1ccccc1	1
ZINC04419734	CC1(O[C@@H]2[C@H](O[C@@H]([C@@H]2O1)NC(=O)CNC(=O)c1ccccc1)CO)C	0
ZINC04567166	c1ccc(cc1)COC(=O)N[C@@H](Cc1c[nH]c[nH+]1)C(=O)NN	0
ZINC04701228	CCOC(=O)c1ccc2c(c1)N=C(/C/2=N\O)c1ccccc1	0
ZINC04708196	c1ccc(cc1)n1c(nnc1S)c1c(non1)N	1
ZINC04760439	C/C(=N\NC(=[NH2+])N)/Cc1ccccc1	1
ZINC04784882	CC1=C([C@@H](CC(=O)N1C)c1ccc(cc1)F)C(=O)OC	0
ZINC04901826	C1CCc2c(c3c(c(sc3[nH+]c2N2CCOCC2)C(=O)NN)N)C1	0
ZINC04939355	Cc1ccc2c(c1)c1c(cc(s1)C(=O)N1CCOCC1)c(=O)o2	0
ZINC04963376	C[C@H]1[C@H]([C@@H]([C@@H](O1)n1cnc2c1nc(nc2N)F)O)O	0
ZINC04997045	Cc1cc(ccc1OCC(=O)NCCCc1ccccc1)Cl	0
ZINC05004551	c1ccc(cc1)c1nc([O-])c(o1)C(=O)c1ccccc1	0
ZINC05020027	CCOC(=O)c1c(c(c(s1)N)C#N)CSc1ccc(cc1C)C	0
ZINC05033415	Cc1c(nnn1c1ccccc1)C(=O)Nc1ccccc1F	0
ZINC05044920	COCc1c2c([nH]n1)OC(=C([C@H]2c1c(cccc1Cl)F)C#N)N	0
ZINC05101875	CC(=O)OC[C@]12C=C[C@H](O1)[C@@H]1[C@@H]2C(=O)N(C1=O)c1ccccc1	0
ZINC05156909	c1ccc(cc1)C1=N[NH+]=C(SC1)NCc1ccc2c(c1)OCO2	0
ZINC05158228	CC(=C)C(=O)OC[C@@H](C[N@@H+](Cc1ccccc1)CC(=O)[O-])O	0
ZINC05158500	CC(=CC(=O)OCc1ccccc1)C	0
ZINC05239764	c1ccc(cc1)CO[C@H]1CCC[C@@H]1[NH3+]	0
ZINC05243833	c1ccc(cc1)c1cc(n(n1)c1nc(cs1)C(=O)[O-])N	1
ZINC05283171	C=CC[C@H](c1ccccc1)C(=O)OCc1ccccc1	0
ZINC05288695	c1ccc(cc1)COC(=O)C/[NH+]=C/c1cc(ccc1O)Br	0
ZINC05427783	C[C@@H]1CCCCN1C(=O)COc1ccccc1C(=O)N	1
ZINC05532896	C[C@H](c1ccccc1)NC(=O)Cc1ccccc1OC	0
ZINC05551925	Cc1nc2c(c(c([nH]2)SCC(=O)OC)C#N)c(n1)Nc1ccccc1	0
ZINC05601993	CC(=O)Cc1cc(nc(n1)C/C=N/NC(=O)N)COC	0
ZINC05686431	CCOC(=O)C1=C(/C(=N\Nc2cccc(c2)[N+](=O)[O-])/N=C1C)C	0
ZINC05748841	Cn1c(c(c(=O)n(c1=O)C)C(=O)C[N@H+]1CC[C@@H](C1)c1ccccc1)N	1
ZINC05795078	CCN(Cc1ccccc1)C(=O)Cc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC05848676	Cn1c(nnc1SCc1ccc(cc1Cl)Cl)c1ccc(cc1)OC	1
ZINC05953268	CCOC(=O)c1cccc(c1)c1ccc(o1)/C=C(\C#N)/C(=O)N	0
ZINC05955268	CCc1ccc(cc1)C(=O)[C@@H](C)OC(=O)c1cc(c(cc1OC)N)Cl	0
ZINC05987291	C[C@@H](C(=O)NCc1ccc(cc1)OC)OC(=O)CCC1CCCCC1	0
ZINC06013184	C[C@@H](C(=O)N)OC(=O)/C=C/c1ccccc1	0
ZINC06025647	c1ccc(cc1)CNC(=O)c1c(N)[nH+]c([nH]1)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC06096398	c1ccc(cc1)COC(=O)N[C@@H](CCCNC(=O)N)C(=O)[O-]	0
ZINC06133367	c1ccc(cc1)OCCCSc1nc([nH]n1)N	1
ZINC06157446	C/C(=C(/C#N)\C(=O)COC(=O)CCS(=O)(=O)c1ccccc1)/N	0
ZINC06250403	C[C@@H]1CCc2c(sc(c2C(=O)Nc2cccc(c2)OC)N)C1	1
ZINC06309501	Cc1cccc(c1)CSc1[nH]c(=O)c(c(n1)N)NC(=O)c1ccco1	1
ZINC06370540	Cc1c(sc2c1c(=O)[nH]c(n2)[C@H](C)OC(=O)[C@@H]1C[C@@H]1C)C	0
ZINC06662882	CC1(Cc2c(sc(c2C(=O)N)NC(=O)NCCO)CO1)C	0
ZINC06677877	c1ccc(cc1)S(=O)(=O)c1c(nc(nc1N1CCOCC1)N)N	0
ZINC06751650	CCOC(=O)c1cc2ccccc2n1CC(=O)c1ccccc1	0
ZINC06759857	COCCc1nnc2n1nc(s2)c1ccc(cc1)OC	0
ZINC06826530	CCN(c1nc(cs1)c1ccc(cc1)C)C(=O)c1ccccc1	0
ZINC06829242	c1cc2c(cc1C(=O)N1[C@@](CC=N1)(C(F)(F)F)O)OCCO2	1
ZINC06864571	c1ccc(cc1)C1=CC(=O)/C(=N/N)/O1	0
ZINC06922868	Cc1ccc(cc1)Cn1cnc(n1)N1C(=O)[C@@H]2[C@H]3CC[C@@H]([C@@H]2C1=O)O3	0
ZINC06996133	c1ccc(cc1)C#C/C(=N\c1ccccc1)/c1ccccc1	0
ZINC06998588	CCOC(=O)c1c([nH]c(c1S(=O)(=O)Nc1ccccc1Cl)C)C	0
ZINC07022628	Cc1c(cc(o1)COc1ccc(cc1C(=O)N)Cl)C(=O)OC	0
ZINC07057269	C[C@@H]1C[C@@H](CN(C1)C(=O)[C@@H](C)OC(=O)c1ccc2c(c1)sc(n2)N)C	0
ZINC07107719	C[C@H](C(=O)N)Oc1ccc(cc1Cl)F	1
ZINC07113804	c1ccc(cc1)C1(CC1)C(=O)OCc1nc(nc(n1)N)N	0
ZINC07239636	c1ccc(cc1)C(=O)NNC(=O)c1ccc(cc1F)Cl	0
ZINC07499920	Cc1cccc(c1)NC(=O)c1c(n(c(=S)s1)c1ccccc1)N	1
ZINC07548044	Cc1c(c(sn1)N)C(=O)O[C@@H](C)C(=O)N(C)c1ccccc1	0
ZINC07550408	Cc1c(cco1)C(=O)OCC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC07576913	CSc1nnc(s1)Nc1cccc(c1)F	1
ZINC07675941	CC(C)CNC(=O)COC(=O)c1c2ccccc2c(=O)[nH]n1	0
ZINC07814176	CCN(c1ccccc1)S(=O)(=O)c1cccc(c1)C(=O)N	1
ZINC08046911	Cc1ccc2c(c1)C1(C(=O)N2CCCOc2ccccc2)OCCO1	0
ZINC08066773	C[C@@H](c1cccc2c1cccc2)NC(=O)CSc1nnc(s1)N	1
ZINC08078967	CC[C@H](c1ccccc1)NC(=O)Nc1ccc(cc1)Cl	0
ZINC08179133	c1ccc(cc1)C1=N/C(=C\c2ccccc2OC(F)F)/C(=O)O1	0
ZINC08636892	C1CCN(C1)c1nc2c(=O)[nH]c(nc2n1[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC08682342	c1ccc(cc1)c1ccc(n1/N=C(\N)/S)CCC(=O)[O-]	1
ZINC08727565	Cc1ccoc1C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC08767329	Cc1c(c(=O)n(n1C)c1ccccc1)NC(=O)[C@H]1C[C@@H]1C	0
ZINC08773272	CCC(=O)[C@H]1C(=[NH+][C@H](C)C(=O)[O-])C[C@H](CC1=O)c1ccccc1	0
ZINC08919472	CCOC(=O)Cc1c(c2cc(ccc2[nH]c1=O)Br)c1ccccc1	0
ZINC08979549	Cc1ccc(cc1)S(=O)(=O)N1CCC[C@@H]1C(=O)N(C)c1ccccc1	0
ZINC09134474	CN1c2ccccc2Oc2ccc(cc2C1=O)NC(=O)COC	0
ZINC09496717	CCNc1nnc(s1)SCC(=O)c1c(n(c(=O)[nH]c1=O)C1CC1)N	1
ZINC09816351	Cc1cccc(c1)n1c(nnc1SCC(=O)NC(=O)NCCOC)C	0
ZINC10088413	Cc1cc(ccc1F)S(=O)(=O)NC[C@H](c1ccccc1)[NH+](C)C	0
ZINC10268883	c1ccc(cc1)[C@H](C(=O)N)NC(=O)CNC(=O)C1CCCCC1	1
ZINC10373394	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1cccnc1SC(F)F	0
ZINC10429170	Cc1cccc(c1)OCC(=O)O[C@@H](c1ccccc1)C(=O)N	0
ZINC10897833	C[C@H](C(=O)Nc1cccc(c1Cl)Cl)OC(=O)/C=C/c1ccccc1	0
ZINC11233089	c1cc(ccc1OCCSc1nc(nc(n1)N)N)F	1
ZINC11238580	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1cccc2c1cccc2	0
ZINC11919472	c1ccc(cc1)c1c(nc(c(=O)[nH]1)N)c1ccccc1	1
ZINC11934610	Cc1cc(ccc1C(=O)[C@@H]1CCC[N@@H+](C1)Cc1cnc(nc1)N)OC	1
ZINC12371882	CSc1ccc(cc1)/C=C(/C#N)\C(=S)N	1
ZINC12374939	c1cc(oc1/C=N/NC(=S)N)c1cc(cc(c1)C(=O)[O-])C(=O)[O-]	1
ZINC12381460	CC(C)(C)NC(=O)CCc1ccc(cc1)S(=O)(=O)N(C)C	1
ZINC12484206	c1cc(cc(c1)Cl)C(=O)NNC(=O)COc1ccc(cc1Br)Br	1
ZINC12498687	c1ccc(cc1)C[N@H+]1[C@H]2CC[C@@H]1C[C@@H](C2)NC(=O)C1CCCCC1	0
ZINC12505883	c1ccc(cc1)C[C@H]1C(=O)C(=C(N1)N)C(=O)N	1
ZINC12550314	Cc1cc(nc(n1)SCc1nnc(o1)c1ccccc1)N	1
ZINC12553350	c1ccc(cc1)S(=O)(=O)NCCCOCC1CC1	0
ZINC12715779	c1ccc(cc1)OCc1nc(on1)C[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC12792915	CCOc1ccccc1OCC(=O)NNC(=O)c1cccc(c1Cl)Cl	1
ZINC12917788	c1ccc(cc1)CC(=O)Nc1cccc(c1)OC(F)(F)F	0
ZINC13003868	Cc1nc(no1)C1(CCCCC1)NC(=O)/C=C/c1ccc(cc1)F	1
ZINC13119719	c1ccc(cc1)S(=O)(=O)NN1C(=O)/C(=C/C=C/c2ccco2)/SC1=S	0
ZINC13195770	CC(=O)NCc1ccc(s1)S(=O)(=O)N[C@@H](CC(=O)[O-])c1ccccc1	0
ZINC13223953	c1ccc(cc1)[C@H](CC(=O)[O-])NC(=O)c1cccc(c1)Cl	0
ZINC13483546	c1ccc(c(c1)N)OC[C@@H]1CCCCO1	0
ZINC13598471	Cc1cccc(c1O)C(=O)OCC(=O)/C(=C(/N)\C)/C#N	0
ZINC13678803	CCNC(=O)c1cc(ccc1OC)S(=O)(=O)NCCC[NH+](C)C	1
ZINC14010530	c1ccc(cc1)CCOC(=O)CCC(=O)Nc1ccccc1C(=O)N	0
ZINC14049756	Cc1c2cc(sc2n(n1)C)C(=O)N(C)Cc1ccccc1	0
ZINC14085536	CCn1c(nnc1SCC(=O)OC)c1ccccc1OCC	0
ZINC14564270	CCOC(=O)[C@@H](Cc1ccccc1)NC(=O)Cc1ccccc1	0
ZINC14600189	c1ccc(cc1)/C=C/COC(=O)c1cccc(c1)NC(=O)N	0
ZINC14629167	COC(=O)c1ccc(cc1)Oc1ccccc1N	0
ZINC14629374	Cc1ccc(c(c1)Oc1ccc(cc1N)Cl)C	1
ZINC14631120	CC(C)(C)c1ccc(cc1)COC[C@@H]1CCC[NH2+]C1	0
ZINC14665497	CCCOC(=O)c1ccc(cc1)NC(=O)[C@H]1C[C@@H]1C	0
ZINC14855462	c1ccc(cc1)[C@@H](C(=O)N)OC(=O)/C=C/c1cccc2c1nccc2	0
ZINC15444490	c1c(c(cc(c1F)Br)Br)N	1
ZINC15454200	C[C@H](C(=O)NC(=O)NCc1ccccc1)[N@+]12CCN(CC1)CC2	0
ZINC15593986	c1ccc(cc1)C(=O)Nc1ccccc1c1cccs1	0
ZINC15738002	Cc1ccc(c(c1)Br)NC(=O)CCNS(=O)(=O)c1ccc(cc1)OC	1
ZINC15778840	C=C[C@H]1COC(=O)N1c1ccc(cc1)C(F)(F)F	0
ZINC15880317	Cn1c2c(c(cc[nH+]2)OC)c(=O)n(c1=O)CC(=O)Nc1ccccc1	0
ZINC16045903	CN(Cc1c(cccc1Cl)F)C(=O)CSc1nc(cc(=O)[nH]1)N	1
ZINC16046918	C[C@@H](c1ccc2c(c1)OCCO2)NCC(=O)NCC=C	1
ZINC16089097	COc1ccc(cc1[N+](=O)[O-])S(=O)(=O)NCCc1ccccc1	0
ZINC16102010	CCN1C(=O)/C(=C\C=C\C=C\Nc2ccccc2)/OC1=S	0
ZINC16183015	C/C(=C\C(=O)c1ccc(cc1)OC)/Nc1ccc(cc1)Br	1
ZINC16249336	Cc1c(c(n(n1)c1ccccc1)N)/N=C(/C=C/C(=O)OC)\C(=O)OC	0
ZINC16400748	c1cc(ccc1C(=O)CSc1nc(cc(=O)[nH]1)N)Br	1
ZINC16429100	c1cc(ccc1S(=O)(=O)N[C@@H](CC(=O)N)C(=O)[O-])Cl	1
ZINC16490034	c1ccc(cc1)NC(=S)Nc1ccc(cc1Cl)C(F)(F)F	0
ZINC16599122	Cc1cccc(c1OCC(=O)NC[C@@H](c1ccccc1)[NH+](C)C)C	0
ZINC16780788	c1ccc(cc1)/C(=N\c1ccccc1Cl)/NC1CCCCC1	0
ZINC16946184	COc1cccc(c1)c1ccc(c(c1)C(=O)[O-])N	1
ZINC16970567	c1c[n+](ccc1/C=N/[O-])CCC[n+]1ccc(cc1)/C=N\[O-]	1
ZINC16985134	c1ccc(cc1)C1(CCOCC1)C(=O)NC1CC1	0
ZINC17072159	CCc1c(sc2c1c(=O)n(c(=S)[nH]2)Cc1ccc(cc1)OC)C	1
ZINC17457701	c1ccc(cc1)CN(CCC(=O)N)C(=S)NC1CC1	1
ZINC18044544	c1ccc(cc1)Cn1c(n[nH]c1=S)N	1
ZINC18085068	c1ccc(cc1)/C=N/c1nnc([nH]1)/N=C/c1ccccc1	0
ZINC19230016	CCOC(=O)[C@@H](c1c(nn(c1C)c1ccccc1)C)N	0
ZINC19388991	CC(C)c1ccc(cc1)[C@@H](C[NH+]1CCCCC1)N	1
ZINC19389953	c1ccc(cc1)C[NH+]1CCN(CC1)c1c(cccn1)N	1
ZINC19419561	Cc1cc(nc(n1)N)CN1CCOCC1	0
ZINC19568655	COc1ccccc1C(=O)N1CC[C@@H]1c1nc(no1)c1cccnc1	1
ZINC19688991	c1ccc(c(c1)n1c(cc(n1)c1cccs1)N)F	1
ZINC19736259	Cc1c(cccc1NC(=O)COc1ccccc1)N	1
ZINC19736623	CC(C)(C)c1ccc(cc1)OCC(=O)Nc1cc(ccc1F)N	1
ZINC19736952	CC[NH2+]CCC[NH2+]C(C)(C)C	1
ZINC19780651	c1ccc(cc1)C(CC(=O)N1CCC(CC1)O)c1ccccc1	0
ZINC19792085	c1ccc(cc1)C(=O)N/C(=C/c1ccc(cc1)O)/C(=O)[O-]	0
ZINC19796197	CC(C)(C)OC(=O)NC[C@H](c1ccc(cc1)C(=O)OC)[NH3+]	0
ZINC19937460	Cc1c(c(=O)[nH]c(n1)C)CC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC19943564	CCOC(=O)[C@H](CSCc1ccccc1)N	0
ZINC20190225	CCOc1ccccc1NC(=O)CN1CCN(CC1)c1cccc[nH+]1	1
ZINC20238464	C[C@@H](C(=O)NC[C@H]1CCCO1)Sc1ccccc1	0
ZINC20265082	CCN1CCN(CC1)c1cccc(c1)N	1
ZINC20314140	CCOC(=O)c1cc(n(n1)C(C)C)N	0
ZINC20329593	CC(C)Nc1c2c(noc2ncn1)c1cccc(c1)Cl	1
ZINC20426345	COCc1nnc(n1c1ccccc1)SCC(=O)N	0
ZINC20488871	Cc1ccc(cc1C)n1ccn(c(=O)c1=O)Cc1ccccc1F	1
ZINC20509147	c1ccc(cc1)C(=O)NNC(=S)C(=O)N	1
ZINC20522765	c1ccc(cc1)COC(=[NH2+])N	0
ZINC20577672	CCOC(=O)C[C@H](c1ccncc1)N	0
ZINC20579054	Cc1c[nH+]n(c1N)Cc1ccsc1	1
ZINC20607378	CCn1cc(cn1)/C=C\1/C(=O)NC(=O)N(C1=O)C	1
ZINC20843444	COCc1nnc(n1N)SCC(=O)NCc1ccccc1	0
ZINC20872563	C[C@@H]([C@@H](c1ccccc1)O)NCc1cccc(c1OCC(=O)N)OC	1
ZINC21063839	Cc1c(c(n(n1)C)C)CC(=O)NCC(C)(C)[N@H+]1C[C@H](O[C@H](C1)C)C	0
ZINC21104876	c1cc2c(nc1)[C@@H](N(C2=O)Cc1ccco1)Nc1ccc(cc1Cl)Cl	1
ZINC21171425	Cc1ccc(cc1S(=O)(=O)N)NC(=O)CSc1ccccc1Cl	1
ZINC21358814	C[C@@H](C(=O)Nc1ccc(cc1)c1nccs1)Oc1ccccc1	0
ZINC21983133	COc1ccccc1c1ccc(o1)C(=O)OC	0
ZINC22006187	Cc1cc(c(n1c1ccc(cc1)OC)C)C(=O)N(C)c1ccccc1	0
ZINC22051125	C[C@H]([C@H](C(=O)N)NC(=O)OCc1ccccc1)O	0
ZINC22529442	CC(C)NC(=O)c1cc(nc2n1cnc2C(=O)N)c1ccccc1	1
ZINC22556249	Cn1cnnc1SCC(=O)NCC1(CCCC1)c1ccccc1	0
ZINC22668139	c1cc(sc1)CCCC(=O)OCC(=O)N1CCC(CC1)C(=O)N	0
ZINC22910567	CC[NH+]1CCN(CC1)Cc1cnc(n1CCOC)S(=O)(=O)CC	0
ZINC23057533	c1cc(ccc1[C@H]1CN(CCO1)[C@@H](c1ccc(cc1)F)C(=O)N)F	0
ZINC23519211	Cc1ccc(cn1)C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC23699655	CC[C@@H](C)C(=O)Nc1nc(cs1)c1ccc(c(c1)Br)OC	1
ZINC23703261	c1ccc(cc1)n1c(cc(n1)C1CC1)C(=O)NCCN1CCOCC1	0
ZINC24247896	c1ccc(cc1)NC(=O)c1cccc(c1)NC(=O)[C@H]1CCCO1	0
ZINC24256147	c1ccc(cc1)NS(=O)(=O)c1ccc2c(c1)NC(=O)CO2	0
ZINC24423159	Cc1ccc(cc1)C(=O)COC(=O)c1cc(ccc1OC)[N+](=O)[O-]	0
ZINC24543111	Cc1cccc(c1C)OCCC(=O)N1CCC(CC1)C(=O)N	1
ZINC24755485	c1ccc(cc1)SCCNC(=O)COC(=O)c1cccnc1N	0
ZINC24840987	Cc1c(c(n2c(n1)c(cn2)C#N)C)CCC(=O)Oc1ccccc1	0
ZINC24869228	CN1CCN(CC1)C(=O)C(=O)NN	1
ZINC24978533	CN(C)c1nc(nc(n1)N)COC(=O)[C@H]1CCCO1	0
ZINC25605793	CCCNC(=O)CN1CCN(CC1)C(=[NH2+])N	1
ZINC26164084	C[C@@H](COC)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC26470353	C[C@H](C(=O)Cl)Oc1cccc(c1)Br	1
ZINC26512221	Cc1c(c(n(n1)c1ccccn1)N)Cc1ccccc1	1
ZINC26894994	CN(C)S(=O)(=O)Nc1cnccc1N	1
ZINC27095777	Cc1nnc(n1N)SCC(=O)NCCOc1ccc(cc1)Cl	1
ZINC27398706	C[C@H](c1ccc(cc1Cl)Cl)NCc1ccc(cc1)OCC(=O)N	1
ZINC27460418	C[C@@H](CCc1ccccc1)NC(=O)CNC(=O)c1ccccc1I	0
ZINC27662175	C[C@H](C(=O)Nc1nc(ns1)c1ccccc1)Oc1ccccc1OC	0
ZINC27825801	c1ccc(cc1)COC[C@@H](CO)OCCOCCOCCO	0
ZINC28268649	c1ccc(cc1)n1c(c(cn1)C(=O)Nc1ccccc1F)C1CC1	0
ZINC28386612	CCOCc1ccc(cc1)CN[C@H](c1ccccc1)C(=O)N	0
ZINC28913730	C[C@H]1CN(C[C@@H](O1)C)CC(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC29485404	COCC/[NH+]=C(\N)/SCC(=O)N1CCC(=N1)c1ccccc1	0
ZINC29665949	c1ccc(cc1)[C@H](C(=O)N)N1CCN(CC1)C(=O)CC1CCCC1	1
ZINC29725730	C[C@@H](C1CC1)[N@@H+](CCOc1ccc(cc1)S(=O)(=O)N)C1CC1	1
ZINC29753737	c1cnc(cc1/C(=N/O)/N)Cl	1
ZINC29915061	CCN(CC)C(=O)[C@H](c1ccccc1)Sc1nc(cc(n1)N)C	1
ZINC30889126	C[C@@H](c1ccc(cc1)c1ccccc1)NC(=O)CCCCNC(=O)N	1
ZINC30981230	C[C@H](c1ccccc1)NC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC31298163	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]2[C@H](O2)[C@H](O1)CO)N	0
ZINC31853332	c1ccc(cc1)/C=C/CSc1nnc(n1C1CC1)N	1
ZINC31982831	CN[C@@H](c1ccccc1)C(=O)c1ccccc1	0
ZINC32090689	Cc1ccccc1[C@H]1CC(=O)Nc2c1c(nn2c1ccc(nn1)Cl)C	1
ZINC32200340	CCOC(=O)C1=C(OC2=NC(=O)NC(=O)[C@@H]2[C@H]1c1ccccc1)N	0
ZINC32520143	CCc1ccc(cc1)CCC(=O)NCC(=O)OCc1ccccc1	0
ZINC32521075	CCc1cccc(c1NC(=O)CSc1nncc(=O)n1N)CC	1
ZINC32553599	c1cnccc1C[N@@H+]1CC[C@H](CC1)Nc1c2ccsc2ncn1	1
ZINC32577677	COc1ccc2c(c1)c(=O)n(cn2)CCc1c[nH]c[nH+]1	1
ZINC32603980	CC(=O)Nc1ccc(cc1N)OCc1ccccc1	1
ZINC32680944	C[C@@H](c1ccc(cc1)F)NC(=O)[C@@H](C)OCc1ccccc1	0
ZINC32686283	C[N@H+](Cc1ccc(cc1)Cl)C[C@@H](COc1ccc(cc1)C(=O)OC)O	0
ZINC32776851	CC(=O)c1ccc(s1)C(=O)O[C@@H](c1ccccc1)C(=O)N1CCCC1	0
ZINC32831058	Cc1cc(ccc1OCCOC)S(=O)(=O)[N-]c1ccccc1C(=O)N	0
ZINC32907431	c1ccc(cc1)COC1CCN(CC1)C(=O)c1c(nccn1)N	0
ZINC32914677	c1ccc(cc1)COCON	0
ZINC32952396	CC[NH+](CC)CCn1c(c(sc1=S)C(=O)Nc1ccccc1)N	1
ZINC33021235	c1cc(ccc1NC(=O)[C@@H]1CCCN(C1)C(=O)N)SC(F)F	1
ZINC33412883	Cc1ccc(o1)c1c(cn(n1)c1ccccc1)/C=C(/C#N)\C(=S)N	1
ZINC33459030	CCOC(=O)/C(=[NH+]/Nc1ccc(cc1)C(=O)[O-])/N	0
ZINC33994788	c1ccc(cc1)C[C@H](C(=O)N[C@@H](CO)C(=O)[O-])N	1
ZINC34449557	CCC(=O)c1ccc(cc1OC)F	1
ZINC34505840	COC(=O)c1c([nH]cn1)CC[NH3+]	0
ZINC34798473	CCOC(=S)S[C@H]1c2ccccc2C=CN1CC(=O)c1ccccc1	0
ZINC34925645	COC(=O)c1c(c(ns1)c1ccccc1)N	0
ZINC34926988	COc1cc(ccc1[C@@H]1NC(=S)[NH+]=C(N1)N)O	1
ZINC34958495	c1ccnc(c1)CCOCc1cccc(c1)C(=S)N	0
ZINC34978012	CCCOc1ccc(cc1C(C)C)S(=O)(=O)N	1
ZINC35504907	Cn1c2c(c(n1)C(=O)NC[C@H]1CCCO1)CCc1c2ccs1	0
ZINC35677119	COc1ccc(c(c1)OC)[C@H](C[NH3+])N	1
ZINC36114621	CC(C)C(=O)N(CC[NH+](C)C)Cc1csc(n1)COc1ccccc1	0
ZINC36235190	c1ccc(cc1)[C@@H](C(=O)NC[C@H]1CCCO1)Sc1nnc(s1)N	0
ZINC36237494	CNc1[n+](c2ccccc2s1)C[C@H](c1ccccc1)O	0
ZINC36564783	CCOC(=O)CCN(Cc1ccccc1)C(=O)c1cccnc1	0
ZINC36617189	c1c(c(c(c(c1Br)O)Br)[O-])/C=N/NC(=O)N	1
ZINC36633310	Cc1ccccc1OCC(=O)Nc1nc2ccc(cc2s1)C(C)C	1
ZINC36670076	C[NH+](C)C[C@@H](COc1ccccc1N)O	1
ZINC36729189	C[C@@H]1CN(C[C@H](O1)C)C(=O)[C@@H]1CC(=O)N(C1)Cc1ccccc1	0
ZINC36962688	c1ccc(cc1)COCC(=O)NN	0
ZINC37174044	CC[C@@H](C)CN(C)S(=O)(=O)c1cccc(c1)S(=O)(=O)N	1
ZINC38102541	C[C@@H](C(=O)N1CCCCC1)NC(=O)c1c(ccc(n1)Cl)Cl	1
ZINC38325177	c1ccc(cc1)COC(=O)N=C(N)N	0
ZINC38478100	c1ccc(cc1)c1c([nH]nc1N)C(=O)[O-]	1
ZINC38549156	c1ccc(cc1)[C@H]1CCCN1N	1
ZINC38577855	CC1=C([C@@H](C(=N1)/C=N/NC(=S)N)c1ccccc1)C(=O)OC	0
ZINC38698619	CCSc1ccccc1C(=O)Nc1cccc(c1)N1CCCCC1=O	1
ZINC38748323	CN1CCC2=C(C1)[C@H](N=C1C2=C([NH+]=N1)N)NCCc1ccccc1	1
ZINC38753312	COc1cccc(c1)c1cc(no1)CNC(=O)c1ccc(cc1Cl)F	1
ZINC38908121	COCCNC(=O)N1CCN(CC1)Cc1csc(n1)c1ccccc1	0
ZINC38994447	COC(=O)CS[C@@H]1NN[C@H](N1N)[C@@H]1C=C(N=N1)c1ccc(cc1)Cl	0
ZINC39063532	C1[C@H]2C[C@H]([C@@H]1C=CC=C2)C(=O)N	1
ZINC39084147	CCOC(=O)c1cccc(c1[N+](=O)[O-])N	0
ZINC39094722	C/C=C\C[NH+]1CCCC1	1
ZINC39110078	CC1=NNC(=N)S[C@H]1Cc1ccccc1	0
ZINC39112569	CCOC(=O)[C@]1(CCC(=C(C)C)C1)C	0
ZINC39119520	COC1=CC(=[NH2+])/C(=C\2/C=C(O)c3ccccc3O2)/C=C1	0
ZINC39199442	c1ccc(cc1)C[N@H+]1CCC[C@@H]1C(=O)N	1
ZINC39321933	CCCNC(=O)/C(=C\[C@H]1C=NN=C1c1ccc(cc1)OC)/C#N	1
ZINC39336846	CCn1c(nnc1[S-])[C@H]1C=C(S[C@@H]1N)c1ccccc1	1
ZINC39349700	c1cc(oc1)CNC(=O)[C@H]1[C@H]([C@@H]2CC[C@H]1CC2)C(=O)[O-]	1
ZINC39395917	CCOC(=O)C1=C(OC2=CC(=NC(=O)[C@H]2[C@H]1c1ccccc1)C)N	0
ZINC39396328	c1ccc(cc1)N1C=[NH+][C@H](N1)SCc1[nH]c(=O)c2ccccc2n1	0
ZINC39462282	CC1=C2C(=NC(=NC2=O)Cc2ccccc2)S[C@H]1C(=O)NCCOC	0
ZINC39543209	Cc1[nH+]cc(n1C)[C@@H]1N[C@H]2C(=N1)C=NN2Cc1ccccc1	0
ZINC39546460	CCOC(=O)c1c(n(c[n+]1C)Cc1ccccc1)N	0
ZINC39557343	C[C@@H](C(=O)[O-])Oc1ccc(cc1)/C=N/c1cccc(c1)Br	1
ZINC39654827	c1ccc(cc1)S(=O)(=O)N1CCCC[C@@H]1C(=O)OCC(=O)N	0
ZINC39867820	CC[N@H+]1CCN(CC1)C(=O)c1ccc2c(c1)nc1c(n2)[C@@H]2CC[C@H]1C2	1
ZINC39989265	CCCCSc1nnc(s1)/N=C(\[O-])/COc1ccc(cc1)CC	1
ZINC40010649	CCOC(=O)C1=C(C(=N[C@@H]1C)C)C(=O)CSc1n[nH]c(n1)N	0
ZINC40375625	Cc1ccc(c(c1)F)NC(=O)C[C@@H]1C(=NCC[NH2+]1)[O-]	1
ZINC40489168	c1cc(ccc1C(=O)NCC[NH+]1CCOCC1)SC(F)F	0
ZINC40546222	CC1=C[C@@]2(C(=C(O1)N)C#N)Nc1cc(ccc1O2)c1ccccc1	0
ZINC40564571	COC(=O)c1cc(c(c(c1)I)N)OCc1ccccc1	0
ZINC40568761	CCCc1cc2c(c(=O)[nH]1)[C@@H](C(=C(O2)N)C(=O)OC)c1ccccc1	0
ZINC40625534	CN(c1ccccc1)c1c(c(ncn1)Nc1cccc(c1)Br)[N+](=O)[O-]	0
ZINC40679624	CCN(c1ccccc1)c1c(c(ncn1)Nc1ccccc1Cl)N	1
ZINC40680498	CC(C)(C)Nc1c(c(ncn1)N(CCOC)CCOC)N	0
ZINC40681702	Cc1cc(cc(c1)Nc1c(c(ncn1)Nc1cc[nH+]cc1)N)C	1
ZINC40686460	c1ccc(cc1)CCNc1c(c(ncn1)NCc1cccnc1)N	1
ZINC40701759	COCCCNc1c(c(ncn1)Nc1ccccc1C(F)(F)F)N	0
ZINC40704028	COCCN(CCOC)c1c(c([nH+]cn1)Nc1ccc(c(c1)Cl)Cl)N	0
ZINC40706459	CCCCNc1c(c(ncn1)N(CC(C)C)CC(C)C)N	1
ZINC40706666	CCCCNc1c(c(ncn1)Oc1ccccc1)N	1
ZINC40709073	C=CCNc1c(c(ncn1)NNC(=O)Cc1ccccc1)N	1
ZINC40725169	c1cc(c(cc1Cl)Cl)Nc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725447	c1ccc(cc1)NNc1c(c(ncn1)N1CCCCCC1)N	1
ZINC40725945	c1ccc(cc1)CCNc1c(c([nH+]cn1)NN)N	1
ZINC40726070	c1ccc(cc1)CCNc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40726070	c1ccc(cc1)CCNc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40733680	CC[C@@H]1CCCCN1c1c(c(ncn1)NNC(=O)c1ccccc1)N	1
ZINC40756535	CN(c1ccccc1)c1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40757466	c1ccc(cc1)NNc1c(c([nH+]cn1)Nc1ccc(cc1)F)N	1
ZINC40757497	COCCNc1c(c([nH+]cn1)NNc1ccccc1)N	0
ZINC40757619	c1ccc(cc1)NNc1c(c(nc[nH+]1)NCC[NH+]1CCOCC1)N	0
ZINC40757643	CCOc1ccccc1Nc1c(c(ncn1)NNc1ccccc1)N	1
ZINC40757729	CN(c1ccccc1)c1c(c([nH+]cn1)N1CCc2ccccc2C1)N	1
ZINC40781299	c1ccc(cc1)C(=O)NNc1c(c(ncn1)Nc1ccccc1Cl)N	1
ZINC40912692	CCCCNC(=O)CCCOc1cc(c(c(c1)C)Cl)C	1
ZINC40947453	CC1(N([C@@H](CS1)C(=O)Nc1nc(cs1)c1ccccc1)C=O)C	0
ZINC41080226	COC(=O)c1cc(ccc1N)Oc1ccc(cc1)Cl	0
ZINC41132397	c1ccc(cc1)n1c(cc(n1)C1CC1)C(=O)N1CC[C@@H](C1)C(=O)N	1
ZINC41203857	c1ccc(cc1)C1(CCCC1)N=C=O	0
ZINC42063610	CC(C)(C)OC(=O)N1CCC[C@H]1C(=O)Nc1ccc(cc1)NC(=O)N	0
ZINC42197127	Cc1c(c([nH]c1C(=O)OCc1ccccc1)C)C(=O)OCCOC	0
ZINC42242194	CCCN([C@@H]1CCS(=O)(=O)C1)C(=O)[C@H](C)[N@@H+]1CCc2ccccc2C1	1
ZINC42655866	c1ccc(cc1)c1cn2c(n1)sc(n2)NCCN1CCOCC1	0
ZINC42768738	c1ccc(cc1)CC(=O)OC[C@@H]1CCC[NH2+]C1	0
ZINC42902694	CC(C)[C@@H](C(=O)NC[C@H]1CCCO1)Sc1nnnn1c1ccccc1	0
ZINC42923460	c1ccc(cc1)n1ncc(n1)C(=O)NCCN1CCCCCC1=O	0
ZINC43199354	CC(C)[C@@H](COC(=O)CCl)CS(=O)(=O)c1ccccc1	0
ZINC43234915	C[C@@H](c1cc(ccc1OC)OC)NC(=O)Nc1cc(ccc1F)F	1
ZINC44279268	c1c[nH]c2c1cc(cn2)/C=C\C(=O)N	1
ZINC44359808	CCn1ccc(n1)C[C@@H](C(=O)OCC)N	0
ZINC44440988	c1ccc(cc1)CCCNC(=O)Cc1csc(n1)n1cccc1	0
ZINC44456578	COc1cccc(c1)N1C[C@@H](CC1=O)C(=O)NC[C@@H]1CCS(=O)(=O)C1	1
ZINC44699368	c1ccc(cc1)COC(=O)N[C@@H](CCCC(=O)N)C(=O)[O-]	0
ZINC44714806	Cc1c(nnc(c1C#N)N1CCN(CC1)S(=O)(=O)N)C	1
ZINC44803620	c1ccc(cc1)[C@H](C(=O)N)NC[C@H]1CCCc2c1cccc2	1
ZINC44896843	c1ccc(cc1)C[N@@H+]1CC[C@@H](C1)NC(=O)c1ccc2c(c1)nn[nH]2	0
ZINC44938022	CN([C@@H]1CCS(=O)(=O)C1)C(=O)C[N@@H+](C[C@@H]1CCOC1)C1CC1	0
ZINC45028983	Cc1ccncc1C(=O)c1ccccc1	0
ZINC45037350	C[C@@H](CCOC)[NH2+]CC(C)(C)c1ccccc1	0
ZINC45071686	C=C[C@H]1CCCC(=O)O1	0
ZINC45162925	CN(CCNC(=O)NCCCOC[C@H]1CCCO1)c1ccccc1	0
ZINC45216056	CC(C)OC(=O)CCNC(=O)N1CCC[C@@H]1c1ccccc1	0
ZINC45713569	c1cc(c(cc1F)S(=O)(=O)N1CCN(CC1)C1CCCC1)F	1
ZINC45811483	CCCCN(CC(=O)N)S(=O)(=O)c1ccccc1C(F)(F)F	1
ZINC45821657	Cc1cc(cc(c1)OC[C@@H](Cn1c(=O)oc(n1)c1ccco1)O)C	1
ZINC45864527	CCCN(Cc1ccccc1)C(=O)c1ccc(cc1)C(=O)N	1
ZINC45947208	COCc1cc(nc(n1)c1ccccc1)N1CCC(CC1)C[NH3+]	0
ZINC46045795	CCOC(=O)c1c(c(c([nH]1)C)CCC(=O)N1CCC(CC1)C(=O)N)C	0
ZINC46472228	c1cc(sc1)c1nc(on1)CCCC(=O)OCC(=O)N	0
ZINC46517096	CCOc1cc(ccc1NC(=O)[C@@H]1CS[C@]2(N1C(=O)CC2)C)F	1
ZINC46629221	Cc1c(c(n(n1)c1ccccc1)C)CC(=O)N[C@H](C)c1ccncc1	0
ZINC46645771	CCN([C@@H](C)c1ccc(cc1)F)C(=O)c1nc2nccc(n2n1)C	1
ZINC47187139	C[C@H]1CN(CCO1)c1ccc(cn1)CNC(=O)c1ccc(c(c1)Cl)O	0
ZINC47256773	CC(C)(C)NC(=O)CO/N=C(/C[NH+]1CCN(CC1)c1ccccc1)\N	1
ZINC47274167	CCOC(=O)C1=C(NC(=O)NC1)C[N@H+](CC(=O)N)C1CCCC1	0
ZINC47319655	Cc1ccc(c(c1)NC(=O)N(CCO)Cc1ccccc1OC)C	1
ZINC47327422	c1ccc(c(c1)NC(=O)c1cccs1)n1cnnn1	1
ZINC47628718	CN(CC(=O)N)[C@H](c1ccccc1)C(=O)N1CCCC1	1
ZINC47652541	CNC(=O)CCC(=O)N1CCOCC1	0
ZINC47829824	c1cc(c(cc1NC(=O)N1CCCC1)C(F)(F)F)Cl	1
ZINC47888225	Cc1ccc(s1)C[NH2+]CCN(C)c1ccccc1	0
ZINC48026170	Cc1ccccc1CNC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)CC(=O)N	1
ZINC48026608	CCC[C@@H](c1ccccc1)NC(=O)C[N@H+]1CC[C@@H](CC1)CC(=O)N	1
ZINC48212129	C[C@H](c1ccccc1)OCCCNC(=O)N[C@@H](C)[C@@H]1CCCO1	0
ZINC48324592	C[C@H](c1ccc(c(c1)OC)OCCOC)NC(=O)c1cc(cnc1)Br	0
ZINC48549871	c1ccc(cc1)C[C@H](C(=O)OCC(=O)N)NC(=O)c1cccs1	0
ZINC48671938	COc1cc(sc1C(=O)N)c1ccccc1	1
ZINC48868180	C#CCCOC(=O)c1ccc(cc1)NC(=O)N	0
ZINC48935622	c1ccc(c(c1)CC(=O)N)NC(=O)c1c(ncs1)Cl	1
ZINC49014675	c1ccc(cc1)C[C@@H](C(=O)OCC(=O)N)n1cnnn1	0
ZINC49236966	C[N@H+](CCOc1ccc(cc1)C(=O)OC)CC(=O)N	0
ZINC49301468	C[C@H](CC(C)(C)c1ccccc1)NC(=O)NCCOC	0
ZINC49314303	Cc1cc(n(n1)[C@@H](C)C(=O)NCc1ccoc1)C	1
ZINC49321923	CS(=O)(=O)N1CCC[C@H](C1)Nc1c2c([nH]cn2)ncn1	1
ZINC49322399	CN(Cc1cccc(c1)C(=O)N)c1ccsc1[N+](=O)[O-]	1
ZINC49333519	Cc1c(oc(n1)C[N@H+](C)Cc1cccc(c1)C(=O)N)C	1
ZINC49338082	Cc1ccc(s1)[C@H](C)N(C)C(=O)Nc1nccs1	1
ZINC49431653	C[C@H](CN(C)c1ccccc1)NC(=O)CCC(=O)OC	0
ZINC49462699	C[C@H](c1ccc(cc1)Cl)S[C@@H](C(C)C)C(=O)NC(=O)N	1
ZINC49546887	CC(C)c1nnc2n1nc(cc2)n1c(c(cn1)C#N)N	1
ZINC49743834	CCCCN(CC(=O)N)C(=O)c1ccc(=O)n(n1)c1ccccc1	1
ZINC49935479	CCc1cccc(c1)NC(=O)C1CCC1	1
ZINC50792787	Cc1c(sc2c1c(nc(n2)C[N@@H+]1[C@H](CCC[C@@H]1C)C)N)C	1
ZINC50858505	c1ccc(cc1)c1ccc(cc1)CC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50858506	c1ccc(cc1)c1ccc(cc1)CC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51131384	Cc1c(c([nH]c1C(=O)CN1CCO[C@H](C1)C(=O)N)C)C(=O)C	0
ZINC51131429	C[C@H](C(=O)N[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)N1CCO[C@@H](C1)C(=O)N	0
ZINC51131529	Cc1ccc2c(cc(=O)oc2c1)CN1CCO[C@H](C1)C(=O)N	0
ZINC51383352	COc1ccc(cc1c1ccccc1)C(=O)n1c(c(cn1)C#N)N	1
ZINC51401228	CN(Cc1ccc(cc1)C#N)CC(=O)N(Cc1ccccc1)C1CC1	0
ZINC51676480	C[C@H](c1ccc2ccccc2c1)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51887880	C1C[C@@H](CN(C1)C(=O)C[N@H+]1CC[C@@H](C1)CO)C(=O)N	1
ZINC52046964	c1ccc(cc1)NC(=[NH2+])NC[C@@H]1CCCO1	0
ZINC52046966	c1ccc(cc1)NC(=[NH2+])NC[C@H]1CCCO1	0
ZINC52488037	Cc1c(scn1)C(=O)NCc1ccc(cc1)OCc1ccccc1	0
ZINC52549993	CN(C)C(=O)C1CCN(CC1)C(=O)c1cc([nH]n1)c1ccccc1	0
ZINC52934498	Cn1c2ccc(cc2[nH+]c1CN1CCN(CC1)C(=O)COC)Cl	0
ZINC52986505	CCSc1cc(ccn1)C(=O)N(C)Cc1cccc(c1)C#N	1
ZINC53067261	c1ccc(cc1)CCCOC(=O)c1ccccc1OCC(=O)N	0
ZINC53256738	COCC[NH2+][C@@H](c1cccc(c1)Br)C(=O)N	0
ZINC53287340	Cc1ccc(cc1)c1nnc(n1C)S[C@H](C)c1nc(no1)C1CC1	1
ZINC53300457	c1ccc(cc1)Cn1cc[nH+]c1CCNC(=O)c1cc(cs1)C(=O)N	1
ZINC53566815	CCC[C@@H](C)[NH2+]C[C@H](C)Oc1ccccc1	0
ZINC53617991	C[C@](C#N)(C1CC1)NC(=O)C[NH2+][C@@H](c1ccccc1)C(C)(C)C	0
ZINC53945176	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)c1cc2cc(ccc2o1)Cl	1
ZINC53993895	c1ccc(cc1)c1nc(c(o1)Sc1ccccc1)C(=O)NN	1
ZINC54104324	Cc1cc(nc(n1)N)N1CCC[N@@H+](CC1)Cc1ccccc1	1
ZINC54147293	Cn1c(c(c(=O)[nH]c1=O)N1CCN(CC1)Cc1ccccc1)N	1
ZINC54315113	Cn1cc(cn1)C(=O)Nc1nc(c(s1)CC(=O)OC)c1ccccc1	0
ZINC54413663	c1ccc(cc1)COC(=O)c1ccc(c(c1)F)N	0
ZINC55008911	c1ccc(cc1)CCN1C(=O)C[C@@H](C1=O)[N@@H+]1CCc2c(ccs2)C1	0
ZINC55062500	COCC/[NH+]=C(\N)/SCc1cccc(c1)C(=O)N1CCCCC1	0
ZINC55203793	Cc1ccc(cc1)CS(=O)(=O)CC(=O)N(Cc1ccccc1)C1CC1	0
ZINC55246092	c1cc(sc1)S(=O)(=O)NCC1(CCOCC1)C(=O)N	0
ZINC55269686	c1cnc(nc1)Sc1ccc(o1)C[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC55272044	CCN(Cc1nc(no1)COC)C(=O)C(=O)c1ccco1	0
ZINC55410479	C[C@@H](C(=O)Nc1nc(ns1)c1ccccc1)Oc1ccccc1C#N	0
ZINC55460207	C=CCN1CCN(CC1)C(=S)N	1
ZINC55623883	COC(=O)NCC(=O)NCc1ccc(cc1)Cn1ccccc1=O	0
ZINC55635853	c1ccc(cc1)Cn1ccc(n1)NS(=O)(=O)/C=C/c1ccccc1	0
ZINC56154008	CCCCOc1ccc(cc1OC)C[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC56155777	C[C@@H](c1cc(c(c(c1)OC)OC)OC)[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC56292295	C/C(=C/C(=O)OCc1cccc(c1)C(=O)N)/c1ccccc1	0
ZINC56531158	Cc1ccc(cc1NC(=O)N1CCC(CC1)Oc1ccccc1)Cl	0
ZINC56626683	Cc1cc(c(s1)C)[C@@H](C)NC(=O)Nc1ccc(cc1)N(C)C(=O)OC	0
ZINC56986218	CCOCCOCC(=O)NC[C@H](c1ccccc1)[N@H+]1CC[C@@H](CC1)C	0
ZINC57273018	COCCOc1ccccc1NC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC57331469	Cc1c([nH+]c(nc1NN)Nc1ccccc1)C	1
ZINC57331655	CCCc1cc(nc([nH+]1)NCCOC)NN	0
ZINC57412647	Cc1ccc(c(c1)F)NC(=O)c1cc([nH]n1)c1cccc(c1)Cl	1
ZINC57434107	Cc1ccccc1C1(CCOCC1)C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC57829738	C[C@@H](c1ccc(cc1)F)N(C)C(=O)[C@H]1CCCN(C1)C(=O)C	1
ZINC58157785	c1ccc(cc1)CN1CCN(CC1)CCNC(=[NH2+])N	1
ZINC58158284	Cc1cccc(c1)C(=O)N[C@@H](C(C)C)C(=O)OCc1nccc[n+]1[O-]	0
ZINC58344209	C[C@H](CN(c1ccccc1)S(=O)(=O)c1cccs1)O	0
ZINC58358187	Cc1c(c(on1)C)S(=O)(=O)N[C@H](Cc1ccccc1)C(=O)N	1
ZINC58366282	c1ccc(cc1)NC(=[NH2+])NCc1ccc(c(c1)F)Oc1cccnc1	1
ZINC58660163	COc1cc(ccn1)CNC(=O)COCCc1ccccc1	0
ZINC58949350	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccccc1)C(=O)N)C)N	0
ZINC59264410	c1cc(cnc1)c1nnc(n1N)SCC(=O)OC1CCCC1	0
ZINC59501164	Cc1ccc(c(c1)C)N1C(=O)C[C@@H](C1=O)NCC(=O)N	1
ZINC59506211	CCCCN(/C=C/C(=O)c1ccccc1)NC(=S)N	1
ZINC60234601	CC(C)(C)Oc1ccccc1C(=O)N	1
ZINC60363691	c1cc(c(cc1Cl)C(F)(F)F)S(=O)(=O)N1CCCN(CC1)C(=O)N	1
ZINC61163049	c1ccc(cc1)[C@@H](C(=O)N1CCOCC1)Sc1ccc(c(c1)F)F	0
ZINC62639868	CN(C)c1c2c(ncn1)CC[N@H+](C2)CC(=O)NC[C@H]1CCCO1	0
ZINC62722512	c1ccc(cc1)COC(=O)[C@@H](CCC(=O)[O-])N	0
ZINC63259017	c1cc(ccc1NC(=O)CSC1=NC(=O)CC(=N1)N)N1CCOCC1	0
ZINC63268823	CC(C)NC(=O)NNC(=O)CCCOCCc1ccccc1	0
ZINC63493731	CCCCN(c1ccccc1)C(=O)[C@@H]1C(=C(N=C1C)C(=O)OCC)C	0
ZINC63515070	Cc1ccc2=[NH+][C@H]([NH+]=c2c1)C1=C(N(CC1=O)c1ccc(c(c1)Cl)C)N	1
ZINC63573826	CCOC(=O)C1=C(N=C([C@H]1S(=O)(=O)NCc1ccc(cc1)C)C)C	0
ZINC63866608	C[C@H]1C[C@H]1C(=O)N1CC[C@@H](CC1)c1[nH]c(cn1)c1ccc(c(c1)F)F	1
ZINC64219537	COC(=O)[C@@H](CC(=O)N)[NH2+]Cc1ccccc1	0
ZINC64552068	Cc1c(c(n(n1)c1ccccc1)n1cccc1)C(=O)N	1
ZINC64650997	Cc1ccc2=[NH+][C@H]([NH+]=c2c1)[C@H]1CCC[N@@H+]1CC1CCOCC1	0
ZINC65118408	CC(C)NC(=O)c1c(c(sn1)C(=O)NCc1cc(cc(c1)F)F)N	1
ZINC65190553	CCNC(=O)NNC(=O)c1ccccc1C(=O)c1cccs1	1
ZINC65217118	CCc1nn2c(c(nc2s1)C)CNC(=O)c1cccn1C	1
ZINC65284179	CNC(=O)Nc1cccn2c1nc(n2)c1ccccc1	0
ZINC65347699	c1cc(c(cc1C#N)c1cc(c[nH]c1=O)C(=O)[O-])F	1
ZINC65349104	COc1ccc(cc1C(F)(F)F)c1ccc(cn1)C(=O)[O-]	1
ZINC65374655	Cc1cccc2c1nc(n2c1ccc(o1)C(=O)N1CCCC1)CCO	1
ZINC65374956	Cn1cc(cn1)CCCN(C)c1cc([nH+]cn1)N1CCOCC1	0
ZINC65384075	CC(C)CN(C/C=C/c1ccccc1)C(=O)[C@H]1CCCN(C1)C(=O)N	1
ZINC65415698	C[C@H](COC)N(CCOC)Cc1[nH]c(=O)c2cnn(c2n1)C	0
ZINC65454044	CN(CC(=O)N)C(=O)/C=C/c1cn(nn1)Cc1ccccc1	1
ZINC65500998	Cc1cc(c(o1)C)[C@@H](C)NC(=O)N(Cc1ccco1)Cc1ccco1	1
ZINC65533082	CC(C)Cc1nc(on1)CN[C@](C)(COc1ccccc1)C(=O)OC	0
ZINC65548317	c1ccc(cc1)n1c(=O)ccc(n1)C(=O)N1CCC(CC1)CC(=O)N	1
ZINC65609993	c1ccc(cc1)NNC(=O)Nc1cccc(c1)N1CCOC1=O	0
ZINC66055277	c1cc(ccc1[C@@H](C(F)(F)F)[NH3+])N	1
ZINC66055507	C[C@H](c1ccccc1)N1C[C@H](CC1=O)C(=O)NN	1
ZINC66088251	CCOC(=O)[C@@]1([C@@H]([C@@]1(C#N)C(=C(C#N)C#N)N)c1ccccc1)C#N	0
ZINC66112908	C[NH2+]Cc1cc([nH]n1)c1ccccc1OC[C@H]1CCCO1	0
ZINC66114798	CCOCCOc1ccccc1C[N@@H+]1CC[C@H](CC1)C(=O)NN	0
ZINC66117282	CC[C@@H](C)Oc1ccccc1C[NH2+][C@@H]1CCC[C@@H](C1)C	1
ZINC66134331	Cc1c(c(nc(n1)N)C(c1ccccc1)c1ccccc1)C(=O)NN	1
ZINC66141076	CCc1cc(c(c(c1)Br)OC[C@H]1CCCO1)N	0
ZINC66308185	Cc1cc(cc(c1C)NC(=O)[C@H](C)OCCC=C)S(=O)(=O)N	0
ZINC66324440	c1cc(oc1)CNc1ncnc(n1)N	1
ZINC66324776	c1ccc(cc1)c1cnn2c1nnc(c2N)c1ccccc1	1
ZINC66511869	CC1(CO[C@H](CN1C(=O)CCOC)c1ccccc1)C	0
ZINC66565087	C[C@@H](C1CC1)N(Cc1ccccc1)C(=O)CN(C)Cc1cnn(c1)C	0
ZINC66650219	CC(C)n1c(n[nH]c1=S)CNC(=O)c1ccc(cc1)n1cccc1	1
ZINC67222178	CCc1ccc(cc1)C[NH2+]Cc1ccc(cc1)N1CCOCC1	0
ZINC67263746	c1ccc(cc1)SCCC(=O)Nc1ccc(cc1)CNC(=O)N	1
ZINC67539899	Cc1ccc(s1)c1cc2c(c(c1)O)OCCN(C2)[C@@H](C)C(=O)N	1
ZINC67821566	CNS(=O)(=O)CCNC(=O)c1cc([nH]n1)Cn1ccc2c1cccc2	1
ZINC67881104	CN(CCc1ccccc1)Cc1cc(no1)C(=O)NCC(=O)N	1
ZINC67919882	c1ccc(cc1)Cc1c[nH]nc1[C@H]1CCCN(C1)c1nccc(n1)N	1
ZINC67980661	COc1ccc(cc1)COC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC68043212	c1ccc(cc1)N1CC[C@@H](C1=O)Sc1nnc(s1)N	1
ZINC68572637	c1ccc(cc1)[C@@H]1CC(=O)N[C@@](C1)(C(F)(F)F)O	0
ZINC68790276	c1ccnc(c1)CCC(=O)NCCN1CCc2c(ccs2)C1	1
ZINC68921801	CCCCN(CCOC)S(=O)(=O)c1cc(n(c1)C)C(=O)N	0
ZINC69194104	C[C@H]1CN(C[C@@H](O1)c1ccccc1)Cc1cccc(c1)OCC(=O)N	0
ZINC69347752	CCOCC(=O)NC[C@@H](Cc1ccccc1)NC(=O)COCC	0
ZINC69364493	C[C@@H]1CC=CC[C@@H]1COC(=O)c1cccc(c1)OCC(=O)N	0
ZINC69380735	C[C@H](CCc1ccccc1)CC(=O)N1CCC[C@H](C1)C(=O)N	1
ZINC69420572	CC1(C[N@H+](CCO1)CCc1ccncc1)C	0
ZINC69510685	C[C@@H]1C[C@@H](C(=O)O1)N1CCc2c([nH+]cn2C)C1	0
ZINC69680256	c1ccc(c(c1)C[NH2+]Cc1ccco1)CS(=O)(=O)N1CCOCC1	0
ZINC69690541	Cc1nc(cs1)CC(=O)NC[C@@H](c1ccccc1)[NH+]1CCCC1	0
ZINC69770267	C[C@H]1CC[C@@H](C[N@@H+]1CC(=O)Nc1ccc(cc1)C(=O)OC)C(=O)N	0
ZINC69772299	CC(C)(C)OC(=O)N(C)[C@@H]1CC[N@H+](CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC69775274	C[C@H]1CC[N@@H+](CC1)C[C@H](CNC(=O)Cc1ccc(cc1)NC(=O)C)O	1
ZINC69896262	Cc1c(cnn1c1ccccc1)C(=O)N(CCC(=O)OC)C(C)C	0
ZINC69924561	Cc1ccc(cc1n1c(nnn1)C)NC(=O)c1c[nH]c2c1cccn2	1
ZINC70040489	Cc1cnn(c1)C[C@@H]1CCCN1[C@@H](c1ccccc1)C(=O)N	1
ZINC70135893	c1ccc(cc1)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC70675340	C[C@H]1CCCC[C@H]1NC(=O)[C@@H](C)NC(=O)Nc1ccccc1	0
ZINC71041435	CC(C)C[C@H]1COCCN1C(=O)C[C@H](c1ccccc1)C(F)(F)F	0
ZINC71185687	c1ccc(cc1)CCC(=O)Nc1ccc(cc1Br)C(=O)N	1
ZINC71186592	c1ccc(cc1)COC(=O)[C@@H]1C[C@H](N(C1)N)CO	0
ZINC71186596	c1ccc(cc1)COC(=O)[C@@H]1C[C@H](N(C1)N)C(=O)[O-]	0
ZINC71286428	C[C@H](C(=O)OC)NC(=O)Cc1c2ccccc2c(=O)n(n1)C	0
ZINC71753009	CCc1[nH]c(c(n1)C)[C@H]1C[N@H+](C[C@@H]1C(=O)N1CC[C@H](CC1)C(=O)N)C	1
ZINC71762375	c1ccc(cc1)n1cc(cn1)c1cc(c(c(n1)N)C#N)[C@@H]1CCOC1	0
ZINC71766775	COC(=O)C(=C)NNc1ccc(cc1)[N+](=O)[O-]	0
ZINC71770687	c1ccc(cc1)[C@](CC[NH+]1CCCCC1)(c1ccccn1)C(=O)N	1
ZINC71772956	CCN(c1ccccc1)c1nc([nH+]c(n1)N)N	1
ZINC71777129	C[C@@H]1C(=O)OCC(=O)N1c1ccc(c(c1)F)F	0
ZINC71777566	c1cc(cc(c1)[N+](=O)[O-])C(=O)[C@@H]1[C@H](O1)C(=O)N	0
ZINC71778012	CC(C)OC(=S)NC[C@@H](COc1ccccc1)O	0
ZINC71792283	CC(C)/N=C/C[C@H]([C@@H](C(F)(F)F)N)C(F)(F)F	1
ZINC71800108	c1ccc(cc1)CNc1ncc(c(n1)C(=O)NCCCC(=O)N)Cl	1
ZINC71820870	c1ccc(cc1)COCCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC71826645	c1ccc(cc1)[C@@H]1[C@H](CCCO1)CNC(=O)N1CC[C@H](CC1)C(=O)N	0
ZINC71829248	c1ccc(cc1)[C@H]1C[C@H]1C(=O)N1CCC[N@H+](CC1)CC(=O)N	1
ZINC71835068	Cn1c(=O)ccc(n1)C(=O)N1CCC(CC1)OCCc1ccccc1	0
ZINC71847207	CCOCCCN/C(=[NH+]/C[C@@H](c1ccccc1)[NH+]1CCCC1)/N	0
ZINC71899181	CN(C)c1ccc(cc1)NC(=O)NC[C@@H]1CCCO1	0
ZINC71973190	CCOc1cc(c(cc1NC(=O)C)C(=O)OCC)N	0
ZINC72003324	CCn1c2ccccc2cc1C(=O)NNC(=O)c1ccccc1	0
ZINC72004969	COc1cccc(c1)n1ccnc1SCC(=O)NC1CCOCC1	0
ZINC72008394	Cc1cc(n(n1)Cc1ccccc1)NC(=O)Cc1csc(n1)C(C)C	0
ZINC72030116	CCC[C@](C)(C(=O)OC)NC(=O)c1csc(n1)c1ccc(s1)Cl	0
ZINC72062607	C[C@H](Cc1ccccc1)OC(=O)c1cccc2c1OCCO2	0
ZINC72072452	CCOC(=O)CN1CCCN(CC1)C(=O)Oc1ccccc1	0
ZINC72079456	c1cc(ccc1OCCC(=O)N1CCCN(CC1)C(=O)N)Cl	1
ZINC72143687	C[N@H+]1C[C@]2(CC[N@@H+](CC2)Cc2[nH]c(=O)c3c(n2)ccs3)C[C@@H]1C(=O)[O-]	1
ZINC72148996	CC(C)(C)c1nc(c2cnn(c2n1)C)NCc1ccc(o1)C(=O)NC	1
ZINC72190943	COc1cc(c(cc1OC)OCc1ccccc1)[C@H](C(F)(F)F)N	1
ZINC72194379	c1ccc(cc1)COC(=O)N1CCC(CC1)C(=O)NN	0
ZINC72195858	c1cc(c(cc1[N+](=O)[O-])C(F)(F)F)[C@@H](C(F)(F)F)N	1
ZINC72226290	Cc1c(c([nH]n1)C(=O)OC)N	0
ZINC72232687	c1cc(c(cc1O)c1csc(n1)N)O	1
ZINC72247333	COc1ccc(cc1)C(=O)Nc1cnn(c1)CCc1ccccc1	0
ZINC72284207	c1cc(cc(c1)/C(=N/O)/N)/C=N/O	1
ZINC72298231	CC(=O)N[C@@H](CC(=O)NCCc1nc(no1)N)c1ccc(cc1)Cl	1
ZINC72361200	CCCC(=O)N1CCC[C@H]1c1cc(=O)[nH]c(n1)N	1
ZINC72364763	C[C@H]1CCN(CC1)c1c(nccn1)[C@H]1CCCN1S(=O)(=O)C	1
ZINC72373583	CC(=O)O[C@H]1C[C@@H](N(C1=O)C)c1cc(cc(c1)OC)OC	0
ZINC72395207	CN(C)c1nc(cc(=O)[nH]1)[C@H]1CCN(C1)C(=O)COC	0
ZINC72404044	c1ccc(cc1)[C@H]1CN(CCO1)C(=O)CCNC(=O)c1cnccn1	0
ZINC72469323	Cc1c(nc[nH]1)CN1CCO[C@@H](C1)C(=O)NCCOc1ccccc1	0
ZINC72474086	c1cc(oc1)CNc1cc(nc2n1ncc2)c1ccc(cc1)F	1
ZINC72477813	C[N@H+]1CC[C@@H](CC1)N(CCc1ccccc1)C(=O)CC(F)(F)F	0
ZINC72588771	C[C@@H](c1cccc(c1)C(F)(F)F)N[C@H](c1ccccc1)C(=O)OC	0
ZINC72627444	CC[C@H](C)[C@H](c1ccccc1)C(=O)NCc1nnc2n1cccc2	0
ZINC72646179	C[C@@H](C(=O)NC[C@@H]1CCCO1)Sc1nnc(n1N)c1ccccc1	0
ZINC72656256	c1ccc(cc1)C1(CC1)C(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC72679204	c1cc2c(cc1C(=O)N1CCC[C@@H]1C(=O)N)OCCO2	1
ZINC72687373	CC(C)n1cnnc1S(=O)(=O)CC(=O)NC1CCCCC1	1
ZINC72975338	CCOC[C@@H]1CCC[N@@H+](C1)CC(=O)NCCOc1ccccc1	0
ZINC73118904	CC[C@H](C)[C@@H](c1ccccc1)C(=O)N[C@@H](C)C(=O)N	1
ZINC73381690	c1ccc(c(c1)C(=O)OCC(=O)N)SCc1cn2ccccc2[nH+]1	0
ZINC73410588	CC(C)[C@H](C[NH2+][C@H](c1ccccc1)C(=O)N)OC	0
ZINC73426037	CC1(CCCN(CC1)C(=O)NCCC[NH+]1CCOCC1)C	0
ZINC73571266	c1ccc(cc1)[C@H](C1CC1)NC(=O)CO/N=C(\c1ccsc1)/N	1
ZINC73639301	c1cc(c(cc1N)Br)c1nc2ccc(cc2s1)F	1
ZINC73669889	c1ccc(cc1)[C@@H](c1ccccn1)OC(=O)C1CCC1	0
ZINC73738971	CCN1Cc2c(=O)[nH]c(=S)n(c2NC1)Cc1ccccc1	0
ZINC73753338	CCC[NH+](CCC)Cn1c(=S)n(cn1)c1ccccc1	0
ZINC73934299	CCOCCSc1nnc(n1N)COc1ccccc1	0
ZINC74016268	COC(=O)[C@@H](c1ccccc1)Sc1nnnn1CC(F)(F)F	0
ZINC74022014	CCCCC(=O)N(c1ccccc1)[C@H](CC)C(=O)OC	0
ZINC74143462	C[C@H](C(=O)Nc1cccc(c1)c1ncn[nH]1)Oc1cccc(c1)C#N	1
ZINC74179518	Cn1cc(cc1C(=O)N)S(=O)(=O)N1CCO[C@H](C1)c1ccccc1	0
ZINC74289421	CN(C[C@@H](COCc1ccccc1)O)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC74448000	c1ccc(cc1)CCCc1nc(on1)Cc1ccc(cc1)OCC#N	0
ZINC75109853	C[C@@](COC)(C(=O)N(C)Cc1ccccc1)O	0
ZINC75253681	CCOC(=O)c1c([nH]c(c1[O-])/C=C(\C#N)/C(=[NH2+])N(C)C)C	0
ZINC75278990	CCOC(=O)Oc1ccc2c(c(c(=O)oc2c1)Cc1ccccc1)C	0
ZINC75279453	CC1=CC(=O)[C@]2(C[C@@](C[C@@H]2C1)(C)C(=O)OC)S(=O)(=O)c1ccccc1	0
ZINC75566899	Cc1ccc2c(c1)c1c([nH]2)CCCN(C1)C(=O)Nc1ccccc1	0
ZINC75665258	c1ccc(cc1)C1(CCOCC1)CNC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC75681327	CC(C)(C)OC(=O)CC[N@H+]1CC[C@@H](CC1)c1nc2ccccc2o1	0
ZINC75820067	c1ccc(cc1)C(C[NH2+]C1CCOCC1)c1ccccc1	0
ZINC75907404	CC(C)(C)OC(=O)N1CCC[C@@H](C1)c1[nH+]ccn1C	0
ZINC76049925	CCCc1nc([nH]n1)[C@H]1CN(CCO1)[C@@H](c1ccccc1)C(=O)N	0
ZINC76064101	CSC1(CCOCC1)CNc1cc(nc(n1)N)Cl	0
ZINC76097210	COC(=O)c1ccc(c(c1)NC(=O)N)N1CCCC1	0
ZINC76103677	CCCCC(=O)OCCOc1cncc(n1)Cl	0
ZINC76141837	CCCCS[C@@H](C)C(=O)OCc1ncc(o1)c1ccccc1	0
ZINC76400288	CCO[C@@H]1CCC[N@@H+](C1)[C@@H](C)c1nc(nc(n1)Nc1ccccc1)N	0
ZINC76485546	CC[N@@H+]1CC[C@@H]([C@@H](C1)C)N(C)C(=O)COc1ccc(cc1)OCC	1
ZINC76487120	Cc1c(sc(n1)c1cccs1)C(=O)N(C)CCCC=C	1
ZINC76690998	CN(CCCC=C)c1ccc(cc1C(=O)OC)S(=O)(=O)N	0
ZINC76925499	c1ccc(cc1)n1ncc(n1)C(=O)Nc1ccccc1OCC1CC1	0
ZINC77115045	Cc1cccc(c1)c1nc(on1)C[S@](=O)[C@H](C)c1ccccc1	0
ZINC77142004	CC(=O)Nc1nc2c(s1)CN(CC2)C(=O)NCc1ccccc1	0
ZINC77300681	C[C@@H](CO)Oc1c2c(nc([nH+]1)N)n(cn2)[C@H]1C[C@H]([C@H](O1)CO)O	0
ZINC77303350	c1ccc(cc1)c1cc(no1)C(=O)N1CC[C@@H](C1)c1ccccc1F	0
ZINC77320088	C[C@H]1CC[N@H+]([C@@H](C1)C)CCc1ccccn1	1
ZINC77491224	c1ccc(cc1)c1ccc(cc1)SCCS(=O)(=O)N	1
ZINC77535208	c1c2n(nc1CNC(=O)[C@H]1CC[NH2+]C1)CCCN(C2)C(=O)C1CCC1	1
ZINC77570021	CCc1ccc(o1)[C@H]1COCCN1C(=O)N[C@H](CC(C)C)C[NH+](C)C	0
ZINC77611549	Cc1cc(cc(c1)CCNC(=O)N[C@H](c1ccccc1)C(=O)N)C	1
ZINC77739325	C[C@@H](C(=O)Nc1cccc(c1)NC(=O)[C@@H]1CC=CC1)OC	0
ZINC77876233	c1ccc(cc1)NC(=O)CCCNC(=O)c1ccc2c([nH+]1)cc[nH]2	0
ZINC77876501	c1cc2ccoc2c(c1)C(=O)NCC(=O)NCC1CCCCC1	1
ZINC77974891	c1ccc(cc1)CS(=O)(=O)N1CCC2(CC1)c1ccccc1CO2	0
ZINC78024468	Cc1ccccc1OC(=O)c1coc(n1)c1ccccc1	0
ZINC78110370	C[C@H](c1cccs1)C(=O)N[C@@](C)(COc1ccccc1)C(=O)OC	0
ZINC78273840	CC(C)[C@@H](c1ccc(cc1)F)NC(=O)CNc1ccccc1	0
ZINC78313839	c1ccc(cc1)c1nnc(o1)COC(=O)CCOC[C@H]1CCCO1	0
ZINC78430375	Cc1c(c(c2ccccc2n1)c1ccccc1)CC(=O)NCC(=O)N	1
ZINC78468001	c1ccc(cc1)CCNC(=O)Nc1ccc(c(c1)F)N1CCOCC1	0
ZINC78541961	c1ccc(cc1)CN1CCC(CC1)[NH2+]C[C@@H](c1ccco1)O	0
ZINC78576736	CC(C)Nc1cccc[n+]1C(=O)c1cnn(c1)c1ccccc1	0
ZINC78760892	COC(=O)CCC[N@@H+]1CCCN(CC1)C(=O)Oc1ccccc1	0
ZINC78809821	Cc1ccc(o1)c1nc(cs1)C(=O)NNC(=O)c1cccn1C	1
ZINC78891371	Cc1nnc(o1)C[N@H+](C)[C@H]1CCN(C1)CCCS(=O)(=O)N	1
ZINC78901794	c1c(n[nH]c1C(F)(F)F)[C@H]1CCCN(C1)C(=O)C1(CCCC1)C#N	1
ZINC78917344	C[C@@H]1CO[C@H]([C@@H](N1C(=O)c1ccc(cc1)C(=O)N)C)c1ccccc1	0
ZINC79034763	CC(C)(C)OC(=O)N1CCC[C@]2(C1)CCN(C2=O)c1ccccc1	0
ZINC79115558	C[C@H](COC)NC(=O)N1CCN(CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC79144659	c1ccc(cc1)[C@@H](CO)NC(=O)Nc1ccccc1N1CCCC1=O	0
ZINC79211486	c1ccc(cc1)[C@@H]1CC[C@@H](CC1)NC(=O)N1CC[C@H](CC1)CC(=O)N	1
ZINC79264345	CC(C)(C)[C@@H](c1ccccc1)[N-]S(=O)(=O)N	1
ZINC79437290	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)C[NH2+]C1CC1	0
ZINC79495887	CCOC(=O)N1CCN(CC1)C(=O)N[C@H](CC(C)C)C[NH+](C)C	0
ZINC79734922	CC(=O)NCCNC(=O)N[C@@H](Cc1ccccc1)C[NH+](C)C	0
ZINC79793604	CC[C@@H](C)[C@H](C(=O)N)NC(=O)[C@@H](C)OCCOCC	0
ZINC80296079	C[C@H](CCc1ccccc1)NC(=O)[C@@H]1CCCN1C(=O)N	1
ZINC80324602	C/C(=N/NC(=O)N)/c1ccc(cc1)C1CCCCC1	1
ZINC80583669	CC[C@@H](c1cccs1)NC(=O)c1ccc(c(c1)F)S(=O)(=O)N	1
ZINC82091332	c1ccc(cc1)Cc1nc(cs1)C(=O)N1CCCC[C@@H](C1)[NH3+]	0
ZINC83239392	Cc1cccc(c1)c1c(nc(s1)N)C(=O)OC	0
ZINC83239604	COc1ccc(c(c1)OC)c1c(nc(s1)N)C(=O)[O-]	1
ZINC83290841	Cc1cn(c(=O)nc1N)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC84528766	c1ccc(cc1)CCN([C@@H]1CCOC1)C(=O)c1cccnc1	0
ZINC84686123	C[C@@H]1C[C@@H](C(=O)O1)Sc1nc2c(c(cs2)c2ccccc2)c(=O)n1N	0
ZINC84963563	c1ccc(cc1)COC[C@H](C[N@H+]1CCC[C@H](C1)CCC(=O)N)O	0
ZINC85265891	CCC[C@@H](c1ccccc1)NC(=O)[C@H](C)O/N=C(\[C@@H](C)OC)/N	0
ZINC85272554	c1cc(c(cc1NCC(=O)Nc1ccnn1C1CCCC1)C(=O)N)F	1
ZINC85304470	CC[C@@H](c1cccs1)NCc1ccc(cc1)[S@@](=O)C	1
ZINC85457416	C[C@@H]1CN(C[C@H](O1)C)CCCCNC(=O)COc1ccccc1C=O	0
ZINC85791936	CN(CC[N@H+](C)[C@@H](c1cccc(c1)F)C(=O)N)c1ccccc1	1
ZINC85820361	CC(C)C[C@@](C)(C(=O)N)NCCN(C)c1ccccc1	1
ZINC86232200	C[C@H]([C@H](c1ccccc1)NC(=O)c1cc(cs1)C(=O)N)C(=O)OC	0
ZINC86250329	Cc1cccc(c1)c1c(cn[nH]1)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86256983	Cc1cc(c(cc1C)OC(F)F)CNc1ccc(cc1)CCO	1
ZINC86989570	Cc1ccc(c(c1)OC[C@H]1CCOC1)CNC(=O)NC[C@H]1CCCO1	0
ZINC87366514	C[S@@](=O)Cc1cccc(c1)NC(=O)c1cn[nH]c1c1ccccc1F	1
ZINC87401304	Cn1cc(cc1C(=O)N[C@H]1CCCC[C@@H]1OC)C(=O)N	0
ZINC87426208	CC(C)c1nnc(o1)CCC(=O)NCc1cn(nn1)c1ccccc1	0
ZINC87452306	Cn1c(ccc1C(=O)N(C)C[C@H](COC)O)c1ccccc1	0
ZINC87454614	CCc1c(c(on1)CC)CC(=O)N1CCC[C@@H]1COC	0
ZINC87493278	c1cc2cncn2c(c1)Br	1
ZINC88189816	Cc1ccc2c[nH+]c(cc2c1)N	1
ZINC88407649	Cc1cccnc1[C@H](C(C)C)NC(=O)Nc1cc(ccc1F)OC	1
ZINC88520933	CCO[C@H](C)/C(=N/OCCCc1ccccc1)/N	0
ZINC88534165	Cc1csc(n1)CNc1cccc(c1C(=O)N)Cl	1
ZINC88544782	COC(=O)c1cccc(c1)OCC[NH2+]C1(CCCCC1)C(=O)N	0
ZINC88684638	Cc1ccc(cc1)C[C@H](C)N(C)C(=O)c1cc(c(o1)C)S(=O)(=O)N	1
ZINC88766744	CCCCCCNC(=O)C(=O)Nc1cc(ccc1Cl)C#N	1
ZINC88803022	CC(C)(C)c1cccc(c1)OC(=O)c1cc(cn1C)C(=O)N	1
ZINC88808487	CCC[C@@H](c1ccccc1)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC88813893	CC(C)(C)SCCOC(=O)c1cc(cn1C)C(=O)N	0
ZINC89143800	C[C@H]([C@@H](c1ccccc1)NCCn1cc(cn1)Br)C(=O)OC	0
ZINC89143981	C[C@H]([C@H](c1ccccc1)[NH2+]Cc1ccc(cc1)C(=O)N)C(=O)OC	0
ZINC89200405	Cc1c2cc(c(c(c2[nH]n1)C(=O)OC)N)Cl	0
ZINC89225662	Cc1ccc(cc1)OCC(=O)N1CC[C@H](c2c1cccc2)C(=O)OC	0
ZINC89261654	c1ccc(cc1)n1nc(c(n1)Br)N	1
ZINC89316996	c1ccc(cc1)n1cc(cn1)Cn1c(ccn1)NC(=O)C1CCCC1	0
ZINC89373457	COC[C@@H](C(=O)N)NC(=O)Cc1ccc(cc1)c1ccccc1	0
ZINC89373792	CC(C)c1ccc(cc1)[C@H]1C[C@@H]1C(=O)N[C@@H](COC)C(=O)N	0
ZINC89375367	COC[C@H](C(=O)N)NC(=O)CSc1ccccc1Cl	0
ZINC89375674	COC[C@H](C(=O)N)NC(=O)c1csc(n1)CCc1ccccc1	0
ZINC89375733	CCCCc1ccc(cc1)CC(=O)N[C@H](COC)C(=O)N	0
ZINC89377007	COC[C@H](C(=O)N)NC(=O)/C=C/c1ccc(s1)c1ccccc1	0
ZINC89377535	C[C@@H](C(=O)N[C@H](COC)C(=O)N)OCc1ccccc1	0
ZINC89386035	CC(c1ccccc1)(c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89387239	CC(C)(Cc1ccccc1OC)C(=O)N[C@H](COC)C(=O)N	0
ZINC89387286	COC[C@H](C(=O)N)NC(=O)c1cccc(c1)Cl	0
ZINC89389763	COC[C@@H](C(=O)N)NC(=O)c1cc(c(c(c1)F)F)F	0
ZINC89491030	CC(=O)N[C@H](C1CCCC1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89558826	Cc1c(sc(n1)C(C)(C)C)C(=O)NC1CN(C1)C(=O)OC	0
ZINC89595193	c1ccc(cc1)CN1CCC[C@@H](C1=O)NCc1ccccn1	0
ZINC89634660	Cc1cc(nc(n1)S[C@H]1CCCN(C1=O)Cc1ccccc1)N	1
ZINC89822009	CCOc1ccc(c(c1F)C(=O)N[C@@H]1CCO[C@@H]1c1ccccc1)F	0
ZINC89846347	CC[C@@H](C)n1c(c(cn1)C(=O)N1CC[C@](C1)(C(=O)OC)F)C1CC1	0
ZINC89866873	Cc1c(c(n[nH]1)C)NC(=O)Nc1ccccc1CN1CCSCC1	1
ZINC89872463	C[NH+](C)Cc1ccc(cc1NC(=O)N1CCOC[C@H]1C1CC1)C(=O)N	0
ZINC89876600	CC(C)c1cc(ccc1NC(=O)[C@H]1C[C@@H]1C(=O)OC)Br	0
ZINC89895756	C[C@H](CCc1ccccc1)[NH2+][C@H](C)c1nnc2n1CCCC2	0
ZINC89919870	C[C@H]1C(=O)Nc2cccc(c2O1)C(=O)O[C@@H](Cc1ccccc1)C#C	0
ZINC89943082	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)Cc1ccc(cc1F)[N+](=O)[O-]	1
ZINC89943414	C[C@@H](C(=O)NCC#C)[N@@H+](C)CCCc1c(c(n[nH]1)N)C#N	1
ZINC89960303	CCCOc1ccc(cc1)CN1C(=O)[C@](NC1=O)(C)c1ccc(o1)C	1
ZINC89971123	c1cc(ccc1CN1CCCC[C@@H]1C(=O)OCCCNC(=O)N)F	0
ZINC89972707	C[C@H](C#C)OC(=O)CN(C)Cc1ccccc1	0
ZINC89975419	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)N1CCOC[C@@H]1C1CC1)C(=O)N	0
ZINC89990662	C[C@@H](C(=O)Nc1c[nH]cc(c1=O)Br)Oc1ccccc1	0
ZINC89992403	C[C@@H]1CC[C@@H]([C@@H](C1)OC(=O)CN1CC[C@H](CC1)CS(=O)(=O)N)C(C)C	0
ZINC89992863	CC[C@H](C(=O)OCC)[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC90010699	c1ccc(cc1)CC[C@H]1CCCC[N@@H+]1CCC#N	0
ZINC90065902	COc1ccc(cc1)N1CCN(CC1)c1c2ccc(nc2[nH+]cn1)N	1
ZINC90124353	COC(=O)c1cccc(c1)CC(=O)N(c1ccccn1)C1CCCC1	0
ZINC90193841	CC(C)N(c1ccccc1)C(=O)CO/N=C(\c1ccc(cn1)C#N)/N	1
ZINC90481729	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)CCOCc1ccccc1	0
ZINC90517602	C[C@H](c1ccco1)NC(=O)N[C@@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC90586784	CC(C)(C)OC(=O)N1[C@H](CC[C@@H]1C(=S)N)c1ccccc1	0
ZINC90600913	C1C[C@@H]([C@H]2CC(=C([O-])[NH+]2C1)C(=O)[O-])N	1
ZINC90623005	CC(=O)N(CCc1ccccc1)CC(=O)Nc1cc(c(cn1)Cl)Cl	0
ZINC90682780	C[C@H](CCNC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1)O	0
ZINC90714673	c1ccc(cc1)COC(=O)[C@@H](c1cccc(c1)O)N	0
ZINC91137973	CCC[C@@H](C(=O)OC)NC(=O)c1cccc(c1)CN1CCCC1=O	0
ZINC91303314	CCOC(=O)C[C@@]1(CCCN(C1)C(=O)OC(C)(C)C)N	0
ZINC91409841	CC(C)c1nc(on1)CCNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	1
ZINC91493792	Cc1c(c(n[nH]1)C)[C@H](C(=O)NCc1c(ncs1)c1ccccc1)N	1
ZINC91621252	CC1(CN(CC[C@]1(COC)O)C(=O)NCCc1ccccc1)C	0
ZINC91695803	COCCC[C@@]1(CCCN(C1)c1nccc(n1)N)C(=O)[O-]	0
ZINC91707696	c1cc(cc(c1)OCC(=O)N)C(=O)N1CCC2(CC1)[C@H](CCCO2)O	0
ZINC91768674	CC[C@@H](C(=O)N)[N@@H+](C)CCN(C)C(=O)OC(C)(C)C	0
ZINC91794658	Cc1cc2cccnc2c(c1)NC(=O)CCC(=O)c1ccccc1	0
ZINC91867381	c1ccc(cc1)C[C@@H](COC(=O)c1ncn(n1)c1ccccc1)C#N	0
ZINC91917400	CC1(CN(CCO1)Cc1cc(c(c(c1)Cl)OCC(=O)N)OC)C	0
ZINC91997623	c1ccc(cc1)c1ccc(c(=O)[nH]1)C(=O)N1CC=C[C@@H]1CO	0
ZINC92194453	C#CCN(Cc1cccc(c1)O)[C@H]1CCS(=O)(=O)C1	1
ZINC92255528	C[N@H+](Cc1c(nc(s1)Sc1ccccc1)Cl)C[C@@H](COC)O	0
ZINC92267806	COCCN1CCN(CC1=O)S(=O)(=O)Cc1c(cccc1Cl)Cl	0
ZINC92287724	CC[N@H+]1CCC[C@H]1CNC(=O)C(=O)Nc1cc(ccc1OC)F	1
ZINC92292644	CC1(CCCN(CC1)C(=O)C(=O)Nc1ccc2c(c1)COC2)C	0
ZINC92316654	C[C@H](CNC(=O)N[C@@H](c1ccc(cc1)OC)C1CCOCC1)SC	0
ZINC92507110	COCCCC[N@@H+](Cc1ccccc1)Cc1cc(cs1)C(=O)N	0
ZINC92975982	CCOCCN(Cc1ccn[nH]1)Cc1ccc(o1)C(=O)OC	0
ZINC93017866	Cc1ccc(cc1C)CN1CCC[C@@H](C1)CN1CCOCC1	0
ZINC93090782	Cc1c(c(n(n1)CC(=O)OC(C)C)C)C[N@H+](C)[C@@H](C)CC#N	0
ZINC93138199	Cc1cc(ccc1F)CN(CCOC)[C@H](C)C(=O)N	0
ZINC93139373	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1c(nn(c1Cl)C)c1ccccc1	0
ZINC93335963	C[N@H+](Cc1ccc(o1)COC)Cc1nc2c(s1)CCCC2	0
ZINC93440669	CC(C)[C@@H]1CCC[N@H+](CC1)Cc1cnc(nc1)N1CCN(CC1)C	1
ZINC93684241	c1ccc(cc1)COC[C@@H]1CC[N@@H+](C1)Cc1cc(cs1)C(=O)N	0
ZINC95093454	CCOC(=O)c1c(cc([nH]1)Cc1ccccc1)N	0
ZINC95221126	c1ccc(cc1)c1c(n2c(n1)scn2)N	1
ZINC95376157	c1ccc(cc1)COC1CN(C1)C(=O)CCC[NH+]1CCCCC1	0
ZINC95395730	c1ccc(cc1)C1(CCOCC1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC95399584	C[N@H+]1CCN(CC1)C[C@H](c1ccccc1)NC(=O)NCC1(CCC1)[O-]	0
ZINC95405017	Cc1nc(nn1c1ccccc1)C(=O)O[C@H]1[C@@H]2CCCO[C@@H]2C1(C)C	0
ZINC95413737	c1ccc(cc1)[C@]12CCCC[C@@H]1CN2C(=O)c1c(nccn1)N	1
ZINC95422751	Cc1ccoc1C(=O)N1CCOC2(C1)CCCC2	0
ZINC95533436	c1ccc(cc1)[C@@H](c1nc([nH]n1)c1ccc(cc1)I)N	1
ZINC95534005	c1cc(ccc1c1n[nH]c(n1)[C@H](c1ccc(cc1)Cl)N)C(F)(F)F	1
ZINC95534110	Cc1ccc(cc1)[C@@H](c1nc([nH]n1)CNc1ccccc1)N	1
ZINC95644274	CCOC(=O)c1c2c(sc1N)C[C@H](NC2)C(=O)OC(C)(C)C	0
ZINC95721275	c1cc(c(cc1S(=O)(=O)N)O)CC1CC1	1
ZINC95722224	c1c(cc(cc1C(=O)N)O)CC1CCCCC1	1
ZINC95757813	Cc1ccc(cc1)C(=O)[C@@H](C)NC(=O)OCc1ccccc1	0
ZINC95764188	CC(=O)[C@H]1C[C@@H](N(C1)C(=O)OC(C)(C)C)c1ccccc1	0
ZINC95831175	c1ccc(cc1)COC(=O)N[C@H]1CCCN(C1=O)N	0
ZINC95864642	c1ccc(cc1)COC1=C2C(=C(C=N2)C[C@H](C(=O)[O-])N)C=CC1	0
ZINC95890244	c1ccc(cc1)COC1=C[C@@H]2C(=NC=C2C(=O)C(=O)N)C=C1	0
ZINC95924391	CN[C@@]1([N@@H+](CCO1)CCO)O	0
ZINC95948027	COCC(=O)OCC(=O)c1ccc2c(c1)CCO2	0
ZINC95950358	COc1ccc(c(c1)F)/C(=N/S(=O)(=O)c1ccc(cc1)C(=O)N)/[O-]	1
ZINC95951811	C[C@H]1CN(CCO1)c1ccc(cn1)CNc1nccs1	0
ZINC95954567	C[C@H](C(=O)N)OC(=O)Cc1cnn(n1)c1ccccc1	0
ZINC95964199	CC(=O)N1CC[C@@H](C1)C(=O)OCCc1ccc2ccccc2c1	0
ZINC95999922	CN(Cc1ccncc1)S(=O)(=O)C1CN(C1)C(=O)c1ccccc1	0
ZINC96004511	CCOC(=O)[C@H]([C@H]1CCCOC1)NC(=O)CCOCc1ccccc1	0
ZINC96011565	CCCCc1[nH+]c(cc(n1)N1CCC[C@@H](C1)CNS(=O)(=O)N)C	1
ZINC96029598	CC(C)(C)OC(=O)N1CCc2c(c(nn2C)N)C1	0
ZINC96032940	CCOC(=O)c1c(cn(n1)c1ccccc1)N	0
ZINC96059358	CCn1c[nH+]c2c1[C@H](CN(C2)Cc1ccoc1)C(=O)OCC	0
ZINC96074126	Cn1cc(nc1)C(=O)N1CCC2(CC1)C[C@@H](CO2)[NH+](C)C	0
ZINC96093023	Cc1c(c(on1)C)C(=O)N1CC[C@]2(C1)C[C@@H](CO2)c1ccccc1	0
ZINC96106661	Cc1ccnc(c1)C(=O)N1CCC2(CC1)C[C@H](CO2)OCC1CC1	0
ZINC96113120	CC(C)NC(=O)[C@@H]1CCC[N@@H+]1C1(CCOCC1)C(=O)NC	0
ZINC96114151	COCc1cc(=O)c(c(o1)[C@H](CC(=O)OC)c1ccc(cc1)OC)O	0
ZINC96147566	Cn1cc(cc1C(=O)N1CCN(CC1)C)c1cnc(nc1)N(C)C	1
ZINC96179413	c1ccc(cc1)c1cccc(c1)/C=C\C(=O)N1CC[C@@H](C1)C(=O)N	1
ZINC96181690	CN1[C@H]([C@@H](OCC1=O)C(=O)Nc1ccccc1)c1ccc(cc1)F	0
ZINC96181855	CN1[C@H]([C@H](CCC1=O)C(=O)Nc1ccccc1)c1ccc(cc1)F	0
ZINC96188666	c1cn2c(n1)CN(C[C@@H](C2)Cn1cncn1)C(=O)N	1
ZINC96228613	c1ccc(cc1)CN1[C@@]2(CCC1=O)CC[C@@H](CC2)[NH2+][C@H]1COCC1	0
ZINC96232535	c1ccc(cc1)OCC(=O)N[C@@H]1CCCc2c1[nH]c1c2cccc1	0
ZINC96257194	c1ccc(cc1)N(CC[NH+]1CCOCC1)C(=O)/C=C\c1cscn1	0
ZINC96291830	c1ccc(cc1)CNc1c(c(ncn1)Oc1ccc(cc1)F)N	1
ZINC96365405	CCC(CC)C(=O)N1CC[C@H](C1)S(=O)(=O)c1ccccc1	0
ZINC96387860	Cc1ccc(s1)[C@H](CNC(=O)Nc1ccc(c(c1)OC)OC)OC	0
ZINC96989843	CN(Cc1cc(ccc1Cl)[N+](=O)[O-])C(=O)CCSc1ccccc1	0
ZINC97001412	c1ccc(cc1)CCOCC(=O)N1CCCN(CC1)C(=O)N	0
ZINC97082773	c1ccc(cc1)N(c1ccccc1)C(=O)NC[C@H](c1ccco1)O	0
ZINC97091625	Cc1cc(nc(n1)NCCC[N@@H+]1C[C@H](O[C@@H](C1)C)C)C	0
ZINC97111513	C[C@@H](c1ccc(s1)Cl)[NH2+]CC1OCCO1	0
ZINC97115364	CN(C[C@@H]1CC[N@@H+](C1)Cc1ccccc1)c1c2c([nH]cn2)nc(n1)N	1
ZINC97152950	C[C@H](CNC(=O)CNC(=O)c1ccccc1)COCc1ccccc1	0
ZINC97164970	C=C(CO/N=C(\Cc1ccccc1)/N)Br	1
ZINC97227352	COC(=O)C[C@H]1CN(CCO1)CCC(F)(F)F	0
ZINC97236341	Cc1c(ccc(n1)c1ccccc1)C(=O)OC1CCOCC1	0
ZINC97238506	C[C@@H](CCC(=O)N1CC[C@@H](CC1)c1nc(no1)c1ccccc1)OC	0
ZINC97336081	Cc1cc(c(c(c1C)C)C)C(=O)COc1ccccc1C(=O)N	1
ZINC97392777	CC(C)N(CC(=O)OC)C(=O)c1c(c2c(cccc2s1)F)COC	0
ZINC97405726	CC(C)(C)c1cc(n[nH]1)C(=O)NNC(=S)NCc1ccccc1	0
ZINC97425488	CC(C)c1cc(no1)C[N@H+](C)Cc1ccc(o1)[C@@H]1CCCCO1	0
ZINC97575791	CCN(Cc1ccccc1[N-]S(=O)(=O)c1cc(c(nc1)Cl)C)C(=O)C	1
ZINC97664802	Cc1c(sc(=O)n1CC(=O)NCc1ccn(n1)c1ccccc1)C	0
ZINC97697678	C[N@@H+]1Cc2ccc(cc2C1)NC(=O)[C@@H]1Cc2ccccc2C(=O)O1	0
ZINC97727348	c1ccc(cc1)C(=O)N[C@@H]1CC[N@H+](CC1)CCC[NH+]1CCOCC1	0
ZINC97729462	COc1ccc(cc1C(=O)N)NC(=O)N[C@H]1COC[C@@H]1[NH+]1CCCC1	0
ZINC98044069	CC(C)(C)OC[C@H](C(=O)NN)NC(=O)OCc1ccccc1	0
ZINC98071652	CCN(c1ccccc1)C(=O)c1c(cccc1F)F	0
ZINC98073385	CCOC(=O)[C@@H]1[C@H](SC2=C1CCN(C2)C(=O)OC(C)(C)C)N	0
ZINC98112725	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)OCc1nc2ccccc2n1C(F)F	0
ZINC98125793	CCCCn1c(nnc1S[C@@H](C)c1nnc(o1)C)[C@@H](CC)[NH+](C)C	1
ZINC98137168	C[C@H]1CN(C[C@@H](O1)C)C(=O)C[N@@H+]1CC[C@H](CC1)Oc1ccccc1	0
ZINC98150904	Cc1ccc(c(c1C)OC[C@@H](CS(=O)(=O)[C@@H](C)c1ccccc1)O)C	0
ZINC98156180	c1cc(cc(c1)F)COC(=O)c1cc(cs1)C(=O)N	0
ZINC98158135	C[C@H](COc1ccccc1)OC(=O)c1cc(cs1)C(=O)N	0
ZINC98160969	C[C@@H](c1ccc(c(c1)F)OC)OC(=O)CCS(=O)(=O)CC(C)C	0
ZINC98211831	c1cc(sc1)c1cc(n[nH]1)N1CCN(CC1)C(=O)c1ccc(o1)Br	1


==> anc/logic_10_train_molecules.tsv <==
mol_id	smiles	label
ZINC00001096	CCOC(=O)[C@@]1(CC[N@@H+](CC1)CCC(=O)N)c1ccccc1	0
ZINC00024096	c1ccc(cc1)COC(=O)NCC(=O)N	0
ZINC00024879	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H](C[C@@H](O1)CO)F)N	0
ZINC00029117	COc1ccccc1c1c2c(c(c(c1C#N)N)C#N)CCCC2	1
ZINC00030172	c1ccc(cc1)Oc1ccccc1C(=O)NC[C@H]1CCCO1	0
ZINC00030932	C[C@H]1CN(C[C@@H](O1)C)C(=O)COc1ccccc1	0
ZINC00030976	C[C@H](COC)NS(=O)(=O)c1ccccc1	0
ZINC00031262	c1ccc(cc1)C(=O)NN[C@H]1c2ccccc2C(=O)O1	0
ZINC00032398	c1cc(cc(c1)[N+](=O)[O-])NC(=O)CC#N	1
ZINC00034068	COc1cc(ccc1/C=N/NC(=S)N)N1CCOCC1	0
ZINC00034327	c1ccc(cc1)[C@H]1CC(=NN1C(=S)N)c1ccccc1	1
ZINC00034443	COc1cc2c(cc1OC)[C@H](c1cccc(c1)[N+](=O)[O-])[NH2+]CC2	1
ZINC00034874	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc2c(c1)OCO2)CCC(=O)[O-])O	1
ZINC00035883	C[C@@H]1CCc2c(sc(c2C(=O)OC(C)C)N)C1	0
ZINC00036702	Cn1c2ccccc2c(c1C[NH+]1CCN(CC1)c1ccccc1)C#N	0
ZINC00038648	Cc1ccccc1C(=O)NCc1ccccc1	0
ZINC00039137	CCOC(=O)c1ccc(cc1)NC(=O)COc1ccc(cc1)OC	0
ZINC00040152	CCn1c2c(=O)[nH]c(=O)n(c2nc1SCC(=O)N)C	1
ZINC00045342	c1ccc(cc1)Cn1c2c(cn1)c(ncn2)NN	1
ZINC00045619	CCOC(=O)CSc1nnnn1c1ccc(cc1)C(=O)N	0
ZINC00047805	Cc1c(c2c(c(sc2[nH+]c1C)C(=O)c1ccccc1)N)C	1
ZINC00048738	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccccc1)C#N)N)C	0
ZINC00049494	CCOC(=O)c1c(c(c([nH]1)C)C(=O)Cc1ccccc1)C	0
ZINC00053869	c1cc(c(cc1c1csc(n1)N)F)N1CCOCC1	0
ZINC00054424	Cc1nnc(c(=O)n1/N=C/c1ccc(c(c1)O)O)c1ccccc1	0
ZINC00054938	c1ccc(cc1)N1CCN(CC1)CCC(=O)Nc1ccc(cc1)Cl	0
ZINC00055296	c1ccc(cc1)N1CCN(CC1)c1c2ccccc2oc(=O)c1N	1
ZINC00056543	CN(C)c1cccc2c1cccc2S(=O)(=O)N	1
ZINC00057302	Cc1c(oc(n1)[N-]S(=O)(=O)c1ccc(cc1)N)C	1
ZINC00058207	Cc1c2c(cc(cc2OC)OC)oc1C(=O)c1ccccc1	0
ZINC00059251	CC1=C([C@H](C(=C(O1)N)C#N)c1ccc(cc1)C#N)C(=O)C	0
ZINC00059394	CC1=C([C@H](C(=C(O1)N)C#N)c1ccccc1)C(=O)OC	0
ZINC00059395	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccccc1)C(=O)OC	0
ZINC00061107	c1ccc(cc1)/N=C/c1cc(cc(c1[O-])Cl)Cl	0
ZINC00061519	CC(=O)NCc1ccccc1	0
ZINC00062844	CC[C@]1(C(=C)N(C(=O)O1)c1ccccc1)C	0
ZINC00063605	COCc1c(nnn1c1c(non1)N)C(=O)N/N=C/c1ccccc1	0
ZINC00063786	CO[C@@H](c1ccccc1)C(=O)N/N=C/c1cccc(c1)C(F)(F)F	0
ZINC00063855	CCOC(=O)c1c(nn(c1N)Cc1ccccc1)C	0
ZINC00065007	c1ccc(cc1)c1cc(cs1)N1CCOCC1	0
ZINC00066145	c1c[nH+]cc(c1N)Br	1
ZINC00067487	CCOC(=O)c1c(c(sc1NC(=O)CCOc1ccccc1)C)C	0
ZINC00068899	COc1cc(c(cc1OC)[N+](=O)[O-])/C=N/NC(=S)N	1
ZINC00071008	CCCC1=C([C@@H](C(=C(O1)N)C#N)c1ccccc1)C(=O)OCC	0
ZINC00074464	c1ccc(cc1)C(=O)C[C@H](c1ccsc1)SC(=S)N	1
ZINC00074758	c1ccc(cc1)CCC(=O)N	1
ZINC00075880	CC1=C([C@H](C(=C(O1)N)C#N)c1ccco1)C(=O)C	0
ZINC00076990	CC(C)NC(=O)N(Cc1ccccc1)Cc1cccnc1	0
ZINC00078338	CCOC(=O)c1c2c(nc3ccccc3n2)n(c1N)CCC[NH+](C)C	0
ZINC00078600	C[C@H]1CN(O[C@H](O1)c1ccccc1)C(=O)c1ccccc1	0
ZINC00079243	c1ccc(cc1)OC(=O)NN	1
ZINC00080079	C[C@@H](c1ccccc1)Sc1nc2ccc(cc2s1)N	1
ZINC00081252	CC(=O)O[C@@H](c1ccccc1)C(=O)[O-]	0
ZINC00082730	CCOC(=O)c1cnn(c1C(F)(F)F)c1ccc(cc1)N	0
ZINC00084129	CCOC(=O)c1cc(sc1N)c1ccccc1	0
ZINC00086797	CC(C)(C)C1=C([C@H](C(=C(O1)N)C#N)c1cccnc1)C#N	0
ZINC00087000	c1ccc2c(c1)c(c1c([nH+]2)CCC[C@H]1O)N	1
ZINC00091189	Cc1c(nn(n1)c1ccccc1)C(=O)NCC1CC1	0
ZINC00091475	Cn1cc(c(n1)N)C(=O)Nc1ccc(c(c1)Cl)F	1
ZINC00092239	CCOC(=O)[C@@H]1C(=[NH2+])C[C@H](c2ccccc2)[NH2+][C@@H]1c1ccccc1	0
ZINC00093236	CCOC(=O)c1cn(nc1N)[C@H]1CC([C@@H]2OC[C@H]1O2)(O)O	0
ZINC00098271	CCOC(=O)c1c(n(nn1)c1c(non1)N)CNc1ccccc1	0
ZINC00103029	c1ccc(c(c1)NC(=O)c1ccc(cc1Cl)[N+](=O)[O-])Cl	1
ZINC00104074	c1ccc(cc1)c1nnnn1[C@H]1CC(=O)[C@H]2OC[C@@H]1O2	0
ZINC00105151	C=C([C@@H](CC(=O)[O-])C(=O)[O-])C(=O)[O-]	1
ZINC00105311	Cc1ccc(cc1)c1csc(c1C(=O)OC)N	0
ZINC00108118	c1ccnc(c1)SCC(=O)NN	1
ZINC00108602	C[C@@H]1CN(C[C@H](O1)C)c1c(nc(o1)COc1ccccc1)C#N	0
ZINC00108608	C[C@H]1CN(C[C@@H](O1)C)c1c(nc(o1)COc1ccccc1)C#N	0
ZINC00108898	c1ccc(cc1)c1c(csc1C(F)(F)F)N	1
ZINC00115235	C[C@@H](c1ccccc1)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00116592	C[C@H](C(=O)OC(C)C)/N=C\c1ccccc1	0
ZINC00119905	c1ccc(cc1)OC(=O)c1ccc(cc1O)N	1
ZINC00125309	C/C(=N\NC(=O)c1cccc(c1)Cl)/c1cccc(c1)N	1
ZINC00125373	CC1=C([C@@H](C(=C(O1)N)C(=O)OCc1ccccc1)c1ccco1)C#N	0
ZINC00126096	CCOC(=O)c1c(cn(n1)c1ccccc1)[O-]	0
ZINC00129306	CC(C)c1ccc(cc1)/C=C/C(=O)Nc1ccc(cc1)N(C)C	1
ZINC00131689	c1ccc(cc1)c1cc(c(s1)N)C(=O)[O-]	1
ZINC00131820	CCOC(=O)c1c(c(c(c(c1F)F)S(=O)(=O)C)F)F	0
ZINC00132102	c1cc(ccc1SCc1cc(=O)[nH]c(=O)[nH]1)Cl	1
ZINC00133389	c1ccc(c(c1)OCc1ccc(o1)C(=O)[O-])Br	1
ZINC00134324	CN(C)NC(=S)Nc1cccc(c1)C(=O)OC	0
ZINC00134599	c1ccc(cc1)n1c(=O)cc([O-])c(n1)C(=O)NN	1
ZINC00136294	COC(=O)[C@]12CCC[C@](C1)(CCC2)C(=O)N	0
ZINC00136543	CCOC(=O)/C(=C/c1ccc(o1)c1ccc2c(c1)C(=O)NC2=O)/C#N	0
ZINC00137149	CCOC(=O)c1c(csc1N)c1ccc(cc1)C(C)(C)C	0
ZINC00137323	CC[C@](c1ccccc1)(c1ccccc1N)O	1
ZINC00139036	COC(=O)c1ccc(cc1)OC(=O)CN1C(=O)c2ccccc2C1=O	0
ZINC00139776	Cc1cc(c(c(n1)SCC(=O)c1ccc(cc1F)F)C#N)COC	0
ZINC00148913	Cc1cc(cc(c1)CSc1nnc(n1N)C)C	1
ZINC00152857	Cc1cc(cc(c1O)Cl)N	1
ZINC00153196	c1c(cc(cc1Cl)Cl)NN	1
ZINC00154551	CC(=O)c1ccc(c(c1)C(=O)N)O	1
ZINC00154633	CC[C@@H]1c2c(c3ccccc3oc2=O)OC(=C1C#N)N	1
ZINC00155514	CCOC(=O)c1c2ccc(c(c2c(=O)n(n1)c1ccccc1)N)C#N	0
ZINC00156904	C[NH+](C)[C@H](Cc1ccccc1)C(=O)[O-]	0
ZINC00158131	CCOC(=O)c1c(n(cn1)Cc1ccccc1)N	0
ZINC00160003	c1ccc(cc1)COC(=O)c1cnc(nc1C(F)(F)F)NN	0
ZINC00161461	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)OCCC(=O)N	0
ZINC00161811	c1cocc1C(=[NH2+])N	1
ZINC00161916	CC(=O)c1ccc(c(c1)N)NC	1
ZINC00162017	c1cc2c(cc1Cl)c(cs2)CBr	1
ZINC00163109	c1cc(cnc1)c1nc(nc(n1)NN)N	1
ZINC00163246	c1c(cc(Cl)[nH+]c1Cl)N	1
ZINC00164402	c1ccc(cc1)C#CS(=O)(=O)N	1
ZINC00168664	Cn1c(c(c(n1)c1ccccc1)C(=O)[O-])Cl	0
ZINC00168876	COC(=O)c1c(ccs1)Oc1ccccc1N	0
ZINC00169637	c1ccc(cc1)CN1C[C@H](CC1=O)C(=O)NN	1
ZINC00169764	CC(C)(CO)[C@@H](C(=O)N)O	1
ZINC00171306	c1cc2cc(ccc2nc1)C(=O)NN	1
ZINC00172825	c1ccc(cc1)c1c2cc(ccc2n2c(n1)nnn2)CBr	0
ZINC00173901	CC1(C=c2c(nn(c(c2C#N)N)c2ccccc2)CO1)C	0
ZINC00174067	c1ccc(cc1)/N=c/1\[nH]c(=[NH2+])[nH]c(=N)n1c1ccccc1	1
ZINC00178394	CCOc1ccccc1/C=C\1/C(=O)OC(=N1)c1ccccc1	0
ZINC00178823	Cc1c(cccc1N)c1nc2ccccc2o1	1
ZINC00180319	c1ccc(cc1)N1[C@H](SCC1=O)c1cccc(c1)F	0
ZINC00182258	c1ccc(cc1)[C@@H](C(=O)N[C@H]1CCSC1=O)Sc1ccccc1	0
ZINC00185863	CC(=O)c1ccc(cc1)NC(=O)[C@@H]1CC(=O)O[C@@H]1c1ccccc1	0
ZINC00185907	CC(C)(C)[C@H]1CC[C@H](CC1)OC(=O)[C@H]1CC(=O)O[C@@H]1c1ccccc1	0
ZINC00189042	c1ccc(cc1)c1cnc(s1)NC(=O)c1ccncc1	0
ZINC00190145	c1ccc(cc1)C(NC(=O)c1ccccc1)NC(=O)c1ccccc1	0
ZINC00190835	c1ccc(cc1)/C=C/1\C(=O)OC(=N1)c1ccc(cc1Cl)Cl	0
ZINC00191029	CCOC(=O)c1c2n(c3c1ncnc3NCc1ccccc1)CCC2	0
ZINC00191032	c1ccc(cc1)CCN1C(=O)C[NH2+]CC1=O	0
ZINC00191281	C[C@@]1(CC[C@@H](C1(C)C)C(=O)Nc1ccccc1)C(=O)OC	0
ZINC00191680	c1ccc(cc1)c1cnc(o1)c1ccc(cc1)C(=O)N	1
ZINC00193148	c1ccc(cc1)CC(=O)Oc1ccc(cc1)C(=S)N1CCOCC1	0
ZINC00194511	c1ccc(cc1)c1c(c(c2c(n1)non2)N)C(=O)c1ccccc1	1
ZINC00196750	c1cc(c(c(c1)Cl)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N)F	0
ZINC00197364	CC1(C[C@@H]([C@H](CO1)Cc1ccccc1)[NH2+]Cc1ccc(cc1)OC)C	0
ZINC00198657	CC(C)(C)[C@@H]1CCc2c(sc3c2c(=O)n(c(n3)NN)C)C1	1
ZINC00202045	Cn1c2ccccc2nc1SCC(=O)Nc1cccc(c1)OC	1
ZINC00203069	c1cc(ccc1c1csc2n1c(nn2)SCC(=O)N)Cl	1
ZINC00204630	C[C@H]1Cc2ccccc2N1C(=O)[C@]12CC[C@](C1(C)C)(C(=O)O2)C	0
ZINC00204906	Cc1c(nc(s1)NC(=O)[C@H]1CCCC[C@H]1C(=O)[O-])c1ccccc1	0
ZINC00205381	CC(=NNC(=O)CN1[C@@H]2[C@@H](NC(=O)N2)NC1=O)C	1
ZINC00205917	c1ccc(cc1)[C@@H]1C[C@@H](n2c(nc(n2)N)N1)c1c(cccc1Cl)F	1
ZINC00206335	CC1=C([C@H](C(=C(O1)N)C#N)c1ccccc1)n1cnc(n1)[N+](=O)[O-]	0
ZINC00206855	CCOC(=O)c1c2c(sc1N)C[N@@H+](CC2)CCc1ccccc1	0
ZINC00207497	CCOC(=O)[C@H]1CCCC[N@@H+]1Cc1ccccc1	0
ZINC00208074	CCOC(=O)[C@@]1(CC(OC1=O)(C)C)C/C(=N/NC(=S)N)/C	0
ZINC00208668	Cc1cc(n2c(n1)c(cn2)c1ccccc1)N	1
ZINC00214880	CCc1cc(c(s1)NC(=O)[C@@H]1CCCC[C@H]1C(=O)[O-])C(=O)OC	0
ZINC00215690	c1ccc(c(c1)NC=C1C(=O)OC2(CCCCC2)OC1=O)F	0
ZINC00218234	c1ccc(cc1)C[C@@H](C(=O)N)NC(=O)OCc1ccccc1	0
ZINC00225984	c1cc(ccc1C(=O)Nc1ccc(cc1)C(=O)[O-])N	1
ZINC00227523	c1ccc(cc1)[C@@H]1c2c(c3ccccc3s2)OC(=C1C#N)N	1
ZINC00232083	COC(=O)c1ccc(cc1N)C(=O)Nc1cc(ccc1Cl)Cl	0
ZINC00236705	CCOC(=O)/C=C(\c1ccccc1)/Nc1ccccc1N	0
ZINC00237477	CC(C)CNC(=O)c1cccc(c1)NC(=O)c1cccs1	1
ZINC00241847	C[C@@H]1CC2=C([C@H](C(=C(O2)N)C#N)c2cccc(c2)Cl)C(=O)C1	0
ZINC00244935	CC(=O)c1ccc(cc1)NC(=O)c1ccc(cc1)N	1
ZINC00245834	CCc1ccc(cc1)c1nc2c3ccccc3oc(=O)c2c(n1)N	1
ZINC00247955	c1ccc(cc1)COC(=O)c1c(non1)N	0
ZINC00252337	CC[C@@H](C(=O)N/N=C/c1cccc(c1)[N+](=O)[O-])Nc1ccccc1	0
ZINC00257640	c1ccc(cc1)CNC(=O)N(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC00259789	c1cc(ccc1Cc1ccncc1)NC(=O)c1ccc(o1)[N+](=O)[O-]	1
ZINC00261960	c1ccc(cc1)[C@H]1O[C@H]([C@@H](O1)C(=O)N)C(=O)N	0
ZINC00263531	Cn1cccc1CNC(=S)Nc1cccc(c1)SC	1
ZINC00265341	COc1ccc(cc1)C(=O)NC1=C(SCC1)C(=O)OC	0
ZINC00265915	COC(=O)c1c2c(sc1N)C[N@@H+](CC2)Cc1ccccc1	0
ZINC00267720	CCOC(=O)C1=C(OC(=C([C@@H]1[C@H]1CCC=CC1)C#N)N)C	0
ZINC00268105	CC(=O)C[C@]1(C(C(=C(O1)N)C#N)(C#N)C#N)C	0
ZINC00268494	CC(=O)C1=C(C(=O)N([C@H]1c1cccnc1)Cc1ccccc1)O	0
ZINC00278415	C[C@H](C[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N)c1ccccc1	0
ZINC00282731	Cc1ccc(cc1)c1cc(n(n1)Cc1ccccc1)N	1
ZINC00287064	Cc1c(c(c(n1Cc1ccccc1)C(=O)c1ccccc1)N)C#N	1
ZINC00289526	C[C@@]1(C2(CCCCC2)[C@@H](C(=O)O1)C#N)c1ccccc1	0
ZINC00290272	CCOC(=O)[C@H](C(=O)N)[C@]1(C(=O)C=C(O1)c1ccccc1)O	0
ZINC00291498	c1ccc(cc1)n1c(nnn1)SCC(=O)N1CCOCC1	0
ZINC00292780	C[C@@H]1CC2=C([C@H](C(=C(O2)N)C#N)c2ccc(cc2)Cl)C(=O)C1	0
ZINC00295972	c1cc(sc1)c1csc(n1)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC00299667	c1ccc(cc1)CCNC(=O)/C=C/c1ccccc1	0
ZINC00302461	C[C@H]1CCc2c(sc3c2c(nc(n3)SCc2ccccc2)N)C1	1
ZINC00303917	CCOC(=O)[C@H]1CCCc2c1[nH]c1c2cccc1C(=O)[O-]	0
ZINC00308355	CC1([C@H]2CC[C@](C2)(C1=O)C(=O)N1CCOCC1)C	0
ZINC00308376	CCOC(=O)c1cnn(c1N)C(=O)c1ccccc1	0
ZINC00311058	CC[C@H](c1ccccc1)C(=O)N1CC[C@H](CC1)C(=O)N	1
ZINC00311711	c1ccc(cc1)CCC(=O)NCCc1ccccc1	0
ZINC00311745	CC(C)(C)CC(=O)Nc1ccc(cc1)Nc1ccccc1	0
ZINC00313965	COc1ccc2c(c1)cc(c(=O)o2)C(=O)N	1
ZINC00316965	c1ccc(cc1)CC(=O)N1CCN(CC1)C(=O)c1cccs1	0
ZINC00317379	CC[C@H](C(=O)c1ccccc1)OC(=O)c1ccc(cc1)NC(=O)C	0
ZINC00333600	CCOC(=O)C1=C(OC2=C([C@@H]1c1cccnc1)C(=O)CC(C2)(C)C)N	0
ZINC00334883	COc1cc(cc(c1OC)OC)[C@@H]1[C@H](O1)C(=O)c1ccccc1	0
ZINC00334959	c1ccc(cc1)Sc1c(ccc[nH+]1)N	1
ZINC00335064	c1ccc(cc1)Sc1ccc(cn1)S(=O)(=O)N	1
ZINC00337645	c1ccc2c(c1)nc(s2)NC(=O)/C=C/c1ccc2c(c1)OCO2	1
ZINC00339582	c1ccc(cc1)Cn1c(c(c(=O)[nH]c1=O)Cl)N	1
ZINC00339826	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccsc1)C(=O)C	0
ZINC00343637	c1ccc(cc1)Cn1cc(c(=O)c2c1cccc2)C(=O)[O-]	0
ZINC00351716	COC(=O)C1=C(SC(=C([C@@H]1c1ccc(cc1)F)C#N)N)N	0
ZINC00355006	CCOC(=O)[C@@]1(CC(=NN1C(=O)c1cccnc1)C)[O-]	0
ZINC00355898	C[C@@H](c1ccco1)[NH2+][C@@H](CC=C)c1ccccc1	0
ZINC00358489	Cc1c(cco1)C(=O)NNC(=O)Cc1ccccc1	0
ZINC00359056	COc1ccc2c(c1)sc(c2Cl)C(=O)NCCc1ccccc1	0
ZINC00366758	Cc1c(nc2ccccc2n1)c1nnc(n1N)SCc1ccccc1	1
ZINC00367777	c1ccc(cc1)N1C(=O)c2ccc(cc2C1=O)NC(=O)[C@@H]1CCCO1	0
ZINC00369027	CC1(Cc2c(sc3c2c(=O)n(c(n3)c2ccccc2)N)CO1)C	0
ZINC00370183	c1ccc(cc1)c1c(nc(nc1Cl)N)Cl	1
ZINC00376157	CCOC(=O)c1c(c(sc1NC(=O)Cc1ccccc1)C(=O)N)C	0
ZINC00381908	Cc1ccc(c(c1NC(=O)C)C)N	1
ZINC00383373	Cc1c(sc2c1c(=O)n(c(n2)SCc1ccccc1)N)C	1
ZINC00386198	CN(c1ccccc1)S(=O)(=O)c1cc(sc1)C(=O)N	1
ZINC00388612	Cn1c2c(c([O-])[nH]c1=O)n(c(=O)n2)C	1
ZINC00388818	CC(=O)[n+]1c2ccccc2n(c1Cc1ccccc1)C	0
ZINC00389025	Cc1cn(c(=O)[nH]c1=O)[C@H]1C=C[C@@H](O1)COC(=O)c1ccccc1	0
ZINC00389320	c1ccc(cc1)c1cnc(o1)c1ccccc1N	1
ZINC00394080	CC[C@H](C)[C@@H](c1ccccc1)C(=O)N	1
ZINC00394805	COc1cc(ccc1OCc1ccccc1)C(=O)OC	0
ZINC00395044	CC(C)(C)c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1O)N	1
ZINC00396245	c1ccc(cc1)CSCC(=O)N	1
ZINC00398193	c1c(cc(cc1Cl)Cl)NC(=O)N	1
ZINC00399532	C[C@@H](C(=O)N)NC(=O)OCc1ccccc1	0
ZINC00400075	CSCC(=O)c1ccccc1	0
ZINC00400491	COC(=O)N(c1ccccc1)S(=O)(=O)C	0
ZINC00402192	CCC[C@H]1OC[C@H](O1)c1ccccc1	0
ZINC00402310	COC(=O)[C@@]12CC=CC[C@]1(CC=CC2)C(=O)OC	0
ZINC00402724	C[C@H]([C@@H](C(=O)[O-])[NH3+])OCc1ccccc1	0
ZINC00403125	c1ccc(cc1)COC(=O)CC(=O)[O-]	0
ZINC00403316	c1ccc(cc1)COC(=O)NN	0
ZINC00405283	COC[C@H]1[C@H]2CC(=O)[C@@H]1C=C2	0
ZINC00406179	CC1(CC(=C(C(=O)C1)[C@@H](c1cccnc1)[C@@H](C#N)C(=S)N)O)C	1
ZINC00406940	C[C@@H](COC(=O)C(C)C)c1ccccc1	0
ZINC00407365	C[C@@]12CC[C@H]3[C@@]1(CO[C@@]2(C3)C(=O)NC)C	0
ZINC00407996	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccccc1)C#N)N)N	0
ZINC00408303	c1cc(c(cc1Cl)N)N1C(=O)CCC1=O	1
ZINC00408469	c1ccc(cc1)n1c(=O)c(c(c(=O)[nH]1)NN)Cl	1
ZINC00411114	c1cc(oc1)c1nnc(n1C[C@H]1CCCO1)SCC(=O)N	0
ZINC00415526	c1cc(ccc1C(=O)c1ccsc1N)Br	1
ZINC00415922	CC1([C@H]2CC[C@@]1(C(=O)C2)CS(=O)(=O)NC1CC1)C	1
ZINC00417761	CN(c1nc(cs1)c1ccccc1)C(=O)c1cccs1	0
ZINC00421658	CCOC(=O)c1c(c2cc3ccc(cc3nc2s1)OC)N	0
ZINC00421855	Cc1ccccc1c1nnc(o1)SCC(=O)NC1CCCCC1	1
ZINC00425142	Cc1ccc(cc1C)n1c(c(sc1=S)C(=O)N)N	1
ZINC00425178	COC(=O)c1c(n(c(=S)s1)c1cccc(c1)SC)N	0
ZINC00428837	c1ccc(cc1)CC(=O)OCn1c(=O)c2ccccc2nn1	0
ZINC00429442	Cc1csc(n1)NC(=O)c1c(c(c([nH]1)C)C(=O)C)C	1
ZINC00432576	CC1=C([C@]2(c3ccccc3NC2=O)C(=C(O1)N)C(=O)OC)C(=O)OC	0
ZINC00433709	CCc1c(sc(c1C(=O)N)NC(=O)c1cccc(c1C)[N+](=O)[O-])C	1
ZINC00433793	Cc1c(sc(c1C(=O)N)NC(=O)c1cccc(c1C)[N+](=O)[O-])C	1
ZINC00434678	c1ccc(cc1)c1cc2n(c1)c1ccccc1n2N	1
ZINC00441028	COc1cccc(c1)N1C(=O)/C(=C/c2ccoc2)/C(=O)NC1=S	1
ZINC00442700	Cc1ccccc1NC(=O)c1c(c(c(s1)N)C(=O)OC)C	0
ZINC00447932	CC[C@@H](C)c1ccc(cc1)OCc1nnc(s1)NC(=O)C	1
ZINC00448791	CC1(Cc2c(sc(c2C#N)NC(=O)c2cccc(c2)OC)CO1)C	0
ZINC00451925	c1c(cc(c(c1Cl)N)Cl)NC(=O)CCCC(=O)[O-]	1
ZINC00452895	CC(C)CNC(=O)c1ccc(cc1)NC(=O)c1cccs1	1
ZINC00453105	C[C@@H](C(=O)Nc1ccc(cc1)NC(=O)C)Oc1ccccc1	0
ZINC00453968	C[C@@H](C[NH+](C)C)OC(=O)[C@H](c1ccccc1)c1ccc(cc1)OC	0
ZINC00454865	c1ccc(cc1)n1cc(c(n1)c1ccc(cc1)F)/C=C(\C#N)/C(=S)N	1
ZINC00456273	Cc1cc(c(cc1C)O)NC(=S)NC(=O)Cc1ccc(cc1)Cl	1
ZINC00457376	CC(=O)Oc1ccccc1/C=C/1\C=C(OC1=O)c1ccccc1	0
ZINC00458072	c1ccc2c(c1)C(=O)N(C2=O)c1ccc(c(c1)C(=O)N)Cl	1
ZINC00459284	C[C@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2ccccc2)C1	1
ZINC00465042	Cc1cc(nc(n1)SCc1ccccc1)N	1
ZINC00471569	C[C@@H](C(=O)Nc1cccc(c1)C#N)Oc1cccc(c1)Cl	1
ZINC00471819	COC(=O)c1ccc(cc1)COC(=O)CNC(=O)c1ccccc1	0
ZINC00477585	c1ccc(cc1)[C@H]1C(=C(OC2=C1C(=O)C[C@@H](C2)c1cccs1)N)C#N	0
ZINC00478517	CCOc1c(c(nc(n1)C)[C@H](C(=O)c1ccccc1)C(=O)OCC)N	0
ZINC00480037	CCC1=C([C@]2(c3ccccc3NC2=O)C(=C(O1)N)C#N)C(=O)OC	0
ZINC00484190	COC(=O)c1cc(sc1N)Cc1ccccc1	0
ZINC00487037	Cc1cc2c(c(=O)o1)[C@H](C(=C(O2)N)C(=O)OC)c1ccccc1	0
ZINC00489022	CC1([C@H](OC(=O)C(C1=O)(C)C)/C=C/c1ccccc1)C	0
ZINC00494880	c1ccc(cc1)[C@]12CCCCC[C@H]1C2(Br)Br	0
ZINC00496319	Cc1c(c(c([nH]1)/C=N/NC(=S)N)c1ccccc1)C(=O)OC	0
ZINC00499591	CN(C)c1ccc(cc1)n1c(c(c2c1nc1ccccc1n2)C#N)N	1
ZINC00500570	c1ccc(cc1)/C=C(\C(=O)NN)/NC(=O)c1ccccc1Cl	1
ZINC00503195	c1ccc(cc1)OCC(=O)NC(=S)N1CCCC1	0
ZINC00503558	COC(=O)[C@H]1[C@@H](NC(=S)NC1=O)c1ccccc1	0
ZINC00503846	Cc1nc(c(n1c1ccc(cc1)OC)C(=O)OC)N	0
ZINC00508584	CCc1ccc(cc1)OCC(=O)NC(=S)N1CCOCC1	0
ZINC00520864	CC(C)n1c2ccccc2[nH+]c1NCc1cc(ccc1O)Cl	1
ZINC00521609	c1ccc(cc1)CCC(=O)Nc1nc(n(n1)c1ccccc1)N	1
ZINC00521794	Cc1ccc(cc1)n1cc(c(c1N)C#N)c1ccccc1	1
ZINC00525546	Cc1ccc(cc1)c1nnc(n1N)SCc1ccc(c(c1)C)C	1
ZINC00525894	COc1cccc(c1)[C@@H]1C[C@@H](n2c(nc(n2)N)N1)c1ccccc1	1
ZINC00526020	C[NH+](C)CCCn1cnc2c3ccccc3[nH]c2c1=O	1
ZINC00526263	c1ccc(cc1)C(=O)O[C@H]1CCN2C1=Nc1ccccc1C2	0
ZINC00528462	Cc1ccc2c(c1)[C@](C(=O)N2)(CC(=O)c1ccccc1[N+](=O)[O-])O	1
ZINC00528602	CCOC(=O)c1c(c2c3c(c(nc2s1)c1ccccc1)CCC3)N	0
ZINC00530658	Cc1ccc(cc1)[C@H]1C[C@@H](Nc2n1nc(n2)N)c1ccccc1	1
ZINC00531304	Cc1ccc(cc1)[C@H]1CC(=Nc2n1nnn2)c1ccc(cc1)Cl	1
ZINC00532765	c1ccc2c(c1)cccc2CSc1nnc(n1N)c1ccco1	1
ZINC00536723	Cc1cccc(c1C)NC(=O)C1=NN(C(=O)CC1)c1ccccc1	0
ZINC00542279	CC[C@@H](C)OC(=O)c1c2c(nc3ccccc3[nH+]2)n(c1N)CC=C	0
ZINC00543892	CC1=C(Sc2ccccc2N1)C(=O)Nc1ccc(cc1)OC	1
ZINC00545686	Cc1cc(n(n1)C(=O)CSc1nc2ccccc2s1)C	1
ZINC00546488	CCOC(=O)c1c(nc(s1)Nc1ccc(cc1)Br)C	0
ZINC00547414	CCOC(=O)[C@H]1CCCc2c1[nH]c1c2cccc1C(=O)N	0
ZINC00547434	CC(C)(C)C1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1)Cl)C#N	0
ZINC00549086	CCOC(=O)c1c(c2cc3c(nc2s1)CCCC3=O)N	0
ZINC00551264	c1ccc(cc1)c1cc(nc(n1)N1CCOCC1)C(=O)N	0
ZINC00551978	CC(C)(C)C1=C([C@H](C(=C(O1)N)C#N)c1ccccc1F)C#N	0
ZINC00556355	Cc1ccc(cc1N)c1nc2cc(ccc2o1)OC	1
ZINC00559019	CCN1C(=O)/C(=C/c2cccn2c2ccccc2)/NC1=O	0
ZINC00565968	c1cc(cc(c1)OC(=O)c1ccc(cc1)Cl)/C=N/NC(=O)N	1
ZINC00566433	Cc1ccc(n1c1ccccc1O)c1ccccc1	0
ZINC00571019	Cc1cc(c(cc1C)S(=O)(=O)N(C)c1ccccc1)C	0
ZINC00577756	Cc1ccc(c(c1)Br)OCC(=O)NCCc1ccccc1	0
ZINC00580724	Cc1ccc(c(c1)OCC(=O)Nc1ccccc1C(=O)N)C	1
ZINC00615378	c1cc(sc1)c1cc(no1)c1nnc(o1)N	1
ZINC00619991	CCOC(=O)c1c(n(nn1)c1c(non1)N)CSc1ccccc1	0
ZINC00622458	CC(C)c1cc(ccc1NC(=O)CSc1nc(cc(n1)N)N)I	1
ZINC00630549	Cc1cc(c(n1c1cc(ccc1Cl)Cl)C)C(=O)CSc1nc([nH]n1)N	1
ZINC00632606	COC(=O)c1c(n(nc1SC)c1cc(ncn1)Oc1ccccc1)N	0
ZINC00632770	c1ccc(c(c1)c1cn(c(=S)nc1N)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)Cl	0
ZINC00639202	c1ccc(cc1)C1=C([C@H](C(=C(O1)N)C#N)c1ccc(cc1Cl)Cl)C#N	0
ZINC00669115	CC1=C([C@@H](C(=C(S1)N)C(=O)OCc1ccccc1)c1ccoc1)C#N	0
ZINC00679190	CCOc1cc(cc(c1OCC(=O)OC)I)/C=C/1\C(=O)OC(=N1)C	0
ZINC00706629	CCOC(=O)C1=C(S[C@H]([C@@H]1c1ccccc1)C(=O)c1ccccc1)N	0
ZINC00713618	c1ccc(c(c1)/C=N/NC(=O)[C@@H]1[C@H]2[C@@H]1CC/C=C/CC/C=C\CC2)Br	1
ZINC00752618	C[C@@H]1CC2=C([C@@H](C(=C(O2)N)C#N)c2ccc(c(c2)Br)OC)C(=O)C1	0
ZINC00752975	Cc1c(c(nn1c1ccccc1)c1ccccc1)C(=O)OC	0
ZINC00757613	CCOC(=O)N1CCC(CC1)[NH2+]Cc1cccc(c1)Br	0
ZINC00791289	c1ccc(cc1)c1cc2c(s1)ncn(c2=O)CC(=O)N1CCOCC1	0
ZINC00803775	c1cc(c(c(c1)Cl)NC(=O)c1c(c2cc3c(nc2s1)CCCC3)N)Cl	1
ZINC00807056	c1ccc(cc1)S(=O)(=O)n1c(nc(n1)C(=O)N1CCOCC1)N	0
ZINC00807196	Cc1ccc(cc1)OCc1nnc(n1N)SCC(=O)N	1
ZINC00809311	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccoc1)C(=O)OCc1ccccc1	0
ZINC00813420	Cc1c(sc(n1)N)c1csc(n1)NCCc1ccccc1	1
ZINC00823835	Cc1ccccc1C(=O)N[C@@H](C(Cl)(Cl)Cl)[NH2+]C[C@@H]1CCCO1	0
ZINC00831507	Cc1cc(ccc1OCC(=O)Nc1ccc(cc1)c1ccccc1)Cl	0
ZINC00833345	COc1ccc(cc1N(CC(=O)OC)S(=O)(=O)c1ccccc1)Cl	0
ZINC00842316	CC(=O)Nc1cc2cc(cc(c2oc1=O)Br)Br	1
ZINC00858650	C[C@@H](Cc1ccccc1)NC(=O)c1ccc(cc1)Cl	0
ZINC00859961	COc1ccc(cc1)N1CCN(CC1)S(=O)(=O)c1ccccc1	0
ZINC00916987	COc1ccc(cc1)n1c(nnc1SCC(=O)N)c1ccccc1Br	1
ZINC00939938	Cc1c(sc(n1)N)C(=O)N/N=C/c1cccc(c1)Oc1ccccc1	1
ZINC00940743	CC1=C([C@H](n2c(=N1)nc([nH]2)c1cccs1)c1ccccc1F)C(=O)N	1
ZINC00947714	C=CCn1c(=O)c2cc(sc2nc1SCC(=O)N)c1ccccc1	1
ZINC00977726	CCOC(=O)C[NH2+][C@@H](c1ccccc1)c1cc(ccc1N)Br	0
ZINC00978648	c1ccc(cc1)c1ccccc1c1ccc(cc1)CC(=O)[O-]	0
ZINC00985093	c1ccc(cc1)N1CCN(CC1)C(=O)Cc1ccc(cc1)Br	0
ZINC00987580	C[C@@H](COC)NS(=O)(=O)c1c(cc(cc1C(C)C)C(C)C)C(C)C	0
ZINC00991667	C[C@@H](C(=O)c1ccccc1)OC(=O)c1cc(c(c(c1)Br)N)Br	0
ZINC00993855	CC(=O)O[C@@H](c1ccccc1)C(=O)Nn1c(nnn1)N	0
ZINC00994407	Cn1c(c(cn1)I)C(=O)N1CCc2c1cccc2	1
ZINC00994729	c1cc2c(cc1Cl)C(=O)N(C2=O)c1cc(ccc1C(F)(F)F)Cl	1
ZINC00995510	C[C@@H](CCc1ccccc1)NC(=O)C1(CCCC1)c1ccccc1	0
ZINC00996032	c1c(c(cc(c1F)F)Cl)C(=O)Nc1c(c2c(s1)CCCC2)C#N	1
ZINC00996962	CCOC(=O)c1c(c(sc1NC(=O)c1ccc(cc1)Cl)C(=O)N)C	0
ZINC00997234	CC1=NN([C@](C1)(c1ccc(cc1)N(C)C)O)C(=O)c1ccccc1	0
ZINC01001505	CCOC(=O)c1c(c2c(s1)cc(cc2Sc1ccccc1)[N+](=O)[O-])N	0
ZINC01002340	Cc1c(c(sc1C(=O)N)NC(=O)c1ccc(cc1)Cl)C(=O)OC	0
ZINC01006359	CC(=O)N(CC(=O)Oc1ccccc1[N+](=O)[O-])c1ccccc1	0
ZINC01035453	Cc1cc([nH+]c2c1c(c(s2)C(=O)N/N=C/c1ccc(cc1)OC)N)C	1
ZINC01039438	CN(c1c(cc(cn1)Cl)C(F)(F)F)N[C@H]1c2ccccc2C(=O)O1	0
ZINC01041128	c1ccc(cc1)c1ccc2c3ccccc3cc2o1	0
ZINC01043032	c1ccc(cc1)C(=O)NCc1nnc2n1cc(cc2Cl)C(F)(F)F	0
ZINC01052028	Cc1cc(ccc1NC(=O)[C@@H]1CCCO1)F	0
ZINC01052411	c1ccc(cc1)Cc1cc(c(s1)NC(=O)[C@H]1CCCO1)C(=O)N	0
ZINC01062065	CCSc1nc2ccc(cc2s1)NC(=O)CSc1ccccn1	1
ZINC01066713	CC(=O)Oc1ccc(cc1)C(=O)NCc1ccc(cc1)F	1
ZINC01082309	c1ccc(cc1)c1c2ccccc2c2nnnn2n1	0
ZINC01122382	c1ccc(cc1)[C@H]1CC(=O)NC(=N1)SCC(=O)Nc1ccc(cc1)Cl	0
ZINC01128367	Cc1ccccc1CNC(=O)c1ccc(cc1)c1ccccc1	0
ZINC01132670	CCc1ccc(cc1)NC(=O)c1ccccc1c1ccccc1	0
ZINC01141583	Cc1ccccc1CSCC(=O)N1CCN(CC1)c1cccc(c1)Cl	1
ZINC01147656	c1ccc(cc1)Oc1cccc(c1)C(=O)Nc1ccc(cc1)Br	0
ZINC01147928	Cn1c(nnc1SCC(=O)c1ccc(cc1)Cl)Cc1ccccc1	0
ZINC01156898	c1ccc(c(c1)c1ccc(o1)C(=O)Nc1ccc(c(c1)Cl)F)[N+](=O)[O-]	1
ZINC01161328	Cc1cc(cc(c1)O[C@H]1CCCC[C@@H]1NS(=O)(=O)c1ccccc1)C	0
ZINC01182786	Cn1c(nnc1SCC(=O)Nc1ccc(cc1)F)c1cccc(c1)N	1
ZINC01189374	c1ccc(cc1)NC(=O)c1ccc(o1)c1ccccc1Cl	0
ZINC01233731	C[C@@H](C(=C(Cl)Cl)Cl)OC(=O)[C@H]1CC=CC[C@@H]1C(=O)[O-]	0
ZINC01237198	c1cc(c(cc1Br)C(=O)[O-])N/N=C/1\C(=NC(=NC1=O)N)O	1
ZINC01238582	c1ccc(cc1)Cn1c(c(nn1)C#N)N	1
ZINC01252279	c1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)CCC(=O)Nc1cccnc1	0
ZINC01260217	CC(C)[C@@H]1Cc2c(sc3c2c(=O)n(c(n3)NN)c2ccccc2)CO1	0
ZINC01268683	CCO/C(=C\1/C(=NC(=S)[C@@]([C@@H]1c1ccccc1)(CC=C)C#N)C)/[O-]	0
ZINC01274814	CC1(Cc2c(sc3c2c(nc(n3)SCc2ccccc2)N)CO1)C	0
ZINC01299141	CC1([C@@H]2CC[C@]1([C@H](C2)OCC[N+](C)(C)Cc1ccccc1)C)C	0
ZINC01304663	C(#N)c1c([nH]nn1)Nc1c(non1)N	1
ZINC01326417	c1ccc(cc1)NC(=O)N1CCC(CC1)c1nc2ccccc2s1	0
ZINC01332764	CNC(=O)CSc1nnc(n1C)c1cccc(c1)C#N	1
ZINC01338226	CCOC(=O)c1cc2c(n1CC(=O)C(C)(C)C)cc(s2)C	0
ZINC01342893	Cc1cccc2c1nc1c(c2)c(c(s1)C(=O)OC(C)C)N	0
ZINC01352893	c1ccc(cc1)C(=O)Nc1ccc(cn1)NC(=O)c1cccs1	0
ZINC01355892	CCCc1nnc(n1C[C@H]1CCCO1)SCC(=O)N1CCC[C@H](C1)C	0
ZINC01386995	c1ccc(cc1)Sc1ccc(cc1[N+](=O)[O-])C(=O)N1CCOCC1	0
ZINC01387136	COC(=O)c1cccc(c1CN1CCN(CC1)c1ccccc1)N	0
ZINC01393198	C[C@@H](Cc1nnc(n1N)c1ccccc1)C(=O)[O-]	1
ZINC01393797	Cc1c(n2ccsc2n1)C(=O)Nc1ccc(cc1)OC	1
ZINC01393875	CC(=O)/C(=C\Nc1ccc(cc1)Oc1ccccc1)/c1ccccc1	0
ZINC01394873	Cc1nnc(n1Cc1ccccc1)c1cnn(c1N)C	1
ZINC01398238	CC(=O)/C(=C\Nc1cccc(c1)C(=O)OC)/c1ccccc1	0
ZINC01400687	c1ccc(cc1)n1cnc(n1)OCC(=O)N	1
ZINC01405431	c1ccc(cc1)c1ccc(cc1F)O	0
ZINC01407531	c1ccc(cc1)Cn1c2c(c(ncn2)N)nc1SCCC(=O)[O-]	1
ZINC01414232	CCOC(=O)c1c2nnc(c(n2cn1)N)C(=O)Nc1ccccc1	0
ZINC01422109	c1ccc(cc1)[C@H]1c2c(c3ccccc3sc2=O)OC(=C1C#N)N	1
ZINC01422528	Cc1cc(c2c3c(c(=O)n(c(n3)c3ccccc3)N)sc2n1)COC	0
ZINC01423838	c1ccc(cc1)c1c2cc(ccc2[nH]c(=O)c1Sc1nnc(s1)N)Cl	1
ZINC01424647	c1ccc(cc1)n1nc(c(n1)N)C(=O)OCc1ccc(cc1)C#N	0
ZINC01426117	CCc1nnc(s1)NC(=O)[C@H]1CCCN1C(=O)Nc1ccccc1	0
ZINC01426776	Cc1ccnc(c1)NC(=S)C(=O)N	1
ZINC01426847	Cc1c(c2c(s1)[C@H](C(=C(O2)N)C#N)c1ccccc1)C(=O)OC	0
ZINC01426960	Cc1ccc(cc1)[C@@H]1c2c(c(c(s2)C)C(=O)OC)OC(=C1C#N)N	0
ZINC01427828	Cc1c(c2c(s1)[C@H](C(=C(O2)N)C#N)c1ccsc1)C(=O)OC	0
ZINC01429456	c1ccc(cc1)n1nc(c(n1)N)C(=O)OCc1c(cccc1Cl)F	0
ZINC01438789	C[C@H](c1ccccc1)NC(=O)c1ccc(cc1)N	1
ZINC01440939	COC(=O)N[C@@H](Cc1ccccc1)C(=O)N	0
ZINC01472254	Cc1cc(nc2c1c(c(s2)C(=O)OC1CCCCC1)N)C	0
ZINC01480299	COc1cc(c(cc1OC)OC)[C@H]1C=C(NC(=S)N1)c1ccccc1	0
ZINC01504725	c1ccc(cc1)Cn1cc(cn1)c1ccc(cn1)C(=O)[O-]	0
ZINC01509767	Cc1ccccc1C(=O)Nc1c(c2c(s1)CCC2)C(=O)N	1
ZINC01562592	COC(=O)C([C@H](CC(=O)c1ccccc1)c1ccccc1)C(=O)OC	0
ZINC01566612	CCCCNc1ccccc1	0
ZINC01567840	c1ccc(cc1)CSc1nc(nc(n1)Nc1ccccc1)N	1
ZINC01575984	C[C@H](C(=O)N[C@H](CO)C(=O)N)NC(=O)OCc1ccccc1	0
ZINC01579165	COCC(=O)c1ccccc1c1ccccc1	0
ZINC01582604	CN(CCC(=O)OC)c1ccccc1	0
ZINC01587880	COC(=O)[C@@H](CC(=O)c1ccccc1)c1ccccc1	0
ZINC01589154	CCOC(=O)C(C)(C(=O)OCC)NC(=O)c1ccccc1	0
ZINC01594563	C[C@]1([C@@H](O1)C(=O)N)c1ccccc1	0
ZINC01595596	CC(=O)CCCS(=O)(=O)c1ccccc1	0
ZINC01597151	c1ccc(cc1)[C@H]1[C@@H](OC(=O)C1=O)CC1CCCCC1	0
ZINC01607349	C=CC(=O)OCCCS(=O)(=O)[O-]	0
ZINC01608615	CCOC(=O)C1(CC[NH2+]CC1)c1ccccc1	0
ZINC01614514	CC[C@@H]([C@H](c1ccccc1)O)[NH3+]	0
ZINC01616167	c1ccc(cc1)c1cn2c(ccnc2c1C(=O)N)C(=O)[O-]	1
ZINC01617454	CCOC(=O)/C=C(\N)/[C@H](C#N)C(=O)OCC	0
ZINC01621934	c1ccc(cc1)[C@@H]([C@H](c1ccc(cc1)Cl)C(=O)N)C(=O)N	1
ZINC01621986	CCOC(=O)/C=C(\c1ccccc1)/OC(=O)c1ccc(cc1)OC	0
ZINC01622078	C[C@](CC=C)(c1ccccc1)O	0
ZINC01625235	CC(C)C(=O)Nc1[nH]c(=O)c2c(n1)n(cn2)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC01640086	C[C@@H](C(=O)N)NC(=O)[C@@H](C)NC(=O)OCc1ccccc1	0
ZINC01640087	C[C@H](C(=O)N)NC(=O)[C@@H](C)NC(=O)OCc1ccccc1	0
ZINC01640097	CCC[C@@H](C(=O)N)NC(=O)[C@H](C)NC(=O)OCc1ccccc1	0
ZINC01640119	c1ccc(cc1)COC(=O)N[C@H](CC(=O)N)C(=O)N	0
ZINC01641127	CCCCCCCCS(=O)(=O)[O-]	1
ZINC01648434	CC[NH+](CC)C[C@@H](C(=O)c1ccccc1)Oc1ccccc1	0
ZINC01661067	CCCCOc1ccc(cc1N)C(=O)OC[C@H](CC)[NH2+]CCC	0
ZINC01664823	C[N+]1(CCOCC1)CC(=O)c1ccc(cc1)Br	0
ZINC01665748	C[C@H]1Cc2cc(c(cc2C=[N+]1C)OC)OC	1
ZINC01671147	c1ccc(cc1)S(=O)(=O)c1ccc(cc1N)C(F)(F)F	1
ZINC01677507	c1ccc(cc1)SC(=O)NCC(=O)[O-]	0
ZINC01684906	c1ccc(cc1)CC(CC(=O)c1ccccc1)(C(=O)[O-])C(=O)[O-]	0
ZINC01685207	CC[NH+](CC)CCCNC(=[NH2+])c1ccccc1	1
ZINC01687350	C1CCC(CC1)CCCC(=O)OCC(Cl)(Cl)Cl	0
ZINC01689111	CCCCOC(=O)CCOC(=O)Nc1ccccc1	0
ZINC01689219	Cc1ccc(cc1)[C@]1(OC[C@@H](O1)CCl)C	0
ZINC01689414	CC1([C@@H](O1)C(=O)N)C	0
ZINC01689810	c1ccc(cc1)COC(=O)N[C@@H](CC(=O)N)C(=O)[O-]	0
ZINC01690599	CCOC(=S)N	0
ZINC01692921	CC[C@@H]1C(=O)NC(=O)[C@@]1(C)c1ccccc1	0
ZINC01697404	CC(=CCC[C@@](C)(C=C)OC(=O)c1ccccc1N)C	0
ZINC01700833	c1cc(c(c(c1)Br)[N+](=O)[O-])C(=O)[O-]	1
ZINC01702633	CCOC(=O)N[C@@H](Cc1ccccc1)C(=O)[O-]	0
ZINC01705406	Cc1ccccc1CCOC(=O)c1cc(cc(c1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC01707303	c1ccc(cc1)COC(=O)C(=O)N	0
ZINC01715928	c1ccc(c(c1)C[C@H](c1ccc2c(c1)OCO2)C(=O)[O-])N	1
ZINC01718599	C[C@H]1C(=CC=CO1)C(=O)[O-]	0
ZINC01718953	c1c(c(nc(n1)Cl)N)F	1
ZINC01726995	c1ccc(cc1)NC(=O)c1ccc[n+](c1)CC(=O)N	1
ZINC01727130	c1ccc(cc1)/C(=N/NC(=O)N)/c1ccccn1	1
ZINC01727436	CCOC(=O)CNC(=O)c1cnc(nc1N)OCc1ccccc1	0
ZINC01730973	Cc1cccc(c1)N1CCN(CC1)C(=S)c1ccc(c(c1)OC)OC	1
ZINC01737371	c1ccc(cc1)CS(=O)(=O)/C=C/C(=O)[O-]	0
ZINC01738184	COCCNc1cc(nc(n1)c1ccccn1)c1ccccc1	0
ZINC01741462	Cc1ccc(cc1NC(=O)OCC(F)(F)F)NC(=O)OCC(F)(F)F	0
ZINC01741916	COc1cc(nc(n1)[C@@H](c1ccccc1)Sc1ccc(cc1)N)OC	1
ZINC01749105	Cc1ccccc1N1C(=O)/C(=C/c2ccccc2)/SC1=S	0
ZINC01749795	c1ccc(cc1)C(=O)COc1ccc(cc1)Cl	0
ZINC01752068	CCOC(=O)C(=O)NC(=O)C(c1ccccc1)c1ccccc1	0
ZINC01758873	C(=[NH2+])(c1cccc(c1)c1ccc(o1)c1ccccc1)N	1
ZINC01777015	c1ccc(cc1)N1C(=O)[C@@H](/C=[NH+]/CCCn2ccnc2)C(=O)N=C1S	0
ZINC01831874	CCOC(=O)C[N@@+]12CC[C@@H](CC1)[C@@H](C2)OC(=O)c1ccccc1	0
ZINC01834506	C/C=C/C[N+](C)(C)CC(=O)OCc1ccccc1	0
ZINC01837911	c1ccc(cc1)C(=O)COC(=O)CNC(=O)c1ccc(cc1)Br	0
ZINC01841546	C[N@@H+]1CCN(CC1)C1=NC(=O)/C(=C/c2c[nH]nc2c2ccccc2)/S1	0
ZINC01859747	CC1CCN(CC1)c1nc2c(n1CCOC)c(=O)[nH]c(=O)n2C	0
ZINC01887610	Cc1c2c(n(n1)C(=S)N)O[C@@H](C2)COCC#C	0
ZINC01891918	C[C@H](C(=O)SCC(=O)[O-])NC(=O)c1ccccc1	0
ZINC01922716	c1ccc(cc1)CSc1nnc(n1Cc1ccc(cc1)Cl)N	1
ZINC01923451	COC(=O)CSc1nnc(n1CC(=O)NCc1ccccc1)N	0
ZINC01926960	c1ccc(cc1)OCCCSc1nc2ccccc2s1	0
ZINC01954954	CCCCCCc1cc(c(cc1O)O)/C=N/NC(=O)c1ccccc1	0
ZINC01972486	COc1ccccc1NC(=O)COC(=O)CNC(=O)c1ccccc1	0
ZINC01986553	CCOc1ccccc1/C=C/C(=O)Nc1cc(c(cc1OC)Cl)C	1
ZINC01996125	c1cc(ccc1C(=O)OCC[C@H]1CCCC[NH2+]1)N	0
ZINC02008611	C[C@]1(OC[C@@H](O1)COC(=O)N)c1ccc(cc1)Cl	0
ZINC02011309	CCCCOC[C@@H](C)OC[C@@H](C)O	0
ZINC02014808	c1ccc(cc1)Cc1cc(co1)C(=O)[O-]	0
ZINC02015039	C[C@@H](Cc1cccc(c1)C(F)(F)F)[NH2+]CCOC(=O)c1ccccc1	0
ZINC02017872	Cc1ccccc1OC[C@H](COC(=O)COc1ccc(cc1)F)O	0
ZINC02022467	Cc1cc2c(cc1C)NP(=S)(N2)c1ccccc1	0
ZINC02027421	c1cc2c(cc1N)ncn2CCCCO	1
ZINC02029729	CN(CCOP(=O)([O-])[O-])C(=[NH2+])N	1
ZINC02034887	C[C@H]1CCCC[N@@H+]1CCCOC(=O)c1ccccc1	0
ZINC02041388	CC[C@@](COC(=O)N)(c1ccccc1)O	0
ZINC02041777	C[C@@H](C(=O)OC1CCCCC1)OC(=O)C=C	0
ZINC02043262	c1nc(c2c(n1)n(cn2)[C@@H]1CCCCO1)N	0
ZINC02045091	CC[C@@H](CC1(OCC(CO1)(C)C)C)C(=O)[O-]	0
ZINC02097591	CCc1cc2c(cc1OCC(=O)OC)occ(c2=O)c1csc(n1)C	0
ZINC02101557	CCCOC(=O)c1c(c(sc1NC(=O)Cc1ccccc1)C)CC	0
ZINC02104794	C[C@@]1(CC1(Cl)Cl)C(=O)Nc1c(c(cs1)c1ccccc1)C(=O)N	1
ZINC02131332	c1cc(cc2c1cc(c(=O)o2)c1cc(=O)oc2c1ccc(c2O)O)O	1
ZINC02145284	COC(=O)C(=C(Cl)Cl)C[C@@]1(CC1(Cl)Cl)c1ccccc1	0
ZINC02146532	CC(C)OCCCNC(=O)CN(C)S(=O)(=O)c1ccc(c(c1)Cl)OC	0
ZINC02147355	c1ccc(cc1)COC(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC02155456	CSCC[C@@H](C(=O)[O-])NC(=O)NCCc1ccccc1	0
ZINC02167170	Cc1cccc(c1N(C)C(=O)[C@H](c1ccccc1)Cl)C	0
ZINC02200571	c1ccc(cc1)C1=C([C@@H](C(=C(O1)N)C#N)c1cccc(c1Cl)Cl)C#N	0
ZINC02221831	Cc1c(cccc1Cl)NC(=O)[C@@H]1CC(=O)N=C(S1)N	1
ZINC02229734	CCCCCSc1nc2c(c3c(s2)CCC3)c(=O)n1c1ccccc1	0
ZINC02236397	Cc1cc2c(c(=O)n1C)[C@@H](C(=C(O2)N)C#N)Cc1ccccc1	1
ZINC02243413	c1cc(c(cc1F)Cl)NN	1
ZINC02243965	c1csc2c1c(ncn2)N	1
ZINC02243996	CC(C)(C)OC(=O)N[C@@H](Cc1ccc(cc1)C(=O)N)C(=O)[O-]	0
ZINC02250785	CC[C@@]1(Cc2c(sc3c2c(=O)n(c(n3)SC)c2ccccc2)CO1)C	0
ZINC02257412	COC(=O)[C@](C(F)(F)F)(NC(=O)c1ccccc1)O	0
ZINC02271072	CC[C@]1(Cc2c(sc3c2c(nc(n3)SCC=C)N)CO1)C	0
ZINC02273764	CCCCC[C@]1(C[C@](OC1=O)(C)c1csc(n1)N)C(=O)OCC	0
ZINC02274775	CC(C)CCOC[C@@H](C[C@@H](Cc1ccccc1)C(=O)NN)O	0
ZINC02275896	C1CCc2c(c(c(n(c2=S)N)N)C#N)C1	1
ZINC02281054	c1ccc(cc1)c1c2cc(ccc2nc(n1)NCCCO)Cl	0
ZINC02289778	CC(C)COC[C@@H](CC(C(=O)NN)C(=O)NN)O	0
ZINC02293346	c1ccc(cc1)c1c(c2ccc(cc2)Br)[nH+]c([nH]1)c1cccc(c1)I	0
ZINC02295986	CC1(CC2=C([C@@H](C(=C(O2)N)C(=O)OC)c2cccc(c2)Br)C(=O)O1)C	0
ZINC02300830	CCCCOC(=O)CCc1c(nn(c1C)c1ccccc1)C	0
ZINC02311733	Cc1c(c2c(c(sc2nc1C)C(=O)c1ccc2c(c1)OCCO2)N)C	1
ZINC02324045	C/N=C/1\N(C(=O)/C(=C/c2ccccc2OCC(=O)OC)/S1)C	0
ZINC02332858	c1ccc(cc1)[C@@H]1c2cc(ccc2N[C@H](O1)c1ccc(cc1)Br)Br	0
ZINC02350962	Cc1ccc(cc1)S(=O)(=O)N[C@@H](CSCSC)C(=O)OC	0
ZINC02365505	Cc1cc2c(c(c1Cl)C)c(cc(=O)o2)C[N@@H+]1CCCC[C@H]1C	1
ZINC02382167	COc1c(ccc(c1F)F)F	1
ZINC02391066	C[C@H]([C@@H](C(=O)N)NC(=O)OCc1ccccc1)O	0
ZINC02403609	C[C@@H](c1nnc(o1)SC/C=C/c1ccccc1)NC(=O)OC(C)(C)C	0
ZINC02428548	CCN1C(=O)/C(=C/c2nc(c(o2)N2CCOCC2)C#N)/SC1=S	0
ZINC02455209	COc1ccc(cc1)n1cc(c2c1ncnc2Cl)c1ccccc1	0
ZINC02465850	c1ccc(cc1)CC1=NCCn2c1ccc2	0
ZINC02469433	COC(=O)[C@](c1ccc(cc1)N)(C(F)(F)F)O	0
ZINC02474154	CCCCCC[C@@H]1c2c(c3ccccc3oc2=O)OC(=C1C#N)N	1
ZINC02489305	CS(=O)(=O)n1c(nc(n1)C(=O)N1CCOCC1)N	0
ZINC02493396	Cc1cccc(c1)OCCCCCn1cc[nH+]c1	1
ZINC02494652	Cc1cc(ccc1NC(=O)C(=O)NCc1ccccc1)Cl	0
ZINC02506758	CCOC(=O)c1ccccc1Oc1ccccc1	0
ZINC02507103	COC(=O)c1ccccc1CS(=O)(=O)N	0
ZINC02508146	C1C[C@H](OC1)COP(=O)(OC[C@@H]1CCCO1)OC[C@@H]1CCCO1	0
ZINC02508442	Cc1cccc(c1)c1cnn(c1N)c1ccccc1	1
ZINC02508488	Cc1c(c(n(n1)c1ccccc1)N)c1ccc(cc1)Cl	1
ZINC02509821	CC(C)(C)OC(=O)N1CCC[C@H]1c1ccc(cc1)N	0
ZINC02511824	COC(=O)c1ccc(cc1)[C@H](CC(=O)N)NC(=O)C(F)(F)F	0
ZINC02512584	c1ccc(cc1)C1(CCCC1)C(=O)N1CCN(CC1)c1cccc[nH+]1	0
ZINC02512972	c1ccc(cc1)COC(=O)N[C@H]1CC[C@H](CC1)[NH3+]	0
ZINC02516778	Cc1c(cc(c2c1O[C@H](CC2=O)c1ccccc1)OC)OC	0
ZINC02520652	Cc1cc(n(n1)Cc1cc(ccc1Cl)Cl)C(=O)NN	1
ZINC02522720	CC(=O)N[C@@H]1CC[NH2+]C1	1
ZINC02525512	CCOC(=O)N(c1ccccc1)c1ccccc1N	0
ZINC02526212	c1cc(c(nc1)Br)C(F)(F)F	1
ZINC02527135	c1coc(n1)C(=O)NN	1
ZINC02527490	c1ccc(cc1)COC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC02528659	COC(=O)c1c(c2c(s1)c1ccccc1CC2)N	0
ZINC02529612	c1cc(cc(c1)OC(=O)c1ccc(cc1Cl)Cl)/C=N/NC(=S)N	1
ZINC02534321	CC(=O)c1ccc(cc1)OCc1ccc(o1)C(=O)OC	0
ZINC02534866	COc1ccccc1OCn1ccc(n1)N	1
ZINC02535764	CC(C)(C)/N=C/C(=N/C(C)(C)C)/C#N	1
ZINC02537818	Cc1c(c(n(n1)COC)C)N	0
ZINC02537841	c1c(c(nn1CC[NH3+])C(F)(F)F)Cl	1
ZINC02541259	CC(C)(C)c1c(n(nn1)C)N	1
ZINC02541327	c1c(c(cc(c1N)Br)F)C(F)(F)F	1
ZINC02546173	CCOC(=O)c1cccc(c1)NN	0
ZINC02547854	c1ccc(cc1)COC(=O)CC[C@H](C(=O)N)N	0
ZINC02548148	c1ccc(cc1)COC(=O)N=C(C(F)(F)F)C(F)(F)F	0
ZINC02550057	COC(=O)/C(=C(\Nc1ccccc1)/SC)/C#N	0
ZINC02555360	CCCCOC(=O)c1cc2c3ccccc3[nH]c2cn1	0
ZINC02557699	c1cc(ncc1C(F)(F)F)C(=[NH2+])NO	1
ZINC02557710	COC(=O)c1c(c(cs1)c1ccccc1)N	0
ZINC02558504	Cc1ccc(cc1)CNC(=O)c1c2c(sc1N)C[C@H](CC2)C(C)(C)C	1
ZINC02562426	Cc1cc(c(cc1c1ccccc1)OC)N	1
ZINC02562428	COc1ccc(cc1N)Oc1ccccc1	1
ZINC02562478	CC(C)(C)OC(=O)N[C@@H](CC(=O)N)CO	0
ZINC02564016	c1ccc(cc1)C[C@H]1c2ccccc2C(=O)O1	0
ZINC02564248	CCn1c(c(cn1)c1cc(nc2c1c(c(s2)C(=O)N)N)C(F)F)C	1
ZINC02564763	c1c(con1)C#N	1
ZINC02565714	Cc1cc(nc(n1)N)N1CCOCC1	0
ZINC02567792	CCO/C(=C/C(=O)[O-])/N	0
ZINC02568282	c1ccc(cc1)C(=O)O[C@H]1C[C@H]2[C@@H]([C@@H]1CO)CC(=O)O2	0
ZINC02569805	C(C[C@@H](C(=O)N[C@H](CC(=O)[O-])C(=O)[O-])[NH3+])CNC(=[NH2+])N	1
ZINC02573747	c1ccc(cc1)CC1CCN(CC1)C(=O)Nc1cccc(c1)Cl	0
ZINC02577145	Cn1c(=O)c(c(n(c1=O)Cc1ccccc1)N)N(C)C=O	1
ZINC02578976	c1ccc(cc1)COc1cccc(c1)NN	1
ZINC02579064	COC(=O)[C@H](CCCNC(=[NH2+])N)NC(=O)c1ccccc1	0
ZINC02582998	CC(C)(C)OC(=O)N[C@@H](Cc1ccc(c(c1)N)O)C(=O)[O-]	0
ZINC02584046	c1cc(ncc1N)C(=O)[O-]	1
ZINC02585151	c1ccc(cc1)NC(=[NH2+])N1CCOCC1	0
ZINC02588648	c1ccc(cc1)Sc1ccc2c3c1C(=O)c1ccccc1c3on2	0
ZINC02590530	c1cc(ccc1[C@@H]1CC(=[NH+]c2n1nnn2)c1ccc(cc1)Cl)F	1
ZINC02598908	C1COCCN1C(=O)Cc1nnc(s1)N	0
ZINC02599146	c1ccc(cc1)COC(=O)Nc1cccc(c1)C(=O)C1CC1	0
ZINC02630961	C[N@H+](Cc1c(cccc1Cl)F)C[C@H](COCc1cccs1)O	0
ZINC02636435	COc1ccc(cc1)OCCSc1nn(c(=S)s1)c1ccccc1	0
ZINC02639237	Cc1ccc(cc1)c1nnc(n1N)SCC(=O)NC(=O)NCCOC	0
ZINC02640776	C[C@@H](C(=O)N)OC(=O)c1ccccc1c1ccc(cc1)C(F)(F)F	0
ZINC02648397	CCc1ccc(cc1)c1c(cn(n1)c1ccccc1)C(=O)N	1
ZINC02648398	COc1ccccc1c1c(cn(n1)c1ccccc1)C(=O)N	1
ZINC02653355	c1cc(ccc1C#N)C(=O)OCC(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC02655023	C[C@H](C(=O)NC(=O)N)OC(=O)CCCOc1ccccc1	0
ZINC02665569	c1ccc(cc1)C(=O)COC(=O)CCSCc1ccc(cc1)[N+](=O)[O-]	0
ZINC02694478	CC[C@@H](C)c1ccccc1OC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	1
ZINC02695639	COC(=O)Nc1c(nc(s1)c1ccccc1)c1ccccc1	0
ZINC02697931	Cc1ccccc1[C@H]1C(=C(OC(=C1C(=O)OC)C)N)C#N	0
ZINC02732066	CCn1c(nnc1SCC(=O)NN)[C@H]1C[C@H]1c1ccc(cc1)Cl	1
ZINC02732312	CCn1c2c(c(n1)C)c(cc(n2)c1ccccc1)C(F)(F)F	0
ZINC02738146	c1ccc(cc1)[C@H]1C[C@H](n2c(c(cn2)C(=O)NN)N1)C(F)F	1
ZINC02743242	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)c1ccccc1	0
ZINC02743621	Cc1ccc2c(c1)sc(n2)c1ccc(cc1)NC(=O)COC	0
ZINC02748637	c1ccc(cc1)C1=N/C(=C/c2cc(ccc2OCC(=O)N)Br)/C(=O)O1	0
ZINC02751385	CCCCc1ccc(cc1)c1csc(c1C(=O)OC)N	0
ZINC02752619	CCCOC(=O)c1ccc(cc1)NC(=O)/C=C/c1cccs1	0
ZINC02760102	c1ccc(cc1)NC(=O)COc1ccc(cc1/C=N/NC(=S)N)Br	1
ZINC02763316	CC(C)OC(=O)c1ccc(cc1)NC(=O)c1ccc(s1)Br	0
ZINC02790381	CCCCc1ccc(cc1)NC(=O)[C@H](CC)Oc1ccccc1	0
ZINC02803384	C[C@@H]1CCc2c(c(no2)C(=O)NC2CCCCCC2)C1	1
ZINC02813790	Cc1ccc2c(c1)c(=O)c(c(n2Cc1ccccc1)C)Br	0
ZINC02817446	COc1ccc(cc1OC)CCNC(=O)CSc1nnc(s1)N	1
ZINC02821244	c1cc(ccc1C(=O)N)/N=C\c1cc(ccc1[O-])[N+](=O)[O-]	1
ZINC02823403	Cc1ccc(c(c1)CC=C)OCCOCC[N@H+]1C[C@H](O[C@H](C1)C)C	0
ZINC02853573	C[C@H](c1ccccc1)NC(=O)C(=O)NCC[NH+](C)C	0
ZINC02853669	CCCCCc1nnc(s1)NC(=O)CS(=O)(=O)Cc1ccccc1	0
ZINC02858357	c1ccc(cc1)CCNC(=S)NNC(=O)c1ccc(cc1)C(=O)N	1
ZINC02860726	CC1(Cc2c(c(c(c(c2C#N)N)C#N)SC)CO1)C	0
ZINC02864284	C[C@H](C(=O)NCC(C)C)N(c1ccc(cc1)Cl)S(=O)(=O)C	1
ZINC02864366	Cc1c2c([nH]c1C(=O)OC(C)C)CC(CC2=O)(C)C	0
ZINC02865305	COCCSc1ccccc1C(=O)Nc1ccccc1C#N	0
ZINC02869485	COC(=O)[C@H](CO)NC(=O)c1ccccc1	0
ZINC02870414	c1ccc(cc1)[C@H](CNC(=O)C(=O)NC1CCCCC1)O	0
ZINC02874902	CCCC[n+]1c2ccccc2sc1Cc1ccccc1	0
ZINC02876440	COc1cc(cc(c1OCCc1ccccc1)Cl)C#N	0
ZINC02878114	Cc1ccc(cc1C)Nc1[nH+]c2ccccc2c(n1)N	1
ZINC02884270	Cc1cc2c(c(c1N)Br)nn(n2)c1cccc2c1cccc2	1
ZINC02884523	c1ccc(cc1)c1cn(nc1N)S(=O)(=O)c1ccc(cc1)Br	1
ZINC02911724	CCCCCCCCCSc1nc([nH]n1)N	1
ZINC02918319	C[C@H](CCc1ccccc1)NC(=O)C(=O)Nc1ccccc1	0
ZINC02918326	c1cc(ccc1C1=C[C@@H](n2c(=N1)[nH+]c[nH]2)c1cc(ccc1F)Br)I	1
ZINC02918714	c1cc(c(c(c1)Cl)[C@@H]1C[C@@H]([NH+]=c2n1[nH]cn2)c1ccc(cc1)I)F	1
ZINC02972273	CCCC(=O)Nc1cc(ccc1C)c1nc2cccnc2s1	1
ZINC02985383	C[C@@H](C(=O)NCCSc1ccc(cc1)Cl)SCc1ccccc1	0
ZINC03003170	Cc1ccc(c(c1)OCCC[N@@H+]1C[C@@H](O[C@H](C1)C)C)C(C)C	0
ZINC03003591	c1ccc(cc1)COc1ccc(cc1)OCCCC[NH+]1CCOCC1	0
ZINC03046235	CCOC(=O)c1c(c2c(nc(nc2s1)SC)c1ccccc1)N	0
ZINC03051922	CCOC1=C([C@@](C(=C(C1=O)Cl)OCC)(C#Cc1ccccc1)O)Cl	0
ZINC03086379	c1cc(ccc1NC(=O)[C@H]1CCCC[C@@H]1C(=O)[O-])S(=O)(=O)N	1
ZINC03087975	CCOC(=O)[C@H]([C@H](c1ccccc1)C(C#N)C#N)C(=O)C	0
ZINC03121623	CCCOP(=O)(C(=C(Cl)Cl)NC(=O)c1ccccc1)OCCC	0
ZINC03122269	c1ccc(cc1)C(=O)N[C@H](C(Cl)(Cl)Cl)NC(=S)N1CCOCC1	0
ZINC03123278	Cc1ccccc1NC(=S)N[C@H](C(Cl)(Cl)Cl)NC(=O)c1ccccc1	0
ZINC03132601	C[C@@H](c1ccccc1)[C@@H](C)O	0
ZINC03132800	C[C@H](C(=O)c1ccccc1)[n+]1cccc2c1cccc2	0
ZINC03133963	CC(C)(C)OC(=O)N[C@H](CCC(=O)OCc1ccccc1)C(=O)N	0
ZINC03137640	c1ccc(cc1)c1nnc(n1N)SCC#N	1
ZINC03141162	CC[NH+](CC)CCCn1cccc1C=O	1
ZINC03147627	CC[C@]1(C[C@]2(CCC[N@H+](C2)CCC(=O)c2ccccc2)CCO1)C	0
ZINC03151124	c1ccc(c(c1)CNC(=O)C(=O)NCc1ccccc1F)F	1
ZINC03185270	CC1=C(CS[C@@]2(C1)C(=NN(C2=O)c1ccccc1)N)C	1
ZINC03216287	C[C@@H](CCc1ccccc1)NC(=O)COC(=O)c1ccc(cc1)C#N	0
ZINC03224855	CCN(c1ccccc1)C(=O)COC(=O)c1ccc(cc1)C(C)C	0
ZINC03237534	C[C@H]1CCC[C@@H](N1C(=O)COC(=O)CCc1ccccc1)C	0
ZINC03241875	c1ccc(cc1)Sc1ccccc1NC(=O)COC(=O)c1ccco1	0
ZINC03246598	C[C@H](c1ccccc1)NC(=O)COC(=O)c1ccco1	0
ZINC03247076	CN(Cc1ccccc1)C(=O)COC(=O)c1cc(c(cc1OC)N)Cl	0
ZINC03247238	CC(C)(C)N(Cc1ccccc1)C(=O)COC(=O)c1cccc(c1)F	0
ZINC03248041	CN(c1ccccc1)C(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC03249773	c1ccc(cc1)C(=O)NCC(=O)NCc1ccc2c(c1)OCO2	0
ZINC03253388	c1ccc(cc1)NS(=O)(=O)c1ccc(cc1)C(=O)N1CCOCC1	0
ZINC03255939	COCCNC(=O)/C(=C/c1cccc(c1)Oc1ccccc1)/C#N	0
ZINC03260224	CC(C)N(c1ccccc1)C(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC03265225	c1ccc(cc1)Oc1ccc(cc1)NC(=O)c1c(nccn1)C(=O)[O-]	0
ZINC03267727	c1ccc(cc1)C1=C(N(CC1=O)C[C@@H]1CCCO1)N	0
ZINC03271859	c1ccc(cc1)C(=O)OCC(=O)N(C1CCCCC1)C1CCCCC1	0
ZINC03276857	c1ccc(cc1)[C@H](C(=O)Nc1nc(cs1)c1ccc(cc1)F)Cl	0
ZINC03282509	Cc1c(c2c(s1)nc1n(c2=O)CCC1)c1ccccc1	0
ZINC03290921	c1ccc(cc1)Oc1ccccc1C(=O)O[C@H]1CCCCC1=O	0
ZINC03291800	c1ccc(c(c1)C(=O)OCC(=O)Nc1ccc(cc1)C(=O)N)Br	0
ZINC03295650	c1ccc(cc1)NC(=O)CSc1nnc(n1N)c1ccc(cc1)Cl	1
ZINC03298029	c1ccc(cc1)CNS(=O)(=O)c1cccc(c1)C(=O)OCC(=O)N	0
ZINC03306833	Cc1cc(c(c(c1C)S(=O)(=O)NCc1ccc(cc1)S(=O)(=O)N)C)C	1
ZINC03307917	CNC(=S)NNC(=O)[C@H]1COc2ccccc2O1	1
ZINC03313519	CC(C)CCNc1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	1
ZINC03313523	COCCNc1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	0
ZINC03316797	c1ccc(cc1)/C=C/S(=O)(=O)NCC(=O)O[C@@H]1CCOC1=O	0
ZINC03319348	Cc1ccc(cc1NC(=O)c1ccco1)C(=O)OCC(=O)NCC=C	0
ZINC03328121	COc1ccc(c(c1)OC)c1csc(n1)Nc1ccc(cc1)Cl	1
ZINC03332032	C[C@H](CCc1ccccc1)NC(=O)COC(=O)CSc1nnc(s1)N	0
ZINC03336058	CC[C@H](C)Cc1c(sc(c1C(=O)OCC)N)C	0
ZINC03337032	c1ccc(cc1)c1ccccc1NC(=O)c1ccc(cc1)NC(=O)N	1
ZINC03341758	CN(C)S(=O)(=O)c1ccc(cc1)C(=O)OCC(=O)N1CCOCC1	0
ZINC03349592	c1ccc(cc1)c1nc(cs1)CC(=O)OCC(=O)NC(=O)N	0
ZINC03360147	c1cc(cnc1)C(=O)NNC(=S)Nc1ccc(cc1Cl)Cl	1
ZINC03369707	c1cc(c(nc1)Cl)NC(=O)COC(=O)c1cc(ccc1Cl)Cl	0
ZINC03374816	Cc1cccc(c1Nc1nnc(s1)SCC(=O)c1ccccc1)C	0
ZINC03380212	C[C@H](C(=O)N)OC(=O)c1ccccc1Oc1ccccc1	0
ZINC03387010	c1ccc(cc1)c1nc(cs1)COC(=O)Cc1c(cccc1Cl)F	0
ZINC03391909	C[C@@H](C(=O)Nc1cccc(c1)Cl)OC(=O)c1ccc(cc1)OC	0
ZINC03398403	c1ccc(cc1)C(=O)OCC(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC03407388	Cc1ccc(o1)/C=C/C(=O)OCC(=O)NCC(F)(F)F	0
ZINC03407713	c1ccc(cc1)NC(=O)CS[C@H](CC(=O)[O-])C(=O)[O-]	0
ZINC03408738	c1cc(ccc1COC(=O)c1ccc(cc1)NC(=O)N)[N+](=O)[O-]	0
ZINC03411447	Cc1nnc(n1Cc1ccccc1)SCc1ccc(cc1)C(=O)OC	0
ZINC03413708	C[C@@H]1CCCCN1C(=O)c1ccc(cc1)C(=O)c1ccccc1	0
ZINC03415190	CCc1cccc(c1NC(=O)c1cc(cc(c1I)Cl)Cl)C	1
ZINC03416960	Cc1c(nc([nH]1)S[C@H](C)C(=O)N)Cc1ccccc1	1
ZINC03417458	C[C@@H]1CN(C[C@H](O1)C)C(=O)c1ccc(cc1)Oc1ccccc1	0
ZINC03423078	CN(Cc1ccc(cc1)OC(F)F)C(=O)c1cc2ccccc2o1	1
ZINC03426947	CC(C)(C)CC(=O)Nc1cc(ccc1N1CCOCC1)Cl	0
ZINC03427142	c1cc(oc1)c1nnc(o1)NC(=O)c1ccc(cc1)Br	1
ZINC03430828	Cc1ccccc1Nc1nc(nc(n1)N)COC(=O)c1cccn1C	0
ZINC03441585	C[C@@H](C(=O)Nc1ccccc1)Sc1ccc(cc1)Br	0
ZINC03443413	Cc1ccc(cc1C)C(=O)O[C@H](C)C(=O)NC(=O)N	0
ZINC03446626	CC[C@@H](c1ccccc1)C(=O)OCC(=O)Nc1ccc(cc1)C	0
ZINC03451267	c1cc(c(cc1C(=O)OCC(=O)Nc1cc(ccc1F)F)N)Cl	0
ZINC03451387	CCCn1c(cc(c1C)C(=O)COC(=O)c1ccc(c(c1)N)Cl)C	0
ZINC03453556	c1nc(c2c3c(sc2n1)CCC3)N1CCC[C@@H]1C(=O)N	1
ZINC03456039	Cc1ccccc1SCC(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC03458946	C[C@H](C(=O)N)OC(=O)c1cn(nc1c1cccs1)c1ccccc1	0
ZINC03460406	C[C@H](C(=O)N)OC(=O)c1cn(nc1c1ccccc1)c1ccccc1	0
ZINC03465704	c1ccc(cc1)C(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC03479185	CCNC(=O)NC(=O)[C@@H](C)OC(=O)c1ccc2c(c1)scn2	0
ZINC03486548	c1ccc(cc1)OCCC(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC03487596	CC(C)C[C@H]1C(=O)N(C(=O)N1)CC(=O)NCc1ccc(cc1)Cl	1
ZINC03492541	c1ccc(cc1)CCc1ccccc1C(=O)OCC(=O)N	0
ZINC03498217	c1ccc(cc1)CNC(=O)COC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC03512369	c1cc(ccc1C(=O)N)NC(=O)COC(=O)c1ccc(cc1)Cl	0
ZINC03520862	C[C@@H](C(=O)Nc1ccc(cc1)S(=O)(=O)N)OC(=O)c1ccccc1	0
ZINC03521361	Cc1cc(c(n1c1ccccc1)C)C(=O)O[C@H](C)C(=O)NC(=O)N	0
ZINC03525603	c1ccc(cc1)/C=C/C=N/NC(=O)c1ccc(cc1)O	0
ZINC03546344	C[C@@H](C(=O)NC1CCCC1)Sc1nncn1c1ccccc1	0
ZINC03559807	COc1ccc(cc1Cl)NC(=O)CNC(=O)c1ccccc1Cl	1
ZINC03563394	c1ccc(cc1)c1cc(n(n1)c1ccccc1)C(=O)OCC(=O)N	0
ZINC03565726	Cc1ccc(cc1C)OCC(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC03570295	c1ccc(cc1)CNC(=O)/C(=C/c1ccccc1I)/C#N	0
ZINC03572718	c1ccc(cc1)c1nnc(o1)SCC(=O)NC(=O)N	1
ZINC03587085	CC(C)(C)c1ccc(cc1)CS(=O)(=O)c1cccc[n+]1[O-]	1
ZINC03599082	c1ccc(cc1)SC[C@H]1C[NH+]=C(O1)N	0
ZINC03599386	c1ccc(cc1)C[C@@]1(C(=O)N(C(=O)N1)CC(=O)N)c1ccccc1	1
ZINC03606388	CCOc1ccc(cc1)NC(=O)COc1ccc(cc1)n1cnnn1	1
ZINC03609509	c1ccc(cc1)[C@@H]1[C@H]([NH+]=C(O1)N)C	0
ZINC03615652	c1ccc(cc1)NC(=[NH2+])c1ccccc1Cl	1
ZINC03620085	c1cc(ccc1OCc1nnc(o1)N)Cl	1
ZINC03627308	c1ccc(cc1)[C@@H]1CC(=O)N(C1=O)c1ccc(cc1Br)S(=O)(=O)N	1
ZINC03634850	c1ccc(cc1)OCCCSC(=[NH2+])N	1
ZINC03639152	c1ccc(cc1)C1(CCCCC1)C(=O)N	1
ZINC03648567	C[C@@H](C[N@H+](C)Cc1ccccc1)OC(=O)[C@@H]1COc2ccccc2O1	0
ZINC03650210	c1c(c(ncn1)N)CO	1
ZINC03656498	C[C@H](C(=O)[O-])Sc1nc2c(ncnc2n1Cc1ccccc1)N	1
ZINC03705189	Cc1cccc(c1C)[C@@H]1C[C@H](C[NH2+]1)C	1
ZINC03843413	CC(C)([C@@H](CC(=O)[O-])c1ccccc1)C(=O)OC	0
ZINC03843610	C[C@@]12CCCC([C@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C)(C)C	1
ZINC03844627	c1ccc(cc1)/C=C/c1cc2c(cc1N)N[C@@H](C2)c1ccccc1	1
ZINC03845458	c1ccc(cc1)c1c[nH]c(=O)nc1	0
ZINC03846093	CCO[C@@H]1[C@H]([C@@H](C=C(O1)C(=O)N)C)Br	0
ZINC03847454	COC(C[NH2+][C@@H](c1ccccc1)[C@@H](c1ccccc1)O)OC	0
ZINC03847560	c1ccc(cc1)[C@H](C1(OCCO1)c1ccccc1)NC(=O)C(=O)N	0
ZINC03848086	COC(=O)c1cccc2c1C(=O)C2	0
ZINC03850845	C[C@]1(C[C@H]([C@@H]([C@H](O1)c1ccccc1N)[N+](=O)[O-])c1ccccc1)O	0
ZINC03851518	c1ccc(cc1)COC[C@]12C=C[C@H](O1)C(C(=O)C2(Cl)Cl)(Cl)Cl	0
ZINC03869838	c1cn(c(=O)nc1N)[C@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC03871109	c1cn(c(=O)nc1N)[C@H]1[C@H]([C@@H]([C@@H](O1)CCl)O)O	0
ZINC03873267	c1ccc(c(c1)C(=O)[O-])NS(=O)(=O)c1ccc(c(c1)N)O	1
ZINC03880957	Cc1c(c(n(n1)S(=O)(=O)c1ccccc1)C)CC[NH2+]C	0
ZINC03882785	COC(=O)c1ccc(c(c1)N)N1CCOCC1	0
ZINC03883436	COC(=O)c1c(sc(n1)N)c1cccc(c1)F	0
ZINC03885853	Cc1ccc(c(c1)C)NS(=O)(=O)c1cc(ccc1NN)[N+](=O)[O-]	1
ZINC03886733	CSCC[C@H]1C(=O)Nc2cc(ccc2N1)S(=O)(=O)N1CCOCC1	0
ZINC03887178	c1ccc(cc1)Oc1ccc(cc1N)S(=O)(=O)N1CCOCC1	0
ZINC03888994	CC(=O)Nc1cc(ccc1SC)c1csc(n1)N	1
ZINC03896284	c1ccc(cc1)N(c1ccc(cc1)N)c1ccc(cc1)N	1
ZINC03902810	c1ccc(cc1)c1c(c([nH]n1)N)C#N	1
ZINC03907810	CN(Cc1ccccc1)C(=O)c1cc(on1)c1ccc(cc1)OC	0
ZINC03908326	c1ccc(cc1)CC/N=C/C1=C([O-])c2ccccc2C1=O	0
ZINC03911495	Cc1cccn2c1[nH+]c(c2Nc1ccccc1)c1cccs1	0
ZINC03912527	c1nc(c(c(n1)NC[C@@H]1CCCO1)[N+](=O)[O-])N	0
ZINC03927870	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@@H]([C@H](O1)CO[P@@](=O)(O)[O-])O)O)F)N	0
ZINC03938690	COCCOc1nc(c2c(n1)n(c([O-])n2)Cc1ccccc1)N	0
ZINC03954190	c1ccc(cc1)CCCCc1c([nH+]c(nc1N)N)N	1
ZINC04003367	COc1ccc(cc1)/C=C/c1ccc2cccc(c2n1)O	1
ZINC04003590	Cc1c(sc2n1cc(n2)c1ccccc1)C(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC04014193	c1ccc(cc1)c1c(c(sc1SCC#N)C#N)N	1
ZINC04024291	CCOC(=O)[C@@H]1[C@H]([C@@H]([C@@](CC1=O)(C)O)C(=O)OCC)c1ccccc1	0
ZINC04035630	CCOC(=O)N1CCC(CC1)NC(=O)CCC(=O)c1ccccc1	0
ZINC04038296	CN(c1cnccn1)N	1
ZINC04051864	CC/[NH+]=C(\c1cccnc1)/Nc1ccc(cc1)Cl	1
ZINC04052064	CN(C)c1ccc(cc1)/C=N\c1c(cc(o1)c1ccccc1)C#N	0
ZINC04061051	CC(=O)SCC(=O)/N=c/1\n(c2ccccc2s1)CCOC	0
ZINC04061196	C[C@H](C(=O)N1CCN=C1SCc1cccnc1)Oc1ccccc1	0
ZINC04062424	Cc1c(c2ccccc2n1C)C(=O)C(=O)N1CCC2(CC1)OCCO2	0
ZINC04086614	CSc1nnc(s1)NC(=O)c1cccc(c1)C(F)(F)F	1
ZINC04087890	CC[C@@H](C(=O)OCC)Sc1nnc(s1)NC(=O)CCc1ccccc1	0
ZINC04090365	c1ccc2c(c1)C(=O)N1C[C@H](C[C@@H]1C(=O)N2)O	1
ZINC04100124	c1cc(cnc1)c1nc(c(c(n1)N)N=O)N	1
ZINC04101806	Cc1ccc(cc1)[C@@H]1[C@]2([C@@]1(C(OC)(OC)[NH+]=C2N)C#N)C#N	0
ZINC04105265	c1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)NCc1cccc(c1)Cl	1
ZINC04108434	CC1(COC[N@@H+]1Cc1ccccc1)C	0
ZINC04109109	c1ccc(cc1)C(=O)N[C@H]([C@@H]1c2ccccc2C(=O)O1)C(=O)NN	0
ZINC04113429	COc1ccccc1NC(=O)CCC(=O)OCC(=O)c1ccccc1	0
ZINC04116085	Cc1cc(nc2c1c(c(s2)C(=O)c1ccc(c(c1)Cl)Cl)N)C	1
ZINC04119579	c1ccc(cc1)C(c1ccccc1)(c1ccccc1)SCC(=O)N	1
ZINC04132550	CCCC[C@H]1C[C@@](OC1=O)(C)/C(=N/NC(=S)N)/C	0
ZINC04152566	COc1ccc2c(c1)c(co2)C(=O)c1c(c2cc(ccc2o1)Cl)N	1
ZINC04156770	CC(C)(C)CC(C)(C)Nc1c(C2CCCCC2)[nH+]c2n1cc(cc2)Cl	1
ZINC04161121	CCOC(=O)c1cnc(nc1N)SCC(=O)Nc1cccc(c1)O	0
ZINC04167118	COc1ccc(cc1OC)c1nc(cs1)CCNC(=O)c1ccco1	1
ZINC04170118	Cc1cccc(c1)/C(=N/OC(=O)c1cccs1)/N	1
ZINC04175503	Cc1cccc(c1C)N/N=C(/C#N)\c1nc(cs1)c1ccccc1	0
ZINC04185215	CCCOc1ccc(cc1)[C@@H]1C(=C(NC(=S)N1)C)C(=O)OCC(C)C	0
ZINC04196676	c1ccc(cc1)C[NH2+][C@H](CC(=O)N1CCOCC1)C(=O)[O-]	0
ZINC04201778	Cc1ccc(cc1)C(=O)NCC(=O)NN	1
ZINC04204967	c1ccc(cc1)S[C@H](C(F)(F)F)Cl	0
ZINC04205503	CCOc1ccc(cc1)c1nnc([S-])n1N	1
ZINC04206718	CCOC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC04207855	COC(C(F)(F)F)(C(F)(F)F)NC(=O)NNc1ccccc1	0
ZINC04217653	c1ccc(cc1)CCNc1c(ccc[nH+]1)C(=O)NC1CCCCC1	0
ZINC04219104	CCOC(=O)[C@H]1CCCCN1C(=O)CCl	0
ZINC04220047	C[C@@H](C(=O)N)OC(=O)C[C@H](c1ccccc1)NC(=O)C	0
ZINC04220657	CC(C)[C@@H](c1ccc(cc1)Cl)C(=O)OCC(=O)NC(=O)N	0
ZINC04227406	c1ccc(cc1)OCc1nc([nH]n1)N	1
ZINC04234203	CCCC(=O)/N=c\1/n(c2ccc(cc2s1)[N+](=O)[O-])CC(=O)OCC	0
ZINC04240744	c1ccc(cc1)COC(=O)NCC(=S)N	0
ZINC04241727	c1cc(c(cc1/C(=N\O)/N)Br)F	1
ZINC04243300	Cc1c(c(nc(n1)Cl)NC[C@H]1CCCO1)N	0
ZINC04245241	COc1cc(c(cc1OC)N)C(=O)Cc1ccccc1	1
ZINC04251987	c1ccc(cc1)c1cn(c(n1)S[C@H]1CCOC1=O)N	0
ZINC04263287	CCOC(=O)[C@H]1CCCN(C1)S(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC04266181	CCOC(=O)[C@@H](Cc1ccccc1)/C=N/NC(=O)N	0
ZINC04267095	CC(=O)Nc1c2ccccc2oc1C(=O)Nc1ccccc1	0
ZINC04275467	c1cc(ccc1NC(=O)C1=COCCO1)S(=O)(=O)N	0
ZINC04275771	c1ccc2c(c1)OC[C@@H](O2)C(=O)Nc1c(ccs1)C(=O)N	1
ZINC04277436	c1cc(ccc1/C(=N/OC(=O)CCl)/N)Cl	1
ZINC04281054	CCCCC(=O)Nc1c(c2c(s1)CN(CC2)C(=O)C)C(=O)N	1
ZINC04285389	Cc1ccc(cc1)[C@@H](N[NH+]=C(N)N)[P@@H](=O)[O-]	1
ZINC04286909	c1cc2c(cc1[N+](=O)[O-])S(=O)(=O)C[C@@H]2SCC(=O)NN	1
ZINC04294245	Cc1ccc(o1)[C@H]1C(=C(N=c2n1[nH]c(n2)CCCO)C)C(=O)N	1
ZINC04298863	c1ccc(cc1)CN(Cc1ccccc1)C(=S)N	1
ZINC04299040	C1[C@@H](SC(=[NH+]1)N)CBr	1
ZINC04301176	c1ccc(cc1)COC(=O)N[C@H](Cc1c[nH]cn1)C(=O)NN	0
ZINC04306156	c1ccc(cc1)CNc1nc(c(c(n1)NC[C@H]1CCCO1)[N+](=O)[O-])N	0
ZINC04306249	CCN(CC)c1nc(c(c(n1)N1C[C@@H](O[C@H](C1)C)C)[N+](=O)[O-])N	0
ZINC04306354	COCCNc1nc(c(c(n1)Nc1cccc(c1)F)[N+](=O)[O-])N	0
ZINC04313558	COC(=O)c1ccc(cc1)C(=O)Nc1nnc(o1)c1ccccc1	0
ZINC04314203	CCn1c(=O)c2c(nc3n2cc(n3C[C@H]2CCCO2)C)n(c1=O)C	0
ZINC04314896	CCOC(=O)C1=C(Oc2cc([nH]c(=O)c2[C@@H]1c1ccccc1)C)N	0
ZINC04317888	Cn1c2c(c(=O)n(c1=O)C)n(c(n2)Br)C[C@@H](COCC=C)O	0
ZINC04321023	COCCCNC(=O)[C@H](CC(=O)N)NC(=O)OCc1ccccc1	0
ZINC04321972	c1ccc(cc1)/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N	1
ZINC04328330	CC1=C[C@@]2([C@@]([C@H](c3ccccc3)[NH2+]1)(C(=[NH+]C12OCCO1)N)C#N)C#N	0
ZINC04334741	Cc1cc(nc2c1c(c(s2)C(=O)NNC(=S)Nc1ccccc1)N)C	1
ZINC04340105	Cc1c(sc(n1)N)C(=O)N/N=C(\C)/c1ccc(cc1)Cl	1
ZINC04342622	COC1([C@]2(C[C@]2(C(=[NH+]1)N)C#N)C#N)OC	0
ZINC04344048	CC(C)C[C@@H](C(=O)N)NC(=O)OC(C)(C)C	0
ZINC04348874	CC(=O)N(C(=O)C)/N=C/1\C[C@@H](Oc2c1cccc2)c1ccccc1	0
ZINC04348940	CN(Cc1ccccc1)C(=O)COC(=O)C1=NNC(=O)CC1	0
ZINC04349594	CCOC(=O)/C(=C(/N)\NCCCO)/C(=O)c1ccccc1	0
ZINC04353230	C[C@H]1[C@@H]([C@@H]([C@@H](OCO1)CO)O)O	0
ZINC04353390	Cc1c2c(c(ncn2)N)[nH]n1	1
ZINC04353414	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N)N	0
ZINC04363076	CCOC(=O)c1c(c(sc1Nc1ccccc1)[N+](=O)[O-])N	0
ZINC04373358	CC[C@H](C)[C@H](C(=O)N[C@@H](CCC(=O)OCc1ccccc1)C(=O)N)[NH3+]	0
ZINC04375870	CC(=O)O[C@H]1[C@@H](O[C@@H]2CO[C@H](O[C@H]2C1=O)c1ccccc1)OC	0
ZINC04386615	COC(=O)c1ccccc1NC(=O)CSc1cn[nH]n1	0
ZINC04394823	c1cc(ccc1/C(=N\O)/N)Oc1c(cncc1Cl)Cl	1
ZINC04400834	C[C@H](C(=O)NCCc1ccccc1)OC(=O)c1cc2c(n1C)ccs2	0
ZINC04453339	COCc1c2c([nH]n1)OC(=C([C@]12c2ccccc2NC1=O)C#N)N	0
ZINC04456002	c1ccc(cc1)CCC(=O)N1CCN(CC1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC04468945	c1cc(c(cc1N/N=C(/C(=S)N)\C(=O)N1CCOCC1)C(F)(F)F)Cl	0
ZINC04475682	C/C(=C\c1ccco1)/[C@@H]1C(=C(OC2=C1C(=O)CC(C2)(C)C)N)C#N	0
ZINC04476672	c1cc(c(cc1Cl)N/N=C(/C(=S)N)\C(=O)N1CCOCC1)Cl	0
ZINC04485781	C/C(=C(\C(=O)COC(=O)C(c1ccccc1)c1ccccc1)/C#N)/N	0
ZINC04487364	c1ccnc(c1)C(=O)NCCCNC(=O)c1ccc(c(c1)Cl)Cl	1
ZINC04495293	c1ccc(cc1)COC(=O)CCNC1=NS(=O)(=O)c2c1cccc2	0
ZINC04500498	Cc1cccc(c1)n1c(nnc1S[C@@H](C)C(=O)N)Cc1ccccc1	1
ZINC04503153	C/C(=N/NC(=S)N)/c1c[nH]c2c1cc(cc2)Cl	1
ZINC04508786	Cc1nnc(s1)SCC(=O)N/N=C/c1ccc(o1)c1ccccc1	0
ZINC04514042	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@@H]([C@@H](O1)CSC[C@@H](C(=O)[O-])[NH3+])O)O)N	0
ZINC04519462	CCOC(=O)C(=O)NC[C@@H](c1cccs1)S(=O)(=O)c1ccccc1	0
ZINC04523120	Cc1cc(c(cc1N)N)/N=N/c1cccc(c1C)S(=O)(=O)[O-]	1
ZINC04525971	COC(=O)N/N=C/c1cc(ccc1OCCOc1ccccc1)Cl	0
ZINC04528579	c1ccc(cc1)OP(=O)(/N=N/N)Oc1ccccc1	1
ZINC04530574	c1ccc(cc1)C(=O)N[C@@H](C(Cl)(Cl)Cl)S/C(=N/c1ccccc1)/N	1
ZINC04537160	c1cc(sc1)c1nnc(n1N)S[C@H]1CCOC1=O	0
ZINC04543681	c1nc2c(n1[C@H]1C[C@@H]([C@@H](O1)CO)OP(=O)([O-])[O-])nc([nH]c2=O)N	0
ZINC04565896	CC(=O)Nc1cc(on1)c1ccccc1	0
ZINC04566412	CO/C(=N\Sc1ccc(cc1)[N+](=O)[O-])/c1ccccc1	0
ZINC04569949	Cc1cc(c(cc1Cl)OC)n1ccn(c(=O)c1=O)CC#N	1
ZINC04577761	C[C@@H]1CC[C@@H]([C@@H]1O)O	1
ZINC04586191	Cc1cc2c(cc1O)c(cc(=O)o2)c1cc2ccccc2o1	1
ZINC04598935	CCOC(=O)/C(=N\Nc1ccc(cc1)Cl)/C	0
ZINC04599378	c1ccc(cc1)CCOc1ccc(cc1)N	1
ZINC04599519	C[C@@H](c1ccccc1)NC(=O)N/N=C(\C)/c1ccccc1	0
ZINC04599600	Cc1cccc(c1OCCCOc1ccc(cc1)/C=N/NC(=O)N)C	1
ZINC04623863	Cc1ccc(cc1)n1c(c(c(nc1=S)c1ccccc1)C#N)N	1
ZINC04625604	Cc1nc2c(c3c(s2)COC(C3)(C)C)c(=[NH2+])n1N	0
ZINC04629011	COC(=O)[C@H](c1ccccc1)NC(=O)CSc1ncn(n1)N	0
ZINC04631757	C[C@@H]1CC[C@@H]2[C@@H](C(C(=[NH2+])[C@H](C2=C1)C#N)(C#N)C#N)c1ccccc1	1
ZINC04653583	COC(=O)[C@@H]1[C@H](CC(=CC1=O)N1CCOCC1)c1ccccc1	0
ZINC04656263	C=CCOC(=O)/C(=C\c1ccccc1)/NC(=O)c1ccc(cc1)Br	0
ZINC04663783	CC(C)(C)C(=O)CC(=[NH2+])COc1ccccc1	1
ZINC04675905	CCCCCC/C(=N\NC(=O)N)/c1ccccc1	1
ZINC04677110	CCN(CC)c1ccc(cc1)C[NH2+]C1CCCC1	1
ZINC04686601	c1ccc(cc1)[C@H](CC(=O)[O-])Cn1c(nnc1S)c1ccncc1	0
ZINC04690212	c1cc(ccc1NC(=O)COCC(=O)NN)Cl	0
ZINC04690213	CC(C)c1ccc(cc1)NC(=O)COCC(=O)NNC(=O)N	0
ZINC04690602	c1ccc(cc1)NC(=O)COCC(=O)N	0
ZINC04698379	c1ccc(cc1)N1C(=O)C[C@@](C1=O)(CC(=O)[O-])O	0
ZINC04699627	Cn1c(c[n+](c1N)CC(=O)c1ccccc1)c1cccc(c1)OC	1
ZINC04718105	COC(=O)[C@H](CSCc1ccccc1)NC(=O)CSc1nnc(s1)N	0
ZINC04723991	C1CCN(C1)C(=O)CSc1nc(c2cc(ccc2O)Br)n[nH]1	1
ZINC04725139	c1ccc(cc1)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC04727348	CCOC(=O)c1c(oc(c1CNC(=O)N)C)C	0
ZINC04739321	CC[NH+]1CCN(CC1)c1ccc(cc1N)C(=O)OCC	0
ZINC04747293	c1ccc(c(c1)[C@H]1N=C(N=c2n1c1ccccc1s2)N)Cl	1
ZINC04760197	c1c(cc(c(c1Cl)N)Br)[N+](=O)[O-]	1
ZINC04762238	c1ccc(c(c1)N)S[C@@]1([C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)O	0
ZINC04762530	CCC[C@H](C(=O)N[C@@H](Cc1ccccc1)C(=O)[O-])[NH3+]	0
ZINC04762537	C[C@@H](C(=O)N)NC(=O)CN(C)C(=O)OCc1ccccc1	0
ZINC04762926	CC[C@@H](C)[C@@H](C(=O)N[C@@H](C)C(=O)N)NC(=O)OCc1ccccc1	0
ZINC04767122	c1c(c(c(c(n1)C(=O)OCC(=O)N)Cl)Cl)Cl	0
ZINC04767494	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)COC(=O)c1c(ccc(n1)Cl)Cl	0
ZINC04769104	C(COC(=O)N)CCl	0
ZINC04771703	CCc1ccc(s1)c1c(c(on1)NC(=O)CC)C(=O)NC(=O)CC	1
ZINC04775632	CO[C@@H]1[C@H]([C@@H]([C@@H]2[C@@H](O1)CO[C@@H](O2)c1ccccc1)S)S	0
ZINC04776285	c1ccc(cc1)Cn1c(c(sc1=S)C(=O)N1CCOCC1)N	0
ZINC04799791	Cc1ccc(c(c1)[N+](=O)[O-])NC(=O)OCCOc1ccccc1	0
ZINC04801609	c1ccc(c(c1)C(=O)OCC(=O)NC(=O)N)OCc1cccc(c1)Br	0
ZINC04807174	C/C(=N\NC(=O)CNC(=O)c1ccccc1)/c1ccco1	0
ZINC04809702	CC(=C1[C@@H]([C@@H]([C@@](CC1=O)(C)O)C(=O)C)c1ccc(cc1)SC)O	1
ZINC04810024	C[C@@H](c1nc2ccccc2n1CC#C)Oc1ccccc1	0
ZINC04810843	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)c1ccc(c(c1)OC)Br	0
ZINC04817622	CC(C)C[C@H](C(=O)OC)NC(=O)[C@H](Cc1ccccc1)N	0
ZINC04822743	c1c(c2c(ncnc2n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N)C(=S)N	0
ZINC04823863	CC(C)[C@@H](c1ccccc1)C(=O)Nc1ccccc1	0
ZINC04828585	CC(C)C[C@H](CCC(=O)Nc1ccc(cc1)C(=O)OC)C(=O)[O-]	0
ZINC04834774	C[C@H](c1ccc(cc1)Cl)[NH2+]CC[C@@H](c1ccccc1)c1ccco1	0
ZINC04837107	COc1ccc(cc1)[C@@H]1CC(=NN1C(=O)CCl)c1ccc(cc1)Br	1
ZINC04838740	c1ccc(cc1)C[C@H]1CC[N@@H+](CC1)CC(=O)[C@H](C#N)c1ccccc1	0
ZINC04839563	CC(C)[C@H]1c2c(oc(n2)c2ccccc2)NC(=C1C#N)N	1
ZINC04840648	Cc1ccc(c(c1)NC(=O)[C@@H](c1ccccc1)[NH+]1CCOCC1)C	0
ZINC04841259	C[C@H](C(=O)NCc1ccc(c(c1)OC)OC)Oc1ccccc1	0
ZINC04843908	c1ccc(cc1)C(=O)N/C(=C\c1ccc(cc1)F)/C(=O)N	1
ZINC04845312	CC[C@H](c1ccccc1)C(=O)O/N=C(/c1ccc(cc1)C)\N	1
ZINC04845333	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCOc1ccccc1	0
ZINC04851938	c1ccc2c(c1)c(c(o2)C(=O)N)NC(=O)c1cc(ccc1Cl)[N+](=O)[O-]	1
ZINC04853561	CCN(CC)c1nc(nc(n1)SCC(=O)N)N1CCOCC1	0
ZINC04857141	CCN(CC)C(=O)N1CCC(CC1)C(=O)OCC	0
ZINC04857797	c1ccc(cc1)C1=C(N(CC1=O)c1ccc2c(c1)OCCO2)N	1
ZINC04859573	c1ccc2c(c1)[C@H]1c3ccccc3[C@@H]2c2c1ccc(c2)N	1
ZINC04865788	c1ccc(cc1)NCc1ccc(c(c1)Cl)OCC(=O)N	1
ZINC04866405	C[C@H](C(=O)NCc1nc(no1)c1ccccc1)Oc1cccc(c1)Cl	0
ZINC04867831	COc1ccccc1NC(=O)[C@H](c1ccccc1)[NH+]1CCOCC1	0
ZINC04870133	c1cc(c(c(c1)Cl)Cl)NC(=O)COC(=O)C[C@H]1C[C@H]2CC[C@@H]1C2	0
ZINC04874714	COc1cccc(c1)/C(=C\C(=O)C(=O)Nc1ccccc1Br)/[O-]	1
ZINC04880138	COC(=O)C(=O)Nc1nnc(s1)Cc1ccccc1	0
ZINC04891357	Cc1ccc(cc1C)NC(=O)[C@@H](C)Sc1[nH]cc(n1)c1ccccc1	0
ZINC04896251	CSc1nc2c(n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)nc([nH]c2=O)N	0
ZINC04899869	COC(=O)N[C@@H](CCCCNC(=O)OCc1ccccc1)C(=O)[O-]	0
ZINC04915710	Cn1c2ccccc2c2c1c(=O)n(nc2)CC(=O)NCCOC	0
ZINC04920982	Cc1cc(no1)NC(=O)CSc1nc([O-])cc(n1)c1ccccc1	0
ZINC04922969	Cc1cccc(c1O)C(=O)O[C@H](C)C(=O)NCc1ccccc1	0
ZINC04934871	c1ccc(cc1)CCC(=O)O/N=C(/c1ccc(cc1)[N+](=O)[O-])\N	1
ZINC04944453	CCCSc1[nH]c(=O)c2c(n1)NC(=O)C[C@H]2c1ccc2c(c1)OCO2	1
ZINC04944770	c1cc(c(cc1Br)[C@@H]1CC(=O)Nc2c1c(=O)[nH]c(n2)N)F	1
ZINC04945503	CCOC(=O)[C@H]1[C@H](c2c(O)nc(nc2NC1=O)N)c1ccccc1	0
ZINC04949371	CCCOC(=O)/C(=N\NC(=O)c1ccco1)/C	0
ZINC04952021	c1ccc(cc1)COC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)NN)O	0
ZINC04953215	CCOC(=O)SC1=N/C(=C\c2cc(ccc2OC)[N+](=O)[O-])/C(=O)S1	0
ZINC04957903	c1ccc(cc1)/C(=N/N)/CCC(=O)[O-]	1
ZINC04960612	c1ccc(c(c1)[N+](=O)[O-])OCc1cc(cc2c1OCOC2)Cl	0
ZINC04966572	Cc1cc2c(cc1C)nc([nH]2)[C@@H]1CC[N@H+](CC1)CC(=O)NC(C)(C)C	1
ZINC04970684	c1ccc(cc1)C[C@H]1COC(=N1)c1cccn1Cc1ccccc1Cl	0
ZINC04985416	CCc1nc(c2c(n1)n(nn2)Cc1ccccc1)NCCCCCO	0
ZINC04988954	COc1cccc(c1)C[NH+]1CCOCC1	0
ZINC04990340	c1cc(ccc1/C=N/NC(=O)C[NH+]1CCSCC1)Br	1
ZINC04991648	Cc1cccn(c1=[NH2+])C(=O)c1ccccc1	1
ZINC04992861	CCC(=O)N1c2ccc(cc2[C@@H](C[C@@H]1C)OC(=O)c1ccccc1)C	0
ZINC04995558	c1nc2c(nc(nc2n1[C@H]1C[C@@H]([C@@H](O1)CO)O)F)N	0
ZINC05003784	c1cc(c(cc1C(=C(Cl)Cl)c1ccc(c(c1)[N+](=O)[O-])N)[N+](=O)[O-])N	1
ZINC05004740	c1ccc(cc1)c1c2ccccc2c(nn1)NN	1
ZINC05004979	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)N/N=C/c1c(cccc1Cl)Cl	0
ZINC05005327	c1cc(ccc1N[C@H]1[C@@H]([C@@H]([C@@H](CO1)O)O)O)O	0
ZINC05006479	C1COCCN1C(=O)c1c(no[n+]1[O-])N	0
ZINC05010615	C=CCn1cc(c(c1N)c1nc2ccccc2s1)[O-]	1
ZINC05021185	c1ccc(cc1)c1nnc(o1)SCC(=O)Nc1c(cccc1F)F	0
ZINC05026014	CC[C@@H](C)[C@@H](c1nnc(o1)SCC(=O)N)[NH3+]	1
ZINC05032667	CCc1ccc(o1)/C=C/C(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC05034552	c1cc(cc(c1)S(=O)(=O)n1c(cc(n1)c1ccc(cc1)Cl)N)[N+](=O)[O-]	1
ZINC05039118	COc1ccc(cc1C(=O)OCC(=O)NCc1cccs1)S(=O)(=O)N	0
ZINC05040428	C[C@@H]1CCN(c2ccccc2S1)C(=O)COC(=O)c1c(nccn1)N	0
ZINC05042128	C=CCn1c2ccccc2nc1[C@@H](c1ccccc1)OCC=C	0
ZINC05047201	CCCCn1c(c(c2c1nc1ccccc1n2)C(=O)NCC(C)C)N	1
ZINC05050916	CCc1c(nc(nc1N1C(=N1)SCCOc1ccccc1)N)C	1
ZINC05053695	c1ccc(cc1)CNc1c(c(nc(n1)N1CCOCC1)N)[N+](=O)[O-]	0
ZINC05059606	CC(C)c1ccc(cc1)NC(=O)C(=O)NCc1ccccc1	0
ZINC05062928	c1ccc(cc1)COC(=O)NCC(=O)NCC(=O)N[C@@H](CO)C(=O)[O-]	0
ZINC05069588	C[N@@H+](CCNC(=O)C[C@H]1C(=O)Nc2ccccc2O1)C1CCCCC1	1
ZINC05079002	C[C@@H](C(=O)N)OC(=O)c1ccccc1OC	0
ZINC05082429	C[C@@H](C(=O)[O-])Sc1[nH]c(=O)c(c(n1)N)NC(=O)c1ccc(o1)Br	1
ZINC05091977	c1ccc(cc1)/[NH+]=C(/Nc1ccccc1C(F)(F)F)\[S-]	0
ZINC05092825	Cc1cccc(c1)/C(=N/OC(=O)COc1ccccc1)/N	1
ZINC05094484	c1cc(cc(c1)S(=O)(=O)[N-]c1cccc(c1Cl)Cl)[N+](=O)[O-]	1
ZINC05104295	c1ccc(cc1)COC(=O)C1=CCC(=O)CC1=O	0
ZINC05111639	CCN(CC)c1nc(c(c(n1)N1CC[NH+](CC1)C)[N+](=O)[O-])N	1
ZINC05111906	C[C@@H]1CN(C[C@@H](O1)C)c1nc(c(c(n1)N1CC[N@H+](CC1)C)[N+](=O)[O-])N	0
ZINC05114817	CCOC(=O)Nc1cc2c(c(N)[nH+]1)N=C(CO2)c1ccccc1	0
ZINC05123249	c1ccc(cc1)N1C[C@@H](CC1=O)NC(=O)NCCC[NH+]1CCCC1	0
ZINC05129209	CC1(CC2=C([C@H](c3c(nc(=S)[nH]c3[O-])N2)c2cccs2)C(=O)C1)C	1
ZINC05130739	CCC(=C1C(=O)CC(CC1=O)(C)C)Nc1ccccc1	0
ZINC05139586	CCN(CCOC(=O)c1ccccc1)c1ccc(cc1)C=O	0
ZINC05142702	CCCC(=O)/N=c\1/n(c2ccc(cc2s1)C(C)C)CC(=O)OC	0
ZINC05150092	C[C@H](C(=O)N1CCCC1)OC(=O)c1c(cn(n1)c1ccccc1)OC	0
ZINC05172647	COc1cccc(c1)C1=N/C(=C\c2ccccc2)/C(=O)O1	0
ZINC05189409	CCc1nc2c3ccccc3oc2c(n1)N[C@@H](C)c1ccccc1	0
ZINC05190956	c1ccc2c(c1)ncn2CC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC05201225	c1cc(ccc1N1C(=O)/C(=C\c2ccc(o2)Br)/SC1=S)Cl	1
ZINC05205704	c1ccc(cc1)c1ccccc1C(=O)OCC(=O)NC[C@@H]1CCCO1	0
ZINC05210007	COC(=O)c1ccccc1OC/C(=[NH+]/NC(=O)c1ccccc1)/N	0
ZINC05224605	c1ccc(cc1)[C@@H]1CC(=CC(=O)C1)Nc1ccc(cc1)N	1
ZINC05224766	c1ccc(cc1)C[C@@H](C(=O)OCC(=O)N)NC(=O)c1ccco1	0
ZINC05241778	CCS(=O)(=O)c1ccc(cc1)C(=O)Nc1c(c2c(s1)CCC2)C(=O)N	1
ZINC05242886	Cc1cc2nnc(n2c(n1)N)S/C(=C\C(=O)OC)/C(=O)OC	0
ZINC05246719	c1ccc(cc1)c1cc(n2c(n1)c(cn2)c1ccccc1)NN	1
ZINC05259152	c1ccc(cc1)Nc1nc(nc(n1)N)COC(=O)c1ccc(cc1)O	0
ZINC05259601	C[C@@H]1C[C@@H]1C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC05259604	C[C@H]1C[C@@H]1C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC05262231	Cc1nnc(n1c1ccccc1)S[C@@H](C(C)C)C(=O)NC(=O)N	1
ZINC05262232	Cc1nnc(n1c1ccccc1)S[C@H](C(C)C)C(=O)NC(=O)N	1
ZINC05262610	c1ccc2c(c1)cc(c(n2)Cl)COC(=O)c1ccc(cc1)CO	0
ZINC05266911	C/C(=C(/C#N)\C(=O)COC(=O)Cc1coc2c1cc1c(c2)CCC1)/N	0
ZINC05267266	CC1(Cc2c(c(nc(n2)c2ccccc2)SCC(=O)N)CO1)C	0
ZINC05268610	C/C(=C(/C#N)\C(=O)Cn1c2c(nc1Cl)n(c(=O)n(c2=O)C)C)/N	1
ZINC05269725	c1ccc2c(c1)c(n[nH]2)C(=O)OCc1cccc(c1)[N+](=O)[O-]	0
ZINC05274856	Cc1c(c(nc(n1)N)N1CCOCC1)CCOc1ccccc1	0
ZINC05277556	c1ccc(cc1)[C@H](C(=O)N1CCOCC1)OC(=O)c1ccc(cc1)N	0
ZINC05279071	c1ccc(cc1)COc1ccccc1/C=C/C(=O)c1ccccc1	0
ZINC05279946	c1ccc(cc1)n1c(nnn1)SCC(=O)Nc1ccc(cc1)CC#N	0
ZINC05284767	CC(C)O[C@@H](c1ccccc1)n1c2ccccc2nn1	0
ZINC05285797	Cc1c(cnc([O-])c1[N+](=O)[O-])[N+](=O)[O-]	1
ZINC05286918	c1cc(cc(c1)S(=O)(=O)N)NC(=O)CSC(=S)N1CCCC1	1
ZINC05289441	C/C(=N\NC(=O)c1ccccc1O)/C=C/c1ccccc1	0
ZINC05294649	c1ccc(cc1)Cc1ccccc1OCC(=O)N	1
ZINC05295731	CC1(Cc2c(c(nc3c2c(n[nH]3)N)c2ccccc2)CO1)C	0
ZINC05299211	CSc1cccc2c1nc(s2)NC(=O)c1ccccc1Cl	1
ZINC05304924	c1ccc(cc1)S(=O)(=O)N[P@@](=O)(N1CCOCC1)[O-]	0
ZINC05308973	CCCCCc1cc(c(nc1)N)C	1
ZINC05310211	CN(c1ccccc1)C(=O)CSc1[nH]c2c(n1)cc(cn2)Cl	0
ZINC05314989	CC[C@]1(C(=O)N(C(=O)N1)Cc1cc(ccc1OC)C)c1ccccc1	0
ZINC05317414	CC[C@@H]1C(=O)N(CCO1)CC(=O)N	0
ZINC05318405	CN(c1ccccc1)C(=S)N	1
ZINC05325647	CCOC(=O)C[C@@H](C)[C@@](C=C)(n1c2ccccc2nn1)OCC	0
ZINC05326298	CCOC(=O)c1c(c([nH]c1C)C(=O)O[C@@H](C)c1ccccc1)C	0
ZINC05328765	CN(CC1(CCCC1)O)c1ccccc1	0
ZINC05331689	c1ccc(cc1)C[C@@H](c1ccccc1)c1ccc(cc1)N	1
ZINC05362589	CC(C)(C)c1ccc(cc1)c1nnc(n1N)SCC(=O)N(C)C	1
ZINC05376745	c1cc(oc1)/C=C/C=C/1\C(=O)N/C(=N/c2ccc(cc2)Br)/S1	1
ZINC05382285	C/C(=N\OCc1ccc(cc1)F)/[C@H]1C[C@H]1c1ccc(cc1)OC	1
ZINC05383197	CC(=O)Nc1nnc(s1)N/N=C/c1cccc(c1)Oc1ccccc1	0
ZINC05402786	CC(C)[C@H](C(=O)NC(=O)N)OC(=O)c1cccc(c1)N(C)C	0
ZINC05416130	Cc1ccc(cc1)[C@@H](C(=O)Cc1ccccc1)O	0
ZINC05416202	CC1=C([C@H](NC(=O)N1C)c1ccccc1)C(=O)OCCOC	0
ZINC05416752	Cc1ccc(cc1)[C@H](c1ccccc1C(=O)Nc1ccccc1)O	0
ZINC05416970	Cc1ccc(cc1)c1cc(cc(N2CCOCC2)[nH+]1)c1ccccc1	0
ZINC05417510	CCCC/C(=N/O)/C(=N\O)/c1ccc2c(c1)CCCC2	1
ZINC05418191	CCCCCCOc1ccc(c(c1)O)C(=O)Cc1ccccc1	0
ZINC05427360	c1cc(cc(c1)Br)CNc1ccc(cc1)c1nc2c(o1)cccn2	1
ZINC05443347	Cc1ccc(cc1)CN1[C@H]2CS(=O)(=O)C[C@@H]2SC1=[NH2+]	1
ZINC05451086	CCOC(=O)[C@@H]1[C@@H](NC(=NC1=O)N1CC[N@@H+](CC1)C)c1ccccc1	0
ZINC05457270	CCOC(=O)/C=C/C(=O)Nc1c(c(c(s1)C(=O)C)C)C(=O)N	0
ZINC05462905	C/C=C/C(=O)O[C@H](c1ccccc1)C(=O)Nc1ccc(cc1)F	0
ZINC05464404	CC/C(=N/NC(=O)c1ccco1)/c1ccc(cc1)OCC(=O)N	1
ZINC05465704	CCCCNC(=O)COc1ccc(cc1)Cl	1
ZINC05466523	CCOc1ccc(cc1OCC)C(=O)Nc1cc(ccc1Cl)[N+](=O)[O-]	1
ZINC05480542	C=C1CN/C(=N/c2ccccc2)/S1	0
ZINC05482445	CC1=C([C@@H](C(=C(O1)N)C#N)c1cccnc1)C(=O)Nc1ccccc1	0
ZINC05487775	c1ccc(c(c1)N1[C@H]2CS(=O)(=O)C[C@@H]2SC1=N)F	1
ZINC05488408	c1nc(c2c(n1)n(cn2)[C@H]1C[C@H]([C@@H](O1)CO)[NH3+])N	0
ZINC05488616	c1ccc(cc1)[C@@H]1[C@@](O1)(c1ccccc1)C(=O)N	0
ZINC05488821	COc1ccc(c(c1)OC)N1[C@H]2CS(=O)(=O)C[C@@H]2SC1=[NH2+]	1
ZINC05489036	c1ccc(cc1)NC(=O)/C(=C/N1CC[C@@H](CC1)C(=O)N)/C#N	1
ZINC05493405	c1ccc(cc1)[C@@H]1[C@@H]2CCC[C@@H](/C/2=N/O)[C@H](c2ccccc2)[NH2+]1	0
ZINC05500018	CC[C@H](Cn1cnc2c1ncnc2N)O	1
ZINC05501096	CCC(C)(C)C(=O)N1CC[NH+](CC1)C	1
ZINC05502820	COC(=O)/C(=C(\O)/C(=O)OC)/C(=O)C(=O)Nc1ccccc1C(=O)N	0
ZINC05503759	Cc1c(c(c(cn1)CO)[C@@H]1c2c([nH]cn2)C[C@H](C(=O)OC)[NH2+]1)O	0
ZINC05505987	c1ccc(cc1)[C@H](C(=O)N1CCOCC1)Sc1nc(nc(n1)N)N	0
ZINC05506960	C[C@H](C(=O)Nc1ccc(c(c1F)F)F)OC(=O)c1ccc(o1)Br	0
ZINC05511169	COC(=O)[C@H](c1ccccc1)NC(=O)OC	0
ZINC05515125	c1ccc(cc1)/C(=N/C(=O)C(F)(F)F)/N	1
ZINC05524566	CCCC(=O)c1cc([nH]c1)C(=O)NCc1ccco1	1
ZINC05526419	COC(=O)c1cc(n(n1)c1ccccc1)c1ccc(cc1)Cl	0
ZINC05527904	C[C@@H](n1c2ccccc2nn1)[S@@](=O)c1ccccc1	0
ZINC05532106	c1ccc(cc1)c1c(n[n-]n1)/C=N/c1ccc(cc1)Br	0
ZINC05538657	Cc1c(nc(o1)c1ccccc1)C(=O)OCC(=O)N	0
ZINC05548753	CCCc1nnc(n1N)SCC(=O)N[C@H](C)c1ccccc1	1
ZINC05557020	COc1ccc(cc1)N1C(=O)[C@@H]2CS[C@H](N2C1=O)c1ccccc1	0
ZINC05558609	Cc1ccc(c(c1)C)NC(=O)c1ccc(c(c1)[N+](=O)[O-])Br	1
ZINC05560681	CC(C)C[C@@H](C(=O)OCc1ccc(cc1Cl)Cl)NC(=O)N	0
ZINC05567151	CC(C)(C)OC(=O)C[n+]1cn(c2c1cccc2)Cc1ccccc1	0
ZINC05567981	c1cc(c(cc1Cl)Cl)[C@@H]1[C@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N	0
ZINC05569630	C[C@H](C(=O)N)OC(=O)c1ccc2c(c1)C(=O)N(C2=O)CC=C	0
ZINC05570328	C[C@@H](c1ccccc1)NC(=S)Nc1cccc2c1cccc2	0
ZINC05571585	c1c(c(cc(c1N1CCOCC1)S(=O)(=O)C(F)(F)F)[N+](=O)[O-])N	0
ZINC05574173	CCOC(=O)/C(=N/NC(=S)N)/C	0
ZINC05581035	Cc1ccc(c(c1)NC(=O)CSc1nncn1N)OC	1
ZINC05602952	c1ccc(cc1)CCC(=O)N/N=C/1\c2cc(ccc2N=C1[O-])[N+](=O)[O-]	0
ZINC05603760	c1ccc(cc1)Cn1cc(c(n1)N)C(=O)N1CCOCC1	0
ZINC05606940	c1ccc(cc1)COC(=O)N[C@@H](Cc1[nH]c[nH+]c1)C(=O)N	0
ZINC05616966	Cc1cc(c(cc1NC(=O)COc1ccc(cc1)Br)OC)OC	1
ZINC05621122	C/C(=N\NC(=O)c1ccc(cc1)F)/c1ccc(cc1)Cl	1
ZINC05634471	C[C@@H]1C/C(=N/Cc2ccccc2)/C=C([O-])[C@H]1C(=O)OC	0
ZINC05649579	c1cc(ccc1c1ccc(o1)/C=C/1\C(=O)N=C(S1)N)Br	1
ZINC05650513	CCOC(=O)C(c1ccccc1)(Cl)Cl	0
ZINC05650614	CCOC(=O)Nc1cc2c(c([nH+]1)N)N=C(CN2)c1ccccc1	0
ZINC05669905	CO[C@@H]1[C@@H]2[C@@H](O2)[C@H]2[C@H](O1)CO[C@@H](O2)c1ccccc1	0
ZINC05673152	CCOC(=O)c1cnn(c1N)c1nc(cs1)c1ccc(cc1)C	0
ZINC05686305	CCCn1c2ccccc2c(=O)c(c1[O-])C(=O)NCc1ccccc1	0
ZINC05686716	CCc1c([nH]c(nc1=S)N)C	1
ZINC05687441	c1ccc(cc1)n1c(=O)c([O-])cc(n1)Cl	0
ZINC05688739	c1ccc(cc1)Nc1nc2cc(sc2s1)C(=O)OCC(=O)N	0
ZINC05693314	CN(CC(=O)Nc1ccccc1Cl)C(=O)COC(=O)c1ccccn1	0
ZINC05694694	C[C@H]1CC[C@H]([C@@H](C1)OC(=O)COC(=O)c1ccccc1N)C(C)C	0
ZINC05701707	CCC(=O)NC(C(F)(F)F)(C(F)(F)F)O/N=C(\c1ccccc1)/N	1
ZINC05701998	c1ccc(cc1)C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC05702036	Cc1ccccc1C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC05709217	C[C@@H](C(=O)Nc1ccccc1)OC(=O)c1ccc(cc1)N	0
ZINC05709607	C[C@H]1CCCN(C1)C(=O)COC(=O)c1ccc(cc1)N	0
ZINC05722442	COC(=O)/C(=N\NC(=O)N)/[C@H](C#N)c1ccccc1	0
ZINC05724091	Cc1c(c(=O)n(n1C)c1ccccc1)NC(=O)c1cc(ccc1F)F	0
ZINC05726324	CC(=O)OC[C@H](C(=O)OC)NC(=O)OCc1ccccc1	0
ZINC05731419	c1ccc(cc1)C[N@@H+]1CC[C@H]([C@@H](C1)c1ccccc1)C(=O)N	1
ZINC05734489	c1ccc(cc1)/C=C\1/CCC[C@H]2C1=NN([C@H]2c1ccccc1)C(=O)N	1
ZINC05769629	c1ccc(cc1)Oc1ccc(cc1)n1c(=O)cc([O-])c(n1)C(=O)N	1
ZINC05771918	C[C@H](C(=O)N)OC(=O)c1c(csc1NC(=O)C1CC1)c1ccccc1	0
ZINC05773714	c1ccc(cc1)COC[C@H](C(=O)[O-])NC(=O)N	0
ZINC05773754	c1ccc(cc1)COc1ccc(cc1)C[C@H](C(=O)[O-])NC(=O)N	1
ZINC05780221	CSc1cccc(c1)NC(=O)CSc1cccc[n+]1[O-]	1
ZINC05792797	Cc1cc(c(c(c1)C)[n+]1c(cc(cc1C)C)C)C	1
ZINC05793502	CCCOC(=O)c1c(csc1N)c1ccc(cc1)CC	0
ZINC05794031	CCC[C@H](C)NC(=O)c1cccc(c1)[N+](=O)[O-]	1
ZINC05796769	CCOC(=O)c1c(c(c2n1CCC2)C#N)N	0
ZINC05796783	CCOc1ccc(cc1)NCC(=O)N/N=C(\C)/CC(=O)N	1
ZINC05797191	CCOc1ccn(c1SC)c1ccccc1	0
ZINC05803197	CN(CC(=O)OCc1ccccc1)S(=O)(=O)c1ccc(s1)Cl	0
ZINC05809955	C/C(=C\C(=O)Nc1cccc(c1)[N+](=O)[O-])/NNC(=O)OC	0
ZINC05817887	COCc1c2c([nH]n1)OC(=C([C@H]2c1ccco1)C#N)N	0
ZINC05828702	CCOC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC05836495	CCOC(=O)c1ccc(cc1)/C(=N/NC(=S)N)/C	0
ZINC05838173	CCCCOc1ccc(cc1N)C(=O)O[C@H](C)C[NH2+]CCC	0
ZINC05843090	CCC[C@H]1CO[C@](O1)(CBr)c1ccc(cc1Cl)Cl	0
ZINC05856054	C[C@@H](CNC(=O)COC(=O)c1ccco1)c1ccccc1	0
ZINC05860904	CC(C)Sc1[nH]c(=O)c2c(n1)NC1=C([C@H]2c2cccs2)C(=O)CCC1	1
ZINC05861704	CCCCOC(=O)n1c2cc(ccc2oc1=S)Cl	0
ZINC05867853	Cc1ccc(cc1)C(=O)OCC(=O)Nc1cccc(c1)S(=O)(=O)N	0
ZINC05870596	c1ccc(cc1)/N=C(\N)/N1CCOCC1	0
ZINC05886979	c1cc2c(cc1/C=N/NC(=O)c1c([N+](=O)[O-])[nH+]c[nH]1)OCO2	1
ZINC05899192	c1ccc(cc1)/C=C/C(=N\NC(=O)N)/C[C@@H]1c2ccccc2C(=O)O1	0
ZINC05902442	CC(C)n1c2c(c(=O)[nH]1)[C@@H](SCC(=N2)O)c1ccccc1	0
ZINC05905707	CCO[C@@]1(CC(=NN1C(=[NH2+])c1ccccc1)C)O	0
ZINC05919036	C[C@@H](C(=O)N)OC(=O)CCCn1cnc2c1c(=O)n(c(=O)n2C)C	0
ZINC05919992	C[C@H]1CCCCN1S(=O)(=O)c1cccc(c1)C(=O)O[C@@H](C)C(=O)N	0
ZINC05933775	c1ccc(cc1)N(c1ccccc1)C(=S)N	1
ZINC05937651	c1ccc(cc1)OCCCC(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC05955856	CC(C)(C)C(=O)COC(=O)c1cc(c(cc1OC)N)Cl	0
ZINC05961526	C[C@@H](C(=O)OCc1ccccc1)Sc1nc([nH]n1)N	0
ZINC05983475	CC(C)OCCCn1c(c[nH+]c1SCC(=O)N)c1ccc(cc1)Br	0
ZINC05993563	c1ccc(cc1)N(CCC#N)C(=O)CSc1nnc(n1N)C(F)(F)F	1
ZINC05994712	Cc1c(=O)n(c(nn1)SCC(=O)Nc1ccccc1Br)N	1
ZINC06018326	C[C@@]12C[C@@H](c3ccccc3O1)[C@@H](C(=O)N2)C(=O)Nc1ccc(cc1)F	1
ZINC06022263	C=CCOC(=O)[C@@H](Cc1ccccc1)NC(=O)c1ccccc1Cl	0
ZINC06025645	c1ccc(cc1)CNC(=O)c1c([nH]c(n1)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC06025649	c1ccc(cc1)CNC(=O)c1c([nH]c(n1)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC06028329	C[C@H](C(=O)N)OC(=O)CNC(=O)c1ccc(cc1)c1ccccc1	0
ZINC06052574	c1cc(c(cc1S(=O)(=O)NCc1ccncc1)C(=O)[O-])Cl	1
ZINC06072992	CCCCN1c2ccccc2/C(=N\NC(=S)N)/C1=O	1
ZINC06073837	CC(=O)Nc1ccc(cc1)S(=O)(=O)N[C@H](CCCNC(=O)N)C(=O)[O-]	1
ZINC06083570	CC(C)NC(=O)NC(=O)COC(=O)CCOc1ccccc1	0
ZINC06086193	C[C@@H](C(=O)NCc1ccccc1)[NH2+]CCc1ccc(cc1)S(=O)(=O)N	1
ZINC06087296	CCCC[C@H]1CC[C@H](CC1)C(=O)OCC(=O)Nc1ccc(cc1)OC	0
ZINC06091079	c1c(cc(cc1[N+](=O)[O-])[N+](=O)[O-])C(=O)O[C@@H]1CC=CCCC=C1	0
ZINC06092832	c1cc(ccc1CC(=O)[O-])NC(=O)N	1
ZINC06113923	C[C@H](C(=O)N)OC(=O)c1ccc(cc1F)OC	0
ZINC06116263	c1ccc(cc1)[C@@H]1C(=O)NC(=O)O1	0
ZINC06124625	COC(=O)c1ccc(cc1)C(=O)N1CCN(CC1)c1ccccc1	0
ZINC06159842	CC(C)O/C(=N/C(=O)c1ccco1)/NCCCc1ccccc1	0
ZINC06185862	CC1=Nc2n([C@H]([C@@H]1C(=O)N)c1cccc(c1)Br)ncn2	1
ZINC06194072	CCO/C(=C(/C(=O)C(=O)/C=C(\[O-])/c1ccc(cc1)C)\C(=O)N)/[O-]	0
ZINC06198896	CCOC(=O)C/C(=[NH+]\NS(=O)(=O)c1ccccc1)/N	0
ZINC06205799	CCn1c(c(s/c/1=C/1\C(=O)N(/C(=N/c2c([nH]nc2C)C)/S1)CC)C)C	1
ZINC06227483	c1ccc(cc1)C(=O)COC(=O)CCc1c[nH]c2c1cccc2	0
ZINC06232946	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccccc1)C(=O)OC(C)(C)C	0
ZINC06241598	c1ccc(cc1)[C@@H](C(=O)N/N=C/1\[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3)O	0
ZINC06252379	c1ccc(cc1)S(=O)(=O)CC(=O)Nc1cccc(c1)O	0
ZINC06252381	c1ccc(cc1)S(=O)(=O)N/[NH+]=C(/COc1ccc(cc1)Cl)\N	1
ZINC06253391	C[C@H]1CCCN(C1)C(=O)[C@@H]1CC[N@H+](CC1)Cc1ccccc1	0
ZINC06255260	Cc1cc(c(cc1Br)C)NC(=O)/C=C/c1ccco1	1
ZINC06255393	Cc1cc(c2c(c1)c(cc(n2)c1ccccc1)C(=O)NN)C	1
ZINC06265508	CC[N@@H+]1CC=C2[C@H](C1)[C@@H](C(C(=[NH2+])[C@@H]2C#N)(C#N)C#N)CC(C)C	1
ZINC06266449	C[C@@H]1[C@H](C[C@@H](CC1=O)C(=C)C)C#N	1
ZINC06290431	C[C@@H]1CN(C[C@H](O1)C)C(=O)COc1ccc(cc1)C(=O)N	0
ZINC06290437	C[C@H]1CCC[C@@H](N1C(=O)COc1ccc(cc1)C(=O)N)C	1
ZINC06300492	Cc1ccc(cc1)S(=O)(=O)NC[C@@](C)(C(=O)OC)Br	0
ZINC06312131	C/C(=C(/C(=O)COC(=O)CCSc1ccccc1Cl)\C#N)/N	0
ZINC06316502	c1cc(cc(c1)Br)S(=O)(=O)Nc1ccc(c(c1)Cl)F	1
ZINC06333433	c1ccc2c(c1)c(c[nH]2)CCNC(=S)NC[C@@H]1CCCO1	0
ZINC06336576	CC(=O)NCCNC(=S)NCCc1ccccc1	0
ZINC06340851	c1ccc(cc1)[C@H]1C[C@H]1C(=O)NCc1ccc(cc1)S(=O)(=O)N	1
ZINC06378709	COc1ccccc1c1n[nH]c(=S)n1CCc1ccccc1	0
ZINC06395160	CC1=C(C[C@@H]([C@H](C1)C(=O)NCCCc1ccccc1)C(=O)[O-])C	0
ZINC06402293	c1cc(c(cc1Cl)Cl)c1ccc2c3c(c(=O)[nH]c(n3)N)sc2n1	1
ZINC06416850	CC(=O)NC(=S)Nc1ccc(cc1)/N=N/c1ccccc1	0
ZINC06427516	C[C@H](C(=O)Nc1ccccc1)Sc1nnc(s1)NCCOC	0
ZINC06427725	COCCNc1nnc(s1)SCc1ncc(o1)c1ccccc1	0
ZINC06433502	C/C=C/C=C/C(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC06439065	CCOC(=O)C1=C(O[C@@H]2CC(CC(=O)[C@H]2[C@@H]1c1ccccc1)(C)C)N	0
ZINC06471011	C[C@@H]1CC[C@@H]([C@@H](C1)OC(=O)CSc1nnc(s1)N)C(C)C	0
ZINC06478453	Cc1ccc(c(c1)NC(=S)N(Cc1ccccc1)C[C@H]1CCCO1)Cl	0
ZINC06494375	Cn1c(c(c(=O)n(c1=O)C)NC(=S)NCC1CCCCC1)N	1
ZINC06498470	CCOC(=O)c1c(N)sn(c1=S)c1ccccc1	0
ZINC06510216	c1ccc(cc1)COc1ccccc1/C=C(\C#N)/C(=O)NC(=O)N	1
ZINC06520303	Cc1ccc(cc1NC(=S)N(Cc1ccccc1)C[C@@H]1CCCO1)Cl	0
ZINC06530417	CCc1c2c(n[nH]1)OC(=C([C@@]12CCO[C@@H]1C)C#N)N	0
ZINC06533347	C[C@H](C(=O)c1ccc(cc1)F)Sc1nc(cc(n1)N)N	1
ZINC06544673	c1ccc(cc1)/C(=N/OCC(=O)Nc1ccc(cc1)Cl)/N	1
ZINC06559879	C[C@@H](C(=O)N)Sc1nnc(s1)Nc1ccccc1	1
ZINC06562682	C=CCOC(=O)c1c(c2ccc(nc2s1)c1ccccc1)N	0
ZINC06575096	c1ccc(cc1)COC(=O)N[C@H](Cc1ccc(cc1)O)C(=O)N	0
ZINC06578890	c1ccc(cc1)C(O)O	0
ZINC06589213	CC[C@@H](C)[C@H]1c2c(n[nH]c2OC(=C1C#N)N)c1ccccc1	1
ZINC06589633	c1ccc(cc1)[C@H](C(=O)N1CCCCC1)Sc1nnc(n1N)C1CC1	1
ZINC06590142	c1ccc(cc1)n1c(=O)n(nn1)CC(=O)Nc1ccc(cc1)F	0
ZINC06595305	c1ccc(cc1)C(=O)Nc1cccc(c1)C(=O)Nc1ccccc1Br	0
ZINC06606336	C([C@@H]([C@H]1C(=O)NC(=O)S1)C(=O)[O-])C(=O)[O-]	1
ZINC06606729	c1ccc(cc1)[C@H]1OCc2cc(cc(c2O1)CSc1nc([nH]n1)N)F	0
ZINC06639557	CC(C)(C)c1ccc(c(c1)NC(=O)COc1ccc(cc1Cl)F)OC	1
ZINC06643132	C[C@H](C(=O)NCc1ccccc1)OC(=O)c1cc(c(nc1)Cl)Cl	0
ZINC06659298	CC[N@@H+]1CCC[C@@H](C1)/[NH+]=C/1\CC(=O)OC21CCCCC2	0
ZINC06661690	CO[C@@H]1CC2(CCN1C=O)OCCO2	0
ZINC06662049	CN(c1cnn(c(=O)c1Br)c1ccccc1)C1CCCCC1	0
ZINC06665709	CCOC(=O)C1=C([NH+]=C(S[C@H]1c1ccccc1)N)C	0
ZINC06668190	c1ccc(cc1)C(c1ccccc1)C(=O)NCCc1ccco1	0
ZINC06671878	Cc1c(n(c2c1c(ncn2)N)c1cccnc1)C	1
ZINC06681517	c1ccc(cc1)C[NH+]1CCN(CC1)S(=O)(=O)c1cc(sc1)C(=O)N	1
ZINC06681847	c1ccc(cc1)c1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1)F)C#N)N	1
ZINC06681981	Cc1ccc(cc1)C(=O)[C@@H]1[C@@H](OC(=N1)N)c1ccccc1	0
ZINC06698718	Cc1c(sc(c1C(=O)N)NC(=O)C#Cc1ccccc1)C	1
ZINC06702386	CCOC(=O)[C@H](C)N1CC(=O)N(C1=O)c1ccccc1	0
ZINC06702678	COC(=O)c1ccc(cc1)NC(=O)Cn1cnc2c1cccc2	0
ZINC06719045	CCOC(=O)c1c(c2c(nc(nc2s1)SCC[NH+]1CCCCC1)N)C	0
ZINC06726462	CC[C@H](c1ccccc1)NC(=O)[C@H]1CCCO1	0
ZINC06728286	CC1=CC[C@H]([C@H](C1)c1ccc(cc1)Br)C(=O)NCc1ccccc1	0
ZINC06730065	C[C@H]([C@@H]1CCCO1)NC(=O)Nc1ccc(cc1)F	0
ZINC06732186	c1ccc(cc1)c1ccc(cc1)[C@@H]1CCNc2ccccc2N1	0
ZINC06737152	CC(C)OC(=O)c1c(c2cc3c(nc2s1)CC[N@H+](C3)C)N	0
ZINC06741662	COc1ccc(cc1OC)CNC(=O)[C@@H]1[C@@H]2CC[C@@H](C2)[C@@H]1C(=O)[O-]	1
ZINC06753137	CCCCCCn1c2ccccc2nc1CNC(=O)c1ccccc1	0
ZINC06754586	c1ccc(cc1)CCNC(=O)C(=O)Nc1c(c2c(s1)CCC2)C(=O)N	1
ZINC06756592	c1ccc(cc1)OC(=O)Nc1c(c2c(s1)CCC2)C(=O)N	1
ZINC06758994	CC(=O)N[C@H]1c2cc(ccc2N(C1=O)CCOc1ccccc1)F	0
ZINC06759305	c1ccc(cc1)NNC(=O)C(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	1
ZINC06761762	CC(C)(C)OC(=O)NCc1ccccc1	0
ZINC06764522	c1ccc2c(c1)c(=O)c(c(o2)N)c1ccc(cc1)Br	1
ZINC06772050	c1ccc(cc1)[S@](=O)Cc1ccc(o1)C(=O)N1CCOCC1	0
ZINC06774053	CC(C)c1c(cnn1c1ccccc1Cl)C(=O)[O-]	1
ZINC06779276	C[C@@H](C(=O)NC(=O)N)OC(=O)[C@H](C(C)C)NC(=O)Cc1ccccc1	0
ZINC06782365	CC(C)c1nnc(s1)NC(=O)CSc1nnc(o1)c1ccccc1	0
ZINC06784939	C[C@@H](c1ccccc1)NC(=O)COC(=O)c1cccc(c1)Br	0
ZINC06786920	C[C@H](C(=O)N1CCC(=CC1)c1ccccc1)NC(=O)N	1
ZINC06787810	CCc1cc(/C(=C\c2nncn2c2ccccc2)/NN)c(O)cc1O	1
ZINC06787923	c1ccc2c(c1)nc(s2)C1=C(N(CC1=O)CCOCCO)N	0
ZINC06791190	Cc1cc(cc(c1)NC1=C(C(=O)C1=O)c1ccccc1)C	0
ZINC06796079	Cc1c(c(=O)n([nH]1)c1ccccc1)CNC(=O)CCl	0
ZINC06796225	Cc1c(c2[nH]nc(n2n1)C(=O)NN)c1ccccc1	1
ZINC06796798	Cc1cc(nc(n1)C)NC(=O)c1ccc(cc1)Cl	1
ZINC06800526	C[C@@H](c1ccccc1)NS(=O)(=O)c1cc(n(c1)C)C(=O)OC	0
ZINC06802679	CCN1CCSc2c1cc(cc2)C(=O)NCCCOC(C)C	0
ZINC06809351	C[C@@H]1CCCC[N@H+]1CCn1cnc2c3cc(ccc3[nH]c2c1=O)Cl	1
ZINC06815208	Cc1ccc(cc1Cl)/N=C/c1cc(ccc1O)Cc1ccccc1	0
ZINC06826439	CC(C)(C)c1ccc(cc1)S[C@@H]1CCOC1=O	0
ZINC06830481	c1ccc(cc1)[C@@H](C(=O)N1CCOCC1)Sc1nc(cc(n1)N)N	0
ZINC06830482	c1ccc(cc1)[C@H](C(=O)N1CCOCC1)Sc1nc(cc(n1)N)N	0
ZINC06831839	C[C@@H](C(=O)NCc1ccccc1)Sc1nc(cc(n1)N)N	1
ZINC06850165	CS/C(=N/c1ccccc1)/NCc1ccc(cc1)Cl	0
ZINC06851811	CC(C)CCNC(=O)COC(=O)c1c(nccn1)N	0
ZINC06853201	C[C@H]1CCCCN1C(=S)NC1CCCCC1	1
ZINC06863793	c1ccc(c(c1)NC(=O)c1c(cccc1F)F)Br	1
ZINC06872166	C=CCN(C[C@H]1CC(=NO1)c1ccccn1)C(=O)c1ccccc1F	1
ZINC06872206	C[C@H](C(=O)N)OC(=O)c1cn(nc1c1cccnc1)c1ccccc1	0
ZINC06883037	c1cc(ccc1C(=O)NNC(=S)NC(=O)C1CC1)[N+](=O)[O-]	1
ZINC06888693	c1cc(c(cc1Cl)Br)OCC(=O)OCC(=O)N	0
ZINC06909431	c1ccc(cc1)c1c2c([nH]n1)NC(=O)C[C@H]2c1ccccc1F	0
ZINC06913710	COC(=O)CCSc1ccc(cc1[N+](=O)[O-])C(=O)c1ccccc1	0
ZINC06927746	c1ccc(cc1)[C@H]1C[C@@H]1C(=O)N1[C@@](CC=N1)(C(F)(F)F)O	0
ZINC06929332	Cn1c2c(c(=O)n(c1=O)C)n(c[nH+]2)[C@@H](c1ccccc1)C(=O)N(C)C	0
ZINC06930420	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)COC(=O)CCCOc1ccccc1	0
ZINC06930940	C[C@@H]1[C@@H](N(CCO1)C(=N)NC(=N)N)c1ccccc1	0
ZINC06936367	CC(C)N(CC(=O)N)C(=O)c1ccc2c(c1)NC(=O)CS2	1
ZINC06936576	CCCC[NH2+]C[C@@H](CO[C@@H](c1ccccc1)c1ccc(cc1)C)O	0
ZINC06938815	CCOC(=O)c1c(c([nH]c1C)C1=NN=C(SC1)NC)C	0
ZINC06947203	CCCc1c(c(n(n1)c1ccccc1)N)c1ccccc1	1
ZINC06983177	COc1ccc(cc1S(=O)(=O)N)NC(=O)C[C@H]1C[C@H]2CC[C@@H]1C2	1
ZINC06988836	c1ccc(cc1)Cc1ccccc1C(=O)OCc1nc(nc(n1)N)N	0
ZINC06992151	c1cc(ccc1SCCOC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl)Cl	0
ZINC07004529	c1ccc(cc1)CC(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC07006702	c1ccc(cc1)c1nnc(o1)COC(=O)c1ccc(cc1N)Cl	0
ZINC07022506	c1ccc(cc1)COc1ccc(cc1C(=O)N)Cl	1
ZINC07030711	c1ccc(cc1)n1cc(cn1)[C@H]1NC(=Nc2n1c1ccccc1n2)N	1
ZINC07047133	C[C@@H](c1ccccc1)N(C)C(=O)CSc1ncc(c(n1)N)C#N	1
ZINC07048458	Cc1cc(nc(n1)SCc1cc(c(o1)C)C(=O)OC)N	0
ZINC07048621	Cc1cc(nc(n1)SCC(=O)NNC(=O)c1ccccc1)N	1
ZINC07050446	CC(=O)c1cccc(c1)S(=O)(=O)Nc1ccc2c(c1)c[nH]n2	1
ZINC07055021	CCOc1ccc2c(c1)s/c(=N/S(=O)(=O)c1c(noc1C)C)/[nH]2	1
ZINC07060744	COC(=O)/C(=N/Nc1ccccc1Cl)/Sc1nc2ccccc2o1	0
ZINC07091513	C[C@H](C(=O)N)[NH2+][C@H](C)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	1
ZINC07103726	CC(C)N(c1ccccc1)C(=O)CSc1nnc(n1C)CCC(=O)N	1
ZINC07118628	Cc1cc([nH]c(=O)c1CNC(=O)CCc1nc(no1)c1ccsc1)C	1
ZINC07122404	c1ccc(cc1)OCCOC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC07124273	COc1ccc(cc1)SCC(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC07146319	COC(=O)c1ccc(cc1)NC(=O)CSCc1ccc(cc1)F	0
ZINC07162228	CNC(=O)COC(=O)c1csc(n1)c1ccccc1	0
ZINC07162453	C[C@@H](C(=O)N)OC(=O)c1csc(n1)c1ccccc1	0
ZINC07176700	C[C@H](C(=O)NCCOC)Sc1nc(cs1)c1ccccc1	0
ZINC07185506	CC[C@@H](C)[C@@H](c1ccccc1)C(=O)OCc1nc(nc(n1)N)N	0
ZINC07222312	C[C@H](C(=O)NC1CCCCC1)[NH+]1CCN(CC1)c1ccccc1	0
ZINC07223696	CSc1cccc(c1)N[C@H](c1ccccc1)C(=O)NC(=O)N	1
ZINC07246137	CCNc1nnc(s1)SCC(=O)N[C@@H](C)c1ccccc1	0
ZINC07253866	C[C@H](C(=O)N)OC(=O)c1ccccc1C(=O)N(C)Cc1ccccc1	0
ZINC07260504	CC1=C([C@@H](c2c(nc([S-])nc2N1)N)c1ccccc1)C(=O)OCC=C	0
ZINC07279772	CC[C@H](C)[C@@H](C(=O)OC)NC(=O)Cn1nc(nn1)c1ccccc1	0
ZINC07291180	CCN(Cc1cccc(c1)F)C(=O)Cn1c2ccccc2oc1=O	1
ZINC07304979	CCOC(=O)c1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC07307880	CCc1ccccc1NC(=O)COC(=O)c1cccc(c1N)C	0
ZINC07314661	Cc1nnc(n1N)SCC(=O)N1CCCCCCC1	1
ZINC07323457	CCc1cccc(c1)NS(=O)(=O)c1ccc2c(c1)CCCN2C(=O)C	1
ZINC07334589	c1ccc(cc1)CNC(=O)C1(CCCC1)C#N	0
ZINC07368173	c1ccc(cc1)SCCNC(=S)Nc1ccc(c(c1)[N+](=O)[O-])N	1
ZINC07370756	CCCCC(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC07370759	CCCC(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC07371341	Cc1cc(nc(n1)S[C@H](C)C(=O)Nc1c(nn(c1C)C)C)N	1
ZINC07374297	c1ccc(cc1)NC(=O)COC(=O)c1ccc(cc1N)F	0
ZINC07374302	c1ccc(cc1)CNC(=O)COC(=O)c1ccc(cc1N)F	0
ZINC07374348	CN(Cc1ccccc1)C(=O)COC(=O)c1ccc(cc1N)F	0
ZINC07396679	COc1ccc(c(c1)O)C(=O)OCc1ncc(o1)c1ccccc1	0
ZINC07405641	Cc1ccc(cc1NS(=O)(=O)c1ccc(s1)Br)F	1
ZINC07411177	CC(C)(C)c1ccc(cc1)CCC(=O)OCC(=O)N	0
ZINC07424885	c1ccc(cc1)c1nc(on1)c1cc(n[nH]1)c1ccco1	0
ZINC07457069	C[C@@H](C(=O)NC(=O)N)[N@@H+]1CCC(=CC1)c1ccccc1	1
ZINC07489322	c1ccc(cc1)C1(CC1)C(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC07495978	c1cnc(nc1)N1CC[NH+](CC1)Cc1ncc(o1)c1ccc(cc1)Cl	1
ZINC07516985	CCOC(=O)C1=C(Oc2c(c(=O)[nH]c([O-])n2)[C@H]1c1ccc(cc1)C)N	0
ZINC07529723	Cc1c(c(on1)C(C)C)C(=O)OCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC07530210	Cc1cc(n(n1)c1nnc(n1N)SCC(=O)Nc1ccccc1)C	1
ZINC07535736	c1c(cc(c2c1COCO2)CSc1nnc(s1)N)Cl	0
ZINC07548086	Cc1c(c(sn1)N)C(=O)O[C@H](C)C(=O)Nc1ccccc1	0
ZINC07554049	CCC1=C([C@H](NC(=S)N1)c1ccccc1OC(F)F)C(=O)OC	0
ZINC07567276	C[C@H](C(=O)N)OC(=O)c1ccccc1S[C@H]1CCS(=O)(=O)C1	0
ZINC07571466	c1cc(ccc1CCNC(=S)NC[C@@H]1CCCO1)S(=O)(=O)N	0
ZINC07575201	Cc1cc(c(n1Cc1ccccc1)C)C(=O)O[C@H](C)C(=O)N	0
ZINC07599140	Cc1ccc(c(c1)NC(=O)c1cc2c(s1)CCC2)C	1
ZINC07602501	COc1cc(cc(c1OCc1ccccc1)Cl)CNn1c(nnn1)N	1
ZINC07602802	Cc1ccc(cc1)S(=O)(=O)N(CC(=O)OC)c1ccc(c(c1)Cl)Cl	0
ZINC07609462	c1ccc(cc1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])N	1
ZINC07610475	CCCCCOc1ccc(cc1)C(=O)NNC(=O)c1ccccc1Br	1
ZINC07622378	C[C@H](C(=O)N(C)C1(CCCCC1)C#N)OC(=O)c1cc(cc(c1)F)F	0
ZINC07636964	COC(=O)C1CCN(CC1)CC(=O)NCCc1ccccc1	0
ZINC07637036	CCNC(=S)N/N=C\1/c2ccccc2N(C1=O)CC=C	1
ZINC07665455	COc1ccc2c(cc(=O)oc2c1)CS/C(=N/C[C@@H]1CCCO1)/N	0
ZINC07665492	c1cc(cc(c1)F)CS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC07665698	C[C@@H](COC)/[NH+]=C(\N)/SCc1ccccc1	0
ZINC07665716	C[C@@H](COC)/N=C(\N)/SCCOc1ccccc1F	0
ZINC07666239	C/N=C(\N)/SCCOc1ccccc1	1
ZINC07683079	CCCCN(CC)C(=O)C[N@@H+](C)CC(=O)Nc1cc(ccc1OC)Cl	1
ZINC07685342	C[C@@H](C(=O)NC(=O)NC1CCCCC1)[N@@H+](C)CCOc1ccccc1	0
ZINC07690703	c1ccc(cc1)OCCOC(=O)c1cccc(c1)NC(=O)N	0
ZINC07712537	Cc1cccc[n+]1CC(=O)NCc1ccc(cc1)Cl	1
ZINC07713637	C[C@@H](C(=O)N)Sc1nnc(s1)Nc1ccc(cc1)Oc1ccccc1	1
ZINC07734557	CCCC(=O)OCC(=O)NCc1ccc(cc1)OC	0
ZINC07737560	Cn1c(c(c(=O)[nH]c1=O)Sc1nnc(n1C)c1ccc(cc1)F)N	1
ZINC07779529	c1ccc(cc1)CC(=O)NC(=O)COC(=O)c1ccc(c(c1)N)Cl	0
ZINC07788081	C[C@@H](C(=O)NC(=O)NC)[N@H+]1CC[C@@H](CC1)Cc1ccccc1	0
ZINC07790176	CC[N@H+](CC(=O)NCc1ccc(cc1)OC)CC(=O)NC(C)C	1
ZINC07813927	CC(C)[NH+](CCNC(=O)c1ccc(cc1)OC[C@H]1CCCO1)C(C)C	0
ZINC07817894	C[NH+](C)C[C@@H](c1ccccc1)NC(=O)/C=C/c1ccccc1Br	0
ZINC07830264	C[C@@H]1c2ccsc2CCN1C(=O)CN(C)S(=O)(=O)c1ccc(cc1)F	1
ZINC07896132	COC(=O)COc1ccccc1C(=O)Nc1ccccc1	0
ZINC07896575	Cc1cccc(c1)c1nnc(o1)COC(=O)c1ccccc1	0
ZINC07896679	c1ccc(cc1)C(=O)OCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC07905028	c1cc(ccc1/C(=C/c1cc2c(c(c1)Cl)OCCCO2)/C#N)[N+](=O)[O-]	1
ZINC07918711	Cc1cc(c(n1c1cccc(c1)C(=O)C)C)/C=C(\C#N)/C(=O)N	1
ZINC07919552	CN(C)C(=O)[C@H](c1ccccc1)OC(=O)c1ccc2c(c1)sc(n2)N	0
ZINC07929798	CCCCOc1ccc(cc1)/C=N/NC(=[NH2+])N	1
ZINC07930312	COc1cc(ccc1OCC(=O)N)/C=N/NC(=O)c1ccccc1	1
ZINC07937983	C[C@H](C(=O)Nc1ccc(cc1)C(=O)N)OC(=O)C[C@@H]1CCC=C1	0
ZINC07955050	c1ccc(c(c1)C(=O)N)OCC(=O)NC1CCCCCC1	1
ZINC07971978	Cc1ccc(cc1Cl)NC(=O)CNc1ccc(cc1)Cl	1
ZINC07977713	Cc1ccccc1Nc1nc(nc(n1)N)COC(=O)C(C)C	0
ZINC07986957	CC(C)[C@](C)(C#N)NC(=O)COC(=O)CCCOc1ccccc1	0
ZINC07990857	C[C@H](C(=O)c1ccccc1)OC(=O)COc1ccc2c(c1)CCC2	0
ZINC07998246	c1ccc(cc1)c1cnc(o1)c1ccccc1C(=O)OCC(=O)N	0
ZINC07999361	CN1CC=C2[C@H](C1)[C@H](C(C(=C2C#N)N)(C#N)C#N)Cc1ccccc1	1
ZINC08006628	c1ccc(cc1)c1ccc(cc1)OCc1nc(nc(n1)N)N	1
ZINC08013342	COC(=O)c1cccc(c1)CSc1nc(cn1N)c1ccccc1	0
ZINC08018551	COc1cc(cc(c1OC)Br)CNc1nc(cs1)CC(=O)[O-]	1
ZINC08023222	c1ccc(cc1)CC(=O)NNC(=[NH2+])c1ccccn1	1
ZINC08030926	Cc1ccc(cc1N1CCN(CC1)c1ccc(cc1)N)Cl	1
ZINC08034424	CC(C)c1ccccc1OCC(=O)NCc1ccccc1Cl	1
ZINC08046764	c1ccc(cc1)CCN1c2c(ccc(c2Cl)Cl)C2(C1=O)OCCCO2	0
ZINC08069956	Cc1ccccc1C(=O)OCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC08073419	C[C@H](c1ccc(cc1)c1ccccc1)NC(=O)[C@H](C(C)C)NC(=O)N	1
ZINC08107196	c1ccc(cc1)C(=O)NNC(=S)Nc1cccc(c1)Br	0
ZINC08108323	COC(=O)c1ccc(c(c1)Br)OC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC08109840	CCCCCC(=O)N1CCNC(=O)[C@@H]1CC(=O)OCc1ccccc1	0
ZINC08140307	Cc1nnc(n1N)SCc1cccc(c1)C(=O)OC	0
ZINC08140733	C[C@H]1CCCN(C1)C(=O)CSc1nnc(n1N)C(F)(F)F	1
ZINC08161548	Cc1cccc(c1OCC(=O)NCC(=O)N)C	1
ZINC08163904	CCCCOC(=O)C[C@H]1C(=O)NCCN1C(=O)Nc1ccccc1	0
ZINC08165528	c1ccc(cc1)Nc1nc2c(s1)cc(s2)C(=O)OCCO	0
ZINC08216529	C[C@H](CCc1ccccc1)NC(=O)[C@H]1CC(=O)N(C1)c1ccccc1	0
ZINC08216616	c1ccc(cc1)c1cn(c(n1)N)/N=C/c1ccc(cc1)C(F)(F)F	1
ZINC08231936	C[C@H](C(=O)NC(=O)N)OC(=O)[C@@H](C)Oc1ccccc1	0
ZINC08234754	Cc1ccc(c(c1)NC(=O)[C@@H]1CC(=O)N(C1)[C@H](C)COC)OC	0
ZINC08236810	C[C@@]12CC[C@@](C1(C)C)(OC2=O)C(=O)NCCOC	0
ZINC08270779	CCOc1ccc(cc1)SCC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC08271136	CC(C)(C)OC(=O)N1CCC[C@H](C1)C(=O)Nc1ccccc1C(=O)N	0
ZINC08287539	CN(C)C(=O)[C@@H](c1ccccc1)OC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC08288347	c1ccc(cc1)[C@H](C(=O)N1CCOCC1)OC(=O)c1cccc(c1)O	0
ZINC08292540	C[C@@H](C(=O)NC)Sc1nc([nH]n1)N	1
ZINC08307458	CC(C)[N@H+](Cc1[nH]c(=O)c2c(csc2n1)c1ccccc1)CC(=O)N	1
ZINC08317731	C1CC[C@H]2[C@H](C1)CCCN2C(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC08338040	CCCCc1nnc(s1)NC(=O)Nc1c(c(c([nH]1)C)C(=O)OCC)C	0
ZINC08339305	CCc1n[nH]c(=S)n1NCc1ccc(o1)c1cccc(c1C)Cl	1
ZINC08339796	Cc1c(c(n(n1)c1ccccc1)C)C(=O)OCC(=O)OC	0
ZINC08341999	c1ccc(cc1)CCn1c(=O)[nH]nc1SCC(=O)N	1
ZINC08346054	CN1C(=C([C@@H](NC1=O)c1ccc(c(c1)Cl)Cl)[N+](=O)[O-])SC	1
ZINC08382899	Cc1cccc(c1)CC(=O)Nc1ccc2ccccc2c1	1
ZINC08389484	C[C@H](C(=O)N)Sc1nccn1c1ccc(cc1)OC	1
ZINC08392157	C[C@H](COC)NS(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC08403575	c1ccc(cc1)c1cc(c(s1)NC(=O)CSc1ccccc1)C(=O)N	1
ZINC08412949	Cc1ccc(cc1C)n1cc(c(c1C(=O)C)N)C#N	1
ZINC08415924	Cc1ccccc1N1C(=O)[C@H](SC1=O)Nc1ccccc1C(F)(F)F	1
ZINC08461547	Cc1ccc2n(cc(CSc3n(cc(c4ccccc4)[nH+]3)N)[nH+]2)c1	1
ZINC08473829	COc1ccc(cc1)/N=C\c1ccc(cc1)OCC(=O)N	1
ZINC08532652	CC(C)[N@@H+](CC(=O)N)CC(=O)N1CC[C@H](CC1)Cc1ccccc1	1
ZINC08536191	Cc1cc(no1)C(=O)O/N=C(/c1ccc(cc1)C(F)(F)F)\N	1
ZINC08544480	Cc1c(c(sn1)N)C(=O)OCc1nc(no1)c1ccccc1	0
ZINC08552764	c1cc(cc(c1)[N+](=O)[O-])/C(=N/OC(=O)c1c(cccc1F)F)/N	1
ZINC08553243	Cc1ccc(cc1[N+](=O)[O-])C(=O)ONC(=[NH2+])Cc1cccs1	1
ZINC08556676	CC(C)CC[C@@H]1C[C@H](OC1=O)CSC(=[NH2+])N	0
ZINC08566730	COc1ccc(c(c1)c1nc(on1)CSc1[nH]c(=O)cc(n1)N)OC	1
ZINC08569843	c1ccc(cc1)CNC(=O)[C@@H](c1ccccc1)Sc1nnc(s1)N	1
ZINC08580181	Cc1cccc(c1N1C(=[NH2+])NC(=[NH2+])NC1(C)C)C	1
ZINC08582904	C[C@H](CCc1ccccc1)NC(=O)CSc1nc([O-])ccn1	0
ZINC08598974	Cc1ccc(c(c1)C)C(=O)c1c(nc(s1)Nc1ccc(cc1)F)N	1
ZINC08600434	COc1ccc(c(c1)OC)CNS(=O)(=O)c1cnc(nc1)N	1
ZINC08605952	CCOC(=O)c1c2c(ncnc2on1)NCc1ccccc1OC	0
ZINC08613400	c1ccc(cc1)/C=C\COC=O	0
ZINC08615336	c1cc(cc(c1)[N+](=O)[O-])CSc1c2c([nH]cn2)nc(n1)N	1
ZINC08615338	CSc1ncc(c(n1)Sc1c2c([nH]cn2)nc(n1)N)Br	1
ZINC08626174	Cc1ccc(cc1)S(=O)(=O)CCC(=O)OCCOc1ccc(cc1)Br	0
ZINC08642296	c1ccc(cc1)C/C(=N\NC(=S)N)/CC(C(F)(F)F)(C(F)(F)F)O	1
ZINC08674544	c1ccc(cc1)C[N@@H+]1CC[C@H](C1)NS(=O)(=O)c1ccc(cc1)I	0
ZINC08698361	c1c(cc(c(c1F)I)F)N	1
ZINC08702598	CC[NH+]1CCN(CC1)c1ccc(cc1N)C	1
ZINC08703230	c1ccc(cc1)OCCCNc1ccc(cc1C(=O)NN)Br	1
ZINC08704073	COC(=O)C1CCN(CC1)C(=O)COC(=O)c1cccc(c1N)Cl	0
ZINC08704108	C[C@@H](C(=O)N)Sc1n(c(c[nH+]1)c1ccccc1)C[C@H]1CCCO1	0
ZINC08704109	C[C@H](C(=O)N)Sc1n(c(c[nH+]1)c1ccccc1)C[C@H]1CCCO1	0
ZINC08705326	Cc1c(c(c(nc1C)SCC(=O)NC[C@@H]1CCCO1)C(=O)N)C	0
ZINC08705995	c1cc(ccc1C#N)NC(=O)CSc1n(cc[nH+]1)C1CC1	1
ZINC08706578	c1ccc(cc1)CSc1nc(cn1N)c1cccs1	1
ZINC08706702	C[C@H](c1nc(nc(n1)N(C)C)N)[NH+]1CCN(CC1)c1ccccc1	1
ZINC08706726	CCCCSc1ncc(c(n1)N)C#N	1
ZINC08707055	COC(=O)[C@H](Cc1ccccc1)NC(=O)c1cnccn1	0
ZINC08710959	CCc1ccccc1Nc1nnc(s1)S[C@H](c1ccccc1)C(=O)N	1
ZINC08718053	CCOC(=O)c1c(c2c(c3ccccc3o2)nc1C)C	0
ZINC08720681	Cc1cccc(c1N)C(=O)O[C@H](C)C(=O)NCc1ccccc1	0
ZINC08726443	Cc1c(c(n2c(n1)nc(n2)N)C)CC(=O)NCc1ccccc1	1
ZINC08728865	Cc1ccc(o1)C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC08730754	Cc1ccc(cc1)c1cnc2c(cnn2c1N)c1ccccc1	1
ZINC08734105	CCn1c(nn(c1=S)C[N@H+]1CCCC[C@@H]1C(=O)N)Cc1ccccc1	1
ZINC08735006	CSc1nnc(s1)SCc1csc(n1)c1ccccc1	0
ZINC08757324	c1ccc(cc1)[C@H](C(=O)N)NC(=O)c1ccc(cc1)SC(F)(F)F	1
ZINC08762899	CCOC(=O)c1cnn(c1N)c1[nH]c(=O)c2c3c(sc2n1)CCCC3	0
ZINC08763062	c1ccc(cc1)[C@@H](c1cccs1)NC(=O)C[N@@H+]1CCc2c(ccs2)C1	0
ZINC08783356	C[C@H]1CCc2c(cc3c(c(sc3n2)C(=O)N2CCC[C@H]2C(=O)[O-])N)C1	1
ZINC08783558	COc1ccc(c2c1[C@@H]1CCCC[C@@H]1O[C@@H]2c1cccc(c1)N)OC	0
ZINC08828942	CCOC(=O)C1=C([C@@H](NC(=S)N1)c1ccccc1)C	0
ZINC08830752	C([C@H]1[C@H]([C@@H]([C@@H](O1)n1c2c(c(=O)[nH]c(n2)N)[nH]c1=O)O)O)O	0
ZINC08846212	CCOC(=O)C1=C(Oc2cc(ccc2[C@H]1c1ccccc1)N)N	0
ZINC08903600	CC(C)OC(=O)c1ccc2c(c1)sc(n2)NC(=O)c1ccc(cc1)Br	0
ZINC08904804	CCCCC(=O)NC(=S)Nc1cccc(c1)OCc1ccccc1	0
ZINC08937149	C[C@@H](C(=O)N[C@@H]1CCS(=O)(=O)C1)SC/C=C/c1ccccc1	0
ZINC08967120	CSc1ccc2c(c1)s/c(=N\S(=O)(=O)c1ccc(cc1)F)/n2CC=C	1
ZINC08972279	c1ccc2c(c1)[nH]/c(=N/C(=O)C(=O)N)/s2	1
ZINC08973181	Cc1c(c(n[nH]1)c1ccc(cc1[O-])OCC(=O)NN)c1ccccc1	1
ZINC08980351	C[C@H](C(=O)NCc1ccccc1)OC(=O)c1ccc(c(c1)N)Cl	0
ZINC08985982	CCCNC(=O)CN(C)C(=O)CNC(=O)Cc1ccccc1	0
ZINC09016157	Cc1cccc2c1nc(s2)NC(=O)CCCOc1ccc(cc1Cl)Cl	1
ZINC09049403	c1ccc(cc1)CN1C(=O)C/C(=C\c2ccc(c(c2)O)O)/C1=O	0
ZINC09053601	CCOC(=O)CSc1nnc(n1CCO)c1ccncc1	0
ZINC09060965	CC1(Cc2c(c(=S)n(c(c2C#N)N)Cc2cccnc2)CO1)C	0
ZINC09077000	c1ccc(cc1)NC(=O)COC(=O)c1cccc(c1N)Cl	0
ZINC09087274	CCOC(=O)CCc1c(nc(nc1O)NC(=[NH2+])Nc1ccccc1)C	0
ZINC09087991	c1ccc(cc1)CSC1=NC(=C[C@@H]([C@H]1C#N)c1ccc(cc1)F)O	0
ZINC09110033	c1cscc1[C@H]1CC(=O)NC(=C1C#N)SCC(=O)N	1
ZINC09112380	C[C@H](C(=O)Nc1c(ccs1)C(=O)N)[N@H+](C)Cc1ccc2c(c1)OCO2	1
ZINC09114094	Cc1nc2ccc(cc2s1)NS(=O)(=O)c1ccsc1C(=O)OC	0
ZINC09117570	c1ccc(cc1)C1(CCC1)C(=O)OCc1nc2ccccc2c(n1)N	0
ZINC09134369	c1ccc(cc1)n1c(nnn1)CSc1nnc2n1c(cc(n2)[O-])N	1
ZINC09138502	COc1ccc(cc1/C=N/Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N)Br	1
ZINC09142761	c1ccc(cc1)CCn1c(nc(n1)Cl)Sc1ccccc1N	1
ZINC09157518	CCOC(=O)c1c(oc2c1c(nc(n2)CSc1nnc(n1C)C)N)C	0
ZINC09172588	CN1C(=O)/C(=C/2\NN[C@H](C2)c2ccccc2)/C(=O)N=C1[O-]	0
ZINC09183735	CCN1c2ccc(cc2[C@@H](C1=O)NC(=O)C(=O)NC(C)C)Br	1
ZINC09184793	CC(C)N1C[C@@H](CC1=O)c1nc2ccccc2n1CCOC	0
ZINC09196773	CC(C)(C)CC(=O)Nc1nnc(s1)CCCOc1ccccc1	0
ZINC09237611	CCOCCOc1ccc(cc1OC)C=O	0
ZINC09250777	Cc1cc(n(n1)c1nc(c(s1)C(=O)Nc1cccc(c1)C(=O)C)C)C	1
ZINC09260880	CC1(CC2=C([C@H](n3c(nnn3)N2)c2ccccc2)C(=O)C1)C	0
ZINC09271007	COCCOC(=O)c1ccc(cc1)OC(=O)COc1ccccc1	0
ZINC09273292	Cn1c2c(cn1)c(nc(n2)N1CCOCC1)Nc1ccc(cc1)OC	0
ZINC09302168	Cc1cc(nc(n1)/N=C(\N)/Nc1ccc(cc1)Oc1ccccc1)C	1
ZINC09305447	c1ccc(cc1)Cc1c([O-])nc(nn1)SCCOc1ccccc1	0
ZINC09305973	COCCN1[C@@H]2CS(=O)(=O)C[C@@H]2N(C1=S)c1ccc2c(c1)OCCO2	0
ZINC09313483	CC[C@@H](C)NC(=O)CSc1nc([O-])c2cnn(c2n1)c1ccccc1	0
ZINC09315322	c1cc(sc1)[C@H]1CCCN1C(=O)COC(=O)c1cc(ccc1N)Cl	0
ZINC09315380	COCCn1c(=O)ccc(n1)C(=O)NCCSc1ccccc1	0
ZINC09315426	c1c(cc(c(c1Br)NC(=O)COC(=O)C1CCC1)Br)[N+](=O)[O-]	0
ZINC09319236	Cc1c(c(no1)c1ccccc1)c1nnc(o1)CSc1nccn1C	0
ZINC09336230	CCOc1ccc2c(c1)[nH]c(n2)S[C@@H]1C[C@H](OC1=O)C	0
ZINC09338870	c1ccc(cc1)Nc1nc(nc(n1)N)[C@H](C#N)C(=O)c1ccco1	1
ZINC09361021	c1cc(cc(c1)F)Nc1nc(c(c(n1)N)[N+](=O)[O-])N1CCOCC1	0
ZINC09420421	c1ccc(cc1)[C@H]1[C@@](O1)(c1nc(cs1)c1ccc(cc1)Cl)C(=O)N	0
ZINC09461038	CCCN(Cc1cc2cc(ccc2[nH]c1=O)C)C(=O)c1ccccc1	0
ZINC09468864	C[C@H](c1[nH]c(=O)c2c(csc2n1)c1ccccc1)Nc1ccccc1	0
ZINC09472433	Cc1c(c(sc1C(=O)OC)NC(=O)CCc1ccccc1)C(=O)N	0
ZINC09472510	CCSc1ccc(cc1)C(=O)Nc1c(c(c(s1)C(=O)OC)C)C(=O)N	0
ZINC09486344	c1ccc(cc1)c1csc(n1)C1=C(N(CC1=O)C[C@H]1CCCO1)N	0
ZINC09507258	Cc1ccc(c(c1)Br)NC(=O)CSc1nnc(n1c1ccccc1)C	0
ZINC09512219	CCOC(=O)c1c(c(c([nH]1)C)C(=O)OCc1n(cc[nH+]1)C(F)F)C	0
ZINC09512671	Cc1ccc(cc1)NC(=O)[C@@H](C)OC(=O)c1cccc(c1O)OC	0
ZINC09527518	CCn1c(c(c(n1)C)CCNC(=O)Nc1ccccc1)C	0
ZINC09528386	CC[NH+](CC)CCCNC(=O)[C@H](C(C)C)NS(=O)(=O)c1cccs1	1
ZINC09530978	C[C@@H](C(=O)N)NC(=O)c1ccc(o1)c1cc(ccc1Cl)Cl	1
ZINC09530989	c1ccc(cc1)CCNC(=O)[C@H]1CC(=O)OC21CCCC2	0
ZINC09531820	COCCN1CC(=O)C(=C1N)c1nc(cs1)c1ccc(cc1)OC	0
ZINC09531916	C1CCC(CC1)C(=O)Nc1c(c2c(s1)CCC2)C(=O)OCC(=O)N	0
ZINC09547420	Cc1ccc(cc1)n1c(c(nn1)C(=O)N[C@H](C)c1ccccc1)N	1
ZINC09551973	Cc1c([nH]c2c1cc(cc2)C(=O)O[C@H](C(C)C)C(=O)NC(=O)N)C	0
ZINC09554161	Cc1ccc(cc1Br)N/C(=C/C(=O)c1ccccc1)/C	0
ZINC09570043	CC(C)C(=O)NCCS(=O)(=O)N1CCN(CC1)c1ccc(cc1)OC	1
ZINC09574105	CCOC(=O)C(C)(C)Sc1nnc2n1CCN2c1ccc(cc1)F	0
ZINC09576588	COC(=O)CCCNC(=O)c1ccc(c(c1)S(=O)(=O)N1CCCC1)Cl	0
ZINC09581300	c1ccc(cc1)c1csc(n1)NC(=O)[C@@H]1[C@@H]2C[C@@H]3[C@@H]1C(=O)O[C@@H]3[C@@H]2Br	0
ZINC09600106	c1ccc(cc1)C(=O)Nc1nnc(s1)SCC(=O)NC[C@@H]1CCCO1	0
ZINC09607433	Cc1ccc(cc1N)C(=O)O[C@H](C)C(=O)Nc1ccc(cc1)Cl	0
ZINC09608581	CSc1ccc(cc1)Cn1c(c(nn1)C(=O)Nc1ccc(cc1)Br)N	1
ZINC09647694	C[C@@H](C(=O)Nc1ccc(cc1)C#N)Sc1nc(c2ccsc2n1)N	1
ZINC09659393	CCc1ccc(cc1)NC(=O)Cc1csc(n1)NC(=O)c1ccco1	1
ZINC09668070	c1cc(oc1)C(=O)Nc1c(nc([nH]c1=O)SCCO)N	1
ZINC09698604	CCOCCCNC(=O)c1ccccc1NC(=O)c1ccccc1	0
ZINC09703882	CCOC(=O)c1c(c2ccccc2o1)NC(=O)CSc1n[nH]c(N)n1	0
ZINC09704095	CC[NH+](c1ccc(cc1)NC(=O)CSc1nc(cc(=O)[nH]1)N)C(C)C	1
ZINC09737700	Cc1cccc(c1NC(=O)COC(=O)c1ccc(c(c1)N)C)C(C)C	0
ZINC09779781	Cc1ccc(cc1Br)C(=O)NNC(=O)COc1c(cc(cc1Br)Cl)Cl	1
ZINC09827650	c1ccc(cc1)CSc1ncc(n1CC(=O)N)CO	1
ZINC09855280	C[C@@H](COC)NC(=O)C(=O)NCc1ccccc1	0
ZINC09884845	C[C@H](C(=O)Nc1ccccc1)Sc1nc(c2ccsc2n1)N	1
ZINC09907496	CCCN1C(=O)/C(=C\c2cc(c(c(c2)Br)OCC(=O)[O-])Cl)/NC1=O	1
ZINC09908639	C[C@H](C(=O)Nc1ccccc1C(=O)C)OC(=O)c1ccc(cc1)N	0
ZINC09943022	CCOC(=O)c1c2ccc(c(c2sc1N)O)[S@](=O)c1ccccc1	0
ZINC09949547	Cc1c(c(on1)N)C(=O)OCC(=O)NCCSc1ccccc1	0
ZINC09953336	CC[C@H](C)NS(=O)(=O)c1ccc(cc1)C(=O)NC	1
ZINC10028811	CC1=C([C@@H](NC(=O)N1CC=C)c1ccccc1)C(=O)OC	0
ZINC10029744	C[C@@H](C(=O)NC(=O)NC(C)C)OC(=O)c1cccc(c1)NC(=O)C	0
ZINC10073783	C[C@@H]1Cc2ccccc2N1C(=O)[C@H](C)Sc1nc2ncccn2n1	1
ZINC10088579	c1ccc(cc1)CNC(=O)C1CCN(CC1)C(=O)c1c(nccn1)N	1
ZINC10100332	c1ccnc(c1)COC(=O)c1ccc(cc1)NC(=O)N	0
ZINC10123912	c1ccc(cc1)[C@@H](C(=O)N)OC(=O)CCC(=O)c1ccccc1	0
ZINC10149235	CCc1c(sc(c1C(=O)N)NC(=O)COc1ccc(c(c1)C)C)C	1
ZINC10217207	Cc1c([nH]c2c1cc(cc2)C(=O)N1CCC(=CC1)c1ccccc1)C	0
ZINC10242902	Cc1ccc(cc1C(=O)OCC(=O)c1cccc(c1)OC)S(=O)(=O)C	0
ZINC10268694	COc1cc(ccc1OCC=C)C(=O)N[C@@H](c1ccccc1)C(=O)N	1
ZINC10314015	c1ccc(cc1)COc1cccc(c1)C[NH2+]CCCn1ccnc1	0
ZINC10318704	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1ccc(o1)c1ccc(cc1)F	0
ZINC10320946	Cc1c2cc(ccc2oc1C(=O)O[C@H](c1ccccc1)C(=O)N)F	0
ZINC10330667	CCCCn1c(=O)c2c(n(c1=O)C)[nH+]c1n2CC(=NN1CC)C	1
ZINC10333626	CCc1ccc(cc1)CCC(=O)NCCC[NH+](C)C	1
ZINC10341045	c1ccc(cc1)NC(=O)CN1CCc2c(ccs2)C1	0
ZINC10342674	Cc1cc(ccc1NC(=O)C1CCN(CC1)c1ccccc1)Br	0
ZINC10382310	Cc1c(cnc2n1nc(n2)c1ccc(cc1)Cl)C(=O)N1CCCCC1	1
ZINC10384165	CC[C@H](C)[NH2+]C[C@H](COc1ccc(cc1)C)O	1
ZINC10402396	c1cc(cc(c1)[N+](=O)[O-])/C=C/C(=O)NC(=S)N1CCCCC1	1
ZINC10425845	Cc1cn2c(c(nc2s1)C)/C=C/C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC10435646	COc1cc(ccc1OCc1ccccc1)C[NH2+]CCOCCO	0
ZINC10494750	c1ccc(cc1)CS(=O)(=O)c1nc[n-]n1	0
ZINC10495821	c1ccc(cc1)[C@H](C(=O)N)OC(=O)CCc1ccsc1	0
ZINC10498045	c1ccc(cc1)[C@H](C(=O)N)Sc1c2ccccc2nc(n1)C(F)(F)F	1
ZINC10535043	CN(C)c1nc(nc(n1)N)CSc1nccn1Cc1ccccc1	1
ZINC10556949	Cc1cnc(s1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])N	1
ZINC10612684	COC(=O)N1CCc2c(sc(n2)NC(=O)CSCc2ccccc2)C1	0
ZINC10619156	CCOC(=O)c1c(cc(s1)NC(=O)CS(=O)(=O)Cc1ccccc1)C	0
ZINC10636185	c1ccc(cc1)c1c(c2cc(ccc2[nH]1)F)CCC(=O)OCC(=O)N	0
ZINC10643774	Cc1cc(on1)NC(=O)[C@@H](C)Sc1n(cc(c2ccccc2)[nH+]1)N	1
ZINC10651187	CCn1c2ccccc2nc1NC(=O)c1cc(ccc1O)C	1
ZINC10681827	C[C@H]1CN(CCO1)S(=O)(=O)c1ccc(s1)Br	0
ZINC10751216	c1ccc(cc1)[C@H](C(=O)N)OC(=O)CCn1c2ccccc2oc1=O	0
ZINC10767755	Cc1cc(=O)oc(c1C(=O)O[C@@H](c1ccccc1)C(=O)N)C	0
ZINC10768097	CCOc1ccc(cc1)S[C@@H](c1ccccc1)C(=O)N	1
ZINC10784851	Cc1ccc(cc1)c1nnc(n1N)S[C@H](C)C(=O)NC[C@@H]1CCCO1	0
ZINC10800066	CC(C)(C)OC(=O)CSc1nc2ccccc2c(=O)n1N	0
ZINC10848410	c1ccc(cc1)[C@H](C(=O)N)OC(=O)/C=C/c1c(cccc1Cl)F	0
ZINC10851489	C[C@H](COC)NC(=O)COc1ccc(cc1Cl)c1ccccc1	0
ZINC10873814	COc1ccc(cc1C(=O)COC(=O)c1cc(sc1)S(=O)(=O)N)F	0
ZINC10876515	C[C@@H](C(=O)NC(=O)Nc1ccccc1)OC(=O)c1ccc(c(c1)N)Cl	0
ZINC10886451	Cc1cccc2c1nc(s2)N(C[C@H]1CCCO1)C(=O)c1ccccc1	0
ZINC10901434	Cc1ccc(cc1)c1ccsc1C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC10916291	c1ccc(cc1)[C@@H](C(=O)N)OC(=O)CCc1ccc2c(c1)OCO2	0
ZINC10933079	Cc1ccc2nc(cc(=O)n2c1)COC(=O)c1c(ccs1)S(=O)(=O)N	0
ZINC10937206	CN(C)C(=O)[C@H](c1ccccc1)OC(=O)c1c(ccs1)S(=O)(=O)N	0
ZINC11070644	C[C@@H](COC)NC(=O)CSc1nnc(n1C)c1ccccc1Cl	0
ZINC11238456	Cc1cc(ccc1SCC(=O)O[C@@H](c1ccccc1)C(=O)N)Br	0
ZINC11249404	c1ccc(cc1)[C@@H](C(=O)NC1CC1)Sc1c(cccn1)Cl	0
ZINC11285345	C[N@@H+](Cc1ncc(o1)c1ccc(cc1)F)[C@@H]1CCCc2c1cccc2	1
ZINC11318897	CC(=O)N[C@H](CC(=O)OCc1ccccc1OC)c1ccccc1	0
ZINC11335510	CC(=O)Nc1ccc(cc1)/C=C(\C#N)/c1nc(nc(n1)N(C)C)N	1
ZINC11335986	c1cc2c(c(c1)O)C/C(=C/c1c(cccc1F)F)/C2=O	1
ZINC11340671	COCCNC(=O)NC(=O)CSCc1ccccc1	0
ZINC11371015	c1ccc(cc1)CCN1C[C@@H](CC1=O)C(=O)Nc1cccc(c1)C#N	0
ZINC11383460	C[C@H](C(=O)O[C@@H](c1ccccc1)C(=O)N)Oc1ccc(cc1)OC	0
ZINC11403498	c1ccc(cc1)CNc1nnc(s1)SCC(=O)Nc1ccon1	0
ZINC11435396	CCOC(=O)c1c(c(c(s1)N)C#N)CSc1ccccc1F	0
ZINC11462663	c1ccc2c(c1)C[C@H](O2)C(=O)OCC(=O)N1CCc2c(ccs2)C1	0
ZINC11508269	c1ccc(cc1)[C@@H](C(=O)N)OC(=O)c1cc2c(s1)CCC2	0
ZINC11515476	c1cc(ccc1CNC(=O)c1ccc(cc1)OCC(=O)N)OC(F)F	1
ZINC11529856	C[C@@H](C(=O)N)OC(=O)CCCNS(=O)(=O)c1ccc(cc1)C(=O)C	0
ZINC11566221	CCOCCCNS(=O)(=O)c1cc(c(cc1C)Cl)Cl	0
ZINC11566297	c1ccc(cc1)c1ccc(cc1)N1C(=O)[C@@H]2CCCC[C@H]2C1=O	0
ZINC11574749	C[C@@H](C(=O)c1ccccc1)OC(=O)c1ccc(cc1)OCC(=O)N	0
ZINC11581991	c1ccc(cc1)n1cc(cn1)CNC(=O)[C@@H]1CCC=CC1	0
ZINC11592149	COc1ccc(cc1)CCSc1nnc(n1N)c1cccs1	1
ZINC11612206	COC(=O)c1c(cc(s1)c1ccccc1)NC(=O)Cc1ccccc1	0
ZINC11613316	CCn1c2c(nc1n1c(cc(n1)C)C)n(c(=O)n(c2=O)CCOC)C	0
ZINC11637293	CC[C@@H](C(=O)NC(C)C)Oc1cc(cc(c1)C)C	1
ZINC11657482	c1ccc(cc1)[C@H](C(=O)N)Sc1nncn1CCc1cccs1	1
ZINC11676423	Cc1csc(n1)S[C@H](c1ccccc1)C(=O)N	1
ZINC11678968	Cn1c2c(cn1)c(ncn2)SCCOc1ccccc1	0
ZINC11685968	c1ccc(cc1)[C@H](CC(=O)OCC#N)NC(=O)N	0
ZINC11693072	COc1ccccc1NC(=O)c1c(n(nn1)c1ccccc1)N	1
ZINC11726976	c1ccc(cc1)N1[C@H](CCCC1=O)C(=O)[O-]	0
ZINC11780938	CCn1c(=O)ccc(n1)C(=O)Nc1cccc2c1cccc2	1
ZINC11816817	C/C(=C\c1ccccc1)/C[N@@H+]1CC[C@]2(C1)CCC[N@H+](C2)CCOC	0
ZINC11818954	Cc1cc(n(n1)Cc1cc(n[nH]1)C(=O)NCCOc1ccccc1)C	0
ZINC11843744	c1cc(ccc1Cc1nc(on1)c1ccc(nc1)N1CCCCO1)F	1
ZINC11844094	CC(C)CCC[C@@H]1CN(CCO1)S(=O)(=O)N1CCOCC1	0
ZINC11849624	CCOC(=O)c1cnc(nc1Oc1c(cccc1OC)C=O)SC	0
ZINC11850758	CCN(CC)c1c(c(nn1c1ccccc1)C)C[NH3+]	0
ZINC11879576	c1ccc(cc1)C[C@@H]1CN(CCO1)C(=O)CCc1ccc(cc1)F	0
ZINC11917691	c1ccc(cc1)CCONC(=O)N	1
ZINC11919531	Cc1n(cc[nH+]1)c1c(cccn1)N	1
ZINC11996732	c1ccc(cc1)C[NH2+][C@H]1CS(=O)(=O)C[C@@H]1S(=O)(=O)c1ccc(cc1)Cl	0
ZINC12022686	c1ccc(cc1)c1c2c(on1)CC[N@H+](C2)C[C@H]1CCC=CC1	0
ZINC12025705	C[NH+](C)CCCNC(=O)c1cccc(c1)N1C(=O)CCS1(=O)=O	1
ZINC12038622	CSc1ccc(cc1)NC(=O)c1cccnc1SC	1
ZINC12048120	COc1cc(cc(c1OC)Cl)C(=O)N[C@H](c1ccccc1)C(=O)N	1
ZINC12050837	c1ccc(cc1)[C@H](C(=O)N)NC(=O)c1cccc(c1)F	1
ZINC12071119	CC(C)Sc1ccc(cc1)CC(=O)Nc1ccccc1OC	1
ZINC12072689	CC(C)c1nc(cs1)C(=O)N1CCO[C@@H](C1)Cc1ccccc1	0
ZINC12075471	c1ccc(cc1)CC[C@@H]1CN(CCO1)C(=O)CN1CCCCC1=O	0
ZINC12076087	CN(CC1CCOCC1)C(=O)[C@H]1CCC(=O)N(C1)CC1CCCCC1	0
ZINC12087235	CC(C)NC(=O)[C@@H]1CC[C@]2(CC1)CNC(=O)c1cc(ccc1O2)Cl	1
ZINC12094587	C[C@@H](C(=O)N)OC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC12136883	c1ccc(cc1)/C(=N\NC(=S)N)/COc1c(nsn1)N1CCOCC1	0
ZINC12136955	c1ccc(cc1)CCOC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC12145909	c1ccc(cc1)c1nc(c2c(n1)n(c(=O)[nH]2)C[C@@H]1CCCO1)C(=O)N	0
ZINC12146548	CCc1[nH]c(nn1)NC(=O)CCc1cc(no1)OCC	1
ZINC12146785	Cc1cc(c(o1)C)c1cc(c(=O)n(n1)CC(=O)NC1CCCCC1)N	1
ZINC12172079	CC[C@@H](c1ccccc1)C(=O)NCc1ccc(N2CCOCC2)[nH+]c1	0
ZINC12181443	C[C@H](C(=O)NC[C@H]1CCCO1)n1c(=O)c(cc(n1)c1ccco1)N	0
ZINC12192075	c1ccc(cc1)CCC[C@@H]1CN(CCO1)c1c(ccc[nH+]1)C(=O)N	0
ZINC12250614	c1cc(ccc1c1csc(n1)[C@@]1(C2(O1)CCCCC2)C(=O)N)Br	0
ZINC12254581	Cc1c(c(n(n1)c1ccccc1)CSc1nc(nc(n1)N)N)C#N	1
ZINC12323343	COC(=O)/C=C(/C(=O)NCCc1ccccc1)\N	0
ZINC12336571	CCOC(=O)CC1=C([C@@H](NC(=O)N1)c1ccccc1)C(=O)OCC	0
ZINC12338297	Cc1ccccc1c1c(nco1)C(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC12341981	CCc1ccc(cc1)C(=O)c1c(c(c2n1cccc2)C(=O)N)N	1
ZINC12345539	c1ccc(c(c1)[C@@H]1C2=C(CN(C2=O)C[C@H]2CCCO2)NC(=O)N1)Cl	0
ZINC12358657	C[C@]1([C@]([C@]([C@](O1)(C)n1cnc2c1[nH+]c(nc2N)N)(C)O)(C)O)CO	0
ZINC12358820	c1cc(c(cc1Cl)F)/C=C\C(=O)[O-]	1
ZINC12359018	CC(=O)O[C@@H]1CC(=O)[C@H](CC1=O)C(=O)OC	0
ZINC12364263	CC(=O)N[C@@H]1[C@H]([C@H]2[C@@H](CO[C@@H](O2)c2ccccc2)O[C@@H]1O)O	0
ZINC12368329	CCOC(=O)/C(=N\Nc1ccccc1)/c1csc(n1)N	0
ZINC12372272	Cc1c(c(on1)N)SC#N	1
ZINC12372620	Cc1c(n(c(c1S(=O)(=O)c1ccccc1)N)Cc1ccccn1)C	1
ZINC12374776	c1cc(ccc1n1c(nnn1)CSc1nnc2n1c(cc([O-])n2)N)Cl	1
ZINC12377497	Cn1c2c(c(=O)n(c1=O)C)n(c(NCCCO)[nH+]2)Cc1ccccc1	0
ZINC12378230	c1cc(ncc1Cl)N[C@@H](C(Cl)(Cl)Cl)NC(=O)OC[C@@H]1CCCO1	0
ZINC12380271	C[C@@H](C(=C(Cl)Cl)Cl)OC(=O)[C@H]1CC=CC[C@H]1C(=O)N	0
ZINC12385234	c1ccc(cc1)CCN1C[C@H](CC1=O)[NH2+]C1CCCC1	0
ZINC12398922	CCCCn1c(c2c(cc(nc2n1)N1CCC(CC1)[NH3+])C)C	1
ZINC12436458	Cc1ccc(cc1)N/C(=N\OCc1ccccc1Cl)/c1c(non1)N	1
ZINC12439792	CCCC[N@H+](C)Cc1c[nH+]c(n1CCOC)S(=O)(=O)CCC(C)C	0
ZINC12443560	CCn1ccnc1C[N@H+]1CCC[C@](C1)(CCCc1ccccc1)CO	0
ZINC12495211	CCOC(=O)/C=C/C(=O)NC(=S)Nc1ccc(cc1C)[N+](=O)[O-]	0
ZINC12505476	CC(=O)N/C(=C\c1ccccc1)/C(=O)NN	1
ZINC12506739	CC(C)(C)OC(=O)N1CC[C@H]2C[NH2+][C@H]2C1	0
ZINC12507525	c1ccc(cc1)[C@H](Cc1[nH]cc[nH+]1)NC(=O)c1ccc2c(c1)nn[nH]2	0
ZINC12515064	CCOC(=O)c1cnc(nc1N)S[C@H](C)C(=O)Nc1ccc(cn1)Cl	0
ZINC12522560	Cc1ccc(c(c1)C)NC(=O)NC(=O)[C@@H](C)Sc1nc(cc(n1)N)N	1
ZINC12523955	Cc1ccc(cc1)N/C(=N/S(=O)(=O)c1ccccc1)/CSC(=O)N	1
ZINC12529633	C=CCNC(=O)N[C@@H]1[C@H]2CO[C@H](O2)[C@@H]([C@H]1O)[NH+]1CCCCC1	0
ZINC12534112	c1ccc(c(c1)C1=NC(=O)[C@]2(CC(=NN2)c2ccccc2F)NN1)N	1
ZINC12535301	C[C@@H]1C[C@H]1C(=O)N[C@@H](c1ccccc1)c1nccn1C	0
ZINC12543290	c1cc(c(c(c1)Cl)N1CCOCC1)NC(=O)c1ccc(cc1F)F	0
ZINC12546261	C/C(=C(/C#N)\C(=O)COC(=O)CCN1C(=O)[C@H]2CC=CC[C@@H]2C1=O)/N	0
ZINC12546261	CC(=[NH2+])[C@H](C#N)C(=O)COC(=O)CCN1C(=O)[C@H]2CC=CC[C@H]2C1=O	0
ZINC12547737	Cc1cn2c3c(=O)[nH]c(=O)n(c3nc2n1CCOCCO)C	0
ZINC12548071	C[C@H]1C[C@@H](CN(C1)C(=O)COC(=O)c1c[nH]nc1c1ccccc1)C	0
ZINC12554070	Cc1c(sc2c1c(nc(n2)COC(=O)C1(CCCC1)C#N)N)C	0
ZINC12554766	c1ccc2c(c1)c(nc(n2)COC(=O)c1ccnc(c1)Cl)N	0
ZINC12558176	c1cc(c(cc1S(=O)(=O)N)[N+](=O)[O-])NC[C@H]1CCCO1	0
ZINC12569178	Cc1ccccc1n1c(nnn1)SCC(=O)NC(=O)N	1
ZINC12573173	c1ccc(c(c1)[C@H]1NC(=Nc2n1c1ccccc1n2)N)F	1
ZINC12579286	CN(CC(=O)OC)C(=O)[C@@H]1CCC(=O)N(C1)CCc1ccccc1	0
ZINC12584272	Cc1ccccc1C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NCCCOC	0
ZINC12584814	COC(=O)CNC(=O)C[C@H](c1cccc(c1)O)c1cccc(c1)Cl	0
ZINC12592032	CCn1c(=O)/c(=C\c2ccccc2)/sc1=C(C#N)C#N	0
ZINC12592082	c1ccc(cc1)c1csc2c1c(=O)n(cn2)CCC(=O)N	1
ZINC12595224	CCOC(=O)CCNC(=O)N[C@@H]1CCC[N@@H+](C1)C1CCCCCC1	0
ZINC12597688	CCOC(=O)[C@]1(CC[N@H+](CC1)[C@H]1CCSC1)CCCc1ccccc1	0
ZINC12598731	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](c1ccccc1)C(=O)NC(=O)N	0
ZINC12599563	COc1ccc(cn1)/N=C/C(=C/c1ccccc1)/Br	0
ZINC12638397	c1ccc(cc1)COCCCNc1ccc(c2c1ccnc2)[N+](=O)[O-]	0
ZINC12650026	CC(C)C[C@@H](C[C@@H](C(=O)[O-])[NH3+])C(=O)[O-]	1
ZINC12654137	CN(Cc1nc(no1)c1ccc(cc1)Cl)C(=O)Nc1ccccc1	0
ZINC12656577	COC(=O)/C=C/c1cn(nc1c1cccc(c1)Br)c1ccccc1	0
ZINC12667343	Cc1cc2nc(cc(n2n1)N)[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)O	1
ZINC12685171	COCCN(Cc1ccccc1)C(=O)c1ccc(cc1)CNC(=O)N	0
ZINC12692514	Cc1ccc(cc1O)C(=O)OCC(=O)NCc1ccccc1	0
ZINC12720330	CN(C)c1nc(nc(n1)N)COC(=O)CCOc1ccccc1	0
ZINC12731463	CCOC(=O)/C(=C(/N)\NCC(C)C)/C(=O)c1ccccc1	0
ZINC12731597	CCOC(=O)/C(=C(/N)\NCCO)/C(=O)c1ccccc1	0
ZINC12731710	c1ccc(cc1)N1C(=O)/C(=C\c2ccc(s2)Br)/NC1=O	0
ZINC12734046	COc1cccc(c1)c1nc(on1)Cn1nc(nn1)c1ccccc1	0
ZINC12736423	c1cc(c(cc1Br)C(=O)Nc1nc(cs1)C[NH+]1CCCC1)O	1
ZINC12745109	CC[C@@H](C)[C@H](c1ccccc1)C(=O)Nc1ccc(cc1Cl)F	0
ZINC12754581	c1cc(c(N2CCOCC2)[nH+]c1)CNC(=O)[C@H]1CCCCO1	0
ZINC12761406	CCN(CC)C(=S)SCc1c(nc2n1ccs2)c1ccccc1	0
ZINC12769406	CC[NH2+]CCC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC12769516	c1ccc2c(c1)nc(s2)[C@@](CC(=O)c1cccc(c1)Br)(C(F)(F)F)O	1
ZINC12777223	COc1ccc(cc1F)CSc1cc(c2ccccc2n1)C(=O)N	1
ZINC12779949	Cc1c(sc2c1c(=O)n(c(n2)SCCc1ccccc1)CCOC)C	0
ZINC12786885	Cc1ccc(cc1C)S(=O)(=O)NCc1ccc(N2CCOCC2)[nH+]c1	0
ZINC12787313	COc1ccccc1CCC(=O)Nc1cc2c(cc1Cl)OCCCO2	1
ZINC12792573	C[C@@H]1C[C@H](C[N@H+](C1)Cc1csc(n1)NC(=O)c1ccccc1)C	0
ZINC12792831	C[C@@H](c1ccccc1)OCCCNC(=O)c1c(nccn1)N	0
ZINC12793272	CC[C@@H](c1ccc(cc1)Br)NC(=O)C[C@H](c1ccccc1)NC(=O)N	1
ZINC12797381	CCN(CC(=O)NC(C)C)C(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC12823149	c1ccc(cc1)CNC1=NN=C(CS1)c1c(cccc1F)F	0
ZINC12868789	COCCCNC(=O)Cc1cc(on1)c1cccs1	0
ZINC12870097	Cc1cc(on1)C(=O)N1CCN(CC1)c1nc2ccccc2s1	1
ZINC12878500	c1ccc(cc1)[C@H](C(=O)N)OC(=O)CCC(=O)c1ccc(cc1)Cl	0
ZINC12879010	c1ccc(cc1)c1nc(on1)COC(=O)c1ccc(cc1)NC(=O)N	0
ZINC12891860	CN([C@H]1CCS(=O)(=O)C1)C(=O)NCc1ccccc1	0
ZINC12895266	Cc1cc(cc(c1)NC(=O)CSc1nc(c(s1)N)c1ccccc1)C	1
ZINC12895318	c1ccc(cc1)c1c(sc(n1)SCC(=O)Nc1ccc(c(c1)Cl)Cl)N	1
ZINC12895625	C[C@@H]1CN(C[C@H](O1)C)C(=O)CSc1nc(c(s1)N)c1ccccc1	0
ZINC12899061	c1cc(ccc1CNC(=O)C1CCCCC1)CN1CCOCC1	0
ZINC12904618	Cc1c(c(on1)N)C(=O)OCC(=O)N(CC=C)c1ccccc1	0
ZINC12908634	C[C@H](C(=O)N(C)c1ccccc1)OC(=O)/C=C/c1c(cccc1Cl)F	0
ZINC12916365	CCSc1nnc(n1CC(=O)N)c1cccc(c1)C	1
ZINC12921011	CCOc1ccc(cc1)OCCCC(=O)NNC(=O)c1ccncc1	1
ZINC12925096	c1ccc(cc1)c1nc(co1)COc1ccc(cc1C(=O)N)Cl	1
ZINC12934295	COC(=O)c1c(ccs1)S(=O)(=O)N1CCC[C@H]1C(=O)N	0
ZINC12938235	COc1ccc2c(c1)C(=O)/C(=C/c1ccc(c(c1)[N+](=O)[O-])O)/CO2	1
ZINC12940650	Cc1ccc(cc1NC(=O)CCN1C(=O)[C@H]2CC=CC[C@@H]2C1=O)Cl	1
ZINC12944783	Cc1ccc(c2c1[C@H](CC2=O)C)OCC(=O)N	1
ZINC12945451	CCOc1ccc(cc1)[C@@H](C)NC(=O)C(C)(C)c1ccccc1	0
ZINC12949268	Cc1ccc(cc1)n1c(c(c(n1)C)NC(=O)CSc1ccccc1)C	0
ZINC12954162	CC(C)(C)OC(=O)N1CCC(=O)[C@@H](C1)C(=O)[O-]	0
ZINC12971640	c1cc(cc(c1)Br)COC(=O)c1cc(ccc1F)S(=O)(=O)N	0
ZINC12974206	C[C@H](c1ccccc1)OCCCNC(=O)c1ccc2c(c1)OCO2	0
ZINC12977029	Cc1ccc(cn1)C(=O)NCCCO[C@@H](C)c1ccccc1	0
ZINC12977232	Cc1cccc(c1NC(=O)c1ccc(nc1C)c1ccccc1)C	0
ZINC12977999	COc1ccc(cc1C(=O)NCCSCc1ccc(s1)Br)S(=O)(=O)N	1
ZINC12981374	c1ccc(cc1)[C@H](C#N)[C@@H](C[n+]1ccc(cc1)N)O	1
ZINC12986111	c1ccc(c(c1)N1C[C@H](CC1=O)C(=O)Nc1ccc(cc1)C(=O)N)Br	1
ZINC12986159	COc1cccc(c1)CNC(=O)C[C@H](c1cccs1)NC(=O)N	1
ZINC12987969	Cc1cc(c2cc([nH]c2c1C)C(=O)N(CCOC)CCOC)C	0
ZINC12988653	C[C@H]1C[C@@H]1C(=O)Nc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	0
ZINC13001121	COCCn1c(c(c(=O)[nH]c1=O)C(=O)COc1c(cccc1Cl)Cl)N	0
ZINC13011796	c1ccc(cc1)[C@@H]1CN(CCO1)C(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC13024192	c1ccc(cc1)[C@@H](C1CC1)NC(=O)C1CCC1	0
ZINC13039179	C[C@H](C(=O)Nc1ccccc1)OC(=O)c1ccc2c(c1)sc(n2)N	0
ZINC13041203	CN(c1ccccc1)C(=O)COC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	0
ZINC13059224	Cc1c(sc(c1CN1C[C@@H](O[C@@H](C1)C)C)NC(=O)c1ccccc1)C	0
ZINC13062472	COCCn1c2ccccc2s/c/1=N\C(=O)c1ccc(cc1)Br	0
ZINC13098287	CC1(C(=[N+]([O-])[C@@]2(N1O)CCCC/C/2=N\NC(=O)N)c1ccccc1)C	1
ZINC13108235	c1cc(ccc1C(=O)Nc1ccc2c(c1)[nH]c(n2)c1ccncc1)N	1
ZINC13109200	c1ccc(cc1)C(=O)/C(=c\1/n(c(cs1)N)c1ccccc1)/C#N	1
ZINC13110974	Cc1cc(nc(n1)N/N=C\C=C\c1ccccc1)C	0
ZINC13111462	CC(C)c1cc(cs1)c1n[nH]c(=S)n1Cc1ccccc1	0
ZINC13115075	c1ccc(cc1)NC(=O)c1c(c[nH]n1)[N+](=O)[O-]	0
ZINC13116296	Cn1c(c(cn1)/N=C/c1ccc(cc1)N(C)C)C(=O)N	1
ZINC13123579	CC1=C([C@H](n2c(N1)ncn2)c1ccccc1)/C(=N/c1ccccn1)/O	0
ZINC13126710	COc1ccc(c(c1)O)c1c(cnc(n1)N)c1ccccc1	1
ZINC13132247	COc1cccc(c1)[C@H]1C[C@@H](n2c(=N1)nc[nH]2)c1ccccc1	0
ZINC13142909	c1ccc(cc1)CN1CCO[C@H](C1)CNC=C(C#N)C#N	0
ZINC13143124	CC1=C[C@@]2([C@]([C@@H](c3ccccc3)[NH2+]1)(C(=[NH+]C2(OC)OC)N)C#N)C#N	0
ZINC13143125	CC1=C[C@@]2([C@@]([C@@H](c3ccccc3)[NH2+]1)(C(=[NH+]C2(OC)OC)N)C#N)C#N	0
ZINC13143749	CC(C)c1nc(n[nH]1)SCC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC13147011	CC[C@@]1(Cc2ccccc2c2c1c(=O)nc([nH]2)SCC(=O)OCC)C	0
ZINC13152324	C[C@@H]([C@@H](c1ccccc1)[C@H](c1ccccc1)C(=O)C)[N+](=O)[O-]	0
ZINC13202723	c1cc(sc1)c1nnc(n1CC(=O)[O-])SCc1ccc(cc1)C#N	1
ZINC13208158	c1cc(ccc1C(=O)N)Oc1ccc(cn1)C(F)(F)F	1
ZINC13224423	Cc1ccccc1OCCC(=O)N[C@H](CC(=O)[O-])c1ccccc1	0
ZINC13224437	CC(C)[C@@H](c1ccc(cc1)Cl)C(=O)N[C@@H](CC(=O)[O-])c1ccccc1	0
ZINC13224775	Cc1ccc(cc1C)SCC(=O)N[C@H](CC(=O)[O-])c1ccccc1	0
ZINC13233980	c1ccc(cc1)n1c2ccccc2nc1c1ccc(cc1)N	1
ZINC13297517	Cc1c(cnn1C)C(=O)OCC(=O)NC(=O)N[C@@H]1CCC[C@@H]([C@@H]1C)C	0
ZINC13320173	C[C@@H]1CN(C[C@@H](O1)C)CC(=O)Nc1ccccc1C(=O)N	0
ZINC13326861	CC(=C1C[C@H]2[C@@H](CC[C@@]2(C)O)[C@@](CC1=O)(C)O)C	1
ZINC13355554	Cc1ccc(cc1)n1cc(nn1)C(=O)NCCc1ccccc1	0
ZINC13468118	c1ccc(cc1)n1c(c(c(n1)N)/N=N/c1ccccc1[N+](=O)[O-])O	1
ZINC13475952	Cc1c2cc(ccc2nc(n1)N/C(=[NH+]/C)/N)OC	1
ZINC13476948	c1ccc(cc1)C/[NH+]=C(\N[C@H]1CS(=O)(=O)C[C@H]1Cl)/C(Cl)(Cl)Cl	0
ZINC13497423	Cc1cccc(c1)C(=[NH2+])NOC(=O)Cc1cccc2c1cccc2	1
ZINC13520415	c1cc(ccc1N)S[C@H]1[C@H]([C@@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC13532496	CCOC(=O)C/C(=N/NC(=S)N)/C(=O)OCC	0
ZINC13535444	Cc1cc2cc(c(nc2cc1C)Cl)CNCCc1ccccc1	0
ZINC13541480	C(C(=O)[O-])[NH+]=C(N)N	1
ZINC13547194	C1CCC(CC1)NC(=O)c1c(n(c(=S)s1)C[C@@H]1CCCO1)N	0
ZINC13550048	COc1cc(cc(c1O)I)/C=N/NC(=O)CCN1CCOCC1	0
ZINC13558648	CC(C)(C)OC(=O)N[C@@H](CCC(=O)N)C(=O)N	0
ZINC13563361	CC1([C@@H](N2[C@H]([S@@]1=O)[C@H](C2=O)NC(=O)[C@H](c1ccccc1)N)C(=O)[O-])C	1
ZINC13563366	CC1([C@@H](N2[C@@H]([S@@]1=O)[C@H](C2=O)NC(=O)[C@H](c1ccccc1)N)C(=O)[O-])C	1
ZINC13570548	C[C@H](c1ccccc1)c1nnc(s1)NC(=O)Nc1ccc(cc1Cl)Cl	0
ZINC13575798	CCOC(=O)CNC(=O)CSc1nc(c(s1)N)c1ccccc1	0
ZINC13582923	CN(Cc1ccccc1)C(=O)c1cc(ccc1OC)N(C)S(=O)(=O)C	0
ZINC13598708	COC(=O)C[C@@H](c1ccc2c(c1)OCO2)NC(=S)NCC=C	0
ZINC13623770	CC1(Cc2c(c(=S)n(c(c2C#N)N)Cc2ccco2)CO1)C	0
ZINC13626325	Cc1ccc2c(c1)s/c(=N\C(=O)CCc1ccccc1)/n2CC=C	0
ZINC13626531	C=CCn1c2ccccc2s/c/1=N\C(=O)Cc1ccccc1	0
ZINC13631370	C/C(=N\NC(=O)N)/c1cccc(c1)N	1
ZINC13633908	C1CC[C@@H]2[C@H](C1)NC(=N2)NC(=[NH2+])N	1
ZINC13634040	CCCc1cc(=O)[nH]c(n1)NC(=[NH2+])Nc1ccc(cc1)C(C)C	1
ZINC13636094	COCCCN1C[N@H+](C[NH+]=C1[S-])Cc1ccco1	0
ZINC13638090	Cc1c(c(n2c(n1)nc(n2)c1ccccc1)N)c1ccccc1	1
ZINC13639347	COCc1c(c2nnc3c(n2n1)CCCC3=O)c1ccccc1	0
ZINC13648373	CC1=NN(C(=O)/C/1=C\Nc1ccc(cc1)C(=O)N)c1ccccc1	1
ZINC13648463	Cc1cc2c3c(c1C)c(c(n3C(C=C2C)(C)C)O)/N=N/C(=[NH2+])[S-]	1
ZINC13658860	CCOC(=O)c1c(c(nc(n1)C)Sc1nc(n[nH]1)c1ccccc1)C	0
ZINC13659146	Cc1ccc(cc1/N=C(\N(C)N)/[S-])Cl	1
ZINC13667643	Cn1ccc(n1)C(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N	1
ZINC13675829	C[C@H]1CCCN(C1)C(=O)c1ccc(c(c1)S(=O)(=O)N1CCCC1)Cl	1
ZINC13689897	Cc1ccc(cc1)NC(=O)CCCN1Cc2ccccc2C1=O	1
ZINC13690854	Cc1csc(n1)C1=C(N(CC1=O)C[C@@H]1CCCO1)N	0
ZINC13693118	Cc1csc(n1)C1=C(N(CC1=O)/N=C/c1ccc(cc1)O)N	1
ZINC13698191	COC(=O)c1ccc(cc1)C(=O)NCCc1ccsc1	0
ZINC13701299	Cc1ccc(cc1)C(=O)Nc1cc(nn1Cc1ccccc1)C	0
ZINC13709783	C[C@@H](C(=O)N1CCN(CC1)Cc1ccccc1)Oc1ccccc1Cl	0
ZINC13723730	CCOc1ccc(cc1OC)C[NH2+]CCC1=CCCCC1	1
ZINC13729487	CC(C)OCCCN1CC(=O)C(=C1N)c1nc(cs1)c1ccccc1	0
ZINC13730828	COC(=O)c1c(ccs1)NC(=O)C(=O)NCc1ccc2c(c1)OCO2	0
ZINC13756341	CC1=NN(C(=O)/C/1=N\N=c\1/[nH]ccs1)c1nc(cs1)c1ccccc1	0
ZINC13769094	C[C@@H]1CN(C[C@@H](O1)C)c1c(nc(o1)/C=C/c1ccccc1)C#N	0
ZINC13849621	c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)CC(=O)N	1
ZINC13880710	CCOC(=O)/C(=C(\N)/NC)/C(=O)c1ccccc1	0
ZINC13898163	Cc1cccc(c1)/[NH+]=c\1/c(cc2cc(cc(c2o1)Br)Br)C(=O)N	1
ZINC13942207	Cc1ccc(cc1)NC(=O)COCC(=O)Nc1cccnc1	0
ZINC13945881	c1ccc(cc1)[C@H](C(=O)NC1CCCCC1)Sc1nnc(s1)N	1
ZINC13990467	CCCn1c(nnc1SCC(=O)NCCc1ccccc1)C	0
ZINC13999103	COc1cc(nc(n1)OC)NS(=O)(=O)c1ccc(cc1)NC(=O)CCl	1
ZINC14017969	c1ccc(cc1)COCCCNC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC14018426	c1cc(ccc1/C=C/C(=O)OC[C@@H]1CCCO1)F	0
ZINC14019017	CCCC/C(=N\NC(=O)c1ccc(cc1)OCC=C)/c1ccccc1	0
ZINC14023373	CC(=O)N[C@@H](CC(=O)Nc1ccccc1C(=O)OC)c1ccccc1	0
ZINC14023597	CCCC/C(=N\NC(=O)c1ccccc1OCC=C)/c1ccccc1	0
ZINC14034859	Cc1c(nc2n(c1=O)[C@H](CS2)CC(=O)N[C@@H](C)COC)C	0
ZINC14034994	CC(C)COc1ccccc1C(=O)NNC(=O)c1ccccc1	0
ZINC14059803	CCCOc1ccc(cc1)OCCOC(=O)c1c(nccn1)N	0
ZINC14060269	c1cnc(c(n1)C(=O)OCc1cc(cc2c1OCOC2)F)N	0
ZINC14061158	Cc1cc(ccc1NC(=O)c1c(cco1)COc1ccccc1)F	0
ZINC14071167	C[C@@]1(CC1(Cl)Cl)C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC14071169	C[C@]1(CC1(Cl)Cl)C(=O)O[C@@H](c1ccccc1)C(=O)N	0
ZINC14074278	c1ccc(cc1)OCCOC(=O)c1ccc(cc1N)Cl	0
ZINC14075259	c1ccc(cc1)CCC(=O)O[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC14077085	c1ccc(cc1)[C@@H](C(=O)N)OC(=O)COc1ccccc1	0
ZINC14078384	c1cc(ccc1[C@@H](C(=O)N)Sc1nc([nH]n1)N)F	1
ZINC14080575	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1cc(=O)c2ccccc2o1	0
ZINC14080807	CSc1ccc(c(c1)C(=O)O[C@@H](c1ccccc1)C(=O)N)Cl	0
ZINC14093661	c1ccc(cc1)C[C@H](C(=O)Nc1ccc2ccccc2c1)NC(=O)N	1
ZINC14119197	Cc1c(c(c(nc1C)SCC(=O)N1C[C@@H](O[C@H](C1)C)C)C(=O)N)C	0
ZINC14126165	COc1ccc2c(c1)oc(c2c1ccccc1)C(=O)N	1
ZINC14136074	C[C@H](c1nc(nc(n1)N(C)C)N)N(C)CCOc1ccccc1	1
ZINC14138366	C[C@H]1C(=O)N(C(=O)N1c1ccccc1)CC(=O)OC	0
ZINC14140595	c1cnc(nc1)N1CCC(CC1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC14142207	Cn1c(nnc1S[C@@H](c1ccc(cc1)F)C(=O)N)Cc1cccs1	1
ZINC14144326	c1ccc(cc1)NC(=O)NC(=O)Cn1cnc(n1)C#N	0
ZINC14153141	c1ccc(cc1)[C@@H](Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F)O	1
ZINC14158277	c1ccc(cc1)n1c(cc(n1)C1CC1)C(=O)Nc1ncc(s1)C(=O)N	1
ZINC14166305	COC(=O)[C@@H](c1ccccc1)N1CCN(CC1)c1ncccn1	0
ZINC14168933	Cn1c(nnc1S[C@H](c1ccccc1)C(=O)N)Cc1cccs1	1
ZINC14181598	CCOC(=O)c1c(c2c3ccccn3c(=O)nc2s1)N	0
ZINC14182758	c1ccc(cc1)[C@H]1CCC[N@H+]1Cc1c(ccc2c1cncc2)O	0
ZINC14185283	c1cc(ccc1C(=O)Nc1nc(cs1)CC(=O)N)F	1
ZINC14196795	C[C@H](c1ccccc1Cl)NC(=O)CCc1nc(no1)c1ccccc1	0
ZINC14196942	Cc1c(c(on1)N)C(=O)OCC(=O)N(C)CCOc1ccc(cc1)Br	0
ZINC14197225	c1ccc(cc1)[C@H](C(=O)NC1CC1)Sc1nnnn1C[C@H]1CCCO1	0
ZINC14200729	C=CCN(Cc1cccs1)C(=O)COc1ccc(cc1)C(=O)N	1
ZINC14229827	Cc1ccc(c(c1)O)NC(=O)c1c(c2cc(ccc2o1)OC)C	1
ZINC14237086	c1ccc(cc1)[C@H](C(=O)NC1CC1)OC(=O)c1ccc(cc1)C(=O)N	0
ZINC14238539	c1cc(c(cc1S(=O)(=O)N1CCOCC1)NC(=O)C1CCC1)Cl	0
ZINC14240767	CCCc1cc(sc1C)C(=O)NCc1cccs1	1
ZINC14244277	c1cc(ccc1C(=O)N)NC(=O)COC(=O)c1ccsc1	0
ZINC14247149	c1ccc(cc1)C1(CCCC1)C(=O)OCc1nc(nc(n1)N)N	0
ZINC14254331	Cc1c(c(n(n1)c1ccccc1)C)S(=O)(=O)Nc1ccccc1	0
ZINC14373975	C[C@H](c1ccc(cc1)F)NC(=O)C[C@H](c1cccs1)NC(=O)N	1
ZINC14383035	c1ccc(cc1)OCCOC(=O)[C@@H]1CC(=O)Nc2c1cccc2	0
ZINC14400050	c1cc(ccc1C(=O)NC[C@@H]1CCCO1)N1CCCCC1	0
ZINC14400650	Cc1cc(cc(c1Cl)C)O[C@@H](C)C(=O)Nc1ccc(cc1)C(=O)N	1
ZINC14410649	c1ccc(cc1)/C=C/COC(=O)C[C@H](c1cccs1)NC(=O)N	0
ZINC14458444	Cc1ccc(cc1)[C@@H]1[C@H]2CC=C[C@@H]2c2ccc(c(c2N1)C)C	1
ZINC14464573	c1ccc(cc1)S(=O)(=O)N1CCC(CC1)C(=O)OC1CCCCC1	0
ZINC14523632	CC[N@H+]1CC[C@@H](CC1)NC(=O)COc1ccc(cc1)Cl	1
ZINC14532874	CCC[C@H]1C(=O)N2CCN(C[C@@H]2C(=O)N1)S(=O)(=O)c1ccccc1F	1
ZINC14545952	COc1ccccc1[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)S(=O)(=O)N	1
ZINC14546252	COc1ccccc1[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)OCC=C	1
ZINC14569117	CCCOC(=O)C[C@@H]1C(=O)NCCN1C(=S)NCC=C	0
ZINC14590361	CC(C)C(=O)O[C@@H]1C[C@H]2CC[C@@H](C1)[N@@H+]2C	0
ZINC14590680	C/C=C(/C)\C(=O)OC(C)C	0
ZINC14624028	CCCCn1c(c(c(=O)[nH]c1=O)N(CCCC)C(=O)C(C)C)N	1
ZINC14629320	C[NH+](C)CCOc1ccc(cc1N)Cl	1
ZINC14629623	Cc1ccc(c(c1)N)Oc1ccc(c(c1)C)C	1
ZINC14632228	c1ccc(cc1)COc1ccc(cc1)O[C@H]1CC[NH2+]C1	0
ZINC14640991	CCCn1c(nnn1)COC(=O)c1csc(n1)NCc1ccccc1	0
ZINC14651624	CCCC(=O)O[C@H](C)c1ccccc1	0
ZINC14651769	CC[C@H](C)C(=O)OCCc1ccccc1	0
ZINC14652048	c1ccc(cc1)[C@H]1[C@H](O1)C(=O)N	0
ZINC14658066	CC(=O)c1c(nc(s1)NC(=O)c1ccccn1)c1ccccc1	0
ZINC14660809	CN(Cc1ccccc1)C(=O)c1ccc(c(c1)Br)OCCOC	0
ZINC14673669	c1ccc(cc1)NC(=O)c1ccccc1SCC(=O)N	1
ZINC14709890	CN(Cc1c(cccc1Cl)F)[C@H](c1ccccc1)C(=O)N	1
ZINC14710876	COc1cc(cc(c1)OC)C(=O)N[C@H](c1ccccc1)C(=O)N	1
ZINC14712396	Cc1cc(c(cc1Br)C)SCC(=O)O[C@@H](c1ccccc1)C(=O)N	0
ZINC14728604	c1ccc(cc1)c1cn(c([nH+]1)SCc1cn2ccccc2c1C#N)N	1
ZINC14744841	CC[NH2+][C@H]1CCc2c(c(nn2CCc2ccccc2)C(=O)NC)C1	0
ZINC14759477	CC[C@]1(C(=O)N(C(=O)N1)Cc1ncc(n1C)Cl)c1ccccc1	0
ZINC14771767	CCOC(=O)CCC(=O)NC(=S)Nc1ccccc1OCC(C)C	0
ZINC14775202	c1ccc(cc1)c1nc(co1)COC(=O)c1c(nccn1)N	0
ZINC14787297	Cc1ccc(cc1[N+](=O)[O-])C(=O)Oc1ccc(cc1)CC(=O)OC	0
ZINC14833536	CC(C)NC(=O)c1ccccc1NC(=O)/C=C/c1ccc(cc1)Cl	1
ZINC14929744	C[C@@H](C(=O)Nc1ccc(cc1C(F)(F)F)Cl)Sc1ccccc1F	1
ZINC14979979	c1ccc(cc1)c1ncc2c(n1)CCC[C@H]2[NH2+]C1CCOCC1	0
ZINC14988094	Cc1nnc(o1)c1cc(c(cc1N)OC)OC	1
ZINC14988564	CCOC(=O)c1c(sc(n1)Nc1ccccc1)N	0
ZINC15009314	c1ccc(cc1)CCN1C[C@H](CC1=O)C(=O)NCc1cccc(c1)Cl	0
ZINC15010780	CCc1ccc(s1)/C=C\1/C(=O)N(C(=S)S1)CCOC	0
ZINC15063050	Cn1cc(c(n1)c1cccc(c1)Cl)C[N@H+]1CCC[C@H](C1)CO	1
ZINC15065197	CCOCCCNC(=O)C[C@H]1C(=O)NCC[N@@H+]1Cc1ccccc1	0
ZINC15066347	c1cc(sc1)C[N@@H+]1CCc2c(c(no2)c2ccc3c(c2)OCO3)C1	1
ZINC15070384	Cn1c(ccn1)C(=O)N[C@H]1CCCc2c1cnc(n2)c1ccccc1	0
ZINC15078086	C[N@H+](Cc1nc(no1)c1ccc(c(c1OC)OC)OC)[C@H]1CCOC1	0
ZINC15082050	COC(=O)c1ccc(cc1)[C@H]1CC(=O)Nc2c1sc(n2)N	0
ZINC15107285	COC(=O)c1cc(c2c(c1)Oc1ccccc1O2)N	0
ZINC15174183	c1ccc(cc1)CCNc1ccc(cc1S(=O)(=O)N)[N+](=O)[O-]	1
ZINC15189522	CC(=O)Nc1ccc(cc1)C1=N/C(=C\C=C\c2ccccc2)/C(=O)O1	0
ZINC15202423	C[C@@]1(C=C(OC(=C1C#N)N)C(F)(F)F)c1ccccc1	0
ZINC15246071	Cc1cccc(c1)N/C(=C(/C(=O)c1ccccc1)\[n+]1ccccc1)/[S-]	0
ZINC15278957	CCOC(=O)c1cnc(nc1N)SCCCc1ccccc1	0
ZINC15321865	Cc1c(sc(n1)NC(=O)c1c(c(c(cn1)Cl)Cl)Cl)C	1
ZINC15334700	C[C@H](C(=O)N[C@@H]1CCS(=O)(=O)C1)Oc1ccc(cc1)c1ccccc1	0
ZINC15355083	CCOc1ccc(cc1)O[C@H](C)C(=O)NNC(=O)c1ccccc1Cl	1
ZINC15408187	c1cc(cc(c1)[N+](=O)[O-])NC(=O)c1ccc(s1)Br	1
ZINC15425826	COC(=O)CNC(=O)c1ccccc1C(=O)c1ccccc1	0
ZINC15442470	COC(=O)[C@H](C(F)(F)F)N	0
ZINC15545081	Cc1cccc(c1n1c(cnc1S[C@H](C)C(=O)N)c1ccccc1)C	1
ZINC15548644	c1cc(sc1)[C@H]1c2ccsc2CCN1CC(=O)NC(=O)N	1
ZINC15709243	COC(=O)c1cn(nn1)[C@H]1CO[C@H]2[C@@H]1OC[C@@H]2NC(=O)C1CC1	0
ZINC15729543	c1cc(ccc1NC(=O)CSc1nnc(o1)CCN1CCOCC1)Cl	0
ZINC15731499	Cc1ccc(c(c1)C)CSc1c(c(=O)c2ccccc2[nH]1)C(=O)OC	0
ZINC15780994	CCN(CC)C(=S)NC(=O)c1ccncc1	1
ZINC15783023	c1cc(ccc1C(=S)Nc1cc(ccc1N)[N+](=O)[O-])[N+](=O)[O-]	1
ZINC15784587	CC(C)(C)C(=O)O[C@@H](C#N)c1cc(c(c(c1)OC)OC)OC	0
ZINC15784836	COc1ccc2c(c1)C(=O)[C@H](CC2)[C@H]1CCCCO1	0
ZINC15785442	C[C@H](C(=O)N1CCC[C@@H]1C(=O)N)NC(=O)OCc1ccccc1	0
ZINC15785444	C[C@@H](C(=O)N1CCC[C@@H]1C(=O)N)NC(=O)OCc1ccccc1	0
ZINC15786742	c1ccc(cc1)S(=O)(=O)Cc1nc(on1)C(=O)NC1CCCCCC1	0
ZINC15830298	c1ccc(cc1)C1=NN([C@@H](C1)c1cccc(c1)Br)C(=S)N	1
ZINC15867891	CC(C)CC[C@]1(NC(=O)N(N1)c1ccc(cc1)Br)C	1
ZINC15875425	C1CCC2(C1)[C@]1([C@@]2(C(=NC1=O)[O-])C#N)C#N	1
ZINC15879893	c1ccc(cc1)c1ccnc2c1c(nc(n2)N)N	1
ZINC15922037	c1ccc(cc1)C1(OCCO1)Sc1nnc(s1)N	0
ZINC15937666	c1cc2c(cc1C(=[NH2+])NN)OCO2	1
ZINC15953301	Cc1[nH]nc(O)c1CC(=O)N/N=C(/C)\c1cccs1	1
ZINC15961911	Cc1ccsc1C(=O)Nc1cc(ccc1N1CCOCC1)C(F)(F)F	0
ZINC15979166	CCc1ccc(cc1)NC(=O)Cn1c2ccccc2nc1N	1
ZINC16007358	CC(C)(C)OC(=O)N[C@H](Cc1ccccc1)c1nnc(n1N)[S-]	0
ZINC16023933	C[C@H](c1ccccc1)NC(=O)/C=C/c1ccc(cc1)C(=O)OC	0
ZINC16068596	C[C@@H](CC(=O)Nc1ccc(c(c1)S(=O)(=O)N)OC)c1ccccc1	1
ZINC16079938	c1ccc(cc1)c1c(cc(c(n1)O)C(=O)[O-])C(=O)[O-]	0
ZINC16080350	C[N@H+]1CC[C@@H](CC1)N(C1CC1)C(=O)/C=C/c1ccccc1	0
ZINC16122128	Cc1c(c(on1)C)S(=O)(=O)Nc1ccc(cc1)NC(=O)C(C)C	1
ZINC16124706	c1cc(ccc1C(=O)N)[N-]S(=O)(=O)c1cc(cc(c1)F)F	1
ZINC16125024	c1ccc(cc1)c1cc(c(cc1c1ccccc1)N)C(=O)[O-]	1
ZINC16149359	c1ccc(cc1)[C@@H](C#N)N1CCN(CC1)C(=O)c1ccc(cc1Cl)F	0
ZINC16157046	c1cc(ccc1NC(=O)COC(=O)c1ccoc1)Cl	0
ZINC16158369	CCOC(=O)c1c(nc(s1)N)c1ccc(cc1)C(F)(F)F	0
ZINC16159305	CC(C)(C)OC(=O)[C@H](C(C(F)(F)F)C(F)(F)F)N	0
ZINC16159317	COC(=O)[C@H](CC(F)(F)F)N	0
ZINC16159583	c1cc(c(cc1S(=O)(=O)N)Cl)OC(F)(F)F	1
ZINC16185957	CCOc1ccc(cc1)NC(=S)NNC(=O)c1cc(oc1C)C	1
ZINC16224115	Cc1cc(cc(c1C)NC(=O)CSc1ccccc1F)S(=O)(=O)N	1
ZINC16225273	c1ccc(cc1)N1C(=O)/C(=C\c2ccc(c(c2)[N+](=O)[O-])[O-])/NC1=O	0
ZINC16247821	C[C@@H]1CN(C[C@@H](O1)C)CCCCOc1ccccc1c1ccccc1	0
ZINC16250005	Cc1c(cccc1Cl)NC(=O)CN(C)S(=O)(=O)c1ccccc1	0
ZINC16290308	CC(C)(C)n1c(nnn1)SCC(=O)NC1CCCCCCC1	1
ZINC16310623	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](COCc1ccccc1)O	0
ZINC16333533	C[C@@H]1CN(C[C@@H](O1)C)CCC(=O)NC(=O)Nc1ccccc1	0
ZINC16376886	c1ccc(cc1)C1(CCC1)C(=O)OCC(=O)N1CCNC1=O	0
ZINC16379427	C[C@@H](c1ccccc1)NC(=O)[C@H](C)N(C)Cc1cccc(c1)Cl	0
ZINC16476870	c1ccc(cc1)C(=O)OCC(=O)c1ccccc1N	0
ZINC16491322	c1ccc(cc1)S(=O)(=O)N(CC(=O)NN)C1CCCCC1	1
ZINC16492675	c1ccc(cc1)c1cc(n(n1)c1cc(ccc1Cl)Cl)c1ccccc1	0
ZINC16513774	C/C(=C/CON1C(=O)[C@H]2[C@H]3C=C[C@@H]([C@@H]2C1=O)O3)/Cl	0
ZINC16548248	c1cc(ccc1COC(=O)c1cc2cc(ccc2o1)Cl)C(=O)N	0
ZINC16563482	Cc1ccc(c(c1)CC(=O)OCc1ccc(cc1)C(=O)N)OC	0
ZINC16576860	c1ccc(cc1)C[C@H](C(=O)N)N1C(=O)[C@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	1
ZINC16611430	CCC/C(=C\c1ccc(o1)c1ccc(cc1)S(=O)(=O)N)/[N+](=O)[O-]	1
ZINC16623695	Cc1cccc(c1)NS(=O)(=O)c1ccc(c(c1)C(=O)N)OC	1
ZINC16626858	c1ccc(cc1)[C@@H](c1ccc(c(c1)N)Cl)O	1
ZINC16647526	Cc1ccccc1NC(=O)c1c(n(nn1)c1cc(cc(c1)C)C)N	1
ZINC16648891	CC(C)c1ccc(cc1)n1c(c(nn1)C(=O)NCc1ccccc1)N	1
ZINC16649659	CC[C@H](C(=O)Nc1cccc(c1)Cl)n1c(nnc1SCC)N	1
ZINC16663100	COc1cc(cc(c1O)I)C[N@H+]1CCC[C@H](C1)C(=O)N	1
ZINC16682249	CCOC(=O)C/C(=[NH+]\Nc1cc(ccc1[N+](=O)[O-])Cl)/N	0
ZINC16682285	CCOC(=O)[C@@]1([C@@H](C2=C(CCC2)[C@@H](C1=[NH2+])C#N)c1ccccc1)C#N	0
ZINC16695347	CSc1c(cccn1)C(=O)OCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC16695904	COc1ccc2c(c1)cc(/c(=[NH+]/Cc1ccccc1)/o2)C(=O)N	1
ZINC16697509	c1ccc(cc1)COC(=O)N1CCCC[C@H]1C(=O)N	0
ZINC16697518	c1ccc(cc1)COC(=O)N1CC(C1)O	0
ZINC16698123	Cn1cc(c2c1cccc2)C(=O)[C@H](CC(=O)[O-])N	1
ZINC16735931	CC(=O)N[C@@H](C(=O)c1ccccc1)SC(=O)C	0
ZINC16743637	c1cc(c(c(c1)Cl)C(=O)OCc1ccc(cc1)C(=O)N)F	0
ZINC16789446	C=CCn1c(nnc1S[C@@H](c1ccccc1)C(=O)[O-])c1cccnc1	0
ZINC16850186	Cc1cc(nc(n1)N)N1C(=N1)S[C@H](C(=O)C)C(=O)Nc1ccccc1	1
ZINC16919844	c1ccc2c(c1)ccc(c2/C=N/N=C/c1ccccc1O)O	1
ZINC16928496	c1ccc(cc1)/C(=N/NC(=O)N)/C1CCC1	1
ZINC16939847	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O)C(=O)N	0
ZINC16941046	c1c(nc(s1)C(=O)N)[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC16941546	COC(=O)c1c(c(nc(n1)N)C(=O)OC)C(=O)/C=C/c1ccccc1	0
ZINC16949250	CN1C(=[NH2+])/C(=N/Nc2ccccc2Cl)/C(=N1)c1ccccc1	1
ZINC16951356	c1ccc(cc1)/C=C\C(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC16955097	COc1ccc(cc1)n1c(nnn1)CNC(=O)CCc1ccccc1	0
ZINC16956218	c1ccc(cc1)[C@@H]1C[C@@]2([C@H](O1)NC(=C2C#N)N)C#N	0
ZINC16956716	COCCN1C(=O)[C@H](S/C/1=N\c1ccccc1)CC(=O)OC	0
ZINC16958012	Cc1c(=O)[nH]c2cc(ccc2n1)N	1
ZINC16958968	c1ccc(cc1)/N=N/c1c(nn2c1nc1c(c2)CCC1)N	1
ZINC16968797	c1ccc(cc1)C1(CCOCC1)CNC(=O)COc1ccccc1	0
ZINC16969095	COc1ccc(cc1)C1(CCOCC1)CNC(=O)C1CCCCC1	0
ZINC16970127	C(OC(=O)/C=C/C(=O)NC(=O)N)COC(=O)/C=C/C(=O)NC(=O)N	0
ZINC16989771	c1ccc(cc1)CN(Cc1ccccc1)C(=[NH2+])OC1CCCCC1	0
ZINC16990143	C(CS)NC(=O)N	1
ZINC17007106	Cc1ccc(cc1)NC(=O)CSc1ccc(cc1)N	1
ZINC17015992	c1ccc(cc1)NC(=O)O/N=C(/c1cccc(c1)C(F)(F)F)\N	1
ZINC17024326	CC[C@@H](C)N([C@H](C)CC)C(=O)[C@@H]1[C@@H]2CC[C@H]([C@@H]1C(=O)[O-])O2	0
ZINC17045279	c1ccc(cc1)Cc1c([O-])nc(nn1)NCCC[NH+]1CCOCC1	0
ZINC17055633	c1ccc(cc1)[C@H]1CC(=N)C(=C([O-])C1)C[NH+]1CCCCC1	0
ZINC17056457	CC1=NN(C(=O)/C/1=C(\C)/NCc1ccc(cc1)F)c1ccccc1	0
ZINC17061541	CCOC(=O)c1coc(n1)N	0
ZINC17066890	c1ccc(cc1)CCNC(=O)c1cc2cc(ccc2oc1=[NH2+])Cl	1
ZINC17076350	Cc1cc(cs1)c1nnc(n1C)SCC(=O)N[C@H](C)c1ccccc1	0
ZINC17079034	c1cc2c(cc1NC(=O)c1cc3cc(ccc3oc1=[NH2+])Br)OCO2	1
ZINC17111269	Cc1cc[nH]/c(=[NH+]/C=C/2\C(=O)OC(=N2)c2ccc(cc2)Cl)/c1	0
ZINC17123256	CCOc1c(c(c(c(n1)O)C#N)c1ccccc1)C#N	0
ZINC17135852	Cc1ccccc1C(=O)NCCCN1CCO[C@@H](C1)c1ccccc1	0
ZINC17143879	C[C@H]1CC[C@H]2[C@H](C(C(=[NH2+])[C@H](C2=C1)C#N)(C#N)C#N)c1ccccc1	1
ZINC17148450	CCCCOC(=O)/C=C\C=C/C	0
ZINC17174967	CCOC(=O)N(C)/N=N\CCCl	0
ZINC17194182	C[C@@H]1N([C@H]2c3cccc4c3c(ccc4)[C@H]2O1)c1ccccc1	0
ZINC17247417	C[C@@H]1CN(C[C@@H](O1)C)c1nc(c(c(n1)NC)[N+](=O)[O-])N	0
ZINC17295857	c1ccc2c(c1)c(c[nH]2)CCNC(=O)CCCNC(=O)c1cccs1	1
ZINC17298569	c1ccc(cc1)CCCNC(=O)c1cc([nH]n1)c1ccccc1	0
ZINC17334048	CCOC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)N(C)Cc1ccccc1	0
ZINC17334286	CN(Cc1ccccc1)C(=O)c1cn2CCS(=O)(=O)N=c2cc1	0
ZINC17377842	c1ccc(cc1)N/C=C(/C=C/C=N\c1ccccc1)\O	0
ZINC17398516	CC(C)(C)OC(=O)NNC(=O)c1cccc(c1)Oc1ccccc1	0
ZINC17401069	CCOCCCNC(=O)COc1ccc2c(c1)c1c(o2)CCCC1	0
ZINC17440622	COC(=O)CNC(=O)c1cncn1c1ccccc1	0
ZINC17673788	CC(C)c1nc([nH]n1)S[C@@H](c1ccccc1)C(=O)NC1CC1	0
ZINC17735960	COc1ccc(cn1)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC17779390	CCOc1ccc(cc1)[C@@H]1C=C([NH+]=c2n1[nH]nn2)c1ccccc1	0
ZINC17820057	Cc1cc2nc(cc([O-])n2n1)c1ccccc1	0
ZINC17837401	C/C(=C/C(=O)OCCSCCOC(=O)/C=C(\N)/C)/N	0
ZINC17878419	COC(=O)CN1c2ccccc2[C@@](C1=O)([C@@H]1C(=O)N=C(S1)N)O	0
ZINC17920564	CC(=O)O[C@@H](c1ccccc1)C(=O)[C@@H](C#N)c1[nH]c2ccccc2n1	0
ZINC18006525	c1ccc(cc1)C(=O)N[C@@H]1C(=C(C(=O)O1)Cl)N	0
ZINC18029620	COc1cccc(c1)CSC(=N)Nc1nc(cc([O-])n1)C(F)(F)F	1
ZINC18066071	CC1(C[C@]2(CCO1)/C(=N/c1ccccc1)/NC(=S)N2CC(=O)N)C	0
ZINC18067558	C[C@H](C/[NH+]=c/1\cc(oc2c1cc(cc2)Cl)c1ccccc1)O	0
ZINC18088124	Cc1c(n[nH]c1N)c1ccccc1	1
ZINC18116996	c1ccc(cc1)Cn1c([O-])c2c3c(sc2nc1=S)CCC3	0
ZINC18117049	CC(=O)N1c2ccccc2NC2=C([C@@H]1c1cccs1)C(=O)CCC2	1
ZINC18120289	COc1ccccc1c1c([nH]nc1C(F)(F)F)c1ccc(cc1O)O	1
ZINC18123091	C[C@H](c1ccccc1)/N=C/c1cc(ccc1O)Br	0
ZINC18127969	COCc1cc(=O)nc([nH]1)/N=C(/N)\Nc1cc(ccc1OC)Cl	0
ZINC18137486	Cc1c(c2c3c(sc2nc1c1ccccc1)CCCCC3)N	1
ZINC18140415	CC1(C[C@@]2(CCO1)/C(=N/c1ccccc1)/NC(=S)N2CC(=O)N)C	0
ZINC18140415	CC1(C[C@@]2(CCO1)/C(=N\c1ccccc1)/NC(=S)N2CC(=O)N)C	0
ZINC18140545	COc1cc(c(cc1/N=N\c1ccccc1)OC)N	1
ZINC18174957	c1ccc(cc1)N1CCN(CC1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC18178796	COc1ccc(cc1C(=O)OC)CNC(=O)Nc1ccccc1	0
ZINC18179711	CC[NH+](CC)CCNC(=S)Nc1ccccc1	0
ZINC18181601	Cc1ccc(cc1)N/C(=N/c1nc(cc(n1)[O-])CC(=O)OC)/N	0
ZINC18192390	c1cc(ccc1N/N=C\1/C(=N)[N-]C(=NC1=O)N)SCC(=O)[O-]	1
ZINC18199652	CCOc1c(cccn1)C(=O)OCc1cc(on1)c1ccco1	0
ZINC18202838	CCOC(=O)c1c(c2c(s1)nc([nH]c2=O)C)C	0
ZINC18207520	Cc1ccc2c(n/c(=N\C(=N)NC(=O)C)/n(c2c1)C(=O)C)C	1
ZINC18217818	c1cc(c(nc1)N1CCOCC1)N	0
ZINC18233830	c1ccc(cc1)COC(=O)CNC(=O)c1ccc(cc1)OC(F)(F)F	0
ZINC18244328	C/C(=[NH+]\CCCO)/[C@@H]1C(=NN(C1=O)c1ccccc1)CC(=O)OC	0
ZINC18249852	Cc1ccc(cc1)N/C(=N/c1nc(cc(=O)[nH]1)COC)/N	0
ZINC18259696	CC(C)(C)OC(=O)CSc1n(cc(c2ccccc2)[nH+]1)N	0
ZINC18387814	C[C@@H](C(=O)NCc1ccccc1)OC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC18389006	c1ccc(cc1)c1cc(no1)COC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC18389015	c1ccc(c(c1)COC(=O)c1cc(sc1)S(=O)(=O)N)C#N	0
ZINC18855115	c1c(cnc(n1)C1CC1)N	1
ZINC18949048	Cn1ccc(n1)NC(=O)c1ccc(cc1F)Br	1
ZINC19088523	c1ccc(cc1)C#Cc1ccccc1C=O	0
ZINC19091486	COC[C@@H](c1ccccn1)[NH3+]	0
ZINC19092739	CCOC(=O)c1cc(ccc1Cl)N	0
ZINC19167479	c1ccc(cc1)C[NH+](Cc1ccccc1)N	1
ZINC19168741	c1ccnc(c1)CCNN	1
ZINC19204352	c1ccc(cc1)/C(=N/NC(=S)N)/CCN1CCOCC1	0
ZINC19216613	Cc1ccc(o1)CN1CCC[C@@H](C1)c1cc(n2c(n1)cc(n2)C)N	1
ZINC19229921	c1ccc(cc1)C(c1ccccc1)N1CC[NH+](CC1)CCC(=O)NN	1
ZINC19233590	c1ccc2c(c1)nc(s2)c1c(nccn1)C(=O)OCC(=O)NC(=O)N	0
ZINC19261841	C[C@@H](C(=O)Nc1cccc(c1)N)OC	0
ZINC19262442	c1ccc(c(c1)NC(=O)Cc1ccc(cc1)N)F	1
ZINC19282286	c1ccnc(c1)N1CCN(CC1)c1ccc(cc1Cl)N	1
ZINC19288364	Cc1nnc2n1[C@H]1C[N@H+](C[C@H]1CC2)Cc1ccccc1	0
ZINC19296122	c1ccc(c(c1)CN(C1CC1)C(=O)/C=C/c1cccc(c1)[N+](=O)[O-])F	1
ZINC19300133	Cc1cc(c(c(n1)N)C#N)c1ccccc1	1
ZINC19300218	COC(=O)[C@@H](c1ccccc1)N	0
ZINC19331831	CC1(NC(=N/C(=N/c2ccccc2)/N1)N)C	1
ZINC19336531	c1cc(ccc1c1c[nH]nc1C1CCOCC1)F	0
ZINC19340732	CCOC(=O)[C@H]1[C@H](N(C2=COC(/C(=N\O)/C2=N1)(C)C)[O-])N	0
ZINC19344965	c1cc(sc1)c1nnn(n1)C[C@@H]1CCCN1C(=O)C1CC1	1
ZINC19347439	c1ccc(c(c1)C(=O)N1CC[C@H](C1)c1nc(no1)Cc1cccs1)F	1
ZINC19359783	c1cc(c(cc1[C@@H](C[NH3+])N)O)O	1
ZINC19360190	COc1ccc(c(c1)C[NH+]1CCN(CC1)Cc1ccco1)OC	1
ZINC19361272	C[N@H+]1CCN(CC1)C[C@H](COc1c(cccc1OC)OC)O	1
ZINC19365688	CCC[NH2+]CCN	1
ZINC19369230	CC[NH+](CC)CCN[C@H](c1ccccc1)C(=O)OCCC(C)C	0
ZINC19372072	c1ccc(cc1)CN1CCN(CC1)C(=O)c1c(ocn1)c1cccs1	0
ZINC19387498	COCCNN	0
ZINC19398802	C[C@H](C[N@@H+](C)Cc1ccccc1)N	1
ZINC19410975	c1ccc(cc1)CN1CCN(CC1)C(=O)C1CC[NH2+]CC1	0
ZINC19421376	COc1ccc(cc1OC)[C@@H](c1ccccc1Cl)N	1
ZINC19423498	c1ccc(cc1)COCc1ccc(cc1)C(=[NH2+])N	0
ZINC19424177	CCCN(CCC)C(=O)C[NH2+]C	1
ZINC19426038	C[C@@H]1CN(C[C@H](O1)C)C(=O)C[C@@H](c1ccccc1)[NH3+]	0
ZINC19431617	c1ccc(cc1)[C@H](C(=O)Nc1ccc(cc1F)Br)N	1
ZINC19450411	CC(C)OCCCNCc1cc(cn2c1nnn2)c1ccccc1	0
ZINC19481762	c1cc(c(cc1C#N)C[NH+]1CCCCC1)F	1
ZINC19484526	c1ccc(cc1)[C@H](C(=O)N1CCCCC1)N	1
ZINC19503390	CCC[NH+]1CCN(CC1)C(=O)CCn1ccc2c1c[nH+]cc2	1
ZINC19507848	c1ccc(cc1)COc1ccc(cc1)C(=[NH2+])N	1
ZINC19536238	COc1ccc(cc1)CN1CCN(CC1)Cc1ccccc1	0
ZINC19537014	c1ccc(cc1)CN1CC[NH+](CC1)Cc1ccc(cc1Cl)Cl	0
ZINC19550729	COc1cc2c(cc1OC)C[N@@H+](CC2)CC(=O)NCCn1cc[nH+]c1	1
ZINC19584330	CN(C)c1cc([nH+]c(n1)c1cccnc1)[C@@H](Cc1ccccc1)N	1
ZINC19593071	COCCC(=O)N1CC[C@@H](C1)C(=O)c1cnn(c1N)c1ccccc1	0
ZINC19593557	COCCNC(=O)c1cc(no1)[C@@H]1CCCN(C1)Cc1cccnc1	0
ZINC19594267	COCc1c2c(nc3n1nc(c3)c1ccc(cc1)F)CCCC2	0
ZINC19608452	c1ccc(cc1)c1cc(c(c(n1)N)C#N)c1ccco1	1
ZINC19608458	c1cc(ccc1c1c2c(nc(c1C#N)N)CCC2)[N+](=O)[O-]	1
ZINC19669039	Cc1cccc(c1)N1C[C@H](OC1=O)C[NH3+]	0
ZINC19672337	CC(C)(C(=O)N1CCCCC1)N	1
ZINC19672846	c1ccc(cc1)CS/C(=[NH+]/Cc1ccco1)/N	1
ZINC19673321	COc1ccc(cc1)NC(=[NH2+])SCc1[nH]c(=O)c2c(n1)ccs2	1
ZINC19689043	Cc1ccc(cc1)n1c(cc(n1)c1ccccc1F)N	1
ZINC19692165	Cc1cc(cc([nH+]1)C1CCN(CC1)C(=O)COC)c1ccc(nc1)N	0
ZINC19721338	CC(C)(C)OC(=O)N1CCc2c(cccc2N)C1	0
ZINC19721354	c1ccc(cc1)c1cc(c2cc(ccc2n1)Cl)N	1
ZINC19729620	c1ccc(cc1)Cc1c[nH]c(=S)nc1N	1
ZINC19736877	CC[NH+](CC)CC[NH2+]CCCN	1
ZINC19741866	Cn1cc[nH+]c1CN1CC[C@]2(C1)CCC[N@H+](C2)Cc1ccccc1F	1
ZINC19782344	c1ccc(cc1)c1cc(nc(c1C#N)N)c1ccc(cc1)Br	1
ZINC19782487	Cc1c(sc2c1c(ncn2)N1CCN(CC1)c1ccccc1)C	0
ZINC19787483	c1ccc(cc1)[C@]1(CCN(C1)Cc1c(cc(cn1)F)F)O	0
ZINC19794538	CC(C)Cc1cc(c(c(n1)N)C#N)c1ccc(cc1)C(=O)OC	0
ZINC19795686	c1ccc(cc1)CN1c2ccc(cc2[C@H](C1=O)N)[N+](=O)[O-]	1
ZINC19795931	C[C@@H]1CCC[C@@H]([N@H+]1[C@@H](C[NH3+])c1ccco1)C	1
ZINC19796027	c1cc2c(cc1CN1CCO[C@H](C1)C[NH3+])OCO2	0
ZINC19797130	C=CCSc1nc2cc(sc2c(=O)n1N)c1ccccc1	1
ZINC19798425	c1ccc(cc1)c1csc(n1)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC19799172	C[C@H]1CCCC[C@@H]1NC(=O)CSc1nnc(n1C)CN1CCOCC1	0
ZINC19801151	CCOC(=O)c1ccc(nc1N)c1ccccc1	0
ZINC19801365	c1ccc2c(c1)c(cc(c2O)[N+](=O)[O-])N	1
ZINC19801788	c1ccc(cc1)C[N@@H+]1CCN(CC1)C[C@H](c1ccc(cc1)F)O	0
ZINC19805066	CCOC(=O)[C@H](CS[C@H]1CCCCO1)N	0
ZINC19809212	CN(C)c1cc[nH+]c2c1c(c(s2)C(=O)Nc1ccccc1)N	1
ZINC19816445	CCOC(=O)c1c(c2c(c3c([nH+]c2s1)CCN(C3)C)c1cccs1)N	0
ZINC19841030	c1cc(ccc1CN1CCOC1=O)N	0
ZINC19847376	COCCOCCCC(=O)Nc1ccccc1C#N	0
ZINC19857160	c1ccc(cc1)NC1=C[C@H](CC1=O)N1CCOCC1	0
ZINC19868853	CCOC(=O)[C@@H](c1ccccc1)N	0
ZINC19873133	CCOCCOc1ccc(cc1)[C@@H](C)[NH3+]	0
ZINC19873970	Cc1cc(c(c(n1)NCc1ccccc1)C(=O)N)COC	0
ZINC19874892	COC1([C@@]2([C@H]([C@@]2(C(=N1)N)C#N)c1cccc(c1Cl)Cl)C#N)OC	0
ZINC19875086	C[C@@H]1CO[C@]2(O1)[C@@]1([C@@H]([C@@]1(C(=N2)N)C#N)c1ccccc1)C#N	0
ZINC19890924	c1ccc(cc1)C[N@H+]1CCN(CC1)/C(=[NH+]/C(=S)Nc1ccccc1)/N	1
ZINC19897522	CCOc1ccc(cc1)NCc1nnc2n1N=C(CS2)c1cccs1	1
ZINC19899324	c1ccc(cc1)[C@H](CC(=O)[O-])c1c(c2ccccc2oc1=O)[O-]	0
ZINC19914056	c1ccc2c(c1)nc1n2[C@H](NC(=[NH+]1)N)c1cccc(c1[O-])[N+](=O)[O-]	1
ZINC19919952	CCOc1ccccc1[C@@H](C)NCCc1ccccc1	0
ZINC19925084	c1ccc(cc1)c1csc(n1)NC(=[NH2+])N=C(N)N	1
ZINC19930948	Cn1ccnc1[C@H](c1ccccc1F)N	1
ZINC19934912	CCOC(=O)C1CCN(CC1)C(=O)Cc1cccc(c1)F	0
ZINC19939927	c1ccc(cc1)n1c(c(c(n1)CSc1ccc(cc1)Cl)C(=[NH2+])N)O	1
ZINC19952807	Cc1c(c2c(cn1)CNCC2)c1nc(on1)c1cc(ccc1Cl)F	1
ZINC20025743	c1cc(oc1)C[C@H](C(=O)[O-])[P@](=O)(CN1CCCC1=O)[O-]	1
ZINC20032769	C[C@]1(CN(COC1)Cc1ccccc1)[N+](=O)[O-]	0
ZINC20033626	C=CC[NH2+]CCCc1ccccc1	0
ZINC20038506	c1cc(ccc1CS(=O)(=O)N1CCCCC1)C(=O)N1CCOCC1	0
ZINC20045722	CCOC(=O)[C@H](CSc1nc(cc(n1)C(F)(F)F)c1cnn(c1)C)N	0
ZINC20075559	CCOC(=O)CN(C(=O)/C=C/c1ccccc1)N	0
ZINC20083161	Cc1ccc(cc1S(=O)(=O)N(C)C)NC(=O)CSc1cccc[n+]1[O-]	1
ZINC20085772	CC[C@H](C)[NH2+]Cc1cc2ccccc2[nH]c1=O	1
ZINC20091078	CCOc1cc(ccc1OC)CNCCc1cccs1	1
ZINC20094955	C[C@@H]1C2=C(C[C@H](CC2=O)c2ccccc2)Nc2n1nc(n2)N	1
ZINC20113828	Cc1c(sc(c1C(=O)N)NC(=O)CC(=O)OC)Cc1ccccc1	0
ZINC20119165	CCC(=O)NC(=S)Nc1ccc(cc1)C(=O)N[C@@H](C)c1ccccc1	0
ZINC20119727	CCOC(=O)/C=C/C(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC20120059	CCCCOc1ccccc1C(=O)Nc1ccc(cc1)C(=O)NC	1
ZINC20120181	Cc1ccccc1C(=O)NC(=S)N(CCC(=O)N)Cc1ccccc1	1
ZINC20120198	CCOC(=O)CCC(=O)NC(=S)N(CCC(=O)N)Cc1ccccc1	0
ZINC20120225	CCCCCC(=O)NC(=S)N(CCC(=O)N)Cc1ccccc1	1
ZINC20120671	CC[C@@H](c1ccc(cc1)F)[NH2+]CC(C)(C)N1CCOCC1	0
ZINC20134533	c1c(cc(c(c1Br)N)Br)C(=O)OC1CCCCC1	0
ZINC20134867	COC(=O)c1c(cc(s1)Cl)S(=O)(=O)[N-]c1ccccc1	0
ZINC20140963	CC(C)C[C@H](c1ccccc1)[NH2+]Cc1cccnc1	0
ZINC20144072	Cc1cc(cc(c1)OCC(=O)Nc1cccc(c1C)C(=O)[O-])C	1
ZINC20153942	c1ccc(cc1)CC1CCN(CC1)c1nc(cc(n1)N)N	1
ZINC20154605	c1cc2c(nc1)nc(o2)c1cc(ccc1O)NC(=S)N	1
ZINC20156070	Cc1ccc(cc1)[C@H](c1c([nH]c(=S)[nH]c1=O)[O-])[N@H+]1CC[C@@H](CC1)C	1
ZINC20158744	c1cc(ccc1C(=O)Nc1cc(ccc1N1CCOCC1)N)Cl	0
ZINC20161549	CC(=O)[C@]1(C[C@@H](N(O1)c1ccccc1)c1cc(ccc1OC)OC)C	0
ZINC20191897	CCc1cc(n2c(n1)ncn2)NCc1cccc(c1)OC	1
ZINC20194019	CCN(Cc1ccccc1)C(=O)c1cc(ccc1Cl)N	1
ZINC20201206	c1cc(c(cc1Cl)Cl)C(=O)NCCCc1nnc(s1)N	1
ZINC20201886	C[C@H](CC(=O)NCc1nnc(s1)N)c1ccccc1	1
ZINC20202368	c1cc(ccc1N1C[C@H](CC1=O)C(=O)NCCc1nnc(s1)N)F	1
ZINC20204044	c1cc(ccc1N1C[C@@H](CC1=O)c1nnc(s1)N)Cl	1
ZINC20205930	COCC(=O)NCCc1nnc(s1)N	0
ZINC20220556	COC(=O)Cn1ccc2c1cccc2C(=[NH2+])N	0
ZINC20231491	c1ccc(cc1)C(CCNC(=O)N)c1ccccc1	1
ZINC20248983	CO[C@@H](c1ccccc1)C(=O)N/N=C/1\c2ccccc2NC1=O	0
ZINC20274134	CCN(CC)CC[C@H](c1cccs1)[NH3+]	1
ZINC20278673	COc1ccc(cc1OC)CCNc1c(ccc[nH+]1)N	1
ZINC20284811	c1ccc(cc1)n1cc(cn1)CSCC(=O)[O-]	0
ZINC20286359	c1ccc(cc1)C[N@@H+]1C[C@@H]2CCCN[C@@H]2C1	0
ZINC20294524	Cc1c(c(n(n1)c1ccc(cc1)C(=O)OC)N)c1ccccc1	0
ZINC20311059	CC(=O)c1cccc(c1)n1cccn1	1
ZINC20312736	Cc1cccc(c1OCc1cc(sc1)C(=O)[O-])C	1
ZINC20314283	Cc1c2c(cc(nc2n(n1)CC(C)C)c1ccccc1)C(=O)[O-]	0
ZINC20314396	COC(=O)c1cnn(c1)Cn1ccc(n1)N	0
ZINC20321003	C[C@@H](C(=O)NCc1ccccc1)n1ccc(n1)C(=O)[O-]	0
ZINC20351324	c1ccc(cc1)C(C[N@@H+]1CCC[C@@H](C1)N1CCCC1)c1ccccc1	0
ZINC20351331	C[C@@H](C[NH2+][C@@H](C)c1ccn(n1)C)c1ccccc1	0
ZINC20351869	c1ccc(cc1)c1nccn1c1ccccc1N	1
ZINC20385233	c1ccc(c(c1)SC[C@@H](CN1CCN(CC1)c1cccc(c1)Cl)O)Cl	1
ZINC20404815	CC(C)OC(=O)c1ccc(nc1)N1CCN(CC1)c1ccccc1	0
ZINC20413746	c1ccc(cc1)COC(=O)N[C@@H](CCC[N-]/C(=N\[N+](=O)[O-])/N)C(=O)[O-]	0
ZINC20417334	c1c(csn1)N	1
ZINC20418542	Cc1ccccc1CN1CCN(CC1)C(=O)Nc1ccc(c(c1)C)C	1
ZINC20428299	c1ccc(cc1)NCCC(=O)c1cc2ccccc2o1	0
ZINC20454454	c1ccc(cc1)CCC[C@H]1CN(CCO1)c1c(cccn1)C(=O)N	0
ZINC20458900	CCOC(=O)NC(C(F)(F)F)(C(F)(F)F)N[C@@H](C)c1ccccc1	0
ZINC20465737	C[N@H+](CCc1ccccc1)[C@H]1[C@H](O[C@H]([C@H]1O)CO)CN	0
ZINC20478898	Cc1ccc(o1)c1c(c(nc(c1C#N)N)c1ccc(cc1)F)C	1
ZINC20502415	Cc1cc(c(n1c1ccccc1)C)/C=C/1\C(=[NH2+])n2c(=NC1=O)scn2	1
ZINC20503153	Cc1c(nc(c(c1c1ccc(c(c1OC)OC)OC)C#N)N)C	1
ZINC20518071	c1ccc(cc1)[C@]12C[N@@H+]3CCN(C1)C[C@@H](C3)/C/2=N\N	1
ZINC20523370	c1ccc(cc1)NC1CCOCC1	0
ZINC20528137	Cc1ccccc1CSc1nnc(n1N)N/N=C/c1ccccc1F	1
ZINC20528279	c1ccc(cc1)CSc1nnc(n1N)N/N=C/c1ccc(cc1)Cl	1
ZINC20533556	C[N@@H+]1CCc2c(c(nc3c2c([nH]n3)N)NCCc2ccccc2)C1	1
ZINC20573100	CC1(Cc2c(cc(c(n2)NCc2ccccc2)C(=O)N)CO1)C	0
ZINC20599582	CN1CCN(CCC1=O)C/C(=C/c1ccccc1)/Cl	0
ZINC20609042	CCOC(=O)[C@](C(F)(F)F)(NC(=O)c1ccccc1)N1CCCCC1	0
ZINC20613522	CC(C)(C)NC(=O)[C@H]1CC(=O)N(C1)c1ccc(c(c1)Cl)F	1
ZINC20636003	CCOC(=O)c1cnc2c(c(nn2c1N)C(C)C)c1ccccc1	0
ZINC20636067	CCCc1c(c2nnc(c(n2n1)N)C(=O)OCC)c1ccccc1	0
ZINC20636094	CCOC(=O)c1c(n2c(c(c(n2)COC)c2ccc(cc2)Cl)nn1)N	0
ZINC20715072	COc1cc2c(cc1OC)ncn(c2=O)Cc1ccc(c(c1)Cl)Cl	1
ZINC20719596	COC(=O)CNC(=O)N1CCc2c([nH+]c[nH]2)[C@H]1c1ccccc1Cl	0
ZINC20744733	c1ccc(cc1)S(=O)(=O)CCCCOc1ccc2c(c1)NC(=O)CC2	0
ZINC20768553	Cc1ccc(cc1)S(=O)(=O)NCc1ccc(cc1)S(=O)(=O)N(C)C	1
ZINC20805708	c1ccc(cc1)CNc1c(cccn1)C(=O)N	1
ZINC20830796	CC[C@H](C)Sc1nnc(n1c1ccccc1)c1cccc(c1)[N+](=O)[O-]	0
ZINC20839295	Cc1c(cccc1Cl)NC(=O)CSc1nnc(n1CC=C)C(C)(C)C	1
ZINC20842278	CC(C)(C)c1nnc(n1N)SCC(=O)NNC(=O)C(C)(C)C	1
ZINC20842631	CCc1nnc(o1)C[NH+]1CCN(CC1)C(=O)CSc1nnc(n1N)C	1
ZINC20843360	COCc1nnc(n1N)SCC(=O)Nc1cccc(c1)Br	0
ZINC20843367	CCOc1ccc(cc1)NC(=O)CSc1nnc(n1N)COC	0
ZINC20843390	COCc1nnc(n1N)SCC(=O)c1ccccc1	0
ZINC20843544	COCc1nnc(n1N)SCC(=O)Nc1c(cccc1F)F	0
ZINC20843650	COCc1nnc(n1N)SCC(=O)OCc1ccccc1	0
ZINC20869031	CCOc1ccc(cc1)C(=O)N1CCCC[C@H]1CCN1CCOCC1	0
ZINC20898930	CN1C(=O)/C(=C/2\NN[C@@H](C2)c2ccc(cc2)N(C)C)/C(=O)NC1=S	1
ZINC20899726	C[C@H](C(=O)NCCNC(=O)c1c(non1)N)Oc1ccccc1	1
ZINC20904806	COCc1nnc(n1N)SCCOc1ccccc1	0
ZINC20904922	COCc1nnc(n1N)SCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC20922184	C1CCC(C1)Sc1nnc(n1N)N[NH3+]	1
ZINC20922281	c1cc2c(cc1CNC(=O)CCSc1nnc(n1N)NN)OCO2	1
ZINC20924416	CCCOc1ccccc1C[NH2+]CCc1ccc(c(c1)OC)OC	1
ZINC20927830	C[C@H](CCc1ccccc1)[NH2+]Cc1ccc(c(c1)Br)OC	0
ZINC20948221	Cc1c(c(on1)C)C[N@H+]1CCC[C@H](C1)C(=O)N	1
ZINC21000851	Cc1ccccc1C(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N	1
ZINC21000954	CCS(=O)(=O)c1ccc(cc1)CC(=O)Nc1ccc2c(c1)ncs2	1
ZINC21001110	c1ccc(cc1)SCC(=O)Nc1nnc(o1)c1ccno1	0
ZINC21005776	Cc1c(c2nnc(c(n2n1)N)C(=O)OC)c1ccccc1	0
ZINC21009409	c1ccc(cc1)[C@@H](CC(=O)[O-])NS(=O)(=O)N1CCOCC1	0
ZINC21011454	c1cc(ccc1CS(=O)(=O)N1CCOCC1)N	0
ZINC21012669	c1ccc(cc1)c1ccc(cc1)C[NH2+]CC[NH+]1CCCC1	0
ZINC21021099	CCOC(=O)C[C@H]1COc2ccccc2N1Cc1ccccc1	0
ZINC21036252	CC(C)COC(=O)CSc1nnc(n1N)NN	0
ZINC21048149	C[C@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)c1ccc([O-])nn1	0
ZINC21059119	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)c1cccc(c1)COC	0
ZINC21092858	Cc1c(cco1)c1nnc(n1N)SCC(=O)N(C)c1ccccc1	1
ZINC21155505	CC(C)(C)OC(=O)N1CCC(CC1)N1CCN(C(=O)C1=O)CC=C	0
ZINC21160462	CCN(c1ccccc1)C(=O)Cn1c(cc2c1scc2)C(=O)OC	0
ZINC21215714	Cc1c2c(cc(nc2on1)C1CC1)C(=O)Nc1nncs1	1
ZINC21253374	Cc1c(c(sc1C(=O)NCc1ccccc1)NC(=O)CCl)C(=O)OC	0
ZINC21299083	CCCC[C@](c1ccccc1)(C(=O)OC)N	0
ZINC21321170	Cc1ccc(o1)/C=N/Nc1nnc(n1N)SCc1ccccc1	1
ZINC21351448	CN1CCN(CC1)C(=O)[C@H]1CC(=O)N(C1)C1CCCC1	1
ZINC21351477	c1ccc(cc1)CC/N=C\1/[C@H](S(=O)(=O)c2c1cccc2)C(=O)N	1
ZINC21388672	CCCCn1c(c(c(=O)[nH]c1=O)N(CC)C[C@@H](c1ccccc1)O)N	1
ZINC21424244	CC(C)N(c1ccccc1)C(=O)CSc1c(cc(c(n1)N)C#N)C#N	1
ZINC21448399	C[C@H](C(=O)O[C@H](c1ccccc1)C(=O)N)Sc1ccc(cc1)Cl	0
ZINC21448401	C[C@H](C(=O)O[C@@H](c1ccccc1)C(=O)N)Sc1ccc(cc1)Cl	0
ZINC21449976	C[C@H](C(=O)NC[C@@H]1CCCO1)Sc1nnc(n1N)c1ccc(cc1)F	0
ZINC21465807	c1ccc(cc1)c1ccc(s1)C(=O)OCC(=O)N	0
ZINC21478771	COC(=O)c1ccc(s1)NC(=O)CCNC(=O)Cc1ccccc1	0
ZINC21487105	CCN1CCN(CC1)c1cc(c2ccccc2[nH+]1)c1ccccc1	0
ZINC21487259	c1cc(ccc1[C@H](C(=O)N)OC(=O)C1CCOCC1)F	0
ZINC21487690	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1cc2cc(ccc2s1)F	0
ZINC21491598	c1ccc(cc1)[C@H](C(=O)N)OC(=O)Cc1ccc(cc1)OC(F)F	0
ZINC21497454	Cc1ccnn1c1ccc(cc1)C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC21515977	CCc1nc(on1)[C@@H](CCSC)[NH3+]	1
ZINC21525819	C[C@H]1CCC[C@@H]([C@@H]1C)NC(=O)CCC(=O)n1c2ccc(cc2cn1)Cl	1
ZINC21545610	CCOc1ccccc1c1nnc(o1)SCC(=O)NC(C)(C)C	1
ZINC21549835	c1ccc(cc1)[C@H](C1CC1)NC(=O)COc1ccccc1C(=O)N	1
ZINC21580637	CN(Cc1cccc(c1Cl)Cl)[C@H](c1ccccc1)C(=O)NC(=O)N	1
ZINC21614961	Cc1c(cnn1C)C(=O)O[C@@H](c1ccccc1)C(=O)N1CCCCC1	0
ZINC21650220	CCOC(=O)c1cnc(c2c1cccc2)Nc1ccccc1	0
ZINC21658753	CCCCOC(=O)[C@H](C)Sc1[nH]c(=O)c(c(n1)c1ccccc1)C#N	0
ZINC21706786	CSc1cccc(c1)NC(=O)c1ccccc1COc1ccccc1	0
ZINC21724492	c1ccc(cc1)OCc1ccoc1C(=O)OCc1nc(nc(n1)N)N	0
ZINC21792904	Cc1cc(=O)c2cccc(c2[nH]1)C(=O)Nc1ccccc1	0
ZINC21814095	CC[C@H](C)CNc1ccc(c(c1)Cl)OC	1
ZINC21815850	c1ccc(cc1)CNS(=O)(=O)Cc1ccc(cc1)N	1
ZINC21864550	CC[C@H](C)[C@@H](c1ccccc1)C(=O)O[C@@H](C)C(=O)NC1CCCC1	0
ZINC21870195	c1ccc(cc1)/C=C/CN1CCN(CC1)C(=O)c1cccc(c1)C#N	0
ZINC21871494	c1ccc(cc1)CS(=O)(=O)NCc1ccc(cc1)COCC(F)(F)F	0
ZINC21945192	c1ccc(cc1)CNC(=O)/C=C(/C(=O)NCc1ccccc1)\N	1
ZINC21945958	Cc1ccc(c(c1)N/C(=C\C(=O)OC)/C(=O)N)OC	0
ZINC21946243	CCOc1ccccc1N/C(=C\C(=O)OC)/C(=O)NCCO	0
ZINC21948405	C[C@H]([C@H](c1cccs1)N1CCN(CC1)c1ccc(cc1)OC)[NH3+]	1
ZINC21953244	CNc1c2c(nc(n1)Cl)CCC2	1
ZINC21953275	C[C@H]1CN(C[C@@H](O1)C)c1nc2ccc(cc2s1)N	0
ZINC21955137	c1ccc(cc1)CCOc1ccccc1N	1
ZINC21981835	c1c(c(c(c([nH+]1)N)O)Br)Cl	1
ZINC21982232	COC(=O)[C@@H](Cc1ccc(cc1)OCc1ccccc1)N	0
ZINC21983968	COC(=O)[C@H](Cc1ccc(cc1)c1ccccc1)N	0
ZINC21984237	CCN(/C=[NH+]/c1ccc(cc1)C(=O)OC)c1ccccc1	0
ZINC21989597	Cc1ccc2c(c1)S(=O)(=O)N=C([O-])N2	1
ZINC21992131	CCOC(COC/C(=C/C(=O)OCC)/N)OCC	0
ZINC21999893	CCN(Cc1ccccc1)c1ccc(c(c1)C)C=O	0
ZINC22000904	CCOC(=O)c1c(nc([nH]1)c1ccccc1)c1ccccc1	0
ZINC22009969	C[C@@H]1CN(C[C@@H](O1)C)Cc1nc(c2c3c(sc2n1)CCCC3)N	0
ZINC22013792	CC(C)(C)OC(=O)N(C)[C@@H]1CC[NH2+][C@H](C1)C(=O)OC	0
ZINC22033066	COc1cc(cc(c1[O-])Br)C[NH+]1CCN(CC1)CCOCCO	0
ZINC22047673	CC(=O)SC[C@@H](Cc1ccccc1)C(=O)NCC(=O)OC	0
ZINC22049612	c1(c(c(c(c(c1F)F)N=[N+]=[N-])F)F)C(=O)N	1
ZINC22054622	c1nc2c([O-])nc(nc2n1[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)O)Cl	0
ZINC22055883	C[C@@H]1[C@H]2[C@@H]([C@@H](O1)n1cc(c(nc1=O)N)Cl)OC(O2)(C)C	0
ZINC22056138	CC1(O[C@@H]2CO[C@@]([C@H]([C@@H]2O1)O)(COS(=O)(=O)N)O)C	0
ZINC22059734	C[C@@H]1[C@H]([C@@H]([C@@H]([C@H](O1)N)O)O)O	0
ZINC22061455	CCNC(=O)[C@@H]1[C@@H]([C@@H]([C@@H](O1)n1cnc2c1nc(nc2N)I)O)O	0
ZINC22067419	COC(=O)[C@@H](Cc1cccc(c1)O)N	0
ZINC22073253	c1ccc(cc1)CNC(=O)c1ccncc1N	1
ZINC22076448	C[C@@H]([C@H](c1ccccc1)O)NCc1ccc(cc1)C(C)C	0
ZINC22076476	c1ccc(cc1)c1ccc(o1)CNCC#N	0
ZINC22110458	CCc1n[nH]c(=S)n1NCc1cc(c(c(c1)Br)OCC(=O)N)OCC	1
ZINC22123263	CC[C@H](C(=O)OC)N1CCCCCC1	0
ZINC22126325	Cc1c(c(n([nH+]1)c1ccccc1)N)c1cccc(c1)Cl	1
ZINC22126423	c1ccc(cc1)c1cnc(nc1N)N1CCOCC1	0
ZINC22126429	c1ccc(cc1)c1c([nH]nc1[O-])N	1
ZINC22132836	c1c(c(nc(n1)SC[C@H]1CCCCO1)N)C#N	0
ZINC22162372	CC(C)CCOc1cccc(c1)C[NH3+]	1
ZINC22174686	c1cc(c([nH+]c1)N1CCC(CC1)C(=O)N)C[NH3+]	1
ZINC22184667	Cc1cc(cc(c1OCCOCCN1CC[NH+](CC1)C)C)Br	0
ZINC22198968	C[C@@H](c1ccccc1)NC(=O)CC[N@H+](C)Cc1ccco1	0
ZINC22202134	C[C@@H](C(=O)OC)Sc1nnc(n1N)c1ccccc1	0
ZINC22218633	C[C@H](C(=O)N)OC(=O)c1c2c(sc1n1cccc1)CCCC2	0
ZINC22232750	c1ccc(c(c1)NC(=O)CSc1nnc(n1N)c1cccc(c1)Br)F	1
ZINC22289561	Cc1cccc(c1)N1CCN(CC1)c1ccc(cn1)C(=[NH2+])N	1
ZINC22311981	COC(=O)C(=O)N1CCC(CC1)CCc1ccccc1	0
ZINC22338127	Cc1c(nc(s1)C)CC(=O)N1CCO[C@@H](C1)COc1ccccc1	0
ZINC22339137	C[C@H](C(=C(Cl)Cl)Cl)OC(=O)[C@H]1CC=CC[C@@H]1C(=O)Nc1ccccc1	0
ZINC22350843	c1ccc(cc1)CN(CC(=O)N)S(=O)(=O)c1cccc(c1)C(F)(F)F	1
ZINC22357258	C[C@@H](c1nc(nc([nH+]1)Nc1ccccc1)N)N1CCOCC1	0
ZINC22405102	COc1ccc(cc1)N1C2=[N+](CCS2)[C@@](C1)(c1ccc(c(c1)Cl)Cl)O	1
ZINC22407308	c1ccc2c(c1)nc(n2CC(=O)N1CCC(CC1)C(=O)N)C(F)(F)F	1
ZINC22407965	c1ccc(cc1)N1C2=[N+](CCCCC2)[C@@](C1)(c1ccc(cc1)Cl)O	0
ZINC22412046	CN(CCOc1ccccc1)C(=O)/C=C/c1ccc(cc1)C(=O)OC	0
ZINC22427258	CN(Cc1ccc(c(c1)F)OC)C(=O)NCC1(CC1)c1ccccc1	0
ZINC22428111	CCOC(=O)CSCC(=O)/C=C/1\C(c2ccccc2N1C)(C)C	0
ZINC22431262	CNC(=O)NC(=O)[C@@H](c1ccccc1)OC(=O)c1ccc(c(c1)F)F	0
ZINC22438681	CC(=O)OCC(=O)N[C@@H](c1ccccc1)C1CC1	0
ZINC22464639	CCC(=O)NC[C@H](c1ccc(cc1)F)N1CCOCC1	0
ZINC22539134	C[C@@H]1C[C@H](C[N@@H+](C1)[C@@H](C(C)C)C(=O)NN)C	1
ZINC22607703	c1ccc(cc1)/C=C/[C@H]1C/C(=N\c2c(non2)N)/C=C([O-])C1	1
ZINC22607704	c1ccc(cc1)/C=C/[C@@H]1C/C(=N\c2c(non2)N)/C=C([O-])C1	1
ZINC22612140	C[C@@H]1CN(C[C@@H](O1)C)CCNC(=O)c1ccc(cc1)c1ccccc1	0
ZINC22614497	CCCn1c(=O)ccc(n1)C(=O)O[C@@H](C)C(=O)N	0
ZINC22619994	Cc1c(c(n(n1)C)C)CC(=O)NC[C@H](c1ccccc1Cl)[NH+](C)C	1
ZINC22628861	c1ccc(cc1)C[C@H]1CN(CCO1)C(=O)Cc1c[nH]c2c1cccc2	0
ZINC22629671	c1ccc(cc1)CCNC(=O)Cc1cc(=O)[nH]c(n1)SCC(=O)N	1
ZINC22727091	c1cc(c(cc1[N+](=O)[O-])/C=[NH+]/CCN1CCOCC1)O	0
ZINC22810143	CCCOC(=O)c1ccc(cc1)NCC(=O)Nc1cccc(c1)OC	0
ZINC22861173	CO[C@@H]1[C@H]([C@@H]([C@H]2[C@@H](O1)CO[C@@H](O2)c1ccccc1)N)[NH3+]	0
ZINC22866984	CC(C)c1ccc(cc1)c1c(c(nc(c1C#N)SCC(=O)[O-])N)C#N	1
ZINC22877600	c1cnccc1c1nc(on1)CCC(=O)NC(C(=O)N)C(=O)N	1
ZINC22921461	CCCn1c(=O)ccc(n1)C(=O)Nc1c(c(c(s1)C)C)C(=O)OCC	0
ZINC22924758	C[C@H](CCc1ccccc1)NC(=O)c1ccccc1S(=O)(=O)C	0
ZINC22925198	c1ccc(cc1)c1c(cn(n1)CCC#N)C[NH2+]CCN1CCCC1	0
ZINC22929996	C[C@@H]1CCCC[C@H]1NC(=O)CN1CCC[N@H+](CC1)Cc1ccccc1	0
ZINC22935912	CC[N@H+]1CCC[C@@H]1C[NH2+]Cc1ccc(c(c1)Cl)Cl	1
ZINC23041761	c1cc(ncc1S(=O)(=O)N1CCCC1)N1CCC[C@@H](C1)C(=O)N	1
ZINC23045507	C[C@H](c1ccccc1)NC(=O)[C@H](C)OC(=O)c1ccc(cc1)C(=O)N	0
ZINC23104329	c1ccc(cc1)N(CC#N)C(=O)COc1ccccc1C(=O)N	1
ZINC23107869	Cc1cc(ccc1F)S(=O)(=O)NC[C@@H](c1cccs1)N1CCOCC1	0
ZINC23123507	Cc1nnc(s1)NC(=O)[C@@H]1Cc2ccccc2C(=O)O1	0
ZINC23157044	c1ccc(cc1)OCc1ccc(cc1)C(=O)N1CCC(CC1)C(=O)N	1
ZINC23158886	CN(CCOc1ccccc1)C(=O)c1cccc(c1)n1cnnn1	0
ZINC23189802	c1ccc(cc1)n1cc(cn1)CCC(=O)NCC[C@@H]1CCCO1	0
ZINC23219567	CCC[C@@H](C)NC(=O)COC(=O)c1cccnc1Oc1ccccc1	0
ZINC23237348	C[C@@H](C(C)C)NC(=O)CCNS(=O)(=O)c1cccc(c1)C(=O)C	1
ZINC23242062	CNC(=O)Cc1cc([O-])nc(n1)SCc1ccccc1	0
ZINC23248019	Cc1cccc(c1)C[N@H+]1CCN(CC1)[C@H](c1ccccc1)C(=O)N	1
ZINC23282270	c1ccc(cc1)/C=C(/CN1CCN(CC1)CCOCCO)\Cl	0
ZINC23295486	C[C@H](C(=O)Nc1nc(cs1)c1ccccc1)Sc1nncn1CC=C	0
ZINC23356999	Cc1cc(n(n1)C)NC(=O)CN1CCN(CC1)C(=O)N1CCCCC1	1
ZINC23387094	c1ccc(cc1)COC[C@H](C[N@@H+]1CC[C@H](CC1)C(=O)N)O	0
ZINC23466428	CC[C@@H]1CCCCN1C(=O)COC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	0
ZINC23496126	Cc1ccc(o1)CN(C)C(=O)c1ccccc1Nc1ccccc1	0
ZINC23544077	c1ccnc(c1)c1ccc(s1)C[N@H+]1CCC[C@@H]1c1ccc(s1)C(=O)N	1
ZINC23578261	C[C@@H](C(=O)N)OC(=O)c1cc(ccc1OC)F	0
ZINC23640196	C[C@H]([C@H](c1ccccc1)N1CCOCC1)NC(=O)CC1CCCC1	0
ZINC23845181	C[N@H+](Cc1ccc(cc1)SC)Cn1c(=S)n(c(n1)C1CC1)C1CC1	1
ZINC23891157	CN(Cc1ccc(nc1)Cl)C(=O)Cc1ccc(cc1)c1ccccc1	0
ZINC23943090	C[C@H](COC)NC(=O)NC(=O)CSc1nc([nH]n1)N	0
ZINC23956065	Cc1nnc(s1)S[C@@H](C)C(=O)Nc1ccc(cc1)N1CCCC1=O	1
ZINC24001931	CNC(=O)NC(=O)[C@H](c1ccccc1)NCc1ccc(cc1Cl)Cl	0
ZINC24003031	CCn1c(nnc1SCC(=O)/C(=C(\C)/N)/C#N)c1ccccc1	1
ZINC24006211	CCOC(=O)c1c(nc(s1)NC(=O)c1cc(c(s1)C)C)C	0
ZINC24027929	c1ccc(cc1)[C@H](CC(=O)N[C@H](c1ccccc1)C1CC1)NC(=O)N	1
ZINC24032277	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](c1ccccc1)C(=O)N	0
ZINC24052769	CCOC(=O)c1ccc(nc1)N1CCC(CC1)C(=O)N	0
ZINC24053961	Cc1c(nnc(c1C#N)N[C@H](c1ccccc1)c1ccccn1)C	0
ZINC24135983	CC(C)[C@@H](c1ccc(cc1)F)NC(=O)CCNC(=O)c1ccccc1	0
ZINC24200310	Cc1c2cc(cnc2n(n1)C)C(=O)O[C@@H](c1ccccc1)C(=O)N	0
ZINC24226948	C[C@@H](C(=O)NC(=O)NCC(F)(F)F)[NH+]1CCCCCC1	1
ZINC24318758	CC(C)[C@H](c1cccs1)NC(=O)CCN1C(=O)CCC1=O	1
ZINC24439605	c1ccc(cc1)C(=O)NCCNS(=O)(=O)c1ccccc1F	0
ZINC24461116	CC[NH+](CC)[C@H](CNC(=O)/C(=C/c1ccco1)/C#N)c1ccccc1	0
ZINC24500453	c1ccc(cc1)Cn1cc(nn1)C(=O)Nc1ccc(cc1)OCC#N	0
ZINC24527658	c1cc(sc1)C(=O)N1CCN(CC1)[C@@H](c1ccc(cc1)Cl)C(=O)N	1
ZINC24535626	Cc1cccc(c1)NC(=O)N[C@@H](C[NH+](C)C)c1ccccc1	0
ZINC24578282	c1ccc(cc1)S(=O)(=O)Nc1ccccc1n1c(c(cn1)C#N)N	1
ZINC24588788	Cc1ccc(cc1C)C(=O)NCC(=O)NCc1nc2ccccc2s1	1
ZINC24691000	c1ccc(cc1)Cn1ccnc1CCNC(=O)Nc1cccc(c1)Cl	0
ZINC24725537	CC(C)C[C@H](C(=O)OC)NC(=O)c1ccc(cc1)C(=O)N	0
ZINC24747972	COc1ccc(cc1)c1c([O-])nc(nn1)SCc1ccc(cc1)Cl	1
ZINC24755391	CCOC(=O)c1cnc(nc1N)S[C@H](Cc1ccccc1)C#N	0
ZINC24781915	CNC(=O)[C@@H]1CCN(CC1)[C@@H](c1ccccc1)C(=O)NC(=O)N	1
ZINC24793915	CCc1nc(cs1)C[N@H+](CCC(=O)N)Cc1ccccc1	1
ZINC24836090	c1ccc(cc1)[C@H](C(=O)N)Sc1c2cc(ccc2ncn1)Br	1
ZINC24837128	c1cc(c(cc1C(=O)NC(C(=O)N)C(=O)N)N1CCCC1=O)Cl	1
ZINC24892384	CCN1CCN([C@H](C1)C(=O)N1CCOCC1)C(=O)C1CC1	0
ZINC24893923	c1ccc(cc1)CN1CC[NH2+][C@@H](C1)C(=O)N1CCOCC1	0
ZINC24896655	c1cc(cc(c1)OC1CCN(CC1)c1ncccn1)c1cccnc1	1
ZINC24950744	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)Sc1ccc(cc1)Cl	1
ZINC24968388	CCCn1c(c(c(=O)[nH]c1=O)N(C)CCOC)N	0
ZINC24982306	CCOC(=O)c1cnc(nc1N)SCC(=O)NC(=O)NCC=C	0
ZINC24987079	c1ccc(cc1)CNC(=O)NC[C@H]([C@@H]1CCOC1)N1CCOCC1	0
ZINC24990663	c1ccc(cc1)c1ccc(cc1)Oc1ccc(cn1)C(=O)N	1
ZINC24990699	Cc1cc(on1)C(=O)N1CCC[C@@H]1C(=O)Nc1ccccc1	0
ZINC24994637	Cc1c(c2ccccc2[nH]1)CC(=O)Nc1ccc(nc1)n1cncn1	1
ZINC25078951	COC(=O)c1ccc(cc1)CC/[NH+]=C(/c1c(nccn1)N)\O	0
ZINC25122327	c1ccc(cc1)n1cc(cn1)C(=O)OCC(=O)N	0
ZINC25152827	c1ccc(cc1)C1(CCOCC1)C(=O)NC[C@H]1Cc2ccccc2O1	0
ZINC25173545	Cc1c(c(on1)C)CC(=O)NC1(CCCCC1)C(=O)OC	0
ZINC25252987	c1ccc(c(c1)C(=O)N)OC[C@H]1CCCO1	0
ZINC25262890	C[C@@H](C(=O)Nc1ccc2c(c1)CCC2)NC(=O)N	1
ZINC25290156	c1ccc(cc1)CCC(=O)NCc1cc[nH+]c(c1)N1CCOCC1	0
ZINC25309808	COCCN1[C@@H](Nc2ccccc2C1=O)c1ccc(c(c1)OC)OC	0
ZINC25320695	COCCCn1cnnc1S[C@@H](c1ccccc1)C(=O)N	0
ZINC25381698	C[C@@H](C(=O)Nc1ccc(c(c1)F)F)NC(=O)N	1
ZINC25398485	CC[C@H](C)[C@H](C(=O)NCC(=O)OCc1ccccc1)NC(=O)N	0
ZINC25406027	CC(C)CN1CCO[C@@H](C1)CNC(=O)CN1CCCc2c1cccc2	0
ZINC25407597	C[C@@H]1CN(C[C@H](O1)C)C(C)(C)CNC(=O)CCc1cccs1	0
ZINC25421760	C[C@H](C(=O)N1CCc2c(ccs2)C1)N1CCN(CC1)c1ccccc1	0
ZINC25426699	c1ccc(cc1)C(=O)NCCCC(=O)NCc1ccc(cc1)F	0
ZINC25441593	c1ccc(cc1)C[C@H]1CCC[N@@H+]1Cc1ccc(cc1)C(=O)N	1
ZINC25461169	CC(C)c1nc(on1)C[N@H+]1Cc2ccccc2[C@H](C1)c1ccccc1	0
ZINC25469202	C[C@@H]1CCC[N@@H+](C1)Cn1c(=S)n(c(n1)c1cccs1)CCC(=O)N	1
ZINC25480575	C[C@@H]1COCC[N@H+]1Cn1c(=S)n(c(n1)c1ccccc1)C	0
ZINC25491740	c1ccc(cc1)c1cc(nc(=O)[nH]1)N	1
ZINC25533278	C[N@H+](Cc1ccccc1C(F)(F)F)[C@@H](c1ccccc1)C(=O)N	1
ZINC25538715	C[C@H](c1ccccc1)NC(=O)COC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	0
ZINC25585355	c1cc(ccc1[C@@H]1/C(=N\NC(=S)N)/C(=N/[NH+]=C(/[S-])\N)/C(=N)O1)[N+](=O)[O-]	0
ZINC25590697	CCN(c1ccccc1)C(=O)[C@H](C)Oc1ccc(cc1C(=O)N)Cl	1
ZINC25614543	CCC[C@@H](c1ccccc1)NC(=O)CNc1ccccc1C(=O)N	1
ZINC25629868	c1ccc(cc1)C(=O)OC1CNC(=[NH2+])NC1	0
ZINC25662956	CC(C)OC(=O)CCCC/C(=N\NC(=[NH2+])N)/c1ccccc1	0
ZINC25666835	c1(nc(nc(n1)N[C@H](C(Cl)(Cl)Cl)O)N[C@@H](C(Cl)(Cl)Cl)O)N	1
ZINC25822391	CONC(=O)c1ccc(cc1)CNC(=O)N	1
ZINC25850807	Cc1cc(=O)c(nn1c1ccccc1)C(=O)OCc1cccc(c1)F	0
ZINC25931123	c1ccc(cc1)C[N@@H+](CCC(=O)N)Cc1ccc(cc1)n1cccn1	1
ZINC25953343	c1ccc(cc1)CNC(=S)NNC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F	0
ZINC25969952	c1cc(cc(c1)Cl)S(=O)(=O)NCCC(=O)N1CCOCC1	0
ZINC26108890	C1COC(=O)[C@@H]1Sc1nnc(s1)SCC(=O)N	0
ZINC26127763	Cc1c(cco1)c1nnc(n1N)S[C@@H](C)C(=O)NCC(F)(F)F	1
ZINC26152640	COCCn1c(c(c(=O)[nH]c1=O)N(CCC#N)Cc1ccccc1)N	0
ZINC26163514	COc1ccccc1C[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC26164066	C[C@H](COC)N[C@H](c1ccccc1)C(=O)N	0
ZINC26164080	C[C@H](COC)N[C@@H](c1ccccc1)C(=O)N	0
ZINC26177899	Cc1ccsc1CNC(=O)N1CCN(CC1)c1ccccc1	0
ZINC26221323	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]Cc1ccccc1CN1CCOCC1	0
ZINC26225332	Cc1ccc(cc1I)N[C@H](c1ccccc1)C(=O)N	1
ZINC26226306	c1ccc(cc1)[C@@H](C(=O)N)NCc1ccc(cc1)OCC(F)(F)F	1
ZINC26263416	c1ccc(cc1)CCN1C[C@@H](CC1=O)C(=O)Nc1[nH]cnn1	0
ZINC26380758	CCOC(=O)Cc1cccc(c1N)C(=O)c1ccccc1	0
ZINC26401744	C[C@@H](c1ccc(cc1)Cl)NC(=O)N[C@@H](C)[C@@H]1CCCO1	0
ZINC26424166	c1cc2c(cc1Br)sc(n2)NCCN1CCOCC1	0
ZINC26439129	c1cc2c(ccnc2c(c1)[N+](=O)[O-])C(=O)[O-]	1
ZINC26463233	CCOC(=O)c1cnc2c(c1N)cc(cc2Cl)[N+](=O)[O-]	0
ZINC26472254	c1cc(ccc1C(=O)CN)OCCN1CCOCC1	0
ZINC26475629	Cc1cc(cc(c1)NC(=O)c1c[nH]nc1N)C	1
ZINC26476515	C[C@H]1CCC[C@H](C1)[N@H+](C)Cc1ccc(cc1[N+](=O)[O-])C(=O)N	1
ZINC26481069	c1ccc(cc1)S(=O)(=O)N1CCC(CC1)C(=O)OC[C@H]1CCCO1	0
ZINC26503094	C[C@H](C(=O)NCC(=O)OC)Sc1nccn1c1cccc(c1)F	0
ZINC26507557	COc1cccc2c1ncc1c2[nH]n(c1=O)c1ccccc1	0
ZINC26511814	Cn1c(c(c([nH+]1)c1ccccc1)c1ccccc1F)N	1
ZINC26511828	CCc1c(nn(c1N)C)c1ccccc1OC	1
ZINC26511906	Cc1c(nn(c1N)C)c1cccc(c1)Cl	1
ZINC26512022	Cn1c(c(c(n1)COC)Cc1ccccc1)N	0
ZINC26512078	Cn1c(c(c(n1)c1ccsc1)c1ccccc1)N	1
ZINC26512146	CCCc1c([nH+]n(c1N)Cc1ccccc1)CC	1
ZINC26512317	c1ccnc(c1)n1c(cc(n1)c1cccnc1)N	1
ZINC26513190	c1c(cc(cc1F)F)c1nnc(n1N)[S-]	1
ZINC26665581	Cn1c2c(cn1)c(=O)n(cn2)Cc1nnnn1c1ccccc1	0
ZINC26770105	CCOC(=O)C([C@@H](CCc1ccccc1)N)(F)F	0
ZINC26806177	CCO[C@@H]1C=CC[C@@H]2[C@@H]1C(=O)N(C2=O)c1ccc(cc1C)[N+](=O)[O-]	0
ZINC26807907	C[C@H](CC(=O)NNC(=O)Cc1ccccc1)CC(=O)[O-]	0
ZINC26834097	CCCc1nnc(s1)/N=C(\[O-])/COc1ccccc1C	1
ZINC26863269	CCN(Cc1ccc(s1)Cl)C(=O)C[C@@H](c1ccccc1)NC(=O)C	0
ZINC26896382	CC(C)(C)OC(=O)N[C@@H]1C[C@@H](c2c1cccc2)CC[NH3+]	0
ZINC26959661	C/C(=N\NCC(=S)N)/c1ccc(cc1)OC	1
ZINC26974647	COCCNC(=O)CCNC(=O)/C=C/c1ccccc1	0
ZINC27012983	Cc1nc2cc(ccc2o1)NC(=O)c1cccc(c1)C(F)(F)F	1
ZINC27028460	c1ccc(cc1)[C@H]1[C@H](Sc2nnc(n2N1)C(F)(F)F)C(=O)NN	1
ZINC27114941	CC[C@H]1CN(CCO1)CC(=O)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC27185572	c1csc2n1c(=O)cc(n2)CSCCC(=O)NC(=O)N	1
ZINC27205718	CCOC(=O)[C@@H]1CCN(C[C@@H]1c1ccccc1)Cc1ccccc1	0
ZINC27218174	Cc1cc(c(s1)C)[C@@H](C)[NH2+]Cc1ccc(c(c1OC)OC)OC	1
ZINC27271757	C1CCC(CC1)N1C(=O)C(=O)N(C1=O)CC#N	1
ZINC27388396	Cc1cccc(c1NC(=O)C[N@H+](CCC(=O)N)Cc1ccccc1)C	1
ZINC27394185	C[C@@H](c1ccc(cc1)S(=O)(=O)N)N(C)C(=O)CCOc1ccccc1	1
ZINC27394532	c1ccc(cc1)C[C@@H](C(=O)NC[C@H]1CCCO1)NC(=O)c1ccco1	0
ZINC27394970	CCC[NH2+]Cc1cn(nc1c1ccc2c(c1)OCCCO2)C	1
ZINC27449123	CC(C)[C@@H](c1ccccc1)[NH2+]CC(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC27458951	c1cc(c(cc1S(=O)(=O)N1CCOCC1)C(=O)NCC1CC1)Cl	0
ZINC27539602	C[C@H](C(=O)Nc1c(ccs1)C(=O)N)N(C)Cc1cnn(c1)C	1
ZINC27547688	Cc1csc2n1c(=O)cc([nH+]2)CN(CCC(=O)N)Cc1ccccc1	1
ZINC27562619	COC(=O)c1c(c(c(s1)SCC(=O)[O-])NC(=O)c1ccccc1)N	0
ZINC27562673	c1ccc(cc1)C1=N[C@@](C(=N1)N)(CCl)NC(=O)c1ccccc1	1
ZINC27660621	c1ccc(cc1)c1c[nH]c(n1)SCc1ccc(cc1)C(=O)N	1
ZINC27660621	c1ccc(cc1)c1cnc([nH]1)SCc1ccc(cc1)C(=O)N	1
ZINC27747205	c1ccc(cc1)CC(=O)Nc1cc(no1)c1ccc(cc1)Br	0
ZINC27760885	CCCCc1ccc(cc1)NC(=O)[C@@H](Cc1ccccc1)NC(=O)N	1
ZINC27872973	C[C@H]([C@@H]1CCCO1)NC(=O)c1ccc(c(c1)OC)OCC(=O)N	0
ZINC27915513	C[C@@H]([C@H]1CCCO1)NC(=O)CCCc1c[nH]c2c1cccc2	0
ZINC27948117	C[C@H](C(=O)NCCC(C)C)Sc1nnnn1Cc1ccccc1	0
ZINC28007427	CCn1c(nnc1SCCN1C(=O)CNC1=O)c1ccccc1	0
ZINC28010952	C[C@H](c1ccc(cc1)n1cncn1)NC(=O)[C@H]1CCCO1	0
ZINC28126892	c1cnc(nc1)N1CCC[C@H](C1)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC28174545	C[C@@H](C(=O)Nc1ccccc1Br)[N@@H+]1CCc2c(ccs2)C1	1
ZINC28214371	CO[C@@H](c1ccccc1)C(=O)N/N=C/c1ccc(cc1)OCC(=O)N	0
ZINC28217767	CC(C)(C)c1nnc(n1N)SCc1ccc(cc1)C(=O)OC	0
ZINC28226927	Cc1c(c(n(n1)C)C)C(=O)NCCN1CCOCC1	0
ZINC28245072	c1ccc(cc1)CCNc1nnc(s1)c1ccc(cc1)F	0
ZINC28246372	Cc1c(sc(n1)Cc1ccccc1)C(=O)NCCCN1CCOCC1	0
ZINC28291875	CC[NH+](CC)[C@@H](CNC(=O)c1cccc(c1)C)c1ccccc1	0
ZINC28351376	C[C@H](c1ccc(cc1)NC(=O)C1CC1)[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC28367386	C[C@H](c1cccc(c1)Br)[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC28373950	CC(C)(CN[C@H](c1ccccc1)C(=O)N)N1CCc2ccccc2C1	1
ZINC28383133	CN(C)C(=O)COc1ccc(cc1)N[C@H](c1ccccc1)C(=O)N	1
ZINC28383896	Cc1ccsc1CN[C@H](c1ccccc1)C(=O)N	1
ZINC28383896	Cc1ccsc1C[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC28536162	c1ccc(cc1)CNc1c(=O)n(c(nn1)SCc1ccccc1)N	1
ZINC28624592	c1csc2c1ncnc2N1CCC(CC1)C(=O)N	1
ZINC28650541	CC(C)[C@@H](C(=O)NCCOC)NC(=O)c1ccc(cc1)OC	0
ZINC28720715	CCOC(=O)[C@H]1CC[N@@H+](CC1)[C@@H](C)C(=O)N	0
ZINC28811555	CC(C)(C)c1nnc(n1N)SCC(=O)N(CCC#N)c1ccccc1	1
ZINC28926593	COc1cc(c(c(c1)OC)C[NH2+]Cc1cccc(c1)C(=O)N)OC	1
ZINC28926656	COc1cccc(c1OC(F)F)C[NH2+]Cc1cccc(c1)C(=O)N	1
ZINC28988726	Cc1ccsc1CNC(=O)NCc1ccccc1	0
ZINC29002237	Cc1ccccc1CNC(=O)c1cn[nH]c1c1ccccc1	0
ZINC29017371	c1cc(oc1)C(=O)Nc1ccc(c(c1)C(=O)N)Cl	1
ZINC29102828	CCN(CC)c1ccc(cc1)NC(=O)CCc1ccc(cc1)C	1
ZINC29107040	COCCNC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC29107042	COCCNC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC29139212	C[C@H](C(=O)NCc1ccccc1COC)NC(=O)N	0
ZINC29143528	CC(C)c1nc(on1)COc1ccc(cc1C(=O)N)Cl	1
ZINC29284122	c1ccc(cc1)[C@@H]1CC(=NN1c1ccccc1)C(=O)OCC(=O)N	0
ZINC29288450	c1ccc(cc1)COC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC29349279	Cc1cc(no1)NC(=O)COc1ccc(cc1Br)C(=O)OC	0
ZINC29381183	CCOC(=O)c1ccc[n+](c1)CC(=O)N[C@@H]1CCCC[C@H]1C	0
ZINC29392360	C[C@@H]1CN(C[C@@H](O1)C)C(=O)C[n+]1ccc(cc1)Cc1ccccc1	0
ZINC29398755	CCc1ccc([n+](c1)CC(=O)N1CCC(=N1)c1ccccc1)C	0
ZINC29401363	Cc1c(nc2ccccc2n1)N1CCC(CC1)C(=O)N	1
ZINC29405037	CC[C@H](CNC(=O)[C@@H](CC(C)C)NC(=O)N)c1ccccc1	1
ZINC29433023	CC(C)CCCCCCNC(=O)c1ccc(cc1)CNC(=O)N	1
ZINC29464107	C[C@@H]1CCC[C@H](N1C(=O)CS/C(=N/c1ccccc1)/N)C	1
ZINC29468472	C[C@H]1CCN(CC1)C(=O)CS/C(=[NH+]/[C@H](C)COC)/N	0
ZINC29468895	C[C@H](COC)/[NH+]=C(\N)/SCC(=O)N1CCC(=N1)c1ccccc1	0
ZINC29468898	C[C@@H](COC)/[NH+]=C(\N)/SCC(=O)N1CCC(=N1)c1ccccc1	0
ZINC29479019	CCN(c1ccccc1)C(=O)CS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC29491104	CCCn1c(nnn1)CS/C(=N/c1ccccc1OC)/N	1
ZINC29491543	CN(c1ccccc1)C(=O)CS/C(=N/c1ccc(cc1)OC)/N	1
ZINC29492801	CC(C)CC/[NH+]=C(\N)/SCC(=O)N(C)c1ccccc1	1
ZINC29494417	CCC/[NH+]=C(\N)/SCC(=O)N(C)Cc1ccccc1Br	1
ZINC29495227	C[C@@H]1CN(C[C@H](O1)C)C(=O)CS/C(=[NH+]/CCc1ccccc1)/N	0
ZINC29495232	C[C@H]1CN(C[C@@H](O1)C)C(=O)CS/C(=[NH+]/CCc1ccccc1)/N	0
ZINC29505062	C[C@H]1CN(C[C@@H](O1)C)C(=O)c1cc2c([nH]c1=O)CCCC2=O	0
ZINC29532395	c1ccc(cc1)[C@H]1CN(CCO1)CC(=O)N	0
ZINC29533297	c1ccc(cc1)[C@H]1CN(CCO1)CC(=O)Nc1c(ccs1)C(=O)N	0
ZINC29533299	c1ccc(cc1)[C@@H]1CN(CCO1)CC(=O)Nc1c(ccs1)C(=O)N	0
ZINC29610681	Cc1csc(=O)n1CC(=O)N[C@H]1CCCC[C@H]1C(F)(F)F	1
ZINC29666953	c1nc([nH]n1)NC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F	1
ZINC29723658	CCCNC(=O)NC(C(=O)N)C(=O)N	1
ZINC29756844	c1ccnc(c1)NC(=O)[C@@H]1CCCN(C1)c1cnccn1	1
ZINC29911709	CC[C@@H](CNC(=O)c1c(nccn1)N)[N@@H+]1CCc2ccccc2C1	1
ZINC29925978	C[C@@H](c1nc(nc(n1)N(C)C)N)N1CCN(CC1)C(=O)N(C)C	1
ZINC29971627	Cn1cc(cc1C(=O)N)S(=O)(=O)NC1(CCCCC1)C(=O)OC	0
ZINC30005201	c1cc(cc(c1)C(F)(F)F)c1csc(n1)N=C(N)N	1
ZINC30165302	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)NCCCn1cccn1)C(=O)N	1
ZINC30169018	c1cc(sc1)c1nc(cs1)C(=O)NCCCn1cccn1	1
ZINC30212138	c1cc(sc1)CN1CCC[N@@H+](CC1)CCC(=O)NC(=O)N	1
ZINC30214641	C[C@@H](C(=O)NC(=O)N)N(C)Cc1ccc(o1)Br	1
ZINC30216192	CN(Cc1ccc(o1)Br)Cc1nnnn1c1ccccc1	0
ZINC30368655	C[C@H]1C[C@H]1c1ccc(o1)CN(C1CC1)S(=O)(=O)c1ccccc1	0
ZINC30425234	C[C@H](CC(C)C)N(C)C(=O)c1cc2c([nH]1)cccc2F	1
ZINC30446989	CC(=O)NCCc1ccc(cc1F)c1csc(n1)c1cccc(c1)F	1
ZINC30508351	C[C@H](C(=O)NC(=O)N)[NH2+]CC1(CCOCC1)c1ccccc1	0
ZINC30525285	c1ccc(cc1)c1cc(on1)CSCc1nc(nc(n1)N)N	1
ZINC30538998	c1ccc(cc1)[C@@H](CN1CCOCC1)NC(=O)C1CCCC1	0
ZINC30545021	CC(C)C(=O)NCC[NH2+]Cc1ccc(cc1)OCc1ccncc1	1
ZINC30554515	c1ccc(cc1)n1c(c(cn1)C(=O)N1CCC(CC1)C(=O)N)C1CC1	1
ZINC30579890	CC(C)c1csc(n1)NC(=O)c1cc(sc1)Br	1
ZINC30616864	CC(C)c1csc(n1)NC(=O)[C@H]1CC(=O)N(C1)c1ccc(cc1)OC	1
ZINC30637007	Cc1c(c(n(n1)C)C)C[NH2+]Cc1ccc([nH+]c1)N1CCOCC1	0
ZINC30637661	Cc1cccn2c1nc(c2)CSc1nnc(s1)SCC(=O)N	1
ZINC30648116	Cc1ccc(s1)CN[C@@H](c1cccc(c1)OC)c1nccn1C	1
ZINC30680088	C[C@@H](C(=O)OCCn1c(=O)n2ccccc2n1)Sc1ccccc1	0
ZINC30692281	C[C@@H](C(=O)NCC(=O)OC)NC(=O)c1ccco1	0
ZINC30701415	c1ccc(cc1)[C@@H](CNC(=O)CN1CCSC1=O)N1CCOCC1	0
ZINC30781454	c1ccc(cc1)Cn1ccnc1COC(=O)c1ccc(cc1)C(=O)N	0
ZINC30850114	CC[C@@H]1CN(CCO1)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC30856529	Cc1ccc(cc1)[C@H](c1ccccc1)NC(=O)[C@@H]1CCCO1	0
ZINC30979476	Cn1c(nnc1S[C@@H](c1ccccc1)C(=O)N)N1CCOCC1	0
ZINC30986393	c1ccnc(c1)CNC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC31041028	c1ccc(cc1)[C@H](C1CC1)NC(=O)CNC(=O)COc1ccccc1	0
ZINC31062290	C[C@H](C(=O)OCC(=O)N)Oc1ccccc1Cl	0
ZINC31093468	CCCCCC[C@H](C)NC(=O)c1cc(cc(c1C)[N+](=O)[O-])[N+](=O)[O-]	1
ZINC31099469	Cc1c(sc(n1)C)C(=O)NCc1nc2ccccc2s1	1
ZINC31115242	Cc1cc(no1)CN(C)C(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	1
ZINC31175481	c1cc(ccc1CN(C1CC1)C(=O)C[C@H]1C[C@H]2CC[C@@H]1C2)C(=O)N	1
ZINC31239661	c1ccc(cc1)N1CC[NH+](CC1)CCCNC(=O)c1c(nccn1)N	1
ZINC31326368	COc1ccccc1CC(=O)NCc1ccc[nH+]c1N1CCOCC1	0
ZINC31373228	CN1C[C@H]2CC[C@@H](C1)N2C(=O)C(=O)Nc1ccccc1	0
ZINC31396053	C[C@@H](Cn1cccn1)NC(=O)c1ccc(c(c1)OC)OCC(=O)N	1
ZINC31417089	C([C@@H]1[C@H]([C@H]([C@@H](O1)n1nc(c(n1)C(=O)N)C(=O)N)O)O)O	0
ZINC31455054	C[C@H](CCCC(C)C)NC(=O)CSc1nnc(n1C1CC1)N	1
ZINC31625759	Cc1ccc(cc1NC(=O)[C@@H](C)n1nc(nn1)c1ccccc1)Cl	0
ZINC31663478	C[C@H](c1ccc(cc1)OC(F)(F)F)NC(=O)Nc1ccccc1	0
ZINC31669097	c1ccc(cc1)/C=C/S(=O)(=O)N(CCC(=O)N)c1ccccc1	1
ZINC31676578	c1cc(ccc1NC(=O)COc1ccc(cc1C=O)Br)S(=O)(=O)N	1
ZINC31721045	c1ccc(cc1)S(=O)(=O)[N-]c1ccc(c(c1)Cl)C(=O)N	1
ZINC31734599	CC(C)COCCC(=O)Nc1ccccc1Oc1ccccc1	0
ZINC31842941	Cc1c(cco1)c1nnc(n1N)S[C@@H](C)c1ccc(o1)C(=O)OC	0
ZINC31899412	c1cc2c(cc1N)oc(n2)C1CCCCC1	1
ZINC31899450	c1ccc(cc1)Cc1nc2ccc(cc2o1)N	1
ZINC31908013	c1cc(c(cc1NC(=O)c1cc(sc1)S(=O)(=O)N)C(F)(F)F)Br	1
ZINC31938378	c1ccc(cc1)COC(=O)N[C@H](CCC[NH+]=C(N)N)C(=O)[O-]	0
ZINC31949786	COC(=O)[C@@H](Cc1cn(cn1)Cc1ccccc1)N	0
ZINC31968371	Cc1c(sc(n1)NC(=O)C1CCC1)c1ccccc1	0
ZINC32014164	c1ccc(c(c1)CN(C1CC1)C(=O)CN)F	1
ZINC32077165	CCN(Cc1ccccc1NC(=O)Cc1csc(n1)C)C(=O)C	1
ZINC32085804	c1ccc(cc1)/C=C/S(=O)(=O)N1CCOc2c1cccc2	0
ZINC32102486	c1ccc(c(c1)c1nc(cs1)CC(=O)Nc1ccc(cc1)C(=O)N)F	1
ZINC32125639	CCOCCCNC(=O)[C@H](C)Nc1cc(cc(c1)C)C	0
ZINC32149242	CCCCOC(=O)C[C@@H](C(=O)OCCCC)N	0
ZINC32152260	COCCOc1ccc(cc1)CNc1ccccc1Cl	0
ZINC32200127	C[C@H](CO)c1ccc(cc1)CC(C)C	1
ZINC32200331	CCOC(=O)C1=C(OC2=NC(=O)NC(=O)[C@@H]2[C@@H]1c1ccccc1)N	0
ZINC32200335	CCOC(=O)C1=C(OC2=NC(=O)NC(=O)[C@H]2[C@@H]1c1ccccc1)N	0
ZINC32388187	C[C@H]1C[C@H]1CNC(=O)CCNC(=O)Cc1ccccc1	0
ZINC32497798	c1ccc(cc1)SCCOc1ccc(cc1)C(=O)N	1
ZINC32500896	CCOC(=O)C1=C(C(=O)N(C1)c1ccccc1)OC	0
ZINC32501028	c1cc(cc(c1)O)Cc1c([O-])n(c(=S)nn1)N	1
ZINC32506182	CCCCC(=O)/N=C\1/N([C@H]2CS(=O)(=O)C[C@H]2S1)c1ccccc1	0
ZINC32514557	c1ccc2c(c1)c(=O)[nH]c(n2)CN(CCC#N)C[C@@H]1CCCO1	0
ZINC32540271	C[C@@H](c1ccccc1)NC(=O)C[N@H+](C)CCOc1ccc(cc1)OC	0
ZINC32565476	c1csc2c1c(=O)n(cn2)C[C@@H]1COCCO1	0
ZINC32575051	CN1CC[NH2+][C@H](C1)c1ccccc1	0
ZINC32578232	Cc1nc(cs1)C[NH+]1CCN(CC1)c1c(cc2c(n1)CCC2)C(=O)N	1
ZINC32578936	c1ccc(cc1)c1nnnn1CC(=O)NN	1
ZINC32581040	c1ccc(cc1)[C@H]1CN(CCO1)c1c2cn[nH]c2nc(n1)N	0
ZINC32581637	Cc1cc(cc(c1)C(=O)Nc1cc2c(cc1Cl)OCCO2)C	1
ZINC32585616	COc1ccc(cc1F)S(=O)(=O)Nc1cccc2c1cccc2	1
ZINC32592982	c1cc2nnc(n2n2c1nnc2)c1cc(cc(c1)Cl)Cl	1
ZINC32602404	COC(=O)[C@H](Cc1ccccc1)NCC#N	0
ZINC32602455	Cc1c(cccc1[N-]S(=O)(=O)c1c(cccc1Cl)Cl)C(=O)N	1
ZINC32603546	COc1cc(c(cc1OC)F)C[NH2+]C[C@@H]1COCCO1	0
ZINC32608140	CCOC(=O)c1cnc2ccc(cc2c1N)NC(=O)c1ccoc1C	0
ZINC32610988	CCn1c2c(c(n1)C)c(cc(n2)C)C(=O)NCCCOCC	0
ZINC32611045	c1cc(sc1)c1cc(n[nH]1)C(=O)NC[C@H]1CCCO1	0
ZINC32627302	Cc1[nH]c(=O)cc(n1)c1ccc(cc1)N	1
ZINC32627416	C1CN(CCC1C(=O)N)S(=O)(=O)N	1
ZINC32627622	c1ccc(cc1)OC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC32629172	CCn1c(ccc(c1=O)N)C(F)(F)F	1
ZINC32652119	C[C@H]1CCCC[C@@H]1NC(=O)NC(=O)C[N@@H+]1CC[C@H](CC1)C(=O)N	1
ZINC32666379	C[C@@H]1CCCCN1C(=O)c1cccnc1SC	1
ZINC32670101	Cc1c(c(on1)C)COC(=O)CCNS(=O)(=O)c1ccc(cc1)Cl	0
ZINC32672200	Cc1cc([nH+]c2c1c(c(s2)C(=O)O[C@H](C)C(=O)NC1CC1)N)C	0
ZINC32739700	C[C@@H](c1ccccc1)Sc1nnc(n1C1CC1)C1CC1	0
ZINC32741907	CN(C)C(=O)[C@H](c1ccccc1)OC(=O)c1cc2ccc(cc2s1)F	0
ZINC32747449	CCOC(=O)Cc1nnc(n1Cc1ccco1)S[C@@H](C)C(=O)N	0
ZINC32751435	COC(=O)c1ccc(cc1)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC32754177	Cc1ccc(cc1)CCC(=O)Nc1cccc(c1)NS(=O)(=O)N	1
ZINC32754984	Cc1c(cccc1NS(=O)(=O)c1ccc(cc1)C(=O)OC)NC(=O)C	0
ZINC32758258	CCc1nn2c(=O)cc(nc2s1)C[N@H+]1CCC[C@H](C1)C(=O)OCC	0
ZINC32759710	c1ccc(c(c1)NCC(=O)NC(=O)NC1CCCC1)SCC(=O)N	1
ZINC32770129	C[C@@H](C(=O)NC(=O)N)[NH+]1CCN(CC1)S(=O)(=O)N1CCOCC1	0
ZINC32770149	CC(C)c1nc(on1)CN1CCN(CC1)S(=O)(=O)N1CCOCC1	0
ZINC32779230	c1ccc(cc1)[C@@H](CNc1cc(nc(n1)N)Cl)N1CCOCC1	0
ZINC32787117	Cn1c(nnc1[S-])Cc1csc(n1)NC(=O)c1c2ccccc2[nH]n1	1
ZINC32809179	CCC(CC)NC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC32816274	C[C@H](c1ccccc1)N(C)C(=O)c1cn(nn1)c1cccc(c1)Br	0
ZINC32816613	COCCSCC(=O)Nc1ccc(c(c1)C(=O)N)Cl	0
ZINC32819890	c1ccc(cc1)CCN1CCN(CC1)c1nc2ccccc2s1	0
ZINC32819898	c1ccc2c(c1)C[C@@H](N(C2)C(=O)CCC(=O)c1ccc(s1)Cl)C(=O)N	1
ZINC32822676	CN(CCNC(=O)[C@H]1CCCN(C1)C(=O)N)c1ccccc1	1
ZINC32832832	Cc1ccc(cc1)C(=O)Nc1ccccc1Cn1cccn1	1
ZINC32838691	C[C@@H](CNC(=O)[C@H](C)Sc1nnc(s1)N)c1ccccc1	1
ZINC32840884	CCCCCCCCCCCCCC(=O)OC[C@@H](CO)O	0
ZINC32841354	Cc1cc(no1)NC(=O)N1Cc2ccccc2C[C@@H]1C(=O)N	1
ZINC32848034	Cc1c(c(n[nH]1)C)S(=O)(=O)N[C@H](c1ccccc1)c1nccn1C	0
ZINC32854460	C[C@H](C(=O)Nc1c(cccc1F)F)OC(=O)c1ccc(c(c1)SC)N	0
ZINC32857681	C[N@H+](CCCNC(=O)c1c(ccs1)S(=O)(=O)N)Cc1ccccc1	1
ZINC32861678	Cc1ccc(cc1)S(=O)(=O)N[C@H](C)C(=O)OC[C@@H]1CC1(Cl)Cl	0
ZINC32869125	CCOc1c(cccn1)C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC32878898	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)c1cccc[nH+]1	1
ZINC32888309	c1ccc(cc1)C1(CCC1)CNc1cn[nH]c(=O)c1Cl	0
ZINC32893864	Cc1ccc(c(c1)NC(=O)CSc1nc(c(n1CCOC)C)C)OC	0
ZINC32900030	c1ccc(cc1)C[C@H](c1ccccc1)NS(=O)(=O)N1CCOCC1	0
ZINC32901597	c1ccc(cc1)NC(=O)c1cc(c(nc1N)SC[C@H]1CCCO1)C#N	0
ZINC32903035	c1ccc(cc1)[C@H](C(=O)N)N[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)Cl	1
ZINC32914319	C[C@@H]1C[C@@H]1C(=O)NCCC(=O)Nc1ccc(cc1)SC	1
ZINC32922232	Cc1cc(c(s1)N)C(=O)OCC(=O)N1CCN(CC1)c1ccccc1	0
ZINC32923955	CC[C@H](C(=O)N[C@H](C)Cn1ccnc1)Oc1ccccc1	0
ZINC32927240	CCCC[N@@H+](Cc1c(nn(c1Cl)c1ccccc1)C)CC(=O)N	1
ZINC32929638	C[C@@H](C(=O)N)S(=O)(=O)Cc1ccc(c(c1)Cl)Cl	1
ZINC32932314	Cc1c2c(c(sc2nc(n1)C1CC1)C(=O)NC1(CCCC1)C#N)N	1
ZINC32935854	CCC(CC)N(CCOC)S(=O)(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC32945292	c1ccc(cc1)n1c(=O)c2c(csc2nc1SCC(=O)N)C1CC1	1
ZINC32952249	COc1ccc(cc1n1c(c(sc1=S)C(=O)Nc1ccccc1)N)Cl	1
ZINC32978786	CC(C)C[C@@H](C(=O)Nc1cccc(c1)Cl)NC(=O)N	1
ZINC33011117	Cc1ccc(cc1)c1ccc(c(n1)SCC(=O)OC)C#N	0
ZINC33026593	c1ccc2c(c1)/C(=N\CCN1CCOCC1)/[C@@H](S2(=O)=O)C(=O)N	0
ZINC33039181	Cn1c(nnc1S[C@H](c1ccc(cc1)F)C(=O)N)N1CCOCC1	0
ZINC33063577	c1ccc2c(c1)nc(o2)SCC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC33064427	c1cc(c(cc1NC(=O)CCCC[C@H]1CCSS1)C(=O)N)F	1
ZINC33120062	C[C@H](c1ccc2c(c1)NC(=O)CO2)NC(=O)c1cc(on1)C1CC1	1
ZINC33209523	C[C@H](Cc1ccco1)NC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	1
ZINC33278872	c1ccc(cc1)c1nc(on1)c1ccc(cc1)C(=O)NC1CCCC1	0
ZINC33280082	c1cc(cc(c1)C(F)(F)F)/C=C(\C#N)/C(=O)NC[C@H]1CCCO1	0
ZINC33285468	c1ccc(cc1)C1=C/C(=C\c2ccc(cc2)F)/C(=O)O1	0
ZINC33285904	c1ccc(cc1)/C=C\C(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC33297345	c1ccc(cc1)OCC(=O)N/N=C\c1ccc(cc1)[N+](=O)[O-]	0
ZINC33305579	c1ccc(cc1)c1ccc(nc1N)Br	1
ZINC33328517	Cn1cccc1/C=N\NC(=O)COc1ccccc1Cl	1
ZINC33331046	CC[C@]1(C(=O)NC(=NC1=O)[O-])C/C(=N\N)/c1ccccc1	1
ZINC33354135	CCCCCCCC[S@@](=O)c1c(c2cc3c(nc2s1)CCCC3)N	1
ZINC33368712	CC(=O)O/C(=C/C=C(/OC(=O)C)\c1ccccc1)/c1ccccc1	0
ZINC33414742	c1ccc(cc1)C(=O)c1cc(ccc1Cl)N	1
ZINC33414761	c1ccc(cc1)COC(=O)Nc1cc(c(nc1)N)Br	0
ZINC33435989	CC(=O)Nc1ccc(cc1)n1c(c(nn1)C(=O)N1CCOCC1)N	0
ZINC33465775	C[C@@H](c1ccc(cc1)N)NC(=O)OC(C)(C)C	0
ZINC33506778	c1ccc(cc1)C[NH2+]C1CC[NH2+]CC1	0
ZINC33607027	CCOc1ccc(cc1OC)CC(=O)OCC	0
ZINC33621047	CCCCOC(=O)CSc1c(cc(c(n1)N)C#N)C#N	0
ZINC33680485	CCOC(=O)[C@H](c1cccs1)N	0
ZINC33692531	CCS/C(=[NH+]\N=C/c1ccccc1)/N	1
ZINC33717428	CC(C)(C)C1=[N+]2[C@]3([C@@H]([C@@H](C1)c1ccccc1)CCCC3)OCC2	0
ZINC33755270	c1ccc(cc1)CNC(=O)c1cccnc1N	1
ZINC33810086	CCOc1ccc2cc(c(=O)oc2c1)C(=O)OCC(F)(F)F	0
ZINC33821650	c1ccc(cc1)[C@H]1[C@@H]([C@@H](C(=C(S1)N)C#N)c1ccc(cc1)Cl)[N+](=O)[O-]	1
ZINC33837251	CC(=O)[C@@H]1[C@@H]([C@@H]([C@@](CC1=O)(C)O)C(=O)C)/C=C/c1ccccc1	0
ZINC33837795	CCOC(=O)c1ccccc1NC(=O)CSC(=O)N	0
ZINC33842800	C/C(=C/C(=O)OCc1ccccc1)/N	0
ZINC33865210	CCOC(=O)c1c(c(n[nH]1)c1ccccc1)N	0
ZINC33939234	c1ccc(cc1)N/N=C(\Cn1cncn1)/c1ccc(cc1)Cl	0
ZINC33941967	c1ccc(cc1)c1cc(c(n[nH+]1)c1ccccc1)N	1
ZINC33945008	COC(=O)Nc1c([nH]cn1)C(=O)Nc1ccccc1	0
ZINC33948376	CC[C@]1(C(=O)NC(=NC1=S)[O-])c1ccccc1	0
ZINC33962248	C[N@H+]1CCC[C@H](C1)COc1ccccc1	0
ZINC33962298	C[NH2+][C@@H]1CC[C@H]2[C@H](C1)c1cc(ccc1N2)C(=O)N	1
ZINC33981196	CCOc1ccc(cc1C=O)S(=O)(=O)N1CC[NH+](CC1)C	1
ZINC33994790	c1ccc(cc1)C[C@H](C(=O)N[C@H](CO)C(=O)[O-])N	1
ZINC34027595	C[C@H](C#CC(=O)OCc1ccccc1)O	0
ZINC34156166	COC(=O)c1c(c2c[nH+]ccc2s1)N	0
ZINC34187513	c1ccc(cc1)COC(=O)N([C@@H](CCCNC(=[NH2+])N)C(=O)[O-])[N+](=O)[O-]	0
ZINC34188296	CC(=O)OCCc1ccccc1S(=O)(=O)N	0
ZINC34200440	CC1=C[C@H]2CC[C@@H]1c1c2c(ccc1OC)OC	1
ZINC34206534	c1ccc(cc1)COC[C@@H]1C=CC[C@@H]1O	0
ZINC34210905	c1ccc(cc1)Cn1cnc(c1N)C(=O)[O-]	1
ZINC34226488	CCCCCC[C@H](C(=O)OCC)N	0
ZINC34268630	C[C@@H]1CC(=O)CCO1	0
ZINC34294253	COC(=O)[C@](Cc1ccccc1)(c1ccccc1)N	0
ZINC34310097	CC(C)(C)OC(=O)[C@@H](CCc1ccccc1)N	0
ZINC34327174	CCOC(=O)c1cn(nc1N)c1ccccc1	0
ZINC34371241	CC1(CN(CC[C@H]1[NH3+])C(=O)OC(C)(C)C)C	0
ZINC34373483	CCOP(=O)([C@H](C(=O)OCc1ccccc1)N)OCC	0
ZINC34381196	CCOC(=O)c1cc(oc1)S(=O)(=O)N	0
ZINC34382953	COC(=O)[C@H]([C@H](c1ccccc1)N)O	0
ZINC34408325	CN(C(=O)OCc1ccccc1)N	0
ZINC34413932	COc1cccc(c1)CNC(=O)N	1
ZINC34419687	c1ccc(cc1)COCC(=O)N	0
ZINC34461225	COC(=O)c1ccc(cc1N)C(=O)OCc1ccccc1	0
ZINC34483872	CCOC(=O)c1cnc([O-])nc1c1ccccc1	0
ZINC34552395	Cc1cc(=O)n2c([nH]1)c(c(n2)N)C(=O)OC	0
ZINC34586747	COC(=O)[C@@H]1COC(=O)N1Cc1ccccc1	0
ZINC34594276	C[C@H]1C(=NN/C(=[NH+]/N)/N1)c1ccccc1	1
ZINC34599131	C#CCCOCc1ccccc1	0
ZINC34639378	CC(C)[C@@H](COCc1ccccc1)CBr	0
ZINC34680238	C=CCNC(=O)c1cc2c(n1CCc1ccccc1)ccs2	0
ZINC34770118	Cc1c(nc(s1)C1=C(N(CC1=O)C[C@H]1CCCO1)N)c1ccccc1	0
ZINC34784929	CC(C)(C)n1c(c(c([nH+]1)c1ccccc1)NC(=O)N1CCOCC1)N	0
ZINC34784940	CC(C)(C)n1c(c(c(n1)c1ccccc1)NC(=O)NCCOC)N	0
ZINC34800037	CCCCOC(=O)c1ccc(cc1)NC(=O)C[n+]1ccsc1N	0
ZINC34802524	c1c(c2c([nH]1)c(=O)[nH]c(n2)N)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC34901013	CCn1c(cc(n1)C(=O)Nc1ccc(cc1)Cl)c1cc(sc1C)C	1
ZINC34904952	CCS(=O)(=O)N1CCN(CC1)Cc1nc(on1)c1ccccc1Cl	1
ZINC34936105	COc1ccc(cc1NC(=[NH2+])N)Cl	1
ZINC34936500	C[C@H](C(=O)OCc1ccccc1)N	0
ZINC34936607	c1ccc(cc1)CCCSc1[nH]c(=O)cc(n1)N	1
ZINC34936947	c1ccc(c(c1)[N-]S(=O)(=O)c1ccc(cc1Cl)Br)O	1
ZINC34937424	C[C@@H](COC)[NH2+][C@@H](C)C(=O)N	0
ZINC34939617	c1cc(c(cc1NC[C@@H]1CCCO1)C(F)(F)F)N	0
ZINC34939966	c1cc(c(cc1Cl)N1C(=O)CCCC1=O)N	1
ZINC34940177	CN(CCCNC(=S)NN)c1ccccc1	1
ZINC34954479	CC(C)C[C@H]1[C@@H]2CCCC=C2C(=C(C1(C#N)C#N)N)C#N	1
ZINC34956771	CN(c1ccccc1)c1ccc(cc1)CO	0
ZINC34958006	C[C@H](C(=O)Nc1ccc(c(c1)N)F)SCC(C)C	1
ZINC34958121	CC(C)(C)OCCC(=O)Nc1nc2ccc(cc2s1)N	0
ZINC35045231	c1ccc(cc1)COC[C@@H](C(=O)OCc1ccccc1)N	0
ZINC35110415	Cc1cc(sc1C)C(=O)NC[C@@H](c1ccccc1)O	0
ZINC35120738	C[C@H](c1ccccc1)[NH2+]C1CCSCC1	0
ZINC35151999	COC(=O)c1ccc(cc1)NC(=O)Oc1ccccc1	0
ZINC35179642	COc1cc(c(cc1Cl)OC)NC(=O)c1cc(c[nH]1)Br	1
ZINC35221661	CC(C)[C@@H](C(=O)OC)NC(=O)CCOc1ccccc1Cl	0
ZINC35269952	c1c(c2c(ncnc2[nH]1)N)C(=O)[O-]	1
ZINC35270064	c1cc2cnc(cc2cc1Br)N	1
ZINC35283186	Cc1c(cccc1OC1CCCC1)N	1
ZINC35315903	c1ccnc(c1)[C@H](C(=O)NCc1ccco1)OC(=O)c1cccs1	0
ZINC35337312	CCCCCCOC(=O)[C@@H]1CN1[C@@H](CC)C(=O)OC	0
ZINC35358105	c1cc(cc(c1)F)[N-]S(=O)(=O)c1ccc(c(c1)C(=O)[O-])Br	1
ZINC35404027	c1cc2c(cc1C[NH2+]C[C@H]1CCC=CC1)CCO2	1
ZINC35456138	c1ccc(cc1)CC[C@@H](CC(=O)[O-])O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC35551232	c1ccc(c(c1)C(=O)N[N-]S(=O)(=O)c1cc(c(nc1)Cl)Br)[N+](=O)[O-]	1
ZINC35572284	CCOC(=O)c1c2c(sc1N)CN(CC2)C(=O)CC(C)C	0
ZINC35587170	CSc1cccc(c1)[n+]1c(csc1N)c1ccc(cc1)Cl	1
ZINC35588047	COCCN1CCCc2c1cc(cc2)NC(=O)c1cccc(c1)OC	0
ZINC35592624	CC1(OC(=O)C(=CNc2nc(cs2)c2ccc(cc2)F)C(=O)O1)C	0
ZINC35624285	c1ccc(cc1)/C=C/1\C(=O)N(C(=S)S1)CC(=O)N	1
ZINC35633159	c1ccc(cc1)C[N@H+]1CC[C@](C1)(CO)N	1
ZINC35733862	C[C@@H](C1CC1)NC(=S)NN	1
ZINC35739741	Cc1cc(N)[n+](s1)/C(=N\c1cccc(c1)Cl)/Nc1cccnc1	1
ZINC35786653	C[C@H]1CN([C@@H](CO1)C)c1ccc(cn1)C(=[NH2+])N	0
ZINC35853377	Cc1ccccc1[NH+]1CCN(CC1)Cc1nc(co1)C(=O)NCC=C	1
ZINC35929390	CC(C)(C)n1c(c2c(nc(nc2n1)NCCOC)c1ccccc1)N	0
ZINC35937968	c1ccc(cc1)c1c2c(nc(c1C#N)N)CCCCCCCCCC2	1
ZINC35994830	COc1cc(c2c(c1OC)O[C@H](C=C2)C1CC1)C(=O)OC	0
ZINC36000229	CC(=O)Nc1ccc2c(c1)cc([nH]2)C(=O)NCCc1ccccn1	1
ZINC36000959	CCOC(=O)c1c(c(c([nH]1)C)C(=O)CN(C)C(=O)c1ccco1)C	0
ZINC36022552	c1ccc(cc1)Sc1c(cccn1)C(=O)NC[C@@H]1CCCO1	0
ZINC36075291	C[C@@H](c1[nH+]c(nc(n1)N(C)C)N)N1CCO[C@@H](C1)c1ccc(cc1)F	0
ZINC36075680	c1ccc(cc1)c1cc(c2c(ccc(c2n1)F)F)Cl	0
ZINC36081920	c1cc(oc1)c1c(c(=O)[nH]c(n1)SCc1ccc(cc1)Cl)C#N	1
ZINC36095806	CC(C)[N@H+](Cc1ccc(c(c1)OC)OC)C[C@H](COCC#C)O	0
ZINC36096925	C=CCOC[C@@H](C[N@H+](Cc1ccccc1)C1CC1)O	0
ZINC36114451	COCCN(Cc1csc(n1)COc1ccccc1)C(=O)COC	0
ZINC36114616	CCCN(Cc1csc(n1)COc1ccccc1)C(=O)COC	0
ZINC36128029	CC[C@H](C(=O)NN)N1C[C@H](O[C@@H](C1)C)C	0
ZINC36229114	CC[C@H](c1ccc(cc1)F)[NH2+]CCOCC	0
ZINC36250992	Cc1c(ccc(n1)N(Cc1ccccc1)Cc1ccccc1)N	1
ZINC36255784	CC(C)CC(=O)N1CCN(CC1)[C@H](C1CCCC1)C(=O)N1CCCC1	1
ZINC36308079	CCN(CC(=O)NC(C)C)C(=O)CN1C(=O)[C@@H]2[C@H]3C[C@@H]([C@@H]2C1=O)C=C3	1
ZINC36326319	CC[C@@H]1COCCN1C[C@@H](COc1ccc(cc1)C#N)O	0
ZINC36349165	CCc1ccc(cc1)c1cc(cnc1)C(=O)NCCCOC	0
ZINC36360144	CN1[C@H]([C@@H](CC1=O)C(=O)Nc1nnc(s1)COC)c1ccccc1	0
ZINC36377987	c1ccc(cc1)Cc1nc2[nH]cnc2c([n+]1C1=CC=CCO1)N	0
ZINC36379678	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)c1nc(nc(n1)Nc1ccccc1)N	0
ZINC36390306	C[C@@H]1CN([C@@H](CO1)C)Cc1nc2ccccc2o1	0
ZINC36393115	C[N@@H+](Cc1ccc(cc1)OC(F)(F)F)[C@@H](c1ccccc1)C(=O)N	1
ZINC36393985	C[C@H](CNc1c2cc(sc2ncn1)c1ccccc1)Cn1cccn1	0
ZINC36404895	CC1=N[NH+]=C(/C/1=N\Nc1ccccc1)N	1
ZINC36449465	CCOC(=O)[C@@H]1C[C@H](OC1=O)c1ccccc1	0
ZINC36459687	C[C@@H](COC(=O)c1ccccc1N)C=C	0
ZINC36559392	c1ccc(cc1)CN(CCC(=O)N)C(=O)c1ccccc1[N+](=O)[O-]	1
ZINC36562998	CC[C@@H](c1ccccc1)NC(=O)COc1ccccc1C(C)(C)C	0
ZINC36563916	CC[C@@H](c1ccccc1)NC(=S)NC(=O)CCC(=O)OCC	0
ZINC36611773	COc1cc(ccc1OCC(=O)Nc1ccccc1)C[NH2+]CCN	1
ZINC36622756	C[C@@H](C(=O)NCCc1cccs1)Oc1ccccc1	0
ZINC36625075	Cc1c(sc2c1c(=O)[nH+]c1n2[C@@H]([C@@H](CS1)Br)c1ccccc1)C	0
ZINC36633542	COCCn1c2ccccc2nc1SCC(=O)N1CCCCCC1	0
ZINC36634095	c1cc(c(cc1Cl)Cl)N1C(=O)C[C@@H](C1=O)N1CC[N@H+](CC1)CCO	1
ZINC36635345	Cc1ccc(cc1)N1C(=O)C[C@@H](C1=O)Nc1ccc(cc1)F	1
ZINC36636012	C1CCC(CC1)C(=O)[C@H](C#N)C(=S)N	1
ZINC36638932	CCOC(=O)c1c(n(nn1)c1cccc(c1)C)C	0
ZINC36646156	Cc1ccc(cc1)c1cc2c(s1)c(=O)n(c(n2)SCC(=O)N)N	1
ZINC36646171	C1CCc2c(c3c(s2)nc(n(c3=O)N)SCCN2CCOCC2)C1	0
ZINC36667996	CC[C@@H](C)[C@@H](C(=O)Nc1ccc([nH+]c1)N1CCOCC1)NC(=O)N	0
ZINC36682574	Cc1cc(cc(c1)c1nnc(o1)/N=C(\[O-])/c1cc(ccc1Cl)Br)C	1
ZINC36684282	CCN(CC)C(=O)[C@H](Cc1ccccc1)NC(=O)c1ccc(cc1)Cl	0
ZINC36692925	CCC(CC)[C@@H](CNC(=O)c1cc(oc1C)C)N1CCOCC1	0
ZINC36697314	CC(C)(c1ccccc1)C(=O)N1CCN(CC1)c1ncccn1	0
ZINC36699942	c1ccc(cc1)[C@@H]1CN(CCO1)CCCNC(=O)Cc1cccs1	0
ZINC36700215	c1ccc(cc1)[C@H]1C[N@H+](CCO1)CCCNS(=O)(=O)c1cccs1	0
ZINC36724680	CC(=C)Cn1c(nnc1SCC(=O)NN)c1ccc(cc1)[N+](=O)[O-]	1
ZINC36752966	C[C@H](CNS(=O)(=O)c1ccc2c(c1)CCC2)N1CCOCC1	0
ZINC36755002	CC(C)c1[nH]c(=O)cc(n1)c1ccccc1	0
ZINC36761991	c1cc(c(cc1Br)[C@@H](c1ncon1)N)F	1
ZINC36818015	CCC[C@@H](C)NC(=O)COC(=O)c1cccnc1Sc1ccccc1	0
ZINC36818152	COC(=O)[C@H](CO)NS(=O)(=O)Cc1ccccc1	0
ZINC36874326	C[C@H](C(=O)NCC=C)OC(=O)C1=NN(C(=O)CC1)c1ccccc1	0
ZINC36882693	CC(=O)Nc1nc(cs1)CSc1nnc(n1N)c1ccco1	1
ZINC36906848	COC(=O)C[C@@H](c1ccc(s1)Cl)N	0
ZINC36929683	C[C@@H]1CN(CCO1)C(=O)C/C(=N/O)/N	0
ZINC37010944	CCCCCC(=O)Nc1ccc(c(c1)C)S(=O)(=O)N	1
ZINC37085606	CC(C)(C(=O)OC)[NH2+]Cc1cnn(n1)c1ccccc1	0
ZINC37117812	c1cc(ccc1C[NH2+]CC1CCC1)C(=O)N	1
ZINC37133459	Cc1nc(cs1)CC(=O)O[C@@H](c1ccccc1)C(=O)N	0
ZINC37143106	C#Cc1cccc(c1)NC(=O)/C=C/c1ccsc1	1
ZINC37169979	c1ccc(cc1)O[C@@H](CN)C(F)(F)F	1
ZINC37222839	c1ccc(cc1)COC(=O)Nc1cccc(c1)N	0
ZINC37352269	c1ccc(cc1)n1c(cc(n1)c1cccc(c1)I)N	1
ZINC37391677	C[C@H](C(=O)NCCCN1CCOCC1)Cl	0
ZINC37408942	c1cc(ncc1C#N)NCCS(=O)(=O)N	1
ZINC37436847	C[C@H](C(=O)N1CCCC[C@H]1C(=O)[O-])NC(=O)N	1
ZINC37459898	CC[C@@](c1ccccc1)(C(=O)OCC)N	0
ZINC37523458	CCCCN1CCCn2cccc2[C@H]1c1cccc(c1)C	1
ZINC37609640	c1ccc(cc1)CNC(=O)N1CCO[C@@H](C1)COc1cccnc1	0
ZINC37666511	C[C@H]1CN(C[C@@H](O1)C)c1cc(cc(c1)F)N	0
ZINC37729900	CC(C)(C)OC(=O)c1ccc(cc1O)N	0
ZINC37855714	CN[C@@H](c1ccccc1)C(=O)N	1
ZINC37869915	C[NH2+][C@@H](c1ccc(c(c1)OC)OC)C(=O)N	1
ZINC37947827	Cc1c(nc(nc1Cl)C(C)C)C	1
ZINC37979074	CCNC(=O)C[NH2+]Cc1cc(cc(c1)C)C	1
ZINC37984543	C[C@@H](C(=O)Nc1ccccc1)[NH2+]Cc1ccc(s1)Br	0
ZINC37989985	CC(C)N(CC(=O)OC)S(=O)(=O)c1ccc(cc1)F	0
ZINC38020467	CCCN(CC(=O)OCC)C(=O)c1cc(ccc1OC)Cl	0
ZINC38069026	c1cc(nc(c1)N)c1ccc(cc1)C(F)(F)F	1
ZINC38069115	c1cc([nH+]c(c1)N)c1ccc2c(c1)OCCO2	1
ZINC38140745	Cn1c(nnc1SC/C=C/c1ccccc1)Cc1csc(n1)N	1
ZINC38193804	CC1(C[C@]2(CCC[N@@H+](C2)CCN)CCO1)C	0
ZINC38200833	C/C(=N/NC(=S)N)/CC(=O)Nc1ccccc1OC	1
ZINC38202004	C[C@@H](C(=O)N[C@@H](CC(C)C)C(=O)[O-])NC(=O)OCc1ccccc1	0
ZINC38247347	CCOc1cc2c(cc1OCC)ncnc2Cl	1
ZINC38327452	CC[C@@H]1C[C@@H](S(=O)(=O)O1)c1ccccc1	0
ZINC38337745	Cc1ccccc1N[C@H](c1ccccc1)C(C)(C)C(=O)OC	0
ZINC38337912	COc1ccc(cc1)C(=C(C(=O)[O-])C(=O)[O-])c1ccccc1	0
ZINC38342314	CC(C)(C)OC(=O)NCCNS(=O)(=O)c1ccc(cc1)N	0
ZINC38344410	CCOC(=O)N1CCN(CC1)CC(=O)Nc1ccc(cc1)NC(=O)C	0
ZINC38517153	c1ccc(cc1)CC(=O)NCCCn1c(=O)cccn1	0
ZINC38537910	c1ccc(cc1)COC(=O)c1ccc(nc1)N	0
ZINC38540668	c1ccc(cc1)COc1cc(nc(n1)N)Cl	1
ZINC38555733	CC1=NC(=O)[C@H]2[C@H](C(=C(OC2=C1)N)C(=O)OC)c1ccc(cc1)OC	0
ZINC38580537	c1ccc(cc1)COC(=O)N[C@H](CC(=O)[O-])c1cccc(c1)F	0
ZINC38580700	CCOC(=O)c1c(cc(o1)c1ccccc1)N	0
ZINC38585587	CN(C)c1ccc(cc1)CCNC(=O)Nc1ccc(cc1)Cl	1
ZINC38587455	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(c(c1)Cl)[N+](=O)[O-]	0
ZINC38592659	CCOc1cccc(c1O)[C@@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC38592665	CCOc1cccc(c1O)[C@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N	0
ZINC38599380	CC[C@@H](C)[C@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC38599999	CC1=NN([C@H]([C@@H]1/C=N/NC(=O)[C@@H]1C(=CN=N1)Br)Cl)c1ccccc1	0
ZINC38610427	c1ccc(cc1)C1=NN=C[C@H]1/C=N/NC(=O)CN1[C@@H](N[NH2+]N1)N	1
ZINC38616481	CCCn1c(c(c(c(c1=O)C#N)C)C(=O)c1cccc(c1)OCC)[O-]	1
ZINC38630294	c1ccc(cc1)SCCC(=O)NC[C@H](c1ccco1)N1CCOCC1	0
ZINC38652333	CCNc1nnc(s1)SC[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC38653471	c1ccc(cc1)C1=C[C@H]([C@H]2C(=NC(=S)N=C2O1)[O-])O	0
ZINC38669560	CNC1=NC2=NC(=O)C3=C([C@@H]2S1)OC(=C([C@@H]3c1ccccc1)C#N)N	0
ZINC38669564	C[N-]C1=NC2=NC(=O)C3=C([C@H]2S1)OC(=C([C@H]3c1ccccc1)C#N)N	0
ZINC38706835	CCN1c2ccc(cc2CCC1=O)NC(=O)CCSc1ccccc1	0
ZINC38748321	CCN1CC[C@H]2C(=C(N=C3C2=C(N=N3)[NH3+])Nc2ccccc2)C1	0
ZINC38767349	CN1[C@@H]([C@@H](C(=NC1=O)[O-])Sc1[nH]c2ccccc2n1)N	1
ZINC38782603	c1ccc(cc1)N1C2=NC(=NC(=O)[C@H]2SC1=S)SCC(=O)N	1
ZINC38796288	Cc1cccc(c1N(C/C=N/OC)C(=O)COC)C	0
ZINC38826784	CC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(c(c1)O)O	0
ZINC38861116	CCOC(=O)CCNC(=O)OCc1ccccc1	0
ZINC38879701	Cc1ccc(cc1)C(=O)c1cnc(=O)n(c1N)c1ccccc1	1
ZINC38881558	c1ccc(cc1)C(CCc1ncc([nH]1)CC[NH3+])c1ccccc1	0
ZINC38899063	Cc1c(c(=O)[nH]c(n1)S[C@H](C)c1ccccc1)CC(=O)N	1
ZINC38922530	c1ccc(c(c1)CN1C[C@H](CC1=O)c1nc(no1)C1CC1)F	1
ZINC38933958	Cc1cccc(c1)C(=O)Nc1nnc(o1)c1ccc(o1)Br	1
ZINC38965364	CN1[C@H]([C@H]2CCC[C@@H]([C@@H]1c1ccccc1)/C/2=N\N)c1ccccc1	1
ZINC38990421	CC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1)[N+](=O)[O-]	0
ZINC39001835	CCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(cc1)O	0
ZINC39018079	Cn1ccnc1C1=NO[C@@H]2[C@H]1CCC2	1
ZINC39024814	Cc1ccc(o1)[C@@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC39039772	COC(=O)c1c(noc1N)C(F)(F)F	0
ZINC39043638	COC(=O)/C(=C/Nc1ccccc1N)/C(F)(F)F	0
ZINC39049183	c1cc(cc(c1)N)C#CF	1
ZINC39049402	C[C@@]12CC[C@@]([C@@H]1O2)(C#C)O	0
ZINC39050830	C[S@](=O)c1ccncc1	1
ZINC39054984	Cc1cc(ccc1C(=O)CCl)N	1
ZINC39055651	c1ccc(cc1)C(=O)C(=O)Br	0
ZINC39055710	COc1cc(cc(c1C(=O)CCl)[O-])O	1
ZINC39056256	CC1(C[C@@H](CO1)C(=O)Cl)C	0
ZINC39057684	CCOC(=O)C1=NC[C@@H]2[C@H]1C2	0
ZINC39064350	C1=CC(=S)O[C@H]1C(=O)N	0
ZINC39064406	C1C[NH2+][C@@H](C[C@H]1O)C(=O)N	1
ZINC39064767	C1CC[C@@H]([C@@H](C1)C#N)C(=O)N	1
ZINC39065306	C1=N[C@@H]([C@H](O1)C(=O)[O-])C(=O)N	0
ZINC39065370	CCC[C@@H]([C@@H]1[C@@H](O1)C(=O)N)O	0
ZINC39065393	C1[C@H]([C@@H]2[C@H]([C@@]1(C(=O)N)O)O2)O	0
ZINC39072535	CC(=O)C1=NO[C@H]2[C@@H](C1)CCO2	0
ZINC39072868	C[C@@H](C(=O)OCC(=O)N)[NH3+]	0
ZINC39072920	C[C@@H](C(=O)OCC(C)(C)C)N	0
ZINC39072948	C[C@@H](C(=O)OC[C@H](CO)O)N	0
ZINC39075927	CC(C)(C)OC(=O)N/C(=C/N)/C(=O)OC	0
ZINC39080667	CCC(=[NH2+])NC[C@@H](C)[NH+](C)C	1
ZINC39082632	C/C(=C(/C#N)\N(C)C)/C(=O)OC	0
ZINC39083054	COC(=O)[C@@]1(CC21CC2)N	0
ZINC39083085	COC(=O)c1ccn(n1)N	0
ZINC39084110	COC(=O)c1cc(c(cc1O)N)C(=O)N	0
ZINC39084431	CCOC(=O)[C@@H]1[C@H](CC(=CC1=O)N)C	0
ZINC39084610	CC(C)c1c(c(n[nH]1)NN)C(=O)OC	0
ZINC39085525	c1ccc(cc1)OC(=O)c1nnc(o1)N	1
ZINC39087078	CC(C)COC(=O)c1ccc(c(c1)N)N	0
ZINC39087154	CCO/C(=C\1/C(=O)CS1)/[O-]	0
ZINC39089362	CC(C)O[C@@H]1[C@H](C=CCO1)N	0
ZINC39090310	c1cc2cccnc2c(c1)OCC=O	1
ZINC39091087	CC(C)(C)OC(=O)NC/C(=N\O)/N	0
ZINC39091179	C[C@@](C#N)(c1ccccc1)OC(=O)N	0
ZINC39094016	CC(=O)OCCCNC(=O)OC(C)(C)C	0
ZINC39096859	C[C@@H](C[NH2+]C(C)C)c1ccc(c(c1)O)O	1
ZINC39097561	CC1=C(C(=O)C(=C)[C@]1(C)c1ccccc1)O	0
ZINC39098122	Cc1c(n(c([n+]1[O-])CN)[O-])c1ccccc1	1
ZINC39100509	CCO[C@H]1C[C@@H](NC(=[NH+]1)N)c1ccccc1	0
ZINC39100510	CCO[C@@H]1C[C@H](NC(=[NH+]1)N)c1ccccc1	0
ZINC39102077	CC[C@H]1C[C@@H]1CCOC(=O)c1ccccc1	0
ZINC39104600	CCOC(=O)[C@@]1([C@H](O1)C)C(C)C	0
ZINC39105119	Cc1ccc2c(c1)CC/C/2=N\NC(=[NH2+])N	1
ZINC39105483	CCOC(=N)CCNc1cccc(c1)C	0
ZINC39105543	CCN(c1cc(cc(c1)C[NH3+])C)C(=[NH2+])N	1
ZINC39109430	CC1=C2C=CC=CC[C@@H]2[C@H]2CCCC[C@H]2N1	1
ZINC39110264	CCOC(=O)c1cc2c(nc1C)CCCN2	0
ZINC39111216	CCOC(=O)c1c([nH]c(n1)C)c1ccccc1	0
ZINC39114106	CC1=NC(=O)C2=NC[C@H]([N-]C2=N1)C	1
ZINC39114534	c1ccc(cc1)C[N@H+]1C[C@@H]2[C@H](C1)[NH2+]2	0
ZINC39114705	Cc1ccccc1N(C)/C(=[NH+]/C(=N)N)/[S-]	1
ZINC39116236	C1[C@H](C[NH2+][C@@H]1C(=O)[O-])OC(=O)N	0
ZINC39118221	COCc1cccc(c1N)N	0
ZINC39119064	c1ccc(cc1)c1ccc(c(c1O)Cl)O	0
ZINC39119533	c1ccc2c(c1)C(=C(/C(=C/1\C=CC(=[NH2+])C=C1)/O2)Br)O	1
ZINC39124987	COC(=O)CCC1CCN(CC1)C(=S)N	0
ZINC39125263	Cn1c(=O)c(c([nH]c1=O)N)N(Cc1ccccc1)C(=O)C(F)(F)F	1
ZINC39127008	CC(C)(C)Nc1c(c(c(o1)C(=O)OC)C(=O)OC)c1ccccc1	0
ZINC39128214	c1ccc(cc1)c1nc(no1)COc1ccc(cc1)C=O	0
ZINC39136911	COC(=O)[C@H]([C@@H]1CCC=C1)N	0
ZINC39211629	CCOC(=O)C1=[NH+]C(=C([C@H]1C)CNc1cccc(c1)F)C	0
ZINC39253001	Cc1ccc(o1)[C@H]1[C@@H]2C(=NC(=N2)c2ccccc2)OC(=C1C#N)N	0
ZINC39271245	Cc1cc(ccc1OC(=O)C)C(=O)c1ccccc1	0
ZINC39273538	CC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(c(c1)Br)F	0
ZINC39276006	CC(=O)N1CCN(CC1)c1cc(ccc1F)N	1
ZINC39282649	C[C@@H]1CCC(=O)NC1	1
ZINC39288089	COC(=O)Cn1c2c(cccc2Cl)c(=O)oc1=O	0
ZINC39314767	c1ccc(cc1)N1C=[NH+][C@@H](N1)OCc1nc([nH]n1)Cn1cncn1	0
ZINC39320785	C[C@@H]1CN(C[C@H](O1)C)c1ccc(c(c1)N)S(=O)(=O)C(C)C	0
ZINC39326128	COCCOc1cc(c(cc1OCCOC)N)C(=O)[O-]	0
ZINC39326136	C1[C@@H]([NH2+]CC1(F)F)C(=O)N	1
ZINC39351083	COC(=O)CCC[C@@H](C(=O)OC)N	0
ZINC39357135	C[C@@H]1CC[C@H]2[C@@H](C1)c1ccccc1N2C(=O)CSc1nc([nH]n1)N	1
ZINC39381137	c1ccc(cc1)C1=CC(=N[C@H]1C(=O)NN)c1ccccc1	1
ZINC39383553	c1ccc(cc1)[C@@H](C(=O)NC[C@@H]1CCCO1)Sc1n[nH]c(n1)N	0
ZINC39383557	c1ccc(cc1)[C@@H](C(=O)NC[C@H]1CCCO1)Sc1n[nH]c(n1)N	0
ZINC39387836	c1ccc(cc1)C[NH2+]Cc1ccc(cc1)C1=CN=NC1	0
ZINC39395915	CCOC(=O)C1=C(OC2=CC(=NC(=O)[C@H]2[C@@H]1c1ccccc1)C)N	0
ZINC39396294	c1cc(ccc1CSC1=N[C@H](SN1)NC(=O)c1nc[nH]n1)F	1
ZINC39398654	CCOC(=O)c1ccccc1C(=O)Cl	0
ZINC39400108	Cc1ncc(s1)[C@H]1N[C@@H]2C(=N1)C=NN2Cc1ccccc1	0
ZINC39440956	C=CCSC1=NC(=O)[C@H]2[C@@H](C(=C(OC2=N1)N)C#N)c1ccccc1	0
ZINC39443828	CC1=N[C@H]2C(=N1)[C@@H](C(=C(O2)N)C#N)c1cc(ccc1Br)OC	0
ZINC39443835	Cc1ccsc1[C@@H]1[C@@H]2C(=NC(=N2)c2ccccc2)OC(=C1C#N)N	0
ZINC39444017	C1COCCN1C(=O)[C@@H]1C=CN=N1	0
ZINC39447421	Cc1c(cc(o1)/C=C(\C#N)/[C@H]1[NH+]=c2ccccc2=[NH+]1)C(=O)OC	0
ZINC39515514	c1ccc(cc1)[C@@H]1C2=C(CC[N@H+](C2)CCCC(F)(F)F)N=[NH+]1	0
ZINC39519064	c1cc(ccc1[C@@H]1C=CN=[NH+]1)C1=N[C@@H](SC1)N	1
ZINC39532200	COCc1nc(on1)[C@@H]1C=[NH+]C(=N1)c1ccccc1	0
ZINC39560487	c1ccc2=[NH+]CC(=c2c1)C(=O)COC(=O)c1cccc(c1)F	0
ZINC39575902	c1ccc(cc1)[C@H]1NN=C(N1N)SCc1nc2ccccc2[nH]1	1
ZINC39590940	c1ccc(cc1)C1=C[C@@H](N=N1)[C@H]1NN[C@@H](N1N)SCC(=O)[O-]	1
ZINC39600505	C[C@H](CNC(=O)[C@H](C)Sc1ccc(cc1)Br)c1ccccc1	0
ZINC39605507	c1cc(ccc1[C@@H]1C=C(N=[NH+]1)c1nn2c(nnc2s1)[C@@H]1C=CCO1)Cl	0
ZINC39605966	COc1cc(cc2c1OCO2)[C@@H]1[C@H]2C(=NC=NC2=O)OC(=C1C#N)N	0
ZINC39698090	c1cc2=[NH+][C@H]3C(=c2cc1Br)N=N/C(=N/N)/N3	1
ZINC39698444	CC1=NC(=O)[C@@H]2[C@H](C(=C(OC2=N1)N)C#N)c1ccc(cc1Cl)Cl	0
ZINC39698999	C[C@H](C(=O)N)S[C@H]1NN=C(O1)C1=c2ccccc2=[NH+]C1	0
ZINC39702375	c1cnc2nn(c(=O)n2c1)Cc1ccc(cc1)F	1
ZINC39708152	CCOC(=O)C[C@@H]1C(=c2cc(ccc2=[NH+]C1=O)C)c1ccccc1	0
ZINC39709159	CN1C(=O)C(=C[C@H]2C=NN=C2c2ccccc2)C(=O)N(C1=O)C	0
ZINC39776777	C[C@@H]1CC(=C(N1C1CC1)C)C(=O)CSc1n[nH]c(n1)N	1
ZINC39847115	Cc1ccnc(c1)/N=C\1/NC(=O)[C@@H](S1)Cc1cccc(c1)C(F)(F)F	1
ZINC39850469	COC(=O)c1cc(cc(c1)N1Cc2ccccc2C1=[NH2+])C(=O)OC	0
ZINC39861511	COc1ccccc1/C=C\1/C(=O)N(C(=S)S1)c1ccccc1C(=O)N	1
ZINC39899367	C[C@@H](C(=O)Nc1cc(O)n(n1)c1ccccc1)Cl	0
ZINC39916202	C[N@H+](CCNC(=O)c1cc(ccc1Cl)S(=O)(=O)N)Cc1ccccc1	1
ZINC39920376	C[C@@H]1Nc2ccc(cc2C(=O)N1NC(=O)C1CCCCC1)Br	1
ZINC39929460	CCOC(=O)C[n+]1c2ccccc2n(c1N)CC[NH+]1CCOCC1	0
ZINC39935317	c1ccc2=[NH+]CC(=c2c1)C(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC39936380	CC(=O)OC1=c2ccccc2=[NH+][C@H]1/C=C(\C#N)/C(=O)N	0
ZINC39942231	C[C@H]1C(=C(C(=N1)C(=O)[C@H](C)[N@@H+](C)Cc1cccs1)C)C(=O)OC	0
ZINC39951677	c1ccc(cc1)CCOC(=O)c1cc(ccc1N)Br	0
ZINC39951731	CCOC(=O)c1cc(c(cc1N)C(F)(F)F)Br	0
ZINC39952240	c1ccc(cc1)C[C@H]1CN(CC[NH2+]1)C(=O)OCc1ccccc1	0
ZINC39952262	c1ccc(cc1)COC(=O)NCc1ccc(cc1)CCC(=O)[O-]	0
ZINC39952638	CC(C)[C@H]1C[NH2+]CC[N@@H+]1Cc1ccccc1C(=O)OC	0
ZINC39954941	CCOC(=O)c1c(nn(c1N)c1ncccn1)C1CCCC1	0
ZINC39955437	c1ccc(cc1)n1c(c(c(n1)[C@@H]1CCCO1)C#N)N	0
ZINC39956698	Cc1cccc(c1)CNc1c(cc(cn1)C(=O)OC)[N+](=O)[O-]	0
ZINC39957031	c1ccc(cc1)COC(=O)N[C@H](Cc1ccc(cc1)C#N)C(=O)[O-]	0
ZINC39957040	c1ccc(cc1)COC(=O)N[C@H](Cc1ccc(cc1)C(=O)N)C(=O)[O-]	0
ZINC39957043	c1ccc(cc1)COC(=O)N[C@@H](Cc1ccccc1C(=O)N)C(=O)[O-]	0
ZINC39975739	CCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)[C@@H]1CCCC=C1	0
ZINC39975806	Cc1ccc(o1)[C@@H](C)NC(=O)c1cnc(cn1)C	1
ZINC39980327	COCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)[C@@H]1CCCC=C1	0
ZINC39987542	Cc1cc(cc(c1)OCC[N@@H+]1CCN(CC1)C(=O)[C@H]1CCCO1)C	0
ZINC40001060	C[C@H]1C(=C(C(=N1)C(=O)COC(=O)c1ccc(cc1N)Cl)C)C(=O)C	0
ZINC40012171	CC(=O)Nc1ccc(cc1)OC(=O)c1cc(on1)c1ccccc1	0
ZINC40013927	C[C@@H]1C(=C(C(=N1)C(=O)OCC(=O)NC(=O)N)C)C(=O)C	0
ZINC40015801	COCCN(Cc1ccccc1)C(=O)Cc1ccc(cc1)C(F)(F)F	0
ZINC40057074	c1cc(oc1)c1nc(on1)CNc1cc(ccc1F)F	1
ZINC40059623	c1ccc(cc1)S(=O)(=O)NCCNc1ccc(cc1[N+](=O)[O-])C(=O)N	1
ZINC40062266	CCOC(=O)[C@@H]1CSCCN1C(=O)C[C@@H](c1ccccc1)NC(=O)N	0
ZINC40083111	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)CNc1c2c(ccs2)ncn1	0
ZINC40086243	C[C@H]1CCCN(C1)S(=O)(=O)[N-]CC[NH+]1CCN(CC1)c1ccccc1	0
ZINC40086431	CC(C)C[N@@H+]1CCO[C@@H](C1)CNC(=O)N[C@@H](c1ccccc1)C1CC1	0
ZINC40088803	C[C@H](C(=O)N1CC[C@@H](CC1)C(=O)N)OCc1ccccc1	0
ZINC40089459	c1ccc(cc1)OCC(=O)NCc1cccnc1OC1CCCC1	0
ZINC40134823	c1ccn(c(=O)c1)Cc1ccc(cc1)NC(=O)c1cccc(c1)Cl	1
ZINC40141300	C[C@H](CNC(=O)c1c(cnc(n1)N1CCOCC1)Cl)c1ccccc1	0
ZINC40158750	CCOC(=O)[C@@H]1CCCN(C1)C(=O)N1CCN(CC1)c1ccccc1	0
ZINC40158952	C[C@H](c1ccc(cc1)F)NC(=O)COc1ccccc1C(=O)OC	0
ZINC40161302	c1cc(cc(c1)Cl)c1ccc(o1)/C=N/Nc1ccc(nn1)Cl	1
ZINC40162151	CN(C)S(=O)(=O)c1cc(ccc1OC)NC(=O)OCc1ccccc1	0
ZINC40163806	CCOCCn1c2ccccc2nc1CN	0
ZINC40166075	C[C@@H]1C(=C(OC(=C1C(=O)C)c1cccc(c1)I)N)C#N	0
ZINC40172018	C[C@H](C(=O)Nc1nc(cs1)c1ccccc1)n1c(nnc1SC)N	1
ZINC40172807	C[C@H](C(=O)N1CCOCC1)n1c(nnc1SCc1ccccc1)N	0
ZINC40173580	C[C@H](C(=O)Nc1c(cnn1C)C#N)n1c(nnc1SCC(=O)OC)N	0
ZINC40174148	CCOC(=O)CSc1nnc(n1[C@H](C)C(=O)Nc1nc(c(s1)C)C)N	0
ZINC40175457	CC(C)(C)C[NH2+][C@@H](CN1CCCCC1)c1ccccc1	0
ZINC40176395	c1cc(ccc1C1=N[NH+]=C(SC1)N1CCOCC1)N	0
ZINC40177305	CC1(CC[C@@H](c2c1cccc2)[NH2+][C@H]1CCOC1=O)C	0
ZINC40179139	COc1ccc(cc1)Oc1ccc(cc1)C(=O)Nc1nccs1	1
ZINC40183093	COC(=O)Cn1c2ccccc2nc1[C@H]1CC(=O)N(C1)C1CC1	0
ZINC40196512	C[C@H](c1[nH+]c2ccccc2n1[C@@H](C)C(=O)C)NC(=O)[C@@H]1CCCO1	0
ZINC40197587	CCOCCn1c2ccccc2[nH+]c1CCNC(=O)C	0
ZINC40217223	Cc1cc([nH+]c2c1c(c(s2)c1ccccc1)N)C	1
ZINC40218146	c1cc(sc1CCNC(=O)[C@H]1CCC=CC1)S(=O)(=O)N	1
ZINC40223047	c1ccc(cc1)S(=O)(=O)Nc1cc(cc(c1)S(=O)(=O)N)F	1
ZINC40231455	Cc1c(c(n[nH]1)C)S(=O)(=O)[N-]c1cccc(c1F)F	1
ZINC40232147	CC1CCN(CC1)C(=O)Cn1c2ccccc2nc1COC	0
ZINC40283086	Cn1cc(cn1)c1nn2c(nnc2s1)c1cc(ccc1F)F	1
ZINC40294985	C[C@H](c1[nH+]c2ccccc2n1CC(C)C)NC(=O)c1cccc(c1)Cl	1
ZINC40311507	c1ccc(cc1)[C@@H]1c2ccccc2CCN1C(=O)c1ccccc1F	0
ZINC40326831	Cc1c(sc(n1)NC(=O)c1c(sc(n1)C)c1ccccc1)C(=O)OC	0
ZINC40350847	c1cc(ccc1Cc1nnc(o1)C1CC1)N	1
ZINC40382794	CCNC(=O)[C@H]1CC(=O)Nc2c1c(=O)[nH]c(n2)N1[C@@H](CCC[C@@H]1C)C	1
ZINC40385470	c1ccc(cc1)n1c(c2c(n1)c(=S)n(c2=O)c1ccccc1)N	1
ZINC40391049	Cc1c(c2nnc3c(n2n1)ccn(c3=O)NC(=S)N)c1ccccc1	1
ZINC40405164	CC[C@@H](c1ccccc1)c1nc2ccc(cc2n1CCOCC)Cl	0
ZINC40405201	CCOCCn1c2ccc(cc2nc1COc1ccccc1)Cl	0
ZINC40408445	C[C@@](C[NH2+]C1CC1)(C1CC1)N	1
ZINC40409412	c1cc2c(cc1C(F)(F)F)nc(n2C[C@@H]1CCCO1)C[NH3+]	0
ZINC40409678	c1ccc(cc1)C[NH2+]Cc1ccc(cc1)N	1
ZINC40428819	C[NH2+]CC(=O)N[C@H](c1ccccc1)c1nccn1C	0
ZINC40433965	c1ccc(cc1)COC(=O)N[C@@H](C[NH2+]CCO)C(=O)[O-]	0
ZINC40435115	CC(C)(C)OC(=O)N[C@@H](CC1CCC1)[C@@H](C(=O)N)O	0
ZINC40448264	CCOC(=O)c1cc2c([nH]1)CC[N@H+](C2)Cc1ccccc1	0
ZINC40448831	c1cc2c(cc1N)CNC(=O)C2	1
ZINC40452196	CCOC1CCN(CC1)C(=O)c1ccc(cc1)C#N	0
ZINC40459064	C[N@@H+](Cc1ccco1)C[C@@H](COc1ccccc1)O	0
ZINC40460912	c1ccc2c(c1)C[C@@H](OC2=O)C(=O)NCc1ccc(cc1)C(=O)N	0
ZINC40474251	c1cn(c[nH+]1)CCNC(=O)c1cc2c(c(c1)Cl)OCCO2	1
ZINC40485543	c1ccc(cc1)[C@@H](C(=O)N)Sc1nnnn1C[C@H]1CCCO1	0
ZINC40485546	c1ccc(cc1)[C@H](C(=O)N)Sc1nnnn1C[C@H]1CCCO1	0
ZINC40486483	CC1=C([C@@](C(=C(O1)N)C#N)(C)c1ccccc1)C(=O)C	0
ZINC40505515	C[C@@H](c1ccc2c(c1)NC(=O)CO2)NC(=O)Nc1cccnc1	1
ZINC40505635	c1ccc(cc1)n1ncc(n1)/C=N/Nc1ccc(cn1)S(=O)(=O)N	1
ZINC40511243	C[C@@H](c1nc(nc(n1)N(C)C)N)N1CCO[C@@H](C1)c1ccccc1	0
ZINC40511243	C[C@@H](c1[nH+]c(nc(n1)N(C)C)N)N1CCO[C@@H](C1)c1ccccc1	0
ZINC40511297	Cc1ccc(cc1)c1nc(on1)[C@@H](C)N1CC[N@H+](CC1)CC(=O)N	1
ZINC40512380	c1cc(c(cc1S(=O)(=O)N)C(=O)NCC1CCCC1)Cl	1
ZINC40521081	Cc1cc(ccc1NC(=O)[C@@H](C)OCC(C)C)F	0
ZINC40526720	CCN(Cc1ccccc1)C(=O)Nc1cc(ccc1OC)NC(=O)C	0
ZINC40529142	Cc1c(scn1)C(=O)N[C@H](C)c1ccc(c(c1)F)OC	1
ZINC40535493	CC[C@H]1CN(CCO1)C(=O)c1cnc(s1)c1ccccc1	0
ZINC40536053	C[C@@H]1CCCC[C@H]1OCCNC(=O)c1c(nccn1)N	0
ZINC40539820	c1ccc(cc1)c1csc2c1c(ncn2)NCCS(=O)(=O)N	1
ZINC40542114	COC(=O)c1c(oc(n1)c1ccccc1)N	0
ZINC40542326	COCC(=O)N1CCN(CC1)C(=O)[C@H]1Cc2ccccc2OC1	0
ZINC40554986	C1C[C@H](CN(C1)C(=O)OCC(F)(F)F)CNC(=O)N	0
ZINC40554989	c1ccc(cc1)CCNC(=O)NCC(=O)NCC(F)(F)F	0
ZINC40556106	CC[C@@H](c1ccccc1OCC(=O)N1CCCC1)NC(=O)N	1
ZINC40570393	Cc1c2c(nc(c1C(=O)Nc1ccccc1)N)n(c(=O)n(c2=O)C)C	1
ZINC40571944	CC(C)COC(=O)c1ccc(cc1)Nc1c(c(ncn1)Cl)N	0
ZINC40609877	c1ccc(cc1)Sc1c(c(ncn1)N1CCOCC1)[N+](=O)[O-]	0
ZINC40624532	c1ccc(cc1)NNc1c(c(ncn1)NN)[N+](=O)[O-]	1
ZINC40656717	c1cc(cc(c1)Cl)C(=O)NNc1c(c(ncn1)NN)[N+](=O)[O-]	1
ZINC40662128	CN(Cc1ccccc1)c1c(c([nH+]cn1)Nc1ccc(c(c1)Cl)Cl)N	1
ZINC40679430	CCN(c1ccccc1)c1c(c([nH+]cn1)Nc1ccc(c(c1)C)C)N	1
ZINC40679487	CC[NH+]1CCN(CC1)c1c(c([nH+]cn1)N(CC)c1ccccc1)N	1
ZINC40679582	CCN(c1ccccc1)c1c(c([nH+]cn1)Nc1cccnc1)N	1
ZINC40679622	CCN(c1ccccc1)c1c(c(ncn1)Nc1ccccc1C)N	1
ZINC40681168	CCOC(=O)N1CCN(CC1)c1c(c(ncn1)Nc1cc(on1)C)N	0
ZINC40682823	C[C@@H](COC)Nc1c(c([nH+]cn1)Nc1cc(ccc1Cl)C(F)(F)F)N	0
ZINC40684638	c1ccc(cc1)CNc1c(c(ncn1)Nc1ccc2c(c1)OCO2)N	1
ZINC40684782	COCCCNc1c(c(ncn1)Nc1ccc2c(c1)OCO2)N	0
ZINC40686844	Cc1ccc(cc1Nc1c(c(ncn1)NC[C@H]1CCCO1)N)Cl	0
ZINC40686983	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687016	c1ccc(cc1)Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40687033	c1cc(ccc1Nc1c(c(ncn1)NC[C@@H]1CCCO1)N)Cl	0
ZINC40687074	c1ccc(cc1)C(=O)NNc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687132	CC(C)(C)NNc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40687279	CC(C)Nc1c(c([nH+]cn1)N1CCc2c1cccc2)N	1
ZINC40687560	c1cnccc1Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40687616	c1c[nH+]ccc1Nc1c(c([nH+]cn1)NN)N	1
ZINC40687733	c1ccc2cc(ccc2c1)Oc1c(c(ncn1)NC1CCCCC1)N	1
ZINC40688406	CCc1ccc(cc1)Nc1c(c(nc[nH+]1)NC1CCCCC1)N	1
ZINC40688870	COC(=O)c1ccc(cc1)Oc1c(c(ncn1)N1CCCCCC1)N	0
ZINC40700721	COC(=O)c1ccc(cc1)Oc1c(c(ncn1)Sc1ccccc1)N	0
ZINC40700757	COC(=O)c1ccc(cc1)Oc1c(c(ncn1)Oc1ccccc1)N	0
ZINC40700949	COCCCNc1c(c([nH+]cn1)Nc1cc(cc(c1)Cl)Cl)N	0
ZINC40701535	Cc1cccc(c1C)Nc1c(c(ncn1)Nc1cccc(c1C)Cl)N	1
ZINC40701581	Cc1c(cccc1Cl)Nc1c(c(ncn1)Nc1ccc(cc1)I)N	1
ZINC40702309	CC[C@@H]1CCCCN1c1c(c(ncn1)Nc1cc(ccc1OC)Cl)N	1
ZINC40703650	Cc1ccc(cc1Cl)Nc1c(c(nc[nH+]1)NCCCOC)N	0
ZINC40703652	Cc1ccc(cc1Cl)Nc1c(c(nc[nH+]1)NNc1ccccc1)N	1
ZINC40704288	c1cc(c(cc1Nc1c(c(ncn1)NCCN1CCOCC1)N)Cl)Cl	0
ZINC40706938	CCOC(=O)c1ccc(cc1)Nc1c(c(nc[nH+]1)NC)N	0
ZINC40707070	CNc1c(c(ncn1)Oc1ccccc1)N	1
ZINC40707110	CNc1c(c(ncn1)N1CCN(CC1)Cc1ccc2c(c1)OCO2)N	1
ZINC40707278	CCNc1c(c(ncn1)N1CCC(CC1)C(=O)OCC)N	0
ZINC40707960	CCCNc1c(c([nH+]cn1)Nc1ccccc1C(=O)OCC)N	0
ZINC40708109	CC(C)Nc1c(c(ncn1)N(C)c1ccccc1)N	1
ZINC40709313	COCCNc1c(c(ncn1)NCc1ccccc1)N	0
ZINC40709367	c1ccc(cc1)CNc1c(c([nH+]cn1)Nc1cc(ccc1F)F)N	1
ZINC40709371	c1ccc(cc1)CNc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40723194	CCN(CC)c1c(c(ncn1)NCCCOC)N	0
ZINC40723222	CCN(CC)c1c(c(ncn1)Nc1ccccc1)N	1
ZINC40723584	CN(C)c1c(c(ncn1)Oc1ccc(c2c1nccc2)Br)N	1
ZINC40723823	C[NH+]1CCN(CC1)Nc1c(c(nc[nH+]1)N)N	1
ZINC40724017	c1ccc(cc1)CC(=O)NNc1c(c(ncn1)N)N	1
ZINC40724792	CCOc1ccc(cc1)Nc1c(c(ncn1)N1CCCCC1)N	1
ZINC40725077	CN(c1ccccc1)c1c(c(ncn1)N1CCOCC1)N	0
ZINC40725093	CN(C)Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40725129	c1ccc(cc1)Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40725153	c1cc(ccc1Nc1c(c(ncn1)N1CCOCC1)N)F	0
ZINC40725231	c1ccc(cc1)OCC(=O)NNc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725240	c1ccc(cc1)Oc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725254	c1cc(cc(c1)Br)Nc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725346	c1cc(sc1)CCNc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725914	c1ccc(cc1)CCNc1c(c([nH+]cn1)Nc1ccc(cc1)I)N	1
ZINC40726211	CN1CCN(CC1)c1c(c(ncn1)NCCCOC)N	0
ZINC40726649	CCN1CCN(CC1)c1c(c(ncn1)Nc1ccccc1Br)N	1
ZINC40728668	CN(C)Nc1c(c(nc[nH+]1)N1CC[NH+](CC1)Cc1ccccc1)N	1
ZINC40730365	CCCCN(C)c1c(c([nH+]cn1)Nc1ccc(cc1)OC)N	1
ZINC40731092	C[C@H]1CCCN(C1)c1c(c(ncn1)Nc1ccc(cc1)C(=O)C)N	1
ZINC40734270	CN(c1ccccc1)c1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	1
ZINC40736540	c1ccc(cc1)NNc1c(c(ncn1)N(CC#N)CC#N)N	1
ZINC40737047	c1ccc(c(c1)Nc1c(c(ncn1)N(CCC#N)CCC#N)N)F	1
ZINC40745345	COCCCNC(=O)c1cc(n(n1)c1ccccc1)NC(=O)C1CC1	0
ZINC40751903	c1cn(c[nH+]1)CCCNc1c(c(ncn1)N(CCC#N)CCC#N)N	1
ZINC40751945	CN(c1ccccc1)c1c(c([nH+]cn1)N(CCOC)CCOC)N	0
ZINC40751945	CN(c1ccccc1)c1c(c(nc[nH+]1)N(CCOC)CCOC)N	0
ZINC40752028	Cc1ccc(cc1)Oc1c(c(ncn1)N(CCOC)CCOC)N	0
ZINC40753959	COc1ccc(cc1)CNc1c(c([nH+]cn1)Nc1cccc(c1)Br)N	1
ZINC40756551	CN(C)Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40756641	c1nc(c(c(n1)NN)N)NCCC[NH+]1CCOCC1	0
ZINC40756704	c1nc(c(c(=O)[nH]1)N)NCCC[NH+]1CCOCC1	0
ZINC40757029	C[NH+]1CCN(CC1)Nc1c(c(nc[nH+]1)NC1CCCC1)N	1
ZINC40757095	COCCCNc1c(c([nH+]cn1)NNc1ccccc1)N	0
ZINC40757097	CN(c1ccccc1)c1c(c(ncn1)NCCCOC)N	0
ZINC40757271	COCCCNc1c(c([nH+]cn1)Nc1ccc(cc1F)Br)N	0
ZINC40757376	COCCCNc1c(c(ncn1)NCCc1cccs1)N	0
ZINC40757448	c1ccc(cc1)NNc1c(c([nH+]cn1)Nc1ccccc1Br)N	1
ZINC40757452	Cc1cccc(c1)Nc1c(c(ncn1)NNc1ccccc1)N	1
ZINC40757538	c1ccc(cc1)NNc1c(c(ncn1)NNC(=O)c1ccccn1)N	1
ZINC40757906	CN(c1ccccc1)c1c(c(nc[nH+]1)NCCN1CCOCC1)N	0
ZINC40757918	C[C@H](COC)Nc1c(c([nH+]cn1)N(C)c1ccccc1)N	0
ZINC40759200	COCCNc1c(c([nH+]cn1)Nc1ccccc1F)N	0
ZINC40759639	C[C@H](c1ccccc1)Nc1c(c(ncn1)Nc1cccnc1)N	1
ZINC40759968	CN(C)Nc1c(c(ncn1)Nc1ccc(cc1)F)N	1
ZINC40760182	C[C@H](c1ccccc1)Nc1c(c(ncn1)N[C@H](C)c1ccccc1)N	1
ZINC40760594	C[C@@H](c1ccccc1)Nc1c(c(ncn1)N(C)[C@@H]1CC[N@H+](CC1)C)N	1
ZINC40760616	C[C@H](c1ccccc1)Nc1c(c(ncn1)NCc1ccccc1Cl)N	1
ZINC40761360	CCSc1nc(cc(n1)C(=O)N[C@@H](C)c1ccccc1)C	0
ZINC40761715	Cn1c(cc(n1)C(=O)NC[C@@H]1CCCO1)NC(=O)c1ccccc1	0
ZINC40778115	c1cc(c(cc1Cl)Nc1c(c(nc[nH+]1)Nc1ccc(cn1)Cl)N)Cl	1
ZINC40778919	c1ccc(cc1)Nc1c(c(ncn1)Nc1ccccn1)N	1
ZINC40779911	Cc1ccc2c(c1)N(C(=O)[C@](O2)(C)C(=O)N[C@@H](C)c1ccccc1)C	0
ZINC40779968	c1cc(ncc1Br)Nc1c(c(nc[nH+]1)NCCN1CCOCC1)N	0
ZINC40780369	c1ccc2c(c1)CCCN2c1c(c(nc[nH+]1)NC1CCCCCC1)N	1
ZINC40780885	c1ccc(cc1)OCC(=O)NNc1c(c(ncn1)Nc1nccs1)N	1
ZINC40780905	c1cc(c(cc1Br)F)Nc1c(c(ncn1)Nc1nccs1)N	1
ZINC40781046	COC(=O)c1ccc(cc1)Nc1c(c(ncn1)Nc1ccccc1)N	0
ZINC40781057	Cc1cccc2c1nc(s2)Nc1c(c(ncn1)Nc1ccccc1)N	1
ZINC40781067	Cc1ccc(cc1)C(=O)NNc1c(c(ncn1)Nc1ccccc1)N	1
ZINC40781129	C[C@H](COC)Nc1c(c(ncn1)Nc1ccccc1)N	0
ZINC40781700	Cc1cccc(c1)Nc1c(c(ncn1)Nc1cc(ccc1F)F)N	1
ZINC40782078	Cc1ccc(cc1)Nc1c(c(ncn1)Oc1ccc(c(c1)C)Cl)N	1
ZINC40782135	CC(=O)c1ccc(cc1)Nc1c(c(ncn1)Nc1ccc(cc1)Cl)N	1
ZINC40782504	Cc1ccc([nH+]c1)Nc1c(c(ncn1)Nc1ccc(cc1)F)N	1
ZINC40782869	COC(=O)c1ccc(cc1)Nc1c(c(ncn1)NN)N	0
ZINC40783004	CC(C)COC(=O)c1ccc(cc1)Nc1c(c(=O)[nH]cn1)N	0
ZINC40783239	C[C@@H](COC)Nc1c(c(ncn1)Sc1ccccc1)N	0
ZINC40783240	C[C@H](COC)Nc1c(c(ncn1)Sc1ccccc1)N	0
ZINC40783448	Cc1ccc(cc1)Sc1c(c(ncn1)OC1CCCCC1)N	1
ZINC40783652	c1ccc(cc1)C(c1ccccc1)Nc1c(c([nH+]cn1)NN)N	1
ZINC40783746	Cc1ccc(cc1)CNc1c(c(ncn1)NCCOC)N	0
ZINC40783955	COCCNc1c(c(ncn1)Oc1ccccc1)N	0
ZINC40784231	Cc1ccc(cc1)C(=O)NNc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40789075	Cn1c2cc(ccc2cc1C(=O)Nc1ccc(cc1)C(=O)OC)F	0
ZINC40795274	CCOc1c(c(ncn1)NNC(=O)COc1ccccc1)N	1
ZINC40795460	c1ccc(cc1)OCC(=O)NNc1c(c(ncn1)n1ccnc1)N	1
ZINC40796113	c1ccc(cc1)Oc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40796739	CC(C)(C)NNc1c(c(ncn1)n1cc[nH+]c1)N	1
ZINC40797174	c1cc(c(cc1Br)F)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40800550	c1cn(cn1)CCCNc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40800576	c1nc(c(c(n1)N1CCC(CC1)C(=O)[O-])N)NCCN1CCOCC1	0
ZINC40800612	Cc1cc(n(n1)c1c(c(ncn1)NCC[NH+]1CCOCC1)N)C	0
ZINC40800817	CC[C@@H](C)Nc1c(c(ncn1)N(C)c1ccccc1C(=O)OC)N	0
ZINC40801137	C[C@@H](COC)Nc1c(c(ncn1)Oc1ccc(cc1)OC)N	0
ZINC40801180	C[C@H](COC)Nc1c(c(ncn1)n1cc[nH+]c1)N	0
ZINC40807388	Cc1ccc2c(c1)c(=O)c(nn2C)C(=O)Nc1nnc(s1)CC(C)C	1
ZINC40809212	c1ccc(cc1)Cn1c2ccsc2cc1C(=O)NCCn1cc[nH+]c1	0
ZINC40824360	Cc1c2c(oc1C(=O)NNc1ccccc1)CCC/C/2=N\NC(=O)N	1
ZINC40824669	Cc1ccnc(c1)NC(=O)c1c(c2c(o1)CCC/C/2=N\NC(=S)N)C	1
ZINC40825377	Cc1c2c(oc1C(=O)NN)CCC/C/2=N\NC(=S)Nc1ccccc1	1
ZINC40839866	CCOc1ccccc1/C=N/NC(=O)/C=C/c1ccccc1	0
ZINC40845041	c1ccc(cc1)COC(=O)N1CCC[C@@H](C1)C(=S)N	0
ZINC40870338	CCCc1ccc(cc1)OCC(=O)Nc1nnc(s1)[C@@H]1CCCO1	0
ZINC40888377	CCOC(=O)[C@@H](C)N1C(=O)/C(=C/c2cccc(c2)O)/SC1=S	0
ZINC40909245	C[C@H](c1ccc(cc1)N)Sc1ccccc1	1
ZINC40913304	Cc1cc(cc(c1Cl)C)O[C@@H](C)C(=O)Nc1cc(c(cc1OC)Cl)C	1
ZINC40914125	CCOc1cc(cc(c1OC)Br)[C@H]1C(=C(Nc2n1ncn2)C)C(=O)C	1
ZINC40924952	CCCOC(=O)CSc1nnc(n1N)c1ccccc1	0
ZINC40935136	Cc1c(ccc(n1)c1c([nH+]c([nH]1)N)c1ccc2c(c1)nccn2)F	1
ZINC40947091	CC(C)Oc1ccc(cc1OC)/C=N/NC(=O)CSc1nnc(s1)N	1
ZINC40948853	CCCOc1ccccc1/C=C(\C#N)/C(=O)NCCOC	0
ZINC40954294	CCCCCOC(=O)[C@@H](CS)N	0
ZINC40978510	CCCOc1ccc2c(c1)sc(n2)NC(=O)c1ccccc1	0
ZINC41003913	CCSc1nc2n(n1)[C@H](C(=C(N2)C)C(=O)OCC=C)c1ccccc1	0
ZINC41049881	CCC(CC)[C@@H](C(=O)[O-])N1CCOCC1	0
ZINC41063747	c1ccc(cc1)CNC(=O)COC(=O)c1cccc(c1)N	0
ZINC41063907	Cc1cccc(c1N)C(=O)OCC(=O)N(C)C(C)C	0
ZINC41070615	CC[C@H](C)NC(=O)c1c(c(n(n1)C)NC(=O)c1ccccc1OC)F	1
ZINC41081008	CCOC(=O)c1ccc(c(c1)N)N(C)Cc1ccccc1	0
ZINC41082340	CCOC(=O)c1ccc(c(c1)N)Nc1ccccc1C	0
ZINC41097089	C[C@@H]1CN(CCO1)[C@@H](C#N)c1ccccc1	0
ZINC41124569	c1ccc(cc1)Cn1c2ccc(c3c2c(ccc3)c1=O)N	1
ZINC41128738	c1ccc(cc1)c1cc(n[nH]1)C(=O)N1CC[C@H](C1)C(=O)N	1
ZINC41130587	CCOC(=O)N1CCN(CC1)C(=O)C[C@H](c1ccccc1)C(C)C	0
ZINC41131686	CC(C)[C@H](C(=O)N1CC[C@H](C1)C(=O)N)NC(=O)NCc1ccccc1	1
ZINC41146416	c1ccc(cc1)N1CCN(CC1)c1nc2ccccc2c(n1)N	1
ZINC41151324	c1ccc(cc1)CNc1[nH+]c2ccccc2c(n1)NCc1ccco1	0
ZINC41166629	CC(=O)Nc1c([nH]nc1Sc1ccccc1)N	1
ZINC41166883	c1cc(c2c(c1)nco2)N	1
ZINC41177140	C[C@H]([C@H]1CCCO1)NC(=O)NCC(C)(C)c1ccccc1	0
ZINC41194173	CC1(COCCN1[C@H](C#N)c1ccccc1)C	0
ZINC41202021	C[C@H](CC(=O)N)[NH2+]Cc1ccco1	1
ZINC41319378	C[NH+]1CCN(CC1)S(=O)(=O)c1cccc(c1)C(=O)NCc1ccco1	1
ZINC41392991	CC(C)C[C@@H](c1cccc(c1)Br)C(=O)[O-]	1
ZINC41394401	C=CCn1c(=O)c2c3c(sc2nc1N1CCCC1)CCCC3	1
ZINC41397627	c1cc(ccc1C(=O)N1CCN(CC1)C(=O)[C@@H]1CCCO1)F	0
ZINC41429523	c1ccc(cc1)/C=C\1/C(=O)c2ccc(cc2O1)OC(=O)[C@H]1CCCO1	0
ZINC41498685	Cc1c2cc(ccc2oc(=O)c1c1ccccc1)OCC(=O)N	1
ZINC41527812	CSc1c(c(ncn1)NCCc1cccs1)C#N	1
ZINC41528737	CSc1c2c([nH]n1)ncnc2NCc1[nH]c2ccccc2n1	1
ZINC41531043	CSc1c(c(c2ccccc2n1)Nc1ccc(cc1)S(=O)(=O)N)C#N	1
ZINC41535614	CCOc1ccc(cc1)C(=O)[C@@H](C#N)c1nc(cs1)c1ccccc1	0
ZINC41591144	CC[C@@H](C)[C@H](C(=O)NCCCOCC)NC(=O)c1ccc(cc1)Cl	0
ZINC41646401	C[C@@H](CNC(=O)C(=O)Nc1ccc(c(c1)F)F)N(C)c1ccccc1	0
ZINC41696645	CCc1ccc(cc1)NC(=O)c1nnc(s1)COC(=O)/C=C/C	0
ZINC41780763	CCCCOCCCNC(=O)c1cc(ccc1Cl)S(=O)(=O)N	0
ZINC41786808	CCCS(=O)(=O)c1ccccc1C(=O)N[C@H](C)C(=O)N	1
ZINC41971344	c1cc(ccc1C(=O)OCC(F)(F)F)NC(=O)N	0
ZINC42017543	CC(C)(CNC(=O)c1c[nH]c2ccccc2c1=O)N1CCOCC1	0
ZINC42043687	c1cc(c(cc1C(F)(F)F)NC(=O)C(=O)NCCCC(=O)N)Cl	1
ZINC42051768	Cc1ccc(c(c1)F)NC(=O)C(=O)NC[C@H](C)Cn1c(cc(n1)C)C	1
ZINC42061284	c1cnc(cc1CNC(=O)[C@@H]1CCCN(C1)C(=O)N)OC1CCCC1	1
ZINC42182692	C[C@@H](c1cc(ccc1F)F)[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC42205487	CCOC(=O)[C@@H](C)NC(=O)N	0
ZINC42229225	COc1cc(cc2c1OCO2)C[NH2+]C[C@@H]1CCN(C1)c1ccccc1	0
ZINC42389682	c1cc(ncc1Br)OCCO	1
ZINC42418110	c1cc(cc(c1)O)CC(=O)NCCCC(=O)N	1
ZINC42436340	COCCc1nc(sn1)N	0
ZINC42470191	CCOC(=O)NCC(=O)Nc1cccc(c1)C	0
ZINC42484261	C[C@@H](C(=O)Nc1cccc(c1)C(F)(F)F)NC(=O)Nc1ccccc1	0
ZINC42485478	c1ccc(cc1)CCOC(=O)Cn1c2ccccc2ncc1=O	0
ZINC42505145	C[C@@H](CNC(=O)c1c(cn(n1)c1ccccc1)OC)[NH+]1CCCC1	0
ZINC42509810	C[C@H](CNC(=O)[C@H](C)OCc1ccccc1)[NH+]1CCCC1	0
ZINC42512003	Cc1cnc(cn1)C(=O)N[C@@H](C)Cn1ccnc1	1
ZINC42535053	C[C@H](Cn1cc[nH+]c1)NC(=O)[C@H]1CC(=O)N(C1)c1cccc(c1)OC	1
ZINC42535904	C[C@H](Cn1ccnc1)NC(=O)CCNC(=O)Cc1ccccc1	0
ZINC42618499	COCC(=O)Nc1cnc(nc1)c1ccccc1	0
ZINC42632550	CCCc1nc(on1)C[N@H+]1CC[C@@H](CC1)OCc1ccccc1	0
ZINC42633907	c1ccc(cc1)C/[NH+]=C(\N)/SCC(=O)N1CCCCCC1	1
ZINC42646566	CC(C)(C)c1ccc(cc1)NC(=O)C(=O)NC[C@H]1CCCO1	0
ZINC42651714	CCc1nc(on1)[C@@H](C)[NH+]1CCN(CC1)c1ccccc1	0
ZINC42657956	CC(C)(C)C(=O)NCCC(=O)N(C)c1ccccc1	0
ZINC42670859	CCNC(=O)c1cccc(c1)NC(=O)COc1ccccc1CC=C	1
ZINC42714748	c1ccc(cc1)/C=C/S(=O)(=O)Nc1cnn(c1)C[C@@H]1CCCO1	0
ZINC42750661	CC(C)(C)OC(=O)N1CC(=NOCCCC(=O)[O-])C1	0
ZINC42750724	Cc1c(c(on1)C)C(=O)NC[C@H](c1ccccc1)OC	0
ZINC42757229	c1ccc2c(c1)c(nn(c2=O)C[C@H](COCc1cccs1)O)C(=O)N	0
ZINC42768776	c1ccc(cc1)CC(=O)O[C@@H]1CC[NH2+]C1	0
ZINC42783706	c1ccc(cc1)C[C@@H](C(=O)N1CC[C@H](C1)O)N	1
ZINC42783709	CN(CC1CCOCC1)C(=O)[C@H](Cc1ccccc1)N	0
ZINC42784432	CC(C)[C@H]1C(OC(=[NH+]1)c1ccccc1Br)(C)C	0
ZINC42788729	c1ccc(cc1)C(c1ccccc1)OCC(=O)NC(C(=O)N)C(=O)N	0
ZINC42805803	C[C@@H](c1ccccc1)OCCCNC(=O)c1ccco1	0
ZINC42863512	CCCOCc1ccccc1CNC(=O)NCCc1ccccc1	0
ZINC42864147	c1cc(sc1)CN1CCCN(CC1)C(=O)NC[C@@H]1CCCO1	0
ZINC42865443	CN(CCc1ccccc1)C(=O)NC[C@@H]1CCCO1	0
ZINC42865961	c1ccc(cc1)n1c(cc(n1)CCCNC(=O)NC[C@@H]1CCCO1)N	0
ZINC42876621	C[C@H](C(=O)N[C@@H](c1ccccc1)C(=O)N)OCc1cccc(c1)OC	0
ZINC42881747	c1ccc(cc1)CN(C1CC1)C(=O)c1ccc(cc1)N1CCOC1=O	0
ZINC42886933	Cc1ccc(cc1)n1cc(nn1)C(=O)N[C@H](c1ccccc1)C(=O)N	1
ZINC42894697	CC[NH+](CC)Cc1cccc(c1)CNC(=O)NCc1cccnc1	1
ZINC42901024	CCN([C@H]1CCS(=O)(=O)C1)C(=O)NCCCOC	0
ZINC42926626	c1ccc(cc1)n1cncc1C(=O)NCCCC(=O)N	1
ZINC42928090	Cc1cc(ccc1O[C@@H](C)C(=O)NCCCC(=O)N)Cl	1
ZINC42928518	CC1CCN(CC1)c1ccc(cc1[N+](=O)[O-])C(=O)NCCCC(=O)N	1
ZINC42947170	CC(C)[C@H](C(=O)N1CCOCC1)Sc1nnc(o1)c1ccccc1	0
ZINC42948804	c1ccc(cc1)Cn1cc(cn1)CNC(=O)N1CCC(CC1)C(=O)N	1
ZINC42987033	Cc1nnc(s1)S[C@@H](C(C)C)C(=O)Nc1ccccc1F	1
ZINC43113110	Cc1c2cc(cnc2on1)C(=O)N[C@H](c1ccccc1)C(=O)N	1
ZINC43160044	C[C@@H]1CCCCN1C(=O)NCCOc1ccccc1	0
ZINC43180331	Cc1cccc(c1C)O[C@H](C)C(=O)NNC(=O)N[C@@H]1CC[N@H+](CC1)C	1
ZINC43386245	Cc1cnc(s1)NC(=O)NC[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC43388164	C[NH+](C)CCNCc1ccc(c(c1)F)Cl	1
ZINC43464844	c1ccc(cc1)[C@@H]1CC(=C([O-])[C@H](C1)C(=O)C(F)(F)F)C(=O)C(F)(F)F	0
ZINC43466743	c1ccc(c(c1)NC(=O)NCc1ccc2c(c1)OCCO2)Cl	1
ZINC43518807	COc1ccccc1OCC(=O)NC[C@@H](c1ccccc1)OC	0
ZINC43621377	CN(C)c1cc(cc[nH+]1)CNC(=O)Nc1ccn(n1)c1ccccc1	0
ZINC43632831	c1c(onc1C(=O)NCC[C@@H]1C[C@@H]2C[C@H]1C=C2)CN1CCOCC1	0
ZINC43688529	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)c1ccc(nc1)n1ccnc1	1
ZINC43712456	CCC[C@H](c1ccccc1)NC(=O)Nc1cc[nH+]cc1	0
ZINC43736348	C1CC[C@]23[C@H]4CCC[C@H]([C@@H]4[NH3+])C[C@@]2(C1)O3	0
ZINC43762676	C[C@@]1(C[C@@H](C[C@H](O1)Sc1ccccc1)OCc1ccccc1)C=C	0
ZINC43787607	CC(C)[C@@H](c1ccccc1)NC(=O)CCC(=O)N1CCOCC1	0
ZINC43804405	CCOC(=O)c1nnnn1[C@@H](C)c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC43804512	CCNC(=O)c1cc(cc(n1)C(=O)OCc1ccccc1)C(F)(F)F	0
ZINC43828635	C[C@@H](C(=O)Nc1cccc2c1CCCC2)NC(=O)OC(C)(C)C	0
ZINC43864745	CCc1ccc(cc1)[C@H](C(C)C)NC(=O)N1CCOC[C@@H]1C	0
ZINC43917418	Cc1cccc(c1)CNC(=O)Nc1ccc(cc1)C(=O)NC1CC1	1
ZINC43936897	C[C@H](C(=O)N[C@@H](c1ccccc1)C(=O)N)NC(=O)OC(C)(C)C	0
ZINC43976389	c1ccc(cc1)NC(=O)NCC1CCN(CC1)c1cccc[nH+]1	0
ZINC44033706	c1ccc(c(c1)c1ccc(s1)/C=C/C(=O)N)Cl	1
ZINC44075598	Cc1cc(n(n1)Cc1ccccc1)NC(=O)NCCNC(=O)C	0
ZINC44075966	Cc1cc(n(n1)Cc1ccccc1)NC(=O)NCCOC	0
ZINC44085423	c1ccc(cc1)Cn1c(cnc1SCC(=O)N)c1ccccc1	1
ZINC44105839	CCC(=O)Nc1cccc(c1)NC(=O)NCCSc1ccc(cc1)Cl	1
ZINC44121448	c1cc(ncc1N)C1CCCCC1	1
ZINC44123544	c1cc(c(cc1Cl)NC(=O)c1csc(n1)c1cnccn1)[N+](=O)[O-]	1
ZINC44149615	c1ccc(c(c1)c1ccc(s1)/C=C/C(=O)OCC(=O)N)Cl	0
ZINC44189024	Cc1cnc(s1)NC(=O)[C@H](C(C)C)N1C(=O)c2ccccc2C1=O	1
ZINC44195710	CCOC(=O)C[C@H](c1ccc(cc1)[N+](=O)[O-])N	0
ZINC44200643	CCOC(=O)c1ccc(o1)c1ccccc1	0
ZINC44249932	CCCCN(C)C(=O)[C@H](c1ccccc1)NC(=O)c1ccccc1	0
ZINC44301494	C[C@@H](c1ccccc1)NC(=O)Nc1ccc(cc1)OCCOC	0
ZINC44339632	CCOC(=O)[C@@H](C[C@H](C)c1ccccc1)N	0
ZINC44342127	CCOC(=O)[C@H](CC1CCN(CC1)C(=O)OCc1ccccc1)N	0
ZINC44357783	CCOC(=O)[C@@H](Cc1cnn(c1C)C)N	0
ZINC44406238	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)COC1CCCC1	0
ZINC44406241	c1ccc(cc1)[C@H](C(=O)N)NC(=O)COC1CCCC1	0
ZINC44441078	Cc1c(c(=O)[nH]c(=O)[nH]1)CC(=O)Nc1ccc(cc1)OC	1
ZINC44452589	c1ccc(cc1)/C=C/C(=O)Nc1c(c2c(s1)CCC2)C(=O)NC(=O)N	1
ZINC44468895	c1cc(c(cc1Cl)[C@H](C[NH3+])N)N	1
ZINC44469486	CN(C)c1ccc(c(c1)Cl)[C@H](C[NH3+])[NH3+]	1
ZINC44470248	c1ccc(c(c1)[C@H](C[NH3+])N)N1CCOCC1	0
ZINC44476118	CCOCCc1ccc(c(c1)[C@H](C[NH3+])N)OC	0
ZINC44480011	C[C@@H]1CCCC[N@H+]1CCC[NH2+]C1CCC1	1
ZINC44516658	c1cc(cnc1)CCCOC(=O)c1ccc(cc1)C(=O)N	0
ZINC44532463	c1ccc(cc1)C(=O)Nc1ccnn1Cc1cccc(c1)Br	0
ZINC44547796	c1ccc(cc1)n1c(nn(c1=O)CN1CCOCC1)c1ccccn1	0
ZINC44548063	c1ccc(cc1)/C=C/C=N/[NH+]=C(/c1cnccn1)\N	1
ZINC44549724	c1ccc(c(c1)COc1cncc(n1)N)Cl	1
ZINC44549865	Cc1ccc2c(c1)nc(c(n2)N)OCc1ccccc1	1
ZINC44550469	c1ccc(cc1)Oc1c(ncc(n1)Br)N	1
ZINC44551336	CCOC(=O)N/[NH+]=C(/c1cncc(n1)C)\N	0
ZINC44551895	C1CN(CCC21OCCO2)C(=S)NN	0
ZINC44583764	C[NH+](C)CCOc1cc(c(cc1Br)OCC[NH+](C)C)Br	1
ZINC44610604	C[C@@H](c1ccc(cc1)S(=O)(=O)C)NC(=O)CC(F)(F)F	1
ZINC44639587	Cc1c(c(on1)C)CS(=O)(=O)[C@@H](C)C(=O)Nc1ccccc1C(C)C	1
ZINC44647044	c1ccc(cc1)c1nc(cs1)C(=O)N1CCC[C@H]1C(=O)N	1
ZINC44688058	CN(CC(=O)NCc1ccc(cc1)NC(=O)N)C(=O)c1ccccc1	1
ZINC44717579	c1ccc(cc1)CCOC(=O)c1ccc(cc1)C(=O)N	0
ZINC44720885	c1ccc2c(c1)c(c(s2)C(=O)NC[C@@H]1CCS(=O)(=O)C1)Cl	1
ZINC44721137	c1ccc(cc1)n1cc(cn1)/C=C/C(=O)NC[C@@H]1CCS(=O)(=O)C1	0
ZINC44723269	c1ccc2c(c1)CCC[C@@H]2OC(=O)c1ccc(cc1)C(=O)N	0
ZINC44761836	Cc1ccccc1CCNS(=O)(=O)c1cc(n(c1)C)C(=O)N	1
ZINC44787393	CCOC(=O)c1c2c3c(c4ccccc4c2oc1N)O[C@H](C3(C)C)O	0
ZINC44790875	Cc1cc(c(n1NC(=O)c1ccccc1)C)c1csc(n1)NC(=[NH2+])N	1
ZINC44836370	CCOc1cccc(c1O)CNc1cc(cc(c1)OC)OC	1
ZINC44872915	Cc1ccc(cc1)c1nc(on1)CCC(=O)Nc1c(nn(c1C)C)C	1
ZINC44898731	CC(C)C[N@@H+](CC(=O)N)CC(=O)N(C)C1(CCCCC1)C#N	1
ZINC44912266	C[C@@H]1COCCN1C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC44912278	C[C@H]1COCCN1C(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC44933861	CC(C)OC(=O)c1ccc(cc1)Oc1c(cc(cn1)[N+](=O)[O-])C(=O)N	0
ZINC44943311	C[C@@H](CN1CCOCC1)NC(=O)c1c(nccn1)N	0
ZINC44952335	c1ccc(cc1)C1(CC1)CNC(=O)[C@H]1CCCC[C@@H]1C(F)(F)F	0
ZINC44954743	COc1ccc(cc1)COCC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC44955185	Cc1ccsc1CNC(=O)N[C@@H](C)C[NH+]1CCOCC1	0
ZINC44967476	Cc1csc(n1)CNC(=O)N[C@@H]1CC[N@@H+]2[C@@H]1CCCC2	1
ZINC44967785	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCNC(=O)N(C)Cc1cnn(c1)C	0
ZINC44972353	CN(CCCCc1ccccc1)C(=O)Nc1nncs1	0
ZINC44975068	c1ccc(cc1)COC1CCN(CC1)c1cncc(n1)n1cccn1	0
ZINC44988676	CO[C@@H](CN1C(=O)[C@@H](NC1=S)CCSC)c1ccccc1	0
ZINC45004548	COCC[N@@H+]1CCC[C@H]1c1ccc(c(c1)OC)OC	0
ZINC45007923	c1ccc(cc1)CNC(=S)n1c2ccccc2[nH]c1=S	0
ZINC45009980	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)SC[C@@H]1CCCCO1	0
ZINC45026075	c1c(nc(nc1Cl)N)N1CCc2c(sc(c2C#N)N)C1	1
ZINC45035822	Cc1cc(cc(c1C)NC(=O)CCCOC)S(=O)(=O)N	0
ZINC45092734	CCCN(CC#N)Cc1ccccc1OC	1
ZINC45110723	c1cc(ccc1NC(=O)/C(=C/c1cc(sc1)Br)/C#N)S(=O)(=O)N	1
ZINC45153364	CN(CCc1ccccc1)C(=O)N[C@H](c1ccccc1)c1ccco1	0
ZINC45159720	C[C@H](c1ccccc1)OCCCNC(=O)N1CCC2(CC1)OCCO2	0
ZINC45161201	CC(C)Oc1ccc(cc1)CNC(=O)NCCCOC[C@@H]1CCCO1	0
ZINC45165171	CCNC(=O)c1c(nn(c1Cl)c1ccccc1)C	0
ZINC45171809	CCn1c(c(c(n1)C)[C@H](C)[NH2+]CCSc1ccccc1)C	0
ZINC45243243	C[C@H](c1cccc(c1)Cl)N(C)C(=O)CNC(=O)COc1ccccc1	0
ZINC45280061	Cc1ccc(c(c1)F)NC(=O)[C@@H]1CC(=O)N(C1)CCOC	0
ZINC45299523	COc1cccc2c1oc(c2)/C=C\1/C(=O)NC(=S)S1	1
ZINC45325741	Cc1nc(cs1)CNC(=O)N1CCN(CC1)c1ccccc1	0
ZINC45389993	CCN(Cc1cccc(c1)C)C(=O)c1ccc(cc1)COC	0
ZINC45419859	CCOC(=O)[C@@H](C[N@H+](C)CC1CC1)N	0
ZINC45430438	C[C@H](C(=O)N1CC[N@H+](CC1)C(C)C)NC(=O)OC(C)(C)C	0
ZINC45444864	C[C@@H]1CN([C@@H](CO1)C)C(=O)CCNC(=O)c1ccc(cc1)C(C)(C)C	0
ZINC45482032	c1cnccc1NC(=O)NCCC(=O)N1CCOCC1	0
ZINC45483110	C[C@@H]([C@@H]1CCCO1)NC(=O)NC[C@@H](C(C)C)Nc1ccccc1	0
ZINC45486642	CC(C)[C@@H](CNC(=O)N(C)CCc1ccccc1)N1CCOCC1	0
ZINC45564799	C[N@H+](CC(=O)NCCc1[nH]c2ccccc2n1)[C@@H]1CCS(=O)(=O)C1	1
ZINC45578610	Cc1ccccc1OCCN(C)C(=O)NC[C@@H](c1ccccc1)OC	0
ZINC45643629	CCOCCNC(=O)NCCc1ccc(s1)S(=O)(=O)N	0
ZINC45671960	Cc1ccc(s1)C(=O)N(CCOC)Cc1ccccc1	0
ZINC45712751	C[C@@H]1CN(C[C@@H](O1)C)CCNS(=O)(=O)c1c(n(c[nH+]1)C)Cl	0
ZINC45723150	CC(C)(C)CCNC(=O)Nc1ccccc1CC(=O)N	1
ZINC45742311	C[C@H](c1ccccc1)OCCCNS(=O)(=O)N(C)C	0
ZINC45742325	C[C@@H](c1ccccc1)OCCCNS(=O)(=O)C	0
ZINC45745418	C[C@H](CNS(=O)(=O)C)N(C)c1ccccc1	0
ZINC45787537	c1ccc(cc1)[C@@H]1CCN1C(=O)c1ccc(nc1)N1CCOCC1	0
ZINC45827530	CCCCCC(=O)NCc1ccccc1Cl	1
ZINC45919821	c1ccc2cc(ccc2c1)C1=N[C@H](SC1)N	1
ZINC45920212	COc1cc2c(c(c1)Br)oc(n2)c1ccc(cc1Cl)N	1
ZINC45938032	c1ccc(cc1)C(=O)Nc1ccc(cc1C(F)(F)F)N1CCOCC1	0
ZINC45944379	CCOCCCNC(=O)[C@@H]1CCN(CC1)[C@H](C)C(=O)OC	0
ZINC45947122	CCc1cc(nc([nH+]1)c1ccccc1)N1CCC(CC1)C(=O)[O-]	0
ZINC45948357	c1cnc(nc1N1CCCC1)n1cc(nc1)C(=O)[O-]	1
ZINC45951091	Cc1nc(cc(n1)N1CCC[NH2+]CC1)c1ccccc1	0
ZINC45952086	CC(C)Sc1nnc(o1)CSc1[nH]c(=O)cc(n1)N	1
ZINC45954256	c1ccc2c(c1)nc(s2)NC(=O)Cc1ccc(cc1)n1cnnn1	1
ZINC45956933	COC(=O)c1c[nH]c(nc1=O)c1cnccn1	0
ZINC46034440	C[C@@H](CNS(=O)(=O)c1cc(n(c1)C)C(=O)N)N(C)c1ccccc1	1
ZINC46054966	C[C@@H](C(=O)N)[N@@H+]1Cc2ccccc2[C@@H](C1)c1ccccc1	1
ZINC46057376	COCCN1CCN(CC1)CC(=O)N[C@@H]1CCCCNC1=O	0
ZINC46060678	C[N@H+](CC(=O)N(CCC(=O)N)Cc1ccccc1)C1CC1	1
ZINC46075412	Cc1cccc(c1)/C=C\C(=O)Nc1ccccc1CC(=O)N	1
ZINC46075730	c1ccc(c(c1)CC(=O)N)NC(=O)CCSc1ccc(cc1)F	1
ZINC46081898	CCOC(=O)[C@H]1CCCN(C1)C(=O)CCCc1nc2ccccc2s1	0
ZINC46107480	C[C@H](C(=O)N)S(=O)(=O)Cc1ccccc1	1
ZINC46110639	c1ccc(cc1)CCS(=O)(=O)Cc1cccc(c1)C(=O)N	1
ZINC46163723	C[C@@H]1CCc2c(sc(n2)NC(=O)CC[C@@H]2CCCO2)C1	0
ZINC46342172	C[C@H](CNC(=O)Nc1cccnc1)N(C)c1ccccc1	0
ZINC46390845	c1ccc(cc1)Cc1nc(cs1)CC(=O)OCC(=O)N	0
ZINC46445793	COC(=O)CCC(=O)N[C@H]1CCCc2c1cnn2Cc1ccccc1	0
ZINC46455302	c1cc(cc(c1)Cl)c1cc([nH]n1)C(=O)N	1
ZINC46456048	c1ccc(cc1)[C@H](C(=O)N)NC(=O)c1cc([nH]n1)c1cccc(c1)Cl	1
ZINC46482857	c1ccc(cc1)c1ncc(s1)C(=O)N1CCO[C@H]2[C@H]1CCCC2	0
ZINC46544299	CCOC(=O)NNC(=O)[C@H]1CCCc2c1cccc2	0
ZINC46562951	c1c(cc(cc1F)Br)C(=O)OCc1nc(nc(n1)N)N	0
ZINC46578701	CC[C@H](CNC(=O)[C@H](C(C)C)NC(=O)N)[N@@H+]1CCc2ccccc2C1	1
ZINC46600840	COCC[N@H+](Cc1ccco1)CC(=O)N	0
ZINC46667442	CCOc1ccc(cc1Cl)NC(=O)c1ccc2c(c1)NC(=O)CS2	1
ZINC46668602	CCOc1ccc(cc1Cl)NC(=O)C[C@H]1c2ccccc2C(=O)O1	0
ZINC46700796	c1ccc(cc1)Cn1cc(cn1)CNC(=O)CCc1ccsc1	0
ZINC46753363	CCC(C)(C)NC(=O)CCCc1ccccc1	0
ZINC46834218	CCOC(=O)c1cc2cc(ccc2s1)N[C@@H](c1ccccc1)C(=O)N	0
ZINC46856542	CN(C1CCCCC1)S(=O)(=O)N1CC[NH+](CC1)CC=C	1
ZINC46869799	C[C@H]1CCCN(C1)C(=O)[C@@H](C)NC(=O)c1ccccc1	0
ZINC46886174	c1ccc(cc1)CCNC(=O)NCCNc1ccc(cn1)C(F)(F)F	0
ZINC46913955	CSc1c(c([nH]n1)N)c1nc(no1)c1ccccc1	1
ZINC46941726	CCCOCc1ccccc1CNC(=O)N1CC[C@H](C1)C(=O)N	0
ZINC46965183	CCn1cnnc1CNC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC46973148	C[C@@H]([C@H]1CCCO1)NC(=O)NNC(=O)Cc1c[nH]c2c1cccc2	0
ZINC46973224	CCCc1cc(n[nH]1)C(=O)NCCCC(=O)N	1
ZINC46979205	CN(CC(=O)N)C(=O)CCc1cccc(c1)Cl	1
ZINC46979995	C[C@@H](C(=O)N(C)CC(=O)N)Oc1ccccc1	1
ZINC47035885	Cc1cc(n(n1)CC(=O)NNC(=O)N[C@@H]1CCC[C@@H](C1)C)C	1
ZINC47087725	c1ccc(cc1)COC1CCN(CC1)c1c(cc(cn1)C(=O)N)Cl	0
ZINC47095148	c1ccc(cc1)[C@@H](C1CCCCC1)NC(=O)N1CCC[C@@H](C1)O	0
ZINC47133781	CCOCCCn1cnc2c(c1=O)c(c(s2)C(=O)OCC)C	0
ZINC47136095	c1ccc(cc1)CN(c1cccc[nH+]1)[C@@H]1c2ccccc2C(=O)O1	0
ZINC47137131	CCOC(=O)Cn1c(=O)c(c(cn1)N1CCC(CC1)C(=O)N)Cl	0
ZINC47145811	CCC(=O)NCc1nc2cccnc2n1Cc1cccc(c1)OC	1
ZINC47157669	CCOC(=O)c1cnc2c(c1Nc1nncs1)ccc(n2)C	0
ZINC47217461	c1cc(ccc1C(=O)N1CCO[C@H]2[C@H]1CCCC2)S(=O)(=O)NC1CC1	0
ZINC47236125	c1cc(c(c(c1)Cl)CC(=O)N(CC(=O)N)C1CCCC1)F	1
ZINC47255215	Cn1cc[nH+]c1[C@H](c1ccccc1)Nc1c(cc(cn1)C(=O)N)Cl	1
ZINC47255839	c1c(cnc(c1Cl)N1CCC2(CC1)OCCO2)C(=O)N	0
ZINC47283948	COc1ccc(c(c1OC)OC)CN[C@@H](c1ccccc1)C(=O)N	1
ZINC47327186	Cc1cccc(c1)/C=C/C(=O)Nc1ccccc1n1cnnn1	1
ZINC47339170	Cc1ccc(cc1)/C=C/C(=O)Nc1nc(cs1)CC(=O)OC	0
ZINC47409723	C[C@@H](c1ccccc1)NC(=O)c1cnns1	0
ZINC47412801	CCN(Cc1ccc2c(c1)OCO2)C(=O)Cc1ccc(nc1)C	1
ZINC47467184	c1ccc(cc1)n1ncc(n1)C(=O)OCc1cccc(c1)C(=O)N	0
ZINC47467861	Cc1ccc(c(c1)C)OCCC(=O)OCc1cccc(c1)C(=O)N	0
ZINC47554508	c1ccc(cc1)c1ccc(cc1)CC(=O)NCCS(=O)(=O)N	1
ZINC47576686	COCCNC(=O)NC[C@@H]1CCN(C1)c1ccccc1	0
ZINC47577931	CCCCCNC(=O)NC[C@@H](c1ccco1)[NH+](C)C	1
ZINC47595687	CCCCNC(=O)NC[C@H](C)N1CCN(CC1)c1ccccc1	0
ZINC47618067	C[C@H](CNC(=O)NCC[NH+]1CCOCC1)N(C)c1ccccc1	0
ZINC47628697	CN(CC(=O)N)CC(=O)N[C@@H](c1ccc(cc1)F)c1cccs1	1
ZINC47628801	CN(CC(=O)N)CC(=O)N[C@@H](Cc1ccccc1)c1ccccc1	1
ZINC47640537	CCn1c(nnc1SCC(=O)N1CCC[C@H]1C(=O)N)c1cccs1	1
ZINC47655496	Cc1ccc(c(c1)C)S(=O)(=O)[C@H](C)C(=O)N[C@@H](C)c1ccccc1	0
ZINC47661831	C[C@H](C(=O)NCCC(C)C)S(=O)(=O)c1ccc(cc1)NC(=O)C	1
ZINC47686759	C[C@@H](CNC(=O)CNC(=O)N)N1CCc2c1cccc2	1
ZINC47756419	C[C@H]1C[C@H]1CNC(=O)Nc1cccc(c1)OCCOC	0
ZINC47762997	c1ccc(cc1)CC(=O)N1CCC[C@H](C1)C(=O)OCC(=O)N	0
ZINC47781258	C1COCCN1C(=O)Nc1nnc(s1)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC47823505	CCCCNC(=O)CO/N=C(\c1ccccc1)/N	1
ZINC47824394	C[C@@H](C(=O)Nc1cccc2c1CCCC2)NC(=O)N	1
ZINC47861043	Cc1ccc(cc1)c1c(sc(n1)C)CC(=O)N1CCC[C@@H]1C(=O)N	1
ZINC47930802	CCC[C@@H](c1ccccc1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC47930805	c1cc(ccc1C(=O)NCC1(CCOCC1)C(=O)N)OC(F)F	0
ZINC47930920	c1cc(cc(c1)OC(F)F)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC47932919	c1cc(ccc1NC(=O)c1ccc(o1)S(=O)(=O)N)F	1
ZINC47959188	c1ccc(cc1)[C@H](C(=O)N)NC(=O)CCS(=O)(=O)C1CCCC1	1
ZINC47997390	C[C@@H](c1ccc(cc1)Cl)OC[C@@H](CN1CCN(CC1)C(=O)COC)O	0
ZINC48025882	C[C@@H](c1ccccc1)NC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)CC(=O)N	1
ZINC48053240	Cn1cc(cn1)NC(=O)Nc1ccccc1Oc1ccccc1	0
ZINC48054786	Cc1cc(ccc1NC(=O)NCCCOCCc1ccccc1)F	0
ZINC48088439	Cc1ccc(s1)C(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC48088980	C[C@@H](c1ccccc1Cl)NC(=O)CNC(=O)N	1
ZINC48091708	C[C@@H](C(=O)N(CC(=O)OC)C(C)C)Oc1cccc(c1)F	0
ZINC48091990	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)N(CC(=O)OC)C(C)C	0
ZINC48096523	Cc1cc(cc(c1NC(=O)NCCCC(=O)N)Cl)Br	1
ZINC48228062	CCC(=O)Nc1cccc(c1)C(=O)N(C)[C@@H]1CCS(=O)(=O)C1	1
ZINC48247029	c1c(cc(c(c1C(=O)NCC1CC1)N)[N+](=O)[O-])F	1
ZINC48252225	Cc1cc(c(n1Cc1ccccc1)C)c1csc(n1)N=C(N)N	1
ZINC48261603	Cc1nc(no1)C1(CCCCC1)[NH2+]Cc1nnnn1c1ccccc1	0
ZINC48263637	c1ccc(cc1)OCCNC(=O)CN1C(=O)CC2(C1=O)CCCCC2	0
ZINC48265372	c1ccc(cc1)n1ncc(n1)COc1ccc(cc1C(=O)N)Cl	1
ZINC48274958	C[C@H](CNC(=O)C1=NN(C(=O)CC1)c1ccccc1)N1CCOCC1	0
ZINC48286550	COC1CCN(CC1)C(=O)NCc1ccccc1	0
ZINC48295085	COCC(=O)N1CCC(CC1)NC(=O)c1ccsc1	0
ZINC48312566	c1ccc2c(c1)c(=O)ccn2CC(=O)Nc1cccc(c1)NC(=O)N	1
ZINC48314812	CC(C)C[N@H+]1CCO[C@H](C1)CNC(=O)c1ccnc(c1)n1ccnc1	0
ZINC48342143	C[C@H](c1nc(no1)C(C)(C)C)n1nc(nn1)c1ccc(cc1)Br	1
ZINC48342740	c1ccc(cc1)Nc1nnc(s1)SCCOC(=O)NC(=O)N	0
ZINC48344011	C[N@H+](C[C@H](COCc1ccc(cc1)OC)O)[C@@H]1CCS(=O)(=O)C1	0
ZINC48345685	COc1ccc(cc1[N-]S(=O)(=O)c1c(cccc1Cl)Cl)C(=O)N	1
ZINC48347643	c1cc2c(cc1O)CN(CC2)C(=O)[C@@H]1COCCO1	0
ZINC48355496	c1ccc(cc1)c1nnc(o1)SCCOc1ccccc1[N+](=O)[O-]	0
ZINC48363970	c1ccc(cc1)C1(CCOCC1)CNC(=O)CSc1nc([nH]n1)N	0
ZINC48375553	c1ccc(cc1)[C@@H](CC(=O)N)NC(=O)c1ccccc1	1
ZINC48378848	c1ccc(cc1)CONC(=O)NCc1cnn(c1)c1ccccc1	0
ZINC48404567	CCCCn1c(c(c(=O)[nH]c1=O)N(C)CCCC#N)N	1
ZINC48417630	c1ccc2c(c1)cc(o2)C(=O)/C(=C/c1ccc(c(c1)Br)O)/C#N	1
ZINC48422888	Cc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/CCCOCCc1ccccc1	0
ZINC48435658	Cc1c(cn(n1)C)c1ccnc(n1)NCc1cnn(c1)C	1
ZINC48439147	c1cc(cnc1)NC(=O)c1cc(sc1)S(=O)(=O)N	1
ZINC48471914	Cc1ccc(c(c1)S(=O)(=O)/N=C(\[O-])/CSc1ccccc1F)C	1
ZINC48486694	CS(=O)(=O)/N=C(\[O-])/[C@@H]1CC(=O)N(C1)c1ccccc1Br	1
ZINC48529737	Cc1cccc(c1)OCCC/C(=N/S(=O)(=O)/C=C/c1ccccc1)/[O-]	0
ZINC48573616	CC[N@H+](Cc1cccc(c1)C)CC(=O)Nc1nncs1	1
ZINC48576609	CC[N@@H+](Cc1cccc(c1)Cl)CC(=O)Nc1nncs1	1
ZINC48578563	C[C@H](c1ccccc1)NC(=O)C(=O)Nc1ccccc1CC(=O)N	1
ZINC48584259	c1ccc(cc1)CNC(=O)C(=O)Nc1ccccc1CC(=O)N	1
ZINC48586289	Cc1c(cccc1NC(=O)C(=O)NCCc1ccccc1)C(=O)N	1
ZINC48602124	C[C@@H]1CC[C@H](CN1C(=O)CSC)C(=O)N	1
ZINC48624712	c1ccc(c(c1)CC(=O)N)NC(=O)C(=O)NCc1cccc(c1)Cl	1
ZINC48632245	C1CCC(C1)OC(=O)CN	0
ZINC48641158	Cc1cccc(c1)/N=C(/N)\SCCCOC	0
ZINC48674925	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]Cc1cc(cc(c1)Br)F	1
ZINC48698451	CC(C)(C)OC(=O)N[C@H](c1ccccc1)C(=S)N	0
ZINC48709363	c1ccc(cc1)[C@H](CNCc1ccc(cc1)C#N)N1CCOCC1	0
ZINC48710745	CC(C)c1c(c(n(n1)C)Cl)C[NH2+]Cc1cnn(c1)c1ccccc1	0
ZINC48732072	Cc1ccc(s1)[C@H](C)NC(=O)c1cc(ccc1Br)OC	1
ZINC48744870	C[C@@H](c1ccc(cc1)OCC(=O)NC1CC1)[NH2+]Cc1ccsc1	1
ZINC48745347	COc1ccc(cc1)Oc1cc(ccn1)CNCc1cccc(c1)F	1
ZINC48751375	C[C@@H](COc1ccc(cc1)F)NC(=O)c1ccccn1	1
ZINC48804606	CN(CC(=O)NC1CC1)c1cccc(c1[N+](=O)[O-])F	1
ZINC48810834	CN(CCOC)C(=O)c1ccccc1OCC(=O)N	0
ZINC48835276	Cc1ccccc1S[C@H](C)C(=O)NC(=O)NCC(C)C	1
ZINC48889388	c1cc(ccc1N1CC[C@H](C1=O)C(=O)N)Cl	1
ZINC48890382	c1ccc(cc1)[C@H](C(=O)N)NC(=O)c1cnn[nH]1	1
ZINC48890758	CCN(C1CC1)C(=O)c1c(c(n[nH]1)C)Br	1
ZINC48893137	Cc1cc(no1)[C@@H]1CCCN1c1cncc(n1)Cl	1
ZINC48905022	CCS(=O)(=O)NCCS(=O)(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC48911246	Cc1c(c([nH]n1)C(=O)N(C)[C@@H](C)c1ccccc1)Br	0
ZINC48920178	C[C@@H](c1ccccc1)[N@@H+]1CC[C@@H](C1)NC(=O)C(C)C	0
ZINC48924213	c1ccc(c(c1)NC(=O)CCN1CCOC1=O)Cl	0
ZINC48925344	c1cc(c(cc1F)F)OCC(=O)NCCCS(=O)(=O)N	1
ZINC48927187	c1cc2c(cc1Cl)CC[C@@H]2NC(=O)c1ccsc1	1
ZINC48927725	C[C@H](c1ccco1)NC(=O)[C@@H](C)NC(=O)N	1
ZINC48927865	C[C@H](C(=O)N[C@H]1CCc2c1cccc2)NC(=O)N	1
ZINC48934187	C[C@@H](c1ccc(cc1)Cl)N(C)C(=O)[C@H](C)NC(=O)N	1
ZINC48934398	C[C@@H](c1cc(ccc1F)F)NC(=O)[C@@H](C)NC(=O)N	1
ZINC48940044	C[C@H](C(=O)NCC(=O)Nc1ccc(cc1)Br)NC(=O)N	1
ZINC48941929	CCCOc1ccc(c(c1)C)NC(=O)[C@@H](C)NC(=O)N	1
ZINC48942388	C[C@H](C(=O)NC[C@H](c1ccccc1)OC)NC(=O)N	0
ZINC48943990	Cc1ccc(cc1F)C(=O)NCCC(=O)NCCOC	0
ZINC48949889	CNC(=O)NNC(=O)c1c(ccs1)c1ccccc1	0
ZINC48951221	CC(C)CCSCC(=O)NNC(=O)c1cccs1	1
ZINC48962330	c1cc(nc(c1)F)N[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC48967089	CC(C)CCSCC(=O)Nc1cccc(c1)C(=O)N	1
ZINC48978748	c1cc(cc(c1)OCC(=O)NC[C@H]1CCOC1)C(=O)N	0
ZINC48980052	CC[C@@H](c1cccc(c1)Cl)NC(=O)NCCCCN1CCOCC1	0
ZINC48982379	CC[C@H](C(C)C)NC(=O)NC1CCN(CC1)S(=O)(=O)C	1
ZINC48987403	Cc1cccc(c1C)N1C=C(S(=O)(=O)c2c1cc(cc2)Cl)C#N	1
ZINC48987533	Cc1nnc(n1N)S[C@@H](C)c1ccc(cc1)OC(F)F	1
ZINC48987927	CCCc1nc(no1)CSc1nnc(s1)SCC(=O)N	1
ZINC49002104	CC1(CN(c2cc(ccc2O1)N)C(=O)OC(C)(C)C)C	0
ZINC49006031	c1ccc(cc1)[C@H]1CC(=NO1)C(=O)OCC(=O)N	0
ZINC49006037	Cc1ccc(cc1)N1CC[C@@H](C1=O)C(=O)OCC(=O)N	0
ZINC49006041	c1ccc2c(c1)c(cn2CC#N)C(=O)OCC(=O)N	0
ZINC49014919	c1cc(cc(c1)NC(=O)N)C(=O)OCc1nccs1	0
ZINC49029752	CCOC(=O)CNc1c2cnn(c2nnn1)c1ccccc1	0
ZINC49030179	COCCCNC(=O)NCCS(=O)(=O)c1ccccc1	0
ZINC49068349	C[C@H](C(=O)N)[N@H+]1CC[C@@H](CC1)NC(=O)c1ccoc1	1
ZINC49079774	CN(C1CC1)C(=O)CS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC49091211	C[C@H]1CC[C@@H](CN1C(=O)Cc1ccc(cc1)Br)C(=O)N	1
ZINC49103330	Cc1ccccc1NC(=O)[C@H](C)S(=O)(=O)c1nccs1	1
ZINC49170697	CC(C)(C)c1nnc(o1)[C@H]1CCN(C1)Cc1nc2ccccc2n1C	1
ZINC49177270	C[C@@H]1CN(CC(O1)(C)C)[C@@H](c1ccccc1)C(=O)N	0
ZINC49215572	C[C@@H](C(=O)NNC(=O)C1CCCC1)n1cc[nH+]c1	1
ZINC49216842	CC[C@H]1CCc2c(sc(n2)NC(=O)CC(C)C)C1	1
ZINC49225152	CCOC(=O)[C@@H](C)NC(=O)c1ccc(cc1)C(=O)N	0
ZINC49227746	CN(CCOC)c1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC49236514	CN(CCc1ccccc1)[C@H](c1ccccc1)C(=O)N	1
ZINC49237033	Cc1ccc(s1)CNC(=O)CN(C)CC(=O)N	1
ZINC49270343	CN(CC(=O)N)C(=O)C(=O)Nc1ccc2c(c1)OCO2	1
ZINC49276362	C[C@H](C(=O)Nc1ccccc1NS(=O)(=O)C)OCC=C	0
ZINC49283898	C=C(CNC(=O)Nc1ccc(nc1)N1CCOCC1)Br	0
ZINC49288141	C[C@@H](C(=O)N[C@H](c1ccccc1)C(=O)N)OCC=C	0
ZINC49314924	CC(C)(c1ccccc1)NC(=O)CN1CCSC1=O	0
ZINC49317522	CN(C)C(=O)[C@@H](c1ccccc1)NC(=O)c1ccsc1	0
ZINC49322509	Cc1c(c(on1)C)CO/N=C(\CCc1ccccc1)/N	1
ZINC49333328	CN(CC(=O)NC(=O)N)c1c(cccc1F)F	1
ZINC49337229	CN(CCCOC)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC49342357	C[C@H](c1ccc(c(c1)Cl)F)NC(=O)[C@H]1CCOC1	0
ZINC49353039	CN(Cc1cccc(c1)C(=O)N)C(=O)c1ccccn1	1
ZINC49358944	Cc1cc(ccc1NC(=O)N(C)CCCOC)C(=O)N	0
ZINC49369707	CCCNC(=O)NC[C@H]1CCN(C1)c1ccc(cc1)Cl	1
ZINC49375928	CC(C)(C)OC(=O)NC(C)(C)C(=O)N	0
ZINC49377330	C1CO[C@H](CO1)C(=O)N(CCC#N)CCC#N	0
ZINC49379479	CCc1ccc(cc1S(=O)(=O)N)NC(=O)CCCOC	0
ZINC49391662	c1ccc(cc1)Nc1nc(nc(n1)N)[C@@H](C#N)C(=O)c1cccs1	1
ZINC49393288	c1ccc(cc1)Nc1nc(nc(n1)N)[C@@H](C#N)C(=O)C[C@H]1CCC=C1	1
ZINC49394348	c1cc(c(cc1Br)CS/C(=[NH+]/C[C@H]1CCCO1)/N)F	0
ZINC49397923	Cc1ccc(c(c1)[C@H](C)NC(=O)C[N@@H+](C)C(C)C)C	1
ZINC49417186	c1ccc(cc1)COC(=O)NCC(=O)OCC(=O)N	0
ZINC49417564	CCO[C@H](c1ccccc1)/C(=N/S(=O)(=O)C(C)C)/[O-]	0
ZINC49422601	c1cc(ncc1C(=O)NCC1CCC1)C(=O)N	1
ZINC49428412	C[C@H](C(=O)NC(C)(C)C)NC(=O)[C@@H]1CCS(=O)(=O)C1	1
ZINC49429963	CC[C@@H](C(=O)N[C@H](C)C(=O)NCc1ccco1)OCC	0
ZINC49431265	CC(C)(C)n1cc(cn1)NC(=O)c1cc(ccc1I)Br	1
ZINC49431944	C[C@@H](C(=O)NC1(CC1)c1ccc(c(c1)Cl)Cl)OCC=C	0
ZINC49441759	Cc1cc(nc(n1)N)N[C@@H](C)CN(C)c1ccccc1	1
ZINC49441984	c1cscc1[C@@H]1CCC[N@H+]1CCCC(=O)NC(=O)N	1
ZINC49443075	CCN(Cc1cnn(c1)C)S(=O)(=O)c1ccccc1Cl	1
ZINC49453229	c1cc2c(cc1N)c(c1c([nH+]2)CCCC1)N1CCOCC1	0
ZINC49455807	c1ccc(c(c1)N1CCN(CC1)c1ccc(cc1N)C(=O)[O-])Cl	1
ZINC49458226	CCOCCCCNC(=O)c1cc(c(s1)Br)S(=O)(=O)N	0
ZINC49458749	Cc1c(sc(n1)SCCC(=O)NC(=O)N)CC(=O)N	1
ZINC49460403	CC[C@@H](/C(=N/S(=O)(=O)c1ccccc1)/[O-])OC	0
ZINC49467680	COCCc1nc(cc(n1)Nc1ccccc1)N	0
ZINC49468133	COc1ccc(cc1OC)c1nc(cc(n1)Nc1ccccc1)N	1
ZINC49476565	Cc1c(c[nH]n1)NC(=O)CCCOc1ccccc1	0
ZINC49476922	C[C@@H](CC(=O)Nc1ccc(c(c1)S(=O)(=O)N)Cl)C1CC1	1
ZINC49477770	c1cc(cc(c1)Br)c1nnc(o1)CSc1nnc(s1)N	1
ZINC49478003	Cc1cc(nc(n1)SCC(=O)N[C@H](CC(=O)[O-])c1ccccc1)C	0
ZINC49486379	CCOC(=O)CNC(=O)c1ccc(cc1)S(=O)(=O)CC	0
ZINC49488496	C1CSC[C@]21CC(=O)N(C2=O)CCC(=O)N	1
ZINC49488813	Cc1c(sc(n1)S(=O)(=O)C[C@H]1CCOC1)CC(=O)N	0
ZINC49491743	C[N@H+](Cc1cccc(c1)OCC(=O)N)C1CC1	1
ZINC49492318	c1ccc(cc1)CN/C(=C(\C#N)/C(=O)CC[C@@H]1CCCO1)/[O-]	0
ZINC49493315	c1ccc(cc1)[C@H](C(=O)N)Sc1ccc(nn1)Cl	1
ZINC49494980	CCCN(C)C(=O)c1ccc(cc1)NC(=O)NC1CC1	1
ZINC49516331	c1cc(ccc1NC(=O)Nc1cc[nH]n1)S(=O)(=O)N	1
ZINC49517148	Cc1cc(nc(n1)SCc1nc(no1)CCC(C)C)N	1
ZINC49518930	CC[C@@H]1CN(CCO1)C(=O)NCCCS(=O)(=O)C	0
ZINC49562769	COc1ccc(cc1NC(=O)c1ccc(cc1)N)Br	1
ZINC49573375	CCOC(=O)C[N@H+](Cc1cn2ccccc2[nH+]1)C1CC1	0
ZINC49581783	C[C@@H](C(=O)OCc1ccc(cc1)F)NC(=O)/C=C/c1ccccc1	0
ZINC49587346	c1ccc(cc1)COC(=O)N1CCC(CC1)[NH2+]N	0
ZINC49649295	CC1(Cc2c(sc3c2c(N)[n+](cn3)Nc2ccccc2)CO1)C	0
ZINC49668180	CC(C)c1cc(O)n(n1)c1cccc(c1)F	1
ZINC49721927	CCC(CC)c1nn2C(=[NH2+])/C(=C\c3ccc(cc3)Cl)/C(=O)N=c2s1	1
ZINC49734302	CC(C)c1nc(on1)c1ccccc1OCC(=O)NC1CCCCC1	1
ZINC49782916	CCOC(=O)c1cnc(nc1N)SC/C=C/Cl	0
ZINC49795198	C[NH+](C)[C@H](Cc1ccccc1)CNC(=O)NNC(=O)c1ccccc1	0
ZINC49945358	CC(C)[C@@H](C(=O)N(C)Cc1cccnc1)NC(=O)c1ccccc1Cl	1
ZINC50053490	CC[N@H+](CCC(=O)OC)C[C@@H](c1ccccc1)O	0
ZINC50063500	CC(C)[N@@H+](C/C=C/c1ccccc1)CC(=O)OC	0
ZINC50079501	C[NH+]1CCN(CC1)C(=O)c1c(ccs1)c1ccccc1	0
ZINC50110273	c1cc(sc1)C[N@@H+]1CCC[C@@H](C1)CNC(=O)NC[C@@H]1CCCO1	0
ZINC50123536	CN(Cc1ccccc1)C(=O)C[C@H]1c2ccccc2C(=O)O1	0
ZINC50177262	Cc1ccc(c(c1)NC(=O)c1cc(c(o1)C)S(=O)(=O)N1CCCC1)O	1
ZINC50207910	CCC[C@H](c1ccccc1)OC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC50222886	CNS(=O)(=O)c1cccc(c1)/C(=N/C1=NC(=O)CN1)/[O-]	1
ZINC50269915	CN[C@H](C[NH3+])c1c(cccc1Cl)Cl	1
ZINC50343524	C[C@@H](c1ccsc1)[NH2+]CC(OC)OC	0
ZINC50367125	CC(C)c1ncc(c(n1)C(=O)NC[C@H]1CCC[N@H+](C1)C)Cl	1
ZINC50377389	CC(=O)/[N+](=C/c1c([O-])c2ccccc2s1)/c1ccccc1OC	1
ZINC50516825	CCOC(=O)c1c(c([nH]c1C)C(=O)CO/N=C(/c1ccsc1)\N)C	0
ZINC50536194	c1ccc(cc1)COCCCC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC50585144	c1ccc(cc1)COCCCC(=O)Nc1cnn(c1)C[C@@H]1CCCO1	0
ZINC50587445	c1ccc(cc1)COCCCC(=O)NCc1cccc(c1)NC(=O)N	0
ZINC50607426	Cc1c(c(n(n1)C)N1CC[NH2+]CC1)N	1
ZINC50634378	c1ccc(cc1)[C@H](C(=O)N[C@H]1CCCNC1=O)Oc1ccc(cc1)Br	0
ZINC50704320	C[N@@H+]1CC[C@H](C1)CNC(=O)c1ccc(c(c1)[N+](=O)[O-])N	1
ZINC50810140	c1ccc(cc1)C[N@H+]1CCC[C@@H]1C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50842306	c1ccc2c(c1)cccc2N/C(=C(\C#N)/C(=O)c1ccco1)/[O-]	1
ZINC50845608	c1ccc(cc1)[C@H](C(=O)N1CCO[C@@H](C1)C(=O)N)Oc1ccccc1	0
ZINC50848980	c1cc(c(cc1CCC(=O)N1CCO[C@H](C1)C(=O)N)F)F	0
ZINC50852320	Cc1ccc(cc1)c1nnc([S-])n1CC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50854153	Cc1c([nH+]c(o1)c1ccccc1)CC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50857431	CC(C)[C@H](C(=O)N1CCO[C@H](C1)C(=O)N)NC(=O)Cc1ccccc1	0
ZINC50857457	c1ccc(cc1)C(=O)c1ccccc1C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50859149	CC(C)CCC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50925896	c1ccc(cc1)[C@@H]1CC(=O)N1CN1CCO[C@@H](C1)C(=O)N	0
ZINC51102466	C[C@@H](c1ccc(c(c1)Cl)Cl)N1CCO[C@@H](C1)C(=O)N	0
ZINC51103163	c1cc(c(c(c1)Cl)Cl)CCNC(=O)CN1CCO[C@@H](C1)C(=O)N	0
ZINC51106012	Cc1c(oc(c1C#N)NC(=O)CN1CCO[C@@H](C1)C(=O)N)C	0
ZINC51106374	c1ccc(cc1)c1ccc(cc1)NC(=O)CN1CCO[C@@H](C1)C(=O)N	0
ZINC51106514	C[C@@H](C(=O)Nc1ccccc1C#N)N1CCO[C@@H](C1)C(=O)N	0
ZINC51130731	CC(C)C[C@H](c1ccccc1)NC(=O)CN1CCO[C@@H](C1)C(=O)N	0
ZINC51131778	c1cc(ccc1CN1CCO[C@@H](C1)C(=O)N)C#N	0
ZINC51137748	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)N[C@@H](Cc1ccccc1)C(=O)N)C	1
ZINC51160454	CCCCOc1ccc(cc1)c1nnc(o1)C[N@H+]1CCO[C@H](C1)C	0
ZINC51160802	c1ccc(cc1)COCCCCNS(=O)(=O)c1cccs1	0
ZINC51164277	Cc1c(c(c(c(c1C)C)S(=O)(=O)N1CCO[C@H](C1)C(=O)N)C)C	0
ZINC51185768	c1ccc(cc1)CCOCCC[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC51186387	c1ccc(cc1)Cn1ccc(n1)NC(=O)CN1CCC(CC1)C(=O)N	1
ZINC51186437	CC(C)OCc1ccc(cc1)CNC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC51187247	CCOC(=O)C1=C(N=C([N-][C@H]1c1ccccc1)SCCC(=O)N)C	0
ZINC51187659	c1ccc(cc1)Cn1cc(cn1)C[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC51237421	c1ccc(cc1)CNC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51261002	c1ccc(cc1)CCOCCC[N@@H+]1CCNC(=O)C1	0
ZINC51311209	c1ccc(cc1)[C@@H](CN1CCOCC1)NC(=O)NCc1cscn1	0
ZINC51333595	c1ccc(cc1)COCCCCNC(=O)N1CCC(CC1)C(=O)N	0
ZINC51357332	Cc1cccc(c1)N(C)C(=O)COC(=O)c1ccc(c(c1)F)C	0
ZINC51378953	c1cnc2nc(cn2c1)C(=O)N1CCC[C@H]1c1ccc(cc1)F	1
ZINC51407692	c1ccc2c(c1)nc(o2)N1CCN(CC1)[C@H]1CCS(=O)(=O)C1	1
ZINC51411303	CC(C)Oc1ccc(cn1)C(=O)NCc1[nH]c(c[nH+]1)c1ccccc1	0
ZINC51453271	c1ccc(cc1)CCOCCCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC51476988	CC(C)[N@H+](Cc1csc(n1)Cc1ccccc1)CC(=O)N	1
ZINC51497090	C[C@@H](C(=O)N)OC(=O)c1ccc(c(c1)c1ccccc1)OC	0
ZINC51497092	C[C@H](C(=O)N)OC(=O)c1ccc(c(c1)c1ccccc1)OC	0
ZINC51502630	c1ccc(cc1)CCOCCCN1CC[NH+](CC1)CC(=O)N	0
ZINC51504063	C[C@H](C(=O)N)OC(=O)CCCOCc1ccccc1	0
ZINC51533733	c1ccc(cc1)c1csc(n1)[C@@H](C#N)C(=O)c1ccc(s1)Br	0
ZINC51581913	C[C@H](C(=O)N(C)c1ccccc1)N1CCO[C@@H](C1)C(=O)N	0
ZINC51582639	c1cc(cc(c1)F)NC(=O)NCc1cscn1	1
ZINC51584139	CCCCNC(=O)[C@H]1CCCN(C1)C(=O)Nc1ccc(cc1F)C	1
ZINC51612946	c1cc(ccc1NC(=O)N1CCO[C@H](C1)C(=O)N)OC1CCCC1	0
ZINC51643902	c1ccc(cc1)COCCCCN/C(=N/c1nnc(s1)C(F)F)/[O-]	0
ZINC51675282	C[C@@H](c1ccccc1)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51675401	C[C@H](CCc1ccccc1)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51676337	C[C@@H](c1ccccc1Cl)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51679154	c1ccc(cc1)[C@@H](c1ccco1)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51681201	c1ccc(cc1)C1(CC1)CNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51686529	CCC(CC)[C@@H](c1ccccc1)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51713582	C[C@@H](CC(C)(C)c1ccccc1)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51714513	CC[N@@H+](C)Cc1cccc(c1)CNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51714601	c1cc(sc1)C[N@H+]1CC[C@@H](CC1)CNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51734077	C[C@H]1CCN([C@@H](C1)C)S(=O)(=O)c1cccc(c1)C#N	1
ZINC51898604	COC(=O)Nc1ccc(cc1)OC(=O)C1(CCC1)c1cccc(c1)F	0
ZINC51901766	C[C@H](c1cccs1)OC(=O)c1ccc(c(c1)OC)OCC(=O)N	0
ZINC51920629	CN(C)C(=O)CN(CCOC)Cc1nnc(o1)c1ccco1	0
ZINC51922259	CN(C)C(=O)C[N@@H+](CCOC)CC(=O)Nc1cccc(c1)Cl	0
ZINC51943958	c1ccc(cc1)C1([C@H]2C[NH2+]CCN2C(=O)O1)c1ccccc1	0
ZINC51991833	COc1ccc(cc1C(=O)N[C@@H]1CCCC[C@@H]1O)[N+](=O)[O-]	1
ZINC52036674	CS(=O)(=O)N[C@H]1CCCN(C1)c1nc2ccccc2o1	1
ZINC52047027	c1ccc(cc1)NC(=[NH2+])NCCC[NH+]1CCOCC1	0
ZINC52087458	CCC[C@@H]1CCC[N@H+](CC1)Cn1c(=S)n(c(n1)CCC(=O)N)C	1
ZINC52161781	Cc1ccccc1OCC[N@H+](C)[C@H](C)c1nnnn1c1ccccc1	0
ZINC52165490	C[C@@H](C(=O)N1CC[C@H](CC1)C(=O)N)N1CC[N@H+](CC1)CC1CC1	1
ZINC52393604	c1ccc2c(c1)c(nc(n2)c1ccncc1)N1CC[C@@H](C1)C(=O)N	1
ZINC52507633	COc1c(cc(cc1OC(=O)c1ccccc1)Cl)N	1
ZINC52533311	CCOc1cccc(c1)CNC(=O)CN1CCC2(CC1)OCCO2	0
ZINC52689309	COC(=O)[C@@H]1C[C@@H]2CCCC[C@@H]2[N@H+]1Cc1nnc(o1)c1ccccc1	0
ZINC52734192	c1ccc(cc1)COCc1ccnc(c1)N	0
ZINC52742741	c1ccc(cc1)SCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52743565	c1ccc(cc1)Cn1cc(cn1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52745401	CCCc1c(c([nH]c1C(=O)NCC1(CCOCC1)C(=O)N)C)C(=O)C	0
ZINC52796716	Cc1cc(n(n1)C)NC(=O)NNC(=O)Cc1c[nH]c2c1cccc2	1
ZINC52813628	Cc1cc(cnc1Oc1ccccc1)N	1
ZINC52819971	C[C@@H](c1nc(nc(n1)Nc1ccccc1)N)[N@@H+]1CC[C@H](CC1)CO	1
ZINC52830974	Cn1ccnc1[C@@H](c1ccccc1)NC(=O)C[N@@H+](C)CC(=O)N	1
ZINC52831131	CN(CC(=O)N)CC(=O)N(C)[C@H](c1ccccc1)c1ccc(cc1)F	1
ZINC52856926	CN(CC(=O)Nc1ccccc1C(=O)N)c1ccccc1	1
ZINC52869759	CCOC(=O)N[C@@H]1CCC[N@@H+](C1)[C@@H](c1ccccc1)C(=O)N	0
ZINC52869761	CCOC(=O)N[C@H]1CCCN(C1)[C@@H](c1ccccc1)C(=O)N	0
ZINC52960672	COCCOCCCC(=O)NCc1ccc(cc1)C(=O)N	0
ZINC52962590	Cc1cc(n(n1)c1ccccc1F)NC(=O)C[N@@H+]1CC[C@@H](C1)C(=O)N	1
ZINC52973810	Cn1c(=O)ccc(n1)C(=O)N[C@@H](CC(=O)OC)c1ccc(cc1)Br	0
ZINC52983994	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)C(=O)N1CCN(CC1)CC(=O)N	0
ZINC53006028	CN(C)C(=O)CN(C)C(=O)[C@H]1CCCO[C@@H]1c1ccccc1	0
ZINC53056311	CCS(=O)(=O)CC(=O)Nc1cccc(c1)OC(F)F	1
ZINC53148510	CCS(=O)(=O)CC(=O)NC[C@]1(CCC[C@H](C1)C)[NH+](C)C	1
ZINC53172310	CC[N@H+]1CCC[C@H]1CN[C@@H](C)COC	0
ZINC53189962	C[C@@H](Cc1ccccc1F)NC(=O)[C@@H](C)NC(=O)Nc1ccccc1	0
ZINC53216467	c1ccc(cc1)N(CCC(=O)N)C(=O)CSc1ccccc1	1
ZINC53223547	CC(C)[C@H](CNC(=O)c1cc(cs1)C(=O)N)N1CCOCC1	0
ZINC53234222	CC(C)C[C@H](CNC(=O)c1cc(cs1)C(=O)N)N1CCOCC1	0
ZINC53281593	CCS(=O)(=O)N1CCC(CC1)C(=O)Nc1cc(c(c(c1)Cl)N)Cl	1
ZINC53285524	C[C@@H]1CCCC[N@H+]1CCCNC(=O)c1cc(on1)c1ccccc1	0
ZINC53331305	CC(C)N(Cc1ccccc1)C(=O)c1cc(cs1)C(=O)N	1
ZINC53337016	c1ccc(cc1)CN(CCC(=O)N)C(=O)c1cc2ccccc2[nH]1	1
ZINC53344994	CCCCN(C)CC[NH2+][C@H](C)COC	0
ZINC53373168	Cc1c(c(n(n1)c1ccccc1)C)CC(=O)N1CCO[C@@H]2[C@@H]1CCC2	0
ZINC53394560	C[C@H](C(=O)N)NC(=O)[C@H](C(C)C)NC(=O)c1ccc(cc1)Cl	1
ZINC53396480	C[C@H](C(=O)N)NC(=O)[C@H](C(C)C)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	1
ZINC53396596	Cc1c(c(no1)c1ccccc1)C(=O)N[C@@H](C)C(=O)N	1
ZINC53396797	C[C@H](C(=O)N)NC(=O)c1ccccc1NC(=O)c1ccccc1	1
ZINC53417013	C[C@H]1CCCC[C@H]1N(C)C(=O)CSc1nnc(n1C)c1ccccc1	0
ZINC53421600	c1ccc(cc1)[C@H](CNC(=O)c1cc(cs1)C(=O)N)N1CCOCC1	0
ZINC53484149	CC(C)[C@H](CNC(=O)c1cc(cs1)C(=O)N)c1ccccc1	1
ZINC53492981	c1ccc(cc1)[C@@H](c1ccccn1)NC(=O)N1CC[C@@H](CC1)C(=O)N	1
ZINC53494885	c1ccc(cc1)c1cc(n[nH]1)C(=O)NCc1[nH]c2ccccc2n1	0
ZINC53514544	COc1ccc(cc1OCC(=O)N)NC(=O)c1ccc2c(c1)[nH]cc2	1
ZINC53548972	c1ccc(cc1)C1(CCC1)NC(=O)CSc1ncc(c(n1)N)C#N	1
ZINC53611727	Cc1c(c2ccccc2[nH]1)[C@H]1CC[N@@H+](CC1)Cc1nc(on1)C(C)C	1
ZINC53612506	c1ccc(cc1)CN(CC#N)CC(=O)N1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC53617914	CC(=O)N1CCC(CC1)NC(=O)CN[C@H](c1ccccc1)C(C)(C)C	0
ZINC53642958	C[C@H]1C[C@@H]1c1ccc(o1)CN(C)C(=O)c1cccc(c1)S(=O)(=O)N	1
ZINC53648445	CC[NH2+]C[C@@H]1CCCN1Cc1ccccc1	0
ZINC53701131	Cc1c(sc(n1)c1ccccc1)[C@H](C)NS(=O)(=O)C	0
ZINC53731871	CCOC(=O)[C@@H]1CCCN(C1)C(=O)CCOC	0
ZINC53732173	COCCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC53754135	c1ccc(c(c1)C(=O)NCc1ccncc1)NC(=O)c1ccsc1	1
ZINC53780194	C[C@H](c1cccc(c1)C(F)(F)F)[NH2+]Cc1ccc(cc1)C(=O)N	1
ZINC53782641	c1ccc(cc1)[C@@H](CN1CCOCC1)NCc1ccc(cc1)C(=O)N	0
ZINC53782643	c1ccc(cc1)[C@H](C[NH+]1CCOCC1)NCc1ccc(cc1)C(=O)N	0
ZINC53890752	Cc1ccc(c(c1)O[C@H](C)C(=O)N1CC[C@@H](CC1)CC(=O)N)Cl	1
ZINC53891937	c1ccc(cc1)c1ccc(cc1)C(=O)N1CC[C@H](C1)C(=O)N	1
ZINC53892344	c1ccc(cc1)C(c1ccccc1)OCC(=O)N1CC[C@H](C1)C(=O)N	0
ZINC53921810	c1ccc(cc1)C1(CCC1)C(=O)OCc1[nH]c2ccccc2n1	0
ZINC53945579	Cn1cnnc1Sc1ccc(cc1)NC(=O)CSc1ccccc1	0
ZINC53953322	Cc1ccc(c(n1)C)C(=O)OCC(=O)N1c2ccccc2C[C@H]1C	0
ZINC53994099	CCOC(=O)c1c(nn(c1N)c1ccccc1)c1ccc(cc1)C	0
ZINC53994475	c1ccc(cc1)COC(=O)NCCN1C(=O)[C@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	0
ZINC53999752	Cc1ccc(nc1)NC(=O)c1c(nn(c1C)c1ccc(cc1)Br)C	1
ZINC54085396	C[C@H](c1ccncc1)N(C)C(=O)c1ccc(nc1)Oc1ccccc1	0
ZINC54104331	Cc1cc(nc(n1)N)N1CC[NH+](CC1)Cc1ccco1	1
ZINC54123652	c1ccc(cc1)CCOCCCNc1c(cc(cn1)C(=O)N)Cl	0
ZINC54141536	C[C@H](c1ccc(cc1)S(=O)(=O)NC)NC(=O)CCc1ccc(s1)Cl	1
ZINC54170249	COCCCOc1ccccc1NC(=O)CCc1ccccc1	0
ZINC54174767	CC[N@H+](CCc1[nH]c(=O)c2ccccc2n1)Cc1ccccc1C	1
ZINC54228202	CC(C)[C@@]1(C(=O)N(C(=O)N1)Cc1cccc2c1nccc2)C	1
ZINC54248396	C[C@@H](C(=O)N(C)c1ccccc1)Oc1ccc(cc1)NC(=O)OC	0
ZINC54257260	CCC(=O)N(Cc1ccc(cc1)c1ccccc1)CC(=O)N	1
ZINC54265669	C[N@@H+](CCNC(=O)[C@H](CCSC)NC(=O)N)Cc1ccccc1	1
ZINC54325235	CC(C)COC1CCN(CC1)Cc1nc2ccccc2c(n1)N	0
ZINC54354383	Cc1ccc(n1c1ccsc1C(=O)Nc1ccc(cc1)C(=O)N)C	1
ZINC54359853	CCOCCC/[NH+]=C(\N)/SCc1cccc2c1nccc2	0
ZINC54363397	COc1ccc(cc1S(=O)(=O)NC(CO)(CO)CO)Br	1
ZINC54385295	c1ccc(cc1)N1CCC(CC1)NC(=O)Nc1cccc(c1)C(=O)N	1
ZINC54459862	c1cnc(nc1)Cn1ccc(n1)N	1
ZINC54543171	c1ccc(cc1)c1ccc2c(c1)C(=O)C(=O)N2CN1CCSCC1	0
ZINC54563972	Cc1ccc(cc1)[C@H](CC(=O)OC1CCCC1)NC(=O)C	0
ZINC54566682	COCCn1cnn(c1=S)C[N@@H+]1CCC[C@H]1c1cccc(c1)Br	0
ZINC54583171	CCOc1ccc(cc1OCC)[C@H](C)[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC54583382	c1ccc(cc1)[C@H](C(=O)N)OC(=O)/C=C/c1c(nc2n1cccc2)Cl	0
ZINC54583665	c1ccc(cc1)[C@@H](C(=O)N)[N@@H+]1CC[C@H](CC1)C(=O)N1CCOCC1	0
ZINC54609179	c1ccc(cc1)[C@@H](C(=O)N)NCCCn1cnc2c1cccc2	1
ZINC54619449	C[C@H](Cc1ccccc1F)NC(=O)NCc1ccc(cc1)C(=O)N	1
ZINC54692541	CC(=O)NCc1ccc(cc1)C(=O)N[C@H](c1ccccc1)C(=O)N	1
ZINC54700157	c1cc(sc1)c1nc([nH]n1)c1ccc(cc1)N	1
ZINC54703666	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)Cn1c2ccccc2c(=O)cn1	1
ZINC54703742	COc1cc(ccc1OCC(=O)N[C@H](c1ccccc1)C(=O)N)C#N	1
ZINC54847368	C[C@@H](c1ccccc1)NC(=O)c1ccccc1S[C@@H](C)C(=O)OC	0
ZINC54965453	COC(=O)[C@H](CCCCNC(=O)OCc1ccccc1)N	0
ZINC54967349	c1ccc(cc1)COC(=O)N1CC[C@H]([C@H](C1)N)F	0
ZINC54967527	CCOC(=O)[C@@H]([C@H](c1ccccc1)[NH3+])N	0
ZINC54979044	c1ccc(cc1)C(=O)OC[C@@H]1[C@H]([C@@H]([C@@H](O1)n1c(=O)nc(cn1)N)O)O	0
ZINC54980354	C[C@@H](C(=O)NCc1ccccc1)Nc1ccc(cc1F)[N+](=O)[O-]	0
ZINC54991469	COC(=O)c1cccc(c1)C[N@H+]1CCC[C@@H]1C(=O)NCC(F)(F)F	0
ZINC54991804	c1cc2cccnc2c(c1)CN1CCC[C@@H]1C(=O)NCC(F)(F)F	1
ZINC55024405	C[N@H+](CCc1ccc(cc1)F)CC(=O)N1CCc2c(ccs2)C1	1
ZINC55062056	C[C@H](COC)/[NH+]=C(\N)/SCc1cccc(c1)C(=O)Nc1ccccc1	0
ZINC55062109	C[C@@H](COC)/[NH+]=C(\N)/SCc1csc(n1)Cc1ccccc1	0
ZINC55062110	C[C@H](COC)/[NH+]=C(\N)/SCc1csc(n1)Cc1ccccc1	0
ZINC55089181	Cc1ccccc1CN(CC=C)C(=O)[C@@H](c1ccccc1)N	1
ZINC55104862	c1ccc(cc1)[n+]1c(c(cc(c1N)C(=O)N)Cl)C(=O)[O-]	1
ZINC55111776	CC1=NN([C@](C1)(c1ccccc1)O)C(=N)N	1
ZINC55113076	C[C@@H](CCc1ccccc1)NC(=O)c1cc(ccc1O)NC(=O)C	0
ZINC55131537	CCOC(=O)CNc1ccccc1C(=O)N[C@H]1CC=CC[C@H]1C(=O)N	0
ZINC55154526	C[C@@H](C(=O)Nc1ccccc1C#N)Nc1ccccc1OCC(C)C	1
ZINC55155502	Cc1ccc(c(c1)OC)N[C@H](C)C(=O)NC(=O)NC(C)(C)C	1
ZINC55167221	Cc1cn2c(nc1=[NH2+])O[C@@H]1[C@H]2O[C@@H]([C@H]1O)CO	0
ZINC55171861	c1ccc(cc1)C[NH2+]Cc1cccc(c1)NC(=O)c1ccncc1	0
ZINC55176898	c1ccc(cc1)NC(=O)c1csc(n1)N	1
ZINC55182287	C[C@@H](c1ccccc1)N1C(=O)/C(=C\c2ccccn2)/SC1=S	0
ZINC55211088	CCOC(=O)[C@@H](C(=O)C(=O)/C=C(\[O-])/c1ccc(cc1)F)C(=O)N	0
ZINC55213473	CC(C)Oc1ccccc1CS(=O)(=O)CC(=O)Nc1ccccc1	0
ZINC55236647	CC(C)(C(=O)OC)NS(=O)(=O)c1ccc2c(c1)CCCC(=O)N2	0
ZINC55243711	CCOc1ccc(cc1)[C@@H]1[C@]2([C@@]1([C@@]1(N=C2N)OCCS1)C#N)C#N	0
ZINC55257956	c1ccc(cc1)NC(=O)CN1CC[NH+](CC1)CCCC#N	0
ZINC55265538	C[C@@H](CNS(=O)(=O)c1ccc2c(c1)OCCCO2)C[NH+]1CCCC1	1
ZINC55269894	Cc1c(c2ccccc2n1CC(=O)N)CNC[C@@H](c1cccs1)OC	0
ZINC55271866	Cc1cc([nH]n1)C(=O)N1[C@@H](CC=C[C@H]1c1ccccc1)CC=C	0
ZINC55320669	CCc1nc(cs1)CC(=O)Nc1ccc(cc1)CC[NH+]1CCOCC1	0
ZINC55340949	c1ccc(cc1)NC(=O)Nc1ccc(cc1)CC[NH+]1CCOCC1	0
ZINC55343131	CC(C)(C)OC(=O)[C@H](Cc1ccccc1)N	0
ZINC55346359	C[C@@H](C(=O)NCc1ccccc1)NC(=O)CCCCNC(=O)N	1
ZINC55384604	Cc1ccc(c(c1)O)C(=O)N(Cc1ccsc1)C[C@@H]1CCCO1	0
ZINC55410592	c1ccc(cc1)c1nc(sn1)NC(=O)COC1CCCCC1	0
ZINC55430321	CCC[C@@H]1CC[C@@H](CC1)NC(=O)CNC(=O)c1ccccc1	0
ZINC55471145	c1cc(ccc1OCC(=O)NCCOCCO)F	0
ZINC55479816	CCCCn1c(=O)ccc(n1)C(=O)NC[C@H]1CCC[C@H](C1)C	1
ZINC55484716	C[C@H]1CCC[C@@H](C1)CNC(=O)[C@@H](C)S(=O)(=O)C(C)C	1
ZINC55486284	C[C@H]1CCC[C@@H](C1)CNC(=O)CS(=O)(=O)CC(C)C	1
ZINC55576000	C[C@H](C(=O)NCCn1cc[nH+]c1)N(c1ccccc1)S(=O)(=O)C	0
ZINC55585201	Cc1ccc(cc1S(=O)(=O)[N-]c1ccc(c(c1)Cl)C(=O)N)F	1
ZINC55605865	CCN([C@@H](C)c1cc2ccccc2o1)C(=O)[C@H]1CCS(=O)(=O)C1	1
ZINC55639003	CC[C@@H](C)Oc1ccc(cc1)NC(=O)[C@H](C)NC(=O)c1ccccc1	0
ZINC55639813	CC[C@H](C)Oc1ccc(cc1)NC(=O)c1ccccc1SCC(=O)N	1
ZINC55648875	Cc1ccc(c(c1)OCCOC)[N-]S(=O)(=O)/C=C/c1ccccc1	0
ZINC55669321	c1ccc(cc1)c1nnc(o1)CCC(=O)N1CCN(CC1)CC1CC1	0
ZINC55718826	C[NH+](C)[C@H](CNC(=O)[C@H]1Cc2ccccc2C(=O)O1)C1CC1	0
ZINC55759295	Cc1ccc(c(c1C)O)C(=O)N1CCCN(CC1)c1nc(cs1)C	1
ZINC55770365	CCCOc1ccc(cc1Cl)NC(=O)[C@@H]1CCCN1C(=O)C	1
ZINC55778403	c1ccc(cc1)OCC(=O)N1CCC[C@H]1c1ccccc1Cl	0
ZINC55839229	Cc1c(cccc1NCC(=O)NCCOc1ccccc1)C(=O)N	1
ZINC55849207	Cc1ccc(cc1NC(=O)CNc1ccccc1COC)C(=O)OC	0
ZINC55867350	Cn1c(=O)ccc(n1)C(=O)N[C@@H](CC(F)(F)F)c1ccccc1	0
ZINC55942023	c1ccc(cc1)CCNS(=O)(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC55980335	C[C@@H](c1ccccc1)OCCCNC(=O)[C@H](C)NC(=O)N	0
ZINC56017216	C[C@@H]1CC[C@H](CN1C(=O)c1cnc(s1)c1ccccc1)C(=O)N	1
ZINC56102027	Cc1ccc(cc1C)S(=O)(=O)NCc1ccc(cc1)N1CCSCC1	1
ZINC56124498	c1ccc(cc1)CCOCCCNS(=O)(=O)N1CCCCC1	0
ZINC56144197	c1ccc(cc1)[C@H](C(=O)N)[NH2+]C1CCN(CC1)C(=O)C1CCCCC1	1
ZINC56148577	c1ccc(cc1)CN(C[C@@H]1CCCO1)C(=O)c1cn2ccccc2n1	0
ZINC56150191	c1ccc(cc1)CN(C[C@@H]1CCCO1)C(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC56153654	Cc1ccc(cc1)NC(=O)[C@H](c1ccccc1)[NH2+]CCCC(=O)N	1
ZINC56154539	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]Cc1ccc(cc1)OC[C@@H]1CCCO1	0
ZINC56154540	c1ccc(cc1)[C@H](C(=O)N)NCc1ccc(cc1)OC[C@@H]1CCCO1	0
ZINC56162081	COC(=O)Nc1ccc(cc1)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC56162082	COC(=O)Nc1ccc(cc1)C[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC56162321	CC[C@@H](C)NC(=O)c1ccc(cc1)C[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC56171652	CC(C)OCc1cccc(c1)C[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC56184685	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]CCOc1ccc(cc1)C(F)(F)F	1
ZINC56194226	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)N1CCO[C@@H]2[C@@H]1CCC2)C(=O)N	0
ZINC56197752	c1ccc(cc1)[C@H](C(=O)N)[NH2+]Cc1cccc(c1)OC[C@H]1CCCO1	0
ZINC56201786	C[C@H](C(=O)NCc1ccccc1)NCc1cccc(c1OC)OC	0
ZINC56202436	COc1ccc(c(c1)OC)C[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC56202968	CCOCCCNC(=O)[C@@H](C)Nc1ccc(c(c1)F)N1CCCC1	0
ZINC56203306	c1ccc(cc1)CCOCCC[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC56205331	CNC(=O)COc1ccc(cc1)CN[C@H](c1ccccc1)C(=O)N	1
ZINC56209116	c1ccc(cc1)NC(=O)C(=O)N[C@@H]1CCOc2c1cc(cc2)Br	0
ZINC56215910	c1ccc(cc1)[C@H](C(=O)N)Nc1ccc(cc1)CCN1CCOCC1	0
ZINC56231669	CC(C)[C@@H](C(=O)OCC(=O)N)Oc1ccc(cc1)Br	0
ZINC56232159	Cc1ccc(cc1NC(=O)C)C(=O)OCC#Cc1ccccc1	0
ZINC56249489	CCC[C@@H]1CC[C@@H](CC1)NC(=O)[C@H]1CCCN1C(=O)C(C)C	1
ZINC56260305	C[C@@H](C(=O)N)SCc1csc(n1)COc1ccc(cc1)Cl	1
ZINC56284059	CCCCNC(=O)[C@H]1CCN(CC1)[C@@H](C)c1cc(ccc1F)F	1
ZINC56310391	COc1cccc(c1)[C@H]1CCCN1C(=O)c1ccc(o1)S(=O)(=O)N	1
ZINC56329468	c1cc(c(cc1C(=O)N)NC(=O)C[C@H]1CCCO1)N1CCCCC1	0
ZINC56412844	c1ccc(cc1)[C@@H](C(=O)N1CC[C@@H](C1)C(=O)N)OCC(F)(F)F	0
ZINC56455100	CC(C)N(Cc1ccccc1)C(=O)C[C@@H](c1cccs1)NC(=O)N	1
ZINC56469159	Cc1cc(c2c(=O)[nH]n(c2n1)C)C(=O)NC[C@H](c1ccccc1)OC	0
ZINC56473610	Cc1cc(ccc1NC(=O)[C@H](C)NC(=O)N)Sc1ccccc1	1
ZINC56489524	c1cc2c(cc1[C@H](C1CC1)NC(=O)N1CC[C@@H](C1)C(=O)N)OCCO2	1
ZINC56540458	Cc1csc(n1)NC(=O)N1CCCN(CC1)C(=O)c1ccsc1	1
ZINC56643935	C[C@@H]1CCC[C@H](C1)CNC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC56693674	CNC(=O)c1ccc(cc1Cl)NC(=O)N(C)Cc1ccccc1O	1
ZINC56705568	CN(C)C(=O)[C@@H]1[C@H]([C@@H](C(=NC1=S)N)C#N)c1ccccc1	1
ZINC56783656	Cc1cc(c(o1)C)C(=O)N1CCN(CC1)C(=O)N[C@@H]1CC[C@H](CC1)C	1
ZINC56829240	c1ccc(cc1)CC[C@@H]1CCCN1C(=O)NCC(=O)N1CCCC1	0
ZINC56863038	CC(C)COCCC(=O)NCCS(=O)(=O)N	0
ZINC56884187	CC[C@@H](C)NC(=O)CCNC(=O)NCc1cc(no1)c1ccccc1	0
ZINC56894810	c1ccc(cc1)CN1CCN[C@@H](C1)c1cccc(c1)Br	0
ZINC56919698	c1ccc(cc1)c1cc(no1)C1(CC1)C(=O)N	1
ZINC56924635	Cc1cc(nc(n1)Nc1nc(cs1)C(=O)N)C	1
ZINC56938473	Cc1c(c(n(n1)c1ccccn1)C)N1CCN(CC1)Cc1ccsc1	1
ZINC56962333	CCOCCNC(=O)NCC1(CCOCC1)c1cc(ccc1OC)C	0
ZINC56971153	CCOCCOCC(=O)NC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC56981926	c1ccc(cc1)[C@H](C(=O)NCCCC(=O)N)OCC(F)(F)F	0
ZINC56983466	CC(C)C[N@H+]1CCCC[C@@H]1C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC57006191	CCCS(=O)(=O)NCc1ccccc1COCc1ccccc1	0
ZINC57011285	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC57024414	C[C@@H](C(=O)Nc1cccc(c1)Cl)N1CCN(CC1)c1ccccc1O	1
ZINC57114535	C#CC[N@H+]1CCCC[C@@H]1C(=O)NC[C@@H]1CCN(C1)c1ccccc1	0
ZINC57136900	c1ccc(cc1)C[N@@H+]1CCC[C@@H]1C(=O)N1CC[C@@H](CC1)C(=O)N	1
ZINC57160346	Cc1ccc(cc1C)C(=O)NC[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC57197434	c1cc(ccc1[C@@H]([C@@H]1CCCO1)NC(=O)N1CC[C@H](CC1)C(=O)N)F	0
ZINC57217003	c1cc(ccc1C1(CCOCC1)C(=O)N1CC[C@H](C1)C(=O)N)Cl	0
ZINC57279158	CC[C@@H](c1ccccc1)Nc1c2c(nc(n1)N)n(c(n2)C)C	1
ZINC57288513	CC[NH+](CC)[C@H](CNC(=O)[C@H](C)NC(=O)N)c1ccccc1	1
ZINC57329035	Cc1ccc(cc1)Nc1nc2nc(c(c(n2n1)[O-])C)C	1
ZINC57329183	CCCc1cc(n2c(n1)nc(n2)N1CCCC1)NN	1
ZINC57331461	COCc1cc(nc(n1)Nc1ccccc1)NN	0
ZINC57331563	Cc1cccc(c1)N1CCN(CC1)CC(=O)N[C@@H](C)c1ccccc1	0
ZINC57331648	COCCNc1[nH+]ccc(n1)NN	0
ZINC57332721	COc1cccc(c1)NC(=O)c1ccccc1NC(=O)[C@@H]1CCCO1	0
ZINC57340029	COc1cc(c(c(c1)N)OC)C(=O)OC	0
ZINC57340451	Cc1ccc(cc1N)NC(=O)c1ccc(c(c1)Cl)OC	1
ZINC57342456	c1c(nc([nH]c1=O)NCC[NH+]1CCOCC1)C(F)(F)F	0
ZINC57342743	C[C@@H](c1cccnc1)Nc1nc(cc(=O)[nH]1)C(F)(F)F	1
ZINC57344656	COCc1ccccc1NC(=O)C1(CCOCC1)c1cccc(c1)F	0
ZINC57344838	Cc1c2c(ncn(c2=O)Nc2ccc(cc2F)F)sc1C(=O)[O-]	1
ZINC57351222	Cc1ccc(cc1c1ccc(o1)C(=O)OC)N	0
ZINC57369614	CC1=NS[NH+]=C(N1N)CC(=O)Nc1ccc(cc1)C(=O)OC	0
ZINC57379270	C[C@@H](C(=O)N1CCN(CC1)C)SCc1ncc(o1)c1ccc(cc1)Cl	1
ZINC57401105	c1ccc(cc1)COCCC(=O)Nc1ccccc1N1CCCCC1	0
ZINC57444875	C[C@@H](CC(=O)NC1CCN(CC1)C(=O)OC)c1ccccc1	0
ZINC57445737	COC(=O)N1CCC(CC1)NC(=O)C[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC57447721	c1ccc(cc1)COCCC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC57456627	Cc1cc([nH]n1)C(=O)N(CCCCOC)Cc1ccccc1	0
ZINC57512266	Cc1ccsc1C(=O)N(Cc1ccc(cc1)N(C)C)C[C@@H]1CCCO1	0
ZINC57522293	CC[C@@H](C)[C@H](C(=O)OCC(=O)N)NC(=O)c1ccccc1	0
ZINC57529537	CC(C)[C@@H](c1ccc(cc1)Cl)N[C@H](c1ccccc1)C(=O)NC1CC1	0
ZINC57530263	CCOCCSc1nnc(n1c1ccccc1)C[NH+]1CCCC1	0
ZINC57530788	C1CCC(CC1)NC(=O)N1CCN(CC1)C1CCSCC1	1
ZINC57572568	COC(=O)CC(=O)N1CC[NH+](CC1)Cc1ccccc1	0
ZINC57598349	CC(C)OCC[NH+]1CCN(CC1)CCOc1ccccc1	0
ZINC57674884	Cc1ccc(cc1NC(=O)C(=O)NOCc1ccccc1)C#N	0
ZINC57746911	c1ccc(cc1)C1=NO[C@H](CN1)CSc1nc2ncccn2n1	0
ZINC57752093	COc1ccc(cc1)CCNC(=[NH2+])NC[C@@H]1COc2ccccc2O1	1
ZINC57842704	C[C@H](c1cccc(c1)S(=O)(=O)N)[N@@H+](C)CC(=O)NC1CCCC1	1
ZINC57850154	COc1ccc(cc1)CNC(=O)CN1CCNC(=O)C1	1
ZINC57858571	c1ccc(cc1)CCC/C(=N/OCC(=O)N1CCOCC1)/N	0
ZINC57858583	COc1cccc(c1)NC(=O)CO/N=C(\CCCc1ccccc1)/N	1
ZINC57871512	COc1ccc(cc1)[C@H]1CCC[N@@H+]1Cc1nccn1CC(F)(F)F	1
ZINC57942916	CCc1c(nc(s1)N1CCOCC1)c1ccccc1	0
ZINC57945324	C[C@@H](c1ccc(cc1)S(=O)(=O)N)[N@H+](C)C[C@@H](COc1ccccc1)O	1
ZINC57948447	C[C@@H]1Cc2ccccc2N1C[C@@H](COCc1ccccc1)O	0
ZINC57951142	CC(C)[N@@H+](C[C@H](COCc1ccc(cc1)Cl)O)CC(=O)N	0
ZINC57993724	CN(CCOc1ccccc1)C[C@@H]1CCCO1	0
ZINC58009345	CCOC(=O)C[C@H](c1ccccc1)NS(=O)(=O)c1cccnc1	0
ZINC58012568	c1ccc(cc1)[C@@H](C(=O)NC1CCCC1)N1CCCCC1	0
ZINC58041603	CCOc1c(cc(cn1)n1ccnc1)N	1
ZINC58058210	CCN(Cc1ccccc1Cl)C(=O)Nc1cccc(c1)COC	0
ZINC58060437	CCN(CC)[C@@H](C[NH2+][C@@H]1CS(=O)(=O)C[C@@H]1O)c1ccccc1	0
ZINC58064798	c1ccc(cc1)c1cc(no1)COc1cccc(c1)C(=O)N	1
ZINC58099167	CC(C)COC(=O)N1CCC(CC1)C(=O)N	0
ZINC58101088	c1cc(c(cc1C(=O)NC1CCCC1)S(=O)(=O)N)Cl	1
ZINC58119445	C[C@@H](C(=O)NCc1ccccc1)N1C(=O)C2(CCCC2)NC1=O	0
ZINC58139609	C[C@](c1ccccc1)(C(=O)N)NS(=O)(=O)c1ccc2c(c1)CCCC2	1
ZINC58145387	Cc1ccc(c(c1)NC(=O)C[NH2+]C1(CCC1)c1ccccc1)C	0
ZINC58154673	Cc1ccccc1c1nc(on1)Cn1c(noc1=O)c1ccccn1	1
ZINC58156186	Cc1c(nc(o1)c1ccccc1)CCNC(=O)Nc1ccc(cc1)Cl	0
ZINC58158964	c1ccc2c(c1)c1nc(nn1cn2)SC[C@H](CO)O	1
ZINC58159245	C[C@H](C(=O)NC(=O)N)NCC1(CCOCC1)c1ccc2c(c1)OCO2	0
ZINC58159541	c1ccc(cc1)C[N@@H+]1CCN(CC1)CCN/C(=[NH+]\C[C@H]1CCCO1)/N	0
ZINC58165817	c1cc(ccc1n1c(nnc1SC[C@H]1CCCO1)CN1CCCC1)Cl	0
ZINC58167380	CC(=C[C@@H]1[C@H](C1(C)C)C(=O)NCCCn1c(=O)n2ccccc2n1)C	1
ZINC58167675	CCc1cc(c(cc1O)O)/C(=N\N)/Cc1nncn1c1ccccc1	1
ZINC58169046	CC(C)OCc1ccccc1CNS(=O)(=O)C	0
ZINC58173152	CC[C@](C)(CNc1ccc2nnc(n2n1)C)N1CCOCC1	0
ZINC58173903	CCc1c(sc(n1)NC(=O)CN(CC(=O)OCC)C(C)C)C	0
ZINC58174906	C[C@H]1CN(C[C@@H](O1)C)C[C@@H]1CCC[N@H+]1CC(=O)NCc1ccccc1	0
ZINC58178713	COCCN(CC(=O)N)S(=O)(=O)c1ccc(s1)Cl	0
ZINC58179567	c1cnc2n(c1=O)nc(s2)N1[C@H]2CCCC[C@@H]2C[C@@H]1C(=O)N	1
ZINC58181871	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)CNC(=O)Nc1ccccc1	0
ZINC58186001	c1ccc(cc1)C[C@H](C(=O)N)NC(=O)c1csc(n1)c1ccco1	1
ZINC58186178	c1cc(cc(c1)Br)[C@@H]1CN(CCO1)CCC(=O)NC(=O)N	0
ZINC58191956	CC(C)[C@H](C(=O)N)NS(=O)(=O)c1ccccc1F	1
ZINC58197267	c1cc(c(cc1NCc1cc(=O)n2ccsc2[nH+]1)C(F)(F)F)F	1
ZINC58197793	CCONC(=O)c1cccn(c1=O)Cc1cccc(c1)C	1
ZINC58197884	CCN1CCN(CC1)c1ccc(cc1F)C(=O)NCC=C	1
ZINC58202040	CC(C)(C)OC(=O)NC[C@@H]1CCCC[N@H+]1Cc1ccc(cc1)C(=O)N	0
ZINC58202196	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCNC(=O)[C@@H](c1ccccc1)n1cccn1	0
ZINC58215891	CCOc1ccccc1O[C@H]1CC[N@@H+](CC1)[C@H](C)C(=O)N	1
ZINC58215929	CCOC(=O)c1c(cn(n1)c1ccccc1)OCC(=O)NC	0
ZINC58217895	CCOC(=O)[C@H](c1cccc2c1cccc2)NCC(=O)NC(=O)N	0
ZINC58224929	CC(=O)[C@@H]1CC(=NN1c1ccccc1)C(=O)NCc1cc(cs1)Br	0
ZINC58226115	CO[C@@H](c1ccccc1)C(=O)NCC(=O)N[C@H]1CCS(=O)(=O)C1	0
ZINC58231247	Cc1ccc(cc1C(F)(F)F)S(=O)(=O)N[C@@H](C)C(=O)N	1
ZINC58245863	C[NH+]1CCCc2c1ccc(c2)CN/C(=[NH+]\CCOC)/N	0
ZINC58245871	COCCOc1ccc(cn1)C/[NH+]=C(\N)/Nc1ccccc1	0
ZINC58245955	CC(C)(C)OC(=O)N1CCN(CC1)[C@@H](c1ccccc1)C(=O)N	0
ZINC58245956	CC(C)(C)OC(=O)N1CCN(CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC58247692	CC(C)(C)OC(=O)N[C@H](Cc1ccccc1)C(=O)NCc1cc[nH]n1	0
ZINC58263768	c1ccc(cc1)[C@H](C(=O)N)[NH2+][C@@H]1CCCc2c1ccc(c2)OC(F)F	1
ZINC58265338	c1ccc(cc1)S(=O)(=O)CCC[N@H+]1CC[C@@H](CC1)c1cc[nH]n1	0
ZINC58281750	CC(=O)N1CCCN(CC1)S(=O)(=O)c1ccccc1OC(F)F	1
ZINC58294363	Cc1cc2n(n1)C[C@@H](CN2)C[NH2+]C[C@@H](c1ccccc1)OC	0
ZINC58294574	CC(C)(C)OC(=O)NC[C@@H]1CC[N@H+](CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC58296647	CCN(CC(=O)NC(=O)N)[C@@H]1CC[N@@H+](C1)[C@@H](C)c1ccccc1	1
ZINC58299801	c1ccc(cc1)[C@H]1[C@H](CCCO1)C[NH2+]C[C@@H]1CNc2ccnn2C1	0
ZINC58300114	c1cc2c(cc1CC(=O)Nc1ccnn1C[C@H]1CCOC1)CCO2	0
ZINC58304990	COCCN(C1CC1)S(=O)(=O)c1ccsc1C(=O)OC	0
ZINC58304991	CCOC(=O)C1(CCCCC1)NC(=O)COCc1ccccc1	0
ZINC58307591	c1ccc(cc1)NC(=[NH2+])NCC1(CCCCC1)N1CCOCC1	0
ZINC58311445	CC[C@H](c1ccccc1)Sc1nnc(n1CC(=O)N)c1cccs1	1
ZINC58314320	Cc1ccc2c(c1)[nH]cc2CCN[C@H](c1ccccc1)C(=O)N	1
ZINC58315260	c1cc(c(cc1C#N)F)N1CCC[C@@H](C1)C(=O)NC1CC1	1
ZINC58316555	C[C@H]1CN(CCN1C(=O)[C@@H]1CCCO1)c1ccc(cc1)C(=O)OC	0
ZINC58329579	c1ccc(cc1)n1c(c(nn1)C(=O)NCCS(=O)(=O)N)C1CC1	1
ZINC58332779	c1cc(cc(c1)F)c1nc(on1)[C@@H]1CCCN(C1)CC(=O)NC(=O)N	1
ZINC58334416	CCCC(=O)Nc1cccc(c1)CNC(=O)c1ccc(cc1)C(=O)N	1
ZINC58343484	Cc1cc(no1)CN1CC[NH+](CC1)Cc1nc(no1)c1ccccn1	1
ZINC58357001	c1cc(ccc1[C@@H]1CCCCN1CC(=O)NC(=O)N)C(F)(F)F	1
ZINC58369160	Cc1ccc(o1)[C@@H](C)NC(=O)Nc1ccc(cc1)c1[nH]nc(n1)C	1
ZINC58381484	CCCN1[C@@H](Nc2ccccc2C1=O)c1cn2ccccc2n1	1
ZINC58393073	C[C@@H](C[N@H+](CCC(=O)NC(=O)N)Cc1ccccc1)C(=O)OC	0
ZINC58404706	c1ccc(cc1)OC[C@@H](CN/C(=[NH+]\C[C@H]1CCCO1)/N)O	0
ZINC58405663	CCOCCO[C@H](C)C(=O)N[C@H](C)c1[nH]cc([nH+]1)c1ccccc1	0
ZINC58406326	C[C@@H](CCc1ccccc1)CC(=O)N(C)Cc1cccc(c1)C(=O)N	1
ZINC58406794	c1c(cn(c(=O)c1Cl)CCCCC(=O)N)C(F)(F)F	1
ZINC58407224	CC(C)COC(=O)N1CCCN(CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC58415092	Cc1c(c(n(n1)C)N(C)C)C[NH2+]Cc1ccc(cc1)OCC(=O)NC	1
ZINC58429949	CC(C)(C)OC(=O)C[N@@H+](CCc1ccccc1)CC(=O)NC(=O)N	0
ZINC58433697	Cc1c(oc(n1)c1cccc(c1)NC(=O)c1ccc(cn1)C(=O)N)C	1
ZINC58438329	CCCCc1nc(on1)CNc1ccc(c(c1)C(=O)N)F	1
ZINC58440884	CCN(C[C@@H](C)C(=O)N)C(=O)Nc1ccc(cc1)[N+](=O)[O-]	1
ZINC58450621	CC[C@@H](c1ccc(cc1)OC)NC(=O)Nc1cc(ccc1C)C(=O)N	1
ZINC58467256	C[C@H](CCc1ccccc1)NC(=O)NCCc1c[nH]c2c1cccc2	0
ZINC58481605	CCCCOC(=O)CSc1c2ccccc2nc(n1)c1ccco1	0
ZINC58607783	CCc1nc(on1)CS(=O)(=O)CC(=O)NCCc1ccccc1	0
ZINC58637696	c1ccc(cc1)CCOCC(=O)Nc1ccccc1SCC(=O)N	0
ZINC58641262	c1ccc(cc1)CCOCC(=O)Nc1c2ccccc2oc1C(=O)N	0
ZINC58691708	C[C@H](COC)NC(=O)CSCCCc1ccccc1	0
ZINC58714893	c1ccc(c(c1)C(=O)c1ccc(cc1)Cl)C(=O)Nc1nc[nH]n1	1
ZINC58782468	CC(C)(CNC(=O)[C@H]1CCC[N@H+](C1)Cc1ccccc1)[NH+](C)C	0
ZINC58806009	c1cc(c(c(c1)Cl)Cl)CCC(=O)OCCN1CCOC1=O	0
ZINC58815420	CCCC[C@]1(C(=O)N(C(=O)N1)CC)c1ccccc1	0
ZINC58817113	Cc1c(c(n(n1)CC(=O)OCCCc1ccccc1)C)[N+](=O)[O-]	0
ZINC58824118	CC[C@H](C)c1ccccc1N1C[C@@H](CC1=O)C(=O)OCC#C	0
ZINC58824450	c1cc(ccc1n1c(=O)c2c(ccs2)nc1NN)F	1
ZINC58825424	c1ccc(cc1)Oc1ccnc(n1)NN	1
ZINC58857984	c1ccc(cc1)C(c1ccccc1)(C(=O)OC[C@@H]1CCCO1)O	0
ZINC58876410	CCC[N@H+](Cc1ccccc1)Cc1ccc(o1)C(=O)OC	0
ZINC58903447	Cc1c2c(n(n1)c1ccccc1)OC(=C([C@@H]2c1ccco1)C(=O)N)N	1
ZINC58913769	c1ccc(cc1)/C=C/COC(=O)C1CCN(CC1)C(=O)N1CCCC1	0
ZINC58930091	CCOC(=O)CCCSc1nc(cs1)C	0
ZINC58948721	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc[nH]1)C(=O)N)N)C	0
ZINC58949112	CC1=C([C@H](C(=C(O1)N)C(=O)N)c1ccccc1[N+](=O)[O-])C(=O)C	0
ZINC58949156	CC1=C([C@@H](C(=C(O1)N)C(=O)N)c1ccc[nH]1)C(=O)C	0
ZINC58949497	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1)F)C(=O)N)C)N	0
ZINC58950073	COC(=O)C1=C(Oc2c(c(=O)[nH]c([O-])n2)[C@H]1c1ccccc1)N	0
ZINC58950535	Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccccc1)C(=O)OC)N	0
ZINC58950579	Cc1c2c([nH]n1)OC(=C([C@H]2c1ccc(cc1)C#N)C(=O)OC)N	0
ZINC58974609	CCN(Cc1ccccc1)C(=O)COC(=O)c1ccc(cc1)C=O	0
ZINC58983100	C[C@@H]1CN(C[C@@H](O1)C)C(=O)COC(c1ccccc1)c1ccccc1	0
ZINC59042119	COc1ccccc1CSc1nnc(n1N)c1ccccc1	1
ZINC59045327	c1ccc(cc1)COC(=O)CSc1nnc(n1N)c1ccc(cc1)Br	0
ZINC59045332	CC(C)COC(=O)CSc1nnc(n1N)c1ccc(cc1)Br	0
ZINC59046870	c1ccc(cc1)CCc1nnc(n1N)SCc1ccc(cc1)F	1
ZINC59113164	CCc1cccc(c1NC(=S)N[C@H](C)CCc1ccccc1)C	0
ZINC59114205	CC(C)CNC(=S)N(Cc1ccccc1)C(C)C	0
ZINC59115778	C[n+]1cccc(c1)/N=C(\[S-])/N(Cc1ccccc1)Cc1ccccc1	0
ZINC59134371	c1ccc(cc1)n1c(=S)sc(n1)SCCN1CCOCC1	0
ZINC59153750	c1ccc(cc1)CN1c2ccccc2/C(=N\n2c(=O)[nH][nH]c2=O)/C1=O	0
ZINC59158838	c1cc(ccc1/C=N/NC(=O)[C@@H]1CCCNC1=O)OCC(=O)N	1
ZINC59166373	COc1ccc(cc1)/C=N/NS(=O)(=O)Cc1ccccc1	0
ZINC59170861	Cc1ccc(c(c1)/[NH+]=c\1/c(cc2cc(ccc2o1)Cl)C(=S)N)C	1
ZINC59181592	C[C@@H](CN1CC[N@H+](CC1)C)OC(=O)/C=C/c1ccccc1	0
ZINC59188526	COc1cccc(c1)c1nnc(o1)SCCC(=O)N1CCOCC1	0
ZINC59211213	CN(C1CCCCC1)C(=O)CSc1ncnn1c1ccccc1	0
ZINC59227293	Cc1cccc(c1)N1C[C@H](CC1=O)C(=O)Nc1cccc(c1C)Cl	1
ZINC59266121	c1ccc(cc1)c1nnc(n1N)SCCC(=O)Nc1cccc(c1)Br	1
ZINC59292443	c1cc(ccc1CC(=O)NCCc1c[nH]c2c1cc(cc2)Cl)Br	1
ZINC59293771	c1ccc(cc1)[C@H]1C(=C(N2C(=O)[C@@H](SC2=C1C#N)CC(=O)[O-])N)C#N	1
ZINC59303538	c1ccc(cc1)C/[NH+]=C/c1cc(c(o1)N1CCOCC1)Br	0
ZINC59319938	c1cc(cc(c1)N)/C=C/C(=O)OCC(=O)c1ccco1	0
ZINC59342791	CCOC(=O)C(=O)Nc1nnc(s1)CS(=O)(=O)c1ccccc1	0
ZINC59366357	CCOCN/C(=N\[N+](=O)[O-])/N	0
ZINC59367188	CCOC(=O)c1ccc(c(c1)C)S(=O)(=O)N	0
ZINC59367701	c1ccc(cc1)[C@@H]1[C@]([C@]1(C#N)C(=O)N)(C#N)C(=O)N	1
ZINC59367707	COC(=O)C1=C(OC2=NC(=O)NC(=O)[C@H]2[C@@H]1c1ccccc1)N	0
ZINC59367708	COC(=O)C1=C(OC2=NC(=O)NC(=O)[C@@H]2[C@H]1c1ccccc1)N	0
ZINC59367709	COC(=O)C1=C(OC2=NC(=O)NC(=O)[C@H]2[C@H]1c1ccccc1)N	0
ZINC59371213	CCOC(=O)c1cc2c(c(sc2nc1N)C(=O)Nc1ccccc1)N	0
ZINC59472486	Cc1ccc(cc1)n1c(cc(n1)C(=O)NN)c1ccc(cc1C)C	1
ZINC59477498	c1ccc(cc1)c1ccc(o1)/C=C/C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC59482725	CCOC(=O)/C=C/C(=O)Nc1nc(c(s1)C)c1ccccc1	0
ZINC59491084	COC(=O)c1ccc(cc1)N1C(=O)C[C@@H](C1=O)SC(=[NH2+])NC(=N)N	0
ZINC59498335	C[C@@H](C(=O)N/N=C(/c1ccccc1)\C(C)C)Oc1ccc(cc1Cl)Cl	0
ZINC59499141	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1)Br)C(=O)C)C)N	0
ZINC59500976	c1ccc(cc1)[C@H]1[C@@H](SC(=[NH+]1)N)C(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC59503364	c1cc(cc(c1)Cl)/C=N/NC(=O)c1c(non1)N	1
ZINC59505225	CCCCOC(=O)c1ccc(cc1)c1ccc(o1)/C=N/NC(=S)N	0
ZINC59518066	c1ccc(cc1)[C@H]1[C@@H]([NH+]=C(O1)N)C(=O)c1ccc(cc1)Br	0
ZINC59607887	CN(C)/C=C/C(=C(\C#N)/C(=O)N)/c1ccc(cc1)Cl	1
ZINC59669570	C[C@H]1[C@@H]([C@@H](n2c(ncn2)N1)c1ccc(c(c1)OC)OC)C(=O)N	1
ZINC59786198	CC[C@@H](C)[C@@H](c1ccccc1)C(=O)NCc1ccc(cc1)[N+](=O)[O-]	0
ZINC59796879	c1ccc(cc1)COC(=O)N1CCNC(=O)[C@@H](C1)N	0
ZINC59812092	C[C@H](C(=O)N(C)C)Sc1nnc(n1N)c1ccccc1	1
ZINC59847281	c1ccc(c(c1)C(=O)N/N=C/c1cnc(nc1)N)[N+](=O)[O-]	1
ZINC59877414	c1ccc(cc1)[C@H](C(=O)N)NC(=O)c1csc(n1)c1cc(cs1)Br	1
ZINC59922227	c1cc(cc(c1)C(F)(F)F)C(=O)N/N=C/c1ccc(cc1)Br	1
ZINC59930872	Cc1cc(ccc1NCC(=O)Nc1ccccc1)C(=O)NC(C)C	0
ZINC59941839	COc1ccc(cc1Br)NC(=O)CSc1nc(cc(n1)N)N	1
ZINC59960448	C=CCNC(=O)CC(=O)N/N=C\c1ccc(cc1)OCC(=O)N	1
ZINC59962439	Cn1ccnc1CSc1nnc(n1CCOC)c1ccncc1	0
ZINC60033748	CCOC(=O)[C@H](Cc1ccccc1)NC(=O)c1cc(ccc1OC)Cl	0
ZINC60114544	C=C(CNC(=O)C[C@H](c1ccccc1)NC(=O)c1ccccc1)Br	0
ZINC60160926	CCOC(=O)[C@H](Cc1ccccc1)CNS(=O)(=O)c1cccs1	0
ZINC60166392	Cc1cc(ccc1F)c1nnn(n1)CC(=O)N1CCC(CC1)C(=O)N	1
ZINC60276667	CC(C)(C)OC(=O)NC1CCN(CC1)CC(=S)N	0
ZINC60280075	CC(C)(C)OC(=O)Nc1cc(c(cc1F)N)F	0
ZINC60289935	Cc1ccc(c(c1)c1csc(n1)NCCOC)OC	0
ZINC60333065	COc1ccc(cc1C(=O)NO[C@@H]1CCCCO1)S(=O)(=O)N	0
ZINC60356191	C[C@@H](c1nc(no1)C(C)C)[N@H+](C)Cc1ccc(c(c1)OC)SC	1
ZINC60384277	C[C@H](C(=O)OC)Sc1nnc(n1CCC(C)C)COc1ccccc1	0
ZINC60398061	CC(C)NC(=O)c1ccc(cc1)NC(=O)c1ccc(cc1)C(=S)N	1
ZINC60417197	c1cc(ccc1C(=S)N)C(=O)Nc1ccc(cc1)N1CCOC1=O	0
ZINC60427312	CCOCCSc1c(cc(c(n1)N)C#N)C#N	0
ZINC60454124	c1ccc(cc1)N1CCN(CC1)C/C(=N/OCC(=O)NC1CC1)/N	1
ZINC60516072	c1cc(sc1)C(=O)NCCC(=O)OC[C@@H]1CCC=CC1	0
ZINC60553895	CSc1nc(c2n1cccc2)C(=O)Nc1ccc(cc1)CC(=O)N	1
ZINC60666099	Cc1c(c(n2c(n1)nc(n2)N)C)CCC(=O)NCC[NH+]1CCCCC1	1
ZINC60752970	c1cc(c(cc1F)F)C(=O)NCCCC(=O)OCC(=O)N	0
ZINC60758152	CCOC(=O)CSCC(=O)N(Cc1ccccc1)C(C)(C)C	0
ZINC60758169	CCOC(=O)CS[C@H](C)C(=O)NC[C@@H](C)c1ccccc1	0
ZINC60833952	Cc1cccc(c1C)C[NH2+][C@H](c1ccccc1)c1ccncc1	0
ZINC60853638	Cc1ncc(n1CCOC(=O)CCc1ccccc1)[N+](=O)[O-]	0
ZINC60910199	c1ccc(cc1)CONC(=O)NCCN1CCOCC1	0
ZINC60940297	CCCCOCCCNC(=O)N[C@@H]1CC[N@H+](CC1)C1CC1	0
ZINC61036271	CCN(c1ccccc1)C(=O)CCCCNC(=O)N	1
ZINC61055521	COCCN(Cc1ccccc1)C(=O)c1csc(n1)c1ccccc1	0
ZINC61070373	CN(CCOc1ccc(cc1)F)C(=O)[C@@H](c1ccccc1)OC	0
ZINC61119424	c1c(c(c(c(c1F)F)N)C(=O)[O-])F	1
ZINC61160361	C[C@@H](c1cccc(c1)Cl)NC(=O)N[C@@H](c1ccccc1)C(=O)N	1
ZINC61190784	CC(C)CN(CCOC)Cc1nc(no1)Cc1ccccc1	0
ZINC61190960	CO[C@H](c1ccccc1)C(=O)NNC(=O)c1cc2c(s1)CCCCC2	0
ZINC61248862	C1CCc2c(c3c(nc(nc3s2)COC(=O)C2(CCCC2)O)N)C1	0
ZINC61332669	COC(=O)c1c(cco1)C[N@@H+]1CC[C@H](CC1)CC(=O)N	0
ZINC61332713	c1ccc(c(c1)COC[C@@H](C[N@H+]1CC[C@@H](CC1)CC(=O)N)O)Cl	0
ZINC61396512	C[C@H](COC)NC(=O)Nc1ccc([nH+]c1)N1CCCC1	0
ZINC61453049	c1ccc2c(c1)C(=O)N(C2=O)CCCOC(=O)c1cccc(c1N)Br	0
ZINC61476346	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)NC(=O)CCNC(=O)N	1
ZINC61520173	C[NH+](C)C1CCN(CC1)C(=O)c1cccnc1Oc1ccccc1	0
ZINC61632381	COCc1cccc(c1)CNC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC61634605	CCc1cccc(c1)N1CCC(CC1)NC(=O)CCNC(=O)N	1
ZINC61641204	Cn1c(nnc1SCc1ccn(n1)c1ccccc1)N	1
ZINC61721275	CC1(C[C@H](CCO1)NC(=O)[C@H](c1ccccc1)n1cnnn1)C	0
ZINC61721682	CCOC(=O)c1csc(n1)NC(=O)c1cn(c(=O)c2c1cccc2)C	0
ZINC61792814	CCCc1nc(on1)CS(=O)(=O)[C@H](C)C(=O)N(CC)C1CCCCC1	1
ZINC61892968	CCOC(=O)[C@@H](Cc1ccc(s1)C)N	0
ZINC61966099	c1ccc(cc1)[C@H](CC#N)n1c(=O)cccn1	0
ZINC61967861	Cc1ccc(c(c1)CCNC(=O)C(=O)Nc1ccc(c(c1)Cl)F)OC	1
ZINC61968187	Cc1ccc2c(c1)sc([n+]2CC(=O)OC)N	0
ZINC61986646	CC(C)C[C@H](C(=O)NC)NC(=O)CSc1nncn1C(C)C	1
ZINC62124271	CC(C)(C)OC(=O)N[C@@H](c1ccccc1)C(=O)Nc1ccc(cc1)F	0
ZINC62130428	Cc1nccn1C[C@@H]1CCN(CC1)C(=O)/C=C/c1ccccc1	0
ZINC62132645	c1ccc(cc1)Cn1cc(c(n1)c1ccccc1)CNC(=O)CCl	0
ZINC62185556	C[C@H](Cc1ccccc1)NC(=O)c1ccccc1C(=O)[O-]	0
ZINC62251938	CCNC(=O)c1ccc(cc1)NC(=O)N(C)Cc1ccccn1	1
ZINC62514677	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC62534987	CCOC(=O)[C@H](CCn1cc[nH+]c1)N	0
ZINC62553508	C[C@H]1CN(CCO1)c1ccc(cc1)NC(=O)COc1ccccc1	0
ZINC62640086	C[C@H]1CC[C@H](CN1C(=O)[C@@H](C)OCc1ccccc1)C(=O)N	0
ZINC62700203	CC(C)Oc1ccc(cc1)/C=C/C(=O)OCCC#C	0
ZINC62721797	c1ccc(cc1)c1ccc2ccc(cc2[nH+]1)N	1
ZINC63151247	COC(=O)[C@@H](CC1=c2ccccc2=[NH+]C1)NC(=O)CN1CCOCC1	0
ZINC63160141	CN(Cc1ccccn1)C(=O)Nc1cccc(c1)OCCOC	0
ZINC63182380	CCOC(=O)[C@H]1C(=c2cc(ccc2=[NH+]1)Br)/[NH+]=C(\C)/N(C)C	0
ZINC63205818	c1cc(c(nc1)Cl)NC(=O)CSC1=NC(=O)CC(=N1)N	1
ZINC63217753	COC(=O)N[C@@H](Cc1ccccc1)CO	0
ZINC63271245	c1ccc2=[NH+][C@@H]3CN(CCC3=c2c1)C(=O)NCC(=O)N1CCCC1	1
ZINC63278090	CC(C)OCCCNC(=O)/C(=C/c1c[nH]nc1C(C)(C)C)/C#N	0
ZINC63279782	c1ccc(cc1)/C=C/CN1CCN(CC1)C1=[NH+]C(=NC2=NC=N[C@@H]12)N	1
ZINC63333584	CC(=O)Nc1cc(ccc1Cl)NC(=O)CCC(=O)c1ccccc1	0
ZINC63388221	C=CC[N@@H+](Cc1cccc(c1)C#N)C[C@@H](COCc1cccs1)O	0
ZINC63447923	C[NH2+][C@H]1C(=C([NH+]=N1)N)[C@@H]1NC(=NO1)c1ccc(cc1)OC	1
ZINC63456431	Cc1csc(n1)C/C(=N/OCC(=O)N(Cc1ccccc1)C1CC1)/N	1
ZINC63456458	Cc1ccccc1CCNC(=O)CO/N=C(/Cc1nc(cs1)C)\N	1
ZINC63473037	c1cc2=[NH+][C@@H](C=c2cc1Cl)C(=O)NCCCN1CCOCC1	0
ZINC63488734	c1ccc(cc1)C1=C[C@@H](N=N1)C(=O)N1CCC2(CC1)OCCO2	0
ZINC63499913	c1ccc(cc1)C(=O)CCC(=O)Nc1cccc(c1)CS(=O)(=O)N	1
ZINC63519407	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]Cc1ccc(o1)c1ccccc1F	1
ZINC63541225	CC1=NC(=C[C@H]1C(=O)NCc1ccccc1)c1ccc(cc1)F	0
ZINC63560193	c1ccc(cc1)c1cn(c(n1)SCCCN1CCOC1=O)N	0
ZINC63569265	c1ccc(cc1)OCCSC1=NC(=O)CC(=N1)N	1
ZINC63569352	COCCCNC(=O)[C@H]1C=C(N=N1)c1ccc(cc1)Br	0
ZINC63598825	CC1=NC(=C([C@H]1/C=C(\C#N)/C(=O)c1ccc(cc1)Cl)C(=O)OC)C	0
ZINC63608874	CSC1=c2ccccc2=[NH+][C@@H]1c1ccc(cc1)Cl	1
ZINC63640571	C[C@H](c1ccc(cc1)OC(F)F)OC(=O)c1ccc2c(c1)sc(n2)N	0
ZINC63699850	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)[C@@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC63702839	Cc1cc(cc(c1)/C=C\1/C(=O)N(C(=S)S1)CCC[NH+]1CCOCC1)C	0
ZINC63727122	CONC(=O)C1(CCOCC1)c1cccc(c1)C(F)(F)F	0
ZINC63743197	Cc1cc2=[NH+][C@H](C(=O)[NH+]=c2cc1C)CSc1nnc(s1)N	1
ZINC63743346	COCCNC(=O)CC1=c2ccccc2=[NH+][C@@H]1Sc1ccccc1	0
ZINC63749909	C[C@H]1C(=c2cc(ccc2=[NH+]1)C(=O)Nc1cccc(c1)C(=O)C)C	1
ZINC63764078	c1ccc(cc1)C1=C2C(=N[C@@H](S2)N2CCCC2)C(=O)N=N1	0
ZINC63772573	c1ccc(cc1)S(=O)(=O)/C(=C/[C@H]1C=NN=C1c1ccc(cc1)Br)/C#N	0
ZINC63773990	c1ccc(cc1)[C@@H](C(=O)N)NCc1cccc(c1)Br	1
ZINC63782537	c1ccc2c(c1)C[C@H](O2)C(=O)N(CC1=C[C@@H]2C(=CC=N2)C=C1)C1CC1	1
ZINC63818316	CC1=C[C@H](N=N1)[C@H]1Nn2c(nnc2S1)c1cc(ccc1F)Br	1
ZINC63835381	CN(C[C@H]1C=NN=C1c1ccc(cc1)F)[C@@H](COC)c1cccc[nH+]1	0
ZINC63847229	CN(C[C@H]1C=NN=C1c1ccc(cc1)F)C(=O)[C@@H]1C=CC=N1	1
ZINC63878074	Cc1ccc(cc1NS(=O)(=O)c1ccc(cc1C)Cl)C(=O)N	1
ZINC63882342	CCc1c(nn(c1C)CCNc1c2c(nc(n1)C)oc(n2)C)C	1
ZINC63883921	Cc1ccnc(c1)n1c(nc(n1)c1ccccc1)C1(CC1)C(=O)N	1
ZINC63899911	CC(C)(C)OC(=O)N1CCC2=C(C1)[C@H]([NH+]=N2)c1ccc(cc1)Cl	0
ZINC63900734	C[C@@H](C(=O)NC(=O)N)OC(=O)CCCC1=c2ccccc2=[NH+]C1	0
ZINC63970217	CN(CCCC1=NN=C(C1)c1ccccc1)C(=O)[C@H]1CCCO1	0
ZINC64003361	C[C@H](c1nc(nc(n1)N(C)C)N)S[C@@H]1NN=C(O1)C1=NC=CC1	0
ZINC64022396	c1ccc(cc1)CNC(=O)[C@@H]1CC(=O)N(C1)CC[NH+]1CCOCC1	0
ZINC64034261	CC(C)(C)OC(=O)N1CC[C@@]2(C1)CCC[N@H+](C2)Cc1ccccc1	0
ZINC64139665	Cc1c(oc(n1)C[N@H+](CCC(=O)N)Cc1ccccc1)C	1
ZINC64219451	Cc1ccc(cc1)S(=O)(=O)OC(=O)[C@H](CSCc1ccccc1)N	1
ZINC64219540	c1ccc(cc1)COC(=O)[C@@H](CSCc1ccccc1)N	0
ZINC64248160	CC1(COCC[N@@H+]1Cc1cnn(n1)c1ccccc1)C	0
ZINC64249903	c1ccc(c(c1)C(=O)N1CCC[N@H+](CC1)[C@@H]1CCOC1=O)Cl	0
ZINC64253206	c1ccc(cc1)C[C@@H](CO)NC(=O)N[C@H]1CCN(C1)CC(F)(F)F	0
ZINC64353529	c1ccc(cc1)S(=O)(=O)N1CCC[N@H+](CC1)CC(=O)NC1CCCC1	0
ZINC64369085	Cc1ccc(cc1F)CNC(=O)Cn1c(noc1=O)c1ccccc1	0
ZINC64370090	CCn1c(nnc1SCc1ccccc1)c1c(c2ccc[nH+]c2s1)N	1
ZINC64394828	CN(Cc1cccc(c1)C(=O)N)C(=O)[C@H]1C[C@H]1c1cccc(c1)Cl	1
ZINC64446950	C[C@H](CC(=O)n1c(c(cn1)C#N)N)NC(=O)c1ccccc1	1
ZINC64474900	CSc1ccc(cc1)S(=O)(=O)[N-]c1cccc(c1)C(=O)N	1
ZINC64491425	CCOC(=O)C1=CN=N[C@H]1S(=O)(=O)N1CC[C@H](CC1)C(=O)N	0
ZINC64556712	c1ccc(c(c1)C1=C[C@H](N=N1)C(=O)N)Cl	1
ZINC64560258	CCCOc1ccc(cc1CN(CCCl)CCCl)C	1
ZINC64612589	COc1ccc(cc1OC)[C@H]1N[C@@H](ON1)C1=C([NH+]=N[C@@H]1SC)N	1
ZINC64677167	c1ccc(cc1)c1csc(n1)c1cccn1CC(=O)N1CCCC1	0
ZINC64679587	CC1=C2[C@H](CC(=O)N[C@@H]2N=N1)c1cc(c(c(c1)OC)OC)OC	1
ZINC64685531	c1ccc2c(c1)[C@H](CC(=O)N2)C(=O)OCCc1c[nH]nc1C(F)(F)F	0
ZINC64698525	CCOCC(=O)O[C@@H](Cc1ccccc1)c1ccccc1	0
ZINC64719374	Cc1cc(c(c(c1)[N+](=O)[O-])OC(=O)CCCOCCOC)C	0
ZINC64754366	c1ccc(cc1)S(=O)(=O)CCC1=[NH+][C@H](ON1)C1=CC=C[C@H]2C1=CC=N2	0
ZINC64761332	Cc1c(sc2n1c(c(n2)c1ccccc1)NCCOC)C(=O)N	0
ZINC64762570	CCOc1ccccc1CNC(=O)c1cc(oc1)Br	1
ZINC64793012	C[C@H](c1nc(nc([nH+]1)N(C)C)N)N1CC[C@H](CC1)Oc1ccccc1	1
ZINC64794320	CC(C)CCOCCNC(=O)CN1CCC(CC1)Oc1ccccc1	0
ZINC64820081	Cc1ccc(cc1NC(=O)c1c(onc1c1ccc(s1)Br)C)Cl	1
ZINC64828789	COc1ccc(c(c1)NC(=O)CN1CCS(=O)(=O)CC1)Cl	1
ZINC64836238	c1c(n2c(nc1=O)sc(n2)N1CCCCC1)C(=O)NC[C@H]1CCCO1	0
ZINC64864409	Cc1cc(nc(n1)NC(=N)NNC(=S)N)C	1
ZINC64866549	Cc1cc(on1)c1ccc(c(c1)S(=O)(=O)CCC(=O)NC(C)C)OC	1
ZINC64872459	Cc1cc(ccc1[N+](=O)[O-])OCc1nnc(o1)[S-]	1
ZINC64941223	Cc1nn(c(=S)n1CC(=O)N(C)C)C[N@@H+](C)Cc1cccc(c1)C#N	1
ZINC64979072	CCOC(=O)c1cccc(c1)NC(=O)c1c[nH+]c2n(c1=O)c(cs2)C	0
ZINC64980931	COC(=O)c1ccsc1NC(=O)C[C@@H]1C(=O)N2CCCN=C2S1	0
ZINC65003009	CC(C)(C)c1ccc2c(c1)sc(n2)NC(=O)C(C)(C)C	1
ZINC65061715	CC(C)OCCCNC(=O)CC1CCN(CC1)S(=O)(=O)c1cccs1	0
ZINC65063069	CC(C)NC(=O)c1ccnc(c1)c1cccs1	1
ZINC65074374	c1ccc(cc1)c1nc(sn1)NC(=O)c1cccc(c1)OCC(=O)N	1
ZINC65084013	C[C@H](CCc1ccccc1)NC(=O)C(=O)c1cccn1C	0
ZINC65090464	COCC[n+]1c(csc1Nc1ccccc1)c1ccc(c(c1)O)O	0
ZINC65136001	Cc1ccc2c(cc(cc2n1)NC(=O)C(C)C)C(=O)NCCOC	0
ZINC65147814	CCOCC(=O)N1CCC[C@@H](C1)c1ccnc(n1)Nc1ccccc1	0
ZINC65147941	C1CCC(CC1)CCC(=O)NNC(=O)NC[C@@H]1CCCO1	0
ZINC65154536	CCc1nc(c(c2n1c(=O)n(n2)CC=C)C)C	1
ZINC65215138	Cc1ccc(cc1C)NC(=O)c1c(c2c([nH]c1=O)ccs2)[O-]	1
ZINC65230080	CCn1ccc2c(c1=O)c(c(s2)C)C(=O)NCc1cccc(c1)C	1
ZINC65231652	c1cc(ccc1CNC(=O)c1cn2c(n1)CSCC2)C(F)(F)F	1
ZINC65239689	CCOC(=O)C1CCN(CC1)Cc1c(n(nn1)c1ccccc1)C	0
ZINC65270885	c1ccc(cc1)Cn1c2cc(ccc2n2c(c1=O)ccn2)C(=O)N	1
ZINC65274356	C[NH+](C)CCCNC(=O)c1cn2ccnc(c2n1)c1ccccc1	0
ZINC65284149	C[C@@H](C(=O)Nc1cccn2c1nc(n2)COC)Oc1ccccc1	0
ZINC65287789	c1ccc(cc1)Cn1cnnc1[C@H]1CCCN(C1)Cc1cccs1	0
ZINC65307271	CCn1c(=O)c(c(cn1)NC(=O)c1ccc(cc1)Br)N1CCOCC1	0
ZINC65310817	Cc1ccc(c(c1)NC(=O)Cn1c(=O)cc(nc1N)C)OC	1
ZINC65313457	CCC[N@H+]1CCN(CC1)C(=O)[C@@H]1CCCN(C1)c1cc([O-])nnc1	1
ZINC65336868	CCCCOc1cc(c(cc1Br)[N+](=O)[O-])N	1
ZINC65337400	c1ccc(cc1)COC(=O)N1CCC(CC1)(C#N)N	0
ZINC65343930	c1cc(c(cc1c1cc(cc(c1)Br)O)C(=O)N)Cl	1
ZINC65348662	CN(C)C(=O)c1ccc(cc1)c1cc(c(nc1)N)C(=O)[O-]	1
ZINC65351523	COC(=O)c1cccc(c1)c1ccc(c(c1)Cl)C(=O)[O-]	0
ZINC65356137	c1ccc(cc1)COc1ccc(cc1)c1ccc(nc1C(=O)[O-])N	1
ZINC65371315	CCc1ccc(cc1)CN(CCOC)C(=O)[C@@H](CO)N	0
ZINC65371343	c1ccc(cc1)Oc1ccccc1n1c(n[nH]c1=O)CN	1
ZINC65374135	c1ccc(cc1)CC[N@H+]1CCCC[C@@H]1CN1CCOCC1	0
ZINC65376072	CCn1c[nH+]cc1[C@@H]1C[C@@H](C[C@@H](O1)CCc1ccccc1)NC(=O)C	0
ZINC65381307	Cc1[nH]cnc1[C@H]1C(=NCN1C)c1ccccc1	0
ZINC65382930	Cc1ccc(cc1OC)C(=O)N[C@H](C1=C(N=N[C@H]1C)C)C(=O)[O-]	1
ZINC65387678	CC(=CC(=O)N1Cc2c(nc(nc2c2cccnc2)N)C1)C	1
ZINC65394023	CC(C)Cn1c[nH+]cc1CNc1cc(nc(n1)N)N1CCOCC1	0
ZINC65394827	Cc1nc(cc(n1)NCCNC(=O)c1ccncc1)C(C)C	1
ZINC65396792	c1ccc(cc1)c1[nH+]c2c(c(n1)N1[C@@H]3CC[C@H]1CNC(=O)C3)CCC2	0
ZINC65398182	c1ccc(cc1)C[N@@H+]1CC[C@@H](C1)C[NH2+]C1CCOCC1	0
ZINC65408355	c1ccc(cc1)n1c(nn(c1=O)C[C@@H](CO)O)CC1CC[NH2+]CC1	0
ZINC65409202	CN1CC(=O)N2CCN(C[C@H]2C1=O)S(=O)(=O)/C=C/c1ccccc1	0
ZINC65424109	CN(CC(=O)N)C(=O)c1cc(on1)c1ccccc1	1
ZINC65433435	C[C@H]1CN(CC(O1)(C)C)C(=O)NCCc1ccccc1C(F)(F)F	0
ZINC65449440	CCC[NH+]1CCN(CC1)S(=O)(=O)c1ccc(c(c1)C(=O)N)OC	1
ZINC65451844	c1ccc(cc1)COC[C@H]1CC(=O)NCc2c1sc(n2)N	0
ZINC65452072	C[C@@H](C(=O)N)Oc1ccccc1/C=C/c1ccccc1	1
ZINC65461017	c1ccc(cc1)OCC(=O)N1CCn2c(cnc2C1)C(=O)N	1
ZINC65461088	c1ccc(cc1)/C=C/CN1CCN(CC1)c1cc(nc([nH+]1)N)N	1
ZINC65461088	c1ccc(cc1)/C=C/C[NH+]1CCN(CC1)c1cc(nc(n1)N)N	1
ZINC65463388	c1ccc(cc1)c1csc(n1)[C@H]1CN(CCO1)CCC(=O)N	0
ZINC65466477	C[C@H]1C[C@@H](c2ccccc2N1CCOC)C(=O)N	0
ZINC65473037	CC(C)OCC(=O)N1CCN(CC1)Cc1nc2ccccc2c(n1)N	0
ZINC65474571	c1ccc(cc1)[C@H]1[C@@H](CCCO1)C(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC65477685	c1ccc(cc1)n1ccc(n1)C(=O)N1CCC[N@H+](CC1)CC(=O)N	1
ZINC65490521	c1ccc2c(c1)CCO[C@@H]2CNC(=O)c1cccc(c1)n1cnnc1	0
ZINC65491612	c1ccc(c(c1)COCC(=O)N(CC(=O)N)C1CCCC1)Cl	0
ZINC65492971	CCOc1ccc(cc1)C[C@H](CNC(=O)c1cccc(n1)C)C(=O)N	1
ZINC65494041	c1ccc(cc1)[C@H]1[C@@H](CCCO1)CNc1c(cc(cn1)C(=O)N)Cl	0
ZINC65501270	c1ccc(cc1)C[C@H](C[NH+]1CCCCC1)NC(=O)[C@H]1CCOC1	0
ZINC65501369	C[C@@H](C(=O)N(CC(=O)N)C1CCCC1)OCc1ccccc1	0
ZINC65504223	C[C@@H]1[C@@H](c2ccccc2N1CC(=O)N)c1c([nH]c[nH+]1)c1ccccc1	1
ZINC65508366	Cc1[nH]cnc1[C@H]1C(=NCN1CCC1=CCCCC1)c1ccccc1	0
ZINC65514683	CC(C)OCCC(=O)Nc1nc(n[nH]1)c1cccc2c1cccc2	0
ZINC65515908	Cc1c(sc(c1C(=O)NCc1cccnc1)NC(=O)C(C)C)C	1
ZINC65517745	CC(C)c1ccc(cc1)CS(=O)(=O)C[C@@H](COc1ccccc1)O	0
ZINC65523946	Cc1c(c(on1)C)CC(=O)NC(C)(c1ccccc1)c1ccccc1	0
ZINC65527829	c1ccc(cc1)Cc1nc([nH]n1)CSc1ccccc1	0
ZINC65530001	C[C@H](CCc1ccccc1)NC(=O)NCC(C)(C)C(=O)N	1
ZINC65530679	COc1cc(ncn1)NCc1nccn1Cc1ccccc1	0
ZINC65540378	c1ccc(cc1)C1=NN(CC1)C(=O)CO/N=C(\c1cccc(c1)Cl)/N	1
ZINC65540611	c1ccc(cc1)[C@H](c1ccncc1)NC(=O)[C@H]1CCCO1	0
ZINC65542103	CCC(=O)N[C@H](c1ccccc1)c1ccncc1	0
ZINC65553946	CCOc1c(cccn1)CNC(=O)Cn1c(N)c(cn1)C(=O)OCC	0
ZINC65553948	C[C@H]1CN([C@@H](CO1)C)CC(=O)Nc1c(ccs1)C(=O)N	0
ZINC65554190	CN(CCC#N)C(=O)[C@@H]1CCCN1C(=O)Cc1ccccc1	0
ZINC65565100	CCCN(C)c1ccc(cc1)C(=O)N[C@@H](c1ccccc1)C(=O)N	1
ZINC65576070	C[C@@H](C(=O)NCc1ccc(nc1)Oc1ccccc1)OCC1CC1	0
ZINC65589884	Cc1c(sc(n1)NC(=O)[C@H]1CCCN(C1)C(=O)N)c1ccccc1	1
ZINC65590891	CC[C@@H](C)[C@H](c1ccccc1)C(=O)NCCNC(=O)c1ccco1	0
ZINC65593190	c1ccc(cc1)c1c(cn(n1)Cc1cccc(c1)[N+](=O)[O-])C(=O)N	1
ZINC65595197	c1ccc(cc1)n1c(nnn1)C[N@H+]1CCOc2ccccc2C1	0
ZINC65606358	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H]1CCCN1C(=O)c1ccccc1	0
ZINC65608290	C[NH+](C)[C@@H](CNC(=O)C1=NNC(=O)CC1)c1ccccc1OC	1
ZINC65609489	C[C@@H]1CN(CCO1)C(=O)CO/N=C(/c1ccccc1OC)\N	0
ZINC65625751	C[C@H](C(=O)N)[N@@H+](C)Cc1ccccc1c1ccccc1	1
ZINC65636716	c1ccc(cc1)n1c(cc(n1)CCCNC(=O)c1ccc[nH]1)N	1
ZINC65680300	Cc1cc(n(n1)C)C(=O)Nc1ccc(cc1)Oc1ccccc1C#N	1
ZINC65724738	c1ccc2c(c1)c(nc(n2)CN1CCOCC1)SCCCCC(=O)N	0
ZINC65727027	c1ccc(cc1)C[C@H](C(=O)N)NC(=O)[C@H]1COCCO1	0
ZINC65734384	c1ccc(cc1)N/C=C(/C=C\C(=O)[O-])\C(=O)OC	0
ZINC65739179	C[C@@H]1C(=N[C@@H](SC1)[C@H](C(=O)N[C@@H](c1ccccc1)C(=O)[O-])N)C(=O)[O-]	1
ZINC65747664	C[C@@](Cc1c[nH]c2c1cccc2)(C(=O)OC)N	0
ZINC65762933	c1ccc(cc1)S(=O)(=O)/N=C(\[O-])/[C@@H]1CCN(C1=O)c1ccc(cc1)Cl	0
ZINC65922616	CC(C)(C)n1cc(cn1)NC(=O)CS(=O)(=O)Cc1ccc(cc1)C#N	1
ZINC65984684	COCCN(CCCc1ccccc1)C(=O)Nc1cc[nH+]cc1	0
ZINC66050411	C[C@@H](C(=O)Nc1ccccc1NCC(F)(F)F)OC[C@H]1CCCO1	0
ZINC66054181	c1ccc(cc1)S(=O)(=O)n1cc(c2c1cc(cn2)Br)I	0
ZINC66054733	C[C@@H](c1c(cc(cn1)F)F)N	1
ZINC66055626	C=CCOc1ccccc1N1C[C@@H](CC1=O)C(=O)NN	1
ZINC66055955	CC[C@@H](C(=O)NN)Oc1ccc(cc1C)C	1
ZINC66057093	Cc1cccc(c1)C[N@@H+]1CCC[C@@H](C1)C(=O)NN	1
ZINC66061710	C[C@H](c1ccccc1)NC(=O)CNc1cccc(c1)OCCC(C)C	0
ZINC66070480	c1ccc(cc1)NC(=O)CNc1ccccc1OC[C@@H]1CCCO1	0
ZINC66085957	COCCNC(=O)CNc1cccc(c1)C(=O)NCc1ccco1	0
ZINC66088197	CC(C)COC(=O)C/C(=N/NC(=S)N)/C	0
ZINC66107113	c1ccc(cc1)NC(=O)CNc1cccc(c1)C(=O)N1CCCCC1	0
ZINC66108689	C[NH+](C)CC(=O)Nc1ccc(cc1)C(=O)NC[C@H]1CCCO1	0
ZINC66110075	CC[C@@H](c1ccccc1)NCC(=O)Nc1cccc(c1)C(=O)NC	0
ZINC66111394	c1ccc(cc1)CCCOc1ccccc1c1cc([nH]n1)C(=O)NN	1
ZINC66113094	CC[NH2+]Cc1c(c([nH]n1)c1ccc(cc1)OCCc1ccccc1)C	0
ZINC66115350	CCOc1cccc(c1)C[N@@H+]1CCNC(=O)[C@H]1CC(=O)NN	1
ZINC66115421	CCOc1c(cccc1OC)C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NN	1
ZINC66116053	c1ccc2c(c1)ccc(c2C[NH2+]Cc1cccs1)OC[C@H]1CCCO1	0
ZINC66131493	CC[C@@]1(Nc2ccccc2C(=O)N1CC=C)c1ccc(cc1)OC	1
ZINC66134033	CCOC(=O)c1cc(nc(n1)N)c1ccc(cc1)c1ccccc1	0
ZINC66134117	CCOCCOc1cccc(c1)c1cc(nc(n1)N)C(=O)[O-]	0
ZINC66134209	Cc1cc(ccc1Cl)OCc1c(c(nc(n1)N)C)C(=O)NN	1
ZINC66134526	CCOC(=O)c1c(nc(nc1COc1ccc(c(c1)C)C)N)C	0
ZINC66134570	Cc1c(c(nc(n1)N)[C@@H](C)Oc1ccccc1)C(=O)[O-]	1
ZINC66134704	CCCCOc1ccccc1c1c(c(nc(n1)N)C)C(=O)OCC	0
ZINC66134778	CCOC(=O)c1c(nc(nc1c1ccc(cc1)OC(C)C)N)C	0
ZINC66135873	Cc1c(c(nc(n1)N)CCc1ccccc1)C(=O)NC	1
ZINC66137884	CCNC(=O)c1c(nc(nc1c1ccc(cc1)OCCOCC)N)C	0
ZINC66140048	c1ccc(cc1)c1cc(n[nH]1)COc1ccccc1N	1
ZINC66140558	Cc1ccc(c(c1)OCc1cc(n[nH]1)c1cccc(c1)N)C(C)C	1
ZINC66140740	CCOCCOc1c(cc(cc1N)Br)C	0
ZINC66140902	CCC(C)(C)c1ccc(c(c1)N)OCCOc1ccccc1	1
ZINC66141042	Cc1cc(c(c(c1)Br)OC[C@H]1CCCO1)N	0
ZINC66141136	CC(C)(C)c1cc(c(c(c1)Br)OCCc1ccccc1)N	1
ZINC66142200	c1ccc(cc1)OCC(=O)N[C@H](CO)[C@H](c1ccc(cc1)N)O	1
ZINC66142234	c1ccc(cc1)C(=O)N[C@@H](CO)[C@@H](c1ccc(cc1)N)O	1
ZINC66142300	COc1ccc(cc1)CC(=O)N[C@@H](CO)[C@H](c1ccc(cc1)N)O	1
ZINC66143851	Cc1ccccc1O[C@H](C)C(=O)Oc1ccccc1C(=O)[O-]	1
ZINC66151762	CC[C@H](C(=O)N1CCC[C@H](C1)C(=O)NN)Oc1ccccc1C	1
ZINC66151806	CC[C@H](C(=O)N1CCC[C@H](C1)C(=O)NN)Oc1ccccc1	1
ZINC66153315	COCCNc1ccc(cc1N)N	0
ZINC66153320	COc1ccc(cc1Cl)Nc1ccc(cc1N)N	1
ZINC66153574	CC(C)CCOc1ccc(cc1)NC(=O)CCc1cccc(c1)N	1
ZINC66154326	CC[C@@H](C)Oc1ccc(cc1)CNc1ccccc1	0
ZINC66162683	CC[C@H](C[NH2+][C@@H](C)c1ccccc1)Oc1ccc(cc1)C	0
ZINC66183753	c1c(cc(cc1Cl)Cl)NCC[NH2+]C[C@@H]1CCCO1	0
ZINC66183974	CC[C@H](C)[NH2+]CCNc1cccc(c1C)Cl	1
ZINC66184229	C[C@H](c1ccccc1)NCC[NH2+]C[C@H]1CCCO1	0
ZINC66189859	CCCOc1ccc(cc1)NCC[NH2+]CC	1
ZINC66192783	Cc1cccc(c1)NCC(=O)Nc1cccc(c1)OC[C@H]1CCCO1	0
ZINC66214069	c1ccc(cc1)COc1ccc(cc1)NC(=O)C[NH2+]C[C@H]1CCCO1	0
ZINC66216264	CCOc1ccccc1NCC(=O)Nc1cccc(c1)C(=O)N	1
ZINC66227155	C=CCOc1ccc(cc1)NCC(=O)Nc1ccc(c(c1)Cl)Cl	1
ZINC66238296	CC(C)C[C@@]1(C(=O)N(C(=O)N1)C[C@H](COCc1ccccc1)O)C	0
ZINC66238302	CC(C)C[C@@]1(C(=O)N(C(=O)N1)C[C@H](COCc1ccccc1Cl)O)C	0
ZINC66276595	c1c(cnc2c1nc([nH]2)SCC(=O)NC(=O)N)Br	1
ZINC66310670	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC66310678	c1ccc(cc1)[C@H]1C[C@H]1C(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC66313022	c1ccc(cc1)[C@H]1C[C@@H]1C(=O)N1Cc2ccccc2C[C@H]1C(=O)N	1
ZINC66323283	CC(C)CCn1c2c(cnc(n2)c2ccccc2)c(=O)oc1=O	0
ZINC66323966	CCCCOC(=O)n1c(cc(=O)n1c1ccccc1)N	0
ZINC66324064	Cc1ccccc1OC(=O)c1cc(cnc1)Br	1
ZINC66324358	C=CCn1c(nnc1SCC(=O)NN)CNc1ccc(cc1)I	1
ZINC66324497	c1ccc(cc1)OC(=O)[C@H]1CCC=CC1	0
ZINC66325515	CCOC(=O)/C(=N\Nc1ccccc1)/Br	0
ZINC66346634	c1cc(ccc1[C@H](c1ccsc1)NC(=O)N1CCC[C@H](C1)O)Cl	1
ZINC66367454	C[C@@H](CS(=O)(=O)C)N(C)C(=O)[C@H]1CCCO1	0
ZINC66377946	C[C@@H]1CN(C[C@H](O1)C)C[C@@H]1CCC[N@H+]1CCc1ccc(cc1)OC	0
ZINC66389222	c1ccc(cc1)[C@H](C(=O)N)NCC1(CCOCC1)c1cccc(c1)Cl	0
ZINC66393937	COC(=O)N1CCC(CC1)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC66400635	Cc1ccc(cc1Cl)n1cnnc1SC[C@H](CN1CCOCC1)O	0
ZINC66404565	Cc1cc(ccc1Oc1cccnc1)NC(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC66421284	CC1(CN(CCO1)C[C@H](COc1ccc(cc1Br)Cl)O)C	0
ZINC66448127	CN(C)c1nn(c(=S)s1)C[N@@H+](C)CCc1ccccc1	0
ZINC66454608	CCC(=O)N1CCCN(CC1)c1ccc(c(c1)C(=O)OC)[N+](=O)[O-]	0
ZINC66498211	CC1(CO[C@@H](CN1CC(=O)NCC1CCC1)c1ccccc1)C	0
ZINC66520180	C[C@@H](C(=O)OC1CCCC1)NC(=O)/C=C\c1ccccc1	0
ZINC66521093	C[C@H](COc1ccccc1)OC(=O)c1c(ccs1)n1cnnn1	0
ZINC66521642	C[C@@H](COc1ccccc1)OC(=O)CN(C)C(=O)c1cccs1	0
ZINC66521911	C[C@H](COc1ccccc1)OC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC66521979	C[C@@H](COc1ccccc1)OC(=O)/C(=C/c1ccco1)/C#N	0
ZINC66522165	C[C@H](COc1ccccc1)OC(=O)Cn1cnc2c(c1=O)cnn2C	0
ZINC66545665	CCCOc1ccc(cc1)COC(=O)[C@H]1CC(=O)N(C1)CC(F)(F)F	0
ZINC66553380	Cc1ccsc1c1cccc(c1)NC(=O)C1CCOCC1	0
ZINC66562123	C[C@@H]1CN(CCO1)[C@@H]1CCN(CC1)[C@@H](c1ccccc1)C(=O)N	0
ZINC66562123	C[C@@H]1C[N@@H+](CCO1)[C@@H]1CCN(CC1)[C@@H](c1ccccc1)C(=O)N	0
ZINC66566429	CC[C@@H](C(=O)N)N1CCN(CC1)CC(=O)N[C@H]1CCC[C@@H](C1)C	1
ZINC66607161	Cc1csc(n1)CNC(=O)CCc1ccc(cc1)OC(F)(F)F	1
ZINC66654248	CCOCC(=O)NNC(=O)c1csc(n1)c1ccccc1	0
ZINC66661729	CC[C@@H](C)n1c(ccn1)NC(=O)C[C@H](C)NC(=O)c1ccccc1	0
ZINC66664873	CS(=O)(=O)N[C@@H]1CCC[N@@H+](C1)C[C@@H](COCc1ccccc1)O	0
ZINC66665582	c1ccc(cc1)c1nc(co1)CN(CCCO)CC(F)(F)F	0
ZINC66665776	CC(C)[C@@H]1C(=O)NCCN1Cc1coc(n1)c1ccccc1	0
ZINC66703928	CCOCC(=O)NNC(=O)NCc1nc(cs1)C(C)(C)C	0
ZINC66738765	c1ccc(cc1)c1ncc(s1)[C@H]1NC(=Nc2n1c1ccccc1n2)N	1
ZINC66758653	CC[C@@H](c1cccc(c1)Cl)NC(=O)[C@@H](C)CSC	1
ZINC66767356	C[C@@H](CSC)C(=O)Nc1cccc(c1F)F	1
ZINC66808613	Cc1cc(on1)C(=O)Nc1ccc(cc1)S(=O)(=O)C[C@H]1CCCO1	0
ZINC66860652	c1ccc(cc1)CCNC(=O)CO/N=C(/Cc1cccc(c1)Br)\N	1
ZINC66861092	C[C@H](CC#N)Sc1ccccc1NCC(=O)N1CCCCC1	1
ZINC66864007	CCCNC(=O)CNc1ccccc1C(=O)NCCc1ccccc1	0
ZINC66864198	c1cc(cc(c1)Cl)N1CCN(CC1)C(=O)C[N@@H+]1CCC[C@H]1C(=O)N	1
ZINC66867891	c1ccc(c(c1)CC(=O)N1CC[NH+](CC1)CCC(=O)NC(=O)N)F	1
ZINC66872774	Cc1ccc(cc1)[C@H](C)OC(=O)C[C@H](c1ccccc1C)NC(=O)N	0
ZINC66878430	CCC(C)(C)NC(=O)[C@H](C)N1CC[C@H](CC1)N(C)S(=O)(=O)CC	1
ZINC66914564	C[C@@H](C(=O)N(CCO)Cc1ccccc1)OCCC=C	0
ZINC66963446	CN(CCCOC)C(=O)Nc1cccc(c1)OC(F)(F)F	0
ZINC66981857	Cc1cnc(o1)c1cccc(c1)NC(=O)C(=O)N[C@@H](C)COC	0
ZINC67030920	Cc1ccc(cc1C(=O)N1CC[N@@H+](C[C@@H]1c1ccccc1)C)[N+](=O)[O-]	0
ZINC67033129	CC(C)(CC(=O)N[C@@H](CC(=O)OC)c1cccs1)c1ccccc1	0
ZINC67065667	COCCOCCNC(=O)N1CCC[C@@H](CC1)c1ccccc1	0
ZINC67097765	c1ccc(c(c1)c1nc(no1)CO/N=C(\c1cccs1)/N)Cl	1
ZINC67121275	Cc1ccc(cc1F)CN[C@H](Cc1ccccc1)C(=O)N1CCCC1	0
ZINC67122640	CCCOc1cccc(c1)CN[C@@H](Cc1ccccc1)C(=O)N(C)C	0
ZINC67124728	CCc1ccc(cc1S(=O)(=O)N)[N-]S(=O)(=O)c1ccc(cc1Cl)C	1
ZINC67131222	C=CCN(Cc1ccc(s1)Cl)C(=O)CNC(=O)OCc1ccccc1	0
ZINC67133019	C[C@@H](C(=O)NC(=O)N)N[C@@H](c1ccccc1)c1ccco1	1
ZINC67138248	c1cc(sc1)CCCCCC(=O)N1CCO[C@H]2[C@@H]1CCCC2	0
ZINC67143056	CC(C)(C)OC(=O)NCC(=O)N1CC[N@@H+](C[C@@H]1c1ccccc1)C	0
ZINC67148231	C[C@H]1CN(CC(O1)(C)C)C(=O)CCNC(=O)N(C)Cc1ccccc1	0
ZINC67175695	CCOC(c1ccc(cc1)F)(OCC)OCC	0
ZINC67199642	CN(C)C(=O)[C@@H](Cc1ccccc1)NC(=O)CCC(=O)OC	0
ZINC67225910	Cc1cc(c(c(c1)C)CS(=O)(=O)[C@H](C)C(=O)N)C	1
ZINC67238759	c1ccc(cc1)[C@H]1C[C@H]1C(=O)Nc1ccc(cc1)CNC(=O)N	1
ZINC67239668	CO[C@@H](c1ccccc1)C(=O)Nc1ccc(cc1)CNC(=O)N	0
ZINC67245538	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CCNC(=O)N(C)Cc1ccccc1	1
ZINC67246867	c1cc(c(cc1Br)F)CSCC(=O)NCC(=O)N	1
ZINC67263029	C[C@@H](C(=O)Nc1ccc(cc1)CNC(=O)N)Sc1ccccc1	1
ZINC67264038	c1cc(ccc1CNC(=O)N)NC(=O)c1ccc(c(c1)Cl)Cl	1
ZINC67270229	C[C@H]1CC[N@@H+](CC1)[C@H](C)CNC(=O)[C@@H](c1ccccc1)OC	0
ZINC67334656	c1ccc(cc1)n1c(c(nn1)c1[nH]c2ccccc2n1)N	1
ZINC67334724	c1ccc(cc1)c1c(c(sn1)C(=O)NC1CCCC1)N	1
ZINC67433153	Cc1[nH+]c(cc(n1)N[C@@H]1C[C@H]1c1ccccc1)CN	1
ZINC67433499	C[N@H+](Cc1ccccc1)Cc1cc(no1)C(=O)NCCC(=O)N	1
ZINC67473557	C1C[C@H](CN(C1)S(=O)(=O)c1c(c2c(s1)C[NH2+]CC2)C(=O)[O-])C(=O)N	1
ZINC67487463	c1ccc(cc1)NCCCNC(=O)Nc1ccc(c(c1F)F)F	0
ZINC67514837	COCC(=O)Nc1cccc(c1)c1cccc(c1F)OC	0
ZINC67540281	c1cc(cnc1)c1c2c(nc(n1)N)CN(C2)C(=O)[C@H]1CCOC1	0
ZINC67555376	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)Nc1ccc(cc1)F	0
ZINC67582180	CC(C)(CNC(=O)NCCCNc1ccccc1)[NH+]1CCOCC1	0
ZINC67589213	C[C@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)NCCN1CCOCC1	0
ZINC67594726	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)CNC(=O)c1c(nccn1)N	1
ZINC67614894	C[C@@H]1C[C@@H](CN(C1)C(=O)N[C@@H]1C[C@@H]1c1ccccc1)C	0
ZINC67618202	COCc1cccc(c1)CNC(=O)N1CC[C@@H](C1)Nc1ccccc1	0
ZINC67643750	c1ccc(cc1)c1ccc(nn1)N1CCC2(CC1)C(=O)NCC[NH2+]2	0
ZINC67650467	C=CCN(CC1=CCCN(C1)CC(=O)N)C(=O)N1CCOCC1	0
ZINC67658955	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](C(C)C)C(=O)N1CCc2c(ccs2)C1	0
ZINC67674028	c1cc(cc(c1)Cl)C[C@]1(CCCN(C1)c1cc(nc(n1)N)N)CO	1
ZINC67674346	C[N@@H+]1CC[C@]2(CC1)CN(CCN2C)C(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)N	1
ZINC67676122	CCOC(=O)C1(CC[NH2+]CC1)Cc1ccccc1	0
ZINC67676625	Cc1cc(on1)CNC[C@]1(CCCN(C1=O)CCc1ccccc1)O	0
ZINC67677638	Cc1[nH+]c(cc(n1)N1CCc2c(sc(n2)N)C1)[C@H]1CCC[NH2+]C1	1
ZINC67688994	c1c(ncnc1N[C@@H]1CC2(CCCCC2)OC1)CN	0
ZINC67712707	CC(C)N1CCO[C@H](C1)CCNS(=O)(=O)/C=C/c1ccccc1	0
ZINC67726446	COc1ccc(cc1)C1(CCCC1)NC(=O)[C@H]1CCC(=O)N1	1
ZINC67734054	CCc1c2ccc(cc2c(cc1c1ccccc1)c1ccccc1)C	0
ZINC67771061	c1cc(cc(c1)Cl)n1c(nnc1SCC(=O)[O-])Cn1cc[nH+]c1	1
ZINC67771408	c1ccc(cc1)OC/C(=N\OCC(=O)NCCC1=CCCCC1)/N	1
ZINC67771557	Cc1cc(c(n1CC=C)C)C(=O)CO/N=C(\COc1ccccc1)/N	1
ZINC67771661	c1ccc(cc1)OC/C(=N/OCCOc1ccc(cc1)C#N)/N	1
ZINC67772794	c1ccc2c(c1)n(c(=O)o2)CC[N@@H+]1CC[C@](C1)(C(=O)[O-])N	1
ZINC67774262	c1cc(c(cc1C[NH+]1CCCC1)F)Oc1ccc(nn1)Cl	1
ZINC67774924	Cc1cc(c(s1)C(=O)N1Cc2cnc(nc2C1)CC(C)C)OC	1
ZINC67776639	c1cnc(nc1)c1nc(cs1)C(=O)Nc1ccc(cc1C(=O)N)Cl	1
ZINC67786220	C[C@@H](C(=O)[C@@H](C#N)c1nc([O-])c2ccc(cc2n1)Cl)OCCC=C	0
ZINC67786342	COCCN1CCC[C@](C1=O)(CNCc1csc(n1)N)O	0
ZINC67786942	c1ccc(cc1)C[C@@H](C(=O)Nc1cnc2n1CCCC2)N	1
ZINC67796634	CC(C)(C)OC(=O)N1CCN(CC1)C(=O)c1cc(ccc1N)Br	0
ZINC67799911	Cc1cccc(c1)OCCCCn1c(cc(n1)N)C	1
ZINC67803070	CCn1cc(c(n1)C)c1nncn1[C@H](C)c1ccccc1	0
ZINC67805647	C[C@H](CCCC(C)(C)O)n1ccnc1c1cccc2c1ccnc2	1
ZINC67820704	c1cc(cc(c1)OCC(=O)N)c1cc(nc(c1C#N)N)C1CCC1	1
ZINC67821858	Cc1cnc(nc1N)N1CCN(CC1)C[C@@H]1CC[N@H+](CC1)CCOC	0
ZINC67827487	C[C@@H]1CN(C[C@H](O1)c1ccccc1)C(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC67829237	C[C@H]1CN(C[C@H](O1)c1ccccc1)C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC67829794	C[C@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)CCC(C)C	0
ZINC67847447	Cc1ccccc1c1cc2c(c(c1)O)OCCN(C2)Cc1c[nH]cn1	1
ZINC67856126	CCOC(=O)N1CCC(CC1)Nc1cc(nc(n1)C)CN	0
ZINC67878311	CCO[C@H]1COC[C@@H]1NC(=O)c1ccc([nH]1)c1ccccc1	0
ZINC67878889	CCOC(=O)CNc1[nH+]cc(cn1)c1cc(nc(c1C#N)N)C(C)C	0
ZINC67885732	C[N@@H+]1CCNC(=O)C21CCN(CC2)c1cc(nc([nH+]1)N1CCCC1)N	1
ZINC67894907	C[C@H](c1ccc(cc1)c1cc(cnc1)C(=O)N)N1CCOCC1	0
ZINC67897070	CC(=O)N1CCC(CC1)N1C[C@@H]2[C@H](C1)OCC(=O)N2c1ccccc1	0
ZINC67897089	CC(C)N1C[C@@H]2[C@H](C1)OCC(=O)N2Cc1ccccc1	0
ZINC67897667	c1ccc(cc1)C[N@H+]1C[C@@H]2[C@H](C1)OCC(=O)N2CC(=O)N	0
ZINC67908119	Cc1nc(n(n1)C)NC(=O)c1cccc(c1)CN(C)Cc1ccoc1	1
ZINC67934926	c1ccc(cc1)OCC[C@@]1(CCCN(C1)c1ccnc(n1)N)CO	1
ZINC67935015	COc1ccc(cc1)CCCN1[C@H]2CN(C[C@H]2OC1=O)C(=O)CN	0
ZINC67946159	c1cc(ccc1c1nc(on1)C[NH2+]C[C@H]1CCCO1)C(=O)[O-]	0
ZINC67948134	c1ccc(cc1)c1cn[nH]c1C1CCN(CC1)C(=O)C1(CC1)C(=O)N	1
ZINC67954073	CCCC/C(=N/OCC(=O)N[C@@H](C)c1ccccc1OC)/N	1
ZINC67964716	Cc1nccn1CCCC(=O)N1CCc2c(c(nn2C)C(=O)[O-])C1	1
ZINC67981839	c1ccc(c(c1)CO)c1cc(nc(n1)N)Sc1cccs1	1
ZINC67982166	COc1cc(ccc1OCC(=O)N)c1[nH]ccn1	1
ZINC68210348	c1ccc(cc1)CN(C[C@H]1CCCO1)C(=O)CCCCNC(=O)N	0
ZINC68215834	c1ccc(cc1)SC1(CC1)CNC(=O)c1ccccn1	0
ZINC68250420	COCCc1ccc(cc1)OC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC68270571	c1cc(c(cc1Cl)Cl)Cn1c(ccn1)NC(=O)NC[C@@H]1CCCO1	0
ZINC68337962	Cc1nc2ccccc2n1CCCOC(=O)c1cccc2c1[nH]nc2	0
ZINC68355540	C[C@@H](C(=O)Nc1nc2c(cccc2s1)OC)NC(=O)N	1
ZINC68367171	CC(C)C[C@@H](CN[C@H](c1ccccc1)C(=O)N)N1CCOCC1	0
ZINC68416034	CC[C@H](C)[C@@H](C(=O)N)NC(=O)COc1ccccc1	1
ZINC68416672	CC[C@@H](C)[C@H](C(=O)N)NC(=O)c1cc(n(c1C)c1ccccc1)C	1
ZINC68417803	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)c1ccccc1OC	1
ZINC68428288	CN(CCCc1c(c([nH]n1)N)C#N)c1ccnc(n1)c1ccccc1	1
ZINC68440104	CO[C@@H](c1ccccc1)C(=O)NC[C@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC68485294	Cc1ccc(s1)CNC(=O)Nc1cccc(c1)NC(=O)[C@H](C)OC	0
ZINC68517853	COC(=O)c1ccc(cc1)/C=C/C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC68519237	CCCC[C@H](C(=O)N(C)CCOc1ccc(cc1)F)NC(=O)N	1
ZINC68521893	CCCC[C@@H](C(=O)N(CC=C)Cc1ccccc1)NC(=O)N	1
ZINC68524267	CCCC[C@@H](C(=O)N[C@H](c1ccc(cc1)F)C(C)(C)C)NC(=O)N	1
ZINC68572061	CCOC(=O)Nc1nc(c(s1)C(=O)N)N	0
ZINC68572191	Cc1ccc(cc1)NC(=O)/C(=N\NC(=S)N)/C	1
ZINC68572547	c1ccc(cc1)[C@H]1C[C@@]([NH+]=C(S1)N)(C(F)(F)F)O	1
ZINC68576568	c1ccc(cc1)[C@H](COC(F)(F)F)N	0
ZINC68576703	Cc1ccc2c(c1C)C(=O)CCO2	1
ZINC68583868	c1cc(cc(c1)[N+](=O)[O-])/N=C(\N)/SCC(=O)c1ccc(c(c1)Cl)Cl	1
ZINC68583921	c1ccc(cc1)/N=C(\N)/SCC(=O)c1ccc(cc1)Br	1
ZINC68585582	Cc1ccccc1C[n+]1cccc(c1N)C	1
ZINC68585736	c1ccc(cc1)C(=O)c1ccc[n+](c1)CC(=O)c1ccc(cc1)Cl	0
ZINC68590701	CC(C)(C)OC(=O)N1CCC(CC1)NC(=O)NN	0
ZINC68592690	C[C@H]1CN(C[C@@H](C1=O)C)Cc1ccccc1	0
ZINC68715721	COc1cc(cc(c1OC)OC)CCC(=O)Oc1ccc(cc1Br)Cl	1
ZINC68725591	Cn1cccc1C(=O)N1CCc2cc(c(cc2C1)OC)OC	1
ZINC68728571	Cc1ccc(cc1)Oc1ccccc1NC(=O)c1ccccc1	0
ZINC68729944	C[C@H](c1ccc(cc1)Cl)S[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC68740804	CCC[C@@H](C)C(=O)Nc1ccc(cc1)C(=O)c1ccccc1	0
ZINC68752022	C[C@@H](C(=O)Nc1ccccc1c1ccccc1)OC[C@@H]1CCCO1	0
ZINC68784515	C[C@@H]1CCCN(CC1)C(=O)COCC(=O)N1CCC[C@H](CC1)C	0
ZINC68790835	CCO[C@H]1CCCN(C1)C(=O)c1cc(c(cc1C)C)S(=O)(=O)N	0
ZINC68791813	C[C@H](C(=O)Nc1ccccc1n1cnnn1)OC[C@@H]1CCCO1	0
ZINC68858733	c1ccc(cc1)COC(=O)[C@@H]1CCC[N@H+]1CC(=O)N1CCOCC1	0
ZINC68877583	CC(C)(C)NC(=O)CO/N=C(\c1cccnc1Oc1ccccc1)/N	1
ZINC68877632	Cc1cc(on1)CO/N=C(\c1ccc(nc1)Oc1ccccc1)/N	1
ZINC68952641	Cc1c(c(n(n1)C)Cl)CSCc1nc2ccccc2c(n1)N	1
ZINC68971544	Cc1ccc(cc1)NC(=O)CN(CC(=O)NC)c1cccc(c1)C#C	1
ZINC69006074	CC[C@@H](C)[C@H](C(=O)N[C@@H](C)COC)NC(=O)OCc1ccccc1	0
ZINC69007681	CC(=O)N[C@@H](CC(=O)OC[C@H]1CCCCO1)c1ccccc1	0
ZINC69016827	CC[C@H](C(=O)N)[N@@H+]1CC[C@H](CC1)CN1C[C@H](O[C@@H](C1)C)C	0
ZINC69057361	CC(=O)NCCNC(=O)c1ccccc1Cc1ccccc1	0
ZINC69110773	C[N@H+](CCNC(=O)N[C@H]1CCN(C1=O)c1ccccc1)CCOC	0
ZINC69148342	Cc1ccc(cc1NCC(=O)N[C@H](c1ccccc1)C(C)C)C(=O)N	1
ZINC69161133	CC(C)(C)c1nc(no1)C[N@@H+](Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC69252409	Cc1ccccc1NC(=O)N[C@@H]1CCC[N@@H+](C1)C1CCCCC1	1
ZINC69282086	C[C@H](/C(=N/S(=O)(=O)c1ccccc1)/[O-])OC[C@H]1CCCO1	0
ZINC69321804	CCN(CCC#N)S(=O)(=O)c1cc(ccc1F)C	1
ZINC69323716	C1CCNC(=O)[C@@H](C1)Sc1nnnn1C1CCOCC1	0
ZINC69350362	c1ccc(cc1)NC(=[NH2+])NCc1cccc(c1)COCc1ccco1	0
ZINC69351869	c1ccc(cc1)CO[C@@H]1CC[N@H+](CC1)C[C@@H](c1ccccc1)O	0
ZINC69352088	c1ccc(cc1)/C(=C/C(=O)N1CCCC[C@@H]1CC(=O)N)/C(F)(F)F	1
ZINC69381160	c1ccc(cc1)NC(=O)[C@H]1CCCN(C1)C(=O)c1cscn1	0
ZINC69382731	Cc1c(nc(s1)c1ccco1)C(=O)N1CCC(CC1)C(=O)OC	0
ZINC69387157	C[C@@H](C(=O)c1ccccc1)NC(=O)CCC(=O)Nc1ccccc1F	0
ZINC69387238	Cc1cc(n(n1)C[C@H]1CN(CCO1)CC[S@@](=O)c1ccccc1)C	0
ZINC69434932	c1cc(cc(c1)Cl)c1cn(nc1N)C(=O)C[C@@H]1CCCO1	0
ZINC69436205	c1ccc(cc1)N(CCC(=O)N)C(=O)[C@H]1C[C@@H]1c1cccc(c1)F	1
ZINC69441859	CC(C)N(CC(=O)N)C(=O)CNC(=O)CC(C)(C)C	1
ZINC69441949	CCCCN(CCOC)C(=O)N[C@H](CC)c1nc(cs1)C	0
ZINC69444521	CCn1cc[nH+]c1CN1CCN(CC1)[C@H](C)C(=O)Nc1ncccn1	1
ZINC69451790	CCO[C@@H]1CCCN(C1)C(=O)c1c(n(nn1)c1ccccc1)C1CC1	0
ZINC69452161	c1ccc(cc1)/C=C/COC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC69453597	Cc1cnn(c1)C[C@H]1CN(CCO1)Cc1cscn1	0
ZINC69458307	CN(c1cccc(c1)SC)C(=O)c1cnc(nc1)c1ccccc1	0
ZINC69458748	C[C@H]1C[N@H+](CCN1c1ccc2nncn2n1)CC1CCCC1	1
ZINC69464797	CN(CCN1CCOCC1)C(=O)Cc1coc(n1)c1ccccc1	0
ZINC69484916	CC[C@@H](C)/[NH+]=C(/N)\NCc1ccc(nc1)N1CCCCC1	1
ZINC69484966	C[N@H+]1CCC[C@@H]1C(=O)N1CC[C@H](CC1)c1nnc2n1CCC2	1
ZINC69509135	C[C@H]1CC[C@@H](C[N@@H+]1CC=C(C)C)C(=O)N	1
ZINC69510570	CC(C)N(CC(=O)N)C(=O)c1ccccc1Oc1cccnc1	1
ZINC69511218	CCOC(=O)c1cc(n(n1)c1ccccc1)C(=O)N	0
ZINC69513693	Cc1cc(ccc1C(=O)N)NC(=O)CNC(=O)/C=C/c1ccccc1	1
ZINC69516850	c1cc(ccc1CCCC(=O)N1CCC[C@@H](C1)C(=O)N)Cl	1
ZINC69516877	C[C@H]1CC[C@@H](CN1C(=O)NCCc1ccccc1)C(=O)NCCOC	0
ZINC69521467	Cc1cnn(c1)C[C@H](C)N[C@H](c1ccc(cc1)F)C(=O)N	1
ZINC69528936	COc1ccccc1N/C(=[NH+]/CCCOCc1ccccc1)/N	0
ZINC69530762	Cc1cnn(c1)CC(=O)N[C@@H](Cc1ccccc1)C(=O)N1CCCC1	0
ZINC69534395	CC(=O)N1CCO[C@H](C1)c1cc(c(cc1Cl)Cl)F	0
ZINC69535557	Cc1cnn(c1)[C@H](C)[C@@H](C)NCc1ccnc(n1)c1ccccc1	0
ZINC69536891	C[NH+](C)[C@H](CNC(=O)Nc1cc(ccc1F)C(=O)N)C1CCCCC1	1
ZINC69538201	Cc1c(ccc(n1)c1ccco1)C(=O)N(C)CC(=O)N	1
ZINC69553404	COC(=O)[C@H](Cc1ccc(cc1)C(F)(F)F)N	0
ZINC69559810	c1cscc1CCC(=O)Nc1cnn(c1)CCN1CCOCC1	0
ZINC69561614	CC[C@H]1CN(CCO1)C(=O)c1ccc(nc1)OCc1ccccc1	0
ZINC69562416	COCCOc1ccc(cn1)[N-]S(=O)(=O)/C=C/c1ccccc1	0
ZINC69564256	c1ccc(cc1)[C@@H](CC(=O)n1c(c(cn1)C#N)N)C(F)(F)F	1
ZINC69567104	c1ccc(cc1)N(CCC(=O)N)C(=O)c1ccc(nc1)n1ccnc1	1
ZINC69567653	C[C@H](c1ccccc1)NC(=O)N1CCC[C@H](C1)C(=O)N1CCOCC1	0
ZINC69568380	C[C@H](c1ccccc1)N(C)C(=O)c1csc(n1)c1ncn[n-]1	0
ZINC69569074	CO[C@H](c1ccccc1)/C(=N/S(=O)(=O)c1ccc(cc1)C(=O)N)/[O-]	0
ZINC69573170	Cc1cc(n2c(n1)ncn2)NCCCN(C)c1ccccc1	0
ZINC69573756	Cc1c(c(n(n1)C)C)S(=O)(=O)/N=C(\[O-])/c1cc(n[nH]1)CC(C)C	1
ZINC69582728	COCCCN1[C@H]([C@@H](CC1=O)C(=O)[O-])c1ccccc1C(F)(F)F	0
ZINC69588228	C[C@@H](C(=O)OCCNc1ncccn1)Sc1ccccc1	0
ZINC69589527	C/C(=C/C(=O)OCCNc1ncccn1)/c1ccccc1F	0
ZINC69594231	c1ccc(cc1)OCCOc1cccc(c1)CC(=O)N	1
ZINC69599962	CCCc1nc(c(s1)C(=O)N1CCC(CC1)S(=O)(=O)N)C	1
ZINC69600832	Cc1nccc(n1)C(=O)NC[C@H](c1c(cccc1Cl)F)N1CCCC1	1
ZINC69622242	CC(C)(C)CC(=O)N[C@H](Cc1nccn1C(F)F)c1ccccc1	0
ZINC69623356	COC(=O)N1CCC[C@@H](C1)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC69624475	COCCN1CC[NH+](CC1)CCNS(=O)(=O)c1ccccc1	0
ZINC69624823	CCOc1cc(nc(n1)N1CCN(CC1)C(=O)C(C)C)C	1
ZINC69653129	c1ccc(cc1)[C@@H]1[C@@H](CCC(=O)N1CCCn1ccnc1)C(=O)[O-]	0
ZINC69656028	c1ccc(cc1)Sc1ccccc1CNC(=[NH2+])N	1
ZINC69656860	Cc1c(cccc1Cl)NC(=O)C[N@H+](Cc1ccccc1)CC(=O)N	1
ZINC69660068	CN(Cc1ccccc1)c1ccccc1NC(=O)NCCO	0
ZINC69662320	CO[C@H]1CCC[C@@H]1OC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC69665363	CO[C@H]1CCC[C@@H]1OC(=O)CCC(=O)Nc1nccs1	0
ZINC69666632	CC[NH+](CC)[C@@H](c1ccccc1)C(=O)OCC(=O)NC(C)C	0
ZINC69668262	CCC(=O)N1CCC[C@@H]1[C@@H]1CCC[N@H+]1[C@@H](c1ccccc1)C(=O)N	1
ZINC69669821	CC[NH+](CC)[C@@H](c1ccccc1)C(=O)OCC(=O)NCc1ccco1	0
ZINC69673334	c1ccc(cc1)NC(=[NH2+])NCCOC[C@@H]1CCOC1	0
ZINC69675339	CC[NH+](CC)[C@H](C)CNCc1c(nn(c1Cl)C)C(C)C	1
ZINC69675860	CCCOc1cccc(c1)CNCc1cnn(c1)c1ccccc1	0
ZINC69700840	Cc1ccc(cc1)c1nc(co1)CCNC(=O)N1CC[C@@H](C1)C(=O)N	1
ZINC69702333	COC(=O)[C@H](c1ccc(cc1)F)N1CCN(CC1)S(=O)(=O)N	0
ZINC69711744	Cc1cccc(c1)C[NH2+]Cc1ccc(nc1)OC1CCCC1	1
ZINC69737376	CCS(=O)(=O)C[C@H](C)N(C)C(=O)Cn1cc(c2c1cccc2)C	1
ZINC69739151	c1ccc(cc1)[C@@H](C[NH+]1CCN(CC1)Cc1cn2ccsc2n1)O	0
ZINC69739555	C[C@H]1CN(CC[N@@H+]1CCOC)[C@@H](c1ccccc1)C(=O)N	0
ZINC69739559	c1ccc(cc1)[C@@H](CN1CCN(CC1)C[C@H](C[NH+]1CCOCC1)O)O	0
ZINC69739919	c1ccc(cc1)[C@H](C(=O)N)[NH2+][C@@H]1CCN(C1)c1ccc(cc1F)F	1
ZINC69751298	c1ccc(cc1)C[NH2+]Cc1ccc(c(c1)F)N1CCOCC1	0
ZINC69751302	CN(C)c1ccc(cc1)C[NH2+]Cc1ccc(c(c1)F)N1CCOCC1	0
ZINC69753697	c1cc(c(c(c1)Cl)Cl)CNCc1ccc(nc1)Cl	1
ZINC69756537	CCC(CC)C(=O)N1CCC(CC1)[NH2+]Cc1cc(sc1)Br	1
ZINC69769261	CC(=O)N1CCC[C@H]1[C@@H]1CCCN1[C@@H](c1ccccc1)C(=O)N	1
ZINC69775366	CO[C@H](c1ccccc1)C(=O)Nc1cccc(c1)c1nc([O-])on1	0
ZINC69775497	CC[NH+](CC)CCN(Cc1ccccc1)C(=O)c1ccc(=O)n(c1)C	0
ZINC69775838	c1cc(cc(c1)C(=O)N)COC(=O)c1ccc(c(c1)F)n1cccn1	0
ZINC69777524	C[C@H]1[C@@H](OCC(N1CC(=O)NC(=O)N)(C)C)c1cccc(c1)Cl	0
ZINC69780050	CC[C@](c1ccccc1)(C(=O)OC)NC(=O)/C=C/c1csc(n1)C	0
ZINC69808760	Cc1nc(no1)COc1ccc(cc1)N[C@H](c1ccccc1)C(=O)N	1
ZINC69812662	Cc1c(ccc(n1)c1ccccc1)C(=O)N1CCCN(CC1)C(=O)N	1
ZINC69813543	C[C@@H]1CCCN(C1)c1ccccc1OCC(=O)NC1CCOCC1	0
ZINC69814439	C[C@@](COC)(C(=O)N)NC(=O)CCc1cc(ccc1OC)OC	0
ZINC69814887	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)c1ccc2nncn2n1	1
ZINC69817922	CC[N@@H+](C)[C@@H](c1ccccc1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC69834016	Cc1ccccc1OC(=O)c1cc(nn1C)C(C)(C)C	1
ZINC69841279	Cc1cccc(c1)[C@H]1C[C@@H]1C(=O)Nc1cccc(c1C)S(=O)(=O)N	1
ZINC69841448	c1ccc(cc1)[C@@H](C[N@@H+]1CCC[C@@H](C1)Cn1cncn1)O	0
ZINC69842322	Cc1cnn(c1)[C@H](C)[C@H](C)N[C@@H](C)C(=O)Nc1ncccn1	1
ZINC69845229	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)[N-]c1cc(ccc1OC)C(=O)N	0
ZINC69846998	Cc1ccc(nn1)N1CCC[C@H](C1)[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC69848141	Cc1nnc2n1C[C@@H](CC2)C[NH2+][C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC69849465	Cc1[nH+]ccn1[C@H]1CCCN(C1)C(=O)c1ccc(=O)n(c1)CCOC	0
ZINC69864708	C[C@H](CS(=O)(=O)C)[N@H+](C)Cc1nc(no1)c1ccccc1OC	1
ZINC69871365	Cc1ccccc1[C@@H](C(C)C)NS(=O)(=O)N1CCOCC1	0
ZINC69873749	Cc1c(cco1)C(=O)N(C)[C@H](C)c1cccc(c1)S(=O)(=O)N	1
ZINC69876952	Cc1c(nc2ccccc2n1)CN1CCO[C@@H](C1)Cn1cncn1	0
ZINC69892843	C[C@@H](CNC(=O)CCCOCCc1ccccc1)N1CC[N@H+](CC1)C	0
ZINC69897284	CCSc1ccc(cc1NC(=O)[C@@H]1CCCN(C1)C(=O)N)Cl	1
ZINC69919873	c1ccc(cc1)[C@@H](C(=O)NC1CC1)OC(=O)CCNCC(F)(F)F	0
ZINC69920478	CC[N@H+]1CC[C@H](C1)CN/C(=[NH+]/CCOC)/N	0
ZINC69924486	CCOC(=O)N1CCC(CC1)N/C(=[NH+]/CCOCCOC)/N	0
ZINC69928565	Cc1cc(nc([nH+]1)N)N1CCN([C@@H](C1)C)c1nc(cs1)C	1
ZINC69946887	CN(Cc1ccco1)C(=O)C[N@H+]1CCCC[C@@H]1Cn1cccn1	1
ZINC69947837	c1cc(cc(c1)F)CNS(=O)(=O)c1cccc(c1)CNC(=[NH2+])N	1
ZINC69952287	CCN1CCO[C@H](C1)C[NH2+]Cc1cnc(s1)c1ccccc1	0
ZINC69978236	c1ccc(cc1)[C@H](C(=O)N)[NH2+]CCCc1c[nH]c2c1cccc2	1
ZINC69979306	C[C@H]1CN(CC[N@@H+]1C[C@@H](c1ccccc1)O)Cc1cscn1	0
ZINC70008068	Cc1[nH+]ccn1[C@H]1CCCN(C1)C(=O)[C@H]1Cc2ccccc2S1	1
ZINC70015567	C[C@@H]1CN(CC[N@H+]1CCOC)Cc1cn(nn1)c1ccccc1	0
ZINC70018672	CN(Cc1ccco1)C(=O)CSc1nnc(n1N)c1ccccn1	1
ZINC70040210	Cc1cc(n(n1)[C@@H]1C[N@@H+](C1)Cc1cccc(c1)OCC(=O)N)C	1
ZINC70040483	Cc1cnn(c1)C[C@H]1CCC[N@H+]1C[C@@H](c1ccccc1)O	0
ZINC70051531	Cc1ccc(cc1OCC(F)F)NC(=O)N(C)[C@H](C)CS(=O)(=O)C	1
ZINC70058234	CCN(CC1CC1)C(=O)NCCN1CCN(CC1)Cc1ccccc1	0
ZINC70192923	C[C@H](c1ccccc1)Sc1nc(cc(n1)N)N	1
ZINC70243188	CC[C@H](C)NC(=O)c1c(c2c(cccc2s1)F)C	1
ZINC70453302	c1cc(ccc1c1ccc(o1)[C@H]1C[C@H]1C(=O)[O-])Cl	1
ZINC70453772	c1ccc(cc1)[C@H]1CNCC(=O)O1	0
ZINC70456275	CCc1c(nc(nc1NC[C@@H]1CCC[NH2+]C1)c1ccncc1)C	1
ZINC70461616	CCCOC(=O)c1cc(ccc1N(CC)CC)N	0
ZINC70462223	CCCOC(=O)c1cc(c(c(c1)Cl)N(CC)CC)N	0
ZINC70462786	Cc1cc(c2c(c1)[nH]c(n2)c1ccc(c(c1)Br)OC)C	1
ZINC70462797	Cc1cc(c2c(c1)nc([nH]2)c1ccc(c(c1)C)N)C	1
ZINC70638709	CC(C)(C)[NH+]1CCN(CC1)C(=O)CC(=O)OC	0
ZINC70641438	Cc1c(cccc1Cl)NC(=O)[C@@H]1COCC(=O)N1Cc1ccccc1	0
ZINC70660652	CCS(=O)(=O)[N-]c1ccc(cc1)C(=[NH2+])N	1
ZINC70666827	CC(C)C[C@@H](C(=O)N1CCN(CC1)c1ccccn1)NC(=O)N	1
ZINC70690140	CC(C)N(CC(=O)N)C(=O)c1ccccc1Nc1ccccc1	1
ZINC70694824	C[C@H]1CN(C[C@@H](O1)c1ccccc1)Cc1cccc(c1)C#N	0
ZINC70696617	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)c1cccnc1Cl	1
ZINC70700503	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CCCSc1ccc(cc1)Cl	1
ZINC70700567	CC[C@@H](C)[C@H](C(=O)N)NC(=O)C[C@@H](c1ccccc1)NC(=O)C	1
ZINC70700986	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1ccc(cc1)Oc1ccccc1	1
ZINC70701387	CC[C@H](C)[C@@H](C(=O)N)NC(=O)Cc1ccc(cc1)Br	1
ZINC70701462	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)[C@@H](C(C)C)NC(=O)c1ccccc1	1
ZINC70701475	CC[C@@H](C)[C@H](C(=O)N)NC(=O)COc1ccc2ccccc2c1	1
ZINC70745579	c1ccc2c(c1)[C@@H](OC2=O)CC(=O)NCc1nc2ccccc2s1	0
ZINC70755392	c1ccc(cc1)c1cc(c(s1)NC(=O)c1ccccn1)C(=O)N	1
ZINC70762595	Cc1cccc(c1)S(=O)(=O)NC[C@@](c1ccccc1)(C(F)(F)F)O	0
ZINC70778266	C[C@@](CNC(=O)OC)(COC)O	0
ZINC70783879	Cc1ccc(cc1NC(=O)[C@H]1C[C@H]2CC[C@@H]1O2)Br	0
ZINC70814793	c1ccc(cc1)CCN(Cc1ccncc1)C(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70817956	CS(=O)(=O)N1CC(C1)C(=O)N1CCC(CC1)C(=O)N	1
ZINC70844958	COCCCNC(=O)c1coc(n1)NC(=O)c1ccccc1	0
ZINC70851134	CC(c1ccccc1)(c1ccccc1)NC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70851377	C[C@H](C(=O)Nc1cc(ccc1F)F)O/N=C(\COc1ccccc1)/N	1
ZINC70893201	C[C@H](CNC(=O)CCOc1ccccc1OC)Oc1ccccc1	0
ZINC70893959	C[C@@H](CNC(=O)CCc1ccco1)Oc1ccccc1	0
ZINC70901614	C[C@H](CNC(=O)CCc1ccc(cc1)C(=O)OC)Oc1ccccc1	0
ZINC70922168	CCN(CC(=O)NCC(=O)N)c1ccccc1	1
ZINC70925677	CCOC[C@@H]1CCCN(C1)C(=O)COc1cccc(c1)C(=O)N	0
ZINC70926716	CCOC[C@@H]1CCCN(C1)C(=O)c1cc2ccccc2oc1=O	0
ZINC70933406	Cc1c(c(on1)C)[C@H](C)NC(=O)[C@@H](c1ccccc1)OC1CCCC1	0
ZINC70933826	Cc1c(c2cc(ccc2[nH]1)F)CC(=O)N[C@@H](C)c1c(noc1C)C	1
ZINC70953095	CCc1ccccc1NC(=O)CNC(=O)C[N@@H+]1CCCC[C@H]1CCO	1
ZINC70956856	c1ccc(cc1)C1(CCCCC1)NC(=O)[C@@H]1COCCO1	0
ZINC70957004	c1ccc(cc1)C1(CCCCC1)NC(=O)COC[C@H]1CCCO1	0
ZINC70968396	c1ccc(cc1)[C@](CNC(=O)C(=O)Nc1ccon1)(C1CC1)O	0
ZINC70971075	C1COC[C@]1(C#N)N	0
ZINC70972321	C#CCCNC(=O)C(c1ccccc1)c1ccccc1	0
ZINC71102776	c1cc(ccc1CS(=O)(=O)N)NC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC71118147	COCCCN(CC(=O)NCc1ccccc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC71173040	c1ccc(c(c1)OCC(=O)N1CC(C1)C(=O)[O-])F	1
ZINC71184994	c1ccc(cc1)CCOCCCC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC71185706	Cc1ccc(cc1NC(=O)CSCC(=O)c1ccccc1)C(=O)N	1
ZINC71186627	C[NH2+]CC[C@@H](C(=O)OCc1ccccc1)N	0
ZINC71186628	C[NH2+]CC[C@H](C(=O)OCc1ccccc1)N	0
ZINC71186643	CC[C@@]([C@@H](C)N)(C(=O)[O-])C(=O)OCc1ccccc1	0
ZINC71186644	CC[C@]([C@@H](C)N)(C(=O)[O-])C(=O)OCc1ccccc1	0
ZINC71186649	c1ccc(cc1)COC(=O)[C@]1(CCC[N@@H+](C1)N)C(=O)[O-]	0
ZINC71186802	c1ccc(cc1)COC(=O)[C@@H]1C=CO[C@@]1(CC(=O)[O-])N	0
ZINC71195754	Cc1c(cco1)C(=O)N[C@H]1CCCc2c1cnc(n2)c1ccccc1	0
ZINC71255791	CCOC(=O)c1cc(c(nc1)N)N	0
ZINC71255916	Cc1ccc(cc1)c1nc2c(c(=O)o1)nccn2	1
ZINC71256792	c1ccc(cc1)c1cc2ccccc2cc1Cl	0
ZINC71257060	CC(C)[C@@H](C(=O)OCCOCN1C=N[C@H]2[C@H]1NC(=NC2=O)[NH-])N	0
ZINC71261183	c1cc(cc(c1)c1cn2c(n1)cccn2)C#N	1
ZINC71283554	Cc1cc([nH+]c2c1c(n[nH]2)N)N1CCOCC1	0
ZINC71284500	CC(C)N(Cc1ccccc1)c1ncc(c(n1)N)[N+](=O)[O-]	1
ZINC71286199	CC(C)NC(=O)c1ccc(cc1Cl)NC(=O)[C@H]1[C@@H](C1(C)C)C(=O)[O-]	1
ZINC71375664	c1ccc(cc1)C1(CCOCC1)C(=O)Nc1ccccc1C(=O)N	0
ZINC71376392	c1ccc(cc1)c1cnn2c1nccc2c1ccc(cc1)Cl	0
ZINC71385043	C1CCC2(CC1)C(=C(NC(=N2)N1CCOCC1)N)C#N	0
ZINC71405474	Cc1c2c(c(cnc2n(n1)c1cccc(c1)Cl)c1ccc(cc1)Cl)N	1
ZINC71405907	c1ccc(cc1)[C@@H]1C(=[NH+]C(=N1)c1ccco1)N	1
ZINC71415723	c1cnc2nc(cn2c1)C(=O)N1CCO[C@@H](C1)C(F)(F)F	0
ZINC71419346	Cc1c(c(c(nc1C1CCCC1)N)C#N)c1cnc(s1)N1CCCC1	1
ZINC71422157	CC(C)[C@H]1CN(CCC[N@@H+]1CC1CC1)c1cc(ncn1)N	1
ZINC71575495	CCc1c(c2cc(cc(c2[nH]1)CNC(=O)C[N@@H+](C)CCO)C)C	1
ZINC71613453	CC(C)(C)OC(=O)[C@@H]([C@H](Cc1cccc(c1)Cl)N)C(=O)[O-]	0
ZINC71614785	c1ccc(cc1)CNS(=O)(=O)NCCc1csc2NCCC[n+]12	0
ZINC71707987	Cc1c(nc(o1)c1ccc(cc1)SC)C[N@H+]1CCO[C@H](C1)CCO	0
ZINC71714725	c1cc(c(cc1[C@H]1CN(CCO1)C(=O)CCNC(=O)N)Cl)Cl	0
ZINC71721701	c1ccc(cc1)c1c(n[nH]c1N)C(=O)N1CCO[C@@H](C1)C(F)(F)F	0
ZINC71745707	CC(C)(C)OC(=O)NC[C@@H](COCc1ccccc1)C(=O)[O-]	0
ZINC71747086	CCc1ncc(cn1)c1[nH+]ccn1C[C@@H](c1cccs1)OC	0
ZINC71747556	CCC(C)(C)c1cc(c(c(n1)N)C#N)c1cnc(s1)N1CCOCC1	0
ZINC71747654	C[C@@H](Cn1cncn1)n1cc[nH+]c1c1ccc2c(c1)CCN2C(C)C	1
ZINC71750769	c1ccc(cc1)COCc1c(c(nc2c1[C@H]1CC[C@@H](C2)N1)N)C#N	0
ZINC71751334	CC[C@H]1CN(CCC(=O)N1Cc1ccccc1)C(=O)CN	1
ZINC71751827	Cc1cnc(nc1N)N1CCO[C@H](C1)c1ccc(cc1)Cl	0
ZINC71753862	CN(C[C@H]1CCCCO1)S(=O)(=O)NCc1ccccc1	0
ZINC71755149	C[C@@H]1c2c(c(c(c(n2)N)C#N)c2ccccc2OC)CO1	0
ZINC71760223	Cc1cc(c2c(c1)c(c([nH]2)C)C)CNc1nccc(n1)N	1
ZINC71763873	c1cc2c(cc1C(=O)N)c(=O)cc([nH]2)CN1CCO[C@H](C1)C(F)(F)F	0
ZINC71764931	c1ccc(cc1)n1ncc(n1)Cn1cc[nH+]c1c1ccc(o1)CO	0
ZINC71766822	C1=[NH+][C@H](C(=[NH2+])N1[C@H]1[C@@H]([C@@H]2[C@@H](O1)CO[P@@](=O)(O2)[O-])O)C(=O)N	0
ZINC71767174	C[C@@](c1cccc(c1)Br)([C@H](c1ccccc1)c1ccccn1)O	0
ZINC71769270	CCN1C[C@H]([C@H](C1=O)c1ccccc1)CCN1CCOCC1	0
ZINC71769328	c1ccc(cc1)COc1ccccc1OC[C@@H](COC(=O)N)O	0
ZINC71771339	CNC(=O)c1ccc(s1)[C@H]1CCCN1S(=O)(=O)NCc1ccccc1	0
ZINC71772352	C[C@]1(C=CC(=O)[C@@H](O1)C(c1ccccc1)c1ccccc1)O	0
ZINC71772557	C[NH+](C)CCN(Cc1cccs1)c1ccc(cc1)OC	1
ZINC71772776	CC(C)OC(=O)[C@H](CNCc1ccccc1)c1ccccc1	0
ZINC71773606	C[n+]1c(Nc2ccccc2)sc(n1)Nc1ccccc1	0
ZINC71773887	c1ccc(cc1)COc1cccc(c1)[C@@H]1CO1	0
ZINC71773915	CCOC(=O)NC(=S)NNC(=O)N	0
ZINC71774293	C1CCCC[C@@]2(CC[C@@H]2CCC1)[O-]	1
ZINC71774641	C1CN[C@H](c2c1nc(s2)N)[C@@H]1CCOC1	0
ZINC71775911	CC(C)N(CCc1ccccc1)C(=O)c1n[nH]c(n1)N	1
ZINC71777720	CCOC(=O)[C@@]1([C@@H](O1)c1ccc(cc1)Cl)C(=O)N	0
ZINC71777931	CC1=CCC[C@H](O1)[C@@H](C)OCc1ccccc1	0
ZINC71778113	c1ccc(cc1)[C@H]1c2ccccc2[C@H]([C@@H]1C(=O)N)O	1
ZINC71778181	c1cc(c(cc1C(=O)[C@@H]1[C@H](O1)C(=O)N)Cl)Cl	0
ZINC71778939	c1ccc(cc1)C(=O)/C=C(/CO[C@@H]1CCCCO1)\N	0
ZINC71778940	c1ccc(cc1)C(=O)/C=C(/CO[C@H]1CCCCO1)\N	0
ZINC71779193	CC1(CO[C@H](NC1=O)c1ccccc1Cl)C	0
ZINC71779229	C[C@H](C(C)(c1ccccc1)c1ccccc1)N=O	0
ZINC71779255	CCOC(=O)C1=CC(=O)C[C@H](O1)c1ccccc1	0
ZINC71780901	CC(C)O[P@](=O)(C[C@@H](N)N=O)c1ccccc1	1
ZINC71781384	CCOC(=O)C(=O)C1=C(Cc2c1cccc2)[O-]	0
ZINC71781990	CCCC(=O)c1c([O-])nc(n(c1=O)C)N(C)C	1
ZINC71783283	CC1([C@@H]2COC(=O)N2[C@@H](S1)c1ccccc1)C	0
ZINC71783651	c1ccc(cc1)NC(=[NH2+])c1cc(ccc1F)F	1
ZINC71783965	c1cc(ccc1[C@@]1(CSC2=[NH+]CCCN12)O)F	1
ZINC71784495	COC(=O)[C@@H](c1ccc(cc1)Oc1ccccc1)O	0
ZINC71786910	c1ccc(cc1)NC(=O)O[C@@H]1CC[C@H]2CCC=CC2=C1	0
ZINC71789426	CC(C)c1ccc(cc1)/C(=C/1\C=CC(=[N+](C)C)C=C1)/c1ccccc1	0
ZINC71790372	COc1ccc(cc1N1CCOC1=O)[N+](=O)[O-]	0
ZINC71792793	CC[C@@H](C)[C@@H](C(=O)N)NS(=O)(=O)c1ccccc1C(F)(F)F	1
ZINC71793008	CO[C@@H](c1ccccc1)C(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC71793009	CO[C@H](c1ccccc1)C(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC71793075	C[C@@H](C(=O)NCC(C)(C)C(=O)N)OCc1ccccc1	0
ZINC71793076	C[C@H](C(=O)NCC(C)(C)C(=O)N)OCc1ccccc1	0
ZINC71793251	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)c1ccc(o1)Cl	1
ZINC71795602	Cc1cc(n2c(n1)ncn2)N[C@H](c1ccccc1)C(=O)N	1
ZINC71796465	Cc1cc(c(o1)C)[C@@H](C)C(=O)N1CCC[C@H](C1)n1ccnc1	1
ZINC71796656	Cn1cc(cn1)[C@H]1CCCN1C(=O)Cc1ccc(cc1)C#N	1
ZINC71797877	c1ccc(cc1)[C@@H]1CN(CCO1)[C@@H](c1ccccc1)C(=O)N	0
ZINC71803800	Cn1cc(cc1C(=O)N)S(=O)(=O)/N=C(\[O-])/[C@H]1CCc2c1cccc2	1
ZINC71804845	CC[C@@H](C)[C@H](C(=O)N[C@@H]1CC[C@@H](CC1)C(C)(C)CC)NC(=O)N	1
ZINC71810833	CCCCN(c1ccccc1)S(=O)(=O)c1ccc(cc1)C(=O)N	1
ZINC71811853	CC(=C[C@H]1[C@@H](C1(C)C)C(=O)Nc1ccccc1C(=O)OC)C	0
ZINC71812404	COCCN(Cc1ccccc1)C(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC71812704	COCCN(Cc1c(cccc1Cl)F)CC(=O)N	0
ZINC71821123	Cc1c2ccccc2[nH+]c(c1CC(=O)N(CC(=O)N)C1CCCC1)C	1
ZINC71821284	c1ccc(cc1)[C@H]1CC(=O)NCCN1C(=O)C[C@@H]1CCCO1	0
ZINC71823443	C[C@@H]1CC[C@H](CN1C(=O)c1cc([nH]n1)c1ccccc1)C(=O)N	1
ZINC71824468	c1ccc(cc1)[C@H](C(=O)N)NCc1ccc(cc1Br)F	1
ZINC71824474	c1ccc(cc1)[C@H](C(=O)N)NCCOc1ccccc1Br	1
ZINC71824511	Cc1ccccc1C1(CCOCC1)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC71824834	c1ccc(cc1)[C@H](C(=O)N)N1CC[N@H+](CC1)CCc1cccs1	1
ZINC71824968	c1ccc(cc1)C[N@H+](CC1CCC1)CC(=O)N	1
ZINC71825164	C[C@H]1[C@@H]2C[C@@H](C2(C)C)C[C@@H]1OC(=O)c1cccc(c1)OCC(=O)N	0
ZINC71825477	C[C@@H](COCc1ccccc1)C(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC71826144	CC(C)(C)c1ccc(cc1)[N-]S(=O)(=O)c1ccc(cc1[N+](=O)[O-])OC	1
ZINC71826979	c1ccc(cc1)C[N@@H+]1CC[C@H](CC1)CNC(=O)N1CC[C@@H](C1)C(=O)N	1
ZINC71826998	CN(CC(=O)N[C@@H](c1ccccc1)C(=O)N)c1ccc(cn1)C#N	1
ZINC71827240	Cc1c(c(on1)C(C)C)C(=O)N1C[C@@H](O[C@@H](C1)c1ccccc1)C	0
ZINC71827992	Cc1cc(nc(n1)C)N1C[C@H](O[C@@H](C1)c1ccccc1)C	0
ZINC71828008	Cc1cc(nc(n1)N)NC[C@H]1CCCO[C@@H]1c1ccccc1	0
ZINC71828009	Cc1cc(nc([nH+]1)N)NC[C@@H]1CCCO[C@H]1c1ccccc1	0
ZINC71828695	CCc1c(cc(s1)C(=O)Nc1nc(cs1)c1cc([nH]c1)C(=O)N)C	1
ZINC71830480	Cc1c(c(n(n1)CCOC)C)CNc1c(cccn1)C#N	0
ZINC71831060	C[C@@H]1CN(CC(O1)(C)C)Cc1nc2ccccc2c(=O)n1CC#N	0
ZINC71832339	Cc1ccc(c(c1)F)NC(=O)[C@@H](C)O/N=C(\COc1ccccc1)/N	1
ZINC71835083	CCCO[C@H]1CCCN(C1)C(=O)CCc1c(c(c(=O)[nH]c1C)C#N)C	0
ZINC71836936	c1ccc(cc1)CCO[C@@H]1CC[N@H+](CC1)[C@@H](c1ccccc1)C(=O)N	0
ZINC71836938	c1ccc(cc1)CCO[C@@H]1CCN(CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC71836938	c1ccc(cc1)CCO[C@@H]1CC[N@H+](CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC71836962	C[C@@H](CCc1ccc(cc1)OC)N[C@H](c1ccccc1)C(=O)N	1
ZINC71839146	CC(C)(C[NH2+]Cc1c[nH]nc1c1ccccc1)N1CCOCC1	0
ZINC71841174	c1ccc(cc1)[C@@H](C(=O)N)N1CC[C@@H](CC1)C(=O)NC1CCCCC1	1
ZINC71841210	c1ccc(cc1)[C@@H](C(=O)N)NCCc1ccc2ccccc2n1	1
ZINC71845381	c1cc(oc1)c1nc(on1)CCC(=O)OC[C@@H]1CCC=CC1	0
ZINC71845751	Cc1ccc(cc1Br)NC(=O)CSc1ccc(cc1[N+](=O)[O-])C(=O)N	1
ZINC71847161	Cc1cc(no1)NC(=O)NC[C@@H](Cc1ccc(cc1)O)C(=O)OC	0
ZINC71850182	c1cc(nc(c1)N1CCC(CC1)CC(=O)N)C(F)(F)F	1
ZINC71852406	CC[C@@H](c1ccccc1)C(=O)N1CCO[C@H](C1)c1ccc(cc1)F	0
ZINC71853296	CNC(=O)c1ccc(cc1)CNC(=[NH2+])NCc1ccccc1	1
ZINC71856294	C[C@H](c1ccccc1)S[C@@H](C)C(=O)N	1
ZINC71856703	Cc1c(c(on1)C)CN(C)C(=O)NC[C@H]1CN2CCC[C@@H]2CO1	0
ZINC71856980	Cc1ccc(cc1NC(=O)N1CCC[C@H]1C[NH+]1CCCC1)NC(=O)C	1
ZINC71858300	CC(C)OC(=O)c1cccc(c1)c1nnn(n1)CCc1ccccc1	0
ZINC71859357	c1c(nc([nH]c1=O)C1(CCCC1)N)N	1
ZINC71860152	CNc1cc2c(n[nH+]1)CCN(C2)C(=O)CC[C@H]1CCCO1	0
ZINC71866113	CCC(=O)N[C@@H](C)C(c1ccccc1)c1ccccc1	0
ZINC71871000	C[C@@H](C[NH+]1CCN(CC1)C(=O)CN1C(=O)C(NC1=O)(C)C)O	1
ZINC71872170	Cc1cn2c(c(nc2s1)C)/C=C/C(=O)Oc1ccc(cc1C(=O)N)Cl	1
ZINC71872208	c1ccc(cc1)n1cnn(c1=S)CN1CC[NH+](CC1)C1CCCC1	0
ZINC71876560	c1ccc(cc1)[C@@H](C(=O)N)N1CCO[C@@H](C1)Cn1cncn1	0
ZINC71878832	C[NH+](C)C[C@@H]1CN(CCO1)CC(=O)N1CCC(=N1)c1ccccc1	0
ZINC71883605	c1ccc(cc1)[C@@H](C(=O)N)N[C@@H]1CCc2c1cc(cc2)F	1
ZINC71883993	C[C@@H](c1nc(cs1)c1ccccc1)NC(=O)NCc1cccnc1	0
ZINC71884415	COc1cc(c(cc1OC)F)NC(=O)[C@@H](c1ccccc1)OC	0
ZINC71885514	C[C@@H]1CN(C[C@@H](O1)C)CCCNC(=O)c1cnn(c1)c1ccccc1	0
ZINC71889850	CC(C)c1nnc(o1)C1(CCOCC1)c1cccc(c1)Cl	0
ZINC71892394	C[C@@H](c1c(cccc1Cl)Cl)C(=O)[C@H](C#N)c1ccccn1	1
ZINC71892818	c1ccc(cc1)[C@H](C(=O)N)NC(=O)CC1CCCC1	1
ZINC71893648	CCNC(=O)NC(=O)CN1[C@H](CO[C@@H]([C@@H]1C)c1ccccc1)C	0
ZINC71896622	C1CCC(=O)N(CC1)CC(=O)N1CCCC[C@H]1C[NH+]1CCOCC1	0
ZINC71897232	COC(=O)c1cc(ccc1CN1CCCN(CC1)S(=O)(=O)N)F	0
ZINC71897642	CCOCCCNC(=O)NCC1(CCOCC1)c1ccccc1	0
ZINC71897939	C[C@@H]1CN(CC(O1)(C)C)C(=O)c1cc(n(n1)c1ccccc1)C(=O)N	0
ZINC71897978	C[C@H](CC[C@H]1CCCO1)NC(=O)[C@@H](C)N1CCc2ccccc2C1	0
ZINC71899501	c1cc(c(cc1C(=O)N)[N+](=O)[O-])N1CCC(CC1)n1cncn1	1
ZINC71899861	c1ccc(c(c1)N1CC[C@@H](C1=O)Sc1nc([nH]n1)N)F	1
ZINC71900598	CC(=O)Nc1cccc(c1)CN(CCOC)CC(F)(F)F	0
ZINC71900604	CC(C)(C)c1cnc(o1)C[N@@H+](Cc1ccccc1)CC(=O)N	1
ZINC71900700	CCOC(=O)c1cccc(c1)S(=O)(=O)N[C@@](C)(COC)C(=O)N	0
ZINC71903260	Cc1cc(n(n1)C)NC(=O)Cn1c(c(sc1=O)C)c1ccccc1	0
ZINC71903428	C[C@@H](C(=O)N(Cc1ccccc1OC)C[C@@H]1CCCO1)n1cncn1	0
ZINC71905530	c1ccc(cc1)Oc1cc(ccn1)NC(=O)[C@H]1CCCO1	0
ZINC71908488	c1ccc2c(c1)CCO[C@@H]2CSc1ncc(c(n1)N)C#N	0
ZINC71908899	c1ccc(cc1)C1(CCN(CC1)C(=O)c1ccc(cc1F)F)C(=O)N	1
ZINC71909664	c1ccc(cc1)C[C@H](c1cccs1)NC(=O)[C@H]1CCCO1	0
ZINC71911162	C[C@@H]1[C@H]([N@@H+](CCS1)CCNS(=O)(=O)C)c1ccccc1	0
ZINC71911940	COc1ccc(cc1)OCCN1CCc2c1cc(cc2)S(=O)(=O)N	1
ZINC71912052	CCOC(=O)C1(Cc2ccccc2C1)[NH2+]CC(=O)Nc1ccccc1	0
ZINC71913501	Cn1ccc(n1)NC(=O)[C@@H](c1ccccc1)OC	0
ZINC71915806	C[C@H](CNS(=O)(=O)CCc1ccccc1)C[NH+]1CCOCC1	0
ZINC71916813	C[C@@](CC(=O)O[C@H](c1ccc(cc1)F)C(=O)N)(C(F)(F)F)O	0
ZINC71916871	CCOC(=O)NNC(=O)[C@@H](c1ccccc1)OC	0
ZINC71920962	CCO[C@@H]1C[C@@H](C21CCCC2)[N@H+](C)Cc1nnnn1C1CC1	0
ZINC71921324	c1ccc(cc1)[C@H](C(=O)OCC(=O)NC(=O)N)N1CCSCC1	0
ZINC71921368	CC[N@@H+](C)[C@@H](c1ccccc1)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC71922207	C[C@H](C(=O)NC1CC1)OC(=O)c1cccc(c1)n1c(c(cn1)C#N)N	0
ZINC71922221	COc1ccc(c(c1N)C(=O)OCCCC#N)Br	0
ZINC71924080	C[C@H](C(=O)OC)N1CC[C@@H](CC1)NC(=O)NC1CCCCC1	0
ZINC71924527	c1ccc(cc1)/C=C/CN[C@@H](c1ccccc1)C(=O)N	1
ZINC71925635	CCN1CCN(CC1)C(=O)NCCc1nccn1Cc1ccccc1	0
ZINC71925908	CC[C@@H](c1cccc(c1)Cl)NC(=O)NC[C@H](c1ccccc1)OC	0
ZINC71936050	CC[C@@H]1CCc2c(sc(n2)NC(=O)CCOC[C@H]2CCCO2)C1	0
ZINC71936868	C[C@H]([C@@H]1CCCO1)NC(=O)N1CCN(C[C@@H]1c1ccccc1)C	0
ZINC71937506	c1ccc(cc1)c1nnn(n1)Cc1ccc(cc1)OCC(F)(F)F	0
ZINC71966203	Cc1cc(on1)CO/N=C(/Cc1csc(n1)C)\N	1
ZINC71973611	CC[C@@H](C)[C@@H](c1[nH]c2ccccc2n1)NC(=O)Cn1cnnn1	1
ZINC71975253	Cc1ccc(cc1)[C@]1(C(=O)N=C(N1)N)Cc1ccc(cc1)Br	1
ZINC71975573	c1ccc(cc1)c1ccc(cc1)[C@@]1(C(=O)N=C(N1)N)Cc1ccco1	1
ZINC71975686	c1ccc(cc1)[C@@]1(C(=O)N=C(N1)N)Cc1ccc(cc1)F	1
ZINC71977557	c1cc(cc(c1)[N+](=O)[O-])c1cc(nc(n1)N)c1cccc(c1)Cl	1
ZINC71977685	CCOc1cccc(c1)[N-]S(=O)(=O)/C=C/c1ccc(cc1)Cl	1
ZINC71978413	Cc1ccc(o1)c1cc(nc(n1)N)c1cc(c(c(c1)OC)OC)OC	1
ZINC71978688	COC(=O)c1cnn(c1N)c1ccccc1Cl	0
ZINC71996520	C[C@H](c1ccccc1F)SCC(=O)NCCOc1ccccc1	0
ZINC71996993	Cc1ccc(cc1Cl)NC(=O)N[C@@H](c1ccc(cc1)F)[C@@H]1CCCO1	0
ZINC72001945	c1ccc(cc1)C/C(=N/OCC(=O)NCc1cccc(c1)Cl)/N	1
ZINC72001961	Cc1ccc(c(c1)C)NC(=O)CO/N=C(\Cc1ccccc1)/N	1
ZINC72011205	CC(C)(CNC(=O)Cc1coc2c1cc1c(c2)CCC1)C(=O)N	1
ZINC72011209	CC(C)(CNC(=O)CSc1nc2ccccc2o1)C(=O)N	1
ZINC72013720	c1cc(ccc1n1c(nnn1)COc1ccc(c(c1)Cl)Cl)OC(F)F	1
ZINC72030372	c1cc(ccc1C(=O)NNC(=O)C1(CCCCC1)C#N)n1cnnn1	1
ZINC72036709	C[C@H]1CN(C[C@H](O1)c1ccccc1)C(=O)CNC(=O)c1cccs1	0
ZINC72036731	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)CSCC(=O)N	0
ZINC72048427	c1ccc(cc1)[C@H]1CCN(C1)C(=O)CSCC(=O)N	1
ZINC72060288	Cc1c(c(n[nH]1)C(=O)N1C[C@H](O[C@@H](C1)c1ccccc1)C)[N+](=O)[O-]	0
ZINC72062611	C[C@H](Cc1ccccc1)OC(=O)CCC(=O)c1ccc(cc1F)F	0
ZINC72075781	c1ccc(c(c1)CC(=O)N1CCO[C@H](C1)C(=O)N)O	0
ZINC72076836	c1cc(cc(c1)Cl)SCc1ccc(cc1[N+](=O)[O-])C(=O)N	1
ZINC72077096	CC(C)(C(=O)Nc1ccc(cc1)C(=O)N)S(=O)(=O)c1ccc(cc1)Br	1
ZINC72079719	CCOC(=O)[C@H]1CCC[N@H+](C1)CC[S@@](=O)c1ccccc1	0
ZINC72080952	C[C@@H](C(=O)Nc1ccc(cc1C(=O)NC)OC)OCc1ccccc1	0
ZINC72086616	CC[C@@H](C(=O)N)Sc1c2cc(sc2ncn1)c1ccccc1	1
ZINC72092615	CC(C)C[C@H](C(=O)N1CCC[C@H](CC1)c1ccccc1)NC(=O)OC	0
ZINC72099757	c1ccc(cc1)N(CC(=O)N)S(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])Cl	1
ZINC72121551	Cn1c(=O)cc(cn1)N1CCO[C@H](C1)CCNC(=O)CCOC	0
ZINC72121579	Cc1cccn2c1[nH+]cc2CC(=O)N1CCO[C@@]2(C1)C[NH2+]CCOC2	0
ZINC72121872	C[C@]1(CCN(C[C@@H]1Cc1ccccc1)C(=O)c1ccc(=O)[nH]c1)O	0
ZINC72124134	c1ccc2c(c1)[C@@]1(CCN(C1)Cc1ccncc1)C(=O)N2CC(=O)N	1
ZINC72125578	COc1c[nH]c(cc1=O)CN1CCCC[C@@H]1CCN1CCOCC1	0
ZINC72128209	c1cc(cc(c1)[C@H]1CCC[NH2+]1)c1cc(nc2c1cc[nH]2)N	1
ZINC72133641	CS(=O)(=O)CC[N@H+]1CC[C@@H](CC1)NS(=O)(=O)NCc1ccccc1	0
ZINC72134627	c1ccc(c(c1)c1cc(nc2c1cc[nH]2)NC1CCCC1)C(=O)[O-]	1
ZINC72138766	Cc1ccc2c(c1)[nH]cc2c1c2c(nc(c1C#N)N)[C@H](CN(C2)C)C	1
ZINC72141892	c1ccc2c(c1)nn(n2)CC(=O)N1CC[C@@H]2[C@@](C1)(CCC[NH2+]2)CO	1
ZINC72142129	CN1C[C@@]2(CCN(C2)Cc2[nH+]ccn2Cc2ccccc2)OC1=O	0
ZINC72144836	c1ccc(cc1)NC(=O)N1CC[C@H](C1)Cc1cccc(c1)C(=O)N	1
ZINC72147391	c1ccc(cc1)c1ccccc1C(=O)N1CCC[C@H](CC1)[NH3+]	0
ZINC72148698	CSCC(=O)N1CCC[C@]2([C@H]1CCN(C2)C(=O)c1ccncc1)CO	1
ZINC72149947	c1ccc(cc1)C(CN1CCOC[C@@H]1CC(=O)[O-])c1ccccc1	0
ZINC72150005	C[N@H+]1CC[C@@H](CC1)N(CCCOC)C(=O)Nc1ccc(c(c1)Cl)OC	0
ZINC72153800	Cc1c(c(no1)C(=O)OC)C[N@H+]1CCC[C@@H]1c1cccc(c1)OC	0
ZINC72163490	c1ccc(cc1)CCc1nc(on1)COc1cccnc1N	1
ZINC72168368	CC(C)(C)c1c(cc(o1)C(=O)N)C[N@@H+]1CCC[C@@]2(C1)CN(C(=O)O2)C	0
ZINC72170590	CN1C[C@@]2(CCCN(CC2)C(=O)Cc2csc3NCCC[n+]23)OC1=O	0
ZINC72172634	CC(C)CN1CCc2c([nH+]c[nH]2)[C@@H]1[C@H]1CC[N@@H+](CC1)CCOC	0
ZINC72173790	c1csc2n1cc(n2)C(=O)N1CC[C@@H]([C@H](C1)O)CO	1
ZINC72174315	COc1cc[nH+]c(c1)CN1CC[C@]2(CCCO2)CCC1=O	0
ZINC72190885	c1cc(c(c(c1)[C@H](C(F)(F)F)N)O)C1CCCCC1	1
ZINC72191311	CC(C)(CC(=O)N)NC(=O)OCc1ccccc1	0
ZINC72191336	CC(C)(C)OC(=O)N1C[C@H]([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC72191397	C#Cc1ccc(cc1)[C@H](C(F)(F)F)N	1
ZINC72192257	CCCc1nc2ccccc2c(n1)N	1
ZINC72192606	Cc1nccn1c1nccc(n1)N	1
ZINC72194737	c1cc2cc[nH]c2c(c1)[C@@H](C(F)(F)F)N	1
ZINC72194893	Cc1ccc(c(c1[C@H](C(F)(F)F)N)O)F	1
ZINC72195058	Cc1cccc(c1C(=O)[O-])[C@H](C(F)(F)F)N	1
ZINC72195784	c1cc(c(c(c1)C(=O)OCCO)O)[C@@H](C(F)(F)F)N	0
ZINC72195959	c1ccc(cc1)COc1cccc(c1O)[C@H](C(F)(F)F)N	1
ZINC72196046	COc1ccc(cc1OCc1ccccc1)[C@@H](C(F)(F)F)N	1
ZINC72198419	c1cc(ccc1[C@@H](CO)[NH3+])N1CC[NH2+]CC1	1
ZINC72198484	c1c(cc(c(c1[C@H](CO)[NH3+])Cl)Cl)F	1
ZINC72200272	Cc1ccc(c(c1F)F)[C@H](C[NH3+])N	1
ZINC72200918	c1cc(c(c(c1CO)[C@H](C[NH3+])N)N)Cl	1
ZINC72202387	c1cc(c(cc1C(=O)[O-])[C@@H]1CCC[NH2+]1)Cl	1
ZINC72203075	Cc1nc2ccc(cc2c(=O)n1CCOC)N	0
ZINC72204245	c1cc(nc(c1)N)c1ccc(cn1)Cl	1
ZINC72204649	CC(C)c1ncc(cn1)c1csc(n1)N	1
ZINC72232517	Cc1cc(ccc1[N-]S(=O)(=O)[C@@H]1CCCC[C@H]1O)C(=O)OC	0
ZINC72233473	CC(C)(C)OC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC72234448	Cc1c(c(n(n1)C)OC)[C@H]1CCCN1C(=O)[C@@H](C)c1c(noc1C)C	1
ZINC72235991	c1cc(cnc1)CN([C@@H]1CCS(=O)(=O)C1)C(=O)[C@@H]1C[C@@H]1[N+](=O)[O-]	1
ZINC72236491	CCOC(C#C[C@H](c1ccccc1)O)OCC	0
ZINC72237341	CCOC(=O)c1cnc2c(c1N)cc(cc2Br)[N+](=O)[O-]	0
ZINC72237572	c1ccc(cc1)c1[nH]nc(n1)c1ccc(c(c1)N)O	1
ZINC72237849	CN1[C@@H]([C@H](OCC1=O)C(=O)NCCCn1cccn1)c1ccccc1	0
ZINC72237854	CCn1ccc(n1)NC(=O)[C@H]1[C@H](N(C(=O)CO1)C)c1ccccc1	0
ZINC72237966	CN1[C@H]([C@H](OCC1=O)C(=O)NCCC[NH+](C)C)c1ccccc1	0
ZINC72238859	C[C@H]1CN2C(=C([C@H](NC2=O)c2ccccc2)C(=O)OC)C(=O)N1	0
ZINC72248182	C[C@H](CNC(=O)c1cc(on1)C(C)C)c1ccc(cc1)F	1
ZINC72249483	C[C@H](C(=O)N(CC=C)CC=C)NS(=O)(=O)c1ccc2c(c1)OCCO2	1
ZINC72250931	Cc1c(c(nn1C)C(=O)OC)NC(=O)CCOc1ccccc1	0
ZINC72251725	Cc1cc(cc(c1)C(=O)Nc1c(nn(c1C(=O)OC)C)C)C	0
ZINC72252766	C=CC[N@@H+]1CCCN(CC1)C(=O)c1cc(ccc1Cl)Br	1
ZINC72253307	Cc1cnn(c1)C[C@H]1CCCCN1[C@@H](c1ccccc1)C(=O)N	1
ZINC72253898	Cc1ncc2c(n1)CN(CC2)C[C@@H](C[N@H+]1CC[C@@H](CC1)C)O	1
ZINC72266459	c1cc2c(cc1[N+](=O)[O-])c(=O)n1c(n2)[C@H](CC1)N	1
ZINC72268130	Cc1nc(n(n1)C[C@@H]1C[N@@H+](CCO1)CCC(=O)NC1CCCCC1)C	0
ZINC72271653	C[C@H]([C@H]1CCCO1)NC(=O)NC1(CCCCC1)c1ccc(cc1)Cl	0
ZINC72272403	c1ccc(cc1)CN1CCO[C@H](C1)C/[NH+]=C(/N)\N1CCSCC1	0
ZINC72272422	Cc1ccc(cc1)N/C(=[NH+]/C[C@H](C(C)C)[NH+]1CCOCC1)/N	0
ZINC72272434	Cc1cccc(c1)N/C(=[NH+]/CCOCC(F)(F)F)/N	0
ZINC72272466	C[C@@H](c1ccccc1)N/C(=[NH+]/CCCOCC(F)(F)F)/N	0
ZINC72272564	Cc1cc(ccc1OC)C/[NH+]=C(\N)/N[C@@H](C)COC	0
ZINC72272578	C[C@@H](COC)N/C(=[NH+]/C[C@H](c1ccccc1)C(=O)N1CCOCC1)/N	0
ZINC72272579	C[C@H](COC)N/C(=[NH+]/C[C@H](c1ccccc1)C(=O)N1CCOCC1)/N	0
ZINC72275203	c1ccc(c(c1)CCC(=O)N1CCC[C@@H](C1)CS(=O)(=O)N)F	1
ZINC72278540	COCCOc1cccc(c1)C(=O)N[C@H]1CCc2[nH+]ccn2C1	0
ZINC72278708	c1cc(cc(c1)F)C1(CCOCC1)C(=O)N[C@H]1CCc2[nH+]ccn2C1	0
ZINC72279118	Cc1cn2c([nH+]1)CC[C@H](C2)NC(=O)[C@H](C)COCc1ccccc1	0
ZINC72279475	CC[C@@H](C)c1ccccc1OCC(=O)N1CCc2c(cc([nH+]n2)N)C1	1
ZINC72280265	Cc1csc(n1)C1(CCC1)N[C@@H](C)C(=O)NC(=O)N	1
ZINC72282885	C[C@H](COCc1ccccc1)C(=O)N1CCC[C@@H](C1)c1cc[nH]n1	0
ZINC72282976	c1ccc(cc1)CCOCC(=O)N1CCC[C@@H](C1)c1ccn[nH]1	0
ZINC72283822	Cc1c(sc(n1)c1ccccc1F)[C@@H](C)NC(=O)[C@H]1CCCO1	0
ZINC72284540	c1c(cc(c(c1Cl)N)Br)CF	1
ZINC72285586	c1cc(cc(c1)[N+](=O)[O-])NC(=O)NCCCc1nccs1	1
ZINC72285769	c1ccc(cc1)C[C@H](C(=O)N)NC(=O)c1cccc(c1)n1cncn1	1
ZINC72286510	c1ccc(cc1)C[S@@](=O)Cc1cccc(c1)NC(=O)c1cn[nH]n1	0
ZINC72286769	Cc1c(cccc1NC(=O)/C=C/c1ccccc1)C[S@@](=O)C	0
ZINC72287196	CCOc1ccc(cc1OC)C(=O)NC[C@H](CC(C)(C)C)O	1
ZINC72289705	c1ccc2c(c1)CC[C@@H]2CC(=O)OCCn1c(c(cn1)C(=O)N)N	0
ZINC72291473	CN(C)S(=O)(=O)c1ccc2c(c1)N(CCC2)C(=O)[C@H]1CCCO1	0
ZINC72292028	CC[C@H](c1nccs1)NC(=O)Nc1cccc(c1C)OC(F)F	1
ZINC72293934	CC(=O)Nc1cccc(c1)CN(CCC(=O)N)c1ccc(cc1)F	1
ZINC72294524	CC(C)[S@](=O)c1ccc(cc1)C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC72296192	Cc1nc(sn1)N1CCN(CC1)c1c(cc(cn1)C(=O)N)Cl	1
ZINC72296285	C[C@H](CN1CCC[C@@H](C1)NC(=O)C)[N@@H+]1CCC[C@@H](C1)NC(=O)C	1
ZINC72296660	Cc1c(cc(cc1F)C(=O)N(C)c1ccc2ccccc2n1)[N+](=O)[O-]	1
ZINC72304880	Cc1cc(cc(c1OC)C)C[N@H+](C)Cc1nc(no1)CS(=O)(=O)C	1
ZINC72310213	Cn1cccc1[C@@H]1CCCCN1c1c2c(c3ccccc3o2)ncn1	1
ZINC72310830	CS(=O)(=O)[C@@H](Cc1ccccc1)C(=O)OCCCC(=O)N	0
ZINC72311212	COc1cc(c(cc1NC(=O)N[C@@H]1CCC[C@@H]1n1ccnc1)Cl)OC	1
ZINC72311738	c1ccc(cc1)CCOCCCC(=O)N1CC[C@H]1Cc1ccccc1	0
ZINC72311878	CN(C)C(=O)CC(=O)Nc1cc(n[nH]1)CC1CCCCC1	1
ZINC72312207	Cc1c(sc(n1)[C@H](C)OC)C(=O)[O-]	0
ZINC72313806	CCNC(=O)[C@H]1CN(C1)C(=O)[C@@H](C)Oc1ccccc1C(F)(F)F	1
ZINC72314170	Cn1ccnc1[C@H](CCc1ccccc1)OC(=O)C1CCCCC1	0
ZINC72323473	CCCCn1cc(c2c1nccc2)C(=O)Nc1ccc(cc1)F	1
ZINC72329088	c1ccnc(c1)CNC(=O)c1cn[nH]c1c1cccc(c1)Br	1
ZINC72333523	COCCCn1c(n[nH]c1=O)COc1ccc(cc1)OC	0
ZINC72338243	Cn1c(cc(n1)N)C(=O)NCc1ccccc1	1
ZINC72338329	CCN(c1ccccc1)C(=O)c1cc([nH]n1)N	1
ZINC72339726	Cn1cc(c(n1)OC)N	1
ZINC72343430	CN(C)c1ncc(c(n1)[C@@H]1C[NH2+]CCO1)c1cncnc1	0
ZINC72343660	c1c(nc(nc1C(F)(F)F)N)[C@@H]1CCC[NH2+]C1	1
ZINC72344396	c1ccc2c(c1)c(ccn2)C[C@H]1CCC[NH2+]CC1	1
ZINC72344418	CN1CC[NH2+]C[C@H](C1)C(=O)N	1
ZINC72344465	CNC(=O)c1c(c2cccnc2s1)C1CC[NH2+]CC1	1
ZINC72351208	Cn1ccc(n1)C(=O)N1CCC[C@@H](C1)c1c2c([nH]n1)nccn2	1
ZINC72360488	c1cc(nc(c1)[C@H]1CCCN1C(=O)c1cnccn1)CCC(=O)N	1
ZINC72360825	c1ccc(c(c1)C[N@@H+]1CCC[C@H]1c1cccc(n1)CCC(=O)N)F	1
ZINC72360947	Cc1cccnc1Nc1cc(nc(n1)[C@H]1CCCN(C1)CC(=O)N)C	1
ZINC72361424	c1c[nH]nc1[C@H]1CCCN1C(=O)C[C@H]1CCCO1	0
ZINC72365950	C[N@H+]1CCN([C@H](C1)C(=O)N)C(=O)Cc1ccccc1	1
ZINC72366100	COCCNc1ccc(n[nH+]1)C[C@@H]1CCC[N@@H+](C1)Cc1cnc[nH]1	0
ZINC72366585	Cc1cc(cc(n1)[C@@H]1CCC[N@H+]1CC(=O)N)CCC(=O)NC	1
ZINC72368677	CN(C)c1cccc([nH+]1)C1CCN(CC1)C(=O)Cc1ccccc1	0
ZINC72368685	c1ccc(cc1)CC(=O)N1CCC(CC1)c1csc(n1)N	1
ZINC72369309	Cc1cc(nc(n1)[C@@H]1CCC[N@@H+](C1)C)C(=O)NCc1ccccc1	0
ZINC72373429	CCOC(=O)Cn1c(=O)c2cnn(c2nn1)c1ccccc1	0
ZINC72378808	Cc1[nH+]ccc(n1)N1CCO[C@@H](C1)c1ccc(cn1)CCC(=O)N	0
ZINC72379417	C[C@]1(CN(CCO1)C(=O)c1ccc(cc1)Cl)C(=O)N	0
ZINC72379586	C[C@@]1(CN(CCO1)C(=O)C1(CCCC1)c1ccccc1)C(=O)N	0
ZINC72379707	Cc1nccc(n1)N1CCO[C@@](C1)(C)C(=O)N	0
ZINC72379769	C[C@@]1(CN(CCO1)C(=O)Cn1cc(cn1)Cl)C(=O)N	0
ZINC72381177	Cc1cccc(n1)[C@@H]1CN(CCO1)C1CCCC1	0
ZINC72381950	c1c[nH+]c(nc1C1CN(C1)c1ccncn1)N	1
ZINC72382794	c1ccc(cc1)C(=O)N1CCOC[C@H](C1)Cc1cccc(n1)C(=O)N	0
ZINC72382798	c1c(ncc(n1)C(=O)N)C[C@H]1CN(CCOC1)C(=O)C1CCCCC1	0
ZINC72382935	Cc1ccsc1C[N@H+]1CCOC[C@H](C1)Cc1cccc(n1)C(=O)N	0
ZINC72383570	Cc1cc(nc(n1)[C@@H]1CCCCN1CC(=O)N)Nc1ccccn1	1
ZINC72383607	Cc1cccnc1Nc1cc(ncn1)C[C@@H]1CCC[N@@H+](C1)CC(=O)N	1
ZINC72386689	Cc1nc(cc(n1)N1CC[C@H](CC1)C(=O)N)[C@@H]1C[NH2+]CCO1	0
ZINC72387364	Cn1ccc(n1)C(=O)N1CCC[C@H](C1)Cc1ccc(nn1)N	1
ZINC72387377	c1ccc(cc1)CC(=O)N1CCC[C@@H](C1)Cc1ccc([nH+]n1)N	1
ZINC72387606	Cc1[nH+]c(cc(n1)N)[C@H]1CCN1CCOc1ccccc1	1
ZINC72387701	Cc1nc(cc(n1)N)[C@@H]1CN(CCO1)c1ccccc1	0
ZINC72387762	Cc1[nH+]c(cc(n1)N)[C@H]1CN(CCO1)Cc1cnn(c1)C	0
ZINC72387837	Cc1ccc(nc1)C(=O)N1CCO[C@@H](C1)c1cc(nc(n1)C)N	0
ZINC72387861	Cc1nc(cc(n1)N)[C@@H]1CN(CCO1)C(=O)CCc1ccccc1	0
ZINC72387862	Cc1[nH+]c(cc(n1)N)[C@H]1CN(CCO1)C(=O)CCc1ccccc1	0
ZINC72388504	Cc1cc(nc([nH+]1)[C@]1(CCCN1C(=O)Cc1ccccc1)C)N(C)C	0
ZINC72388687	c1ccc(cc1)OCC(=O)N1CCC[C@@H]1c1c(cn[nH]1)C(=O)N	1
ZINC72388829	C[C@@]1(CCC[N@H+](C1)CCOc1ccccc1)c1c(cn[nH]1)C(=O)N	1
ZINC72395200	CN(C)c1nc(cc(=O)[nH]1)[C@@H]1CCN(C1)C(=O)C1CC1	1
ZINC72397663	C[C@@H]1C[N@@H+]2C[C@@H](C[C@H]2CN1Cc1ccoc1)O	1
ZINC72403823	c1cc(ncc1NC(=O)C[C@@H](C[NH+]1CCOCC1)C(=O)[O-])Cl	0
ZINC72414400	Cc1ccc(cc1)CNS(=O)(=O)c1cc(c(cc1C)C)C	1
ZINC72414422	c1ccc(cc1)C1=NCCN1S(=O)(=O)c1ccc2ccccc2c1	0
ZINC72415004	Cc1cc(n2c(n1)c(c(n2)N)Cc1ccccc1)C	1
ZINC72415987	COC(=O)[C@H]1[C@@H](CC(=N)C=C1[O-])c1ccccc1	0
ZINC72416051	Cc1cc(nc(n1)Nc1nc(cs1)N)C	1
ZINC72417223	CCCCCCc1c(nc([nH]c1=O)NN)C	1
ZINC72417637	c1nc2nnc3c(n2n1)COC3=O	0
ZINC72417731	COC(=O)[C@@H](c1ccccc1)OCCCl	0
ZINC72418575	COC(=O)CC[N@@H+]1CCC[C@]2(C1)CCC(=O)N(C2)Cc1ccccc1	0
ZINC72422202	Cc1c(n[nH]c1CCC(=O)N1CCC(CC1)[C@H](C)[NH+]1CCOCC1)C	0
ZINC72422715	CCN1CC2(CCN(CC2)Cc2c(ccc(c2F)F)OC)OC1=O	0
ZINC72424015	Cc1c(nc([nH]1)c1ccccc1)C(=O)N1CCOC[C@@H]1CC(=O)N	0
ZINC72424016	Cc1c([nH]c(n1)c1ccccc1)C(=O)N1CCOC[C@H]1CC(=O)N	0
ZINC72425884	Cc1c2c(nc(nc2n(n1)C)C)NCc1n[nH]c(n1)c1ccccc1	0
ZINC72428966	C[C@@H](CN1C[C@]2(CC[N@@H+](CC2)CC(C)(C)N)OC1=O)c1ccccc1	0
ZINC72429832	CN1C[C@@]2(CCCN(C2)Cc2ccc(cc2)c2ccccc2)OC1=O	0
ZINC72432584	c1ccc(cc1)C[N@H+]1CCN(C[C@@H]1CCO)Cc1nc(no1)C(=O)N	1
ZINC72432584	c1ccc(cc1)CN1CC[N@@H+](C[C@@H]1CCO)Cc1nc(no1)C(=O)N	1
ZINC72435703	c1ccc(cc1)CCC(=O)[C@H]1CCC[N@H+](C1)Cc1ccc[nH+]c1N	1
ZINC72435715	Cc1c(c(n(n1)c1ccccc1)N)c1ccnc2c1cc[nH]2	1
ZINC72436159	CN1C[C@@H](NC1=O)C(=O)N1CC[C@@H](CC1)OCc1ccccc1	0
ZINC72442008	c1ccc(cc1)C(=O)NCCNc1cc(ncn1)N1CCOCC1	0
ZINC72446987	c1cc(cc(c1)N)[C@H](C[N+](=O)[O-])O[C@H]1CCCCO1	0
ZINC72447065	CN(C)CC[C@@H](c1ccccc1)Nc1c2c(nc(n1)N)CC[NH2+]CC2	1
ZINC72454493	CCc1cc(n2c(n1)ccn2)N1CCc2c(sc([nH+]2)N)C1	1
ZINC72461691	COCc1c(c2nnc(c(n2n1)N)c1nc(cs1)N)c1ccccc1	0
ZINC72463082	c1ccc(cc1)[C@H](C(=O)NCc1cc(nc[nH+]1)N1CCOCC1)N	0
ZINC72463849	c1ccc(c(c1)Cn1cccn1)C[N@@H+]1CCC[C@@](C1)(CO)O	1
ZINC72464137	Cc1cc2nc3c(cn2n1)C(=O)C[C@@H](C3)c1ccccc1	0
ZINC72465789	COCc1nc2ncc3c(n2n1)ccn(c3=O)c1ccncc1	0
ZINC72467569	CC1(CC(=C(C(=O)C1)C#N)Nc1cccc(c1)C(F)(F)F)C	1
ZINC72467708	c1ccc(cc1)[C@@H]1Cc2c(c(nc([nH+]2)N)N)C(=O)C1	1
ZINC72467720	c1ccc(cc1)[C@@H]1Cc2c(c(nc(n2)N2CCOCC2)N)C(=O)C1	0
ZINC72467725	CN1CCN(CC1)c1nc2c(c(n1)N)C(=O)C[C@H](C2)c1ccccc1	1
ZINC72470148	c1ccc(cc1)C(=O)CCCC(=O)N1CCOC[C@@H]1CC(=O)N	0
ZINC72470577	c1ccc(cc1)CCN1C[C@@]2(CCN(CC2)[C@H]2CCC[NH2+]C2)OC1=O	0
ZINC72473365	CCc1c(sc(n1)N)C(=O)N1CCC(CC1)OCc1ccccc1	0
ZINC72474176	c1ccc(cc1)c1c([nH]nc1N)C(=O)N1CCO[C@H](C1)C(=O)[O-]	0
ZINC72474176	c1ccc(cc1)c1c(n[nH]c1N)C(=O)N1CCO[C@H](C1)C(=O)[O-]	0
ZINC72476096	C1C[NH2+]CCc2c1c(nc(n2)N)N1CC(C1)N1CCOCC1	0
ZINC72477806	C1C[C@@H](OC1)C(=O)N1CCc2c([nH+]c(nc2N2CC[C@H](C2)O)N)CC1	0
ZINC72478043	CC(C)CCC(=O)N1CCO[C@H](C1)C(=O)Nc1ccccc1SC	0
ZINC72478080	C[C@@H](C1CCN(CC1)Cc1cc(c(c(c1)Cl)OC)F)N1CCOCC1	0
ZINC72478836	c1ccc(cc1)C[C@@H]([C@@H]1CC[N@H+](CC1)Cc1cccnc1N)O	1
ZINC72481151	CC(C)SCC(=O)N1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)Cc1ccccc1	0
ZINC72482046	CC[C@H](C)[C@H](C=C)NC(=O)OC(C)(C)C	0
ZINC72482064	CCOC(=O)c1c(cc2ccc(cc2n1)Br)N	0
ZINC72511265	CC[C@@H](C)[C@H](C(=O)O[C@@H]1CCC[C@@H](C1)OC)NC(=O)c1ccccc1	0
ZINC72550295	CC(=O)NC(C)(C)c1nc(on1)Cc1coc(n1)c1ccccc1	0
ZINC72552524	Cc1c(c(on1)C)[C@@H](C)c1nc(no1)CC(=O)NC1CCCC1	1
ZINC72574985	Cc1n[nH]c(n1)[C@@H](c1ccccc1)NC(=O)[C@@H](C)CC1CCCC1	0
ZINC72576978	c1ccc(cc1)/C=C/S(=O)(=O)[N-]c1ccccc1N1CCCC1	0
ZINC72577263	c1ccc(cc1)CCNC(=O)C[NH2+]Cc1ccc(cc1)F	0
ZINC72588421	Cc1nc(cs1)c1cccc(c1)NC(=O)C[N@H+]1CCC[C@@H]1C(=O)N	1
ZINC72588626	CC[C@@H](C)[C@H](C(=O)N)NS(=O)(=O)c1ccc2c(c1)CCO2	1
ZINC72591740	Cc1cc(c(n1C1CCCCC1)C)C(=O)N	1
ZINC72592188	COCC[N@@H+](Cc1ccccc1)CC(=O)c1c[nH]c2c1cccc2	0
ZINC72622472	c1ccc(cc1)[C@@H](C(=O)N1CCC1)Sc1ccccc1	0
ZINC72635762	Cc1cc(nc(n1)S[C@@H](c1ccccc1)C(=O)OC)N	0
ZINC72636444	C[C@@H](C(=O)OC)Sc1ncc(n1C)c1ccccc1	0
ZINC72640604	Cc1ccc(o1)c1cc(c(c(n1)S[C@H](C)C(=O)N)C#N)C(F)(F)F	1
ZINC72644793	COCCOc1ccc(cc1NC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2)C(F)(F)F	0
ZINC72646119	c1ccc(cc1)c1nnc(n1N)SCC(=O)NCc1cccs1	1
ZINC72646267	c1ccc(cc1)c1nnc(n1N)SCC(=O)NC[C@@H]1CCCO1	0
ZINC72657017	Cc1ccc(c(c1)C(=O)CCC(=O)N1CCC(CC1)O)C	1
ZINC72675200	CCOC[C@@H]1CCCN(C1)C(=O)c1c(cco1)CSc1ccccc1	0
ZINC72678493	CC[C@H](c1ccccc1)C(=O)OCCNC(=O)c1ccncc1	0
ZINC72679125	c1ccc(cc1)OCC(=O)N1CCC[C@H]1C(=O)N	1
ZINC72679180	c1ccc(cc1)C(CC(=O)N1CCC[C@@H]1C(=O)N)c1ccccc1	1
ZINC72680826	C[C@H](CC(=O)NNC(=S)NCC=C)NC(=O)c1ccccc1	0
ZINC72686608	C[C@@H](CC(=O)N1CCC[C@@H](C1)C(=O)N)NC(=O)c1ccccc1	1
ZINC72704449	C/[NH+]=C(/NCCc1ccccc1)\NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC72710319	CCN(CC)C(=O)[C@H](c1ccccc1)[NH2+]C[C@H]1CCCO1	0
ZINC72711258	Cc1c(cccc1Cl)NC(=O)CNC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	1
ZINC72725907	c1ccc(cc1)CN1CCO[C@@H](C1)CNCc1cccnc1	0
ZINC72739909	c1ccc(cc1)C1(CC1)C(=O)OC[C@H]1COc2ccccc2O1	0
ZINC72748067	C[C@H](CC(=O)Nc1ccccc1SCC(=O)N)c1ccccc1	1
ZINC72756681	CCC(C)(C)NC(=O)CSc1nnc(n1N)c1ccccc1	1
ZINC72781523	CC(C)[C@@H](C(=O)NCC(=O)N)NC(=O)Nc1ccccc1	1
ZINC72784516	CCc1ccc(cc1S(=O)(=O)N)NC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72785462	c1cnc(nc1)NCCCNC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72804754	CC(C)c1nc(n(n1)C)NC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72816217	COc1ccccc1CCNC(=O)CNc1cccc(c1)F	1
ZINC72821818	C[C@H](CNC(=O)[C@H](C)NC(=O)N)Oc1ccccc1	1
ZINC72840157	Cc1cc(no1)CO/N=C(\COc1ccccc1)/N	1
ZINC72843289	c1ccc(cc1)C1(CCCC1)NC(=O)CCn1cc(cn1)S(=O)(=O)N	1
ZINC72846896	Cc1ccccc1OCC(=O)NCc1nc(on1)C	1
ZINC72887501	CC(C)C[C@@H]1COCCN1C(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC72950031	CCOc1ccccc1NC(=O)[C@@H](C)O/N=C(\Cn1cccn1)/N	1
ZINC72975344	CCOC[C@@H]1CCC[N@@H+](C1)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC72975511	CCOC[C@@H]1CCC[N@@H+](C1)CCCNS(=O)(=O)C	0
ZINC72975804	CCOC[C@H]1CCC[N@H+](C1)Cc1cc(ccc1OC(C)C)[N+](=O)[O-]	0
ZINC72976017	CCn1c(c(c(=O)[nH]c1=O)C(=O)C[N@@H+]1CCC[C@@H](C1)COCC)N	0
ZINC72976039	CCOC[C@H]1CCC[N@H+](C1)[C@@H](C)/C(=N/c1ccccc1[N+](=O)[O-])/[O-]	0
ZINC72976513	CCOC[C@@H]1CCCN(C1)Cc1nccn1Cc1ccccc1	0
ZINC72976846	CCOC[C@H]1CCCN(C1)[C@@H](c1ccccc1)C(=O)N	0
ZINC72977164	CCOC[C@@H]1CCC[N@@H+](C1)[C@@H](C)C(=O)Nc1cc(ccc1OC)C	0
ZINC73023433	c1ccc(cc1)NNC(=O)CCn1cnc2ccccc2c1=O	0
ZINC73025796	COC(=O)c1ccc(cc1)C(=O)N(CCC(=O)N)c1ccccc1	0
ZINC73025937	c1ccc(cc1)N(CCC(=O)N)C(=O)[C@H]1Cc2ccccc2C(=O)O1	0
ZINC73031363	CCCCN/C(=[NH+]/C)/NC[C@@H](Cc1ccc(cc1)F)C(=O)N	1
ZINC73042717	c1ccc(cc1)CC1CCN(CC1)C(=O)NCCCN1CCOCC1	0
ZINC73042809	CN(Cc1ccc(cc1)OC(F)F)C(=O)NCCC[NH+]1CCOCC1	0
ZINC73043472	CC(C)CNC(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC73044925	COC(=O)[C@@H]1CCN(CC1)C(=O)NC[C@@H](c1cccs1)N1CCCC1	0
ZINC73067889	Cc1ccc(cc1)OCCN(C)C(=O)c1ccc(c(c1)[O-])[N+](=O)[O-]	1
ZINC73091609	Cc1ccc(cc1)CCC(=O)OCC(=O)N	0
ZINC73159549	C[C@@H](C(=O)OCc1ccc(cc1)OC)Oc1ccccc1	0
ZINC73168149	Cc1ccc(c(c1)C)NC(=O)NC[C@@H](C)Oc1ccccc1	0
ZINC73181262	C[C@@H](CNC(=O)Nc1ccc(cc1)C(=O)OC)Oc1ccccc1	0
ZINC73185467	C[C@H](C(=O)OC[C@@H]1CN(CCO1)CC(C)C)Oc1ccccc1	0
ZINC73255594	CCOC[C@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(cc1F)F	0
ZINC73255802	CCOC[C@@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC73271220	COCCNc1nnc(s1)SCc1cn2ccccc2c1C#N	0
ZINC73272548	CCOCCCN[C@H](c1ccccc1)C(=O)N	0
ZINC73272619	CCOC(=O)N1CCC(CC1)N[C@H](c1ccccc1)C(=O)N	0
ZINC73272843	CCCC[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC73272866	COCCC[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC73275908	c1ccc(cc1)CN(CCC(=O)N)Cc1ccc(cc1)n1ccnc1	1
ZINC73278130	CC[C@H](C)[C@H](C(=O)N)NC(=O)CCNC(=O)Cc1ccccc1	1
ZINC73298722	Cc1c(oc(n1)CCC(=O)OCCc1cccnc1)c1ccccc1	0
ZINC73302039	Cc1ccc(s1)C(=O)NNC(=O)CNc1ccccc1	0
ZINC73368788	c1ccc(cc1)[C@@H]1CCC[N@H+]1C[C@@H]1CCCO1	0
ZINC73369234	CCOCCSC(=[NH2+])Nc1ccccc1	0
ZINC73369288	CCOCCS/C(=[NH+]/CCc1ccccc1)/N	0
ZINC73369404	c1cc(cc(c1)Br)OCCSC(=[NH2+])N1CCOCC1	0
ZINC73394461	CC(C)[C@H](C(=O)C)NC(=O)CN(C)c1ccc2ccccc2c1	1
ZINC73395530	Cc1c(nc(o1)c1ccccc1)CSc1nnc(n1C)CCC(=O)N	1
ZINC73410586	CC(C)[C@@H](C[NH2+][C@H](c1ccccc1)C(=O)N)OC	0
ZINC73419086	c1ccc(cc1)c1nc(cs1)CNC(=O)[C@H]1C[C@H]1c1ccccc1F	0
ZINC73479444	CCOCCCN/C(=[NH+]\C)/NCCc1ccc(cc1)C(F)(F)F	0
ZINC73486614	C[C@@H](c1ccccn1)NC(=O)N[C@H]1C[C@@](C1(C)C)(C)OC	0
ZINC73494599	C[C@H](C(=O)N)NC(=O)[C@]1(Cc2ccccc2C(=O)O1)C	0
ZINC73505329	CC(=O)OCc1nccn1Cc1ccccc1	0
ZINC73526495	c1ccc(c(c1)NC(=O)C1CC1)OCCCOc1ccc(cc1)C#N	1
ZINC73535513	Cc1c(cco1)COC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC73536167	Cc1c(cco1)COC(=O)COc1ccc(cc1)CC(=O)N	0
ZINC73542644	c1ccc(cc1)C(=O)CCC(=O)OCCCc1ccncc1	0
ZINC73542942	CCCOc1ccc(cc1OC)COC(=O)[C@@H]1C[C@H]1C	0
ZINC73549819	C[C@H](c1ccc(c(c1)F)OC)OC(=O)C[C@@H]1CCC=C1	0
ZINC73571316	Cc1ccccc1[C@@H](C)NC(=O)[C@H](C)O/N=C(\c1ccsc1)/N	1
ZINC73575719	C[C@@H](C(=O)N[C@H]1CC[N@H+](C1)Cc1ccccc1)Sc1nc([nH]n1)N	1
ZINC73578158	CCCCNC(=O)[C@H](C)Sc1nnc(n1N)C	1
ZINC73586033	CC(C)CN(CCOC)Cn1c(=S)[nH]c(n1)/C=C/c1ccccc1	0
ZINC73587308	CCn1c(nn(c1=S)CN(C)Cc1c(noc1C)C)N1CCOCC1	0
ZINC73601803	c1ccc(cc1)[C@@H](C1CC1)NC(=O)CNc1ccc(c(c1)Cl)C(=O)N	1
ZINC73606402	C[C@H](C(=O)NCC(=O)OC)N(C)Cc1ccc(cc1)SC	0
ZINC73634003	c1ccc2c(c1)nc(s2)c1ccc(cc1)C(=S)N	1
ZINC73635517	CCCCN(C)S(=O)(=O)N1CCO[C@@H](C1)c1ccccc1	0
ZINC73639360	Cc1c2c(c(c(c1Br)N)Br)nc(o2)Cc1ccccc1	1
ZINC73640335	C#CCOC(=O)c1ccc(o1)c1ccc(cc1Br)N	0
ZINC73640407	COc1cc(ccc1c1ccc(o1)C(=O)OCC=C)N	0
ZINC73641579	c1ccc2c(c1)/C(=C(\C#N)/C(=O)NC1CCCC1)/N=C2N	1
ZINC73641917	c1cc(ccc1c1nc2cc(cc(c2o1)C(=O)N)[N+](=O)[O-])Cl	1
ZINC73642024	CCOC(=O)c1ccc(cc1)c1nc2ccc(cc2o1)N	0
ZINC73647495	Cc1nc(c(n1C)C#N)C#N	1
ZINC73652967	c1ccc(cc1)COC(=O)N1CCC(CC1)[NH+]1CCCC1	0
ZINC73657120	C[C@H]1C[C@@H](CCN1C(=O)OCc1ccccc1)[NH2+]N	0
ZINC73657126	C[C@H]1C[C@H](CCN1C(=O)OCc1ccccc1)NN	0
ZINC73661194	c1csc2c1n(c(=O)n(c2=O)CCC[NH+]1CCCCC1)CC(=O)[O-]	1
ZINC73666975	CCOC(=O)c1cnc(nc1N)c1ccc(cc1)C(F)(F)F	0
ZINC73684323	COC(=O)CSc1nccc(n1)N1CCC(CC1)Cc1ccccc1	0
ZINC73688815	Cc1cc(c(s1)C)C(=O)N1CCN(CC1)[C@H](c1ccccc1)C(=O)N	1
ZINC73688856	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)C(=O)CC[C@@H]1CCCO1	0
ZINC73688860	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)C(=O)CC[C@H]1CCCO1	0
ZINC73691774	Cc1cc(nc(n1)c1cnccn1)OCc1ccccc1	0
ZINC73691830	COCc1cc(nc(n1)c1ccncc1)OCc1ccccc1	0
ZINC73703493	CC(C)(C)c1cc(nc(n1)Nc1ccc(cc1F)Br)OCC(=O)[O-]	1
ZINC73704354	Cc1ccc(cc1Nc1nc(cc(n1)OCC(=O)[O-])COC)Cl	0
ZINC73715039	CCN(CC(=C)C)C(=O)CS/C(=[NH+]/CCOC)/N	0
ZINC73717828	COc1ccc(cc1OC(F)F)NC(=O)[C@@H]1CCC(=O)N1	1
ZINC73736741	C[C@H](C(=O)OCc1cnc(s1)c1ccccc1)NC(=O)C(C)(C)C	0
ZINC73736746	CC(C)(C)OC(=O)N1CC[C@H](C1)[N-]/C(=N\C#N)/SC	0
ZINC73753996	C[C@H](CC(=O)OCc1cccc(c1)C(=O)N)c1ccccc1	0
ZINC73789891	c1ccc(cc1)c1ccc(cc1)COC(=O)CCn1ccccc1=O	0
ZINC73799314	C[C@@H](C1CC1)[N@@H+](C)C[C@@H](COCc1ccccc1Cl)O	0
ZINC73800468	C[C@@H]1C[C@@H]1N/C(=[NH+]\C)/NC[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC73800558	CCCNC(=O)[C@@H]1CC[N@H+](CC1)C[C@H](COCc1ccccc1)O	0
ZINC73802403	C[C@@H](c1ccccc1)OCCCNC(=O)[C@@H](CC(C)C)NC(=O)N	0
ZINC73807468	CCc1ccccc1OCC(=O)N1CCC[N@H+](CC1)CC(=O)N(C)C	1
ZINC73810857	CCCCCN(C)c1c(n(c(=O)[nH]c1=O)CCCC)N	1
ZINC73823432	CN(/[NH+]=C(/c1cnccn1)\N)S(=O)(=O)c1ccccc1	1
ZINC73827823	CN(CC(=O)OCc1coc(n1)c1ccccc1)C(=O)c1cccs1	0
ZINC73831140	Cc1cc(ccc1S(=O)(=O)N)[N-]S(=O)(=O)c1ccc2c(c1)CCC2	1
ZINC73834192	Cc1nc(on1)c1ccc(cc1)C(=O)NN1CCOCC1	0
ZINC73841088	COC(=O)CCC(=O)Nc1ccc(cn1)Cl	0
ZINC73898943	Cc1ccccc1[C@@H](CC(=O)N[C@H](C)c1ccc(o1)C)NC(=O)N	1
ZINC73948964	c1ccc(cc1)C[NH+]1CCN(CC1)C(=O)c1ccc(cc1)C(=S)N	1
ZINC73953589	c1ccc(c(c1)OC(=O)C1=NN([C@H](C1)C(=O)N)c1ccc(cc1)F)F	1
ZINC73966112	C[C@H](c1nc(no1)c1ccccc1)Sc1c2c(nc[nH]2)ncn1	0
ZINC73968243	COC(=O)c1cccc(c1)NC(=O)Cn1cc(cn1)c1ccccc1	0
ZINC73974157	c1ccc(cc1)c1cc([nH]n1)C(=O)Nc1nc(n[nH]1)c1ccco1	0
ZINC74006299	c1ccc(cc1)[C@@H](c1ccco1)NC(=O)NCCN1C(=O)CCC1=O	0
ZINC74021828	c1cc(ccc1NC(=O)CC[N@@H+]1CCC[C@H]1C(=O)N)N1CCOCC1	0
ZINC74022170	CC[C@@H](C(=O)OC)N(c1ccccc1)C(=O)c1ccco1	0
ZINC74038763	C[C@@H](c1ccc2c(c1)CCCC2)[N-]S(=O)(=O)N	1
ZINC74039118	c1ccc(cc1)[C@H](c1ccco1)NS(=O)(=O)N	1
ZINC74039807	c1ccc(cc1)n1cc(cn1)CCNS(=O)(=O)N	1
ZINC74044084	COc1c(cccn1)C(=O)NNC(=O)c1cc(on1)c1ccccc1	0
ZINC74164981	CC(C)(C)OC(=O)N1C[C@H](C[C@@H]1C(=O)N(C)c1ccccc1)O	0
ZINC74173029	CC[C@H](C)NC(=O)CN1CC[N@@H+](CC1)Cn1c(=S)n(cn1)C(C)C	1
ZINC74179418	c1ccc(cc1)[C@@H]1CN(CCO1)S(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC74180838	CCCC(=O)Nc1ccc(cc1)c1c(sc(n1)NC(=[NH2+])N)C	1
ZINC74230735	c1ccc(cc1)[C@@H](C[NH2+]C1CCCCC1)N1CCOCC1	0
ZINC74256865	CO[C@@H](CNC(=O)CC1(CCCCC1)O)c1ccccc1	0
ZINC74257408	C[C@H](c1ccccc1)SCc1nc(no1)c1ccco1	0
ZINC74264987	CC[C@@H]1CN(CC[C@H]1c1ccccc1)C(=O)CCNC(=O)OC	0
ZINC74285552	Cc1nc(on1)CO/N=C(\c1ccc(nc1)Oc1ccccc1)/N	1
ZINC74289292	CN(CCOc1ccccc1)C(=O)c1cc(oc1)Br	0
ZINC74289398	Cc1cc(on1)NC(=O)[C@@H](C)[N@H+](C)C[C@@H](COCc1ccccc1)O	0
ZINC74290918	Cc1cc(ccn1)NC(=O)c1cccc(c1)S(=O)(=O)NC1CCCC1	1
ZINC74318588	Cc1c2c(=O)nc([nH]c2sc1C(=O)OC)CN[C@H](C)C(C)(C)C	0
ZINC74321179	CC(C)[N@@H+](CCC(=O)OC)CC(=O)NC1(CCC1)c1ccccc1	0
ZINC74329083	C[C@@H](c1ccc(cc1)S(=O)(=O)N)[N@@H+](C)CCCCOC	0
ZINC74392080	CCCSc1nnc(n1N)SCc1ccccc1	1
ZINC74508397	CC(C)[NH+]1CCN(CC1)C(=O)c1cc(ccc1OC)F	1
ZINC74566173	COC(=O)CCSCc1cccc(c1)NC(=O)c1ccc(nc1)F	0
ZINC74592251	C[C@H](CC1CCCCC1)C(=O)NNC(=O)Cc1ccccc1F	1
ZINC74612612	Cc1cc(c(o1)C)CNC(=O)CCNC(=O)C1CCCCC1	1
ZINC74649971	C[C@H]1CCCCCN1C(=O)[C@@H]1CCCN(C1)C(=O)C1CC1	1
ZINC74670927	C[C@H](CSc1ccccc1)C(=O)NCc1cc(no1)C(C)C	0
ZINC74721207	Cc1cc(cc(c1)F)C(=O)N1CCCC[C@@H]1CC(=O)OC	0
ZINC74798293	C[C@@H]1CC[N@H+](CC1)C[C@H](Cn1cc(c(n1)c1ccncc1)[N+](=O)[O-])O	1
ZINC74869437	Cn1cc[nH+]c1C[C@@H](c1ccccc1)NC(=O)N(C)C1CCC1	0
ZINC74920890	CC[C@@H](C)NC(=O)C[C@@H]1CC[N@H+](CC1)C	1
ZINC74928561	COC[C@H]1CCCN(C1)C(=O)NC[C@@H](c1ccc(cc1)F)OC	0
ZINC74938182	c1ccc(cc1)COc1ccc(c(c1)Br)N	1
ZINC74938256	COC(=O)CC[C@@H](C(=O)OCc1ccccc1)N	0
ZINC75092072	Cc1cc(nc([nH+]1)C1CC1)NCc1csc(n1)NC	1
ZINC75092171	c1ccc(cc1)[C@H]1[C@H](CCO1)Nc1c(cc(cn1)C(=O)N)Cl	0
ZINC75092375	C[C@@H](/C(=N/O[C@H](C)C(=O)Nc1ccc(c(c1)Cl)OC)/N)OC	0
ZINC75093722	COCCOC1CN(C1)S(=O)(=O)Cc1ccc(c(c1)Cl)Cl	0
ZINC75094674	CN(CCCc1c(c(n[nH]1)N)C#N)c1c(cc(cc1F)C#N)F	1
ZINC75104964	Cc1ccc(o1)CN(C)C(=O)COc1ccc(cc1)n1cccn1	1
ZINC75106931	c1cc(ccc1C(=O)N)S(=O)(=O)[N-]c1cc(ccc1O)F	1
ZINC75117689	C[C@H](C[NH+]1CCOCC1)NC(=O)c1ccc([nH]c1=O)c1ccccc1	0
ZINC75127632	c1ccc2c(c1)[C@@H](OC2=O)CC(=O)Nc1ccc(nc1)Cl	0
ZINC75127862	c1ccc(cc1)CCC/[NH+]=C(/N)\NCCc1ccccn1	1
ZINC75127873	c1ccc(c(c1)C/[NH+]=C(/N)\N1CCOCC1)Cn1ccnc1	0
ZINC75136614	CCC[N@@H+](Cc1ccno1)C1CCN(CC1)C(=O)c1ccccc1	0
ZINC75137472	C[C@](COC)(C(=O)N)NC(=O)COc1ccc(cc1)Br	0
ZINC75143374	CCOc1ccc(c(c1)C(=O)N)NC(=O)[C@H](C)NC(=O)c1ccoc1	1
ZINC75144307	C[NH+](C)Cc1ccc(cc1NC(=O)c1cc(ccc1F)F)C(=O)N	1
ZINC75156415	c1ccc(cc1)Cc1nc(on1)[C@@H]1C[N@@H+](C1)CC(=O)Nc1nccs1	0
ZINC75162311	c1cc2c(cc1/C=C/C(=O)N1C[C@@H]3C[C@H]1C(=O)O3)OCO2	0
ZINC75172805	c1c(c(cc2c1OCO2)Br)NC(=S)N	1
ZINC75216716	c1ccc(cc1)C[C@@](CNC(=O)[C@H]1CCCO1)(c1ccccc1)O	0
ZINC75252762	c1ccc(c(c1)/C=N/NC(=O)[C@@H]1[C@@H]2[C@@H]1CCCCCC2)Cl	1
ZINC75261166	C/C(=C(\C#N)/C(=O)NC(=O)N)/NCCN1CCOCC1	0
ZINC75270512	C[C@H](C(=O)[O-])Sc1nc(c2c3c(sc2n1)COC(C3)(C)C)N	0
ZINC75279458	CC(C)(C)N1[C@H]([C@@H](CO1)C#N)c1ccccc1	0
ZINC75283794	c1ccc(cc1)CNC(=O)c1c2n(c(c1N)C#N)CCC2	1
ZINC75284136	c1ccc(cc1)O[P@@](=O)(NN)[O-]	1
ZINC75286108	CC1([C@@H](ON=C1c1ccccc1)N1CCOCC1)C	0
ZINC75286565	CCCCOc1ccc(cc1)C1=C([C@H](Oc2c1ccc(c2)O)N)C#N	1
ZINC75337335	Cc1ccc(c(c1)c1cc(n[nH]1)C(=O)N)C	1
ZINC75403034	CC(C)c1ccc(cc1)[C@@H]1N2CCC[C@H]2C(=O)N1c1ccc(cc1)Cl	1
ZINC75416890	CC[C@@H](c1ccc(cc1)[N+](=O)[O-])N	1
ZINC75422378	CCOC(=O)[C@@]1(C[C@H]1c1ccccc1)N	0
ZINC75445762	CCCCN([C@@H](C)c1ccccc1)C(=O)c1cnccn1	0
ZINC75465244	C[C@H](c1ccccc1)[S@](=O)Cc1ccc(cc1)C(=O)N1CCCC1	0
ZINC75465535	C[C@H](c1ccccc1)[S@](=O)CCC(=O)Nc1ccc(cc1F)Cl	0
ZINC75476441	CC[C@H](C)[C@@H](c1ccccc1)C(=O)N1CCN(CC1)CC(=O)N	1
ZINC75477515	CC[C@@H]1CCCC[C@@H]1OC(=O)CCc1c([nH]c(nc1=O)SC)C	0
ZINC75482865	C[C@H](C(=O)Oc1ccc2c(c1)OCO2)OCc1ccccc1	0
ZINC75500533	c1ccc(cc1)c1nnc(s1)NC(=O)N[C@@H]1CCC[C@@H]1C(=O)N	1
ZINC75508459	CC[C@H](C)[C@@H](C(=O)N)NC(=O)[C@@H](C)OCc1ccccc1	0
ZINC75553611	C[C@H](C(=O)Nc1cc(c(cc1F)F)[N+](=O)[O-])OCc1ccccc1	0
ZINC75584864	c1cc(cc(c1)C(=O)N)C[NH2+]C[C@H]1CCCN1c1cccnn1	1
ZINC75601576	CC(C)(C)OC(=O)NC[C@H](CC#N)O	0
ZINC75602937	C[C@H](CN1CCN(CC1)C(=O)c1cnn(c1)c1ccc(cc1)Cl)O	1
ZINC75606915	c1c(c(cc(c1O)Br)F)N	1
ZINC75608576	C[C@H](c1ccc(cc1)C(C)C)[NH2+]Cc1nccn1Cc1ccccc1	0
ZINC75629615	C[C@H]([NH2+]Cc1ccccc1)O[C@@H]1CCCCO1	0
ZINC75636707	C[C@H]1C[C@H]1C(=O)NCCCc1cc(n(n1)c1ccccc1)N	1
ZINC75666041	C[C@@H]1CN(C[C@@H](O1)C)Cn1c(=S)n(c(n1)c1ccco1)CCC(=O)N	0
ZINC75681238	CC(C)(C)OC(=O)CCN(C)CCOc1ccccc1	0
ZINC75698474	C[C@H](C(=O)N1CC[C@@H](CC1)C(=O)N)[N@H+](C)CCCOc1ccccc1	1
ZINC75733723	C[N@@H+](Cc1ccc(o1)Br)C[C@H](COCc1ccccc1)O	0
ZINC75765384	c1ccc(cc1)OCCOCc1cccc(c1)NC(=O)N	0
ZINC75773200	c1cc(cnc1)C[NH2+]Cc1cccnc1OCC(F)(F)F	1
ZINC75801592	c1cc(cc(c1)F)CNC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC75881583	CCO[C@H](C)C(=O)N[C@H](c1ccccc1)c1ccncc1	0
ZINC75903450	C[C@H]1CCC[C@H](C1)OC(=O)CS(=O)(=O)CCCc1ccccc1	0
ZINC75920847	CO[C@H](c1ccccc1)C(=O)Oc1cccc(c1)N1CCCC1=O	0
ZINC75962245	CN1[C@H]2CC[C@@H](C1=O)C[N@@H+](C2)CCCOc1ccc(cc1)C(=O)N	1
ZINC75991312	c1ccc(cc1)COCc1c(c(nc2c1[C@@H]1CC[C@H](C2)N1)N)C#N	0
ZINC76017865	c1ccc(cc1)OCCC(=O)Nc1cccc(c1n1cncn1)Cl	0
ZINC76018951	C[C@@](CNC(=O)c1ccccc1Nc1ccccc1)(c1cccs1)O	0
ZINC76019090	c1ccc(cc1)OCCOCC(=O)Nc1cccc(n1)C(=O)N	0
ZINC76034787	CCCOc1ccccc1NC(=O)NCc1cccc(c1)C(=O)N	1
ZINC76036364	CCOc1ccc(c(c1)NC(=O)N(C)Cc1c(noc1C)C)OCC	1
ZINC76041797	c1ccc(cc1)COC[C@H]1CCN(C1)C(=O)c1ccc(cc1)C(=O)N	0
ZINC76041819	Cc1ccccc1[C@@H]1CN([C@H](CO1)C)C(=O)c1cc(cs1)C(=O)N	0
ZINC76049978	CC(C)(C)c1nc([nH]n1)[C@@H]1CN(CCO1)[C@@H](c1ccccc1)C(=O)N	0
ZINC76053335	Cc1cc(c(s1)C(=O)N1C[C@@H]([C@H](C1)N1CCOCC1)C)OC	0
ZINC76056304	CCC(=O)N1CC[C@H]([C@@H](C1)C)N[C@@H](c1ccccc1)C(=O)N	1
ZINC76056314	CCC(=O)N1CC[C@H]([C@H](C1)C)[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC76059989	Cc1cc([nH]n1)[C@@H]1CCCN(C1)C(=O)c1ccc2c(c1)COC2	0
ZINC76060190	c1cc(sc1C[N@@H+]1CCC[C@@H](C1)c1cc(n[nH]1)C(=O)N)Cl	1
ZINC76060285	c1c(n[nH]c1C(=O)N)[C@@H]1CCC[N@@H+](C1)CC(=O)NC[C@@H]1CCOC1	0
ZINC76061208	CC[C@H](Cc1ccccc1)N(C)c1c2c(ccs2)ncn1	0
ZINC76062114	Cc1cc(c(cc1F)C(=O)N)NCCCOC	0
ZINC76063310	c1cc(nc(c1Cl)C#N)NCCCOC1CCOCC1	0
ZINC76064195	c1ccc(cc1)COC[C@@H]1CCN(C1)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC76064199	c1ccc(cc1)COC[C@H]1CCN(C1)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC76069236	COc1c(cccn1)NC(=O)N[C@H]1CCC[C@@H]1C(=O)N	1
ZINC76083572	Cc1c(c(on1)C)CSc1nnc(n1N)[C@@H]1CCCCO1	0
ZINC76088851	C[C@H](CNC(=O)NC[C@H](c1cccs1)O)c1ccc(cc1F)F	1
ZINC76092356	C[C@@](CNC(=O)[C@@H]1CCOc2c1cccc2)(CN1CCOCC1)O	0
ZINC76094550	C1CC(C1)(C#N)C(=O)NCC1(CCC2(CC1)OCCO2)O	0
ZINC76097507	C[C@H]1CN(C[C@@H](O1)C)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC76102891	CCCN(Cc1ccccc1)C(=O)Nc1cccc(c1C)NC(=O)C	0
ZINC76105893	c1ccc(cc1)COC(=O)c1cccc(c1)C[NH+]=C(N)N	0
ZINC76106067	c1ccc(c(c1)CN(Cc1ccco1)S(=O)(=O)N)O	1
ZINC76125161	CCCCOc1ccc(cc1NC(=O)N[C@H](C)[C@H]1CCCO1)OC	0
ZINC76132108	c1ccc2c(c1)cc(c(n2)N1CCCC1)C(=O)NCCCC(=O)N	1
ZINC76143011	CCC(=O)N1CSC[C@@H]1C(=O)NCCCCCc1ccccc1	0
ZINC76207517	COC(=O)[C@@H]1C[C@@H]1C(=O)N(CCC(=O)N)c1ccccc1	0
ZINC76207847	CCN(C)c1ccc(cc1)C(=O)N(CCC(=O)N)c1ccccc1	1
ZINC76208356	CCOCCCC(=O)N(CCC(=O)N)c1ccccc1	0
ZINC76208374	c1ccc(cc1)N(CCC(=O)N)C(=O)CCc1cccc(c1Cl)Cl	1
ZINC76208615	CCN1C[C@H](CC1=O)C(=O)N(CCC(=O)N)c1ccccc1	1
ZINC76219987	Cc1nc(on1)[C@@H](C)OC(=O)[C@H](C)OCC(F)(F)F	0
ZINC76220489	c1ccc(cc1)Cn1ccnc1COC(=O)CCOC[C@@H]1CCCO1	0
ZINC76225752	CCC[NH+](CCC)CCCNC(=O)c1ccc(c(c1)[N+](=O)[O-])N	1
ZINC76245854	Cc1nnnn1/C(=C\c1ccccc1)/C(=O)N1CCC[C@@H](C1)OC	0
ZINC76248533	CC(=O)NCc1ccc(cc1)C(=O)N(C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC76251830	Cc1cccc(c1)C(=O)Nc1cc(ccc1C(=O)N)Cl	1
ZINC76269535	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CCCc1ccccc1	1
ZINC76269544	CC[C@H](C)[C@H](C(=O)N)NC(=O)CCCc1ccccc1	1
ZINC76291444	c1ccc(c(c1)C/C(=N/OCC(=O)NC1CCOCC1)/N)Cl	0
ZINC76296013	CN(CCc1ccccc1)[C@H](c1cccc(c1)F)C(=O)N	1
ZINC76296546	C[N@H+](Cc1c2c(n(n1)c1ccccc1)CCC2)C[C@@H]1CCCO1	0
ZINC76319811	Cc1cc(nc(n1)[C@@H](C#N)C(=O)c1ccc(c(c1)OC(F)F)OC)C	1
ZINC76320781	CCCC[C@@H](COC)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC76320787	CCCC[C@H](COC)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC76321016	C[C@H](CCC(C)(C)C)N[C@H](c1ccccc1)C(=O)N	1
ZINC76342249	Cc1ccc(s1)CN(C)Cc1nc(c2ccccc2n1)C	1
ZINC76342420	Cc1ccc(s1)C[N@@H+](C)CCC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC76346198	CN(c1ccc(cn1)Cl)C(=O)c1cc(n(n1)c1ccccc1)C(=O)N	1
ZINC76356493	Cc1ccc(cc1NC(=O)/C=C/c1ccco1)C(=O)N1CCOCC1	0
ZINC76357805	C[C@@H]1COC[C@@H](N1C(=O)C[C@@H]1CCOc2c1cccc2)C	0
ZINC76396560	C[C@@H]1C[C@@H](C(=O)O1)N1CCC[C@@H](C1)c1nnc2n1cccc2	0
ZINC76408738	Cc1cc(c(cc1C)CN[C@H](c1ccccc1)C(=O)N)C	1
ZINC76421586	c1ccc(cc1)Cn1cc(cn1)CNc1ccc2c(c1)OCCO2	0
ZINC76428432	Cc1cnn(c1NC(=O)[C@@H](C)NC(=O)N)[C@H]1CCCc2c1cccc2	1
ZINC76465805	C[C@@H](CSC)C(=O)N[C@H](Cc1ccccc1)C1CC1	0
ZINC76469012	C[C@@H](Cc1ccc(cc1)Cl)N(C)C(=O)c1ccc(c(c1)[N+](=O)[O-])OC	1
ZINC76474495	Cc1ccsc1[C@@H](Cc1ccccc1)NC(=O)CCCCOC	0
ZINC76474606	Cc1c(sc(n1)C(C)(C)NC(=O)c1c(ccs1)OC)C	1
ZINC76481378	CC(C)CNC(=O)N1CCC(CC1)(c1ccccc1)C(=O)OC	0
ZINC76492912	C[C@@H](C(=O)OC)N(C)CCS(=O)(=O)C	0
ZINC76494001	CCC(=O)N1CSC[C@@H]1C(=O)N1CCN(C[C@@H]1C)Cc1ccccc1	0
ZINC76496679	CC[C@@H](C(=O)N(C)[C@@H]1CCCC[C@@H]1S(=O)(=O)C)OC1CCCC1	0
ZINC76502443	C[C@H](C(C)(C)c1ccccc1)NC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC76508285	CCOCCO[C@H](C)C(=O)N1CC[C@H](C1)Cc1ccccc1	0
ZINC76554337	C[C@@H](C(C)(C)c1ccccc1)NC(=O)NCCC[N@H+](C)CCOC	0
ZINC76564507	Cc1cc(ccc1S(=O)(=O)N)C(=O)N[C@H](C)[C@H]1CCCO1	0
ZINC76570335	C1CCN([C@@H](C1)C(=O)N)CCC(=O)N1CCOCC1	0
ZINC76570541	c1ccc2c(c1)C[C@@H](O2)CNC(=O)CN1CCCC[C@@H]1C(=O)N	1
ZINC76580036	Cc1cc(no1)CN(C)C(=O)N[C@@H](C)C(C)(C)c1ccccc1	0
ZINC76586104	c1ccc(c(c1)CNC(=O)C(=O)Nc1cc(ccc1Cl)F)Cl	1
ZINC76614625	C[C@H](COC)[NH+]1CCN(CC1)C(=O)c1c(cco1)c1ccccc1	0
ZINC76616330	C[C@H](COC)N1CCN(CC1)C(=O)[C@@H](C)NC(=O)c1ccccc1	0
ZINC76646403	c1ccc(c(c1)[C@@H](C#N)NC(=O)/C=C/c1cccs1)F	1
ZINC76651039	C[C@H]1C[N@H+](CCN1C(=O)CSCC(=O)N)Cc1ccccc1	1
ZINC76659050	CC(C)(C)C(=O)N1CSC[C@@H]1C(=O)NCc1cccc(c1)COC	0
ZINC76687348	CCOC(=O)NCCC(=O)Nc1n[nH]c(n1)c1ccccc1F	0
ZINC76697667	CCO[C@H](C)c1nc(on1)Cn1c2c(sc1=O)C[C@H](CC2)C(C)(C)C	0
ZINC76697747	CCO[C@@H](C)c1nc(on1)CO/N=C(\Cc1ccc(cc1)F)/N	0
ZINC76698326	CCN(C)C(=O)c1cccc(c1)OCc1ccn(n1)c1ccccc1	0
ZINC76709905	Cn1c(nnn1)SCCC(=O)OCCCc1ccncc1	0
ZINC76714086	Cc1ccc(c(c1)NCC(=O)N1CCOCC1)SCC(F)(F)F	0
ZINC76717481	CCO[C@H](C)c1nc(on1)C[N@H+](CCC(=O)N)Cc1ccccc1	0
ZINC76725427	CCO[C@@H](C)c1nc(on1)CN(C)CC(=O)Nc1cccc(n1)C	0
ZINC76725940	CCO[C@@H](C)c1nc(on1)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC76727773	CCO[C@H](C)c1nc(cs1)C[N@@H+]1CCC[C@@H]1C(=O)N	0
ZINC76736508	Cc1ccc(c(c1)SCC(=O)Nc1c(c(c(s1)C)C)C(=O)N)C	1
ZINC76736608	Cc1c(sc(c1C(=O)N)NC(=O)c1ccc(cc1)COC)C	0
ZINC76736625	Cc1c(sc(c1C(=O)N)NC(=O)COc1ccccc1C#N)C	1
ZINC76743510	CC(C)C[C@@H](C(=O)Nc1cc(cc(c1)F)F)NC(=O)OC	0
ZINC76746714	Cc1cccc(c1)N(CCC(=O)N)Cc1cc(on1)C	1
ZINC76757216	C[C@@H](C(=O)Nc1nccs1)N1CC[C@@H](C1)Nc1ccccc1	0
ZINC76771271	CCOCCC(=O)Nc1c([nH+]c2n1cccc2C)c1ccccc1	0
ZINC76781486	C[C@H](CCSC)N(C)C(=O)Nc1ccnn1C(C)C	1
ZINC76798925	CCN(C1CC1)C(=O)C[N@@H+](CCC(=O)N)Cc1ccccc1	1
ZINC76799030	CN(CC(F)(F)F)C(=O)C[N@@H+](CCC(=O)N)Cc1ccccc1	1
ZINC76799050	Cc1ccsc1CNC(=O)CN(CCC(=O)N)Cc1ccccc1	1
ZINC76829519	CCCN(CC(F)F)S(=O)(=O)c1ccc(c(c1)NC(=O)C)F	1
ZINC76898092	C[C@@H](CC[NH+]1CCOCC1)[NH2+]Cc1c(cccc1Cl)F	0
ZINC76923338	Cc1c(c(n(n1)C)C)CCC(=O)OCC#Cc1ccccc1	0
ZINC76927669	c1cc(ccc1CS[C@@H]1[C@@H]([C@@H]([C@H]([C@H](O1)CO)O)O)O)N	0
ZINC76934069	COC(=O)C[C@H](C(=O)N[C@H](Cc1ccccc1)C(=O)OC)N	0
ZINC76940379	CC(C)c1ccc(cc1)[C@H]1C[C@H]1C(=O)N(CC(=O)N)C(C)C	1
ZINC76946483	C[C@H]1CN(CCN1C(=O)N[C@@H](C)[C@@H]1CCCO1)Cc1ccccc1	0
ZINC76948955	CC1(CN(CCO1)CC(=O)N1CCC[C@@H]1c1ccc(cc1)OC)C	0
ZINC76949403	CCOCCC(=O)N1CCN(CC1)[C@@H](c1ccccc1)C(=O)N	0
ZINC76957710	C[C@H](C(=O)N1CC[C@@H](CC1)O)Oc1ccc(cc1)SC	1
ZINC76958890	CCn1cnnc1CNC(=O)[C@@H]1Cc2cc(ccc2O1)F	1
ZINC76981482	C[C@H](c1ccccc1)N(CC1CC1)C(=O)N[C@@H]1CC[N@H+](C1)CC1CC1	0
ZINC76985183	CCn1cc(c(n1)C(C)C)C(=O)NO[C@H]1CCCCO1	0
ZINC76993236	c1cc2c(cc1F)C[C@@H](O2)C(=O)N1CC[C@@H](C1)C(=O)N	1
ZINC77011365	c1ccc(cc1)COCc1cc([nH]n1)N	0
ZINC77011569	CCOC(=O)c1c(nn2c1nccc2)N	0
ZINC77031458	c1ccc(cc1)/C=C\CN1CCN(CC1)C(=O)c1ccc(cc1)N	1
ZINC77103322	Cc1ccc(cc1)C(=O)N1CCC(CC1)c1cccs1	1
ZINC77103950	c1cc(c(c(c1)F)C(=O)NCC[N@@H+]1CC[C@H](CC1)c1cccs1)F	1
ZINC77122977	CCc1ccc(cc1)NC(=O)C[S@](=O)Cc1nc(no1)[C@H](C)OCC	0
ZINC77134474	C[C@@H](CCC1CCCC1)NC(=O)[C@@H](CCSC)NC(=O)N	1
ZINC77140801	CC(C)[C@H](C(=O)N[C@@H]1C[C@@H]1c1cccc(c1)Cl)[NH+](C)C	1
ZINC77164192	c1ccc(cc1)COC(=O)NCC(=O)NC1(CC1)c1cccc(c1)Cl	0
ZINC77169549	C[C@@H](c1ccccc1)OCCC[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC77169946	c1ccc(cc1)C1(CC1)C[NH2+]Cc1cccc(c1)C(=O)N	1
ZINC77170010	CC(C)[C@H](CNCc1cccc(c1)C(=O)N)c1ccccc1	1
ZINC77180559	c1ccc(cc1)NC(=O)C(=O)NC[C@]1(CCc2c1cccc2)O	0
ZINC77193605	c1cc2c(cc1NC(=O)C(=O)NCC1(CCOCC1)O)OCO2	0
ZINC77194759	Cc1ccc(cc1)C[N@@H+](Cc1ccccc1)CC(=O)N	1
ZINC77203781	Cc1cc(ccc1C(=O)N)NC(=O)NC[C@H](C)CN1CC[N@H+](CC1)C	1
ZINC77205571	C[C@H](c1ccccc1)OCCCNC(=O)CSCc1ccco1	0
ZINC77211207	COCc1cccc(c1)CNC(=O)CSC1CCCCC1	0
ZINC77212666	COc1ccc(cc1)CC[N@H+](Cc1ccccc1)CC(=O)NC(=O)N	1
ZINC77220457	Cc1ccc(cc1)c1cc(on1)C(=O)NNC(=O)C(C)(C)C	1
ZINC77221047	C[N@@H+]1CCN([C@@H](C1)c1ccccc1)C(=O)c1cc(ccc1[N+](=O)[O-])F	0
ZINC77230847	C[C@@H](c1nc(no1)C1CC1)Sc1nnc(n1N)COc1ccccc1	1
ZINC77239195	CC(C)CC/C(=N/OCCCOCC(F)(F)F)/N	0
ZINC77239654	C[C@@H](CN(C)C(=O)OC(C)(C)C)/C(=N/OCc1ccon1)/N	0
ZINC77248593	c1ccc(cc1)SCCCC(=O)NNC(=O)c1ccc(nc1)Cl	0
ZINC77249792	CCN1CCC(CC1)[N@@H+](C)C[C@H]1CCCN(C1)C(=O)OC(C)(C)C	0
ZINC77256871	c1cc(ccc1c1[nH]c(=O)c2cc(ccc2n1)Cl)S(=O)(=O)N	1
ZINC77257732	CC(C)NC(=O)COC(=O)Cn1c2ccccc2[nH]c1=O	0
ZINC77258455	Cc1cc(ccc1Cl)O[C@H](C)C(=O)OCC(F)(F)F	0
ZINC77259689	COc1cccc(c1)OCC(=O)OCc1cccc(c1)F	0
ZINC77270316	C1CN(CC[NH+]1CCCOCC(F)(F)F)CCS(=O)(=O)N	0
ZINC77285094	C[C@H](c1cccc(c1)O)[N@H+](C)CCCOCC(F)(F)F	0
ZINC77285495	c1ccc(cc1)c1nccc(n1)N1CCN(CC1)CCS(=O)(=O)N	1
ZINC77288026	C[C@H](C(=O)N)[N@H+]1CC[C@@]2(CC1)CN(C(=O)O2)CCOc1ccccc1	0
ZINC77288817	CCCOCc1ccccc1CNC(=O)[C@@H](CC(C)C)NC(=O)N	0
ZINC77298408	c1cc(ccc1c1ncn[nH]1)C(=O)N1CCC[C@@H]1c1ccc(cc1)F	1
ZINC77298810	Cc1cc(no1)c1c(c(n(n1)C)Cl)CN1CCOC[C@@H](C1)O	0
ZINC77299968	CCCCc1nn(c(=O)n1CC)CC(=O)N[C@H]1CCSC1	1
ZINC77301201	c1ccc(cc1)c1c(scn1)C[NH2+]C[C@]1(C[NH2+]CCOC1)O	0
ZINC77302567	CN(c1ccccc1C(=O)OC)c1ccccc1N	0
ZINC77309706	c1ccc(cc1)C[C@@H]1CCCC[C@H]1NC(=O)Cn1cnc(n1)[N+](=O)[O-]	0
ZINC77312939	c1ccc(cc1)N1CC[C@@H](C1=O)N1CCN(CC1)CCS(=O)(=O)N	1
ZINC77317568	C[C@H](c1ccccc1)N(C)C(=O)CN[C@@](C)(CC(C)C)C(=O)N	1
ZINC77317733	CC(C)C[C@](C)(C(=O)N)NCC(=O)N(C)Cc1ccccc1	1
ZINC77319760	CCCCCCCCCc1ccc(cc1)OCCOCCOCCO	0
ZINC77320789	c1ccc(cc1)CC[C@H]1CCCCN1C(=O)CNC(=O)N	1
ZINC77325687	c1ccc(cc1)[C@@H](CNCc1ccc2c(c1)CCO2)N1CCOCC1	0
ZINC77348539	C[C@@H](CSC)NC(=O)NCC1(CCOCC1)c1ccccc1	0
ZINC77352705	C[C@H](C(=O)N1CCCC1(C)C)n1c(n[nH]c1=S)c1cccs1	1
ZINC77353662	Cc1c(c(nc(n1)N)C)CC(=O)N1CCCC[C@@H]1C[NH+]1CCOCC1	0
ZINC77354074	C[C@H](CN1C[C@]2(CC[N@@H+](CC2)CCC(=O)N)OC1=O)c1ccccc1	0
ZINC77355047	CCn1cc(cc1C#N)C[N@@H+]1CCc2c(c3cccc(c3[nH]2)Cl)C1	1
ZINC77359130	CCc1nnc(o1)CN[C@H](c1ccccc1)c1ccc(cc1)F	0
ZINC77389335	C[C@H](C(C)(C)c1ccccc1)NS(=O)(=O)CCCS(=O)(=O)C	0
ZINC77389616	CC(C)N(C)S(=O)(=O)N1CCCC[C@@H]1c1nc(no1)c1ccccc1	0
ZINC77400350	c1ccc2c(c1)C[C@H](O2)C[NH2+]Cc1cnn(c1)c1ccc(cc1)F	1
ZINC77410759	c1ccc(cc1)[C@@H](C(=O)N)NCCCOC[C@H]1CCOC1	0
ZINC77412227	c1ccc(cc1)C[C@@H]1CCCC[C@@H]1[NH2+]Cc1cccc(c1)C(=O)N	1
ZINC77419762	c1cc(oc1)CCC(=O)N1CCc2c(ncnc2N2CCOCC2)C1	0
ZINC77439916	c1ccc(cc1)CC(=O)[C@H]1CCCN(C1)C(=O)CCCS(=O)(=O)N	1
ZINC77445200	C[N@H+](CCc1ccccc1)Cn1c(=S)scn1	0
ZINC77457355	COc1ccc(c(n1)OC)C(=O)N[C@@H]1CCOC2(C1)CCOCC2	0
ZINC77458045	c1cc(ccc1CC[C@@H]1CCCCN1C(=O)CCCS(=O)(=O)N)O	1
ZINC77467049	CCN(CC)c1ccc(cc1F)C[NH2+][C@H](CCCO)c1ccccc1	0
ZINC77472090	c1ccc2c(c1)nc1n2C2(CCOCC2)NC(=N1)N	0
ZINC77475466	c1ccc(cc1)c1ncc(s1)COC(=O)c1cscn1	0
ZINC77475645	c1ccc(cc1)CCOCCCOC(=O)c1cscn1	0
ZINC77485599	c1cc2nc(c(n2cc1Cl)F)C(=O)N1CCOC[C@H](C1)CO	0
ZINC77487537	C[C@@H]1C(=O)N(CC[N@H+]1Cc1cc2ccc(cc2nc1)O)CC(C)C	1
ZINC77491063	c1ccc(cc1)c1cnc(n1C[C@@H]1CCCO1)SCCS(=O)(=O)N	0
ZINC77497309	CN(CCC(=O)OC)C(=O)c1ccc(=O)n(n1)Cc1ccccc1	0
ZINC77497714	C[NH+](C)[C@H](Cc1ccccc1)CNC(=O)Nc1ccc(c(c1)C#N)F	0
ZINC77499208	c1ccc(cc1)CCOCCCNC(=O)Nc1ccc(c(c1)C#N)F	0
ZINC77504315	C[C@@H](CN1C[C@]2(CC[N@@H+](CC2)CC(=O)N)OC1=O)c1ccccc1	0
ZINC77504317	C[C@H](CN1CC2(CCN(CC2)CC(=O)N)OC1=O)c1ccccc1	0
ZINC77504317	C[C@H](CN1C[C@]2(CC[N@@H+](CC2)CC(=O)N)OC1=O)c1ccccc1	0
ZINC77529934	C[C@@H]1CCN([C@@H](C1)C)C(=O)N[C@H]1CC[N@@H+](CC1)CC(=O)N	1
ZINC77532542	C[C@H]1CCN([C@H](C1)C)C(=O)NCc1cccc(c1)CN1CCCC1=O	1
ZINC77541562	CCOCCn1c2ccc(cc2[nH]c1=O)C(=O)NCC(=O)N	0
ZINC77547338	C[C@@H](CSC)N(C)C(=O)N[C@@H](c1ccccc1)C(C)C	0
ZINC77549150	CCC[N@@H+]1CCCN(CC1)C(=O)NC1CCN(CC1)CC(=O)N	1
ZINC77553307	C[C@H]1CCC[N@H+](C1)CCNC(=O)N(C)[C@@H](C)CCSC	1
ZINC77553874	C[C@@H](CSC)N(C)C(=O)N[C@@H](C[NH+]1CCCC1)c1ccccc1	0
ZINC77560589	c1cc(ccc1[C@@H](c1ccncc1)OC(=O)c1cc(cs1)C(=O)N)F	0
ZINC77560930	C[C@@H](C(=O)N1CCCC[C@H]1C(=O)N)OC	0
ZINC77561364	CCc1nc(cs1)CCNC(=O)N1CC[C@@H](C[C@H]1C)C	1
ZINC77561522	c1ccc(cc1)[C@@H](c1cccnc1)OC(=O)CSc1ccncc1	0
ZINC77562057	c1ccc(cc1)[C@H](c1cccnc1)OC(=O)c1cc(cs1)C(=O)N	0
ZINC77578774	c1ccc(cc1)N1CC[C@@H](C1=O)NC(=O)NCc1ccccc1CO	0
ZINC77579491	CCC[N@H+]1CC[C@@H](CC1)CNC(=O)N[C@H](C)C(=O)N1CCCC[C@H]1C	1
ZINC77586715	CCc1ccccc1CNC(=O)N[C@@H](CC)c1nccs1	1
ZINC77587279	C[NH+](C)[C@H](CNC(=O)NCCCOC[C@@H]1CCOC1)c1ccccc1	0
ZINC77591274	C[C@@H](CCSC)NC(=O)NC1(CCC1)c1ccccc1	0
ZINC77601757	CN(CCCC=C)C(=O)NCc1csc(n1)c1ccccc1	0
ZINC77609844	CC[C@H]1c2ccsc2CCN1S(=O)(=O)c1cccc(c1)C(=O)N	1
ZINC77613655	CCCCc1cc(n[nH]1)NC(=O)[C@H]1CCN(C1)C(=O)OC(C)(C)C	0
ZINC77618981	C[C@@H]1CCCCN1C(=O)[C@H](C)NC(=O)N(Cc1ccccc1)C1CC1	0
ZINC77620313	C[NH+](C)C[C@H](Cc1ccccc1)NS(=O)(=O)c1cccc(c1)C(=O)N	1
ZINC77639894	c1ccc(cc1)COC(=O)CNC(=O)c1cc(cc2c1nccc2)Cl	0
ZINC77649249	CC(C)COCCC(=O)N(Cc1cccnc1)c1ccc(cc1)Cl	0
ZINC77651320	Cc1ccccc1[C@@H]1C[C@H]1C(=O)OCC(=O)N	0
ZINC77656285	CC(C)CS(=O)(=O)CCC(=O)N1CCN(CC1)C(=O)C	1
ZINC77669515	CSCCCNC(=O)N[C@@H]1CCN(C1=O)CC(F)(F)F	1
ZINC77683686	CC(C)CC[C@@](C)(CNC(=O)Nc1ccn(n1)Cc1ccccc1)O	0
ZINC77683718	C[C@H](CO)[C@H](C)NC(=O)Nc1cccc(c1)C(=O)N1CCCCC1	1
ZINC77687789	c1ccc2c(c1)cccc2NS(=O)(=O)c1cccc(c1)C(=O)N	1
ZINC77703321	COc1cc(ccn1)CNC(=O)[C@@H](c1ccccc1)OC	0
ZINC77716012	CC(C)COCCCNC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC77729213	CN(CCc1ccccn1)C(=O)Nc1ccccc1OCC1CC1	1
ZINC77732485	Cc1ccc(cc1NC(=O)N)NC(=O)c1ccccc1	1
ZINC77750200	COCCCNC(=O)N[C@@H](Cc1ccccc1)c1ccccc1F	0
ZINC77783092	C[C@H](CO)[C@H](C)NC(=O)NCCCOCCc1ccccc1	0
ZINC77795162	CCCC[C@@H](COC)NC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC77795485	CCCC[C@@H](COC)NC(=O)N(C)Cc1cc(cs1)Br	0
ZINC77795497	CCCC[C@@H](COC)NC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC77798563	C[C@@H](CSC)NC(=O)N[C@@H](c1ccccc1)C(=O)N	1
ZINC77810449	Cc1c(scn1)CNC(=O)N[C@H](CCO)CSC	1
ZINC77813772	CCc1cccc(c1NC(=O)C(=O)N[C@@H](C)CCSC)CC	1
ZINC77815546	COCCOCCCNC(=O)C(=O)Nc1ccc(c(c1)C(F)(F)F)F	0
ZINC77818772	CSc1ccc(cc1)/C=C/C(=O)N1CC[C@H](C1)C(=O)N	1
ZINC77856710	C[C@@H](CCNC(=O)N[C@H](COCc1ccccc1)c1ccccc1)O	0
ZINC77856719	CN(CC(F)F)C(=O)N[C@H](COCc1ccccc1)c1ccccc1	0
ZINC77856732	CCN(C)C(=O)N[C@H](COCc1ccccc1)c1ccccc1	0
ZINC77881152	C[C@H](CCSC)N(C)C(=O)N[C@H](CCCO)c1ccccc1	0
ZINC77881401	c1ccc(cc1)[C@H](CCCO)NC(=O)N1CCC[C@H]1c1ccc[nH]1	0
ZINC77892849	CCN(c1ccccc1)C(=O)c1c(n2cc(ccc2n1)Cl)C	0
ZINC77916098	c1cn2ccsc2c1C(=O)NCCNC(=O)NC1CCCCC1	1
ZINC77926055	CO[C@H](c1ccccc1)C(=O)Nc1ccc(cc1Cl)Br	0
ZINC77933106	c1c2c(sc1C(=O)NC1CCCC1)SCC2	1
ZINC77936396	C[C@H](C(=O)OC(C)(C)C)Sc1nnc(o1)Cc1ccccc1F	0
ZINC77954118	c1ccc(cc1)c1cccc(c1)CNC(=O)c1cccn2c1ccn2	0
ZINC77961491	C[C@H](c1cccs1)S[C@@H](c1ccccc1)C(=O)N	1
ZINC77971874	c1ccc(cc1)n1c2c(c(n1)C(=O)NCc1cccc(c1)Cl)COC2	0
ZINC77997330	C[C@@H]1C[N@@H+](CC[C@@H]1N(C)C(=O)[C@@H]1CC=CC1)Cc1ccccc1	0
ZINC78000136	CCOc1ccc(cc1[N+](=O)[O-])C(=O)Nc1c(cc(nc1Cl)C)C	1
ZINC78000571	C[C@@H]1CCN([C@@H](C1)C)C(=O)c1ccccc1COC	0
ZINC78001627	C[C@H]1CCN([C@H](C1)C)C(=O)[C@@H](C)Cc1ccccc1	0
ZINC78004070	C[C@@H]1CCN([C@@H](C1)C)C(=O)[C@@H]1Cc2ccccc2C(=O)O1	0
ZINC78008099	C[C@@H]1CCN([C@@H](C1)C)C(=O)c1cccn2c1=NS(=O)(=O)CC2	1
ZINC78023903	COCc1cc(ccc1F)C(=O)NCCc1ccccc1	0
ZINC78031147	CC[C@H](C)[N@H+](C)CCNC(=O)c1ccc(cc1)C[C@@H]1CC(=O)NC1=O	1
ZINC78031331	CCN(Cc1ccoc1)C(=O)Nc1cnn(c1)Cc1ccccc1	0
ZINC78031355	CCCCN(CCO)C(=O)Nc1cnn(c1)Cc1ccccc1	0
ZINC78046103	C[C@H](C1CC1)N(C1CC1)C(=O)Nc1ccccc1OCCC(=O)N	1
ZINC78051981	C[C@@H](C(=O)NC(C)(C)C)NS(=O)(=O)c1cc(c(c(c1)Cl)N)Cl	1
ZINC78058727	c1ccc(c(c1)[C@H]1C[C@@H]1C(=O)N1CC[C@@H](CC1)C(=O)N)OC(F)(F)F	1
ZINC78065860	Cc1c(cccc1NC(=O)[C@@H](C)c1cccs1)C(=O)N	1
ZINC78074821	c1ccc(cc1)CN1CCO[C@H](C1)C(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC78081916	CC(=O)Nc1ccc(c(c1)NC(=O)CC/C=C/c1ccccc1)Cl	0
ZINC78090867	C[C@H](c1ccccn1)N(C)C(=O)[C@@H](C)c1cccs1	1
ZINC78091979	COCc1cc(ccc1F)C(=O)Nc1ccccc1CS(=O)(=O)C	0
ZINC78093425	CC(C)(C)CCC(=O)N[C@@H](c1ccccc1)C(=O)OC	0
ZINC78093504	Cc1cccc(c1)CCNC(=O)Cc1csc(n1)c1ccoc1	1
ZINC78109677	C[C@@H](c1cccs1)C(=O)N(c1cccc(c1)C#C)C(C)C	1
ZINC78112379	CC(C)[C@@H](C(=O)N)NC(=O)[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC78112380	CC(C)[C@H](C(=O)N)NC(=O)[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC78112381	CC(C)[C@@H](C(=O)N)NC(=O)[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC78112995	c1cncc(c1C(=O)N1CSC[C@H]1C(=O)N1CCCC1)F	1
ZINC78115143	Cc1cc(c(s1)NC(=O)[C@@H]1CN(CCO1)Cc1ccccc1)C(=O)N	0
ZINC78120340	C[C@@H](c1ccsc1)C(=O)N[C@](C)(CC(C)C)C(=O)N	1
ZINC78123834	CCN(c1nc(cs1)C)C(=O)[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC78150889	c1ccc(cc1)C[C@H]1CCC[C@@H]1NC(=O)CCOCC(F)(F)F	0
ZINC78151681	C[C@H](C(=O)N[C@H]1CCC[C@@H]1Cc1ccccc1)OCCC=C	0
ZINC78154465	CC1([C@@H]([C@H]2[C@@H]1OCC2)NC(=O)[C@@H](c1ccccc1)[NH+]1CCCC1)C	0
ZINC78155346	CC1([C@H]([C@@H]2[C@@H]1OCC2)NC(=O)C(C)(C)CCCc1ccccc1)C	0
ZINC78155753	CC1([C@@H]([C@@H]2[C@@H]1OCC2)NC(=O)c1c(cco1)CSc1ccccc1)C	0
ZINC78156708	CC1([C@H]([C@H]2[C@@H]1OCC2)NC(=O)[C@@H]1C[C@@H]1c1ccccc1F)C	0
ZINC78162952	CCO[C@H](C)c1nc(on1)CSc1nnc(n1N)c1ccccc1	0
ZINC78163737	CCO[C@H](C)c1nc(on1)CSc1nnc(n1C1CC1)N	0
ZINC78171725	c1ccc(cc1)COC(=O)[C@@H](Cc1ccc(cc1)C(=O)[O-])N	0
ZINC78173647	Cc1ccc(c(c1)C(=O)NC)NC(=O)[C@@H](C)OCc1ccccc1	0
ZINC78180612	c1cc(c(c(c1)Cl)CC(=O)NCCCOCC1CCOCC1)F	0
ZINC78183621	CC(C)N(C1CCOCC1)C(=O)COc1cccc(c1)[N+](=O)[O-]	0
ZINC78189819	Cc1ccc(c(c1)C(=O)NC)NC(=O)CCCSc1ccccc1	0
ZINC78191988	c1ccc(cc1)COCC(=O)NNC(=O)[C@@H]1CSc2c1cccc2	0
ZINC78192345	Cc1cc(cc(c1)C(=O)NNC(=O)COCc1ccccc1)C	0
ZINC78194170	CCOCCOc1ccccc1C(=O)NC[C@H](C)c1cccs1	0
ZINC78224691	C[C@@H](c1ccccc1)NC(=O)[C@H](C)Oc1ccccc1C(=O)N	1
ZINC78225047	Cc1nnnn1/C(=C\c1ccccc1)/C(=O)N(CC(=O)N)C(C)C	1
ZINC78245334	Cc1cccc(c1C)NCC(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC78259724	C[C@H](c1ccc(cc1)n1ccnc1)NC(=O)C=C(C)C	1
ZINC78263485	CCOc1ccccc1NC(=O)[C@H](c1ccccc1)N[C@H](C)C(=O)N	1
ZINC78264726	Cc1c(cccc1Cl)NC(=O)C[n+]1cccc2c1ccc(c2)OC	1
ZINC78268283	CCN(CC)C(=O)CS[C@H](C)c1nc(nc(n1)Nc1ccccc1)N	1
ZINC78297550	CCOCC[S@@](=O)Cc1nc(no1)c1ccc(cc1)C	0
ZINC78307367	C[C@H](CN1CCN(CC1)c1ccccc1)Nc1cc(ccn1)C(=O)N	1
ZINC78315941	C[C@@H](c1ccccc1)OC(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC78324508	CC(C)C[C@@H](C(=O)NCc1ccc(cc1)n1cccn1)NC(=O)N	1
ZINC78344833	c1ccc(cc1)c1nc(cs1)CC(=O)OC[C@H]1CCCO1	0
ZINC78361631	COCc1ccccc1C(=O)Nc1ccc(cn1)N1CCCCC1	0
ZINC78382533	CCC[C@H]1C(=O)N(C(=O)N1)CC(=O)N(C)[C@@H](C)c1ccccc1	0
ZINC78390874	C=CCN(CC=C)C(=O)CSc1nnc(n1N)c1ccccc1	1
ZINC78391060	CC(C)(C[NH2+][C@H](c1ccccc1)C(=O)N)N1CCOCC1	0
ZINC78391151	c1ccc(cc1)[C@@H](C(=O)N)NCCN1CCOCC1	0
ZINC78393987	CC(C)(C)OC(=O)NC[C@H]1CC[N@@H+](C1)[C@@H](c1ccccc1)C(=O)N	0
ZINC78394077	Cc1c(sc(n1)c1ccccc1)CS[C@@H](C)C(=O)N	1
ZINC78397384	c1cc(oc1)C(=O)NCCCOCC(F)(F)F	0
ZINC78397404	CN1C(=O)[C@](NC1=O)(C(F)(F)F)[N-]S(=O)(=O)c1nnc(s1)N	1
ZINC78402623	Cc1cc(ccc1F)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC78402727	Cc1cc(ccc1F)NC(=O)N1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC78403043	C[C@@H](COC)NC(=O)NCc1ccc(c(c1)OC1CCCC1)OC	0
ZINC78406517	COC(=O)c1cc(ccc1Sc1nnc(n1N)C(F)(F)F)[N+](=O)[O-]	0
ZINC78418932	Cc1cc(ccc1F)C(=O)N[C@@](C)(c1ccccc1)C(=O)N	1
ZINC78429027	C[NH+](C)CCN(Cc1ccccc1)C(=O)c1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC78430054	C[C@H](COC)NC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC78437885	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)C(=O)NCc1cccs1	1
ZINC78443070	COCCn1c2ccccc2nc1SCc1nc(on1)c1ccoc1	0
ZINC78444088	CCc1cccc(c1)OCCN1CCN(CC1)CC(=O)N	1
ZINC78453827	C[C@@H](C(=O)Nc1cc(ccc1C(=O)N)Cl)Oc1ccccc1	1
ZINC78460703	C[C@@H]1C[C@@H](C(=O)N1c1ccccc1)Nc1cc(ccn1)C(=O)N	1
ZINC78467588	c1cc(cc(c1)C(F)(F)F)CS(=O)(=O)N1CCC[C@H]1C(=O)N	1
ZINC78476893	C[C@@H](c1ccccc1)N1C[C@@H](CC1=O)C(=O)NCC(=O)N	1
ZINC78477926	C[C@H]1CN(C[C@@H](O1)C)CC(=O)N([C@@H]1CCS(=O)(=O)C1)C1CCCCC1	0
ZINC78488291	CC(C)(C)OC(=O)NCC(C)(C)NC(=O)[C@@H]1C[C@H]1c1ccc(cc1)F	0
ZINC78493216	C[C@H](CC#N)N(C)C(=O)C1=NN([C@@H](C1)C(=O)C)c1ccccc1	0
ZINC78521339	C[C@H]1CCC[C@H]1NC(=O)NOCc1ccccc1	0
ZINC78522942	C[C@H]([C@H](c1ccccc1)O)N(C)C(=O)c1ccc(cc1Cl)Cl	0
ZINC78525406	Cc1ccccc1CC(=O)N(C)[C@H](C)[C@@H](c1ccccc1)O	0
ZINC78536777	Cc1cc(ccc1NC(=O)CCc1nc(no1)C)Br	1
ZINC78537123	C[C@H]1CCCN(C1)C(=O)Nc1ccc(c(c1)C(F)(F)F)n1cncn1	1
ZINC78539450	c1ccc(cc1)CCN(CCC(=O)N)C(=O)c1ccccc1[N+](=O)[O-]	1
ZINC78539524	c1ccc(cc1)CCN(CCC(=O)N)C(=O)Cc1ccccc1	1
ZINC78544818	CC(C)N(CC(=O)N)C(=O)[C@@H](Cc1ccccc1)n1cnnn1	1
ZINC78545311	C[C@@H]1CCCC[N@H+]1CCCNC(=O)N[C@@H]1CCN(C1)c1ccccc1	0
ZINC78546886	Cc1cc(c2c(c(sc2[nH+]1)c1ccc(s1)C(=O)OC)N)COC	0
ZINC78554972	c1ccc2c(c1)[C@H](CC(=O)N2)C(=O)OC[C@@H]1CC1(Cl)Cl	0
ZINC78559727	Cc1c(sc(n1)C)C(=O)N1CCN(CC1)[C@H](c1ccccc1)C(=O)N	1
ZINC78559836	CC(C)OCCC(=O)N1CCN(CC1)[C@@H](c1ccccc1)C(=O)N	0
ZINC78563998	CCc1nc(cs1)CNC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	1
ZINC78564990	c1ccc(cc1)[C@@H](C[NH+]1CCOCC1)NC(=O)CCNC(=O)N	0
ZINC78573580	CC(C)(C)OC(=O)Oc1ccc2ccccc2c1	0
ZINC78579810	CC[C@@H](C(=O)NCc1nc(no1)c1cccs1)Oc1ccccc1F	1
ZINC78592398	CC(C)(c1ccccc1)C(=O)OC[C@H]1CCC(=O)N1	0
ZINC78592434	CCOCCCNC(=O)[C@@H](C)Oc1ccc(cc1)C(=O)N	0
ZINC78598815	CCC[C@@H](c1ccccc1)C(=O)OC[C@@H]1CCC(=O)N1	0
ZINC78601992	c1ccc(cc1)CN1CC[C@H](C1)OC(=O)c1ccoc1	0
ZINC78606087	CCCC[N@H+](C)[C@@H](C)C(=O)N1CC[C@@H](CC1)C(=O)OC	0
ZINC78619617	CNC(=O)[C@H]1CCCN(C1)c1ncc(cn1)Br	1
ZINC78621058	C[C@H](c1cccc(c1)S(=O)(=O)N)N(C)C(=O)c1cc(n[nH]1)CC(C)C	1
ZINC78622701	c1ccc(cc1)[C@@H](C1CC1)NC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	1
ZINC78637160	C[C@H](C(=O)Nc1ccc2c(c1)OCCO2)[N@@H+](C)CCC#N	1
ZINC78639616	COc1cc(ccc1SC)Cn1ccc(n1)c1ccccc1	0
ZINC78639978	CC(C)N(c1ccccc1)C(=O)CO/N=C(\CN1CCOCC1)/N	0
ZINC78640065	Cc1ccc(cc1F)CNC(=O)CO/N=C(\CN1CCOCC1)/N	0
ZINC78640865	C1CN(C(=O)[C@H]1N1CCO[C@@H](C1)C(=O)N)CC(F)(F)F	0
ZINC78650039	c1ccc2c(c1)cc(nc2Cl)N1CCC(CC1)n1cncn1	1
ZINC78660495	c1ccc(cc1)N(CCO)CC(=O)N1CCC[C@H](C1)C(=O)N	1
ZINC78664794	CCO[C@@H]1CCCN(C1)C(=O)c1ccc(c(c1)C)S(=O)(=O)N	0
ZINC78668834	c1ccc(cc1)CN(CC(=O)N)C(=O)[C@H]1CCCO1	0
ZINC78670774	c1ccc(c(c1)N1CC[C@H](C1=O)N1CCO[C@@H](C1)C(=O)N)F	0
ZINC78674974	C[C@@H](C(=O)N1CCCSc2c1cccc2)S(=O)(=O)C	1
ZINC78675035	CC[C@H](C(=O)Nc1nncs1)OC1CCCC1	0
ZINC78676745	c1ccc2c(c1)CCC[C@H]2NC(=O)c1ccc(nc1)n1cncn1	1
ZINC78677921	CCOC(=O)[C@H](C)NC(=O)[C@H](c1ccccc1)Sc1ccccc1	0
ZINC78693725	Cc1c(c2ccccc2[nH]1)C(=O)[C@@H](C)S[C@H](C)C(=O)OC	0
ZINC78696431	c1ccc(c(c1)N1C[C@@H](CC1=O)C(=O)NCC(=O)N)Cl	1
ZINC78699353	C[C@H](C(=O)NCCC(C)C)N1CCC[N@@H+](CC1)Cc1ccccc1	0
ZINC78704513	CC(C)C[C@@H](C(=O)OCc1ccccc1)NC(=O)CC1CCCC1	0
ZINC78706168	CC(C)(C)c1ccc(cc1)OCCCC(=O)NC[C@H](c1ccco1)O	1
ZINC78713747	CC(C)(C)C(=O)Nc1nc(ns1)SC	1
ZINC78715156	CCn1cc(cn1)S(=O)(=O)[N-]c1cccc(c1)c1nccn1C	1
ZINC78720316	Cc1cc(ccc1SCC(=O)N[C@](C)(c1ccccc1)C(=O)N)Br	1
ZINC78720872	COc1ccc(cc1F)C[NH2+]Cc1ccc(cc1)C(=O)N	1
ZINC78728904	C[C@@H](c1ccc(cc1)S(=O)(=O)N)N(C)Cc1cc(=O)c(co1)O	1
ZINC78732946	COc1ccc(cc1F)CCC(=O)Nc1ccc(cc1)CCO	1
ZINC78738570	CC(C)(CNC(=O)C(=O)Nc1cccc(c1)C(F)(F)F)C(=O)N	1
ZINC78751865	C[C@@H]1CCCC[C@@H]1OCCSc1nnnn1C(C)C	0
ZINC78752448	Cc1ccc(cc1)CN/C(=[NH+]/CCC[NH+]1CCOCC1)/N	0
ZINC78771341	CCc1[nH+]ccn1[C@@H]1CCCN(C1)C(=O)c1ccc(cn1)C(=O)N	1
ZINC78771777	Cc1nc2c(ccs2)c(=O)n1NC(=O)c1cc(no1)c1ccccc1	0
ZINC78774579	COC[C@H](CNc1ncc(c(n1)N)[N+](=O)[O-])O	0
ZINC78778362	CC[C@@H](C)[C@H](C(=O)N)NC(=O)c1cccc(c1)C(=O)OC	0
ZINC78778379	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1ccc([nH]c1=O)c1ccccc1	1
ZINC78778600	CC[C@H](C)[C@H](C(=O)N)NC(=O)COCCOc1ccccc1	0
ZINC78786501	c1ccc(cc1)N(CCC(=O)N)C(=O)c1ccc(c(c1)Cl)Cl	1
ZINC78787414	CN(Cc1ccccc1)C(=O)N1CCC(CC1)C(=O)N	1
ZINC78803680	CCOCCCC(=O)OC[C@@H]1CCCN1C(=O)N	0
ZINC78803758	C1C[C@H](OC1)CCC(=O)OCCCNC(=O)N	0
ZINC78803833	Cc1cc(n(n1)Cc1cccc(c1)C(=O)OCCCNC(=O)N)C	0
ZINC78808695	c1cc2c(cc[nH+]c2cc1F)N1CCC[C@H](C1)CCC(=O)N	1
ZINC78809258	c1cscc1c1nnc(o1)CCC(=O)OCC(=O)N1CCCC1	0
ZINC78818890	Cc1nc2ccc(cc2o1)NC(=O)[C@H](c1ccccc1)OC	0
ZINC78822272	C[C@H]1Cc2cc(cc(c2O1)Cl)S(=O)(=O)N1CCC[C@@H]1C(=O)N	1
ZINC78831137	c1cc(cc(c1)C#N)C[N@@H+]1CCCCC[C@H]1c1ccco1	1
ZINC78835010	CN1C[C@@H](CCC1=O)NC(=O)c1cccc(c1)Br	1
ZINC78842183	CN1C[C@H](CCC1=O)NC(=O)c1ccccc1OC	1
ZINC78844033	CC[C@@H](COC)NC(=O)c1c(c(c([nH]1)C)C(=O)OCC)C	0
ZINC78874115	COCCOc1ccc(cc1)C[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC78874676	Cc1c(cccc1NC(=O)[C@@H](c1ccccc1)OC)C(=O)N	0
ZINC78879499	CC(C)(C)OC(=O)N1CC[C@H](C1)NC(=O)COc1ccccc1	0
ZINC78882437	C[C@@H](c1ccccc1)[C@@H](CO)Nc1ncc(cn1)Br	0
ZINC78887266	CCCCN(CC)C(=O)CN(C)Cc1ccc(c(c1)F)F	1
ZINC78892894	CC(C)c1nc(n[nH]1)[C@H]1CN(CCO1)CCCOc1ccccc1	0
ZINC78893464	Cn1ccc(cc1=O)CN1CCO[C@@H](C1)CNc1cccnn1	0
ZINC78893642	c1ccc(cc1)OCCCN1CCO[C@@H](C1)CNc1ccc[nH+]n1	0
ZINC78893647	c1ccc(cc1)OCCCN1CCO[C@H](C1)CNc1ccc[nH+]n1	0
ZINC78894213	c1cc(nnc1)NC[C@@H]1CN(CCO1)Cc1ccon1	0
ZINC78894380	Cc1nc([nH]n1)[C@H]1CN(CCO1)C[C@@H](COCc1cccs1)O	0
ZINC78900584	c1ccc(cc1)OCCC[N@H+]1CCC[C@H](C1)c1cc(n[nH]1)C(=O)N	1
ZINC78904017	c1ccc(cc1)[C@H](C(=O)N)N1CCN(CC1)C(=O)c1cccc[n+]1[O-]	1
ZINC78907917	Cc1cc(nn1c1ccccc1)C(=O)NCCCC(=O)N	1
ZINC78913150	c1ccc(cc1)C[S@](=O)CCNC(=O)c1ccc2cc[nH]c2c1	0
ZINC78913469	Cc1cc(c(cc1[C@H](C)NC(=O)[C@@H](c1ccccc1)OC)OC)OC	0
ZINC78917340	C[C@H]1CO[C@@H]([C@@H](N1C(=O)c1ccc(cc1)C(=O)N)C)c1ccccc1	0
ZINC78918007	C[NH+](C)[C@@H](CNC(=O)[C@H](CCSC)NC(=O)N)c1cccc(c1)F	1
ZINC78921773	COCc1nc(cs1)CSc1nc(cn1N)c1ccccc1	0
ZINC78928141	c1cc(ccc1[S@@](=O)CCCC(=O)N1CCO[C@@H](C1)C(=O)N)Br	0
ZINC78929547	CC(C)[C@H](CNC(=O)c1nc([O-])c2ccccc2n1)c1ccccc1	0
ZINC78930108	C[C@@H](c1ccccc1[N+](=O)[O-])Sc1nnc(n1N)C(F)(F)F	1
ZINC78931955	c1ccc(cc1)[C@@H](C(=O)N)Sc1[nH]ccn1	1
ZINC78948118	Cc1cc(ccc1C(=O)O[C@H]1CCC[C@@H](C1)OC)n1cncn1	0
ZINC78950211	CC[C@@](C)(c1nccs1)[NH2+]CC(=O)N	1
ZINC78952570	CCOC(=O)NCCC(=O)N[C@@H](C[NH+]1CCCC1)c1ccccc1	0
ZINC78952645	CC[C@@H](C(C)(C)c1ccccc1)NC(=O)NCc1nccn1C	0
ZINC78952988	CC(C)(C)C(=O)NNC(=O)NCCCOCC1CC1	0
ZINC78959727	CC(C)COCCNC(=O)[C@H]1CCCCN1C(=O)c1ccccc1	0
ZINC78961526	c1ccc(cc1)CCC[N@@H+]1CCC[C@H]1c1ccc[nH]1	0
ZINC78975400	CCOC(=O)Nc1ccc(cc1)NCc1cccc2c1nccc2	0
ZINC78991425	c1ccc(cc1)Cn1ccc(n1)[N-]S(=O)(=O)c1cccc(c1)C(=O)N	1
ZINC79006741	c1cncc(c1C(=O)[O-])S(=O)(=O)N	1
ZINC79016667	Cc1ccc(c(c1)CNc1cc(ccc1C)C(=O)N)OC	1
ZINC79017914	C[C@H]1CCC[C@H](C1)NC(=O)N(CCC(=O)N)Cc1ccccc1	1
ZINC79024233	CNC(=O)Cc1nc(cs1)CS(=O)(=O)[C@H]1CCCc2c1cccc2	1
ZINC79025535	Cc1cc(cc(c1NC(=O)N[C@](C)(COC)c1ccccc1)C)Br	0
ZINC79032568	C[C@@]1(C(=O)N(C(=O)N1)CN1CCO[C@@H](C1)c1ccccc1)C1CC1	0
ZINC79032846	CC(C)COCCC(=O)N1CCN(CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC79044979	c1cc(cc(c1)Cl)N1CC[C@@H](C1)[NH2+]Cc1ccc(cc1)C(=O)N	1
ZINC79049515	Cc1nc(cs1)[C@@H](C)NC(=O)c1ccccc1NC(=O)C(C)(C)C	1
ZINC79055606	C[C@H](c1ccc2ccccc2c1)C(=O)NCCS(=O)(=O)N	1
ZINC79059039	c1ccc(cc1)n1cc(cn1)CNC(=O)NNC(=O)[C@H]1CCCO1	0
ZINC79066827	COC(=O)c1ccc(c(n1)Br)N	0
ZINC79066938	C=CCN(Cc1ccccc1)C(=O)NCCCN1CCOCC1	0
ZINC79080974	C[C@@H](CCc1ccccc1)NC(=O)Nc1ccc(cc1)NS(=O)(=O)C	0
ZINC79092091	C[C@H]1CN(C[C@@H](O1)C)CCCNC(=O)NCC(C)(C)C(=O)N	0
ZINC79096178	C[C@@H](c1ccccc1)NC1(CCOCC1)CNC(=O)c1cccs1	0
ZINC79096431	Cc1cc(n[nH]1)C(=O)NCC1(CCOCC1)[NH2+][C@H](C)c1ccccc1	0
ZINC79099637	c1ccc(cc1)n1c(cc(n1)C(=O)OCCc1cccs1)C(=O)N	0
ZINC79105896	Cc1c(cc(s1)C(=O)N)NC(=O)C1(CCOCC1)c1ccccc1	0
ZINC79108003	c1cc(c(cc1Cl)[N-]S(=O)(=O)c1cc(cnc1N)Br)N1CCOCC1	0
ZINC79111028	CS(=O)(=O)CCCS(=O)(=O)NCc1ccn2cc[nH+]c2c1	1
ZINC79112748	CC(C)(C)OC(=O)N1CC[C@@H](C1)S(=O)(=O)N	0
ZINC79134195	C[C@H](C(=O)OC)SCc1nc(on1)c1ccccc1Cl	0
ZINC79145664	CC(=O)Nc1cccc(c1)CNC(=O)Nn1cnc2c1cccc2	1
ZINC79146113	Cc1c(cccc1NC(=O)[C@H](C)NC(=O)C)NC(=O)c1ccccc1	0
ZINC79188257	CC(C)(CNC(=O)NCCCSc1ccccc1)C(=O)N	1
ZINC79192501	c1csc2c1CN(CC2)C(=O)CC[N@H+]1CCCC[C@@H]1C(=O)N	1
ZINC79218275	c1cc(cc(c1)OC(=O)CCC(=O)c1cccs1)NC(=O)C1CC1	1
ZINC79223970	CC[NH+](CC)[C@@H](CNC(=O)NCCC(=O)N(C)C)c1ccccc1	0
ZINC79243263	CC/C=C/C/C=C\C/C=C\C/C=C\CCCCC(=O)OC	0
ZINC79266641	C[C@H](CNC(=O)N1CC[C@H](CC1)CC(=O)N)N(C)c1ccccc1	1
ZINC79269029	Cc1cc(cc(c1Cl)C)OS(=O)(=O)c1cccc(c1)C(=O)N	1
ZINC79274318	c1ccc(cc1)CC[C@@H]1CCCN1S(=O)(=O)Cc1cccc(c1)C#N	0
ZINC79281804	Cc1ccc(o1)CN(CC[NH+](C)C)S(=O)(=O)N	1
ZINC79297462	C[C@H](C[NH+]1CCCCC1)NC(=O)N1CC[N@@H+](CC1)Cc1ccccc1	0
ZINC79304577	c1ccc(cc1)[C@H](C(=O)N)NCc1ccc(nc1)N1CCCCCC1	1
ZINC79304968	C[C@@H](C(=O)N(C(C)C)C(C)C)Nc1ccc(cc1)CC(=O)N(C)C	1
ZINC79326306	c1ccc(cc1)c1ccc(o1)C[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC79330353	Cc1c(c[nH]n1)C[NH2+]CCC(=O)N1CCN(CC1)c1ccccc1	0
ZINC79336371	CN(CC1CC1)C(=O)[C@H](CCC(=O)N)NC(=O)OCc1ccccc1	0
ZINC79341781	CCCn1c(nnn1)CS[C@@H](C)C(=O)N	1
ZINC79355053	COCCn1ccc(n1)N[C@@H](c1ccccc1)C(=O)N	0
ZINC79375243	CC(C)(C)c1nc(no1)CSCCOCCOc1ccccc1	0
ZINC79390136	C[C@@H](c1cccc(c1)F)OC(=O)Cc1csc(n1)C(C)C	0
ZINC79391540	CC[N@H+](CC(=O)[O-])[C@H]1CCN(C1)C(=O)OCc1ccccc1	0
ZINC79391784	CC[N@H+](CCN)[C@@H]1CCCN(C1)C(=O)OCc1ccccc1	0
ZINC79391855	c1ccc(cc1)COC(=O)N1CCC[C@@H]1C[N@@H+](CCN)C1CC1	0
ZINC79391860	c1ccc(cc1)COC(=O)N1CC[C@H](C1)C[N@H+](CCN)C1CC1	0
ZINC79391878	c1ccc(cc1)COC(=O)N[C@H]1CC[C@@H](CC1)[N@H+](CCN)C1CC1	0
ZINC79393188	CC(C)C(=O)N1CCC[C@@H]1C(=O)OCc1nnc(o1)c1ccccc1	0
ZINC79396286	CN(Cc1cnn(c1)c1ccccc1)[C@@H]1C[C@@H](C[C@@H]1O)C(=O)OC	0
ZINC79404200	CC[C@@H](c1ccc(cc1)OC)NC(=O)c1ccc(o1)S(=O)(=O)N	1
ZINC79404645	CC(C)[C@@H](C(=O)N(C)[C@@H]1CC[N@H+](C1)Cc1ccccc1)[NH3+]	0
ZINC79406476	C[N@H+]1CCC[C@H](C1)CN(C)C(=O)CCl	1
ZINC79411608	CCN(C[C@@H]1CCC[N@@H+](C1)CCN)C(=O)OCc1ccccc1	0
ZINC79411668	CC(C)N(C[C@H]1CC[N@@H+](C1)CCN)C(=O)OCc1ccccc1	0
ZINC79411956	CCN(C[C@@H]1CCCN(C1)C(=O)CCl)C(=O)OCc1ccccc1	0
ZINC79419540	CC(C)(CNC(=O)NC[C@@H](c1ccccc1)N1CCOCC1)C(=O)N	0
ZINC79422189	CC(C)N(Cc1c2ccccc2ccn1)C(=O)C[NH3+]	1
ZINC79424358	CC(C)[N@H+](Cc1ccccc1)[C@H]1CCCN(C1)C(=O)CN	1
ZINC79439296	CC(C)(C)OC(=O)N1CCC[C@@H](C1)COc1cnc2ccccc2n1	0
ZINC79439316	CCOc1cc(ncn1)NC[C@H]1CCCN1C(=O)OC(C)(C)C	0
ZINC79446027	c1cc(oc1C(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F)S(=O)(=O)N	1
ZINC79448089	c1ccc(cc1)c1ccc(c(=O)[nH]1)C(=O)N1CCC[C@H]1c1ccc[nH]1	0
ZINC79598676	c1cnn(c1)c1ccc(cc1)CC(=O)NCCS(=O)(=O)N	1
ZINC79599127	CC[NH+](CC)[C@H](C)CNC(=O)Nc1cnn(c1)Cc1ccccc1	0
ZINC79623723	Cc1ccc(c(c1)NC(=O)N1CCC[C@@H](C1)NC(=O)C)C	1
ZINC79645844	C[C@H]([C@@H](c1ccccc1)NC(=O)c1ccncc1F)C(=O)OC	0
ZINC79649808	CN(CCc1ccccc1)C(=O)Nc1ccc(cc1)NC(=O)C1CC1	0
ZINC79680333	CC(C)(c1ccccc1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC79733802	C[C@@](COC)(c1ccccc1)NC(=O)[C@H]1CCC=CC1	0
ZINC79733995	C[C@H](CNC(=O)N[C@H](Cc1ccccc1)C[NH+](C)C)N1CCOCC1	0
ZINC79793423	CC(C)N(CC(=O)N)C(=O)CCOCc1ccccc1	0
ZINC79795283	COc1ccc(c(c1)[N+](=O)[O-])NC(=O)CCOCc1ccccc1	0
ZINC79836535	CC(C)N(c1ccccc1)C(=O)COCCOc1ccccc1	0
ZINC79845058	CC(C)CN(C1CC1)C(=O)C[N@@H+]1CCCC[C@H]1C(=O)N	1
ZINC79845211	C1CCC(=O)N(CC1)CCCNC(=O)C[N@@H+]1CCCC[C@H]1C(=O)N	1
ZINC79862485	c1ccc(cc1)C/C(=N/OCC(=O)NC1CCCCC1)/N	1
ZINC79873743	c1ccc2c(c1)cccc2[C@]1([C@H]([C@H]([C@H](O[C@@H]1O)[C@H](O)Br)O)O)O	0
ZINC79876725	Cc1ccc(cc1C)SCC[N@@H+]1CCCC[C@H]1C(=O)N	1
ZINC79882405	c1cc(c(c(c1)Cl)OC[C@@H](CN1CCC[C@@H](C1)[NH+]1CCCC1)O)Cl	1
ZINC79891065	c1ccc(cc1)COCCC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC79912575	c1ccc(cc1)[C@@H](C(=O)N)Nc1ccc(cc1)N1CCOC1=O	0
ZINC79925452	Cc1ccc2c(c1)c(=O)[nH]c(n2)Cc1ncc(n1C)Cl	1
ZINC79953317	c1ccc(c(c1)[C@H]1CCCN1C(=O)NC1CCN(CC1)CC(=O)N)Cl	1
ZINC79972853	C[C@@](COC)(c1ccccc1)NC(=O)c1c(nccn1)N	0
ZINC79974643	c1ccc(c(c1)CC(=O)N)NC(=O)Nc1cnn(c1)C[C@H]1CCCO1	0
ZINC79980931	c1c(coc1Br)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC79990165	c1cc(sc1CNC(=O)C[N@H+]1CC[C@@H](CC1)CO)Cl	1
ZINC80006401	C[C@@H](CNC(=O)N1CC[C@@H](CC1)CC(=O)N)C[NH+]1CCCC1	1
ZINC80068796	CN(Cc1ccccc1F)C(=O)NCCS(=O)(=O)c1ccccc1	0
ZINC80089935	COc1ccc(cc1OC)CCN(Cc1ccsc1)CC(=O)N	1
ZINC80099870	Cc1ccc(cn1)CC(=O)Nc1ccc(cc1)NC(=O)N	1
ZINC80119591	Cc1c(oc(n1)CNc1ccc(cc1)Oc1ccccc1)C	0
ZINC80172588	C[C@H](C[NH+]1CCCCC1)NC(=O)C(=O)Nc1cc2ccccc2nc1	1
ZINC80289435	c1ccc(cc1)n1cc(cn1)C(=O)Nc1ccc(cc1F)S(=O)(=O)N	1
ZINC80321956	CCOC(=O)Nc1cccc(c1C)NC(=O)N	0
ZINC80326385	Cc1cnn(c1)CCC(=O)Nc1ccc(cc1)NC(=O)N	1
ZINC80338757	c1ccc(cc1)[C@@H](C(=O)NC[C@H]1CCCO1)Sc1nc(cc(n1)N)N	0
ZINC80338760	c1ccc(cc1)[C@H](C(=O)NC[C@H]1CCCO1)Sc1nc(cc(n1)N)N	0
ZINC80363678	COc1cc2c(cc1OC)CN(CC2)CCNC(=O)[C@H]1CCCO1	0
ZINC80387286	CCOc1ccccc1CN(C)C(=O)[C@H](C)OC	0
ZINC80407021	CCOc1cccc(c1)NC(=O)[C@@H](Cc1ccccc1)NC(=O)N	1
ZINC80408461	c1ccc(c(c1)[C@H]1CCCN1C(=O)c1ccc(cc1)CNC(=O)N)Cl	1
ZINC80426643	Cc1cc(nn1C)C(=O)OC[C@H]1CC(=O)N(C1)CCc1ccccc1	0
ZINC80441361	c1c[nH+]c(c(c1NC1CC1)N)Br	1
ZINC81367731	c1cc(cc(c1)F)C1(CCOCC1)NC(=O)c1ccnc(c1)Cl	0
ZINC81407079	c1ccc(cc1)C[C@]1(C[C@H]2CC[C@@H]1C2)C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC81413701	Cc1nncn1CCNC(=O)[C@]1(C[C@H]2CC[C@@H]1C2)Cc1ccccc1	0
ZINC81788480	COC(=O)c1cc(ccn1)C(=O)N[C@@H]1CCC[C@@H]1c1ccc(cc1)F	0
ZINC82046459	CC(C)(C)OC(=O)NC1CCN(CC1)c1ccc(cc1F)N	0
ZINC82048834	c1ccc(cc1)CN(Cc1ccccc1)Cc1c(=O)nc([nH]n1)N	1
ZINC82083943	COc1ccccc1O[C@@]1(CC[N@@H+](CC1)Cc1ccccn1)C(=O)[O-]	1
ZINC82115051	C[C@H]1CN(C(=O)CN1C(=O)CCc1ccccn1)c1cccc(c1)Cl	1
ZINC82121211	Cc1[nH]nc(n1)CCC(=O)N(C)C[C@@H]1CCN(C1)c1ccccc1	0
ZINC82164556	C[C@H](CC(=O)c1cccs1)[NH3+]	1
ZINC82313585	CCOC(=O)Cn1c2c(c(n1)N)C(=O)NC(=O)C2	0
ZINC82463068	CN1CCO[C@H](C1)C[NH2+]CC(=O)N	0
ZINC82749511	c1cc(cnc1)c1nc2ccc(cn2n1)N	1
ZINC83119919	Cc1cscc1C(=O)Cl	1
ZINC83169195	CN(C)c1nc(nc(n1)N)CN(Cc1ccccc1)C[C@H]1CCCO1	0
ZINC83241638	Cn1cccc1c1cnc(s1)C[NH2+]C[C@@H]1CCCO1	0
ZINC83251264	c1cc(c(c(c1)Cl)Cl)NC(=O)/C(=N\O)/N	1
ZINC83251345	c1ccc(cc1)N(c1ccccc1)C(=O)/C(=N/O)/N	1
ZINC83251471	c1ccc(cc1)c1cc(c(cn1)CN)C(F)(F)F	1
ZINC83251824	c1csc(c1C[NH+]1CCOCC1)CNN	0
ZINC83251870	COc1ccc(cc1CN1CCOCC1)C[NH2+]N	0
ZINC83253468	C/C(=C/C1=C(c2ccccc2[C@]1(C#N)c1ccccc1)N)/C(=O)[O-]	1
ZINC83254473	CCOC(=O)CSc1nc([O-])c(nn1)c1ccccc1N	0
ZINC83259341	CC(C)(C)OC(=O)[C@](CC(=O)[O-])(c1ccccc1F)N	0
ZINC83260957	C/C(=N\NC(N)(N)OC(=O)C)/CC(C)(C)c1ccccc1	0
ZINC83262008	C/C(=C/c1ccccc1)/C=C\1/C(=O)OC(=N1)c1cc(c(cc1Cl)F)F	0
ZINC83262912	C[C@@](C[C@H](Cc1ccccc1)C(=O)[O-])(C#N)C(=O)[O-]	0
ZINC83292076	CCO/C(=C/C(=N/S(=O)(=O)c1ccccc1)/C)/[O-]	0
ZINC83295655	C[C@@H](C(=O)OC)[C@@](C)(c1ccccc1)N	0
ZINC83310041	Cc1cc(ccc1N)/C=C\c1ccccc1	1
ZINC83314837	c1cc(c(c(c1)Cl)Cl)/C=C\C1=N/C(=C/c2ccc(cc2)F)/C(=O)O1	0
ZINC83316074	COc1cc(cc(c1OCc1ccc(cc1Cl)Cl)Br)/C=N\NC(=O)N	1
ZINC83318152	c1ccc(cc1)[C@H](NCC(=O)N)O	1
ZINC83333399	CC/C(=N/NC(=O)CC(C)C)/c1ccc(cc1)O	1
ZINC83339992	c1cc(c(c(c1)F)CN)[N+](=O)[O-]	1
ZINC83418013	C[C@@H]1[C@H](CCC[N@H+]1CCc1ccccc1OC)N	1
ZINC83428453	CC[C@H](C[C@](C)(Cc1ccccc1)C(=O)N)[NH3+]	1
ZINC83428537	CC[C@]1(CCCCN1C(=O)N)CO	1
ZINC83434130	c1ccc(cc1)CN1C[C@H]([C@@H](C1)C(=O)[O-])c1cccc(c1)Br	0
ZINC83711439	CC1(CN(CCS1)C(=O)NCc1ccn[nH]1)C	1
ZINC83812951	C/C(=C\C(=O)OCC(=O)N1CCCCCC1)/C1CC1	0
ZINC83830475	CCc1nc(on1)[C@@H](C)[NH2+][C@H]1CCN(C[C@@H]1CC)C(=O)C(C)C	1
ZINC83843446	CCn1cc(cn1)[C@@H]1[C@H](CCO1)C[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC83861006	CN(CCOCc1ccccc1)C(=O)c1ccc(cn1)Cl	0
ZINC83888822	C[C@@H](C(=O)N1CCCC[C@@H]1CNC(=O)c1ccccc1)OC	0
ZINC83915170	COc1c(c(ncn1)N)CNC[C@@H]1CCO[C@H]1c1ccccc1	0
ZINC83915174	COc1c(c(ncn1)N)CNC[C@H]1CCO[C@H]1c1ccccc1	0
ZINC83996211	C[C@H](c1ccccc1)N(CC(=O)N)C(=O)Cc1ccc(cc1)Br	1
ZINC84028486	Cc1c(cc(s1)C(=O)N)NC(=O)[C@H]1CCCCN1C(=O)OC(C)(C)C	0
ZINC84134899	c1ccc(cc1)CN(C[C@@H]1CCOC1)C[C@@H](c1ccco1)O	0
ZINC84210715	Cc1cccc(c1)C[N@@H+]1CC[C@@H](C1)N(C)Cc1nnc(n1C)C1CC1	1
ZINC84229685	Cc1cccc(n1)NC(=S)Nc1ccccc1Oc1ccccc1	0
ZINC84230329	Cc1c(c(cs1)C(=O)OC)N	0
ZINC84230351	Cc1cccc2c1ncnc2N[C@H](CC(=O)N)C1CCOCC1	0
ZINC84286492	Cc1nc(on1)[C@@H](C)NC[C@H]1CCCn2c1[nH+]cc2	1
ZINC84291284	Cc1nnc(n1N)S[C@@H](C)c1cccc(c1)NC(=O)c1ccccc1	1
ZINC84325289	CC(C)(C)c1ncc(s1)C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC84338557	c1c(cnc(c1S(=O)(=O)NCCCOC[C@@H]1CCCO1)N)Cl	0
ZINC84351154	c1cc(c(cc1[N+](=O)[O-])Cl)N[C@@H](CC(=O)N)C1CCOCC1	0
ZINC84379864	c1cc(cc(c1)S(=O)(=O)N)NC(=O)CN1CCS[C@@H]2[C@@H]1CCOC2	0
ZINC84397800	c1cc(ccc1CC(=O)N1CCC[C@H](C1)c1ccn[nH]1)C(F)(F)F	1
ZINC84525447	c1ccc(cc1)[C@H]1C[C@H]1CNC(=O)[C@@H]1CCCN1C(=O)C1CCCC1	0
ZINC84535671	c1ccc(cc1)CN(C[C@@H]1CCCO1)c1c2ccsc2ncn1	0
ZINC84539034	c1ccc(cc1)CN1c2ccccc2/C(=N\NC(=S)N)/C1=O	1
ZINC84539488	c1ccc(cc1)COC[C@H](CN1CCn2c(nnc2C2CC2)C1)O	0
ZINC84597239	CC(C)N(CC(C)(C)O)C(=O)NC[C@@H]1CCCO1	0
ZINC84656448	C[C@@H](c1ccccc1)[C@H](C)NC(=O)Nc1cnn(c1)c1ncccn1	0
ZINC84686129	C[C@@H]1C[C@H](C(=O)O1)Sc1nc2c(c(cs2)c2ccccc2)c(=O)n1N	0
ZINC84733761	CC[C@@H](CO)N(C[C@@H]1CCCN(C1)S(=O)(=O)C)c1ccccc1	0
ZINC84759075	CCCc1nn(c(=O)o1)C[C@@H]1CCCO1	0
ZINC84791039	CCNC(=O)N1CC[C@H](C1)NC(=O)NC[C@H]1C[C@@H]1c1ccccc1	0
ZINC84800630	CCO[C@H](C)c1nc(on1)C[NH2+][C@](C)(c1ccccc1)C(=O)N	0
ZINC84852215	Cn1cccc1C(=O)OCCNc1ccc([nH+]n1)c1ccccc1	0
ZINC84853779	Cc1ccc(c(c1)N(C)C)CNC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC84878173	C[C@](CO)(C1CC1)NC(=O)Nc1ccnc(c1)Sc1ccccn1	1
ZINC84881927	Cc1ccccc1[C@H](C(C)C)NC(=O)NCCCc1c(noc1C)C	1
ZINC84904245	C[C@@H](CSC)NC(=O)NCCc1csc(n1)c1ccccc1	0
ZINC84923825	Cc1ccccc1C1(CC1)CNC(=O)[C@H](C)Sc1ccccn1	1
ZINC84924661	C[C@H](C(=O)N[C@@H]1CCN(C1=O)c1ccccc1F)Sc1ccccn1	1
ZINC84963955	CCCC[C@H](CCC)CNC(=O)CN(C)C(=O)N	1
ZINC84964253	Cc1c(cc(o1)S(=O)(=O)N)C(=O)Nc1ccc(cc1)c1ccccc1	1
ZINC84964760	CCC[C@H](Cc1ccccc1)NC(=O)c1cc(oc1C)S(=O)(=O)N	1
ZINC84964938	C[C@H]1CC[C@H]([C@@H](C1)C)NC(=O)c1cc(c(s1)S(=O)(=O)N)OC	1
ZINC84965274	Cc1c(cc(o1)S(=O)(=O)N)C(=O)NCCOCc1ccccc1	0
ZINC84967622	C[C@H](C(=O)N1CC[C@@H](CC1)OCc1ccccc1)Sc1ccccn1	0
ZINC84979671	C[C@H](C(=O)N1CC[C@H](C1)COCc1ccccc1)Sc1ccccn1	0
ZINC85235979	Cc1c(oc(n1)CCc1nc(no1)C(C)(C)OC)c1ccccc1	0
ZINC85236530	CC(C)(c1nc(on1)CNC(=O)c1cc(on1)c1ccccc1)OC	0
ZINC85260175	CCCCO/N=C(\c1ccccc1OC)/N	1
ZINC85265532	C[C@@H](/C(=N/OCc1cc(no1)c1ccccc1)/N)OC	0
ZINC85265739	C[C@H](/C(=N/O[C@@H](C)C(=O)NCCc1ccccc1)/N)OC	0
ZINC85266059	C[C@@H](/C(=N/OCc1ccc(cc1Cl)OC)/N)OC	0
ZINC85266124	C[C@@H](/C(=N/OCCCCOc1cccc(c1)C(F)(F)F)/N)OC	0
ZINC85266188	C[C@H](/C(=N/O[C@H](C)C(=O)Nc1ccccc1C(C)C)/N)OC	0
ZINC85266207	C[C@@H](/C(=N/OCCCOc1cccc(c1)C(F)(F)F)/N)OC	0
ZINC85266610	C[C@@H](/C(=N/OCc1nc(no1)c1cccc(c1)Br)/N)OC	0
ZINC85266670	C[C@@H](/C(=N/OCc1ccc(cc1)OC(F)(F)F)/N)OC	0
ZINC85266686	C[C@H](/C(=N/OCCOCCOc1ccccc1)/N)OC	0
ZINC85266775	C[C@@H](/C(=N/OCc1nc(no1)c1ccsc1)/N)OC	0
ZINC85266796	C[C@H](c1nc(no1)C1CC1)O/N=C(/[C@@H](C)OC)\N	0
ZINC85266881	C[C@@H](/C(=N/O[C@@H]1CCCN(C1=O)c1ccccc1)/N)OC	0
ZINC85266883	C[C@H](/C(=N/O[C@@H]1CCCN(C1=O)c1ccccc1)/N)OC	0
ZINC85266893	Cc1cccc(c1)CNC(=O)CO/N=C(/[C@H](C)OC)\N	0
ZINC85280366	Cc1cccc(c1NCCCOc1ccc2c(c1)OCO2)C(=O)N	1
ZINC85296385	Cc1cccc(c1NC(=O)c1cnc(s1)c1ccsc1)Cl	1
ZINC85298899	C[S@@](=O)c1ccc(cc1)CN[C@H](CN1CCOCC1)c1ccccc1	0
ZINC85307230	C[S@](=O)c1ccc(cc1)CNC[C@@H]1CCCC[N@H+]1Cc1ccccc1	0
ZINC85330279	C[C@@H](CNCc1c(ncnc1OC)N)Oc1ccccc1Cl	1
ZINC85345880	COC(=O)c1c(c2ccc(cc2[nH]c1=O)F)NCCc1ccccc1	0
ZINC85346563	COc1cc2cc(c(=O)[nH]c2cc1OC)CNc1ccccc1	0
ZINC85417482	CN(c1ccccc1)c1ccc(cc1NC(=O)OC)C(F)(F)F	0
ZINC85417610	CCN(CC1CC1)C(=O)NC[C@@H](CCO)CC(C)C	1
ZINC85439371	CC(C)(C)[C@H](C#N)NC(=O)CCCOCc1ccccc1	0
ZINC85456504	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCCNC(=O)CN(C)c1ccccc1	0
ZINC85472681	COCC(=O)N1CC[N@@H+](C[C@@H]1Cc1ccccc1)C1CC1	0
ZINC85473340	CC(C)(C)OC(=O)N1CC[C@H](C[C@@H]1N)C(=O)OCc1ccccc1	0
ZINC85473346	CC(C)(C)OC(=O)N1CC[C@H](C[C@H]1[NH3+])C(=O)OCc1ccccc1	0
ZINC85477456	c1ccc(cc1)C1=CC=C[C@](C1)(C(=O)[O-])Cl	0
ZINC85482072	Cc1ccc(cc1OC)C(=O)N1CCC[C@@H]1CC(=O)c1ccccc1	0
ZINC85483743	CC(C)(C)OC(=O)[C@](Cc1ccccc1)(C#N)N	0
ZINC85484813	CC(C)(C)OC(=O)N1C=C(C=C[C@@H]1N)Br	0
ZINC85486061	CC(C)(C)OC(=O)[C@@H]1CCN(C1)N	0
ZINC85577577	c1ccc(cc1)COC(=O)N[C@H](CCCC(=O)N)C(=O)[O-]	0
ZINC85584342	c1ccc(cc1)CCNC(=O)COC(=O)c1c2ccccc2[nH]n1	0
ZINC85613266	Cn1c(nnc1[S-])CNC(=O)Nc1cc(ns1)c1ccccc1	0
ZINC85634238	c1cc(c(cc1Cl)O)C(=O)N1CCN(CC1)C[C@H]1CCOC1	0
ZINC85771409	CN(CC[N@H+]1CCCC[C@@H]1C(=O)N)c1ccccc1	1
ZINC85772110	CN(CCN1CCc2c1ccc(c2)S(=O)(=O)N)c1ccccc1	1
ZINC85790283	C[C@H](C(C)C)[NH2+]C[C@H]1CN(CCO1)C	0
ZINC85790667	CN(CCN1CCO[C@@H](C1)C(=O)N)c1ccccc1	0
ZINC85876014	CC1(C[C@H](CCO1)NC(=O)Cc1ccc2c(c1)OCC2)C	0
ZINC85877637	Cc1c(c(O)n[nH]1)[C@H](CC(=O)OC)C1=Cc2ccccc2OC1	0
ZINC85944316	Cc1cc(c(n1CCCOC)C)C(=O)C[N@@H+]1CCCN(CC1)C(=O)N	0
ZINC85976346	COC(=O)C[C@@]1(CCOC1)N	0
ZINC86013031	CC(C)(CC(=O)OCCNc1cccn[nH+]1)c1ccccc1	0
ZINC86013131	CN(CC(=O)OCCNc1cccn[nH+]1)C(=O)c1ccccc1	0
ZINC86013372	c1cc([nH+]nc1)NCCOC(=O)CCC1CC1	0
ZINC86016558	Cc1cccc2c1oc(c2C)C(=O)OCCNc1cccn[nH+]1	0
ZINC86039231	Cn1ccnc1[C@@H](CCc1ccccc1)OC(=O)CCC(F)(F)F	0
ZINC86049690	Cc1ccc(cc1)C(=O)OC(=O)c1ccc(cc1)C	0
ZINC86055401	CC(C)[C@H](/C(=N/S(=O)(=O)C1CCCC1)/[O-])NC(=O)c1ccc(cc1)F	1
ZINC86058894	CN(CC(=O)OC[C@H]1CC(=O)N(C1)C1CC1)C(=O)c1ccccc1	0
ZINC86066390	C[C@@H](CN/C(=[NH+]/C)/N[C@H]1CC[N@@H+](CC1)CC(=O)N)CN1CCOCC1	0
ZINC86152769	c1ccc(cc1)[C@H](C(=O)N)Nc1ccn(n1)Cc1ccccn1	1
ZINC86155793	COCCCn1ccc(n1)N[C@@H](c1ccccc1)C(=O)N	0
ZINC86200716	CC(C)(C)c1nnc(o1)CNc1cc2ccccc2cc1C(=O)OC	0
ZINC86204520	Cc1ccc(cc1NCCCOCCc1ccccc1)C(=O)N	0
ZINC86205084	CC(=O)Nc1cc(c(cc1NCCCOCCc1ccccc1)F)F	0
ZINC86250464	Cc1cc(cc(c1)C[NH2+]CC1(CCOCC1)C(=O)N)C	0
ZINC86250594	c1ccc(cc1)c1cccc(c1)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86250767	c1ccc(cc1)n1cc(cn1)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86279699	Cc1ccc(c(c1)C)NC(=O)N[C@@H](c1ccccc1)[C@@H](C)C(=O)OC	0
ZINC86280965	C[C@@H]([C@@H](c1ccccc1)NC(=O)Nc1cccc(c1F)Cl)C(=O)OC	0
ZINC86284082	COc1c(cccc1Cl)NC(=O)N[C@H]1CCC[C@H]1C(=O)OC	0
ZINC86294830	C[C@H](CNC(=O)Nc1cccc(c1)C#Cc1ccccn1)C(=O)OC	0
ZINC86297862	c1cc(ccc1NC(=O)N1CCC[C@H]2[C@H]1CCC2)OC[C@@H]1CCOC1	0
ZINC86300954	CCCn1cc(cn1)NC(=O)NC[C@H](C)C(=O)OC	0
ZINC86463699	C[C@H]1CC(CC[C@@H]1NC(=O)C(=O)Nc1ccn(n1)CCOC)(C)C	0
ZINC86625515	Cc1ccc(c(c1NC(=O)CCCNC(=O)OC)C)[N+](=O)[O-]	0
ZINC86670825	CCC[C@@H](CCO)CN/C(=[NH+]\CC)/N[C@H](C)c1ccc(c(c1)F)OC	1
ZINC86851376	CC[C@](CC(=O)OC)(c1ccccc1)[NH3+]	0
ZINC86851621	C[C@@](CC(=O)OC)(c1ccccc1)N	0
ZINC86864236	c1ccc(cc1)C(=O)SCOC(=O)N	0
ZINC86865040	CO[C@@]1(C[C@@H]([C@H]([C@@H](O1)[C@@H]([C@H](CO)O)O)N)O)C(=O)[O-]	0
ZINC86865160	CC[C@@](c1ccccc1)(N)O	1
ZINC86961342	Cc1csc(n1)CS/C(=[NH+]\[C@H](C)COC)/N	0
ZINC86961579	c1cc(ccc1NC(=O)Cc1ccc(c(c1)F)F)S(=O)(=O)N	1
ZINC86964277	c1ccc(cc1)Cc1ncc(s1)C(=O)Nc1cccnc1	0
ZINC86995055	CC[C@@H](C)CS(=O)(=O)c1nnc(n1CCC(=O)N)C1CC1	1
ZINC86998884	c1ccc(cc1)Cc1ncc(s1)C(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC86999371	COc1ccc(cc1)n1cc(nn1)C/[NH+]=C(\N)/Nc1ccccc1	1
ZINC87020297	CCc1c(c(on1)CC)CNC(=O)NCc1ccc(cc1)F	1
ZINC87032494	Cc1ccc(cc1C(F)(F)F)NC(=O)c1cc(cn1C)C(=O)N	1
ZINC87061143	CCc1nc2n(n1)CCC[C@H]2NC(=O)NC[C@H](c1ccccc1)OC	0
ZINC87070041	CCOCCOc1cc(ccc1CNC(=O)NCc1cnc(s1)C)C	0
ZINC87082765	CCc1c(c(on1)CC)CNC(=O)N[C@H](C)C(=O)N[C@H](C)CC	1
ZINC87099177	Cn1cc(cn1)NC(=O)CCc1cccc(c1)[N+](=O)[O-]	1
ZINC87101364	c1ccc(c(c1)c1c(cn[nH]1)C(=O)NCC1(CCOCC1)C(=O)N)F	0
ZINC87120051	C[C@@H](CC(C)C)OCCC(=O)Nc1ccccc1CC(=O)N	0
ZINC87127837	C[C@H](CNC(=O)[C@@H](CC(C)C)N1CCCCC1=O)Cn1cccn1	1
ZINC87139425	CCn1cc(ccc1=O)NC(=O)c1cc(cn1C)C(=O)N	1
ZINC87172677	Cn1cc(cc1C(=O)Nc1nnc(s1)c1ccccc1Cl)C(=O)N	1
ZINC87190926	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)Cc1ccc(c(c1)F)F	0
ZINC87221198	C[C@H](CCOC)NC(=O)c1cnc(s1)Cc1ccccc1	0
ZINC87223045	c1ccc(cc1)Cc1ncc(s1)C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC87253736	CCOc1ccc(cc1F)CNC(=O)CCc1cccc(c1)[N+](=O)[O-]	1
ZINC87259766	Cc1ccc(cc1C(=O)NC(C)C)NC(=O)CCSc1ccccn1	1
ZINC87297359	Cc1cc(nnc1C)NC(=O)Cc1ccc(c(c1)F)F	1
ZINC87318785	Cc1c(cc(s1)C(=O)N[C@H]1CCN(C1=O)C)c1ccc(cc1)F	1
ZINC87322229	Cc1cnccc1NC(=O)Cc1ccc(c(c1)F)F	1
ZINC87324054	C[C@H]1C[N@H+](CC[C@@H]1N(C)C(=O)c1cnc(s1)Cc1ccccc1)C	0
ZINC87334030	C[C@H](CC(C)C)OCCC(=O)Nc1ccccc1CC(F)(F)F	0
ZINC87351754	CC(C)(C)[C@@H](C(=O)N)NC(=O)c1ccc(n1C)c1ccccc1	1
ZINC87352750	Cc1c(sc(n1)C1CCCC1)C(=O)N[C@H](C(=O)N)C(C)(C)C	1
ZINC87353207	C[C@@H](C(=O)N[C@H](C(=O)N)C(C)(C)C)Oc1ccccc1Br	1
ZINC87357237	COC[C@H]1CCCN(C1)C(=O)c1cn[nH]c1c1ccccc1Cl	0
ZINC87373956	CCCCC[C@H](C(=O)OC)NC(=O)Cc1ccc(cc1F)F	0
ZINC87453545	C[C@H](Cc1ccsc1)N(C)C(=O)[C@H](C)NS(=O)(=O)c1cnn(c1)C	1
ZINC87484843	C[C@H](CC(C)C)OCCC(=O)N[C@@H]1CCCC[C@@H]1C(=O)N	0
ZINC87878892	c1cc(cc(c1)C(F)(F)F)[C@@H](c1nc[nH]n1)N	1
ZINC88196697	CCc1nc2n(n1)CCC[C@@H]2NC(=O)[C@H]1C[C@@H]1c1ccc(s1)C	1
ZINC88225987	CN(CCOCC1CC1)C(=O)c1ccccc1c1ccccc1	0
ZINC88226005	CCc1c(cnn1c1ccccn1)C(=O)N(C)CCOCC1CC1	0
ZINC88227711	CC(C)(C)[C@@H](c1ccccc1OC)NC(=O)CCOC1CCOCC1	0
ZINC88251908	Cc1c(cc(o1)C(=O)N[C@H]1CC[C@H](CC1)c1ccccc1)S(=O)(=O)N	1
ZINC88254282	Cc1ccc(cc1)CSCC(=O)/N=c/1\[nH]nc2n1ccc(c2)C	1
ZINC88263655	c1ccc(cc1)c1nc(cs1)CC(=O)N1CCOc2c1cc(cc2)F	0
ZINC88267649	Cc1cc(on1)C(=O)Nc1cccn(c1=O)Cc1ccccc1	0
ZINC88267767	c1ccc(cc1)Cn1cccc(c1=O)NC(=O)c1cccc(n1)Cl	0
ZINC88268924	CC(C)(C)CCC(=O)N[C@H]1CCCCC[C@H]1C(=O)OC	0
ZINC88359698	c1ccc(cc1)[C@@H](c1cccc(c1)F)NC(=O)[C@H](c1ccccc1)O	0
ZINC88359721	c1ccc(cc1)[C@H](c1cccc(c1)F)NC(=O)Cn1ccnc1	0
ZINC88359817	CCNC(=O)CCC(=O)N[C@H](c1ccccc1)c1cccc(c1)F	0
ZINC88361330	CCC(=O)NCC(=O)Nc1cccn(c1=O)Cc1ccccc1	0
ZINC88376641	Cc1ccc(cc1NC(=O)NCc1ccc(cc1CSC)F)C(=O)N	1
ZINC88408409	COc1ccc(c(c1)NC(=O)N[C@H]1CCCN(C1)c1ccccc1)F	0
ZINC88420166	CN(CCC(F)(F)F)C(=O)[C@@H](Cc1ccccc1)N	1
ZINC88428518	C[C@H]([C@@H]1CCCO1)NC(=O)Nc1cccn(c1=O)Cc1ccccc1	0
ZINC88466795	Cc1cccc(c1)[C@H](C)C(=O)Nc1cc(c(cc1C)O)C(C)C	1
ZINC88483987	CC[C@@H](C)COc1ccccc1C(=O)N	1
ZINC88493149	COCCCCSc1nc(n[nH]1)c1ccccc1Br	0
ZINC88503971	c1c(cc(c2c1c(=O)n(cn2)CCC(=O)NC(=O)N)F)Br	1
ZINC88506009	CC[C@H](C)C[NH+]1CCN(CC1)CC(=O)N(C)C1CCCCC1	1
ZINC88520355	COC(=O)c1c(ccs1)CN(Cc1ccccc1)CC(=O)N	0
ZINC88520555	c1ccc(cc1)CCCO/N=C(/CN1CCOCC1)\N	0
ZINC88520958	C[C@H]([C@H](C)S(=O)(=O)C)N(C)Cc1ccsc1C(=O)OC	0
ZINC88534243	CCc1ccc(c(c1)NCC(=O)N(CC)C[C@H](C)C#N)CC	1
ZINC88537192	CC(C)(C)[C@@H](C(=O)N)[NH2+]CCCC1CCCC1	1
ZINC88549262	Cc1c(sc(n1)c1ccccc1)[C@H](C)N[C@H](C)CCOC	0
ZINC88558369	Cc1ccc(c(c1)OCCCOC)C[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC88572781	C[C@@H](c1ccccc1Cl)NC(=O)CN1CC[S@@](=O)C(C1)(C)C	1
ZINC88573958	CC1(C[N@H+](CC[S@]1=O)CC(=O)Nc1ccc(cc1)C(=O)OC)C	0
ZINC88596815	C[C@@](CO)(C1CCCCC1)NC(=O)N[C@@H]1CCCC[C@@H]1OC	0
ZINC88599233	C[N@H+](CCOCC1CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC88604602	c1ccc(cc1)C[N@H+](CCCC#N)C[C@@H](c1cccs1)O	0
ZINC88611592	C[C@@H]([C@@H]1CC(=NO1)c1ccccc1)Cl	0
ZINC88666517	Cc1c(cc(o1)C(=O)N[C@H](c1ccccc1)C1CCC1)S(=O)(=O)N	1
ZINC88668233	CCCCN(CCOC)C(=O)N[C@@H]1CCN(C1)c1c(cccc1F)F	0
ZINC88668656	C[C@H]1CN(C[C@@H](O1)C)c1ccccc1C[NH2+]CCCN1CCOCC1	0
ZINC88697357	Cc1c(cc(o1)C(=O)N[C@@](C)(COC)c1ccccc1)S(=O)(=O)N	0
ZINC88718150	C[C@@H]1CCC[C@H]1[NH2+]CCc1nc(no1)c1ccc(cc1)Cl	1
ZINC88742493	C[C@@H]1CCC[C@H]1[NH2+]Cc1nccn1CCCc1ccccc1	0
ZINC88745430	CC(C)c1c(c(n(n1)C)Cl)C[NH2+]Cc1cn(nn1)c1ccccc1	0
ZINC88783717	CC(C)(C)CC(=O)NNC(=O)N[C@H](c1ccccc1F)C1CCCC1	1
ZINC88797802	COC(=O)[C@@H]1CCCCC[C@H]1NS(=O)(=O)/C=C/c1ccccc1	0
ZINC88798022	C[C@@H](CCCO)NC(=O)N1CCN(CC1)C(=O)c1ccccc1	0
ZINC88805992	Cn1cc(cc1C(=O)OCC#Cc1ccccc1)C(=O)N	0
ZINC88808276	CC(C)(COC(=O)c1cc(cn1C)C(=O)N)c1ccccc1	0
ZINC88809623	Cc1c(scn1)COC(=O)Cc1ccc(c(c1)F)F	0
ZINC88810556	C[C@H](CCCOCc1ccccc1)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC88818222	CC(=O)NC[C@H](c1ccccc1)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC88818342	Cc1nc(on1)[C@@H](c1ccccc1)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC88818481	Cn1cc(cc1C(=O)OCc1cn(nn1)c1ccc(cc1)Cl)C(=O)N	0
ZINC88841593	CC/[NH+]=C(\NCC[S@](=O)C(C)(C)C)/N[C@@H]1CC[C@H](CC1)C(=O)OCC	0
ZINC89100034	COCCNC(=O)N[C@@H]1CCN(C1)C(=O)CCc1ccccc1	0
ZINC89104320	C/[NH+]=C(/NCc1ccc(o1)C(=O)N)\N1CCN(CC1)c1ccccc1	1
ZINC89123662	CN(Cc1ccc(c(c1)F)C(=O)OC)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC89123702	C[N@H+](Cc1ccc(c(c1)F)C(=O)OC)C[C@@H]1CCCO1	0
ZINC89124999	COC(=O)c1ccc(cc1F)CO/N=C(\COc1ccccc1)/N	0
ZINC89126208	Cc1csc(n1)C/C(=N/OCc1ncc(o1)c1ccccc1)/N	1
ZINC89127271	CCO[C@H](C)/C(=N/OCc1ncc(o1)c1ccccc1)/N	0
ZINC89127676	C[C@H](C(=O)N)Oc1ccc(cc1)OCc1ncc(o1)c1ccccc1	1
ZINC89128424	Cc1c(cc(s1)C(=O)OC)CN[C@@](C)(CC(C)C)C(=O)N	0
ZINC89129618	C[C@H](c1ncc(o1)C(C)(C)C)O/N=C(\[C@@H]1CCOC1)/N	0
ZINC89135895	Cn1cccc1[C@@H]1CCCC[N@H+]1Cc1ccc(c(c1)F)C(=O)OC	0
ZINC89138858	C[C@@H]1CCCN(C1)CC[NH2+]C1CCN(CC1)C(=O)OCC(C)C	0
ZINC89140708	C[C@H]1C[C@@H](CN(C1)C(=O)CN[C@@H](c1ccccc1)[C@@H](C)C(=O)OC)C	0
ZINC89142173	C[C@@H]([C@@H](c1ccccc1)[NH2+]Cc1cccc(c1)C(=O)N)C(=O)OC	0
ZINC89142364	C[C@@H]([C@H](c1ccccc1)NCc1ncc(o1)c1cccs1)C(=O)OC	0
ZINC89146271	Cc1cc(ccc1OC)C[NH2+]C1CCN(CC1)C(=O)OCC(C)C	0
ZINC89194803	CC(C)(C)OC(=O)Nc1cc(ccc1N)C(=O)OC	0
ZINC89196308	c1cc(c2c(c1)[nH+][nH]c2N)c1ccc(cc1)CC(=O)[O-]	1
ZINC89197594	CC(C)(C)OC(=O)n1c2cc(ccc2c(n1)c1ccccc1)N	0
ZINC89200929	c1ccn2cc(nc2c1)C(=O)c1cc(ccc1Cl)N	1
ZINC89210747	CC(=O)c1cnc2cncn2c1N	1
ZINC89212905	c1cc(ccc1c1cncc2c1cc[nH]2)N	1
ZINC89219826	c1cncc2c1c1c(c[nH]n1)nc2	1
ZINC89220575	C=CC[C@@H](c1c2cc[nH]c2cc[nH+]1)N	1
ZINC89220652	COC[C@@H](c1c2cc[nH]c2cc[nH+]1)N	0
ZINC89221438	c1c[nH]c2c1[nH+]cc(c2)c1c(cc(cc1Cl)Cl)Cl	1
ZINC89222265	Cc1c2c(nc(nc2[nH]n1)C)N	1
ZINC89222882	c1nc2c(c(n[nH]2)C(=[NH2+])NN)c(n1)NN	1
ZINC89222911	CCN(Cc1ccccc1)c1c2cn[nH]c2nc(n1)N	1
ZINC89225068	CCCc1cc(sc1C)C(=O)N1CC[C@H](c2c1cccc2)C(=O)OC	0
ZINC89229833	CCOC(=O)c1cc(nc2c1sc(n2)N)c1ccccc1	0
ZINC89236922	Cc1cc(c(c(c1)C)C(=O)NCc1cccc(c1)OCC(=O)N)C	1
ZINC89241544	CC(C)[C@@H](c1cccc(c1)C(F)(F)F)OC(=O)CCN1CCCC1=O	0
ZINC89261241	CC[C@H](C)OCC(=O)Nc1ccccc1C(=O)C(C)C	0
ZINC89263353	COC(=O)c1c(nn(n1)c1ccccc1F)N	0
ZINC89273419	c1cn(nc1NC(=O)N1CCC[C@@H]1C[NH+]1CCOCC1)CC(F)(F)F	0
ZINC89274705	CC[S@](=O)[C@@H]1CCCC[C@@H]1NC(=O)N[C@@H](CO)c1ccccc1	0
ZINC89289855	CCc1nc(n[nH]1)[C@H]1CN(CCO1)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC89289919	CCc1nc(cs1)CC(=O)OCCC(=O)N	0
ZINC89290165	Cc1ccncc1NC(=O)N1CCO[C@@H](C1)[C@H]1CCCO1	0
ZINC89303780	Cc1ccc(cc1S(=O)(=O)C)NC(=O)NC[C@H](C)C[C@H](C)O	1
ZINC89326936	CN(C)c1nc2cc(ccc2o1)N[C@@H](c1ccccc1)C(=O)N	1
ZINC89336893	CC(C)CCO[C@@H]1CCCC[C@H]1NC(=O)c1cc(cn1C)C(=O)N	0
ZINC89337733	CC(C)CCO[C@@H]1CCCC[C@H]1NC(=O)Cc1ccc(cc1)O	0
ZINC89339435	Cc1c(cc[nH]1)C(=O)N[C@H](C)Cc1c(cccc1Cl)Cl	1
ZINC89350917	CC(C)CCO[C@H]1CCCC[C@H]1NC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC89353878	CC(C)CCO[C@H]1CCCC[C@@H]1NC(=O)CNC(=O)c1ccccc1	0
ZINC89362449	CN(C(=O)c1csc(n1)c1ccco1)C1(CCCCC1)C(=O)OC	0
ZINC89362632	CN(C(=O)c1ccccc1)C1(CCCCC1)C(=O)OC	0
ZINC89369154	C[C@H](C(=O)N)SCc1ccn(n1)c1ccccc1	1
ZINC89370163	Cc1cc(c(s1)C)C(=O)N1CCO[C@@H](C1)c1cccc(c1)OC(F)F	0
ZINC89370682	CCS(=O)(=O)CCN(C)C(=O)CCOCc1ccccc1	0
ZINC89373498	CC(C)c1cc(c(c(c1)C(=O)N[C@H](COC)C(=O)N)O)C(C)C	0
ZINC89373532	C[C@H](C(=O)N[C@@H](COC)C(=O)N)Sc1ccccc1	0
ZINC89373630	COC[C@H](C(=O)N)NC(=O)c1c2ccccc2cc2c1cccc2	0
ZINC89373722	C[C@@H](CCc1ccccc1)CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89374444	COC[C@@H](C(=O)N)NC(=O)CCOc1cccc(c1Cl)Cl	0
ZINC89374503	COC[C@@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)[NH+]1CCCC1	0
ZINC89374586	CCC(CC)(c1ccccc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89374643	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1)Oc1ccccc1	0
ZINC89374649	COC[C@@H](C(=O)N)NC(=O)COc1ccccc1	0
ZINC89374659	CCCc1c(cc(s1)C(=O)N(C)CCS(=O)(=O)CC)CC	1
ZINC89374836	Cc1cc(n(n1)c1ccc(cc1F)C(=O)N[C@H](COC)C(=O)N)C	0
ZINC89375098	COC[C@H](C(=O)N)NC(=O)c1cc(no1)c1ccccc1	0
ZINC89375165	Cc1c(oc(n1)CCC(=O)N[C@@H](COC)C(=O)N)c1ccccc1	0
ZINC89375185	CCN(CC(=O)N[C@@H](COC)C(=O)N)c1ccccc1	0
ZINC89375651	C[N@H+]1CCN(CC1)[C@H](c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89375652	C[N@H+]1CCN(CC1)[C@@H](c1ccccc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89375653	C[N@H+]1CCN(CC1)[C@H](c1ccccc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89375700	C[C@H](CCC(=O)N[C@H](COC)C(=O)N)c1ccccc1	0
ZINC89375799	CC[C@H](C(=O)N[C@H](COC)C(=O)N)OCC	0
ZINC89375941	Cc1c(sc(n1)c1ccccc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89376076	C[C@H](CC(=O)N[C@H](COC)C(=O)N)c1ccccc1	0
ZINC89376157	C[N@H+](Cc1ccccc1)CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89376198	Cc1c(c(c(s1)C(=O)N[C@H](COC)C(=O)N)OC)Br	0
ZINC89376748	Cc1c(cnc(n1)c1ccccc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89376843	C[C@@H](C(=O)N[C@H](COC)C(=O)N)Sc1ccc(cc1)Br	0
ZINC89376943	COC[C@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)Sc1ccccc1	0
ZINC89376954	COC[C@@H](C(=O)N)NC(=O)COc1ccccc1Cc1ccccc1	0
ZINC89376958	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1)OC(F)F	0
ZINC89377013	Cc1c(cnn1c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89377014	Cc1c(cnn1c1ccccc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89377275	COC[C@@H](C(=O)N)NC(=O)c1c(cccc1Cl)OC	0
ZINC89377355	CC[NH+](CC)[C@H](c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89377836	CCc1c(cnn1Cc1ccccc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89378231	COC[C@@H](C(=O)N)NC(=O)Cc1coc(n1)c1ccccc1	0
ZINC89378293	COC[C@@H](C(=O)N)NC(=O)c1ccc([nH]c1=O)c1ccccc1	0
ZINC89378480	C[C@@H](CC(=O)N[C@H](COC)C(=O)N)c1ccc(cc1F)F	0
ZINC89378485	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1)CCC(F)(F)F	0
ZINC89378513	COC[C@H](C(=O)N)NC(=O)c1cc(c(nc1)Cl)Cl	0
ZINC89378537	COC[C@H](C(=O)N)NC(=O)Cc1cccc(c1)F	0
ZINC89382570	C[N@H+]1CCN(CC1)C(=O)[C@H]1CCCc2c1cn[nH]2	1
ZINC89387026	COC[C@@H](C(=O)N)NC(=O)COc1ccccc1c1ccccc1	0
ZINC89387158	Cc1c2cc(ccc2sc1C(=O)N[C@@H](COC)C(=O)N)F	0
ZINC89387259	COC[C@@H](C(=O)N)NC(=O)COC/C=C/c1ccccc1	0
ZINC89387354	Cc1c(c(n(n1)c1ccccc1)C)CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89387355	Cc1c(c(n(n1)c1ccccc1)C)CC(=O)N[C@H](COC)C(=O)N	0
ZINC89387478	COC[C@H](C(=O)N)NC(=O)c1cc(ccc1Cl)c1ccccc1	0
ZINC89387537	C[C@H](CCOc1ccccc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89387849	C[C@@H](CSC)C(=O)N[C@H](COC)C(=O)N	0
ZINC89387927	COC[C@@H](C(=O)N)NC(=O)c1cc(nc2c1cccc2)c1cccs1	0
ZINC89388491	COC[C@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)OC1CCCC1	0
ZINC89388493	COC[C@@H](C(=O)N)NC(=O)[C@H](c1ccccc1)OC1CCCC1	0
ZINC89388738	COC[C@@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)Sc1ccc(cc1)F	0
ZINC89388742	COC[C@@H](C(=O)N)NC(=O)[C@H](c1ccccc1)Sc1ccc(cc1)F	0
ZINC89388773	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1)OCC#C	0
ZINC89388884	COC[C@@H](C(=O)N)NC(=O)/C=C/c1cccc(c1Cl)Cl	0
ZINC89389020	COC[C@H](C(=O)N)NC(=O)c1ccc2c(c1)cccn2	0
ZINC89389062	COC[C@H](C(=O)N)NC(=O)c1ccccc1C#N	0
ZINC89389191	COC[C@@H](C(=O)N)NC(=O)CCOCc1ccccc1	0
ZINC89389512	C[C@H]1c2ccccc2O[C@@H]1C(=O)N[C@@H](COC)C(=O)N	0
ZINC89389535	CC(C)[S@@](=O)c1ccc(cc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89389592	COC[C@@H](C(=O)N)NC(=O)C[C@@H](C=C)c1ccccc1	0
ZINC89389594	COC[C@H](C(=O)N)NC(=O)C[C@@H](C=C)c1ccccc1	0
ZINC89389597	COC[C@H](C(=O)N)NC(=O)C[C@H](C=C)c1ccccc1	0
ZINC89389755	CCS[C@@H](C(C)C)C(=O)N[C@H](COC)C(=O)N	0
ZINC89389778	CC[C@H](CC(=O)N[C@H](COC)C(=O)N)C(C)C	0
ZINC89389824	COC[C@@H](C(=O)N)NC(=O)c1cc(nc2c1cc(cc2)F)C1CC1	0
ZINC89391027	CC(C)Cc1ccc(cc1)C(=O)CCC(=O)N[C@H](COC)C(=O)N	0
ZINC89391227	COC[C@@H](C(=O)N)NC(=O)c1cn[nH]c1c1ccc(cc1)F	0
ZINC89391258	COC[C@H](C(=O)N)NC(=O)CCN1CCN(CC1)c1ccccc1	0
ZINC89391286	CC(=C(C(=O)N[C@H](COC)C(=O)N)F)C	0
ZINC89391365	COC[C@H](C(=O)N)NC(=O)CN[C@H](c1ccccc1)C(F)(F)F	0
ZINC89391389	C[C@H]1CC[N@@H+](CC1)CC(=O)N[C@H](COC)C(=O)N	0
ZINC89391600	Cc1cc(c(n1c1ccccc1F)C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89391702	COC[C@@H](C(=O)N)NC(=O)CN1CCN(CC1)Cc1ccccc1	0
ZINC89391910	Cc1cc(c2cc([nH]c2c1)C(=O)N[C@@H](COC)C(=O)N)C	0
ZINC89393042	Cc1cc(c(n1[C@@H](C)c1ccccc1)C)C(=O)N[C@H](COC)C(=O)N	0
ZINC89393762	C[C@@H](C(=O)N[C@@H](COC)C(=O)N)n1ccnc1c1ccccc1	0
ZINC89396136	COC[C@H](C(=O)N)NC(=O)c1cc([nH]n1)C1CCCCC1	0
ZINC89400572	CCc1c(c(no1)C)NC(=O)CN(C)C(=O)OC(C)(C)C	0
ZINC89408977	CCc1c(c(no1)C)NC(=O)C[C@@H](c1ccccc1)NC(=O)C	0
ZINC89410477	COCCN(CCO)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC89428670	CC(C)Cn1c(c(cn1)C(=O)N1C[C@H]2CC[C@@H]1C2)C(F)F	1
ZINC89446354	Cc1cc(ccc1C(=O)C)NC(=O)N[C@H]1CCC[C@H]1C(=O)N	1
ZINC89448452	CNC(=O)c1cccc(c1)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	1
ZINC89449056	c1ccc2c(c1)[C@H](CCN2C(=O)c1cc(cnc1)Br)C(=O)N	1
ZINC89450442	C[C@H](C(=O)N1CC[C@@H](c2c1cccc2)C(=O)N)OCCC=C	0
ZINC89452283	c1ccc2c(c1)[C@H](CCN2C(=O)COCC(F)(F)F)C(=O)N	0
ZINC89466763	Cc1c(cco1)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	1
ZINC89466894	C[C@@H](COc1ccccc1)C(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	1
ZINC89467784	c1ccc2c(c1)[C@H](CCN2C(=O)CC[C@H]1CCCO1)C(=O)N	0
ZINC89468138	CCC[C@@H]1CN(CCO1)C(=O)[C@H]1CCCN1S(=O)(=O)c1ccccc1	0
ZINC89470828	CCC[C@H]1CN(CCO1)C(=O)c1cc(c(o1)C)S(=O)(=O)N	0
ZINC89471280	CCC[C@H]1CN(CCO1)C(=O)CNC(=O)c1ccc(cc1)OC	0
ZINC89471887	CCC[C@@H]1CN(CCO1)C(=O)c1cc(cc(c1N)[N+](=O)[O-])C	0
ZINC89472788	CCC[C@H]1CN(CCO1)C(=O)[C@H]1CC[C@@H](CC1)C(=O)N	0
ZINC89475574	CCC[C@H]1CN(CCO1)C(=O)c1ccc(c(c1)C)n1cncn1	0
ZINC89477186	CCC[C@H]1CN(CCO1)C(=O)[C@@H]1CCN(C1=O)c1ccc(cc1)C	0
ZINC89491339	C#C[C@H](C1CC1)OC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC89493435	CCN(CC(=O)OCCCNC(=O)N)c1ccccc1	0
ZINC89493750	CCN(CC(=O)OCCCC(=O)N)c1ccccc1	0
ZINC89494907	Cc1cc(nc(n1)C)NNC(=O)C[C@@H]1CC[C@H](CC1)OC	0
ZINC89496836	C[C@@H]1CN(C[C@@H](O1)C(=O)N)CCc1ccncc1	0
ZINC89496843	C[C@@H]1CN(C[C@@H](O1)C(=O)N)Cc1cccc(c1)OC	0
ZINC89496932	C[C@@H]1CN(C[C@H](O1)C(=O)OC)Cc1cc(no1)c1ccccc1	0
ZINC89506477	Cc1ccc(cc1)c1nnc(o1)CO/N=C(\Cc1cccnc1)/N	1
ZINC89507377	CCCCCCC(=O)NCc1csc(=O)[nH]1	1
ZINC89508441	CC(C)OC[C@H](CONC(=O)C(C)(C)c1ccccc1)O	0
ZINC89521454	CCN(C1CCCCC1)C(=O)Cn1cc[nH+]c1[C@H](C)OCC	0
ZINC89531158	c1cc(c(cc1[N+](=O)[O-])NC(=O)c1c(ccs1)OC(F)F)O	1
ZINC89536995	Cc1c(ccc(n1)NCCc1ccc(cc1)S(=O)(=O)N)C(=O)OC	0
ZINC89543437	c1ccc2c(c1)cc(o2)C(=O)N1CCC(CC1)c1ccnn1CCO	1
ZINC89550704	C[C@@H]1[C@H](CCO1)[NH2+]C[C@@H](c1ccccc1)C(=O)N1CCOCC1	0
ZINC89561357	c1cc([nH]c1)CC(=O)Nc1ccc(cc1F)Cl	1
ZINC89561851	CN(CCOc1ccccc1)C(=O)Cc1ccc[nH]1	0
ZINC89574186	c1cnc(cc1C(=O)N[C@H]1CCCC[C@@H]1C(=O)N)OC1CCC1	1
ZINC89574735	CC(C)(CNC(=O)c1ccc(cc1)n1ccnn1)[NH+]1CCOCC1	0
ZINC89585107	CCOC(=O)C[C@H](C)C/[NH+]=C(/N)\Nc1ccccc1	0
ZINC89588804	c1ccc(cc1)CC[S@@](=O)Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89599348	c1ccc(cc1)CN1CCC[C@H](C1=O)NC/C=C/c1ccccc1	0
ZINC89601103	C[C@@H](c1ccc(cc1)[N+](=O)[O-])NCc1ccnc(c1)OC1CCC1	1
ZINC89601155	c1ccc(cc1)COc1cc[nH+]c(n1)N[C@@H]1CCC[C@@H]1C(=O)N	1
ZINC89604578	CN(C)c1nc(ns1)CSCc1ncc(s1)c1ccccc1	0
ZINC89634490	C=CCCOCCNc1nccc(n1)OCc1ccccc1	0
ZINC89642134	c1ccc(cc1)NC(=O)[C@H]1CCCN(C1)C(=O)c1c(ncs1)C1CC1	0
ZINC89648103	CCOc1ccc(c(c1F)C(=O)N1CCC[C@@H](C1)C(=O)OCC)F	0
ZINC89657264	CCOC(=O)C[C@@H](C)CNC(=O)NCCc1ccccc1OC	0
ZINC89661853	CC(C)(C)OC(=O)N1CC[C@@H](C1)C(=O)NCC(F)(F)F	0
ZINC89676302	CC[C@@H](C)C(=O)CSc1nnc(o1)c1ccc(cc1)N(CC)CC	1
ZINC89683235	c1ccc(cc1)NC(=O)NC1(CCOCC1)c1ccc(cc1F)F	0
ZINC89685869	c1ccc(cc1)[C@H]1CN(CCO1)C(=O)c1cccnc1OCC(F)F	0
ZINC89689531	c1ccc(cc1)CC[C@H]1CCCCN1S(=O)(=O)N	1
ZINC89690334	C[C@@H](c1ccc(c(c1)Cl)Cl)SCC(=O)N[C@@H]1CCSC1=O	1
ZINC89690650	CCOC(=O)C[C@H](C)CNC(=O)NC[C@H](c1ccc(cc1)F)N(C)C	0
ZINC89707592	Cc1cc2cc(ccc2[nH]1)NC(=O)c1cccnc1OCC(F)F	1
ZINC89708532	c1ccc(c(c1)OC(=O)Cc1cccc(c1)OCC#N)Cl	1
ZINC89720709	C[C@H](C(=O)N1CCc2c(sc(c2C#N)N)C1)OCc1ccccc1	0
ZINC89722821	c1ccc(cc1)COCCC(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89735697	CCC[C@H](c1ccccc1)C(=O)N1CCc2c(sc(c2C#N)N)C1	1
ZINC89736909	CCCC[C@@H]1C(=O)N(C(=O)N1)Cc1nc(sn1)N(C)C	1
ZINC89737082	CN(C)c1nc(ns1)CO/N=C(\c1ccc(c(c1)F)F)/N	1
ZINC89738463	c1cc(cc(c1)NC(=O)C1(CCCC1)c1ccc(cc1F)F)C(=O)N	1
ZINC89738816	c1cc(c(cc1[N+](=O)[O-])NC(=O)c1cnc(s1)[C@H]1CCCO1)F	0
ZINC89739710	C[C@H]1CC(=O)N(C1=O)CC(=O)N(C)[C@H](C)c1ccccc1	0
ZINC89739797	CCN(c1ccc(cc1)F)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89745245	c1ccc(cc1)CN(CCC(=O)N)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89747928	C[C@@H]1CCC[N@@H+](C1)CCNC(=O)c1cc(ccc1Cl)N1CCCC1=O	1
ZINC89749340	C[C@@H]1CN(C[C@H](O1)C)C(=O)N[C@@H]1CCN([C@@H]1c1ccc(cc1)Cl)C	0
ZINC89757177	c1c(sc(n1)[C@@H]1CCCO1)C(=O)N1CC[C@H](CC1)CC(=O)N	0
ZINC89759532	C[C@H](CC(C)(C)c1ccccc1)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89765837	C[C@@H]1CC[C@H](O1)CCC(=O)NCCc1cccc(c1OC)Br	0
ZINC89768571	CC[C@H](Cc1ccccc1)NC(=O)Cc1cccc(c1)OCC#N	0
ZINC89772681	COCCOC[C@H]1CCN(C1)C(=O)Cc1cccc(c1)OCC#N	0
ZINC89773765	c1cc(ccc1C(=O)NCc1ccc(o1)C(=O)N)n1ccnn1	1
ZINC89778546	CCc1c(cc(s1)[C@H](C)NC(=O)c1cnc(s1)[C@H]1CCCO1)C	0
ZINC89778819	CN(C)c1cccc(n1)CNC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89780847	c1cc(cc(c1)[N+](=O)[O-])NC(=O)N[C@@H]1CCCCC21OCCO2	0
ZINC89791802	COc1cc(ccc1C(=O)OC)C[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89795136	CC[C@H]1CC[C@H](C1)[NH2+]C[C@@H](C)c1nc(no1)c1ccccc1	0
ZINC89796975	C[C@H](CC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N)c1ccccc1	1
ZINC89797291	C[C@H](C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N)SCc1ccccc1	1
ZINC89797514	COCc1cc(ccc1F)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89797854	C[C@@H](CC(C)C)OCCC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89797865	C[C@@H]1CC[C@@H](O1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89797949	c1cc2c(cc1NC(=O)CCC1CCOCC1)c(n[nH]2)C(=O)N	0
ZINC89798928	c1ccc(cc1)C[N@H+]1C[C@H](C[C@@H]1C[NH2+]CC1=CCCOC1)O	0
ZINC89799563	c1ccc(cc1)[C@@H]1C[C@H]1C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	1
ZINC89799575	c1ccc(cc1)CCOCC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89800487	c1cc2c(cc1NC(=O)C1CCC1)c(n[nH]2)C(=O)N	1
ZINC89800641	c1cc2c(cc1NC(=O)[C@@H]1CCCS1)c(n[nH]2)C(=O)N	1
ZINC89800923	C[C@H]1CCc2c(cc(s2)C(=O)Nc2ccc3c(c2)c(n[nH]3)C(=O)N)C1	1
ZINC89801372	CCOC(=O)CC[C@H](C)NC(=O)[C@@H](C)c1ccc(s1)Br	0
ZINC89802110	CCOC(=O)CC[C@@H](C)NC(=O)[C@H](C)c1ccc(s1)Cl	0
ZINC89802482	c1cc(cc(c1)C(=O)N)C[NH2+]C1(CCOCC1)c1ccc(cc1F)F	0
ZINC89805160	CCOC(=O)CC[C@@H](C)NC(=O)C[C@H](C=C)c1ccccc1	0
ZINC89807555	CC[C@@H](C)NS(=O)(=O)Cc1cccc(c1)NC(=O)/C=C/C(=C/C)/C	1
ZINC89807790	c1cc2c(cc1NCC1=CCCOC1)c([nH]n2)C(=O)N	0
ZINC89808695	CC(C)C[C@@](C)(C(=O)N)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89808900	Cc1ccccc1[C@@H](C(C)C)NC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89812092	Cc1cccc(c1)[C@H](C)OC(=O)Cc1cccc(c1)OCC#N	0
ZINC89813345	c1ccc(cc1)C[S@](=O)CCNC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89816304	COc1ccc(cc1)COCCCC(=O)N1CCC[C@H]2[C@@H]1CCC2	0
ZINC89818950	C1CCCN(C(=O)CC1)Cc1nc(no1)[C@@H]1CCOC1	0
ZINC89824641	CC[C@@H](C)n1c(c(cn1)C(=O)NCCc1ccc(nc1)C)C1CC1	1
ZINC89826610	COCc1nc2n(n1)CCC[C@@H]2NC(=O)c1c(ncs1)C1CC1	0
ZINC89827693	c1ccc(cc1)C1(CC1)C(=O)N1CC[C@@H](C1)CN1CCOCC1	0
ZINC89827726	c1ccc(cc1)C1(CCC1)CNS(=O)(=O)N	1
ZINC89831344	c1cc(c(cc1N1CCCC1=O)C(=O)N1CCOCC21CCC2)Cl	0
ZINC89834343	CC[C@H](C)n1c(c(cn1)C(=O)OCCOCC(F)(F)F)C1CC1	0
ZINC89834783	c1ccc(cc1)CN1[C@H](COCC1=O)C(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC89836158	CC[C@H]1COCCN1C(=O)c1cnn(c1C(F)F)CC(C)C	0
ZINC89838358	CC1(CCC(CC1)CNC(=O)c1cc(ccc1F)S(=O)(=O)N)C	1
ZINC89838895	C[C@@H]1CN(c2ccccc2NC1=O)C(=O)C[C@@H]1CC[C@H](CC1)OC	0
ZINC89841048	c1ccc(cc1)Cn1cc(nn1)C(=O)N[C@H]1CCCCC[C@@H]1C(=O)N	1
ZINC89850813	CN(Cc1ccccc1)CC(=O)Nc1ccn(n1)c1c(cccn1)Cl	0
ZINC89851325	c1ccc(cc1)c1nc([nH]n1)SC/C=N/NC(=S)N	1
ZINC89852615	Cc1ccccc1NC(=O)NC[C@@H](C)c1nc(no1)c1ccccc1	0
ZINC89853641	COc1ccc(cc1)COCCCC(=O)NCc1nccc(n1)N	0
ZINC89856403	CC(C)COc1cccc(c1)NCc1csc(n1)CC(=O)NC	1
ZINC89866251	c1cc2c(c(c1)NNC(=O)c1cnc(s1)[C@H]1CCCO1)CCCC2	0
ZINC89866867	C[C@@H]1CCCN([C@@H]1CO)C(=O)Nc1ccccc1C[NH+]1CCSCC1	1
ZINC89868153	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)Nc1cc(ccc1Cl)F)O	0
ZINC89877104	CCOC[C@@H]1CCCN(C1)C(=O)Nc1ccn(n1)c1c(cccn1)Cl	0
ZINC89877320	CC(C)(c1nccs1)NC(=O)Nc1ccn(n1)c1c(cccn1)Cl	1
ZINC89879311	c1ccc(cc1)CC[C@H]1CCCCN1C(=O)CC[C@@H]1CCCOC1	0
ZINC89879700	c1ccc(cc1)CC[C@@H]1CCCCN1C(=O)c1ccon1	0
ZINC89881176	CCOC(=O)CC[C@H](C)NC(=O)c1cc(ccn1)Cl	0
ZINC89881857	CCOC(=O)CC[C@@H](C)NC(=O)COc1ccc(c2c1nccc2)Cl	0
ZINC89883576	C[C@@H](c1ccccc1)NC(=O)Nc1ccc(nc1)Oc1cccnc1	0
ZINC89885447	c1cscc1[C@H]1CN(CCO1)CCS(=O)(=O)N	0
ZINC89887871	Cc1ccccc1CNC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	0
ZINC89889552	CC[C@H](c1cccc(c1)Cl)NC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89893861	CC(C)n1c(nnc1SCc1cn(nn1)c1ccc(cc1)Cl)N	1
ZINC89894630	C1CN(C[C@@H]1NC(=O)N1CCOC[C@H]1C1CC1)CC(F)(F)F	0
ZINC89908305	CC[N@H+](C)C[C@H]1CCN(C1)Cc1cccc(c1)NC(=O)OC(C)(C)C	0
ZINC89913677	C[C@H](c1nc(no1)c1ccccc1)SCC(=O)NCc1ccco1	0
ZINC89915934	CN(CCCS(=O)(=O)C)C(=O)[C@H]1C[C@@H]1c1ccc(cc1)C(F)(F)F	1
ZINC89918952	Cc1nc([nH]n1)c1cccc(c1)CNC(=O)[C@@H](C)OCC1CC1	0
ZINC89925988	Cn1ccnc1[C@H]([C@H]1CC[N@@H+](CC1)[C@H](c1ccccc1)C(=O)N)O	1
ZINC89928944	C[C@H]([C@H]1CCC[N@H+](C1)[C@@H](C)C(=O)N(C)Cc1ccc(c(c1)F)OC)O	1
ZINC89929634	C[C@H]([C@H]1CCC[N@H+](C1)Cc1nccs1)O	1
ZINC89936899	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)c1c2c([nH]n1)CCC2	0
ZINC89937758	CC(C)(C)OC(=O)c1ccc(cc1)CN(C)[C@H]1CCSC1	0
ZINC89938623	CCN(CC)c1ccc(cc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89942697	CCOC(=O)[C@@H](C)N(C)CCCc1c(c([nH]n1)N)C#N	0
ZINC89942788	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)CCOC1CCCCCC1	0
ZINC89943290	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)CCS(=O)(=O)c1ccccc1	1
ZINC89943377	C[N@H+](CCCc1c(c([nH]n1)N)C#N)Cc1ccc(cc1C#N)F	1
ZINC89943665	CC[C@H](Cc1ccccc1)N(CC)C(=O)c1cc(cn1C)C#N	0
ZINC89943689	CC[C@H](C(=O)OCC)[N@H+](C)CCCc1c(c([nH]n1)N)C#N	0
ZINC89943941	Cc1cc(ccc1C(=O)C)NC(=O)Cc1cc2ccccc2[nH]c1=O	1
ZINC89944551	CCC[C@H]1CN(CCO1)C(=O)c1cc(cc(c1O)Br)Cl	0
ZINC89947871	CC[C@H](c1ccccc1)[N@@H+](CC(=O)N[C@@H](C)C(C)C)CC(=O)OC	0
ZINC89948315	CC[C@@H]1CN(C[C@H](O1)C)C(=O)NCc1nnc(s1)c1ccccc1	0
ZINC89951911	CC1(CCC[C@H]1NC(=O)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N)C	1
ZINC89954744	CCCCNC(=O)CN1CCC(CC1)[N@@H+]1CCC[C@H]1C(=O)N	1
ZINC89955832	C[C@@H](CNC(=O)CCCOCC=C)c1nc(no1)c1ccccc1	0
ZINC89960022	c1ccc(cc1)C[N@H+]1C[C@H](C[C@@H]1CNC(=O)COC[C@@H]1CCCO1)O	0
ZINC89963174	c1ccc(cc1)C[N@H+]1C[C@@H](C[C@@H]1CNC(=O)c1cc(c(nc1)N)Cl)O	1
ZINC89967586	CCN(CC)C(=O)[C@H](c1ccccc1)SCc1nc(nc(n1)N)N	1
ZINC89967834	C[C@@H](c1ccc2c(c1)OCCO2)OC(=O)C[N@@H+](C)Cc1ccccc1	0
ZINC89970821	C[C@H](COC)OC(=O)CN(C)Cc1ccccc1	0
ZINC89971135	CN(Cc1ccccc1)CC(=O)OCCCNC(=O)N	0
ZINC89971135	C[N@H+](Cc1ccccc1)CC(=O)OCCCNC(=O)N	0
ZINC89972531	c1c2c(sc1C(=O)N1CCOC[C@@H]1C1CC1)CCCC2	0
ZINC89973223	CS(=O)(=O)Cc1ccc(cc1)C(=O)N1CCOC[C@H]1C1CC1	0
ZINC89974930	c1ccc(cc1)/C=C/CCC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89975907	c1ccn(c1)c1ccc(cc1F)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89976106	c1ccc(cc1)C[N@H+]1CC[C@H](C1)COC(=O)c1cc(cs1)C(=O)N	0
ZINC89976418	CC(=C[C@@H]1[C@@H](C1(C)C)C(=O)N1CCOC[C@@H]1C1CC1)C	0
ZINC89977737	c1ccc(cc1)C[N@@H+]1CC[C@H](C1)COC(=O)c1ccc(cc1)C(=O)N	0
ZINC89977824	Cn1cc(cc1C(=O)OC[C@@H]1CC[N@H+](C1)Cc1ccccc1)C(=O)N	0
ZINC89978230	CC(C)[C@H](CC(=O)N1CCOC[C@@H]1C1CC1)c1ccccc1	0
ZINC89979039	c1ccc(cc1)CCOCCCC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89979619	C[N@H+](Cc1ccccc1)CC(=O)OCCCC(=O)N	0
ZINC89980025	c1cc(ncc1F)[C@@H](C#N)C(=O)c1c(ncs1)C1CC1	1
ZINC89980763	C[N@@H+](Cc1ccccc1)CC(=O)O[C@H]1CC[C@@H](C1)S(=O)(=O)C	0
ZINC89984192	CCOc1ccc(c(c1F)C(=O)OCCc1c[nH]nc1)F	0
ZINC89984614	COc1ccnc(c1)NC(=O)CCNc1ccccc1[N+](=O)[O-]	1
ZINC89986669	CCOC[C@@H](C[N@@H+]1CCC[C@@H](C1)c1cc([nH]n1)C(=O)N)O	0
ZINC89986977	c1cc(cc(c1)/C(=N/S(=O)(=O)CC1CCC1)/[O-])c1ccoc1	1
ZINC89987180	COCCC(=O)Nc1cc(ccn1)OC	0
ZINC89990783	CCCCN(CC)C(=O)C[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	1
ZINC89992129	CCOC(=O)C[C@@H](C)CNC(=O)c1c(ccs1)OC(F)F	0
ZINC89992290	CCCOC(=O)[C@@H](C)[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89992609	C[C@H](C(=O)OC)N1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89992623	COC(=O)[C@@H](c1ccccc1)N1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89992624	COC(=O)[C@H](c1ccccc1)[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89993042	C[C@H](c1nnnn1c1ccccc1)N1CC[C@@H](CC1)CS(=O)(=O)N	1
ZINC89993963	CCCNC(=O)CCCC(=O)N1CCCC[C@H]1CCc1ccccc1	0
ZINC89996370	C[C@H](C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N)OCCC(C)C	0
ZINC90002841	CCOC(=O)CC[C@H](C)NC(=O)c1cc(on1)c1cccc(c1)Cl	0
ZINC90002890	CC[N@H+](C)[C@@H](c1ccccc1)C(=O)N[C@@H](C)CCC(=O)OCC	0
ZINC90002911	CCOC(=O)CC[C@H](C)NC(=O)c1c(c(n[nH]1)C(C)C)Br	0
ZINC90004005	Cn1cc[nH+]c1C[C@H]1CCC[N@H+](C1)Cc1cc(cc2c1OCOC2)Cl	0
ZINC90007431	CN(c1ccccc1)C(=O)CC[N@H+]1CCOC[C@@H]1C1CC1	0
ZINC90007474	c1cc(ccc1CN1CCOC[C@H]1C1CC1)OC(F)F	0
ZINC90008241	CS(=O)(=O)c1ccc(cc1)[C@H](CN1CCOC[C@@H]1C1CC1)O	0
ZINC90009046	c1ccnc(c1)CC[N@H+]1CCOC[C@@H]1C1CC1	0
ZINC90009375	c1ccc(cc1)c1nc(no1)CN1CCOC[C@H]1C1CC1	0
ZINC90010368	CC(C)OC[C@@H](C[N@H+]1CCCC[C@@H]1CCc1ccccc1)O	0
ZINC90012114	c1cc(nc(c1)OCC(F)F)C(=O)N1CCCC[C@@H]1CC(=O)N	1
ZINC90042336	CNC(=O)NCC(=O)N[C@@H](c1ccc(cc1)Cl)C1CCCC1	1
ZINC90043401	c1ccc(cc1)c1nc(on1)NNC(=O)Cc1ccc[nH]1	0
ZINC90055968	C[C@@H]1C[C@H](C(=O)N1c1ccccc1)NC(=O)Cc1ccc[nH]1	0
ZINC90063149	c1ccc(cc1)[C@H](c1cccc(c1)F)NC(=O)Cc1ccc[nH]1	0
ZINC90064705	c1ccc(c(c1)/C=[NH+]/C[C@@H]1CN2CCCC[C@@H]2CO1)O	0
ZINC90064937	c1ccc(cc1)CCN/C(=[NH+]\C[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)/N	0
ZINC90068070	c1ccc(cc1)[C@H](C(=O)N)[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90069209	CCOC(=O)[C@@H]1CCCN(C1)C(=O)CCCc1cc(ccc1F)F	0
ZINC90095801	Cc1ccccc1[C@H]1C[C@H]1c1nc(no1)c1ccc(cn1)C#N	1
ZINC90111504	CC(C)[C@@H](CNC(=O)c1cccc(c1F)OC)N1CCOCC1	0
ZINC90125489	C[C@@H](C(=O)NN1Cc2ccccc2C1)Oc1ccccc1	0
ZINC90128050	c1ccc(cc1)Cn1cc(cn1)C(=O)NN1Cc2ccccc2C1	0
ZINC90142904	CC(=O)N(CCc1ccccc1)CC(=O)Nc1ccc(cc1)N(C)C	0
ZINC90170077	CC(C)(C(=O)OC)NC(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90184592	CC[C@H](C(=O)OC)NS(=O)(=O)c1cn(cn1)C(C)C	0
ZINC90191353	c1ccc(cc1)CSCCCO/N=C(/CN1CCOCC1)\N	0
ZINC90192360	C[C@@H](/C(=N/OCCCSCc1ccccc1)/N)OC	0
ZINC90193132	C[C@@H]1CC[C@@H](CC1)N(C)C(=O)CO/N=C(\c1ccc(cn1)C#N)/N	1
ZINC90193595	CCc1ccc(cc1)[C@H](CO)[NH2+]Cc1cc(ccc1Br)F	1
ZINC90194041	c1ccc(cc1)NC(=O)CO/N=C(\c1ccc(cn1)C#N)/N	1
ZINC90199683	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)SCCn1cc[nH+]c1	1
ZINC90199929	c1ccc(cc1)c1nc(co1)CSCCn1ccnc1	0
ZINC90222922	c1ccc(cc1)c1cc([nH]n1)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90228056	c1ccc(c(c1)N1CCC[C@H](C1=O)NCc1cc(cs1)C(=O)N)F	1
ZINC90371929	Cc1c(cnn1c1ccncc1)C(=O)N(C)C[C@H]1CCCCO1	0
ZINC90401729	CC(C)c1ccc2c(c1)[C@H](CCC2)N[C@@H](c1ccccc1)C(=O)N	1
ZINC90418249	Cc1ccc(cc1)O[C@H](C)CN[C@H](C)c1cnc(s1)C	1
ZINC90423865	CC(=O)N(CCc1ccccc1)CC(=O)NCc1ccc(o1)C(=O)N	1
ZINC90442990	C1CO[C@]2(CCSC2)C[C@@H]1NC(=O)CSCC(F)(F)F	0
ZINC90444248	Cc1ccc2ncc(n2c1)C(=O)N[C@@H](C)C#N	1
ZINC90459380	c1ccc(cc1)OCC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90460978	CCCC[C@@H](C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)NC(=O)N	0
ZINC90461536	CC(C)(CCC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)c1ccccc1	0
ZINC90464641	Cc1cc(oc1C)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90464894	C[C@H](C(=O)NC[C@H]1CN2CCCC[C@@H]2CO1)Oc1ccc(cc1)OC	0
ZINC90465426	c1cc(c(c(c1)Cl)F)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90465772	C[C@@H](C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1)SC	0
ZINC90473887	Cc1cc(n(n1)C[C@H]1CC[N@@H+](CC1)C/C=C/c1ccccc1)C	0
ZINC90476962	COC(=O)[C@H](CNC(=O)C[NH2+]CC(F)(F)F)Oc1ccc(cc1)F	0
ZINC90480294	CCC[C@@H]1CN(CCO1)C(=O)Nc1cccc2c1nc(cc2)C	0
ZINC90495517	C[C@H](C(=O)N1CCc2c(sc(n2)NC(=O)OC)C1)Cl	0
ZINC90499313	Cc1c(c(n[nH]1)C)CNC(=O)c1ccc(nc1)OCC(F)F	1
ZINC90500014	Cc1nc(on1)COC(=O)CN(CCc1ccccc1)C(=O)C	0
ZINC90500063	COc1cccc(c1F)C(=O)N[C@@H](c1ccccc1)C(=O)OC	0
ZINC90501241	c1ccc(cc1)CN1CCC[C@@H](C1=O)NC(=O)c1ccccn1	0
ZINC90504821	CN1[C@H](CN2C1=NC(=O)C2=O)c1ccccc1	0
ZINC90511751	C[C@@H](CCc1ccccc1)NC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90512261	CS(=O)(=O)c1ccc(cc1)c1nc(co1)C[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC90519213	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90522175	Cc1c(cccc1Br)CN1CCC[C@H](C1)C(=O)N(C)C	1
ZINC90525721	c1cc(ccc1CNC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1)C(=O)N	0
ZINC90549074	CC[N@H+](CCCSCc1ccccc1)[C@@H](C)CS(=O)(=O)C	0
ZINC90554425	CC(C)C[C@@](C)(C(=O)N)[NH2+]CCCSCc1ccccc1	1
ZINC90560109	CC[C@@H](c1ccccc1)N(Cc1nc(nc(n1)N)N)CC(=O)OC	0
ZINC90560639	CC[C@@H](c1ccccc1)N(Cc1nccc(n1)N)CC(=O)OC	0
ZINC90560641	CC[C@H](c1ccccc1)N(Cc1nccc(n1)N)CC(=O)OC	0
ZINC90560676	C[C@H]1CCCC[C@@H]1OCC[N@@H+]1CCCC2(C1)OCCO2	0
ZINC90560741	C[N@H+]1CC[C@@H](CC1)CNC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90563958	C[C@H](C(=O)Nc1ccc(cn1)Cl)N1CCCC2(C1)OCCO2	0
ZINC90586656	C[C@H](CNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)c1cccs1	0
ZINC90586748	CC(C)(C)OC(=O)N1C[C@@H](C[C@H]1C(=S)N)c1ccccc1	0
ZINC90589758	CC[C@H]1COCCN1C(=O)c1cnc2n1cc(cc2)C	0
ZINC90609257	c1ccc(cc1)/C=C/S(=O)(=O)N1CCCSC[C@@H]1CN1CCOCC1	0
ZINC90612039	c1ccc(cc1)Cc1nc(on1)C[N@@H+]1CCc2ccc(cc2C1)Cl	0
ZINC90618662	COC[C@H](C1CC1)NC(=O)N[C@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC90630642	C[C@H]1CC[C@H](N(C1)C(=O)CN(CCc1ccccc1)C(=O)C)C	0
ZINC90630670	C[C@@]1(C[C@@H](C1(C)C)N(C)C(=O)CSCC(F)(F)F)OC	0
ZINC90653734	c1cc(cc(c1)C(=O)N)C[N@@H+]1CCc2cc(sc2C1)Br	1
ZINC90657043	C[C@H](c1ccccc1)NC(=O)[C@@H](C)N1CCn2c(nn(c2=O)C)C1	0
ZINC90657276	c1cc(c(cc1F)CCCC(=O)N1CCC(CC1)c1ccn[nH]1)F	1
ZINC90678387	C1CC[N@H+]2C[C@H](OC[C@@H]2C1)CNC(=O)N1CCC[C@@H](C1)CC(=O)N	0
ZINC90682642	COc1cccc(c1)S(=O)(=O)[N-]c1ccc(nc1)n1ccnc1	1
ZINC90685567	COCCC1(CC1)CNC(=O)c1c(ccc(c1Cl)Cl)Cl	0
ZINC90687448	CC[C@@H](c1ccccc1)N(CC(=O)OC)C(=O)[C@@H](CC)SC	0
ZINC90699978	C[NH+](C)C[C@@H]1CSCCCN1C(=O)CCCc1ccccc1	0
ZINC90700148	C[NH+](C)C[C@@H]1CSCCCN1C(=O)C1(CCOCC1)c1ccccc1	0
ZINC90726810	c1ccc(cc1)C(=O)NCC(=O)NCC#CCOc1ccccc1F	0
ZINC90727823	CCc1ccc(s1)S(=O)(=O)NCC#CCOc1ccccc1F	1
ZINC90743719	C[N@H+]1CCC[C@H](C1)C(=O)NCC#CCOc1ccccc1C(=O)N	1
ZINC90859041	CC[C@@H]([C@@H]1CCCO1)N[C@@H](C)c1ccc(c(c1)F)S(=O)(=O)C	0
ZINC90988874	c1ccc(c(c1)S(=O)(=O)CCCc1c[nH]nc1)Br	1
ZINC91252319	COc1c(ccc(c1F)N)Cl	1
ZINC91252826	CCOP(=O)([C@](c1ccccc1)(C(F)(F)F)N)OCC	1
ZINC91270028	Cn1cnnc1C[N@H+]1CC[C@]2(CCC(=O)N(C2)CCCOC)CC1	0
ZINC91288881	CN(C)[C@H](c1ccccc1F)C(=O)NCCN(C)c1ccccc1	0
ZINC91288932	Cn1c(cc2c1CN(CC2)C(=O)[C@@H]1CC(=O)N(C1)C1CC1)C(=O)N	1
ZINC91302968	CC(C)(C)OC(=O)N1CC[C@@]2(CC[NH2+]C[C@@H]2C1)c1ccccc1	0
ZINC91303258	CC(C)(C)OC(=O)N1CC2(C1)[C@H](CCS2(=O)=O)C[NH3+]	0
ZINC91304468	C[C@H]1CCc2c(cc(s2)C(=O)N2CCc3c(sc(n3)N)C2)C1	1
ZINC91320547	c1ccc(cc1)CO[C@@H]1CN(C1)C(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)N	0
ZINC91320550	c1ccc(cc1)CO[C@@H]1CN(C1)C(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC91351769	CC(C)(C)OC(=O)N1CC[C@H](C1)Nc1ccccc1N	0
ZINC91364530	c1ccc(cc1)COC(=O)[C@@H]([C@@H]1CC[NH2+]C1)N	0
ZINC91366462	Cc1ccccc1c1cc(cnc1)C(=O)N	1
ZINC91411282	c1ccc(cc1)[C@@H]1CN(C[C@H]1C(=O)[O-])Cc1cccc2c1non2	0
ZINC91441578	COCc1cccc(n1)C(=O)N1C[C@H]([C@@H](C1)C(=O)[O-])c1cccnc1	0
ZINC91453707	C[C@@H]1CN(CCO1)C1CCN(CC1)c1cc[nH+]cc1Cl	0
ZINC91468467	c1ccc(cc1)c1ncc(c(n1)[O-])C(=O)NCCCC[NH+]1CCCC1	0
ZINC91483169	c1ccc(cc1)n1c(nnn1)NCC1(CCOCC1)C(=O)N	0
ZINC91487169	C[C@@H]1C[N@@H+](CC[C@]1(C)O)Cc1cccc(c1)N1CCOCC1	0
ZINC91519327	Cc1c[nH+]c(nc1NC1CCN(CC1)S(=O)(=O)c1ccccc1)N	1
ZINC91548359	CO[C@@]1(CCN(CC1)C(=O)[C@H]1CCCN(C1)C(=O)N)c1ccccc1	0
ZINC91574345	c1ccc(cc1)CC[C@@H]1CCCCN1C(=O)CC[NH+]1CCOCC1	0
ZINC91586355	COc1ccc2c(c1)OC[C@@H](C2)CNS(=O)(=O)Cc1ccccc1	0
ZINC91587255	c1ccc(cc1)n1c(nnn1)CNC(=O)[C@H]1CCCN(C1)C(=O)N	1
ZINC91592965	Cc1nc(cs1)CCCn1c(=O)c2ccccc2c(n1)C(=O)NC	1
ZINC91625553	CCc1c(nn(c1C)CCNC(=O)c1ccc(s1)[C@H]1CCCO1)C	0
ZINC91626112	Cc1cc(ccc1F)CC(=O)N1C[C@H]([C@H](C1)CO)C[NH+]1CCOCC1	0
ZINC91626365	c1ccc(cc1)C1(CCC(=O)N(C1)[C@H]1CCCOC1)c1ccccc1	0
ZINC91643991	CCn1c(nnc1C1CCN(CC1)C(=O)C1CC1)Cn1ccnc1C	1
ZINC91649835	c1c(nc(s1)N)CCC(=O)N1CC[C@@]2(C1)CCCNC2=O	1
ZINC91650672	c1ccc(cc1)n1c(nnn1)N1C[C@H]([C@H](C1)CO)CN1CCOCC1	0
ZINC91663510	COCC[C@]1(CCCN(C1)C(=O)c1ccc(cc1)S(=O)(=O)N)CO	0
ZINC91664973	c1cn(cn1)CC1(CC1)C(=O)N1CCC2(CC1)[C@@H](C[C@@H]2[O-])O	1
ZINC91665393	c1cc(cc(c1)C(=O)N)C[C@@H]1CCN(C1)C(=O)C1CCOCC1	0
ZINC91675813	c1ccc(cc1)COC(=O)N1CC(C1)NN	0
ZINC91679933	c1ccc(c(c1)CO[C@@H]1CN(C1)C(=O)[C@H]1CCCN(C1)CC(=O)N)F	0
ZINC91681228	COC(=O)c1ccccc1CN1CCC(CC1)Oc1ccccc1	0
ZINC91691225	CC1(CCCC1)[NH2+][C@H]1CCOC[C@H]1N	0
ZINC91692226	c1cc(c2cc(c(=O)[nH]c2c1)[O-])N	1
ZINC91705475	c1cc2c(cc1F)CCN(C2)C(=O)NC[C@H]1CC[C@@H](O1)C(=O)N	0
ZINC91706673	C[C@@H](CCNC(=O)N1CC[C@H](CC1)OCc1ccc(cc1)F)[S@@](=O)C	0
ZINC91712735	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)NNC(=O)CCc1ccc(cc1)OC	1
ZINC91713227	CC[N@@H+]1C[C@@H](CC2(C1)CCN(CC2)c1nccs1)c1ccccc1	0
ZINC91725277	c1ccc(cc1)COCCNC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC91725473	CCc1ncc(cn1)C(=O)N1CC[N@@H+](C[C@@H]1c1ccccc1)C	0
ZINC91736978	c1ccc(cc1)CC(=O)N1C[C@H](C[C@H](C1)CO)CN1CCOCC1	0
ZINC91757188	Cc1nccn1[C@H](C)c1nc(no1)c1cccnn1	1
ZINC91757334	Cc1c([nH]cn1)CSCCNC(=O)COc1ccc(cc1Cl)Cl	1
ZINC91770079	COc1ccc(cc1CCOc1ccccc1)C(=O)N	1
ZINC91770486	CCCc1nc(cs1)C(=O)N1CC(C1)c1ccccn1	1
ZINC91771828	CN1[C@@H]([C@@H](CC1=O)NC(=O)N(C)C[C@@H]1CCOC1)c1ccc(cc1)Cl	0
ZINC91772390	CCCOc1c(cc(cc1Cl)C[N@@H+]1CCC[C@@H](C1)OC)OC	0
ZINC91773619	CC[C@@H](CS(=O)(=O)c1ccccc1)NC(=O)NCc1ncn(n1)C	0
ZINC91773756	CN(C)C(=O)CN(CCOC)Cc1[nH]cc([nH+]1)c1cccc(c1)Br	0
ZINC91780471	Cc1nc2ccsc2c(n1)N1CCCO[C@@H](C1)Cn1cccn1	0
ZINC91793623	Cc1c(sc(n1)C(C)C)C(=O)N[C@@H](Cn1ccnc1)c1ccccc1	0
ZINC91794385	Cc1cc2cccnc2c(c1)NC(=O)[C@H]1CCC=CC1	1
ZINC91797695	C[C@H](C(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F)S(=O)(=O)C	1
ZINC91812071	CCOC(=O)c1cnn(c1)[C@@H]1CCCN(C1)CC(=O)NCC1CC1	0
ZINC91812998	CCOC(=O)c1cnn(c1)[C@H]1CCCN(C1)Cc1cc(cc[nH+]1)OC	0
ZINC91813158	COCCN1CCN(CC1=O)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC91818626	CCCc1cc([nH]n1)C(=O)N[C@H](CC)c1nc(no1)C	1
ZINC91828967	COCCN1CC[N@H+](CC1=O)C[C@@H](COc1ccc(cc1)F)O	0
ZINC91829933	c1ccc(cc1)CC(=O)N1C[C@H]2CC[C@@H]1C[N@@H+](C2)Cc1ccncc1	0
ZINC91832192	CC(C)(COC(=O)c1ccc(cc1)CCNC(=O)N)c1ccccc1	0
ZINC91834629	Cc1nc(on1)[C@H]1CC[N@@H+](CC1)Cc1c[nH]nc1c1ccccc1	0
ZINC91841280	CC(C)Cn1c(c(cn1)C(=O)O[C@@H]1CCOC1)C1CC1	0
ZINC91845425	c1cc(c(cc1N1CCN(CC1)C(=O)C[C@H]1C[NH2+]CCO1)Cl)Cl	0
ZINC91846672	CCC[C@H]1C[N@@H+](C[C@@H]1NC(=O)C1CCC1)Cc1ccccc1C(=O)[O-]	1
ZINC91847710	C1C[N@@H+](CC[C@@]21[C@@H](C[C@@H]2[O-])O)CC(=O)[O-]	1
ZINC91848178	C[C@@H]1C[N@@H+](CC[C@]1(C1CCOCC1)O)Cc1ccccc1C(=O)[O-]	0
ZINC91861824	c1ccc(cc1)C#CCCOC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91865020	C[C@@H](c1nccs1)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91867963	CC(C)(C(=O)OCCNc1ccc(nn1)c1ccccc1)F	0
ZINC91886409	Cc1c(c(n(n1)C)C)CCOC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91888055	C#C[C@H](C1CC1)OC(=O)c1ncn(n1)c1ccccc1	0
ZINC91888717	Cc1ccc(c(c1)[C@@H](C)OC(=O)c1ccc(cc1)CCNC(=O)N)F	0
ZINC91893712	COCc1ccccc1CNC(=O)C[N@@H+]1CCc2cc(ccc2C1)F	0
ZINC91898350	CC[C@@H]1c2ccsc2CC[N@H+]1Cc1ccc(cc1)OCC(=O)NCC	1
ZINC91950590	C[C@@H]1CN(CC[C@]1(C1CCC1)O)c1cc(nc(n1)N)NCCO	1
ZINC91966235	Cc1c[nH+]c(nc1NCCSCc1c([nH]cn1)C)N	1
ZINC91988690	COCCN1CCN(CC1=O)C(=O)[C@H]1Cc2cc(ccc2O1)F	0
ZINC92004309	c1cc(cnc1)Cn1ccnc1[C@H]1CCCN(C1)c1nc(cs1)CO	1
ZINC92006362	c1ccc(cc1)n1cc(nn1)C(=O)N1CCc2cc(ccc2C1)F	0
ZINC92011124	CCOc1c(cc(cc1Cl)C[N@@H+](CC(C)C)CC(=O)N)OC	1
ZINC92015689	COC(=O)[C@H]([C@@H]1CC[N@H+](CC1)Cc1cc([nH]n1)c1ccccc1)O	0
ZINC92032409	CC(C)Cc1ccc(cc1)C(=O)[C@@H]1CC[N@H+](CC1)Cc1cnnn1C	1
ZINC92047211	CCc1c(c(n(n1)C)OC)CN1CCC[C@H](C1)[NH+]1CCCC1	1
ZINC92052058	CCN(C)[C@@H](c1ccccc1)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92055306	c1ccc(c(c1)COC1CCN(CC1)C(=O)c1ccn[nH]1)F	0
ZINC92062304	c1ccc(cc1)CO[C@@H]1CN(C1)C(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC92075965	CC(C)(C)c1c(cn[nH]1)C[N@@H+]1CCNC(=O)C[C@H]1c1ccccc1	0
ZINC92076172	CCOC(=O)c1ccc(o1)CN1CCNC(=O)C[C@H]1c1ccccc1	0
ZINC92078453	Cc1nc(n(n1)c1ccccc1NC(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C)C	1
ZINC92094513	c1cc2c(cc1F)CCN(C2)C(=O)CC[C@H]1CCCO1	0
ZINC92101037	C[N@H+](CCCc1cc(n[nH]1)c1ccccc1)Cc1ccco1	0
ZINC92129121	CCc1ncc([nH]1)C(=O)NCc1cc(c(nc1)OCC(C)C)Cl	1
ZINC92167096	C[C@@H](c1ccc(cc1)OC)N(C)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92168414	Cc1ccc2c(c1)CCCN2C(=O)c1ncn(n1)c1ccccc1	0
ZINC92185755	c1ccc(cc1)n1cc(nn1)CNC(=O)Nc1ccc2c(c1)COC2	0
ZINC92186733	c1c(csc1CN(CCN1CCOCC1)CCO)C(=O)N	0
ZINC92191823	Cc1cn(nc1NC(=O)NCCCCC#C)c1ccccc1Cl	1
ZINC92218160	c1cscc1c1ncc(s1)CN1CCC[C@H]1CN1CCOCC1	0
ZINC92222432	c1cc2c(cc1NC(=O)C(=O)N1CCCCCC1)COC2	0
ZINC92223178	CC(C)CO[C@@H]1CC[N@H+](CC1)Cc1cc(c(cc1[N+](=O)[O-])OC)OC	0
ZINC92228890	CCc1c(c([nH]c1C(=O)CN1CCOC[C@@H]1C(=O)N)C)C(=O)C	0
ZINC92245482	CCC(CC)c1cc(on1)CNC(=O)c1cn(nc1C(C)(C)C)C	1
ZINC92245744	CC[C@]1(CCCN(C1)C(=O)c1cn(nc1C(C)(C)C)C)C	1
ZINC92254328	Cc1cc(no1)C[N@H+](C)Cc1cc(c(cc1[N+](=O)[O-])OC)OC	1
ZINC92266026	c1ccc(cc1)C[N@H+](Cc1cnc2n1cccn2)C1CCCCC1	0
ZINC92268377	CC1(Cc2ccccc2C1)NS(=O)(=O)c1cnn(c1)[C@@H]1CCOC1	0
ZINC92289795	COc1ccc(cc1)[C@@H](C1CCOCC1)NC(=O)NCCCCC#C	0
ZINC92289826	Cc1ccc(cc1)[C@H](C)CNC(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92318618	CC[C@H](Cc1ccccc1)NC(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92330138	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)NNC(=O)CSc1ccc(cc1)Cl	1
ZINC92360960	CCOc1cc(cc(c1OC)Cl)C[N@H+](CC=C)[C@H]1CCS(=O)(=O)C1	1
ZINC92363609	c1ccc(cc1)n1cnc(n1)C(=O)N[C@@H](CC(=O)N)C1CCOCC1	0
ZINC92375838	CC(C)(CNC(=O)N(CC=C)Cc1ccccc1)c1ccncc1	0
ZINC92397824	C[C@H]1CO[C@@H](CN1C(=O)C1(CC1)Cc1ccccc1)CO	0
ZINC92405261	C[N@H+](Cc1ccc(c(c1)O)OC)Cc1cnc(s1)C1CCC1	1
ZINC92430194	CCC[C@@](C)(CO)NC(=O)NCc1ccnc(c1)OC(C)(C)C	1
ZINC92435600	COc1ccc(cc1O)CN(Cc1ccccc1)C[C@H]1CCCO1	0
ZINC92435971	c1ccc(cc1)C[N@@H+](Cc1cc(cs1)C(=O)N)C[C@H]1CCCO1	0
ZINC92436944	Cc1cccn2c1ncc2CN(Cc1ccco1)C[C@H]1CCCO1	0
ZINC92438418	CCOc1c(c(nn1CC(C)C)C)C[N@@H+](C)Cc1ccoc1C	1
ZINC92456381	CCOC(=O)[C@@H]1CCCN(C1)Cc1cc(c(cc1Br)O)OC	0
ZINC92472479	C[N@H+](Cc1cc(ccc1F)Cl)C[C@@H](COCc1ccccc1)O	0
ZINC92486094	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)Cc1cc2c(c(c1)OC)OCO2	0
ZINC92505679	CC(C)(CN(CCc1ccccc1)CC=C)S(=O)(=O)C	0
ZINC92511519	COc1cccc(c1)CN(Cc1cc(cs1)C(=O)N)C[C@H]1CCCO1	0
ZINC92532438	CCOC(=O)CC[N@@H+](Cc1cccnc1C)C1CC1	0
ZINC92537485	Cc1cc(cc(c1OCC(=O)OC)C)C[N@H+](C)CCCOC	0
ZINC92541834	COCCN(CCCc1ccccc1)Cc1cc(cs1)C(=O)N	0
ZINC92561609	COCCN(Cc1ccco1)Cc1c(nc2n1ccs2)Cl	0
ZINC92585516	C[C@H](c1cccc(c1)S(=O)(=O)N)N(C)Cc1ccc(cc1)COC	0
ZINC92587049	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H]1CC[N@H+](CC1)Cc1cnnn1C	0
ZINC92587339	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@H]1CC[N@@H+](CC1)Cc1ccc(o1)CO	0
ZINC92589268	c1c(c(cc(c1F)F)F)CN1CCCC[C@H]1CC(=O)N	1
ZINC92645353	CN(Cc1cc(cs1)C(=O)N)[C@H]1CC[N@@H+](CC1)CCc1ccccn1	1
ZINC92648347	c1ccc(cc1)Sc1nc(c(s1)CN1CCC(CC1)n1ccnc1)Cl	0
ZINC92660286	Cc1c(c(n(n1)CCC(=O)OC)C)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92660318	Cc1ncc(n1c1ccccc1)CN1CCC[C@@H](C1)CCC(=O)N	1
ZINC92709046	c1cc(cc(c1)F)NC(=O)NC[C@@H]1CCC[N@@H+](C1)Cc1ccsc1	1
ZINC92729706	COc1cc(cc(c1OC)OC)C[N@H+]1CCCC[C@@H]1c1[nH+]cc[nH]1	1
ZINC92734630	Cc1c(nco1)CNC(=O)Nc1cccc(c1)COCCOC(C)C	0
ZINC92734792	c1cc(ccc1c1ccc(s1)CN1CCO[C@H](C1)C(=O)N)F	0
ZINC92734818	CC(C)c1c(c(n(n1)c1ccccc1)Cl)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92734892	Cc1cc(cc(c1CN1CCO[C@@H](C1)C(=O)N)C)Cl	0
ZINC92734916	COc1ccc2ccccc2c1CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735015	Cc1ccc(c(n1)CN1CCO[C@H](C1)C(=O)N)O	0
ZINC92735068	c1ccc(cc1)c1c(c[nH]n1)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735312	c1ccc(cc1)Sc1ccc(cc1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735324	c1ccc2c(c1)C=C(CO2)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735488	c1cc(c(cc1F)OC(F)(F)F)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735709	c1ccc(cc1)c1cc(sc1)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735746	CC(C)(C)c1ccc(cc1)c1ccc(o1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735920	COc1cc(c(cc1Cl)CN1CCO[C@H](C1)C(=O)N)Cl	0
ZINC92755462	CC(C)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)N1CCOCC1	0
ZINC92759025	c1c(csc1CN1CCC(CC1)OC1CCCC1)C(=O)N	0
ZINC92761472	Cc1ccc(nc1)NC(=O)C[N@@H+](C)Cc1cc(cs1)C(=O)N	1
ZINC92764660	c1ccc(cc1)Cn1cc(c(n1)c1cccs1)C[N@@H+]1CC[C@@H](C1)CO	0
ZINC92786496	CN(Cc1cc(cc(c1)Cl)Cl)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC92786522	Cc1cc(c(cc1C)O)CN(C)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC92809340	CCn1cc(cn1)[C@@H]1CC[N@H+](CC1)Cc1ccc(o1)CSC(F)F	1
ZINC92812961	COc1cc(c(cc1O)Br)C[N@@H+]1CC[C@@H](C1)CNc1cccc[nH+]1	1
ZINC92814675	C[C@H](CC#C)OC(=O)c1ccc(nc1)n1cnc2c1cccc2	0
ZINC92845333	CC(C)(C(=O)OCc1coc(n1)c1ccccc1)F	0
ZINC92845903	CN(CCOC(=O)c1ccc(cc1)CCNC(=O)N)c1ccccc1	0
ZINC92846019	c1ccc(cc1)COC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC92846254	C[C@@H](c1ccccc1)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC92847510	CN(C)[C@H]1CC[C@H](C1)[NH2+]Cc1ccc(o1)c1ccccc1	0
ZINC92847740	CN(C)[C@H]1CC[C@@H](C1)[NH2+]Cc1ccc(cc1)OCC(F)(F)F	1
ZINC92850336	c1cc(ccc1[C@@H](CC(F)(F)F)[NH2+]CC1CCOCC1)F	0
ZINC92853803	C[C@H](CC(=O)Nc1ccccc1)[NH2+]C1(Cc2ccccc2C1)C	0
ZINC92855081	Cn1cc(c(n1)c1cccnc1)CNc1ccc2c(c1)COC2	0
ZINC92976038	CCc1nc(on1)CN(C)Cc1cccn1Cc1cccs1	1
ZINC93004015	CC[N@H+](Cc1cc(c(c(c1)Cl)OCC)OC)C[C@@H](C)C(=O)OC	0
ZINC93004386	CC[N@H+](Cc1cn[nH]c1c1ccc(cc1)F)C[C@@H](C)C(=O)OC	0
ZINC93012976	c1cc2c(cc1Cl)C=C(CO2)CN1CCC2(C1)OCCO2	0
ZINC93017089	c1cc(c(cc1CN1CCC[C@@H](C1)C[NH+]1CCOCC1)F)OC(F)F	0
ZINC93051177	C[C@@H]1CN(C[C@H](O1)C)c1ccccc1C[N@H+]1CC[C@@H](CC1)NC(=O)N	0
ZINC93051319	Cc1cc(c(cc1C)O)C[N@H+]1CC[C@@H](CC1)NC(=O)N	1
ZINC93051400	c1cc(c(cc1C[N@@H+]1CC[C@H](CC1)NC(=O)N)F)N1CCOCC1	0
ZINC93055600	CC(C)[C@@H]1C(=O)NCC[N@H+]1Cc1cc[nH]n1	1
ZINC93090342	C[C@H](COC)N1CCN(CC1)Cc1cc(n[nH]1)c1ccccc1	0
ZINC93091280	c1ccc(cc1)c1c(cn(n1)CCC#N)CN(CCC#N)CC1CC1	0
ZINC93104720	C[N@H+](Cc1cc2c(cc1O)OCO2)[C@@H]1CCN(C1=O)c1ccccc1	0
ZINC93134669	c1ccc(cc1)Sc1nc(c(s1)CN1CCO[C@H](C1)C#N)Cl	0
ZINC93135718	c1cc(ccc1c1cnc([nH]1)CN1CCO[C@@H](C1)C#N)Br	0
ZINC93137002	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1cn(nc1C(C)C)c1ccccc1	0
ZINC93137032	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1ccc(o1)c1ccccc1	0
ZINC93137182	Cc1c(cn(n1)C)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93137419	Cc1c(c(n(n1)c1ccccc1Cl)Cl)C[N@H+](CCOC)[C@H](C)C(=O)N	0
ZINC93137446	Cc1c(cn(n1)c1ccccc1)C[N@H+](CCOC)[C@@H](C)C(=O)N	0
ZINC93137449	Cc1c(cn(n1)c1ccccc1)C[N@@H+](CCOC)[C@H](C)C(=O)N	0
ZINC93137584	CCn1cc(cn1)CN(CCOC)[C@H](C)C(=O)N	0
ZINC93137599	Cc1c(cccc1F)c1ccc(o1)CN(CCOC)[C@H](C)C(=O)N	0
ZINC93137725	C[C@H](C(=O)N)N(CCOC)Cc1c[nH]nc1c1ccccc1	0
ZINC93137770	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1c(nc2n1ccs2)Cl	0
ZINC93138291	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1nc(cs1)c1ccccc1	0
ZINC93138435	Cc1ccc(c(c1)C)C[N@@H+](CCOC)[C@H](C)C(=O)N	0
ZINC93138647	Cc1c(c(n(n1)C)OC)C[N@H+](CCOC)[C@H](C)C(=O)N	0
ZINC93138710	C[C@@H](C(=O)N)[N@H+](CCOC)Cc1ccc(s1)C(C)(C)C	0
ZINC93138821	C[C@H](C(=O)N)N(CCOC)Cc1cc(ccc1F)C(F)(F)F	0
ZINC93138908	C[C@@H](C(=O)N)[N@H+](CCOC)Cc1cn[nH]c1C(C)(C)C	0
ZINC93139377	C[C@H](C(=O)N)N(CCOC)Cc1c(nn(c1Cl)C)c1ccccc1	0
ZINC93139426	CCOC(=O)c1ccc(o1)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93139533	C[C@@H](C(=O)N)[N@H+](CCOC)Cc1ccsc1	0
ZINC93139690	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1cnn(c1)c1ccc(cc1)F	0
ZINC93285816	C[C@H](C1CC1)NC(=O)N1CCN(C(=O)C1)CCOC	0
ZINC93291871	CN([C@@H]1CC[S@@](=O)CC1)C(=O)NCCCc1ccc(cc1)OC	1
ZINC93319015	C[C@@H]1C[N@H+](CC[C@@H]1N(C)Cc1cnc(s1)C1CC1)Cc1ccccc1	0
ZINC93322725	C[C@@H]1CO[C@@H]([C@@H]([N@@H+]1Cc1ccco1)C)c1ccccc1	0
ZINC93322748	C[C@H]1CO[C@H]([C@@H](N1Cc1ccc(o1)C#N)C)c1ccccc1	0
ZINC93322795	C[C@@H]1CO[C@H]([C@@H](N1Cc1ccc(o1)CO)C)c1ccccc1	0
ZINC93322909	C[C@@H]1CO[C@@H]([C@@H](N1Cc1cc(cs1)C(=O)N)C)c1ccccc1	0
ZINC93325050	C[C@@H]1CN(CCN1Cc1cc([nH]c1)C(=O)OC)Cc1ccccc1	0
ZINC93336489	Cc1csc(n1)C[N@H+](C)Cc1ccc(cc1)O[C@@H](C)C(=O)OC	0
ZINC93337411	COC[C@@H]1CCC[N@@H+](C1)Cc1cnc2n1cc(cc2)Br	0
ZINC93337468	CC(C)n1c2c(cc(c(n2)Cl)C[N@@H+]2CCC[C@@H](C2)COC)cn1	0
ZINC93339312	COCCOC1CCN(CC1)Cc1c(nc(s1)Sc1ccccc1)Cl	0
ZINC93341936	C[C@]1(CN(CCO1)Cc1cccc(c1)O)c1ccccc1	0
ZINC93342015	C[C@]1(CN(CCO1)Cc1ccc(cc1O)OC)c1ccccc1	0
ZINC93387260	Cn1c(ccn1)CN1CCC[C@H](C1)c1[nH]cc([nH+]1)c1ccccc1	0
ZINC93387321	c1ccc(cc1)c1c[nH]c([nH+]1)[C@@H]1CCCN(C1)Cc1cc[nH]n1	0
ZINC93419007	CCOC[C@@H]1CCC[N@@H+](C1)Cc1ccc([nH]1)C(=O)N(C)C	0
ZINC93419840	C[C@H]([C@H]1CCC[N@H+](C1)Cc1ccnn1C)NC(=O)OC(C)(C)C	0
ZINC93419975	C[C@H]1CCC[N@H+]([C@@H]1CNC(=O)OC(C)(C)C)Cc1cnnn1C	0
ZINC93439478	Cc1c(c(n(n1)CCC(=O)OC)C)C[N@H+]1CCC[C@@]2(C1)CCC=CC2	0
ZINC93439642	C[C@H](C(=O)N)N1CCN(CC1)Cc1ccccc1n1cccn1	1
ZINC93439657	C[C@@H]1Cc2cc(cc(c2O1)CN1CCN(CC1)[C@@H](C)C(=O)N)OC	1
ZINC93440166	C[C@@H](C(=O)N)N1CC[N@H+](CC1)Cc1cc2c(ccs2)nc1	1
ZINC93441452	Cc1ccc(cc1)c1cccc(c1)C[N@H+]1C[C@H](C[C@H]1C(=O)OC)O	0
ZINC93443102	COc1cc(cc2c1OCCO2)C[N@@H+]1C[C@H]2CCC[C@@H]2C1	1
ZINC93453963	CC(=O)O[C@@H]1CC[N@H+](CC1)C/C=C/c1ccccc1OC	0
ZINC93458166	CN(C)c1ccc(cc1)CN1CCO[C@H](C1)CC(=O)OC	0
ZINC93478844	C[C@@H]1CN(C[C@@H](N1CCOC)C)Cc1c[nH]nc1c1ccccc1	0
ZINC93480573	Cc1ccc(c(c1)NC(=O)[C@H]1CCC[N@H+]1CC1=CCCOC1)OC	0
ZINC93533843	c1cc(sc1)C1=CCN(CC1)Cc1ccn[nH]1	1
ZINC93544805	c1c(cc(nc1NNC(=O)CCCC[C@H]1CCSS1)Cl)C#N	1
ZINC93545382	Cn1cnc(n1)CNC(=O)NC[C@@H]1CCCO[C@H]1c1ccccc1	0
ZINC93557982	Cc1c(cn(n1)c1ccccc1)CN(C)[C@H](C)CSC	0
ZINC93563567	CN(CCN1CCN(CC1)c1ccccc1)CC1=CCCOC1	0
ZINC93563686	C1CC[NH+](C1)[C@@H]1CCC[N@@H+](CC1)C[C@@H]1CCC=CC1	1
ZINC93564383	CCc1c(c(n(n1)C)OC)C[N@H+]1C[C@@H](C[C@@H]1C)c1ccc(cc1)OC	1
ZINC93564399	C[C@@H]1C[C@@H](C[N@H+]1Cc1cccc(c1)O)c1ccc(cc1)OC	1
ZINC93589236	c1cc(oc1CN1CCOC2(C1)CCCC2)CSC(F)F	0
ZINC93604750	CC(C)[N@@H+](Cc1cccc(c1)OC1CCCC1)C1CCOCC1	0
ZINC93605459	CCO[C@@H]1C[C@@H](C1(C)C)[N@@H+](C)Cc1cnc(s1)c1ccccn1	0
ZINC93607630	C[C@@H]1COC[C@H](N1Cc1ccn(c1)Cc1ccccc1)C	0
ZINC93608453	COC(=O)CC[N@@H+](Cc1cccc(c1F)F)Cc1ccco1	0
ZINC93645928	c1ccc(cc1)c1cc([nH]n1)CN1CCOC[C@@H]1C1CC1	0
ZINC93646207	CC(C)Oc1cc(ccc1C[N@@H+]1CC[C@H](CC1)c1ncn[nH]1)OC	1
ZINC93660792	Cc1c(scn1)CN1C[C@@H](OC[C@@H]1c1ccccc1)C	0
ZINC93665300	c1cc(c(c(c1)Cl)F)C[N@@H+]1CC[C@@H](C1)CN1CCOCC1	0
ZINC93683975	CC(C)c1ncc(s1)CN1CC[C@H](C1)COCc1ccccc1	0
ZINC93684250	c1ccc(cc1)COC[C@H]1CC[N@@H+](C1)Cc1cnc(s1)C1CCC1	0
ZINC93689786	C[C@@H]1[C@@H](CCN1Cc1cnc(s1)C1CC1)c1ccccc1	0
ZINC93694529	Cc1ncc(n1c1ccccc1)C[N@@H+]1CC[C@H](CC1)OCCCO	0
ZINC93695239	Cn1c(cnn1)C[N@@H+]1CC/C(=C/c2ccccc2)/CC1	0
ZINC93705569	C[C@H](c1ccc(cc1)Cl)[C@@H](C)N(C)Cc1cc[nH]n1	1
ZINC93715795	C[C@H]1CCCN1[C@@H]1CC[N@H+](CC1)C/C(=C/c1ccccc1)/C	0
ZINC93795900	C[C@H](CNC(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C)N(C)c1ccccc1	0
ZINC93990107	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)CCOCc1ccccc1	0
ZINC93990461	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)c1cccc(c1)NC(=O)[C@@H]1CCCO1	0
ZINC93995399	CC[C@@H](c1c(nn(c1C)C)C)NC(=O)N1CCc2cc(ccc2C1)F	1
ZINC93997024	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)c1cc(c(c(c1)OC)OC)CC=C	1
ZINC94000615	CC(C)(C1CCCC1)C(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC94968074	Cc1c(nc(s1)N)c1ccc(cc1)COc1ccc(cc1)C(=O)OC	0
ZINC94968080	COC(=O)C[C@@H](C[NH3+])N	0
ZINC94986251	C1[C@H]([C@H](O1)OC(=O)C(=O)O[C@H]1[C@H](CO1)[NH3+])N	0
ZINC95068491	C[C@H](c1cccs1)OC[C@H]1CCC[NH2+]1	0
ZINC95072279	c1cc(cnc1)CN[C@@H]1CCCC[C@@H]1[NH3+]	1
ZINC95074962	CC(C)(C)OC(=O)N1CCCC[C@H]1CN(C)c1ccc(nn1)Cl	0
ZINC95076942	c1ccc(cc1)COC(=O)N(C[C@@H]1CCC[NH2+]C1)C(F)(F)F	0
ZINC95077897	c1ccc(cc1)COC(=O)N1CC[C@]2(C1)CC[C@H](CC2)C(=O)[O-]	0
ZINC95079051	c1ccc(cc1)COC(=O)[C@H]([C@@H]1CCC[NH2+]1)N	0
ZINC95081159	c1ccc(cc1)C[NH+]1CCN(CC1)c1cccnc1C=O	0
ZINC95082267	COCC[NH2+]CC(=O)N1CCC(CC1)C(=O)N	0
ZINC95085675	CC(C)(C)OC(=O)N1CCC[C@H]1Cn1c2ccccc2nc1CO	0
ZINC95089990	Cc1ccc(cc1)C[C@@H]1COCC[C@@H]1S(=O)(=O)N	0
ZINC95092899	CC(C)(C)OC(=O)Nc1cccc(c1)NC(=O)CCN1CCOCC1	0
ZINC95093000	COC(c1ccccc1[C@H](Cc1ccccc1)CC(=O)N)OC	0
ZINC95093081	CCOC(=O)Cc1cnc(s1)Br	0
ZINC95347348	c1ccc(cc1)C[C@H]([C@@H](C(F)F)O)N	1
ZINC95347560	c1c2c(cc(c1Cl)N)C(=O)CC2	1
ZINC95349696	C[C@@H](COC)NC(=O)NCc1ccc[nH+]c1N1CCC[C@@H](C1)C(=O)N	0
ZINC95353505	CC1(Cc2c([nH+]c([nH]2)[C@H](c2ccccc2)O)C(=O)NC1)C	0
ZINC95354002	Cc1c2c(nc(nc2on1)C)NCc1csc(n1)Cc1ccccc1	0
ZINC95355493	c1ccc(cc1)COC1CCN(CC1)c1cc(ncn1)N	0
ZINC95359732	c1ccc(cc1)C(=O)N1C[C@@H]2CC[C@H](C1)N(C2)C(=O)C1(CC1)C(=O)N	1
ZINC95360027	CCc1c([nH+]c(nc1NCCOCc1ccccc1)N)C	0
ZINC95360883	COc1ccccc1[C@@H]1Cc2c(nc([nH]2)c2cccnc2)C(=O)NC1	1
ZINC95361520	CCc1cnc([nH+]c1N1CC[NH2+][C@H](C1)c1ccccc1)N	1
ZINC95362328	CCc1c(c(nc(n1)N)N1CC[NH+](CC1)C1CCSCC1)C	1
ZINC95368895	Cc1c(c(nc(n1)N)N1CCO[C@@H](C1)c1ccccc1)CCC(=O)[O-]	0
ZINC95369742	CCN([C@H]1CCS(=O)(=O)C1)C(=O)c1c(nccc1c1ccccc1)C	0
ZINC95370128	Cc1c2c(nc(nc2on1)C)N[C@@H](Cc1ccc(cc1)O)C(=O)N	1
ZINC95370140	c1ccc(cc1)[C@H]1CC[N@@H+](CC1)CC(=O)NCCc1nnc(s1)N	1
ZINC95374037	Cc1cc(nc2c1c(ncn2)NCC[NH+]1CCCC1)C	1
ZINC95377985	CCc1nc(c(s1)CNC(=O)[C@@H]1CCC[N@@H+](C1)C1CCCC1)C	1
ZINC95378201	CCc1c[nH+]c(nc1NC[C@@H]1CCN(C1)c1ccccc1C)N	1
ZINC95379153	C[C@H](C1CCN(CC1)c1cc(ncn1)N)[NH+]1CCOCC1	0
ZINC95381436	CCc1c(nc(nc1N1CC[NH+](CC1)Cc1ccc(cc1)Cl)N)C	1
ZINC95382365	Cc1cc(nc2c1c(ncn2)N1CC[NH+](CC1)CCOC)C	0
ZINC95384773	CCc1nnc(o1)N1CCC(CC1)c1cccc(c1)O	1
ZINC95387754	CCCOC[C@@H]1CCN(C1)c1c(cnc([nH+]1)N)CC	0
ZINC95391148	Cc1c(snn1)C(=O)N1C[C@H]([C@@H]2[C@H]1[C@@H]1CC[N@H+]2CC1)c1ccccc1	0
ZINC95392423	CCN1C[C@]2(CC[N@@H+](CC2)CCCO)C[C@@H](C1=O)c1ccccc1	0
ZINC95393000	COc1ccc(c(c1)F)c1cc(no1)C(=O)N1C[C@H]2CC[C@@H]1C2	1
ZINC95393270	c1ccc(cc1)[C@@H](CC(=O)N1CCC[C@@H](C1)[NH+]1CCCC1)NC(=O)N	1
ZINC95393389	c1ccc(cc1)[C@@H]1CN(CCO1)c1ccc2c(n1)nccn2	0
ZINC95395144	c1ccc(cc1)[C@@H]1C[C@H]1CNC(=O)NCCc1cn2c([nH+]1)CCCC2	0
ZINC95396215	COCCCSc1ccc(cc1)N[C@H](c1ccccc1)C(=O)N	0
ZINC95398516	C[C@H]1[C@H](SCCN1C(=O)c1ccc2c(c1)nccn2)C	1
ZINC95399407	CN(CC[NH+]1CCN(CC1)c1ccccc1)C(=O)C1=COCCC1	0
ZINC95399441	CC[C@H](c1ccc(cc1)F)[N@H+]1CCCN(CC1)S(=O)(=O)N	1
ZINC95400045	C[C@@H]1C[N@@H+](CC[C@@H]1NC(=O)c1cc2ccccn2c1)C[C@@H]1CCCO1	0
ZINC95401791	CCC(CC)[C@@H](C(=O)NCc1ccc(c(c1)C)F)N1CCOCC1	0
ZINC95402885	c1ccc(cc1)CCS(=O)(=O)N1CCN(CC1)C[C@H](C1CC1)O	0
ZINC95404319	COCCS[C@H](c1ccccc1)C(=O)N	0
ZINC95404688	Cc1ccc(o1)[C@](C)(CNC(=O)N[C@H]1CCCC[C@@H]1SC)O	1
ZINC95408000	CCO[C@@H]1C[C@H](C21CCN(CC2)C(=O)c1c(cc(o1)C)C)[O-]	0
ZINC95408100	C[C@](c1cccc(c1)Cl)(C(=O)N)NC(=O)c1ccn(c(=O)c1)C	1
ZINC95411263	Cc1nccn1c1ccc(cc1CNC(=O)N(C)CC(C)(C)O)F	1
ZINC95411884	CCC(C)(C)OC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC95412031	CC(C)(C)OC(=O)NCc1nnnn1C/C=C/c1ccccc1	0
ZINC95413152	Cc1nc(c2n1cccc2)C(=O)NC[C@H](C[C@@H](C)O)c1ccccc1	0
ZINC95413848	Cc1csc(n1)NC(=O)NC[C@@H]1CC[C@H](O1)C(=O)N	0
ZINC95414101	C=CCNC(=O)C[N@@H+]1C[C@H]2[C@@H](C1)OCCN2Cc1ccccc1	0
ZINC95414160	Cc1cc(c(c(c1)C)C[NH2+]C[C@H]1CC[C@H](O1)C(=O)N)C	0
ZINC95414509	CC(C)c1cnc(o1)CS(=O)(=O)c1nnc(n1C(C)C)N(C)C	1
ZINC95414819	CCc1cnc(o1)CNc1ccc(c(c1)C(=O)N)Cl	1
ZINC95416924	CCCc1ccccc1NC(=O)N(C1CC1)[C@H](C)CS(=O)(=O)C	1
ZINC95418675	CN(Cc1[nH]cc(n1)c1ccccc1)C(=O)NC[C@H]1CCCS1	0
ZINC95423543	C[C@H](CC[NH2+]C1CCN(CC1)C(=O)N)c1cccc(c1)C(F)(F)F	1
ZINC95425292	C[C@H](C(=O)NC[C@H](Cc1ccccc1)C(=O)[O-])OCC(F)(F)F	0
ZINC95425900	Cc1cc([nH]n1)C[C@H](C)NC(=O)c1c(cc(cc1Cl)Cl)O	1
ZINC95426187	C1CCC(CC1)[C@@H]1C[C@@H]1NC(=O)N[C@@H]1CCO[C@@]2(C1)CCSC2	0
ZINC95426317	c1ccc(cc1)C[C@@H](C(=O)N1CC[C@H](CC1)OCc1ccccc1)N	0
ZINC95427748	CC(=O)c1ccccc1C(=O)N1CCC[C@@H](C1)Nc1ccccc1	0
ZINC95428516	c1ccc(cc1)CN(CCC(=O)N)c1c(ccc(n1)C(F)(F)F)C#N	1
ZINC95429557	Cc1c[nH]/c(=N/C(=O)c2ccccc2Cn2cncn2)/[nH]1	1
ZINC95432035	Cc1cc(ccc1S(=O)(=O)NC[C@H](c1ccccc1)N)OC	1
ZINC95434233	c1cc(oc1)[C@@H](C[C@@H]1CCCCCN1C(=O)c1ccc(o1)Cl)O	1
ZINC95438730	c1ccc(cc1)c1cnn(c1)C[C@@H](COCc1cccs1)O	0
ZINC95441612	CCOC(=O)CN(Cc1cnc(cn1)C)[C@@H](C)c1cccc(c1)Br	0
ZINC95444157	CCOc1ccc(cc1)OCC(=O)N[C@H](COC)C(=O)N	0
ZINC95446034	Cn1cc(cn1)Nc1cccc(c1)C(=O)N1CCOCC21CCC2	0
ZINC95451155	Cc1cc(c(n1c1ccccn1)C)C(=O)N1CCOC[C@H]1CCO	0
ZINC95452263	Cc1cc(n(n1)C)NC(=O)COc1cc(n(n1)C)C	1
ZINC95452889	c1ccc(cc1)C[NH2+][C@H](CC(=O)N)C1CCOCC1	0
ZINC95453056	C[C@]1(CN(C1)C(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1)OC	0
ZINC95458574	c1ccc(cc1)COC(=O)[C@H](CNC(=O)c1ccc(cc1)Cl)O	0
ZINC95460550	c1ccc(cc1)c1csc2c1c(nc(n2)C1CC1)NCCOC(=O)N	0
ZINC95461050	CN(CCCc1c(c(n[nH]1)N)C#N)C(=O)NCCOC	0
ZINC95461529	c1ccc(cc1)C[N@H+]1CCCC[C@@H]1C(=O)OCCCC(=O)N	0
ZINC95463386	C[C@H](c1ccncc1)NC(=O)N(Cc1ccccc1)CC(C)(C)O	0
ZINC95466771	CC[C@@H](C(=O)N1CCC[N@H+](CC1)CCCc1ccccc1)N	1
ZINC95466785	c1ccc(cc1)[C@@H](C(=O)N1CC[C@H](CC1)c1nncn1C1CC1)N	1
ZINC95469718	c1nc2c(c3c(s2)CCCC3)c(=O)n1CCC(=O)OCCO	0
ZINC95477605	COCCNC(=O)[C@H]1CC(=O)N(C1)c1c2c(cccc2F)[nH]n1	0
ZINC95477669	COC(=O)CC1(CCCCC1)CNC(=O)N1CCCC1	0
ZINC95478614	Cc1c(c(n[nH]1)O)[C@@H](CC(=O)OC)c1ccc(o1)c1ccccc1	0
ZINC95481040	Cc1ccccc1NC(=O)CSc1nnc(n1N)c1cc([nH]n1)C	1
ZINC95483267	COCc1cc(=O)[nH]c(n1)/N=C(\N)/Nc1ccccc1	0
ZINC95483532	c1ccc(cc1)/N=N/c1ccc(nc1N)N	1
ZINC95496195	CC(C)(C)OC(=O)N1CC2(CC[NH2+]CC2)C[C@H]1CO	0
ZINC95496242	C[C@@H](C(=O)N)n1ccc2c(c1=O)cccc2N	1
ZINC95496680	CCSc1ncc(cn1)CN1C[C@H]([C@@H](C1)[NH+](C)C)c1ccc(cc1)C	1
ZINC95505780	Cc1cnccc1CN(C)C(=O)[C@H]1CCOc2ccccc2C1	1
ZINC95515343	CCCc1[nH+]c(cc(n1)N1CCC(CC1)[NH2+]CCc1nc([nH]n1)N)C	1
ZINC95524997	c1ccc2c(c1)C[C@H](CCO2)C[N@@H+]1CC[C@H](CC1)c1ncon1	1
ZINC95533387	COc1ccc(cc1)c1[nH]nc(n1)[C@H](c1ccccc1)N	1
ZINC95533398	c1ccc(cc1)[C@@H](c1nc([nH]n1)c1ccc(cc1)[N+](=O)[O-])N	1
ZINC95533430	c1ccc(cc1)[C@@H](c1nc(n[nH]1)CCN1CCOCC1)N	0
ZINC95533460	c1ccc(cc1)[C@@H](c1nc(n[nH]1)[C@@H]1CCCO1)N	0
ZINC95533461	c1ccc(cc1)[C@H](c1nc(n[nH]1)[C@@H]1CCCO1)N	0
ZINC95533465	CC(C)(C)c1ccc(cc1)c1[nH]nc(n1)[C@H](c1ccccc1)N	1
ZINC95533465	CC(C)(C)c1ccc(cc1)c1n[nH]c(n1)[C@H](c1ccccc1)N	1
ZINC95533495	CCOc1ccc(cc1OC)c1n[nH]c(n1)[C@H](c1ccccc1)N	1
ZINC95533693	COc1ccc(cc1)[C@H](c1nc([nH]n1)COc1ccc(cc1)F)N	1
ZINC95533714	COc1ccc(cc1)[C@@H](c1nc([nH]n1)c1ccccc1OC)N	1
ZINC95534048	c1cc(ccc1[C@@H](c1[nH]c(=O)[nH]n1)N)Cl	1
ZINC95534069	Cc1ccc(cc1)[C@H](c1nc(n[nH]1)C)N	1
ZINC95534165	Cc1ccc(cc1)[C@H](c1nc([nH]n1)[C@H]1CCCO1)N	0
ZINC95534872	c1ccc(cc1)C[C@@H](c1[nH]nc(n1)Cn1cccn1)N	1
ZINC95534890	Cc1ccccc1c1nc([nH]n1)[C@@H](Cc1ccccc1)N	1
ZINC95534906	c1ccc(cc1)C[C@@H](c1[nH]nc(n1)[C@H]1CCCO1)N	0
ZINC95535068	Cc1cc(c2cc(ccc2n1)OCc1ccccc1)SCC(=O)OC	0
ZINC95642229	c1ccc(cc1)COC(=O)N1CCC[C@H]1C(=[NH2+])N	0
ZINC95707431	CC(C)(C)OC(=O)n1cc(c2c1ncc(c2)Cl)CCl	0
ZINC95720535	CCc1cncc(c1I)OC1CC1	1
ZINC95721975	Cc1c(ccc(n1)C(C)C)OC1CC1	1
ZINC95725560	CON[C@@H](c1ccccc1)c1cc(cnc1)Br	0
ZINC95728103	CNc1cc(cc([nH+]1)C(=O)N)OC1CC1	1
ZINC95732490	CC(C)c1c(c(cc[nH+]1)OC1CC1)SC	1
ZINC95733955	C1CC1O[C@H]1[C@@H](C=CC=C1C(F)(F)F)S(=O)(=O)N	0
ZINC95734140	C1CC1O[C@H]1[C@@H](C=CN=C1C(F)(F)F)S(=O)(=O)N	0
ZINC95734338	C1CC1O[C@H]1[C@@H](C=CN=C1F)S(=O)(=O)N	0
ZINC95734723	C1CC1OC1=C[C@H]([C@@H](C=C1)I)C#N	0
ZINC95736852	c1cc(c(cc1C(=O)N)C(F)(F)F)OC1CC1	1
ZINC95736873	c1cc(nc(c1OC1CC1)Cl)C(=O)N	1
ZINC95736941	c1cc(c(c(c1)S(=O)(=O)N)OC1CC1)C(=O)N	1
ZINC95737503	C[C@@H]1[C@@H](C=CC=C1N)OC1CC1	0
ZINC95738221	c1c(cnc(c1OC1CC1)C[NH3+])N	1
ZINC95741641	c1c(c(c(c[nH+]1)N)OC1CC1)C=O	1
ZINC95742089	C1CC1O[C@@H]1C=CN=C([C@@H]1S(=O)(=O)N)Br	0
ZINC95742295	COC(=O)c1cc(ccc1N)Cc1ccccc1	0
ZINC95742296	COC(=O)c1ccc(c(c1)c1ccccc1)N	0
ZINC95742945	CC(C)(C)OC(=O)N1CCC[C@@]2(C1)C[C@@H](CO2)O	0
ZINC95743019	c1ccc(cc1)COC(=O)N1CC[C@]2(C1)CCC2=O	0
ZINC95748625	c1ccc(cc1)COC1=C2C(=C(N=N2)C(=O)[O-])C=CC1	0
ZINC95749068	CCc1ccc(cc1)CC[C@@H](C(=O)[O-])NC(=O)OC(C)(C)C	0
ZINC95749147	c1cc(ccc1CC[C@@H](C(=O)[O-])[NH3+])OC(F)(F)F	1
ZINC95752543	CC(C)(C)OC(=O)N1CC[NH2+][C@@H](C1)Cc1cc(ccc1F)F	0
ZINC95756707	CCOC(=O)C1=NC=C(C1)c1ccccc1	0
ZINC95761516	CCOC(=O)Cn1cc([nH+]c1)N	0
ZINC95762244	CC(C)(C)[C@@H]1COCC(=O)N1	0
ZINC95766842	COc1cc(nc(c1)C(=O)OC)CN	0
ZINC95774415	c1ccc(cc1)Cn1c2ccccc2c(n1)C(=[NH2+])N	1
ZINC95774609	C1[C@@H]2[C@@H](C2(F)F)C[C@@H]([C@@H]1[NH3+])[NH3+]	1
ZINC95774742	CC(C)(CNC(=O)OCc1ccccc1)C#C	0
ZINC95774967	CC1=CC(=C2C=NN=C2C1)OC	0
ZINC95803011	C1[C@H]2COC(=O)N2CC1=O	0
ZINC95831011	c1c(c(nc(n1)N)C=O)Br	1
ZINC95831042	C[C@@]1(CCC[NH2+]C1)NC(=O)OCc1ccccc1	0
ZINC95835490	c1ccc(cc1)[C@H]1CC[NH2+][C@@H](C1)CC(F)(F)F	0
ZINC95836681	Cn1cc(c(n1)N1CCN(CC1)C)N	1
ZINC95836891	CCCn1cc(c(n1)N)C(=O)N	1
ZINC95862941	C1C=C(C=C2C1=NC(=C2)C(=O)[O-])F	1
ZINC95864411	CC(C)(C)OC(=O)N[C@@H](CC1=c2ccccc2=[NH+]C1)C(=O)N	0
ZINC95864954	CC(C)(C)OC(=O)N[C@@H]1CCC[N@@H+](C1)[C@@H](c1ccncc1)C(=O)[O-]	0
ZINC95883341	COC(=O)[C@H]1C=C2C(=C([NH+]=N2)N)S1	0
ZINC95883366	c1ccc(cc1)C[NH2+]C[C@H](c1cccc(c1)OC(F)F)O	0
ZINC95884019	C[N+](=C(Nc1ccccc1)N)C	1
ZINC95884313	CC(C)(C)COC(=O)C(=O)c1ccccc1	0
ZINC95889618	C[C@H]1N=NC(=O)O1	0
ZINC95922291	C1C=CC=C(N1O)NCCCC(=O)[O-]	1
ZINC95924420	COC(=O)C1=C(CCC1)[O-]	0
ZINC95929499	c1ccc(cc1)Nc1ccc(cc1)NC(=O)c1cccc(c1)N	1
ZINC95929801	CCOC(=O)c1cncc(c1N)F	0
ZINC95930104	c1ccc(cc1)COC(=O)N1CCc2c(cc(cn2)N)C1	0
ZINC95930887	Cc1ccc2c(c1)c(c([nH]2)C(F)(F)F)c1ccccc1	0
ZINC95931331	c1ccc(cc1)C[C@H]1[C@H](COCC1=O)C(=O)N	0
ZINC95931460	CCOC(=O)CC[C@@H](C(F)(F)F)N	0
ZINC95931764	CCc1cc(c(cc1N)OC)C(=S)[O-]	1
ZINC95932039	COC(=O)c1cc(c(nc1)Br)N	0
ZINC95932140	COC1=CC=C(C[C@]1(C(F)(F)F)N)C(=O)Nc1ccccc1	0
ZINC95934357	CC(C)(C)OC(=O)c1c(ccc(c1CC(=O)[O-])F)N	0
ZINC95935074	c1ccc(cc1)Cc1cc(c(s1)N)C(=O)[O-]	1
ZINC95935080	c1cc(=O)[nH]c2c1c(=O)[nH]c(n2)N	1
ZINC95935392	CC(C)(C)OC(=O)[C@@H](Cc1ccccc1)C(=O)N(CCCC(=O)[O-])N	0
ZINC95935401	c1cc(ccc1c1ccc(cc1F)C(F)(F)F)C(=O)[O-]	1
ZINC95936093	CCOC(=O)[C@H](N)Sc1ccccc1	0
ZINC95936110	CCOC(=S)c1c(nc(nc1C(C)C)C)c1ccc(cc1)F	0
ZINC95937807	c1c(cnc2c1c(c[nH]2)c1csc(n1)N)Br	1
ZINC95939938	C[C@H]1C[C@@]2(CCO1)C[C@@H]2C(=O)N[C@@H](Cc1ccccc1)C(=O)N	0
ZINC95943186	COCc1ccccc1NC(=O)N[C@@H]1CCO[C@H](C1)c1ccccc1	0
ZINC95944684	CC(C)[C@H](c1ccccc1N)NS(=O)(=O)Cc1ccccc1	1
ZINC95952230	CC[C@H](C(=O)Nc1ccccc1)OC(=O)c1cccc(c1)N	0
ZINC95952241	CC[C@@H](C(=O)Nc1ccncc1)OC(=O)c1cccc(c1)N	0
ZINC95952790	c1ccc(cc1)CN1CCO[C@@H](C1=O)CC(=O)N	0
ZINC95955450	C[C@@H]1CCCC[C@H]1OCc1[nH]c(=O)c2cc(sc2n1)c1ccccc1	0
ZINC95957362	CC[C@@H](C(=O)N1CCO[C@H](C1)C(=O)N)Sc1ccccc1	0
ZINC95957610	C/C(=C/c1ccccc1)/C[NH2+]CC1(CCOCC1)N1CCCCC1	0
ZINC95962051	CCOC(=O)c1cccnc1SCCNC(=O)OC(C)(C)C	0
ZINC95963875	CC1([C@H]([C@@H]2[C@@H]1OCC2)N(C)c1cc(c2ccccc2n1)C(=O)N)C	0
ZINC95967896	C[C@H](c1cnccn1)N[C@@H](Cc1ccccc1)C[NH+]1CCOCC1	0
ZINC95969077	CC[S@@](=O)[C@@H]1CCCC[C@@H]1N[C@@H](C)c1ccc(cc1)n1cnnn1	1
ZINC95973195	c1cc(c2c(c1)N(CCC2)Cc1ccc(cc1Br)F)NC(=O)N	1
ZINC95973438	c1cc(c(cc1N)NC(=O)CC[N@H+]1CC[C@@H](CC1)Cn1ccnn1)F	1
ZINC95973902	Cc1[nH]c(=O)c(c(n1)N)CC(=O)N1C[C@H](O[C@@H](C1)c1ccccc1)C	0
ZINC95973904	Cc1[nH]c(=O)c(c(n1)N)CC(=O)N1C[C@H](O[C@H](C1)c1ccccc1)C	0
ZINC95974151	C[C@@H]1[C@H](CCO1)SCc1cccc(c1)C(=O)N	0
ZINC95977059	c1ccc(cc1)[C@@H](C(=O)N)SCC[NH+]1CCOCC1	0
ZINC95978176	C[C@@H](C(=O)N[C@@H](Cc1[nH]cc[nH+]1)c1ccccc1)N1CCSCC1	0
ZINC95978808	CC[C@@H](C(=O)N)N1CCc2c1cccc2Cl	1
ZINC95978981	c1cc(c(cc1N1CC[C@@H](C1=O)NC(=O)C1=CCCCO1)F)Cl	0
ZINC95982440	CCn1cc(cn1)CN1CCO[C@@H](C1)c1ccccc1	0
ZINC95983031	C[C@@H]1CN(C[C@H](O1)C(=O)N)Cc1ccc(o1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC95984799	Cn1cc(c(n1)NCc1nc(no1)c1cccs1)C(=O)N	1
ZINC95988466	C[C@H]1CCO[C@H]1C(=O)/N=c/1\[nH]ncn1c1ccccc1	0
ZINC95989305	C[C@H]1CCO[C@H]1C(=O)N1CCCC[C@@H]1c1ncn[nH]1	0
ZINC95990386	C[C@@H]1CC[C@@]2(CC1)OC[C@H](O2)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC95990387	C[C@H]1CC[C@@]2(CC1)OC[C@@H](O2)CN[C@H](c1ccccc1)C(=O)N	0
ZINC95990442	COC[C@@H](Cc1ccccc1)Nc1ccccc1OC	0
ZINC95991028	Cc1cccnc1CSCc1csc(n1)[C@H]1CCCO1	0
ZINC95995768	Cc1cc(no1)[N-]S(=O)(=O)C[C@@H](C)c1ccccc1	0
ZINC95996208	c1ccc(cc1)[C@H](c1cccnc1)NCCc1ccccc1F	0
ZINC95998840	Cc1c(c(n(n1)c1cccc(c1)OC)C)[C@H]1COCCN1C(=O)N	0
ZINC96000525	c1ccc(cc1)CCN1CCOC[C@@H]1c1ncon1	0
ZINC96005954	CC[C@](C(C)C)(C(=O)N)NC(=O)[C@H](C)OC	0
ZINC96006876	Cc1cc(cc(c1C)S(=O)(=O)N)c1nc(no1)c1cccs1	1
ZINC96008130	C[C@@H]1[C@@H](CCO1)C(=O)N1CCO[C@@H](C1)c1ccc(cc1)C(F)(F)F	0
ZINC96012612	Cc1cccc(c1)NC(=O)N[C@@H]1CCCN(C1)C(=O)N	1
ZINC96013284	CC(C)(C)[C@@H](C#N)OC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC96028481	c1ccc(cc1)C1(COC1)F	0
ZINC96028780	c1ccc(cc1)COC(=O)N1CCC2(CC1)CC(C2)C[NH3+]	0
ZINC96029453	c1cc2c(c(c1)Br)C1(CC[NH2+]CC1)C(=O)N2	1
ZINC96039198	COC[C@@]12CCCO[C@@H]1CCN(C2)C(=O)c1cccnc1OC	0
ZINC96039260	Cn1c2ccccc2c(n1)C(=O)N1CC[C@@H]2[C@](C1)(CCCO2)COC	0
ZINC96039778	CN(C)C(=O)COC[C@@]12CCCO[C@H]1CCN(C2)c1ncccn1	0
ZINC96042614	c1cc(c(nc1)O[C@@H]1C[N@H+]([C@H]2[C@@H]1OCCC2)Cc1ccco1)F	0
ZINC96044139	c1cc(c(nc1)O[C@H]1[C@H]2CC[C@@H]1OCC[N@@H+]2C1CCOCC1)F	0
ZINC96045427	CN1CCc2c(nnn2CC2CC2)[C@H]1COCc1ccccc1	0
ZINC96053693	c1cscc1C(=O)N1C[C@H]2CN(C(=O)[C@H]2C1)c1ccsc1	1
ZINC96057323	Cc1ccc(o1)C[N@H+]1CC[C@@H]2[C@H]1CC[C@H](O2)C(=O)N(C)C	0
ZINC96057418	CO[C@H]1CN([C@H]2[C@@H]1OCCC2)C(=O)c1cnccn1	0
ZINC96060428	CCn1cc2c(n1)CN(C[C@@H]2COCC1CC1)Cc1ccc(s1)C	0
ZINC96060458	COC[C@@H]1C[N@@H+](Cc2c1cn(n2)CC1CC1)Cc1ccccn1	0
ZINC96065637	CNC(=O)[C@H]1C[C@@H]2[C@@H](CCO2)N(C1)S(=O)(=O)c1ccccc1	0
ZINC96066957	c1cn2c([nH+]1)CN(C[C@H](C2)C[NH+]1CCCC1)C(=O)CC1CC1	1
ZINC96068688	CCn1cc2c(n1)CN(C[C@H]2COC)Cc1c(ncs1)C	0
ZINC96068750	Cn1c2c(nn1)[C@H](N(CC2)C(=O)N(C)C)COCc1ccccc1	0
ZINC96070138	C[C@H]1c2[nH+]cc(n2CCN1C(=O)c1ccncc1F)CN(C)C(C)C	1
ZINC96070839	c1ccc(cc1)N1CC[C@]2(C1)CN(C2)C(=O)[C@H]1CCOC1	0
ZINC96072580	Cc1cccc(c1)N[C@@H]1C[C@]2(CCN(C2)Cc2c[nH+]cn2C)OC1	0
ZINC96072978	COCC[C@@H]1CC2(CCN(CC2)c2cncnc2)OC1	0
ZINC96073668	c1cc(cnc1)O[C@@H]1C[C@]2(CCCN(C2)S(=O)(=O)C2CC2)OC1	0
ZINC96076604	COCCN1CCOC[C@]2(C1)CN(CCO2)Cc1nccs1	0
ZINC96078385	CC(C)[N@@H+]1CC2(CCN(CC2)C(=O)Cc2ccccc2)C[C@H]1COC	0
ZINC96078777	CC(C)N1C[C@]2(CC[N@H+](CC2)[C@@H]2CCOC2)c2c1cccc2	0
ZINC96079252	Cc1c(con1)C(=O)N1CCC2(CC1)C[C@H](c1c2cccc1)C1CC1	1
ZINC96086931	Cn1c2c(nn1)CN(C[C@H]2COCC1CC1)CC1CCOCC1	0
ZINC96090226	Cn1cc(cn1)C[N@@H+]1CC[C@]21CCN(C2)C(=O)c1ccccn1	1
ZINC96091636	CS(=O)(=O)N1C[C@H](c2c1ccc(c2)C(=O)NCC1CC1)c1ncn[nH]1	1
ZINC96100688	C1CCC(C1)NC(=O)c1nc2c(o1)CN(C2)CCO	1
ZINC96100695	CCOC[C@@H]1CN(Cc2c1cn(n2)C)Cc1ccco1	0
ZINC96105029	Cc1ccccc1[C@H](CNC(=O)Cc1c(cccc1Cl)F)OC	0
ZINC96111341	c1ccc(cc1)NC(=O)NC[C@@H]1[C@@H]([C@H](CO1)O)N	0
ZINC96112887	c1ccc(cc1)c1cn2c(n1)CO[C@H](C2)C[NH2+]Cc1nccs1	0
ZINC96113693	COC(=O)CN(c1cccnc1)S(=O)(=O)C	0
ZINC96119515	Cc1cccc(n1)OC1CCN(CC1)C(=O)c1c(nc(s1)C)C	1
ZINC96131227	C[C@@H](c1nncn1CCCOC)NC(=O)c1c2c([nH]n1)CCCC2	0
ZINC96136254	Cc1nc(n(n1)c1ccccc1C(=O)[O-])c1cccc(n1)COC	0
ZINC96136674	CC(C)OCc1nc(nn1c1ccccc1OC)CC(=O)N	0
ZINC96136731	Cc1ccc(c(c1)NC(=O)NCc1nncn1C1CCCCC1)OC	1
ZINC96137658	Cc1c(cn(n1)C)c1nc(nn1CCc1ccccc1)C1CC1	0
ZINC96138438	c1ccc(cc1)C[C@@H](C(=O)N)NC(=O)c1cn[nH]n1	1
ZINC96142041	c1cc(oc1)C[N@@H+]1C[C@H]2C[N@@H+](C[C@]2(C1)C(=O)[O-])C1CCOCC1	0
ZINC96149851	CC(C)Cc1cc(on1)CNC(=O)Nc1ccc2cnoc2c1	1
ZINC96150053	c1cc(ccc1C(=O)OC1CCCC1)NC(=O)N[C@H]1CS(=O)(=O)C=C1	0
ZINC96150275	C1CC[C@H]([C@H](C1)c1nc(nn1CCO)CC(=O)N)C(=O)N1CCCC1	1
ZINC96157611	COc1cccc(c1)C[N@@H+]1CC[C@@]2(CC1)CCN(C2)C(=O)CC1CC1	1
ZINC96158375	Cn1cc(cn1)CN1CCC2(CC[NH+](CC2)Cc2ccccn2)CC1	1
ZINC96160052	Cc1ccc2c(c1)[nH]c(n2)COCC(=O)NCC[NH3+]	0
ZINC96161593	c1ccnc(c1)C[N@@H+]1C[C@@H]2CN(C[C@@H]2C1)C(=O)c1cnccn1	1
ZINC96163532	c1cc(cc(c1)F)Cn1cc(cn1)NC(=O)NCC1CC[NH2+]CC1	1
ZINC96170726	CC(C)(C)OC(=O)N[C@@H](CCCOCOC)C(=O)OC	0
ZINC96171246	C[C@@H](c1ccc(cc1)c1ccc(cc1)[C@H](C)NO)NO	1
ZINC96179327	C=CCOC(=O)[C@@H](CC(=O)[O-])c1ccccc1	0
ZINC96179334	C=C(c1ccccc1)c1ccc(cc1)N	1
ZINC96185288	CS(=O)(=O)NC[C@H]1[C@@H]2CCN(C[C@@H]2CO1)C(=O)c1ccno1	0
ZINC96188117	Cc1nc(cs1)COC[C@@H]1Cn2cc[nH+]c2CN(C1)C(=O)N	0
ZINC96188522	c1cn2c([nH+]1)CN(C[C@@H](C2)CN1CCOCC1)C(=O)N	0
ZINC96192182	C[C@H]1CN(C[C@@H](O1)C)C(=O)[C@@H]1CC(=O)N(C1)c1cnn(c1)CC(C)C	0
ZINC96198104	CCn1cc2c(n1)[C@H](CN(C2)Cc1cnn(c1)C)COCC1CC1	0
ZINC96198503	CCn1c2c(nn1)[C@@H](N(CC2)S(=O)(=O)C)COCc1ccccc1	0
ZINC96198506	CCn1c2c(nn1)[C@H]([N@@H+](CC2)C1CCC1)COCc1ccccc1	0
ZINC96199121	c1csc(n1)C[NH2+]C[C@@H]1Cn2c(cnn2)CO1	0
ZINC96200810	c1ccc(cc1)C[C@H]1[C@@H](CCN1Cc1nccs1)[NH+]1CCOCC1	0
ZINC96202062	c1cc(cc(c1)F)CN1CCOC[C@]2(C1)CC[N@@H+](C2)C1CCOCC1	0
ZINC96202237	c1cc[nH+]c(c1)N1CC[C@@]2(C1)C[N@@H+](CCOC2)Cc1cccs1	0
ZINC96206086	c1cc(cnc1)NC(=O)C[C@H]1[C@@H]2CC[N@H+](C[C@@H]2CO1)Cc1ccoc1	0
ZINC96207604	c1cc(sc1)CN1CC[C@@H]2[C@H](C1)CO[C@H]2Cc1nnc(o1)C1CC1	0
ZINC96207842	C[NH+](C)CC(=O)N1CCC2(CC1)CCOC[C@@H]2COc1cnccn1	0
ZINC96207949	Cc1nc(cs1)C[N@H+]1CC[C@H]([C@H](C1)Cc1ccccc1)OC	0
ZINC96208229	Cc1nc(cs1)CN1CC[C@H]([C@@H]2[C@H]1C[N@H+](C2)Cc1ccncc1)OC	0
ZINC96216611	Cc1cccc([nH+]1)CN1CC[C@]2(C1)C[N@@H+](C[C@@H]2COC)C	0
ZINC96218411	Cc1ccc(o1)C[N@@H+]1CC[C@@H]2[C@H](C1)CO[C@@H]2CC(=O)N1CCCCC1	0
ZINC96222439	CC(C)(C[N@@H+]1CCC[C@@]2(C1)C[C@@H](CO2)Oc1ccccc1)O	0
ZINC96228928	CN1CCO[C@@]2(C1)CN(CCOC2)c1ncccn1	0
ZINC96230169	CC(C)CN1CCNC(=O)C21CCN(CC2)Cc1[nH+]ccn1C	1
ZINC96236647	CCC(=O)N(CC(=O)c1c(c(n(c1C)CC)C(=O)OC)C)C1CC1	0
ZINC96244374	COCC(=O)N1CC[C@@]2(C1)COCc1c2nc(nc1)c1ccccc1	0
ZINC96256410	C/C(=C/C(=O)NCc1cccc(c1)NC(=O)N)/CCc1ccccc1	1
ZINC96260275	CCOC[C@@H]1c2c([nH+]cn2C)CC[NH2+]1	0
ZINC96261286	CO[C@@H]1CCN([C@H]1Cc1ccccc1)C(=O)CO	0
ZINC96268241	CC(=O)N1CCC2(CC1)CN(CCO2)C(=O)C[C@H]1C(=O)NC(=O)N1	0
ZINC96268775	CC(=O)N1CCO[C@]2(C1)CCC[N@H+](C2)CCc1ccccc1	0
ZINC96287585	Cc1cc(ccc1F)c1c(c(ncn1)Oc1ccccc1OC)N	1
ZINC96292554	Cc1nc(c(c(n1)Oc1ccccc1)N)N1CCC(CC1)[NH+](C)C	1
ZINC96298228	Cc1c(c(n(n1)C)C)/C=C\C(=O)[C@H](C#N)c1nnc2n1CCCCC2	1
ZINC96300686	COC(=O)c1cc(c(cc1I)F)Br	0
ZINC96308185	c1ccc(cc1)[C@H](c1ccc(cc1)F)N1CCN(CC1)N	1
ZINC96310803	Cc1ccc(o1)C(=O)/C=C/C(=C\c1ccccc1)/Cl	0
ZINC96328285	C/C=C/C[N+]1=C(CCc2c1cccc2)[S-]	1
ZINC96330638	CCOC(=O)c1ccc(s1)CCC=C	0
ZINC96334475	c1cc(c(c(c1)O)N)CO	1
ZINC96336418	[C@@H]1([C@@H]([C@@H](O[C@H]([C@H]1O)O[P@@](=O)([O-])O[P@@](=O)([O-])OP(=O)([O-])[O-])O)O)O	0
ZINC96342304	CCc1ccccc1NC(=O)NCc1c(nc(s1)c1ccccc1)C	0
ZINC96345958	c1ccc(cc1)c1nc(c(o1)S(=O)(=O)n1c(ncn1)N)C#N	1
ZINC96346012	Cc1ccc(cc1)Oc1c(nc(o1)c1ccccc1)C(=O)N	1
ZINC96347164	C[C@H]([C@H]([C@@H]([C@@H](C=O)O)O)O[C@H](C)C(=O)[O-])O	0
ZINC96347902	c1cc(ccc1C#CCNC(=O)c1ccc(=O)[nH]c1)C(=O)N	1
ZINC96351931	CC(=O)c1ccc(cc1)C#CCNC(=O)NCCCc1ccccc1	0
ZINC96355396	c1cc(c(c(c1)F)NC(=O)N1CCC(CC1)Oc1cccnn1)F	1
ZINC96359954	c1ccc(cc1)N(Cc1cnc2n1cccc2)S(=O)(=O)c1cccs1	0
ZINC96360238	CCN(Cc1cnc2n1cccc2)C(=O)CN1C(=O)CCC1=O	1
ZINC96365956	c1ccc(cc1)NC(=O)N1CC[C@@H](C1)S(=O)(=O)c1ccccc1	0
ZINC96384308	Cc1ccc(c(c1)S(=O)(=O)[N-]c1cnn(c1)C1CCOCC1)OC	0
ZINC96384872	COc1ccccc1[C@H](CNS(=O)(=O)/C=C/c1ccccc1)OC	0
ZINC96387977	Cc1ccc(c(c1)C)C(=O)NC[C@@H](c1cccc(c1)F)OC	0
ZINC96389022	Cc1ccccc1[C@H](CNC(=O)[C@@H](C)Oc1ccccc1)OC	0
ZINC96390193	COc1cccc(c1)[C@H](CNS(=O)(=O)/C=C/c1ccccc1)OC	0
ZINC96390892	C[C@@](CNC(=O)CSCc1ccccc1)(c1ccccc1F)OC	0
ZINC96391539	CC[C@](CNC(=O)Cc1cccs1)(c1ccccc1)OC	0
ZINC96392021	CC[C@](CNC(=O)C(=O)NC(C)C)(c1ccccc1)OC	0
ZINC96392026	CC[C@@](CNC(=O)C(=O)NCCOC)(c1ccccc1)OC	0
ZINC96398906	Cc1c(c(n[nH]1)NC(=O)COCc1ccccc1)c1ccc(cc1)Br	0
ZINC96400748	Cc1nc(cs1)/C=C\C(=O)NC[C@@H](C)[N@H+]1C[C@H](O[C@H](C1)C)C	0
ZINC96602056	CN(CCO)c1c(nnc(n1)c1ccc(cc1)Br)c1ccccc1	0
ZINC96946094	CC(C)(C(=O)Nc1ccccc1SCC(=O)N)Oc1ccc(cc1)F	1
ZINC96967533	c1ccc(cc1)OCCCNc1cc(ccc1N1CCOCC1)Cl	0
ZINC96972158	c1ccc(cc1)[C@H]1Cc2cc(ccc2C(=O)O1)C(=O)NCC(=O)N	0
ZINC96991000	CN(C)[C@@H](CNC(=O)N(C)Cc1ccccc1Br)c1ccccc1	0
ZINC96991006	Cc1cc(n(n1)CCCNC(=O)N[C@@H](C)c1ccc(cc1)Cl)C	1
ZINC96992286	COCc1ccc(o1)C(=O)N[C@H](c1ccc(cc1)OC)C1CC1	0
ZINC97000158	c1ccc(cc1)C(=O)c1cc(ccc1NC(=O)[C@H]1CC1(Cl)Cl)[N+](=O)[O-]	0
ZINC97000958	c1cc([nH]c1)C(=O)NNC(=O)/C=C/c1ccc2c(c1)CCO2	1
ZINC97002833	C[C@@H]1C[C@@H](C(=O)N1c1ccccc1)NC(=O)c1cccc(c1O)OC	0
ZINC97007510	C[NH+](C)[C@H](Cc1ccccc1)CNC(=O)c1ccc(o1)COC	0
ZINC97008111	c1cnc(cc1Cl)C(=O)N(CCC#N)CCN1CCOCC1	0
ZINC97008217	c1ccc(cc1)S(=O)(=O)NC[C@H](C[NH+]1CCOCC1)O	0
ZINC97009528	CCC(CC)(C[NH+]=C(N)N)c1ccccc1	1
ZINC97010893	Cc1cc(on1)CN(C)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	1
ZINC97012251	Cc1ccccc1[C@@]1(C[C@H]1/[NH+]=C(/N)\N1CCOCC1)C	0
ZINC97012872	c1ccc(cc1)[C@H](C(=O)N)NC(=O)c1csc(n1)c1ccc(cc1)F	1
ZINC97016903	Cc1nc(cs1)C[N@H+]1CC[C@@H](CC1)C[NH2+][C@H](C)C[C@@H]1CCCO1	0
ZINC97016930	C[C@@H](c1ccc(s1)Br)[NH2+]C1CCN(CC1)C(=O)N	1
ZINC97021353	C[C@H]1[C@@H](CCO1)S[C@@H](c1ccccc1)C(=O)N	0
ZINC97022600	C[C@H](c1ccccn1)[N@@H+](C)CC(=O)N[C@@](C)(C#N)C1CC1	1
ZINC97022897	C[C@H]1[C@H](CCO1)NC(=O)Nc1cccc(c1)COCC(F)(F)F	0
ZINC97025131	CC[C@H](C)[C@@H](C(=O)N)NC(=O)[C@@H]1CC(=O)Nc2c1ccc(c2)F	1
ZINC97025586	CNC(=O)[C@@H](c1ccc(c(c1)F)F)NC(=O)[C@H]1CC1(Cl)Cl	1
ZINC97027814	Cc1nnc(o1)CN(CCOC)c1c(n(c(=O)[nH]c1=O)CC(C)C)N	0
ZINC97029490	c1ccc(cc1)COC(=O)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC97032440	c1ccc(cc1)CCNc1ccc(c(c1)F)C(=O)N	1
ZINC97033420	CS(=O)(=O)[C@@H]1CCCC[C@@H]1[NH2+][C@@H]1CCOC2(C1)CCCCC2	0
ZINC97034197	Cn1cc(cn1)N1CCC[C@@H](C1=O)N[C@@H](c1ccccc1)C1CC1	0
ZINC97035600	Cc1ccsc1[C@@H]1C[C@H]1C(=O)N(CCC(=O)[O-])C(C)C	1
ZINC97045800	C[C@@H]([C@H]1CN(CCO1)Cc1ccccc1)Nc1cccc(c1)C(=O)N	0
ZINC97046240	c1ccc(cc1)[C@H]1CC[C@H](CC1)C(=O)NCCOC(=O)N	0
ZINC97047422	CN(C(=O)c1cccc(c1F)Cl)C1(CCCC1)C(=O)N	1
ZINC97048334	CC#CCNC(=O)N[C@H](CO)c1ccccc1	0
ZINC97052264	CC(C)Oc1ccc(cc1C#N)NC(=O)N1CCC[N@H+](CC1)C	1
ZINC97058508	Cc1ccc(cc1NCC(=O)N1CCC[C@@H](C1)C(=O)N)[N+](=O)[O-]	1
ZINC97058739	C[C@H](CNC(=O)/C=C/c1ccco1)COCc1ccccc1	0
ZINC97058913	C[C@H](CNC(=O)C1CCCC1)COCc1ccccc1	0
ZINC97059068	CO[C@H](c1ccccc1)C(=O)NC1(CCCCC1)C(=O)N	0
ZINC97059330	Cc1cccc(c1C(=O)N)NC(=O)[C@H](c1ccccc1)OC	0
ZINC97059705	C[C@H](CNC(=O)CN(C)C(=O)N)COCc1ccccc1	0
ZINC97061109	C[C@H](CNC(=O)CS(=O)(=O)CC(C)C)COCc1ccccc1	0
ZINC97061154	CCSCCC(=O)NC[C@H](C)COCc1ccccc1	0
ZINC97074417	C[C@H](C(=O)N(C)c1ccccc1)SCc1ccc(cc1)C(=O)OC	0
ZINC97079907	c1ccc(cc1)c1c(c[nH]n1)C(=O)Oc1cccc(c1)C(=O)N	1
ZINC97080644	c1ccc(cc1)[C@@H](NC(=O)N[C@H]1CC[C@@H](CC1)O)CC1CCOCC1	0
ZINC97084333	Cn1cc(cc1C(=O)O[C@@H]1CCCN(C1)Cc1ccccc1)C(=O)N	0
ZINC97084333	Cn1cc(cc1C(=O)O[C@@H]1CCC[N@@H+](C1)Cc1ccccc1)C(=O)N	0
ZINC97085061	CC[N@H+](C)C(C)(C)C(=O)/N=c\1/c(ccc[nH]1)[O-]	1
ZINC97086487	C[C@@H]1C[C@H]1C(=O)N(C)c1c(cccn1)Br	1
ZINC97087150	Cc1cc(no1)CSCc1ccccc1	0
ZINC97087834	C[C@@H](C(=O)NCC(F)(F)F)SCc1ccccc1C(F)(F)F	1
ZINC97094102	C[C@H](CNS(=O)(=O)c1cccc(c1)C(=O)N)COCc1ccccc1	0
ZINC97097251	Cc1ccc(cc1)N1CCCN(CC1)S(=O)(=O)CCCCOC	0
ZINC97098029	Cn1cncc1CCNC(=O)c1cc(cnc1)F	1
ZINC97099083	CC(=O)N1CC[N@@H+](C[C@@H](C1)O)Cc1ccc(nc1)N(C)C	1
ZINC97099294	CCOCc1ccccc1NC(=O)Nc1ccn(n1)C	0
ZINC97102057	COc1ccc(cc1CSc1nnc(n1N)c1ccccc1)Br	1
ZINC97104690	c1ccc(c(c1)CNc1cc(nc(n1)N)n1cccn1)n1ccnc1	1
ZINC97105786	CC(C)(C)[C@H]1CC(=NN1S(=O)(=O)c1ccccc1)c1ccc(cc1)Br	0
ZINC97112195	CC(C)(CC(=O)N)NC(=O)[C@@H](c1ccccc1)OC	0
ZINC97113844	c1ccc(cc1)C[NH2+][C@@H]1CCCC[C@@H]1C(=O)N	1
ZINC97113845	c1ccc(cc1)C[NH2+][C@H]1CCCC[C@@H]1C(=O)N	1
ZINC97113846	c1ccc(cc1)C[NH2+][C@@H]1CCCC[C@H]1C(=O)N	1
ZINC97114731	CC(C)([C@@H]1CCCN1C(=O)N[C@@H](C[C@@H]1CCOC1)c1ccccc1)O	0
ZINC97115356	c1ccc(cc1)COC[C@@H]1CCN(C1)c1c2c([nH]cn2)nc(n1)N	0
ZINC97115357	c1ccc(cc1)COC[C@H]1CCN(C1)c1c2c([nH]cn2)nc(n1)N	0
ZINC97115509	CCCCCS(=O)(=O)N[C@@H]1CC[C@H](C1)SC	1
ZINC97131408	COCc1ccc(o1)C(=O)N1CCCN(CC1)C(=O)c1ccccc1	0
ZINC97134929	c1ccc(c(c1)C(=O)N1CCCN(CC1)C(=O)CC1CCCCC1)F	1
ZINC97137381	c1ccc(cc1)[C@H](C[NH+]1CCCC1)NCc1ccccc1Cl	0
ZINC97139773	CC(C)OC[C@@H](CNc1ccc(c(c1)Br)F)O	0
ZINC97140383	COC[C@H](C1CC1)NC(=O)NC1Cc2ccccc2C1	0
ZINC97142147	CCO[C@@H](C)c1nccn1Cc1cnc2n1cccc2	0
ZINC97142238	CC(=O)c1ccc(cc1)NC(=O)N[C@H]1CCO[C@H](C1)c1ccccc1	0
ZINC97142525	c1ccc(cc1)[C@@H]1C[C@H](CCO1)NC(=O)Nc1cccnn1	0
ZINC97144012	Cc1cc(nn1C(C)(C)C)C(=O)N1CCOC[C@@H]1c1cccn1C	0
ZINC97144123	Cn1cccc1[C@H]1COCCN1C(=O)c1cccc(n1)n1cccn1	0
ZINC97145233	c1cc(c(cc1N[C@@H]1CCCN(C1=O)CC(F)(F)F)C#N)[N+](=O)[O-]	1
ZINC97146919	CCO[C@H](C)C(=O)N[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC97147014	CC[C@H]1C[C@H](CCO1)C(=O)N[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC97147358	CCc1cc(c2ccccc2n1)NC(=O)c1ccc(s1)C(=O)N	1
ZINC97147423	CO[C@H](c1ccccc1)C(=O)N[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC97147580	Cn1cc[nH+]c1COC(=O)c1cn[nH]c1c1ccc(cc1)F	0
ZINC97159183	Cc1c(c[nH]n1)C[NH2+]Cc1ccnc(c1)n1cccn1	1
ZINC97160892	C[C@H](c1ccccc1Cl)N(C)C(=O)c1ccc(o1)COC	0
ZINC97161948	Cc1ccc(s1)CNC(=O)N1CCOC[C@H]1C[C@H](C)O	0
ZINC97173757	Cn1cc(cn1)NC(=O)N[C@@H](CC(=O)OC)c1cccc(c1)Br	0
ZINC97173780	C[C@@H](CNC(=O)Nc1ccc(cc1)C(=O)N)COCc1ccccc1	0
ZINC97174340	CC[C@H](CO)NC(=O)Nc1cccnc1N1CCOCC1	0
ZINC97178352	C[C@H](CNC(=O)Cn1c2ccccc2nc1COc1ccccc1)O	0
ZINC97199948	c1ccc(cc1)Cc1nc(on1)CN1CCO[C@@H](C1)c1nccs1	0
ZINC97202767	Cc1cc(no1)NC(=O)C[N@H+]1CC[C@@H](CC1)c1cnn(c1)C	1
ZINC97214698	C[C@H]([C@@H]1CCCO1)NC(=O)c1ccc(o1)COC	0
ZINC97216074	c1ccc(cc1)[C@H](C(=O)N)NC(=O)NCC[N@@H+]1CCc2c(ccs2)C1	1
ZINC97216472	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)NCCC(=O)NC1CCCC1	1
ZINC97219425	c1ccc(cc1)C(c1ccccc1)NC(=O)CN1CCCCC1=O	0
ZINC97221128	COC(=O)c1c(cco1)CN1CCn2cccc2[C@@H]1c1ccccc1	0
ZINC97229086	C[C@H](CN(Cc1ccccc1)c1c2cnn(c2ncn1)C)C(=O)OC	0
ZINC97230420	CN1CC[C@@H](C1)NS(=O)(=O)c1cc(ccc1OCC(=O)N)Cl	1
ZINC97230443	Cc1[nH+]c2ccccc2n1CCSc1c(cc(c(n1)N)C#N)C#N	1
ZINC97234109	c1ccc(cc1)[C@@H](C(=O)N(Cc1cccc(c1)[N+](=O)[O-])C1CC1)N	1
ZINC97236778	CC(C)(C(=O)N)NC(=O)[C@H](c1ccccc1)OC	0
ZINC97237901	CC[C@](C(C)C)(C(=O)N)NC(=O)Cc1cccs1	1
ZINC97250362	Cc1cc(ccc1F)CNC(=O)Cc1ccc(cc1)n1cnnn1	1
ZINC97255826	Cc1ccc2c(c1)c(n[nH]2)C(=O)NCCCn1cnc2c1cccc2	1
ZINC97256901	CCOC(=O)c1cnn(c1C)c1ccc(cc1)C(=O)N[C@@H](C)CO	0
ZINC97258330	C[C@@H]1CN(C[C@H](O1)C)C(=O)NC[C@@H](C)COCc1ccccc1	0
ZINC97258418	C[C@H](CNC(=O)NCc1ccncc1)COCc1ccccc1	0
ZINC97258422	C[C@H](CNC(=O)Nc1cc[nH+]cc1)COCc1ccccc1	0
ZINC97270026	Cc1cc(n(n1)c1ccc(cc1)CN(C)Cc1ccoc1C)C	1
ZINC97271638	Cc1ccc(cc1)SCCC(=O)N[C@H]1c2ccccc2C[C@@H]1O	1
ZINC97284367	CC(C)(C)OC(=O)Nc1ccc(c(c1)NC(=O)[C@H]1CC1(Cl)Cl)F	0
ZINC97287824	Cc1ccc(cc1C)C[NH2+]CC1(CCOCC1)c1ccccc1	0
ZINC97292936	CCO[C@H](C)C(=O)Oc1cc(ccc1C)C	0
ZINC97293651	C[C@H](C(=O)N[C@H](C[NH+](C)C)c1ccccc1)Oc1ccc(cc1Br)F	0
ZINC97294918	C[C@H](c1ccccc1OC)NC(=O)Cc1c[nH]c2c1cc(cc2)OC	1
ZINC97301321	c1ccc(cc1)C[C@@H](CO)NC(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC97324810	CC(C)C[N@H+](C[C@H](COC(C)C)O)CC(=O)N	0
ZINC97326795	C[C@H]1CCN(CC1)C(=O)CCOC[C@H]1CCCO1	0
ZINC97335712	c1ccc2c(c1)C[C@H](OC2=O)C(=O)Nc1ccccc1SC(F)(F)F	0
ZINC97336794	Cc1cc2c(cc1C)n(c[nH+]2)Cc1nc(on1)C(C)(C)C	1
ZINC97357444	c1ccc(cc1)CN1CCO[C@H](C1)CNC(=O)NCc1ccc(s1)Br	0
ZINC97358860	CO[C@@H](CNC(=O)c1cc([nH]n1)c1cccs1)c1ccccc1	0
ZINC97358898	CN(CCNC(=O)NCCCOC1CCCCC1)c1ccccc1	0
ZINC97371065	C[C@](C[NH2+][C@H]1CCCN(CC1)C(=O)OC(C)(C)C)(c1ccco1)O	0
ZINC97371464	Cc1cscc1C(=O)NCCOC(=O)N	0
ZINC97371673	C[C@H](C(=O)N)[NH2+]CC1(CCCCC1)c1ccc2c(c1)OCO2	1
ZINC97372296	Cc1cc(ccc1COC(=O)c1cn(nc1C)C)n1cccn1	0
ZINC97373251	COC(=O)N1CCC(CC1)N[C@H](c1ccccc1)c1ccc(cn1)F	0
ZINC97375087	c1ccc(cc1)[C@@H]1C[C@@H](C1)[NH2+][C@H]1CCC[C@@H]1C(=O)N	1
ZINC97375335	CC1(CCOCC1)CNc1ccc([nH+]c1)N1CCC[C@@H](C1)C(=O)N	0
ZINC97375523	c1ccc(cc1)CC[C@H]1CN(CCO1)Cc1csnn1	0
ZINC97376432	Cc1n[nH]c(n1)C1CCN(CC1)C(=O)C(C)(C)CCOC	0
ZINC97376739	Cc1nc(c(o1)c1ccccc1)C(=O)OC[C@H]1CC[C@@H](O1)C	0
ZINC97377318	c1ccc(cc1)[C@@H](C(=O)N)Nc1cnn(c1)C[C@@H]1CCCO1	0
ZINC97378258	Cc1cc(c(cc1Cl)NC(=O)N)Br	1
ZINC97379240	c1c(c(ncn1)N(C[C@@H]1CCOC1)C1CC1)Br	0
ZINC97393311	c1ccc(cc1)CCOC(=O)[C@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC97404822	CC(C)(C)[C@@H](c1ccc(cc1)F)NC(=O)[C@@H]1CC1(Cl)Cl	1
ZINC97413929	CCCN(CC1CC1)C(=O)NCCc1csc(n1)C	1
ZINC97427463	c1ccc2c(c1)cc(o2)/C=C/C(=O)NCc1ccccc1[N+](=O)[O-]	1
ZINC97444659	c1ccc(cc1)n1ccc(n1)CNS(=O)(=O)c1cccc(c1)F	0
ZINC97447168	c1cc(c(c(c1N)O)C#N)F	1
ZINC97454214	COc1ccc(cc1OC)NC(=O)Cn1cc(cn1)Br	1
ZINC97463895	CCN(Cc1ccc(s1)Cl)C(=O)Nc1ccc2c(c1)OCC(=O)N2	1
ZINC97465127	CC(C)n1cc(cc1C(=O)Nc1cnn(c1)Cc1ccccc1)Br	0
ZINC97474320	Cn1c2ccc(cc2[nH+]c1CN(CCOC)CCOC)Cl	0
ZINC97475942	CN(CC(=O)N)c1cc(nc2n1ncn2)c1ccccc1	1
ZINC97476479	c1coc2c1[C@H](CCC2)NC(=O)C1CCN(CC1)CC(F)(F)F	1
ZINC97489860	c1ccc(cc1)CN1CCCc2c1cccc2C(=O)N	1
ZINC97496375	COCCCC(=O)OCC(=O)N1CCCCCC1	0
ZINC97505318	CCc1c(c[nH]n1)C(=O)N(CCC(=O)N)Cc1ccccc1	1
ZINC97513125	c1c(coc1Br)C(=O)N1CCN(CC1)C(=O)Cn1cnnn1	1
ZINC97526698	CCN(C1CCCCC1)C(=O)COc1ccccc1[N+](=O)[O-]	1
ZINC97529657	CC(C)Cn1c(c(c(=O)[nH]c1=O)C(=O)CSc1cccc(c1)Br)N	1
ZINC97569292	c1ccc(cc1)c1nnc(n1N)SCc1cc2c(cc1Br)OCCO2	1
ZINC97595524	CC(C)C[C@H]1COCCN1C(=O)Nc1ccc(cc1)c1ccccc1	0
ZINC97598799	Cn1cc(cn1)NC(=O)[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC97599549	CC(C)(C[N@H+](C)Cc1nc(no1)c1ccc(c(c1)OC)OC(F)F)O	1
ZINC97600247	CCCCOC(=O)[C@H](C)Sc1ncn(n1)c1ccccc1	0
ZINC97600900	C1CCC(CC1)[C@H](c1nc(nn1CC(=O)[O-])C1CCOCC1)O	0
ZINC97642141	CCN(CC)c1[nH+]c(cc(n1)N)c1cc(cc(c1)OC)OC	1
ZINC97666841	CC(C)C[C@@H](C(=O)N(C)CCc1ccc(cc1)F)NC(=O)N	1
ZINC97674805	COc1cc(ccc1OC(=O)CCc1cccc(c1)Br)C(=O)OC	0
ZINC97679694	c1ccc(cc1)c1c([nH]nc1N)c1ccncc1	1
ZINC97694981	C[C@H](C(=O)N(C)CCCc1cc(n[nH]1)c1cccc(c1)F)NC(=O)N	1
ZINC97717035	c1ccc(cc1)N1CCC(CC1)[N@@H+]1CC[N@H+](C[C@@H](C1)[O-])CCO	0
ZINC97729489	CC1=C([C@H]1c1nc(nn1CC(=O)[O-])c1ccncc1)c1ccccc1	0
ZINC97729824	Cc1ccccc1[C@@H]1CC[N@H+](C1)CCNC(=O)CCc1csc(n1)N	1
ZINC97743679	c1ccc(cc1)/C=C/C[N@H+]1CCN(CC1)C(=O)C[C@@H]1C[NH2+]CCO1	0
ZINC97758857	CC(C)(C)Oc1ccc(cc1)C[C@@H](C=O)N	1
ZINC97775754	c1cc(sc1CN1CCN(C(=O)C1)C1CCCC1)[C@H]1CCCO1	0
ZINC97938010	Cc1c([nH+]oc1N)C1CCN(CC1)C(=O)c1c2ccccc2[nH]n1	1
ZINC97941578	c1ccc(cc1)Cn1cnnc1[C@H]1CCCCN1S(=O)(=O)C1CC1	0
ZINC97942882	CCN1[C@@H]2CCC[C@]2(CCC1=O)CNS(=O)(=O)c1cn(cn1)C	1
ZINC98022182	Cc1c(sc([S-])n1)CC(=O)N[C@H](CN1CCCC1=O)c1ccccc1	0
ZINC98023730	CN(C[C@H](COC)O)C(=O)Nc1ccccc1c1ccccc1	0
ZINC98035894	CCc1nc(cs1)CC(=O)N1CCC[C@H](C1)[NH+]1CCCC1	1
ZINC98036103	Cc1nc(cs1)c1cc(n(c1)C)C(=O)N[C@H](C)C[N@@H+]1CCC[C@@H](C1)C	1
ZINC98044308	CC(C)(C)OC(=O)[C@@](CC=C)(C(=O)OCc1ccccc1)N	0
ZINC98051839	CC[C@H](C)[C@H](C)NS(=O)(=O)Cc1ccccc1	0
ZINC98067191	Cc1ccc(cc1C)NS(=O)(=O)c1ccc(c(c1)C(=O)NCCO)Cl	1
ZINC98067219	CCC[C@H](c1ccccc1)C(=O)NCCO	0
ZINC98068128	CC[C@@H]1CCCCN1C(=O)[C@H](C)Nc1cccc(c1)C(=O)N	1
ZINC98068475	Cc1cccc(c1OCCSCC(=O)N(C)Cc1cccs1)C	1
ZINC98070945	Cc1cccc([nH+]1)CCCOC(=O)c1cnn(n1)c1ccccc1	0
ZINC98071533	CCOC(=O)c1c(nc(s1)c1ccccc1N)c1ccccc1	0
ZINC98071907	c1ccc(cc1)c1csc2c1c(=O)[nH]c(n2)CN1CCC[C@@H]1C(=O)N	1
ZINC98072857	CCOC(=O)[C@H]1CS[C@@H](N1)c1cccc[nH+]1	0
ZINC98073159	C[C@@H](c1ccccc1)OC(=O)CCC(C)C	0
ZINC98075301	CCN(CCO)C(=O)COc1ccc(cc1)C(C)(C)C	1
ZINC98081379	C[C@@H](c1ccc(cc1)n1cncn1)[N@H+](C)CC(=O)NC	1
ZINC98087552	CC(C)(C)OC(=O)N[C@@H]1CN(C[C@H]1N)C(=O)OCc1ccccc1	0
ZINC98087675	c1ccc(cc1)COC(=O)N1C[C@H]2[C@H]1C[NH2+]CC2	0
ZINC98088135	CC(C)(C)OC(=O)[C@@](C[NH3+])(C(=O)OCc1ccccc1)N	0
ZINC98090713	CC[C@@]1(C(=C(C(=O)CC1(CC)CC)C)C)C	1
ZINC98091621	c1ccc(cc1)SC[C@H](CC[NH+]1CCOCC1)N	0
ZINC98091751	CC(C)(C)[C@H]1N([C@H](CO1)C(=O)OC)C(=O)[O-]	0
ZINC98093018	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)C(=O)N1CCCC[C@@H]1C(=O)N	1
ZINC98093443	CC(C)(C#N)NC(=O)[C@H]1CCC[N@H+](C1)Cc1ccccc1	0
ZINC98095653	CCNc1c(c([nH]n1)N)c1nc(no1)c1ccccc1	1
ZINC98095653	CCNc1c(c(n[nH]1)N)c1nc(no1)c1ccccc1	1
ZINC98097325	Cc1c(sc(=O)n1CC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N)C	1
ZINC98105212	CC(C)N(c1ccccc1)C(=O)c1nc2ncc(cn2n1)Br	0
ZINC98106140	CN(c1ccc(c(c1)F)F)C(=O)CCNS(=O)(=O)c1ccccc1	0
ZINC98111154	C[C@@H]1C[C@H](CN(C1)C(=O)c1c(oc(n1)c1ccccc1)C1CC1)C	0
ZINC98111694	C[C@H](C(C)C)NC(=O)c1c(oc(n1)c1ccccc1)C1CC1	0
ZINC98112103	c1ccc(cc1)[C@@H]1C[C@H]1C(=O)NCc1ccc(cc1)C(=O)N	1
ZINC98112230	c1ccc(cc1)[C@H]1C[C@@H]1C(=O)N[C@@H](c1ccccc1)c1ccncc1	0
ZINC98113195	c1ccc(cc1)[C@H]1C[C@H]1C(=O)N(Cc1ccco1)C1CCCC1	0
ZINC98113550	CNC(=O)C[N@H+]1CC[C@@H](CC1)NC(=O)[C@@H]1C[C@H]1c1ccccc1	0
ZINC98115601	Cn1c(nnc1SCc1nc(no1)c1ccc(cc1)OC)N	1
ZINC98116502	c1ccc(cc1)c1nc(c(o1)C1CC1)C(=O)N1CC[C@H](C1)C(=O)N	1
ZINC98117688	Cc1ncc(s1)CNC(=O)NC[C@@H](c1ccccc1)OC	0
ZINC98121272	CC[C@@H](C)[C@H](C)NC(=O)N1CCN(CC1)Cc1csc(n1)C	1
ZINC98123088	Cc1c(sc(n1)c1ccccc1)[C@@H](C)[NH2+][C@H](C)C(=O)NC(=O)N	1
ZINC98130074	c1cnn(c1)CC[NH+]1CCN(CC1)CC(=O)N1CCOCC1	0
ZINC98132397	Cc1ncc(s1)CN1CCO[C@@H](C1)c1ccccc1	0
ZINC98137115	c1ccc(cc1)O[C@H]1CCN(CC1)[C@H](c1ccc(cc1)F)C(=O)N	1
ZINC98142609	CC(C)N(Cc1ccc(cc1[N+](=O)[O-])C(=O)N)CC(=O)OC	0
ZINC98142841	CCN(C[C@@H](C)C#N)C(=O)CN(CC(=O)OC)C(C)C	0
ZINC98150372	CCO[C@H](C)C(=O)N1CCN(CC1)[C@@H](c1ccccc1)C(=O)N	0
ZINC98150958	COc1ccc(cc1CS(=O)(=O)C[C@@H](COCc1ccccc1)O)Cl	0
ZINC98151697	CCc1nc(no1)CS(=O)(=O)[C@@H](C)C(=O)N[C@@H](C)c1ccccc1	0
ZINC98152962	Cn1c2ccccc2nc1[C@H](C#N)C(=O)[C@H]1C[C@@H]1c1ccccc1	0
ZINC98156012	c1ccc(cc1)c1csc(n1)[C@H](C#N)C(=O)c1cc(cs1)C(=O)N	1
ZINC98156146	c1ccc(cc1)OCCOC(=O)c1cc(cs1)C(=O)N	0
ZINC98157342	c1ccc(cc1)C#CCOC(=O)c1ccc(cc1)OCC(=O)N	0
ZINC98157360	c1ccc(cc1)C#CCOC(=O)[C@H]1CC[C@@H](CC1)C(=O)N	0
ZINC98157661	CC[C@@H](C)OC(=O)[C@H]1CCN(CC1)C1=NS(=O)(=O)c2c1cccc2	0
ZINC98157936	CC[C@H](C)OC(=O)c1cc2cnn(c2nc1)Cc1ccccc1	0
ZINC98158044	CC1([C@H]2CC=C([C@@H]1C2)COC(=O)[C@H]1CC[C@H](CC1)C(=O)N)C	0
ZINC98158167	C[C@H](COc1ccccc1)OC(=O)C1CCN(CC1)CC(F)(F)F	0
ZINC98159107	c1ccc2c(c1)CCC[C@H]2NC(=O)COC(=O)c1cc(cs1)C(=O)N	0
ZINC98159253	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)COC(=O)c1cc(cs1)C(=O)N	0
ZINC98160880	C[C@H](c1ccccc1)OC(=O)c1cc(cs1)C(=O)N	0
ZINC98175203	c1ccc(cc1)c1c2ccccc2cnc1N	1
ZINC98178068	CCCCN(CCCC)C(=[NH2+])C(F)(F)F	1
ZINC98178302	c1ccc(cc1)CO[C@H]1C(=NC(=NC1=O)N)[O-]	0
ZINC98178434	CC(C)(C)c1ccc(cc1)n1c2ccc(cc2c(n1)N)[N+](=O)[O-]	1
ZINC98179263	CCOC(=O)[C@@H]1[C@]([C@@H]2CC=CC=C2S1)(c1ccccc1)N	0
ZINC98179441	CCOC(=O)[C@H](C(=O)c1ccccc1)Nc1ccc(cc1)OC	0
ZINC98179867	Cc1c(c(nc(n1)Cl)N)CO	1
ZINC98180653	c1ccc(cc1)C(CC[NH+]1CCN(CC1)N)c1ccccc1	1
ZINC98180867	COc1cccc(c1)O[C@H](c1ccccc1)[C@@H]1CNC(=O)CO1	0
ZINC98181749	Cc1cc(nc([nH+]1)N(C(=O)OC(C)(C)C)C(C)(C)C)N	0
ZINC98210385	CCC[C@H](CC(C(F)(F)F)(F)F)I	1
ZINC98210744	COC(=O)c1ccc(cc1)OC([C@@H](OC(F)(F)F)F)(F)F	0
ZINC98212942	c1cc(ccc1c1cc2c(=O)n(ccn2n1)CC(=O)N)F	1
ZINC98213427	c1cc(c(cc1OC(F)(F)F)N)C#N	1
ZINC98214196	c1ccc(cc1)c1cc(n(n1)CC1CCOCC1)N	0


==> anc/logic_11_test_molecules.tsv <==
mol_id	smiles	label
ZINC00035064	C/C(=C/1\C(=O)C(=O)N([C@H]1c1ccc(cc1)O)CC[NH+]1CCOCC1)/O	0
ZINC00046481	Cc1ccc(cc1F)NC(=O)c1ccc(cc1)Cl	0
ZINC00046996	COC(=O)[C@H]1CCCN1C(=O)CSc1ccccc1O	0
ZINC00057714	C[C@@]1(CCO1)CO	0
ZINC00058255	CCOC(=O)c1cc(c(c(c1)Cl)O)Cl	0
ZINC00090907	Cn1c2c(c(=O)n(c1=O)C)n(c[nH+]2)C[C@@H](C/[NH+]=C/N1CCCCC1)O	1
ZINC00091602	COC(=O)c1c(cn(n1)c1ccc(c(c1)Cl)F)O	0
ZINC00099247	CCOC(=O)c1c(c(c(=O)n(n1)c1ccc(cc1)F)C#N)C	0
ZINC00114948	c1cc2c(cc1/C=C/C1=NN[C@](C1)(C(F)(F)F)O)OCO2	0
ZINC00154214	c1ccc(cc1)NC(=O)NC[C@H](COc1ccc(cc1)[N+](=O)[O-])O	1
ZINC00163604	c1ccc2c(c1)CC(=O)N[C@H]2c1ccc(cc1)Cl	0
ZINC00164911	c1cc(cc(c1)F)O	0
ZINC00174572	C[C@H](C(=O)N/N=C/c1cc(ccc1O)OC)n1c2ccccc2nn1	1
ZINC00182566	Cn1c2c(c(=O)n(c1=O)C)n(cn2)CC(=O)NC1CCCC1	0
ZINC00192086	CC1(CC(=O)C[C@@](O1)(C(F)(F)F)O)C	0
ZINC00201650	c1ccc2c(c1)C(=CS2(=O)=O)SCC[NH+]1CCCCC1	0
ZINC00249434	Cc1c(cco1)C(=O)N/N=C/c1ccc(c(c1)OC)O	1
ZINC00323715	C[C@@H]1CCCN(C1)S(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC00333340	C[C@]1(C(N(C(=O)N1c1ccccc1)C)(C)C)NO	1
ZINC00349130	c1ccc(cc1)c1c(c[nH]n1)/C=N/NC(=O)c1ccncc1	0
ZINC00355601	c1ccc(cc1)C(=O)N1[C@@](CC(=N1)C1CCCCC1)(C(F)(F)F)O	0
ZINC00388242	COc1cc(c(cc1OC)OC)C(=O)[O-]	0
ZINC00407511	Cc1ccc(cc1F)NCc1ccccc1O	0
ZINC00420985	Cc1nnc(n1C[C@H]1CCCO1)SCC(=O)N	0
ZINC00434112	Cc1c(cc2c(n1)nc[nH]2)Br	0
ZINC00464056	c1ccc(cc1)C(=O)Nc1cccc(c1)C(=O)NC1CCCC1	0
ZINC00512739	COc1cccc(c1O)/C=N/NC(=O)C1CCC1	1
ZINC00514415	C[C@@H](C(=O)NC[C@@H]1CCCO1)Oc1ccc(cc1)OC	0
ZINC00524366	c1cc(cc(c1)/N=C\c1ccc(cc1)F)CO	0
ZINC00524577	c1ccc2c(c1)c1cc(ccc1o2)NC(=O)/C=N/O	1
ZINC00631931	c1ccc2c(c1)c(cn2Cc1ccc(cc1)F)C(=S)N1CCOCC1	0
ZINC00787135	CC1(C(=O)N(C(=O)N1)C[C@@H](COc1ccccc1F)O)C	0
ZINC00870865	CCC1=NN([C@@](C1)(c1cccnc1)O)C(=O)c1cccc(c1O)C	1
ZINC00910649	CC(C)(C)[C@@]1(CC(=NN1C(=O)c1ccc(cc1)N(C)C)C(F)(F)F)O	0
ZINC00968812	CCOC(=O)[C@H]1[C@@H](NC(=O)N[C@]1(C(F)(F)F)O)c1cccc(c1)F	0
ZINC01044421	C[C@@]12CCCCC1=[N+](c1c2cccc1)C	0
ZINC01159252	c1cc(ccc1NC(=O)c1cc(c(cc1Cl)F)F)N1CCOCC1	0
ZINC01260490	c1ccc2c(c1)N=C([C@@H](S2)CC(=O)Nc1ccc(c(c1)Cl)F)O	0
ZINC01436519	COC(=O)[C@@]1(CC(=NN1C(=O)c1ccccc1)c1ccc(cc1)Cl)O	0
ZINC01593608	CC[N+](C)(CC)CCOC(=O)[C@@H](c1ccccc1)[C@H](C1CCCC1)O	0
ZINC01602775	CC[C@]1(CO[C@@H](OC1)c1ccc(cc1)C(C)C)[N+](=O)[O-]	0
ZINC01685974	CC(C)OC(=O)CCC(=O)OC	0
ZINC01732272	CC(=O)c1cccc(n1)F	0
ZINC01945488	Cc1csc(n1)NC(=O)/C=C/c1ccc(c(c1)OC)OC(C)C	0
ZINC02361498	Cc1c(sc2c1c(=O)n(c(n2)SCC(=O)c1ccc(cc1)Br)C)C	0
ZINC02376744	Cc1ccc(cc1F)NC(=O)CSc1nnc(n1C)c1ccccn1	0
ZINC02389515	COc1ccc2c(c1)c(c[nH]2)CC#N	0
ZINC02465264	COCCCNS(=O)(=O)c1cccc2c1nccc2	0
ZINC02483606	COC(=O)c1ccccc1Sc1c(nc2n1ccs2)c1ccccc1	0
ZINC02539570	c1cc(ccc1[N+](=O)[O-])O[C@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC02567670	CC(C)(C)OC(=O)N(C)[C@@H](Cc1ccc(cc1)Cl)C(=O)[O-]	0
ZINC02615934	c1ccc(c(c1)C(F)(F)F)S(=O)(=O)NCc1ccc(cc1)F	0
ZINC02694598	CC[C@H](c1ccccc1)OC[C@@H](C[NH2+]C(C)(C)CC(C)(C)C)O	0
ZINC02703174	c1ccc(c(c1)/C=c\1/c(=O)n2c(s1)nc(n2)c1ccco1)F	0
ZINC02770786	COC(=O)c1cnn2c1N[C@H](C[C@@H]2C(F)(F)F)c1ccc(s1)Cl	0
ZINC02978786	c1cc(cc(c1)Cl)C(=O)NC(=S)Nc1ccc(c(c1)[N+](=O)[O-])F	0
ZINC03118836	CCOC(=O)c1c(sc(=S)s1)SCc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC03164153	Cc1ccc(cc1C)N[C@@H](C(Cl)(Cl)Cl)NC(=O)OC[C@H]1CCCO1	0
ZINC03214764	CC(=C)c1cccc(c1)C(C)(C)NC(=O)Nc1ccccc1SC	0
ZINC03292160	CC(C)(C)NC(=O)NC(=O)COC(=O)c1cccc(c1)O	0
ZINC03294462	Cc1cccc(c1O)C(=O)OCC(=O)NCc1cccs1	0
ZINC03325172	C[N@@H+](Cc1cccc(c1)Cl)C[C@@H](COCc1ccccc1OC)O	0
ZINC03363294	Cc1ccc(cc1)c1nc(on1)CCCC(=O)[O-]	0
ZINC03404307	C[C@H](C(=O)N)Oc1ccc(cc1F)Br	0
ZINC03408284	Cc1c(nc2ccccc2n1)CSc1nncs1	0
ZINC03521335	Cc1cccc(c1O)C(=O)O[C@@H](C)C(=O)N(C)c1ccccc1	0
ZINC03654763	CCOC(=O)CNC(=O)Cn1c(cc2ccccc2c1=O)C	0
ZINC04017006	C[C@@H]([C@@H](C(=O)N[C@@H](CO)C(=O)OC)NC(=O)OCc1ccccc1)O	0
ZINC04040431	c1ccc(c(c1)N1CC[NH+](CC1)C[C@H](c1ccc(cc1)Br)O)F	0
ZINC04050516	COCCC[NH2+]C[C@@H](C(F)(F)F)O	0
ZINC04050787	c1ccc(cc1)c1c(c2ccccc2[nH]1)[C@H](C(F)(F)Cl)O	0
ZINC04107901	c1ccc2c(c1)C(=O)N(CCO2)Cc1ccc(cc1)C(F)(F)F	0
ZINC04200064	CC1=NN([C@](C1)(C(OC(F)(F)F)(F)F)O)C(=O)c1cccc(c1)OC	0
ZINC04212595	C[C@@H]1[C@H]2CC[C@H](C2)[C@@H]1CN(CCO)C(=O)c1ccc(cc1)Cl	1
ZINC04218998	C[C@H]1C(=O)NC(=O)N1c1ccc(cc1)F	0
ZINC04243610	c1cc(ccc1/C(=C/C(=O)C(F)(F)F)/[O-])O	0
ZINC04299285	CC(C)(C)OC(=O)N[C@H]([C@@H](c1ccc(cc1)[N+](=O)[O-])O)C(=O)[O-]	0
ZINC04342836	c1cc(cc(c1)O)c1c(cn[nH]1)C=O	1
ZINC04356842	CCOc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)[C@H](CC(=O)[O-])C(=O)[O-]	0
ZINC04425143	Cn1cccc1C[N@@H+](CCCOC)C[C@H](COCC#C)O	0
ZINC04523754	c1cc(ccc1/C(=N/OC(=O)c1ccc(cc1Cl)[N+](=O)[O-])/N)Cl	0
ZINC04530857	CC1(O[C@@H]2[C@H]([C@@H](O[C@@H]2O1)[C@@H](CO)O)OCc1ccccc1)C	0
ZINC04533952	CC(=O)N[C@@H](C=O)[C@H]([C@@H]([C@@H](COS(=O)(=O)[O-])O)O)O	1
ZINC04566623	CCC[NH2+]C[C@H](COc1ccc(cc1COCCC)C(=O)CC)O	0
ZINC04691301	Cn1c(c[n+](c1N)CC(=O)c1ccc(cc1)OC)c1ccc(cc1)F	0
ZINC04772726	C[C@](c1ccc(cc1)F)([C@H](C[NH+]1CCOCC1)c1ccccc1)O	0
ZINC04810829	c1ccc(cc1)[C@@H](C(=O)N1[C@@]([C@@H]2CCCCC2=N1)(C(F)(F)F)O)O	0
ZINC04849871	CC(C)C[C@@H](c1nnnn1C1CCCC1)[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC04856544	c1cc(ccc1C#N)NC(=O)C(=O)NC[C@@H]1CCCO1	0
ZINC04932262	Cc1cc(ccc1OCC(=O)N1[C@@](CC=N1)(C(F)(F)F)O)C(C)C	0
ZINC05017389	COc1ccc(cc1OC)/C=C/1\C(=O)SC(=N1)N1CCOCC1	0
ZINC05018989	C1CCC2(CC1)OC[C@@H](O2)C=O	0
ZINC05134452	C1C[C@@H](OC1)O	0
ZINC05141452	CSc1ccc2c(c1)N(c1ccccc1S2)CC[C@@H]1CCC[NH2+]C1	0
ZINC05209711	COC(=O)[C@@H]1[C@]([C@@H]2CCCCN2O1)(C(F)(F)F)O	0
ZINC05227308	c1ccc(c(c1)[N+](=O)[O-])O[C@H]1[C@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC05232090	CC1=C/C(=N\C(=O)c2ccc(cc2)Cl)/C(=CC1=O)C	0
ZINC05285856	Cc1cc(cc(C)[nH+]1)OCOc1cc(C)[nH+]c(c1)C	0
ZINC05319181	Cc1ccc(c(c1)Cn1cnc2c(c1=O)c1c(s2)C[C@H](CC1)C)C	0
ZINC05336659	Cc1c2c(c3ccccc3s2)c2c(n1)CC(C[C@H]2O)(C)C	1
ZINC05396483	CC1(CC(=O)C(=C(O)[C@@H]1Br)C(=O)/C=C/c1ccco1)C	1
ZINC05575116	CCOC(=O)NC1=NC[C@@H](S1)C	0
ZINC05595303	c1ccc(cc1)NC(=S)Nc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC05632758	CC(C)C(C=C)(C(C)C)OCCC#N	0
ZINC05673001	c1cc(ccc1C(=O)[O-])N/C(=N/c1ccc(c(c1)Cl)Cl)/O	1
ZINC05677981	c1ccc(c(c1)c1nc([nH]n1)S[C@@H]1CCOC1=O)F	0
ZINC05719691	CN1C(=O)C(=Cc2ccc(o2)c2ccc(cc2F)F)C(=O)N(C1=S)C	0
ZINC05796987	CCOC(=O)c1ccc(cc1)NC(=O)C[C@@](C(=O)OC)(C(F)(F)F)O	0
ZINC05914800	COC(=O)[C@](CC(=O)Nc1ccc(cc1)F)(C(F)(F)F)O	0
ZINC06068129	C[N+](C)(C)CCc1cccc(c1)OC	0
ZINC06083923	c1cc(c(c2c1C(=O)/C(=C/c1ccncc1)/O2)C[NH+]1CCOCC1)O	0
ZINC06201091	C[C@@H](c1ccccc1)NC(=O)[C@H]1C[C@H]2CCC[C@@H](C1)C12SCCS1	0
ZINC06201844	Cc1cc(c(n1CC(C)C)C)/C=N/NC(=O)c1ccccc1O	1
ZINC06276481	c1cc(cc(c1)C(F)(F)F)C(=O)NCc1ccncc1	0
ZINC06317305	Cc1cccc(c1)NC(=O)[C@@H]1CCCC[C@H]1C(=O)OCCF	0
ZINC06591256	CC1(O[C@@H]([C@@H](O1)[C@@H](C(=O)OC)O)CO)C	0
ZINC06633897	CC(C)c1nc(c(o1)N/N=C/c1ccc(o1)c1ccc(cc1)F)C#N	0
ZINC06684292	c1cc2c(cc1F)/C(=N/NC(=O)C1CC1)/C(=N2)O	0
ZINC06738525	COCCNC(=O)[C@H]1CC(=NO1)c1cc(ccc1OC)OC	0
ZINC06748297	CCOc1cc(ccc1O)[C@@H]1CC(=O)Nc2c1c(nc(n2)SC)[O-]	1
ZINC06760811	Cc1cc(=O)oc2c1cc(c(c2)O)CCC(=O)OC	0
ZINC06920988	Cc1c(c(n(n1)C)C)/C=C/C(=O)c1cccc(c1)Br	0
ZINC06962292	COC(=O)c1c(cnc(n1)S(=O)(=O)C)Cl	0
ZINC07022614	CNC(=O)COc1ccc(cc1C(=O)N)Cl	0
ZINC07032162	c1ccc(cc1)n1cnnc1SC[C@@H](COCc1ccccc1F)O	0
ZINC07083684	Cc1c(=O)n(c(nn1)S[C@@H](c1ccccc1)C(=O)NC1CC1)N	0
ZINC07242739	CC(C)c1ccc(cc1)CN(C1CC1)C(=O)c1cc(c[nH]1)C(=O)C	0
ZINC07262466	CCCOC(=O)C[C@H]1C(=O)NCCN1C(=S)NC(=O)c1ccco1	0
ZINC07409124	CC(=O)Nc1ccc(cc1)S(=O)(=O)[N-]c1ccccc1OC(F)F	0
ZINC07418422	COC(=O)c1ccc(cc1)CSc1nc([O-])c2cnn(c2n1)CCO	0
ZINC07434447	COc1cc(cc(c1)OC)C(=O)OCC(=O)c1ccccc1F	0
ZINC07540834	C[C@@H](c1ccccc1)[NH2+]Cc1ccc(o1)c1ccc(cc1)[C@@H](C)O	1
ZINC07616263	CCOCCCNS(=O)(=O)c1cc(c(cc1OC)C)Cl	0
ZINC07779032	COc1ccc(cc1[N+](=O)[O-])C(=O)NNc1ccccc1C(F)(F)F	0
ZINC07890735	c1cc(ccc1C(=O)[O-])N/N=C\1/c2cc(ccc2N=C1O)Cl	1
ZINC07912452	c1cc(c(cc1[N+](=O)[O-])C(=O)N1CCCCCC1)N1CCOCC1	0
ZINC08254538	CCOc1cc(ccc1OCc1ccc(cc1)Cl)C[NH2+]C[C@@H](C)O	1
ZINC08265970	c1cc(ccc1CNC(=O)Cc1ccc(cc1Cl)Cl)F	0
ZINC08336623	Cc1cc(n2c(n1)nc(n2)CC(=O)N1CCOCC1)C	0
ZINC08373406	c1ccc(cc1)c1nnc(o1)COC(=O)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC08389158	CC(C)Cn1c(nnc1SCC(=O)NC1CCCCC1)c1ccco1	0
ZINC08394537	CCc1cccc2c1[nH]cc2C(=O)Cn1c(c(c(n1)C)[N+](=O)[O-])C	0
ZINC08492665	Cc1ccc(c(c1)C)O[C@H](C)C(=O)Nc1ccccc1C(C)C	0
ZINC08709851	CCCCn1c(=O)c2c(nc3n2cc(n3CCO)C)n(c1=O)C	1
ZINC08844706	CCC(C)(C)OC[C@@H](C[N@@H+]1C(C[C@H](CC1(C)C)O)(C)C)O	0
ZINC08856474	CN1C(=O)[C@H](C(=O)/C=C/c2cc(ccc2OC)OC)C(=NC1=O)O	1
ZINC09140409	CC(C)(C)C(=O)NC(=S)Nc1cc(ccc1Cl)C(F)(F)F	0
ZINC09235914	c1ccc2c(c1)nc(s2)c1cc2cc(cc(c2oc1=O)Br)[N+](=O)[O-]	0
ZINC09306842	Cc1cc(c2c(c(c(=O)oc2c1)CC(=O)N1CCC(CC1)O)C)O	1
ZINC09314024	c1ccc(c(c1)NC(=O)c1ccc(o1)Br)SC(F)F	0
ZINC09438756	Cc1cc(nc2c1c([O-])nc(n2)SCC(=O)c1ccc(cc1)Cl)C	0
ZINC09498461	C[C@H](C(=O)Nc1ccc(cc1F)F)OC(=O)c1ccc(cc1N)F	0
ZINC09690515	c1cc(sc1)COC[C@@H](Cn1cnc2cc(ccc2c1=O)F)O	0
ZINC09743292	Cc1ccc(cc1)CSCCNC(=O)c1cnccn1	0
ZINC09761454	Cc1ccc(cc1F)n1ccnc(c1=O)SCc1ccccc1	0
ZINC09953055	c1cc(cc(c1)O)C(=O)NNC(=O)c1ccc(cc1F)F	0
ZINC10091207	C[NH+](C)[C@@H](CNS(=O)(=O)c1ccccc1F)c1cccc(c1)OC	0
ZINC10384904	CCOC(=O)/C(=C\Nc1nc2ccc(cc2s1)Cl)/C#N	0
ZINC10452388	CC(C)c1ccc(cc1)C(=O)NC(=S)NC(C)C	0
ZINC11445796	COc1cc(ccc1N1CCCC1=O)NC(=O)c1ccc(cc1Cl)F	0
ZINC11639190	c1ccc(c(c1)C(=O)Nc1ccccc1C(F)(F)F)O	0
ZINC11722526	c1cc2c(cc(=O)oc2cc1O)CSc1nncn1C1CC1	1
ZINC11861717	CCCCOc1ccc(cc1)CNC(=O)[C@H]1CCCC[C@H]1C(=O)[O-]	0
ZINC11865368	Cc1c2cc(ccc2oc(=O)c1c1ccccc1)NC(=O)C	0
ZINC12020399	c1cc(ccc1C(=O)Nc1ccc(cc1C(=O)[O-])O)Cl	1
ZINC12113854	COCCNc1c(nc2n1ccnc2)c1ccc(c(c1)O)O	0
ZINC12196282	Cc1c(c(n[nH]1)C)CNC(=O)c1cc(ccc1OCC=C)Cl	0
ZINC12339764	c1c(cc(c(c1/C=N/NC(=S)N[C@H]1C[C@H]2C[C@@H]1C=C2)O)Br)Br	1
ZINC12368122	CCOC(=O)/C(=C\1/N([C@@](CS1)(C)O)c1c(cccc1F)F)/C#N	0
ZINC12399112	c1cc(OCC(F)F)[nH+]cc1N	0
ZINC12420041	C[C@H]1CN(C[C@@H](O1)C)C[C@H](COc1ccccc1OC)O	0
ZINC12436539	C[C@@]1(CC(=O)[C@H]([C@H]([C@H]1C(=O)OC)c1ccc(cc1)F)C(=O)OC)O	0
ZINC12440681	CN(CC(=O)OC)C(=O)[C@H]1CCC(=O)N(C1)Cc1ccc(cc1)Cl	0
ZINC12505924	CCO/C=C/[C@](CN)(C(F)(F)F)O	0
ZINC12521895	CC[C@@H](CO)Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N1CCOCC1	0
ZINC12529647	c1cc2c(cc1C[NH2+][C@@H]1[C@H]3CO[C@H](O3)[C@@H]([C@H]1O)[NH+]1CCCC1)OCO2	0
ZINC12558787	Cn1cc[nH+]c1[C@@]([C@@H](Cn1cc[nH+]c1)C(=O)OC)(C(F)(F)F)O	0
ZINC12621566	c1ccc(cc1)[P@@](=O)(O[C@@H](c1ccc(cc1)F)C(F)(F)F)[O-]	0
ZINC12659464	c1ccc(c(c1)C(=O)N/C(=C\c1ccco1)/C(=O)NCCCO)Br	1
ZINC12747587	CC(=O)c1ccccc1NC(=O)/C=C/c1ccccc1OC(F)F	0
ZINC12765045	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)CCC(=O)N1CCOCC1	0
ZINC12862481	CC(=O)c1ccc(cc1)NC(=O)C1CCN(CC1)C(=O)c1ccco1	0
ZINC12946499	CN1C(=O)/C(=C\c2cc3ccccc3nc2N2CCOCC2)/SC1=S	0
ZINC12965091	Cc1ccc2c(c1)[nH]c(n2)S[C@H]1CCCCCC/C/1=N\O	1
ZINC13017843	C[C@H]1CN(C[C@@H](O1)C)C(=O)c1ccccn1	0
ZINC13118087	C[C@@H](c1cc(ccc1OC)OC)[NH2+]Cc1cc(cc(c1)OC)OC	0
ZINC13119778	CCOC(=O)c1c2c(sc1/N=C\c1ccc(cc1O)C)C[N@@H+](CC2)C	0
ZINC13136960	CC[C@@H](C)N/C(=[NH+]\Nc1cccc(c1)C(F)(F)F)/C(=O)OCC	0
ZINC13144523	CCO[C@@H]1O[C@H]2[C@H](O[C@H]([C@@H]2O1)n1cnc2c1ncnc2N)CO	0
ZINC13320652	c1cc(c(cc1Cl)F)NC(=O)[C@H]1[C@H]2CC[C@H](C2)[C@H]1C(=O)[O-]	0
ZINC13380370	CCCCc1c(cc2c(c1O)C(=O)O[C@@H](C2)CC/C=C/C)O	0
ZINC13689973	C(CSc1c(c(nc(c1Cl)F)SCCO)F)O	0
ZINC14014882	CC(C)[C@H](C(=O)Nc1cccc(c1)C(=O)OC)NC(=O)c1cccs1	0
ZINC14016213	CCNc1c2ccccc2nc(n1)SCC(=O)NC[C@@H]1CCCO1	0
ZINC14200903	c1ccn2c(c1)nnc2SC[C@H](COCCOc1ccc(cc1)Cl)O	0
ZINC14748025	CCC[C@H]1C(=O)N2CCN(C[C@@H]2C(=O)N1)C(=O)Oc1ccc(cc1)C	0
ZINC14903122	Cc1ccc(cc1O)C(=O)OCc1nc2ccccc2n1C(F)F	0
ZINC15134779	Cc1ccc(cc1)O[C@@H](C)C(=O)NCc1ccc(cc1)N(C)C	0
ZINC15365285	c1ccc2cc(ccc2c1)S(=O)(=O)NCCc1cccc(c1)F	0
ZINC15442395	c1cc(cc(c1)C(F)(F)F)C(=O)C(=O)[O-]	0
ZINC15442409	COc1ccc(cc1/C=N/O)OC(F)(F)F	0
ZINC15657710	CO[C@H]1[C@@H]([C@H]([C@H](O1)COC(=O)c1ccccc1)N=[N+]=[N-])O	0
ZINC15778295	c1ccc(cc1)[C@H](O)[P@](=S)(c1ccccc1)[C@@H](c1ccccc1)O	1
ZINC15831938	CCOC(=O)c1cnc(nc1Nc1ccc(c(c1)Br)C)SC	0
ZINC16041869	Cc1cccc(c1)O[C@@H]1[C@H]([C@@H]([C@H]([C@H](O1)CO)O)O)NC(=O)C	0
ZINC16158692	c1cc(c(cc1CO)F)C(=O)[O-]	0
ZINC16226720	COc1ccc(cc1Br)NC(=S)NC(=O)c1cccc(c1)I	0
ZINC16268233	Cc1cc(c(n1C)C)/C=N\O	1
ZINC16697964	Cc1cc2c([nH]1)ccc(c2F)OC	0
ZINC16778890	c1cc(ccc1C(=O)[O-])NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCO	1
ZINC16939919	CCOC(=O)C[NH2+]Cc1cc(=O)[nH]c2c1ccc(c2)Cl	0
ZINC16970567	c1c[n+](ccc1/C=N/[O-])CCC[n+]1ccc(cc1)/C=N/O	1
ZINC17013902	c1ccc(c(c1)/C=C/C(=N/NC(=[NH2+])N)/C=C/c1ccccc1O)O	1
ZINC17071093	COc1ccccc1OCc1nn2c(=O)c3ccccc3nc2s1	0
ZINC17888685	CC1(OC[C@H](O1)C1=C(C(=O)[C@@H](O)O1)O)C	0
ZINC18056519	c1ccc(cc1)c1cc(=O)[nH]c(n1)SCC(=O)Nc1ccc(cc1)Cl	0
ZINC18101577	c1ccc(c(c1)C(=O)C/C(=N\O)/C(C(F)F)(F)F)[O-]	0
ZINC18239132	CCOC(=O)/C=C/c1ccc(cc1)NC(=O)CCC1CCCC1	0
ZINC19291858	C1=C([NH+]=N/C/1=c/1\cc([nH+]c([nH]1)NC1CCCC1)O)C1CC1	1
ZINC19433815	C[C@@H](c1ccc(cc1)OC(F)(F)F)[NH2+]Cc1ccco1	0
ZINC19681889	Cc1c2ccccn2c(c1c1ccccc1)CN1CCN(CC1)C	0
ZINC19737187	C[C@@]1(C[C@@H]([C@H](N1)c1cc(ccc1F)OC)CO)C(=O)OC	0
ZINC19790764	CCN1CCN(CC1)C[C@H](COc1c(cc(cc1F)Br)F)O	0
ZINC19848973	C1Cc2c(nc(c(c2C(=O)OCCO)C#N)N)C1	0
ZINC19912894	C[C@H]1CCCC[N@@H+]1CCCNCc1ccc(c(c1)F)F	0
ZINC19926860	Cc1ccc(cc1C)[C@@H]1N(C(=O)CS1)c1ccc(c(c1)Cl)F	0
ZINC19943612	C[C@H](CC(C)C)[NH2+]Cc1ccc(cc1)F	0
ZINC20034152	C[C@@H]1CCC2=NN([C@]([C@@H]2C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)Br	0
ZINC20086380	Cc1ccc(cc1C)[C@@H]1c2c(n[nH]c2NC2=C1C(=O)OC2)C	0
ZINC20103708	CC(C)C[C@@H]1N2[C@H](OC[C@@]2(CO1)CO)CC(C)C	0
ZINC20281638	Cn1cc(cc1C(=O)NC(=O)CCl)S(=O)(=O)N1CCOCC1	0
ZINC20436745	C[C@@H](Cc1nnc(n1c1ccccc1)SCC(=O)Nc1nccs1)O	1
ZINC20442520	CCOC(=O)c1cnc2c(c1NCc1ccco1)c(nn2C)C	0
ZINC20465189	CN1CCN(CC1)[C@H]1[C@H](O[C@H]([C@H]1O)CO)C[NH2+]Cc1ccc(cc1)F	0
ZINC20684355	c1cc(sc1)CN(CCO)C(=O)CCc1nnc(o1)c1ccsc1	1
ZINC20706682	CCN(CC)c1ccc2c(c1)[C@H]1C=CC[C@@H]1[C@H](N2)c1ccccc1O	1
ZINC20841004	COCc1nnc(o1)CSc1nnc(n1c1ccccc1)C(F)(F)F	0
ZINC20856973	c1cc(ccc1F)S(=O)(=O)/N=C(\N)/N1CCOCC1	0
ZINC20872197	Cc1cccc(n1)NC1=N/C(=N/C[C@H](C)O)/S1	1
ZINC20913229	c1ccc(cc1)CN1CCN(C[C@H]1CCO)Cc1ccc(c(c1)F)F	0
ZINC21716753	CCOCCCNC(=O)[C@]1(CCC(=O)N1Cc1ccccc1F)C	0
ZINC21718512	Cc1cc(on1)[C@H]1CCCN1C(=O)c1cc(no1)C1CCCCC1	0
ZINC21822499	C[C@H](C(=O)Nc1ccc(cc1)OCc1ccccc1)N1CCOCC1	0
ZINC21900334	CC(C)OCCCNC(=O)c1ccc(s1)c1ccc(cc1)F	0
ZINC21952771	CCN(CC)c1ccc2c(c1)OCC(=C2)C(=O)O	1
ZINC22053802	CC(C)(C)OC(=O)CCCCCO	0
ZINC22727843	COC(=O)C[C@H](c1ccc(cc1)Cl)/N=C/c1cc(ccc1O)[N+](=O)[O-]	0
ZINC22796296	Cc1ccccc1CSc1c(=O)n(ccn1)c1ccc(cc1)Br	0
ZINC22835625	CC(C)(C[NH2+]C[C@H](COc1ccc(cc1)C#N)O)N1CCOCC1	0
ZINC23127605	CCOc1ccc(cc1)S(=O)(=O)NC[C@H]1CC[N@@H+](CC1)C1CCCC1	0
ZINC23374043	c1cc(ccc1CN1CC[N@H+](C[C@H]1CCO)Cc1ccncc1)F	0
ZINC23409054	Cc1cccc(c1)OC[C@H](CN1CCN(CC1)C(=O)[C@@H]1CCCO1)O	0
ZINC23623581	CC(=O)N1CCN(CC1)C[C@@H](COCc1ccccc1F)O	0
ZINC23742614	CC(=O)CCc1ccc(cc1)OS(=O)(=O)c1ccc(c(c1F)F)F	0
ZINC23794046	CCS(=O)(=O)N1CCC(CC1)C(=O)N[C@@H](C)c1ccc(c(c1)F)F	0
ZINC24805940	COC(=O)C[C@@H]1C(=O)NCC[N@H+]1Cc1cccc(c1)C(F)(F)F	0
ZINC25240739	c1cc(ccc1c1nn(c(=O)o1)C[C@H](COc1ccc(cc1)F)O)F	0
ZINC25346786	CCCCC[C@@H](C)NC(=O)[C@@H](C(C)C)NC(=O)c1ccc(cc1)F	0
ZINC25533407	c1ccc(c(c1)COC[C@H](Cn1cnc2ccsc2c1=O)O)F	0
ZINC25663739	CC1(O[C@H]2[C@H]([C@@H](O[C@H]2O1)[C@H](COC(=O)c1ccccc1)O)O)C	0
ZINC25997712	c1cc(c(=O)[nH]c1)C(=O)N[C@@H]1CC[C@H](CC1)C(F)(F)F	0
ZINC26692310	c1ccc(cc1)C1(CC1)C(=O)NCCCc1[nH]c2ccccc2n1	0
ZINC26780525	Cc1cccc(c1C)OC[C@H](C[NH2+][C@@H](C)c1ccccc1)O	1
ZINC26807675	Cc1c(sc(n1)NC(=O)[C@@H](C)N1C[C@H](O[C@@H](C1)C)C)C	0
ZINC26859149	c1ccc(c(c1)CN1CCN(CC1)C(=O)C[N@H+]1CC[C@@H](CC1)O)F	0
ZINC27346899	CC(C)C[C@](CCN1CCOCC1)(c1ccc(cc1)F)O	0
ZINC27350923	c1ccc2c(c1)cccc2NC(=O)NC[C@@H](c1ccccc1F)O	0
ZINC27394094	CCCOc1c(cc(cc1Cl)/C(=[NH+]/C[C@H]1CCCO1)/O)OCC	0
ZINC27751118	CC(=C)CSc1c(c(c2c(n1)CC[C@H](C2)C(C)(C)C)C(F)(F)F)C#N	0
ZINC27867791	C[C@H]([C@H]1CCCO1)NC(=O)c1cc2c(c(c1)Cl)OCCCO2	0
ZINC27959098	C[C@H]1CCCN(C1)S(=O)(=O)NCCSc1ccccc1	0
ZINC28211027	c1cc(c(cc1F)C(=O)NCCCO)F	0
ZINC28690006	c1cc2c(cc1F)ncn(c2=O)C[C@@H](CN1CCOCC1)O	0
ZINC28883490	COCc1ccccc1C(=O)NNC(=O)c1ccccc1O	0
ZINC30005899	c1ccc(cc1)[C@H](CN1CCN(CC1)C(=O)c1ccccc1F)O	0
ZINC31307489	c1cc(ccc1C(=O)NC[C@H](c1ccc(cc1F)F)O)SC(F)(F)F	0
ZINC31316643	COc1ccc(c(c1)CCC(=O)NC[C@@H](c1ccc(cc1)F)O)OC	0
ZINC31317636	C[C@H](C(=O)NC[C@H](c1ccc(cc1)F)O)Oc1ccc(cc1)OC	0
ZINC31866863	CC(C)CNC(=O)CSc1ccc(cc1)Br	0
ZINC32062255	c1c(c([O-])nc(=O)n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)C(F)(F)F	0
ZINC32195997	COCCOc1cccc(c1)CNCCc1ccc(cc1)F	0
ZINC32259400	c1cc(c(cc1Br)F)C(=O)NNC(=O)[C@H]1CCCO1	0
ZINC32699666	CCc1nnc(o1)SCC(=O)Nc1ccc(cc1[N+](=O)[O-])OCC	0
ZINC32768340	c1ccc(c(c1)C(=O)N1CCCC1)NC(=O)[C@@H]1CCCO1	0
ZINC32770574	c1cc(c(cc1F)OS(=O)(=O)c1ccc(cc1[N+](=O)[O-])Cl)[N+](=O)[O-]	0
ZINC32817877	c1ccn(c1)c1ccc(cc1)CC(=O)Nc1ccc(cc1)CC#N	0
ZINC32843812	c1ccc(c(c1)CCNC(=O)N1CCC[C@H](C1)C(=O)N)F	0
ZINC32888196	CC[N@@H+](Cc1nc([O-])c2ccccc2n1)CC1(CCCCCC1)O	1
ZINC33140064	CS(=O)(=O)N1CCc2c1ccc(c2)NC(=O)Nc1ccccc1	0
ZINC33247309	CCN(CC)c1ccc(c(c1)O)/C=C\1/C(=O)N(C(=S)S1)C	1
ZINC33308439	CCc1nc(cs1)c1cc(c(s1)C)S(=O)(=O)NCc1ccc(cc1)C	0
ZINC33769681	c1cc(ccc1C/C(=N/O)/N)C(F)(F)F	0
ZINC33979258	c1nc2c(n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)nc([O-])[nH]c2=O	0
ZINC34409138	c1ccc(cc1)COC(=O)N1CCC[C@@H]1O	0
ZINC34657167	c1c2c(cc(c1Cl)Br)OC(O2)(F)F	0
ZINC34667239	Cc1ccc(c(c1)OC[C@@H]1C[N@@H+](CCO1)C[C@@H](C(C)C)O)F	0
ZINC35056488	CC(=O)N[C@@H]1[C@H]([C@@H]2[C@@H](COC(O2)(C)C)O[C@@H]1Sc1ccc(cc1)Br)O	0
ZINC35088665	CCOC(=O)N1CCN(CC1)C[C@H](CO[C@H]1C[C@@H](CC(C1)(C)C)C)O	0
ZINC35093017	C[C@@H]1CCC[C@H]1OC[C@@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC35119280	C[C@H](CNS(=O)(=O)c1ccccc1Br)O	1
ZINC35160936	Cc1ccc(cc1)OCC(=O)N[C@@H](C(C)C)C(=O)OC	0
ZINC35270637	C1C[C@@H](O[C@@H]1C[C@@H](/C=C\C/C=C\CCCCCO)O)CC(=O)[O-]	0
ZINC35278910	C1COC[C@@H]1[C@H](C[NH3+])O	0
ZINC35454705	C[C@]12CC[C@H]3C(=O)O[C@@H](C[C@@]3([C@@H]1CC[C@@H]([C@@]2(C)O)O)C)c1ccoc1	0
ZINC35946589	c1ccc(cc1)CCNC(=O)CCNC1=C(C(=O)C1=[N+]1CCCC1)O	1
ZINC36031596	CC(C)OC[C@H](C[N@H+](Cc1ccsc1)C[C@@H]1CCCO1)O	0
ZINC36097912	Cc1ccc(o1)C[N@H+](Cc1ccc(cc1)F)C[C@@H](COC(C)C)O	0
ZINC36098626	Cc1cccc(c1)CN(CCN1CCOCC1)C[C@@H](COCC#C)O	0
ZINC36099616	CC(C)CC[N@@H+](Cc1ccsc1)C[C@H](COCC=C)O	0
ZINC36102196	CC(C)[N@@H+](Cc1ccc(cc1)OC)C[C@H](COc1ccccc1)O	1
ZINC36103271	C#CCOC[C@@H](C[N@H+](Cc1ccccc1)Cc1ccco1)O	0
ZINC36104340	c1ccc(cc1)COC[C@@H](C[N@@H+](Cc1cccc(c1)F)C1CC1)O	0
ZINC36204812	Cc1c(sc2c1c(=O)[nH]c(n2)C[N@H+](CC=C)C[C@@H](COC(C)C)O)C	0
ZINC36374517	C[C@@H]1CC(=O)O[C@@H]([C@@H](/C=C\C(=O)O[C@@H]([C@@H](/C=C\C(=O)O1)O)C)O)C	0
ZINC36390408	C[C@H]1c2cccn2CC[N@@H+]1C[C@@H](COCc1ccccc1F)O	0
ZINC36393704	C[C@@H]1OC[C@@H]2[C@@H](CO1)ON([C@@H]2c1ccc(cc1)F)C	0
ZINC36717575	CN([C@H]1CCS(=O)(=O)C1)C(=O)CNc1cc(ccc1F)C(=O)OC	0
ZINC36860823	Cn1cc(cc1C(=O)N1CCOCC1)N	0
ZINC37543616	COC(=O)CCCSc1nnnn1c1ccc(cc1)O	0
ZINC37860946	CCN(CCO)C(=O)c1cc(ccc1F)Cl	0
ZINC37878781	Cc1c(c[nH]n1)CN[C@H](C)c1cccc(c1)Cl	0
ZINC38016813	CCN(CC(=O)OCC)C(=O)[C@@H](C)NC(=O)c1ccco1	0
ZINC39049594	CC#C[C@H]1OCC[C@@H](O1)C	0
ZINC39056893	CCC[C@]1(CCOC1=O)C(=O)Cl	0
ZINC39058841	COC(=O)[C@@H]1CCC=NN1C=O	0
ZINC39058913	CC[C@H]1CN(C[C@@H](O1)O)C	0
ZINC39081634	C1CN(C[C@@H](N1)O)CCS	1
ZINC39083240	C[C@@H]1C[C@H](C[C@@](C1)(C(=O)OC)[NH3+])O	0
ZINC39093308	CC(C)(C)OC(=O)NC/C=C(/CO)\F	0
ZINC39560408	CCOC(=O)c1ccc(c(c1)Br)S(=O)(=O)Oc1ccc(cc1F)F	0
ZINC39760763	C[C@@H](C(=O)C1=c2ccccc2=[NH+]C1)S[C@H]1NN=C(N1C1CC1)C1CC1	0
ZINC39941818	CC(=O)O[C@@H]1CC[C@]2([C@H]3CC[C@]4(CCC[C@@H]4[C@@H]3CC(=O)[C@H]2C1)C)C	0
ZINC39941951	C[C@H]([C@@H]1CC[C@H]2[C@@]1(CC[C@@H]1[C@@H]2CC[C@@H]2[C@@]1(CCCC2)C)C)OC(=O)C	0
ZINC39957127	c1ccc(cc1)COC(=O)N1CC[C@@H](C1)C[C@@H](C(=O)[O-])[NH3+]	0
ZINC39963182	COc1ccc(cc1)NCc1nc([nH]n1)CC(=O)N	0
ZINC40151898	CCSc1ccccc1NC(=O)NCc1ccc(nc1)n1cccn1	0
ZINC40375854	c1c2c(c3c(=O)[nH]c(nc3n1)NCC[NH+]1CCOCC1)CCC2=O	0
ZINC40433873	CC[C@@]1(CC[C@@H]2[C@@H]1CC[C@H]1[C@H]2CCC2=CC(=O)CC[C@H]12)O	1
ZINC40468700	c1cc2c(cc1F)[C@@H](CCS2)NC(=O)[C@@H]1CCCO1	0
ZINC40488695	c1cc(ccc1c1nc(on1)CN1CCOCC1)C(F)(F)F	0
ZINC40498024	Cc1cc(=O)n2c(n1C[C@@H](COc1cccc(c1)C(=O)C)O)ncn2	1
ZINC40526377	CCOC(=O)C1CCN(CC1)C(=O)Nc1cc(ccc1F)C	0
ZINC40527014	CC[C@@H](C)N/C(=N/c1cc(ccc1C)/C(=N/C)/O)/O	1
ZINC40591825	CCN(CCO)c1c(c(ncn1)Nc1cc(ccc1C)C)[N+](=O)[O-]	1
ZINC40659906	Cc1ccc([nH+]c1)Nc1c(c(ncn1)NNC(C)(C)C)[N+](=O)[O-]	0
ZINC40687123	CC(C)Oc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40706666	CCCCNc1c(c(ncn1)Oc1ccccc1)N	0
ZINC40762902	CN(Cc1ccc(cc1)F)C(=O)c1cc(=O)oc2c1ccc(c2)OC	0
ZINC41194439	Cc1ccc(c(c1)NC(=O)C(=O)NCCN(C)c1ccccc1)F	0
ZINC41226205	c1c(cc(cc1F)F)[C@H](C1CCCC1)O	0
ZINC41690224	C[C@@H]1CCC[C@@H]([N@H+]1C[C@@H](COCCOc1ccc(cc1)F)O)C	0
ZINC41690309	CC(C)[NH2+]C[C@H](COCCOc1ccc(cc1)F)O	0
ZINC42092922	Cc1c(cco1)C(=O)NCCS(=O)(=O)C	0
ZINC42714755	c1ccc(c(c1)C(F)(F)F)S(=O)(=O)Nc1cnn(c1)C[C@@H]1CCCO1	0
ZINC42779069	COCCOCCNC(=O)CCc1ccc(cc1)F	0
ZINC42803537	C[C@H](c1ccc(cc1F)F)NC(=O)Nc1cnn(c1)CCOC	0
ZINC43160524	c1cc(c(cc1[C@H](CNC(=O)Nc1nccs1)O)F)F	0
ZINC43343553	CCc1nnc(s1)NC(=O)N(C)CCCOc1ccc(cc1)F	0
ZINC43379644	CCCOc1ccc(cc1NC(=O)NCc1ccccn1)C(F)(F)F	0
ZINC43384757	Cc1cnc(NC(=O)NC[C@@H](C(F)(F)F)O)s1	0
ZINC43761629	C1[C@H]2C=C[C@@H]1[C@@H]1[C@@H]2C=C[C@H]1O	1
ZINC44261336	c1ccc2c(c1)C(=O)N(C2=O)C[C@H](c1ccc(cc1)OC(F)F)O	0
ZINC44263099	Cc1ccccc1c1nnc(n1C)SC[C@@H](c1ccc(cc1F)F)O	0
ZINC44365779	COc1cc(c(cc1Cl)OC)NC(=O)C1(CC1)c1ccc(cc1)F	0
ZINC44454056	CCC(=O)NCc1nc(no1)C	0
ZINC44509310	CCc1cc(nc[nH+]1)NCC1CC[NH2+]CC1	0
ZINC44609911	Cc1nc(cs1)CN(C)C(=O)c1cc(ccc1O)OC	1
ZINC44691038	CCOC[C@@H](C)[NH2+][C@@H]1CCc2c1cccc2O	0
ZINC44921797	CN1CC[N+](=C2/C(=N/Cc3ccccc3Cl)/C(=C2[O-])O)CC1	1
ZINC44975511	c1cnn(c1)c1cncc(n1)NC[C@@H](c1ccc(cc1)F)O	0
ZINC45158021	c1cc(cc(c1)NNC(=O)NCCCOCc1ccco1)C#N	0
ZINC45587230	CS(=O)(=O)NCCNC(=O)N1CCN(CC1)C1CCCC1	0
ZINC45820738	C[C@@H](c1ccc(cc1)C(F)(F)F)N[C@@H](C)C(=O)N1CCNC1=O	0
ZINC46037827	CCC[N@@H+](CC1CC1)C[C@@H](c1ccccc1Cl)O	1
ZINC46090942	c1cc(ccc1C[N@H+]1CC[C@@H](CC1)CO)C(F)(F)F	0
ZINC46092096	CN(C)C(=O)C[N@H+](C[C@H]1CCOC1)C1CC1	0
ZINC46128736	c1cc(cc(c1)OC(=O)[C@H]1CCC[C@H](C1)C(F)(F)F)NC(=O)C1CC1	0
ZINC46440958	Cc1ccc(cc1C)C(=O)[C@@H](C#N)c1[nH]c2ccccc2n1	0
ZINC46744851	COCCOCCCNC(=O)CCc1nc(no1)c1cccnc1	0
ZINC47017703	Cc1c(cc(o1)CNC(=O)N1C[C@H](O[C@@H](C1)C)C)C(=O)OC	0
ZINC47129362	Cc1cc(n(n1)C)NC(=O)N[C@H](c1ccc(cc1)F)C1CCCC1	0
ZINC47208716	CCC(=O)N1CCC[C@@H](C1)C(=O)Nc1ccc(nc1)N1CCOCC1	0
ZINC47561988	Cc1cc(cc(c1)NC(=O)[C@@H](C)Sc1nc(c(n1CCOC)C)C)C	0
ZINC47909846	C[C@@H](C1CC1)[N@H+](C[C@@H](COCc1ccccc1F)O)C1CC1	0
ZINC48096447	Cc1cc(cc(c1NC(=O)N[C@@H](C)[C@H]1CCCO1)Cl)Br	0
ZINC48162740	C[C@@H](C(=O)NCc1cccc(c1)C[NH+](C)C)OCc1ccccc1	0
ZINC48204465	c1ccc(c(c1)C(=O)Nc1cccc(c1)c1cnco1)SC(F)(F)F	0
ZINC48231801	Cc1ccc(c(c1)S(=O)(=O)Nc1ccccc1C(=O)C)O	1
ZINC48354500	Cc1cccn2c1nc(cc2=O)C[N@H+](C)[C@H](C)c1ccccc1F	0
ZINC48418975	CC[C@H]1CCCC[N@@H+]1CC(=O)Nc1cccc(c1)F	0
ZINC48538442	C[C@@H]1CN(C[C@H](O1)C)c1ccc(cc1F)NC(=O)NCCCO	0
ZINC48862138	C[C@H](C(=O)Oc1ccc(cc1)Cl)Sc1ccc(cc1)NC(=O)C	0
ZINC48868345	CC(=O)Nc1ccc(cc1)/C=C\C(=O)OCC(F)F	0
ZINC48909306	C[C@@H](Cc1ccccc1F)NC(=O)Nc1cccnc1	0
ZINC48939224	Cc1csc(n1)NC(=O)[C@@H](C)Oc1ccc(c(c1)Cl)Cl	0
ZINC48948792	CC(=O)c1cc(cc(c1O)C[N@H+](C)C[C@H]1CCCO1)F	0
ZINC48974041	C[C@@H]1CC[C@H]([C@@H](C1)NC(=O)/C=C/c1nccs1)C(C)C	0
ZINC49283437	CC(C)[N@@H+](C)CCCCNC(=O)Nc1ccc(nc1)Cl	0
ZINC49301243	COCCCNC(=O)NC[C@@H](c1cccc(c1)F)O	0
ZINC49346896	C[C@@H](Cc1c(cccc1Cl)F)O	0
ZINC49362180	CCSc1nnc(s1)/N=C(\[O-])/CSc1nnc(s1)NC(=O)NC1CC1	0
ZINC49427920	CCN(C[C@H]1CCCO1)C(=O)C(=O)Nc1cc(on1)C	0
ZINC49447543	COC(=O)CNC(=O)c1c(cc(cc1F)F)O	0
ZINC49447543	COC(=O)CNC(=O)c1c(cc(cc1F)F)[O-]	0
ZINC49461465	c1cc(ncc1C(=O)OCC(F)(F)F)C(=O)N	0
ZINC49482386	Cc1nc(on1)C1CN(C1)C(=O)c1cccc(c1)C(F)(F)F	0
ZINC49492647	c1cc(c(nc1)NC(=O)COC[C@@H]1CCCO1)O	0
ZINC50117277	CCC(CC)NC(=O)[C@@H](C)[N@H+](C)C[C@@H](COC)O	0
ZINC50118184	Cc1ccc(c(c1)C)NC(=O)C[N@H+](C)C[C@@H](COC)O	0
ZINC50197856	CC[N@@H+](CCC#N)Cc1ccc(cc1F)F	0
ZINC50975062	COC(=O)[C@@H](c1cc(cs1)Br)O	0
ZINC51055637	CCC[C@@H](C)NC(=O)[C@H]1CCC[N@H+](C1)CC(=O)Nc1ccc(cc1)F	0
ZINC51289916	CCc1cc2c(s1)ncn(c2=O)C[C@@H](c1cccc(c1)F)O	0
ZINC51426524	C[C@H](c1ccc(cc1)Cl)OC[C@H](CN1CC[N@H+](CC1)CC1CC1)O	0
ZINC52000851	c1ccc(cc1)CCC(=O)N[C@H]1CCCC[C@H]1O	1
ZINC52003283	c1cc(ccc1NC(=O)N[C@@H]1CCCC[C@H]1O)F	0
ZINC52248576	CCOC(=O)C[C@@]1(CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC52566004	C[C@@H]1C[N@@H+]([C@@H](CO1)C)Cc1nc(no1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC52660720	C[C@H](C(=O)Nc1ccc(c(c1)F)F)N1CC[N@H+](CC1)CC(C)C	0
ZINC52915269	CC(C)(C)OC[C@H](C[NH+]1CCN(CC1)CC(=O)N1CCCCC1)O	0
ZINC53206077	C[C@H](C(=O)NC(=O)NC)[N@@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC53702482	Cc1ccc(cc1)[C@H](C)[N@@H+](C)CCCOCC(F)(F)F	0
ZINC53733299	CCOCCC(=O)Nc1ccc(cc1F)Br	0
ZINC54131601	CC[N@H+](C)CCNC(=O)c1cc(nc(c1)Cl)Cl	0
ZINC54174373	CCCC[N@H+](CC)Cc1cc(sc1)[N+](=O)[O-]	0
ZINC54202312	c1cc(c(cc1F)F)Nc1cc[nH+]c2c1ccc(c2)Br	0
ZINC54268909	COCCOc1cccc(c1[N+](=O)[O-])F	0
ZINC54292298	COC(=O)c1cccc(c1)NC(=O)Cc1cccnc1	0
ZINC54360950	c1ccc(c(c1)/C=C\1/C(=O)N(C(=O)S1)CC(=O)N[C@H]1CSC[C@H]1O)F	0
ZINC54619919	C[C@H](Cc1ccccc1F)NC(=O)NC[C@H](C(C)C)N1CCOCC1	0
ZINC55063856	Cc1cc(cc(c1)OCCN(C)C(=O)CNC(=O)OC)C	0
ZINC55107937	CCN([C@H]1COC[C@@H]1O)C(=O)c1ccccc1N1CCC(=O)NC1=O	0
ZINC55182638	Cc1cc(ccc1F)[C@@H](C(=O)[O-])[N@@H+](C)Cc1ccccc1CN(C)C	0
ZINC55197289	COC(=O)[C@@H]1C[C@H](C[N@H+]1Cc1cn[nH]c1c1ccc(cc1)F)O	0
ZINC55327627	Cc1c(nc(o1)c1ccoc1)CN1CCN(CC1)c1cccc(c1)Cl	0
ZINC55703265	Cc1ccc(c(c1)OCCOC)NC(=O)/C=C/c1c(cccc1F)F	0
ZINC55725302	COCCOc1ccc(cc1F)NC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC55944002	c1cc(ccc1[C@@H]([C@H]1CCCO1)NC(=O)c1ccncc1)F	0
ZINC56254274	CNC(=O)CSCc1nc(no1)c1ccc(cc1)C(F)(F)F	0
ZINC56575934	Cc1csc([nH+]1)N1CCCN(CC1)C(=O)NCCc1cccc(c1)F	0
ZINC56769445	C[C@H](Cc1ccc(cc1)O)NC(=O)N1CCC[C@@H]1c1ccc(cc1)F	0
ZINC56922041	COC[C@H]1CCCN(C1)C(=O)/C=C/c1ccc2c(c1)OCO2	0
ZINC56922205	COC[C@H]1CCCN(C1)C(=O)c1nc2ccccc2s1	0
ZINC56983467	CC(C)C[N@@H+]1CCCC[C@H]1C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC58153126	Cc1cc(nc(c1C#N)SC[C@@H](C[N@H+]1C[C@H](O[C@H](C1)C)C)O)C	0
ZINC58191981	COCc1cccc(c1)C(=O)NC[C@@H](c1ccccc1C(F)(F)F)O	0
ZINC58191981	COCc1cccc(c1)/C(=[NH+]/C[C@@H](c1ccccc1C(F)(F)F)O)/O	0
ZINC58222364	CCN(Cc1cccc(c1)F)C(=O)NCCCC[NH+]1CCN(CC1)C	0
ZINC58577719	CCOC(=O)CCCNC(=O)C[N@H+]1CCCN(CC1)CC(F)(F)F	0
ZINC58928727	Cc1ccc(cc1)[C@H]1[C@H]2CC=C[C@H]2c2cc(cc(c2N1)C(=O)[O-])Br	0
ZINC58939084	COc1ccc(cc1F)NC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC59035326	CC[C@H](C)NC(=S)N(Cc1ccccc1F)C[C@H]1CCCO1	0
ZINC59092489	c1cc(sc1)CN(C1CCCCC1)C(=S)Nc1ccc(cc1F)F	0
ZINC59158219	c1cc(ccc1F)S(=O)(=O)N/N=C/c1ccc(cc1O)O	0
ZINC59197644	c1cc(sc1)C(=O)N/N=C/c1cc(c(cc1O)O)Br	1
ZINC59371099	CNC(=S)NN[C@H]1[C@@H]([C@@H]([C@@H](CO1)O)O)O	0
ZINC59503480	c1ccc2c(c1)nc([nH]2)/N=[NH+]/Cc1ccc2c(c1)OCO2	0
ZINC59505554	Cc1cccc(c1)n1c(=O)c2cc(ccc2nc1c1ccccc1)C	0
ZINC59508035	c1cc(ccc1/C=N/c1ccc(cc1O)[N+](=O)[O-])Cl	1
ZINC59680237	c1ccc(cc1)COc1ccc(nc1)C[NH3+]	0
ZINC59745719	CN(Cc1ccccc1C(F)(F)F)S(=O)(=O)c1cc(cnc1Cl)Br	0
ZINC59834233	C[C@H](CC(=O)OC[C@H]1CCCO1)c1ccc(cc1)F	0
ZINC59851617	c1cc(cc(c1)n1cnnn1)C(=O)NCCOc1cccc(c1)Br	0
ZINC60619814	COCCCNC(=O)c1c(cn(n1)c1ccccc1C(F)(F)F)O	0
ZINC61003731	CCOCCC[NH2+]Cc1ccc(c(c1)[N+](=O)[O-])C(C)C	0
ZINC61634181	Cn1ccnc1[C@](CC(=O)NCCCOC1CCCC1)(C(F)(F)F)O	0
ZINC61975719	C[C@@](CCc1ccccc1)(CNC(=O)c1cc(ccc1OC)Cl)O	1
ZINC61976468	Cc1cccc(c1)CS(=O)(=O)NC[C@](C)(C1CC1)O	1
ZINC61976706	C[C@](CNC(=O)C(=O)NCc1ccc2c(c1)OCO2)(C1CC1)O	1
ZINC62021447	C[C@](CCc1ccccc1)(CNC(=O)CSc1ccc(cc1)F)O	0
ZINC63152286	c1ccc2c(c1)CC1(CCCCC1)[C@@H]1C2=[NH+]C(=NC1=O)NCCO	1
ZINC63666405	CCOC(=O)C1=C([C@H](C(=N1)C)C(=O)Nc1cc(ccc1F)F)C	0
ZINC63806755	Cc1ccc(cc1C)NC(=O)COC(=O)CC1=c2ccccc2=[NH+]C1	0
ZINC63808265	Cc1cccc(c1)[C@@H]1N=N/C(=N/C(=O)C(F)(F)F)/S1	0
ZINC63818389	c1cc(ccc1C1=CCC(=O)N(N1)CC(=O)Nc1nncs1)F	0
ZINC63823675	CC1=C2[C@@H](CC(=O)N[C@@H]2N(N1)c1ccc(O)nn1)c1ccccc1F	0
ZINC63832928	CO[C@@H](C[NH2+]C[C@H]1C=NN=C1c1ccc(cc1)F)c1cccs1	0
ZINC63911160	CCS(=O)(=O)[N-]c1ccc(c(c1)C)S(=O)(=O)[N-]c1cccc(c1)Cl	0
ZINC64370209	C([C@@H](COCC(C(F)(F)F)(F)F)O)O	0
ZINC64410511	CCCC[C@@H]1C(=O)N(C(=O)N1)C[C@H](c1ccc(cc1)OC(F)F)O	0
ZINC64543122	Cc1nc(no1)c1cn(nn1)Cc1ccccc1	0
ZINC64580014	COCCCNC(=O)N1CCC[C@@H]1c1ccc(cc1)F	0
ZINC64946275	CCCCS(=O)(=O)NCCc1c(cccc1F)F	0
ZINC65060817	c1cc(c(cc1n1ccnc(c1=O)NC(=O)c1ccncc1)Cl)F	0
ZINC65184635	Cc1cccc(c1)Nc1nc(c(s1)C(=O)Nc1ccc(cc1C)F)C	0
ZINC65246305	CC(C)c1nnc(o1)c1ccc(o1)S(=O)(=O)Nc1cccc(c1)F	0
ZINC65339924	Cc1ccc(c(c1)C)c1ccc(cc1)O	1
ZINC65339978	c1ccc(c(c1)c1cccc(c1F)C#N)O	0
ZINC65342293	COc1cc(ccc1O)c1ccccc1F	0
ZINC65354041	c1cc(c(cc1c1cc(ccc1F)C(=O)[O-])C(=O)[O-])Cl	0
ZINC65354560	COC(=O)c1cc(cc(c1)F)c1ccc(c(c1)O)C(=O)[O-]	0
ZINC65386208	CCOc1ccc(cc1Cl)CN1CC[C@@H](C[C@@H]1C(=O)OC)O	0
ZINC65394493	CCn1c(ncn1)CN1CC[C@H]([C@@H](C1)O)c1c(ccs1)C	1
ZINC65396575	Cc1ccc(cc1F)c1cc(ncn1)NCCO	0
ZINC65398818	Cc1c[nH+]c(nc1N1CCN(CC1)C/C=C/c1ccccc1OC)C	0
ZINC65407586	CC[N@@H+](C)CCNC(=O)c1cc([nH]n1)c1ccc(s1)Cl	0
ZINC65425538	Cc1cccc2c1nc(n2c1ccc(nc1)N)CCO	1
ZINC65452907	Cn1ccnc1[C@H](c1cccc(c1)F)NC(=O)N1CC[C@@H](CC1)CO	0
ZINC65462861	CN(CCCOc1cccc2c1cccc2)[C@H]1CCS(=O)(=O)C1	0
ZINC65466658	C[C@@H](CO)NC(=O)Nc1ccc(cc1)NC(=O)c1ccc(cc1)Cl	1
ZINC65469950	c1ccc(cc1)CCc1nc([nH]n1)[C@H]1CC[C@H](CC1)O	1
ZINC65491692	Cc1c(c(n(n1)C)N1CCOCC1)C[NH2+][C@@H](C)C(=O)N1CCCCC1	0
ZINC65518473	c1cc(ccc1OC[C@H](CS(=O)(=O)Cc1ccc(cc1Cl)F)O)F	0
ZINC65520330	C[C@H](c1ccccc1F)[N@@H+](CC(=O)N1CCNC(=O)C1)C1CC1	0
ZINC65551999	c1ccc(cc1)c1ccc(c(=O)[nH]1)C(=O)NC[C@H]1COCCO1	0
ZINC65680366	c1ccc(c(c1)C#N)Oc1ccc(cc1)NC(=O)COCC(F)(F)F	0
ZINC65739763	CC1(O[C@H]2[C@H]([C@H](O[C@@H]2O1)[C@H](CF)O)O)C	0
ZINC66134672	Cc1c(c(nc(n1)N)[C@@H](C)Oc1ccccc1Cl)C(=O)NN	0
ZINC66238299	CC(C)C[C@@]1(C(=O)N(C(=O)N1)C[C@H](COCc1ccccc1F)O)C	0
ZINC66389215	C[C@H](c1nc(no1)C1CC1)NCC1(CCOCC1)c1cccc(c1)Cl	0
ZINC66654257	CCOCC(=O)NNC(=O)[C@H]1C[C@H]1c1ccc(cc1)C(F)(F)F	0
ZINC66716751	c1ccc(cc1)CN(CCO)C(=O)NCCCc1cccc(c1)Br	1
ZINC66776207	COc1ccccc1/C=C/C(=O)OCC(F)(F)F	0
ZINC67008706	Cc1cccc(c1)SCCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC67198191	Cc1ccc(cc1)[C@@H](C)NC(=O)COC(=O)c1ccc(cc1Cl)F	0
ZINC67473034	c1cc(c(c(c1)F)F)CN1CCC[C@@](C1=O)(C[NH2+]CCO)O	0
ZINC67665241	Cc1c2c(c(c3c1O[C@](CC3)(C)CCC(=O)[O-])O)C(=O)OC2	0
ZINC67666569	c1cc(sc1)[C@@H](CNCc1ncc[nH]1)N1CCOCC1	0
ZINC67890275	CC1([C@@H](C[C@@H]1[NH2+]CC1CC1)Cc1cc(on1)CO)C	1
ZINC67902713	CCCCCCCCCCC[C@@H]1Cc2cc(cc(c2C(=O)O1)O)O	0
ZINC67996122	COCCn1cnnc1SC[C@H](COc1cccc(c1)C(F)(F)F)O	0
ZINC68466737	CC(C)(C)n1cc(cn1)NC(=O)C[C@](c1nccn1C)(C(F)(F)F)O	0
ZINC68574141	CC(C)C/N=C(\[O-])/C(C(F)(F)F)(C(F)(F)F)Cl	0
ZINC68939020	COc1ccccc1[C@H](CNC(=O)CCC1CCCC1)[NH+]1CCCC1	0
ZINC69652365	CC(=O)Nc1nc(cs1)CN1CC[NH+](CC1)C[C@H](C(C)(C)C)O	1
ZINC69737662	c1cc(c(cc1C(=O)N1CCCCC1)NC(=O)c1cnccn1)Cl	0
ZINC69740573	c1cc(c(c(c1)F)C#N)Nc1cnn(c1)C[C@@H](CN1CCOCC1)O	0
ZINC69772705	C[C@@H]1CN(C[C@H](O1)C)C(=O)NCCc1cccc(c1)O	0
ZINC69849534	C[C@@H]1CN(CCN1CCOC)CC(=O)N(C)Cc1cccc(c1)F	0
ZINC69878217	CCOC[C@H](C[NH+]1CCN(CC1)C(=O)Cc1ccc(cc1)C#N)O	0
ZINC70017038	c1cc(ccc1[C@@]1(CCCOC1)O)F	0
ZINC70040028	CC[C@@H](C[NH+]1CCN(CC1)C(=O)Cn1ccc(n1)C(F)(F)F)O	0
ZINC70187330	CC(C)OC[C@H](CN1CCOC(C1)(C)C)O	0
ZINC70453129	c1cc(ccc1[C@H](CO)N1CCOCC1)OC(F)(F)F	0
ZINC70453571	CC(C)(C)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC=C	0
ZINC70461142	CC(C)(C)C(=O)Nc1ccc(cc1[C@H](c1ccccc1)O)Cl	1
ZINC70590842	COC[C@H](CNc1cccc(n1)F)O	0
ZINC70643756	C[C@@](CNC(=O)C(C)(C)C)(COC)O	0
ZINC70869303	c1ccc(c(c1)COC[C@@H](CSc1nnnn1C1CCCCC1)O)F	0
ZINC70869321	C1CCC(CC1)n1c(nnn1)SC[C@H](CN1CCOCC1)O	0
ZINC70949839	COC(=O)c1ccc(cc1)NC(=O)C[N@@H+]1CCCC[C@H]1CCO	0
ZINC70963223	Cc1ccccc1OCC(=O)NC[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70965401	C=CCNC(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70966703	c1ccc(cc1)[C@](CNC(=O)CSc1ccc(cc1)F)(C1CC1)O	0
ZINC71279512	Cc1c(sc(n1)c1ccncc1)C(=O)Nc1nncs1	0
ZINC71282826	c1cc(c(c(c1)Cl)Cc1nc2c3cc(ccc3ncn2n1)F)Cl	0
ZINC71416046	CS(=O)(=O)Cc1ccc(nc1)N1CCO[C@@H](C1)C(F)(F)F	0
ZINC71753260	Cc1ccccc1CC[C@H]1CCCN(C1)C(=O)C1(CC1)[NH3+]	0
ZINC71770822	c1c(c(cc(c1S(=O)(=O)N)F)N)C(=O)[O-]	0
ZINC71791280	CC(C)(C)OC(=O)[C@@H]([C@H](CCC(=O)[O-])[NH3+])C(=O)[O-]	0
ZINC71799627	c1ccc(cc1)CONC(=O)NC1CCC2(CC1)OCCO2	0
ZINC71864353	c1ccc(cc1)COC(=O)N1CCC[NH2+]C[C@@H]1CO	0
ZINC71880797	Cc1cc(n(n1)[C@@H]1C[N@@H+](C1)C[C@@H](CN1C[C@H](O[C@@H](C1)C)C)O)C	0
ZINC71914233	Cc1ccc(c(c1)C)NC(=O)[C@@H](C)OC(=O)CC[NH2+]CC(F)(F)F	0
ZINC71941386	CCOc1ccc(cc1Cl)NC(=O)N[C@@H]1CC[C@H](CC1)O	1
ZINC71948885	c1ccc(c(c1)[C@@H](CSc1nnc(s1)NC1CCCCC1)O)Cl	1
ZINC72059910	COc1ccc(cc1C(=O)NO[C@@H]1CCCCO1)F	0
ZINC72079439	CN(CC(=O)N(C)c1ccccc1F)S(=O)(=O)C	0
ZINC72084103	CC[C@@H]1CCCCN1C(=O)NCC(=O)N1CCc2c(ccs2)C1	0
ZINC72119355	CCOc1cc(ccc1O)[C@H]1CC(=O)Nc2c1cnn2C(C)C	1
ZINC72144140	CCc1c(cnc(n1)N1CCC[C@](CC1)(CO)O)C	1
ZINC72152411	COC(=O)[C@@H](CO)NC(=O)c1cn(nn1)Cc1ccccc1F	0
ZINC72161933	C[NH+](C)C[C@@]1(CCCN(CC1)C(=O)COc1cccc(c1)F)O	0
ZINC72164603	COc1cc(cc2c1oc(c2)C(=O)N1CCC[C@](C1)(CO)O)Cl	1
ZINC72195513	c1cc(c(cc1C1CCCC1)[C@H](C(F)(F)F)N)O	0
ZINC72196009	CC(C)(C)c1cc(c(c(c1)C(C)(C)C)O)[C@H](C(F)(F)F)[NH3+]	0
ZINC72197394	c1cc(c(cc1[C@@H](CO)[NH3+])C#N)[O-]	1
ZINC72197747	c1cc(cc(c1)[C@@H](CO)[NH3+])CC(=O)[O-]	1
ZINC72197765	c1c(c(cc(c1[C@@H](CO)[NH3+])O)F)C#N	0
ZINC72201501	c1cc(c(cc1O)[C@H]1CCC[NH2+]1)N	1
ZINC72201692	Cc1c(ccc(c1O)[C@H]1CCC[NH2+]1)F	0
ZINC72202118	c1c(cc(c(c1[C@@H]1CCC[NH2+]1)O)F)Cl	0
ZINC72230611	c1cc(c(cc1[C@H](CNC(=O)Nc1ccc2c(c1)CCCO2)O)F)F	0
ZINC72234147	Cc1c(c(n(n1)C)C)[C@@H]1CCCN1C(=O)c1ccc(cn1)C(=O)N	0
ZINC72258458	C[NH+](C)Cc1cc([nH]n1)NC(=O)c1cc(on1)c1ccccc1F	0
ZINC72265974	Cc1cc(ncc1O)F	0
ZINC72268994	c1cc(c(cc1F)F)OCC(=O)N1CCN(CC1)[C@@H]1CCC[C@H]1O	0
ZINC72269095	c1cc(ccc1CC(=O)N1CC[NH+](CC1)[C@H]1CCC[C@H]1O)F	0
ZINC72271517	Cc1cc(no1)CNC(=O)NC[C@@H](c1cccc(c1)C(F)(F)F)O	0
ZINC72281204	Cc1ccccc1[C@H](CNC(=O)NCc1cccc(c1)COC)O	0
ZINC72304529	C[C@@H](C(=O)NC[C@](C)(COC)O)Oc1ccc(cc1Br)F	0
ZINC72305104	C[C@H](Cc1ccc(c(c1)F)Br)O	0
ZINC72341620	c1cc(ccc1[C@]1(CC[N@@H+](CC1)CCC(=O)N1CCOCC1)O)F	0
ZINC72383420	C[N@@H+]1CCC[C@H]1c1ccc(cn1)NCCO	1
ZINC72392399	CCn1c(c(cn1)C[N@@H+]1CC[C@H](CC1)c1c2c(no1)CCCC2)C	0
ZINC72408600	Cc1cccc(c1)CN(C[C@]1(CC[NH2+]C1)O)C1CCCCC1	1
ZINC72425986	CN1C[C@]2(CCC[N@H+](C2)Cc2ccc(c(c2)C(=O)OC)O)OC1=O	0
ZINC72429645	Cc1ccc(c(c1)OC1(CCN(CC1)C(=O)CSC)C(=O)[O-])F	0
ZINC72438083	Cc1cc(n2c(n1)ccn2)NCCOCCO	0
ZINC72442671	CCc1c(nc2n(c1=O)C[N@H+](CN2c1cccc(c1)C)CCO)C	1
ZINC72467870	CC(=CCN1CCN([C@@H]2[C@H]1CS(=O)(=O)C2)C(=O)Cn1cc(cn1)Cl)C	0
ZINC72479854	c1ccnc(c1)c1cccc(c1)C[N@H+]1CCC[C@](C1)(CO)O	1
ZINC72511243	CO[C@@H]1CCC[C@@H](C1)OC(=O)CCCc1c[nH]c2c1cccc2	0
ZINC72552227	c1cc(ccc1Cc1nc(no1)CC(=O)NC1CCCC1)OC(F)F	0
ZINC72562707	Cc1c(c([nH]c1C(=O)N[C@@H]1CC[C@H](CC1)O)C)C(=O)OC	0
ZINC72629046	Cc1ccc(cc1)c1nc(cs1)C[N@@H+]1C[C@@H](C[C@H]1C(=O)OC)O	0
ZINC72710587	c1ccc(c(c1)N1CCN(CC1)C[C@H]1CCCO1)O	0
ZINC72783581	CC/[NH+]=C(/NC[C@H](c1ccc(cc1)F)O)\N[C@@H]1CCS(=O)(=O)C1	0
ZINC72976376	CCOC[C@@H]1CCC[N@@H+](C1)CC(=O)N(C)[C@@H]1CCCc2c1cccc2	0
ZINC73125378	c1cc(c(nc1)N1CC[NH+](CC1)C[C@H](CN1CCOCC1)O)C#N	0
ZINC73184071	Cc1c(c(on1)C)[C@H](C)NC(=O)Nc1ccc(c(c1)F)N1CCCC1	0
ZINC73287021	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)[C@H](c1ccccc1)O	0
ZINC73417465	CC[C@H](c1nc(cs1)C(F)(F)F)NC(=O)NC[C@H]1CCCO1	0
ZINC73446879	C[C@H](c1ccc(c(c1)F)F)N(C)C(=O)c1ccc(cc1)C[NH+](C)C	0
ZINC73504885	c1cc(ccc1C(=O)N1CCN(CC1)C(=O)C[C@@H]1CCC=C1)O	1
ZINC73508880	CCCN/C(=[NH+]/CC)/NC[C@@H](COc1cccc(c1)C(F)(F)F)O	0
ZINC73535855	Cc1c(cco1)COC(=O)/C=C/c1ccc(c(c1)OC)OC(F)F	0
ZINC73545405	CC/[NH+]=C(/NCCc1ccc(cc1)F)\NC[C@H](COCC1CC1)O	0
ZINC73600104	Cc1ccc(cc1F)c1nc(on1)CCC[NH+]1CCCC1	0
ZINC73622798	C[C@@H](C(=O)N(C)Cc1c(cccc1Cl)F)Nc1cccc(c1)CO	0
ZINC73658975	c1cc(c(cc1[N+](=O)[O-])O)NC(=O)c1ccncc1	1
ZINC73683919	COCc1cc(nc(n1)[N-][N+](=O)[O-])Nc1cccc(c1)C(=O)[O-]	0
ZINC73689460	Cc1cc2c(n1Cc1cccc(c1)F)c(=O)n(c(n2)SC)CC(C)C	0
ZINC73713354	CC(C)CN(CC(C)C)C(=O)C[n+]1ccc2c(c1)CCCC2	0
ZINC73758781	c1ccc(cc1)Cn1c(nnn1)SC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC74195998	Cc1nc([nH]n1)c1ccc(cc1)C(=O)N(C)[C@H]1CCC[C@@H]1SC	0
ZINC74349058	CCOc1cc(ccc1OC(F)F)CN(C)Cc1cc(=O)c(co1)O	0
ZINC74709167	C[C@@](CNC(=O)N[C@@H](c1nccs1)C1CC1)(c1ccco1)O	1
ZINC75136731	c1cc(oc1)/C=C/C(=O)Nc1ccc(cc1)c1nc[nH]n1	0
ZINC75155459	C[C@](CNC(=O)c1cc(ccc1OC)Cl)(c1ccc2c(c1)OCO2)O	1
ZINC75163236	c1cc(ccc1NC(=O)[C@H]1CCC=CC1)n1c(=O)n(nn1)CC(=O)N	0
ZINC75835148	CCCS(=O)(=O)N1CCC[C@@H](C1)C(=O)NCc1ccccc1COC	0
ZINC75844334	COC(=O)c1ccc(c(c1)C=O)F	0
ZINC76050396	CCCc1nc(n[nH]1)[C@H]1CN(CCO1)CC1(CCCCC1)O	0
ZINC76054567	C[C@@H]1CN(C[C@H]1N1CCOCC1)C(=O)C1(CCC1)c1cccc(c1)F	0
ZINC76068113	CCO[C@@H]1C[C@H](C21CCCC2)NC(=O)c1ccc(o1)COC	0
ZINC76092336	CCc1cc(sc1C)C(=O)NC[C@](C)(C[NH+]1CCOCC1)O	0
ZINC76138936	c1cc(cc(c1)NC(=O)NC[C@H]1CCCO1)COc1cccc(c1)F	0
ZINC76363633	C[C@H]1COC[C@@H](N1C(=O)/C=C(/c1ccccc1)\C(F)(F)F)C	0
ZINC76390036	c1cc(cc(c1)Cl)[C@H]1C[C@H]1NC(=O)[C@@H]1Cc2cc(ccc2O1)F	0
ZINC76405648	CCO[C@H]1CCCN(C1)CC(=O)NCC1CCC1	0
ZINC76418119	CC[C@H]1C(=O)NCC[N@@H+]1Cc1cc2c(cc1OCC)C[C@@H](O2)C	0
ZINC76453942	C=CCn1c(nnc1SC[C@H](c1cccc(c1)F)O)C1CC1	0
ZINC76624728	C[C@@H](C(=O)NC(C)(C)c1cccc(c1)F)NC(=O)C(C)(C)C	0
ZINC76715450	CCO[C@H](C)c1nc(cs1)C[NH+]1CCN(CC1)c1ccccc1O	0
ZINC76718036	CCO[C@@H](C)c1nc(cs1)CN(C)[C@@H](C)c1ccc(c(c1)F)F	0
ZINC76780339	CCOC(=O)CN(Cc1cccnc1)C[C@H]1CCCO1	0
ZINC76811673	C[C@H]1C[C@H](C[N@@H+]1CC(=O)NCCC(=O)OC)c1ccc(cc1)F	0
ZINC76862733	CCc1ccc(cc1)NC(=O)CSCc1csc(n1)[C@H](C)OCC	0
ZINC76991655	c1cc(ccc1C(=O)NNC(=O)C[N@H+]1CC[C@@H](CC1)CO)F	0
ZINC77017628	C1COC[C@@H]1C[N@H+]1CC[C@@H](CC1)NC(=O)CCNC(=O)N	0
ZINC77112510	c1ccc(c(c1)C(F)(F)F)NC(=O)C(=O)NCC[C@@H](c1ccco1)O	0
ZINC77113202	C[C@@H](C[C@@H](C)O)CNC(=O)[C@@H]1CCN(C1=O)c1ccc(c(c1)F)F	0
ZINC77138454	C[C@@H]1COC[C@H](N1C(=O)c1ccc(c(c1)[N+](=O)[O-])N)C	0
ZINC77193673	c1cc(ccc1C(F)(F)F)NC(=O)NCC1(CCOCC1)O	0
ZINC77243344	c1ccnc(c1)OCC(=O)N1CCO[C@H]2[C@H]1CCCC2	0
ZINC77244310	c1ccc(c(c1)Cc1cnc(s1)NC(=O)c1ccc[nH]1)F	0
ZINC77247380	c1cc(c(c(c1)Cl)C[NH+]1CCN(CC1)Cc1ccon1)F	0
ZINC77250211	CCNC(=O)C[N@@H+](CC)CCOC1CCCCCC1	0
ZINC77257312	CC(=O)O[C@@H]1CC[C@@]2(CC[C@@H](C[C@@H]2C1=C)C(C)(C)O)C	0
ZINC77264084	c1ccc(c(c1)C[NH2+][C@@H]1CO[C@@H]([C@H]1O)CNC(=O)C1CCCC1)F	0
ZINC77282155	Cc1cc(=O)oc2c1ccc(c2)OCC[N@@H+](C)C[C@@H]1CC[N@H+](CC1)C	0
ZINC77300599	CC(C)N1C[C@@H](CC1=O)C(=O)N1C[C@@H](C1)Oc1ccc(cc1)F	0
ZINC77302893	C[C@H](C1CCN(CC1)C(=O)c1ccc(cc1)O)N1CC[N@H+](CC1)C	1
ZINC77376351	CCCc1cc(cs1)C(=O)N1CCOC[C@@H](C1)O	0
ZINC77378612	C[NH+](C)Cc1ccc(cc1)[C@@H]1CCCCN1C(=O)c1c(cccn1)O	1
ZINC77425452	C[C@@H](C[C@@H](C)O)C[NH2+]Cc1ccc(cc1OC(F)F)OC	0
ZINC77438388	c1cc2c(cc1CN1CCC[C@@](C1)(C[NH+]1CCCC1)O)OC(O2)(F)F	0
ZINC77528049	c1ccc(cc1)CCOc1ccc(cn1)NC(=O)N(CCO)C1CC1	1
ZINC77561018	C[C@@H]1C[C@@H]1C(=O)O[C@@H](c1ccccc1)c1cccnc1	0
ZINC77637683	C[C@@](CNC(=O)COc1ccccc1OC)(c1ccsc1)O	1
ZINC77654502	c1ccc(c(c1)COC[C@H](CS(=O)(=O)Cc1ccon1)O)F	0
ZINC77668350	CSCCCNC(=O)NNC(=O)c1ccc(s1)Br	0
ZINC77717543	C[C@@H](C[C@@H](C)O)CNC(=O)Nc1ccnc(c1)C(=O)N(C)C	1
ZINC77753251	CC[NH+](CC)[C@H](Cc1ccccc1)CNC(=O)N[C@@H](C)CO	1
ZINC77756531	c1cc(c(c(c1)F)[C@H](CNC(=O)NCCCOCC1CC1)O)F	0
ZINC77762660	Cn1ccc(n1)NC(=O)C(=O)NCCCNC(=O)c1cccc(c1)F	0
ZINC77770975	C[C@H](c1cc2cc(ccc2o1)Cl)NC(=O)C(=O)Nc1cccc(c1)F	0
ZINC77795182	CCCC[C@@H](COC)NC(=O)NC[C@@]1(CCCc2c1cccc2)O	0
ZINC77809484	C[C@H](C[C@H](C)O)CNC(=O)N[C@@H]1CCCC[C@@H]1Cc1ccccc1	1
ZINC77840153	COc1ccc(cc1NC(=O)C(=O)NCCOCC(F)(F)F)Cl	0
ZINC78053187	C[C@H](c1ccc(c(c1)F)F)N(C)C(=O)[C@H](C)c1ccsc1	0
ZINC78258129	COCCS(=O)(=O)CCC(=O)Nc1ccccc1F	0
ZINC78356831	CCOC(=O)c1c(csc1NC(=O)c1cc(ccc1F)F)C	0
ZINC78435762	c1ccn(c1)c1cccc(c1)C(=O)NNc1ccc(cc1F)F	0
ZINC78447993	c1cc(c(c(c1)Cl)SCCNC(=O)OCC(F)(F)F)Cl	0
ZINC78521688	CN(CC#N)C[C@@H](COCc1ccccc1F)O	0
ZINC78535538	CCOC[C@H](CN1CCN(CC1)C(=O)c1ccccc1OC(F)F)O	0
ZINC78671296	CC(C)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC78673984	CN(CCN1CCCC1=O)C(=O)c1ccc(cc1)OC(F)F	0
ZINC78693501	C[C@@H](C(=O)Nc1ccc(cc1)C(F)(F)F)S[C@H](C)C(=O)OC	0
ZINC78698631	Cc1ccc(c(c1)F)N1C[C@H](CC1=O)C(=O)NC[C@@H](c1ccco1)O	0
ZINC78720290	CC[N@@H+](Cc1nc(no1)c1ccsc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC78767141	CC(C)Oc1cccc(c1)[C@H](CNC(=O)CCC(=O)c1cccs1)O	1
ZINC78927116	C/C=C/COC(=O)[C@H](Cc1c[nH]c2c1cccc2)NC(=O)C(C)C	0
ZINC78952736	CC/C=C(/C)\C(=O)N[C@@H](CC(=O)OC)c1ccc(cc1)OC(F)(F)F	0
ZINC78960958	Cc1nc(on1)CCC(=O)NCc1ccc(c(c1)F)N1CCOCC1	0
ZINC79079130	CN(CCOc1cccc(c1)Cl)C(=O)Nc1c(cccc1F)F	0
ZINC79090977	COC[C@H]1CCC[N@H+](C1)Cc1[nH]c2cccc(c2n1)F	0
ZINC79108712	CCCCN(C)C(=O)NC[C@@H](C(CC)CC)N1CCOCC1	0
ZINC79264563	C[C@@H](C(=O)NNC(=O)NCC#C)Oc1ccc2ccccc2c1	0
ZINC79339758	C[C@H](C(=O)OCCc1cn[nH]c1C(F)(F)F)Oc1ccc(cc1)OC	0
ZINC79389927	CCCCOCCOC(=O)[C@H]1CCCN(C1)C(=O)c1ccc(cc1)C	0
ZINC79411006	CN([C@H]1CCCC[C@H]1[NH2+]CCO)C(=O)OCc1ccccc1	0
ZINC79479738	CCN(CC)C(=O)CCCNC(=O)Nc1cccc(c1C)[N+](=O)[O-]	0
ZINC79813244	C[C@H](CCc1ccccc1F)C(=O)N[C@@H](C)CC#N	0
ZINC79970343	CC[C@@H](C)N(C)C(=O)N[C@@H](C)c1ccc(cc1)C(F)(F)F	0
ZINC80145573	CCn1c2ccccc2nc1C[NH2+]CCc1ccccc1F	0
ZINC83236993	Cc1cc(cc(c1O)[C@H]1[NH2+][C@H](C(S1)(C)C)C(=O)[O-])Cl	1
ZINC83242761	c1cc(c(c(c1)Cl)O)[C@H]1N[C@@H](CS1)C(=O)[O-]	1
ZINC83291235	CO[C@@H]1[C@H]([C@H]([C@@H]([C@H](O1)CO[C@H]1[C@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O)O)O)O	0
ZINC83293111	CC(C)(C)OC(=O)/C=C/Cc1ccc(cc1)OC	0
ZINC83313023	c1ccc(c(c1)/C=N\NC(=O)C(F)(F)F)F	0
ZINC83326445	c1ccc2c(c1)c(cn2[C@@]1([C@H]([C@H](O[C@H]([C@@H]1O)O)[C@@H]([O-])F)O)O)O	0
ZINC83756117	CCOCOc1ccccc1Br	0
ZINC83843405	CCn1cc(cn1)[C@H]1[C@@H](CCO1)C[NH2+][C@@H](C)C(=O)N1CCCC1	0
ZINC84147733	Cc1ccc(c(c1C)O)C(=O)O[C@H](C(C)C)C(=O)N1CCOCC1	0
ZINC84247676	Cc1ccccc1c1cc(n(n1)CCO)NC(=O)c1ccccc1F	0
ZINC84331860	Cn1cnnc1CNC(=O)Nc1ccc(c(c1)F)OC1CCC1	0
ZINC84339138	c1cc(c(c(c1)F)NC(=O)[C@H]1C[C@H]2CC[C@@H]1O2)O	0
ZINC84383008	c1cc(ccc1n1cc(c(n1)C(=O)NCc1nnc2n1CCC2)O)F	0
ZINC84647504	C[C@H](c1cc(ccc1O)OC)NC(=O)[C@H]1CS[C@@]2(N1C(=O)CC2)C	1
ZINC84647934	C[C@@H](c1ccc(c(c1)F)F)OC(=O)c1cc([nH]n1)c1ccco1	0
ZINC84847557	C[C@]1(C=CO[C@@H]([C@@]1(C)O)CO)O	0
ZINC84881760	c1cc(cc(c1)S(=O)(=O)N[C@H]1CCC[N@H+](C1)CC1(COC1)CO)F	0
ZINC84926866	CS(=O)(=O)NCc1ccc(o1)C(=O)NCc1ccc(c(c1)F)O	0
ZINC84963570	c1ccc(cc1)COC[C@H](C[N@H+]1CCO[C@H](C1)c1ccccc1F)O	0
ZINC84963814	C[N@@H+](C[C@@H](COCc1ccccc1)O)[C@@H](CCO)c1ccccc1	0
ZINC85340129	CC(C)(C)OC(=O)N1CC[C@H](C1)CSCc1cnc(s1)Cl	0
ZINC85358753	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)NC[C@@H](C(C)C)[NH+]1CCOCC1	0
ZINC85392038	Cn1c(n[nH]c1=S)[C@H]([C@H](c1n[nH]c(=S)n1C)O)O	1
ZINC85408846	c1cc(oc1)[C@@H]1c2cc3c(cc2OC(=C1C#N)N)OCO3	0
ZINC85634896	c1cc(cc(c1)O)CC(=O)N1CCN(CC1)C[C@@H]1CCOC1	0
ZINC85903412	C[C@](CCO)(COC)[NH2+]CC(=O)N1CCO[C@H](C1)c1ccc(cc1)F	0
ZINC86092506	CC/[NH+]=C(\NCC1CC1)/NC[C@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC86188148	c1ccc2c(c1)OC[C@H](O2)c1nc(no1)CNc1ccc(cc1)F	0
ZINC86996059	C[C@H](C(=O)NCCc1cccs1)S(=O)(=O)CCO	1
ZINC87122841	Cc1ccc(cc1F)[C@H](C)NC(=O)N[C@@H](C)c1cnn(c1)C	0
ZINC87238907	c1cc(cc(c1)[N+](=O)[O-])NC(=O)COC(=O)Cc1cccc(c1F)F	0
ZINC87312945	C[C@@H]1CCC[C@@H]1NC(=O)[C@@H]1C[C@@H](CN1C(=O)OC(C)(C)C)O	0
ZINC87356462	c1ccc(c(c1)c1c(c[nH]n1)C(=O)NCCCOC[C@H]1CCCO1)F	0
ZINC87426086	Cc1c(cc(s1)C(=O)NC[C@@](C)(c1ccco1)O)c1ccc(cc1)F	0
ZINC87451590	CN(C[C@@H](COC)O)C(=O)Cn1nc(nn1)c1ccc(cc1)Cl	0
ZINC87452174	Cc1cc(ccc1Cl)O[C@H](C)C(=O)N(C)C[C@@H](COC)O	0
ZINC87452610	CC(C)c1nc(nn1c1ccccc1F)C(=O)N(C)C[C@H](COC)O	0
ZINC88189934	C[C@@H](c1cccc(c1OC)F)O	0
ZINC88232277	CCS[C@H](C(C)C)C(=O)Nc1cnn(c1)c1ccccc1F	0
ZINC88233395	Cc1ccc(cc1F)[C@H](C)NC(=O)COCc1nc(no1)C	0
ZINC88251022	COCCOCCCC(=O)N[C@H](c1ccccc1F)C1CCCC1	0
ZINC88351897	Cc1ccc(cc1F)[C@@H](C)NC(=O)c1cc(cc(c1N)[N+](=O)[O-])F	0
ZINC88380734	Cc1cc(ccc1C(=O)OC)NC(=O)N[C@@H](C)CCCO	0
ZINC88391732	CCc1nc2n(n1)CCC[C@@H]2NC(=O)Nc1nc(cs1)COC	0
ZINC88519918	CCn1cc(cn1)CNCCc1ccc(cc1C)F	0
ZINC88547863	Cc1cc(ccc1S(=O)(=O)N1CCOc2c1cc(cc2)F)[N+](=O)[O-]	0
ZINC88589245	C[C@H](CC(C)(C)CNC(=O)N[C@H](c1ccccc1F)C1CCCC1)O	0
ZINC88595595	Cc1csc(n1)CN1CCC(CC1)CN(C)C(=O)OC(C)(C)C	0
ZINC88615200	CC(C)[C@@H](CCO)NC(=O)NCc1cccc(c1)NC(C)C	1
ZINC88817506	Cn1cc(cc1C(=O)OCCSC)C(=O)N	0
ZINC88819732	Cc1cc(c(cc1Cl)OC)NC(=O)C(=O)N[C@H](C)CCCO	1
ZINC89128317	Cc1c(cc(s1)C(=O)OC)C[N@H+](C[C@@H](c1ccc(cc1)F)O)C1CC1	0
ZINC89129558	COC(=O)c1ccc(cc1F)CN1CC[C@@](C1)(C(F)(F)F)O	0
ZINC89214583	CC1=C(CCCO1)C(=O)N[C@@H](C)[C@@H](c1ccc(cc1)OC)O	0
ZINC89217071	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)/C=C(/C)\c1ccc(cc1)F	0
ZINC89221559	c1c[nH]c2c1ncc(c2)[C@H](C(CO)(F)F)N	0
ZINC89229162	C[C@@H](C(=O)NC[C@@](C)(c1ccc(cc1)F)O)NC(=O)OC(C)(C)C	0
ZINC89229692	CCCc1c(c(n[nH]1)C(=O)NC[C@](C)(c1ccc(cc1)F)O)[N+](=O)[O-]	0
ZINC89230010	CC[C@H](C(=O)NC[C@](C)(c1ccc(cc1)F)O)OC1CCCCC1	0
ZINC89241820	CC(C)(CN(C)C(=O)CCCc1cc(ccc1F)F)O	0
ZINC89254390	C[C@@](CNC(=O)c1cnsn1)(c1ccc(cc1)F)O	0
ZINC89254768	C[C@H](c1cccs1)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89255792	C[C@](CNC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F)(c1ccc(cc1)F)O	0
ZINC89312666	Cc1ccc(cc1S(=O)(=O)C)NC(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC89396127	COC(=O)[C@@H]([C@@H]1CC[N@H+](CC1)CC(=O)NC1(CCCCC1)C#N)O	0
ZINC89409607	CO[C@@H]1CC[N@H+](CC1)[C@H]1CCc2c1cc(cc2Cl)Cl	0
ZINC89423153	C[C@H]1C[C@@H](C(=O)O1)N1CCN(CC1)C(=O)CO	0
ZINC89484207	CS(=O)(=O)CC1(CC1)CN1CCO[C@@H](C1)c1ccc(cc1)F	0
ZINC89491365	C#C[C@H](C1CC1)OC(=O)c1ccc(cc1Br)F	0
ZINC89529751	COCCN(Cc1ccco1)C(=O)c1ccnc(c1)OC1CCC1	0
ZINC89548195	c1cc(ccc1C(=O)N1CCN(CC1)C(=O)CO)SC(F)(F)F	0
ZINC89571203	CCn1c2ccccc2nc1[C@H](C)NC(=O)Cc1ccc[nH]1	0
ZINC89586660	Cc1cc2c(s1)ncn(c2=O)C[C@H](c1cccc(c1)F)O	0
ZINC89598505	C[C@@H]([C@@H](c1ccc(cc1)F)O)NC(=O)COc1ccccc1	0
ZINC89601228	COC(=O)[C@@H](c1ccccc1F)NCc1ccnc(c1)OC1CCC1	0
ZINC89602171	c1cc(ccc1CSCC1(COC1)CO)F	0
ZINC89662791	COCCCCNc1cc(c(cc1F)Br)F	0
ZINC89703421	COC[C@H](C[NH2+][C@H]1CCc2c1c(ccc2F)Br)O	0
ZINC89704479	Cc1ccc(cc1)SCCNC(=O)Cn1cnc(cc1=O)C1CCC1	0
ZINC89705822	CC(C)Oc1ccc(cc1)CNC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89733679	CC[C@@H]([C@@H](c1ccc(cc1)C(F)(F)F)O)[NH2+]C1CCOCC1	0
ZINC89780617	c1cc(cc(c1)O)[C@@H]1CN(CCO1)CC(=O)Nc1ccc(cc1F)F	0
ZINC89789277	c1cc(ccc1/C=C/C[NH2+][C@H]1CC(=O)N(C1)CC(F)(F)F)C#N	0
ZINC89799684	CCCn1c(c(c(n1)C)CN[C@@H]1CC[N@H+](CC1)C[C@H](COC)O)C	0
ZINC89803637	c1cc(c(cc1F)NC(=O)c1c(ncs1)C1CC1)OC[C@@H]1CCCO1	0
ZINC89814761	CC1([C@H]([C@H]2[C@@H]1OCC2)NC(=O)C1(CCCC1)c1ccc(cc1F)F)C	0
ZINC89825957	C[C@@H](C(=O)OC(C)C)N(C)C(=O)c1ccc(cc1)n1ccnn1	0
ZINC89832148	c1ccc(c(c1)OCCOC(=O)c1cccc(n1)OCC(F)F)F	0
ZINC89852806	CN(C)c1ccc(cc1)NC(=O)N[C@H]1CC[N@@H+](CC1)C[C@@H](COC)O	0
ZINC89861430	C[C@H]1CCCN([C@H]1CO)C(=O)Nc1ccccc1COC	0
ZINC89866444	c1cc(c(nc1)OCC(F)F)C(=O)NC[C@@H](c1ccncc1)O	0
ZINC89868344	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)Nc1ccc(c(c1)C#N)F)O	0
ZINC89868583	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)Nc1cc(c(cc1F)F)F)O	0
ZINC89877197	CCCN(CCO)C(=O)Nc1ccn(n1)c1c(cccn1)Cl	1
ZINC89887799	CC(C)OC[C@@H](COc1c(cccc1OC)OC)O	0
ZINC89912641	c1cc(ccc1C(=O)N1CC[NH+](CC1)[C@@H]1CCCC[C@@H]1O)[N+](=O)[O-]	1
ZINC89930369	CC(=O)N(Cc1ccccn1)c1ccc(cc1)Br	0
ZINC89936702	CCOC(=O)CC[C@H](C)NC(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC89944498	CCC[C@H]1CN(CCO1)C(=O)c1cccc(c1O)OC	0
ZINC89948587	CC[C@@H]1CN(C[C@H]1N1CCOCC1)C(=O)CCn1ccnc1	0
ZINC89952241	c1cc(c(cc1N)NC(=O)CC[N@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1)F	0
ZINC89965125	COCCC1(CCCC1)C(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	0
ZINC89965661	Cc1cccc(c1OCC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O)C	0
ZINC89968507	CN(CC1CCCCC1)C(=O)CN1CCC(CC1)(C(F)(F)F)O	0
ZINC89968832	Cc1ccc2c(cc(=O)oc2c1)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89969574	CCOC(=O)CN(C)C(=O)CN1CCC(CC1)(C(F)(F)F)O	0
ZINC89969948	CC(C)CCOCCNC(=O)CN1CCC(CC1)(C(F)(F)F)O	0
ZINC89971184	c1cc(c(cc1F)CN1CCC(CC1)(C(F)(F)F)O)Br	0
ZINC89971239	COCc1ccc(cc1)CNC(=O)C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89972284	COc1cc(ccc1O)C[N@@H+](CC(=C)Br)C1CC1	1
ZINC89973638	CC(C)(C)OC(=O)Nc1cccc(c1)OC(=O)c1c(ncs1)C1CC1	0
ZINC89977587	CC(C)CS(=O)(=O)CCC(=O)OC[C@H]1CC[N@@H+](C1)Cc1ccccc1	0
ZINC89992293	Cc1ccccc1Cc1nnc(o1)C[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89998732	CCC[C@H]1CN(CCO1)C(=O)Nc1cccc(c1C)Cl	0
ZINC90009194	c1cc(c(cc1F)C#N)CN1CCOC[C@@H]1C1CC1	0
ZINC90066981	c1cc2c(cc1F)C[C@H](CO2)C(=O)NCCCN1CCOCC1	0
ZINC90085543	CCc1ccc(cc1)[C@@H](C)NC(=O)CSCC(F)(F)F	0
ZINC90230772	COC(=O)c1cc(ccc1F)S(=O)(=O)Nc1c[nH]nc1	0
ZINC90422530	c1cc2c(cc1F)C[C@@H](CO2)C(=O)OCCCc1ccncc1	0
ZINC90422782	CC(C)(CNC(=O)[C@H]1Cc2cc(ccc2OC1)F)SC	0
ZINC90477492	Cc1ccc(o1)/C=C/C(=O)NC[C@@H](C(=O)OC)Oc1ccc(cc1)F	0
ZINC90477839	COC(=O)[C@H](CNC(=O)c1cc(cc(c1)F)F)Oc1ccc(cc1)F	0
ZINC90497899	COc1cccc(c1F)C(=O)OCCCOCC(F)(F)F	0
ZINC90547077	C[C@H](c1ccc(cc1)n1cnnn1)[NH2+]Cc1ccn(n1)C1CCCC1	0
ZINC90626097	c1ccc2c(c1)[C@](CCO2)(CNS(=O)(=O)c1cc(cc(c1)F)F)O	0
ZINC90684524	COC(=O)[C@@H]1c2ccsc2CCN1S(=O)(=O)c1cc(cc(c1)F)F	0
ZINC90849542	C[C@H](CC(=O)Nc1ccc(cc1)F)[NH2+]C[C@@]1(CCOC1)O	0
ZINC91252863	CC(C)(C)OC(=O)N1CC[C@H](C1)SC(F)(F)F	0
ZINC91350656	c1ccc(cc1)[C@@]1(CCN(C1)C(=O)C1(CC1)c1ccc(cc1)F)O	0
ZINC91351617	c1c(cc(cc1F)F)c1cc(cnc1)CO	0
ZINC91364718	C[C@@H]1CN(C[C@]1(C1CC1)O)c1[nH+]cc(c(n1)N(C)C)F	0
ZINC91381252	Cc1ccc(cc1)CN(C1CCCC1)C(=O)[C@@H](c1c([nH]nc1C)C)N	0
ZINC91381273	COc1c(cc(cc1Cl)CN1C[C@H]([C@H](C1)CO)CN1CCOCC1)F	0
ZINC91416413	CC(C)[C@H]1CN(C[C@@H]1NC(=O)c1c2c(on1)CCCC2)S(=O)(=O)C	0
ZINC91435231	Cc1nc2ccc(cc2s1)n1c(ncn1)CN(C)[C@@H]1CCS(=O)(=O)C1	0
ZINC91541237	CN(Cc1c(cccc1Cl)F)C(=O)[C@@H]1CC[C@@H](C1)[NH3+]	0
ZINC91625202	Cc1cccc(c1)[C@@H](C(=O)N(C)CC1(CC1)CO)N(C)C	1
ZINC91635668	CC(=O)N1CCN(C[C@@H](C1)O)C(=O)C[N@H+](C)Cc1cccnc1	1
ZINC91655806	C[C@@H]1C[N@@H+](CC[C@]1(CCOC)O)Cc1cnn(c1)c1ccccc1F	0
ZINC91663408	COCC[C@@]1(CCCN(C1)C(=O)Cc1cccc(c1)C(F)(F)F)CO	0
ZINC91683351	c1cc(ccc1n1ccc(n1)C(=O)Nc1ccc2c(c1)COC2)F	0
ZINC91756676	C[C@@H]1C[N@@H+](CC[C@]1(C1CCOCC1)O)Cc1ccc(cc1F)F	0
ZINC91813307	CC[N@@H+](Cc1ccccc1N1CCOCC1)CC(F)(F)F	0
ZINC91838932	CC(C)(CNC(=O)C(C)(C)c1ccccc1F)c1ccncc1	0
ZINC91839186	COCCN1CCN(CC1=O)CC(=O)Nc1c(cccc1Cl)Cl	0
ZINC91847869	COCC[C@@]1(CCC[N@@H+](C1)Cc1ccccc1C(F)(F)F)CO	0
ZINC91876647	CCn1c(c(cn1)C(=O)N1CCC[C@](C1)(CCOC)CO)C	0
ZINC91892145	c1cc2c(cc1F)CC[N@H+](C2)CCOCCO	0
ZINC91893011	COC(=O)CCCc1nc(no1)CN1CCc2cc(ccc2C1)F	0
ZINC91951396	CCn1ccnc1[C@@H]1CC[N@H+](CC1)Cc1c(cccc1F)F	0
ZINC91953047	Cc1ccccc1COC1CCN(CC1)C(=O)c1ccc(c(c1)Cl)O	0
ZINC91974838	CCN(Cc1cnc(s1)C(C)C)[C@H](C)c1cccc(c1)O	1
ZINC92028592	Cc1nc(n(n1)C)C[N@@H+]1CC[C@](C(C1)(C)C)(CN1CCOCC1)O	0
ZINC92058388	c1ccc(c(c1)COC1CCN(CC1)C(=O)c1cc(ccc1O)Cl)F	0
ZINC92079405	C[C@@H]1CN(CCO1)C1CCN(CC1)Cc1cc(cc(c1O)Cl)Cl	0
ZINC92079768	CCOc1ccc(c(c1)CN1CCC(CC1)N1CCO[C@H](C1)C)O	0
ZINC92122393	COc1ccc(cc1NC(=O)N1CCC[C@H](C1)OC)F	0
ZINC92148879	CN(C)[C@H](CNC(=O)N(C)[C@@H]1CC[S@@](=O)CC1)c1cccc(c1)F	0
ZINC92162861	CC(C)(C(=O)NCCCN1CC[NH+](CC1)C)F	0
ZINC92189811	Cc1c(scn1)CN(C)C[C@@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC92245191	CCn1ccc2c1cc(cc2)NC(=O)c1cn(nc1C(C)(C)C)C	0
ZINC92255481	CCOc1cc(cc(c1OC)Cl)C[N@@H+](C)C[C@@H](COC)O	0
ZINC92312621	c1cc2c(cc1NC(=O)C(=O)NC[C@H]1CCC[C@H]1O)COC2	0
ZINC92357846	c1cc(oc1)[C@H](CNC(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F)O	0
ZINC92358516	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)C(=O)Nc1cc(ccc1F)F	0
ZINC92397595	C[C@@H]1CO[C@H](CN1C(=O)CSc1[nH+]ccn1C(C)(C)C)CO	0
ZINC92427747	C[N@H+](Cc1cc(cc(c1O)[N+](=O)[O-])Cl)C[C@@H]1CCCCO1	0
ZINC92472154	C[N@@H+](Cc1coc2c1cccc2)C[C@H](COCc1ccccc1)O	0
ZINC92481928	Cc1csc(n1)N1CCCN(CC1)Cc1cnc(s1)c1cccs1	0
ZINC92505494	COc1ccc(c(c1)O)CN1CC[NH+](CC1)CCCOCC(F)(F)F	0
ZINC92661745	CC1(Cc2cc(ccc2O1)C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1)C	0
ZINC92760020	Cc1cccc(c1)NC(=O)N1CC[NH+](CC1)Cc1ccn(c1)C	0
ZINC92789550	COc1ccc(cc1O)CN1CCN(CC1)Cc1cccc(c1)O	1
ZINC92789560	COc1cc(cc(c1)OC)CN1CCN(CC1)Cc1cccc(c1)O	1
ZINC92811068	CCN(CC)c1ncc(s1)C[N@H+]1CC[C@@H](CC1)c1ccnn1CCO	1
ZINC92847716	CN(C)[C@H]1CC[C@@H](C1)[NH2+]Cc1cnc(nc1)N1CCOCC1	0
ZINC93013599	c1cc(cc(c1)O)CN1CCC2(C1)OCCO2	0
ZINC93057589	Cc1ccc(c(c1)CN1CCN(CC1)[C@@H](C)C(=O)N1CCOCC1)O	0
ZINC93079428	COc1c(cnc(n1)N1CCN(CC1)Cc1cc(cs1)C#N)Br	0
ZINC93293798	C[C@@H]1CCC[N@@H+](C1)CCCNC(=O)NCC(C)(C)c1ccncc1	0
ZINC93320002	Cc1cccc(c1)c1c(c[nH]n1)C[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC93320141	c1cc(c(cc1F)C(F)(F)F)CN(CCO)CCOCC(F)(F)F	0
ZINC93322689	Cc1ccc(c(n1)CN1[C@@H](CO[C@@H]([C@@H]1C)c1ccccc1)C)O	0
ZINC93416033	Cc1ccoc1C[N@H+](CCC(=O)OC)CCOC	0
ZINC93416896	CCS(=O)(=O)C[C@@H](C)N(C)Cc1cc(c(c(c1)Br)O)OC	1
ZINC93587612	Cc1ccc2[nH+]cc(n2c1)C[N@@H+](C)Cc1nc(no1)CCOC	0
ZINC93637335	Cc1cc(ccc1F)[C@H]1CN(CCO1)Cc1ccco1	0
ZINC93637417	Cc1ccc(c(n1)CN1CCO[C@H](C1)c1ccc(c(c1)C)F)O	0
ZINC93642046	CN1CCO[C@@H]2[C@@H]1CN(C2)Cc1cccc(c1O)Br	0
ZINC93645652	c1cc(ccc1/C=C/C[N@@H+]1CCOC[C@H]1C1CC1)F	0
ZINC93706638	Cc1cc(ccc1c1ccc(o1)C[N@H+]1CCN(CC1)C(=O)[C@@H](C)O)F	0
ZINC93989683	C[C@H](C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C)Oc1cccc(c1)CO	1
ZINC95082271	C[C@H](c1ccc(cc1)Br)NC(=O)CNCCOC	0
ZINC95098597	COC(=O)c1c(cnn1CCF)Cl	0
ZINC95350477	CC(C)(C)OCc1cccc(c1)CNC(=O)c1ccc(cc1O)O	0
ZINC95358253	COCC(=O)N1CC[C@@]2(CC[N@@H+](C[C@@H]2C1)Cc1ccc(cc1)C#N)O	0
ZINC95363512	C[N@H+]1CCN(CC1)C[C@@H]1CN(C[C@@H]1CO)Cc1cccc(c1)C#N	1
ZINC95370526	c1cc(c(c(c1)Cl)CC(=O)N1CCC2(CC1)[C@H](CCCO2)O)F	0
ZINC95387545	CN(C)[C@@H](c1ccc(cc1)F)C(=O)N1CC[C@@H](CC1)O	0
ZINC95404390	C[C@@H](c1nnnn1c1ccccc1)Nc1ccc(c(c1)C(=O)N)Cl	0
ZINC95419000	C[C@@H]1CO[C@H](CN1C(=O)Nc1ccc(cc1F)F)CO	0
ZINC95420998	c1ccc(cc1)[C@@H](c1ccncc1)N[C@H]1CCN(C1)CC(F)(F)F	0
ZINC95423389	CN1[C@@H]2CCC[C@H]1C[C@H](C2)[NH2+][C@@H](CCOC)Cc1cccc(c1)F	0
ZINC95432890	Cc1ccc(c(c1)S(=O)(=O)NCc1ccc(cc1)O)F	0
ZINC95438015	CCc1ccccc1NC(=O)CN1CCO[C@@H]2[C@@H]1C[C@@H](CC2)OC	0
ZINC95445809	C[C@H](Cc1ccc(cc1)O)N(C)C(=O)[C@@H](C)[NH+]1CCSCC1	1
ZINC95472027	c1cc(ccc1CNc1nnn(n1)CCO)Cl	1
ZINC95616846	CCOC(=O)[C@H]1CN(CC([C@@H]1O)(F)F)Cc1ccccc1	0
ZINC95723428	CC(C)Oc1cc(ccc1O)NC	1
ZINC95724527	CS(=O)(=O)[N-]c1ccc(cc1C(F)(F)F)O	0
ZINC95726968	CN(C)C(=O)c1cc(cc(c1)OC1CC1)C(=O)[O-]	0
ZINC95739380	CCC(CC)(c1cc(c(c(c1)C)OC)C)O	1
ZINC95868373	C1[C@@H]2[C@H]([C@H]([C@@H](O2)N2[C@@H](N=C3C2=NC(=NC3=O)[NH-])Br)O)O[P@@](=O)(O1)[O-]	0
ZINC95918367	c1cc(ccc1C[NH2+]CCCSC(F)(F)F)Cl	0
ZINC95921646	c1ccc(cc1)C(=O)N[C@@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC95967365	C1COC[C@H]1CS(=O)(=O)N1CC[C@@H](CC1)[C@@H](C(F)(F)F)O	0
ZINC95967970	C[C@H](CCC=C(C)C)[NH2+]C1CCN(CC1)C(=O)N	0
ZINC95984160	C[N@@H+](Cc1ccc(cc1)C(F)(F)F)C[C@H](C(F)(F)F)O	0
ZINC95984812	Cc1cc(ccc1OC(C)C)NC(=O)N(C)C[C@@H](C(F)(F)F)O	0
ZINC95985081	c1cc2c(cc1F)CCC[C@@H]2[NH2+]C[C@@]1(CCOC1)CCO	0
ZINC95986108	CC[C@H](CN1CCN(CC1(C)C)CC(F)(F)F)O	0
ZINC95995647	CN(C1(CCC1)C#N)S(=O)(=O)c1ccccc1Cl	0
ZINC96004001	CC(C)(C(=O)Nc1ccc(c(c1)Cl)O)OC	0
ZINC96008070	CO[C@@H]1C[C@@H](C[C@H](C1)OC(=O)C1=CCCC1)OC	0
ZINC96009748	CS(=O)(=O)c1ccc(cc1)NCCC[C@H]1CCCC[C@H]1O	1
ZINC96029620	COC(=O)c1c(c2c(s1)CCC2)O	0
ZINC96033488	C[C@H]1[C@@H](CCO1)[NH2+][C@@H](C)c1ccccc1	0
ZINC96035372	C[C@@H]([C@@H](c1ccccc1)NC(=O)/C=C\c1cccc(c1)F)C(=O)OC	0
ZINC96049144	c1cc(ccc1CN1CCO[C@]2(C1)CCCN(C2)c1cnccn1)F	0
ZINC96051939	C[NH+](C)C[C@@H]1C[C@]2(C[N@H+](CCOC2)Cc2ccc(cc2)F)OC1	0
ZINC96057694	Cc1ccc(o1)C[N@H+]1C[C@H](C[C@@H]2[C@H]1CCO2)C(=O)N1CCCO1	0
ZINC96065405	Cc1c(cno1)C(=O)N1C[C@@H]([C@@H]2[C@H]1CCCO2)OCC[NH+]1CCCC1	0
ZINC96065421	c1ccc(c(c1)C[N@@H+]1C[C@@H]([C@@H]2[C@H]1CCCO2)OCc1cccnc1)F	0
ZINC96069495	c1cc(cc(c1)F)c1c2n(nn1)C[C@H](COC2)CNCc1nccs1	0
ZINC96073864	c1cc(c[nH+]c1)N[C@@H]1C[C@]2(CCCN(C2)C(=O)CO)OC1	0
ZINC96089856	c1ccc(cc1)[C@@H]1C[C@]2(CCCN(C2)CCC(F)(F)F)OC1	0
ZINC96091298	COCC(=O)N1CCC2(CCn3c2[nH+]cc3c2cccnc2)CC1	0
ZINC96092485	Cn1c(=O)ccc2c1CC[C@H](C2)NS(=O)(=O)c1ccc(cc1)F	0
ZINC96099712	c1cc(c(cc1S(=O)(=O)N1CCC(CC1)[N@@H+]1CC[C@@H](C1)O)F)F	0
ZINC96151514	CCN(CCCCO)C(=O)Nc1ccc(c(c1)OC)C	1
ZINC96158989	c1ccnc(c1)C[N@H+]1CC[C@@]2(CC1)CN(CCO2)c1ccccn1	0
ZINC96160151	Cc1cccc(n1)CN1C[C@H](C2(C1)CCOCC2)C(=O)N1CC=CC1	0
ZINC96170873	Cc1cccc(c1)[N-]S(=O)(=O)c1ccc(cc1F)Br	0
ZINC96181744	C[C@H]1CCCCN1C(=O)[C@H]1[C@@H](N(C(=O)CO1)C)c1ccc(cc1)F	0
ZINC96187240	COCCNC(=O)[C@H]1CC[C@@H]2[C@H](O1)CCN2Cc1ccccc1F	0
ZINC96199335	Cc1c2n(nn1)C[C@@H](COC2)CNC(=O)NCc1cccc(c1)F	0
ZINC96200302	CO[C@@H]1CCN([C@H]1Cc1ccncc1)C(=O)Cc1ccsc1	0
ZINC96207040	Cc1nc(cs1)CN1C[C@@H]2COC[C@@]2(C1)CC(=O)N1CCOCC1	0
ZINC96240678	c1cc(c(nc1)NC[C@H]1C[C@@]2(C[N@@H+](CCOC2)CCO)OC1)F	0
ZINC96269286	c1cc(ccc1C(=O)NC[C@H]1Cn2ccnc2CO1)F	0
ZINC96362594	CN1CCc2c1ccc(c2)[C@@H](CNS(=O)(=O)C1CCCCC1)O	1
ZINC96369005	c1ccc(cc1)S(=O)(=O)[C@@H]1CCN(C1)C(=O)c1c[nH]c2c1cccc2	0
ZINC96989530	CC1(Cc2cccc(c2O1)OCC(=O)N1CCC[C@H](C1)O)C	1
ZINC96996199	Cc1cccc(c1NC(=O)C[N@@H+](C)C[C@@H](COC(C)C)O)C	0
ZINC97002196	c1ccc(cc1)c1nnc(o1)O[C@H]1CCN(C1=O)CC(F)(F)F	0
ZINC97010114	c1cc(cc(c1)NC(=O)NC[C@@H]1CCC[C@@H]1O)COCC(F)(F)F	0
ZINC97034577	C[C@@](C[NH2+][C@@H]1CCCc2c1cc(cc2)F)(CN1CCOCC1)O	0
ZINC97046662	c1ccc(c(c1)Oc1ccc(cc1F)C[S@](=O)CCO)F	0
ZINC97055025	C[C@H](Cc1ccccc1C(F)(F)F)NC(=O)[C@H]1CCCO1	0
ZINC97065660	CC(C)CN(CCOC)C(=O)c1ccc(c(c1)NC(=O)C)F	0
ZINC97085837	CCn1c2ccc(cc2[nH]/c/1=N\C(=O)[C@@H]1CC[C@H](O1)C)F	0
ZINC97095298	C[C@H](C[C@@H]1COCCN1C(=O)N[C@@H](C)c1cccc2c1cccc2)O	0
ZINC97099592	C[C@@H](C(=O)NC(=O)Nc1ccccc1F)N(C)Cc1ccccc1Br	0
ZINC97109552	COC(=O)[C@@H](CNc1nc2cc(ccc2o1)F)O	0
ZINC97109878	C1CC(C1)C(=O)NCCOCC(F)(F)F	0
ZINC97111022	CC[C@H](c1nc(cs1)C(F)(F)F)NCc1cc(on1)C	0
ZINC97113702	C[C@H](c1ccncc1)N(C)Cc1ccc(o1)COC	0
ZINC97114079	c1ccc(cc1)[C@@H](c1nccn1CCC(=O)Nc1ccccc1)O	1
ZINC97159157	c1ccc(c(c1)[C@H](CNCc1cn[nH]c1c1cccnc1)O)F	0
ZINC97159898	Cc1ccc(o1)[C@](CC[NH2+]Cc1cn[nH]c1C)(C(F)(F)F)O	0
ZINC97160681	C[C@H]1CCC[C@@H](C1)NC(=O)c1c(cco1)CSc1ccccc1	0
ZINC97200624	c1cc[nH+]c(c1)NC[C@H]1CC[N@@H+](C1)C[C@@H](COc1ccc(cc1)F)O	0
ZINC97203351	C[C@H](CO)NC(=O)c1c(c2c(cccc2s1)F)COC	0
ZINC97260613	Cc1cc(ccc1OCC(=O)NC[C@@H](c1ccco1)O)Cl	1
ZINC97261979	COC(=O)[C@H]1C[C@H]2CCCC[C@@H]2N1CC(=O)Nc1ccccc1F	0
ZINC97263441	c1ccc(cc1)CN(CCO)C(=O)C1(CCOCC1)c1ccccc1	0
ZINC97325979	CCCOC(=O)CCCC(=O)c1ccc(cc1)F	0
ZINC97377551	Cc1c(c(on1)c1ccccc1)C(=O)OCC1CCOCC1	0
ZINC97403013	c1ccc(cc1)[C@@H](C(=O)NCCO)Oc1ccc(cc1)Br	1
ZINC97436834	c1cc(cc(c1)F)c1[nH]c2c([nH+]1)CN(CC2)[C@H]1CCCOC1	0
ZINC97473739	Cc1cc(ccc1F)c1nc(on1)[C@@H](C)[NH2+][C@@H](C)c1ccccc1Cl	0
ZINC97497430	Cc1ccc(cc1)CN(C)c1c2cc(ccc2ncn1)F	0
ZINC97527258	CN1C[C@@]2(CCCN(CC2)Cc2cc(cs2)C#CCO)OC1=O	0
ZINC97577406	c1cc(cc(c1)I)NC(=O)NCC1(CCCCCC1)O	1
ZINC97595153	CC[C@@H](C)[C@@](C)(CNC(=O)c1cc(c(c(c1)OC)C)OC)O	1
ZINC97595246	CC[C@H](C)[C@](C)(CNC(=O)Cc1cccc(c1)F)O	0
ZINC97597192	CC[C@@H](CCO)NC(=O)Nc1ccccc1OC	1
ZINC97597909	C[C@@H](CO)[C@@H](C)NC(=O)Nc1ccc(c(c1)Cl)OCCOC	0
ZINC97673613	c1ccc(cc1)CN1[C@H]2CCCC[C@]32[C@@H](C1=O)CC(=O)NC3=O	0
ZINC97674097	CC(=O)N1CC[N@H+](C[C@H](C1)O)Cc1nc(no1)c1ccncc1	1
ZINC97712983	C[C@@]1(Cc2ccccc2C(=O)O1)C(=O)N[C@@H]1CCc2c1cccc2F	0
ZINC97757944	c1cc(c(nc1)N)CN1CC[N@@H+](C[C@@H](C1)O)C1CCOCC1	0
ZINC98075698	C[C@@H](CNC(=O)c1ccccc1OCc1ccc(cc1)F)O	0
ZINC98101008	CC[C@H](C(=O)OCc1cc2c(c(c1)Cl)OCO2)OCC	0
ZINC98157729	CC[C@@H](C)OC(=O)/C=C/c1ccc(c(c1)OC)OC(F)F	0
ZINC98161486	c1cc(ccc1C1(CCOCC1)C/N=C/c1ccc(c(c1O)O)O)F	0
ZINC98173744	C[C@@H]1C[C@@H](CC(C1)(C)C)[NH2+]C[C@@H](COCC(C)C)O	0
ZINC98181024	c1cc(c(cc1c1c(sc(n1)N)Cl)C(F)(F)F)F	0
ZINC98211064	c1c(cc(c(c1OC(F)(F)F)Cl)Cl)N	0


==> anc/logic_11_train_molecules.tsv <==
mol_id	smiles	label
ZINC00000052	COc1cccc2c1cc(c1c2c2c(cc1C(=O)[O-])OCO2)[N+](=O)[O-]	0
ZINC00000313	C[NH2+]C[C@H](c1cccc(c1)C(F)(F)F)OC	0
ZINC00001742	Cc1c(nccn1)N1CCCCC1	0
ZINC00006228	Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)F	0
ZINC00018550	c1ccc2cc(ccc2c1)Nc1ccc(cc1)O	1
ZINC00018753	c1cc(cc(c1)NC(=O)Nc1cccnc1)C(F)(F)F	0
ZINC00031606	c1cc(ccc1C(=O)C[C@@H](C(=O)[O-])Sc1ccc(cc1)Cl)F	0
ZINC00033041	CC1=C([C@H](C(=C(O1)N)C#N)c1ccc(cc1)SC)C(=O)C	0
ZINC00034945	CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1F)CC[NH+]1CCOCC1)O	0
ZINC00034945	CC(=O)[C@H]1C(=O)C(=O)N([C@@H]1c1ccccc1F)CC[NH+]1CCOCC1	0
ZINC00037217	Cc1ccccc1OCC(=O)Nc1ccc(cc1)CC#N	0
ZINC00042487	CC1(CC2=C([C@@H](C(=C(O2)N)C#N)c2ccc(cc2O)O)C(=O)C1)C	0
ZINC00045412	COC(=O)NC1(Oc2cc(c(cc2O1)Cl)Cl)C(F)(F)F	0
ZINC00050335	c1ccc(cc1)CCC(=O)Nc1cccc(c1)F	0
ZINC00054283	Cc1c(nnn1c1ccc(cc1[N+](=O)[O-])C(F)(F)F)C(=O)OC	0
ZINC00055436	c1ccc(c(c1)C1=N/C(=C/c2cccc(c2)Cl)/C(=O)O1)F	0
ZINC00055981	Cn1cccc1c1cc([nH]n1)C(=O)N/N=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC00056330	CC(=O)O[C@@H](Cn1ccnc1)c1ccccc1	0
ZINC00056790	Cc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H]([C@@H](O1)CO)F	0
ZINC00057195	Cc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H]([C@@H](O1)C[NH3+])O	0
ZINC00062932	COC(=O)C1=NN([C@](C1)(c1ccccc1)O)C(=O)c1ccccc1F	0
ZINC00063466	CCOC(=O)C1=C(NC(=O)N[C@H]1c1cccc(c1)Br)C	0
ZINC00063823	COc1cccc(c1OC)/C=N/NC(=O)COc1ccccc1	0
ZINC00065631	CCOC(=O)C1=C(Nc2nnnn2[C@@H]1c1cccc(c1)[N+](=O)[O-])C	0
ZINC00070502	CC1([C@@H](N(C(=S)S1)C)/[N+](=C/c1cccs1)/[O-])C	0
ZINC00076585	CCOC(=O)/C(=C/1\N([C@@](CS1)(C)O)c1c(cccc1F)F)/C#N	0
ZINC00080321	COc1ccc(cc1O)[C@@H]1C(=CN=C[C@H]1C(=O)OC)C(=O)OC	0
ZINC00086407	COc1cc2c(cc1OC)[C@H](c1cccc(c1)F)[NH2+]CC2	0
ZINC00088432	Cc1c(c2c(cn1)CO[C@@H](OC2)C(C)C)O	0
ZINC00091267	COc1ccc(cc1)c1c(c2ccccc2)[nH+]c([nH]1)C1CCCCC1	0
ZINC00091787	Cc1ccc(c(c1)N[C@H]1c2ccccc2C(=O)O1)F	0
ZINC00092763	CC1([C@H](OC(=O)C(C1=O)(C)C)c1cc(ccc1O)Br)C	0
ZINC00092845	C[NH+](C)CCCn1c2ccccc2n(c1=[NH2+])C[C@@H](c1ccccc1)O	1
ZINC00096992	Cc1c(cccc1Cl)N1C(=O)C[C@H](C1=O)Sc1ccccc1N	0
ZINC00098179	c1ccc2c(c1)C(=O)N(C2=O)O	1
ZINC00102851	c1ccc(cc1)N(c1ccccc1)C(=O)n1ccnc1	0
ZINC00105726	Cc1ccc(nc1)n1c(cc(c1C)/C=C/1\C(=O)NC(=O)N1)C	0
ZINC00108322	CN(c1c(cc(cn1)C(F)(F)F)Cl)NC(=O)c1ccccc1	0
ZINC00110698	Cc1n(cc[nH+]1)CCCN1C(=O)O[C@]([C@@]1(C)O)(C)CCC=C(C)C	0
ZINC00110724	CC(C)(C)Nc1nc(nc(n1)n1cc[nH+]c1)n1ccnc1	0
ZINC00116027	CC1(C[C@H](N=C1c1ccccc1)O)C	1
ZINC00119786	Cn1c(ccc1S(=O)(=O)NCc1ccco1)C(=O)OC	0
ZINC00121234	CC(=O)Nc1ccc(cc1)S(=O)(=O)N1CCc2c1cccc2	0
ZINC00124077	CCOC(Cc1nnc(n1C)SCC(=O)c1ccccc1)OCC	0
ZINC00128177	CC1=N/C(=C/c2cc(ccc2O)Cl)/C(=O)O1	0
ZINC00128795	CN1c2ccccc2[C@](C1=O)([C@@H]1CCc2ccccc2C1=O)O	1
ZINC00129379	CN(C)c1ccc(c(c1)O)/C=N/NC(=S)N	1
ZINC00135062	c1cc(cc(c1)C(F)(F)F)[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC00135842	c1ccc2c(c1)C(=O)/C(=N/Cc1cccs1)/[C@H](C2=O)Cl	0
ZINC00146133	CC(=O)Nc1cccc(c1)n1nc(nn1)SCC(=O)N	0
ZINC00147039	CC(C)(C)C(=O)Nc1ccc(cc1)C(=O)OC1CCCCC1	0
ZINC00148031	c1cc(cc(c1)NC(=O)c1ccc(cc1)O)C(F)(F)F	0
ZINC00149082	Cc1cc(ccc1Cl)OC(=O)C1CCCCC1	0
ZINC00152419	Cc1c(ccc(n1)C(F)(F)F)C(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC00155211	c1cc(ccc1[C@H](COC1=NCNc2c1ccc(c2)Cl)O)F	0
ZINC00161937	Cn1c(cc(n1)c1ccc(s1)CO)C(F)(F)F	0
ZINC00163506	c1cc(cc(c1)O)C(=O)c1cc(ccc1N)Cl	1
ZINC00163751	c1ccc(cc1)/C=C/C(=O)[C@]12CCC[C@H]1O2	0
ZINC00166170	CN1[C@H](c2cc(ccc2OC1=O)Cl)O	1
ZINC00168014	c1ccc(c(c1)/C=C/C(=O)[O-])Oc1ccc(cc1F)Br	0
ZINC00169412	Cn1c(c(c(n1)C(F)(F)F)CO)Oc1cccc(c1)C(F)(F)F	0
ZINC00170742	c1cc(ccc1N1C(=O)[C@H]2N(C1=O)CCS2)OC(F)(F)F	0
ZINC00181304	CCn1c(c(c2c1cc(c(c2)OC)Br)C(=O)OCC)C	0
ZINC00182273	CC1=C([C@@H](NC(=O)N1)c1ccc(cc1)O)C(=O)OC1CCCCC1	0
ZINC00184021	Cc1ccc(c(c1)C)NC(=O)CSc1nc2ccc(cc2s1)N	0
ZINC00184038	C[C@@H]1CC(=C)C[C@H](O1)c1ccccc1O	0
ZINC00184529	c1ccc2c(c1)[nH]c(=O)n(n2O)c1cc(ccc1Cl)C(F)(F)F	0
ZINC00185420	c1cc2c(cc1Cl)C(=O)C[C@](O2)(C(C(F)F)(F)F)O	0
ZINC00189105	COc1ccc(cc1OC)c1csc2=NCCn12	0
ZINC00189330	c1cc(ccc1C#N)OC(=O)COc1ccc(cc1)[N+](=O)[O-]	0
ZINC00193898	CC1=C([C@H](N=C(N1C)O)c1ccccc1F)C(=O)OC	0
ZINC00194335	COc1ccc(cc1)[C@@H]1CC(=O)[C@H](/C=[NH+]/C2CCCCC2)C(=O)C1	0
ZINC00204501	Cc1cc(ccc1[N+](=O)[O-])C(=O)N1[C@](CC(=N1)C(F)F)(C(F)F)O	0
ZINC00205491	CCOC(=O)c1c(n(c2c1cc(c(c2)c1ccc(cc1)F)O)C)C	0
ZINC00207552	c1cc(cc(c1)F)NC(=O)[C@@H]1CC(=O)N(C1)c1ccc(cc1)Cl	0
ZINC00208273	c1cc(cnc1)/C=C/1\C(=O)NC(=S)N1C(=O)c1ccc(cc1)F	0
ZINC00209017	CCN(CC)C(=O)c1ccc(cc1)NC(=O)C(F)(F)F	0
ZINC00210755	c1cc(ccc1C(=O)NCC[NH+]1CCCC1)F	0
ZINC00217208	CCOC(=O)NN1[C@@H](Nc2ccccc2C1=O)C	0
ZINC00224674	C[C@@H]1CCCCN1C(=O)CCn1c2ccccc2oc1=S	0
ZINC00225484	CN(C)c1ccc(cc1)/C=N/NC(=O)[C@H]1CCCNC1=O	0
ZINC00226153	CCOC(=O)c1cc(c(cc1O)C(=O)OCC)O	0
ZINC00226245	CCC(=O)N[C@@H]([C@H](c1ccccc1)O)C(=O)[O-]	1
ZINC00235746	CCOC(=O)c1c(c(sc1NC(=O)C(F)(F)F)C)C	0
ZINC00239514	c1cc(c(cc1C[N@H+]1CC[C@@H](CC1)O)[N+](=O)[O-])Cl	1
ZINC00241126	CCOC(=O)[C@H]1CCC[N@H+](C1)Cc1ccc(c(c1C)C)OC	0
ZINC00242264	C[C@@H]1CC2=C([C@@H](C(=C(O2)N)C#N)c2ccc(cc2)NC(=O)C)C(=O)C1	0
ZINC00242556	Cc1cc(n(n1)c1c(c(c(c(c1F)F)CO)F)F)C	0
ZINC00259663	CCOC(=O)COc1ccc2c(c1)C(=O)CC(O2)(C)C	0
ZINC00260751	c1cc(ccc1C(=O)N[C@H](C(Cl)(Cl)Cl)O)F	0
ZINC00261302	COc1ccc(cc1)OCC(=O)N/N=C/c1ccccc1O	1
ZINC00262450	CCS(=O)(=O)N1CCC(CC1)C(=O)NCc1ccc(cc1)F	0
ZINC00263687	Cn1c2c(c(=O)n(c1=O)C)n(cn2)CC(=O)Nc1ccc(cc1F)F	0
ZINC00263931	c1c(c(cc(c1Cl)Cl)Cl)S(=O)(=O)NC[C@@H]1CCCO1	0
ZINC00267209	Cn1c(cc(=O)n(c1=O)C)NC(=O)[C@@H]1CCCO1	0
ZINC00273631	Cc1ccc(cc1)/C=N/NC(=O)c1ccc(cc1O)Cl	1
ZINC00280321	COc1ccc2c(c1)[nH]c(n2)SCC(=O)Nc1ncccn1	0
ZINC00280613	CCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)O	0
ZINC00280801	CCOc1c(c2cc(c3ccccc3c2[nH]1)O)C(=O)OCC	0
ZINC00291956	c1ccc(cc1)C[C@H]1CC[N@@H+](CC1)Cc1ccccc1Br	0
ZINC00293168	C[C@H]1CCCC[C@@H]1[NH2+]Cc1cccc(c1)OC	0
ZINC00293246	c1ccc(cc1)COC[C@H](C[NH+]1CCCCC1)O	0
ZINC00297421	Cc1[nH]nc(O)c1c1c[nH]c2c1cccc2	1
ZINC00297990	Cc1ccc(cc1)C1=C/C(=C/c2ccccc2F)/C(=O)O1	0
ZINC00302933	c1ccc(c(c1)[N-]S(=O)(=O)c1ccc2c(c1)nsn2)F	0
ZINC00307191	COc1ccc(c(c1)OC)NC(=S)NN1CCOCC1	0
ZINC00307915	CCOC(=O)c1c2cc(c(cc2oc1C(C)(C)C)Br)O	0
ZINC00308246	c1cc(cc(c1)O)/C=N/NC(=O)c1cccs1	1
ZINC00309391	Cc1cc(c(cc1C)S(=O)(=O)n1c2ccccc2nn1)C	0
ZINC00315721	Cc1cc(c(c(c1)C)OCC(=O)Nc1ccccc1Cl)C	0
ZINC00317690	CCOc1ccccc1C[N@@H+]1CC[C@H](CC1)C(=O)N1CC[C@@H](CC1)C	0
ZINC00319745	CC(C)(C)OC(=O)N1[C@](CC(=N1)c1ccccc1)(C(F)(F)F)O	0
ZINC00335198	Cc1ccc(c(c1)C(=O)/C=C/N1CCCC1)O	1
ZINC00337698	CC(C)(C)OC(=O)/C(=C/1\CCCN1C)/C#N	0
ZINC00350847	C[C@@](C#Cc1ccccc1)(c1ccc(c(c1)F)N1CCOCC1)O	0
ZINC00352104	COc1ccc(cc1)C(=O)N1[C@]([C@@H]2CCCCC2=N1)(C(F)(F)F)O	0
ZINC00353135	c1ccc(cc1)C(c1ccccc1)C(=O)Nc1cccc(c1)F	0
ZINC00372224	Cc1cc(nc(c1C#N)SCc1ccc(cc1)Cl)C(F)(F)F	0
ZINC00373223	CCOC(=O)c1cccc(c1)NC(=O)c1cccc(c1C)[N+](=O)[O-]	0
ZINC00374927	CC1(C[C@@]2(CCS1)[C@H](CC(=O)O2)C#N)C	0
ZINC00375022	Cn1ccc(n1)C(=O)N1[C@](CC(=N1)C(F)F)(C(F)F)O	0
ZINC00377481	c1cc(cnc1)c1ccc(c(n1)SCC(=O)[O-])C#N	0
ZINC00378208	c1ccc(cc1)[C@@H](c1ccc2c(c1)OCO2)/[NH+]=C/c1ccccc1O	1
ZINC00383056	C[C@H](C[N@H+](C)Cc1ccccc1)OC(=O)c1ccc(cc1)F	0
ZINC00383520	c1cc(c(cc1NC(=O)C1CCCCC1)Cl)F	0
ZINC00386546	COc1ccc(c(c1)OC)N1C[C@@H](CC1=O)C(=O)[O-]	0
ZINC00388479	CC[NH+](CC)CCO	1
ZINC00389222	Cc1ccc(cc1)NC(=O)Cn1cnc2cc(ccc2c1=O)Cl	0
ZINC00392543	C[N+](C)(CCN1C(=O)C2=C(C1=O)SCCS2)Cc1ccccc1	0
ZINC00396722	CC[C@](C)(N1CNC(=S)NC1)O	1
ZINC00400106	Cc1ccc(cc1)S[C@@H](CC(=O)c1ccccc1)c1ccco1	0
ZINC00402814	c1cc(c(cc1C[C@H](C(=O)[O-])[NH3+])Cl)O	1
ZINC00404176	COC(=O)c1cc(ccc1O)F	0
ZINC00404382	C[C@H](CO)OC[C@@H](C)O	0
ZINC00406275	CCOc1ccc(cc1O)[C@@H]1C2=C(CC(CC2)(C)C)OC(=C1C#N)N	0
ZINC00406960	CO[C@H]1c2ccccc2C[C@H]1O	0
ZINC00406963	CO[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC00409895	CCO[C@H](C)C(c1ccc(cc1)N(C)C)(c1ccc(cc1)N(C)C)O	0
ZINC00417743	CCOC(=O)c1cnc(nc1N)SCC(=O)NC(C)(C)C	0
ZINC00419484	Cc1ccnc(n1)SCC(=O)Nc1ccc2c(c1)OCCO2	0
ZINC00428867	Cc1cccc(c1)C(=O)OCn1c(=O)c2ccccc2nn1	0
ZINC00430336	c1ccc(c(c1)/C=C\1/C(=O)OC(=N1)c1ccc(c(c1)Cl)Cl)F	0
ZINC00433212	c1cc(c(cc1Cl)O)C(=O)N/N=C/[C@H]1CCC=CC1	1
ZINC00435998	CCOC(=O)N1[C@]([C@@H]2CCCCC2=N1)(C(F)(F)F)O	0
ZINC00439804	c1cc(cc(c1)F)NC(=O)[C@H]1CC=CC[C@@H]1C(=O)[O-]	0
ZINC00445375	C[C@H](c1ccccc1)NC(=O)/C(=C/c1ccc(c(c1)OC)O)/C#N	1
ZINC00446770	COc1cccc(c1O)/C=N/NC(=O)Cc1cccs1	1
ZINC00449441	Cc1nc2ccccc2n1C[C@@H](COc1ccccc1OC)O	1
ZINC00452174	c1cc(ccc1C(=O)OCC(C(F)F)(F)F)O	0
ZINC00453320	C[C@@]12CC[C@@](C1(C)C)(OC2=O)C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC00454556	C[C@@H](C(=O)NC[C@@H]1CCCO1)Oc1ccc(cc1)Cl	0
ZINC00456813	CCOc1cccc(c1)C(=O)NC(=S)Nc1ccccc1O	1
ZINC00462200	Cc1cccc(c1O)C(=O)OCC(=O)c1ccccc1Cl	0
ZINC00462525	CC(=O)Nc1cccc(c1)c1n[nH]c(=S)n1C	0
ZINC00469297	Cc1ccc(cc1)OCC(=O)N1CCN(CC1)c1ccccc1F	0
ZINC00472027	C[C@H](c1ccc(cc1)[N+](=O)[O-])C(=O)NC1CCCC1	0
ZINC00474199	CC[C@@H]1CCCCN1C(=O)c1cccc(c1)OC	0
ZINC00476483	C[C@@H](C(=O)NC[C@@H]1CCCO1)Oc1cccc(c1)Cl	0
ZINC00476736	CCOC(=O)Nc1ccc(cc1NC(=O)OCC)C	0
ZINC00477409	c1ccc(c(c1)C(=O)Nc1ccc2c(c1)OCO2)C(=O)[O-]	0
ZINC00485193	CCC(=O)Nc1ccc(cc1)C(=O)N/N=C/c1ccccc1C	0
ZINC00485270	COc1ccc(cc1)C(=O)Nc1cccc(c1)C#N	0
ZINC00489135	c1c(c(=O)[nH]c(=O)n1[C@H]1C[C@H]([C@@H](O1)CO)O)F	0
ZINC00500910	CC1([C@H](N(C(=O)N1CC(=O)OC)C)N(C(=O)NC)O)C	0
ZINC00503526	c1ccc(cc1)c1csc(n1)/C(=C/Nc1ccccc1F)/C#N	0
ZINC00506653	C[C@@H]1[C@@H]2[C@@H](N(C(=O)N([C@@H]2N(C(=O)N1C)CO)C)CO)C	1
ZINC00511886	CC[C@@H](C)c1ccc(cc1)OC(=O)/C=C/c1ccc(cc1)F	0
ZINC00518857	C1CC[C@@]2([C@@](C1)(CCC(=O)O2)CCC(=O)[O-])O	0
ZINC00521780	CC1(C[C@@H](CCO1)C(=O)Nc1cccc(c1)OC)C	0
ZINC00526108	CC[N@+]1([C@@H]2CC[C@H]1C[C@H](C2)OC(=O)[C@H](CO)c1ccccc1)C	0
ZINC00527883	c1cc(ccc1NC(=O)C[NH+]1CCCC1)F	0
ZINC00533485	Cc1cc(nc(NC2=[NH+]CCN2C(=O)NC2CCCCC2)n1)C	0
ZINC00538785	c1ccc(cc1)c1cc2c(cc1O)c(cc(=O)o2)CCl	1
ZINC00539562	c1cc(cc(c1)Cl)OCc1nc(c(o1)NC[C@@H]1CCCO1)C#N	0
ZINC00541841	Cc1c(c([nH]c1C(=O)C[C@]1(c2ccccc2NC1=O)O)C)C(=O)OC	0
ZINC00545683	C[C@H](C(=O)NN)Nc1ccc(c(c1)Cl)Cl	0
ZINC00547234	CC(C)CC1=NO[C@@](C1)(C(F)(F)F)O	0
ZINC00551080	CCOC(=O)c1c(oc2c(c1=O)c(c(c(c2F)F)F)F)C	0
ZINC00551759	c1cc(cc(c1)Oc1c(c(nc(c1F)F)N1CCOCC1)F)O	0
ZINC00554856	Cc1nc(c(o1)S)C(=O)N	0
ZINC00564149	CC(=O)CC(=O)NC1CCCCC1	0
ZINC00566279	Cc1cc(ccc1Cl)OCC(=O)N/N=C/c1ccc(cc1)Cl	0
ZINC00567926	Cc1c(sc(n1)NC(=O)c1cccc2c1cccc2)C(=O)C	0
ZINC00569822	c1ccc2c(c1)cccc2n1nc2cc(c(cc2n1)Br)N	0
ZINC00641702	c1ccc2c(c1)OC[C@H](O2)c1nn2c(nnc2s1)c1cccc(c1)Cl	0
ZINC00641711	CC(C)C[C@H](C(=O)OC)Oc1ccc2c(cc(=O)oc2c1)C(F)(F)F	0
ZINC00645443	CCOC(=O)c1c[nH+]c2ccc(cc2c1NC[C@H](C)O)Br	0
ZINC00646352	c1cc(cc(c1)Br)CSCC(=O)Nc1ccc(cc1)F	0
ZINC00653913	c1cc(c(cc1OCC(=O)N1[C@](CC(=N1)C(F)F)(C(F)F)O)Cl)Cl	0
ZINC00655875	c1ccc(c(c1)NC(=O)Cn1c(cc(n1)C(F)(F)F)C1CC1)I	0
ZINC00671795	CCN(CC)c1ccc(c(c1)O)/C=N/NC(=S)Nc1cccc(c1)C	1
ZINC00683201	CCOC(=O)c1cc(ccc1O)NC(=O)c1cc(ccc1Br)Br	0
ZINC00714278	CC1(CC2=C([C@H](C(=C(O2)N)C#N)c2ccc(c(c2)Br)F)C(=O)C1)C	0
ZINC00783776	c1cc(ccc1C(=O)C[C@@]1(c2cc(ccc2NC1=O)Cl)O)F	0
ZINC00795090	c1ccc(c(c1)C[NH2+]C1CCCC1)F	0
ZINC00798692	CCOC(=O)COc1ccc(cc1)S(=O)(=O)NCc1ccncc1	0
ZINC00802684	C[NH+]1CCN(CC1)S(=O)(=O)c1ccc(c(c1)OC)F	0
ZINC00805629	COc1ccccc1NCC(=O)N/N=C/c1cc(cc(c1O)Cl)Cl	1
ZINC00813456	CC(=O)C1=C(C(=O)N([C@@H]1c1cccc(c1)F)CC(OC)OC)O	0
ZINC00813470	CCOc1ccc(cc1)[C@H]1C(=C(C(=O)N1CC(OC)OC)O)C(=O)C	0
ZINC00818132	CCOc1cccc(c1O)[C@@H]1Nc2c(cccc2c2n1nc(c2)C)C	1
ZINC00842104	CC(=O)[C@H]1C(=O)C(=O)N([C@H]1c1ccc(cc1)Br)c1ccccn1	0
ZINC00846551	COC(=O)[C@H](Cc1c[nH]c2c1cccc2)/N=C(/c1ccccc1Br)\O	0
ZINC00850117	c1ccc(c(c1)c1nnc(o1)SCC(=O)c1ccc(cc1)[N+](=O)[O-])O	1
ZINC00857380	c1cc(ccc1C(=O)N1[C@](CC(=N1)C(F)(F)F)(C1CCCCC1)O)Cl	0
ZINC00870536	CCn1c(nnc1SCC(=O)Nc1ccc(cc1)F)c1ccccc1	0
ZINC00891640	CCOc1cc(ccc1O)[C@H]1[C@@H](C(=O)C(=O)N1CC(=O)OC)C(=O)C	0
ZINC00904253	c1cc(c(cc1O)O)c1c(n2cc(ccc2n1)Br)NC[C@H]1CCCO1	0
ZINC00916751	CCC(=O)c1cc(c(cc1C)N1CCN(CC1)C(=O)c1cccs1)F	0
ZINC00936850	CC1=C([C@@H](n2c(ncn2)N1)c1cc(c(c(c1)Br)OC)OC)C(=O)C	0
ZINC00947536	c1cc(ccc1OC(=O)c1ccc(cc1[N+](=O)[O-])Cl)Br	0
ZINC00955825	CCOC(=O)C1=C(Nc2ncnn2[C@@H]1c1cc(c(c(c1)Br)O)OC)C	0
ZINC00967436	c1ccc2cc3cc(ccc3cc2c1)CO	1
ZINC00975730	CCOC(=O)c1c2c(sc1NCc1cc(ccc1O)Cl)CCCC2	0
ZINC01027218	COC(=O)c1cnc(nc1C(F)(F)F)N	0
ZINC01034423	c1ccc(cc1)n1cnnc1SC[C@@H](C(F)(F)F)O	0
ZINC01036604	CCOC(=O)C1=C(NC(=O)N[C@H]1c1ccccn1)C	0
ZINC01047634	CC(C)n1c2ccc(cc2nc1SCC(=O)C(C)(C)C)C(F)(F)F	0
ZINC01054055	c1ccc(cc1)Cc1ccccc1NC(=O)c1ccc2c(c1)OCO2	0
ZINC01063549	Cc1ccc(c(c1)NC(=O)c1cccc(c1)S(=O)(=O)N1CCCC1)O	1
ZINC01064561	Cc1cc(nc(n1)SCC(=O)Nc1ccc(cc1)OC(F)(F)Cl)C	0
ZINC01075877	CC(=O)C1=C(N=c2nn[nH]n2[C@@H]1c1ccccc1F)C(=O)OC	0
ZINC01106305	c1cc2ccc(c(c2nc1)O)[C@H](c1cccnc1)Nc1nccs1	1
ZINC01106642	Cc1c(sc2c1C(=O)N[C@H](N2)c1cc(cc(c1O)Cl)Br)C	1
ZINC01234285	Cc1ccc(cc1)C(=O)N/N=C/1\c2cc(cc(c2N=C1[O-])Br)Br	0
ZINC01236641	CCOC(=O)C[C@@H]1C(=NCC[N@H+]1Cc1cccc(c1)OC)[O-]	0
ZINC01236776	CC(=CCOc1ccc2cc(c(=O)oc2c1)c1ccc(cc1)Cl)C	0
ZINC01237950	Cc1c2ccc(c(c2oc(=O)c1CC(=O)OC)O)O	0
ZINC01258940	c1cc(ccc1CO)c1ccc(cc1)N	1
ZINC01279690	CCc1nnc(NC(=O)CCC(=O)NC2CCCC2)s1	0
ZINC01294544	C[C@@](c1ccc(cc1)F)([C@H](C[N+]1(CCOCC1)C)c1ccccc1)O	0
ZINC01317684	CCOC(=O)[C@@H]1[C@H](NC(=S)N[C@]1(C(F)(F)F)O)c1ccc(cc1)O	0
ZINC01320077	c1ccc(cc1)CCO[C@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC01346400	Cc1ccc(cc1C)n1c2c(cn1)c(ncn2)SCC(=O)N	0
ZINC01381364	c1cc(ccc1CNC(=O)COC(=O)c1c(c(sn1)Cl)Cl)F	0
ZINC01384556	CCOC(=O)c1csc(n1)Nc1nc(O)cc(n1)C(F)(F)F	0
ZINC01388201	CCOC1=NN(C(=O)C1)c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC01389584	c1cc(ccc1c1cc(on1)CNC(=O)CCl)Cl	0
ZINC01391348	Cc1ccc(cc1)C[NH2+]C[C@H](CN1CCCC1=O)O	1
ZINC01395969	COc1cccc(c1)C(=O)O[C@H](C[NH+]1CCCCC1)C(F)(F)F	0
ZINC01401186	CC(=O)O/N=C/1\c2cc(ccc2N(C1=O)Cc1ccc(c(c1)Cl)Cl)Cl	0
ZINC01420537	COCC(COC)O	0
ZINC01423832	Cc1cnc(n1CCOC(=O)c1cccc(c1)F)[N+](=O)[O-]	0
ZINC01425143	CCOc1cc2c(cc1F)nnc(n2)C	0
ZINC01430307	CC[C@@]1([C@](N(C(=O)O1)CCC(=O)Nc1cccc(c1)F)(C)O)C	0
ZINC01430403	CCN1C(=O)O[C@@]([C@@]1(C)O)(C)CC(C)(C)c1ccccc1	0
ZINC01431365	c1cc(ccc1c1nc(on1)C(=O)NC[C@H]1CCCO1)C(F)(F)F	0
ZINC01436230	CC(C)(C)OC(=O)NC1(CCCC1)CO	0
ZINC01445066	Cc1cccc(c1/N=C/c1cc(c(c(c1[O-])Br)O)Br)O	1
ZINC01452056	CCn1c(nnc1SC(F)F)COc1ccc(c2c1nccc2)Cl	0
ZINC01460508	c1ccc2c(c1)[C@@H](OC2=O)CC(=O)c1ccccc1O	0
ZINC01460543	CCOC(=O)C1=C(Nc2ncnn2[C@@H]1c1ccc(cc1)OC(F)F)C	0
ZINC01475631	COC(=O)CSc1ccc(cc1[N+](=O)[O-])S(=O)(=O)C(F)(F)F	0
ZINC01478880	Cc1cccc(c1)c1nnc([S-])n1/N=C/c1cc(c(c(c1)Br)O)OC	1
ZINC01494990	COc1ccc(cc1)[C@H](Cc1ccc2ccccc2n1)O	1
ZINC01495204	c1cc(ccc1c1cnc(nc1)N1CCC(CC1)O)OC(F)(F)F	0
ZINC01497369	Cc1ccc(cc1)c1cnc(nc1)Oc1cccnc1	0
ZINC01530228	c1c[nH]c2=CC(=O)C(=O)C=c12	0
ZINC01535638	CC(C)CCCCCCCOC(=O)c1cc(ccc1N)O	0
ZINC01563022	C[C@@]12C(=O)N([C@@](C(=O)N1C)(SS2)C)C	0
ZINC01565194	c1ccc2c(c1)cc(c(=O)o2)c1csc(n1)/C=N/N1CCOCC1	0
ZINC01569432	c1ccc2cc(ccc2c1)C(=O)NNC(=O)c1ccccc1F	0
ZINC01575386	c1cc(cc(c1)O)NCSc1ccc(cc1)Cl	1
ZINC01579754	c1cc(c2nc(nn2c1)COCCO)[N+](=O)[O-]	0
ZINC01585465	CC(=O)OCC[N@@H+]1CCO[C@@](C1)(c1cccc(c1)C(F)(F)F)O	0
ZINC01591770	COCc1ccc(o1)[N+](=O)[O-]	0
ZINC01592586	c1cc(ccc1C(CF)(c1ccc(cc1)Cl)O)Cl	0
ZINC01603084	c1ccc(cc1)C1=C(C(=O)C[C@@]1(c1ccccc1)O)CC(=O)[O-]	1
ZINC01612234	C1CN(C(=O)N[C@@H]1O)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC01614722	CCCCC[C@H]1[C@@H](C(=O)OC1(C(F)(F)F)C(F)(F)F)O	0
ZINC01616692	c1nc(c2c(n1)n(cn2)C=C=CCO)N	1
ZINC01621705	c1ccc(cc1)N1C(=O)[C@@H](NC1=S)CCCNC(=[NH2+])N	0
ZINC01624073	CCN(CC)/[N+](=N\O)/[O-]	1
ZINC01627124	C(c1c(c(c(c(c1F)F)F)F)F)C(=O)N	0
ZINC01627347	C(COCC(F)(F)F)O	0
ZINC01632860	c1ccc2cc3c(cc2c1)c1ccccc1[C@@H]([C@H]3O)O	1
ZINC01640742	CCC#C[C@@](C1CCCC1)(C(=O)O[C@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01641834	C[N@H+]1CC[C@@H](CC1)OC(=O)[C@@](c1ccccc1)(c1ccns1)O	0
ZINC01642250	c1ccc(cc1)COC(=O)/C=C/c1ccc(c(c1)O)O	0
ZINC01648165	c1cc2c(cc1O)OC[C@]1([C@H]2c2cc(c(cc2C1)O)O)O	1
ZINC01651540	c1cc(c(c2c1cc(cc2)C(=O)[O-])O)O	1
ZINC01664272	c1ccc(cc1)c1cccc(c1c1ccccc1)c1ccccc1	0
ZINC01673021	CC(C)OC[C@H]1CO1	0
ZINC01674797	C[C@@H]([C@H](C)OC(=O)CF)OC(=O)CF	0
ZINC01679067	CCOC(=O)CCS(=O)(=O)CS(=O)(=O)CCC(=O)OCC	0
ZINC01689474	COP(=O)(OC)Oc1c(c(c(c(c1Cl)Cl)O)Cl)Cl	1
ZINC01689859	Cc1cccc(c1C)CO	1
ZINC01694395	CO[C@H]1CCC[C@@H](C1)O	0
ZINC01701554	COc1cc(ccc1NC(=O)c1ccccc1)N(CCO)CCO	1
ZINC01702547	C1C(C(C(CO1)(CO)CO)O)(CO)CO	0
ZINC01712114	CCCCOC(=O)OCC	0
ZINC01712633	CC[C@](C)([C@@](C)(CC)O)O	1
ZINC01717641	c1cc2c(ccc(c2nc1)O)COCCBr	0
ZINC01719095	c1c(cc(cc1[N+](=O)[O-])[N+](=O)[O-])C(=O)OCC(F)(F)F	0
ZINC01723150	c1ccc(cc1)[C@H](C[C@@H](c1ccccc1)O)[NH3+]	1
ZINC01728347	C=CCNC(=O)[C@@H]([C@H](C(=O)NCC=C)O)O	1
ZINC01734204	CCOC(=O)[C@](C)([C@@]1(CC[C@H](CC1)C(C)(C)C)Cl)O	0
ZINC01740571	CS(=O)(=O)c1ccc2ccn(c2c1)OCCO	1
ZINC01747022	c1cc2cc(cc(c2nc1)[N+](=O)[O-])O	1
ZINC01760419	c1cc(c(c(c1C[NH+]1CCOCC1)O)O)O	0
ZINC01767590	c1ccc2cc(ccc2c1)C(=O)CCCC(=O)[O-]	0
ZINC01767656	CC(=O)O[C@H]1C[C@@H]1C(=O)OC	0
ZINC01787456	c1ccc2c(c1)C(=O)N(C2=O)CCCC(=O)OCc1ccc(cc1)Cl	0
ZINC01824639	CC(C)[C@@H](C(=O)NCC(=O)OCc1ccccc1)NC(=O)[C@H](C)[NH3+]	0
ZINC01831767	C[N+](C)(C)CCCNC(=O)/C=N\O	1
ZINC01850068	C[C@@H]1CC[C@H]([C@@H](C1)OC(=O)C)C(C)C	0
ZINC01855598	CC(=O)c1ccc2c(c1)C[C@@]1(C2)Cc2cc3c(cc2C1)C(=O)CC3	0
ZINC01901996	Cc1cc(cc(c1O)C)S/C(=C(\C(=O)OC)/C(F)(F)F)/F	0
ZINC01902121	C[n+]1cc(ccc1/C=N/O)C(=O)NCCC[N+]1(CCOCC1)C	0
ZINC01903736	CCOC(=O)c1c2c(sc1NC(=O)/C=C/c1cccc(c1)Cl)CCC2	0
ZINC01906328	CCOC(=O)c1c(c(sc1NC(=O)CCCCl)C(=O)OC(C)C)C	0
ZINC01918344	CCC(=O)Nc1c(c2c(s1)C[C@@H](CC2)C(C)(C)C)C(=O)OC	0
ZINC01921391	CCOC(=O)C(=O)N/N=C/c1ccccc1F	0
ZINC01922168	C[C@@H](C(=O)Nc1ccc(cc1)Cl)OC(=O)c1ccc(cc1)F	0
ZINC02014866	CCCCC[C@](C)(C=C)O	1
ZINC02015729	COc1ccccc1N1CC[NH+](CC1)CCCOCCO	0
ZINC02017875	Cc1ccccc1OC[C@@H](COC(=O)COc1ccccc1O)O	0
ZINC02027941	COC(=O)[C@H](CO)NC(=O)OCc1ccccc1	0
ZINC02035874	CCOC(=O)[C@@](CC(C)C)(C#N)F	0
ZINC02036327	C([C@H](CCl)O)F	0
ZINC02039579	C[C@]12CCc3c4ccc(cc4ccc3[C@@H]1CC[C@@H]2O)O	1
ZINC02040272	C([C@H](C(=O)[O-])F)[NH3+]	0
ZINC02040560	C(CCCCO)CCCCF	0
ZINC02046222	CCCCCC[C@H](C(=O)OCC)Br	0
ZINC02050173	CCCCNC(=O)Nc1ccc(cc1)[C@](C(=O)OCC)(C(F)(F)F)O	0
ZINC02058313	CCCOC(=O)C1=C(N(C(=O)N[C@H]1c1cc(c(c(c1)Cl)O)OC)C)C	0
ZINC02061726	c1ccc2c(c1)Cc1c2ccc(c1)NC(=O)c1cc(ccc1Br)Br	0
ZINC02065852	C[C@H](CC(C)C)NC(=O)COc1ccc(cc1)Cl	0
ZINC02079676	c1cc(ccc1C(=O)COC(=O)CNC(=O)c1ccc(cc1)Cl)F	0
ZINC02144390	C=CCNC(=O)CNS(=O)(=O)c1ccc(cc1)F	0
ZINC02148258	CCCCCCCc1c([nH]nc1O)COC	0
ZINC02151724	Cc1c2ccccc2sc1/C=C/C(=O)Sc1c(cccc1Cl)Cl	0
ZINC02159457	CCOC(=O)[C@@](C(F)(F)F)(N=C=O)Cl	0
ZINC02163512	CCOC(=O)[C@](CCC#N)(CCC(=O)OC)C(=O)C	0
ZINC02164475	c1ccc2c(c1)C(=O)N(C2=O)/N=C/c1cc(cc(c1[O-])Br)Br	0
ZINC02184759	Cc1cc(c(c(c1)C)S(=O)(=O)Nc1ccc(c(c1)O)C(=O)[O-])C	1
ZINC02190659	Cc1ccc(cc1)n1cc2c(n1)cc(cc2[N+](=O)[O-])[N+](=O)[O-]	0
ZINC02220717	CC(=O)C[C@](c1ccc2c(c1)c1ccccc1n2C)(C(F)(F)F)O	0
ZINC02242720	c1ccc(c(c1)CCO)C(F)(F)F	0
ZINC02243218	Cc1cc(cc(c1)F)CO	0
ZINC02243936	c1c(c[nH+]c(c1Cl)NC[C@@H](CC#N)O)C(F)(F)F	0
ZINC02244196	c1c(c([O-])nc(=O)n1[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)C(F)(F)F	0
ZINC02244196	c1c(c(=O)[nH]c(=O)n1[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)C(F)(F)F	0
ZINC02244901	CCOc1cc(ccc1O)/C=C/1\C(=O)N(C(=O)S1)c1ccc(cc1)O	1
ZINC02250928	COCCNc1c2ccccc2nc(n1)c1ccccc1O	0
ZINC02270758	Cc1cccc(c1)N[C@@](C(=O)OC)(C(F)(F)F)NC(=O)OC(C)C	0
ZINC02276419	CCOC(=O)[C@](c1ccc(cc1)NC(=O)c1ccco1)(C(F)(F)F)O	0
ZINC02287420	CCCC[C@H](CC[C@@H](C)O)C(=O)NCCO	1
ZINC02290047	c1cc(ccc1/C=C/1\C(=O)NC(=O)N(C1=O)c1ccc(cc1)F)O	0
ZINC02299828	C[C@H](C[C@H](CCC(C)C)c1n[nH]c(=S)n1CC=C)O	1
ZINC02311857	CCOC(=O)[C@](C(F)(F)F)(NC(=O)c1c(cccc1F)F)O	0
ZINC02319899	CCO[P@@](=O)(c1c(c(c(c(c1F)F)F)F)F)[C@H](c1ccccc1)O	0
ZINC02322843	CCC(=O)N[C@@](C(=O)OC)(C(F)(F)F)O	0
ZINC02334821	COCCNC(=S)N1CCN(CC1)c1ccc(cc1)F	0
ZINC02343087	COc1cc(cc(c1O)Br)[C@H]1CC(=O)NC(=C1C#N)SCC(=O)OC	0
ZINC02346790	C1[C@@H]([C@@H](CS1(=O)=O)O)NC(=O)N	1
ZINC02350443	CC[NH+](CC)C[C@H](CNC(=S)NC(=O)c1ccc(cc1)OC)O	1
ZINC02359799	CC[NH+](CC)Cc1c(ccc2c1O/C(=C/c1cccc(c1)F)/C2=O)O	0
ZINC02372846	CC(C)(C)c1ccc2c(c1)S/C(=C(\C(=O)OC)/C(F)(F)F)/O2	0
ZINC02376160	CC[C@H](CCC(=O)NNC(=O)c1ccc(cc1)O)C(=O)[O-]	1
ZINC02383593	c1cc(cc(c1)[N+](=O)[O-])NC(=O)C[NH2+]CCO	1
ZINC02384357	Cc1cc2ncc(c(n2n1)N)c1ccsc1	0
ZINC02386087	CC(C)(C)OC(=O)N[C@@H](CCO)C(=O)OCc1ccccc1	0
ZINC02390455	Cc1ccn(n1)CCC[NH3+]	0
ZINC02403400	Cn1c(nnc1SCC(=O)Nc1ccc(c(c1)F)F)c1cnccn1	0
ZINC02427911	c1cc(cc(c1)F)CSc1nnc(o1)CCCCC[NH3+]	0
ZINC02471151	CCc1ccc(cc1)C(=O)C[C@@H]1c2ccc(c(c2C(=O)O1)OC)OC	0
ZINC02472475	Cc1cn2c3ccccc3nc2n1CCCO	1
ZINC02472779	c1cc2c(c(c1)[N+](=O)[O-])nnn2[C@@H](CO)OCCO	0
ZINC02479700	COC(=O)[C@](C(F)(F)F)(F)Sc1ccc(cc1O)O	0
ZINC02479788	Cc1cc2c(c(c1)OCC(=O)OCC=C)c1c(c(=O)o2)CCCC1	0
ZINC02485007	c1cc(ccc1c1nnc(n1C[C@H]1CCCO1)[S-])F	0
ZINC02493585	CC(C)CCOC[C@H](Cn1c2ccccc2c2c1cccc2)O	0
ZINC02503867	COC(=O)[C@@]1([C@@H]2C[C@H](N1S(=O)(=O)c1ccccc1)C=C2)C(F)(F)F	0
ZINC02508248	C[C@@H](CCCC(=C)C)CCO	1
ZINC02510082	Cc1cc(=O)oc2c1ccc(c2)O[C@@H]1[C@@H]([C@H]([C@H]([C@H](O1)C)O)O)O	0
ZINC02517128	CC(C)(C)OC(=O)N[C@H](Cc1c(c(c(c(c1F)F)F)F)F)C(=O)[O-]	0
ZINC02526112	Cc1c(cnn1C)c1cc(nc(n1)SCCC(=O)[O-])C(F)(F)F	0
ZINC02527045	CCOC(=O)[C@H]1c2ccc(cc2CCN1c1ccc(cc1)F)O	0
ZINC02527878	c1c(cc(c(c1F)O)Br)Cl	0
ZINC02528368	COc1ccc(c(c1F)F)CBr	0
ZINC02528429	Cc1ccc(cc1[C@@H](C(=O)[O-])[NH3+])F	0
ZINC02528685	c1cc(sc1)[C@H](C(C(F)(F)F)(F)F)O	0
ZINC02530830	C([C@@H](CO)Br)[C@@](C(F)(F)Br)(F)Cl	0
ZINC02530832	CCCC[C@H](CC(F)(F)Br)Br	0
ZINC02534168	CCOC(=O)[C@@H](Cc1ccccc1F)[NH3+]	0
ZINC02540120	Cc1cc(c(cc1O)N)F	0
ZINC02540187	c1cc(ccc1[C@@](C(=O)F)(F)Cl)C(F)(F)F	0
ZINC02541301	Cc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H]([C@@H](O1)CNC(=O)C(F)(F)F)O	0
ZINC02551335	CCc1c([O-])c(c([nH]c1=O)C)C(=O)OCC	0
ZINC02554797	COc1cc(c(cc1OCC(=O)NCCc1ccccc1)Br)CO	1
ZINC02558764	c1cc(c(cc1Cl)Cl)Cc1ccc(nn1)NN	0
ZINC02559137	CCC(=O)c1cc(ccc1O)F	0
ZINC02560459	c1ccc(c(c1)OCCO)Cl	1
ZINC02561741	c1ccc2c(c1)C(=O)C(=C(O)/C=C/c1cccs1)C2=O	1
ZINC02564387	c1cc2c(cc1F)c(ccn2)NN	0
ZINC02567127	c1cc(ccc1NC(=O)CCCCl)Oc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC02567654	CC(C)(C)OC(=O)N[C@@H](CC(=O)OCc1ccccc1)C(=O)CCl	0
ZINC02569531	C([C@H]1[C@@H]([C@H]([C@H]([C@@H](O1)O)F)O)O)O	0
ZINC02570384	c1ccc(c(c1)C(=O)[C@@H]([C@@H](c1ccc(cc1)F)Br)Br)O	0
ZINC02571802	c1cc2c(cc1/C=N/NC(=O)C(=O)Nc1ccc(c(c1)Cl)Cl)OCO2	0
ZINC02573957	c1c(c(c(c(c1F)Cl)O)Cl)F	0
ZINC02578068	CC(=O)Nc1ccc(c(c1)C[NH+]1CCCC1)O	1
ZINC02579683	COC(=O)[C@H]1CC[C@@H](CC1)CO	0
ZINC02581141	c1cc(ccc1OC[C@@H](CCl)O)F	0
ZINC02597420	c1cc(ccc1NCCCCO)F	0
ZINC02600084	c1cc(c(cc1C(F)(F)F)CO)F	0
ZINC02600089	c1cc(c(c(c1)C(F)(F)F)F)CBr	0
ZINC02601334	COC(=O)[C@](c1ccc(c(c1)F)O)(C(F)(F)F)O	0
ZINC02616782	Cc1cc(c2ccccc2n1)C(=O)OCc1ccccc1F	0
ZINC02620797	c1cc(ccc1NC(=O)c1nc([O-])[nH]c(=O)c1)Oc1ccc(cc1)Br	0
ZINC02628783	COc1cccc(c1)NC(=O)COc1ccc2c(c1)CCC2	0
ZINC02629370	Cc1c(nc(nc1C)SCC(=O)NC[C@H]1CCCO1)C	0
ZINC02642536	Cc1cc(c(n1C)C)C(=O)CSc1nnc(o1)c1cccs1	0
ZINC02646864	Cc1ccc(cc1)OCCOC(=O)c1nc2nccc(n2n1)C	0
ZINC02648624	CC[C@@H](C)NC(=O)COC(=O)c1ccc(cc1O)Cl	0
ZINC02651840	COCCC[NH2+]C[C@H](COc1ccccc1F)O	0
ZINC02654562	CN(C)c1cccc(c1)C(=O)N/N=C/c1ccccc1F	0
ZINC02656336	Cc1c(c2ccccc2[nH]1)C(=O)COC(=O)Cc1ccc(cc1)OC	0
ZINC02694605	CC[C@@H](c1ccccc1)OC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)OCC)O	0
ZINC02710201	Cc1ccccc1OC[C@H](C[NH+](CCO)CCO)O	1
ZINC02758810	CC1=C([C@@H](NC(=O)N1C)c1c(cccc1Cl)F)C(=O)OCCOC	0
ZINC02762247	CCOC(=O)[C@@](CC(=O)c1ccc(cc1)OC)(C(F)(F)F)O	0
ZINC02762248	CCOC(=O)[C@](CC(=O)c1ccc(cc1)OC)(C(F)(F)F)O	0
ZINC02762967	COC(=O)c1c(csc1NC(=O)C1CCCC1)c1ccc(cc1)F	0
ZINC02764897	Cc1cccc(c1C)NC(=O)CC(C(F)(F)F)(C(F)(F)F)O	0
ZINC02769872	COc1ccc(c(c1)OC)NC(=O)[C@H]([C@](C(=O)OC)(C(F)(F)F)O)Cl	0
ZINC02769912	CCOC(=O)[C@@](CC(=O)Nc1ccc(c(c1)Cl)Cl)(C(F)(F)F)O	0
ZINC02770043	CCOC(=O)[C@@](CC(=O)Nc1cccc(c1C)C)(C(F)(F)F)O	0
ZINC02770348	CCOC(=O)[C@@](CC(=O)Nc1ccc(cc1)C(=O)C)(C(F)(F)F)O	0
ZINC02773195	CCN1C(=O)C(=Cc2cc(c(cc2Br)O)OCC)C(=O)N(C1=O)CC	1
ZINC02784667	c1cc(ccc1[C@@H]1C[C@@H](n2c(c(cn2)C#N)N1)C(F)F)Br	0
ZINC02801958	Cc1ccc(cc1Cl)NC(=O)C[C@](C(=O)OC)(C(F)(F)F)O	0
ZINC02812158	CNc1ccc(cc1)[C@@](C(=O)OC)(C(F)(F)F)O	0
ZINC02818746	CCOCCC/[NH+]=C(/c1ccc(c(c1)Cl)Cl)\O	0
ZINC02841328	CCCOc1ccc(cc1OC)[C@H](CC(=O)OC)[NH3+]	0
ZINC02851561	C=CCn1c(nnc1SCC(=O)[O-])c1cc(ccc1O)Br	1
ZINC02854043	CC[C@@H](CO)NC(=O)C(=O)NCc1ccc(cc1)Cl	1
ZINC02862300	c1ccc(cc1)c1nc2c(c3c(s2)CCC3)c2n1cnn2	0
ZINC02869132	CC1=C([C@@](C(=O)O1)(C(F)(F)F)NC(=O)C1CCCCC1)C(=O)OC	0
ZINC02873230	Cc1ccccc1OCCNC(=O)CNC(=O)c1ccccc1O	1
ZINC02879084	CC(C)(C)CC(=O)N1CCC(CC1)C(=O)N	0
ZINC02888479	c1cc(ccc1NC(=O)CSCC(=O)Nc1cc(cc(c1)Cl)Cl)F	0
ZINC02900258	c1cc2c(cc1NC(=O)C(C(C(F)(F)F)(F)F)(F)F)OCO2	0
ZINC02900756	CCOC(=O)[C@@](c1ccc(cc1)N(C)C(=O)OCC)(C(F)(F)F)O	0
ZINC02900766	CCN(c1ccc(cc1)[C@@](C(=O)OCC)(C(F)(F)F)O)C(=O)C	0
ZINC02900834	c1ccc(cc1)NC(=O)C(=O)N/N=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC02923698	c1cc(ccc1/C=[NH+]/[C@@H](CO)[C@@H](c1ccc(cc1)[N+](=O)[O-])O)[N+](=O)[O-]	1
ZINC02932087	CC(=O)Nc1ccc(cc1)C(=O)Nc1ccccc1C(=O)OC	0
ZINC02942218	c1cc(cc(c1)Br)/C=C/1\C(=O)OC(=N1)/C=C/c1ccc(cc1)Cl	0
ZINC02954338	c1ccc(c(c1)CSCCC(=O)NC1CCCCCCC1)Cl	0
ZINC02966271	Cc1ccc(c(c1)N1C[C@@]([N+]2=C1CCCC2)(c1ccc(cc1)F)O)C	0
ZINC02996070	CCOC(=O)CN(c1cccc(c1)C)S(=O)(=O)c1ccccc1	0
ZINC03022141	COCCNC(=O)c1ccc(cc1)CNS(=O)(=O)c1ccc(cc1)Cl	0
ZINC03027514	CCOC(=O)C1=C(N([C@@](NC1=O)(c1ccc(cc1)C)C(F)(F)F)C)C	0
ZINC03045343	CC(=O)n1cc(cn1)c1nc2cc(ccc2o1)Cl	0
ZINC03050292	Cc1ccc(cc1)c1nc(c(nn1)C)Sc1cccc(c1)C(F)(F)F	0
ZINC03051787	CC1(C[C@H](C(N1O)(C)C)CNC(=O)CI)C	1
ZINC03074158	c1cc(ccc1C(=O)O[C@@H]1CCS(=O)(=O)C1)F	0
ZINC03075310	COC(=O)C([C@@H](C(=C(Cl)Cl)Cl)O)(Cl)Cl	0
ZINC03076311	COC(=O)N[C@H](C(C(C(C(F)F)(F)F)(F)F)(F)F)[O-]	0
ZINC03082852	c1nc(c(c(n1)N)NC(=O)CCl)N	0
ZINC03086038	Cc1cc(c(c(c1)C)NC(=O)Nc1cccc(c1)C(F)(F)F)C	0
ZINC03091474	CC(C)(C#CBr)O	1
ZINC03103045	COC(=O)C(F)(F)Sc1c(c2ccccc2oc1=O)O	0
ZINC03118798	CCOC(=O)C(=CNc1ccc(cc1F)Cl)C(=O)OCC	0
ZINC03122402	CCOc1cc(ccc1O)C[C@@H](C(=O)C)C(=O)OC	0
ZINC03128062	c1cc(ccc1N/C=C(/C#N)\c1ccsc1)F	0
ZINC03132542	C[C@](CCl)(CBr)O	1
ZINC03134900	c1cc(c(cc1Cl)Cl)[C@@H](c1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC03136144	C[N+](C)(C[C@@H](COCc1ccco1)O)CC(=O)c1ccc(cc1)Br	0
ZINC03142186	c1cc(ccc1C(=O)N1CCCC[C@H]1CCO)F	0
ZINC03150034	CCN(c1ccc(cc1)[C@@](C(=O)OC)(C(F)(F)F)O)C(=O)OC	0
ZINC03152573	CCCCN(c1ccccc1)C(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC03154273	Cc1ccc(cc1)CNS(=O)(=O)c1ccc(cc1)C#N	0
ZINC03159584	CCc1nnc2n1[nH]c(n2)c1ccccc1F	0
ZINC03159952	C(CO)/N=C(\[O-])/C(C(C(=O)NCCO)(F)F)(F)F	0
ZINC03167796	COC(=O)[C@@](CC(=O)[O-])(C(F)(F)F)O	0
ZINC03179332	CCCC[NH+](CCCC)C[C@@H](COCc1ccccc1F)O	0
ZINC03186112	CCO/C=C/[C@@](CNC(=O)OC(C)(C)C)(C(F)(F)F)O	0
ZINC03198845	COC(=O)c1cc(c(s1)N)[C@@](C(=O)OC)(C(F)(F)F)O	0
ZINC03211435	Cc1ccccc1S(=O)(=O)N[C@](C(=O)OC)(C(F)(F)F)O	0
ZINC03224933	c1cc(oc1)/C=C/C(=O)OCC(=O)Nc1ccc(cc1F)F	0
ZINC03234776	c1ccc(c(c1)CC(=O)OCC(=O)Nc1ccc2c(c1)OCO2)F	0
ZINC03238845	COc1ccc(cc1OC)CC(=O)OCC(=O)Nc1ccccc1F	0
ZINC03241429	CCOC(=O)c1ccc(cc1)NC(=O)c1c(nc2n1ccs2)Cl	0
ZINC03245349	Cc1ccsc1C(=O)OCC(=O)Nc1cc(ccc1F)F	0
ZINC03254694	CC(C)CCOc1ccc(cc1)/C=N/N1C(=O)c2ccccc2C1=O	0
ZINC03255118	C[C@@H]1CCc2c(sc3c2c(ncn3)N(C)C2CCCCC2)C1	0
ZINC03256152	CC[C@H]1CCCCN1C(=O)COC(=O)c1ccc(cc1OC)OC	0
ZINC03271394	c1cc(ccc1NC(=O)COC(=O)c1cc(cc(c1)Cl)Cl)OC(F)F	0
ZINC03274484	c1cc(c(cc1[N+](=O)[O-])NC(=O)COC(=O)c1cc(ccc1O)Br)F	0
ZINC03278603	COc1cc(ccc1O)/C=C/C(=O)OCC(=O)Nc1cccc(c1)F	0
ZINC03283703	c1ccc(c(c1)NC(=O)COC(=O)c1c(cccc1Cl)F)OC(F)F	0
ZINC03283741	c1ccc(c(c1)NC(=O)COC(=O)c1cc(ccc1Cl)Cl)OC(F)F	0
ZINC03285391	C[C@@H](C(=O)Nc1ccc2c(c1)OCO2)OC(=O)c1cccnc1	0
ZINC03285662	COc1cc(ccc1OCC(=O)Nc1ccc(c(c1)Cl)F)C(=O)OC	0
ZINC03286790	COC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)O[C@H]1CCOC1=O	0
ZINC03288381	c1cc(c(cc1Cl)O)C(=O)OCC(=O)N1CCCC1=O	0
ZINC03292840	c1ccc(c(c1)N(CCC#N)C(=S)NC(=O)c1ccco1)F	0
ZINC03295032	Cc1cccc(c1Nc1nnc(s1)SCC(=O)c1ccc(s1)Br)C	0
ZINC03302363	COc1cc2ccccc2cc1C(=O)OCC(=O)c1ccc(s1)Br	0
ZINC03310039	Cc1cc(cc(c1)NC(=O)COC(=O)c1cccc(c1)Br)C	0
ZINC03313523	COCCNc1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	0
ZINC03318511	COCCC[NH2+]C[C@H](c1ccccc1)O	0
ZINC03319777	c1cc(cc2c1cc(cc2)Br)Oc1ccc(cn1)C(F)(F)F	0
ZINC03329268	Cc1ccccc1NC(=O)c1nc2ccccc2s1	0
ZINC03329810	CC(=O)c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC03342187	C[C@H]1C[C@H]1C(=O)OCC(=O)c1cc(ccc1OC)OC	0
ZINC03343341	c1cc(cc(c1)C(F)(F)F)/C=N/NC(=O)c1ccc(cc1)O	0
ZINC03345635	c1cc2c(cc1F)sc(n2)NC(=O)C[NH+]1CCCCC1	0
ZINC03380531	CC(C)CCNC(=O)NC(=O)CSc1nc(cs1)c1ccc(cc1)F	0
ZINC03382448	CC(=O)c1ccccc1NC(=O)COc1ccc(cc1Cl)Cl	0
ZINC03382941	COC(=O)c1ccccc1NC(=O)COC(=O)c1c(cccc1Cl)F	0
ZINC03386034	Cc1cc(no1)NC(=O)COC(=O)c1cccc(c1)C(F)(F)F	0
ZINC03404877	c1cc(cc(c1)F)C(=O)OCC(=O)NCCc1ccc(cc1)Cl	0
ZINC03417528	c1cc(c(c(c1)Cl)COC(=O)c1ccc(cc1O)O)F	0
ZINC03418936	C[C@@H](C(=O)N(C)c1ccccc1)OC(=O)c1ccc(cc1)CO	0
ZINC03423050	COc1cccc(c1)/C=C/C(=O)OCC(=O)Nc1cc(ccc1F)F	0
ZINC03429137	C[C@H](c1ccc(cc1)F)NC(=O)COc1c2ccccc2ncn1	0
ZINC03434647	Cc1ccc(c(c1)F)NC(=O)COC(=O)[C@H](CC(C)C)NC(=O)N	0
ZINC03441517	CC[C@H](c1ccc(cc1)Br)[NH2+]C[C@@H](COCc1ccccc1Cl)O	0
ZINC03448907	COc1cc(cc(c1OC)Cl)C(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC03449794	Cc1ccc(cc1)c1nnc(n1N)S[C@H]1CCOC1=O	0
ZINC03457337	c1cc2c(cc1NC(=O)COC(=O)C1CCCCC1)OC(O2)(F)F	0
ZINC03457649	Cc1cccc(c1O)C(=O)OCC(=O)Nc1cccc(c1)F	0
ZINC03461061	C=CCc1ccccc1OCCCC[NH+]1CCCC1	0
ZINC03478298	Cc1ccc(cc1C)OCC(=O)OCC(=O)NC1CCCCC1	0
ZINC03504328	CC(=O)c1ccc(cc1)OCC(=O)Nc1c(cccc1F)F	0
ZINC03507292	COc1cccc(c1)NC(=O)COC(=O)c1ccccc1Cl	0
ZINC03507674	Cc1ccc(cc1F)NC(=O)COC(=O)c1ccc(cc1)O	0
ZINC03526163	Cc1cc(c(n1CC(F)(F)F)C)C(=O)COC(=O)c1c(nccn1)N	0
ZINC03532809	C[C@@H](C(=O)Nc1c(cc(cn1)Cl)Cl)OC(=O)c1ccco1	0
ZINC03533640	C[C@H](C(=O)Nc1ccccc1OC)Sc1[nH]c2cc(ccc2n1)Cl	0
ZINC03534153	Cc1cnc(cn1)C(=O)O[C@H](C)C(=O)Nc1ccccc1C#N	0
ZINC03544592	C[C@@H](C(=O)N1CCc2c1cccc2)OC(=O)c1ccccc1I	0
ZINC03561491	c1ccc2c(c1)c(c1c(n2)CCCCC1)C(=O)O[C@@H]1CCCC1=O	0
ZINC03602851	C[C@H](C(=O)Nc1cc(ccc1OC)[N+](=O)[O-])Oc1ccccc1Cl	0
ZINC03646552	CCCCC(=O)N1CCN(CC1)c1ccc(cc1F)C(=O)CC	0
ZINC03653151	Cn1cc(c2c1cccc2)[C@](C(=O)OC)(C(F)(F)F)O	0
ZINC03653155	Cc1c(c2ccccc2[nH]1)[C@@](C(=O)OC)(C(F)(F)F)O	0
ZINC03664899	c1ccc2c(c1)/C(=N\c1cccc(c1)F)/C=C(C2=O)O	0
ZINC03703466	COc1cccc(c1OC)[C@H]1c2cc(c(cc2CC[NH2+]1)O)O	1
ZINC03728059	c1cc2c(cc1[C@H]1c3cc(c(cc3CC[NH2+]1)O)O)OCO2	1
ZINC03766891	c1cc(ccc1[C@@H]1CC(=C(/C=N/CCc2cnc[nH]2)C(=O)C1)[O-])F	0
ZINC03798247	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)F)Cl)N	0
ZINC03830803	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=C[C@@H](CC[C@@H]31)O	1
ZINC03830848	c1nc2c(nc(nc2n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)F)N	0
ZINC03843087	C1[C@H]([C@@H]([C@H]([C@@H](O1)C(=S)N)O)O)O	0
ZINC03843442	C[C@H]1CC(=C(C(=O)C1)CC1=C(O)C[C@H](CC1=O)C)[O-]	1
ZINC03846827	C[C@@]12CCC(C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@]1(CCC2=O)O)C)(OC)OC	0
ZINC03846950	CCN(CC)C(=O)C1=C(NC(=O)N[C@@H]1c1ccccc1)C	0
ZINC03849048	Cc1ccc(cc1)[C@@H]([C@H]1C(=NN(C1=O)c1ccccc1)C(F)(F)F)O	0
ZINC03849529	COC(=O)[C@@H]1[C@H](N(C(=O)[C@H]1O)Cc1ccccc1)c1ccco1	0
ZINC03849879	CC(=O)O[C@H]1CC[C@@H]2[C@@]1(CC[C@H]1[C@@H]2CCC2=C[C@H](CC[C@]12C)O)C	0
ZINC03865059	CC(C)C[C@H](C(=O)[O-])NC(=O)C	0
ZINC03869831	C1[C@H]([C@H](O[C@@H]1OP(=O)([O-])[O-])CO)O	0
ZINC03869916	C([C@@H]1[C@H]([C@@H]([C@@](O1)(COP(=O)([O-])[O-])O)O)O)OP(=O)([O-])[O-]	0
ZINC03873299	C[C@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@@]2(C)O)CC[C@@H]1[C@@]3(C[C@H](C=O)C(=O)C1)C	1
ZINC03879032	c1cc(cc(c1)O)Nc1ccc2c(c1[N+](=O)[O-])non2	1
ZINC03880164	c1c(c(nc(=O)n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N)F	0
ZINC03880344	c1ccc2c(c1)C(=O)c1cc(cc(c1C2=O)N)N	0
ZINC03880852	COC(=O)c1ccc(cc1O)I	0
ZINC03885282	C[C@H](C(=O)Nc1cccc(c1)S(=O)(=O)N1CCOCC1)Cl	0
ZINC03895350	CC(=O)[C@@H]1[C@@H]([C@@H]([C@@](CC1=O)(C)O)C(=O)C)c1ccccc1	1
ZINC03897343	COC(=O)c1cc(ccc1O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC03897410	c1cc(ccc1C(=O)[O-])N[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC03901357	c1ccc2c(c1)OC[C@H](O2)CNC(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC03903503	C[C@@]1(CC(=O)[C@H]([C@@H]([C@@H]1C(=O)OC)c1ccc(cc1)OC)C(=O)OC)O	0
ZINC03903513	C[C@@]1(CC(=O)[C@@H]([C@@H]([C@@H]1C(=O)OC)c1ccccc1F)C(=O)OC)O	0
ZINC03907741	c1cc(ccc1c1cc(no1)C(=O)N1CCCCCC1)O	1
ZINC03909482	COc1ccc2c(c1)CCc1c2onc1C(=O)NCc1ccccc1	0
ZINC03936850	c1ccc(c(c1)NC(=O)Nc1ccc(cc1O)[N+](=O)[O-])Br	1
ZINC03947096	Cc1c([nH]c(=O)nn1)N/N=C/c1cc(cc(c1O)Br)Br	1
ZINC03956725	Cc1cn2c(nc1=O)O[C@@H]1C[C@H]2O[C@@H]1CO	0
ZINC03958385	C[C@@]12CCc3ccccc3[C@@]1(N(C(=O)O2)C)C	0
ZINC03958584	c1cc(ccc1F)S(=O)(=O)N1CCC[C@@H](C1)CO	0
ZINC03978767	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O[C@H]([C@@H](CO)O)[C@@H]([C@H](CO)O)O)O)O)O)O	0
ZINC03999674	CCOC(=O)[C@H]1[C@H]([C@@H]([C@@](CC1=O)(C)O)C(=O)OCC)c1cccnc1	0
ZINC03999675	Cn1cc(c2c1cccc2)/C=C/C(=O)c1ccc(c(c1)OC)OC	0
ZINC04009316	CC(C)CC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)C(=O)OC(C)(C)C	0
ZINC04009321	CCOC(=O)C(=O)N1[C@](CC(=N1)c1ccc(cc1)Cl)(C(F)(F)F)O	0
ZINC04012703	c1ccc(cc1)C(=O)OC[C@H]1[C@@H]([C@@H]2[C@@H](O1)n1ccc(=O)nc1O2)O	0
ZINC04017166	CCCCOC(=O)C1=C(NC(=O)N[C@@H]1c1cccc(c1)F)C	0
ZINC04024509	c1c(cnc(c1C#N)O)c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC04025580	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CCC12OCCO1)O	0
ZINC04028709	c1cc(cc2c1cc(cc2)Br)O[C@@H]1[C@@H]([C@@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC04035412	Cc1ccc(cc1)c1nc(c(o1)C)CSCC(=O)N1CCCC1	0
ZINC04035463	Cc1cc(nc(n1)SC)OCC(=O)N1CCOCC1	0
ZINC04040126	CCOC(=O)[C@@H]1[C@@H](N(O[C@@]1(C(F)(F)F)O)C)c1ccccc1	0
ZINC04042349	c1cc(cc(c1)[N+](=O)[O-])N[C@@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC04064545	c1cn(c(=O)cc1N)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC04070216	Cc1ccc(cc1)C1=Nc2ccccc2S[C@@H](C1)c1ccc(cc1)Br	0
ZINC04071720	C1[C@H](OC(=O)N1)CO	0
ZINC04073337	C[C@@]12CC[C@H]([C@@]([C@@H]1CCC(=C)[C@@H]2/C=C/C1=CCOC1=O)(C)CO)O	0
ZINC04073517	c1cc(c(c(c1)Cl)F)CON	0
ZINC04073619	C[C@]12CCCC(=C)[C@@H]1C[C@H]1[C@@H](C2)OC(=O)[C@@H]1C[NH2+]CCCO	0
ZINC04082277	C[C@@H]1CCC=C2[C@@]1([C@@H]([C@@H]1[C@H](C2)OC(=O)C1=C)O)C	0
ZINC04083948	CCCCOC(=O)C1=C(NC(=O)N[C@H]1c1cc(c(c(c1)Br)O)OC)C	0
ZINC04088996	CC(C)/N=C(/c1cnc2n(c1=O)CCS2)\O	1
ZINC04090330	C/C(=N\O)/c1cc(no1)c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC04092366	CCOC(C[NH2+]C[C@@H](C(F)(F)F)O)OCC	0
ZINC04092410	CCOC(CC[NH2+]C[C@H](C(F)(F)F)O)OCC	0
ZINC04095087	C/C(=C\1/[C@H]([C@@H]([C@@](CC1=O)(C)O)C(=O)C)c1ccc(c(c1)OC)OC)/[O-]	1
ZINC04097102	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O)[NH3+])O)O)OP(=O)([O-])[O-]	0
ZINC04105237	c1cc(cc(c1)F)NC(=O)N1CCC(=CC1)c1ccc(cc1)Cl	0
ZINC04109033	Cc1cccc(c1)N/C=C/1\C(=O)N(C(=S)S1)c1ccc(cc1)F	0
ZINC04113406	C1CC[C@@H]2[C@@H](C1)C(=O)N(C2=O)CCCCCC(=O)[O-]	0
ZINC04113701	CCCCCCOC(=O)C1=C(NC(=O)N[C@@H]1c1ccccc1F)C	0
ZINC04114380	CC1(O[C@@H]2[C@@H]3[C@@H]([C@@H](CO3)O)O[C@@H]2O1)C	0
ZINC04117598	c1cc(ccc1C1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccncc1)F	0
ZINC04126036	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1ccc(cc1)Br)CCC(=O)[O-])/O	1
ZINC04140086	CCOC(=O)[C@H]1[C@@H](NC(=O)N([C@@]1(C(F)(F)F)O)C)c1cccnc1	0
ZINC04144274	CC1=C([C@@H](NC(=O)N1)c1cccc(c1)C(F)(F)F)C(=O)OCCSC	0
ZINC04155570	c1cc(ccc1[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)Cl)F	0
ZINC04159227	CC1=C([C@H](NC(=S)N1)c1ccccc1O)C(=O)OCCOC	0
ZINC04175415	c1cc(cc(c1)F)N/N=C(/C#N)\c1nc(cs1)c1ccc(cc1)F	0
ZINC04180808	CN(C)c1cc(c(cc1[N+](=O)[O-])C(=O)NCCCO)OC	1
ZINC04187985	C1CC(=O)N(C1)CP(=O)(CN1CCCC1=O)O	1
ZINC04195607	Cc1ccc(c(c1)S(=O)(=O)N(CC(=O)[O-])c1ccc(cc1)F)OC	0
ZINC04196456	C1C[C@H]2[C@@H]3CCC[N@H+]4[C@@H]3[C@@H](CCC4)CN2C(=O)C1	0
ZINC04198849	C[C@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@@H]2O)CC[C@@]12[C@@]3(C[C@H](C(=O)[C@@H]1O2)C#N)C	0
ZINC04206108	c1cc(ccc1C1(C(=O)NC(=O)N1)c1ccc(cc1)F)F	0
ZINC04207332	c1cc(cc(c1)NC(=O)C(F)(F)F)CO	0
ZINC04234631	c1cc(sc1)[C@@H]1C[C@@](NC1=O)(C(F)(F)F)O	0
ZINC04234806	c1ccc(c(c1)[C@H]1CCC[NH2+]1)Cl	0
ZINC04236130	c1cc(ccc1NC(=S)N[C@H]1CO[C@H]2[C@@H]1OC[C@H]2O)F	0
ZINC04249687	c1cc(ccc1C(=O)N)NC(=O)CSc1nc(O)c2cn[nH]c2n1	1
ZINC04249990	Cc1cc(=O)[nH]c2n1c(nn2)SCC(=O)c1ccc(cc1)OC	0
ZINC04252606	Cc1ccc(cc1)/C=C/C(=O)c1ccccc1O	1
ZINC04255979	CSc1ccc(cc1)[C@H](c1ccc(cc1)F)O	0
ZINC04256767	CCNC(=O)[C@H](CC(C)C)NC(=O)[C@H](CO)NC(=O)[C@@H]1CCC(=O)N1	1
ZINC04260149	c1cc(ccc1C[C@H]1C(=O)N2CCN(C[C@@H]2C(=O)N1)C(=O)C1CC1)Cl	0
ZINC04262150	C1CCC2(CC1)OC[C@@H](O2)[C@@H]1[C@H]2[C@@H]([C@H](O1)O)OC1(O2)CCCCC1	0
ZINC04265974	CCOC(=O)C(=O)N1[C@@](CC(=N1)c1ccc(cc1)OC)(C(F)(F)F)O	0
ZINC04269625	C[C@](C(=O)OC)(C(C(F)(F)F)(F)F)O	0
ZINC04269777	CCOC(=O)[C@H]1[C@@H](NC(=O)N([C@@]1(C(F)(F)F)O)C)c1ccc(cc1)F	0
ZINC04269789	CCOC(=O)[C@H]1[C@@H](NC(=O)N([C@@]1(C(F)(F)F)O)C)c1cccs1	0
ZINC04269791	CCOC(=O)[C@H]1[C@H](NC(=O)N([C@@]1(C(F)(F)F)O)C)c1cccs1	0
ZINC04276567	Cc1cccc(c1)OC[C@@H](C[N@@H+]1C[C@H](C[C@@H](C1)C)C)O	1
ZINC04278461	Cc1nc2cc(ccc2o1)NC(=O)N1CCN(CC1)c1cccc[nH+]1	0
ZINC04280684	CCOC(=O)CCC(CCC(=O)OCC)(C(=O)OCC)C(=O)OCC	0
ZINC04280700	CC(=O)[C@]1([C@@H](C[C@@H]2[C@@]1(CC[C@@H]1[C@@H]2CC=C2[C@@]1(CC[C@@H](C2)O)C)C)Br)O	1
ZINC04284478	c1ccc(cc1)[I](OC(=O)C(F)(F)F)OC(=O)C(F)(F)F	0
ZINC04290165	c1c(cc(c(c1F)CO)F)F	0
ZINC04292040	CCC(=O)N1[C@H](CC(=N1)c1ccc(cc1)Br)c1ccccc1O	1
ZINC04298869	COC(=O)C[C@@H](c1cccc(c1)O)[NH3+]	0
ZINC04300596	CSc1c(/c(=[S+]/C)/ss1)c1ccccc1	0
ZINC04305754	CC(=O)N[C@H]1[C@@H]([C@@H]([C@@H](O[C@@H]1Oc1ccc(cc1OC)C=O)CO)O)O	0
ZINC04305779	CC(=O)c1ccc(cc1)O[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)NC(=O)C	0
ZINC04307366	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)C(C)(C)C)c1ccc(cc1)[N+](=O)[O-]	0
ZINC04308877	C[C@@H]1CCCC[C@]21C(=O)N(C(=O)N2)CC(=O)N1CCCCCC1	0
ZINC04310219	c1c2c(c(c(c1Br)O)Br)[C@@H]1CCCNC(=O)[C@]1(O2)[NH+]1CCOCC1	0
ZINC04311419	CC(C)[C@@]([C@H](C)OC)(C(=O)OCC1=CC[N@@H+]2[C@H]1[C@@H](CC2)O)O	0
ZINC04315511	Cc1cc(cc(c1)C(=O)NCCSc1[nH]c(c[nH+]1)c1ccccc1)C	0
ZINC04317553	CCOC(=O)c1c(nc(O)nc1SCc1cccc(c1)F)C	0
ZINC04329336	C([C@@H]1[C@H]([C@@H]([C@H]([C@H](O1)O)O)F)O)O	0
ZINC04330305	c1ccc(cc1)c1nnc(o1)NC(=O)c1ccccc1F	0
ZINC04335168	c1cc(ccc1N1CC[NH+](CC1)[C@H]1CC(=O)NC1=O)F	0
ZINC04336738	CCOC(=O)NC(C(F)(F)F)(C(F)(F)F)NNc1ccccc1	0
ZINC04336750	CCOC(=O)[C@@](C(F)(F)F)(NC(=O)c1ccc(cc1)OC)O	0
ZINC04340447	c1cc(c(c2c1c(cc(=O)o2)C[NH+]1CCC2(CC1)OCCO2)O)O	0
ZINC04344654	CCOC(=O)[C@H]1[C@]([C@@H]([C@@H](S1)c1ccccc1)C#N)(c1ccccc1)O	0
ZINC04348269	CCc1cccc2c1nc(s2)NC(=O)c1ccccc1	0
ZINC04348580	CCCCC(=O)Nc1nc2ccc(cc2s1)C(C)C	0
ZINC04353414	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N)N	0
ZINC04361884	CC(C)(C)c1ccc(cc1)NC(=S)NCCO	1
ZINC04371924	c1cc(c2c(c1O)N[C@@H]([C@@H]1[C@@H]2C=CC1)C(=O)[O-])Br	1
ZINC04374253	C[NH+](C)CCOC(=O)N[C@H]1CC(=O)N(C1)c1ccc(cc1)F	0
ZINC04379755	CC(C)C[N@H+](Cc1cccn1Cc1ccccc1F)C[C@H](COC)O	0
ZINC04385898	C[C@@]1(Cc2c(c(n[nH]2)O)[C@@H]([C@@H]1C(=O)OC)c1ccc(cc1)F)O	0
ZINC04386854	c1ccc2c(c1)nc(n2Cc1c(cccc1Cl)F)[C@H]1CCCO1	0
ZINC04387386	CCOC(=O)[C@@H]1[C@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1ccc(cc1)Cl	0
ZINC04389288	c1ccc2c(c1)C(=O)N(C2=O)C[C@@H]1C[N@@H+](CCO1)C[C@@H](C(F)(F)F)O	0
ZINC04419680	CC(=O)c1cn(c(=O)n(c1=O)C)[C@@H]1[C@@H]2[C@@H]([C@@H](O1)CO)OC(O2)(C)C	0
ZINC04421372	c1ccc2c(c1)ccc(c2/C=N/Nc1ccccn1)O	1
ZINC04497332	COc1ccc(cc1)CC(=O)N[C@H]1CC(=O)N(C1)c1cccc(c1)F	0
ZINC04504156	COc1cccc(c1OCC=C)C[NH2+]CCC[NH+]1CCOCC1	0
ZINC04512359	Cc1cc(no1)NC(=O)COC(=O)c1cccs1	0
ZINC04520072	Cc1c2c(oc1C(=O)OC(C)C)C[C@@H](CC2=O)c1ccccc1F	0
ZINC04530129	CCOC(=O)[C@@H]1[C@H](CC(=O)CC1=O)CCC(C)(C)OC	0
ZINC04530823	c1ccc(cc1)CO[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)NC(=O)C(F)(F)F	0
ZINC04530984	CC1=C([C@]2(CC[C@@H]3[C@@H]([C@@H]2C1)CC[C@@H]1[C@@]3(CC[C@@H](C1)O)C)C)C(=O)C	1
ZINC04532307	c1ccc2c(c1)[C@@H]1CCCC[C@H]1N2	0
ZINC04535656	CCOC(=O)/C(=N\O)/C(=N/NC(=O)c1c(cccc1F)F)/C	0
ZINC04538846	CC1(O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)n1cnc2c1nc[nH]c2=S)CO)C	0
ZINC04543844	CC1(OC[C@@H](O1)[C@@H]1[C@@H](OC(O1)(C)C)CO)C	0
ZINC04548815	CCc1ccccc1NC(=O)Cn1cc(ccc1=O)C(F)(F)F	0
ZINC04550986	c1cc[n+](cc1)[C@H]1[C@H](C(=C(NC1=O)O)C#N)c1ccc(cc1)F	0
ZINC04553416	CCC(C)(C)[C@@H]1CCc2c(sc3c2C(=N[C@H](N3)c2ccco2)O)C1	1
ZINC04554703	Cc1ccc(c(c1)C(=O)C[C@@]1(c2ccccc2N(C1=O)C(C)C)O)C	1
ZINC04555199	CCC(=O)N1c2ccc(cc2[C@H]2[C@H]([C@@H]1c1ccco1)CCO2)F	0
ZINC04556984	Cc1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04568280	CO[C@@]12CC[C@@H](C=C1)[C@@H]1[C@@H]2C(=O)c2c(cccc2O)C1=O	0
ZINC04578039	c1cc(ccc1C1=N/C(=C\c2cc3c(cc2Br)OCO3)/C(=O)O1)F	0
ZINC04578850	CC(=O)[C@@]12[C@@]3(CC[C@@H]4[C@@H]([C@@H]3C[C@@]1(O2)C)CC=C1[C@@]4(CC[C@@H](C1)O)C)C	0
ZINC04580690	c1cc(cc(c1)[N+](=O)[O-])[C@H](CC(=O)[O-])NS(=O)(=O)c1ccc(cc1)F	0
ZINC04582493	CC(=O)[C@]1(CC[C@H]2[C@@]1(CC[C@@H]1[C@@H]2CC=C2[C@@]1(CC[C@@H](C2)O)C)C)O	1
ZINC04592733	C/C=C/[C@@H]1[C@@H](N(C(=O)O1)C(=O)c1ccccc1)Cc1ccccc1	0
ZINC04594515	COC(=O)[C@@](c1cc2c(cc1O)OCO2)(C(F)(F)F)O	0
ZINC04594516	COC(=O)[C@](c1cc2c(cc1O)OCO2)(C(F)(F)F)O	0
ZINC04621907	N=C1[C@@H](C(=O)c2ccccc2C1=O)C(C(=O)OC)(C(=O)OC)O	0
ZINC04623761	c1ccc(cc1)/C=C\CO	1
ZINC04624182	c1cc(ccc1n1c(cc(=O)nc1SCC#N)N)F	0
ZINC04638227	CCCC(=O)C1=C(C[C@@H](CC1=[NH2+])C[C@@H](C)SCC)O	1
ZINC04653721	C[C@]1(OC[C@@H]2[C@@H](O1)[C@@H]([C@@H]([C@@H](O2)OC)N=[N+]=[N-])O)c1ccccc1	0
ZINC04658868	c1cc(cc(c1)Br)[C@H]1[C@H]2CC=C[C@H]2c2cccc(c2N1)F	0
ZINC04662380	c1ccc(cc1)C[C@@H]1CC[N@H+](CC1)C[C@@H](COc1ccccc1F)O	0
ZINC04669039	COCC/[NH+]=C(/c1cc(nc2c1cccc2)c1ccccn1)\O	0
ZINC04673326	Cc1cc(cc(c1/C=N/n1cnnc1)O)O	1
ZINC04682900	C(/C(=N\O)/N)F	0
ZINC04684011	C1C[C@@H](OC1)CC[C@@H](CC[C@@H](CCCO)O)O	0
ZINC04690420	CCOC(=O)C1([C@@H](c2ccccc2O1)O)C(=O)OCC	0
ZINC04691099	CC1=NN([C@](C1)(C(OC(F)(F)F)(F)F)O)C(=O)c1ccccc1Cl	0
ZINC04694672	COC(=O)CN1C(=O)/C(=C\c2ccccc2[N+](=O)[O-])/SC1=O	0
ZINC04695130	C[C@@H](C(=O)OC)N1C(=O)/C(=C\c2ccc(cc2)C(F)(F)F)/SC1=O	0
ZINC04701951	COc1ccc(cc1)OCCOc1ccccc1Br	0
ZINC04717936	C[C@@]1(C2(CCCCC2)OC(=O)N1CCC(=O)Nc1cccc(c1)F)O	0
ZINC04719123	CCOc1cccc(c1)[C@H]1[C@H]2C(=NC(=C)[C@H]1C(=O)OC)CCCC2=O	0
ZINC04720164	c1cc(c(cc1F)F)CSc1ncc(n1CCC#N)CO	0
ZINC04720696	COC(=O)C1=CO[C@@H]([C@@H]2[C@@H]1CC=C2CO)O	0
ZINC04723413	c1cc(ccc1[C@H]1N2[C@@H](CS1)C(=O)N(C2=O)c1ccc(cc1)F)Br	0
ZINC04724443	CC(C)(C)c1ccc(c(c1)/C=N/NC(=O)Cc1cccs1)O	1
ZINC04725384	CCCCc1nn2C(=N)/C(=C\c3ccc(cc3)O)/C(=O)N=c2s1	1
ZINC04727675	COC1([C@@]2([C@H]([C@@]2(C(=[NH+]1)N)C#N)c1ccccc1F)C#N)OC	0
ZINC04731135	C[C@H]1[C@@H]2CC[C@@]3([C@@H]([C@@H]2OC1=O)[C@@](CCC3=O)(C)O)C	0
ZINC04746857	C[C@H]1C[C@@]([C@@H]2CCCC[C@@H]2S1)(C#C)O	1
ZINC04754864	CCOC(=O)[C@H]1CCN(CC1)C1=NC(=O)/C(=C\c2cccc(c2)O)/S1	0
ZINC04755798	c1cc(cc(c1)F)Cn1c(cnc1SCC(=O)N1CCOCC1)CO	0
ZINC04762040	c1c(c(=O)[nH]c(=O)n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)CO	0
ZINC04764747	C/C(=N\OC[C@@H](C[NH+]1CCOCC1)O)/[C@@H]1COc2ccccc2O1	0
ZINC04772887	c1ccc(cc1)[C@@H](C[NH+]1CCOCC1)[C@@H](c1ccc(cc1)Cl)O	0
ZINC04775951	Cc1c(c2ccccc2[nH]1)C(=O)C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC04785504	CCOC(=O)c1c(c2ccccc2[nH]c1=O)NCC[NH+](C)C	0
ZINC04793811	CCCC[C@H]1CC[C@@H](CC1)c1ccc(nc1)c1cc(cc(c1)F)[N+]#N	0
ZINC04801778	c1cc2c(c(c1)C(F)(F)F)NC(=O)/C/2=N\O	0
ZINC04809515	CCOc1ccc(cc1C)S(=O)(=O)Nc1ccc(cc1OC)OC	0
ZINC04810603	CCCCOc1c(cc(cc1Br)C[NH2+]C)OCC	0
ZINC04810635	CC1=NN([C@](C1)(c1ccc(cc1)F)O)C(=O)CC#N	0
ZINC04813143	c1cc(ccc1C(=O)CC(=O)c1cc(ccc1O)Cl)F	0
ZINC04814284	CC(C)(C)Cc1nnc(s1)NC(=O)CCS(=O)(=O)Cc1ccccc1	0
ZINC04817739	C[C@@H]1COC[C@H](N1c1nn2cc(nc2s1)c1ccc(cc1)OC)C	0
ZINC04820648	COc1ccc(cc1[N+](=O)[O-])NC(=S)NC(=O)c1ccc(cc1)Br	0
ZINC04838778	Cc1ccc(cc1)n1c(nnn1)COc1ccc(cc1OC)C=O	0
ZINC04843991	Cc1ccc2c(c1)c(c([nH]2)C(=O)OC)NC(=O)C[NH+]1CCSCC1	0
ZINC04854671	C=CCN1CC2=C(C1=O)[C@H](NC(=O)N2)c1ccc(cc1)F	0
ZINC04856407	C(CCCCCOCCCCO)CCCCC(=O)NN	0
ZINC04860721	COC(=O)CN1C(=O)/C(=C\c2ccc(cc2)Br)/SC1=S	0
ZINC04874851	CCOC(=O)CCC(=O)N1CCS[C@H]1c1ccccc1F	0
ZINC04885102	CCN1C(=O)[C@H]2[C@H](c3ccccc3F)[NH2+][C@@]([C@@H]2C1=O)(CO)C(=O)OC	0
ZINC04894597	c1cc(c(cc1N1C(=O)[C@H]2[C@@H]3CC[C@@H](C3)[C@@H]2C1=O)Cl)Br	0
ZINC04894735	CC[C@H](C)[C@H]1c2c([nH]nc2OC(=C1C#N)N)C	0
ZINC04903990	CCc1ccc(cc1)[C@H]1[C@H](C(=O)C[C@@]([C@@H]1C(=O)OC)(C)O)C(=O)OC	0
ZINC04908717	C[C@@]1(Cc2c(c(n[nH]2)O)[C@H]([C@@H]1C(=O)OCC=C)c1cccc(c1)F)O	0
ZINC04922559	Cc1cccc(c1)n1nc(c([n+]1[O-])Nc1cccc(c1)F)[N+](=O)[O-]	0
ZINC04925083	CCOc1ccc(c(c1)O)/C=N/Nc1ccc(cc1F)F	0
ZINC04927194	Cc1cc(ccc1Br)NC(=O)CCn1ccnc1C	0
ZINC04929368	CC1=Nc2cc(ccc2Sc2c1cccc2)C(=O)N1CC[N@H+](CC1)C	0
ZINC04933947	c1ccc(c(c1)Nc1cc(ccc1F)F)[N+](=O)[O-]	0
ZINC04937662	CN(CC(=O)NCC[NH+]1CCOCC1)S(=O)(=O)c1ccc(cc1)F	0
ZINC04939572	c1cc(ccc1NC(=O)C[C@H](C(=O)[O-])[NH2+]CCOCCO)F	0
ZINC04952045	C#CCOC(=O)Cc1ccc(cc1F)F	0
ZINC04954938	CCOC(=O)CNC1=C(C(=[OH+])C1=[OH+])NCCc1ccc(cc1)Cl	0
ZINC04955041	c1cc(ccc1/C=[NH+]/[C@@H](CO)[C@H](c1ccc(cc1)[N+](=O)[O-])O)[N+](=O)[O-]	1
ZINC04975368	c1cn(c(=O)[nH]c1=O)[C@@H]1C[C@@H]([C@@H](O1)CO)F	0
ZINC04977552	CC1(OC[C@@H]2[C@@H](O1)[C@@H]([C@@H]([C@@H](O2)OCC=C)NC(=O)C(F)(F)F)O)C	0
ZINC04977558	CC1(OC[C@@H]2[C@H](O1)[C@@H]([C@@H]([C@@H](O2)OCC=C)NC(=O)C(F)(F)F)O)C	0
ZINC04979509	CN(CCC#N)C(=O)COC(=O)c1c2ccccc2nc2c1CCC2	0
ZINC04979896	Cc1cc(cc(c1Cl)C)OC[C@H](C[N@@H+]1C[C@H](O[C@@H](C1)C)C)O	0
ZINC04983230	COc1ccc(c(c1)C(=O)OCC(=O)Nc1ccc(cc1)F)O	0
ZINC04987069	CC1=C([C@@H](n2c(ncn2)N1)c1ccccc1OC)C(=O)OCCOC	0
ZINC04987768	CC(=O)C[C@]1(c2ccccc2N(C1=O)CC=C)O	1
ZINC04992578	Cc1cc(n(n1)CCOCCCl)C	0
ZINC04993163	CCOc1ccc(cc1)[C@@H]1C(=C(C(=O)N1CCC(=O)[O-])O)C(=O)C	1
ZINC05004827	CC(=O)[C@@H]1CC[C@H]2[C@@]1(C[C@@H]([C@@H]1[C@@H]2C[C@@H](C2=CC(=O)CC[C@@]12C)F)O)C	0
ZINC05012218	Cc1ccc(cc1O)NC1=C(C(=O)N(C1=O)Cc1ccc(cc1)F)Cl	0
ZINC05020744	C/C=C/C(=O)OCc1ccc(c(c1)Cl)Cl	0
ZINC05022243	CC(=O)OC(Cc1nc2ccccc2s1)(C(F)(F)F)C(F)(F)F	0
ZINC05022986	CCOC(=O)N1C(CC(=O)N1)(C)C	0
ZINC05031446	COCCn1cnc2c(c1=O)cnn2c1ccccc1	0
ZINC05032513	Cc1ccc(o1)CCC(=O)NC1=C([C@@H]2CCC[C@H]2S1)C(=O)OC	0
ZINC05038398	c1c(cc(cc1Cl)Cl)OCC(=O)NC1CC1	0
ZINC05044693	CCOC(=O)c1ccc(cc1)OCC(=O)Nc1ccc(cc1F)F	0
ZINC05046998	c1ccc(c(c1)C[N@@H+]1CCC[C@@H](C1)C(=O)N1CCCCCC1)F	0
ZINC05061215	C[C@H]1CN(C[C@@H](O1)C)C(=O)COC(=O)c1ccc(cc1)O	0
ZINC05062009	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)C)OC(=O)c1cccc(c1)O	0
ZINC05078561	c1ccc(c(c1)C(=O)OCC(=O)Nc1ccc(cc1)C(F)(F)F)O	0
ZINC05080490	C1[C@@H]([C@@H]([C@@H]([C@@H]1[NH3+])O)O)CO	1
ZINC05085903	C([C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)O)NC(=O)C(F)(F)F)O)O)O	0
ZINC05087387	c1ccc2c(c1)cc(s2)C(=O)OCc1ccc(cc1)C#N	0
ZINC05123877	CCN1C(=O)/C(=C\c2ccc(cc2)OCc2ccccc2)/SC1=S	0
ZINC05131872	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)F)O)O)O)O	0
ZINC05145022	Cc1c(sc(c1C(=O)NC(=O)OC)NC(=O)c1ccc(cc1)F)C	0
ZINC05148775	COc1ccc(cc1)CNC(=O)COC(=O)c1ccc(c(c1)F)OC	0
ZINC05155076	c1cc(ccc1NC(=O)CSc1nc(O)cc(n1)C(F)(F)F)[N+](=O)[O-]	0
ZINC05155118	CC[C@@H](C(=O)OCC)Sc1nc(O)cc(n1)C(F)(F)F	0
ZINC05157077	C1[C@@H]([C@@H]([C@@H]([C@@H]([C@@H]1O)O)O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)O)CO	0
ZINC05163038	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)F)N	0
ZINC05163097	C/C(=N/Nc1ccc(c(c1)Cl)Cl)/c1ccccc1O	1
ZINC05176295	CC/C(=N/NC(=O)c1ccc(cc1)F)/Cc1ccccc1	0
ZINC05184334	Cc1cccc(c1NC(=O)COC(=O)c1ccc(cc1)CO)C(C)C	0
ZINC05185054	Cc1ccc(cc1Cl)NC(=O)Cn1c2ccccc2nc1NCCO	1
ZINC05192711	CCOC(=O)c1c(c(sc1NC(=O)CCSc1ccc(cc1)F)C)C	0
ZINC05203071	CC(=O)O[C@H]([C@@H](C=O)O)[C@@H]([C@@H](CO)O)O	0
ZINC05206673	Cc1cc(n(n1)CC(=O)N/N=C/c1cc(cc(c1O)OC)Br)C	1
ZINC05209767	COC(=O)[C@H]1[C@@]([C@@H]2CCCCN2O1)(C(F)(F)F)O	0
ZINC05226824	c1ccc(cc1)C(=O)N([C@@H]1CCCC/C/1=N\O)O	1
ZINC05238256	CCCOC(=O)CSc1nc(O)c(c(n1)c1ccccc1)C#N	0
ZINC05240768	c1cc(ccc1[C@H]1CC(=O)N(C2=C1C(=O)OC2)c1ccc(cc1)F)O	0
ZINC05240835	c1cc(sc1)[C@@H]1C2=C(CCCC2=O)Nc2n1nc(n2)C(F)(F)F	0
ZINC05251819	Cc1c(n(c2n1c1c(n2)n(c(=O)n(c1=O)CC(=O)OC)C)C(C)C)C	0
ZINC05274298	Cc1c2c(nc(n1)N1CCN(CC1)c1cccc[nH+]1)C[C@@H](CC2=O)C	0
ZINC05274975	CCOC(=O)c1csc(n1)N1[C@@]([C@@H]2CCCCC2=N1)(C(F)(F)F)O	0
ZINC05277010	Cc1cc(c2c(c1)oc(c(c2=O)c1cscn1)C(F)(F)F)O	0
ZINC05278791	C[C@H](C(=O)NCC1CCCCC1)OC(=O)c1ccccc1NCCO	0
ZINC05279582	c1ccc(cc1)S(=O)(=O)[N-]c1ccc(cc1O)[N+](=O)[O-]	1
ZINC05285348	CCCn1c2ccccc2n2c1nc1c2CCC(=O)c2c1cccc2	0
ZINC05288170	C/C(=N\NC(=O)CCc1ccccc1O)/C=C/c1ccccc1F	0
ZINC05292455	Cc1ccc(cc1C)OCC(=O)Nc1ccc(c(c1F)F)F	0
ZINC05295847	COC(=O)[C@@H](Cc1c[nH]c2c1cccc2)NC(=O)C1CC1	0
ZINC05297465	c1cc(c(cc1O)O)/C=N/NC(=O)c1cc[nH]n1	1
ZINC05307662	c1ccc(cc1)C1=N[C@](C(=O)N1Cc1ccc(cc1)F)(C(F)(F)F)O	0
ZINC05332332	c1ccc2c(c1)nnn2Cc1ccncc1	0
ZINC05337928	Cc1ccnc(c1)NC(=O)c1c(onc1c1c(cccc1Cl)Cl)C	0
ZINC05344507	c1cc(ccc1c1ccc(o1)/C=N/c1ccc(cc1)C(=O)[O-])Cl	0
ZINC05344568	c1cc2c(cc1C(=O)C[C@H](C(=O)[O-])[NH2+]CCO)CCCC2	1
ZINC05346594	Cc1c(c(n(n1)Cc1ccc(cc1F)Br)C)[N+](=O)[O-]	0
ZINC05348081	C[C@H](C(=O)OC)NC(=O)NCCCCCO	0
ZINC05352110	Cc1cc2c(c(c(c(=O)o2)CC(=O)NCCOC)C)c(c1)OC	0
ZINC05353991	COC(=C)C[n+]1ccc(cc1)N1CCCC1	0
ZINC05354079	c1ccc(c(c1)/C=N/NC(=O)c1cc(n[nH]1)c1ccc(cc1Cl)Cl)Cl	0
ZINC05355040	COC(=O)[C@H]([C@@H](c1c(cc(cc1F)F)F)O)NC(=O)c1ccccc1	0
ZINC05359480	COc1ccc(cc1)C(=O)c1cc2ccccc2[nH]1	0
ZINC05364313	CCc1c(cc(s1)C(=O)OCC(=O)NC(=O)NC(C)(C)C)C	0
ZINC05386173	CCOc1cc(ccc1O)[C@@H]1[C@H](C(=NC(=C1C#N)C)C)C#N	1
ZINC05393152	CCCC(=O)N1CCN(CC1)c1ccccc1F	0
ZINC05395005	c1ccc(c(c1)N[C@@H](c1ccc2cccnc2c1O)c1ccco1)Cl	1
ZINC05396390	C[NH+](C)Cc1c(ccc2c1O/C(=C\c1cccc(c1)F)/C2=O)O	0
ZINC05416701	Cc1ccc(cc1)[C@H](c1cc2ccccc2[nH]1)O	1
ZINC05417578	COc1cc(ccc1O)/C=N/Nc1cccc(c1)C(F)(F)F	0
ZINC05420736	c1cc(ccc1C(F)(F)F)Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC05424348	CCOC(=O)c1c[nH]c2c(c1=O)cccc2C(F)(F)F	0
ZINC05427769	c1cc(c[n+](c1)CCC[n+]1cccc(c1)O)O	1
ZINC05429219	Cc1ccc(s1)C(=O)C[C@]1(c2cc(ccc2N(C1=O)CC=C)Cl)O	1
ZINC05444022	C[C@H]([C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)/N=C(/c1cccc(c1)F)\O	0
ZINC05450711	CCC[N@H+]1Cc2c(=O)[nH]c(=O)n(c2NC1)c1ccccc1	0
ZINC05468686	CCCO/N=C(\c1ccc(cc1)[N+](=O)[O-])/[C@@H]1C[C@H]1c1ccc(cc1)Cl	0
ZINC05472199	CCO/C=C/[C@H](c1ccccc1)C1(CCCC1)O	0
ZINC05480719	CC(=C)C[C@@H]1CC[C@H]2OC[C@H](c3ccccc3)[N@@H+]12	0
ZINC05481666	CC(C)C(=O)N1[C@@]([C@@H]2CCCCC2=N1)(C(C(C(F)(F)F)(F)F)(F)F)O	0
ZINC05482427	C=C1[C@@H](C[C@H](C(=N1)C)C(=O)OC(C)(C)C)C(=O)OC(C)(C)C	0
ZINC05506009	c1cc(sc1)C(=O)/C(=C/c1ccc2c(c1)OCO2)/C(=O)C(F)(F)F	0
ZINC05510721	COC(=O)C1=NN=C(S[C@@H]1c1ccccc1)N	0
ZINC05523467	CCCC(CCC)OC(=O)[C@H](c1ccccc1)O	0
ZINC05523474	CCCC/C(=C/c1cc(c(c(c1)Cl)O)Cl)/C(=O)[O-]	1
ZINC05526563	COc1cc(c(cc1NS(=O)(=O)c1ccc(cc1)F)Cl)OC	0
ZINC05530148	C[C@@H]1CN(C[C@@H](O1)C)C(=O)c1ccc(cc1)F	0
ZINC05530188	Cc1ccc2c(c1)c(cc(=O)[nH]2)OC(=O)/C=C/c1ccccc1	0
ZINC05545462	Cc1ccc(cc1)S(=O)(=O)[N-]/N=C(\c1ccccc1)/C(=N/O)/C	1
ZINC05547010	c1cc(ccc1S(=O)(=O)N[C@H](Cc1ccc(c(c1)O)O)C(=O)[O-])Cl	1
ZINC05551469	c1ccc(cc1)C[N@H+]1CCC[C@](C1)(c1ccccc1)O	1
ZINC05556951	c1ccc2c(c1)c(=O)c1c(o2)C(=O)N([C@@H]1c1ccccc1F)CCO	0
ZINC05570125	c1cc(ccc1[C@H]1[C@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N)O	0
ZINC05575582	C[C@@H]1CN(C[C@H](O1)C)C(=O)COC(=O)c1ccccc1NS(=O)(=O)C	0
ZINC05591556	CCN(CC)C(=O)c1cc(c(c(c1)[N+](=O)[O-])Cl)[N+](=O)[O-]	0
ZINC05592490	CCOC(=O)[C@@H]1[C@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1ccccc1O	0
ZINC05598308	CCOC(=O)[C@@H](F)Sc1[n-]ncn1	0
ZINC05600200	C1C[C@@H](C(=O)C1)C(C(F)(F)F)(C(F)(F)F)O	0
ZINC05603746	CN1C(=O)N[C@@H]([C@@H]([C@@]1(C(F)(F)Cl)O)C(=O)OC)c1ccccc1	0
ZINC05604278	c1ccc(cc1)[C@@H]1[C@@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N	0
ZINC05605116	c1ccc2cc(c(cc2c1)C(=O)Nc1cc(ccc1Cl)C(F)(F)F)O	0
ZINC05612949	C1CS(=O)(=O)C[C@H]1NC(=O)OCCCCO	0
ZINC05626216	c1cc(c(cc1O)O)/C=N/n1c(n[nH]c1=S)c1c2c(n[nH]1)CCC2	1
ZINC05631409	C=C[C@H]1[C@@H](CO[C@H](O1)c1ccccc1)O	0
ZINC05644948	CC1(CC2=C([C@@H](C(=C(O2)N)C#N)c2ccc(cc2F)Br)C(=O)C1)C	0
ZINC05652610	CCOC(=O)c1c(c([nH]c1C)C(=O)COc1ccccc1C=O)C	0
ZINC05658210	CCc1ccc(cc1)O[C@@H](C)C(=O)N/N=C/c1ccccc1F	0
ZINC05667047	CCc1c(c(cc(c1OC(=O)C)C)OC[C@@H](C[NH2+]C(C)C)O)C	1
ZINC05675611	C[C@H](n1cccc1c1ccccc1)Oc1ccccc1	0
ZINC05676209	CCn1c(=O)c2ccccc2c(n1)C(=O)Nc1ccc(cc1F)F	0
ZINC05686780	CCc1ccc(cc1)C(=O)CSc1nc(n[nH]1)c1ccco1	0
ZINC05689763	C[C@@H](c1ccccc1)NC(=O)CSc1ccc(cn1)C(F)(F)F	0
ZINC05702113	Cc1ccc(cc1F)NC(=O)c1cccc(c1)I	0
ZINC05705038	c1ccc2c(c1)cccc2OCCNC(=O)c1ccco1	0
ZINC05717546	CCOC(=O)[C@H](C(F)(F)F)/N=C(/NC)\O	0
ZINC05717783	CCOC(=O)c1c(c2c(s1)c1c(cccc1s2)F)O	0
ZINC05721604	Cc1c(ccc(c1OC)[S@](=O)N1CC[N@H+](CC1)C)OC	0
ZINC05722780	CC1=N/C(=C\c2ccc(cc2)C#N)/C(=O)O1	0
ZINC05730084	Cc1c(ccc2c1oc(c(c2=O)c1ccccc1)C(F)(F)F)O	0
ZINC05732177	CO[C@H]1[C@@H](N(C(=O)N1CO)CO)O	0
ZINC05733359	COc1ccc(cc1)C[C@H](c1ccccc1)O	1
ZINC05749634	c1cc(c(cc1[N+](=O)[O-])[O-])/C=N\c1ccc(cc1O)[N+](=O)[O-]	1
ZINC05750380	Cc1ccc(c(c1)C)N(CC(=O)NCc1ccccc1C)S(=O)(=O)C	0
ZINC05758597	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)F	0
ZINC05790907	CCOC(=O)N/N=C(/c1c(nn(c1O)c1ccccc1)C)\C(F)(F)F	0
ZINC05795854	CCOC(=O)C([C@H]1CCC(=O)N1CCc1ccccc1)C(=O)OCC	0
ZINC05805453	CC(C)[C@H](C(=O)OCc1nnc(o1)c1ccccc1)NC(=O)C	0
ZINC05822661	C[C@@H]1CC[C@@H]2[C@]31CC(=C(C)C)[C@@](O3)(C=C2C)O	0
ZINC05833838	CCC[N@H+]1CCC[C@H](C1)c1cccc(c1)F	0
ZINC05854459	c1ccc(cc1)/C(=N\O)/CC(C(F)(F)F)(C(F)(F)F)[O-]	0
ZINC05860480	CCO[C@@H](C(C(F)(F)F)(F)F)O	0
ZINC05889380	c1cc(cnc1)S(=O)(=O)[N-]c1nccs1	0
ZINC05890301	c1cc(c(cc1F)F)N[C@@H]1[C@@H]2CC[C@@H](C2)/C/1=N\O	0
ZINC05900645	CCOc1ccc2c(c1)O/C(=C\c1ccc(c(c1)OC)O)/C2=O	1
ZINC05915173	CC1(O[C@H]2[C@H]([C@H]([C@@H](O[C@H]2O1)CN=[N+]=[N-])N=[N+]=[N-])O)C	0
ZINC05915960	COc1cc(ccc1O)C(=O)N/N=C/1\CC[C@@H](CC1)c1ccccc1	1
ZINC05916203	COc1ccc(c(c1)/C=N/Nc1ccc(cc1[N+](=O)[O-])C(F)(F)F)O	0
ZINC05916461	COc1ccc(c(c1)OC)NC(=O)C[C@@](C(=O)OC)(C(F)(F)F)O	0
ZINC05919525	C[C@@H](CS(=O)(=O)[C@@H](Cc1ccccc1)C(=C)C)O	1
ZINC05922122	Cc1cccnc1n1c(=O)c2ccccc2nc1SCC(=O)OC	0
ZINC05933940	c1ccc(c(c1)N)S(=O)(=O)NCCO	1
ZINC05959539	CN(CCOc1ccc(cc1)Br)C(=O)COc1ccc(cc1)C#N	0
ZINC05964153	CC1=C(C(CCC1)(C)C)/C=C/C(=C/C=C/[C@H](C)CCO)/C	1
ZINC06003943	COC(=O)/C=C/[C@@]1(C=CC(=O)C=C1)O	0
ZINC06008284	Cc1c(c(=O)n([nH]1)c1ccc(cc1)F)CC(=O)OC	0
ZINC06013890	C/C(=N/NC(=O)CNc1ccccc1OC)/c1ccc(s1)Br	0
ZINC06024485	CCOC(=O)/C(=C/c1c(c2cccnc2[nH]c1=O)O)/C(=O)C	0
ZINC06027165	COC(=O)c1ccc(cc1)NC(=S)N/N=C/c1ccccc1O	0
ZINC06031846	C[C@@H]1[C@H]([C@H]([C@H](O[C@H]1SOP(=O)([O-])[O-])CO)O)O	0
ZINC06037034	C[C@H]([C@H]1CC[C@@H]2[C@@]1(CC[C@H]1[C@H]2CC[C@H]2[C@@]1(CC[C@@H](C2)O)C)C)O	1
ZINC06037083	C[C@H](c1ccc(c(c1)F)c1ccc(c(c1)O)O)C(=O)[O-]	0
ZINC06048440	CCOc1cccc(c1)c1cc(c2cc(ccc2n1)Cl)C(=O)Cl	0
ZINC06069067	Cc1c(cnc(n1)C)CCO	1
ZINC06069520	Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)N=[N+]=[N-]	0
ZINC06080833	c1cc(ccc1OCCOC(=O)c1ccc(cc1O)O)F	0
ZINC06106451	Cc1ccc(c(c1)C)n1cnnc1SCC(=O)Nc1ccc(cc1)F	0
ZINC06147991	CCOC(=O)[C@H]1[C@H](NC(=S)N[C@@]1(C(F)(F)F)O)c1ccc(cc1)Br	0
ZINC06155095	CCOC(=O)c1cnc2nc(nn2c1[O-])NCc1ccc(cc1)F	0
ZINC06182296	COc1ccc(cc1OC)[C@@H]([C@H]1C(=CC(=O)O1)OC)O	0
ZINC06201686	CC/C(=N\O)/C(=N/O)/c1ccc(cc1)C1CCCCC1	1
ZINC06218637	Cc1ccccc1Oc1c(cccn1)C(=O)N1CCCCC1	0
ZINC06235819	Cc1ccc(cc1NC(=O)c1ccccc1C(F)(F)F)C(=O)OC	0
ZINC06266972	CCOc1ccc(cc1)NC(=O)c1ccc(cc1)NS(=O)(=O)C	0
ZINC06270037	Cc1cc(n[nH]1)NS(=O)(=O)c1ccccc1	0
ZINC06273455	CCCCC[C@H](CCC(=O)N/N=C/c1ccccc1)O	1
ZINC06303670	C1CCC(CC1)C(=O)Nc1nnc(o1)C1=COCCO1	0
ZINC06304968	CC(C)(C)CN[C@@H](CO/N=C\1/Cc2cccc3c2c1ccc3)O	1
ZINC06316448	CC(C)c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1F)Br	0
ZINC06317132	C/C(=C/1\C=CC(=O)C(=C1)O)/NNC(=O)[C@@H]1C[C@H]1c1ccccc1	1
ZINC06317339	C1CCC2(CC1)NC(=O)[C@@]1(CCCC[C@@]31N2O3)O	1
ZINC06336831	c1ccc(c(c1)NC(=O)[C@@H]1CCCC[C@@H]1C(=O)OCCF)F	0
ZINC06338549	COc1cccc(c1OC(F)F)/C=C/C(=O)c1ccc(cc1)O	0
ZINC06338889	c1ccc(cc1)CCC(=O)Nc1nc(cs1)c1ccc(cc1F)F	0
ZINC06354706	c1cc(oc1)CNC(=O)COC(=O)c1ccc(cc1F)F	0
ZINC06375720	CC(C)CNC(=O)C(=O)NCCCOC(C)C	0
ZINC06382293	CC[NH+](CC)CCOC(=O)[C@](c1ccccc1)(c1ccco1)O	0
ZINC06394606	CC1=NN([C@@](C1)(C(F)F)O)C(=O)CSCc1ccc(cc1)F	0
ZINC06395290	CC[C@H](C)c1ccccc1NC(=O)/C(=C/c1ccccc1)/C	0
ZINC06404712	c1ccc(c(c1)F)SCC(=O)NC1(CCCC1)C#N	0
ZINC06424322	CCOC(=O)NC(=O)COC(=O)Cc1ccc(c(c1)OC)OC	0
ZINC06436760	c1cc2c(cc1SCC(=O)NCC(F)(F)F)OCCCO2	0
ZINC06448173	c1cc(ccc1CN1C(=O)[C@H](/C=N/C[C@@H]2CCCO2)C(=NC1=O)O)F	0
ZINC06453052	c1cc(c(c(c1)F)C/C(=N/O)/N)F	0
ZINC06473418	c1cc2c3c(ccc4c3c1CC4)/C(=N\O)/CC2	1
ZINC06517573	CCN(CC)c1ccc2cc(c(=[NH2+])oc2c1)C(=O)NC1CC1	0
ZINC06524609	c1c2c(cc(c1Cl)O)NC(=O)O[C@]2(C#CC1CC1)C(F)(F)F	0
ZINC06534653	Cc1nnc(o1)CSc1nncn1c1ccccc1OC	0
ZINC06535910	c1cc(ccc1NC(=O)c1cc(ccc1O)Cl)F	0
ZINC06544825	CCOC(=O)C(=O)N1[C@](CC(=N1)c1ccccc1)(C(F)(F)F)O	0
ZINC06548821	CC(=O)c1cccc(c1)OC[C@@H](C[NH2+]CC(C)(C)C[NH+](C)C)O	1
ZINC06552528	CC[C@@H]1CCCC[N@H+]1C[C@@H](COc1cccc(c1)C(=O)OC)O	0
ZINC06562334	C1C(=NNC(=O)S1)NC1=NNC(=O)CS1	0
ZINC06580932	c1ccc(cc1)Cc1c(c2ccccc2oc1=O)O	1
ZINC06585598	c1nc2c(nc(nc2n1[C@H]1C[C@@H]([C@H](O1)CO)O)F)N	0
ZINC06586335	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)C[NH2+]CCc1ccccc1	0
ZINC06602623	C[C@@]1(C(=O)N(C(=O)N1)CCOc1cccc(c1)Br)C1CC1	0
ZINC06607343	C[C@H](c1ccc(cc1)Cl)NC(=O)CSc1nc([nH]n1)N	0
ZINC06627872	COc1cc(ccc1O)/C=N/NC(=O)c1ncn[n-]1	1
ZINC06628300	Cc1ccc(c(c1)NC(=O)c1cccc(c1)S(=O)(=O)N1CCCC1)C	0
ZINC06638903	CC(=O)N(c1ccccc1)c1nc(cs1)COC(=O)C1CCC1	0
ZINC06640637	C[C@@H](C(=O)Nc1ccc(cc1)C(F)(F)F)OC(=O)C1CCCC1	0
ZINC06642408	C/C=C/C=C/C(=O)O[C@H](C)C(=O)Nc1ccc(cc1)F	0
ZINC06651725	COc1ccc(cc1)C(=O)/C=c/1\[nH]c(=O)/c(=C\c2cccc(c2)O)/s1	1
ZINC06659573	c1cc(ccc1n1c(=S)n(nn1)[C@H]1CC(=O)[C@@H]2OC[C@H]1O2)O	0
ZINC06661512	C[C@H]1CN(C[C@@H](O1)C)c1cnn(c(=O)c1Cl)c1ccccc1	0
ZINC06697774	CCOC(=O)[C@]12CC[C@H](C[C@@H]1CC[N@H+](C2)Cc1ccccc1)O	0
ZINC06698404	CCOc1ccccc1NC(=O)NCc1ccccc1F	0
ZINC06700247	CCn1ccc(n1)C(=O)NCc1ccccc1F	0
ZINC06702682	Cc1ccc(cc1C(=O)N)S(=O)(=O)Nc1ccccc1SC	0
ZINC06704845	Cc1ccc(cc1)c1nc(c(c(n1)N1CC[NH2+]CC1)C)C	0
ZINC06718999	C[C@H]1[C@H]2CC[C@@]3([C@@H](CCC(=C)[C@@]3([C@@H]2OC1=O)O)O)C	0
ZINC06725417	Cc1ccc(c(c1)NC(=O)[C@@H]1[C@H]2CC[C@@H]([C@@H]1C(=O)[O-])O2)F	0
ZINC06730946	C[C@@H]([C@@H]1CCCO1)NC(=O)COc1ccc(cc1)c1ccccc1	0
ZINC06738516	c1ccc(c(c1)C1=NO[C@@H](C1)C(=O)N1CCC2(CC1)OCCO2)F	0
ZINC06779758	CCc1cccc(c1)NS(=O)(=O)c1cc([nH]c1)C(=O)OC	0
ZINC06790014	Cc1ccnn1[C@@H](C)C(=O)N1[C@@](CC=N1)(C(F)(F)F)O	0
ZINC06790129	Cc1cnn(c1)CC(=O)N1[C@](CC(=N1)C)(C(F)(F)F)O	0
ZINC06794615	C[C@@H](CCO)SC[C@@H](C(=O)[O-])NC(=O)C	1
ZINC06801309	Cc1cc(n(c1C(=O)N1CCOCC1)Cc1ccc(cc1)F)C	0
ZINC06839454	Cc1ccc(c(c1)O)NC(=O)C(c1ccccc1)c1ccccc1	1
ZINC06851957	C[C@@H]1CCc2c(sc(n2)NC(=O)CSC(=S)N2CCOCC2)C1	0
ZINC06857771	COC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1)F)C#N)N)CCl	0
ZINC06871393	CC[NH+](CC)CCOC(=O)c1ccc(cc1)NC(=O)C1CCCC1	0
ZINC06880045	CCC(C)(C)NC(=O)CCc1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC06881579	c1csc(c1C#N)NC(=O)[C@H]1CCC=CC1	0
ZINC06881667	c1ccc2c(c1)NC(=O)[C@@H](O2)CC(=O)Nc1cccc2c1nccc2	0
ZINC06882330	CCCCN1c2ccccc2[C@](C1=O)(c1c(nn(c1N)CCO)C)O	1
ZINC06883141	CC(C)(CO)[NH2+]Cc1ccc(c(c1)OC)OCc1c(cccc1Cl)F	0
ZINC06898171	COc1cccc(c1O)C(=O)OCCOc1ccccc1F	0
ZINC06912023	CCCOc1ccc(cc1NC(=O)CSc1ncccn1)C(F)(F)F	0
ZINC06923139	c1cc(ccc1NC(=O)c1cc(cc(c1)F)F)N1CCCCC1	0
ZINC06926729	c1cc2c(c(c1)Cl)/C(=C/c1ccc(cc1)O)/C(=O)N2	1
ZINC06936593	COc1ccc(cc1)COC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)OC)O	0
ZINC06939087	C[N@@H+](Cc1cccc(c1Cl)Cl)C[C@@H](COCc1ccccc1)O	0
ZINC06943572	CCCS(=O)(=O)NCCNC(=O)c1ccccc1F	0
ZINC06997938	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cc1cc2c(cc1O)OCO2	0
ZINC07036212	C[C@@H](C(=O)OC)Sc1nnnn1c1ccc(cc1)O	0
ZINC07036252	C[C@H](c1ccccc1)NC(=O)CSc1nnnn1c1ccc(cc1)O	1
ZINC07051371	c1cc(c(nc1)SCC(=O)Nc1ccc(cc1)F)C#N	0
ZINC07057412	CCOc1ccccc1NS(=O)(=O)/C=C/c1ccccc1	0
ZINC07063747	CC[C@H](CO)[NH2+]C[C@@H](COc1ccc(cc1OC)C(=O)OC)O	0
ZINC07097265	c1cc(ccc1NC(=O)COc1ccc(c(c1)F)F)N1CCOCC1	0
ZINC07118410	Cc1cc([nH]c(=O)c1CNC(=O)c1ccccc1F)C	0
ZINC07121741	COC(=O)c1ccc2c(c1)nc([nH]c2=O)CSc1ccc(c(c1)F)F	0
ZINC07136774	Cc1cccc2c1nc([nH]c2=O)/C(=C/c1cc(c(c(c1)C)O)C)/Cl	1
ZINC07192960	c1ccc(c(c1)c1nnc(o1)SCC(=O)NC[C@@H]1CCCO1)F	0
ZINC07196041	Cc1csc(n1)S[C@H](C)C(=O)Nc1cccc(c1)S(=O)(=O)N(C)C	0
ZINC07200410	COc1ccc(cc1)CNC(=O)COC(=O)c1ccc(cc1O)Cl	0
ZINC07238849	Cc1cccc(c1O)C(=O)OCC(=O)NCC(=O)OC	0
ZINC07245553	c1ccc2c(c1)c(=O)cnn2CC(=O)Nc1cc(ccc1F)Cl	0
ZINC07248178	Cc1ccc(cc1OCC(=O)OCC(=O)NC(C)C)C(C)C	0
ZINC07252905	COC(=O)CCn1cnc2c(c1=O)c(cs2)c1ccc(cc1)F	0
ZINC07260855	CCCC(=O)N1CCC[C@@H](C1)C(=O)OCC	0
ZINC07262330	CCC[NH2+]Cc1cc(c(c(c1)Cl)OCc1ccccc1F)OCC	0
ZINC07276104	COc1ccc(cc1OC)[C@@H](c1c2ccccc2ccn1)O	1
ZINC07364526	c1ccc2c(c1)C(=O)N([C@@H](N2)c1cnc2ccccc2n1)C1CC1	0
ZINC07382902	CCc1cc2c(cc(=O)oc2cc1O)CNc1ccc(cc1)F	0
ZINC07417741	CC(C)CCSc1nc([O-])c2cnn(c2n1)CCO	1
ZINC07421659	C[C@H](C(=O)Nc1ccccc1OC)[N@H+](C)Cc1ccccc1F	0
ZINC07442029	Cc1c(nn(c(=O)c1C#N)CC(=O)Nc1cccc(c1)I)C	0
ZINC07492362	Cc1cccc(c1)NC(=O)COC(=O)Cc1cccc(c1)F	0
ZINC07505888	CC(=O)Nc1cccc(c1)NC(=O)COC(=O)c1cc(ccc1O)Cl	0
ZINC07505962	C[C@@H](C(=O)N1CCCC1)OC(=O)c1cc(ccc1O)Cl	0
ZINC07550990	CC1=C([C@H](NC(=O)N1CC=C)c1cccc(c1)F)C(=O)OCCOC	0
ZINC07575331	Cc1cc(c(n1C1CC1)C)C(=O)OC/C(=N/c1ccccc1F)/O	0
ZINC07599740	COc1ccc(cc1F)C(=O)OCc1nc2ccccc2o1	0
ZINC07686718	c1cc(c(cc1CSCCC(=O)N1CCOCC1)Cl)Cl	0
ZINC07721824	CC(C)[C@H](C(=O)NC(=O)N)Sc1ccc(cc1F)F	0
ZINC07737784	Cc1ccc(cc1C)CC(=O)OCC(=O)NCC(F)(F)F	0
ZINC07741254	Cc1cc(cc(c1O)C)/C=C/C(=O)c1ccccc1F	0
ZINC07762994	c1ccc(cc1)c1c(c2ccccc2[nH]1)c1csc(n1)N	0
ZINC07780415	C[C@@H](c1ccc(cc1)F)OC(=O)c1cc(c(c(c1)Cl)O)Cl	0
ZINC07782496	C[N@H+](Cc1ccc(s1)Cl)Cc1cc(c(c(c1)OC)O)OC	1
ZINC07785262	COc1ccc(cc1F)COC(=O)CSc1c2ccsc2ncn1	0
ZINC07787399	C/C(=N\Nc1ccccc1)/[C@@]1(N(C(C(=[N+]1[O-])c1cccs1)(C)C)O)C	1
ZINC07813141	Cc1ccccc1NC(=O)C(=O)N/N=C/c1cccc(c1)O	1
ZINC07844719	Cc1c(nc(s1)c1cccs1)c1ccc(cc1)F	0
ZINC07945668	COc1cc2ccccc2cc1C(=O)NCc1cn2ccccc2n1	0
ZINC07976874	c1cc(ccc1NC(=O)CNc1cc(ccc1NCCO)[N+](=O)[O-])Br	1
ZINC07982219	Cc1cccc(c1O)C(=O)OCC(=O)Nc1ccc(cc1[N+](=O)[O-])F	0
ZINC07989229	c1ccc(cc1)c1cn2c(n1)SCC(=N2)c1ccc(cc1)F	0
ZINC07991615	c1cn(cn1)CCCNC(=O)/C=N\O	1
ZINC08012513	CCN1c2ccc(cc2/C(=N/NC(=O)c2ccccc2O)/C1=O)C	1
ZINC08042439	c1ccc(cc1)Cc1nc(cs1)c1cccc(c1)F	0
ZINC08066007	Cc1cccc(c1)c1nnc(o1)COC(=O)Cc1ccc(cc1)F	0
ZINC08101912	C[C@H](c1ccc(cc1F)F)NC(=O)c1ccc(cc1)C(=O)OC	0
ZINC08132705	Cn1c(cnc1S[C@@H]1CCOC1=O)c1ccccc1	0
ZINC08188939	c1ccc(c(c1)OCC(=O)NNC(=O)c1ccc(cc1Br)F)F	0
ZINC08190554	CC(=O)Nc1ccc(c(c1)F)c1csc(n1)NCCOC	0
ZINC08220103	CCCCC/C=C\C[C@H](/C=C/C=C\C/C=C\CCCC(=O)[O-])OO	1
ZINC08239596	C[C@@H](C(=O)NNC(=O)c1c2ccccc2[nH]n1)Oc1ccc(cc1)F	0
ZINC08251266	C1[C@@H]([C@H](O[C@H](C1=O)O)CO)O	0
ZINC08253774	CCOc1cc(cc(c1OCC(=O)N)Cl)C[NH2+]C[C@@H](C)O	1
ZINC08259991	Cc1ccc(cc1F)C(=O)O[C@H](C)C(=O)NC[C@@H](C)c1ccccc1	0
ZINC08264338	CCc1cc(sc1C)C(=O)NCCc1ccc(cc1)F	0
ZINC08268929	c1ccc(cc1)S(=O)(=O)N1CCNC(=O)C1	0
ZINC08277325	C[C@H](C(=O)OC)NC(=O)c1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC08299988	C=C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CNC(=O)c1ccccc1	0
ZINC08306406	Cc1ccc(c(c1)c1cc(no1)C(F)(F)F)O	0
ZINC08321394	CCOC(=O)c1c(c([nH]c1C)C(=O)/C=C/c1cccc(c1)O)C	0
ZINC08321633	CCOc1ccc(cc1)C(=O)/C=C/c1cc(c(c(c1)Cl)O)OC	1
ZINC08322278	CCOC(=O)/C(=C\c1cccc(c1)O)/C1=Nn2c(nnc2SC1)C	0
ZINC08323123	CCN1C(=C([C@@H](N=C1O)c1ccccc1OC(F)F)C(=O)OC)C	0
ZINC08323373	CC1=C([C@@H](N(C(=O)N1C)C)c1c(cccc1Cl)F)C(=O)OCCOC	0
ZINC08328963	c1cc(ccc1c1nc(cs1)c1ccc(cc1O)O)F	0
ZINC08331568	c1ccc(c(c1)F)SCCC(=O)Nc1ccc(c(c1)Cl)C#N	0
ZINC08337139	CC[C@H](CO)[NH2+]Cc1ccccc1OCc1ccc(cc1)F	0
ZINC08369786	Cc1ccc(c(c1)C)[C@@H](C)NC(=S)Nc1cccc(c1)F	0
ZINC08404251	CC[C@@]1(C(=O)N(C(=O)N1)/N=C/c1cccc(c1)O)C	1
ZINC08424253	CNC(=O)c1ccc(cc1)NC(=O)CCC1CCCC1	0
ZINC08427855	c1cc(ccc1C(=O)NNC(=O)COC(=O)c1cc2c(s1)CCC2)F	0
ZINC08453988	c1cc(cc(c1)N/N=C/c1cc(cc(c1O)I)Br)C(=O)[O-]	1
ZINC08461786	C/N=C\1/N(C(=O)/C(=C\c2cc(c(c(c2Br)Br)O)OC)/S1)C	1
ZINC08501222	CC(C)OCCCNC(=O)CSc1nnc(n1C)c1ccc(cc1)Cl	0
ZINC08512656	c1cc(c(cc1Cl)Cl)C(=O)OCC(C(F)F)(F)F	0
ZINC08539647	CC(=O)Nc1cc(ccc1O)C(=O)COC(=O)c1cccc(c1)F	0
ZINC08559829	CC(C)CC(=O)NC(=S)NNC(=O)c1ccccc1Br	0
ZINC08564878	CCN(CC)C(=S)NC(=O)c1ccc(cc1)OCCc1ccccc1	0
ZINC08570087	Cc1ccc(cc1NC(=O)[C@@H]1CC(=O)NC(=C1C(=O)OC)C)[N+](=O)[O-]	0
ZINC08627860	Cc1ccc(cc1)[S@](=O)N/N=C/[C@@H]([C@@H]([C@@H]([C@@H](CO)O)O)O)O	1
ZINC08633779	C[C@@H](C(=O)c1ccc(cc1)F)Sc1nnc(o1)c1ccc(cc1)OC	0
ZINC08648863	Cn1c(cnc1[S@](=O)CC#N)C(=O)OC	0
ZINC08686447	CCc1cccc(c1NC(=S)NCc1ccccc1)C	0
ZINC08692211	c1cc(ccc1NC(=S)N1CCC[C@@H](C1)CO)OC(F)F	0
ZINC08694191	CCOC(=O)c1csc(n1)N1[C@](CC(=N1)c1ccccc1)(C(F)F)O	0
ZINC08700883	Cc1c(c(=O)c2ccccc2[nH]1)CO	1
ZINC08708170	COCc1ccc(cc1)C(=O)N[C@@H]1CCSc2c1cccc2F	0
ZINC08715811	Cc1cc(c(cc1C(C)C)S(=O)(=O)Nc1ccc(cc1)C(=O)[O-])OC	0
ZINC08717118	Cc1c(c(c2cc(ccc2n1)F)O)C[N@H+]1CCC[C@H](C1)C	0
ZINC08725445	CN(Cc1cn2cc(ccc2n1)Cl)S(=O)(=O)c1ccc(cc1)F	0
ZINC08727903	c1ccc2cc(ccc2c1)COc1ccccc1CO	1
ZINC08729374	COc1ccc(cc1OC)c1nc(no1)C[NH3+]	0
ZINC08729849	CC(=O)c1ccc(c(c1O)C[NH+](C)C)O	1
ZINC08732296	c1cc(nnc1NCCC(=O)[O-])Cl	0
ZINC08733012	c1ccc(cc1)N(c1ccccc1)C(=O)CSc1nc(cc(n1)O)N	1
ZINC08739132	c1cc(ccc1c1c2c(n[nH]1)CCN(C2)C(=O)c1ccc(o1)Br)F	0
ZINC08744018	CC1=NC(=C[C@H]([C@H]1C(=O)OC)C(=O)Nc1ccc(cc1)OC)O	0
ZINC08746749	COC(=O)c1c(ccs1)S(=O)(=O)Nc1ccc(cc1)OC(F)F	0
ZINC08748361	c1ccc2c(c1)nc(o2)N1CCC(CC1)C(=O)Nc1ccccc1F	0
ZINC08750616	Cc1ccc(cc1)C(=O)NCC(=O)Nc1ccc(c2c1cccc2)O	1
ZINC08751851	Cc1ccccc1OCC(=O)NC[C@H](c1ccc(cc1)[N+](=O)[O-])O	1
ZINC08754373	CC(C)(C)OC(=O)NCC#Cc1ccc(cc1)OC	0
ZINC08777290	CCOC(=O)c1c(c(sc1NC(=O)c1ccccc1F)C(=O)NC)C	0
ZINC08778692	CCCCn1cc[nH+]c1[C@](c1c[nH]c2c1cccc2)(C(F)(F)F)O	0
ZINC08786014	Cc1ccc(cc1C)OCCCn1c2ccccc2nc1C(C)(C)O	1
ZINC08851213	Cc1ccc(cc1O)C(=O)O[C@@H](c1ccccc1)C(=O)NC1CC1	0
ZINC08851230	Cc1ccc(cc1O)C(=O)O[C@@H](C)C(=O)NCc1ccc(cc1)F	0
ZINC08855838	c1cc(ccc1C1CC[NH2+]CC1)O	1
ZINC08870908	CCOC(=O)c1cnc2cc(cc(c2c1O)F)F	0
ZINC08873188	C1C[C@@H](OC1)C[NH2+]C[C@H](C(F)(F)F)O	0
ZINC08883415	c1cc(ccc1NC(=O)COC(=O)c1cc(ccc1O)Br)OC(F)F	0
ZINC08885106	c1ccc2c(c1)nc(c1n2c(nn1)C(F)(F)F)[O-]	0
ZINC08888327	C[NH+](C)/C=C/C(=C/C(=O)C(F)(F)F)/Nc1ccsc1C(=O)OC	0
ZINC08898462	c1cc2c(cc1Br)sc(n2)NC(=O)CSc1c2ccsc2ncn1	0
ZINC08906292	C[C@@H](c1ccccc1)SCC(=O)Nc1cc(cc(c1)C(=O)[O-])C(=O)[O-]	0
ZINC08915305	CCO/C(=C\1/C(=NC(=N[C@H]1c1cc(c(c(c1)Br)O)Br)O)C)/[O-]	0
ZINC08921939	CC1=C([C@H](N(C(=O)N1C)C)c1ccc(cc1)C(=O)OC)C(=O)OC	0
ZINC08952497	c1ccc(c(c1)NC(=O)[C@@H]1CC(=O)N(C1)c1ccc(cc1)Br)I	0
ZINC08958331	Cc1cccc2c1n(/c(=N/C(=O)c1ccc(cc1Cl)Cl)/s2)CCOC	0
ZINC08981498	Cc1ccc(o1)[C@](CC[NH3+])(C(F)(F)F)O	0
ZINC08992766	C[C@H](C(=O)Nc1ccccc1F)Sc1c2c(nc[nH]2)ncn1	0
ZINC08993215	c1ccc2c(c1)[nH]c1n2c(nn1)SCc1ccncc1	0
ZINC09051690	COc1cccc(c1O)C(=O)OCc1cc(cc2c1OCOC2)F	0
ZINC09064028	c1ccc(c(c1)NC(=S)NC(=O)c1cccc(c1)F)O	0
ZINC09087417	Cc1ccccc1[C@H]1[C@H](C(=NC(=C1C#N)SCC(=O)N)[O-])C(=O)OC	0
ZINC09110913	CCOc1ccc(cc1)[C@@H]1C(=C(N=C([C@@H]1C#N)SC)O)C(=O)OC	0
ZINC09157261	c1ccc2c(c1)cc(o2)[C@@H]1Nc2ccccc2C(=O)N1	0
ZINC09190192	Cc1c([nH]c(n1)SCC(=O)Nc1ccc(cc1)Br)c1ccccc1	0
ZINC09209380	C([C@H]1[C@H]([C@@H]([C@H](O1)n1c2c(c(=O)[nH]c(n2)N)nc1Br)O)O)O	0
ZINC09219395	C[C@@H](c1ccc(c(c1)Cl)Cl)[NH2+]CC(=O)Nc1ccccc1C(=O)OC	0
ZINC09256211	CC(C)[C@H](C(=O)NCc1ccco1)NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC09315289	CC(=O)NCCc1ccc(s1)C(=O)COC(=O)c1cccc(c1)O	0
ZINC09337200	c1cc(cc(c1)NC(=O)N)C(=O)OCC(=O)NC(=O)NCC(F)(F)F	0
ZINC09341403	C[C@H]1CCC[C@@]2(C1)CCc1cc3c(cc1O2)oc(=O)c1c3CCC1	0
ZINC09342674	CC(C)CN(CC(C)C)C(=O)CCNS(=O)(=O)c1ccc(cc1)F	0
ZINC09363654	CCCCOC(=O)CSC1=NC(=C[C@@H]([C@H]1C#N)c1ccccc1F)O	0
ZINC09376312	CN(Cc1cccc(c1)F)C(=O)c1ccc2c(c1)nn[nH]2	0
ZINC09389224	Cc1ccc(cc1)NC(=O)COC(=O)c1ccccc1O	0
ZINC09421452	Cc1ccnc(n1)SCc1nc2cc(ccc2n1C)NC(=O)C(C)C	0
ZINC09453879	CCOC(=O)c1c(c2c(cccc2s1)F)C[N@H+]1CCC[C@H](C1)O	0
ZINC09479461	C[C@@H](C(=O)Nc1ccc(cc1)F)OC(=O)c1cc(ccc1O)OC	0
ZINC09482713	COC(=O)Cc1cc(n(n1)c1ccc(cc1)C(F)(F)F)O	0
ZINC09498582	CC1=C([C@@H](NC(=O)N1CCOC)c1cccc(c1)F)C(=O)OC	0
ZINC09512679	Cc1ccc(cc1C)NC(=O)COC(=O)c1cccc(c1O)OC	0
ZINC09513383	c1cnc(cn1)C(=O)OCc1cc(=O)oc2c1cc(c(c2)O)Cl	0
ZINC09536418	C[C@@H](C(=O)c1c[nH]c2c1cccc2)n1c(=O)oc(n1)c1cccs1	0
ZINC09560746	Cc1cc(ccc1F)S(=O)(=O)Nc1c(nc2nc(nn2c1O)C)C	0
ZINC09578772	c1cc([nH]c1)C(=O)OCC(=O)Nc1ccc(c(c1)Cl)F	0
ZINC09579283	CCCC(=O)Nc1ccc(c(c1)S(=O)(=O)N(CC)CC)C	0
ZINC09594808	c1cc(c(cc1O)O)C(=O)COC(=O)c1cc(ccc1F)Br	0
ZINC09695543	CC[C@@H](C(=O)Nc1ccccc1C(C)C)Oc1ccccc1C	0
ZINC09737304	Cc1c(c(on1)N)C(=O)OCCOc1ccc(cc1)Br	0
ZINC09937426	Cc1ccccc1c1cc(n(n1)c1ccc(cc1)F)O	0
ZINC10018746	C[NH+](C)[C@@H](CNC(=O)COc1ccc(cc1)OC)c1ccc(cc1)F	0
ZINC10024400	Cc1ccc(cc1)C(=O)O[C@@H](C)C(=O)Nc1c(ccs1)C(=O)N	0
ZINC10029751	C[C@H](C(=O)Nc1cc(ccc1F)F)OC(=O)c1ccc(cc1N)F	0
ZINC10061302	c1cc2c(cc1F)sc(n2)N1CCN(CC1)C(=O)Cc1ccc(s1)Cl	0
ZINC10129359	CC[C@H](C)NC(=O)[C@@H]1C[C@@H](CN1C(=O)OC(C)(C)C)O	0
ZINC10154663	CCCOC(=O)c1cccc(c1)OC(=O)c1ccccc1OC	0
ZINC10155169	C[C@@H](C(=O)Nc1cccc(c1)OCCOC)Oc1ccccc1	0
ZINC10166632	CC(C)OCCCNC(=O)c1c(nc2n(c1=O)ccs2)O	0
ZINC10174561	Cc1ccc(cc1I)N[C@H](c1ccc(cc1)F)C(=O)NC1CC1	0
ZINC10202795	Cc1nc(cs1)c1ccc(s1)CC/[NH+]=C(/c1c(nccn1)N)\O	1
ZINC10258275	Cc1cc(ccc1F)CNC(=O)Nc1nc2ccccc2s1	0
ZINC10274648	C[C@@H]1CCC[C@@H]1OC[C@@H](C[NH+]1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC10278463	CC(C)Oc1ccccc1C(=O)NC(=S)NCCCOC	0
ZINC10285688	CCOCC(=O)NNC(=S)NC(=O)c1ccc(cc1)Cl	0
ZINC10319277	c1cc(cc(c1)Cl)c1nnc(o1)SCCC(=O)N	0
ZINC10331206	CCOCCCNC(=O)c1cc2cc(ccc2nc1C)Cl	0
ZINC10384090	C1CCC[NH+](CC1)C[C@@H](COC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)O	0
ZINC10435666	c1ccc(c(c1)C[NH2+]CCOCCO)OCc1ccccc1F	0
ZINC10475249	CCOc1ccc(cc1Br)C[NH2+]C[C@@H](c1ccccc1)O	1
ZINC10627771	Cc1csc(=O)n1CCC(=O)NNC(=O)c1cc(ccc1O)Cl	1
ZINC10682114	Cc1ccc2c(c1)N(C(=O)CO2)CC(=O)Nc1ccc(c(c1)Cl)OC	0
ZINC10684376	CC[C@@H](C)NC(=O)c1ccccc1NC(=O)c1cc(cc(c1)Cl)Cl	0
ZINC10693817	CCOC(=O)N1CCc2c(sc(n2)NC(=O)c2ccc(cc2)F)C1	0
ZINC10698652	CCc1cccc2c1n(/c(=N/C(=O)Cc1ccc(cc1)C)/s2)C	0
ZINC10725490	Cc1c(cc(o1)CO)C(=O)O[C@H](C)C(=O)Nc1cc(ccc1F)F	0
ZINC10824275	CCC(CC)(CC(=O)Nc1ccccc1CO)C(=O)[O-]	1
ZINC11007497	CC(=O)c1ccc(c(c1)F)N1CCN(CC1)C(=O)c1ccc(nc1)O	0
ZINC11038654	CCS(=O)(=O)c1ccc(cc1)NCC(=O)Nc1ccc(c(c1)Cl)OC	0
ZINC11148922	C[N@@H+](Cc1cc(ccc1Cl)[N+](=O)[O-])C[C@H](COc1ccc(cc1)F)O	0
ZINC11151258	CNC(=O)c1c[nH]nc1c1ccc(cc1)F	0
ZINC11335200	Cc1cccc(c1O)C(=O)OCC(=O)Nc1ccccc1SC(F)F	0
ZINC11501653	Cc1ccc(c(c1)NC(=O)[C@H](C)[NH+]1CCN(CC1)c1nccs1)OC	0
ZINC11544837	c1ccc(cc1)C1=[N+]([O-])c2ccccc2/C/1=N\O	1
ZINC11565618	c1ccc(cc1)c1csc(n1)N/N=C/c1cc(cc(c1O)Br)Br	1
ZINC11566157	CC[C@@H](CO)NS(=O)(=O)c1cc(ccc1C)C	1
ZINC11566496	CCS(=O)(=O)Nc1ccc(c(c1)Sc1[nH]ncn1)O	1
ZINC11588745	c1cc(oc1)C[C@H](c1ccc(cc1)F)C(=O)[O-]	0
ZINC11592673	C[C@@]12CCC(=O)C=C1CC[C@@H]1[C@@]2([C@H](C[C@]2([C@@H]1CC[C@@]2(C)O)C)O)F	0
ZINC11663318	CC(=O)c1cc(cs1)C[N@@H+]1CCc2c(c(n[nH]2)c2ccccc2)C1	0
ZINC11692977	c1ccc(c(c1)NC(=O)c1c(n(nn1)c1ccc(cc1)Cl)N)F	0
ZINC11727098	COC(=O)[C@H]1CCCC(=O)N1c1ccc(cc1)F	0
ZINC11730608	Cc1ccc(cc1)c1c(nnn1c1ccc(cc1)F)C(=O)[O-]	0
ZINC11731100	c1cc(ccc1CO)N1Cc2ccc(cc2C1)N	1
ZINC11780882	CCn1c(=O)ccc(n1)C(=O)Nc1ccc(cc1)F	0
ZINC11814511	c1cc(c(c(c1)F)CC(=O)N1CCC(CC1)CCC(=O)NC1CC1)F	0
ZINC11838610	CC(C)(C)C[NH2+]C[C@]1(CCCN(C1=O)Cc1ccc(cc1)F)O	0
ZINC11844377	CCN(C)C(=O)c1cc(on1)COc1cc(c(c(c1)C)Cl)C	0
ZINC11873459	C[N@@H+](C[C@@]1(CCCN(C1=O)CCC1CCCCC1)O)C1CCOCC1	0
ZINC11895845	c1cc(cc(c1)F)NC(=O)CN1C(=O)/C(=C/c2cccs2)/SC1=O	0
ZINC11898637	CNC(=O)C(=O)NC[C@H](c1cccn1C)[NH+]1CCOCC1	0
ZINC11903628	CCCCOC(=O)c1cccc(c1)Nc1cn[nH]c(=O)n1	0
ZINC11914603	Cc1ccc(cc1F)c1cc(no1)C(=O)NCc1ccc(cc1)OC	0
ZINC11950726	c1ccc(c(c1)C[NH2+][C@@H]1CCCN(C1)c1ncccn1)OC(F)F	0
ZINC11990822	c1cc(sc1)[C@H]1[C@@H]([C@](NC(=S)N1)(C(F)(F)F)O)C(=O)c1cccs1	0
ZINC12001168	c1ccc(c(c1)CN1CCC[C@@](C1=O)(C[NH+]1CCOCC1)O)F	0
ZINC12002369	c1cc(oc1)C[N@@H+]1CC(=O)N([C@H]2[C@H]1CS(=O)(=O)C2)c1ccc(cc1)Cl	0
ZINC12005178	CC(C)C[N@H+](C)C[C@]1(CCCN(C1=O)Cc1ccc(cc1)F)O	0
ZINC12030845	CC(=O)N1CCC(CC1)[N@H+]1CCC[C@H](C1)CCc1ccc(cc1F)F	0
ZINC12113048	Cc1cccc(c1)N[C@H]1C(=O)N(C(=O)S1)CCCl	0
ZINC12113243	CO[C@@H]1CCC[C@H](C1)C(=O)N1CC[C@@](CC1)(c1cccnc1)O	0
ZINC12113761	c1cc(ccc1CNc1c(nc2n1ccnc2)c1ccc(cc1)O)F	0
ZINC12136946	c1ccc(cc1)CCCOC(=O)CCC(=O)Nc1nccs1	0
ZINC12146857	CCOC(=O)[C@@H](C)NC(=O)c1cc(n[nH]1)c1ccccn1	0
ZINC12154597	CCc1c(nc2cc(nn2c1N1CCC[C@H](C1)O)c1ccoc1C)C	1
ZINC12155710	Cc1cc(on1)c1cnc(nc1c1cccs1)N1CCC[C@@H](C1)O	1
ZINC12156590	c1cc(ccc1C1=NO[C@H](C1)CC1(CCOCC1)C(=O)[O-])F	0
ZINC12156665	CCOC(=O)[C@]1(CCC[NH2+]C1)C[C@@H]1CC(=NO1)c1ccc(cc1)F	0
ZINC12193945	CC(C)c1cc(n(n1)C)C(=O)N[C@@H](c1ccccc1)c1ccnn1C	0
ZINC12201904	c1ccc(cc1)CCCN1C[C@@H](CCC1=O)C(=O)N1CCCCO1	0
ZINC12208646	c1cc(c(c(c1)F)F)CN1CCC[C@](C1=O)(C[N@@H+]1CCCOCC1)O	0
ZINC12221650	Cc1nccn1CC1(CCN(CC1)C(=O)COc1cccc(c1)F)O	0
ZINC12226215	c1cc(ccc1C1=NO[C@@H](C1)CC1(CCOCC1)C(=O)NCCO)F	0
ZINC12241208	CC[C@H]1c2ccsc2CC[N@@H+]1Cc1ccc2c(c1)n(c(=O)n2C)C	0
ZINC12289206	CC[C@@H](C)[NH2+]C[C@H](CO[C@@H]1C[C@@H]2CC[C@]1(C2(C)C)C)O	0
ZINC12302941	c1cc(ccc1CN1CCC[C@@](C1=O)(C[NH2+]C1CCCCC1)O)F	0
ZINC12306033	Cc1ccc(cc1C)c1c(c[nH]n1)C[N@@H+](C)Cc1c([nH]nc1C)C	0
ZINC12324534	Cc1cc(c2cc(ccc2n1)C(=O)Nc1cccc(c1)C(=O)C)O	1
ZINC12327368	COCCc1ncc(cn1)C[N@H+]1CC[C@@](CC1)(c1cccnc1F)O	0
ZINC12337808	Cc1c(nc2cc(nn2c1O)[C@H]1CCCCN1C(=O)[C@@H]1CCCO1)C	0
ZINC12339763	c1c(cc(c(c1/C=N\NC(=S)N[C@H]1C[C@H]2C[C@@H]1C=C2)O)Br)Br	1
ZINC12343394	C1[C@@H](N[C@@H](C[C@H]1O)C(=O)N)C(=O)N	1
ZINC12347981	COc1cccc(c1)CC(=O)Nc1nc2cc(c(cc2s1)OC)OC	0
ZINC12349408	Cc1ccc(c(c1)C(=O)Nc1ccc(cc1)F)O	0
ZINC12359220	CC(=O)c1cccc(c1F)Cl	0
ZINC12359546	CCOC(=O)/C=C/c1cnccc1NC(=O)C	0
ZINC12360029	C1CO[C@@H]([C@@H](O1)O)O	0
ZINC12361120	c1cc(cc(c1)Cl)CSC1=NS(=O)(=O)c2cc(ccc2N1)F	0
ZINC12374238	c1ccc(cc1)c1c/c(=N\c2ccc(cc2)F)/c2cc(ccc2o1)O	0
ZINC12374665	c1cc(ccc1[N+](=O)[O-])S[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC12378549	CC(=O)N[C@H]1[C@@H]([C@H]([C@H](O[C@@H]1Oc1ccccc1Cl)CO)O)O	0
ZINC12383237	C[C@H]([C@H]1CCCO1)NC(=O)[C@H](C)Oc1cccc(c1)C(F)(F)F	0
ZINC12383268	C[C@@H]([C@@H]1CCCO1)NC(=O)COc1cccc(c1)C(F)(F)F	0
ZINC12384311	C[C@]1(CC(=O)[C@@H]([C@@H]([C@H]1C(=O)OC)c1ccc(cc1)F)C(=O)OC)O	0
ZINC12395600	COc1cccc(c1O)CNCC(F)F	0
ZINC12397345	CC(C)c1cc(no1)[C@@H]1CCC[N@H+]1CC(=O)[O-]	0
ZINC12398009	CC(C)c1cc(c2cnn(c2n1)c1ccc(cc1)F)C(=O)[O-]	0
ZINC12402606	C[C@@]12CC[C@H](C[C@H]1CC[C@@H]1[C@@H]2C(=O)C[C@@]2([C@@H]1CC[C@@H]2O)C)O	1
ZINC12414249	Cc1ccc(cc1N1CCN(CC1)C[C@@H](CO[C@H]1CCC[C@H]1C)O)Cl	0
ZINC12415477	C[C@@]12C[C@@H](c3ccccc3O1)NC(=S)N2c1ccccc1F	0
ZINC12417022	C[C@@H]1C(=O)Nc2cc(ccc2O1)NS(=O)(=O)c1cc(ccc1OC)F	0
ZINC12417309	COC(=O)[C@@](C(F)(F)F)(Nc1ccc(cn1)Cl)OC	0
ZINC12417980	C[C@@H]1CN(C[C@@H](O1)C)C1=NC(=O)/C(=C\c2cccc(c2)O)/S1	0
ZINC12421578	CC[C@H](C)NC(=O)c1cc2c(n1C)nc1ccc(cn1c2=O)C	0
ZINC12432629	c1cc(c(c(c1)F)F)CN1CCC[C@@](C1=O)(C[NH+]1CCOCC1)O	0
ZINC12432770	COc1ccc(cc1)C[C@@H]1CN(CCO1)C(=O)c1ccsc1	0
ZINC12437226	[C@@H]([C@@H]([C@@H](C(=O)[O-])O)O)(C(=O)[O-])O	1
ZINC12437388	Cc1c(cnn1c1ccc(cc1F)F)[C@@H](C)[NH2+]Cc1ccccc1O	0
ZINC12454787	c1cc(ccc1C[C@]1(CCC[N@H+](C1)Cc1ccc(c(c1)F)Cl)CO)F	0
ZINC12454958	CN1CCC[C@@]2(C1=O)CCN(C2)C(=O)CCCc1ccc(cc1)F	0
ZINC12495150	CCOC(=O)[C@]1([C@@H]2[C@@H]([C@@H](c3ccc(cc3)O)[NH2+]1)C(=O)N(C2=O)C)C	0
ZINC12505900	COC(=O)[C@H](CC[C@@H](C(F)(F)F)O)NC(=O)c1ccccc1	0
ZINC12507483	Cc1ccc(cc1F)C(=O)N[C@H](c1ccccc1F)c1n(cc[nH+]1)C	0
ZINC12513977	c1cc(c(cc1Cl)NC(=O)c1cnccn1)N1CCCCC1	0
ZINC12520342	CCCSc1nc2ccccc2n1[C@H](C)C(=O)NCc1ccccc1	0
ZINC12522310	Cc1ccoc1C(=O)N1CCN(CC1)c1ccc(cc1F)[C@H](C)O	0
ZINC12528503	COc1ccc(cc1)OCc1nc(on1)CNc1ccc(cc1)Br	0
ZINC12529618	c1cc(ccc1C[NH2+][C@@H]1[C@H]2CO[C@H](O2)[C@@H]([C@H]1O)[NH+]1CCCCC1)F	0
ZINC12534528	c1cc(c(cc1C(F)(F)F)NC(=O)c1ccsc1)N1CCOCC1	0
ZINC12535869	c1ccc2c(c1)CCN2C(=O)Cc1cn2ccccc2[nH+]1	0
ZINC12536831	CN(C)C(=O)c1cc(nc2c1cccc2)c1ccncc1	0
ZINC12537418	c1cc(cc(c1)NC(=O)c1ccco1)NC(=O)CSc1ccncc1	0
ZINC12543565	c1ccc2c(c1)C(=O)N([C@@H](N2)c1ccc(c(c1)Br)O)CC(F)(F)F	0
ZINC12545907	CC(=O)c1ccc(c(c1)[N+](=O)[O-])Nc1ccc(cc1)NC(=O)COC	0
ZINC12553497	CC(C)[C@@H](C(=O)NCCSc1c(cc(cn1)C(F)(F)F)Cl)NC(=O)C	0
ZINC12556272	Cc1ccc(cc1C)NC(=O)c1c[nH]c(=S)n1c1ccc(cc1)F	0
ZINC12556597	Cc1cc(n(n1)C[C@H](C(=O)OC)[C@](c1n(cc[nH+]1)C)(C(F)(F)F)O)C	0
ZINC12556645	CCc1ccc(cc1)OC[C@H](Cn1c2ccccc2nc1CO)O	1
ZINC12576483	COCCN1CCC[C@](C1=O)(C[NH2+]C1CCCC1)O	0
ZINC12578401	c1ccc(cc1)[C@H](CC(=O)N1CCNC(=O)C1)c1cccc(c1)Cl	0
ZINC12578723	c1ccc(c(c1)C(F)(F)F)N/N=C/c1cc(c(c(c1)Br)O)Br	0
ZINC12586138	CN(Cc1c(cccc1Cl)F)c1c2c3c(sc2ncn1)CCC3	0
ZINC12586826	C[C@@H]1CCC[C@@H](N1C(=O)COC(=O)c1cc(ccc1Cl)Br)C	0
ZINC12587873	c1cc(cc(c1)C(F)(F)F)C[C@H]1C[N@H+](CCO1)Cc1ccc(o1)CO	0
ZINC12590878	c1c(cc(c(c1Br)O)Br)/C=N/Nc1ncc(c(n1)N1CCOCC1)F	0
ZINC12594339	c1cc(c(N2CCC[C@@H](C2)O)[nH+]c1)CNC(=O)CSc1ncccn1	1
ZINC12618758	Cc1ccccc1OCC(=O)NN1Cc2ccccc2C1=N	0
ZINC12621359	CC[C@H](C)c1ccc(cc1)O[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)NC(=O)C	0
ZINC12628500	COC(=O)C(=C)[C@@](c1n(cc[nH+]1)CC=C)(C(F)(F)F)O	0
ZINC12629786	c1cc(c(c(c1)Cl)[C@@H]1C[C@@H](Nc2n1nc(n2)N)c1ccc(cc1)Br)F	0
ZINC12649174	c1ccc(cc1)COC(=O)N1CCc2cc(ccc2[C@H]1C(=O)[O-])O	0
ZINC12649918	CCOC(=O)[C@H]1c2ccc(cc2CCN1)O	0
ZINC12653737	COC(=O)CCC/C=C\1/C(=N\O)/[C@@H](CS1)NC(=O)c1ccccc1	0
ZINC12701322	C[N@H+](C[C@H](COc1cccc(c1)C[NH2+]C1CCC1)O)C1CCCCC1	1
ZINC12704501	COC(=O)C[NH2+]C[C@@]1(CCCN(C1=O)Cc1cccc(c1F)F)O	0
ZINC12705268	CC(C)CCc1nc(on1)C[N@@H+]1CCCC[C@H]1CCOC	0
ZINC12709230	COCCNC(=O)CC[C@@H]1CC[N@H+](CC1)Cc1c(cccc1Cl)F	0
ZINC12711789	CS(=O)(=O)N[C@@H]1CC(=O)N(C1)CCc1ccc(cc1)F	0
ZINC12712336	Cc1ccc(s1)C[N@H+]1CCC[C@@](C1)(Cc1ccc(cc1)F)CO	0
ZINC12755045	CN(Cc1cccc(c1)F)C(=O)c1ccc(cc1)c1ccccc1	0
ZINC12762906	c1c[n+]([O-])ccc1C(=O)N[C@H]1CCC[N@H+](C1)C1CCCCCC1	0
ZINC12767962	COc1ccc(cc1O)/C=C\1/C(=O)N(C(=S)S1)CCN1CCOCC1	0
ZINC12797002	c1cc(oc1)C[C@@H](CNc1ccc(cc1C#N)[N+](=O)[O-])CO	1
ZINC12815450	c1cc(ccc1CNC(=O)c1ccc(cc1F)Cl)S(=O)(=O)N	0
ZINC12835354	C1C[C@](C(=O)N(C1)CC1CC1)(C[NH+]1CCC2(CC1)OCCO2)O	0
ZINC12846744	c1ccc2c(c1)c(nc(n2)C(F)(F)F)N1C[C@@H](C[C@@H]1C(=O)N)O	0
ZINC12856858	C[C@@]1(C[C@@H]([C@@H](N1C)c1ccccc1F)C(=O)[O-])C(=O)OC	0
ZINC12866819	c1ccc2c(c1)nc(s2)[C@@H]1CCCN(C1)C(=O)c1cccc(c1)C#N	0
ZINC12870181	C1[C@H]([C@H]([C@@H]([C@@](O1)(CO)O)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O)O)O	0
ZINC12885199	CC[C@H](C)NC(=O)CCCn1c(=O)ccc(n1)c1ccc(cc1)F	0
ZINC12886238	c1cc(oc1)C(=O)NCCCC(=O)Nc1ccc(cc1)OC(F)(F)F	0
ZINC12890430	CCOc1ccc(cc1OC)C(=O)Nc1ccc(c(c1)Cl)OC(F)F	0
ZINC12906196	c1cc(cc(c1)F)C1(CCC1)C(=O)NC1CCCCC1	0
ZINC12914231	COc1cccc(c1O)C(=O)N1CCC[C@H]2[C@@H]1CCCC2	1
ZINC12919866	Cc1cc(cc(c1)C(=O)N[C@@H]1CC[C@H](CC1)O)C	1
ZINC12926147	COC(=O)C1CCN(CC1)C(=O)c1ccc2ccccc2n1	0
ZINC12931524	C[C@@]12CCC(=O)N1[C@@H](CS2)C(=O)Nc1ccc(c(c1)F)F	0
ZINC12935146	CC[C@@H](C)/N=C(/c1cccc2c1oc(c(c2=O)C)c1ccccc1)\O	1
ZINC12971843	CCOC(=O)N1CCN(CC1)CCC(=O)Nc1ccc(cc1F)Br	0
ZINC12977576	c1cc(c(=O)[nH]c1)C(=O)NCc1ccc(cc1)CN1CCOCC1	0
ZINC12979307	CC(C)(C)Nc1nnc(s1)SCc1[nH]c(=O)c2c(n1)ccs2	0
ZINC12982141	CN(Cc1ccc(c(c1)F)OC)C(=O)Cn1cnnn1	0
ZINC12984821	COc1ccc(cc1)[C@@H]1CCC[N@H+]1CC(=O)Nc1cccc(c1)F	0
ZINC12989523	Cc1ccc(o1)/C=C/c1[nH]nc(n1)SCC(=O)c1cc(ccc1F)F	0
ZINC12991967	C/C=C/c1ccc(c(c1)OC)OC[C@H](C[NH2+]CCCOC(C)C)O	0
ZINC12998071	c1cc(c(c(c1)Cl)C[S@@](=O)CC(=O)N1CCc2c(ccs2)C1)F	0
ZINC13012985	CN(Cc1ccc(c(c1)F)F)C(=O)c1ccc2c(c1)OCC(=O)N2	0
ZINC13082701	COC(=O)Cn1c2c(cccc2s/c/1=N\C(=O)c1ccco1)F	0
ZINC13097075	C[C@H](c1ccc(cc1Cl)Cl)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)O	1
ZINC13107910	CCOCCn1c2ccc(cc2s/c/1=N\C(=O)c1ccccc1F)Cl	0
ZINC13111539	CCn1cc(cn1)/C=N\NC(=O)c1ccc2c(c1)OCO2	0
ZINC13111837	c1ccc2c(c1)c1ccccc1C2(C(=O)N/N=C\c1ccco1)O	1
ZINC13116440	C[C@@H]1[C@H]([C@@H]([C@@H]([C@H](O1)Nc1ccc(cc1)OC(F)(F)F)O)O)O	0
ZINC13118896	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](COc1ccc(cc1)C(=O)C)O	0
ZINC13122489	COc1cccc(c1O)/C=N\c1c(cc(o1)c1ccccc1)C#N	1
ZINC13122710	CCc1ccc2c(c1)c(c(n2C)O)/N=N\C1=NC(=O)CS1	1
ZINC13126603	c1cc(ccc1/N=C/c1ccc(cc1O)O)N1CCOCC1	0
ZINC13144135	c1ccc2c(c1)[nH+]cn2CC(=O)Nc1ccc(c(c1)F)F	0
ZINC13146843	CC(=O)/N=c/1\n(c2ccc(cc2s1)[N+](=O)[O-])CCOC	0
ZINC13148086	Cc1ccc(c(c1)C(=O)c1ccc2c(c1)c(=O)[nH]c(n2)C(C)C)O	1
ZINC13153147	Cc1cccc([nH+]1)N[C@]1(C(=O)NC(=N1)c1ccccc1)C(F)(F)F	0
ZINC13186051	Cc1ccc(c(c1)C)OCCNS(=O)(=O)c1ccc(c(c1)C(=O)[O-])F	0
ZINC13202263	CCCc1nnc(n1CC(=O)[O-])S[C@H](C)C(=O)Nc1ccccc1F	0
ZINC13228374	CCOC(=O)CSc1c(ccc(n1)c1ccccc1)C#N	0
ZINC13236357	c1ccc2c(c1)ccc(c2/C=N\c1cc[nH+]cc1)O	1
ZINC13260181	c1cc(c(cc1Cl)C(=O)[O-])NC(=O)CCC1CCCCC1	0
ZINC13264530	c1cc(ccc1/C=N/Nc1c2ccsc2ncn1)C(=O)[O-]	0
ZINC13265973	c1cc(ccc1[C@@]1(C[C@H]2CC[C@@H](C1)N2c1c2c([nH]cn2)ncn1)O)F	0
ZINC13266451	c1cc(sc1)CC(=O)N1CCC(CC1)c1nc(on1)[C@H]1CCC(=O)N1	0
ZINC13268088	COc1ccc(c(c1)OS(=O)(=O)c1ccc2c(c1)CCC2)C(=O)[O-]	0
ZINC13284579	CCSC1=NC2=CCCC(=O)[C@H]2[C@H]([C@H]1C#N)c1ccc(c(c1)OC)O	1
ZINC13294300	C1CCC(CC1)[C@H]1CC(=CC(=O)C1)[O-]	0
ZINC13320407	c1cc(c(cc1C(F)(F)F)NC(=O)NC1CC1)Cl	0
ZINC13325843	COc1ccc(cc1)CC(=O)Nc1cc(ccc1F)C(F)(F)F	0
ZINC13341042	COc1cc(ccc1O)CC[C@@H](CC(=O)CCc1ccc(cc1)O)O	1
ZINC13371906	COc1ccc(cc1)C(=O)CSc1[nH]c(=O)cc(n1)N	0
ZINC13386614	COC(=O)C1=C[C@H]([C@@H]([C@@H]([C@@H]1Cl)O)O)O	0
ZINC13398035	CCOC(=O)C[C@](CC(=O)[O-])(C(=O)OCC)O	0
ZINC13401365	Cc1c(sc(n1)Nc1ccccc1Cl)/C(=N/O)/C	1
ZINC13425523	c1ccc(cc1)/C=C\C(=O)C[C@@]1(c2ccccc2NC1=O)O	1
ZINC13467224	C[C@]12CC[C@@H]3[C@H]([C@@H]1CC[C@@H]2O)CCC1=CC2(CC[C@@]31C)OCCO2	0
ZINC13471733	CCOC(=O)[C@H]1[C@@H](NC(=S)N[C@]1(C(F)(F)F)O)c1ccc(c(c1)O)O	0
ZINC13479425	c1cc(c(c(c1)O)C=O)O	1
ZINC13494506	C[C@]1(Cc2c(c(n[nH]2)O)[C@H]([C@H]1C(=O)OC)c1cccc(c1)F)O	0
ZINC13522393	CCOC(=O)[C@H]1[C@@H](NC(=S)N[C@]1(C(F)(F)F)O)c1cccc(c1)F	0
ZINC13526638	CCC[C@H]1C[NH+]=C2[C@](N1)(C(=O)N=C(N2)[NH-])O	1
ZINC13549808	C[C@@H]1[C@H]([C@@H]([C@@H]([C@H](O1)Nc1ccccc1[N+](=O)[O-])O)O)O	0
ZINC13551431	C[C@@H]1CN(C[C@H](O1)C)[C@@H](C(Cl)(Cl)Cl)NC(=O)c1ccc(cc1)Br	0
ZINC13556870	[C@H]1([C@H]([C@@H]([C@H]([C@H]([C@H]1O)O)OP(=O)([O-])[O-])O[P@@](=O)(O)[O-])OP(=O)([O-])[O-])O	1
ZINC13561620	Cc1cc2cc(c(=O)[nH]c2cc1C)CNc1ccccc1O	1
ZINC13568222	COCc1ccc(o1)C[N@@H+]1CC[C@]2(CCCC[C@@H]2C1)O	0
ZINC13571440	CC[C@H](C)[C@@H](C(=O)OC)NC(=O)N1CCc2c1cccc2	0
ZINC13571703	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@H](COCCOc1ccc(cc1)Br)O)C	0
ZINC13573957	Cc1ccc(c(c1)NCN1C(=O)/C(=C/c2ccccc2Cl)/SC1=O)C	0
ZINC13582220	c1ccc(c(c1)/C=N/N=C/1\NC(=O)[C@H](S1)Cc1ccc(cc1)Br)O	1
ZINC13618947	CC(C)(C)c1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)[C@H]1CCS(=O)(=O)C1	0
ZINC13636922	c1cc(ccc1[C@H]1[C@H]2CC=C[C@@H]2c2c(ccc(c2N1)O)[N+](=O)[O-])O	1
ZINC13637281	C[C@H]1CCCC[C@@H]1/[NH+]=C(\Nc1cccc(c1)S(=O)(=O)N(C)C)/[S-]	0
ZINC13639676	c1cc2c(cc1C#N)[C@H]1C=CC[C@@H]1[C@@H](N2)c1ccc(cc1O)O	1
ZINC13640702	c1ccc2c(c1)nc(n2C/C(=N/O)/N)C(F)F	0
ZINC13642233	Cn1ccc(n1)CN(C)C(=O)c1cc(on1)c1ccc(cc1)O	1
ZINC13655073	Cc1c(sc2c1c1nc(nn1c(n2)NC[C@@H]1CCCO1)C)C	0
ZINC13660153	C[C@@H]1CCC/C=C/C(=O)c2c(cc(cc2O)O)CC(=O)O1	0
ZINC13673458	C[C@H]1CCCN(C1)S(=O)(=O)c1ccc(c(c1)I)OC	0
ZINC13681145	CC(C)[C@H](c1ccc(cc1)OC)N([C@H]1CCOC(C1)(C)C)C(=O)C	0
ZINC13683014	c1ccc2c(c1)c(c([nH]2)O)/N=N\c1ccc(cc1)C(=O)[O-]	1
ZINC13688313	c1ccc(cc1)CCc1ccccc1C(=O)NC1CCCCCC1	0
ZINC13689490	c1ccc(c(c1)N1CCN(CC1)C(=O)c1cn2cc(ccc2n1)Cl)F	0
ZINC13694332	Cc1ccccc1NC(=O)CN1CCN(CC1)c1[nH+]ccn1C	0
ZINC13695599	c1cc(oc1)C(=O)Nc1ccc2c(c1)N(CC2)C(=O)[C@@H]1CCCO1	0
ZINC13715900	CC[C@H](C(=O)N[C@@H](C)COC)N(c1ccc(cc1)F)S(=O)(=O)C	0
ZINC13721356	C[C@@H](c1ccc(cc1)c1ccc(o1)CNCCc1ccc(cc1)Cl)O	1
ZINC13726310	C[C@H](CCc1ccccc1)[NH2+]Cc1ccc(o1)c1ccccc1F	0
ZINC13727017	COc1cc(cc(c1OCc1ccccc1)Cl)C[NH2+]CCCCCO	1
ZINC13730812	COc1cc(ccc1OCCO)C[NH2+]Cc1ccccc1Cl	1
ZINC13739314	c1ccc2c(c1)n(c(=O)n2C[C@@H]1CS1)C[C@H]1CS1	0
ZINC13747661	Cc1ccccc1NC(=O)COc1cc(c(cc1OC)C#N)Br	0
ZINC13783882	c1nc(c2c(n1)n(c(n2)N=[N+]=[N-])[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC13787267	c1ccc(c(c1)NC(=S)Nc1cccc(c1)Cl)I	0
ZINC13787817	c1cc(sc1)C(=O)/C=C/c1ccc(cc1)N=[N+]=[N-]	0
ZINC13821150	CC(C)CCNC(=S)Nc1ccc(cc1F)F	0
ZINC13896626	Cc1cccc(c1O)/C=N/NC(=O)[C@@H]1COc2ccccc2O1	1
ZINC13911250	c1nc2c(c(=O)[nH]1)ncn2[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)F	0
ZINC13938051	c1cc(ccc1CCNS(=O)(=O)c1ccc(cc1F)F)Cl	0
ZINC13945364	c1cc(c(c(c1NC(=O)[C@H]1[C@H]2C[C@H]3[C@H]1C(=O)O[C@H]3C2)Cl)Cl)Br	0
ZINC13947245	CCCCS(=O)(=O)N1CCCC[C@@H]1CC	0
ZINC13951291	CCOCCn1c2c(cccc2s/c/1=N\C(=O)c1cccs1)OC	0
ZINC13979498	Cc1cc(ccc1Cl)OC(=O)COc1ccc2cc(ccc2c1Br)Br	0
ZINC13991781	C[C@H](C[N@H+](Cc1ccc(cc1)F)Cc1ccc2c(c1)OCO2)O	0
ZINC13994598	Cc1ccc(o1)CN(Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC14000466	CCCn1c2ccc(cc2nc1[C@H](C)O)N	1
ZINC14001607	CC(C)(C)NC(=O)c1ccccc1NC(=O)/C=C/c1ccccc1	0
ZINC14024669	CC(C)COc1ccc(cc1)C(=O)N/N=C/c1ccccc1O	1
ZINC14025941	CCCOc1ccccc1C(=O)N/N=C/c1ccc(cc1)Cl	0
ZINC14029027	COc1ccc(cc1Cl)NC(=S)NC(=O)CCC1CCCCC1	0
ZINC14029243	COc1ccc(cc1)C(=O)NNC(=S)NC(=O)CCC1CCCCC1	0
ZINC14034788	CC(C)COc1ccccc1C(=O)Nc1ccc(cc1)N(C)C(=O)C	0
ZINC14040043	C[C@@H](C(=O)Nc1cc(ccc1F)[N+](=O)[O-])Oc1ccc(cc1)C(C)C	0
ZINC14078653	c1cc(ccc1C#N)C(=O)OCc1ccc(cc1Br)F	0
ZINC14110756	c1ccc(cc1)c1nc2ccccc2c(n1)N1CCC(CC1)O	1
ZINC14113883	c1ccc2c(c1)nc(s2)[C@](CC(=O)NC1CCCCC1)(C(F)(F)F)O	0
ZINC14122998	COc1ccc(cc1)OC[C@H](Cn1cnc2cc(ccc2c1=O)F)O	0
ZINC14143746	Cc1cc(c(n1CCCC(=O)OC)C)C(=O)Cn1cnc(n1)C#N	0
ZINC14146898	c1csc2n1c(=O)cc(n2)COC(=O)C1(CCCCC1)O	0
ZINC14170794	CSCC[C@@H](C(=O)NCCC(=O)N1CCCC1)NC(=O)c1ccco1	0
ZINC14176310	c1cc(cc(c1)C#N)/C=C\1/C(=O)OC(=N1)c1cccc(c1)F	0
ZINC14176318	c1cc(cc(c1)F)C1=N/C(=C\c2ccc(s2)Cl)/C(=O)O1	0
ZINC14185594	CCCCCC(=O)Nc1nc(cs1)c1ccc(s1)CNC(=O)C	0
ZINC14187063	Cc1cccc(c1)OC[C@@H](Cn1cnc2cc(ccc2c1=O)F)O	0
ZINC14187156	Cc1cccc(c1)/C=C\1/C(=O)N(C(=S)S1)CC=C	0
ZINC14198069	c1cc(c(cc1S(=O)(=O)N1CCN(CC1)c1cn[nH]c(=O)c1Br)Cl)F	0
ZINC14198861	c1cc(sc1)CC(=O)n1cc(cn1)C(=O)c1cc(ccc1O)F	0
ZINC14199315	c1ccc2c(c1)ccc(c2O)C(=O)OCc1c(snn1)Cl	0
ZINC14201009	c1cc(sc1)[C@@H](CNC(=O)COc1ccc(cc1)F)N1CCOCC1	0
ZINC14206683	Cc1c2ccccc2c(=O)n(n1)C[N@@H+]1CCC[C@@H](C1)C(F)(F)F	0
ZINC14248172	CCOC(=O)C1=CN=C(N[C@]1(C(F)(F)F)O)[S-]	0
ZINC14291556	CC[C@@H](C)c1nn2c(=O)c(cnc2s1)NC(=O)c1cccc(c1)C	0
ZINC14401111	COC(c1cc2c(cc[nH]2)nc1)OC	0
ZINC14429141	c1ccc2cc(ccc2c1)NC(=O)C1CCN(CC1)C(=O)C1CC1	0
ZINC14460918	COC(=O)c1ccc2c(c1)[C@@H]1C=CC[C@H]1[C@@H](N2)c1cc(ccc1O)Br	0
ZINC14473923	Cc1c(ccc2c1N[C@@H]([C@H]1[C@@H]2C=CC1)c1ccccc1O)Cl	1
ZINC14473929	c1ccc(c(c1)[C@H]1[C@@H]2CC=C[C@@H]2c2c(ccc(c2N1)O)[N+](=O)[O-])O	1
ZINC14504476	C[C@H]([C@H](c1ccc(cc1)OC)O)O[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC14553362	c1ccc(c(c1)C(=O)NC(=S)Nc1cccc(c1)Br)F	0
ZINC14610707	CS(=O)(=O)n1c(nc(n1)c1ccco1)NCc1ccc(cc1)F	0
ZINC14611103	CC(=C)[C@H]([C@@H](c1c(ccc2c1oc(=O)cc2)OC)OC)O	0
ZINC14611436	C([C@H]1[C@H]([C@@H]([C@@H]([C@H](O1)O)NC(=O)C(F)(F)F)O)O)O	0
ZINC14628578	C[NH2+]CCOc1ccccc1C(F)(F)F	0
ZINC14651441	COC(=O)CCC(=O)NC(=S)Nc1ccccc1C(=O)NCCO	0
ZINC14744751	C[C@H]([C@H]1C(=O)N2CCN(C[C@@H]2C(=O)N1)Cc1cccc(c1)SC)O	1
ZINC14754756	c1cc(cc(c1)F)CN1CCN2[C@H](C1)C(=O)N1C[C@@H](C[C@H]1C2=O)O	0
ZINC14785612	CCOc1c(cc(cc1Cl)C(=O)Nc1ccc(cc1C)F)OC	0
ZINC14787548	COc1cc(ccc1OCc1ccc(cc1Br)F)C#N	0
ZINC14911257	Cc1c(nc(s1)NC(=O)CCOc1ccccc1)c1ccc(cc1)F	0
ZINC14951176	c1cc(ccc1c1nc(c([nH]1)c1ccc(cc1)F)c1ccncc1)O	0
ZINC14955577	Cc1c2cccc(c2oc1C(=O)NCC[N@@H+]1CCC[C@@H](C1)O)F	0
ZINC14958084	CC(C)C(=O)N1CC[C@]2(C1)CCCN(C2=O)Cc1cccc(c1F)F	0
ZINC14970134	CC[NH2+]CC[C@@H]1CCC(=O)N1Cc1cc(cc(c1)F)F	0
ZINC15004726	c1cc(c(cc1F)NC(=O)CN1C(=O)[C@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3)F	0
ZINC15005450	Cc1c(cccc1[N+](=O)[O-])C(=O)Nc1cc(ccc1F)F	0
ZINC15016831	CCOc1cc(cc(c1O)I)[C@@H]1C(=C(Nc2n1nnn2)C)C(=O)OC	0
ZINC15018106	c1cc(cc(c1)O)[C@@H]1[C@@H]2CCO[C@@H]2c2cc(ccc2N1)F	0
ZINC15042784	c1ccc(cc1)N(CC1OCCO1)C(=O)c1cccc(c1)OC(F)F	0
ZINC15054616	c1cc(sc1)C(=O)C[C@H]1C(=O)N/C(=N/N=C/c2ccc(cc2)Cl)/S1	0
ZINC15072563	c1cc(oc1)/C=C/C[N@@H+]1CC[C@](CC1)(C[C@H]1CCCCO1)CO	0
ZINC15078021	C=CCCC(=O)N1CC[C@]2(C1)CCCN(C2=O)Cc1ccc(cc1)F	0
ZINC15080611	c1cc(ccc1C(=O)NC1CCN(CC1)S(=O)(=O)N1CCOCC1)F	0
ZINC15081868	c1ccc(c(c1)COc1ccccc1[C@H]1CC(=O)N=c2c1c[nH][n-]2)F	0
ZINC15083219	CCOC(=O)[C@H]1[C@@H](c2c([nH]nc2O)C[C@@]1(C)O)c1ccc(cc1)F	0
ZINC15083331	COc1ccc(c(c1)NC(=O)c1c(c2ccc(cc2s1)F)Cl)OC	0
ZINC15115009	CC(=CCc1cc(ccc1O)[C@H]1CCc2ccc(cc2O1)O)C	1
ZINC15243404	CC(=O)Nc1ccc(cc1)SC[C@H](COCc1ccccc1)O	0
ZINC15243669	Cc1ccc(cc1F)NS(=O)(=O)c1ccc(cc1)C(=O)OC	0
ZINC15276481	Cc1ccc(cc1)[C@H]1c2c([nH]nc2O)C[C@@]([C@H]1C(=O)OC)(C)O	0
ZINC15307168	c1cc(cc(c1)[N+](=O)[O-])/C=C/C=C\1/C(=O)OC(=N1)c1cccc(c1)F	0
ZINC15339235	COc1cccc(c1)/C=C/C(=O)N1CCc2ccccc2C1	0
ZINC15386837	C[C@@H](C(=O)NNC(=O)c1ccccc1I)Oc1cccc(c1)Br	0
ZINC15411040	Cc1ccc(cc1NC(=O)CCCOc1ccc(c(c1)C)Cl)[N+](=O)[O-]	0
ZINC15440716	C[C@H](c1ccc(c(c1)C(F)(F)F)Cl)O	0
ZINC15440778	c1cc(c(cc1[C@@H]1CCC[C@H]1O)F)F	0
ZINC15440915	c1cc(cc(c1)F)[C@H]1CCCC[C@@H]1O	0
ZINC15442996	CC[C@@H](c1cccc(c1)F)O	0
ZINC15443729	c1cc(c(cc1[N+](=O)[O-])F)N1CCC(CC1)O	0
ZINC15444350	COC(=O)c1c(nc(s1)Cl)Cl	0
ZINC15446451	CC(C)(C)OC(=O)N[C@]1(CC[C@H](C1)O)C(=O)[O-]	0
ZINC15499158	CCOC(=O)c1ccc(cc1)NC(=O)[C@H](C)Oc1ccc(cc1)C#N	0
ZINC15518870	Cc1c(c2ccccc2[nH]1)C(=O)NC1CCCC1	0
ZINC15619468	Cc1cc(ccc1NC(=O)CNC(=O)c1ccc(o1)[N+](=O)[O-])Br	0
ZINC15626121	C[C@H](c1ccc(c(c1)Cl)Cl)NC(=O)CCC(=O)c1cccs1	0
ZINC15637166	C[C@@H]1CCC[C@@H](C)[N@@H+]1C[C@H](COc1ccc(cc1)[N+](=O)[O-])O	1
ZINC15644411	C[C@H](C(=O)Nc1ccc(cc1F)F)OC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC15645658	C[C@@H](C(=O)Nc1ccc(cc1F)Br)OC(=O)C(C)C	0
ZINC15673994	CC(C)[N@@H+]1C[C@@H](C[C@H]1c1nc(no1)CS(=O)(=O)c1ccc(cc1)F)O	0
ZINC15675134	CC(C)[N@@H+]1C[C@@H](C[C@H]1c1nc(no1)Cc1ccc(cc1Cl)F)O	0
ZINC15730174	c1cc(sc1)CC(=O)Nc1ccc(cc1)c1cc2cc(ccc2[nH]1)F	0
ZINC15745998	Cc1cc2c(cc1C)[n+](cn2C)C[C@H](COC[C@@H]1CCC=CC1)O	0
ZINC15770776	CCOCCCNc1nc(no1)c1ccc(cc1)OC	0
ZINC15772418	c1cc[n+](cc1)Cc1ccc(c(c1)C=O)O	1
ZINC15789963	c1ccc(c(c1)F)S(=O)(=O)NCCC(=O)NCc1ccc(cc1)F	0
ZINC15791172	C[C@H](COC)NC(=O)c1ccc(cc1)C#N	0
ZINC15831112	CCOC(=O)c1ccc(cc1)NC(=O)CSc1cnnc(n1)O	0
ZINC15834010	CCc1c(c2ccc(c(c2oc1=O)CN1CCOCC1)O)C	0
ZINC15834669	Cn1c(c(c(=O)n(c1=S)C)C1=NN[C@H](C1)c1ccc(cc1)N(C)C)O	1
ZINC15838759	COc1ccc2c(c1)C=C(C=CO2)C(=O)Nc1ccccc1F	0
ZINC15873336	COc1cccc(c1)C(=O)NNC(=S)NCc1ccccc1	0
ZINC15923463	C/C(=N/NC(=O)N)/c1c(cccc1F)F	0
ZINC15950816	COc1cccc(c1)C(=O)NCC(=O)OCc1ccccc1	0
ZINC15974003	c1ccc(cc1)[C@@H](C(=O)N/N=C\C=C\c1ccc(cc1)Br)O	1
ZINC16030234	COc1cc2c(c(c1OC)OC)c1ccc(=O)c(cc1[C@@H](CC2)[NH3+])O	1
ZINC16077245	C1CCC2(C1)C(=O)N(C(=O)N2)CN1CCOCC1	0
ZINC16086091	CCOc1cc(cc(c1OS(=O)(=O)c1ccc(c(c1)C)C)Br)C#N	0
ZINC16099994	c1ccc(cc1)NS(=O)(=O)c1cc(cc(c1)F)F	0
ZINC16112885	CN(CCOc1ccccc1F)C(=O)c1ccc2c(c1)OCC(=O)N2	0
ZINC16124638	CC(C)(C)OC(=O)N1C[C@@H]([C@@H](C1)C(=O)[O-])Cc1ccccc1	0
ZINC16125306	c1cnccc1[C@@H]([C@H]1C[NH2+]CCO1)O	0
ZINC16136410	C1C[C@@H](/C(=N\O)/CCC=C1)N1CCOCC1	0
ZINC16158051	c1ccc(cc1)C1(CCCC1)CNC(=O)/C=C\c1ccco1	0
ZINC16188555	C[NH+](CCOCCO)CCOCCO	0
ZINC16194693	COc1cc(c(c(c1O)Br)Br)/C=C/c1c(c(=O)[nH]c(n1)[O-])[N+](=O)[O-]	1
ZINC16214946	COc1cc(ccc1OCc1ccccc1F)/C=N/O	0
ZINC16247449	Cc1c(c(ccc1OCCOCC[N@@H+]1C[C@@H](O[C@@H](C1)C)C)Cl)C	0
ZINC16268902	Cc1cc(cc(=O)o1)OC(=O)CCC(=O)Oc1cc(oc(=O)c1)C	0
ZINC16338464	C[C@H](c1cc(ccc1OC)OC)NC(=O)C[N@@H+]1CC[C@H](CC1)O	1
ZINC16428155	c1cc(ccc1/N=C/1\NC(=O)/C(=C/c2cc(ccc2O)Br)/S1)F	0
ZINC16448898	c1ccc(c(c1)/C=C(/C#N)\C(=O)NCc1ccco1)F	0
ZINC16468323	Cc1cccc2c1ncn(c2=O)CCC(=O)Oc1ccc(cc1)F	0
ZINC16475137	CCS(=O)(=O)c1ncc(c(n1)C(=O)Oc1ccccc1Cl)Cl	0
ZINC16558539	C[C@@H](c1ccc(cc1)F)NC(=O)C[N@@H+](C)Cc1cccc(c1)OC	0
ZINC16576719	C[C@@H](c1cccc(c1)NC(=O)Nc1ccccc1)O	1
ZINC16579688	c1ccc2c(c1)CCN(C2)S(=O)(=O)Cc1ccc(cc1)F	0
ZINC16580478	C[C@@H]1CN(C[C@@H](O1)C)C(=O)c1c(c(c(c(c1F)F)F)F)F	0
ZINC16602360	Cc1ccc(c(c1)c1c(sc(n1)NC(=O)c1cc(on1)C)C)C	0
ZINC16626156	Cc1cc(ccc1OCC(=O)Nc1ccccc1F)S(=O)(=O)N(C)C	0
ZINC16737691	c1ccc(cc1)C(=O)N1CCC(CC1)NS(=O)(=O)c1ccc(cc1)F	0
ZINC16741810	c1cc(cc(c1)Br)c1c(c([O-])[nH]c(=S)n1)C#N	0
ZINC16753803	c1ccc2c(c1)c(cc(n2)O)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC16790247	Cc1cc(cc(=O)n1C[C@H]1CCCO1)N[C@H](C)c1ccccc1	0
ZINC16806456	Cc1ccc(cc1)[C@H]1c2c(=O)c3ccccc3oc2C(=O)N1CCO	1
ZINC16806918	c1ccc(cc1)CCNc1nc(=O)c(n[nH]1)Cc1ccc(cc1)F	0
ZINC16848108	COc1cnc(cc1O)C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC16874742	CC(C)NC(=O)CN(C)Cc1c2ccccc2cc(c1O)C(=O)OC	0
ZINC16889862	C1[C@H]2[C@H]([C@@H]([C@H]([C@@](O1)(O2)CO)O)O)O	0
ZINC16931149	Cc1ccc(o1)/C=C\1/C(=O)N(/C(=N/c2ccc(c(c2)O)C(=O)[O-])/S1)C	1
ZINC16948611	Cn1c(cs/c/1=N\N=C\c1cccc(c1)OC)c1cccc(c1)O	1
ZINC16951939	C[C@H]([C@H]1[C@@H]([C@H]([C@H](O1)n1cnc2c1ncnc2[S-])O)O)O	0
ZINC16952104	Cc1cn2c(nc1=O)O[C@H]1[C@@H]2O[C@H]([C@@H]1O)CCl	0
ZINC16956690	C[C@@H]1CN2c3ccccc3CC3([C@@H]2[C@H](O1)C)C(=O)NC(=O)NC3=O	0
ZINC16957502	c1nc2c(n1[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)nc([nH]c2=O)F	0
ZINC16958936	CC1(OC[C@H](O1)[C@@H]([C@H]1[C@@H](OC(O1)(C)C)C=O)O)C	0
ZINC16989282	C[C@@H]1C[C@@H](CN(C1)C(=O)c1cccnc1Cl)C	0
ZINC17009177	c1ccc(cc1)CC/C=N/NC(=O)c1cc(ccc1O)O	1
ZINC17052331	c1cc(c(cc1F)F)NC(=O)CSc1nc(cc(n1)O)O	0
ZINC17067814	Cc1cc(ccc1n1c(=O)c2c3c(sc2nc1S)CCC3)O	1
ZINC17070984	Cc1c(cccc1[N+](=O)[O-])C(=O)NNC(=S)NC[C@@H]1CCCO1	0
ZINC17075375	CC(C)Cc1ccc(cc1)S(=O)(=O)N/N=C\c1cc(ccc1O)Cl	1
ZINC17146148	CN1CCc2c(sc3c2C(=N[C@H](N3)c2cc(cc(c2O)Br)Cl)O)C1	1
ZINC17155554	C[C@@H](CCc1ccccc1)NC(=O)c1cc(cc(c1)F)F	0
ZINC17269051	CC[C@H](CO)[NH2+]C[C@@H](COc1cccc2c1cccc2)O	1
ZINC17271817	CCCN1C(=O)C2(CCN(CC2)C(=O)Nc2ccc(cc2)F)NC1=O	0
ZINC17300841	CC(C)NC(=O)c1cn2CCS(=O)(=O)N=c2cc1	0
ZINC17315332	CCC(=O)O[C@@H]1CCC[C@@H](C1)OC(=O)CC	0
ZINC17321719	COCCNC(=O)CNC(=O)Cc1ccccc1	0
ZINC17322528	CCCCCNC(=O)C1CCN(CC1)S(=O)(=O)c1cc(ccc1F)F	0
ZINC17335706	Cc1csc(=O)n1CC(=O)Oc1ccc(cc1)Br	0
ZINC17481497	c1ccc2c(c1)c(c[nH]2)CC(=O)Nc1ccccc1C(=O)N	0
ZINC17780486	c1ccc(cc1)C1=[NH+]CCOC(=O)c2c1cccc2	0
ZINC17877154	C/C(=N\NC(=O)Cc1ccc(cc1)Br)/c1cc(c(cc1O)[O-])Br	1
ZINC18057383	COc1ccc(c(c1)n1c(nnc1[S-])c1ccc(cc1O)O)OC	1
ZINC18089383	CCN(CC)/C(=N/O)/[N-]/C(=N/S(=O)(=O)c1ccc(cc1)C)/O	1
ZINC18115234	CCCC/C(=N\CCO)/C1=C([C@@H](C(CC1=O)(C)C)C(=O)OC)[O-]	0
ZINC18128962	c1c(c(cc2c1[nH]c(=O)c(=O)[nH]2)N)N	0
ZINC18134093	c1ccc2c(c1)[C@@H](CCS2)NC(=O)c1ccncc1	0
ZINC18173493	CC(=O)N1[C@H]2[C@H](C(=N1)C(=O)OC)C(=O)N(C2=O)c1ccc(cc1)Cl	0
ZINC18195147	c1cc(ccc1c1ccc(cc1)O)NC(=S)Nc1ccc(cc1)F	0
ZINC18201039	CSc1nc(c2c(n1)NC1=C([C@H]2c2cccc(c2)O)C(=O)OC1)N	0
ZINC18209812	c1ccc(c(c1)/N=C\1/NC(=O)/C(=C/c2cc(ccc2O)[N+](=O)[O-])/S1)Cl	1
ZINC18233814	C[C@H](C(=O)NCC(=O)OCc1ccccc1)Oc1ccc(cc1Cl)Cl	0
ZINC18271368	c1cc(ccc1NC(=O)CN1C(=O)c2ccc(cc2C1=O)[N+](=O)[O-])O	1
ZINC18554033	c1ccc(c(c1)CSc1nnc(o1)c1ccc(cc1)OC(F)F)C#N	0
ZINC18936920	Cc1ccc(cc1)NC(=O)[C@@H](c1ccccc1)NCCCOC	0
ZINC19045629	CCOC(=O)C(=O)CC(=O)c1ccc(cc1)C(F)(F)F	0
ZINC19142111	Cn1cnnc1SC(=O)c1ccc(cc1)F	0
ZINC19164412	c1cc(sc1)C(=O)NCCCC(=O)NCc1ccc(cc1)F	0
ZINC19201110	Cc1ccc(cc1)[C@@H](C[NH3+])N1CCN(CC1)C	0
ZINC19205422	c1cc(oc1)[C@H]1N2[C@@H](OC[C@@]2(CO1)CO)c1ccco1	0
ZINC19220321	C[N@H+]1CCN(C[C@@H]1CCO)Cc1ccccc1c1ccc(cc1)F	0
ZINC19228995	c1ccc2c(c1)c(=O)c(c([O-])[nH]2)C(=O)NCCN1CCOCC1	0
ZINC19286082	Cc1nc(no1)CNS(=O)(=O)c1ccc2c(c1)CCN2C(=O)C1CC1	0
ZINC19293879	c1cc(cc(c1)F)CN1CC[C@H]([C@@H](C1)O)[NH2+]CCN1CCOCC1	0
ZINC19313293	c1cc(ccc1C(=O)OCCN1CCOCC1)O	0
ZINC19329403	CC1=[N+]([O-])[C@]([N+](=C1c1ccc(cc1)Cl)[O-])(C)c1ccccc1	0
ZINC19334011	Cn1ccc(c1)CC(=O)N1CCC[C@H]1c1ccc(s1)C(=O)NCCO	1
ZINC19336793	c1cc(ccc1c1ccc(=O)n(n1)C[C@]1(C[C@H]2CC[C@@H](C1)[NH2+]2)O)F	0
ZINC19341876	c1cc(ncc1C(F)(F)F)N1CCC(CC1)C(=O)[O-]	0
ZINC19360192	C1C[C@@H]2C(=O)N(C(=O)N2C1)CC[NH+]1CCN(CC1)CCO	1
ZINC19368020	COc1ccc(c(c1)F)CN1CC[NH2+]C[C@@H]1CCO	0
ZINC19369714	C[N@H+]1CCN(CC1)C[C@@H](COCCOc1ccc(cc1)Br)O	0
ZINC19391680	c1ccc(cc1)OCC(=O)N1C[C@@H](C[C@@H]1C(=O)[O-])O	1
ZINC19402362	c1cc(c(cc1Br)F)N1C[C@@H](CC1=O)C(=O)[O-]	0
ZINC19421348	c1c(cc(cc1F)F)N1CC[C@@H](C1=O)C(=O)[O-]	0
ZINC19446467	CC(C)CC(=O)N1CCN(CC1)Cc1cc(ccc1OC)OC	0
ZINC19499221	CCC(=O)N1Cc2ccccc2O[C@]2(C1)CC[C@@H](CC2)N(C)C(=O)C	0
ZINC19500221	CCC(CC)C(=O)N1CC[C@@H]([C@@H]2[C@H]1CCCC[NH2+]2)c1ccccc1	0
ZINC19526791	CCN1C(=O)[C@@H]2[C@@H](N[C@@]([C@@H]2C1=O)(C)C(=O)OCC)c1ccccc1F	0
ZINC19537137	c1cc(ccc1CN1CCN(CC1)c1ccc(cc1)[N+](=O)[O-])O	1
ZINC19559121	COc1ccc(cc1[C@@H](C[N@H+]1CC[C@@H](CC1)Oc1cccnc1)O)F	0
ZINC19574098	CSc1ncc(cn1)C[N@H+]1[C@H]2CC[C@@H]1C[C@@](C2)(c1cccc(c1)F)O	0
ZINC19594799	COc1c(cnc(n1)OC)[C@@]1(C[C@H]2CC[C@@H](C1)[N@@H+]2Cc1ccsc1)O	1
ZINC19609144	CC[NH+]1CCN(CC1)Cc1cc(ccc1O)Br	1
ZINC19657701	C[C@H](CNC(=O)c1ccccc1Cn1cccn1)N1CCOCC1	0
ZINC19691866	CC1=C([C@H](N(N1)c1ccccc1)c1ccccc1[N+](=O)[O-])C(=O)C	0
ZINC19701790	COCC[NH2+]Cc1cc(=O)[nH]c2c1cccc2	0
ZINC19735185	CC(C)(C#N)N	0
ZINC19737186	C[C@]1(C[C@H]([C@H](N1)c1cc(ccc1F)OC)CO)C(=O)OC	0
ZINC19737202	C[C@]1(C[C@H]([C@H]([NH2+]1)c1ccccc1F)CO)C(=O)OC	0
ZINC19737208	C[C@]1(C[C@@H]([C@H]([NH2+]1)c1cccc(c1)F)CO)C(=O)OC	0
ZINC19738234	c1cc(ccc1NCc1cc(cc(c1)Cl)Cl)OC[C@@H]1CCCO1	0
ZINC19741862	C[C@H](CCC(=O)OC)[N@@H+]1CCc2c(c([nH]n2)c2ccccc2F)C1	0
ZINC19748080	CC(=O)N1CC[C@@H](C1)C(=O)NCC(C)(C)c1ccc(cc1)F	0
ZINC19771206	CS(=O)(=O)N1CCC(CC1)Cn1cc(nn1)[C@@H](c1ccccc1)O	1
ZINC19773667	c1ccc(cc1)[C@@]12CN3CCN(C1)C[C@H](C3)[C@@]2(C[NH+]1CCOCC1)O	0
ZINC19786113	Cc1cccc(c1OCCO)C	1
ZINC19790669	CC[N@H+]1CCN(CC1)C[C@H](COC[C@H]1COc2ccccc2O1)O	0
ZINC19792923	COc1ccc2c(c1)C[C@H](CO2)c1nc(no1)c1ccccc1	0
ZINC19793720	Cc1c(c(=O)c2cc(ccc2[nH]1)OC)CN1CCc2ccccc2C1	0
ZINC19795123	c1c([nH]nc1C(F)(F)F)C(=O)N[C@H]1CCCCNC1=O	0
ZINC19796014	Cc1ccc(cc1)[C@H](C[NH3+])N1CCN(CC1)c1ccc(cc1)F	0
ZINC19797493	Cc1ccc2c(c1)c(ncn2)NCCC[NH+]1CCN(CC1)CCO	1
ZINC19798089	C[C@@]12CC[C@@H]([C@@]([C@H]1CCC(=C)[C@H]2C/C=C\1/[C@H](COC1=O)O)(C)CO)O	0
ZINC19821748	Cc1ccc2cc(c(nc2c1C)N1CCOCC1)C=O	0
ZINC19836442	CCc1nc([nH]n1)SCC(=O)N1CCN(CC1)c1cc[nH+]cc1	0
ZINC19838514	COc1ccc(c(c1)NC(=O)c1ccccc1O)OC	1
ZINC19838592	C[C@@H]1CCCC[N@H+]1CCCNC(=O)c1ccccc1O	1
ZINC19839045	CC(C)CN1CC[N@@H+](C[C@@H]1CCO)Cc1ccccc1O	1
ZINC19841274	COc1ccc(cc1Br)C[NH+]1CCN(CC1)Cc1cccc(c1)Cl	0
ZINC19847370	COCCOCC(=O)Nc1ccccc1C#N	0
ZINC19849551	c1cc(ccc1c1nnc(o1)SC/C(=N/c1ncn[nH]1)/[O-])O	1
ZINC19881144	COCC[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC19889982	CCC(CC)N1CC[NH+](CC1)Cc1cc(c(c(c1)OC)O)OC	1
ZINC19897645	c1ccc(cc1)C(=O)CSc1nc(=O)c(n[nH]1)Cc1cccc(c1)Br	0
ZINC19904284	CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1F)CCN1CCOCC1)[O-]	0
ZINC19907695	COC(=O)c1c(con1)C1=C(N(O[C@@H]1C(=O)OC)O)C(=O)OC	0
ZINC19944587	CCOC(=O)NC(C(F)(F)F)(C(F)(F)F)NC[C@H](c1ccccc1)O	0
ZINC19966563	COc1ccc(c(c1)N)OCCO	1
ZINC19974363	c1ccn2c(c1)nc1c(c2=O)cc(c(N)[n+]1Cc1cccnc1)C#N	0
ZINC19990331	c1c(cc(c2c1[n-]nn2)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC20025093	C1COCCN1CC/N=C/c1c([nH]c(=O)[nH]c1=O)[O-]	0
ZINC20031069	C#CCOc1ccc(cc1)CO	1
ZINC20033168	Cc1ccc(cc1NCC(=O)NCC#N)Cl	0
ZINC20034159	C[C@@H]1CCC2=NN([C@@]([C@@H]2C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)Br	0
ZINC20058823	COC(=O)c1cc(ccc1OC(=O)c1cccc(c1)Cl)Cl	0
ZINC20058865	CCCOc1cccc(c1)C(=O)Oc1ccc(cc1C(=O)OC)Cl	0
ZINC20086201	c1ccc2c(c1)nc1n2C(=C([C@H](N1)c1ccc(cc1)O)C#N)N	1
ZINC20093789	C[NH+](C)[C@@H](CNCc1ccc(cc1)F)c1ccccc1	0
ZINC20111458	C[C@H]1[C@@H](O[C@H](N1C)c1ccccc1O)c1ccccc1	0
ZINC20113761	C[C@]12CC[C@](C1(C)C)(CC2=O)C(=O)N1CCN(CC1)CCO	1
ZINC20122470	c1ccc2c(c1)c(c[nH]2)CC[NH2+]Cc1cc(ccc1F)Br	0
ZINC20130642	c1cc(ccc1C[NH2+]C(C1CC1)C1CC1)F	0
ZINC20132939	CCCC[C@H](C(=O)Nc1nc2c(s1)cc(cc2Cl)F)Br	0
ZINC20142377	C[C@@H](c1ccccc1F)[NH2+]CCCOC	0
ZINC20149586	Cc1c(nc[nH]1)CNCc1cccnc1Oc1ccc(cc1F)F	0
ZINC20149892	CCOn1c2ccccc2[n+](=O)c(c1[O-])c1ccc(c(c1)OC)OC	0
ZINC20150533	CCN1C(=O)[C@@H]2[C@@H]([NH2+][C@@]([C@@H]2C1=O)(CO)C(=O)OC)c1ccccc1F	0
ZINC20154096	CCOc1ccc(cc1)C(=O)Nc1ccc(c(c1)N)N1CCOCC1	0
ZINC20160841	C=CCN1C(=O)/C(=C/c2ccc(cc2)Br)/C(=NC1=S)[O-]	0
ZINC20166377	C[N@@H+]1CCCC[C@H]1CN(C)C(=O)c1c(cc(cc1F)OC)F	0
ZINC20169270	c1ccc2c(c1)[C@H](OC2=O)N1CCN(CC1)c1ccc(cc1)F	0
ZINC20175804	CCOc1cc(ccc1O)CN1CCC[C@@H](C1)[NH3+]	1
ZINC20206460	C[C@H](C(=O)NCC[NH+]1CCOCC1)Cl	0
ZINC20208614	c1cc(ccc1[C@@]1(CCOC1)C[NH2+]CCOCCO)F	0
ZINC20211871	c1cc(cc(c1)O)NC(=O)c1cc(cc(c1)F)F	0
ZINC20218526	COC(=O)[C@@H]1C[C@@H](CN1c1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC20220521	COC(=O)CN1CCN(CC1)Cc1ccc(c(c1)Cl)Cl	0
ZINC20234943	CC(C)OC[C@@H](CN1CC[N@H+](CC1)C)O	0
ZINC20246611	C[C@@H]1CN(C[C@H](O1)C)C[C@H](C(F)(F)F)O	0
ZINC20265295	COc1ccc2c(c1OC)C(=O)O[C@H]2Nc1cc(ccc1O)[N+](=O)[O-]	0
ZINC20272631	C=CCN(CCOc1ccc(cc1)I)CC=C	0
ZINC20278602	CC[C@H](C)Nc1c(ccc[nH+]1)N	0
ZINC20279681	Cc1ccc(c(c1)C)NC(=O)[C@@H]1CCCN1C(=O)c1ccc(cc1)F	0
ZINC20305919	CCC[C@H]1CC[C@@H](CC1)[NH2+]CCO	1
ZINC20313647	CC(C)n1cc(c(n1)N)Br	0
ZINC20316266	Cc1c(cnn1C)CNC(=O)c1ccn(n1)CC(=O)[O-]	0
ZINC20352592	Cc1cc(ccc1N[C@H](C)C(=O)N/N=C/c1ccc(cc1O)O)I	1
ZINC20363657	c1ccc(c(c1)c1c(c[nH]n1)CN1CCN(CC1)c1ncccn1)F	0
ZINC20365606	CCC(C)(C)NC(=O)[C@H](C)Nc1ccc(c(c1)F)C	0
ZINC20388803	Cc1ccc(o1)CN1CCO[C@H](C1)Cc1ccc(cc1)F	0
ZINC20390160	Cc1ccc(c(c1)[C@@H]1CC(=NN1)c1ccccc1)O	1
ZINC20390236	c1ccc(cc1)[C@H]([C@@H](C(=O)c1ccccc1)O)N1CCOCC1	0
ZINC20405626	C[C@@H](C1=NO[C@H](C1)CNc1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC20410942	CCc1cc(=O)oc2c1ccc(c2CN1CC[NH+](CC1)C)O	1
ZINC20418792	C[NH+](C)CCNCCOc1cccc(c1)C(F)(F)F	0
ZINC20418953	CCOC(=O)N1CCN(CC1)C[C@H](COc1ccccc1C(=O)C)O	0
ZINC20428449	Cn1ccc(n1)CNC(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC20428750	c1c(cc(c(c1Br)[O-])Br)C(=O)N1[C@](CC(=N1)C(F)F)(C(F)F)O	0
ZINC20430875	c1cc(c(cc1F)Br)N1CCCC1=O	0
ZINC20452096	Cc1c(cn(n1)C)CN1CCN([C@H](C1)CCO)Cc1ccccc1F	0
ZINC20454916	Cc1cccc(c1C)O[C@H](C)C(=O)Nc1ccc(cc1)Br	0
ZINC20458418	C1COCCN1C1=C(C(=O)C1=[OH+])[NH3+]	0
ZINC20458579	Cc1cccc(c1OC[C@H](CN1CCOCC1)O)C	0
ZINC20464994	C[NH+](C)CCN(C)[C@H]1[C@H](O[C@H]([C@H]1O)CO)C[NH2+]Cc1cccc(c1)Cl	0
ZINC20465050	c1cc(ccc1C[NH2+]C[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)[NH+]1CCCC1)F	0
ZINC20465845	CC(=O)NC[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)[N@@H+](C)CCc1ccccn1	0
ZINC20465990	C[C@H]1CC[N@@H+](CC1)[C@H]1[C@H](O[C@H]([C@H]1O)CO)CNC(=O)c1ccccc1	0
ZINC20472353	COc1cccc(c1O)CNc1cccc(c1F)Cl	0
ZINC20537424	c1cc(cc(c1)F)C[N@@H+]1CCN([C@@H](C1)CCO)C1CCCCC1	0
ZINC20539862	CC(C)[N@H+]1CCN(C[C@@H]1CCO)Cc1ccccc1c1ccco1	1
ZINC20541150	c1cc(sc1)C[N@@H+]1CCN(C[C@H]1CCO)C/C=C/c1ccc(cc1)F	0
ZINC20557348	Cc1c(sc2c1CSC(=C2)C(=O)NCc1ccc(cc1)F)C	0
ZINC20558841	Cc1ccc(c(c1)O)C(=O)Nc1ccc(c(c1)Cl)OC	1
ZINC20567258	c1ccc2c(c1)OC[C@H](O2)C[NH2+]Cc1cc(ccc1F)Br	0
ZINC20569981	C[C@@H]1CCCN(C1)c1ccc(cc1F)[C@@H](C)[NH2+]CC(C)C	0
ZINC20574410	C[C@H]1CCC[C@H]([C@@H]1C)Nc1c2c(noc2ncn1)c1ccc(cc1)F	0
ZINC20579598	COc1ccc(cc1O)C[C@@H](C[NH3+])C(=O)[O-]	1
ZINC20586897	COc1ccc(cc1F)c1cccc(c1)c1ccn(n1)CCCO	0
ZINC20593709	c1c(cc(c(c1C(=O)[O-])O)F)Br	0
ZINC20596860	Cc1cc(c(s1)C)[C@H](C)[NH2+]CCO	1
ZINC20596935	C[C@H](c1cccc(c1)Cl)[NH2+]CCO	1
ZINC20600315	c1cc(c(c(c1)F)F)CN1CCC[C@](C1=O)(CN1CCOCC1)O	0
ZINC20601665	CCCn1c(c(cn1)C[N@H+]1CCN([C@H](C1)CCO)Cc1ccsc1)C	1
ZINC20603206	Cc1cc(n(n1)[C@@H](C)CC(=O)Nc1ccc(cc1F)Cl)C	0
ZINC20608291	CN(Cc1cnc2ccccc2n1)C(=O)c1c(cc(cn1)F)F	0
ZINC20610672	CCc1cc2c(cc1O)oc(c(c2=O)c1nc(cs1)C)[C@@H](C)[NH3+]	1
ZINC20639264	CN1CC[NH+](CC1)CCOCCOc1ccc2ccccc2c1Cl	0
ZINC20642168	CCc1ccc2c(c1)[C@@H]1C[C@](O2)(N(C(=S)N1)CCCOC)C	0
ZINC20693850	COc1cccc(c1O)[C@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)F	0
ZINC20693853	COc1cccc(c1O)[C@@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)F	0
ZINC20717610	C[C@H](CNC(=O)C(=O)NCC1(CCOCC1)c1ccccc1)O	0
ZINC20725400	CN1CCN(CC1)C[C@H](COC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)O	0
ZINC20725732	C=CCOC[C@H](CN1CCN(CC1)c1cccc(c1)C(F)(F)F)O	0
ZINC20731841	COC(=O)CNC(=O)N1CCc2c(nc[nH]2)[C@@H]1c1cc(ccc1F)Cl	0
ZINC20763832	c1ccc(c(c1)[C@@H]1CC(=N[C@@H](N1)c1cccc(c1)Br)c1cccs1)O	1
ZINC20765112	CCOc1ccc(cc1)C(=O)N/N=C(/C)\c1cc(c(cc1O)[O-])Br	1
ZINC20781529	c1cc(ccc1/C=C/CN1CC[N@@H+]([C@H](C1)CCO)Cc1ccsc1)F	0
ZINC20783651	c1ccc2c(c1)CC(C2)[N@H+]1CCC[C@H](C1)NCc1cc(ccc1F)F	0
ZINC20801005	CC1(Cc2c(cc(c(=O)[nH]2)C(=O)Nc2ccc(cc2Cl)Cl)C(=O)C1)C	0
ZINC20805975	c1c(cc(c(c1F)OC[C@H](CN1CCOCC1)O)F)Br	0
ZINC20828047	COCC(=O)N/N=C/c1ccc(cc1)O	0
ZINC20828137	CCC(=O)N/N=C/c1cc(ccc1O)Br	1
ZINC20840426	Cc1ccccc1CSc1nnc(n1c1ccccc1)C(F)(F)F	0
ZINC20861558	c1ccc(cc1)C[N@H+]1CCCC[C@@H]1CN1CCC[C@H]1CO	1
ZINC20868929	CC[C@](c1ccc(cc1)F)([C@@H](C[NH+]1CCCC1)c1ccccc1)O	0
ZINC20906286	c1cc(cc(c1)O)/C=N/Nc1nc(n[nH]1)SCc1ccc(cc1)F	0
ZINC20914086	c1ccc(cc1)C[N@H+]1CCN(C[C@@H]1CCO)Cc1cccc(c1)F	0
ZINC20916063	c1cc(ccc1/C=C/C[N@H+]1CCC[C@H](C1)N1CCCC1)F	0
ZINC20930441	CCCOc1c(cc(cc1Cl)Cl)C[NH2+]CCCN1CCCC1=O	0
ZINC20985520	c1ccc2c(c1)N1CCC[C@@H]1CN2C(=O)Nc1ccc2c(c1)OCO2	0
ZINC20987488	COc1cc(ccc1OC(F)F)/C=C\1/C(=O)N=C(NC2CCCC2)S1	0
ZINC21003611	c1cc(cc(c1)NC(=O)c1cccs1)NC(=O)CCCCl	0
ZINC21031762	Cc1ncc(o1)c1ccc(cc1)S(=O)(=O)[N-]c1ccc(cc1F)F	0
ZINC21062038	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)c1ccoc1	0
ZINC21064497	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)c1ccccc1OC(F)F	0
ZINC21144281	CCC(=O)Nc1ccc(c(c1)S(=O)(=O)NC)C	0
ZINC21172922	C[C@@H](c1ccccc1)NC(=O)c1c(nn(n1)c1ccc(cc1)F)CO	0
ZINC21183396	C[C@@H](C(=O)Nc1ccccc1F)OC(=O)CSc1ccccc1Cl	0
ZINC21195944	C[C@H](c1ccc(c(c1)F)F)N(C)C(=O)c1ccc([O-])nn1	0
ZINC21297308	c1nc(c2c(n1)n(cn2)CCOC[P@@](=O)([O-])O)N	0
ZINC21299737	CC(C)(C1=CCC(=CC1)OC)O	0
ZINC21356874	C/C(=N/c1[nH]nc(n1)SCc1ccc(cc1)F)/O	0
ZINC21363296	c1cc(cc(c1)[N-]S(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])O)C(F)(F)F	0
ZINC21483372	Cc1csc(n1)CNC(=O)CCc1ncc(o1)c1c(cccc1F)F	0
ZINC21497120	CCOc1c(cccn1)C(=O)N[C@@H]1CCS(=O)(=O)c2c1cccc2	0
ZINC21504993	Cc1ccc(c(c1)C(=O)[O-])NC(=O)c1c(cccc1Cl)F	0
ZINC21519793	c1c(cc(c(c1CNCCCN1CCOCC1)O)Cl)Cl	0
ZINC21720401	CCOc1cccc(c1O)C[N@@H+]1CCC[C@@H]1c1c(noc1C)C	1
ZINC21774303	c1ccc2c(c1)n(c(=O)o2)CCC(=O)NCCc1ccccn1	0
ZINC21783070	C[C@@](c1ccc(cc1)Cl)([C@@H](C[NH+]1CCOCC1)c1ccccc1)O	0
ZINC21783304	Cc1ccc(cc1)n1nc(c(n1)C(=O)NC1CC1)CO	1
ZINC21806815	CCOc1ccc(cc1)NC(=O)c1cc(n(n1)C)C(F)(F)F	0
ZINC21919408	c1cc(ccc1[C@@H](CNC(=O)c1cnccn1)N1CCOCC1)F	0
ZINC21923467	c1ccc(c(c1)CN1CCCN(S1(=O)=O)CC(=O)N)F	0
ZINC21926097	CC(=O)c1cc([nH]c1)C(=O)N1CC[NH+](CC1)Cc1c(cccc1Cl)F	0
ZINC21945685	COCCN1C(=O)C=C(C1=O)Nc1ccccc1OCCO	0
ZINC21952578	c1cnccc1C[NH2+]CC(=O)[O-]	0
ZINC21981654	c1cc(ccc1N[C@H](CCC(=O)[O-])C(F)(F)F)F	0
ZINC21982520	COC(=O)c1cccc(c1O)F	0
ZINC21987816	Cc1ccc(nc1OC)C(=O)OC	0
ZINC21987938	COc1cc(cc(c1O)Br)C(=O)OC	0
ZINC21989947	C#CCOc1ccccc1[N+](=O)[O-]	0
ZINC22007134	COCCCC/C(=N/O)/c1ccc(cc1)C(F)(F)F	0
ZINC22013891	CC(C)(C)OC(=O)N[C@@H]([C@@H]1CCC[NH2+]C1)C(=O)OC	0
ZINC22016109	CC(C)(C)OC(=O)N[C@@]1(CC[C@@H](C1)O)CO	0
ZINC22016786	Cc1cccc(n1)N/C(=N/O)/N	1
ZINC22016839	COc1ccc(cc1OC)Cc1c(ccc[nH+]1)O	1
ZINC22055740	C[C@@H]1[C@@H]([C@@H]([C@@H](O1)n1cc(c(nc1=O)NC(=O)OCCC(C)C)F)O)O	0
ZINC22064030	Cc1cc(=O)oc2c1ccc(c2)O[C@@H]1[C@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)[NH3+]	0
ZINC22066434	c1cc(=O)n(c2c1n[nH]n2)[C@H]1[C@H]([C@H]([C@H](O1)CO)O)O	0
ZINC22073184	c1ccc(c(c1)NC(=O)c1cncs1)F	0
ZINC22076544	C[C@@H]([C@@H](c1ccccc1)O)NCc1ccc(o1)c1ccc(cc1)Cl	1
ZINC22106992	CCSc1nnc(s1)S[C@H](C)C(=O)Nc1ccc(cc1)C(C)(C)C	0
ZINC22115565	Cc1nnc(n1N)S[C@@H](C)C(=O)N[C@@](C)(C#N)C(C)C	0
ZINC22123013	C[C@@H](C(=O)OC)N1CCN(CC1)c1ccc(cc1)F	0
ZINC22123832	CC[C@](C)(C(=O)NN)[NH2+]C[C@@H]1CCCO1	0
ZINC22145182	COC(=O)[C@@H](c1ccc(cc1)F)N1CC[N@H+](CC1)Cc1ccccc1	0
ZINC22172247	C1[C@H]2[C@H]3CO[C@@H]([C@@]1(NC(=C2[N+](=O)[O-])O)O)O3	0
ZINC22184704	CC(C)(C)c1ccc(cc1)OCCCCC[NH+]1CCN(CC1)C	0
ZINC22244201	Cc1cc(on1)C[NH+]1CCN(CC1)Cn1c(=O)c2ccccc2nn1	0
ZINC22300135	C[C@@H]1CN(C[C@H](O1)C)Cc1csc(n1)NC(=O)c1ccc(cc1F)F	0
ZINC22305819	CCOC(=O)c1cccc(c1)NC(=O)c1ccc(cc1)[S@](=O)C	0
ZINC22312951	c1ccc(c(c1)CSc1nc(n[nH]1)c1ccc(cc1)Cl)OC(F)F	0
ZINC22334285	CCCCOc1ccc(cc1)C(=O)NC[C@@H]1Cc2cc(ccc2O1)F	0
ZINC22385415	c1cc(c(cc1/C(=N/C(C1CC1)C1CC1)/O)F)F	0
ZINC22407814	c1cc(sc1)c1nnc(n1CC(=O)N)SCc1ccc(cc1Cl)F	0
ZINC22408044	c1cc(ccc1[C@]1(CN(C2=[N+]1CCCCC2)c1ccc(cc1)Br)O)Cl	1
ZINC22462234	c1cc(c(c(c1)Cl)CC(=O)NCC1(CCCCC1)N1CCOCC1)F	0
ZINC22472900	Cc1c2cc(cnc2n(n1)C)NC(=O)COc1ccc(cc1F)Br	0
ZINC22594006	C[N@H+]1CCN(CC1)C[C@@H](COc1c(cc(cc1F)Br)F)O	0
ZINC22777150	CC(C)c1ccc(cc1)CN1CCN(CC1)[C@@H]1CS(=O)(=O)C[C@@H]1O	1
ZINC22782539	c1ccc(cc1)[C@H](C#CCOCO)O	0
ZINC22794084	CC(C)c1ccc(cc1)n1ccnc(c1=O)SCc1ccc(cc1)Cl	0
ZINC22823119	C[C@@H]1CCC[C@H]1OC[C@@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22853632	Cc1ccc(cc1)C[N@@H+]1CCN([C@@H](C1)CCO)Cc1ccccc1F	0
ZINC22922571	CC(C)(C)OC[C@H](C[NH+]1CCN(CC1)Cc1c(cccc1Cl)F)O	0
ZINC22934998	CN1CC[NH+](CC1)CCNS(=O)(=O)c1ccc(c(c1Cl)Cl)OC	0
ZINC22957367	c1cc(cc(c1)S(=O)(=O)Nc1cc(ccc1F)F)OC(F)(F)F	0
ZINC22959007	COC(=O)c1c(ccs1)[N-]S(=O)(=O)c1cccc(c1)OC(F)(F)F	0
ZINC22966367	c1cc(ccc1OC[C@@H](Cn1c(=O)c(c2n(c1=O)CCC2)C#N)O)F	0
ZINC22969127	COCCOc1ccc(cc1NC(=O)[C@H]1CCC=CC1)C(F)(F)F	0
ZINC23026830	c1ccnc(c1)COC(=O)c1ccc(cc1)O	0
ZINC23042826	C/C=C/C(=O)O[C@H](C)C(=O)Nc1ccnn1C(C)C	0
ZINC23058326	c1ccc(c(c1)OC[C@@H](CN1CCOCC1)O)F	0
ZINC23101844	COc1c(cccn1)CNC(=O)C1(CC1)c1ccc(cc1)F	0
ZINC23109539	Cc1ccc(cc1C)OCCOC[C@H](CN1C[C@H](O[C@@H](C1)C)C)O	0
ZINC23109568	C[C@@H]1CN(C[C@H](O1)C)C[C@H](COCCOc1ccccc1Br)O	0
ZINC23114594	c1cc(cc(c1)C(F)(F)F)c1ccc(o1)C[NH2+]CCN1CCOCC1	0
ZINC23118557	CCCCOC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC23118606	c1ccc2c(c1)[nH]c(n2)C(=S)Nc1cccc(c1)C(F)(F)F	0
ZINC23125729	Cc1ccc(cc1C)N1[C@@H]2[C@H](C(=O)N(C2=O)c2ccc(cc2)F)N=N1	0
ZINC23127348	COCC[N@H+]1CC[C@@H](CC1)CNC(=O)C(=O)Nc1cc(ccc1F)F	0
ZINC23128739	c1ccc(c(c1)CN1CC[N@H+](C[C@H]1CCO)C1CCOCC1)F	0
ZINC23157509	Cc1nc2n(n1)c(c(s2)[C@@H](c1ccc(cc1)F)N1CCOCC1)O	0
ZINC23157883	Cc1nc2n(n1)c(c(s2)[C@H](c1cccc(c1)OC)N1CCOCC1)O	0
ZINC23164310	Cc1cccc(c1)C(=O)/C=C/c1ccc(cc1)O	1
ZINC23211736	C[C@@H]1CN(C[C@H](O1)C)C[C@H](COc1ccc(cc1)C1CCCCC1)O	0
ZINC23211738	C[C@H]1CN(C[C@H](O1)C)C[C@H](COc1ccc(cc1)C1CCCCC1)O	0
ZINC23235562	CCCNC(=O)Cc1csc(n1)Nc1cccc(c1)C(F)(F)F	0
ZINC23236121	c1cc(ccc1Nc1nc(cs1)CC(=O)NC1CCCC1)F	0
ZINC23306443	Cc1ccc(o1)[C@@H](C)NC(=O)CCCc1ccc(s1)Br	0
ZINC23310747	Cc1nc([nH]n1)CNC[C@]1(CCCN(C1=O)CC1CCCCC1)O	1
ZINC23374225	Cn1cc(cn1)C[N@H+]1CCN([C@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC23409960	Cc1cc(nc2c1cccc2)S[C@@H](C)C(=O)Nc1nc(c(s1)C)C	0
ZINC23443781	COc1ccccc1CCNC(=O)[C@@H]1CC(=O)N(C1)C1CCCC1	0
ZINC23462846	Cc1c(cco1)C(=O)N1CCN(CC1)c1c2cnn(c2ncn1)C	0
ZINC23468968	c1ccc(cc1)CN1CC[NH+](CC1)[C@@H]1CCC=CCC/C/1=N\O	1
ZINC23548347	C[C@H](c1ccc(c(c1)F)F)/[NH+]=C(/c1cccc(c1)COC)\O	0
ZINC23619324	Cc1cc(n2c(n1)ncn2)NCCC[N@@H+]1C[C@H](O[C@@H](C1)C)C	0
ZINC23624368	c1cc(ccc1N1CCN(CC1)C[C@@H](COC[C@H]1CCCO1)O)F	0
ZINC23624497	c1cc(c(c(c1)Cl)Cc1nc(cs1)c1ccc(c(c1)C(=O)N)O)F	0
ZINC23634247	c1cc(ccc1CO)C(=O)OCc1csc(n1)c1ccc(cc1)F	0
ZINC23647560	CN(CCOc1ccc(cc1)OC)C(=O)c1ccc(cc1O)OC	1
ZINC23689126	Cc1cccc(c1)O[C@H](C)C(=O)N[C@@H](C)c1cccc(c1)Cl	0
ZINC23699547	C[C@@H](c1cccc(c1)[N+](=O)[O-])N1CCN(CC1)c1ccccc1O	1
ZINC23702513	C[N@@H+](Cc1nc([O-])c2ccccc2n1)C[C@H]1COc2ccccc2O1	0
ZINC23723590	COCCOC(=O)/C(=C/c1ccc(c(c1)Br)O)/C#N	0
ZINC23869703	CCCCN1C(=O)C(=O)N(C1=O)CC(=O)c1cccn1C	0
ZINC23949880	COc1ccc(cc1)c1nc(no1)COC(=O)Cc1ccccc1F	0
ZINC23982717	C[C@@H]1CN(C[C@@H](O1)C)C(=O)[C@@H](C)SCC(=O)Nc1ccc(cc1)F	0
ZINC23993140	c1cc(ccc1CNC(=O)C[N@H+]1CC[C@@H](CC1)O)F	0
ZINC24056845	C1CC[C@H]2[C@@H](C1)CN[C@H]2C#N	0
ZINC24064908	CCc1ccccc1NC(=O)CSCc1ccccc1F	0
ZINC24087696	Cc1ccc(cc1)N1[C@@H](C(=O)N(C1=O)C[C@@H](CN1CCOCC1)O)C	0
ZINC24090625	CC(C)C[C@H]1C(=O)N(C(=O)N1)C[C@H](COCc1ccccc1F)O	0
ZINC24090629	CC(C)C[C@H]1C(=O)N(C(=O)N1)C[C@@H](COCc1ccccc1F)O	0
ZINC24101104	c1cc(c(cc1F)F)[N-]S(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC24102650	C[C@@H]1CCC[N@@H+](C1)CN1c2cc3c(cc2C(=O)C1=O)OCCO3	0
ZINC24207037	c1cc(c(cc1C#N)[N+](=O)[O-])NC1CCN(CC1)C(=O)c1ccoc1	0
ZINC24209830	c1ccc(c(c1)COC[C@H](CN1C(=O)C2(CCCC2)NC1=O)O)F	0
ZINC24209854	c1cc(ccc1OC[C@H](CN1C(=O)C2(CCCC2)NC1=O)O)Cl	1
ZINC24230320	C[C@@H]1C[N@@H+](C[C@H](O1)C)Cc1coc(n1)c1ccc(cc1)F	0
ZINC24426315	CN(C)S(=O)(=O)c1cccc(c1)Cn1cnc2c1cc(c(c2)F)F	0
ZINC24476471	Cc1cc2ccccc2n1CC(=O)N(C)Cc1cnn(c1)C	0
ZINC24477784	Cn1ccc(n1)NC(=O)c1ccc2c(c1)nc(=S)n(c2[O-])C	0
ZINC24535930	Cc1ccc(c(c1)SCC(=O)Nc1nc(cs1)C)C	0
ZINC24585494	Cc1ccc(cc1Cl)CCC(=O)Nc1cnn(c1)C	0
ZINC24615749	CCCCN1CCS(=O)(=O)c2c1c(nc(c2F)N1CCCC1)F	0
ZINC24794688	Cc1c(sc(n1)C)C(=O)OCC(=O)N[C@H](C)c1ccc(cc1F)F	0
ZINC24840017	C[N@@H+](Cc1ccc2c(c1)OCO2)C[C@H](CN1CCOCC1)O	0
ZINC24927084	Cn1ccnc1[C@@]([C@H](CNc1ccccc1)C(=O)OC)(C(F)(F)F)O	0
ZINC24993415	Cn1cnnc1SC[C@@H](Cn1c2ccccc2c2c1cccc2)O	1
ZINC25015425	COC(=O)c1c2cc(ccc2n[nH]1)NC(=O)CCc1ccc(cc1)F	0
ZINC25017184	COC(=O)c1c2cc(ccc2n[nH]1)NC(=O)CCc1cccc(c1)F	0
ZINC25049717	c1cc(cnc1)/C=C/C(=O)Nc1ccc(cc1)OC(F)F	0
ZINC25058139	CCN(CC(=O)N[C@H]1CCS(=O)(=O)C1)S(=O)(=O)Cc1ccc(cc1)F	0
ZINC25145500	c1cc(c(cc1NC(=O)CCNC(=O)c1ccoc1)C(=O)N)F	0
ZINC25244916	c1cc(n(c(=O)c1C(=O)N)C[C@H](CN1CCOCC1)O)C(F)(F)F	0
ZINC25251757	C[C@@H]1c2c(ccc(c2C(=O)/C/1=C\c1cn(c(=O)n(c1=O)C)C)O)F	0
ZINC25252853	CN(Cc1cccc(c1)[N+](=O)[O-])C(=O)CCC(=O)c1ccccc1	0
ZINC25263248	c1ccc(cc1)COC[C@@H](Cn1nc(nn1)c1ccc(cc1)Cl)O	0
ZINC25305768	Cc1ccc(cc1OC)C(=O)NCc1ccccc1COC	0
ZINC25358015	C[N@H+]1CC[C@@H](CC1)N(C)C[C@H](COCc1cccs1)O	0
ZINC25413399	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](C)C(=O)NCc1ccccc1F	0
ZINC25436916	C[C@H](c1ccccc1)NC[C@H](c1ccccc1)O	1
ZINC25462174	C[C@H](c1ccc(cc1)Cl)OC[C@@H](C[NH2+]C1CC(NC(C1)(C)C)(C)C)O	0
ZINC25476901	CN(Cc1ccc(cc1)C(=O)OC)CN1C(=O)c2ccccc2C1=O	0
ZINC25494203	CCOC(=O)c1ccc(nc1)N1CCO[C@H](C1)c1ccc(cc1)F	0
ZINC25501721	C[C@H](C(=O)NCc1ccccc1F)N1CCOCC1	0
ZINC25519948	c1cc(c(cc1C(=O)NCc1ccc(s1)Cl)Cl)O	1
ZINC25533402	c1ccc(c(c1)COC[C@@H](Cn1cnc2ccsc2c1=O)O)F	0
ZINC25706795	Cc1c(c([nH]c1C(=O)N1CCC(CC1)C(=O)N)C)C(=O)OC(C)C	0
ZINC26042264	c1cc(ccc1n1ccnc1SCC(=O)c1ccc(cc1O)O)Cl	1
ZINC26088637	Cc1ccc(c(c1)CC(=O)Nc1ccc(cn1)Cl)OC	0
ZINC26424184	Cc1ccc(c2c1nc(s2)NCCN1CCOCC1)Cl	0
ZINC26450865	C[C@H]1COCCN1CC(=O)Nc1ccc(c(c1)F)F	0
ZINC26467570	c1ccc(cc1)n1c2c(cn1)c1=[NH+]CCCn1c(=S)[nH]2	0
ZINC26514499	Cc1cnn(c1N)Cc1ccc(cc1)OC	0
ZINC26540607	c1cc(c(cc1[N+](=O)[O-])[N-]S(=O)(=O)c1ccc(cc1Cl)F)NCCO	0
ZINC26712548	c1ccc2c(c1)nc(s2)[C@H]1CC[N@@H+](CC1)C[C@H](CN1CCOCC1)O	0
ZINC26842646	c1ccc(cc1)C(=O)C[C@@H](C(F)(F)F)O	0
ZINC26892144	c1cnc2c(n1)[C@@H](N(C2=O)[C@H]1CC[C@H](CN1)Cl)O	1
ZINC26893618	CCOC(=O)N1CCN(CC1)C[C@H](C)O	0
ZINC26894707	c1cc2c(cc1OC(F)(F)F)[nH]cc2C(=O)[O-]	0
ZINC26895964	COC(=O)c1cc(cc(c1O)F)F	0
ZINC26898790	CC(C)(C)OC(=O)N1CCN(CC1)c1c(cccn1)[N+](=O)[O-]	0
ZINC26923093	c1ccc(c(c1)[C@H](C[NH+]1CCN(CC1)S(=O)(=O)c1ccc(s1)Br)O)F	0
ZINC26936788	c1cc(ccc1[C@@H](C[NH+]1CCC2(CC1)OCCO2)O)F	0
ZINC26987206	C[C@@H](C(=O)N1CCNC1=O)Nc1ccc(cc1)NC(=O)c1ccco1	0
ZINC27211756	CC(=O)Nc1ccc(cc1)OC[C@@H](c1ccc(cc1)F)O	0
ZINC27226453	c1cc(cc(c1)n1cnnn1)NC(=O)c1cc(cnc1)Br	0
ZINC27259156	c1cc(cc(c1)F)CC(=O)Nc1ccc(nc1)N1CCNC(=O)C1	0
ZINC27278302	CCCCNC(=O)[C@H](C)Sc1nc2ccccc2c(=O)n1C1CC1	0
ZINC27286317	CC[N@H+](CC(=O)Nc1ccccc1N1CCCC1=O)C1CCCCC1	0
ZINC27300851	CCOC(=O)[C@H]1[C@@H](Nn2c(nnc2S1)C(F)(F)F)c1ccc(cc1)O	0
ZINC27346101	CCC[C@](CC[NH+]1CCOCC1)(c1ccc(cc1)F)O	0
ZINC27350966	COc1ccccc1NC(=O)NC[C@H](c1ccccc1F)O	0
ZINC27441614	c1ccc(cc1)[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)c1ccc(cc1)F)O	0
ZINC27530301	C[C@@H](c1ccccc1)[NH2+]C[C@H](COc1ccc(cc1)C(=O)OC)O	0
ZINC27590946	C[NH+](C)[C@H](CNC(=O)c1ccc(c(c1)Cl)O)c1cccc(c1)F	0
ZINC27593225	CN(C)[C@@H](CNC(=O)CNC(=O)c1cccs1)c1cccc(c1)F	0
ZINC27653660	c1ccnc(c1)NC(=O)c1cc2c(s1)CCCCC2	0
ZINC27741864	CSc1ncc(c(n1)C(=O)Nc1ccc(cc1)F)Br	0
ZINC27750233	CC[C@H]1[C@@H](NC(=O)c2ccccc2O1)O	1
ZINC27795082	CC[C@H](C(=O)Nc1nnc(s1)CC(C)C)Oc1ccccc1F	0
ZINC27826356	COc1cccc(c1)CCC(=O)Nc1ccccc1OC(F)(F)F	0
ZINC27845894	c1cscc1C(=O)NCCC(=O)N[C@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC27871415	C[C@H]([C@@H]1CCCO1)NC(=O)/C=C/c1ccc(c(c1)F)OC	0
ZINC27884413	C[C@@H]([C@@H]1CCCO1)NC(=O)c1cc(nc(c1C#N)SC)C1CC1	0
ZINC27936338	Cc1c(c(nn1[C@@H](C)C(=O)NCCN1CCOCC1)C(F)(F)F)Br	0
ZINC27976931	c1ccc(c(c1)C(=O)N1CCOCC1)NC(=O)[C@H]1C[C@H]2CC[C@@H]1C2	0
ZINC28043639	Cc1cc(c(c(c1)C)S(=O)(=O)NCc1ccccc1COC(C)C)C	0
ZINC28069696	Cc1cc(n2c(n1)nc(n2)C(F)(F)F)Sc1nc(c(o1)C)C	0
ZINC28162465	CCc1cc2c(nc(nc2s1)C)NCCCOC(C)C	0
ZINC28162661	Cc1cc2c(nc(nc2s1)C)NCCc1ccccc1	0
ZINC28196586	Cn1cc(cc1C(=O)N)S(=O)(=O)Nc1ccc(cc1Cl)F	0
ZINC28227658	C[C@H](C(=O)Nc1ccccn1)Oc1ccc2c(c1)CCC2	0
ZINC28228214	Cc1nnc(s1)NC(=O)CCOC	0
ZINC28247600	c1nc2c(n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)F)nc([nH]c2=O)N	0
ZINC28291405	CN(C)[C@@H](C/N=C(/c1cc2ccccc2oc1=O)\O)c1cccs1	1
ZINC28294102	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)SC(F)(F)F)N	0
ZINC28295326	Cc1ccc(cc1C)OCC[C@@H](C[NH2+]C1CCCCC1)O	1
ZINC28297083	Cc1ccc2c(c1)c(c(n2C[C@@H](C[NH2+]C[C@H]1CCCO1)O)C)C	0
ZINC28297181	Cc1c(n(c2c1cc(cc2)F)C[C@H](C[NH2+]C[C@H]1CCCO1)O)C	0
ZINC28419455	C[C@H](c1ccc(cc1)Cl)NC(=O)NCc1ccc(cc1)COC	0
ZINC28422617	C[C@@H](c1ccc(cc1Cl)Cl)NC(=O)c1cccc(c1)OCC(=O)N	0
ZINC28437177	c1cc(ccc1CC#N)NC(=O)c1ccc(c(c1)O)[N+](=O)[O-]	1
ZINC28495424	c1cc(cc(c1)F)C(=O)/C=C/c1ccc(cc1)O	0
ZINC28610434	Cc1ccc(o1)C(=O)OCC(=O)Nc1cc(ccc1OC)C(C)(C)C	0
ZINC28616240	Cc1cc(cc(c1OCC(=O)N/N=C\c1cc(ccc1O)Cl)C)Br	1
ZINC28628389	C1CN(CCN1CCO)C[C@@H](COC[C@H]1CO[C@@H]2C=CC=C[C@@H]2O1)O	0
ZINC28642734	CC(=O)N1CCc2c1ccc(c2)NC(=O)c1cc(ccc1O)Br	1
ZINC28657444	Cn1cc[nH+]c1[C@@H](c1ccc(cc1)F)NC[C@@H](c1ccccc1)O	0
ZINC28899290	Cn1cc(cn1)C[N@@H+](C)CCC(=O)Nc1ccccc1F	0
ZINC28909218	CCCc1nc2ccccc2n1C[C@@H](c1ccccc1F)O	0
ZINC28913380	C[C@@H]1CN(C[C@@H](O1)C)CC(=O)Nc1c(cc(cc1Br)F)F	0
ZINC28916076	CCC1(CC(=O)N(C1=O)C[C@@H](c1ccccc1F)O)CC	0
ZINC28921806	c1ccc(cc1)[C@H](CN1CCN(CC1)C(=O)c1cccc(c1)F)O	0
ZINC28971665	CCNC(=O)[C@@H]1CC[N@H+](CC1)C[C@H](COCc1ccc(cc1)Cl)O	0
ZINC29035966	C[C@@H](c1nc(no1)c1ccncc1)Sc1ccc(cc1)NC(=O)C	0
ZINC29071341	COC(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])Oc1ccc(cc1F)F	0
ZINC29085878	Cn1ccnc1[C@H](c1ccccc1F)NC(=O)[C@@H]1CCCO1	0
ZINC29111407	CC(C)(C)CC(=O)Nc1cc(ccc1N(C)C)C(F)(F)F	0
ZINC29221503	C[C@H](c1ccccc1Cl)NC(=O)C[N@+]12CCN(CC1)CC2	0
ZINC29360089	c1cc(ccc1[C@H](CNc1nccc(n1)C(F)(F)F)O)[N+](=O)[O-]	0
ZINC29391166	c1ccc2c(c1)c(nc(n2)C(F)(F)F)SCCN1CCOC1=O	0
ZINC29469722	Cc1cccc(c1)OCCNc1c(c(c(c(n1)Cl)C#N)Cl)Cl	0
ZINC29479016	CCN(c1ccccc1)C(=O)CS/C(=[NH+]/C[C@@H]1CCCO1)/N	0
ZINC29528000	c1cc(ccc1[C@@H]1CN(CCO1)c1c(cc(cn1)C(F)(F)F)Cl)F	0
ZINC29543681	Cn1cc(cn1)CN(C)Cn1c2ccccc2n(c1=S)C	0
ZINC29597304	c1ccc(cc1)S(=O)(=O)CC[N@H+]1CCC[C@H](C1)O	1
ZINC29738135	Cc1ccc2c(c1)[nH]c(n2)S[C@H](C)c1nc(no1)c1ccco1	0
ZINC30016566	C[C@@H]1CCC[C@@H](C1)NC(=O)c1cc(ccc1O)Cl	1
ZINC30180086	CCOCc1ccccc1CNC(=O)c1ccc(c(c1)Cl)O	0
ZINC30231040	CC[C@H]1CN(CCO1)C(=O)c1ccc(o1)c1ccc(cc1)F	0
ZINC30334600	CCOC(=O)[C@@H]1CSCCN1S(=O)(=O)c1ccc(c(c1)Cl)OC(F)F	0
ZINC30427403	c1cc(c(cc1F)F)S(=O)(=O)NC[C@@]1(CCSC1)N1CCOCC1	0
ZINC30445375	c1cc(ccc1NC(=O)CSc1nnnn1C1CC1)SC(F)F	0
ZINC30506231	C[C@H](C(=O)Nc1cccnc1Cl)Nc1ccc(cc1)OCCOC	0
ZINC30558804	CN(C)c1ccc(c[nH+]1)NC(=O)CNC(=O)c1ccoc1	0
ZINC30596847	COc1cc(ccc1OC[C@@H](c1ccc(cc1)F)O)/C=C/C(=O)OC	0
ZINC30649986	CCCNc1nnc(s1)S[C@H](C(C)C)C(=O)N1CCOCC1	0
ZINC30667999	CCS(=O)(=O)N1CCC(CC1)[NH2+]Cc1ccc2c(c1)OCCO2	0
ZINC30730895	C1=CC(=O)O[C@@H]1[C@H](C(=O)[O-])F	0
ZINC30803269	CCOc1ccc(c(c1)OCC)/C=N\NC(=O)c1ccc(cc1)F	0
ZINC30876106	Cc1cc(n(n1)C)NC(=O)CN(C)c1cnccn1	0
ZINC30972087	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)c1cccn1C)c1ccc(c(c1)F)F	0
ZINC31023116	CN(CCNC(=O)NCc1ccccc1OC)c1ccccc1	0
ZINC31039871	c1cc(ccc1[C@@H]1CN(CCO1)C(=O)NC1CCCC1)F	0
ZINC31080564	CC(C)[C@@H]1C(=O)N(C(=O)N1)Cc1ccccc1[N+](=O)[O-]	0
ZINC31146885	c1ccc2c(c1)CCN(C2)C(=O)NCCOc1cccc(c1)F	0
ZINC31164134	CC[C@](C)([C@H](C(=O)OC[C@@H]1CC[N@+]2([O-])[C@H]1CCC2)O)O	0
ZINC31166301	C[C@H](CCCCC[C@@H]([C@@H](CO)C(=O)[O-])O)C/C(=C/C(=C/C(=O)[O-])/C)/C	1
ZINC31211358	Cc1ccc(o1)c1nc(c(s1)C(=O)NCCNC(=O)C)C	0
ZINC31241694	C[C@H](C(=O)NC[C@@H]1COc2ccccc2O1)Oc1ccc(cc1)C#N	0
ZINC31274337	c1ccc(cc1)CN1Cc2ccc(cc2[C@@H](C1)O)O	1
ZINC31274339	c1ccc(cc1)C[N@H+]1Cc2ccc(cc2[C@H](C1)O)O	1
ZINC31287912	Cc1c(c(=O)[nH]c(n1)C)CC(=O)N[C@H](C)c1ccc(cc1)C(F)(F)F	0
ZINC31296723	c1cc(c(cc1[C@H](CNC(=O)c1cc2c(s1)nc1n2ccs1)O)F)F	0
ZINC31316186	Cc1ccc2ncc(c(=O)n2c1)C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC31316645	c1cc(ccc1[C@H](CNC(=O)CCc1nnc(o1)c1ccsc1)O)F	0
ZINC31322910	c1ccc(c(c1)c1ccc(o1)C(=O)NC[C@@H](c1ccc(cc1)F)O)Cl	0
ZINC31441962	c1ccc(c(c1)[C@H](CSc1nnc(o1)c1ccc(cc1)Cl)O)F	0
ZINC31447083	c1ccc(c(c1)[C@@H](CSc1nnnn1C1CC1)O)F	0
ZINC31528261	CN(Cc1cccs1)C(=O)Cn1c(=O)n(nn1)c1cccs1	0
ZINC31613414	CCCn1c(nnc1SCc1cc(cc2c1nccc2)F)O	0
ZINC31725580	c1ccc(cc1)OCCNC(=O)NCc1ccccc1F	0
ZINC31726434	CCOC(=O)[C@@H]1CCCN(C1)C(=O)NCc1ccc(c(c1)F)C	0
ZINC31727201	CN(C)c1ccc(cc1)CNC(=O)NCc1ccc(cc1)C(F)(F)F	0
ZINC31817681	COCCN1C(=O)c2ccc(cc2C1=O)C(=O)NCc1ccncc1	0
ZINC31839916	c1ccc(c(c1)COC1CC[NH2+]CC1)F	0
ZINC31852143	CCN(CC)C(=O)CSc1ccc(cc1)C	0
ZINC31866369	Cc1cc2c(ncnc2s1)NCCC(=O)N1CCN(CC1)C	0
ZINC31911689	CCOC(=O)/C=C\C(=O)/N=C(/N)\N=C(/N)\Nc1ccccc1O	0
ZINC31912037	CC1(COCCN1C[C@@H](c1ccc(cc1)Br)O)C	0
ZINC31924784	CC(C)(C)c1ccc(c(c1)CN1CCOCC1)O	0
ZINC31947566	c1cc2c(cc1C(=O)C(F)(F)F)CCN2	0
ZINC31983808	CC(C)OC(=O)/C=C\c1ccc(c(c1)OC)O	0
ZINC31996689	CC[C@@H](c1ccccc1)C(=O)Nc1ccc(c(c1)n1cnnn1)C	0
ZINC32006506	CC[C@H](Cc1cccc(c1)F)O	0
ZINC32039083	C[C@@H](c1ccc(s1)Cl)NC(=O)c1cccc(c1)Br	0
ZINC32074139	CNS(=O)(=O)c1cccc(c1)C/[NH+]=C/c1cccc(c1O)OC	1
ZINC32074510	CCOc1cccc(c1O)/C=[NH+]/CC1(CCOCC1)c1ccccc1	0
ZINC32088260	C[C@H](CNC(=O)c1nc(no1)COc1ccc(cc1)C(=O)OC)O	0
ZINC32091226	c1cc2c(ccn2CCC(=O)NCCC(=O)[O-])cc1Br	0
ZINC32093526	CCc1c(sc2c1c1nc(nn1c(n2)NC[C@H](C)O)c1ccco1)C	1
ZINC32098977	c1ccc2c(c1)ccc(c2[C@@H](c1ccc(cc1)F)[NH3+])O	0
ZINC32120659	Cc1cc(c(cc1S(=O)(=O)NC[C@@H](C)O)C)OC	1
ZINC32165847	C[C@H]1[C@H](O1)C(C)C	0
ZINC32188683	CC(=O)Nc1cc(c(c(c1)F)O)F	0
ZINC32190322	C[C@H]([C@@](C)(C(=O)OC)[NH3+])O	0
ZINC32240758	c1c(c(=O)[nH]c(=O)n1[C@@H]1[C@@H](CCO1)O)F	0
ZINC32250563	CC(C)[C@@]1(C[C@H]1C(=O)[O-])C(=O)O	1
ZINC32261954	c1cc(c(cc1C(=O)NNC(=O)[C@H]1CCCO1)I)Cl	0
ZINC32262936	c1cc(ccc1C(=O)NNC(=O)[C@H]1CCCO1)C(F)(F)F	0
ZINC32470961	Cc1cc(n2c(n1)c(cn2)C(=O)N1CCO[C@H](C1)C)C	0
ZINC32473041	C[C@H]1C[C@H]1CNS(=O)(=O)c1ccc(cc1)F	0
ZINC32496990	C[C@@H](CNCC[NH2+]Cc1ccc(o1)c1cccc(c1)Cl)O	1
ZINC32502197	c1cc(ccc1/C(=N/O)/c1ccc(cc1O)O)F	0
ZINC32578207	CSc1nccc(n1)c1ccc(cc1)CO	1
ZINC32578377	CC(C)(C(=O)N/N=C/c1cnc2ccccc2n1)O	1
ZINC32580928	Cc1cc(nc([nH+]1)N1CCCCC1)NC[C@H](c1[nH+]ccn1C)O	1
ZINC32609577	Cc1cc(n(n1)c1ccc(cc1)F)NC(=O)CCCOC	0
ZINC32629343	CC(C)(C)OC(=O)N1CC[C@@H]([C@@H](C1)[NH3+])c1ccccc1C(F)(F)F	0
ZINC32634164	CC[C@H](C)C(=O)/N=C/1\N([C@H]2CS(=O)(=O)C[C@@H]2S1)c1ccc(cc1)F	0
ZINC32647599	Cc1c(c(n(n1)Cc1ccccc1F)C)NC(=O)COC	0
ZINC32691387	Cc1cc(ccc1NC(=O)COc1cccc2c1CCC[C@H]2O)Br	1
ZINC32722403	CN(Cc1ccc(c(c1)F)OC)C(=O)c1ccc(c(c1)Cl)O	0
ZINC32724071	CC(=O)NCc1ccc(s1)C(=O)COc1ccc(cc1Br)F	0
ZINC32732174	Cc1cc(c(o1)C)C(=O)N1CCC(CC1)O	1
ZINC32736698	C[C@@H]1C[C@H](C(=O)O1)Sc1c2ccccc2nc(n1)C(F)(F)F	0
ZINC32751129	c1ccc2c(c1)cccc2OC[C@@H](CSc1ccc(c(c1)F)F)O	0
ZINC32758307	CCOc1ccc(cc1)c1nc(cs1)C[N@H+]1CCC[C@H](C1)O	1
ZINC32760736	COC(=O)[C@H]1CCCc2c1cccc2	0
ZINC32762727	Cc1cccc(n1)/C(=N/C[C@@H](c1cccs1)N1CCCC1)/O	1
ZINC32765190	Cn1ccnc1[C@]([C@H](C[NH+]1CCCCC1)C(=O)OC)(C(F)(F)F)O	0
ZINC32795040	c1cc2c(cc1F)c(=O)n(cn2)CC(=O)NC[C@H]1CCCO1	0
ZINC32795138	CCC[C@H](C)NC(=O)N[C@H]1CC[N@@H+](CC1)Cc1ccc(cc1)Cl	0
ZINC32796905	COCCN1C[C@@H](CC1=O)C(=O)Nc1cc(cc(c1)F)F	0
ZINC32798415	CCOc1cc(ccc1O)/C=C(\C#N)/C(=O)NC	1
ZINC32823776	c1cc(ccc1c1ccc(o1)C(=O)OCCO)[N+](=O)[O-]	0
ZINC32843052	COCC(=O)Nc1ccc(c(c1)Cc1ccccc1)OC(F)F	0
ZINC32850868	c1ccc(cc1)COC1CCN(CC1)C(=O)c1ccc(cc1)C#N	0
ZINC32854068	c1ccc(c(c1)[C@H]1Nc2ccccc2C(=O)N1C1CC1)OC(F)(F)F	0
ZINC32854460	C[C@H](C(=O)Nc1c(cccc1F)F)OC(=O)c1ccc(c(c1)SC)N	0
ZINC32895161	COc1ccc(cc1OC)[C@H]1CCCN1C(=O)c1ccccc1Cl	0
ZINC32901226	CCNc1nnc(s1)SC[C@@H](c1ccc(cc1)F)O	0
ZINC32905711	COC(=O)c1cc(cc(c1NC(=O)c1cc(cc(c1)F)F)Cl)Cl	0
ZINC32961540	CCOCCCNC(=O)c1cc(nc2c1cccc2C)C	0
ZINC33012484	CCc1nc(on1)c1cccc(c1)OCC(=O)NC1CCCCC1	0
ZINC33012741	Cc1ccc(cc1)c1nc(on1)c1cccc(c1)NC(=O)C(C)C	0
ZINC33026742	Cc1ccn2c(c1)nc(cc2=O)CSCC(=O)Nc1ccc(cc1)F	0
ZINC33029035	C[C@H](C(=O)OC)NC(=O)/C=C/c1cc(ccc1F)Br	0
ZINC33048019	CCOC(=O)CCCNS(=O)(=O)c1cccc(c1)C(F)(F)F	0
ZINC33127262	Cc1c(=O)n(c2c(n1)cccn2)CC(=O)Nc1c(cccc1F)F	0
ZINC33170952	COC(=O)c1cccc(n1)C(=O)Nc1ccc(cc1F)Br	0
ZINC33172844	Cc1cc2c(s1)ccn(c2=O)CC(=O)NCc1cccnc1	0
ZINC33226532	c1ccc(c(c1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])n1ccnc1)O	1
ZINC33242757	C[C@H](c1ccc(c(c1)F)F)N(C)C(=O)c1ccc2cc[nH]c2c1	0
ZINC33257459	CC(C)NC(=O)Nc1cccc(c1)c1nc(on1)c1ccc(cc1)F	0
ZINC33305405	COc1cc(c(cc1O)Br)/C=C(/C#N)\C(=O)NC[C@@H]1CCCO1	0
ZINC33318365	Cc1nc(cc(n1)N(C)C)N1CCN(CC1)S(=O)(=O)c1ccccc1	0
ZINC33327069	Cc1cc(n(n1)CCC(=O)N1[C@@]([C@@H]2CCCCC2=N1)(C(F)(F)F)O)C	0
ZINC33352225	Cc1[nH]nc(O)c1CC(=O)N/N=C\c1ccncc1	1
ZINC33355101	c1nc(n[nH]1)/N=C(/[C@@](C(F)(F)F)(OC(C(C(F)(F)F)(F)F)(F)F)F)\O	0
ZINC33381092	c1cc(ccc1/C=C/1\C(=O)NC(=O)N1)OC(=O)c1ccc(c(c1)Cl)F	0
ZINC33390679	CC(C)CC(=O)N/N=C\c1cccc(c1)Br	0
ZINC33414028	c1cc(sc1)[C@@H]1[C@H](c2cc(c(cc2C(=O)O1)O)O)C(=O)[O-]	0
ZINC33435782	CCOC(=O)c1csc(n1)N1[C@@]([C@H]2CCCC2=N1)(C(F)F)O	0
ZINC33505940	COC(=O)CCCCO	0
ZINC33537786	CC(C)OC[C@@H](CN1CCN(CC1)c1ccc(cn1)C(F)(F)F)O	0
ZINC33606989	COc1ccccc1[C@H](C#N)C(F)(F)F	0
ZINC33610238	COC(=O)c1cccc2c1[nH]c([O-])c(c2=O)C(=O)c1ccccc1	0
ZINC33637371	CC(C)[C@H]1CCC(=CC1)C[C@H]1CCC(=O)O1	0
ZINC33680200	CCOC(=O)c1c(nc(s1)N/N=C\c1ccc(cc1)F)C	0
ZINC33692181	CSC(=S)N(/C=C/C(=O)c1ccccc1)c1ccc(cc1)Cl	0
ZINC33754359	CCC[N@@H+]1[C@@H]2CCC[C@H]1C[C@@H](C2)OC(=O)[C@H](CO)c1ccccc1	0
ZINC33836259	CCOC(=O)c1c(noc1C(=O)Cc1ccccc1)C	0
ZINC33845476	c1ccc(cc1)/C(=N/O)/C1CCCC1	1
ZINC33900701	CCCCCCO[C@@H]1CCC(=O)N1Cc1ccccc1	0
ZINC33967657	CN1[C@@H]([C@@H](CC1=[NH2+])O)C(=O)[O-]	1
ZINC34064413	C(C(=O)CC(=O)[O-])C(=O)CC=C=O	0
ZINC34122489	CO[C@H]1C[NH2+]CC[C@H]1N	0
ZINC34143661	COC(=O)[C@H](c1ccsc1)N	0
ZINC34155542	C=CCOC(=O)c1ccccc1[N+](=O)[O-]	0
ZINC34165681	CC(C)C(=O)Nc1nc2c(c(=O)[nH]1)ncn2[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC34179229	C(COCCS)O	0
ZINC34180978	Cc1cc(ccc1CC(=O)OC)[N+](=O)[O-]	0
ZINC34254542	COC(=O)c1cc(ccc1N)C(F)(F)F	0
ZINC34262913	c1cc(c(cc1F)C(=O)/C=C\c1cc(cc2c1OCOC2)Br)O	0
ZINC34266247	c1cc(c(cc1O)O)C(=O)C(F)(F)F	0
ZINC34291207	CCOC(=O)CCCCCC(=O)C(C)C	0
ZINC34291575	C1[C@@H]([C@H](O[C@@H]1NC(=O)/N=C(\N)/N=C\[O-])CO)O	0
ZINC34353220	CC(C)(C)OC(=O)N1CCC(=O)[C@H]1C(=O)OC	0
ZINC34382032	COc1c(cc(cn1)O)F	0
ZINC34566235	c1cc2c(cc1F)CC[C@H](O2)[C@@H](C[NH3+])O	0
ZINC34572928	CCOC(=O)c1nc2ccc(cc2s1)O	0
ZINC34598891	C1C(CO1)(CC#N)CO	0
ZINC34599416	C1CCC(CC1)[C@@H](C(F)(F)F)O	0
ZINC34610163	c1cn(c(=O)nc1NN)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC34621020	CC(=O)OC[C@@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)O)OC(=O)C)OC(=O)C)OC(=O)C	0
ZINC34650861	C[C@@]1(C[C@@H]([C@@H]([NH2+]1)c1ccccc1Cl)CO)C(=O)OC	0
ZINC34670462	COc1ccc(cc1)OC[C@H]1CN(CCO1)Cc1cccc(c1)F	0
ZINC34671048	Cc1ccc(c(c1)OC[C@@H]1CN(CCO1)C[C@@H](COC(C)(C)C)O)F	0
ZINC34676379	c1ccc(c(c1)N1CC[NH+](CC1)[C@@H]1CCCN(C1)C(=O)C1CC1)F	0
ZINC34684631	C[C@@H](C(=O)Nc1ccc(cc1)F)N1CCN(CC1)c1ccc(cc1)Cl	0
ZINC34691536	C[C@H](CN1CCO[C@H](C1)CN(CC(C)C)C(=O)c1cccc(c1)F)O	0
ZINC34764836	Cc1ccc(cc1)/N=N/c1ccc(c(c1)C(=O)[O-])O	1
ZINC34926982	c1ccc(cc1)COc1ccc(cc1)[C@@H]1NC(=S)NC(=N)N1	0
ZINC34927174	CCOC(=O)C[NH2+]C(C)(C)/C=N/O	0
ZINC34939940	CCC[C@H](C)NC(=O)[C@H](C)[NH2+]CC(F)(F)F	0
ZINC34956769	CN(c1ccccc1)c1ccc(cc1F)CO	0
ZINC34957070	c1ccc2c(c1)cc(c(n2)Oc1ccccc1F)C=O	0
ZINC34987964	C[NH+]1CCC/C/1=C/C=C/1\C(=O)N(C(=S)S1)CC=C	0
ZINC34990927	c1cc(c(cc1Br)C[NH2+]CCCO)OC(F)F	0
ZINC34993099	C[C@@H](c1ccc(cc1F)F)[NH2+]Cc1cccc(c1)O	0
ZINC35025970	CC(=O)[C@@H]1[C@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1cccc(c1Cl)Cl	0
ZINC35050974	c1ccc(cc1)COC(=O)[C@H](CO)N	0
ZINC35054332	c1cc(cc(c1)O)C[NH2+][C@@H]1CCN(CC1)C1CC1	1
ZINC35070437	CCOC(=O)Cc1csc(Nc2ccccc2)[n+]1CCO	0
ZINC35101500	c1cc(c(cc1S(=O)(=O)N[C@H]1CC[C@H](CC1)O)Cl)F	0
ZINC35102287	Cc1cc(cc(c1)C(=O)NCCCO)C	1
ZINC35109066	c1ccc(cc1)[C@@H](CNC(=O)c1cccc(c1)C#N)O	1
ZINC35116022	c1cc(ccc1CCC(=O)N1CCN(CC1)CCO)F	0
ZINC35119735	C[C@@H](C(=O)N[C@@H]1CC[C@H](CC1)O)Oc1ccc(cc1)OC	1
ZINC35155087	COC(=O)[C@@H](CO)NS(=O)(=O)c1cc(ccc1Br)Br	0
ZINC35187744	c1cc(c(cc1Cl)F)C(=O)N1CCN(CC1)CCO	0
ZINC35188476	C[C@H](CO)[NH2+]Cc1cccs1	1
ZINC35202922	C[C@H](CNC(=O)[C@H](C)Oc1ccccc1Cl)O	1
ZINC35203113	C[C@H](CNC(=O)c1c(cco1)c1ccccc1)O	1
ZINC35220546	CC(C)C[C@@H](C(=O)OC)NS(=O)(=O)c1ccc(cc1Cl)F	0
ZINC35224023	c1cc(c(cc1CNc1ccc(c(c1)[N+](=O)[O-])F)F)F	0
ZINC35237923	CC(C)(C)SCC(=O)Nc1c[nH]nc1	0
ZINC35268021	CCOC(=O)[C@@H]1[C@@H](NC(=S)N([C@@]1(C(F)(F)F)O)C)c1ccccc1	0
ZINC35269735	CC(C)(C)OC(=O)Nc1cnn2c(cnc2n1)Br	0
ZINC35270095	c1ccc2c(c1)c(cc(n2)C(F)(F)F)Br	0
ZINC35273819	C[C@@H]([C@@H]1CCCO1)[NH2+]Cc1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC35289879	CC(C)[C@@H](c1nnnn1C(C)C)N1CCN(CC1)c1ccccc1	0
ZINC35325377	c1cc(c(cc1[N+](=O)[O-])CNC(=O)c1cc(ccc1Cl)Cl)O	1
ZINC35421807	CCN(CCC(=O)N1CC[NH2+]CC1)C(=O)c1cccc(c1)F	0
ZINC35430324	c1cc(ccc1CNC(=O)c1cnc2n(c1=O)c1c(s2)CCC1)F	0
ZINC35456856	CC(=O)O[C@@H]([C@@H]1[C@@H](O1)c1ccccc1)[C@@H](/C(=C\C(=O)[O-])/OC)O	0
ZINC35464229	CCC[C@H](C[C@H]1C[C@@H]2[C@@H](O2)[C@@H]2[C@@H](O2)[C@@H](C(C(=O)O1)(C)C)Cl)O	0
ZINC35464763	CC[C@H](C)[C@@H](C[C@@H](CC(=O)[O-])O)O[C@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC35465311	C[C@H]([C@@H](c1ccc(cc1)OC)O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)O	0
ZINC35466172	COC(=O)[C@H](CO)NC(=O)c1cccc(c1O)O	0
ZINC35571622	CC(C)(C)OC(=O)N1CC[C@@H]([C@H](C1)O)c1cccc(c1)OC	0
ZINC35586068	CCCCCOC(=O)C(=Cc1ccc(cc1)O)C(=O)OCCCCC	0
ZINC35590263	C[C@@H](CN1CC2=C(C1=O)[C@@H](NC(=O)N2)c1ccc(cc1)C(=O)OC)O	0
ZINC35602397	C[C@@H](CO)[NH2+]CCCc1ccccc1	1
ZINC35602658	C[C@H](CO)[NH2+]Cc1c(cccc1Cl)F	0
ZINC35602855	C[C@H](CO)[NH2+][C@H](C)c1ccc(cc1F)F	0
ZINC35605968	c1ccc(cc1)C[NH+]1CCN(CC1)c1ccc(c(c1)F)O	0
ZINC35631966	Cc1ccc(cc1)Oc1ccc(cc1F)[C@@H](C)O	0
ZINC35633032	CC(C)(C)OC(=O)N[C@@H](CCBr)C1CC1	0
ZINC35635767	c1cc2c(cc1F)CC[C@@H](O2)[C@@H]1CO1	0
ZINC35653047	C#CCO[C@@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC35731799	CCCOCCOc1cccc(c1)C(=O)[O-]	0
ZINC35855933	C[C@@]1([C@@H]([C@@H](O[C@@H]1n1ccc(nc1=O)N)CO)O)F	0
ZINC35874823	CCCCC[C@@H](CC(=O)N[C@@H]1CCOC1=O)O	0
ZINC35878010	c1c(c(=O)[nH]c([O-])n1)NC(=S)N[C@@H]1[C@H]([C@@H]([C@@H](O[C@@H]1O)CO)O)O	0
ZINC35935887	c1ccnc(c1)N[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC35978510	CN(C)S(=O)(=O)N[C@@H](c1ccccc1)c1ccc(cc1)Cl	0
ZINC36007903	COC(=O)C[C@H]1C(=O)NCC[N@@H+]1C[C@@H](COc1ccc(cc1)F)O	0
ZINC36030876	CCC[C@H](C[N@H+](Cc1cc(cc(c1)OC)OC)C(C)C)O	1
ZINC36049173	CCNC(=S)N1C[C@@H]([C@@H](C1)C(=O)N1CCCC1)c1ccc(cc1)F	0
ZINC36065979	CC[NH+](CC)Cc1c(ccc2c1O/C(=C\c1ccccc1Cl)/C2=O)O	1
ZINC36077426	c1cc(ccc1[C@H]1CC(=NN1)c1cc(ccc1O)[N+](=O)[O-])F	0
ZINC36095371	CC(C)C[N@H+](Cc1ccc(cc1)F)C[C@H](COc1ccccc1)O	0
ZINC36095377	CC(C)C[N@@H+](Cc1ccc(cc1)F)C[C@@H](COC(C)C)O	0
ZINC36095415	COCC[N@H+](Cc1ccc(cc1)F)C[C@H](c1ccccc1)O	0
ZINC36095452	COCC[N@@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36095846	CC[C@H](C[N@H+](Cc1ccc(c(c1)OC)OC)C1CC1)O	1
ZINC36096245	CC(C)COC[C@@H](C[N@H+](CCOC)Cc1ccccc1F)O	0
ZINC36097940	Cc1ccc(o1)C[N@H+](Cc1ccc(cc1)F)C[C@@H](COCC=C)O	0
ZINC36098181	CC(C)OC[C@@H](C[N@H+](CCCOC)Cc1cccn1C)O	0
ZINC36099682	CC(C)COC[C@H](C[N@H+](CCOC)Cc1ccc(cc1F)F)O	0
ZINC36099731	CCC[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCc1ccccc1)O	0
ZINC36099788	C#CCOC[C@@H](C[N@@H+](Cc1ccc(cc1F)F)C[C@@H]1CCCO1)O	0
ZINC36100243	CCC[N@@H+](Cc1cccc(c1)OC)C[C@@H](C)O	1
ZINC36100429	Cc1cccc(c1)C[N@H+](C[C@H](COCC#C)O)CC(C)C	0
ZINC36101038	Cc1ccccc1OC[C@H](CN(CCOC)Cc1ccc(s1)C)O	0
ZINC36101955	Cc1ccc(cc1)C[N@H+](Cc1ccc(cc1)F)C[C@H](COC(C)C)O	0
ZINC36102002	Cc1ccc(cc1)C[N@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36102621	C#CCOC[C@H](C[NH+](Cc1ccc(cc1)F)Cc1ccc(cc1)F)O	0
ZINC36103103	CC[C@H](C)[N@@H+](Cc1ccccc1F)C[C@@H](COCC=C)O	0
ZINC36103112	c1ccc(cc1)COC[C@@H](C[N@H+](Cc1ccccc1F)C1CC1)O	0
ZINC36103134	c1ccc(c(c1)C[N@@H+](C[C@H](COc1ccc(cc1)Cl)O)C1CC1)F	0
ZINC36103523	CC(C)COC[C@@H](C[N@H+](Cc1ccc(cc1)F)Cc1cccs1)O	0
ZINC36104040	CCC[C@@H](C[N@@H+](Cc1ccc(cc1F)F)Cc1ccco1)O	0
ZINC36154527	Cc1c2c(=O)[nH]c(nc2sc1C(=O)OCC=C)CNC(C)C	0
ZINC36160075	COC[C@H](C[N@@H+](CC=C)Cc1[nH]c(=O)c2c3c(sc2n1)CCC3)O	0
ZINC36229325	CC1=C([C@H](NC(=O)N1C)c1cc(c(c(c1)OC)O)[N+](=O)[O-])C(=O)OC	0
ZINC36357536	c1cc(c(c(c1)Cl)Cl)c1nnc2n1nc(s2)c1cnccn1	0
ZINC36357929	c1cc(c(c(c1)F)F)[C@@H]1CC(=Nc2c1ncn2c1ccc(cc1)F)O	0
ZINC36358570	COc1cccc(c1)n1cnc2c1N=C(C[C@@H]2c1ccc(cc1)F)O	0
ZINC36370817	C[C@]12CCC[C@@H]1[C@@H]1C[C@@H]([C@H]3CCCC[C@@]3([C@@H]1CC2)C)O	1
ZINC36385595	Cc1ncc(s1)C[N@@H+]1CCN([C@@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC36390062	C[C@H](/C(=N/Cc1ccc(cc1)Cl)/O)[N@@H+]1CCC[C@@H](C1)C(F)(F)F	0
ZINC36395855	CC(C)(C(=O)OC)NC(=O)c1ccccc1C(F)(F)F	0
ZINC36397366	CC(=O)N[C@@H](C1CCCC1)C(=O)NCc1ccco1	0
ZINC36398124	c1cc(c(cc1Cl)NC(=O)CCNC(=O)c1ccoc1)F	0
ZINC36398217	Cc1ccsc1CNC(=O)c1cccn1C	0
ZINC36533733	C(/C(=C\[C@](C(F)(F)F)(OC(F)(F)F)F)/I)O	0
ZINC36533798	C([C@H]1[C@H]([C@H]([C@H]([C@H](O1)O)O)O)F)O	0
ZINC36563778	CC[C@@H](c1ccccc1)NC(=S)NC(=O)c1cccs1	0
ZINC36569705	c1ccc(cc1)C[C@H](CO)NC(=O)c1[nH]c(=O)c2ccccc2n1	1
ZINC36613120	CCCCN1C(=O)/C(=C/c2cc(c(cc2Cl)O)OCC)/SC1=S	1
ZINC36613447	CC[C@@H](C)Nc1nc(cc(n1)C(F)(F)F)c1ccc(cc1)C	0
ZINC36614200	c1cc(ccc1c1cc(nc(n1)NC[C@H]1CCCO1)C(F)(F)F)Cl	0
ZINC36617285	CCn1c2c(c(cc(n2)c2ccccc2F)C(=O)OC)c(=O)[nH]c1=S	0
ZINC36618648	Cc1c(c(n(n1)C)C)CNc1nccc(n1)C(F)(F)F	0
ZINC36618681	CCn1cc(c(n1)C)c1cc(nc(n1)NCCCOC)C(F)(F)F	0
ZINC36620496	COc1ccc(cc1)CCC(=O)N1CCC[C@H]1c1cccc(c1)F	0
ZINC36621627	Cc1cc(O)c(C(=C)NNC(=O)c2cc(nn2C)C(F)(F)F)c(=O)o1	0
ZINC36681946	C[N@@H+]1CCc2c(sc3c2C(=N[C@@H](N3)c2ccc(cc2O)O)O)C1	1
ZINC36688786	COC(=O)c1ccc(cc1)NC(=O)COc1ccc(c(c1)Cl)F	0
ZINC36689161	C[C@]1(C(=O)N(C(=O)N1)CC(=O)NC1CC1)c1ccc(cc1)C(C)(C)C	0
ZINC36691892	COC(=O)c1ccc(cc1)OCC(=O)NCCc1ccc(cc1)F	0
ZINC36695121	Cc1c(ccc2c1nc(s2)NC(=O)c1ccccc1C(=O)OC)Cl	0
ZINC36697606	Cc1cc(on1)C(=O)NCCC[N@@H+](C)Cc1ccccc1	0
ZINC36740053	C[C@@H]1CCC[N@@H+](C1)C[C@@H](c1ccc2c(c1)C[C@@H](N2S(=O)(=O)C)C)O	1
ZINC36779168	CC[C@H]([C@@H](c1c(cccc1F)F)O)[NH3+]	0
ZINC36960815	Cc1nc([nH]n1)c1ccccc1F	0
ZINC36983311	Cc1cc(ccc1[N-]S(=O)(=O)C(F)(F)F)C(=O)[O-]	0
ZINC36984990	CCOC(=O)CCOc1ccc(cc1F)Br	0
ZINC36994648	CC(C)(C)[C@H](c1ccccc1)[NH2+]Cc1cccc(c1)O	1
ZINC37073735	C[C@H](c1cccc(c1)OC(F)F)N[C@@H](C)C(=O)OC	0
ZINC37085224	CC(C)(C(=O)OC)[NH2+]Cc1cc(ccc1F)Br	0
ZINC37116897	c1cc2c(cc1Br)N(C(=O)CO2)CCCC(=O)[O-]	0
ZINC37122298	CCN(Cc1cccc(c1)F)CC(=O)NNC(=O)Cc1nc(cs1)C	0
ZINC37176923	C[C@@H](c1ccc(cc1)[N+](=O)[O-])[NH2+][C@H]1CC[C@@H](CC1)O	1
ZINC37183509	CCOC(=O)N1CCN(CC1)[C@@H](C)C(=O)c1c(c(c([nH]1)C)C(=O)C)C	0
ZINC37257870	C[C@H](C[NH2+][C@@H](C)c1ccc(cc1Cl)F)O	0
ZINC37258270	C[C@@H](CO)[NH2+]Cc1cc(cc(c1OC)Br)Br	1
ZINC37275590	CCc1ccccc1N1CC[N@@H+]([C@H](C1=O)C)Cc1cccc(c1)C	0
ZINC37289398	c1cc(c(cc1C(=O)[O-])N)OCC1CCCCC1	0
ZINC37322757	C[C@H]1CCC[C@@H]([N@@H+]1Cc1cc(cc(c1O)C(=O)C)F)C	0
ZINC37329004	CC[C@@H]1COCCN1Cc1cc(cc(c1O)C(=O)C)F	0
ZINC37335176	Cc1c(nnn1c1ccccc1C(F)(F)F)C(=O)[O-]	0
ZINC37408021	CCOC(=O)/C=C(/Nc1ccccc1F)\C	0
ZINC37440908	Cn1c2ccc(cc2nc1c1ccc(c(c1)Cl)O)Cl	1
ZINC37459070	C[C@](c1ccc(cc1)Br)(C(=O)N)NC	0
ZINC37459596	CC(C)CC[C@](C)(C(=O)OC)[NH3+]	0
ZINC37464707	c1ccnc(c1)[C@H](c1cccc(c1)F)O	0
ZINC37501673	c1cc(cc(c1)C#N)CNC[C@H](c1ccc(c(c1)F)F)O	0
ZINC37519530	C[C@H]1C(=O)N(CCN1Cc1c(cccc1F)F)c1ccc(c(c1)Cl)Cl	0
ZINC37530367	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@@H](COc1c(cc(cc1F)Br)F)O)C	0
ZINC37554050	C[C@@H]1CCCC[N@H+]1Cc1cc(cnc1)c1cc(cc(c1)F)F	0
ZINC37570832	Cc1ccc(cc1Cl)N1CC[C@H](C1=O)C(=O)NCc1ccc(cc1)F	0
ZINC37666499	c1c(cc(cc1N1CCOCC1)F)N	0
ZINC37693799	CC[C@H](C[N@@H+](C)CCc1ccccn1)O	1
ZINC37746328	Cc1ccc(c(c1)NS(=O)(=O)c1cccc(c1)Br)O	1
ZINC37850306	c1cc(ccc1COC[C@@H](C[NH2+][C@@H]1CCS(=O)(=O)C1)O)Cl	0
ZINC37855928	c1ccc(cc1)C[NH2+]CC1(CCCCCC1)O	1
ZINC37871799	Cc1cccc(c1)C[NH2+]CC(C)(C)O	1
ZINC37892730	c1cc(cc(c1)F)[C@H](CNc1cccc(c1C#N)F)O	0
ZINC37894603	CCOc1cccc(c1)C[NH2+]C[C@@H](COCC(C)C)O	0
ZINC37897396	CCN(CCO)S(=O)(=O)c1cc(sc1C)C	1
ZINC37978633	Cc1cc(cc(c1)C[NH2+]C[C@@H](C)O)C	1
ZINC37979736	C[C@H](CNS(=O)(=O)c1ccc(nc1)Cl)O	1
ZINC37981271	COC(=O)[C@H]1CCCCN1C(=O)c1ccccc1F	0
ZINC37984294	Cn1cnc(c1Cl)S(=O)(=O)N(Cc1cccc[nH+]1)C1CC1	0
ZINC38017444	CCN(CC(=O)OCC)S(=O)(=O)c1c(cccc1F)F	0
ZINC38032292	c1ccc(c(c1)C(=O)NCc1cccc(c1)O)I	1
ZINC38038247	CCCOc1cccc(c1)CNc1cccnc1	0
ZINC38069287	CC(C)Cc1ccc(cc1)c1ccc(cc1)N	0
ZINC38078833	c1cc(ccc1O)SCc1ccc(s1)Cl	1
ZINC38078910	C[C@H](C(=O)NCC=C)Sc1ccc(cc1)O	1
ZINC38121232	C[NH2+][C@H](CO)c1ccc(c(c1)Br)F	0
ZINC38121390	C[NH2+]C1(Cc2ccccc2C1)CO	1
ZINC38141164	CC1=C(C(=N)S[C@H]1c1ccccc1)C(=O)N1CCOCC1	0
ZINC38164211	c1ccc2cc(ccc2c1)/C=N\NC(=O)c1ccccc1F	0
ZINC38222336	C[C@H]([C@@H](c1ccccc1)O)NC(=O)OC(C)(C)C	0
ZINC38233899	C[N@H+]1[C@@H]2C[C@H](C[C@H]1C=C2)O	1
ZINC38282260	C[C@@H](/C(=C(\C(=O)OC)/F)/[O-])F	0
ZINC38301391	C[C@@H](CO)C(=C)C(=O)C	1
ZINC38338742	C[C@@H](c1ccc(cc1)OC(C)C)[NH3+]	0
ZINC38342453	c1cc(ccc1C1(CCOCC1)C(=O)[O-])O	0
ZINC38526310	CC(C)(C)OC(=O)N1CC[C@H]2[C@@H]1CCC[C@@H]2O	0
ZINC38537242	COC(=O)c1cc(c2c(ccc(c2n1)Br)C(F)(F)F)[O-]	0
ZINC38538758	Cc1c(cccc1F)C[N@@H+]1CC[C@H](C1)O	0
ZINC38539459	COc1cc(cnc1)[C@H]1CCC[NH2+]C1	0
ZINC38540350	CCOC(=O)c1cnc2n1c(ccc2)Cl	0
ZINC38540551	c1ccc(cc1)COC(=O)N1CCC2(CC1)CC(C2)[NH3+]	0
ZINC38545574	C1CC2=C(C1)N=N[C@H]2C(F)(F)F	0
ZINC38564610	CC1=NC2=C([C@@H]3C1=c1ccccc1=[NH+]3)C(=NO)CC(C2)(C)C	1
ZINC38575699	c1ccc2c(c1)NC(=O)[C@@H]([C@H](S2)c1ccco1)O	1
ZINC38586379	COc1ccc(cc1Cl)NC1=N[C@H]2C(=NC=N2)C(=[NH+]1)NCCO	1
ZINC38613216	C/C(=N/NC(=O)[C@H]1C=C(N=N1)c1ccc(cc1)F)/c1ccccc1O	0
ZINC38613783	COc1ccc(cc1)/C=N/NC(=O)[C@H]1C=C(N=N1)c1ccccc1Br	0
ZINC38632905	Cc1ccc(cc1Cl)c1ccccc1C(=O)[O-]	0
ZINC38651804	Cc1ccccc1c1cc2c(nccn2n1)SCc1ccc(cc1)F	0
ZINC38781196	CC1=CC(=O)O[C@]1(c1ccc(cc1)c1ccc(cc1F)F)O	0
ZINC38787681	C[C@@H]1C(=C(C(=N1)c1csc(n1)c1cccc(c1)OC)C)C(=O)OC	0
ZINC38810116	c1cc(c(nc1)C(F)(F)F)N	0
ZINC38835259	COC(=O)c1ccccc1C(=O)Nc1ccc(cc1)SC	0
ZINC38873205	Cc1ccccc1OCC(=O)/N=c/1\n(c2ccc(cc2s1)F)CC=C	0
ZINC38932989	c1cc(sc1)CC(=O)Nc1nnc(o1)c1ccc(cc1F)F	0
ZINC38933946	c1cc(ccc1C(=O)Nc1nnc(o1)c1ccc(o1)Br)C(F)(F)F	0
ZINC38995185	c1cc(cc(c1)O)/C=N/NC(=O)[C@H]1C=C(N=N1)c1ccc(cc1)F	0
ZINC39049133	C#Cc1ccc(c(c1)N)O	1
ZINC39049579	C1CCO[C@@H](C1)C#CCO	0
ZINC39050131	c1ccnc(c1)[C@@H]1COC1=O	0
ZINC39051623	C/C(=N\c1ccccn1)/OC	0
ZINC39059035	C[C@]1([N@H+](CCO1)CCO)O	0
ZINC39059376	C1C(=O)O[C@H]2[C@]1(C=CC=C2)O	0
ZINC39061086	COC(=O)C1=C(CC1)CO	0
ZINC39065985	C1[C@H]([C@]1(C(=O)O)C(=O)[O-])F	0
ZINC39068480	CC(=O)[C@@]1([C@](O1)(C)O)C	0
ZINC39070833	C[C@H]([C@@H]1[C@H](NC1=O)C(=O)[O-])O	1
ZINC39071496	CC(=O)c1cc(ccc1F)C=C	0
ZINC39073153	CC1(CCN(CC1)C(=O)Nc1cccc(c1)F)O	0
ZINC39077974	C(CN(CCO)C=O)[NH3+]	1
ZINC39078225	C1C2=CN=CC=CN2CO1	0
ZINC39080157	CC1([C@H](CN([C@@H]1C(=O)[O-])C(=O)OC(C)(C)C)O)C	0
ZINC39083241	C[C@H]1C[C@H](C[C@@](C1)(C(=O)OC)N)O	0
ZINC39083669	c1cc(c2c(c1C(=O)[O-])CCCC2)N	0
ZINC39084088	COC(=O)c1nc([nH]n1)/N=C(\[O-])/C1CC1	0
ZINC39087724	C/C=C\1/C=C([C@H]1C)C(=O)OC	0
ZINC39087735	CC1=CC=C[C@@]1(C)C(=O)OC	0
ZINC39088265	C1=C[C@]2([C@H]([C@H]([C@@H]1O2)O)O)F	0
ZINC39088669	c1cc(c(nc1)NCCO)F	0
ZINC39089455	CC1(C[C@@H](O[C@H]1CO)OC)C	0
ZINC39090216	CC[C@@H](C)C(=O)OC1CC[NH2+]CC1	0
ZINC39090227	COc1ccc(cc1C(=S)N)F	0
ZINC39090323	CCCCCO[C@H]1[C@H](CC(=O)O1)[NH3+]	0
ZINC39093720	C[C@H](C[C@@H](C#C)NC(=O)OC(C)(C)C)O	0
ZINC39096409	c1cc(c(cc1CS(=O)(=O)[O-])O)O	1
ZINC39096585	c1cc(c(cc1/C=C\1/CCOC1=O)O)O	0
ZINC39097634	C[C@@]1(C(=O)C(=C(C(=O)N1)CO)CO)OC	0
ZINC39098454	CC(C)NC(=O)/C=C\c1ccc(cc1O)O	1
ZINC39098482	CO[C@@H]1[C@@H]([C@H]([C@H](O1)[C@@H](CC(=O)[O-])S)O)O	0
ZINC39098888	CCOC1=CC(=O)/C(=C\C=C/C)/C(C1)(C)C	0
ZINC39099631	CCOC1(Cc2c1cc[n+]([O-])c2)OCC	0
ZINC39100015	CCO[C@@H]1c2c(c(nc(c2O)C)F)CO1	0
ZINC39100016	CCO[C@H]1c2c(c(nc(c2O)C)F)CO1	0
ZINC39102001	CCc1cc(on1)[C@](C)(c1ccccc1)O	1
ZINC39102088	CC[C@@H]1CO[C@H](O1)CCO[C@@H](CC)CO	0
ZINC39102264	CCc1c(c(cc(n1)C(F)(F)F)O)OC	0
ZINC39104557	CC(C)C1(CC[C@H](O1)O)C(C)C	0
ZINC39108998	C[C@H]1C(=O)N[C@@H]2[N@H+]1C(C=C2C(=O)[O-])(C)C	0
ZINC39109045	CCOC(=O)c1cnc(c(c1CO)O)C	0
ZINC39111927	COC(=O)[C@@H](C1(CCCC1)F)N	0
ZINC39111962	C1[C@@H]2C[C@@H](O[C@@H]2C([C@@H]1O)(F)F)O	0
ZINC39113604	C1CN(CCN1CCO)C=O	1
ZINC39115557	CCS[C@H](C)c1cccc(c1O)F	0
ZINC39116731	Cc1cc(cc(n1)F)F	0
ZINC39117605	Cc1c(ccnc1CO)OCCOC	0
ZINC39119166	CC1=CC[C@@](C(=C1)c1ccccc1)(O)OC	0
ZINC39151330	CC(C)(C)OC(=O)N1CCC[C@@H](C1)CCCO	0
ZINC39210362	CC1=C(C(=NC(=O)[C@@H]1C#N)C)Cl	0
ZINC39224373	COC(=O)[C@@H]1C(=c2cc(ccc2=[NH+]1)F)n1cccc1	0
ZINC39251517	c1ccc(c(c1)NC(=N)NC#N)Cl	0
ZINC39287046	Cc1c(c(nc(n1)NC)NC)[N+](=O)[O-]	0
ZINC39287885	CCCCCNc1c(cccc1C(=O)[O-])C	0
ZINC39287887	Cc1cccc(c1NCC(=O)OC)C(=O)[O-]	0
ZINC39356197	c1ccc(c(c1)[C@H]1[NH2+][C@@H](NO1)/C=C/C1=c2ccccc2=[NH+]C1)O	1
ZINC39371854	Cc1[nH]c(cn1)CN1CC[N@H+]([C@@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC39372641	C[C@H]([C@@H]1[C@@H]2CC(=O)[C@@H](N2C1=O)C(=O)OCc1ccc(cc1)[N+](=O)[O-])O	0
ZINC39377257	CCc1cc(ccc1O)OC	1
ZINC39380230	CC[C@H]1C2=C(CC[N@H+](C2)C/C(=C/c2cc(ccc2O)Cl)/C)N=N1	1
ZINC39389387	c1ccc(cc1)COC(=O)CSC1=NC(=O)C2=CN=NC2=N1	0
ZINC39396311	C[C@]1(CC1(Cl)Cl)C(=O)N/N=C/[C@@H]1C=NN=C1c1ccc(cc1)F	0
ZINC39489745	CCOc1ccc(cc1)CN1CC[N@@H+](C[C@@H]1CCO)C[C@@H]1C=CN=N1	1
ZINC39500767	CC[N@@H+]1CCCC[C@H]1C(=O)NC[C@@H](c1nccn1C)O	1
ZINC39518688	CCC[C@H](C)[C@H]1C2=C(CCN(C2)C(=O)c2c3c(n[nH]2)CCC3)N=N1	0
ZINC39533013	Cc1cnc(c(n1)N1CC[N@H+]([C@@H](C1)CCO)Cc1ccco1)C	1
ZINC39557901	Cc1cc(n(n1)CC1=C[C@H](N=N1)C(=O)N(C)[C@H](C)c1ccon1)C	0
ZINC39602640	COC(=O)[C@@H]1[C@H](O1)c1ccc(cc1)Cl	0
ZINC39698150	CCOC(=O)[C@@H]1C(=c2cc(ccc2=[NH+]1)OC)/[NH+]=C/N(C)C	0
ZINC39712940	Cc1ccc(c(c1F)F)C[C@@H](C(=O)[O-])[NH3+]	0
ZINC39712991	c1cc(c(cc1Cl)C(F)(F)F)/C=C/C(=O)[O-]	0
ZINC39736058	C[C@@]12CC[C@@H](C1(C)C)C[C@H]2NC(=O)CN1CCN(CC1)c1nccs1	0
ZINC39751735	CC1=CC(=C)NC(=O)[C@H]1CNC(=O)C1=N[C@H](O[C@H]1C)c1ccccc1	0
ZINC39760423	C[C@@H]1C(=C(C(=N1)C(=O)N(Cc1ccccc1F)C1CC1)C)C(=O)OC	0
ZINC39792450	c1cc(cc(c1)S(=O)(=O)Nc1ccc2c(c1)N=[NH+]C2)S(=O)(=O)N	0
ZINC39861443	CC(=O)Nc1ccc(cc1)N1C(=O)/C(=C\c2ccco2)/SC1=O	0
ZINC39870488	Cc1ccc(cc1C)/N=N/c1c(c(c(=O)n(c1[O-])CC=C)C#N)C	0
ZINC39899666	c1cn(c(=O)nc1NC(=O)C(F)(F)F)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC39908106	Cc1ccc(cc1)OCCCCn1c2ccccc2nc1CC(C)C	0
ZINC39915824	CCCCn1c2ccccc2nc1S[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC39916119	C[C@@H]1CCC[N@@H+](C1)C[C@@H](COCCOc1c(cc(cc1F)Br)F)O	0
ZINC39916144	c1c(cc(c(c1F)OCCOC[C@H](C[NH+]1CCCCCC1)O)F)Br	0
ZINC39918403	c1cc(cc(c1)F)NC(=O)C[C@H](C(=O)[O-])[NH2+]CCOCCO	0
ZINC39921743	CC(=O)C[C@]1(c2cccc(c2N(C1=O)CC=C)Cl)O	1
ZINC39931772	COC(=O)CC(=O)c1cc2ccc(cc2oc1=O)O	0
ZINC39944931	C[C@@H]1CCC2=C(C1)C[C@H](S2)C(=O)OCC(=O)C1=c2ccccc2=[NH+]C1	0
ZINC39945161	C[C@H](CCCC(C)C)[NH2+]C[C@@H](COCc1ccc(cc1)OC)O	0
ZINC39952125	CC(C)(C)OC(=O)N[C@@H]1C[C@@H]([NH2+]C1)CO	0
ZINC39954214	CC(C)(C)OC(=O)N1C[C@@H](C[C@H]1C(=O)[O-])Oc1c(cc(cc1F)F)F	0
ZINC39963812	c1cc2c(cc[nH+]c2c(c1)Cl)Nc1cc(cc(c1)F)F	0
ZINC39969873	c1ccc(c(c1)[C@@H]1CC(=O)NC2=NC(=NC(=O)[C@H]12)N)F	0
ZINC39970139	c1ccc2=[NH+]C(=O)[C@@H]3[C@@H](CC(=O)OC3=c2c1)c1cccnc1	0
ZINC39975643	c1ccc(cc1)CN1CCO[C@H](C1)CNC(=O)c1ccc(c(c1)Cl)O	0
ZINC39977257	COc1cccc2=[NH+][C@@H]3C(=c12)N=C(N=C3[O-])NC(=O)c1ccccc1	0
ZINC39980517	Cc1ccc2c(c1)CCCN2C(=O)c1cc(no1)C	0
ZINC39982504	CCCCn1c(nnn1)CSc1ccc(c(c1)F)F	0
ZINC39991616	c1ccc2=[NH+]CC(=c2c1)C(=O)CS[C@@H]1NN=NN1C[C@H]1CCCO1	0
ZINC40000881	C[C@H]1C(=C(C(=N1)C(=O)COC(=O)c1ccc(cc1Cl)F)C)C(=O)C	0
ZINC40001760	CCCCN1C(=O)C(=O)N(C1=O)CC(=O)C1=c2ccccc2=[NH+][C@H]1C	0
ZINC40002064	C[C@@H]1C(=C(C(=N1)C(=O)[C@@H](C)OC(=O)c1ccccc1F)C)C(=O)OC	0
ZINC40003047	C[C@H]1C(=C(C(=N1)C(=O)COC(=O)c1ccccc1F)C)C(=O)C	0
ZINC40047517	Cc1c2cc(ccc2oc1C(=O)NCCN1C[C@H](O[C@H](C1)C)C)OC	0
ZINC40069805	C[C@@H]1C[C@H](c2ccccc2N1C(=O)c1cc(c(cc1Cl)Cl)F)C(=O)N	0
ZINC40071597	c1ccc2c(c1)n(c(=O)o2)CCN1CCN(CC1)c1ccc(cc1)F	0
ZINC40088338	COc1ccc(c(c1)[C@@H](CNC(=O)Nc1ccc(cc1F)F)O)OC	0
ZINC40093180	C[C@H](C(=O)Nc1ccc2ccccc2n1)OCc1cccc(c1)OC	0
ZINC40095840	c1cc(c(cc1F)F)[C@@H](CNC(=O)Nc1cc(ccc1Cl)Cl)O	0
ZINC40097670	c1cc(cc(c1)Cl)[C@H](CNC(=O)Nc1ccc(c(c1)Cl)F)O	0
ZINC40098079	Cc1cccc(c1NC(=O)NCc1ccc(cc1)F)C(C)C	0
ZINC40105721	COCCCNC(=O)CN1CC[NH+](CC1)C[C@@H](c1ccccc1Cl)O	0
ZINC40106330	CCCCc1nc(on1)CS(=O)(=O)CC(=O)N[C@H]1CCCC[C@@H]1C	0
ZINC40108018	C[C@H](CNC(=O)c1c(cco1)c1ccccc1)N(C)c1ccccc1	0
ZINC40108799	Cc1ccccc1c1csc(n1)NC(=O)COCC(F)(F)F	0
ZINC40110717	c1cc(c(c(c1Cc1cnc(s1)NC(=O)c1ccsc1)F)F)F	0
ZINC40118797	c1cc(ccc1NC(=O)N1CCC[C@@H]1C(=O)NCC(F)(F)F)Cl	0
ZINC40142719	COC(=O)c1cc(ccc1NC(=O)c1c(c2ccc(cc2s1)F)Cl)F	0
ZINC40151800	Cc1cc(c(c(c1)Br)O)C(=O)N(C)Cc1ccc(cc1)Br	1
ZINC40153434	C[C@@H](c1nc(no1)C1CC1)[N@@H+]1CC[C@H](CC1)NS(=O)(=O)c1cccs1	0
ZINC40153573	CCN(c1nc(cs1)CN(C[C@@H]1CCCO1)C[C@@H]1CCCO1)C(=O)C	0
ZINC40155824	Cc1ccc(cc1)[C@H](C(F)(F)F)NS(=O)(=O)c1ccc2c(c1)CCC2	0
ZINC40159078	c1ccc(cc1)Cc1nnc(o1)SCCCOc1ccc(cc1)F	0
ZINC40160174	c1ccc(c(c1)NC(=O)CSc1ccc(cc1)Br)S(=O)(=O)C(F)F	0
ZINC40160531	CC(C)(C)OC(=O)N1CCC[C@@H]1C(=O)NCc1cccc(c1)Cl	0
ZINC40160753	Cc1ccccc1SCC(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC40162328	CC[N@H+](Cc1ccncc1)C[C@H](COc1ccc(cc1)C)O	1
ZINC40167342	c1ccc(cc1)COC(=O)N[C@H]1CCS(=O)(=O)C1	0
ZINC40174677	Cc1cc(=O)c2cccc(c2n1CC(=O)OC)C(F)(F)F	0
ZINC40175546	c1cc2c(cc1C(F)(F)F)c1c(cn2)c(=O)nc(s1)N	0
ZINC40176503	C[C@@](C#N)(c1ccccc1Br)NC	0
ZINC40180601	CCCCn1c2ccccc2[nH+]c1[C@@H](C)NC(=O)c1cccnc1	0
ZINC40190986	C[C@H](c1nc2ccccc2n1CC(=C)C)NC(=O)C(=C)C	0
ZINC40224963	Cc1ccc(cc1C)OCCCn1c2ccccc2[nH+]c1[C@@H](C)O	1
ZINC40229019	c1cc(ccc1C#N)OCCOCCO	0
ZINC40229434	c1ccc(c(c1)N1CCN(CC1)CCOCCO)F	0
ZINC40243566	COc1ccc(cc1OC)[C@H](c1ccccc1Br)O	1
ZINC40266774	Cc1c(snn1)c1nn2c(nnc2s1)c1ccccc1F	0
ZINC40266930	c1ccc(c(c1)c1nnc2n1nc(s2)c1ccn[nH]1)Cl	0
ZINC40283799	c1cc(sc1)[C@@H]1CC(=Nc2c1n(cc2C(=O)[O-])c1ccc(cc1)F)O	0
ZINC40286399	Cc1c(c(=O)cco1)OCC(=O)Nc1cccnc1	0
ZINC40287227	Cc1ccn(n1)CCNC(=O)C(=O)Nc1ccc(nc1)C(F)(F)F	0
ZINC40295754	CCCc1nc2ccccc2n1CC(=O)Nc1cc(ccc1C)C	0
ZINC40298511	CC[C@@H](C)NC(=O)Cn1c2ccccc2nc1[C@@H](C)NC(=O)COC	0
ZINC40308827	Cc1cc2c(cc1C)n(c(n2)CO)[C@H](C)c1ccccc1	1
ZINC40351660	C[C@@H](c1ccc(c(c1)OC)OC)N1C[C@H](CC1=O)C(=O)[O-]	0
ZINC40358433	CC(C)CC(=O)C1=C(C(=O)N([C@H]1c1ccccc1O)CCOC)[O-]	0
ZINC40358449	CC(C)CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)CCOC)O	0
ZINC40388158	CC(C)(CO)n1ccc2c(c1=O)nnc1n2ncc1c1ccccc1	1
ZINC40400923	c1cc2c(cc1C(F)(F)F)nc(n2CCO)[C@H]1CCCO1	0
ZINC40401150	C[C@H](c1nc2cc(ccc2n1CCO)C(F)(F)F)N	0
ZINC40401496	C[C@H](Cn1c2ccc(cc2nc1C1CCCCC1)C(=O)[O-])O	1
ZINC40403456	CCOCCCn1c2ccc(cc2nc1[C@@H]1CCC[NH2+]1)C(F)(F)F	0
ZINC40407218	CC[C@H](C)n1c2ccc(cc2nc1COC)C(F)(F)F	0
ZINC40408186	CC[C@@H](C)n1c2ccc(cc2nc1[C@@H](C)[NH3+])C(F)(F)F	0
ZINC40413698	C[C@@H](c1cccc(c1)F)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC40417354	CC(C)n1c2cc(ccc2nc1CCCO)Cl	1
ZINC40431419	CC(C)C[C@H](CO)[NH2+]Cc1ccc(cc1)F	0
ZINC40434751	c1cc(nnc1O[C@H]1CCC[NH2+]C1)Cl	0
ZINC40448426	CC(C)(C)OC(=O)[C@@H](C[C@H]1CCCC[NH2+]1)N	0
ZINC40448967	CC(C)(C)OC(=O)Nc1ccoc1C(=O)OC	0
ZINC40448979	CC(C)(C)OC(=O)N1[C@@H](CC[C@H]1O)C(=O)OC	0
ZINC40449683	c1cc(c2c(c1)O[C@@H](C(O2)(F)F)F)O	0
ZINC40456817	COCCn1cnnc1SCC(=O)c1ccc(c(c1)F)F	0
ZINC40459153	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](COCc1ccccc1F)O	0
ZINC40459334	C[C@H]1CN(C[C@@H](O1)C)C(=O)Cn1ccc(n1)C(F)(F)F	0
ZINC40477126	COc1cccc(c1O)C[NH2+]Cc1ccc(cc1Cl)F	0
ZINC40477131	CCOc1cccc(c1O)C[NH2+]Cc1cc(cc(c1)F)F	0
ZINC40479569	Cn1c(cc(=O)n(c1=O)C)CNC(c1ccccc1)c1ccccc1	0
ZINC40487590	CC(=O)N[C@@H]1[C@H]([C@@H]([C@@H](O[C@@H]1Sc1ccc(cc1)F)CO)O)O	0
ZINC40490056	c1c(c(cc2c1OCO2)O)C[N@H+]1CCC[C@H](C1)C(=O)N1CCOCC1	0
ZINC40497176	c1ccc(cc1)[C@@H](CN1CCO[C@@H](C1)c1ccc(cc1)F)O	0
ZINC40498031	Cc1ccc(c(c1)OC[C@H](Cn1c(cc(=O)n2c1ncn2)C)O)C	1
ZINC40498730	c1cc(ccc1CS(=O)(=O)Cc1ccc(cc1Cl)Cl)C#N	0
ZINC40498786	C[C@@H]1CN(CCO1)C(=O)CCOc1ccc(cc1)F	0
ZINC40506274	CC(C)(CNC(=O)CCc1ccc(c(c1)F)F)N1CCOCC1	0
ZINC40511182	c1cc(nn2c1nnn2)N1CCC[C@@H]1C(=O)NCC(F)(F)F	0
ZINC40525197	Cc1ccc(c(c1)NC(=O)NC[C@@H](c1ccc(cc1)F)O)C	0
ZINC40526752	CC(C)c1nnc(s1)NC(=O)NC[C@@H](c1ccccc1OC)O	1
ZINC40527015	CC[C@H](C)N/C(=N\c1cc(ccc1C)/C(=N/C)/O)/O	1
ZINC40527038	CC[C@@H]1CCCN(C1)C(=O)Nc1cccc(c1)COC	0
ZINC40536450	COc1ccc(cc1O)CNc1ccc2nnc(n2n1)C(F)(F)F	0
ZINC40541219	CCN(C[C@H]1CCOC1)C(=O)c1cccnc1OCC(F)(F)F	0
ZINC40553953	c1cc2c(cc1F)NC(=O)C[C@H]2C(=O)N1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC40555328	C[N@H+](CCOCC(F)(F)F)CC(=O)Nc1ccc(cc1)OC	0
ZINC40563091	CC(C)C(=O)N[C@H](CCSC)c1nnc2n1cccc2	0
ZINC40566627	c1c[nH]c2c1cc(c(c2)C(F)(F)F)C#N	0
ZINC40570711	CCn1cc(c2c1cccc2)/C=N/c1ccc(cc1)C(=O)OCC	0
ZINC40570940	Cc1cc(c2ccc(cc2[nH+]1)C(F)(F)F)N(C)C1CCCCC1	0
ZINC40581597	CC(C)(C)Nc1c(c(ncn1)N1CCN(CC1)CCO)[N+](=O)[O-]	1
ZINC40617850	CCN(CCO)c1c(c(ncn1)NCc1ccc(cc1)F)[N+](=O)[O-]	0
ZINC40627464	CN(C)Nc1c(c(ncn1)Nc1ccccc1F)[N+](=O)[O-]	0
ZINC40634154	C[C@@H]1COCCN1C(=O)c1c(cccc1Cl)F	0
ZINC40682912	c1ccc2c(c1)cccc2Oc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40686957	CN1CCN(CC1)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687043	CCOc1ccc(cc1)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40703101	Cc1ccc(cc1Cl)Nc1c(c(ncn1)Nc1ccc(cc1C)Cl)N	0
ZINC40732915	CC1CCN(CC1)c1c(c([nH+]cn1)Nc1ccc(cc1)C(=O)OC)N	0
ZINC40736100	CCN(CCO)c1c(c([nH+]cn1)Nc1ccccc1C(=O)OC)N	0
ZINC40757031	C[NH+]1CCN(CC1)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40760173	CCOCCCNC(=O)CCn1c2ccc(cc2cn1)Cl	0
ZINC40769643	C[C@@H](CNC(=O)CNC(=O)c1cc2ccccn2n1)O	1
ZINC40773386	CC(C)C[C@H](CO)[NH2+]Cc1ccco1	1
ZINC40787504	c1csc2c1n(c(c2)C(=O)N1CCCCC1)C1CCCC1	0
ZINC40788402	Cn1c2cccc(c2cc1C(=O)Nc1ccc(cc1)n1cccn1)F	0
ZINC40797400	Cc1ccc2c(c1)NC(=O)[C@@](O2)(C)C(=O)Nc1cccc(c1C)C	0
ZINC40815520	Cn1c2cc(ccc2cc1C(=O)NCC(=O)N(C)C)F	0
ZINC40815956	Cn1c2ccc(cc2c(=O)c(n1)C(=O)NCCO)F	0
ZINC40824740	Cc1cccnc1NC(=O)c1c(c2c(o1)CCC/C/2=N\NC(=[NH2+])N)C	0
ZINC40889204	c1ccc(cc1)NC(=O)/C(=C\c1cccc(c1)O)/C#N	1
ZINC40938670	CCCOc1ccccc1/C=C/1\C(=O)N(C(=S)S1)CCCC(=O)OC	0
ZINC40995769	CCC(CC)c1nnc(s1)NC(=O)CCc1ccc(cc1)C(C)(C)C	0
ZINC41007626	CCCC[C@H](CC)CNC(=O)c1c(c2cc(ccc2s1)OC)Cl	0
ZINC41041771	C[C@H]1CCCN(C1)C(=O)COCC(=O)[O-]	0
ZINC41050386	CC[C@H](C)[C@@H](C[NH3+])O	1
ZINC41055727	Cc1c(sc(n1)/N=C(\[O-])/c1c[nH]c2c(c1=O)cccc2F)C(=O)C	0
ZINC41057554	Cc1ccc(cc1OC)C(=O)Nc1ccnc2c1cccc2Cl	0
ZINC41065530	c1ccc(c(c1)C(F)(F)F)NC(=O)NCCCO	0
ZINC41074251	Cc1cc(c2c(c1)cc(c(=O)[nH]2)/C=C/1\C(=O)N(C(=S)S1)C)C	0
ZINC41091178	Cc1cc(ccc1S(=O)(=O)Nc1ccc(cc1)OCCOCCO)F	0
ZINC41098954	CCn1c(nnc1SC[C@H]1CCCO1)c1cccs1	0
ZINC41105018	C1CCC(CC1)n1c(=O)c2c3n(c1=O)C(=O)CS[C@H]3CC2	0
ZINC41107384	CCC1=C([C@@H](NC(=S)N1)c1cc(ccc1F)Br)C(=O)OC	0
ZINC41124058	C[N@H+]1CCC[C@](C1)(C[NH+]1CCN(CC1)Cc1cccc(c1)F)O	0
ZINC41166809	C1CC1[C@@H](CC[NH3+])O	1
ZINC41168017	c1ccc(c(c1)[C@H](C1CC1)O)F	0
ZINC41204081	c1cc(ccc1c1cc(cnc1)N)F	0
ZINC41207059	Cc1cc(c(cc1C)OC)[C@@H](CO)[NH3+]	1
ZINC41216481	COc1ccccc1NC(=O)C(=O)N[C@@H](c1ccccc1)C1CC1	0
ZINC41222793	C[C@@H](CCc1ccc(cc1)O)NC(=O)C(=O)Nc1c(cccc1F)F	0
ZINC41273956	COC(=O)C[C@@H](c1cccs1)NC(=O)C(=O)Nc1cccc(c1)F	0
ZINC41298045	CC(C)(CNC(=O)c1cccc(c1)F)[NH+]1CCCCC1	0
ZINC41353875	c1cc2c(cc1Br)cc(o2)C(=O)NCc1cc(cc2c1OCOC2)Cl	0
ZINC41378161	C[C@H](CO)NC(=O)C(=O)Nc1cccc(c1)c1nnnn1C1CC1	1
ZINC41378273	c1cc(ccc1[N-]S(=O)(=O)c1ccc(cc1)F)N1CCOC1=O	0
ZINC41379891	C[C@@H](CO)NC(=O)C(=O)Nc1ccc(cc1F)Br	0
ZINC41443663	C[C@H]1C[C@H]1CNC(=O)NC[C@@H](c1ccccc1OC)O	1
ZINC41455422	Cc1ccc(cc1)[C@@H](CNC(=O)Cn1cc(ccc1=O)Br)O	1
ZINC41480469	Cc1c(sc(n1)Cc1ccc(cc1)F)C(=O)[C@@H](C#N)c1ccccn1	0
ZINC41498484	Cc1cc(cc2c1C(=O)/C(=C/c1c(cccc1Cl)F)/O2)OCC(=O)N	0
ZINC41513247	c1cc(ccc1c1c2ccc(c(c2on1)CN1CCOCC1)O)F	0
ZINC41514026	Cc1cc(c(c2c1C(=O)C(=C(C)C)O2)C[NH+]1CCN(CC1)CCO)[O-]	1
ZINC41519557	Cc1csc(n1)[C@H](C#N)C(=O)CCN1C(=O)[C@@H]2CCCC[C@@H]2C1=O	0
ZINC41521386	Cc1csc(n1)[C@H](C#N)C(=O)CCc1ccc(c(c1)OC)OC	0
ZINC41530063	c1ccc2c(c1)c(c(nn2)C#N)NC1CCSCC1	0
ZINC41538226	CC(C)Oc1ccc(cc1)[C@H]1C(=C(C(=O)N1C)[O-])C(=O)c1cccs1	0
ZINC41555569	c1cc(ncc1C(F)(F)F)[C@@H](C#N)C(=O)C1CC1	0
ZINC41566890	c1ccc(c(c1)C(=O)NCCCC[NH+]1CCOCC1)F	0
ZINC41576309	CN(C)C(=O)CN(CCOC)C(=O)c1ccc(cc1)CSC	0
ZINC41604090	CC[NH+](CC)[C@@H](C)CNC(=O)C(=O)Nc1ccc(cc1)OCC	0
ZINC41614581	Cc1nc(cs1)c1ccc(cc1)NC(=O)c1csnn1	0
ZINC41619912	C[C@H](C(=O)c1ccc2c(c1)CCN2)[NH+]1CCCCC1	0
ZINC41662521	c1cc(c(cc1c1ccc(c(c1)F)F)Cl)O	0
ZINC41690159	C[C@@H]1CC[C@H](CC1)OC[C@@H](CN1CCN(CC1)C)O	0
ZINC41785170	Cc1ccc(c(c1)F)NC(=O)C(=O)NCCCCN1CCOCC1	0
ZINC41864692	C[C@@H]1C[N@@H+](C[C@H](O1)C)C(C)(C)CNC(=O)c1ccccc1C(F)(F)F	0
ZINC41919718	Cc1ccc(cc1C(F)(F)F)NC(=O)C(=O)N[C@H](C)[C@H]1CCCO1	0
ZINC42065498	CCC(C)(C)NC(=O)c1cccc(c1)S(=O)(=O)NCc1cccs1	0
ZINC42079118	C[C@H](C(=O)NCc1cc(sc1)Br)NC(=O)OC(C)(C)C	0
ZINC42190000	c1ccc2c(c1)C[C@@H]([C@H]2NC(=O)CCOCC(F)(F)F)O	0
ZINC42190637	CCOCC(=O)N[C@@H]1c2ccccc2C[C@H]1O	0
ZINC42203548	C[C@H](c1ccccc1Cl)[NH2+]C[C@H](COC(C)C)O	0
ZINC42232589	Cc1nc(on1)c1ccc(cc1)/C(=N/S(=O)(=O)c1ccccc1)/[O-]	0
ZINC42236799	Cc1cc(c(c(c1)C)S(=O)(=O)NCCC(=O)NCC(F)(F)F)C	0
ZINC42250715	Cc1cc(ccc1[N+](=O)[O-])/C(=N/S(=O)(=O)c1ccc(cc1)F)/[O-]	0
ZINC42256321	COCCC[N@H+](CCOC)Cc1ccc(cc1Br)F	0
ZINC42269350	C[C@H](c1ccc(s1)Cl)NCc1cccc(c1F)F	0
ZINC42280148	CS(=O)(=O)/N=C(\[O-])/C=C/c1ccc(cc1)F	0
ZINC42304757	CC(C)[C@@H](C(=O)OC)NC(=O)Cc1cccc(c1)O	0
ZINC42313208	Cc1c(c2ccccc2[nH]1)C(=O)N[C@@H](C)C(=O)OC	0
ZINC42322253	c1cc(cnc1)S(=O)(=O)/N=C(\[O-])/C1=Cc2cc(ccc2OC1)Cl	0
ZINC42323882	CN(CCCOc1ccccc1)C(=O)NCc1ccnc(c1)OC	0
ZINC42367373	C[C@H](Cn1cccn1)NC(=O)[C@@H]1CC(=O)N(C1)c1ccccc1F	0
ZINC42381532	Cc1ccc(cc1F)NC(=O)c1nc(no1)c1cnccn1	0
ZINC42382791	c1cc(ccc1CNC(=O)NCC1(CCCC1)O)Cl	1
ZINC42384351	CS(=O)(=O)N1CCN(CC1)C(=O)c1cc(c[nH]1)c1ccc(cc1)F	0
ZINC42521376	c1cc(cc(c1)S(=O)(=O)[N-]c1ccc(cc1)F)C(=O)N	0
ZINC42533348	C[C@@H](Cn1ccnc1)NC(=O)CCc1ccc2c(c1)OCO2	0
ZINC42644056	CCn1c(cc(c1C)C(=O)NCc1ccnc(c1)OC)C	0
ZINC42659449	CCn1c(cc(c1C)C(=O)NCCN(C)c1ccccc1)C	0
ZINC42697031	CONC(=O)C1(CCC1)c1cccc(c1)Cl	0
ZINC42729792	Cc1ccc(cc1F)C(=O)NCCc1cnn(c1)C	0
ZINC42774009	c1c(cc(cc1F)F)COCC[C@@H]1CCC[NH2+]C1	0
ZINC42782975	c1cc(c(cc1F)F)COC[C@@H]1CCC[NH2+]C1	0
ZINC42784069	c1cc(nc(c1)Cl)NCC1CCOCC1	0
ZINC42797152	C[C@H](c1cc(ccc1OC)F)[NH2+]Cc1cc(c(c(c1)OC)OC)OC	0
ZINC42842597	CN(c1ccc(cc1F)NC(=O)NCCOC)C1CCCCC1	0
ZINC42866045	Cc1ccc(cc1)[C@@H](C)N(C)C(=O)NC[C@@H]1CCCO1	0
ZINC42872316	CCOc1ccccc1CN(C[C@@H](C)O)C(=O)N[C@@H]1CCS(=O)(=O)C1	1
ZINC42897247	Cc1cccc(c1)OCCn1c2cccc(c2[nH]c1=S)F	0
ZINC42962240	CCN(CCO)C(=O)N[C@@H]1CC[C@H](CC1)O	1
ZINC42962570	c1cc2c(cc1[C@H]1CCCN1C(=O)N[C@@H]1CC[C@@H](CC1)O)OCCO2	1
ZINC43023338	CCCNC(=O)Nc1cnn(c1)CCOC	0
ZINC43027649	c1cc2c(cc1F)c(=O)n(cn2)CCOCCO	0
ZINC43084622	Cc1ccc(c(c1)[C@@H](C)NC(=O)CCC(=O)OC)OC	0
ZINC43090013	Cn1cc(cn1)C(=O)N[C@H]1CCCc2c1ccc(=O)[nH]2	0
ZINC43117790	c1cc(ccc1NC(=O)NC[C@@H]1CCOC1)SC(F)F	0
ZINC43128684	COc1cccc(c1)N1CCN(CC1)C(=O)Nc1nncs1	0
ZINC43145318	Cc1c(c(on1)C)CN(C)C(=O)NC[C@@H](c1cccs1)[NH+](C)C	0
ZINC43187274	c1c(cc(cc1C(F)(F)F)NC(=O)N1CCC[C@H](C1)O)C(F)(F)F	0
ZINC43199382	Cc1c(c(n(n1)C)O)C(=O)c1cc(ccc1S(=O)(=O)C)C(F)(F)F	0
ZINC43220514	CCOC(=O)c1c(nc(s1)Br)c1ccc(cc1)C(F)(F)F	0
ZINC43265141	C[C@@H](c1ccc(s1)Cl)NC(=O)Nc1c(cccc1F)F	0
ZINC43278946	C[C@@H]1CC[C@H]2[C@H]1[C@@H]1[C@@H](C1(C)C)CC[C@@]2(C)O	1
ZINC43309756	c1cc(sc1)CCNC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC43344540	CCc1nnc(s1)NC(=O)N(C)Cc1ccc(c(c1)F)F	0
ZINC43349824	Cc1ccc(c(c1)NC(=O)NC[C@H]1C[C@@H]1C)F	0
ZINC43367860	C1COC[C@@H]1[C@H](C(F)(F)F)O	0
ZINC43367931	c1ccc(c(c1)[C@@H](C(F)(F)F)O)F	0
ZINC43408462	Cc1nnc(s1)NC(=O)NCC[N@@H+]1C[C@@H](O[C@H](C1)C)C	0
ZINC43414493	c1cc(c(cc1C#N)[N+](=O)[O-])OC[C@H]1CO1	0
ZINC43441814	CC(C)C[C@@H](C(=O)[O-])Nc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC43450250	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCNC(=O)Nc1cccc(c1F)Cl	0
ZINC43464223	c1ccc(cc1)n1c2c(c(n1)C(F)(F)F)C[C@@H](CC2)O	0
ZINC43506350	COCCOCC(=O)Nc1cccc(c1)OC(F)(F)F	0
ZINC43509336	C[C@]1([C@H](O[C@]([C@]([C@@]1(C)O)(C)O)(C)OP(=O)([O-])[O-])CO)O	0
ZINC43578581	COc1ccc(cn1)NC(=O)c1ccc(c(c1)F)Br	0
ZINC43611836	C[C@@]1(C[C@H]([C@@]2([C@H]1[C@@H](OC=C2)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O)O)O)O	0
ZINC43627907	C[C@@H](COC)NC(=O)C[N@@H+](C)Cc1ccc(cc1F)F	0
ZINC43684740	CC(=O)CCCSc1nnc(n1c1ccccc1OC)c1cccs1	0
ZINC43736154	C[N@@+]1([C@H]2C[C@H](C[C@@H]1[C@@H](C2)O)OC(=O)[C@@H](CO)c1ccccc1)CC#C	0
ZINC43736536	C[C@@H]1C=C([C@@H]2[C@@H]([C@]1(CO[C@@H]2c1ccc(cc1)N(C)C)CO)C)C	0
ZINC43763580	COC(=O)C[C@H]1[C@@H](CO[C@H](O1)c1ccccc1)O	0
ZINC43763653	CC1(SCCCS1)CCCC(=O)N1[C@@H](COC1=O)Cc1ccccc1	0
ZINC43819390	CN1CCN(CC1)c1ccccc1NC(=O)NCCC1=CCCCC1	0
ZINC43839043	CCCCOC(=O)CS[C@H](C)C(=O)Nc1cc(on1)C	0
ZINC43919268	CC1(O[C@@H]2[C@H]([C@H](O[C@@H]2O1)COC(=O)OC)O)C	0
ZINC43941796	Cc1cc(no1)NC(=O)C(=O)NCC1CCN(CC1)C(=O)OC	0
ZINC43953357	CC[C@@H](C)NC(=O)Nc1ccc(cc1)S(=O)(=O)CC	0
ZINC44015607	CC[C@@H](c1cccc(c1)Cl)NC(=O)Nc1ccc(c(c1)NC(=O)C)F	0
ZINC44017668	COCCN(Cc1ccco1)C(=O)Nc1cccc(c1)OC(F)(F)F	0
ZINC44019244	C1[C@@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC44027451	Cn1c2c(cn1)C(=O)/C(=C\c1c(cccc1F)F)/CC2	0
ZINC44120872	c1ccc(cc1)[C@@H]1C=CC(=N)O1	0
ZINC44124324	c1cc(cc(c1)OC(F)F)NC(=O)c1csc(n1)c1cnccn1	0
ZINC44125607	C[C@H]1CCN=C2[C@H]1CCCC2	0
ZINC44136169	CCOC(=O)N1CC[C@@]23CCCC[C@@H]2[C@@H]1Cc1c3cc(cc1)O	0
ZINC44137594	CC1(CN([C@H](CO1)CO)C(=O)OC(C)(C)C)C	0
ZINC44150039	CC(C)NC(=O)Cc1ccc(cc1)NC(=O)NC[C@H]1CCCO1	0
ZINC44171275	CC(=O)Nc1ccn(c(=O)n1)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)F	0
ZINC44173982	COCCNC(=O)Nc1cccc(c1)OCc1ccc(cc1)F	0
ZINC44189980	c1ccc2c(c1)CCC[C@H]2OC(=O)[C@H]1CC(=O)N(C1)Cc1ccco1	0
ZINC44204135	Cc1c(c(nn1c1ccccc1)C(F)(F)F)C(=O)N1CCC(CC1)O	0
ZINC44226323	COC1CCN(CC1)S(=O)(=O)c1ccccc1	0
ZINC44227053	CCC(CC)C(=O)NCCN1CCN(CC1)C(=O)OC	0
ZINC44291061	CC[NH2+]CC(=O)Nc1cccc(c1)C(=O)N(CC)CC	0
ZINC44339844	CCOC(=O)[C@@H](Cc1ccc(cc1O)O)N	0
ZINC44340010	CCOC(=O)[C@H](Cc1ccc(c(c1)F)O)N	0
ZINC44340743	CCOC(=O)[C@@H](Cc1cc(c(o1)C)C)N	0
ZINC44345891	CCCn1c2ccccc2n(c1=O)C[C@H](C[NH+]1CCOCC1)O	0
ZINC44379732	c1c(cc(c(c1CCO)F)F)F	0
ZINC44471217	Cc1cc(cc(c1[C@H](C[NH3+])[NH3+])C)F	0
ZINC44508939	C[C@H]1CN(C[C@H](O1)C)C(=O)COc1cccc(c1)OC	0
ZINC44512508	CCc1ccc(cc1)CN(Cc1cccnc1)C(=S)NC(C)C	0
ZINC44515571	CN(Cc1ccc(cc1)F)C(=O)[C@@H]1Cc2ccccc2C(=O)O1	0
ZINC44550709	Cn1c2cccnc2nc1CC(=[NH2+])NO	1
ZINC44586087	c1conc1C(=O)NC1(CCCCC1)C#N	0
ZINC44640193	C[C@H](C(=O)NCC(C)C)S(=O)(=O)Cc1ccc(cc1)C(C)(C)C	0
ZINC44646997	COCc1c2c(cccc2sc1C(=O)N1CCC[C@H]1C(=O)N)F	0
ZINC44701992	CCc1c(sc(n1)NC(=O)c1cccc(c1)NC(=O)[C@@H]1CCCO1)C	0
ZINC44713433	CC(C)(C)OC(=O)N1CCC(CC1)(C[N+](=O)[O-])O	0
ZINC44717070	Cc1ccc2c(c1)C(=O)N(C2=O)CC(=O)NCC(C)(C)[NH+](C)C	0
ZINC44742100	Cc1cccc(c1)C(=O)N1CCC[N@H+](CC1)C[C@H]1CCCO1	0
ZINC44817529	CC[C@H](C)[C@@H](C(=O)/N=C\1/NCCS1)NC(=O)c1ccc(cc1)Cl	0
ZINC44834843	CN(Cc1ccc(cc1)C(=O)N)C[C@H](c1ccc(cc1)F)O	0
ZINC44862240	Cc1ccc(cc1)COc1ccc(cc1)C[NH2+]CCCNS(=O)(=O)C	0
ZINC44866732	C[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCc1cccs1)O	0
ZINC44891623	CCOC(=O)c1cc(n(c1C)CC(=O)NOCC)C	0
ZINC44937745	Cc1c(c(on1)C)C[N@H+](C)C[C@H](COCc1ccco1)O	0
ZINC44941087	c1cc(sc1)CCC(=O)N(C[C@H]1CCOC1)C1CC1	0
ZINC44948106	Cc1ccc(c(c1)C)S(=O)(=O)[C@H](C)C(=O)NC[C@H]1CCCO1	0
ZINC44955290	Cc1nc(cs1)CCNC(=O)NC[C@H](c1ccc(cc1F)F)O	0
ZINC44960169	c1cc(ccc1N)O[C@@H]1[C@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC44960204	C1[C@@H]([C@H]([C@@H]([C@@H]([NH2+]1)CO)O[C@@H]1[C@@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O)O)O	0
ZINC44964113	CC(C)c1cccc(c1O[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)C(=O)[O-])O)O)O)C(C)C	0
ZINC44966688	c1ccc(c(c1)[C@@H](CNC(=O)NCc1nnc2n1CCCCC2)O)F	0
ZINC44966981	Cn1cc(cn1)c1nc(cs1)C(=O)NC[C@@H]1CCOC1	0
ZINC44967266	Cc1ccc(o1)[C@H](CNC(=O)N(C)C[C@@H](C)C#N)[NH+]1CCOCC1	0
ZINC44974178	c1ccc2c(c1)nc(n2C[C@H](c1ccc2c(c1)OCCCO2)O)CO	1
ZINC44974892	c1cc(c(cc1F)F)C[N@H+](C[C@@H](CN1CCOCC1)O)C1CC1	0
ZINC45017850	C[C@@H](CCOC)[NH2+]CCc1cccs1	0
ZINC45027776	CCOC(=O)C1(CCOCC1)O	0
ZINC45045071	C[C@@](CCOC)(C(F)(F)F)O	0
ZINC45052399	c1ccc2c(c1)c(cn2CCC#N)/C=C\C(=O)OCC(F)(F)F	0
ZINC45084642	CCOC(=O)Nc1cccc(c1)OC(=O)[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC45133996	c1cc(ccc1CNC(=O)N[C@@H]1CC[N@H+](CC1)C1CC1)C(F)(F)F	0
ZINC45162470	Cc1c2cccc(c2oc1C(=O)NCCC[NH+]1CCOCC1)Cl	0
ZINC45172198	CCn1c(c(c(n1)C)[C@H](C)[NH2+]CCN1CC[C@H](CC1)C)C	0
ZINC45205498	Cc1c(sc(n1)OC)CNC[C@@H](C)O	1
ZINC45233660	CCOCCNC(=O)N[C@H]1CCSc2c1cc(cc2)F	0
ZINC45237827	Cc1nc2ccc(c(c2s1)N)Cl	0
ZINC45238333	c1ccc2c(c1)nc(n2CC1CC1)C=O	0
ZINC45262349	C[C@H](c1cc(ccc1F)F)N(C)C(=O)[C@@H](C)NC(=O)OC(C)(C)C	0
ZINC45282549	C[C@@H](C(=O)Nc1cccc(c1)F)S(=O)(=O)Cc1cccc(c1)Cl	0
ZINC45340360	Cc1ccc(nc1)S(=O)(=O)[C@@H](C)C(=O)Nc1cccc(c1)F	0
ZINC45354552	CCOc1ccc(cc1[N+](=O)[O-])C(=O)NCC(C)(C)N1CCOCC1	0
ZINC45356095	Cc1ccc(cn1)CNC(=O)NCc1nc(cs1)C	0
ZINC45445167	C[C@H]1CN([C@H](CO1)C)C(=O)Cn1c2ccccc2nc1C(F)(F)F	0
ZINC45445620	C[C@@H]1CN([C@H](CO1)C)C(=O)c1ccc(cc1)CNC(=O)N	0
ZINC45528879	c1cc(ccc1CNC(=O)N1CCC[C@@H]1C(=O)NCC(F)(F)F)O	0
ZINC45568945	C[C@H](CO)NC(=O)N[C@@H](c1ccccc1)C(C)(C)C	1
ZINC45613393	c1cc(ccc1C1=CCN(CC1)C(=O)NC(C1CC1)C1CC1)O	1
ZINC45625423	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)NC[C@@H](COCC(C)C)O	0
ZINC45715910	Cn1ccnc1[C@@](CCNC(=O)NCc1ccoc1)(C(F)(F)F)O	0
ZINC45726042	Cc1cc(nc(n1)N)NC[C@H](C(F)(F)F)O	0
ZINC45785182	Cc1cc(no1)C[N@@H+]1C[C@@H](OC[C@@H]1C)C	0
ZINC45810055	CCOC(=O)[C@@]1(CC[C@H]([C@@H]1O)C)F	0
ZINC45826080	CO/N=C/c1ccc(cc1)C(=O)Nc1ccc(cc1F)F	0
ZINC45849292	COC(=O)c1cc(ccc1N1CC[NH+](CC1)CCO)[N+](=O)[O-]	0
ZINC45892537	COCc1c(nnn1c1ccccc1F)CO	0
ZINC45904289	C[C@H](C(=O)N1CCc2c1cccc2)OC(=O)c1ccnc(c1)N(C)C	0
ZINC45935647	c1cnc(cc1CNC(=O)N1CCC(CC1)CO)OCC(F)(F)F	0
ZINC45942776	c1ccc(cc1)[C@@H]1C(=C(C(=O)N1Cc1ccco1)O)c1ccccc1	1
ZINC45943370	Cc1cc(ccc1F)NC(=O)CSc1ncc(o1)c1cccc(c1)Br	0
ZINC45944487	c1ccc(cc1)[C@H](c1ccc2cccnc2c1O)[NH+]1CCCCC1	1
ZINC45945464	CCc1ccc(cc1S(=O)(=O)Nc1ccc(cc1C)F)C(=O)[O-]	0
ZINC45954813	CCc1[nH+]c(cc(n1)NCC1CC[NH2+]CC1)C	0
ZINC45958593	c1cc(c(cc1C(F)(F)F)N1C[C@H](CC1=O)C(=O)Cl)N1CCOCC1	0
ZINC45972007	COc1ccc(c(c1)O)C(=O)N1CCN(CC1)c1ccccc1O	1
ZINC46012086	CCc1ccc(cc1)N1CC[C@@H](C1=O)C(=O)Nc1c(cccc1C)C	0
ZINC46028619	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCNC(=O)Cn1cc(ccc1=O)Br	0
ZINC46035881	C[C@H](c1cccc(c1)OC(F)F)NS(=O)(=O)c1ccccc1Cl	0
ZINC46037502	C[C@@H]1CCCCN1C(=O)CN1CC[N@H+](CC1)C[C@H](COC(C)(C)C)O	0
ZINC46038720	c1ccc(cc1)C[NH+]1CCN(CC1)C(=O)NCc1ccsc1	0
ZINC46084736	COc1ccc(cc1OC)CN1c2c(cccc2Cl)/C(=N/O)/C1=O	1
ZINC46091224	c1cc(c(cc1Cl)Cl)C[N@H+]1CC[C@@H](CC1)CO	1
ZINC46109600	Cc1cc(on1)CS(=O)(=O)CC(=O)N1C[C@@H](C[C@H](C1)C)C	0
ZINC46148762	c1cc(ccc1CN1CCN(CC1)C(=O)CC[C@@H]1CCCO1)C#N	0
ZINC46153296	c1cc(cc(c1)F)CNC1=[NH+]CCNC21CCOCC2	0
ZINC46171961	c1cc(c(cc1Br)F)CS/C(=[NH+]/C[C@@H]1CCCO1)/N	0
ZINC46247387	Cc1nc(nn1c1ccc(cc1)F)C(=O)OCc1cc(sc1)Br	0
ZINC46280246	CC[NH+](CC)[C@@H](C)CNC(=O)N(C)CCOc1ccccc1F	0
ZINC46314547	C[NH+](C)[C@H](CNC(=O)N1CCC[C@H](C1)O)C1CCCCC1	1
ZINC46343286	c1ccc(c(c1)COC[C@H](C[N@H+]1CC[C@@H](CC1)O)O)F	0
ZINC46343622	C[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COCc1ccccc1F)O	0
ZINC46344706	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](COc1ccc(cc1)CCC(=O)C)O	0
ZINC46344852	C[N@H+](Cc1ccccc1)C[C@@H](COCc1ccccc1F)O	0
ZINC46488031	CCN(CC)C(=O)CNc1ccc(cc1C(F)(F)F)NC(=O)C	0
ZINC46493961	COc1cc(ccc1OCC(=O)N1CCO[C@@H]2[C@H]1CCCC2)C#N	0
ZINC46525178	Cc1cc(c2c(noc2n1)C)C(=O)Nc1ccc(cc1)NC(=O)OC	0
ZINC46704337	C[N@H+](Cc1ccc(cc1)F)C[C@@H](COc1ccc(cc1)C(=O)OC)O	0
ZINC46775264	C[C@H]1COCCN1Cc1cccc(c1F)F	0
ZINC46786223	Cc1c(scn1)C(=O)N1CCCN(CC1)Cc1cccs1	0
ZINC46787264	C[C@@H](c1ccc(cc1)OC(F)(F)F)NC(=O)C[C@@H]1CCCO1	0
ZINC46814427	COCc1ccc(cc1)CNS(=O)(=O)C	0
ZINC46836243	COc1ccc(c(c1)O)[C@@H]1NC(=[NH2+])Nc2n1c1ccccc1n2	1
ZINC46845890	CC(C)COC[C@H](CNC(=O)Nc1cccc(c1)c1nnco1)O	0
ZINC46870300	c1cc(ccc1C(=O)NCCO)NS(=O)(=O)c1ccc(cc1)F	0
ZINC46875588	CCCc1cc(=O)[nH]c(n1)SCc1cccc(c1C)[N+](=O)[O-]	0
ZINC46889713	C[C@H](C[NH+]1CCOCC1)NC(=O)[C@@H]1CC(=O)Nc2c1cccc2	0
ZINC46899412	CCOC(=O)[C@H]1CCCN(C1)C(=O)c1c(ccs1)n1cnnn1	0
ZINC46915195	c1ccc(c(c1)CN(C[C@H]1CCCO1)C(=O)NCC(F)(F)F)O	0
ZINC46965690	CCn1cnnc1CNC(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC46979950	CC(=C[C@H]1[C@@H](C1(C)C)C(=O)N(C)CC(=O)N)C	0
ZINC47075235	CCOCCCC(=O)NNc1ccccc1[N+](=O)[O-]	0
ZINC47129333	C[C@@H]1COCCN1C(=O)N[C@@H](c1ccc(cc1)F)C1CCCC1	0
ZINC47176424	C[C@H](c1ccc(cc1)[N+](=O)[O-])OC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC47195388	c1ccc(c(c1)NC(=O)CN1CCS(=O)(=O)CC1)Cl	0
ZINC47202348	COC(=O)c1c(ccc(c1O)F)F	0
ZINC47266663	c1ccc(c(c1)F)S(=O)(=O)NCc1cccc(c1)CN1CCOCC1	0
ZINC47358941	C[C@]1(C(=O)N(C(=O)N1)Cc1ccc(cc1)C#N)c1ccc(cc1F)F	0
ZINC47407757	c1cc(ccc1/C=C/C(=O)Nc1ccc(cc1)Sc1nncs1)F	0
ZINC47486168	CC(=O)Nc1ccc(c(c1)NC(=O)N(C)Cc1ccccc1O)F	0
ZINC47520933	C[C@@H](c1cc(ccc1F)F)N(C)C(=O)Nc1ccccc1COC	0
ZINC47576707	CC(C)c1ccc(cc1)OCCNC(=O)NCCOC	0
ZINC47580040	c1cc(ccc1OCCCCNC(=O)NC[C@@H]1CCCO1)F	0
ZINC47597979	COCCCNC(=O)NCc1ccc(nc1)OCC(F)(F)F	0
ZINC47598340	c1ccc(cc1)[C@H]1CC[C@@H](CC1)NC(=O)NCCCO	1
ZINC47620169	c1ccnc(c1)S(=O)(=O)Cc1coc(n1)c1cccc(c1)F	0
ZINC47679097	C[C@@H]1CCCC[C@@H]1NC(=O)N[C@@H](CCSC)c1nnc2n1cccc2	0
ZINC47714577	COCc1cccc(c1)CNC(=O)Nc1ccc(c(c1)F)OC(F)F	0
ZINC47772570	CC(=O)NC[C@@H]1CC[N@H+](CC1)Cc1nc(no1)c1ccc(cc1)F	0
ZINC47843725	c1ccc2c(c1)O[C@@H](CS2)CO	1
ZINC47866174	CCOCCNC(=O)Nc1cc(ccc1OC(F)F)[N+](=O)[O-]	0
ZINC47884575	C[C@H](C(=O)Nc1cc(ccc1Cl)Cl)Sc1ccc(cc1)O	1
ZINC47894572	Cc1c(c(on1)C)C[N@H+]1CC[C@@H](CC1)NC(=O)CCc1ccccc1	0
ZINC47903363	CCn1c2c(c(cc(n2)C(C)C)C(=O)N(C)CC2CC2)c(=O)nc1[O-]	0
ZINC47916627	Cc1ccc(cc1)n1c(=O)cc([nH]1)COC	0
ZINC47936653	CCOC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)NCCc1ccccc1F	0
ZINC47941416	Cc1csc(n1)S(=O)(=O)Cc1cc(ccc1OC)Cl	0
ZINC47993702	Cc1ccc(cc1)[C@H](c1ccccc1)OC[C@@H](C[NH+]1CCSCC1)O	0
ZINC47997405	CC(C)c1ccccc1OC[C@H](CN1CCN(CC1)C(=O)COC)O	0
ZINC48004004	CC(C)(C)OC[C@@H](CN1CCN(CC1)C(=O)c1cccc(c1Cl)Cl)O	0
ZINC48040231	CN(C)C(=O)CNC(=O)NCc1ccccc1COC	0
ZINC48050998	C[C@@H](c1cccc(c1)[N-]S(=O)(=O)C)NC(=O)Nc1cccc(c1)F	0
ZINC48057963	CCN(C1CC1)C(=O)C[N@@H+](C)[C@H](c1ccccc1)c1ccc(cc1)F	0
ZINC48071010	CCC[C@H](C)[N@H+](C)CC(=O)N(C)Cc1ccsc1	0
ZINC48191188	CCOCCCC(=O)N1CCC[C@@H]1c1nnc2n1CCCCC2	0
ZINC48202218	c1cnc(nc1)Oc1ccc(cc1)NC(=O)c1ccc(cc1F)Cl	0
ZINC48234686	c1cc(cc(c1)S(=O)(=O)N1CCN(CC1)CCCO)F	0
ZINC48249533	c1cc(c(cc1[C@@H](CNC(=O)NCCCn1ccnc1)O)F)F	0
ZINC48250739	COCCNC(=O)c1c(ccs1)S(=O)(=O)N1CCCCC1	0
ZINC48252117	CNc1ncc(s1)[C@@](c1nc2ccccc2s1)(C(F)(F)F)O	0
ZINC48260386	c1ccc(c(c1)[C@H](CNC(=O)NCc1cc[nH]n1)O)F	0
ZINC48265698	C[C@H](c1ccc2c(c1)CCC(=O)N2)N1C[C@H](CC1=O)C(=O)[O-]	0
ZINC48279421	c1cc(ccc1C(=O)NCc1nnc2n1CCC2)N1CCCC1=O	0
ZINC48286782	Cc1ccc(o1)[C@@](CCNC(=O)NCc1cc[nH]n1)(C(F)(F)F)O	0
ZINC48325338	CC[NH+](CC)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC48326028	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccc2c(c1)Cc1c2cccc1	0
ZINC48331848	c1cc(ccc1c1ccc(o1)Cn1cc(c(=O)[nH]c1=O)C#N)F	0
ZINC48334619	Cc1ccc(s1)C[NH2+]C[C@H](COCC1CC1)O	0
ZINC48367461	Cc1ccc(cc1NC(=O)N1CCC[C@H](C1)C)C(=O)N(C)C	0
ZINC48446119	Cc1ccc(cc1)[C@@H](C)N[C@@H](C)C(=O)NCC(C)C	0
ZINC48451634	COc1ccc(cc1O)CNC(=O)Nc1ccc(cc1Br)F	0
ZINC48452890	C[C@@H]1CN(C[C@H](O1)C)C(=O)Nc1ccc(cc1Br)F	0
ZINC48454047	Cc1ccc(cc1C)C(=O)CC/C(=N/S(=O)(=O)c1ccc(cc1)F)/[O-]	0
ZINC48469592	c1cc(ccc1NC(=O)NC1CC1)N1CCOCC1	0
ZINC48474446	c1cc(c(cc1NC(=O)NC1CCCCC1)Cl)C#N	0
ZINC48490266	c1ccc(c(c1)NC(=O)C(=O)NCCCO)OC(F)F	0
ZINC48491747	C[C@H]1C[C@H]1/C(=N/S(=O)(=O)c1ccc(cc1)CNC(=O)C)/[O-]	0
ZINC48495780	Cc1ccc(c(c1)Cl)NC(=O)C(=O)NC[C@H](C)O	1
ZINC48540038	C[C@@H](CO)NC(=O)NC[C@H](c1ccc(cc1)F)N1CCOCC1	0
ZINC48545612	c1cc(cc(c1)F)/C=C/C(=O)N1CCCC1	0
ZINC48560574	COCCNC(=O)Nc1ccc(c(c1)Cl)N1CCNC(=O)C1	0
ZINC48578562	COC(=O)c1cccc2c1CCCN2CC(=O)N	0
ZINC48580460	c1nnc(s1)/N=C(\[O-])/C[N@H+]1CCC[C@@H]1C1CCCCC1	0
ZINC48588870	Cc1ccc(cc1)O[C@H](C)/C(=N/S(=O)(=O)c1ccccc1F)/[O-]	0
ZINC48603951	CC[C@H](CO)NC(=O)C(=O)Nc1ccccc1N1CCCCCC1	1
ZINC48623888	c1cc(oc1)c1cc(n[nH]1)C(=O)NCCn1ccnc1	0
ZINC48643470	Cn1ccnc1SCc1ccc(c(c1)OC)OC(F)F	0
ZINC48644494	CNC(=O)NNC(=O)CCSc1ccc(cc1)F	0
ZINC48649008	COC(=O)c1cc(c(cc1F)F)NC(=O)C(=O)N[C@H]1CC[C@H](CC1)O	0
ZINC48693481	CC(C)[NH+](CCNC(=O)C(=O)Nc1cc(ccc1F)Cl)C(C)C	0
ZINC48704130	C[C@H](C(=O)N1CCCCC1)NC(=O)CNC(=O)C1CC1	0
ZINC48710978	CC(C)c1c(c(n(n1)C)Cl)CNCc1ccnc(c1)OC	0
ZINC48738954	C1C[N@@H+](CC[C@H]1O)CCCOCC(F)(F)F	0
ZINC48743310	C1CC1[N@H+](CCCOCC(F)(F)F)CCO	0
ZINC48769937	CCOC(=O)[C@H](C)NC(=O)c1ccc(cc1)NC(=O)N	0
ZINC48777092	c1ccc(cc1)OCCNCc1cscn1	0
ZINC48789082	CCc1ccccc1NC(=O)C(=O)N[C@@H](C)c1ccncc1	0
ZINC48794613	c1cc(c(c(c1)Br)O)C[NH2+]CCc1ccc(cc1)F	0
ZINC48795946	C[C@@H](c1ccc(cc1F)F)[NH2+]Cc1cccc(c1O)Br	0
ZINC48797442	COCCOc1cccc(c1)NCc1cccc(c1O)Br	0
ZINC48809614	CCS(=O)(=O)Nc1ccc(cc1C)NC(=O)[C@@H](C)OC	0
ZINC48816237	CCNC(=O)c1cccc(c1)C[NH2+]Cc1ccc(s1)c1ccccc1	0
ZINC48860003	Cc1ccc(c(c1)NC(=O)[C@H](C)OCC(F)(F)F)O	0
ZINC48880400	CCOc1cc(cc(c1O)Cl)c1nc2ccccc2n1CCOC	0
ZINC48891602	Cc1cc(no1)CN(C)C(=O)c1cn[n-]n1	0
ZINC48895406	COCC[NH+](CCOC)C[C@H](c1ccc(cc1)C#N)O	0
ZINC48919019	CCSc1cc(ccn1)C(=O)NCc1cccc(c1)O	1
ZINC48919130	CCCCOc1ccccc1NC(=O)CNC(=O)OC	0
ZINC48920448	c1c(cn(n1)C[C@@H]1CCCO1)NC(=O)Nc1nncs1	0
ZINC48920717	Cc1cc(ccc1NC(=O)N[C@@H]1CC[N@H+](C1)C)F	0
ZINC48923212	CC(=O)Nc1ccc(c(c1)C(=O)NC1CCCCC1)O	1
ZINC48924521	CONC(=O)c1ccc(cc1)OCC1CC1	0
ZINC48934543	CCCS(=O)(=O)CC(=O)NCc1cc(ccc1F)Br	0
ZINC48935188	C[C@@H](c1ccc(c(c1)Br)OC)NC(=O)[C@@H](C)NC(=O)N	0
ZINC48940067	CNC(=O)Cn1cc(cn1)NC(=O)c1cn[nH]n1	0
ZINC48943313	CCOC(=O)[C@@H](C)NC(=O)/C=C\c1ccc(cc1)C#N	0
ZINC48943934	COCCNC(=O)CCNC(=O)c1c(cccc1F)F	0
ZINC48952410	Cc1c2cc(sc2n(n1)C)C(=O)NCCCS(=O)(=O)C	0
ZINC48959217	CCCS(=O)(=O)N1CCC[C@@H](C1)NC(=O)OCC	0
ZINC48959444	Cc1cc(ccc1S(=O)(=O)N1CCOCC1(C)C)Cl	0
ZINC48967008	Cc1ccc(s1)CC(=O)N[C@H](C)c1cccs1	0
ZINC48973954	c1ccn(c1)c1c(ccs1)CNC(=O)Cc1ccsc1	0
ZINC48978825	C/C(=C\C(=O)NC[C@H]1CCOC1)/c1ccccc1F	0
ZINC49001462	CC(=O)NCCNC(=O)CN(C)c1c(cccc1F)F	0
ZINC49001890	c1ccc2c(c1)c([O-])nc(n2)SCC1(CCCCC1)O	1
ZINC49002590	CCOC(=O)NCCC(=O)NCc1ccoc1	0
ZINC49003837	CCc1nc(cs1)C/C(=N/S(=O)(=O)c1cccs1)/[O-]	0
ZINC49006227	Cc1c(sc(n1)n1cccc1)C(=O)NCc1ccc(cc1)C(F)(F)F	0
ZINC49006680	c1cc(c(cc1Cl)F)NC(=O)CSc1cc(ncn1)N1CCCC1	0
ZINC49022594	CN(C[C@@H](COC)O)C(=O)C(=O)Nc1ccccc1F	0
ZINC49024118	c1cc(sc1)CN(C[C@H](c1ccc(cc1)C#N)O)C1CC1	1
ZINC49026718	Cc1ccc(o1)[C@H](CNC(=O)c1cc(on1)C)O	1
ZINC49028990	c1ccnc(c1)NC(=O)NCc1ccc(c(c1)F)CO	0
ZINC49030016	c1ccc(cc1)c1cc(no1)C(=O)NCC1(CC1)CO	1
ZINC49031179	CC(C)c1cc(=O)[nH]c2c1ccc(c2)NC(=O)Cc1ccc(cc1)F	0
ZINC49036888	CC(=O)S[C@@H](C(Cl)(Cl)Cl)NC(=O)c1ccc(cc1)Cl	0
ZINC49053565	CCS(=O)(=O)NCc1ccc(c(c1)F)n1ccnc1	0
ZINC49055328	Cc1cccc(c1)N1C(=O)CCC(=N1)C(=O)Nc1cccnc1OC	0
ZINC49079050	COCCCc1nc(cs1)c1ccc(c(c1)O)O	0
ZINC49135843	C[C@@H]1C[C@@H]1/C(=N/S(=O)(=O)c1cc(cnc1)Br)/[O-]	0
ZINC49177062	C[C@H](c1ccc(cc1)OC(F)(F)F)S[C@H](C)C(=O)N	0
ZINC49183212	Cc1ccc(s1)[C@H](C)[NH2+][C@@H]1CCCC[C@@H]1O	1
ZINC49242666	CCOc1ccccc1CNC(=O)NC[C@H]1C[C@H]1C	0
ZINC49247717	CC[C@H](C(C)C)NC(=O)N1CCc2c(ccs2)[C@H]1C	0
ZINC49249436	C[C@H]1C[C@@H]1CNC(=O)c1cc2c(cc1O)CCCC2	1
ZINC49266507	CC[C@H](C)NC(=O)NC[C@@H](Cc1ccc(cc1)F)CO	0
ZINC49269548	CC[C@@H](c1cccs1)NC(=O)NC(C)C	0
ZINC49275888	C[C@H](C(=O)Nc1ccc(c(c1)Cl)F)OC[C@H]1CCCO1	0
ZINC49280693	C=C(CNC(=O)C1(CCCC1)c1ccccc1F)Br	0
ZINC49287354	C[C@@H](c1ccc(s1)Cl)NC(=O)NCCCCC(=O)OC	0
ZINC49290103	c1cc(cc(c1)F)[C@@H](CNC(=O)c1ccc(o1)Br)O	0
ZINC49290232	c1ccc(c(c1)C(=O)NC[C@@H](c1cccc(c1)F)O)Cl	0
ZINC49300971	COCCOc1ccccc1NC(=O)NCCO	0
ZINC49301245	COCCCNC(=O)NC[C@H](c1cccc(c1)F)O	0
ZINC49313448	Cc1cc(n(n1)[C@@H](C)C(=O)NCc1ccnc(n1)C)C	0
ZINC49319540	c1cc(c(nc1)N1CCOCC1)NC(=O)C1CCC1	0
ZINC49320378	Cn1c2c(=O)[nH]c(=O)n(c2nc1N(C)CCCOC)C	0
ZINC49320899	COc1ccc(cc1O)CNc1nc2ccccc2o1	1
ZINC49334079	CC(C)(C)[C@@H](c1ccc(cc1)F)NS(=O)(=O)N(C)C	0
ZINC49337243	Cc1cc(n(n1)C)NC(=O)N(C)CCCOC	0
ZINC49339586	Cc1ccc(s1)[C@@H](C)N(C)C(=O)NCc1nc(cs1)C	0
ZINC49340733	C[C@H](c1ccc(cc1F)F)NC(=O)[C@@H]1CCOC1	0
ZINC49346045	COC(=O)N1CCN(CC1)C(=O)c1ccccc1O	0
ZINC49346663	CCONC(=O)c1ccc(cc1)OCC(=O)N	0
ZINC49365788	CCOC(=O)C(=O)C[N@@H+]1CC[C@H](CC1)c1nnc(s1)C	0
ZINC49368767	CCOC(=O)[C@H](C)[NH2+][C@H](C)c1ccccc1C(F)(F)F	0
ZINC49370700	Cc1ccc(cc1OC)CNC(=O)NCCOC	0
ZINC49378286	c1ccc(cc1)N1CCN(C1=O)CC(=O)Nc1ccccc1Cl	0
ZINC49380211	c1cc(ccc1N1CCN(C1=O)CC(=O)NCCOCCO)F	0
ZINC49395804	C[C@@H](COCC(F)(F)F)NC(=O)Nc1ccccn1	0
ZINC49401387	C[C@@H](COCC(F)(F)F)NC(=O)c1ccc(c(c1)Cl)O	0
ZINC49412009	CC(=C)CN1C(=O)/C(=C/c2ccc(c(c2)F)Cl)/SC1=S	0
ZINC49412191	c1cc(c(cc1Cl)Cl)C(=O)N1CCN(CC1)Cc1ccsc1	0
ZINC49414009	Cc1c(cccc1Cl)NC(=O)NCCOCCC(C)C	0
ZINC49423156	CN(C)c1ccc(cc1F)C(=O)NC[C@H]1CCCOC1	0
ZINC49423484	CC[C@H](C(=O)Nc1ccc(nc1)OCC(F)(F)F)OC	0
ZINC49425881	C[C@H](C(=O)N(CC#N)C1CC1)NC(=O)OC(C)(C)C	0
ZINC49427297	C[C@@H](C(=O)NC[C@H]1CCOC1)Oc1ccc(c(c1)F)F	0
ZINC49430605	CC[C@H](C)NC(=O)[C@H](C)NC(=O)/C=C/c1ccco1	0
ZINC49433805	c1ccnc(c1)C(=O)N1CCC(CC1)Oc1nc2ccc(cc2s1)F	0
ZINC49442019	C[C@H](c1ccccc1Cl)[N@@H+](C)CCCC(=O)NC(=O)N	0
ZINC49446510	c1c(cc(c(c1O)C(=O)NCCN1CCOCC1)F)F	0
ZINC49446905	CN(CC(=O)Nc1ccccc1O)S(=O)(=O)C	1
ZINC49447296	c1cc(ccc1NC(=O)c1c(cc(cc1F)F)O)I	0
ZINC49447329	CC(C)n1c(ccn1)NC(=O)c1c(cc(cc1F)F)O	0
ZINC49447622	CCNC(=O)[C@H](C)NC(=O)c1c(cc(cc1F)F)O	0
ZINC49447713	Cn1cnnc1CNC(=O)c1c(cc(cc1F)F)O	0
ZINC49448483	CCOCCNC(=O)c1c(cc(cc1F)F)O	0
ZINC49449052	CN(C[C@H]1CCCCO1)C(=O)c1c(cc(cc1F)F)O	0
ZINC49449246	Cc1ccc(s1)[C@H](C)NC(=O)c1c(cc(cc1F)F)O	0
ZINC49450140	c1c(cc(c(c1O)C(=O)NC[C@@H]1CCCCO1)F)F	0
ZINC49450231	C[C@@H](CNC(=O)c1c(cc(cc1F)F)O)COC	0
ZINC49451502	CC[C@@H](C(=O)NCC(=O)NCc1ccccn1)OC	0
ZINC49457720	C[C@@H](C(=O)[C@@H](C#N)c1ccccn1)Oc1cccc(c1)C(C)(C)C	0
ZINC49457882	c1cc(c(=O)[nH]c1)C(=O)N1C[C@@H]2C[C@H]3C[C@@H](C2)C[C@@H]1C3	0
ZINC49461920	c1cc(oc1C(=O)NCC1(CC1)CO)Br	1
ZINC49462439	c1c(cc(cc1F)S(=O)(=O)NCC1(CC1)CO)F	0
ZINC49462565	C[C@H](c1ccc(cc1)F)SCC(=O)NC(=O)NC1CC1	0
ZINC49467827	c1ccc(c(c1)c1nc(cc(n1)Nc1cccc(c1)Cl)N)F	0
ZINC49468469	Cc1c(cnc(n1)CN(C)S(=O)(=O)c1ccc(cc1)Cl)C(=O)[O-]	0
ZINC49474311	c1cc2cc(c(=O)n3c2c(c1)CC3)CSCC(=O)[O-]	0
ZINC49474383	C[C@@H]1CCCC[N@H+]1CCC[N@@H+]1CC[C@@H](C1)CO	1
ZINC49483567	c1cc(cnc1)c1nc(on1)[C@@H]1CN(C1)C(=O)[C@H]1CCC=CC1	0
ZINC49489083	c1cc(ccc1CS(=O)(=O)c1ccc(cc1)O)Cl	1
ZINC49489143	Cc1cccc(c1)CS(=O)(=O)c1ccc(cc1)O	1
ZINC49489178	c1cc(ccc1O)S(=O)(=O)C[C@@H]1CCCO1	0
ZINC49492716	c1cc(c(cc1Br)Br)OCc1nnc(o1)[C@H]1CCCO1	0
ZINC49493792	C[C@H](C(=O)NC(=O)NCCOC)Sc1ccc(cc1)O	0
ZINC49497922	c1cc(c(cc1C(=O)N[C@@H]1CCCNC1=O)Cl)O	1
ZINC49518843	Cc1ccccc1CN(C)C(=O)NCCS(=O)(=O)C	0
ZINC49520309	Cc1cnn(c1)CC(=O)Nc1c(c(n[nH]1)C(F)(F)F)C	0
ZINC49535316	C[C@@H](C(=O)N(C)c1ccccc1)Oc1ccccc1Cl	0
ZINC49545251	c1cc(ccc1NC(=O)Cn1c(=O)ccc(n1)N1CCOCC1)F	0
ZINC49545260	Cc1c2c(n(n1)C)N=C(CS[C@@H]2c1ccc(cc1)C(=O)[O-])O	1
ZINC49548351	Cn1c2c(cn1)[C@H](SCC(=N2)O)c1cccc(c1)OC(F)F	0
ZINC49556673	Cc1ccc(cc1)[C@H](C)NC[C@H](c1c(cccc1F)F)O	0
ZINC49563793	CCOc1cccc(c1O)CNc1ccc(cc1OC)F	0
ZINC49577627	c1cc(c(cc1C[NH2+][C@H]1CCCC[C@@H]1O)F)F	0
ZINC49581190	c1ccc(cc1)n1cc(cn1)c1cnn(c1)CCO	1
ZINC49653807	C[C@@H](c1ccccc1F)N(C)C(=O)c1c(ccs1)Br	0
ZINC49772311	C[C@H]1C(=N)C(=O)c2c(c3n(c2C1=O)C[C@@H]([C@H]3O)N)COC(=O)N	0
ZINC49788502	C[C@H](c1ccc(c(c1)Cl)Cl)NC(=O)NCc1nnc2n1cccc2	0
ZINC49801473	c1cc(ccc1F)SCC[N@@H+]1CCCC[C@H]1CCO	0
ZINC49874812	CCNC(=O)Cn1c2ccccc2[nH+]c1NCCO	1
ZINC49901595	c1cc(c(cc1C(=O)CCC(=O)NC[C@H]1CCCO1)F)F	0
ZINC49909124	c1cc(ccc1/C=C/C(=O)N[C@@H]1CC[C@H](CC1)O)OCC#N	1
ZINC49926921	CC(C)c1ccc(cc1)[C@@H](CNC(=O)c1ccc(cc1)OC)O	1
ZINC49929642	Cc1ccc(cc1C)C(=O)N(C)Cc1ccccc1F	0
ZINC49947377	CCCN(C[C@@H](c1ccccc1)O)CC(=O)OCC	0
ZINC49947440	CCC[N@H+](CC(=O)Nc1ccc(cc1)Cl)CC(=O)OCC	0
ZINC49956083	Cc1ccc(o1)[C@@H](c1ccc2cc(ccc2c1)OC)O	1
ZINC49959157	C[C@@H](C(=O)N[C@@]1(CCS(=O)(=O)C1)C)Oc1ccc(cc1)C#N	0
ZINC50005187	CN(CCCC(=O)OC)c1ccccc1F	0
ZINC50005719	CC(C)[C@@H](C(=O)C)NC(=O)CN(C)c1cccc(c1)F	0
ZINC50029670	C[NH+](C)[C@H](CNC(=O)CCNC(=O)OCC(F)(F)F)c1ccsc1	0
ZINC50033840	CC(C)(C)OC[C@@H](C[N@@H+]1CCCN2CCC[C@@H]2C1)O	0
ZINC50046859	Cn1ccnc1CSc1ccccc1O	1
ZINC50049916	COC(=O)[C@H]1CCC[N@@H+]1Cc1nc(no1)c1ccsc1	0
ZINC50081677	CCCN(CC1CC1)C(=O)Nc1ccc(cc1)N1C[C@@H](O[C@H](C1)C)C	0
ZINC50105170	C1CC[N@@H+]([C@H](C1)CCO)CCCOCC(F)(F)F	0
ZINC50117230	CCCCCNC(=O)[C@@H](C)[N@@H+](C)C[C@@H](COC)O	0
ZINC50117749	C[N@@H+](Cc1ccc(c(c1)Cl)Cl)C[C@@H](COC)O	0
ZINC50118820	C[N@H+](C[C@@H](COC)O)CC(=O)Nc1ccc(cc1Cl)F	0
ZINC50119309	C[N@@H+](CCC(=O)Nc1cccc(c1)F)C[C@@H](COC)O	0
ZINC50133232	CC(=O)c1cc(cc(c1O)C[N@@H+]1CCC[C@H]1C(=O)N)F	0
ZINC50170846	C[C@@H]1CN(C[C@@H](O1)C)CCCNC(=O)c1ccnc(c1)n1ccnc1	0
ZINC50177168	Cc1ccc(c(c1)NC(=O)COC1CCCC1)O	0
ZINC50177787	Cc1ccc(c(c1)NC(=O)Cc1c([nH]c2c1cccc2)C)O	1
ZINC50396497	C[NH2+][C@H]1CCCNC1=O	0
ZINC50404880	c1c(ncs1)CNC(=O)CC[C@@H]1CCCO1	0
ZINC50500290	c1cc(ccc1CO)C(=O)OCC(=O)N1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC50545390	Cc1cc(ccc1F)CNc1cnn(c1)CCOC	0
ZINC50569311	Cc1cc(ccc1C[NH2+]C[C@@H](C)O)F	0
ZINC50603244	C[C@H](COCc1ccccc1)C(=O)Nc1nc([nH]n1)C(F)(F)F	0
ZINC50633584	c1cc(c(c(c1[N-]S(=O)(=O)c1cc(cnc1N)Br)F)F)F	0
ZINC50683936	CC(=O)Nc1nc(cs1)C(=O)NCc1cscn1	0
ZINC50684961	Cc1c(c([nH]c1C(=O)NCc1cscn1)C)C(=O)OC(C)C	0
ZINC50699137	CCCNC(=O)[C@@H]1CCCN(C1)C(=O)Cc1c(nc([S-])s1)C	0
ZINC50741911	c1ccc2c(c1)[nH]c(n2)[C@H]([C@H]([C@@H](CO)O)O)O	1
ZINC50821409	Cc1ccccc1S(=O)(=O)/N=C(\[O-])/c1ccc(c(c1)F)C	0
ZINC50858425	c1cc(ccc1C(=O)CCC(=O)N1CCO[C@@H](C1)C(=O)N)F	0
ZINC50959622	c1cc(cc(c1)OC(F)F)C[NH+]1CCC2(CC1)OCCO2	0
ZINC50974480	COC(=O)[C@@H](c1cccc(c1)C(F)(F)F)O	0
ZINC51071921	c1cc(nc(c1)N)C(=O)N1CCC[C@H]1CO	1
ZINC51072561	CC(C)N(C)C(=O)c1cccc(n1)Cl	0
ZINC51091347	c1cc(c(cc1F)[C@H](CN1CCN(CC1)CCO)O)F	0
ZINC51092874	c1ccc2c(c1)nc(n2C[C@@H](c1ccc(c(c1)F)F)O)CO	0
ZINC51118827	CN(Cc1ccccc1Cl)C[C@@H](c1ccc(c(c1)F)F)O	0
ZINC51119872	c1cc(cc(c1)F)[C@H](CN1CCN(CC1)C(=O)[C@H]1CCCO1)O	0
ZINC51153684	Cc1c(cc(o1)CN(C)C[C@@H](c1cccc(c1)F)O)C(=O)OC	0
ZINC51156339	Cc1ccc(c(c1)C)n1c(nnn1)SC[C@@H](c1cc(ccc1F)F)O	0
ZINC51205380	Cc1ccc(cc1)SCCNC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC51256585	c1ccc(cc1)CC[C@@H]1C(=O)N(C(=O)N1)C[C@H](c1cccc(c1)F)O	0
ZINC51282693	c1ccc2c(c1)nc(n2C[C@@H](c1c(cccc1F)F)O)c1cscn1	0
ZINC51290006	CSCC[C@H]1C(=O)N(C(=O)N1)C[C@H](c1cccc(c1)F)O	0
ZINC51319162	COc1ccc(cc1F)NC(=O)Cn1cc(c2c1cccc2)C#N	0
ZINC51319736	c1cc(ccc1c1nnn(n1)C[C@@H](c1ccc(c(c1)F)F)O)Br	0
ZINC51323402	C[C@@H]1COCCN1C[C@@H](c1cccc(c1)F)O	0
ZINC51330676	C/C(=C/c1ccccc1)/C=C\1/C(=O)N=C(S1)[N-]c1ccccc1O	1
ZINC51373997	Cc1ccc2c(c1)c(=O)n(cn2)C[C@H](COCc1ccccc1F)O	0
ZINC51410643	CCc1ccsc1C(=O)NCc1[nH]c(c[nH+]1)c1ccccc1	0
ZINC51470994	CC(=O)[C@@H](C(=N)NC(=O)c1ccccc1)C(=O)OC	0
ZINC51498739	C[n+]1c2c(c(O)nc1SC)[C@@H](CC(=O)N2)c1cccc(c1)Cl	1
ZINC51557785	CC(C)(C)OC[C@H](C[N@H+](Cc1cccc(c1)F)C[C@@H]1CCCO1)O	0
ZINC51581387	CCCCNC(=O)[C@H]1CCC[N@H+](C1)C[C@@H](COc1cccc(c1)C)O	1
ZINC51590159	C[C@H](c1ccccc1F)[N@H+]1CC[C@@H](CC1)O	0
ZINC51592143	c1cc(cc(c1)F)[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N1CCOCC1)O	0
ZINC51608821	c1ccc(cc1)[C@@H](COc1cc(ccc1[N+](=O)[O-])Cl)O	1
ZINC51634452	c1cc(cc(c1)[N+](=O)[O-])C[NH2+]C[C@H](COCC1CC1)O	0
ZINC51651841	c1cscc1c1nc(on1)CCC(=O)[C@@H](C#N)C(=O)NC1CCCC1	0
ZINC51712858	c1cc(c(cc1CNC(=O)N1CCO[C@H](C1)C(=O)N)F)n1ccnc1	0
ZINC51744538	c1cc(cc(c1)F)Nc1c(cccn1)C(=O)OCCO	0
ZINC51854306	c1cc(ccc1[C@H](C[N@@H+](C[C@@H]1CCOC1)C1CC1)O)C(F)(F)F	0
ZINC51877079	C[C@@H](c1nc(no1)C1CC1)[N@@H+]1Cc2c(ccc(c2[C@@H](C1)O)OC)OC	1
ZINC51883899	c1c(c[nH]c1C(=O)N1CC[C@@H](C1)CO)Br	1
ZINC51884903	COc1ccc(cc1C(=O)N1CC[C@@H](C1)CO)[N+](=O)[O-]	1
ZINC51887392	COC(=O)c1c(ccs1)NC(=O)C[N@@H+]1CC[C@@H](C1)CO	0
ZINC51887441	c1c(occ(c1=O)[O-])C[N@@H+]1CC[C@H](C1)CO	1
ZINC51899791	COC(=O)Nc1ccc(cc1)OC(=O)C1CCN(CC1)CC(F)(F)F	0
ZINC51951670	C[N@@H+]1CCc2c(c3ccccc3n2Cc2ccc(cc2)C(=O)NO)C1	1
ZINC51957113	c1cc(ccc1OC[C@@H](C[N@H+]1CC[C@@H](CC1)C[NH+]1CCOCC1)O)F	0
ZINC51957968	c1ccc(c(c1)CNC(=O)CN1CCC(CC1)CN1CCOCC1)F	0
ZINC51990827	c1ccc(cc1)[C@H]1CC[C@@H](CC1)[NH2+][C@H]1CCCC[C@@H]1O	1
ZINC52000461	C[C@@H](c1ccc(c(c1)Br)F)[NH2+][C@H]1CCCC[C@@H]1O	0
ZINC52001848	c1c(nsn1)C(=O)N[C@@H]1CCCC[C@@H]1O	1
ZINC52071352	CC[N@H+](C[C@H]1CCOC1)CC(=O)NCC(C)(C)[NH+]1CCOCC1	0
ZINC52172719	C1CC[C@@H]([C@H](C1)[NH2+]CC1CCOCC1)O	0
ZINC52222946	c1cc(ccc1Cn1cc(nn1)CCO)C(F)(F)F	0
ZINC52254313	CCC[C@@H](C(C(=O)OCC)(F)F)O	0
ZINC52271405	C[C@@H]1C[C@H]1[NH2+][C@@H](C)c1ccccc1OC(F)F	0
ZINC52275960	c1cc(c(c(c1)F)[C@@H](CN1CCO[C@@H](C1)c1ccc(cc1)Cl)O)F	0
ZINC52337004	C[C@H](C1CCCCC1)[NH2+]C[C@H](COc1ccc(cc1)F)O	0
ZINC52338299	c1cc(ccc1N1CCOC1=O)OC(=O)CCc1ccc(c(c1)F)F	0
ZINC52435748	Cc1nc(no1)CS(=O)(=O)CC(=O)N1CCC[C@@H]1c1cccs1	0
ZINC52502153	CC(C)[C@H](c1ccc2c(c1)OCCO2)NC(=O)N[C@@H]1CCC[N@@H+](C1)C	0
ZINC52507664	Cc1cc(nn1c1ccccc1C(=O)OC(C)(C)C)C(=O)[O-]	0
ZINC52507938	COC(=O)c1cc(c(cc1O)N)Br	0
ZINC52616757	CCOCCS(=O)(=O)c1nnc(n1C)c1ccccc1C	0
ZINC52620375	CCCCCNC(=O)C(=O)Nc1ccccc1N1C[C@H](O[C@H](C1)C)C	0
ZINC52635049	CC[N@H+]1CCN(CC1)[C@H](C)C(=O)Nc1ccc(cc1C(F)(F)F)Cl	0
ZINC52638721	CC(C)(C)c1nc(no1)CN(C)[C@H]1c2cc(cc(c2C[C@@H]1O)Cl)Cl	1
ZINC52667549	c1ccc(cc1)N1CC[C@@H](C1)CNC(=O)[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC52682512	C[C@@H]([C@@H]1CCCO1)NC(=O)C(=O)Nc1ccccc1OCC(C)C	0
ZINC52685778	C[C@@H](c1ccc(cc1)F)N1CCN(CC1)CC(=O)NCCCOC	0
ZINC52710782	CCOC(=O)CN1CCCN(CC1)S(=O)(=O)c1ccc(cc1)C	0
ZINC52723604	c1cc(ccc1CN1CC[NH+](CC1)CCCO)C(F)(F)F	0
ZINC52762366	C1C[C@H]([N@@H+](C1)CCCOCC(F)(F)F)CCCO	0
ZINC52930449	CCOC(=O)C1CCN(CC1)C(=O)c1ccc(c(c1)NC(=O)C)F	0
ZINC52936423	CCOc1ccccc1NC(=O)c1cccnc1OCCOC	0
ZINC52955505	COCCOc1ccccc1C(=O)Nc1cccc2c1cccn2	0
ZINC53007523	Cc1c2ccccc2oc1C(=O)NNC(=O)CCCOCCOC	0
ZINC53008876	Cc1ccc(c(c1)C(=O)N(C[C@H]1CCOC1)C1CC1)F	0
ZINC53011182	Cc1c2cc(ccc2sc1C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)NC)F	0
ZINC53047712	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)C)[N@H+](C)CCc1ccccc1	0
ZINC53088505	CC[N@H+](CCOC)[C@H](C)c1ccc(cc1)F	0
ZINC53117289	CC(=O)Nc1ccc(c(c1)C(=O)NCC(C)(C)[NH+](C)C)F	0
ZINC53133832	c1c(csc1C(=O)NCCCOCC1CC1)C(=O)N	0
ZINC53155624	c1cc(ccc1C[NH2+]Cc1ccc(c(c1)Cl)F)O	0
ZINC53159729	c1ccc2c(c1)c(=O)n(c(=S)[nH]2)Cc1ccc(c(c1)Cl)F	0
ZINC53184952	Cc1cccc(c1)OC[C@H](C)NC(=O)c1cc2ccccc2oc1=O	0
ZINC53188599	CCOCCCC(=O)N[C@H](C)COc1cccc(c1)C	0
ZINC53231302	c1cc(cc(c1)F)C[N@H+](CCC(=O)NC(=O)N)C[C@@H]1CCCO1	0
ZINC53232309	CNC(=O)NC(=O)CC[N@@H+](Cc1cccc(c1)F)C[C@@H]1CCCO1	0
ZINC53262699	c1ccc(cc1)N1CCC(CC1)NC(=O)c1cc(c(cc1Cl)Cl)F	0
ZINC53307316	Cc1ccc(cc1)CC(=O)N(C)[C@H](C)c1ccc(cc1)F	0
ZINC53402968	CC[N@@H+](C[C@@H](COc1ccc(cc1C)C)O)CC(=O)NC(C)(C)C	1
ZINC53457476	CC(=O)N1CCCN(CC1)Cc1cc(cc2c1OCOC2)F	0
ZINC53528160	c1cc(ccc1[C@H](CNC(=O)N1CCOCC1)N1CCOCC1)F	0
ZINC53538051	C[NH+](C)[C@H](Cc1ccccc1)CNC(=O)N[C@H]1CCc2c1cccc2	0
ZINC53583104	Cn1cnc(c1N[C@@H]1CCCOc2c1cc(cc2)F)[N+](=O)[O-]	0
ZINC53607108	C[C@H]1CCCCN1C(=O)CN1CC[N@H+](CC1)CCCOCC(F)(F)F	0
ZINC53608010	c1cc(c(cc1Cl)C(=O)N)OCC(=O)NCCC1CCCCC1	0
ZINC53610379	C[N@@H+](CCCOCC(F)(F)F)CCc1ccccc1	0
ZINC53624327	Cc1nc2=NC(=N[C@@H](n2c(c1)[O-])c1ccccc1O)N1CCOCC1	0
ZINC53676622	CC(=O)Nc1cccc(c1)C(=O)OCCN1CCCC1=O	0
ZINC53683221	c1nc(nn1[C@H]1[C@@H]([C@H]([C@@H](O1)CO[P@@](=O)(O)[O-])O)O)C(=O)N	0
ZINC53733135	CCOCCC(=O)NC1(CCCC1)C#N	0
ZINC53744282	COc1ccc(cc1F)CCC(=O)OCCOc1ccc(cc1)C#N	0
ZINC53754682	COc1cccc(c1)CCC(=O)NNc1ccccc1[N+](=O)[O-]	0
ZINC53784400	C[C@H](Cc1ccc(cc1)C(C)(C)C)O	1
ZINC53796407	C[C@H](C(=O)Nc1ccc(cc1)CC(=O)N(C)C)NC(=O)OC(C)(C)C	0
ZINC53884190	CN(C[C@H]1CCC[C@@H]1O)CC(F)(F)F	0
ZINC53916190	CN(Cc1ccccc1O)C(=O)c1ccn(n1)c1ccc(cc1)F	0
ZINC53942766	c1ccc2c(c1)[nH]c(n2)COC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F	0
ZINC53960687	Cc1ccc(c(c1)F)NC(=O)NCC(=O)Nc1ccc(c(c1F)F)F	0
ZINC53994099	CCOC(=O)c1c(nn(c1N)c1ccccc1)c1ccc(cc1)C	0
ZINC54110906	C[C@H](c1ccc(cc1)F)[NH2+]CCN(C)C(C)C	0
ZINC54141243	CCC(=O)Nc1ccc(c(c1)C(=O)Nc1cc(ccc1O)C)O	1
ZINC54144502	COc1cccc(c1O)C(=O)NNC(=O)c1cc(ccc1F)Br	0
ZINC54147025	CCOCCCNC(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC54150791	c1cc2c(cc1[C@H]1CCCN1C(=O)c1cnns1)OCCCO2	0
ZINC54152633	c1cc(ccc1C(F)(F)F)n1c(nnn1)CN1CC[NH+](CC1)CCO	0
ZINC54163644	Cc1ccsc1C(=O)NNC(=O)c1cccc(c1O)OC	1
ZINC54215015	c1cc(ccc1[C@@H](Cn1cncn1)OC(=O)c1ccc(cc1)F)Cl	0
ZINC54304376	C[C@H]1CC=CC[C@H]1COC(=O)c1ccc(cc1)N1CCNC1=O	0
ZINC54360955	c1cc(cc(c1)F)/C=C\1/C(=O)N(C(=O)S1)CC(=O)N[C@@H]1CSC[C@H]1O	0
ZINC54462394	c1cnc(nc1)CN1CCC(CC1)O	1
ZINC54469176	CCCCOc1cccc(c1)NC(=O)NCC(C)(C)N1CCOCC1	0
ZINC54538982	CC[C@@H]1CCCN(C1)C(=O)Nc1cc(ccc1OC(C)C)C#N	0
ZINC54543187	COCC(=O)N1CCN(CC1)Cc1c2ccccc2ccc1O	0
ZINC54543187	COCC(=O)N1CC[NH+](CC1)Cc1c2ccccc2ccc1O	0
ZINC54564302	COc1ccccc1OC(=O)Cn1nc(nn1)c1ccccc1	0
ZINC54614813	CC(C)(C)OC(=O)NCc1ccc(cc1)C(=O)NC[C@H]1COCCO1	0
ZINC54618376	Cc1cccc(n1)CNC(=O)N[C@@H](C)Cc1ccccc1F	0
ZINC54618427	C[C@H](Cc1ccccc1F)NC(=O)N(C)Cc1ccc(c(c1)O)OC	0
ZINC54623865	C[C@H](Cc1ccccc1F)NC(=O)N1CC[C@@H](CC1)CO	0
ZINC54670707	CC(=c1[nH]n2[C@@H](CC(=O)N=c2[nH]1)C(=O)NC[C@H]1CCCO1)C	0
ZINC54805766	Cc1c(c(on1)C)CN(C)C(=O)NCC(C)(C)[N@H+]1CCC[C@H](C1)C	0
ZINC54814948	Cc1c(oc(n1)CNC(=O)N[C@@H]1CCOc2c1cc(cc2)Br)C	0
ZINC54828149	c1c(nc(s1)NC(=O)C[C@H]1CCC=C1)C[NH+]1CCCCCC1	0
ZINC54865537	c1ccc(c(c1)COC[C@@H](CSc1nnnn1Cc1ccco1)O)F	0
ZINC54907768	Cc1c(sc([S-])n1)CC(=O)N1CCC(CC1)C(=O)c1ccccc1	0
ZINC54930154	C[C@@H]([C@@H](C)S(=O)(=O)C)[NH3+]	0
ZINC54957029	CC(C)(C)OC(=O)N1CC[C@H]([C@@H](C1)O)C[NH3+]	0
ZINC54957156	CC1(C=CN(C(=N1)[S-])c1ccc(c(c1)F)F)C	0
ZINC54984793	CCCc1nc(no1)CN(C)[C@@H](c1ccccc1)c1ccc(cc1)F	0
ZINC55022864	C[N@@H+](CCc1ccc(cc1)F)CCN1C(=O)c2ccccc2C1=O	0
ZINC55036215	CC[C@@H](CO)[N@@H+](Cc1ccc(c(c1)COC)OC)Cc1ccco1	0
ZINC55088410	CCCCOCC(=O)N1CCN([C@H](C1)CCO)Cc1ccco1	0
ZINC55100183	CC[C@H](CO)[N@@H+](Cc1cccnc1)Cc1cc(c(c(c1)Cl)OC)F	0
ZINC55104379	CCCc1cc(=O)n2c(csc2[nH+]1)c1ccccc1	0
ZINC55107053	CSc1cccc(c1)NC(=O)c1cc(ccc1O)NS(=O)(=O)C	1
ZINC55108488	Cc1c(sc(=O)n1CC(=O)N[C@H](C)c1ccc(cc1)CC(C)C)C	0
ZINC55133122	Cc1nnc(s1)SCC(=O)N1CCC(CC1)[C@H](C(C)C)O	1
ZINC55133738	CCOc1cccc(c1)C[N@H+](Cc1cccc(c1O)F)C1CC1	0
ZINC55153266	Cc1c(n2cc(ccc2n1)Cl)CN(CCOC)Cc1ccccc1F	0
ZINC55158280	c1ccc(c(c1)NC(=O)CCCNC(=O)c1ccc(cc1)F)O	0
ZINC55175119	CC(C)(C)OC[C@H](C[N@@H+](C)[C@@H](c1ccccc1)c1ccc(cc1)F)O	0
ZINC55215061	CC(C)(CNS(=O)(=O)c1ccc(cc1F)[N+](=O)[O-])N1CCOCC1	0
ZINC55224143	Cc1nc(cs1)c1cc(cs1)C(=O)N1CCOC[C@@H]1C	0
ZINC55241697	CCCc1ccc(cc1)[C@](C)(CC)O	1
ZINC55244481	CCCCC(=O)Nc1ccc(cc1)NC(=O)CCN1CCCO1	0
ZINC55245059	Cc1nnc(s1)SCC(=O)N(CCOC)C[C@H]1CCCO1	0
ZINC55245242	Cc1cc(cc(c1)NC(=O)CC(=O)N[C@H](CO)c1ccccc1)C	1
ZINC55309070	c1cc(c(c(c1)F)O)CN(CCCn1cc[nH+]c1)Cc1cccnc1	0
ZINC55327879	CCc1ccc(nc1)CN(C)[C@H](C)Cc1cc(ccn1)C	0
ZINC55340932	CNc1c(ccc[nH+]1)CN(Cc1ccc(cc1)F)C[C@H]1CCCO1	0
ZINC55364402	c1ccnc(c1)/C=C/C(=O)NCc1ccc(cc1)OC[C@H]1CCCO1	0
ZINC55371817	C[C@@H](C(=O)N(C)CCc1ccc(cc1)F)OCC(F)(F)F	0
ZINC55376965	Cc1cccc(c1)OCCC(=O)NCCNC(=O)c1ccccc1O	1
ZINC55381594	C[C@H](C(=O)NCCNC(=O)c1ccccc1O)OCC(F)(F)F	0
ZINC55385768	Cc1cc[nH+]c(c1)NCCNC(=O)c1ccccc1NCC(=O)[O-]	0
ZINC55392857	Cc1ccsc1C[N@@H+](CCOC)Cc1cc(ccc1O)F	0
ZINC55402167	c1ccc(cc1)[C@H](CO)[NH2+]Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC55410592	c1ccc(cc1)c1nc(sn1)NC(=O)COC1CCCCC1	0
ZINC55413359	Cc1cccc(c1O)C[N@@H+](CCO)Cc1ccc(cc1)SC	1
ZINC55429125	CC(=O)Nc1ccc2c(c1)sc(n2)NC(=O)CCn1cncn1	0
ZINC55429602	CCOc1cc(ccc1NC(=O)CCCCCNC(=O)C)F	0
ZINC55429606	CCOc1cc(ccc1NC(=O)CCCOCCc1ccccc1)F	0
ZINC55432237	COC(=O)CCCCCCNC(=O)Cc1c(cccc1Cl)F	0
ZINC55453001	COC(=O)C[C@@H](c1cccs1)NC(=O)c1ccc2c(c1)OCCCO2	0
ZINC55523616	c1cc(c(cc1CNC(=O)c1ccc(cc1F)F)F)N1CCOCC1	0
ZINC55525743	c1ccc(c(c1)C(=O)N1CCCN(CC1)C(=O)[C@@H]1CCCO1)Cl	0
ZINC55543847	COc1ccccc1N1CCN(CC1)Cc1cccc(c1Cl)Cl	0
ZINC55580790	Cc1ccc(c(c1)S(=O)(=O)[N-]c1cccc(c1)NC(=O)N)F	0
ZINC55652092	CCOc1cccc(c1)NS(=O)(=O)c1ccc(cc1C)F	0
ZINC55760541	Cc1ccccc1C1(CCOCC1)CNC(=O)CCc1ccccc1	0
ZINC55779321	C[C@H](C(=O)N1CCC[C@@H]1c1ccccc1Cl)Oc1ccccc1C#N	0
ZINC55892921	Cc1cc(ccc1NCc1nc(no1)CC(C)C)OCC(=O)OC	0
ZINC55895267	C[C@@H]1CN(C[C@@H](O1)C)C(=O)c1ccc(cc1)NCc1cccc(c1)F	0
ZINC56034455	C=C1c2ccccc2C(=O)N1CC(=O)N1CCC[C@H]1C1CCCC1	0
ZINC56036336	CN1C[C@H](CC1=O)C(=O)Nc1cc(ccc1OC)Br	0
ZINC56080927	Cc1cc(n(n1)C)NC(=O)[C@@H](Cc1c[nH]c2c1cccc2)NC(=O)C	0
ZINC56103448	CN(C)S(=O)(=O)N[C@@H](c1ccc(cc1)F)c1ccccc1Cl	0
ZINC56147505	COCCCOc1ccccc1NC(=O)c1ccc(cc1)C(=O)N	0
ZINC56172647	Cc1ccc(c(c1)F)NC(=O)[C@H](C)Nc1ccc(c(c1)F)OC	0
ZINC56226769	CC(C)[C@H](C(=O)N(C)c1ccc(c(c1)F)F)NC(=O)c1cccs1	0
ZINC56240613	c1cscc1CN1CCN(CC1)C(=O)c1c2c(on1)CCCC2	0
ZINC56246557	CCCc1c(c([nH]c1C(=O)Nc1ccc(cc1F)C)C)C(=O)OC	0
ZINC56262045	C[C@H](C(=O)Nc1ccc(c(c1)F)F)SCCOc1ccccc1OC	0
ZINC56283444	CCCCOCC[N@@H+]1CCC[C@H]1c1ccc(c(c1)OC)OC	0
ZINC56308590	CC(C)(C)c1nnc(o1)C[N@H+]1CCC[C@@H]1C1CCCC1	0
ZINC56360139	Cn1c2ccccc2c(c1C(=O)Nc1cccc2c1[nH]nc2)Cl	0
ZINC56495321	CC(C)(C)OC[C@@H](C[N@@H+](CC=C)Cc1ccc(cc1)OC)O	0
ZINC56498156	COC(=O)C[C@H](c1ccc(cc1)F)NS(=O)(=O)c1cccnc1	0
ZINC56502369	CN(CCc1ccc(cc1)F)C(=O)Nc1ccc(cc1)OC	0
ZINC56517357	C[C@H](c1ccc(c(c1)Cl)F)NC(=O)N1CCCC1	0
ZINC56518252	c1cc(cnc1)NC(=O)NC[C@@H](COc1ccc(cc1)F)O	0
ZINC56525437	CCN([C@@H](C)c1cc2ccccc2o1)C(=O)Nc1c(cccc1F)F	0
ZINC56530071	CCc1cccc(c1)NC(=O)N[C@H](C)Cc1ccc(cc1)O	1
ZINC56575988	c1cc(cc(c1)F)CCNC(=O)NC[C@H](COc1ccc(cc1)F)O	0
ZINC56592907	Cc1cc(ccc1F)CNC(=O)NC[C@@H](COc1ccc(cc1)F)O	0
ZINC56625649	CN(CCc1ccc(cc1)F)C(=O)NCCOc1cccc(c1)OC	0
ZINC56711795	COC(=O)Nc1cccc(c1)NC(=O)N[C@@H]1CCc2c1cccc2Cl	0
ZINC56743869	CC[C@H](c1cccs1)NC(=O)NC[C@@H](COc1ccc(cc1)F)O	0
ZINC56772876	COCCOc1ccc(cc1F)NC(=O)N1CCC[C@H](C1)O	0
ZINC56778559	c1cc(cc(c1)NC(=O)NCCCn1ccnc1)c1nccs1	0
ZINC56800699	C[C@H]1CCCC[C@@H]1NC(=O)NCC1(CCOCC1)c1cccc(c1)F	0
ZINC56901299	c1cc2c(c(c1)Cl)CC[C@H]2NC(=O)N1CC[C@H](CC1)CO	1
ZINC56906558	Cc1ccc(cc1C)NC(=O)NC[C@H](c1ccsc1)O	1
ZINC56936699	C[NH+](C)[C@@H](CNC(=O)N[C@H]1CC[C@H](CC1)O)c1ccc(cc1)F	0
ZINC56941964	C[C@H](c1ccc(c(c1)Cl)F)NC(=O)NCC(=O)N(C)C	0
ZINC56942463	C[C@@H](c1ccc(c(c1)Cl)F)NC(=O)N1CC[C@@H](CC1)[NH+]1CCCC1	0
ZINC56950504	CN(C)[C@@H](CNC(=O)N(C)Cc1ccccc1)c1ccc(cc1)F	0
ZINC56953544	C[C@@H]([C@@H](CO)NC(=O)OC(C)(C)C)OCc1ccccc1	0
ZINC56955845	C[C@H](C(=O)Nc1cnn(c1)C[C@H]1CCCO1)SCc1ccccc1	0
ZINC56962982	CCN(CCO)C(=O)NCC1(CCOCC1)c1ccc(cc1)OC	0
ZINC56966939	c1cc2c(cc1C1(CCCCC1)CNC(=O)NCCCO)OCO2	1
ZINC56988795	CCOCCOCC(=O)NCCOc1cc(cc(c1)C)C	0
ZINC56998134	CCOCCOCC(=O)N[C@@H](C)COc1ccc(cc1F)F	0
ZINC57010782	C1CC[C@H]([C@H](C1)C(=O)NCC1(CCOCC1)C(=O)N)C(F)(F)F	0
ZINC57019297	Cc1ccc(cc1S(=O)(=O)N(Cc1ccco1)C[C@@H]1CCCO1)F	0
ZINC57053796	COCCOc1ccccc1NC(=O)CCc1cc(ccc1F)F	0
ZINC57058146	CC(=O)NCCCCCC(=O)NC[C@@H]1CCN(C1)c1ccc(cc1)F	0
ZINC57074162	CC[C@@H](C)[C@@H](C)NC(=O)c1cc2ccccc2c(=O)[nH]1	0
ZINC57149375	Cc1c(c(n(n1)C)NC[C@@H](COc1ccc(cc1)F)O)[N+](=O)[O-]	0
ZINC57176611	c1cc(c(cc1CNC(=O)[C@@H]1C[C@@H]1[N+](=O)[O-])F)N1CC[C@@H](CC1)O	0
ZINC57183852	CC[C@@H](C(=O)N(C)Cc1ccc(cc1)C(C)C)OCC	0
ZINC57184704	CC[C@H](C(=O)NCC1(CCCCC1)N1CCOCC1)OCC	0
ZINC57189919	C[C@H](CO)NC(=O)N[C@@H](c1ccc(cc1)F)[C@@H]1CCCO1	0
ZINC57210224	c1ccn2cc(nc2c1)C(=O)NC[C@@]1(CCSC1)N1CCOCC1	0
ZINC57218888	CC(C)(C)OC(=O)N1CCC[C@@](C1)(C(F)(F)F)O	0
ZINC57218915	CC(C)(C)OC(=O)N[C@@H]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC57267531	Cc1c(sc(=O)n1CC(=O)Nc1cc(c(cc1F)F)C(=O)OC)C	0
ZINC57279677	Cc1c2c(cnn2Cc2ccc(o2)C(=O)NC[C@H]2CCCO2)n(n1)C	0
ZINC57298054	CCOC(=O)CNC(=O)[C@@H](C(C)C)NC(=O)c1ccccc1F	0
ZINC57313531	Cc1cc(cc(c1I)C)NC(=O)COc1ccc(cc1)C(C)C	0
ZINC57332205	C[C@@H](COC)NC(=O)CN1CCN(CC1)c1cccc(c1)Cl	0
ZINC57332359	CCC(=O)Nc1ccc(c(c1)S(=O)(=O)N(CC)CC)Cl	0
ZINC57362468	CCOC(=O)[C@@H](Cc1ccccc1)NC(=O)c1cc(c(cc1Cl)Cl)F	0
ZINC57366925	CCOC(=O)CSc1cc(c(cc1[N+](=O)[O-])C(F)(F)F)Cl	0
ZINC57412853	CC[C@@H](C)NC(=O)NCc1ccc(c(c1)OC)OCCO	1
ZINC57441254	C=CCNC(=O)NNC(=O)c1ccc(cc1Br)F	0
ZINC57467091	CC[NH+](CC)CCCN[C@H](C)C(=O)N1C[C@H](C[C@@H](C1)C)C	0
ZINC57481245	COCCOc1ccccc1NC(=O)N[C@@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC57505243	Cc1ccc(c(c1)NC(=S)Nc1ccc(cc1C)Cl)F	0
ZINC57510129	CCN([C@@H](C)c1ccc(cc1)F)C(=O)NCc1cccc(c1)OC	0
ZINC57542448	CCC(=O)Nc1ccc(c(c1)NC(=O)N[C@H](C)CO)C	1
ZINC57588669	CCOC(=O)c1ccn(n1)c1cccc(c1)NC(=O)N[C@@H](C)CO	0
ZINC57616953	CC/C(=N\NC(=O)COc1cccc(c1)C)/c1ccc(cc1)O	1
ZINC57710619	CCC(CC)(CNC(=O)C(=O)Nc1cc(ccc1Cl)C(F)(F)F)O	0
ZINC57710730	CCOC(=O)c1ccc(cc1)S(=O)(=O)/N=c\1/[nH]c(cs1)C	0
ZINC57807147	CCOc1ccccc1C(=O)NCCCC(=O)Nc1ccc(cn1)Br	0
ZINC57822624	CCNC(=O)[C@H]1CCCN(C1)Cn1c2ccccc2n(c1=S)CC	0
ZINC57827369	CCOC(=O)C1=NN([C@@H](C1)C(=O)NCC(F)(F)F)c1ccccc1	0
ZINC57864535	CCNC(=O)[C@H]1CCC[N@H+](C1)Cc1nnc(o1)c1cccc(c1)Br	0
ZINC57881837	COCCSc1nnc(n1c1ccccc1)c1ccc(cc1)F	0
ZINC57992786	c1cc(cc(c1)F)[C@@H]1CCC[N@H+]1C[C@@H](COCc1cccs1)O	0
ZINC58014431	COc1ccc(cc1O)C[NH2+]C[C@@H](c1ccc(c(c1)F)F)O	0
ZINC58035699	C=CC[NH+]1CCN(CC1)C(c1ccc(cc1)F)c1ccc(cc1)F	0
ZINC58076132	c1cc(cc(c1)OCC(F)(F)F)NC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC58095815	CC(C)(C)OC(=O)NNC(=O)c1cccc(c1)F	0
ZINC58099557	COc1ccccc1OCCC(=O)Nc1cc(ccc1F)[N+](=O)[O-]	0
ZINC58100783	CCO[C@H](C)C(=O)Nc1ncc(s1)Cc1cccc(c1Cl)C	0
ZINC58133572	CN(C)c1ccc(c(c1)C(F)(F)F)NC(=O)N[C@H]1CC[C@@H](CC1)O	0
ZINC58157781	CC/C(=N\NC(=O)OCC)/c1cc(ccc1O)F	0
ZINC58158260	c1ccc(c(c1)CNCc1ccc([nH+]c1)N1CCCC1)O	1
ZINC58167000	CN(Cc1ccccc1Cl)Cc1c2ccccc2ccc1O	1
ZINC58167084	c1cc(cc(c1)Cl)C1(CC1)C(=O)N[C@@H]1CC[N@@H+](C1)C1CC1	0
ZINC58175513	COc1c(cccc1Cl)NCC(=O)NCC(=O)N1CCCC1	0
ZINC58177826	CC(C)(C(=O)Nc1nc(cs1)c1ccccc1Cl)n1cc(cn1)Br	0
ZINC58181120	COc1ccc(cc1NC(=O)[C@@H]1CCOC1)S(=O)(=O)N1CCCCC1	0
ZINC58193405	CC[C@](C)(CNC(=O)Nc1ccc(c(c1)F)N1C[C@H](O[C@H](C1)C)C)O	0
ZINC58195670	CCn1c2ccc(cc2nn1)C(=O)Nc1ccc(c(c1)Cl)O	1
ZINC58201177	Cc1c(c(n(n1)C)C)S(=O)(=O)NCCNC(=O)c1ccc(cc1F)F	0
ZINC58203038	CCOc1ccc(cc1)OC[C@@H](CN1CCO[C@@H](C1)C)O	0
ZINC58203051	C[C@@H]1CN(C[C@@H](O1)C)C(=O)C[C@@](C)(C(F)(F)F)O	0
ZINC58208939	CC(C)C(=O)NC[C@@H](c1ccc(cc1)C(F)(F)F)N1CCOCC1	0
ZINC58209757	c1cc(c(cc1F)c1nnn(n1)CCC(=O)N)Br	0
ZINC58210849	C[C@@H]1C[N@@H+](CCO1)C[C@@H](COc1ccc(cc1)F)O	0
ZINC58218668	C[C@@H](c1ccccc1)OC[C@H](CNC(=O)C1CCCC1)O	0
ZINC58226028	Cc1cc(ccc1S(=O)(=O)N1CCC[C@@H](C1)C(=O)N(C)C)F	0
ZINC58244914	CC(=O)NCc1ccc(o1)c1csc(n1)NC(=O)c1c(ccc[nH+]1)[O-]	0
ZINC58251256	Cc1csc(n1)[C@](CC(=O)Nc1cccc(c1)COC)(C(F)(F)F)O	0
ZINC58265117	CC[NH+](c1ccc(cc1)C(=O)NCc1nncn1C)C(C)C	0
ZINC58266544	CCN(CCC(F)(F)F)C(=O)c1c(cn(n1)c1ccccc1)OC	0
ZINC58278772	Cc1nc(on1)NC(=O)CSc1ccccc1Cl	0
ZINC58281156	COc1cccc(c1)C1=CCN(CC1)Cn1cnc(n1)C(=O)OC	0
ZINC58295545	c1ccc(c(c1)[C@@H](CNC(=O)c1cccnc1)O)C(F)(F)F	0
ZINC58306182	C[N@H+]1CCO[C@H](C1)C/N=C(/Cc1ccccc1F)\O	0
ZINC58307415	CN(C)c1cccc(c1)CNC(=O)Nc1ccc(cc1Br)F	0
ZINC58314812	Cc1cc2n(n1)C[C@@H](CN2)C[NH2+]Cc1ccccc1CO	1
ZINC58314816	c1cc(cc(c1)F)[C@@H]1CCC[N@H+]1C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC58328048	c1ccc2c(c1)cc(s2)CNC(=O)c1ccnc(c1)n1cncn1	0
ZINC58341675	COCC(=O)Nc1cc(ccc1Cl)C(=O)N1CCCC1	0
ZINC58342366	c1cc(c(nc1)n1cncn1)NC(=O)c1ccc(cc1Cl)F	0
ZINC58342842	Cc1c2c(onc2c(=O)n(n1)C[C@@H](c1cccc(c1)F)O)C	0
ZINC58343423	CC[C@H](CN(CC(=O)N[C@@](C)(C#N)C(C)C)c1ccccc1)O	1
ZINC58356121	c1cc(cc(c1)F)NC(=O)NCC1(CCCCC1)O	0
ZINC58356736	C/C(=C/C(=O)NCCC(=O)N1CCOCC1)/c1ccc(cc1)F	0
ZINC58357771	c1cc(oc1)COC[C@@H](CN1CCO[C@@H](C1)c1ccc(cc1)F)O	0
ZINC58377583	COc1ccc(cc1)COC[C@H](CNC(=O)Cc1ccc(cc1)F)O	0
ZINC58379316	Cc1nn2c(=O)cc(nc2s1)CN(C[C@H](C)O)c1ccccc1	1
ZINC58393083	c1cc(cnc1)c1nnn(n1)C[C@H](COCc1ccc(cc1)Cl)O	0
ZINC58405857	CCN(C[C@H](C)O)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC58412716	Cc1c(c(n(n1)C)N(C)C)CNC[C@H](COc1ccc(cc1)F)O	0
ZINC58418222	c1cc(c(cc1Cl)C(=O)NO[C@H]1CCCCO1)O	0
ZINC58430889	Cc1cc(=O)c(nn1c1ccccc1F)C(=O)NCC[C@@H]1CCCO1	0
ZINC58433316	CCCNC(=O)[C@H]1CC[N@@H+](CC1)C[C@H](c1ccccc1C(F)(F)F)O	0
ZINC58457586	c1cc(cc(c1)S(=O)(=O)N([C@@H]1CCS(=O)(=O)C1)C1CC1)F	0
ZINC58561382	CC(C)N(C)S(=O)(=O)NCCN1CCN(CC1)c1ccc(cc1)F	0
ZINC58566573	CCCOc1cc(ccc1NC(=O)CCCc1nc(no1)C)C	0
ZINC58601975	CC[C@@H]1CCCCN1C(=O)[C@@H](C)S(=O)(=O)Cc1cc(ccc1OC)Cl	0
ZINC58607084	CC(C)Cc1nc(on1)CS(=O)(=O)CC(=O)N1CCCC1	0
ZINC58644424	CN(C)c1ccc(cc1F)CNC(=O)Nc1nnc(s1)C(F)F	0
ZINC58800151	COc1ccc(cc1)CCC(=O)OCc1cccc(c1)OC	0
ZINC58800865	CC(C)[C@@H](C(=O)OCC=C)NC(=O)c1ccccc1F	0
ZINC58818346	CCOC(=O)CN(c1ccc(cc1)F)C(=O)COc1ccccc1	0
ZINC58825535	CC(C)OCCOC(=O)/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC58887012	c1ccc(cc1)[C@H](CCC(=O)N/N=C/c1ccc(cc1)O)O	1
ZINC58995471	COc1ccccc1C(=O)NCC(=O)NCCc1c(cccc1F)F	0
ZINC59081038	CC(=O)[C@H]1C(=Nc2nnnn2[C@H]1c1ccccc1[N+](=O)[O-])C(=O)OC	0
ZINC59095309	Cc1ccc(cc1)OCC(=O)O[C@H](C)C[N@@H+]1[C@H](CCC[C@@H]1C)C	0
ZINC59101792	COc1cc(cc(c1O)Br)/C=N/NC(=O)C(=O)Nc1cccc(c1)Cl	1
ZINC59104289	c1cc(ccc1/C=N/c1ccc(cc1)C1CCCCC1)N1CCCC1	0
ZINC59114486	CN(C1CCCCC1)C(=S)NCCc1ccc(c(c1)OC)OC	0
ZINC59115050	c1ccc(c(c1)C(F)(F)F)NC(=S)N1CCC[C@H](C1)CO	0
ZINC59124271	CCn1c(nnc1SCCO[C@H]1CCCC[C@@H]1C)C1CC1	0
ZINC59148569	CCOc1ccc(cc1)/C=N/NC(=O)CCCCCO	1
ZINC59166195	CCOc1cccc(c1O)/C=N/NC(=S)Nc1ccc(c(c1)F)C	0
ZINC59171053	CCOc1cc(cc2c1o/c(=[NH+]\c1ccccc1F)/c(c2)C(=S)N)Br	0
ZINC59181581	C[C@@H]1CCC[C@@H]([N@H+]1C[C@@H](C)OC(=O)[C@@H]1COc2ccccc2O1)C	0
ZINC59181755	C[C@@H]1CC[N@H+](CC1)C[C@@H](C)OC(=O)/C=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC59186725	Cc1ccc(cc1)N[C@@](C(=O)OC)(C(F)(F)F)Nc1ccc(c[nH+]1)C	0
ZINC59194947	CC(C)(C)c1ccc(c(c1)O)C(F)(F)F	0
ZINC59198823	Cc1ccc(c(c1)NC(=O)/C(=C\c1cc(ccc1Br)OC)/C#N)C	0
ZINC59201305	c1cn(c(=O)nc1N)[C@H]1[C@H]([C@H]([C@H](O1)CO)O)F	0
ZINC59223871	Cc1ccc(cc1C)/N=C/1\NC(=O)/C(=C/c2cc(cc(c2[O-])Cl)Cl)/S1	0
ZINC59294739	CN(Cc1nc(no1)c1ccc(cc1)Cl)C(=S)Nc1ccccc1	0
ZINC59308197	c1cc(ccc1N1CC[NH+](CC1)C[C@@H](c1ccc2c(c1)OCO2)O)F	0
ZINC59319892	CC(C)COC[C@@H](CNC(=O)Nc1cccc(c1)F)O	0
ZINC59324347	COC(=O)CNC(=O)[C@H]1CC(=O)N(C1)c1ccc(cc1)F	0
ZINC59342806	CCCNS(=O)(=O)c1ccc(cc1)NC(=O)C(=O)OCC	0
ZINC59352845	CCOC(=O)CSC1=NCN(CN1c1ccc(cc1)F)C1CCCC1	0
ZINC59376248	CCC(CC)[C@@H](CNC(=O)c1ccc(cc1Cl)Br)[NH+]1CCOCC1	0
ZINC59388077	CN(c1ccccc1)C(=O)C[N@@H+](Cc1ccc(cc1)Cl)C1CC1	0
ZINC59397193	c1ccc(c(c1)C(F)(F)F)N1C(=O)/C(=C\N2CCCCC2)/SC1=S	0
ZINC59397413	CCCCOc1ccc(cc1)N1C(=O)[C@@H](SC1=S)CN1CCOCC1	0
ZINC59398865	Cc1cc(c(cc1O)NC(=S)NC[C@H]1CCCO1)C(C)C	0
ZINC59399001	CN/N=C/c1cccc(c1)Cl	0
ZINC59409272	CCCC#C[C@](C)(C[NH2+][C@@H]([C@@H](C)O)C(=O)[O-])O	1
ZINC59416932	COc1cc(c(c(c1NC(=O)CN1CCOCC1)Br)Br)Br	0
ZINC59418176	COC(=O)CNC[C@@]1(CCCN(C1=O)Cc1cccc(c1F)F)O	0
ZINC59427708	Cc1cc(c(c(n1)OCC(=O)N/N=C/c1ccc(o1)I)C#N)COC	0
ZINC59446950	CCOC(=O)ON1[C@H](Nc2ccccc2C1=O)c1cccc(c1)OC	0
ZINC59461216	CCCCCCS(=O)(=O)N(C)c1cccc(c1)C(=O)[O-]	0
ZINC59483005	CCOC(=O)c1c(nc(s1)N/N=C/c1cc(cc(c1O)Cl)Cl)C	0
ZINC59488956	CCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccccc1F	0
ZINC59506301	Cc1cc(c(cc1/N=C/c1cc(c(c(c1)Br)[O-])Br)C(C)C)O	1
ZINC59506944	COc1cccc(c1)C(=O)N/N=C/c1cc(c(c(c1)Br)O)Br	1
ZINC59683920	CC(=C)C(=O)O[C@H](CCO)O	0
ZINC59826720	COC(=O)[C@@](C(F)(F)F)(OC(C(C(C(=O)OC)(F)F)(F)F)(F)F)F	0
ZINC59842741	CC[NH+](CC)CCn1c2ccccc2c2c1CCCC2	0
ZINC59883352	c1cc2c(cc1C(=O)N1CCC(=O)NCC1)CCO2	0
ZINC59897664	CS(=O)(=O)c1cccc(c1)C(=O)N1CCN(CC1)c1ccc(cc1)Cl	0
ZINC59939981	C[C@@H](C(=O)[O-])N(C1CCCCC1)C(=O)OC(C)(C)C	0
ZINC60210960	CS(=O)(=O)N1CCc2c1ccc(c2)C(=O)NCCc1cccc(c1)O	1
ZINC60280092	C1COC[C@]1(C(F)(F)F)O	0
ZINC60359855	c1cc(c(cc1Cl)Cl)Cn1c(noc1=O)c1cnccn1	0
ZINC60382104	Cc1ccc(c(c1)[C@H](C)NC(=O)Nc1cc(no1)C(F)(F)F)C	0
ZINC60382820	CC(C)(C)c1ccccc1NC(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC60384696	c1cc(ccc1OCCCSc1n[nH]c(=O)n1C[C@@H]1CCCO1)F	0
ZINC60449154	Cc1ccccc1CCNC(=O)[C@@H]1CCC(=O)N1	0
ZINC60460297	C[C@H]1C[C@@H](C[N@@H+](C1)Cc1nnnn1c1ccc(cc1)OC(F)F)C	0
ZINC60473008	COCCCCCNC(=O)CSCC(=O)Nc1ccc(cc1)F	0
ZINC60538684	C[C@H](c1ccccc1C(F)(F)F)OC(=O)c1ccc(cc1)[S@@](=O)C	0
ZINC60548550	CCC(CC)(CNC(=O)NCc1ccc(c(c1)F)N1CCOCC1)O	0
ZINC60633791	c1cc(c(c(c1)Cl)Cl)C(=O)N(CCC#N)CC[NH+]1CCOCC1	0
ZINC60665550	c1c(cc(c2c1OCO2)Cl)/C=C/C(=O)N[C@@H]1CC[C@H](CC1)O	1
ZINC60741133	CC[C@H]1CCCC[C@H]1OC(=O)Cc1c(noc1C)C	0
ZINC60792711	c1cnccc1CCC(=O)N1CCCCC1	0
ZINC60802899	CCOc1cccc(c1O)/C=N/CC[NH+]1CCOCC1	0
ZINC60831456	Cc1nc2ccccc2n1CCC[NH2+]Cc1cccc(c1)O	1
ZINC60831724	C[C@@H](c1ccc(c(c1)Cl)Cl)[NH2+]Cc1cccc(c1OC)OC	0
ZINC60845499	C[N@@H+](Cc1ccc(c(c1)F)OC)C[C@@H](COCc1ccc(cc1)Cl)O	0
ZINC60895649	CCCCSc1nnc(s1)SCC(=O)c1ccc(s1)C	0
ZINC60910145	C1COCCN1CCNC(=O)NCC(F)(F)F	0
ZINC60937204	CCCN(CCC)C(=O)CS(=O)(=O)c1ccc(cc1)NC(=O)C	0
ZINC60959600	Cc1c(sc(n1)NC(=O)c1ccc(o1)c1ccccc1F)C(=O)OC	0
ZINC60965194	CC(=CC(=O)OCc1nnc(o1)c1ccccc1)C	0
ZINC60973051	c1ccc2c(c1)cccc2NC(=O)NCCCOC1CCCC1	0
ZINC61205006	COC(=O)CCCNC(=O)CSc1cc(ccc1F)F	0
ZINC61248907	c1ccc(c(c1)c1nnc(o1)COC(=O)C1(CCCC1)O)C(F)(F)F	0
ZINC61260902	c1cc(sc1)CC(=O)NCCCOC1CCCC1	0
ZINC61311319	CO[C@@H](c1ccccc1)C(=O)Nc1cccc(c1)OC(F)(F)F	0
ZINC61350865	CCOC(=O)c1cccc(c1)NC(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC61703776	c1cc(cc(c1)OC(F)(F)F)[C@@H]1CCCC[C@H]1O	0
ZINC61719794	CNc1nc2c(s1)[C@H](CC(=N2)O)c1cc(ccc1F)Br	0
ZINC61722078	COCC/N=C/1\[C@@H](C(=O)C1=O)N1CCN(CC1)c1cccc(c1)Cl	0
ZINC61726167	Cn1c(nnc1SC[C@@H](COCc1ccccc1)O)c1ccccc1	0
ZINC61730594	Cc1ccc(c(c1)OC[C@H](CSc1nncn1CCOC)O)C	0
ZINC61732748	c1ccc(cc1)c1csc(n1)SC[C@@H](COCc1ccco1)O	0
ZINC61734253	c1cc(ccc1NC(=O)NCCCOC1CCCC1)OC(F)(F)F	0
ZINC61740922	c1ccc(cc1)COC[C@@H](C[N@@H+](Cc1ccc(cc1)F)C1CC1)O	0
ZINC61780837	Cc1nnc(o1)C[N@H+]1CCC[C@@H]1c1ccc(cc1)OC	0
ZINC61863314	Cc1ccc(cc1c1ccc(nc1)C(=O)[O-])F	0
ZINC61864980	Cc1nc(on1)[C@@H]1CCN(CC1)C(=O)N[C@@H](C)[C@@H]1CCCO1	0
ZINC61892989	CCOC(=O)[C@H](Cc1cnccn1)N	0
ZINC61893848	CCOCC[C@@H](C(F)(F)F)O	0
ZINC61976660	C[C@](CNC(=O)C(=O)NCCN1CCOCC1)(C1CC1)O	0
ZINC61999348	CC1(C[C@@]2(CCCN(C2)CC#C)CCO1)C	0
ZINC62021453	C[C@@](CCc1ccccc1)(CNC(=O)c1ccc(cc1)C(F)(F)F)O	0
ZINC62021462	C[C@@](CCc1ccccc1)(CNS(=O)(=O)c1ccccc1F)O	0
ZINC62151935	CC(C)(C)OC(=O)NC[C@H](c1ccccc1F)O	0
ZINC62153940	Cc1cc(n(n1)CCN1CCN(CC1)C(=O)c1c(nns1)C)C	0
ZINC62506204	C[C@@](CNC(=O)C1(CC1)c1ccccc1F)(c1ccc(cc1)F)O	0
ZINC62639930	Cc1cc(ccc1S(=O)(=O)/N=c\1/[nH]c(cs1)C)F	0
ZINC62639959	CC1(c2ccnc(c2C(=O)O1)N1CCN(CC1)c1ccc(cc1)F)C	0
ZINC62687909	Cc1cc(c(n1C1CC1)C)C(=O)CSC(C)C	0
ZINC62698133	CCCCOCCOC(=O)Cn1cnc2c3ccccc3oc2c1=O	0
ZINC62712196	COc1cccc(c1)C[C@@H]1C(=O)N[C@@H](CS1)C(=O)[O-]	0
ZINC62718966	Cc1cccc(c1)c1nc[nH]n1	0
ZINC62720194	c1cc(cc(c1)F)[C@@H]1C[C@@H]1CO	0
ZINC62928233	C[C@H]1CCCN(CC1)C(=O)COCC(=O)N1CCC[C@@H](CC1)C	0
ZINC63130052	Cc1ccc(c(c1)F)NC(=O)[C@H](C)Sc1nnc(s1)N1CCOCC1	0
ZINC63151207	Cc1cc(c2=C[C@@H]([NH+]=c2c1)C(=O)NCc1cc(ccc1Cl)Cl)C	0
ZINC63172402	c1cc2=[NH+][C@H]([NH+]=c2cc1Cl)[C@@H](OC(F)(F)F)F	0
ZINC63234482	c1ccnc(c1)[C@@H]1C(=c2cc(ccc2=[NH+]1)Cl)CCCC(=O)[O-]	0
ZINC63235331	CCCc1ccc(cc1)C(=O)[C@@H](C#N)C(=O)NCCCOCC	0
ZINC63363257	Cc1ccc(c(c1)NC(=S)NNC(=O)/C=C/c1csc(n1)C)F	0
ZINC63439244	Cc1c(cc(o1)/C=C\1/C(=O)OC(=N1)c1ccsc1)C(=O)OC	0
ZINC63439840	CCOC(=O)[C@H]1C(=c2ccccc2=[NH+]1)NC(=O)Cc1cccc(c1)C	0
ZINC63465361	c1ccc(cc1)COC(=O)NCC(=O)Nc1ccccc1O	0
ZINC63478481	CCOC(=O)N1CCN(CC1)C(=O)[C@H]1C(=c2cc(ccc2=[NH+]1)OC)C	0
ZINC63491297	c1ccc2=[NH+][C@@H]([NH+]=c2c1)N1[C@H](C2=C(N1)CCCC2)O	1
ZINC63514877	CC[C@@]1([C@@](N(C(=O)O1)CCC1=c2cc(ccc2=[NH+][C@@H]1C)F)(C)O)C	0
ZINC63525578	CC1=C2[C@@H](SCC(=O)N[C@@H]2N=N1)c1ccc(cc1)F	0
ZINC63525781	CC1=C2[C@@H](SCC(=N[C@@H]2N=N1)O)c1ccc(cc1)C(=O)OC	0
ZINC63529160	C[C@@H]1[C@H](OC2=C1[C@@H]1C(=CN=N1)CC2)C(=O)Nc1cc(ccc1F)F	0
ZINC63536756	CC(C)(C)OC(=O)N1CCN(CC1)C(=O)Cc1cccc(c1)O	0
ZINC63537505	CCOc1cn(nc1C(=O)OCC)c1ccccc1	0
ZINC63567283	Cc1ccc(cc1N(C)C)[N-]S(=O)(=O)[C@@H]1C=C(N=C1)C(=O)OC	0
ZINC63633508	CCCCN(C)C(=O)[C@@H]1C=c2cc(ccc2=[NH+]1)F	0
ZINC63637664	c1cc(c(cc1Br)[C@@H]1[C@@H]2C(=NC(=O)NC2=O)NC2=C1C(=O)CCC2)O	1
ZINC63717820	COc1ccc(cc1)[C@@H](CS[C@H]1[NH+]=c2ccc(cc2=[NH+]1)Cl)O	1
ZINC63740024	CCOC(=O)[C@H]1C(=C(N=C1C)C(=O)OCc1ccccc1F)C	0
ZINC63767059	c1cnc(nc1[O-])SCC(=O)N[C@@H]1[C@H]([C@@H]2CCCC[C@@H]2S1)C(=O)N	0
ZINC63782264	COc1ccccc1C(=O)/N=C/1\N=N[C@H](S1)[C@@H]1CCCO1	0
ZINC63801461	c1ccc2=[NH+]CC(=c2c1)CC(=O)NNC(=O)CNC(=O)[C@H]1CC=CO1	0
ZINC63813883	c1cc(cc(c1)O)CCNC(=O)Nc1ccc(cc1)F	0
ZINC63832593	Cc1ccnc(c1)C[C@@H](C)N(C)C(=O)C1=CC2=CC=N[C@@H]2C=C1	0
ZINC63848645	c1cc(c(c(c1)F)F)CNC1=NC(=[NH+][C@@H]2C1=CN=N2)N	0
ZINC63856437	c1cc(cc(c1)F)c1ccc(cc1)N1CCC(CC1)[NH2+]CCCO	0
ZINC63868388	CCCC1=C[C@@H](N=N1)C(=O)N[C@H](CO)COCc1ccccc1	0
ZINC63868534	C=CCN(Cc1ccco1)C[C@@]1(CCC[N@@H+]2[C@@H]1CCCC2)O	1
ZINC63868820	C[C@@H](c1cn(nn1)C[C@H]1CCN(CC1)[C@H]1C2=NC=NC2=[NH+]C(=N1)[NH-])O	1
ZINC63869080	COCCN(Cc1nccs1)C[C@H]1C=NN=C1c1ccc(cc1)F	0
ZINC63869840	CCOc1ccc(cc1)CN(C1CC1)C(=O)c1cccc(c1C)O	1
ZINC63869989	c1cscc1CNC(=O)[C@@H]1C=C(N=N1)C1CC1	0
ZINC63870765	C[C@H](c1ccc(cc1)F)NC(=O)[C@H](C)S(=O)(=O)c1nccs1	0
ZINC63883761	C[C@H](c1cn(nn1)[C@@H]1CCN(CC1)C1=NC=NC2=NC=N[C@H]12)O	1
ZINC63885137	C[C@@H]([C@@H]1NN=CN1CCOC)NC[C@@H]1C=NN=C1c1ccc(cc1)F	0
ZINC63908696	C[C@H]1C(=c2ccccc2=[NH+]1)C(=O)[C@H](C)N1CCc2c1cccc2	0
ZINC63918123	CCC(CC)(C[NH2+]Cc1ccc(c(c1)OC(F)F)OC)O	0
ZINC63927032	c1cc(ccc1O)S(=O)(=O)Cc1cc(ccc1OC(F)F)Br	0
ZINC63959823	c1ccc2c(c1)c(=O)nc([nH]2)CC[N@@H+]1CCC[C@H]1C1=NC=CC1	0
ZINC63980806	CCN1C(=O)N(C(=O)[C@@]21CCN(CC2)C[C@@H]1C=c2ccccc2=[NH+]1)C	0
ZINC64037314	c1cc(ccc1C(=O)N1CCCC[C@H](C1=O)Sc1ccc(cc1)O)F	0
ZINC64078943	CCCCc1cc([nH]n1)NC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC64164671	COC(=O)CSC1=NC(=O)C[C@H]([C@@H]1C#N)c1cccc(c1)O	0
ZINC64219316	CC(C)(C)CC(C)(C)OC(=O)[C@@H]1C[C@H](C[NH2+]1)O	0
ZINC64220189	C([C@](C(F)(F)Br)(F)Cl)O	0
ZINC64220322	C([C@@H]1[C@@H]([C@@H]([C@@H]([C@H](O1)O)O)O)O)F	0
ZINC64248416	COc1ccnc(n1)N1CCN(CC1)CCOCC(F)(F)F	0
ZINC64345585	COCCNc1ccc(cc1)CNC(=O)Nc1ccccc1OC	0
ZINC64355352	CCOC(=O)C[C@@](c1nc(cs1)C)(C(F)(F)F)O	0
ZINC64370236	C[C@@H](c1ccc(cc1Br)F)O	0
ZINC64459689	c1cc(c(cc1Cl)Cl)n1cc(cn1)C(=O)OCCn1cncn1	0
ZINC64498350	c1cc(oc1)CNC(=O)NCC(=O)NCC(=O)Nc1ccc(cc1)F	0
ZINC64554515	CCNC(=O)c1cc(nc2c1cccc2)N(C)C	0
ZINC64556997	c1ccc(c(c1)Cc1nnc(o1)c1ccncc1)F	0
ZINC64607902	Cc1ccc(cc1[N+](=O)[O-])C(=O)OCC(F)F	0
ZINC64618367	CC(C)OCC/C(=N/S(=O)(=O)N1CCCCC1)/[O-]	0
ZINC64666162	COc1ccc(cc1F)COC1CN(C1)C(=O)c1ccccc1F	0
ZINC64669102	Cc1nc(cs1)c1ccc(cc1)c1nc(on1)c1ccccc1F	0
ZINC64677204	Cc1ccc(cc1)c1csc(n1)c1cccn1CC(=O)N1CCCC1	0
ZINC64684941	Cc1c(sc(n1)C)C(=O)OCCc1c[nH]nc1C(F)(F)F	0
ZINC64721076	CC(=O)C1=CN=C(C1)C(=O)OCc1cc(no1)c1ccccc1OC	0
ZINC64721090	C[C@@H](C(=O)Nc1ccc2c(c1)OCO2)OC(=O)C1=NC=C(C1)C(=O)C	0
ZINC64757872	Cc1ccc(cc1)c1nnc(o1)CC(=O)NC1CCCCC1	0
ZINC64759471	Cc1c2c(=O)n(ccn2c(n1)C)Cc1ccccc1	0
ZINC64874672	Cc1cc2c(=O)cc([nH]c2c(c1)OC)C	0
ZINC64894610	C=CCn1c2cc(ccc2oc1=O)C(=O)Nc1ccccc1F	0
ZINC64926734	Cc1ccc(cc1)c1nnc(n1N)SCc1csc(n1)CCC(C)C	0
ZINC64978637	c1ccc(c(c1)C(=O)Nc1cc(c(nc1)N1CCCC1)C(=O)[O-])F	0
ZINC64978768	c1cc(ccc1C(=O)Nc1cc(c([nH+]c1)N1CCOCC1)C(=O)[O-])Br	0
ZINC65006022	CC(C)(C)OC[C@H](Cn1c2ccccc2nc1SC)O	0
ZINC65033667	Cc1cccc2c1[nH+]c(cc2Nc1ccc(cc1F)F)C(=O)OC	0
ZINC65040112	CCN(C[C@@H]1CCCO1)C(=O)NCCc1ccc(cc1)F	0
ZINC65061715	CC(C)OCCCNC(=O)CC1CCN(CC1)S(=O)(=O)c1cccs1	0
ZINC65083169	COCCNC(=O)c1c(n(nn1)c1ccc(cc1)F)c1ccncc1	0
ZINC65097328	Cc1ccc(cc1F)c1nc(no1)c1c(c2cc(ccc2o1)OC)C	0
ZINC65111616	CC(C)CCNC(=O)c1nc(no1)Cn1c2ccccc2oc1=O	0
ZINC65114222	CCOC(=O)c1cnc2c(c1Nc1ccc(c(c1)C)F)ccc(n2)C	0
ZINC65148869	Cn1cc2c3c1cccc3CN(CC2)C(=O)Nc1ccccc1	0
ZINC65169760	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CSc1nnc(n1C)c1ccccc1)O	0
ZINC65180453	CCC(=O)N1CCC(CC1)CCOCc1cccc(c1)F	0
ZINC65183182	CNS(=O)(=O)c1cccnc1Nc1cc(cc(c1)OC)OC	0
ZINC65224962	c1cc(cc(c1)F)C(=O)Nc1cnc(nc1)N1CCCCCC1	0
ZINC65225711	c1c(nn2c1C(=O)NCCC2)[C@@H]1CCN(CC1)C(=O)[C@H]1CCCO1	0
ZINC65230525	Cc1nc(on1)c1csc(n1)C(=O)NCCc1cccs1	0
ZINC65239652	CCOC(=O)[C@H]1CCCN(C1)Cc1cn2cc(ccc2[nH+]1)F	0
ZINC65242103	CCc1nnc(o1)c1ccc(=O)n(c1)CC(=O)Nc1ccc(cc1)F	0
ZINC65255030	CC(C)c1nc(no1)c1ccc2c(c1)nnn2CC[NH+]1CCOCC1	0
ZINC65255639	CN(Cc1ccccc1)C(=O)Cn1cc(oc1=O)c1ccc(cc1)F	0
ZINC65266870	CCOc1c(cccn1)CN(C)C(=O)c1ccc(cc1)F	0
ZINC65288505	Cc1c(c(n(n1)C)C)CC[N@@H+](C)Cc1cc([nH]n1)c1ccc(cc1)F	0
ZINC65321940	c1ccc2=[NH+][C@@H](C(=c2c1)C[NH2+]Cc1ccc(cc1)Cl)C(=O)[O-]	0
ZINC65337632	c1cc(cc(c1)O)c1c(cccn1)O	1
ZINC65337684	c1cc(cc(c1)c1cc(cnc1)O)C=O	1
ZINC65339208	COc1ccc(c(c1)c1cccc(=O)[nH]1)F	0
ZINC65339311	CNC(=O)c1cccc(c1)c1c(cccn1)O	1
ZINC65340033	c1ccc(c(c1)c1cc(cc(c1)Cl)F)O	0
ZINC65340106	COC(=O)c1cc(cc(c1)F)c1ccccc1O	0
ZINC65340108	COC(=O)c1cc(cc(c1)F)c1ccc(cc1)O	0
ZINC65340560	Cc1cc(cc(c1)O)c1ccc(c(c1)F)C(=O)OC	0
ZINC65340604	CCOC(=O)c1ccc(cc1F)c1ccc(c(c1)O)C	0
ZINC65340811	c1ccc(c(c1)c1ccc(c(c1)F)O)Cl	0
ZINC65341032	c1cc(c(cc1c1cc(ccc1F)C(=O)[O-])O)F	0
ZINC65341067	c1cc(ccc1c1ccc(c(c1)O)F)C(F)(F)F	0
ZINC65341105	COC(=O)c1ccc(c(c1)F)c1ccc(c(c1)F)O	0
ZINC65341163	c1cc(c(cc1c1ccc(cc1F)O)C(F)(F)F)F	0
ZINC65341236	CC(C)(C)OC(=O)Nc1cccc(c1)c1cc(cc(c1)F)O	0
ZINC65341475	COc1ccc(cc1c1ccc(c(c1)C#N)[O-])F	0
ZINC65341499	c1cc(c(cc1c1cc(sc1)C(=O)[O-])C#N)O	1
ZINC65341544	COc1ccc(cc1OC)c1ccc(c(c1)C#N)O	1
ZINC65341558	c1cc(c(cc1c1cc(cc(c1)O)C#N)F)C(=O)[O-]	0
ZINC65341596	c1cc(c(cc1c1cc(ccc1Cl)Cl)O)C#N	1
ZINC65341853	c1cc(c(cc1c1ccc(c(c1)F)F)O)C=O	0
ZINC65342367	COc1cc(ccc1O)c1cccc(c1)CO	1
ZINC65342400	Cc1ccc(cc1F)c1ccc(c(c1)OC)O	0
ZINC65342819	COc1ccc(cc1O)c1cc(ccc1F)C(=O)OC	0
ZINC65343201	c1cc(c(cc1c1ccc(cc1F)F)O)Cl	0
ZINC65343315	COc1cc(ccc1F)c1ccc(c(c1)O)Cl	0
ZINC65343364	c1cc(c(cc1c1ccc(c(c1)Cl)F)Cl)O	0
ZINC65343505	c1cc(c(cc1c1cc(cc(c1)Cl)O)Cl)Cl	1
ZINC65343534	COC(=O)c1ccc(c(c1)F)c1cc(cc(c1)Cl)O	0
ZINC65344153	c1cc(cc(c1)C(=O)N)c1cc(cc(c1)O)C(F)(F)F	0
ZINC65344265	COC(=O)c1ccc(cc1)c1cc(cc(c1)OC(F)(F)F)O	0
ZINC65344278	COc1ccc(c(c1)c1cc(cc(c1)OC(F)(F)F)O)OC	0
ZINC65344353	COC(=O)c1ccc(c(c1)F)c1cc(cc(c1)O)C(F)(F)F	0
ZINC65344372	CS(=O)(=O)c1cccc(c1)c1cc(cc(c1)O)C(F)(F)F	0
ZINC65344391	c1cc(ccc1c1cc(cc(c1)OC(F)(F)F)O)OC(F)(F)F	0
ZINC65344427	COc1ccc(cc1C(F)(F)F)c1cc(cc(c1)O)C(F)(F)F	0
ZINC65347467	c1cc(c(cc1c1cnc(cc1C(=O)[O-])Cl)F)O	0
ZINC65347486	c1cc(c(cc1F)O)c1cnccc1C(=O)[O-]	0
ZINC65347497	c1cc(c(cc1F)O)c1c[nH]c(=O)cc1C(=O)[O-]	0
ZINC65349899	c1cc(cc(c1)c1ccc(c(c1)C(=O)[O-])F)CO	0
ZINC65350184	c1c(cc(cc1C(=O)[O-])Cl)c1cc(cc(c1)F)O	0
ZINC65350193	c1cc(c(cc1F)O)c1cc(cc(c1)N)C(=O)[O-]	0
ZINC65350217	Cc1cccc(c1C(=O)[O-])c1cc(ccc1O)F	0
ZINC65354504	COC(=O)c1ccc(c(c1)c1ccc(c(c1)O)C(=O)[O-])F	0
ZINC65354530	COC(=O)c1ccc(cc1F)c1ccc(cc1O)C(=O)[O-]	0
ZINC65356044	COC(=O)c1cc(ccc1F)c1ccncc1C(=O)[O-]	0
ZINC65356082	c1cc(c(c(c1)C(F)(F)F)F)c1cc(=O)cc[nH]1	0
ZINC65371215	COCc1ncc(cn1)C[N@@H+]1CC[C@H]([C@@H](C1)O)c1ccc(cc1)F	0
ZINC65372868	C[C@H](c1cn2c(n1)scn2)N1Cc2c(cccn2)C1=O	0
ZINC65375583	C[C@@H](c1nc(nn1c1ccccc1OC)CC(C)C)n1ccnc1	0
ZINC65384007	c1cnccc1C(=O)NCCNc1nccc(n1)N1CC[C@H](C1)O	1
ZINC65384985	COC(=O)[C@@H]1C[C@H](CN1C(=O)CCNC(=O)c1ccc(cc1)F)O	0
ZINC65385277	CCn1c(nn(c1=O)Cc1nc2ccccc2s1)CC1CC[NH2+]CC1	0
ZINC65385863	c1ccc(cc1)COCCCCNC(=O)N1CCC[C@H](C1)CO	0
ZINC65386570	CC(C)Oc1ccc(cc1)C[NH+]1CCN(CC1)c1cc(ccn1)CO	1
ZINC65388321	CC[C@@H](CO)NC(=O)NCc1c(c(c(c[nH+]1)C)OC)C	1
ZINC65394900	Cc1cc2c(cc1O)NC(=O)C[C@@H]2c1nccn1CCOC	0
ZINC65397083	Cc1ccc(c(c1)F)[C@@H]1[C@@H]2C[N@@H+](C[C@@H]2[C@@H](N1)CO)Cc1ccccc1	0
ZINC65397774	Cc1cc(cc(c1)F)c1c(ncn1CCCO)c1ccccc1	0
ZINC65399398	Cc1c(nc(nc1NCC[C@@H](C)CO)N(C)C)C	1
ZINC65403358	COc1cc(ccc1Cl)NC(=O)CN1CCC(CC1)[NH+]1CCCC1	0
ZINC65406103	c1cc(sc1CCNC(=O)N1CCC(CC1)O)Cl	1
ZINC65409316	C[N@@H+](CCC[C@@H]1CCCO1)CC(=O)Nc1ccc(cc1F)Cl	0
ZINC65424561	C[C@H]1CN(CC(O1)(C)C)[C@@H](c1ccc(cc1)F)C(=O)NC1CC1	0
ZINC65425876	CCNc1cc[nH+]c(n1)NC[C@H]1C[NH2+]CCO1	0
ZINC65426754	COCc1ccc(cc1)CNC(=O)Nc1cccc(c1F)F	0
ZINC65427938	C[C@@H]1C(=c2cccc(c2=[NH+]1)F)CC(=O)N1C[C@@H](C[C@H]1C(=O)OC)O	0
ZINC65453110	Cc1cc(c2c(c1)c(cc(=O)o2)CN1CCC=C(C1)CNC(=O)C)C	0
ZINC65458485	CCc1cc(nc([nH+]1)N(C)C)N1C[C@@H]([C@H](C1)OC(C)C)O	0
ZINC65462341	Cc1c(c(on1)C)CNC(=O)N1CCN(CC1)Cc1ccccc1F	0
ZINC65467473	c1cc(cc(c1)F)[C@@H](CNCc1cnc(nc1)N1CCOCC1)O	0
ZINC65474682	CCOCCO[C@H](C)C(=O)NCc1ccc(c(c1)F)N(C)C	0
ZINC65474773	Cc1c(c(n(n1)C)N(C)C)CNC[C@H](COc1cccc(c1)F)O	0
ZINC65478791	COc1c2c(ncn1)CCN(C2)C[C@@H](c1ccc(cc1F)F)O	0
ZINC65479060	CCCN(CCO)C(=O)NC[C@H](C)Cn1cccn1	1
ZINC65488396	COc1ccc(cc1Cl)NC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	1
ZINC65493949	c1ccc(cc1)[C@@H](Cc1nccn1C(F)F)NC(=O)C[C@@H]1CCC=C1	0
ZINC65495210	Cc1ccc(c([nH+]1)CN1CC[C@@H](C[C@@H]1C(=O)OC)O)[O-]	0
ZINC65499126	c1cc(ccc1c1ccc2c(c1)CCO2)[C@H](C[NH+]1CCOCC1)O	0
ZINC65511136	C[C@@H]1CC[N@H+](CC1)C[C@H](CN1CC[C@H](CC1)CC(=O)N1CCCC1)O	1
ZINC65515520	CCO[C@@H](C)C(=O)N(C)CCCc1cc(n[nH]1)c1cccc(c1)F	0
ZINC65518380	Cc1cc(cc(c1)CS(=O)(=O)C[C@H](COCc1ccccc1F)O)C	0
ZINC65518635	c1ccc(cc1)COC[C@@H](CS(=O)(=O)Cc1ccc(cc1Cl)F)O	0
ZINC65518638	c1ccc(c(c1)COC[C@@H](CS(=O)(=O)Cc1ccc(cc1Cl)F)O)F	0
ZINC65518653	c1cc(sc1)COC[C@@H](CS(=O)(=O)Cc1ccc(cc1Cl)F)O	0
ZINC65528636	CN(CC[C@H](c1ccccc1)O)c1ncc(c(n1)N1CCOCC1)F	0
ZINC65530727	COc1cccc(c1)S(=O)(=O)N1CC[C@@H](C[C@@H]1C(=O)OC)O	0
ZINC65541261	COc1ccc2ccc(c(c2c1)CN1CC[C@H]1c1ccccc1)O	1
ZINC65547823	C[C@H](CN1CCN(CC1)c1ccc(cc1[N+](=O)[O-])C(F)(F)F)O	0
ZINC65550950	C[C@@H](CC(=O)NCCOC)C1CCCCC1	0
ZINC65553346	COCCc1nc(on1)C[N@H+](CC=C)Cc1cccs1	0
ZINC65586951	C/C=C/C=C/C(=O)N[C@@H](C)c1nc(no1)c1ccc(cc1)F	0
ZINC65589619	c1cnn(c1)C[C@H]1CC[N@@H+](CC1)C[C@H](c1cc(ccc1F)F)O	0
ZINC65591280	C[C@H](C(=O)N1CCCN(CC1)c1ccc(cc1)OC)OCC=C	0
ZINC65604840	c1ccc(c(c1)Nc1cnn(c1)C[C@H](C[NH+]1CCOCC1)O)[N+](=O)[O-]	0
ZINC65605445	Cc1nc(cs1)CCNC(=O)Cc1c[nH]c2c1ccc(c2)F	0
ZINC65606730	C[C@@H](C(C)(C)O)NC(=O)Nc1cc(ccc1N1CCOCC1)Cl	0
ZINC65625010	CCc1nnc(s1)NC(=O)NC[C@H](COc1cccc(c1)F)O	0
ZINC65629982	c1c(cn2c(n1)nc(n2)C(=O)NCc1nnc2n1CCCCC2)Br	0
ZINC65648776	c1ccc(c(c1)COC[C@H](CS(=O)(=O)Cc1ccc(cc1)F)O)Cl	0
ZINC65648792	COc1ccc(cc1)COC[C@@H](CS(=O)(=O)Cc1ccc(cc1)F)O	0
ZINC65652499	c1cc(cc(c1)F)c1nc(co1)CS(=O)(=O)CCCOCC(F)(F)F	0
ZINC65654659	c1cc(cc(c1)F)[C@H]1C[C@@H]1C(=O)OC1CCCC1	0
ZINC65734029	CC(=O)OC[C@@H]1[C@H](C([C@@H](O1)n1ccc(nc1=O)N)(F)F)O	0
ZINC65734571	c1ccc(cc1)CO[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)N=[N+]=[N-]	0
ZINC65734880	c1cc(ccc1[C@@H]1C[NH2+][C@@H](CN1)c1ccc(cc1)O)O	1
ZINC65742888	C[C@H](c1ccc2c(c1)N(c1ccccc1[S@@]2=O)CCC[NH+](C)C)O	1
ZINC65762332	CCCc1nc(no1)CS(=O)(=O)C[C@H](COCc1cccs1)O	0
ZINC65817595	COCCN(C1CCCC1)C(=O)c1c(c2cc(ccc2[nH]1)Cl)Cl	0
ZINC65871371	Cc1ccc(c(c1)OCC(F)(F)F)NC(=O)C[C@@H]1CCS(=O)(=O)C1	0
ZINC65939311	Cc1cnn(c1)CCC(=O)N(CC[NH+](C)C)Cc1cccc(c1)F	0
ZINC65941331	C[C@H]1COCCN1Cn1c(=S)n(c(n1)c1ccncc1)CC(F)(F)F	0
ZINC65950268	c1cc2c(cc1C(F)(F)F)CCCN2CCCN1CCOC1=O	0
ZINC66041820	CC[NH+](CC)[C@@H](CNC(=O)c1c(cc(cc1F)F)O)c1ccccc1	0
ZINC66043780	Cc1ccc(o1)Cn1c(ccn1)NC(=O)c1c(cc(cc1F)F)O	0
ZINC66054199	c1c(c[nH]c(=O)c1CCCO)F	0
ZINC66054221	c1c(cnc(c1C#CCO)N)F	0
ZINC66055153	CCOC(=O)[C@H]1[C@H](CCN1)[NH3+]	0
ZINC66056742	CC(C)CCOC(=O)c1ccc(c(c1)Br)OC[C@@H]1CCCO1	0
ZINC66067119	CC(C)[C@H](C(=O)NCC(=O)NC1CC1)NC(=O)c1c(cccc1F)F	0
ZINC66069953	CC[C@H](C)Oc1cccc(c1)NCC(=O)NC[C@@H]1CCCO1	0
ZINC66087502	CCNc1c(cn(c(=O)n1)[C@H]1C[C@@H]([C@H](O1)CO)N=[N+]=[N-])C	0
ZINC66116332	C[C@@H](C[NH2+]Cc1cccc(c1OCCC(C)C)OC)O	1
ZINC66117600	C=CCc1cc(cc(c1OCc1ccccc1)C=O)Cl	0
ZINC66127519	CCCN1C(=O)c2ccccc2N[C@@]1(C)c1ccc(cc1)Br	0
ZINC66147504	CCCOc1ccc(cc1OC)C[NH2+]C[C@H]1CCC[C@@H]([NH2+]1)C	0
ZINC66151501	COC(=O)C[C@@H]1C(=O)NCCN1C[C@@H](COc1ccccc1)O	0
ZINC66152475	CCCOc1ccccc1C[N@H+]1CC[C@@H](CC1)CO	1
ZINC66155247	COCCOc1ccccc1CNc1ccc(c(c1)Cl)Cl	0
ZINC66157259	CC[C@@](C)(CNC(=O)Nc1cc(ccc1OC)[N+](=O)[O-])O	1
ZINC66169919	CCOCCOc1ccccc1NCCOc1ccc(c(c1)C)C	0
ZINC66170199	CC[C@@H](C)[NH2+]Cc1ccc(cc1)OC[C@@H]1CCCO1	0
ZINC66180576	C[C@H](c1ccc(cc1)OCCC(C)C)[NH2+]Cc1ccccc1	0
ZINC66184079	Cc1ccc(cc1)NCCNc1ccccc1OCc1ccccc1	0
ZINC66189426	CC(C)COc1ccc(cc1)NCCNc1ccc(c(c1)Cl)F	0
ZINC66214243	CCCNC(=O)c1cccc(c1)NC(=O)C[NH2+]C[C@H]1CCCO1	0
ZINC66215395	Cc1cccc(c1C)NCC(=O)Nc1ccc(cc1)OCCOC	0
ZINC66216563	CCOCCOc1ccccc1NC(=O)C[NH2+]Cc1ccco1	0
ZINC66239026	CCn1c(nnc1SC[C@H](CN1CCOCC1)O)c1ccncc1	0
ZINC66265551	c1c(cc2c(c1C(=O)N1CCCCCC1)OCCO2)[N+](=O)[O-]	0
ZINC66308983	C(C(CC(F)F)C(=O)[O-])C(F)F	0
ZINC66324436	COC(=O)C[C@@H]1C=C(n2c3ccccc3[nH+]c2N1)O	0
ZINC66326435	COC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)NNc1ccc(cc1F)F	0
ZINC66340310	CC(C)(C)OC(=O)N1CCC(CC1)[C@H](C[NH3+])O	0
ZINC66348055	CC(C)(C)O[C@H]1CCC[C@H](C1)[NH3+]	0
ZINC66351503	CC(C)(C)OC(=O)N1CCC(CC1)[C@H](CO)F	0
ZINC66375192	CC1(CN(CCO1)C(=O)[C@H]1CC(=NO1)c1cc(ccc1F)F)C	0
ZINC66381284	c1cc(ccc1n1c(=O)ccc(n1)C(=O)Nc1cnn(c1)CCO)F	0
ZINC66391550	CCOCCCNC(=O)[C@H](C)N[C@@H](C)c1ccc(c(c1)Cl)F	0
ZINC66398834	Cc1ccc(c(c1C)OC[C@H](CSc1nncn1CCCOC)O)C	0
ZINC66401268	c1cc(cc(c1)F)n1ccnc1SC[C@H](COCc1cccs1)O	0
ZINC66403077	c1cc(ncc1C(F)(F)F)SC[C@@H](C[NH+]1CCOCC1)O	0
ZINC66408036	Cc1cc(c2c(c1)C(=O)/C(=C/c1ccc(c(c1)O)OC)/CO2)C	1
ZINC66421805	CCOC(=O)N[C@@H]1CCC[N@@H+](C1)CC(=O)N(C)C1CC1	0
ZINC66443274	CC[NH+](CC)CC(=O)NCC1(CCCC1)C	0
ZINC66472018	c1ccc2c(c1)CCN(C2)CC(=O)NCC1CCC1	0
ZINC66472673	CN(Cc1cc(sc1)Br)C[C@@H](c1ccc(cc1)F)O	0
ZINC66475334	C[C@@H]1CCN(CC1)C[C@H](C[NH2+]C1CCCCCC1)O	1
ZINC66481634	Cc1ccccc1n1ccnc1SC[C@@H](C[N@@H+]1C[C@H](O[C@@H](C1)C)C)O	0
ZINC66481665	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](CSc1ccc(cn1)C(F)(F)F)O	0
ZINC66482067	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](C[N@H+](Cc1ccc(cc1)F)C1CC1)O	0
ZINC66482193	Cc1cccc(c1)N1CC[NH+](CC1)C[C@@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC66483391	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](C[N@@H+]1CCC[C@@H](C1)NC(=O)C)O	0
ZINC66483439	C[C@@H]1CC[N@H+](CC1)C[C@H](CN(C)[C@@H](C)c1ccccc1F)O	0
ZINC66483559	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](C[N@H+](CC1CCCCC1)C1CC1)O	0
ZINC66483685	C=CCn1c(nnn1)SC[C@@H](COCc1ccccc1F)O	0
ZINC66483885	CN(CCC(F)(F)F)C[C@@H](COCc1ccc2c(c1)OCO2)O	0
ZINC66483894	C[C@H](c1ccc(cc1)Cl)OC[C@H](C[N@@H+](C)CCC(F)(F)F)O	0
ZINC66486100	COc1ccc(cc1)COC[C@@H](CS(=O)(=O)Cc1cccc(c1)Cl)O	0
ZINC66486521	Cc1cc(cc(c1)CS(=O)(=O)C[C@H](c1ccc2ccccc2c1)O)C	1
ZINC66489160	COC(=O)Nc1cc(ccc1F)NC(=O)CCSc1ccccc1F	0
ZINC66489645	COC(=O)Nc1cc(ccc1F)NC(=O)c1ccccc1	0
ZINC66499012	Cc1ccc(cc1)CS(=O)(=O)C[C@H](c1ccc(cc1)OC(F)(F)F)O	0
ZINC66501359	CN(Cc1cc(cc(c1)Cl)Cl)C(=O)C[N@@H+](CCCO)CC(F)(F)F	0
ZINC66502098	CC(C)c1nc(cs1)CS(=O)(=O)C[C@@H](c1ccc(cc1F)F)O	0
ZINC66511953	C/C(=C/C(=O)[C@@H](C#N)C(=O)NC1CCCCC1)/c1ccccc1F	0
ZINC66522280	c1ccc2c(c1)CCC[C@@H]2OC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F	0
ZINC66528398	COC(=O)c1ccccc1NC(=O)CN(CCCO)CC(F)(F)F	0
ZINC66537178	CCNC(=O)N[C@@H]1CC[C@H](CC1)OC(=O)/C=C/c1cccs1	0
ZINC66543193	C[C@H]1C[C@H]1C(=O)OC[C@@H]1CC[N@H+](CC1)Cc1ccccc1	0
ZINC66579703	Cc1c(cccc1S(=O)(=O)NCc1cc(ccc1F)F)C(=O)OC	0
ZINC66608543	CCCC[C@@H](C(=O)Nc1cc(on1)C)[N@@H+]1CC[C@H](CC1)C(=O)N(C)C	0
ZINC66635375	COC(=O)c1cccc(c1O)NC(=O)[C@@H]1C[C@@H]1c1cccc(c1)F	0
ZINC66696925	CC[NH+]1CCN(CC1)CC(=O)N(C)Cc1ccc(cc1)SC	0
ZINC66732303	Cc1cc(nc([nH+]1)C)N1CCC[C@H](C1)OC(=O)c1ccc(c(c1)F)F	0
ZINC66882883	C[C@@H](c1ccc2c(c1)OCCO2)OC(=O)[C@@H](C)OC	0
ZINC66886746	C[C@H](c1cccc(c1)F)OC(=O)[C@@H]1CCCCN1S(=O)(=O)C	0
ZINC66887716	COc1cccc(c1O)/C=[NH+]\CC1(CCOCC1)c1cccc(c1)F	0
ZINC66918417	CCN(CC)c1ccc(cc1)C(=O)N1CCN(CC1)C(=O)COC	0
ZINC66931401	c1ccc2c(c1)CCC[C@]2(CNC(=O)CSCc1cccnc1)O	1
ZINC66954461	C[C@H](CC#N)Sc1ccccc1NC(=O)NCC[NH+]1CCOCC1	0
ZINC66963367	CN(CCCOC)C(=O)Nc1ccccc1SCC(F)(F)F	0
ZINC66987042	CC[C@@H](CO)NC(=O)NCCCS(=O)(=O)c1ccccc1	1
ZINC67002675	CC[N@H+](C)CCNC(=O)NCc1ccccc1COCC	0
ZINC67006236	Cc1c(cco1)C(=O)/C(=C\c1cc(c(cc1Br)O)OC)/C#N	1
ZINC67021452	C[C@@H]1CCCCN1C(=O)[C@@H]1CCCN1C(=O)OC(C)(C)C	0
ZINC67023121	COC(=O)Cc1ccc(cc1)OC(=O)[C@H]1C[C@@H]1c1cccc(c1)F	0
ZINC67033706	c1cc(c(cc1C(=O)NCc1ccnc(c1)N1CCCC1)F)Br	0
ZINC67043950	CCN(C[C@@H](C)C(=O)OC)C(=O)CNC(=O)c1cc2c(s1)CCCC2	0
ZINC67045855	C[C@@H](C(=O)Nc1cc(ccc1F)C(F)(F)F)NC(=O)C1CCCCC1	0
ZINC67116543	CC(=O)[C@H]1C(=NC(=S)N[C@@H]1c1ccc(c(c1)F)Cl)C(=O)OC	0
ZINC67117132	CCOC(=O)c1cnn(c1NC(=O)C[N@@H+]1CCC[C@H]1CC(C)(C)C)C	0
ZINC67120066	Cc1ccc(cc1F)CNC[C@@H](c1ccc(o1)C)N1CCOCC1	0
ZINC67172517	CC(C)(C)OC(=O)N1CCC(CC1)NC(=O)c1cccc(c1)F	0
ZINC67172681	CCOc1ccccc1c1cc2ncc(c([O-])n2n1)C(=O)OCC	0
ZINC67173344	COC(=O)[C@H]1C[NH2+]C[C@@H]1c1cccc(c1)I	0
ZINC67173507	CC(C)(C)c1ccc(cc1)[C@H]1CN(C[C@@H]1C(=O)[O-])C(=O)OC(C)(C)C	0
ZINC67197965	Cc1ccc(c(c1)C)C(=O)OCC(=O)N[C@@H](C)c1cccc(c1)OC	0
ZINC67207266	Cc1ccc(s1)[C@H](C)N(C)C(=O)[C@H](C)NC(=O)OC(C)(C)C	0
ZINC67217224	CCOc1ccccc1C[NH2+]Cc1cn[nH]c1c1ccc(cc1)OC	0
ZINC67218314	CCc1nc(cs1)CNC[C@@]1(CCSC1)N1CCOCC1	0
ZINC67247048	CC(C)COC[C@@H](C[NH2+]Cc1cc(ccc1F)F)O	0
ZINC67247198	CC(C)COC[C@@H](C[NH2+]Cc1c2ccccc2ccc1OC)O	0
ZINC67350058	c1cn2c(c(n1)N1CCC(CC1)[NH2+]C1CCOCC1)n[nH]c2=O	0
ZINC67369953	CC(=O)NC[C@@H]1CCCN(C1)c1ccc(c(c1)C(F)(F)F)C#N	0
ZINC67395222	CN(C[C@@H](COC)O)C(=O)C(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC67395254	CN(C[C@@H](COC)O)C(=O)C(=O)Nc1ccc(cc1F)F	0
ZINC67399416	CC(C)(C)OC(=O)N1CCC[C@@H](C1)CN(CCCO)CC(F)(F)F	0
ZINC67432954	C[N@H+]1CCC[C@H](C1)CCNC(=O)C1(CCC1)COC	0
ZINC67447140	c1cc2c(cc1[C@@H]1CCN(C[C@H]1O)C(=O)c1ccncn1)OCO2	1
ZINC67459539	c1ccc2cc(ccc2c1)[C@H](CNC(=O)NCCOCC(F)(F)F)O	0
ZINC67460348	CN[C@@H](CO)C(=O)NCc1cccnc1Oc1ccccc1F	0
ZINC67490304	c1cc(cnc1)c1cc2c(c(c1)O)OCCN(C2)C(=O)c1n[nH]cn1	1
ZINC67509237	Cn1ccnc1CN(C)C(=O)/C=C/c1ccccc1OC(F)F	0
ZINC67510486	c1ccc(c(c1)c1cnc(o1)CCC(=O)N1CCC[C@@H](C1)O)F	0
ZINC67510684	CC(C)c1nnc(s1)NC(=O)CNC(=O)c1ccc(cc1)C(F)(F)F	0
ZINC67541438	CC[C@H](C(=O)[O-])[N@@H+]1CCOc2c(cc(cc2O)c2cccc(c2)Cl)C1	1
ZINC67604238	Cc1ccc(c(c1)F)NC(=O)C[NH2+][C@@H](C)CN1CCOCC1	0
ZINC67613938	C[C@H]1C[C@@H](C[N@@H+](C1)CCOc1ccc(cc1)CNN1CCOCC1)C	0
ZINC67615226	C[C@@H](c1cccc(c1)O)N(C)C(=O)NCCOCC(F)(F)F	0
ZINC67615229	C[C@H](c1cccc(c1)O)N(C)C(=O)NCCOCC(F)(F)F	0
ZINC67661581	CC(=O)NC[C@@H]1CCC[N@@H+](C1)C[C@@H](COCc1ccccc1Cl)O	0
ZINC67675027	Cc1ccc(nc1)[C@@]1(CCN(CC1)[C@H](c1ccccc1)C(=O)OC)O	0
ZINC67675987	Cc1c(cccc1n1ccnc1c1c(cc(cc1F)F)F)CO	0
ZINC67678374	CC(C)(C)c1cc(n[nH]1)[C@@H]1[C@@H]2C[N@@H+](C[C@@H]2[C@](N1)(CCO)CO)C	1
ZINC67678527	Cc1ccc(cc1)c1cc([nH]n1)C(=O)NCCc1[nH]c(=O)cc(n1)C	0
ZINC67696890	CC(C)(CN(C)[C@@H]1CS(=O)(=O)C[C@H]1O)N1CCOCC1	0
ZINC67705231	Cc1ccc(cc1)[C@H](CNC(=O)NC[C@H](COCC(C)C)O)[NH+](C)C	0
ZINC67712872	c1cc(oc1C[N@@H+]1CC[C@](CC1)(CO)O)[C@@H]1CCCCO1	0
ZINC67740250	c1ccc(c(c1)C[C@]1(CCCN(C1)c1cncc(n1)C(=O)N)CO)F	0
ZINC67754534	C[C@@H](C(=O)N)N1CCOc2c(cc(cc2O)c2cccc(c2)Cl)C1	1
ZINC67757436	Cc1ccccc1c1nc(c(o1)C)C[N@H+]1CC[C@@H](CC1)CO	1
ZINC67757902	C[C@H](CCO)[NH2+]Cc1[nH]c(c(n1)c1cccc(c1)F)c1ccccn1	0
ZINC67771472	CCOc1ccc2c(c1)cc(c(=O)[nH]2)C[N@@H+]1CC[C@H](CC1)O	1
ZINC67771602	CCC[N@H+]1CC[C@@H](CC1)Cc1nc(on1)c1cccc(c1C)O	1
ZINC67783774	CC(=O)NC[C@@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(c(c1F)F)F	0
ZINC67787438	CCN(CC)C(=O)[C@@H]1C[C@@H](CN1C/C=C/c1ccccc1)[NH3+]	0
ZINC67800193	c1c(c(c(c(c1Br)Br)C(=O)[O-])F)F	0
ZINC67803853	CC1(C[C@@H](CCO1)c1cc(nc(c1C#N)N)c1cccc(c1)O)C	0
ZINC67804123	CN(CCC(F)(F)F)C[C@@H]1CCC[N@@H+](C1)CCO	0
ZINC67805902	COCCNC[C@@]1(CCCN(C1=O)Cc1cc(ccc1F)OC)O	0
ZINC67820826	Cc1ccc2nc(c(n2c1)F)C(=O)N1CCC(CC1)(CO)O	0
ZINC67821708	Cc1c(c(c(c[nH+]1)CO)CN(C)Cc1cc(n[nH]1)C(C)(C)C)[O-]	1
ZINC67833731	CC[C@H]1C=CCN1C(=O)c1cc(on1)CN1CCOCC1	0
ZINC67842888	C[C@@H](C(=O)N1CCc2c(c(no2)c2ccccc2F)C1)O	0
ZINC67855544	Cc1c(c(n[nH]1)C)[C@H](C(=O)[O-])NS(=O)(=O)c1cccc2c1nccc2	0
ZINC67859383	c1cc(cc(c1)OC[C@@H](CNC(=O)c1ccnc(c1)Cl)O)C(F)(F)F	0
ZINC67872542	c1ccc2c(c1)C[NH+](C2)Cc1nc(no1)c1ccc(cc1)C(=O)[O-]	0
ZINC67884523	CCC[N@@H+]1CC[C@H](CC1)Cc1nc(on1)C1(CCCC1)[NH3+]	0
ZINC67885519	CC(C)Oc1ccccc1c1ncc(c(n1)N1CCOCC1)F	0
ZINC67885584	CS(=O)(=O)N1CCO[C@H](C1)CNC(=O)c1cc2c([nH]1)ccs2	0
ZINC67886271	CC(C)(CC[N@@H+](C)Cc1cc2cc3c(cc2[nH]c1=O)OCO3)O	1
ZINC67892274	CCO[C@@H]1CCCN(C1)C(=O)C(=O)Nc1c(c(c(c(c1F)F)F)F)F	0
ZINC67892900	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)C(=O)Nc1ccccc1F	0
ZINC67896192	CC(C)CC[NH2+][C@@H](Cn1cc(c([O-])nc1=O)F)C(=O)[O-]	0
ZINC67898080	c1cc(ccc1CNC1(COC1)Cc1cc(on1)CO)C(F)(F)F	0
ZINC67909238	CC(C)C[N@H+]1CC[C@@H](CC1)[NH2+][C@H](Cn1cc[nH+]c1)C(C)(C)C	0
ZINC67909384	CCCN(C1CCCC1)C(=O)c1cn(c2c(c1=O)ccc(n2)C)CC	0
ZINC67913477	C[C@H](CC/C=C(\C)/[C@@H](C/C=C(\C)/C=C/C(=O)OC)O)[C@@H](C)O	0
ZINC67935036	Cc1c(nc[nH]1)C[N@H+]1C[C@H]2[C@@H](C1)OC(=O)N2CCCN1CCOCC1	0
ZINC67954767	CC(C)(C[NH2+]C[C@@]1(CCCN(C1=O)Cc1cccc(c1F)F)O)CO	0
ZINC67963238	C[C@H]1CN([C@@H](CO1)C)C[C@@H](COc1ccc2c(c1)OCO2)O	0
ZINC67980002	c1ccc(cc1)COc1ccc(cc1)OC(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC68038054	CCNC(=O)NCCCOC(=O)c1ccn(n1)c1ccccc1F	0
ZINC68040092	CC(=O)N1CCC(CC1)C(=O)OCCc1cccc(c1)C(F)(F)F	0
ZINC68045939	c1cc(ccc1OC[C@@H](CN1CCN(CC1)C(=O)[C@H]1CCCO1)O)F	0
ZINC68045996	CCC[N@@H+](CCO)C[C@H](COCc1ccccc1)O	0
ZINC68047003	C[N@H+](Cc1ccc(cc1)OC)C[C@H](COCc1ccccc1Cl)O	0
ZINC68047192	C[N@H+](Cc1ccccc1Br)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC68047596	C[N@@H+](Cc1ccc(cc1)Br)C[C@@H](COCc1cccs1)O	0
ZINC68048380	C[N@@H+](CCO)C[C@H](COC[C@@H]1CCCO1)O	0
ZINC68109958	CC(C)(C)c1cc(n(n1)C)C(=O)N1CSC[C@H]1C(=O)N1CCCC1	0
ZINC68138818	CCCS(=O)(=O)Nc1ccc(cc1)/N=C/c1cc(ccc1O)OC	1
ZINC68230720	C1C[C@@H](C[C@H](C1)C(F)(F)F)C(=O)N(CC#N)C1CC1	0
ZINC68316781	CCOCCNC(=O)Nc1ccc(cc1C(F)(F)F)OCC	0
ZINC68337175	c1cc(c2c(c1)OCO2)C(=O)OCCc1c[nH]nc1C(F)(F)F	0
ZINC68357870	C[C@@H](CCc1ccccc1)CC(=O)N[C@H](C#N)c1ccccc1OC	0
ZINC68402030	C[C@@H](c1ccccn1)N(C)C(=O)NCCOCC(F)(F)F	0
ZINC68420210	c1ccnc(c1)NCCCCNC(=O)c1ccc(nc1[O-])C(F)(F)F	0
ZINC68493747	COCC[N@H+]1CC[C@@H](C1)CNC(=O)c1ccc(cc1F)F	0
ZINC68532209	C[C@H](C(=O)NCCCOC[C@H]1CCCO1)NC(=O)c1ccccc1Cl	0
ZINC68548842	C[C@@H](c1ccc(cc1)N1CCOCC1)NC(=O)N1CCCCCC1	0
ZINC68560859	COc1ccc(c(c1)Cl)NC(=O)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC68561813	c1ccc(c(c1)[C@@H]1[C@@H](NC(=S)N1CCO)c1ccccn1)[N+](=O)[O-]	1
ZINC68572462	C[C@H](CNC(=O)C(C(C(F)(F)F)(F)F)(F)F)O	0
ZINC68572628	CCO[C@H](C[C@@](C(F)(F)F)(O)Sc1ccccc1)Sc1ccccc1	0
ZINC68576525	c1ccc(cc1)[C@@H](COC(F)(F)F)O	0
ZINC68577417	CCO[C@H]1C[C@H](C21CCCC2)[NH2+]C	0
ZINC68585206	c1cc(cc(c1)F)C[n+]1cc(ccc1N)I	0
ZINC68600543	c1ccc(c(c1)OC(=O)c1cccc(c1)[N+](=O)[O-])[P@@](=O)(O)[O-]	1
ZINC68606141	c1ccc(cc1)SCc1ccc(cc1)CCCC[NH+](CCO)CCO	1
ZINC68650768	c1cc(ncc1Cl)NC(=O)[C@@H]1CCCN1C(=O)OCC(F)(F)F	0
ZINC68682630	c1ccc2c(c1)nc(s2)/C=C/C(=O)NCC(F)(F)F	0
ZINC68728528	CC[C@H](C)[C@H](C(=O)N1CCN(CC1)c1ccccc1F)NC(=O)N	0
ZINC68749159	C[C@H](c1ccccc1F)Sc1nc(n[nH]1)c1ccc(cc1OC)OC	0
ZINC68791574	c1ccc(cc1)Oc1cccc(c1)NC(=O)c1ccccc1Cl	0
ZINC68792792	C[C@H](C(=O)Oc1cccc(c1)NC(=O)C1CC1)OCCC(C)C	0
ZINC68831091	c1cc(c(cc1CN(CCCO)CCC#N)Cl)Cl	1
ZINC68903469	CCOC(=O)[C@@H](C)Sc1nc2c(c(c(s2)C)C)c(=O)n1C(C)C	0
ZINC68905965	CC(C)(c1ccc2c(c1)OCO2)NS(=O)(=O)Cc1cccc(c1)F	0
ZINC68922454	CCCCS(=O)(=O)NCCN1CCOCC1	0
ZINC68960213	C[N@@H+](Cc1c2ccc(cc2ccc1O)Br)CC(=O)NCCCOC	0
ZINC69023064	CN(CC(=O)NC1CCCC1)[C@H](c1cc(ccc1F)F)C(=O)OC	0
ZINC69036388	CCOCc1ccccc1NC(=O)NCc1ccccc1CO	0
ZINC69050203	C[C@@H](C(=O)NC(=O)NC)SCC(C)C	0
ZINC69150539	Cc1c(c(on1)C)C[N@H+](C)C[C@@H](COCc1cccs1)O	0
ZINC69163348	C[C@@H](c1ccc(cc1)F)NC(=O)[C@H](C)S(=O)(=O)c1ccc(cc1)O	0
ZINC69179091	C[C@H](COC)NC(=O)[C@@H](C)NS(=O)(=O)c1ccccc1C(F)(F)F	0
ZINC69179752	CCCNC(=O)c1cccc(c1)NC(=O)NC[C@@H]1CCC=CC1	0
ZINC69189456	C[C@H]1CC=CC[C@@H]1COC(=O)C[C@@H]1CCS(=O)(=O)C1	0
ZINC69203172	CC(C)CNC(=O)N1CCN(CC1)CCCOCC(F)(F)F	0
ZINC69203381	c1cc(cc(c1)F)[C@H](CNC(=O)NCCN1CCOCC1)O	0
ZINC69227338	CCOc1ccc2c(c1)C[N@@H+](CC2)C[C@H](c1cccc(c1)F)O	0
ZINC69250470	c1cc(ncc1CN(CCCO)CC(F)(F)F)Cl	0
ZINC69269655	c1cc(ccc1[C@H](C(=O)N)Sc1ccc(cc1)O)F	0
ZINC69269669	c1cc(ccc1C#N)N1CC[C@@H](C1=O)Sc1ccc(cc1)O	1
ZINC69296753	CC[C@@H](c1[nH]cc(n1)c1ccccc1)NC(=O)COCC(F)(F)F	0
ZINC69329524	COCc1ccc(cc1)CNC(=O)Nc1ccc(cc1F)C(=O)OC	0
ZINC69329714	C[C@H](C[N@H+]1CC[C@@H](CC1)C[NH2+]Cc1nccn1CC(F)(F)F)O	0
ZINC69348309	CN(CC(F)(F)F)C(=O)CN1CCN(CC1)c1nccs1	0
ZINC69349384	c1ccc(cc1)C[N@H+](CCO)Cc1cc(sc1)[N+](=O)[O-]	1
ZINC69350100	Cc1ccc(cc1)OC[C@@H](CN1CCN(CC1)Cc1[nH+]ccn1C)O	1
ZINC69399047	COCCOCC(=O)N1CCN(CC1)C(=O)Cc1ccccc1F	0
ZINC69414256	COC(=O)c1ccc(c(c1)F)NC(=O)N1CCC[C@@H]1c1ccsc1	0
ZINC69415518	c1cc(cc2c1cc[nH]2)C(=O)N1CCC(CC1)CC[NH+]1CCOCC1	0
ZINC69416457	CCO[C@@H](C)C(=O)N1CCN(CC1)C(=O)c1c(cccc1Cl)F	0
ZINC69417441	CC(C)Oc1ccccc1CC(=O)NCCC[N@H+](C)CCOC	0
ZINC69420720	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](c1ccc(cc1)Br)O	0
ZINC69434952	c1cc(c(cc1F)/C(=N/c1ncn[nH]1)/[O-])I	0
ZINC69437672	c1cc(c(nc1)C(=O)N1CCO[C@H](C1)c1ccc(cc1)F)O	0
ZINC69445532	Cc1cnn(c1)C[C@@H]1CN(CCO1)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC69451571	Cc1cnn(c1)C[C@H]1CN(CCO1)Cc1ccc(c2c1nccc2)F	0
ZINC69452581	CC(=O)N1CCc2ccccc2[C@@H]1CC(=O)OCC(=O)N1CCCC1	0
ZINC69454964	Cc1csc(n1)CNC(=O)[C@@H](C)Oc1ccccc1C(F)(F)F	0
ZINC69455766	CCCN(CC(F)(F)F)C(=O)CCC(=O)N1CCOCC1	0
ZINC69456104	CCc1c(c([nH]c1C(=O)N(C)CC[NH+]1CCOCC1)C)C(=O)C	0
ZINC69462163	Cc1ccoc1C(=O)NC[C@H](c1cccc(c1)Cl)N1CCOCC1	0
ZINC69463308	C[C@@H](CNC(=O)[C@@H](C)S(=O)(=O)C)c1c(cccc1Cl)Cl	0
ZINC69478007	COC(=O)Cc1ccc(cc1)OC(=O)c1cccc(c1)OC(F)F	0
ZINC69483802	CCn1c(c(cn1)C(=O)N1CCn2c(nnc2C1)C)C(F)(F)F	0
ZINC69492420	CNC(=O)CN(CCO)Cc1cc(ccc1F)Br	0
ZINC69508522	c1ccc(cc1)CCSc1nnnn1CC(F)(F)F	0
ZINC69509015	C[C@](C[NH+]1CCC2(CC1)OCCO2)(c1cccc(c1)C(F)(F)F)O	0
ZINC69510318	C[C@@H](C[N@H+]1CC[C@@H](CC1)CN[C@@H](C)C(=O)NCC(F)(F)F)O	0
ZINC69518084	CCOc1cccc(c1O)CN[C@@H](C)c1ccc(cc1)n1cncn1	1
ZINC69533609	c1cc(c2c(c1)OCCCO2)CNC[C@@H](c1ccc(cc1F)F)O	0
ZINC69563241	C[C@@H]([C@H]1CCCC[N@@H+]1Cc1cc(sc1)[N+](=O)[O-])O	1
ZINC69563742	c1cc(ccc1c1nc(co1)CCNC(=O)N1CC[C@@H](C1)C(=O)N)F	0
ZINC69566026	COC(=O)c1ccc(cc1)NC(=O)N1CC[NH+](CC1)C[C@H]1CCCO1	0
ZINC69567509	Cc1c2cc(ccc2oc1C[NH2+]C[C@H]1CNc2ccnn2C1)F	0
ZINC69568161	c1ccc(cc1)c1nc(on1)[C@@H]1CCCCN1C(=O)c1cccnc1	0
ZINC69571253	COC(=O)CNc1ccc(c(c1)F)OCc1cccc(c1)C#N	0
ZINC69581901	Cc1c(c(n(n1)C)OC)CNCc1ccc(c(c1)F)Br	0
ZINC69582131	C[C@@H](C(=O)Nc1c2c(nn1c1ccccc1)CCC2)n1cc[nH+]c1	0
ZINC69590064	CC(C)(C)C[NH2+]C[C@@H]1CC[N@H+](CC1)CCO	1
ZINC69590097	c1cc(ccc1CNC[C@H]1CN(CCO1)C1CC1)OCC(=O)N	0
ZINC69590533	C[C@@H]([C@@H]1CCCC[N@H+]1C[C@@H](c1cccc(c1)F)O)O	0
ZINC69592288	C[C@H]([C@@H](C)n1cccn1)N[C@@H](C)C(=O)NCCC1=CCCCC1	0
ZINC69593858	c1cc2c(cc1[N+](=O)[O-])n(nc2I)[C@H]1CCCCO1	0
ZINC69593974	CN(CC[NH+]1CCOCC1)C(=O)Cc1ccc(cc1)C(F)(F)F	0
ZINC69595755	c1ccc(c(c1)C(=O)Nc1cccc(c1)C[NH2+]C1CCOCC1)Cl	0
ZINC69620504	Cc1ccccc1[C@H](C)NC(=O)N(C)[C@H](C)c1ccco1	0
ZINC69622991	c1cnn(c1)C[C@H](C[N@@H+]1CCC[C@@H]1c1nnc2n1CCCCC2)O	1
ZINC69623951	CCn1c2ccc(cc2nc1SCC(C)(C)O)S(=O)(=O)N	1
ZINC69625281	Cn1cc(cn1)CN1CCN(CC1)C[C@@H](c1ccc(cc1F)F)O	0
ZINC69627552	c1ccc(cc1)OCCOCC(=O)NCc1cc(ccc1[N+](=O)[O-])F	0
ZINC69627637	CC(C)(C)[C@H](C[N@@H+]1CCN(CC1)C[C@H](c1ccccc1F)O)O	0
ZINC69627738	c1cc(oc1)[C@H](CN1CCN(CC1)CCOCC(F)(F)F)O	0
ZINC69627928	CC(C)(C)[C@H](C[NH+]1CCN(CC1)CCc1ccncc1)O	1
ZINC69628643	c1cc(oc1)[C@H](C[NH+]1CCN(CC1)CCOc1ccc(cc1)C#N)O	1
ZINC69629452	c1cc(ccc1CC#N)OC[C@@H](C[N@H+]1CCC[C@@H]1Cn1cncn1)O	1
ZINC69629613	Cc1ccc(cc1)[C@@H](CNC(=O)[C@@H]1C[C@@H]1c1ccc(s1)C)O	1
ZINC69653955	Cc1cccc(c1)OCCNC(=O)CN[C@](C)(CO)c1ccccc1	1
ZINC69654144	C[C@H](C(=O)NCCCOC)N1CCN(CC1)C[C@@H](C(C)(C)C)O	0
ZINC69654415	CN(C)C(=O)C[N@H+](CCO)Cc1cc(ccc1F)Br	0
ZINC69657107	C[C@H](C(=O)N1CCOCC1)N1CCN(CC1)C[C@@H](c1ccccc1)O	0
ZINC69657692	CCOC(=O)c1ccc(cc1)S(=O)(=O)N1CCC[C@H](C1)[NH+](C)C	0
ZINC69663052	CC(C)NC(=O)Nc1cccc(c1)C(=O)O[C@H]1CCC[C@@H]1OC	0
ZINC69663125	CO[C@H]1CCC[C@@H]1OC(=O)c1cccc(c1)Br	0
ZINC69666971	CC(=O)N1CCC[C@@H]1[C@@H]1CCC[N@H+]1C[C@@H](c1cccc(c1)F)O	0
ZINC69668339	c1ccc(cc1)[C@@H](CN1CCC[C@@H](C1)[NH+]1CCCCC1)O	1
ZINC69700886	CSCc1nc2ccccc2n1CC(=O)NCCC[S@](=O)C	0
ZINC69704301	c1ccc2c(c1)c(c[nH]2)C[C@@H](CO)NC(=O)Nc1ccccn1	1
ZINC69705909	COC(=O)c1cc(ccc1CN1CCCN(CC1)C(=O)OC)F	0
ZINC69709416	Cc1ccc(cc1C(=O)N1CCC[C@@H](C1)C[NH+]1CCOCC1)SC	0
ZINC69728388	Cc1ccc(cc1)[C@H](CNC(=O)NCCCCCOC)[NH+](C)C	0
ZINC69737868	Cc1ccc(c(c1)O)NC(=O)c1ccc(c(c1)[N-]S(=O)(=O)C)F	0
ZINC69738250	CCOCCN1CCN(CC1)C[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC69738250	CCOCCN1CC[NH+](CC1)C[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC69738864	CC[C@@H]1C[N@@H+](CCN1CCOC)C[C@@H](c1ccc(cc1F)F)O	0
ZINC69738865	CC[C@H]1CN(CC[N@@H+]1CCOC)C[C@@H](c1ccc(cc1F)F)O	0
ZINC69738889	CC[C@H]1CN(CCN1CCOC)C[C@@H](COc1ccc(cc1)F)O	0
ZINC69738889	CC[C@H]1CN(CC[N@@H+]1CCOC)C[C@@H](COc1ccc(cc1)F)O	0
ZINC69738983	c1ccc(c(c1)C[S@@](=O)Cc1ccn(n1)c1cccc(c1)F)F	0
ZINC69739196	C[C@@H](Cn1cc[nH+]c1)NC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F	0
ZINC69739250	CC[C@H]1CN(CC[N@@H+]1CCOC)Cc1nccn1CC(F)(F)F	0
ZINC69739484	c1cnc(nc1C(F)(F)F)NCCN[C@@H]1CCS(=O)(=O)C1	0
ZINC69739789	C[C@H]1CN(CCN1C[C@@H](c1ccccc1)O)C[C@@H](Cn1cccn1)O	1
ZINC69739964	CCOC[C@@H](CN1CCN(CC1)C(=O)c1ccc(cc1)F)O	0
ZINC69739966	CCOC[C@@H](CN1CCN(CC1)C(=O)CC1CCCCC1)O	0
ZINC69740855	c1ccc2c(c1)CCN2C(=O)C[N@@H+]1CCCC[C@H]1CN1CCOCC1	0
ZINC69741439	C[C@@H]([C@H](C)n1cccn1)[NH2+]Cc1nc(no1)COc1ccc(cc1)F	0
ZINC69741574	C[C@@H](c1ccc(c(c1)F)F)[NH+]1CCN(CC1)CCO	0
ZINC69742748	C[C@@H]1C[N@@H+](CCN1CCOC)C[C@@H](c1ccc(cc1)F)O	0
ZINC69751302	CN(C)c1ccc(cc1)C[NH2+]Cc1ccc(c(c1)F)N1CCOCC1	0
ZINC69770713	CC(C)(C)[C@@H](C[NH+]1CCN(CC1)C(=O)CC1CCCC1)O	1
ZINC69771657	Cn1cc[nH+]c1CCNC(=O)c1c[nH]c2c1cc(cc2)OC	0
ZINC69773588	C[C@@H]1CN(CC[N@H+]1CCOC)C[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC69775007	Cc1n[nH]c(n1)/N=C(\[O-])/c1cc2c(c(c1)Cl)OCO2	0
ZINC69777027	COC(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])NCC[C@H](C(F)(F)F)O	0
ZINC69784204	c1cc(ccc1CNCc1c[nH]nc1c1ccc(cc1)F)[N+](=O)[O-]	0
ZINC69807656	Cc1ccccc1C[S@@](=O)Cc1coc(n1)c1ccccc1	0
ZINC69808259	CCc1nc2n(n1)C[C@H](CC2)N[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC69809287	c1cc(ccc1[C@@H](CN1CCO[C@@H](C1)Cn1cncn1)O)F	0
ZINC69809897	CCOCC[N@H+]1CCN(CC1)[C@@H](C)c1nnc(o1)c1ccc(cc1)C	0
ZINC69810460	CC[C@@H]1C[N@@H+](CCN1CCOC)C[C@@H](c1ccc(c(c1)C)C)O	0
ZINC69814128	c1ccc(cc1)S(=O)(=O)CCNC[C@@H]1CN(CCO1)C1CC1	0
ZINC69814745	c1cc(ccc1[C@H](CN1CCN(CC1)c1ccc2nncn2n1)O)F	0
ZINC69814819	CCOC[C@H](CN1CCN(CC1)C(=O)c1ccccc1F)O	0
ZINC69816257	CC(C)Oc1ccc(cc1F)CNC(=O)[C@H]1C[C@H]1c1cccnc1	0
ZINC69817424	CCN(Cc1ccccc1)C(=O)C[S@@](=O)Cc1c(cccc1Cl)F	0
ZINC69819109	C[NH+](C)C[C@H]1CN(CCO1)C[C@@H](COc1ccc(cc1)F)O	0
ZINC69842212	CC[C@@H]1CN(CCN1CCOC)CCOc1cccc(c1)F	0
ZINC69844261	C[C@@H](C[NH+]1CCN(CC1)C(=O)COCC(F)(F)F)O	0
ZINC69849323	C[C@H]1CCCCN1C(=O)c1ccc(cc1)c1nc(on1)C(F)(F)F	0
ZINC69870053	c1ccc(c(c1)S(=O)(=O)NCCc1ccc(cc1F)F)Br	0
ZINC69870122	c1cc(c(cc1[C@H](CN[C@H]1CCc2ncnn2C1)O)F)F	0
ZINC69871288	Cc1csc(n1)N1CCN(C[C@@H]1C)C[C@@H](C[NH+]1CCOCC1)O	0
ZINC69872695	CC(C)(CN1CCN(CC1)C(=O)[C@@H]1CCC[C@H](C1)C(F)(F)F)O	0
ZINC69873876	C[C@@H](CCOC)NC(=O)Nc1ccc(cc1)C(=O)N1CCOCC1	0
ZINC69878060	CC[C@H](C)[C@H](C)N(C1CC1)C(=O)CN1CCS(=O)(=O)CC1	0
ZINC69878139	CCOC[C@@H](CN1CCN(CC1)C(=O)Cc1cccc(c1)Cl)O	0
ZINC69878381	CC(C)(C)[C@@H](CN1CCN(CC1)CCOc1cccc(c1)F)O	0
ZINC69892727	Cc1cnn(c1)CCNCc1c(cccc1Cl)F	0
ZINC69893801	C[C@@H](CN1CCN(CC1)C(=O)c1ccc(cc1F)OC)O	0
ZINC69895607	c1cc(oc1)COC[C@@H](C[N@H+]1CCC[C@@H]1Cn1cccn1)O	0
ZINC69895980	CS(=O)(=O)NCCOC(=O)c1ccc(cc1)NC(=O)C1CC1	0
ZINC69896169	COCCCC[NH+]1CCN(CC1)CC(=O)Nc1ccc(cc1)F	0
ZINC69897388	c1c(c(cc(c1F)Cl)Cl)[C@@H]1CN(CCO1)CCCCO	0
ZINC69901487	C[C@@H](C[N@H+]1CC[C@@H](CC1)C[N@H+](C)Cc1ccccc1F)O	0
ZINC69901793	Cc1c(c(on1)C)S(=O)(=O)[N-]c1nc(cs1)c1ccc(c(c1)Cl)OC	0
ZINC69913979	CCN(CC1CC1)C(=O)Nc1cccnc1Cl	0
ZINC69916086	C[C@](CNC(=O)NCCc1ccccc1)(COC)O	0
ZINC69916282	C[C@@](CNC(=O)Nc1ccc(cc1)Cl)(COC)O	0
ZINC69919179	CC[C@@H](CN1CCN(CC1)C(=O)CCOCC(F)(F)F)O	0
ZINC69919181	CC[C@H](CN1CCN(CC1)C(=O)CCOCC(F)(F)F)O	0
ZINC69919515	Cc1ccc(c(c1)C(=O)N1CCC[C@@H](C1)n1ccnc1)n1cccc1	0
ZINC69920741	CCOC[C@@H](CN1CCN(CC1)C(=O)c1ccc(nc1)OC)O	0
ZINC69923741	C[C@@H]1CCCC[C@@H]1NC(=O)NC(=O)CN1C[C@@H](C[C@H]1C(=O)OC)O	0
ZINC69923901	C[C@@H](CO)NC(=O)C(=O)Nc1cc(ccc1Oc1ccccc1)F	0
ZINC69927637	Cc1c(cc2ccc(cc2n1)F)C(=O)N1CCc2c(cc(nn2)N)C1	0
ZINC69928997	CC(C)(CN1CCN(CC1)C(=O)c1ccc2c(c1)COC2)O	0
ZINC69946540	c1cc(cc(c1)F)[C@@H](C[N@H+]1CCCC[C@@H]1Cn1cccn1)O	0
ZINC69947239	CCOC[C@H](C[NH+]1CCN(CC1)C(=O)Cc1ccc(cc1)Cl)O	0
ZINC69951084	C[C@H]1CN(CC[N@@H+]1CCOC)Cc1ccc(cc1C#N)F	0
ZINC69951184	CC(C)(C)[C@@H](CN1CCN(CC1)C(=O)c1cc(cc2c1nc[nH]2)F)O	0
ZINC69951248	Cc1nc2n(n1)C[C@@H](CC2)[NH2+]C[C@@H](COCc1ccco1)O	0
ZINC69951405	C[C@H](C[N@H+]1CC[C@@H](CC1)C[N@@H+](C)Cc1cc(ccc1OC)F)O	0
ZINC69951779	Cc1cc(n(n1)[C@@H]1C[N@@H+](C1)CCC(=O)N(CC#N)CC#N)C	0
ZINC69951831	c1ccc(c(c1)NC(=O)C[N@H+](CCCO)C1CC1)N1CCCC1=O	1
ZINC69951953	CCOCCN1CCN(C[C@@H]1C)CCOc1cccc(c1)F	0
ZINC69968185	c1ccc(c(c1)COC(=O)[C@H](C1CCOCC1)O)F	0
ZINC69970310	COC(=O)c1ccc(cc1)NC(=O)C(=O)NC[C@@H](C1CCCCC1)O	0
ZINC69973139	CC[C@H]1C[N@H+](CCN1CCOCC)Cc1cscn1	0
ZINC69978902	C[C@@H](CN1CCN(CC1)C(=O)COCc1nc2ccccc2s1)O	0
ZINC69978908	Cc1c(nc2c(cc(cc2n1)F)C(=O)N1CCN(CC1)C[C@@H](C)O)C	0
ZINC70006723	CC(C)OCCOC[C@H](CN(C)Cc1c(cccc1Cl)F)O	0
ZINC70007495	Cn1cc(cc1C(=O)NC[C@H](c1ccccc1F)O)Br	0
ZINC70008298	Cc1cnn(c1)CC[NH2+]CCCc1nc(no1)c1ccccc1	0
ZINC70015818	CC(C)(C)c1nc(cs1)CC(=O)N1CCC[C@H](C1)n1ccnc1	0
ZINC70016802	C[C@H]1CN(CCN1CCOC)CCOc1ccccc1F	0
ZINC70018465	C[C@@](CNC(=O)Nc1cccc(c1)C(F)(F)F)(COC)O	0
ZINC70018745	COCCCNC(=O)N1CCC[C@H]1[C@@H](C(F)(F)F)O	0
ZINC70018868	c1ccnc(c1)CNC(=O)N(CCO)CCOCC(F)(F)F	0
ZINC70021098	CCO[C@@H](C)C(=O)N1CCN(CC1)C[C@@H](c1ccccc1)O	0
ZINC70026247	C[C@H](c1cnccn1)Cl	0
ZINC70037379	CC(C)OCCOC[C@@H](CN(C)C(=O)NC1CCCCC1)O	0
ZINC70037991	CC[S@@](=O)c1ccccc1C(=O)OCC(=O)N(CC(C)C)CC(C)C	0
ZINC70038931	CCc1ncc2c(n1)CN(CC2)c1nn2cc(nc2s1)C	0
ZINC70039264	C[C@](c1cc(ccc1F)F)(C(=O)OC)NCc1cccc(c1)C(=O)N	0
ZINC70040950	CCOC[C@H](CN1CCN(CC1)C(=O)[C@@H](C)n1cccn1)O	0
ZINC70125057	Cc1ccc(s1)C[NH2+]C[C@H](c1ccco1)O	1
ZINC70166905	COc1cccc(c1O)C(=O)NCCOCC(F)(F)F	0
ZINC70186662	C[C@@H]1C[N@H+](C[C@H](O1)C)C[C@@H](COC(C)C)O	0
ZINC70237531	CCOC(=O)CCCNC(=O)c1ccc(=O)n(n1)C	0
ZINC70274175	Cc1ccc(cc1)[C@H]1[C@H](OCC(=O)N1C)C(=O)[O-]	0
ZINC70462507	CCCOC(=O)c1cc(c(c(c1)Cl)Sc1ncn[nH]1)[N+](=O)[O-]	0
ZINC70636294	c1ccc2c(c1)cccc2[C@@H](CNC(=O)Nc1c(cccc1F)F)O	0
ZINC70638070	COc1ccc(cc1OC)[C@]1(CCCN(C1)C(=O)CC(=O)OC)O	0
ZINC70639574	C[C@@](CNC(=O)c1cc(on1)c1ccco1)(c1ccccc1)O	1
ZINC70643798	Cc1cc(sc1)C(=O)NC[C@](C)(COC)O	0
ZINC70644081	C[C@@](CNS(=O)(=O)c1cc(ccc1F)F)(COC)O	0
ZINC70644083	C[C@](CNS(=O)(=O)c1cc(ccc1F)F)(COC)O	0
ZINC70644089	C[C@](CNC(=O)Nc1ccc2c(c1)OCO2)(COC)O	0
ZINC70655679	Cc1nc(on1)CNC(=O)C1CCN(CC1)S(=O)(=O)c1cccnc1	0
ZINC70664731	CCCCCCCCOC(=O)[C@@H]([C@H](c1ccccc1)O)N	0
ZINC70682189	C[C@@H]1CCC[C@H]([C@@H]1C)NC(=O)C(=O)Nc1cc(c(c(c1)F)OC)F	0
ZINC70684690	CC1(CCC/C(=N/O)/C1)C	1
ZINC70691952	CCOC(=O)c1csc(n1)NC(=O)C1(CCC1)c1ccc(cc1)Cl	0
ZINC70693563	c1ccc(c(c1)NC(=O)CN1CCO[C@@H]2[C@@H]1CCCC2)Br	0
ZINC70694079	c1cc(cc(c1)OC[C@@H](CN1CCO[C@@H]2[C@@H]1CCCC2)O)C(F)(F)F	0
ZINC70737014	Cc1ccc(cc1)O[C@H](C)C(=O)Oc1ccc(cc1)C(=O)C	0
ZINC70761646	c1ccc2c(c1)cccc2[C@H](CNS(=O)(=O)c1cc(ccc1Cl)Cl)O	1
ZINC70762627	Cc1ccc(cc1C)S(=O)(=O)NC[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC70763191	c1ccc(cc1)[C@](CNC(=O)NCc1cccs1)(C(F)(F)F)O	0
ZINC70770557	CC(C)Oc1ccc(cc1)CNC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70770733	CCN(c1ccc(cc1C)C)C(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70778258	CCC(=O)NC[C@@](C)(COC)O	0
ZINC70778525	C[C@@](CNC(=O)COc1ccccc1)(COC)O	0
ZINC70778747	C[C@](CNC(=O)c1c(cccc1Cl)F)(COC)O	0
ZINC70778883	CCCC[C@H]1CC[C@@H](CC1)C(=O)NC[C@](C)(COC)O	0
ZINC70779509	C[C@](CNC(=O)C(=O)Nc1ccccc1F)(COC)O	0
ZINC70779517	C[C@@](CNC(=O)C(=O)NC1CCCCCC1)(COC)O	0
ZINC70779749	C[C@](CNC(=O)C(=O)Nc1ccc(c(c1)Cl)F)(COC)O	0
ZINC70779889	C[C@](CNC(=O)C(=O)Nc1ccc(cc1)OC(F)(F)F)(COC)O	0
ZINC70780038	C[C@](CNS(=O)(=O)c1c(cccc1F)F)(COC)O	0
ZINC70780155	C[C@](CNS(=O)(=O)c1cc(ccc1OC)F)(COC)O	0
ZINC70785197	c1c(cc(c2c1CCCN2C(=O)[C@H]1C[C@H]2CC[C@@H]1O2)F)F	0
ZINC70789486	c1cc(sc1)CN(c1ccc(cc1F)F)C(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70811553	c1cc(ccc1NC(=O)CNC(=O)[C@H]1C[C@H]2CC[C@@H]1O2)F	0
ZINC70831825	C[C@H]1CCC[C@H]1[NH2+]CC1(CCCCC1)O	1
ZINC70839649	CCOCCCNC(=O)C1CN(C1)C(=O)c1ccc(c(c1)F)F	0
ZINC70845797	C[C@@H](C(=O)N[C@H]1CCS(=O)(=O)C1)O/N=C/c1ccccc1F	0
ZINC70869829	C[N@H+](CCOc1ccc(cc1)F)C[C@H](COCc1ccccc1)O	0
ZINC70869842	C[N@H+](CCOc1ccc(cc1)F)C[C@@H](COCc1cccs1)O	0
ZINC70872064	C[C@H](CSC)C(=O)N[C@H](C)c1ccc(cc1)NC(=O)c1ccncc1	0
ZINC70899118	C[C@@H](CNC(=O)Cn1cnc2c(c1=O)cnn2C)Oc1ccccc1	0
ZINC70913228	c1ccc2c(c1)cc(cn2)NC(=O)C(=O)NCCOCC(F)(F)F	0
ZINC70921138	C[C@H]1CN(C[C@@H](O1)C)CCCc1nc(no1)c1ccccc1	0
ZINC70923183	CCOC[C@H]1CCCN(C1)C(=O)c1ccc(c(c1)OC)OC(F)F	0
ZINC70927853	CCOC(=O)CCC[N@@H+](CCO)Cc1ccccc1	0
ZINC70928702	CCOC[C@@H]1CCCN(C1)C(=O)Cc1c(cccc1Cl)Cl	0
ZINC70939410	Cc1c(c(on1)C)[C@@H](C)NC(=O)C(C)(C)NC(=O)OC	0
ZINC70947749	CCCC[N@@H+](CCO)CC(=O)NCC1(CCCCC1)N1CCOCC1	0
ZINC70952203	CC(C)(CNC(=O)C[N@H+]1CCCC[C@@H]1CCO)[NH+]1CCOCC1	0
ZINC70956995	CN(C)c1cccc(c1)C(=O)NC[C@@H](Cc1ccccc1)O	1
ZINC70962936	CCCC(CCC)C(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70963444	c1ccc(cc1)CSCC(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70964037	CS(=O)(=O)NC[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70965638	c1cc(ccc1[C@@H](CNC(=O)Nc1ccc(c(c1)Cl)Cl)O)C(F)(F)F	0
ZINC70966022	c1ccc(cc1)/C=C/C(=O)NC[C@@](c1ccccc1)(C1CC1)O	1
ZINC70971572	CC(C)OCCC(=O)Nc1cnn(c1)c1cccc(c1)C(F)(F)F	0
ZINC70976561	CCOC(=O)CCC[N@@H+](Cc1ccccc1O)C[C@H]1CCCO1	0
ZINC70976759	Cc1csc(n1)NC(=O)CN(Cc1ccccc1O)C[C@H]1CCCO1	0
ZINC71040857	Cc1c(c2cc(ccc2[nH]1)F)CC(=O)N1CCOC[C@H]1CC(C)C	0
ZINC71041164	CC(C)C[C@@H]1COCCN1C(=O)c1ccc(cc1)F	0
ZINC71046046	Cc1ccc(c(c1)C(=O)N1CCOC[C@@H]1CC(C)C)F	0
ZINC71078059	Cc1ccc(cc1C)NC(=O)NC(=O)CSc1nncn1C(C)C	0
ZINC71184998	C[C@@]1(C(=O)N(C(=O)N1)C[C@H](c1cccc(c1)F)O)COC	0
ZINC71186316	C[C@@]1(C(=O)N(C(=O)N1)C[C@@H](c1ccc(c(c1)F)F)O)COC	0
ZINC71254806	c1cc(nc(c1N)I)C(F)(F)F	0
ZINC71255409	c1cc2nc(cn2c(c1)F)CO	0
ZINC71260959	CCOC(=O)C(=C)[C@@H](/C=C(/c1ccc(cc1)F)\Cl)O	0
ZINC71261343	c1ccc(cc1)C[N@@H+](CCCC(=O)[O-])CCOc1ccc(cc1)N	0
ZINC71273452	COC[C@H](CNc1ccc(c(c1)C(F)(F)F)C#N)O	0
ZINC71279788	CCOC(=O)Cn1c2c(c(n1)C)[C@@H](CC(=N2)O)c1ccc(c(c1)Cl)F	0
ZINC71280036	c1ccc2c(c1)c(=O)n(c(=O)n2CC(=O)N1CCOCC1)CCO	0
ZINC71281081	CCOC(=O)Cn1c2c(c(n1)C)[C@@H](CC(=N2)O)c1ccc(cc1Cl)F	0
ZINC71282336	CC(C)n1c2c(cn1)[C@@H](CC(=N2)O)c1ccc(s1)Br	1
ZINC71282595	CC(C)n1c2c(cn1)[C@H](CC(=N2)O)c1cc(ccc1OC)OC	1
ZINC71283523	c1cc(c(cc1[C@H]1c2c(ccs2)N=C(CS1)O)F)F	0
ZINC71289116	CC1=Nc2c(c(nn2C(C)C)O)[C@@H](S1)c1ccc(c(c1F)F)F	0
ZINC71289210	CC(C)(C)OC(=O)N[C@@H]1CC=C(C1)CO	0
ZINC71315120	CC(C)Cc1ncc2c(n1)CN(C2)C(=O)Cc1cccc(c1)F	0
ZINC71326702	Cc1c(sc(n1)NC1CCCCC1)C(=O)NCc1cccs1	0
ZINC71388511	c1ccc(cc1)[C@@H](CO)Nc1nccc(n1)CCC(F)(F)F	0
ZINC71388562	Cc1cc(n(n1)C[C@H](C)n1ccnc1C(C)(C)CN1CCOCC1)C	0
ZINC71404957	CS(=O)(=O)C[C@@H](CN1CC[N@H+](CC1)C[C@@H](CS(=O)(=O)[O-])O)O	1
ZINC71405419	COC(=O)C1(CCCC1)N[C@@H](Cc1ccccc1)CO	0
ZINC71479709	c1cncc(c1C(=O)N1CCO[C@@H](C1)C(F)(F)F)O	0
ZINC71482336	CN1CCC(=O)c2c1ccc(c2)F	0
ZINC71496763	c1cc(c(cc1F)[C@@H](CO)O)F	0
ZINC71624563	C1C[NH2+][C@@H](C[C@H]1O)C(F)(F)F	0
ZINC71638932	c1cc(oc1CO)C(=O)N1CCc2c(ncnc2N2CCOCC2)C1	0
ZINC71661907	Cc1c(c(c(nc1[C@H]1CC1(C)C)N)C#N)c1cn(nc1C)CCO	1
ZINC71707842	C[C@H](c1ccncn1)Nc1nccc(n1)CCC(F)(F)F	0
ZINC71715047	CC[C@]1(CCC[N@H+](C1)Cc1c(oc(n1)c1cc(ccc1F)OC)C)O	0
ZINC71730654	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)N1CCO[C@H](C1)C(F)(F)F	0
ZINC71746093	c1cc(cc(c1)C(F)(F)F)C[C@H]1CN(CCO1)CCCO	0
ZINC71749384	C[C@@H]1c2c(c(c(c(n2)N)C#N)c2cccc3c2OC(O3)(F)F)CO1	0
ZINC71749864	c1ccc(c(c1)CN1CC[C@]2(CCCO2)CCC1=O)F	0
ZINC71751686	c1c(c(nc(n1)N1CCC(CC1)(C(=O)[O-])O)N1CCOCC1)F	0
ZINC71752029	C[C@@H](CCSC)[NH2+]Cc1cc2c(nc1OC)CN(C2=O)C1CCCC1	0
ZINC71753513	CC(C)[C@@H]1CN(CCC(=O)N1CC1CC1)C(=O)CN1CCOC1=O	0
ZINC71754446	CC[C@@H](c1ccccc1)C(=O)N1CCc2c(nc([nH]c2=O)N)C1	0
ZINC71754641	CC(C)[C@@H]1CN(CCC[N@H+]1Cc1ccc(cc1)F)C(=O)CCO	0
ZINC71754797	Cc1ccc(cc1O)C(=O)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC71759040	c1cc(c(c(c1)O)O)C(=O)N1CCO[C@H](C1)C(F)(F)F	0
ZINC71762487	c1cc(c(c(c1O)Cl)CN1CCN[C@@H](C1)C(=O)N1CCOCC1)Cl	0
ZINC71763220	C[NH+](C)Cc1cc(ccc1O)c1nccn1c1ccccc1OC	1
ZINC71763974	c1cc2c(cc1F)c(=O)c(c[nH]2)C(=O)N1CCO[C@@H](C1)C(F)(F)F	0
ZINC71764058	C[C@@]1(CCCO1)C(=O)N1CCc2c(nc([nH]c2=O)c2cccnc2)C1	0
ZINC71765496	CCc1ccc(nc1)CN(C)C(=O)Cn1c(cc(n1)C(F)F)C	0
ZINC71765591	C[NH2+]CC(=O)N(C)Cc1ccccc1C(F)(F)F	0
ZINC71766106	c1ccnc(c1)N/N=C/c1cccc(n1)CO	1
ZINC71767972	c1c(cn2c(n1)c(cn2)C(=O)N1CCO[C@H](C1)C(F)(F)F)CCO	0
ZINC71768188	COc1ccccc1C(=O)N1CCC(CC1)(C(=O)N)[NH+]1CCCCC1	0
ZINC71769210	CC1(O[C@@H]2[C@H]([C@@H](O[C@@H]([C@@H]2O1)OC)COC(=O)c1ccccc1)O)C	0
ZINC71772932	CC1(C(=Nc2ccccc2[C@@]1(c1ccccc1)O)Cl)C	1
ZINC71773546	CC(=C)C(=O)O[C@@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CC(C(F)(F)F)(C(F)(F)F)O	0
ZINC71774278	CCS[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)NC(=O)C	0
ZINC71774913	Cc1ccc(cc1O)C(=O)N1CCO[C@H](C1)c1ccc(c(c1)Cl)Cl	0
ZINC71778623	CCCCN1[C@@H](C(=O)N(C1=O)c1ccccc1F)[O-]	0
ZINC71778688	C[C@]12CC(=O)O[C@]1(NC(=O)[C@]2(C)CCC(=O)OC)C	0
ZINC71780923	C[C@@]1(C(=O)C=C[C@H](O1)O)c1ccc2ccccc2c1	0
ZINC71781499	Cc1c(c(n(n1)C)SCc1ccccc1)CN=O	0
ZINC71783639	C1CC[C@H]([C@H](C1)C(F)(F)F)n1c(nnn1)O	0
ZINC71785200	C[N+](C)(C)C[C@H](CN1CCCC1)O	1
ZINC71786126	C[C@H]1CC[C@@H]2[C@@]31CC(=O)[C@H]([C@H]3C(C2)(C)C)C	0
ZINC71786228	C[C@@H]1C[C@H]([C@@]23[C@@]1(O2)CC(C[C@@H]1[C@]3(C1)C)(C)C)O	0
ZINC71790103	CC(C)(C)OC(=O)N1CCC[C@H](C1)[C@H](C(F)(F)F)O	0
ZINC71790366	CC(C)(C)OC(=O)NC[C@H]1CCC[C@H]1O	0
ZINC71790626	CC(C)(C)OC(=O)N1CC[C@H]([C@H](C1)O)c1cc(cc(c1)F)F	0
ZINC71790847	CO[C@H](C#N)c1ccc(cc1)F	0
ZINC71791288	CC(C)(C)OC(=O)[C@@H](c1ccccc1N)C(=O)[O-]	0
ZINC71799314	Cn1cc(cn1)[C@H]1CCC[N@@H+]1C[C@@H](CN1CCOCC1)O	0
ZINC71800068	CC(C)c1c(cncn1)C(=O)N1CCN(CC1)c1ccccc1F	0
ZINC71800853	CC[C@@H](c1ccccc1)N(CC)C(=O)Cc1c(nn(c1C)C)C	0
ZINC71805230	C[N@H+](CCCNC(=O)Nc1ccc(cc1)[N+](=O)[O-])Cc1ccccc1	0
ZINC71805239	CN(CCCN1C(=O)c2ccccc2C1=O)c1ccccc1	0
ZINC71807124	c1ccc(cc1)[C@@H](C[NH+]1CCOCC1)NC(=O)Cc1ccccc1F	0
ZINC71807747	C[C@@H](C(=O)Nc1ccc(cc1C(F)(F)F)Cl)Nc1cccc(c1)CO	0
ZINC71810009	COC(=O)C[C@H](c1ccc(cc1)Br)NC(=O)c1cc(ccc1Br)F	0
ZINC71812704	COCC[N@H+](Cc1c(cccc1Cl)F)CC(=O)N	0
ZINC71819546	c1cc2c(cc1C[NH2+]C[C@@H](c1ccc(c(c1)F)F)O)CCO2	0
ZINC71821708	C[C@H]1C[N@H+](CCO1)C1CCN(CC1)c1c2c(ccs2)ncn1	0
ZINC71821781	c1cc(ccc1[C@H](C[NH+]1CCN(CC1)c1ccc(cn1)C#N)O)F	0
ZINC71821789	CCO[C@H]1CC[N@@H+](CC1)C[C@@H](Cn1c[nH+]c2c1cc(c(c2)C)C)O	0
ZINC71826450	C[C@@H](c1ccc(c(c1)F)F)N(C)C(=O)c1ccccc1Cl	0
ZINC71826672	c1c(cc(c2c1OCCO2)Cl)CC(=O)N1CCCn2c1ncn2	0
ZINC71829326	c1cnc(cn1)N1CCC[C@@H](C1)C(=O)N1CCC[N@H+](CC1)CC(=O)N	0
ZINC71831056	C[C@@H]1C[N@@H+](CC(O1)(C)C)C[C@@H](c1cc(ccc1F)F)O	0
ZINC71832855	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](Cn1nc(nn1)c1cccc(c1)F)O	0
ZINC71833193	Cc1nc(no1)C1(CCCCC1)[NH2+]CCn1c(=O)n2ccccc2n1	0
ZINC71835087	CCCO[C@H]1CCCN(C1)C(=O)c1cnc2ccc(cn2c1=O)C	0
ZINC71836478	c1cc(oc1)[C@H]1C[C@H]1C(=O)N1CCC[C@@H]1Cc1ccc(cc1)F	0
ZINC71837257	c1cc(cc(c1)C#N)CN[C@H](c1ccc(cc1)F)[C@@H]1CCCO1	0
ZINC71840485	C[C@@H]1CCc2c(sc3c2c(=O)n(c(n3)SCCCC(=O)C)CC=C)C1	0
ZINC71841712	c1cc(ccc1C1(CC1)C(=O)N1CCC[C@@H](C1)N1CCNC1=O)F	0
ZINC71843689	CCOC(=O)N1CCN(CC1)C[C@@H](CN1CCOCC1)O	0
ZINC71844910	CC(C)(C)OC(=O)NCCC(=O)NCCOCC(F)(F)F	0
ZINC71851578	C[C@@H](C(=O)Nc1ccc(cc1)C(C)(C)C)[S@](=O)Cc1cccc(c1)F	0
ZINC71854033	c1ccc(c(c1)CNC(=O)Nc1cccc(c1)C(F)F)CO	0
ZINC71856694	CC[C@@H](c1nc(cs1)C)NC(=O)NCc1ccc(nc1OC)C	0
ZINC71860284	CCNc1cc2c(n[nH+]1)CCN(C2)C(=O)[C@H](C)OC[C@H]1CCCO1	0
ZINC71863653	c1ccc(cc1)[C@@H](CN1CCN(CC1)C(=O)CCc1ccco1)O	1
ZINC71864070	CCc1nnc(n1C)C[N@H+]1CCN(CC1)C[C@H](c1cccc(c1)F)O	0
ZINC71864475	C[C@@H]1CN(CCN1C[C@@H](C)O)C[C@@H](c1ccccc1F)O	0
ZINC71864520	C[C@H]1C[N@H+](CCN1C[C@@H](C)O)Cc1cnn(n1)c1ccccc1	1
ZINC71864526	C[C@H]1CCCC[C@@H]1OCC[N@@H+]1CCN([C@@H](C1)C)C[C@@H](C)O	0
ZINC71864564	C[C@@H]1CN(CCN1C[C@@H](C)O)CCOCC(F)(F)F	0
ZINC71868090	CCCN(Cc1ccc(cc1)C#N)C(=O)c1cc(ccc1Br)OC	0
ZINC71868151	CCN([C@H](C)c1cccc(c1)OC)C(=O)c1ccc(cc1)Br	0
ZINC71871014	C[C@@H](CN1CCN(CC1)C(=O)CCc1ccc(c(c1)OC)OC)O	1
ZINC71871022	C[C@@H](CN1CCN(CC1)C(=O)Cn1ccc(n1)C(F)(F)F)O	0
ZINC71871487	C[C@H](CN1CCN(CC1)C(=O)[C@H]1C[C@@H]1c1ccccc1OC)O	1
ZINC71876616	CCn1c2ccc(cc2[nH+]c1CN1CCO[C@@H](C1)Cn1cncn1)F	0
ZINC71877063	Cc1nnc(n1C)CN1CCN(CC1)C[C@@H](COCc1ccco1)O	0
ZINC71877081	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](C[N@@H+]1C[C@H](C1)n1cccn1)O	0
ZINC71877111	c1ccc2c(c1)CCC[C@H]2OC[C@@H](C[N@@H+]1C[C@H](C1)n1cccn1)O	0
ZINC71877510	C[C@@H]1CN(CC[N@H+]1C[C@@H](C)O)Cc1csc(n1)CC(=O)N(C)C	1
ZINC71879587	C[C@@H]1C[N@@H+](CCN1C[C@@H](C)O)CCc1nc([O-])c2ccccc2n1	1
ZINC71880688	Cc1cc(n(n1)[C@@H]1C[N@@H+](C1)C[C@H](COc1ccc(cc1)C#N)O)C	1
ZINC71881783	CC[C@@H](CN1CCN(CC1)C(=O)C1(CCCC1)S(=O)(=O)C)O	1
ZINC71881949	CCOC[C@@H](CN1CCN(CC1)C(=O)c1cccc(c1)F)O	0
ZINC71883340	Cc1nc(on1)CCCNC(=O)c1ccc(c(c1)F)N1CCOCC1	0
ZINC71883503	COC(=O)c1ccc(s1)C(=O)N(CC(F)F)C1CC1	0
ZINC71884464	c1ccc2c(c1)C[C@@H](O2)CNC(=O)C1CCN(CC1)C(=O)C1CC1	0
ZINC71886317	Cc1cnn(c1)CCC(=O)Nc1cc(ccc1OC[C@@H]1CCCO1)F	0
ZINC71886609	COCC[N@H+]1CC[C@@H](C1)NCc1c(cccc1F)F	0
ZINC71887421	CCOC(=O)c1ccc(cc1)NC(=O)NC[C@H](c1ccccc1F)O	0
ZINC71889167	Cc1ncc(s1)CNC(=O)[C@H](c1ccccc1)N1CCCCC1=O	0
ZINC71889760	c1ccc(cc1)c1nnc(o1)C1(CCOCC1)c1cccc(c1)F	0
ZINC71890109	CSCc1cccc(c1)NC(=O)[C@@H]1CCCN(C1)C(=O)C1CC1	0
ZINC71891931	c1cc(cc(c1)F)OCCNC(=O)c1ccc([O-])nn1	0
ZINC71893053	CN(CC(=O)OC)C(=O)CC[N@H+](Cc1ccccc1F)C1CC1	0
ZINC71894182	CC(C)(C)NC(=O)[C@H]1CCCCN1C(=O)CCOCC(F)(F)F	0
ZINC71894204	c1ccc(cc1)S(=O)(=O)Cc1cccc(c1)NC(=O)[C@H]1CCOC1	0
ZINC71896952	Cn1c(nnc1C1CC1)CN1C[C@@H](Oc2c1cccc2)C(=O)OC	0
ZINC71897185	C[C@H](c1cccc(c1)O)N(C)Cc1nccn1CC(F)(F)F	0
ZINC71898138	c1cc(c(cc1Cl)Cl)[C@H](CNC(=O)CC[C@H]1CCCO1)O	0
ZINC71899551	c1cc2c(c(c1)F)c(ncn2)N[C@@H]1CCCC[C@H]1O	0
ZINC71900635	Cc1c(cc(o1)C[N@H+](C)[C@@H]1CCN(C1=O)CC(F)(F)F)C(=O)OC	0
ZINC71901707	Cc1ccc(cc1F)Cc1cnc(s1)NC(=O)N1CCCCCC1	0
ZINC71902325	CCCCC[N@H+](CCO)CC1=C([C@H](NC(=O)N1)C)C(=O)OCC	0
ZINC71904175	c1cc2c(cc1F)c(ncn2)N1CCC[C@H](C1)C1OCCO1	0
ZINC71904256	C[C@](CNc1ncc(cn1)Br)(C1CCCC1)O	1
ZINC71907812	C[C@H]1C[C@@H](C(=O)O1)N(C)C[C@@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC71907820	Cn1c2ccccc2nc1CN(C)C[C@H](COCc1ccccc1)O	0
ZINC71907821	C[N@H+](Cc1ccc(cc1C#N)F)C[C@@H](COCc1ccccc1)O	0
ZINC71907822	C[N@@H+](Cc1ccc(cc1C#N)F)C[C@H](COCc1ccccc1)O	0
ZINC71908088	COC(=O)CCN(C[C@@H]1CCCO1)C(=O)c1cccc2c1OCCO2	0
ZINC71910173	c1cc(ccc1[C@H](CNc1ccc(cc1C#N)[N+](=O)[O-])O)OC(F)F	0
ZINC71911327	CCc1nnc(n1C)COC(=O)/C=C/c1ccc(cc1)C(F)(F)F	0
ZINC71911912	C[C@H](C(=O)NC1CCCC1)[N@H+]1CC[C@@H](CC1)c1c[nH]c2c1cccn2	0
ZINC71912077	CC(C)C[N@@H+](Cc1ccccn1)C[C@@H](c1ccccc1)O	1
ZINC71915600	CC[C@@H](c1ccc(cc1F)F)N1CC[N@H+](CC1)CCO	0
ZINC71915846	Cc1cc(nnc1C)OC[C@H](COCc1cccs1)O	0
ZINC71916207	CCN(CCO)S(=O)(=O)Cc1ccc(cc1F)Br	0
ZINC71916747	c1cc(c(cc1NC(=O)c1cc(cc(c1)F)F)CN1CCOCC1)O	0
ZINC71920055	CC[C@@H]([C@@H]1CCCC[N@H+]1CCOCC)O	0
ZINC71920301	CCN1CC[NH+](CC1)C[C@H](C)CNC(=O)N[C@@H](C)COC	0
ZINC71920890	CC[C@H](C)[C@@H](CO)Nc1cc(nc2n1nc(n2)C(F)(F)F)C	0
ZINC71921048	CCOCCNC(=O)c1ccc(cc1O)NC(=O)OC(C)(C)C	0
ZINC71921277	C[C@@H](c1ccc(cc1)F)NC(=O)[C@@H](C)OC(=O)[C@@H]1CCCC[N@H+]1C	0
ZINC71926805	CCOCCNC(=O)NC[C@@H](c1ccc(cc1)OC)O	0
ZINC71942825	c1c(cc(c(c1F)N1CCCC1)F)NC(=O)N[C@H]1CC[C@@H](CC1)O	0
ZINC71947923	c1cc(ccc1[C@@H](Cn1cc[nH+]c1)O)C(F)(F)F	0
ZINC71950394	c1cc(sc1)COC[C@H](C[N@@H+](Cc1ccc(c(c1)Cl)Cl)C1CC1)O	0
ZINC71951975	C[C@@H]1CN(C[C@H](O1)C)C(=O)CN(C)Cc1nccn1C(F)F	0
ZINC71953343	c1cc(c(nc1)NC[C@@]1(CCSC1)N1CCOCC1)C(F)(F)F	0
ZINC71971550	CC(C)S(=O)(=O)CC(=O)N[C@@H](c1ccccc1)c1ccncc1	0
ZINC71974307	CCc1ccc(cc1)[C@]1(C(=O)N=C(N1)N)Cc1ccccc1F	0
ZINC71977816	c1ccc(c(c1)c1cc(nc(n1)N)c1cccs1)Cl	0
ZINC71978681	c1cc(c(cc1Cn1ccc(n1)N)Cl)F	0
ZINC71979561	CCOC(=O)C1=NN([C@@](C1)(C)C(=O)[O-])c1cccc(c1)Br	0
ZINC71980109	CC[N@@H+]1CC[C@@]2(CC1)N([C@@H](CO2)C(=O)[O-])C(=O)C(C)(C)C	0
ZINC71980369	CCC[N@@H+]1CC[C@@]2(CC1)N([C@@H](CO2)C(=O)[O-])C(=O)C=C(C)C	0
ZINC71996730	C[C@@H](c1[nH]c2ccccc2n1)NC(=O)c1cc(n[nH]1)CC(C)C	0
ZINC71999790	CC(C)(CNC(=O)N(C)C1CCCCC1)c1ccc(cc1)Cl	0
ZINC72011965	CCNC(=O)c1cccc(c1)CNC(=O)COCCOC	0
ZINC72027434	c1cc(nc(c1)F)NCCOc1ccc2c(c1)OCO2	0
ZINC72041976	COc1ccc(c(c1)OC)C(=O)/C=C/c1cc(c(cc1Br)O)OC	1
ZINC72042033	c1cc(c(cc1/C=C(/C#N)\C(=O)Nc1ccc(c(c1)Cl)F)Cl)O	0
ZINC72049568	COCc1ccc(cc1)C(=O)NC1(CCCC1)c1ccc(cc1)OC	0
ZINC72050166	COC(=O)[C@H](c1ccccc1)NC(=O)c1ccc(cc1)SC(F)(F)F	0
ZINC72053195	COC(=O)[C@H](c1ccccc1)NC(=O)c1ccc(cc1I)F	0
ZINC72055905	C=CCN(Cc1cc(ccc1F)Br)C(=O)c1cccc2c1OCCO2	0
ZINC72058807	CCOC(=O)[C@@H](Cc1ccccc1)CNC(=O)Nc1cccc(c1)F	0
ZINC72058864	c1cc(ccc1[C@H]1C[C@@H]1C(=O)NO[C@@H]1CCCCO1)F	0
ZINC72059864	c1ccc(c(c1)n1ccc(n1)C(=O)NO[C@@H]1CCCCO1)F	0
ZINC72063749	CCOC(=O)[C@@H]1CCCN(C1)C(=O)Cc1ccccc1O	0
ZINC72066031	Cc1cc(c(o1)C)[C@@]1(C(=O)N(C(=O)N1)Cc1ccc(cc1)F)C	0
ZINC72066576	Cn1c(nnc1SC1CCCC1)C[C@@H]1CCS(=O)(=O)C1	0
ZINC72067766	COCCCn1c(=O)[nH]nc1SC1CCCC1	0
ZINC72067929	COCCCNC(=O)CSc1nnnn1CC(F)(F)F	0
ZINC72068896	c1ccc2c(c1)CCC[C@H]2NC(=O)COC(=O)Cc1cccc(c1)Br	0
ZINC72070848	CC(C)N(c1ccc(c(c1)F)OC)C(=O)CN(C)S(=O)(=O)C	0
ZINC72070934	CC(C)CS(=O)(=O)CC(=O)NCc1ccc(c(c1)Br)OC	0
ZINC72071275	COC(=O)NNS(=O)(=O)c1c(cc(cc1Br)F)Br	0
ZINC72071960	C[C@H](C(=O)N1CCCC[C@@H]1CC(=O)N)OCc1ccccc1	0
ZINC72075662	CCOC(=O)CN(C)C(=O)c1ccc(cc1I)F	0
ZINC72083501	COCCOCC(=O)NC1CCN(CC1)c1ccc(cc1)OC	0
ZINC72088243	COCCC(=O)NCCSCc1ccccc1F	0
ZINC72110516	C[C@@H]1CC[C@@H](CC1)NC(=O)CSc1nnc(n1N)c1ccco1	0
ZINC72112837	c1ccc(c(c1)COC[C@@H](Cn1cnc2c1cccc2)O)F	0
ZINC72120810	c1ccc2c(c1)cc[nH+]c2N1CC(C1)c1ccncc1	0
ZINC72121115	c1c[nH+]c(cc1N1CCC(CC1)[NH+]1CCCC1)C(=O)NCCO	1
ZINC72128795	Cc1cccc(c1)N1CCN(CC1)CC(=O)N[C@H]1CC[C@H]1[NH3+]	0
ZINC72129060	c1ccc2c(c1)CC[C@@H](C2)[NH+]1CCN(CC1)C(=O)c1cc(cnc1)F	0
ZINC72130620	c1cc(ccc1[C@H](C(=O)N1C[C@H](C1)c1ccncc1)O)F	0
ZINC72131794	C[N@H+](Cc1cn(nn1)c1ccccc1)[C@@H](COC)c1ccccn1	0
ZINC72133590	CC(C)[C@H]1C[N@H+](CCC(=O)N1Cc1ccc(cc1)F)CCOCCO	0
ZINC72134322	COc1ccc(c(c1)F)CN1CCNC(=O)[C@H]1CC(=O)NCC1CC1	0
ZINC72137168	C[NH+](C)C[C@]1(CCN(C1)C(=O)c1cc2c([nH]1)ccs2)O	1
ZINC72146280	c1cc(ccc1/C=C/C[N@@H+]1CC[C@@H]2[C@@](C1)(CCCN2)CO)F	0
ZINC72147007	CC(C)c1cc(n2c(n1)ccn2)NC[C@H](COCc1ccccc1)O	0
ZINC72147131	COC(=O)c1cc(ccc1O)c1nccn1c1cccc(c1)CO	0
ZINC72147445	c1cc2c(cc1F)[nH]c(n2)COCC(=O)N1CCC[C@@](C1)(CO)O	0
ZINC72149767	C[N@@H+]1CCc2c(c([nH]n2)C(=O)N2CC[C@@](C2)(C[NH+](C)C)O)C1	1
ZINC72150330	COCCn1cnnc1CCNC(=O)c1ccccc1[C@@H]1CC[NH2+]C1	0
ZINC72150764	c1c(c(nc(n1)N1CC[C@@H]([C@H](C1)O)CO)N1CCOCC1)F	0
ZINC72151298	c1ccc(cc1)n1c(ccn1)CN1CCOC[C@H]1CC(=O)[O-]	0
ZINC72152412	COC(=O)[C@H](CO)NC(=O)c1cn(nn1)Cc1ccccc1F	0
ZINC72152664	C[NH+](C)Cc1nc(cs1)C(=O)N1CC2(CC[NH2+]CC2)C[C@H]1C(=O)[O-]	0
ZINC72153532	c1cc(cc(c1)C(F)(F)F)CC[C@@H]1CCC[N@@H+](C1)CCOCCO	0
ZINC72154114	COCCc1nc(on1)C[N@@H+]1CCCC[C@H]1c1cccc(c1)F	0
ZINC72154618	c1ccc2c(c1)[C@H]([C@@H]([C@@]12CC[N@H+](CC1)Cc1c(cccc1Cl)F)O)[NH3+]	0
ZINC72156755	COCCNc1cc(c2cc[nH]c2n1)c1ccc(cn1)C(F)(F)F	0
ZINC72158733	c1ccc(cc1)C[NH2+]CCCC(=O)N1CCCn2cncc2C1	0
ZINC72162434	Cc1c(cnc(n1)N(C)C)C(=O)N1CCO[C@@]2(C1)CNCCOC2	0
ZINC72164491	c1ccc(cc1)C1(CCCCC1)C(=O)N1CCC[C@@](CC1)(CO)O	1
ZINC72164612	c1cc(ccc1OCCS(=O)(=O)N1CCC2(CCCO2)CC1)F	0
ZINC72165521	COc1c(ccc(c1F)C(=O)N1CCC[C@@]2(CC1)CNC(=O)O2)F	0
ZINC72168211	c1cc(ccc1C1(CCOCC1)C(=O)NC[C@]1(CC[NH2+]C1)O)F	0
ZINC72168907	Cn1ccc2c1nccc2c1ncc(c(n1)N1CCOCC1)F	0
ZINC72190714	c1c(c(cc(c1N)F)F)[C@H](C(F)(F)F)N	0
ZINC72190899	c1cc(c(cc1OC(F)(F)F)O)[C@@H](C(F)(F)F)N	0
ZINC72191306	c1cc(c(c(c1F)[C@H](CO)[NH3+])[O-])F	0
ZINC72193149	c1cc(ccc1[C@@H]1CCOC1)O	0
ZINC72193795	Cc1cc(c(cc1C)C(=O)C[C@@]1(c2cc(ccc2N(C1=O)C)Br)O)C	1
ZINC72194908	c1cc(c(cc1[S-])O)[C@@H](C(F)(F)F)[NH3+]	0
ZINC72195563	CCC(C)(C)c1cccc(c1O)[C@@H](C(F)(F)F)[NH3+]	0
ZINC72195571	c1c(cc(c(c1[C@@H](C(F)(F)F)N)Cl)F)Cl	0
ZINC72197502	c1cc(c(cc1[C@@H](CO)[NH3+])F)C[NH3+]	0
ZINC72197632	c1c(cc(c(c1[C@@H](CO)[NH3+])O)F)F	0
ZINC72197658	c1c(cc(cc1F)Cl)[C@H](CO)[NH3+]	0
ZINC72197780	Cc1ccc(cc1[C@H](CO)[NH3+])[N+](=O)[O-]	1
ZINC72197884	Cc1c(ccc(c1Cl)[C@@H](CO)[NH3+])N	1
ZINC72198014	c1c(c(c(c(c1F)F)[C@@H](CO)N)N)F	0
ZINC72198052	c1cc(c(c(c1F)[C@@H](CO)[NH3+])F)Cl	0
ZINC72198065	c1c(cc(c(c1F)Cl)F)[C@H](CO)N	0
ZINC72198186	c1cc(c(cc1CC(=O)[O-])[C@@H](CO)[NH3+])F	0
ZINC72198404	c1cc(c(cc1[C@H](CO)[NH3+])C(F)(F)F)[O-]	0
ZINC72198572	c1c(c(c(c(c1F)Cl)F)[C@H](CO)[NH3+])F	0
ZINC72198768	COc1ccc(cc1[C@@H](CO)[NH3+])C(F)(F)F	0
ZINC72198823	CCOc1cc(cc(c1O)CC=C)[C@H](CO)[NH3+]	1
ZINC72198914	c1cc(c(c(c1)F)N1CCOCC1)[C@@H](CO)[NH3+]	0
ZINC72199104	c1cc(c(cc1[N+](=O)[O-])C(F)(F)F)[C@@H](CO)N	0
ZINC72199160	c1c(c(cc(c1F)F)Br)[C@@H](CO)[NH3+]	0
ZINC72199643	c1c(cc(cc1C(F)(F)F)Br)[C@H](CO)N	0
ZINC72199665	c1c(cc(c(c1C(F)(F)F)[C@H](CO)[NH3+])C(F)(F)F)N	0
ZINC72200074	c1cc(c(cc1F)O)[C@H](C[NH3+])N	0
ZINC72200212	Cc1cc(cc(c1O)[C@H](C[NH3+])N)F	0
ZINC72201910	c1c(c(cc(c1[C@H]1CCC[NH2+]1)O)F)C#N	0
ZINC72202611	c1cc(c(cc1CCC(=O)[O-])[C@H]1CCC[NH2+]1)O	1
ZINC72204754	CC(C)(C)OC(=O)COc1c2cnn(c2ncn1)c1ccccc1	0
ZINC72208834	CC(C)(C)OC(=O)N1C[C@H](C[C@@H]1CO)F	0
ZINC72233013	C1[C@@H](OC(=O)C[C@@]1(C(F)(F)F)O)O	0
ZINC72233066	C[C@]12CCC3(CC1=CC[C@H]1[C@H]2[C@H](C[C@]2([C@@H]1CCC2=O)C)O)OCCO3	0
ZINC72233637	C[C@H]1C(=O)N([C@@H](C(=O)N1)[C@@H](C)O)Cc1cccc(c1)OC	1
ZINC72234892	CC(C)Cc1cc([nH]n1)C(=O)N1CCC[C@H](C1)n1cncn1	0
ZINC72236796	c1cc(ccc1c1nc([n-]n1)C(F)(F)F)O	0
ZINC72241664	CCn1cc(cn1)NC(=O)[C@@H]1[C@@H](N(C(=O)CO1)C)c1cccc(c1)F	0
ZINC72241706	CN1[C@@H]([C@H](OCC1=O)C(=O)NCc1ccco1)c1cccc(c1)F	0
ZINC72241899	CN1[C@H]([C@H](CCC1=O)C(=O)NCc1ccccn1)c1cccc(c1)F	0
ZINC72243860	c1ccc(cc1)[C@H]1C[C@H]1C(=O)Nc1cnn(c1)CC(F)(F)F	0
ZINC72251344	CN(CC1CC1)C(=O)[C@H]1C[C@@H]1c1ccccc1	0
ZINC72253949	Cc1cnn(c1)CC[NH2+]C[C@H](CN1C[C@H](O[C@@H](C1)C)C)O	0
ZINC72253968	Cc1cnn(c1)C[C@@H]1CCCC[N@H+]1C[C@@H](COCc1cccs1)O	0
ZINC72257074	CCn1cc(c(n1)C(=O)NC[C@H](C[NH+](C)C)O)Cl	1
ZINC72257371	C[NH+](C)C[C@H](CNC(=O)CCc1ccccc1F)O	0
ZINC72267082	CC(C)(C)OC(=O)N1CC(C1)[N@H+]1CC[C@@H](CC1)O	0
ZINC72267105	CC(C)(C)OC(=O)N1CC[C@H]([C@H](C1)CO)F	0
ZINC72268328	CCC(=O)N1CCC[C@@H]1[C@@H]1CCCN1c1cc(nc2n1ncn2)C	0
ZINC72269486	c1cc(c2cc(sc2c1)C(=O)N1CCN(CC1)[C@@H]1CCC[C@H]1O)F	0
ZINC72269663	CCc1c(c[nH]n1)C(=O)N1CCN(CC1)C[C@@H](COCC)O	0
ZINC72269665	CCOC[C@@H](CN1CCN(CC1)C(=O)c1cc2c(n[nH]c2nc1)C)O	0
ZINC72272212	CS(=O)(=O)Cc1cccc(c1)C(=O)N1CCC[C@@H](C1)n1cncn1	0
ZINC72273027	c1ccc2cc(ccc2c1)C(=O)N[C@H]1c2ccccc2C[C@@H]1O	1
ZINC72273922	CCn1c(cc(n1)C)C(=O)N1CCCC[C@H]1c1nc(cs1)C	0
ZINC72274795	COCCN1CC[NH+](CC1)C[C@@H](c1ccccc1F)O	0
ZINC72276031	Cc1cc(no1)NC(=O)CN(C)c1cc(ncn1)N1CCC[C@@H]1CO	1
ZINC72277275	Cc1c(nc2ccccc2n1)NCCCN1CCc2ccccc2C1	0
ZINC72279693	CC[C@@H]1C[N@@H+](CCN1C[C@@H](C)O)Cc1ccc(cc1)C#N	1
ZINC72279788	CC[C@@H]1C[N@@H+](CCN1C[C@@H](C)O)CCOCC(F)(F)F	0
ZINC72281041	CN1CCN(CC1)c1cc(ccn1)C(=O)N1CCO[C@H]2[C@@H]1CCC2	0
ZINC72283660	c1ccc2c(c1)nc(n2C(F)F)CCNC(=O)Cc1ccc(cc1)F	0
ZINC72283820	Cc1c(sc(n1)c1ccccc1F)[C@@H](C)NC(=O)[C@@H]1CCCO1	0
ZINC72283996	c1cc(c(cc1C(=O)[O-])COC(F)(F)F)N	0
ZINC72284546	C[C@]1(C(=O)[C@@H](C(=O)O1)[O-])[C@@H](CO)O	0
ZINC72287536	CN(C)c1cc(nc(n1)NC[C@@H](COC)O)C(F)(F)F	0
ZINC72290346	c1ccc2c(c1)c(cc(n2)NC[C@@H](COCC1CC1)O)C#N	0
ZINC72290519	CC(C)(COc1ccc(cc1)NS(=O)(=O)c1ccccc1F)O	0
ZINC72292108	CCCC(CCC)(CNC(=O)C(=O)Nc1cc(cc(c1)F)F)O	0
ZINC72292783	COc1cc(cc(c1NC(=O)c1cccc(c1)F)C(=O)OC)F	0
ZINC72294042	C[C@H]1CCN([C@H](C1)C)C(=O)NCCCOC(C)C	0
ZINC72294103	CC(C)(C)CC(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC72294423	c1ccc(cc1)CCOCCCC(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC72294859	CCO[C@@H]1C[C@H]([C@@]21CC[N@@H+](CC2)[C@@H](C)C(=O)N1CCCCCC1)[O-]	0
ZINC72297720	CC(C)(C)OC(=O)Cc1cccc(c1)[N+](=O)[O-]	0
ZINC72299964	c1cc(cc(c1)F)[C@H](C[N@@H+]1CCC[C@@H](C1)c1nc(on1)C1CC1)O	0
ZINC72302600	C[C@H](CO)S[C@H](C)C(=O)Nc1ccc(c(c1)[N+](=O)[O-])F	0
ZINC72304520	C[C@](CNC(=O)C1(CC1)c1ccc(cc1)F)(COC)O	0
ZINC72306307	CC(C)OCCS(=O)(=O)[N-]c1ccc(c(c1)Cc1ccccc1)OC	0
ZINC72307199	CC[C@H](C1CCOCC1)NC(=O)c1cccc(c1)C[NH+](C)C	0
ZINC72311793	CS(=O)(=O)N1CCc2c1ccc(c2)C(=O)N1CC(C1)OCC(F)F	0
ZINC72311896	CCN(C[C@H]1CCOC1)C(=O)c1c(cn(n1)c1ccc(cc1)F)[O-]	0
ZINC72311899	CCc1cccc(c1O)C(=O)Nc1ccn(n1)CCc1ccncc1	1
ZINC72312979	Cc1cc(sc1C(=O)[O-])S(=O)(=O)[N-]c1ccc(cc1)[S@](=O)C(F)(F)F	0
ZINC72314275	Cc1ccc(cc1NC(=O)N(CCO)[C@H]1CCCc2c1cccc2)F	0
ZINC72319839	COc1cc2c(c(c1)Br)OCCN2	0
ZINC72319955	CC(=O)/C=C/[C@@H]1[C@]2(CCCC([C@@H]2[C@H]([C@@H]([C@@]1(C)O)O)OC(=O)C)(C)C)C	0
ZINC72321746	Cc1ccccc1[C@H]1C[C@H]([C@H]([C@@H]1NC(=O)c1cc(on1)C)O)O	1
ZINC72329188	CCc1ccc(cc1)c1c(c[nH]n1)C(=O)NCCc1cccs1	0
ZINC72331061	c1ccc(c(c1)CC(=O)OCC(=O)NCc1ccc(cc1F)F)Cl	0
ZINC72332309	Cc1c2c(on1)NC1=C([C@@H]2c2cc(ccc2O)Cl)C(=O)CC(C1)(C)C	1
ZINC72339372	Cn1c(c(c(n1)C(F)(F)F)I)C#N	0
ZINC72340992	CN1CCN(CC1)c1nccc(n1)C[N@H+]1CC[C@H](C1)CO	1
ZINC72350683	Cc1nccn1c1c(nccn1)[C@H]1CCC[N@H+](C1)C1CCOCC1	0
ZINC72365390	CS(=O)(=O)c1ccc(cc1)c1cnc(cn1)[C@@H]1CCC[NH2+]1	0
ZINC72366743	Cc1cc(ccn1)[C@@H]1CCCN(C1)S(=O)(=O)c1cn(cn1)C	0
ZINC72368405	C[C@]1(CN(CCO1)C(=O)c1cncs1)C(=O)N(C)C	0
ZINC72374213	COCCC(=O)N1CCC(CC1)c1ccc(cn1)Nc1ncccn1	0
ZINC72381995	CNc1cncc(n1)[C@@H]1CCCN1C(=O)CO	1
ZINC72386502	c1ccc(c(c1)Cc1cnc(cn1)C1CC[NH2+]CC1)F	0
ZINC72387187	Cc1nc(cc(n1)N1CCCN(CC1)C(=O)C)[C@@H]1C[N@@H+](CCO1)C	0
ZINC72387789	Cc1[nH+]c(cc(n1)N(C)C)[C@@H]1CN(CCO1)C(=O)c1ccccc1	0
ZINC72397632	C[C@@H]1CN2C[C@@H](C[C@@H]2CN1Cc1cccc(c1)F)O	0
ZINC72398183	CC(C)Nc1ncc(c(n1)C1CC1)c1cnccn1	0
ZINC72398469	C[N@@H+]1C[C@H]2CCC[C@@]([C@@H]2C1)(c1ccccc1OC)O	1
ZINC72400327	CCn1c(c(cn1)[C@@H](CC(=O)OCC)c1c(c(=O)cc(o1)CO)[O-])C	0
ZINC72405324	C[N@H+]1CCN(CC1)C(=O)CN1CCN(CC1)C[C@@H](COC)O	0
ZINC72405872	Cc1cc(c(c(=O)[nH]1)[C@H](CC(=O)OC)c1ccc2c(c1)cccn2)[O-]	0
ZINC72407452	Cn1c(nnc1[C@@H]1CCC[N@@H+](C1)CCC(F)(F)F)CN1CCOCC1	0
ZINC72408019	c1cc(cc(c1)C(F)(F)F)[C@]1(CCN(CC1)C(=O)[C@@H]1C[NH2+]CCO1)O	0
ZINC72410517	c1csc2n1cc(n2)CC(=O)NCc1cc(nc[nH+]1)N1CCOCC1	0
ZINC72415235	Cc1c2c(n[nH]1)C[C@H](C[C@H]2O)c1ccc(cc1)OC	1
ZINC72416120	Cc1ccc(cc1)C(=O)/C(=C(\C)/OC)/C(=O)C	0
ZINC72416422	CC(=O)CCC1=C(O)C[C@H](CC1=O)c1ccccc1	1
ZINC72418805	c1cc(cc(c1)C(F)(F)F)C1(CCN(CC1)C(=O)c1ccncc1)O	0
ZINC72419133	CC1=NC(=NC([C@H]1C#N)(C(F)(F)F)C(F)(F)F)CCc1ccccc1	0
ZINC72420012	Cc1nc2c(c(n1)NC[C@@H]1CCCO1)CCN(CC2)c1nccs1	0
ZINC72421224	CCOCCN1CC[N@H+]([C@@H](C1)CCO)Cc1ccccc1F	0
ZINC72422696	CN(Cc1ccno1)Cc1cn[nH]c1c1cc2ccccc2o1	0
ZINC72422747	CC(C)(CCc1ccc(cc1)CN(C)Cc1ccon1)O	1
ZINC72423362	C[C@@H](C1CCN(CC1)C(=O)Cc1ccc(cc1)O)[NH+]1CCOCC1	0
ZINC72426684	CC(C)(CCc1ccc(cc1)C(=O)N[C@H](COC)c1ccccn1)O	0
ZINC72428580	Cc1cc(ccc1O[C@@]1(CC[N@@H+](CC1)CC[C@@H](C)SC)C(=O)[O-])F	0
ZINC72430660	Cc1c(c(n[nH]1)C)CC[N@H+](C)[C@H]1CN(C[C@@H]1O)C(=O)C1CCCCC1	1
ZINC72431477	COc1ccc(cc1F)C[N@H+]1CC[C@@H](CC1)[C@H](Cc1ccccc1)O	0
ZINC72432282	C[C@@H](c1cccnc1)N(C)C(=O)c1cccc(c1)CCC(C)(C)O	1
ZINC72435646	c1cc(c(cc1C[N@@H+]1CCN(C[C@H]1CCO)C(=O)CO)F)F	0
ZINC72440473	Cc1nc(cs1)CC(=O)NCc1cccc(c1F)C(F)(F)F	0
ZINC72448918	Cc1cccc(c1)n1c(O)c2cncc(c2n1)C(=O)OC	0
ZINC72449178	Cc1ccccc1n1c(O)c2c[n+](cc(c2n1)C(=O)OC)CC(C)C	0
ZINC72457787	Cc1cc(ccc1O)C(=O)N1CCC[C@@H](C1)COc1ccccc1F	0
ZINC72458827	CC(C)(CCc1cccc(c1)C(=O)N1CCC2(CCCO2)CC1)O	0
ZINC72464121	C[C@@H]1Cc2c(cn3c(n2)c(c(n3)COC)c2ccc(cc2)Cl)C(=O)C1	0
ZINC72469261	Cc1c2c3c(cnc2[nH]n1)c(=O)n(c3=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC72470196	CCc1c(cnc(n1)N[C@H]1CCCN(C1)c1nc2ccccc2s1)C	0
ZINC72473062	c1cc(cc(c1)F)O[C@@]1(CC[N@@H+](CC1)Cc1ccc(o1)CO)C(=O)[O-]	0
ZINC72473110	C[NH+](C)C[C@]1(CCCN(C1)c1cc[nH+]c2c1ccc(c2)Cl)O	1
ZINC72473421	c1cc2c(c(c1)S(=O)(=O)N1C[C@H]3C(=O)NC[C@]3(C1)C(=O)[O-])non2	0
ZINC72473510	Cc1nnc(o1)c1cccc(c1)c1cc(nc2c1cc[nH]2)NCCO	1
ZINC72478845	Cc1c(c2c(c[nH+]1)CNCC2)CNC(=O)[C@H](c1ccc(cc1)OC)O	1
ZINC72482814	CCCCN(CCO)C(=O)N[C@@H](CN1CCOCC1)c1ccccc1	0
ZINC72501420	c1cc(ncc1C(=O)NC[C@@H]1c2ccsc2CCO1)F	0
ZINC72508828	C/C=C/c1ccc(c(c1)OC)OCC(=O)OCC(F)(F)F	0
ZINC72510905	CC(C)n1c(=O)c2ccccc2c(n1)C(=O)O[C@H]1CCC[C@@H](C1)OC	0
ZINC72511310	CO[C@H]1CCC[C@H](C1)OC(=O)COc1ccc(cc1)Br	0
ZINC72522424	COC(=O)[C@@H]1CC[N@H+](CC1)C[C@H](COCc1ccccc1F)O	0
ZINC72522703	CC(C)COC[C@@H](C[NH2+]C1CCN(CC1)Cc1ccccc1)O	0
ZINC72549025	CC(=O)NC(C)(C)c1nc(on1)[C@@H]1Cc2ccccc2N1C(=O)C	0
ZINC72562563	CC(C)COC(=O)[C@H]1Cc2ccccc2C(=O)O1	0
ZINC72571125	C[C@@H](CC1CCCCC1)C(=O)NNC(=O)NC(C)C	0
ZINC72600182	Cc1ccc(c(c1)[C@@H](C[N@H+](CC(=O)NC1CC1)C1CC1)O)C	1
ZINC72641075	c1cc(c(cc1C(F)(F)F)NC(=O)[C@H]1C[C@H]2CC[C@@H]1O2)Cl	0
ZINC72642504	CCOC(=O)N1CCN(CC1)C(=O)c1c(cc(s1)C)OC	0
ZINC72670164	c1ccc(cc1)CN1CCO[C@H](C1)C[NH2+]Cc1ccc(cc1F)F	0
ZINC72670983	C[NH+](C)[C@H](Cc1ccccc1)CNCc1ccc(c(c1)O)OC	1
ZINC72672526	C[C@@H]1CC[C@@H](CC1)[N@H+](C)C[C@H](COCc1ccccc1F)O	0
ZINC72691711	C[C@@H]1CCC[C@@H](C1)OC(=O)c1ccc(cc1)CN1C(=O)CCC1=O	0
ZINC72739096	CC(=O)N1CCC(CC1)C(=O)OCCCOc1ccc(cc1)F	0
ZINC72740784	CC/[NH+]=C(\NC[C@H]1CCCO1)/NC[C@@H](COc1ccc(cc1)F)O	0
ZINC72751504	CCOc1cc2c(cc1C[NH2+]C[C@H](COCC(C)C)O)O[C@H](C2)C	0
ZINC72775848	C[C@@H](C(=O)NCCCOCC(C)C)SCC(=O)Nc1ccc(cc1)F	0
ZINC72794204	C1CCC(C1)(CC(=O)N[C@H]1CC[C@H](CC1)O)[NH+]1CCOCC1	0
ZINC72838953	CCOC[C@H]1CCCN(C1)C(=O)c1c[nH]c(=S)n1c1ccccc1	0
ZINC72841128	c1cc(ccc1C(=O)NN1CCOCC1)SC(F)(F)F	0
ZINC72842802	CCCc1nc(on1)CCCC(=O)N[C@H](C)c1c(noc1C)C	0
ZINC72842918	Cc1c(c(on1)C)[C@H](C)NC(=O)C[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC72857138	c1ccc2c(c1)cccc2C(=O)OCCN1CCCC1=O	0
ZINC72867554	c1ccc(cc1)[C@@H](C[C@@H]1CCC[N@H+]1[C@@H](c1ccccc1)C(=O)N)O	1
ZINC72868511	CC(C)(C)OC(=O)N1CCC[C@@H]1C(=O)N[C@H]1CC[C@@H](CC1)O	0
ZINC72878297	C[C@H](c1ccc(c(c1)F)F)N[C@@H](C)C(=O)Nc1ccc(c(c1)F)F	0
ZINC72886693	CC(C)C[C@@H]1COCCN1C(=O)CCNS(=O)(=O)c1ccc(cc1)F	0
ZINC72893798	CCN(CCCN/C(=[NH+]/C)/N1CCC[C@H](C1)C)S(=O)(=O)C	0
ZINC72895116	c1cc(oc1)COC[C@H](CN1CCN(CC1)CC(=O)N1CCCC1)O	0
ZINC72938059	C[N@H+](Cc1cc(=O)c(co1)O)[C@@H]1CCS(=O)(=O)C1	1
ZINC72952065	Cc1c(cc(cc1F)C(=O)OC)NCc1cccc(c1)C(=O)NC	0
ZINC72975180	CCOC[C@H]1CCC[N@H+](C1)C[C@@H](c1ccccc1Cl)O	0
ZINC72975815	CCOC[C@@H]1CCC[N@@H+](C1)[C@@H](C)c1cc(ccc1F)F	0
ZINC72976176	CCOC[C@H]1CCC[N@H+](C1)CC(=O)NCc1c(ccs1)C	0
ZINC72978770	CC(C)C[C@@H]1COCCN1CC(=O)N1CCNC(=O)C1	0
ZINC72991831	Cc1c(c(on1)C)S(=O)(=O)NCCCO[C@@H]1CCCc2c1cccc2	0
ZINC72995339	CC(C)C[C@@H]1COCCN1S(=O)(=O)c1cc(cc(c1)F)F	0
ZINC73001686	c1ccc2cc(ccc2c1)CC(=O)OCC(F)(F)F	0
ZINC73002578	CCOC[C@@H]1CCC[N@@H+](C1)C[C@@H](CN(C)Cc1ccccc1)O	0
ZINC73004348	CC(=O)NCc1ccc(cc1)C(=O)N1CCc2c1ccc(c2)[N+](=O)[O-]	0
ZINC73022712	COC(=O)[C@H]1CCCCN1Cc1coc(n1)c1ccccc1	0
ZINC73038075	CC(C)C[C@H]1COCCN1C(=O)NCc1ccccc1COC	0
ZINC73041851	COC(=O)C1CCN(CC1)C(=O)NCc1ccc(cc1)F	0
ZINC73087136	c1cc(cnc1)S(=O)(=O)/N=C(\[O-])/c1ccc2nncn2c1	0
ZINC73087392	C[C@@H]1CCCC[C@@H]1OC/C(=N/S(=O)(=O)c1ccccc1F)/[O-]	0
ZINC73091294	C[C@@H](c1cccc(c1)NC(=O)C)OC(=O)c1cc(nc(c1)Cl)N(C)C	0
ZINC73109150	c1ccc(c(c1)CNC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2)CO	0
ZINC73112092	CCCCN(C)/C(=[NH+]\C)/NCc1cccc(c1)F	0
ZINC73112700	CCC(=O)NCC(=O)N1CCC[C@@H](C1)C[N@H+]1CCCC[C@@H]1C	0
ZINC73128735	CCOC[C@H]1CCCN(C1)C(=O)c1cc(cc(c1O)Br)C	0
ZINC73164070	C[C@@H](C(=O)Nc1ccccc1F)[S@](=O)Cc1cccc(c1)C(=O)NC	0
ZINC73166802	c1cc(cc(c1)F)CC[N@@H+](C[C@H](COCc1ccco1)O)C1CC1	0
ZINC73167346	CC(C)C[C@@H]1COCC[N@H+]1C[C@@H](COc1cccc(c1)C(=O)C)O	0
ZINC73175320	CCOC[C@H]1CCCN(C1)C(=O)Nc1ccc(cc1F)C	0
ZINC73179854	COCc1cccc(c1)NC(=O)N(CCc1cccc(c1)F)C1CC1	0
ZINC73191014	c1cc2c(cc1SCC(=O)OC[C@@H]1CCCO1)CCC2	0
ZINC73192179	CCOC(=O)COC(=O)c1ccc2c(c1)CCCC2	0
ZINC73194794	CNC(=O)COC(=O)[C@H]1C[C@@H]1c1ccc(cc1)C(F)(F)F	0
ZINC73210814	CCCC[N@H+]1CC[C@@H](CC1)NC(=O)N1CCOC[C@@H]1CC(C)C	0
ZINC73239152	CC[C@H](CO)NC(=O)N[C@@H](C)c1c(nc(s1)c1ccc(cc1)OC)C	1
ZINC73269715	c1ccc(c(c1)/C=C/C(=O)Nc1ccccc1C#N)OC(F)F	0
ZINC73271787	C[C@@]1(C[C@H](C1(C)C)NC(=O)CNCC(F)(F)F)OC	0
ZINC73292335	c1cnn(c1)[C@@H]1CCC[C@H]1OC(=O)[C@H]1C[C@H]1c1ccc(cc1F)F	0
ZINC73312903	C[C@@H](c1ccccc1)NP(=O)(c1ccccc1)c1ccccc1	0
ZINC73342765	c1cc(ccc1[C@H](C(=O)N)NCC1(CCCCC1)[NH+]1CCCCC1)F	0
ZINC73343066	CC(C)CCN[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC73368277	c1ccc(c(c1)COC[C@@H](CN1CCN(CC1)CC(=O)N)O)Cl	0
ZINC73369415	c1cc(cc(c1)F)CSC(=[NH2+])N1CCOCC1	0
ZINC73370267	Cc1c(ccc2c1oc(=O)cc2CNc1ccn(n1)C)O	1
ZINC73382152	CCOC(=O)CCCNC(=O)NCc1nnc2n1cccc2	0
ZINC73401228	CCOC(=O)C1(CC1)C(=O)N[C@@H](C)c1ccc(c(c1)F)F	0
ZINC73431713	CC[C@@H](C)C(=O)OCc1nnc(o1)c1ccc(cc1)Cl	0
ZINC73449593	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCC[NH2+]Cc1ccccc1OC(F)F	0
ZINC73449838	C[C@@H]1CN(C[C@H](O1)C)CCC[NH2+]Cc1ccccc1OCC#C	0
ZINC73461682	c1ccc2c(c1)nc(s2)CCNS(=O)(=O)N1CCOCC1	0
ZINC73478243	Cc1ccc(cc1C)Sc1c(cccn1)C(=O)N(C)CC(=O)N(C)C	0
ZINC73515952	CCCNC(=O)CNc1ccc(cc1)OCC(F)(F)F	0
ZINC73517760	COc1ccc(c(c1OC)OC)C(=O)N1CCCc2c1ccc(c2)F	0
ZINC73528402	C[C@H](c1ccccn1)OC(=O)[C@H]1CC(=O)N(C1)c1ccc(cc1)Cl	0
ZINC73532075	C[C@H](c1ccccn1)OC(=O)c1ccc(cc1)S(=O)(=O)NC(C)(C)C	0
ZINC73534682	Cc1c(c(n(n1)C)OC)C(=O)OCc1ccoc1C	0
ZINC73564512	c1cc2c(cc1C(=O)NCCCOCC(F)(F)F)OCC(=O)N2	0
ZINC73570884	Cc1ccc(c(c1)F)NC(=O)[C@@H](C)O/N=C/c1ccccc1F	0
ZINC73573604	CN(CC(=O)N1CCC[C@@H](C1)O)S(=O)(=O)c1ccccc1	1
ZINC73581623	CC[C@H](CN/C(=[NH+]/C)/N[C@@H](C)COC)N1CCc2ccccc2C1	0
ZINC73581715	C[C@@H](COC)N/C(=[NH+]/C)/NC[C@@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC73613289	CN([C@H]1CCN(C1=O)CC(F)(F)F)C(=O)CC1(CCCCC1)O	0
ZINC73622422	CN(C)[C@@H](Cc1ccccc1)C[NH2+]Cc1cccc(c1F)F	0
ZINC73630956	COCc1ccc(cc1NC(=O)c1ccccc1C(F)(F)F)OC	0
ZINC73634083	C=CCOC(=O)c1ccc2c(c1)nc(o2)c1ccc(cc1)Br	0
ZINC73634595	c1cc2c(cc1F)sc(n2)c1cc(cc(c1O)Br)N	0
ZINC73636893	c1ccc(c(c1)S(=O)(=O)N(C[C@@H]1CCCO1)[C@@H]1CCSC1)Cl	0
ZINC73640136	C=CCOC(=O)c1ccc(o1)c1cccc(c1)[N+](=O)[O-]	0
ZINC73645233	CCC(C)(C)NC(=O)[C@@H](C)Sc1nnc(n1N)COc1ccccc1	0
ZINC73645807	C[C@H](C(=O)NCC(=O)OC)N(C)CCOc1ccccc1F	0
ZINC73680400	CN(Cc1c(cccc1Cl)F)S(=O)(=O)NC[C@H]1CCCO1	0
ZINC73689497	c1cc(ccc1c1cnc([nH]1)SCc1cc(ccc1F)F)Br	0
ZINC73695467	CCCc1cc(nc(n1)c1ccc(cc1)C(F)(F)F)[S-]	0
ZINC73695853	Cc1c(c(nc(n1)c1cccc(c1)F)OCC(=O)[O-])CCO	0
ZINC73699904	c1ccnc(c1)OCc1coc(n1)c1cccc(c1)F	0
ZINC73707178	Cc1c(c(nc(n1)NCCc1ccccc1)OCC(=O)[O-])CCO	1
ZINC73711452	COC(=O)c1cc(ccc1OCCO)Br	0
ZINC73721240	CC(C)[C@@H](C(=O)OC)NC(=O)c1ccc(=O)n(n1)c1ccc(cc1)F	0
ZINC73741918	CC(C)[C@@H](C/[NH+]=C/c1cc(ccc1O)OC)N1CCOCC1	0
ZINC73759407	c1ccc(cc1)SCC(=O)N1CCN(CC1)C(=O)c1ccc(cc1)O	1
ZINC73771114	C[C@H]1CCC[C@H](C1)OC(=O)CCNC(=O)c1ccc(cc1F)F	0
ZINC73780055	C[C@@H](C1CC1)[N@@H+](C)CC(=O)Nc1ccccc1S(=O)(=O)C(F)F	0
ZINC73816529	COc1cccc2c1C(=O)c1ccc(c(c1C2=O)O)O	1
ZINC73826724	C#CCOC(=O)/C=C/c1ccccc1OC(F)(F)F	0
ZINC73829486	Cc1ccc(cc1)C(=O)N1CCC[C@@H](C1)C(=O)OCc1ccccn1	0
ZINC73831378	C[C@H](COC)OC(=O)[C@H](C)Oc1cccc(c1)C(C)C	0
ZINC73836644	CC(C)(C)OC(=O)N[C@@H](Cc1cccc(c1)F)CO	0
ZINC73841205	Cc1cc(n(n1)c1ccc(cn1)C(=O)Oc1ccccc1F)C	0
ZINC73846773	C[C@@H]1C[C@@H](CN1C(=O)c1c(nccn1)C(=O)N)c1ccc(cc1)F	0
ZINC73869511	Cc1ccc(cc1C(=O)NNC(=O)CCN1C[C@@H](O[C@H](C1)C)C)F	0
ZINC73885862	COC(=O)[C@@H](c1ccccc1Cl)Nc1ccc2c(c1)OCO2	0
ZINC73895250	CN(Cc1ccccc1C(F)(F)F)C[C@@H](COCc1ccco1)O	0
ZINC73907133	CC(C)N(CC(=O)N)C(=O)/C(=C\c1ccc(cc1)OC)/C#N	0
ZINC73915485	CCc1ccc(cc1)[C@H](C)N/C(=[NH+]\CC)/NC[C@H](COCC1CC1)O	0
ZINC73923655	c1ccc(c(c1)F)SCCCc1nc(no1)c1ccncc1	0
ZINC73924529	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)OC)Oc1ccc(cc1Cl)F	0
ZINC73957036	Cc1ccoc1C(=O)OCCN1CCOC1=O	0
ZINC73995694	C[C@H](CCOC)NC(=O)Nc1ccc(cc1OCC(F)(F)F)Cl	0
ZINC74073365	C[C@H](C(=O)Nc1cccn(c1=O)C)OC[C@@H]1CCCO1	0
ZINC74098374	c1ccc2c(c1)C=C(CO2)C(=O)N(C[C@@H]1CCCO1)c1ccncc1	0
ZINC74141881	COc1cccc(c1OC(F)F)C(=O)N[C@H]1CCc2c1cccc2O	0
ZINC74141889	c1cc2c(c(c1)O)CC[C@@H]2NC(=O)c1c(c2cc(ccc2[nH]1)Cl)Cl	1
ZINC74142277	c1cc2c(c(c1)O)CC[C@@H]2NC(=O)CCOc1ccc(cc1)F	0
ZINC74169781	CC(C)(C)OC(=O)N1C[C@@H](C[C@@H]1C(=O)NCCc1ccccc1F)O	0
ZINC74201255	C[C@H](C(C)(C)C)NC(=O)NC[C@](C)(c1ccco1)O	1
ZINC74251323	COC(=O)c1ccc(c(c1)[N+](=O)[O-])OCC(F)(F)F	0
ZINC74251615	c1cc(oc1)c1nnc(n1CCC(=O)N)SCC(F)(F)F	0
ZINC74251885	CC(=O)Nc1cc(c(cc1NC(=O)CC1(CCCCC1)O)F)F	0
ZINC74256889	C[N@@H+](Cc1ccc(cc1)OC(F)(F)F)C[C@H](COCc1ccco1)O	0
ZINC74289018	C[N@H+](C[C@@H](COc1ccc(cc1)C(F)(F)F)O)CC(=O)N	0
ZINC74289422	C[N@@H+](C[C@H](COCc1ccccc1)O)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC74295218	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)N1CCC2(CC1)OCCO2)C(F)(F)F	0
ZINC74314142	C[C@H]1CCC[C@@H]([C@@H]1C)NC(=O)C[N@H+]1CCC[C@@H]1C(=O)Nc1nccs1	0
ZINC74321141	CC(C)[N@H+](CCC(=O)OC)CC(=O)Nc1ccc(cc1)OC	0
ZINC74325261	C1C[N@H+](C[C@@H]1O)CCCN1C(=O)CNC1=O	1
ZINC74328250	CN(CCOCCO)Cc1ccc(cc1)OC(F)F	0
ZINC74328283	CC[N@@H+](CCOCCO)CC(=O)Nc1ccccc1C(F)(F)F	0
ZINC74331255	c1ccc(cc1)NC(=O)CN1CC[NH+](CC1)CCOCCO	0
ZINC74349467	COCCCC[NH+]1CCN(CC1)Cc1ccc(cc1Cl)F	0
ZINC74350410	CSc1c(cc(c([O-])n1)C(=O)Nc1ccccc1O)C#N	1
ZINC74371287	C[C@H](CNC(=O)NCc1cc(ccc1F)C#N)CN1CCOCC1	0
ZINC74394435	Cc1ccc(cc1)NC(=O)Cc1ccc(s1)Br	0
ZINC74441203	Cc1c(cnn1c1cccc(c1)Cl)C(=O)Nc1c(cccc1F)F	0
ZINC74458382	CC[C@H](C)C(=O)N1CCN(CC1)Cc1csc(n1)c1ccc(cc1)F	0
ZINC74476613	C[C@H](c1ccccc1F)N(C)C(=O)[C@@H](C)NC(=O)C	0
ZINC74545630	Cc1cn2cc(ccc2n1)CO	1
ZINC74558922	c1cc(sc1)[C@H](CNS(=O)(=O)c1ccc(s1)Cl)O	1
ZINC74605634	CCn1c(cc(n1)C)C(=O)N(C)[C@@H]1CCc2ccccc2C1	0
ZINC74616331	Cc1cc(c(o1)C)CNC(=O)c1c(nc(nc1SC)c1ccco1)C	0
ZINC74669517	Cc1csc(n1)[C@H](C1CC1)NC(=O)NC1(CC1)c1ccccc1F	0
ZINC74829969	Cc1ccccc1C(=O)Nc1ccc(cc1)c1[nH]ccn1	0
ZINC74876381	C[C@@H](c1cccc(c1)n1ccnc1)NC(=O)NC[C@H](C1CC1)O	1
ZINC74928677	C[C@@H](CO)NC(=O)NC[C@@H](c1ccc(cc1)F)OC	0
ZINC74929903	CO[C@H](CNC(=O)N1CCC[C@@H]1CO)c1ccc(cc1)F	0
ZINC74934397	CCn1cc(c(n1)C)[C@H](C(Cl)(Cl)Cl)O	1
ZINC74942090	CC(C)(C)OC(=O)NC[C@H](C(F)F)O	0
ZINC74942578	CCOC(=O)[C@@]12C[C@@H]1CCCN2	0
ZINC74942723	C1[C@@H](O[C@@H](CN1)C(F)(F)F)C(=O)[O-]	0
ZINC74974658	CCCS(=O)(=O)NCC1(CCCC1)CCO	1
ZINC75029247	c1cc([nH]c1)CC(=O)N1CCN(CC1)C(=O)c1ccncc1	0
ZINC75040823	CCN(CCO)c1cc(nc(n1)COC)C	0
ZINC75091861	Cc1nc(cs1)[C@H](C)NC(=O)[C@@H]1CCC[N@H+]1Cc1ccc(cc1)F	0
ZINC75092443	CC(C)COCCNC(=O)N1CC[C@](C1)(C(F)(F)F)O	0
ZINC75093930	Cc1c(c(n[nH]1)C(=O)Nc1cc(ccc1O)F)[N+](=O)[O-]	0
ZINC75108925	C1CCC(=O)[C@@H](C1)[C@@H]1CCCN1C(=O)CCNC(=O)OCC(F)(F)F	0
ZINC75123138	c1ccc2c(c1)C[C@@H]2CNC(=O)Nc1cc(c[nH]c1=O)C(F)(F)F	0
ZINC75129402	CC[C@@H]1CN(CCN1C[C@@H](C)O)Cc1c(noc1C)C	1
ZINC75131575	Cc1cnc(cn1)CN1CCC(CC1)N1CCN(C1=O)C	0
ZINC75144962	CC[C@@H](C)[C@](C)(CNC(=O)CCc1c(nc(nc1C)SC)C)O	1
ZINC75145189	CCCN([C@@H]1C[C@@H](C1(C)C)OCC)C(=O)c1cnns1	0
ZINC75154815	c1cc(c(c(c1)F)S(=O)(=O)N(CCc1cccs1)C1CC1)F	0
ZINC75154861	c1ccc(c(c1)C(=O)NC[C@](c1ccco1)(C1CC1)O)F	0
ZINC75154965	c1cc(oc1)[C@](CNS(=O)(=O)c1ccc(c(c1)Cl)F)(C1CC1)O	0
ZINC75155772	c1ccc2c(c1)CC[C@]2(CNC(=O)C(=O)NCc1ccccc1Cl)O	1
ZINC75156141	C[C@@](CNC(=O)c1ccccn1)(c1ccco1)O	1
ZINC75156232	C[C@](CNC(=O)c1ccc(c(c1)Cl)Cl)(c1ccco1)O	1
ZINC75156658	c1cc(c(cc1Cl)S(=O)(=O)N1CCC2(CC1)OCCCO2)Cl	0
ZINC75156772	c1cc(ccc1F)SCC(=O)N[C@H]1CCC[C@H](C1)O	0
ZINC75162525	c1cc(c(c(c1)F)NC(=O)N1C[C@@H]2C[C@H]1C(=O)O2)F	0
ZINC75163547	C[C@@H](COC)NC(=O)c1nnn(n1)c1ccc(cc1)F	0
ZINC75165826	CCOCC(=O)N[C@H]1CCC[C@@H](C1)OC(=O)Nc1ccccc1	0
ZINC75166596	c1ccc(c(c1)CC(=O)OC1CN(C1)c1nc2ccccc2s1)Cl	0
ZINC75170288	c1c(cc(cc1F)F)CS(=O)(=O)NC[C@@H](C1CCCCC1)O	0
ZINC75170453	C[C@](CNS(=O)(=O)Cc1ccc(cc1)C(F)(F)F)(COC)O	0
ZINC75170992	c1ccn2c(c1)c(cn2)C(=O)N1CCN(CC1)C(=O)[C@H]1CCC=CC1	0
ZINC75229483	Cc1ccc(cc1[N+](=O)[O-])C(=O)NCC1(CCOCC1)O	0
ZINC75250352	COC(=O)[C@](c1cc(c(c(c1)Cl)O)Cl)(C(F)(F)F)O	0
ZINC75253328	C[C@@]12C[N@H+]([C@@H](C[C@@H]1[C@@H](C(=O)O2)C(=O)OC)c1ccccc1)C	0
ZINC75260713	c1ccc(cc1)[C@@H]([C@@]1(O[C@H]2CCCCCC[C@@H]2O1)c1ccccc1)O	0
ZINC75260940	Cc1ccc(o1)C(c1ccc(cc1O)[N+](=O)[O-])c1ccc(o1)C	1
ZINC75271024	COCn1cc(nc1[C@@H](c1ccc(cc1)OC)O)c1ccc(cc1)Cl	0
ZINC75272179	C[C@@]1(C(=S)NN(CC1(C)C)CC(OC)OC)O	0
ZINC75280233	Cc1ccc(cc1)S(=O)(=O)O[C@@H]1[C@@H](CO[C@@H]2[C@@H]1OC(O2)(C)C)O	0
ZINC75283317	c1ccc2c(c1)C[C@@H](c1cccc(c1S2)Cl)O	1
ZINC75348021	CCOC(=O)c1c(c(c([nH]1)C)S(=O)(=O)Nc1cc(ccc1C)C)C	0
ZINC75403549	COCC(=O)N[C@H]1C[C@H]([N@@H+](C1)Cc1cc(c(c(c1)F)F)F)CO	0
ZINC75435087	CN1c2ccc(cc2OC[C@@H]1CC(=O)N1CCCC1)F	0
ZINC75470208	CCC[N@@H+](CCO)CC(=O)Nc1ccc(cc1)/C=C/C(=O)OCC	0
ZINC75517615	CS(=O)(=O)CCC(=O)N[C@H]1CCSc2c1cccc2F	0
ZINC75533305	CCOc1cccc(c1O)/C=[NH+]/C[C@@H](C)N1CCOCC1	0
ZINC75533383	CN([C@@H](CCO)c1ccccc1)C(=O)Nc1cccc(c1)F	0
ZINC75544606	Cc1c(c(n[nH]1)NC(=O)COC)c1ccc(cc1)F	0
ZINC75549970	CN1c2ccc(cc2CCC1=O)NC(=O)c1cc(cc(c1)F)F	0
ZINC75572817	COCC[N@@H+]1CCCN(CC1)C(=O)c1ccc(c(c1)C(F)(F)F)F	0
ZINC75573141	Cc1nc(no1)[C@H]1CCC[N@@H+]1C[C@@H](COCc1cccc(c1)OC)O	0
ZINC75581806	CCc1nc(no1)[C@@H]1CCC[N@H+]1C[C@@H](COCc1ccccc1)O	0
ZINC75594392	Cc1c(cccc1NC(=O)CCOC(C)C)C(=O)N	0
ZINC75602995	C[C@@H](CN1CCN(CC1)C(=O)c1cnc(s1)c1ncccn1)O	1
ZINC75604674	Cc1c(nc(o1)c1ccsc1)CC(=O)N1CC[NH+](CC1)CCO	1
ZINC75608950	C[C@H](c1ccc(cc1)F)N(C)C[C@@H](c1ccccc1F)O	0
ZINC75611436	c1cc2c(cc[nH+]c2cc1F)NC[C@@H](COCC1CC1)O	0
ZINC75629415	c1ccc(cc1)[C@@H]1[C@@H](N1)[C@@H]1[N@@H+]2[C@@H]([C@@H]2[C@@H](O1)O)c1ccccc1	0
ZINC75672886	COc1cc(c(cc1OC)OC)CNC[C@H](c1ccccc1F)O	0
ZINC75673122	CC(C)Oc1ccc(cc1)C[NH2+]C[C@@H](COc1ccc(cc1)F)O	0
ZINC75673758	C[C@H](c1ccc(cc1)NC(=O)C1CC1)[NH2+]Cc1cccc(c1)O	1
ZINC75710991	C[C@@H]1CO[C@@H](CN1C[C@@H](Cn1cc(cn1)[N+](=O)[O-])O)c1ccccc1	0
ZINC75730962	CC1(CN(CCO1)S(=O)(=O)N(C)Cc1c(cccc1Cl)F)C	0
ZINC75733733	CCOc1ccc(cc1OC)C[NH2+]C[C@@H](COc1cccc(c1)C)O	1
ZINC75734976	Cc1c(cc(n1C)C#N)CNC[C@H](c1ccc(cc1)F)O	0
ZINC75760705	c1cc(c(c(c1)Cl)Cl)CNCc1ccc(cc1)NC(=O)N	0
ZINC75765455	C[C@H]1CS(=O)(=O)CCN1Cc1ccn(n1)c1ccc(cc1)F	0
ZINC75771197	c1ccc(c(c1)CNCCC[NH+]1CCN(CC1)c1ncccn1)F	0
ZINC75778882	CC[C@@H](c1ccccc1OC(F)F)[NH2+]Cc1cccc(c1)O	0
ZINC75797588	CCCc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/CSC(C)(C)C	0
ZINC75874558	C[N@H+](CCCNC(=O)c1ccc(nc1[O-])C(F)(F)F)CCOC	0
ZINC75874912	COCCOCCNC(=O)c1cc(ccc1OC)F	0
ZINC75941513	CC(C)(C)SCC(=O)N1CCC(CC1)NC(=O)c1ccccc1F	0
ZINC75941986	Cc1ccc(c(c1)O)C(=O)NNC(=O)[C@@H]1CCCO1	0
ZINC75961456	CC[C@@H](CO)[N@@H+]1CCN(CC1)C[C@@H](COCc1ccccc1)O	0
ZINC75963272	CC[C@@H](CO)N1CC[N@@H+](CC1)Cc1csc(n1)c1ccoc1	1
ZINC75980221	Cc1ccc(cc1NC(=O)NC[C@H]([C@H]1CCOC1)N1CCOCC1)F	0
ZINC75995021	Cc1cccc(c1NC(=O)N[C@H](C)C[NH+]1CCCCC1)C	0
ZINC76016768	CC(C)(C)c1ccc(cc1)[C@@H](CNC(=O)C[C@@H]1CCCO1)O	0
ZINC76018498	CC[C@@H](C)[C@@H](C)NC(=O)NC[C@@H](c1cccs1)O	1
ZINC76018501	CC[C@@H](C)[C@H](C)NC(=O)NC[C@@H](c1cccs1)O	1
ZINC76020554	C1CCc2c(c(no2)C(=O)OC[C@@H]2CC[N@H+](CC2)CC(F)(F)F)C1	0
ZINC76023370	C[C@@](CNC(=O)Nc1ccc(cc1Cl)F)(CN1CCOCC1)O	0
ZINC76023370	C[C@@](CNC(=O)Nc1ccc(cc1Cl)F)(C[NH+]1CCOCC1)O	0
ZINC76028586	Cc1cc(ccc1NC(=O)N(C)[C@@H]1CCC[C@H](C1)C)F	0
ZINC76044698	Cc1nc(n[nH]1)[C@@H]1CN(CCO1)C(=O)c1ccc(=O)n(c1)C	0
ZINC76045109	Cc1nc(n[nH]1)[C@@H]1CN(CCO1)C(=O)CCOCC(F)(F)F	0
ZINC76045177	Cc1c(c(on1)C)C[C@@H](C)C(=O)N1CCO[C@H](C1)c1n[nH]c(n1)C	0
ZINC76052819	C[C@@H]1CN(C[C@H]1[NH+]1CCOCC1)C(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F	0
ZINC76061551	Cn1cc(cn1)NC(=O)NCCc1ccc(cc1)C(F)(F)F	0
ZINC76063025	c1c2c(cc(c1F)F)ncnc2NCC[C@@H](C(F)(F)F)O	0
ZINC76068070	CCO[C@@H]1C[C@H](C21CCCC2)NC(=O)CCn1ccccc1=O	0
ZINC76069966	C[C@@H](CC(C)(C)CNC(=O)Nc1cc(nn1C)CC(C)(C)C)O	1
ZINC76081800	c1cc(c(cc1NC(=O)NCCCO)F)OC1CCCC1	0
ZINC76084154	CC[C@@H](C[C@H](C)CO)Nc1c2cc(ccc2ncn1)F	0
ZINC76087724	C[C@H](Cc1cccc(c1)F)NC(=O)NC[C@](C)(c1ccco1)O	0
ZINC76089245	COc1cc(ccc1OCC=C)C(=O)NCC1(CCOCC1)O	0
ZINC76089430	CN([C@@H](CCO)c1ccccc1)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC76089861	CC(=O)Nc1cccc(c1)C[N@@H+]1CCC[C@H]1C[C@@H](c1ccccc1)O	1
ZINC76092578	C[C@@H](Cn1cncn1)NC(=O)CC1(CCCC1)[NH+]1CCOCC1	0
ZINC76093738	c1ccnc(c1)COc1ccc(cc1F)NC(=O)c1cn[nH]n1	0
ZINC76106231	CCOc1ccc(c(c1)/C=N/c1ccc(c(c1)F)N1CCOCC1)O	0
ZINC76128379	CC1(CN(CCO1)C(=O)Nc1cccc(c1)COC)C	0
ZINC76138974	CCN(Cc1ccccc1NC(=O)NC[C@@H](c1ccco1)O)C(=O)C	1
ZINC76155733	COc1ccc(c(c1)O)C(=O)Nc1ccc(c(c1)F)N1CCOCC1	0
ZINC76161263	c1cc(sc1)c1nc(cs1)CNC[C@H](c1ccc(cc1)F)O	0
ZINC76179622	CC(=O)Nc1ccc(cc1)CC(=O)Nc1cc(ccc1Cl)F	0
ZINC76198535	C[C@H]1CCCC[C@H]1OCCN(C)Cc1[nH+]ccn1C(F)F	0
ZINC76222205	COCCOc1c(cccn1)/N=C(\[O-])/c1cccc[n+]1[O-]	0
ZINC76245072	CO[C@H]1CCCN(C1)C(=O)/C=C/c1ccc(cc1)S(=O)(=O)NC1CC1	0
ZINC76245461	CO[C@H]1CCCN(C1)C(=O)c1ccc(c(c1)S(=O)(=O)N1CCCC1)F	0
ZINC76265715	CC(C)(C)c1cc(c(c(c1)O)O)C[N@@H+](C)CCS(=O)(=O)C	1
ZINC76291778	c1cc(cc(c1)NC(=O)CNc1cc(ccc1Cl)F)C#N	0
ZINC76293032	CC(C)c1nnc(o1)C[NH2+]C(C)(C)c1ccc2c(c1)OCO2	0
ZINC76300396	C[C@@H]1CC[C@H](CC1)NC(=O)CN1CC[N@H+](CC1)CC(C)(C)O	1
ZINC76303022	C[C@@H](CSC)NS(=O)(=O)c1ccccc1OC(F)(F)F	0
ZINC76325963	CCc1nc(on1)[C@H](C)SCc1cccc(c1)NC(=O)C	0
ZINC76338051	C[C@@H]1CN(c2c1cccc2)C(=O)c1ccccc1OC(F)F	0
ZINC76361226	CN(C)C(=O)C[N@@H+]1CCCN(CC1)C(=O)c1ccc(c(c1)Cl)O	1
ZINC76364904	C[C@@H]1COC[C@@H](N1C(=O)c1ccc(=O)n(n1)c1ccc(cc1)F)C	0
ZINC76369853	Cc1cc(cc(c1)CCNC(=O)[C@@H]1C[C@@H]1C(=O)OC)C	0
ZINC76376915	CS(=O)(=O)[C@H]1CCC[C@@H](C1)NC(=O)[C@@H]1CCC=CC1	0
ZINC76387130	CCCCNC(=O)[C@@H](C#N)C(=O)/C=C/c1ccc(cc1)F	0
ZINC76398483	CC(C)(c1ccc2c(c1)OCO2)[NH2+]Cc1cc(c(c(c1)F)F)F	0
ZINC76403340	CCO[C@@H]1CCCN(C1)Cc1ccc(cc1C#N)F	0
ZINC76404324	CCCS(=O)(=O)N1CCC[C@H](C1)C(=O)N(C)Cc1ccc(nc1)Cl	0
ZINC76408479	CS(=O)(=O)c1ccc(cc1)[C@H](CN1CC[N@H+](CC1)CCO)O	1
ZINC76426183	CCN(Cc1cccs1)C[C@@H](c1ccc(cc1F)F)O	0
ZINC76427311	Cc1cc(c(n1c1ccccc1F)C)C(=O)NCCS(=O)(=O)N	0
ZINC76429312	COCCNc1nnc(s1)SC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC76431095	CC1(CN(CCO1)C[C@@H](c1c(cccc1F)F)O)C	0
ZINC76431098	CC1(CN(CCO1)C[C@H](c1c(cccc1F)F)O)C	0
ZINC76431983	Cc1ccc(cc1)c1nc(n[nH]1)SC[C@@H](c1cccc(c1)F)O	0
ZINC76450245	C[C@H](C(=O)NC(C)(C)c1cccc(c1)F)OCCC=C	0
ZINC76454018	Cc1c(cco1)c1nnc(n1CC=C)SC[C@@H](c1cccc(c1)F)O	0
ZINC76462116	C[C@@H](C(=O)NNc1nc(no1)c1ccccc1)OCCC=C	0
ZINC76492656	c1ccc(cc1)[C@H](CSc1cc(ccn1)C#N)O	1
ZINC76492843	CC(C)(C)OC[C@H](C[N@H+](C)CCS(=O)(=O)C)O	0
ZINC76513280	C1CC[C@H]2[C@H](C1)[N@H+](CCO2)C[C@@H](CN1CCOCC1)O	0
ZINC76513667	CC[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COCc1ccco1)O	0
ZINC76518666	c1cc(c(cc1NC(=O)N1CCC[C@H](C1)O)F)N1CCOCC1	0
ZINC76518677	c1cc(c(cc1NC(=O)N1CCC[C@@H](C1)CO)F)N1CCOCC1	0
ZINC76519239	CCC(CC)CN(CC)C(=O)Nc1ccc(c(c1)F)N1CCOCC1	0
ZINC76519965	c1cc(cc(c1)F)[C@@H](CN(Cc1cccnc1)C[C@@H]1CCCO1)O	0
ZINC76550066	CCN(C[C@@H](C)C#N)C(=O)C[N@@H+](C)Cc1ccc(cc1)C(F)(F)F	0
ZINC76556574	CCc1ccccc1NS(=O)(=O)c1ccc(c(c1)NC(=O)C)F	0
ZINC76602821	C[C@H](COCC(C)C)NC(=O)C(=O)Nc1cc(ccc1F)C(F)(F)F	0
ZINC76610131	c1cc2c(cc1F)ncn(c2=O)[C@@H]1CCCC=C1	0
ZINC76612738	CCOCCCNC(=O)[C@H]1CC[N@@H+](CC1)C[C@H](c1ccccc1F)O	0
ZINC76613449	COCCN(Cc1ccco1)C[C@@H](c1ccc(cc1)S(=O)(=O)C)O	0
ZINC76617121	C[C@@H](COC)N1CCN(CC1)C(=O)[C@H](C)Oc1ccccc1	0
ZINC76618524	c1cc(ncc1Br)CN1CCN(CC1)C(=O)c1ccon1	0
ZINC76629075	C[C@@H]1CN(C[C@@H](O1)C)c1ccccc1NC(=O)N1CCCSCC1	0
ZINC76647844	CN(Cc1nccn1C(F)F)C[C@@H](COCc1ccccc1)O	0
ZINC76647866	C[N@H+](Cc1nccn1C(F)F)C[C@H](COCc1ccc(cc1)OC)O	0
ZINC76650987	CC[N@@H+](Cc1cccs1)CC(=O)NCc1ccc(cc1)COC	0
ZINC76653890	Cc1cccc(c1)NC(=O)[C@H]1CSCN1C(=O)C(C)(C)C	0
ZINC76666189	C[C@@H]1C[C@H](C[N@H+]1Cn1cnc(n1)C(=O)OC)c1ccc(cc1)F	0
ZINC76686452	CCN(CC)C(=O)CN(C)CC(=O)N[C@H](C)Cc1c(cccc1F)F	0
ZINC76687257	c1ccc(c(c1)c1nc(n[nH]1)NC(=O)c1ccc(cc1Cl)F)F	0
ZINC76690035	c1cc2c(c(c1)O)CC[C@H]2NC(=O)CCS(=O)(=O)C1CCCC1	1
ZINC76711404	CC(C)[C@H](c1ccccc1)[NH2+]CC(=O)N1CCC[C@H](C1)NC(=O)C	0
ZINC76713171	CCO[C@@H](C)c1nc(on1)CNc1cc(ccc1n1cccn1)F	0
ZINC76720209	CC[N@@H+](Cc1csc(n1)[C@H](C)OCC)C1CCCC1	0
ZINC76728366	CCO[C@@H](C)c1nc(on1)CN(C)CC(F)(F)F	0
ZINC76735820	Cc1c(sc(c1C(=O)N)NC(=O)c1ccc(o1)CS(=O)(=O)C)C	0
ZINC76762854	c1c(cc(cc1Cl)Cl)CN[C@H]1CC[N@@H+](CC1)C[C@H]1CCOC1	0
ZINC76764287	Cc1cccc(c1)C(C)(C)[NH2+]Cc1cc(cc(c1)OC)OC	0
ZINC76775849	CN(Cc1ccc(o1)C(=O)OC)c1ccc(cc1)F	0
ZINC76808997	C[C@@H]1C[C@H](C[N@H+]1CCC#N)c1ccc(cc1)F	0
ZINC76839050	CC[C@H](C(=O)Nc1ccc(c(c1)Cl)Sc1nncs1)OCC	0
ZINC76862621	CCO[C@H](C)c1nc(cs1)CSCC(=O)Nc1ccccc1OC	0
ZINC76868396	Cc1c(sc(n1)C)CNCc1ccc(cc1C(F)(F)F)OC	0
ZINC76897315	CCCOc1ccc(cc1OC)CNCCc1ncc(s1)C	0
ZINC76897990	C[C@@H](CCN1CCOCC1)[NH2+]Cc1cccnc1	0
ZINC76898075	Cc1cc(ccc1F)C[NH2+][C@H](C)CC[NH+]1CCOCC1	0
ZINC76898817	C[C@@H](CC[NH+]1CCOCC1)[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC76898823	C[C@H](CCN1CCOCC1)NCc1ccc(c(c1)O)OC	0
ZINC76912442	CS(=O)(=O)c1ccc(cc1)[C@H](CN1CCCc2c1ccc(c2)Cl)O	1
ZINC76919549	CCC(=O)N1CCC[C@H](C1)C(=O)Nc1ccc(cc1OCC1CC1)F	0
ZINC76921421	CC(C)(C)NS(=O)(=O)c1cc(ccc1F)NC(=O)c1cccs1	0
ZINC76922410	CCCCCCOCC(=O)Nc1ccc(c(c1)C)C(=O)N(C)C	0
ZINC76936192	c1cc(cc(c1)OCc1cccnc1)[N-]S(=O)(=O)C[C@H]1CCCCO1	0
ZINC76941497	Cc1cc(no1)CN(C)CC(=O)N(CC(C)C)CC(F)(F)F	0
ZINC76956147	Cc1ccccc1[C@H]1C[C@@H]1C(=O)NCc1cnn(c1)c1ccccc1	0
ZINC76993134	CC(C)(C)C[C@@H](c1ccc(cc1)F)NC(=O)C[N@H+](CCO)C1CC1	0
ZINC76997678	c1cc(ccc1[C@@H](C(=O)N)N1CC[C@@H](CC1)CC(=O)N1CCCC1)F	0
ZINC77000874	CCCC(=O)Nc1cccc(c1)CNC(=O)N(C)C[C@H]1CCCO1	0
ZINC77013578	C[C@H](CC[NH+]1CCOCC1)NC(=O)CNC(=O)c1ccc(cc1F)F	0
ZINC77101530	Cn1cccc1[C@@H](CNC(=O)c1ccccc1F)O	0
ZINC77105108	C[C@](CNC(=O)c1c(cccc1OC)OC)(CSC)O	1
ZINC77105517	C[C@@H](c1ccccc1)NC(=O)C(=O)NC[C@](C)(CSC)O	1
ZINC77108486	Cc1cc(c(c(c1)OC)O)C(=O)N1C[C@@H](C[C@@H]1C)c1ccc(cc1)F	0
ZINC77108493	c1cc(ccc1C(F)(F)F)NC(=O)C(=O)NCC[C@@H](C1CC1)O	0
ZINC77108718	c1cc(ccc1CNC(=O)NCC[C@H](C1CC1)O)F	0
ZINC77110286	CC(C)(C)[C@@H](CCNC(=O)C(=O)Nc1cccc(c1)C(F)(F)F)O	0
ZINC77111532	Cc1cccc(c1)S(=O)(=O)NCC[C@@H](c1ccco1)O	1
ZINC77113603	C[C@@H](C[C@@H](C)O)CNC(=O)CCOCC(C)C	0
ZINC77113867	c1ccc(c(c1)/C=C/C(=O)NCC[C@H](c1cccs1)O)Cl	1
ZINC77114585	c1cc(sc1)[C@H](CCNS(=O)(=O)c1ccc(cc1)F)O	0
ZINC77115024	COC(=O)c1c(ccs1)S(=O)(=O)NCC[C@H](c1cccs1)O	0
ZINC77118865	CCC(C)(C)NC(=O)C[S@@](=O)Cc1cc(on1)c1cccs1	0
ZINC77121307	C[C@@H](c1ccc(c(c1)F)F)[S@](=O)CCc1ccccc1	0
ZINC77126093	CCO[C@@H](C)c1nc(on1)CS(=O)(=O)C[C@@H](c1cccc(c1)F)O	0
ZINC77126094	CCO[C@H](C)c1nc(on1)CS(=O)(=O)C[C@@H](c1cccc(c1)F)O	0
ZINC77140699	Cn1c2ccc(cc2[nH]c1=O)C(=O)N[C@H]1C[C@@H]1c1cccc(c1)Cl	0
ZINC77141146	CC(C)(C)OC(=O)NCC(=O)N[C@@H]1C[C@@H]1c1cccc(c1)Cl	0
ZINC77141237	c1cc(cc(c1)Cl)[C@H]1C[C@H]1NC(=O)CNCC(F)(F)F	0
ZINC77154186	Cn1c(=O)n(c(n1)[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)F)C1CC1	0
ZINC77154203	Cn1c(=O)n(c(n1)[C@H]1CC[N@@H+](CC1)CCOC)C1CC1	0
ZINC77158463	COc1ccc(c(c1)S(=O)(=O)N(CC(F)(F)F)C1CCOCC1)OC	0
ZINC77162671	CCc1[nH+]ccn1CCN1CC[NH+](CC1)Cc1ccc(o1)C(=O)OC	0
ZINC77163816	CCC(CC)NC(=O)C(=O)NNC(=O)C1(CC1)c1ccccc1F	0
ZINC77172773	Cc1ccsc1[C@H](CNC(=O)C(=O)Nc1ccc(cc1)Cl)O	1
ZINC77173283	c1cc(sc1)[C@@](CNC(=O)c1ccc(cc1F)F)(C1CC1)O	0
ZINC77173700	Cc1cc(ccc1F)S(=O)(=O)NC[C@](c1cccs1)(C1CC1)O	0
ZINC77174669	C[C@@](CNC(=O)C(=O)NC1CCCC1)(c1ccc2c(c1)OCO2)O	1
ZINC77177080	c1ccc(c(c1)COC[C@H](C[N@H+]1CCCCC[C@@H]1c1ccco1)O)F	0
ZINC77178902	Cc1ccc(cc1)S(=O)(=O)NC[C@@](C)(Cc1ccc(cc1)OC)O	1
ZINC77179525	CC(C)(C)c1ccc(cc1)S(=O)(=O)NC[C@@H](C1CCCCC1)O	1
ZINC77180014	Cc1cc(ccc1[N+](=O)[O-])C(=O)NC[C@@]1(CCc2c1cccc2)O	1
ZINC77180538	CC(C)NC(=O)C(=O)NC[C@@]1(CCc2c1cccc2)O	1
ZINC77182568	C[C@H]1C[C@H](C(=O)O1)[N@H+](C)Cc1cccc(c1)C(F)(F)F	0
ZINC77193556	c1cc(ccc1OC(F)(F)F)S(=O)(=O)NCC1(CCOCC1)O	0
ZINC77193612	CSc1cccc(c1)NC(=O)C(=O)NCC1(CCOCC1)O	0
ZINC77193626	c1cc(c(cc1NC(=O)C(=O)NCC1(CCOCC1)O)[N+](=O)[O-])F	0
ZINC77193659	c1cc(ccc1CNC(=O)NCC1(CCOCC1)O)F	0
ZINC77209362	Cc1nc(n(n1)CN1CCC(CC1)[C@@H](C)O)c1ccc(c(c1)Cl)Cl	1
ZINC77221246	c1ccc(cc1)C(c1ccccc1)NC[C@@H](c1cccc(c1)F)O	0
ZINC77241627	Cc1ccc(cc1C(=O)N1CCC(CC1)NC(=O)OC(C)(C)C)F	0
ZINC77249377	c1cc(ccc1O)SCC(=O)NCc1cc(cc(c1)F)F	0
ZINC77249434	Cc1ccc(o1)CN(C1CC1)C(=O)CSc1ccc(cc1)O	1
ZINC77256911	C[C@H](c1ccccc1)NC(=O)Cc1nc([O-])c2cc(ccc2n1)Cl	0
ZINC77261583	c1cc(ccc1N1CCN(CC1)C(=O)[C@@H]1[C@H](CC[C@H](O1)CCO)O)F	0
ZINC77263998	c1ccc(c(c1)C[NH2+][C@@H]1CO[C@@H]([C@H]1O)CNC(=O)C1CC1)F	0
ZINC77264263	c1ccc(c(c1)C[NH2+][C@@H]1CO[C@@H]([C@H]1O)CNC(=O)c1cccs1)F	0
ZINC77264449	Cn1cc[nH+]c1CN[C@@H]1CO[C@@H]([C@H]1O)CNC(=O)c1ccc(cc1)F	0
ZINC77264666	c1ccc(cc1)S(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH2+]Cc1cnc[nH]1)O	0
ZINC77264702	Cc1ccc(cc1)S(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH2+]C1CCC1)O	0
ZINC77264907	CCCC[N@@H+](CCO)CCOC1CCCCCC1	0
ZINC77265475	CN1CCC(CC1)[NH2+][C@@H]1CO[C@@H]([C@H]1O)CNC(=O)Nc1ccccc1	0
ZINC77265613	c1cc(ccc1C(F)(F)F)O[C@@H]1CN(CCOC1)C1CCOCC1	0
ZINC77265662	Cc1cc(c(o1)C(F)(F)F)C(=O)N1CCOC[C@@H](C1)OC	0
ZINC77266029	Cc1cc(ccc1N(C)C)NC(=O)N(C)[C@H](C)CSC	0
ZINC77266069	c1ccc(c(c1)CN1CCOC[C@@H](C1)O)C(F)(F)F	0
ZINC77269758	CC(=O)O[C@@H]1CC[C@@H]2[C@@]1(CC[C@H]1[C@H]2C[C@H](C2=CC(=O)CC[C@]12C)O)C	0
ZINC77278837	c1cc(c(c(c1)F)C(=O)N1CC[NH+](CC1)Cc1ccon1)F	0
ZINC77284870	CCOC(=O)c1cn(c2cc(c(cc2c1=O)Br)F)[C@H](CO)C(C)C	0
ZINC77286509	CCC[C@@H](c1c(c2ccccc2o1)C(=O)c1ccc(cc1)O)OC	0
ZINC77287668	c1ccc(cc1)c1nc(on1)CCC(=O)N1CCCn2c[nH+]cc2C1	0
ZINC77292553	c1c(c(=O)[nH]c(=O)n1[C@H]1[C@@H]([C@H]([C@H](O1)CO[P@@](=O)(O)[O-])O)F)I	0
ZINC77299973	c1cscc1CN1CCCC[C@@H]1CC[NH+]1CCCC1	0
ZINC77300298	c1cc(cc(c1)F)C1(CCOCC1)C[NH2+]C[C@@]1(CC[NH2+]C1)O	0
ZINC77301201	c1ccc(cc1)c1c(scn1)CNC[C@]1(C[NH2+]CCOC1)O	0
ZINC77303314	C[S@@](=O)CCCC/C=N/O	1
ZINC77303795	c1ccc(cc1)[C@H]1CC[N@@H+](CC1)CC(=O)N1CCOC[C@@H](C1)O	0
ZINC77307092	c1ccc(cc1)CCOCCCNc1ccc(cc1C(=O)N)[N+](=O)[O-]	0
ZINC77319475	c1ccc(cc1)SS[C@H]1[C@H]([C@@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC77319598	c1cnccc1C(=O)N1CCC(CC1)[N@H+]1CCOC[C@@H](C1)CO	0
ZINC77337163	c1ccc2c(c1)[nH+]c(n2CC(=O)N1CCOC[C@@H](C1)CO)C1CC1	0
ZINC77338666	c1cc(cc2c1cc[nH]2)C(=O)N1CCOC[C@](C1)(C[NH+]1CCCC1)O	0
ZINC77339987	CC(C)(CCc1cccc(c1)C(=O)N(C)CC[C@@H]1CCCCO1)O	0
ZINC77341909	C[C@@H]1[C@H](S(=O)(=O)CCN1C(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F)C	0
ZINC77342980	CN(C)c1ccc(c[nH+]1)CN1CCOC[C@H](C1)O	0
ZINC77344519	C[C@@H](CCC(C)(C)C)NC(=O)NCc1cccc(c1)S(=O)(=O)NC	0
ZINC77348245	CCCC[C@H](COC)NC(=O)NC[C@H]1CC[N@H+](C1)CC(F)(F)F	0
ZINC77354302	Cc1cnc(c(n1)N1CCC(CC1)[N@H+]1CCC[C@H](C1)O)C	1
ZINC77358932	CCn1c2ccccc2nc1SCCC(=O)N1CCOC[C@@H](C1)CO	0
ZINC77359921	CCCn1c(nnn1)CN1CCCN(c2c1cc(cc2)F)C	0
ZINC77360148	C[C@H](c1ccccc1)N(C)Cc1[nH]c2cccc(c2n1)F	0
ZINC77365077	C[C@@H]1COC[C@@H](N1CCc1nc(=O)c2ccccc2[nH]1)C	0
ZINC77366220	C[C@@H]1COC[C@@H](N1CC(=O)NCc1ccc(cc1)OC(F)(F)F)C	0
ZINC77366537	C[C@H]1COC[C@@H](N1CC(=O)N(C)Cc1ccc(cc1)OC(F)F)C	0
ZINC77366737	CCCOc1ccc(cc1Cl)NC(=O)N1CCN(CC1)C(C)C	0
ZINC77368529	C[C@@H]1COC[C@H](N1Cc1cc(ccc1F)Br)C	0
ZINC77368547	C[C@H]1COC[C@@H](N1CCOc1cccc(c1)F)C	0
ZINC77370627	C[C@@H]1CCCC[C@@H]1OCCNC(=O)CN1[C@@H](COC[C@@H]1C)C	0
ZINC77375414	Cc1ccccc1N1CCCN(CC1)C(=O)c1ccc(c(c1)O)C	1
ZINC77379025	c1cc(ccc1OCC[N@H+]1CCOC[C@H](C1)O)F	0
ZINC77379464	c1cnccc1c1nc(n[nH]1)CNC[C@]1(C[NH2+]CCOC1)O	0
ZINC77380001	c1cc(ccc1O[C@@H]1CC[N@H+](CC1)C[C@@]1(CCC[NH2+]C1)O)F	0
ZINC77380057	CC(C)(C)n1cc(cc1NC(=O)CSc1ccccc1)C#N	0
ZINC77385784	c1cn(nc1C(=O)N1CCOC[C@@](C1)(C[NH+]1CCCC1)O)C(F)F	0
ZINC77386035	c1c(cc(cc1F)F)CN1CCC(CC1)[NH2+]C[C@@]1(C[NH2+]CCOC1)O	0
ZINC77386087	CCN(C[C@@H](c1ccc(cc1)S(=O)(=O)C)O)c1cc(ccc1C)C	1
ZINC77386544	c1cc(ccc1CSCCC[NH2+]C[C@@]1(C[NH2+]CCOC1)O)F	0
ZINC77386547	c1cc(ccc1CSCCC[NH2+]C[C@]1(C[NH2+]CCOC1)O)F	0
ZINC77387491	Cn1c2ccc(cc2nc1C[NH2+]C[C@]1(C[NH2+]CCOC1)O)C(F)(F)F	0
ZINC77404300	CCC[C@@H](C)CS(=O)(=O)NC[C@@](C)(CCC(C)C)O	1
ZINC77409042	C[C@@H](C(=O)N1CCN(CC1)c1ccc(cc1)F)[N@H+](C)CCOC	0
ZINC77416586	c1cc2c(cnn(c2=O)C[C@H](c2ccc(cc2)OC(F)F)O)nc1	0
ZINC77417064	CC(C)C[C@@]1(CC(=O)N(C1=O)C[C@@H](COCc1cccs1)O)C	0
ZINC77421953	c1ccc(cc1)n1c(=O)cc([nH]1)C(=O)N1CCOC[C@@H](C1)O	0
ZINC77425163	Cc1cc2ccccc2n1CCC(=O)N1CCOC[C@H](C1)O	0
ZINC77426110	C[C@H](C[C@H](C)O)C[NH2+]Cc1ccc(o1)CSC(F)F	0
ZINC77429315	Cc1cccc2c1C(=O)N[C@H](N2)c1cc(c(c(c1)Cl)O)OC	1
ZINC77439684	c1cc(cc(c1)Cl)OCC(=O)N1CCOC[C@](C1)(C[NH+]1CCCC1)O	0
ZINC77446260	CCc1ccccc1C[NH2+]Cc1ccc(c(c1)F)N1CCOCC1	0
ZINC77453350	c1cc(c2c(c1)sc(c2Cl)C(=O)N1CCOC[C@H](C1)CO)F	0
ZINC77454646	c1ccc2c(c1)C[NH+](C2)C[C@]1(CNCCOC1)O	0
ZINC77455742	CCOc1ccc(cc1Cl)CN1CCOC[C@@H](C1)CO	0
ZINC77455898	CC(C)CC[C@](C)(C[NH2+]Cc1ccccc1OCc1cccnc1)O	1
ZINC77461123	C[C@](C[NH2+]Cc1cccs1)(c1ccsc1)O	1
ZINC77466484	c1ccc(cc1)[C@@H](CCCO)NCc1cccc(c1F)F	0
ZINC77468504	Cc1ccc(cc1C(=O)NC(C)C)NC(=O)N(C)[C@@H](C)CCSC	0
ZINC77470250	c1ccc2c(c1)CCN(C2)C(=O)CCN1CCOC[C@H](C1)CO	0
ZINC77472559	Cn1c(nnc1[C@H]1CCCN(C1)C(=O)COC)C[N@H+]1CC[C@@H](CC1)O	0
ZINC77483373	c1cc(oc1)COC[C@H](C[N@H+]1CCC[C@@H]1c1ccc2c(c1)OCO2)O	0
ZINC77483435	CC(C)(C)OC[C@H](CN1CCN(CC1)C(=O)c1c(cccc1Cl)F)O	0
ZINC77484999	CCc1cccc(c1)NC(=O)N1CCC[C@H]1c1ccc2c(c1)OCO2	0
ZINC77498043	C[C@H]1CCC[N@H+](C1)C[C@@H](C)NC(=O)Nc1ccc(c(c1)C#N)F	0
ZINC77499233	COc1cccc(c1OC)CNC(=O)Nc1ccc(c(c1)C#N)F	0
ZINC77500545	CCOCCOc1ccc(cc1NC(=O)N(CCO)C1CC1)Cl	0
ZINC77503588	C[C@H](c1ccccc1OC)N(C)C(=O)Nc1ccn(n1)CCCOC	0
ZINC77503901	CC(C)c1nc(on1)[C@@H]1CCC[N@H+]1Cc1c(ccc(c1F)F)OC	0
ZINC77505184	C1CNCc2c1c([O-])nc(n2)C(C(F)(F)F)(F)F	0
ZINC77505459	c1c(cc(cc1C(F)(F)F)F)C[N@@H+]1CCOC[C@@H](C1)CO	0
ZINC77510543	CC(C)CC[C@@](C)(CNC(=O)NCc1ccc(cc1)N(C)C)O	1
ZINC77528291	Cc1ccc(c(c1)NC(=O)N[C@@H]1CCCC[C@@H]1O)SCC(F)(F)F	0
ZINC77531776	CCCC(=O)N1CCC[C@H]1C(=O)OCc1ccc(cc1)F	0
ZINC77536191	Cc1cc(nc(c1C#N)N1CCOC[C@@](C1)(C[NH+]1CCCC1)O)C	0
ZINC77536255	Cc1ccc(cc1C(=O)N[C@@H]1CC[NH2+]C[C@H]1O)C(F)(F)F	0
ZINC77538023	Cc1ccc(cc1)CCC(=O)N1CCCC[C@H]1CCN1CCOCC1	0
ZINC77538812	c1ccc(cc1)n1c(nnn1)CNC[C@@]1(C[NH2+]CCOC1)O	0
ZINC77541841	Cc1cccc(c1)c1ncc(cn1)C[N@H+]1CCOC[C@H](C1)CO	0
ZINC77545564	c1cc(c(c(c1)F)[C@H](CNC(=O)NCCCOCc1ccco1)O)F	0
ZINC77547441	c1cc(c(c(c1)F)[C@H](CNC(=O)NCCCOCC(F)(F)F)O)F	0
ZINC77548744	C[N@@H+](CCCNC(=O)N[C@H]1C[C@@H]1c1cccc(c1)Cl)CC(F)(F)F	0
ZINC77552030	c1ccc(c(c1)/C=N/Cc1ccc(c(c1)F)N1CCOCC1)O	0
ZINC77555867	c1cnc(cc1C(F)(F)F)N1CCOC[C@@](C1)(C[NH+]1CCCC1)O	0
ZINC77556527	COCCCCCNC(=O)NC[C@@H](c1c(cccc1F)F)O	0
ZINC77558263	Cc1cccc(c1)CCNC(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77563511	CC(=O)c1cc2c(cc1OC(=O)[C@H]1C[C@H]1C(=O)OC)CCCC2	0
ZINC77566018	CC(=O)NCC[C@H]1CCCCN1Cc1cnc(nc1)c1ccccn1	0
ZINC77566178	Cc1c(sc(n1)C)C(=O)N1CCOC[C@](C1)(C[NH+]1CCCC1)O	0
ZINC77568817	c1ccn(c(=O)c1)CCC(=O)Nc1cc(ccc1F)[N+](=O)[O-]	0
ZINC77580201	C[C@H](c1ccc(cc1Cl)F)NC(=O)NC[C@](C)(c1ccsc1)O	0
ZINC77583869	CC(C)CCCCNC(=O)NC[C@@H](c1ccc(cc1)OC(F)F)O	0
ZINC77591540	C[C@@H](c1ccc(cc1Cl)F)NC(=O)NCCc1cccc(c1)O	0
ZINC77609989	CC[C@H]1CCC[C@@H](C1)NC(=O)NC[C@@H](c1c(cccc1F)F)O	0
ZINC77611115	CC[C@H]1CCC[C@@H](C1)NC(=O)NC[C@@H](c1ccccc1F)O	0
ZINC77616652	c1ccc(c(c1)CC(=O)NC[C@@H]1CCCC[C@@H]1OCC(F)(F)F)O	0
ZINC77618232	C[C@@H](CCC1CCCC1)NC(=O)Cc1ccccc1O	1
ZINC77621119	CSCCCNC(=O)NC[C@H](COc1ccc(c(c1)F)F)O	0
ZINC77621772	C[C@H](c1cccc(c1)O)N(C)C(=O)N[C@@H](C)c1ccc(cc1Cl)F	0
ZINC77621781	C[C@@H](c1ccc(cc1Cl)F)NC(=O)N(C)C[C@@H]1CCCO1	0
ZINC77623116	CC(C)COC[C@@H](CNC(=O)NCC1(CC1)c1ccccc1F)O	0
ZINC77625485	C[C@@H](CCC(C)(C)C)NC(=O)N1CCC[C@H](C1)CO	1
ZINC77632020	c1ccc(c(c1)[C@H](CNC(=O)c1ccc(cc1)Cn1ccnc1)O)Cl	1
ZINC77632595	CC[C@H](c1cc(ccc1F)F)NC(=O)Cc1ccccc1O	0
ZINC77632943	C[C@H](C(=O)NC[C@@H](c1c(cccc1F)F)O)NC(=O)C	0
ZINC77633053	COC(=O)NCCCC(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77633680	CCOCCO[C@H](C)C(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77634041	c1ccc2c(c1)C[C@@H](OC2=O)C(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77634247	c1cc(cc(c1)OCC(=O)NC[C@@H](c1c(cccc1F)F)O)C(=O)N	0
ZINC77634410	C[C@H]1CCCC[C@@H]1OCC(=O)NC[C@@H](c1c(cccc1F)F)O	0
ZINC77634616	c1cc(cc(c1)OCC(=O)N)C(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77634973	c1cc(c(c(c1)F)[C@@H](CNC(=O)c1ccc(cc1)CNC(=O)N)O)F	0
ZINC77637581	CC(=C[C@@H]1[C@@H](C1(C)C)C(=O)NC[C@@](C)(c1ccsc1)O)C	1
ZINC77656246	C[C@@H](c1ccco1)NC(=O)C[NH2+][C@](C)(CO)C1CCCCC1	1
ZINC77659038	CSC[C@H](CCO)NC(=O)Nc1ccc(cc1)OC(F)(F)F	0
ZINC77659063	C[C@](CNC(=O)Nc1ccc(cc1)[NH+]1CCCCC1)(c1ccsc1)O	1
ZINC77669395	CSCCCNC(=O)NCCc1c[nH]c2c1cc(cc2)F	0
ZINC77673534	CC[C@@H](CCO)NC(=O)Nc1ccc(cc1)NC(=O)C1CC1	1
ZINC77674574	CC(=O)Nc1ccc(c(c1)NC(=O)N[C@H]1C[C@H]1c1cccc(c1)Cl)F	0
ZINC77674914	CCC(=O)Nc1cccc(c1)NC(=O)N[C@H]1C[C@@H]1c1cccc(c1)Cl	0
ZINC77678951	COC(=O)c1ccc(cc1)NC(=O)NC[C@@H](c1ccccc1Cl)O	0
ZINC77682477	CC[C@@H](CCO)NC(=O)Nc1cccc(c1)COCCOCC	0
ZINC77688377	CC[C@@H](CO)NC(=O)Nc1ccc(cc1)/C=C/C(=O)OCC	0
ZINC77695231	C[C@@H]1CN(C[C@H](O1)C)c1ccc(cc1)NC(=O)NC[C@@H](C)C[C@@H](C)O	0
ZINC77695356	CNC(=O)c1cc(ccc1F)NC(=O)NC[C@@H](c1ccccc1Cl)O	0
ZINC77696586	C[C@H](c1ccc(cc1)OC(C)C)NC(=O)C(=O)Nc1ccn(n1)C	0
ZINC77699542	C[C@@H](CO)[C@@H](C)NC(=O)Nc1cc(ccc1OCCOC)F	0
ZINC77700626	C[C@@H](C[C@H](C)O)CNC(=O)Nc1ccc(c(c1)F)N1CCOCC1	0
ZINC77704116	C[C@H](C[C@@H](C)O)CNC(=O)Nc1cc(ccc1OC[C@@H]1CCCO1)F	0
ZINC77720501	CCOCCNC(=O)C(=O)Nc1ccc(nc1)Cl	0
ZINC77722257	CCCC(CCC)(CNC(=O)Nc1ccnc(c1)C(=O)N(C)C)O	1
ZINC77723590	C[C@H]([C@H](CO)SC)NC(=O)Nc1cccc(c1)N1CCCCCC1	1
ZINC77724586	c1cc(c(cc1F)OCC1CC1)NC(=O)NCCC[NH+]1CCOCC1	0
ZINC77733408	C[C@@H]1CCCCN1C(=O)[C@@H]1CCN(C1)C(=O)OC(C)(C)C	0
ZINC77756841	C[C@H](C[C@@H](C)O)CNC(=O)NCCCO[C@@H](C)c1ccccc1	0
ZINC77756898	C[C@@H](CO)[C@@H](C)NC(=O)NCCCOC[C@@H]1CCCO1	0
ZINC77761779	Cc1ccc(cc1F)C(=O)NCCNC(=O)NC[C@H](C)C[C@H](C)O	0
ZINC77771466	CSCCCNC(=O)C(=O)Nc1ccccc1SC(F)F	0
ZINC77771740	C[C@H](C[C@@H](C)O)CNC(=O)NCc1cccc(c1)OCC(F)(F)F	0
ZINC77772767	CC[NH+](CC)Cc1cccc(c1)CNC(=O)N[C@@H](C)[C@H](C)CO	1
ZINC77773234	C[C@H](CO)[C@H](C)NC(=O)NC1CCC2(CC1)OCCO2	0
ZINC77778374	C[C@@H](c1ccc(cc1Cl)F)NC(=O)C(=O)Nc1ccc(cc1)C(=O)C	0
ZINC77778424	C[C@@H](c1ccc(cc1Cl)F)NC(=O)C(=O)Nc1cccc(c1F)F	0
ZINC77778459	Cc1ccc(cc1F)NC(=O)C(=O)N[C@H](C)c1ccc(cc1Cl)F	0
ZINC77779816	C[C@@H](C[C@@H](C)O)CNC(=O)N[C@@H](c1ccc(cc1)F)C(C)(C)C	0
ZINC77779821	C[C@@H](C[C@H](C)O)CNC(=O)N[C@@H](c1ccc(cc1)F)C(C)(C)C	0
ZINC77786216	CCOc1ccccc1CNC(=O)NC[C@](C)(CCC(C)C)O	1
ZINC77786514	Cc1nc2ccc(cc2s1)NC(=O)C(=O)N[C@@H](C)CSC	0
ZINC77795620	CCCC[C@@H](COC)NC(=O)NC[C@](C)(c1ccc(cc1F)F)O	0
ZINC77796349	CCCC[C@H](COC)NC(=O)NC[C@H](c1ccccc1C)O	0
ZINC77801580	CC(C)CC[C@](C)(CNC(=O)NCc1cccc(c1)OC(F)F)O	0
ZINC77803149	C[C@H](C[C@@H](C)O)CNC(=O)NCC1(CCCC1)c1c(cccc1F)F	0
ZINC77803156	C[C@@H](CO)[C@H](C)NC(=O)NCC1(CCCC1)c1c(cccc1F)F	0
ZINC77804312	C[C@@H](CO)[C@@H](C)NC(=O)NCC(=O)N1CCN(CC1)c1ccccc1	1
ZINC77807541	Cc1ccccc1C1(CC1)CNC(=O)N[C@H](CCO)c1ccccc1	1
ZINC77809882	C[C@@H](CO)[C@@H](C)NC(=O)NCCCOCCOC	0
ZINC77813765	c1cc(c(nc1)N1CCOCC1)CNC(=O)NC[C@H](c1ccco1)O	0
ZINC77817409	C[N@@H+]1CC[C@H](C1)CNC(=O)C(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC77825750	C[C@@H](CC(C)C)Oc1cc(ccn1)CNC(=O)N[C@H](C)[C@@H](C)CO	1
ZINC77825755	C[C@H](C[C@H](C)O)CNC(=O)NCCCNC(=O)c1ccc(cc1)F	0
ZINC77827724	C[C@H](C[C@@H](C)O)CNC(=O)N[C@@H]1CCN(C1=O)c1ccccc1F	0
ZINC77832317	CC[C@@](C)(CNC(=O)C(=O)Nc1cc(ccc1C)C)O	1
ZINC77844247	CC[C@@H](C)[C@@](C)(CNC(=O)C(=O)Nc1ccc(c(c1)F)OC(F)F)O	0
ZINC77844250	CC[C@H](C)[C@](C)(CNC(=O)C(=O)Nc1ccc(c(c1)F)OC(F)F)O	0
ZINC77851073	Cc1cc(ccc1NC(=O)C(=O)NCCCOCC(F)(F)F)F	0
ZINC77856987	Cc1cc(cc(c1)NC(=O)C(=O)NC[C@H](c1ccc(cc1)F)O)C	0
ZINC77857033	C[C@H](CO)NC(=O)N[C@@H](Cc1ccccc1)c1ccccc1F	0
ZINC77858416	CC(=CCN1CCn2c(c(cn2)C(=O)NCc2cccs2)C1)C	0
ZINC77866789	CCOC(=O)CCCNC(=O)C(=O)Nc1ccc(cc1F)C	0
ZINC77867556	C[C@H]1C[C@H]1COC(=O)c1c(cc(cc1F)OC(F)F)F	0
ZINC77873251	CC[C@H](c1cc(ccc1F)F)NC(=O)N(CC)[C@@H](C)CS(=O)(=O)C	0
ZINC77875974	c1cc(cc(c1)Cl)NC(=O)c1cc2cc[nH]c2nc1	0
ZINC77878653	Cc1c(cco1)COC(=O)C1(CC1)c1ccccc1F	0
ZINC77886426	COC(=O)NCCOC(=O)C[C@@H]1CCC=C1	0
ZINC77901538	C[C@H]1CCCC[C@@H]1OCCSc1nnnn1C1CC1	0
ZINC77901664	C[C@@H](C[C@H](C)O)CNC(=O)C(=O)Nc1cccc(c1)OCC#C	1
ZINC77902887	CS(=O)(=O)c1cccc(c1)OCCSc1ccc(cc1)F	0
ZINC77920402	COc1ccc(cc1)NC(=O)C(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77928310	CC[C@H](c1ccc(cc1)F)Sc1nc(c(o1)C)C	0
ZINC77930175	CCOC(=O)c1ccnc(c1[N+](=O)[O-])NC[C@@H](C)Cn1ccnc1	0
ZINC77944183	CCNC(=O)NCCOC(=O)[C@@H]1C[C@@H]1c1ccccc1C	0
ZINC77944597	CC(C)(C)C(=O)NCCCC(=O)OC[C@@H]1CC[N@H+](CC1)CC(F)(F)F	0
ZINC77969862	CC(C)(C)CC(=O)NCCNC(=O)c1ccc2c(n1)NC(=O)CS2	0
ZINC77988187	COc1cc(c(cc1OC)SC)CNCCc1ccc(cc1)F	0
ZINC77991033	c1ccc(c(c1)C(=O)N1CC[C@](C1)(C(F)(F)F)O)OC(F)F	0
ZINC77991816	c1cc(c(cc1Br)O)C(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC77998554	C[C@@H]1CCN([C@H](C1)C)C(=O)c1cc(ccc1F)S(=O)(=O)C(C)C	0
ZINC78025711	CC(C)C[C@H](C(=O)N1CC[C@](C1)(C(F)(F)F)O)NC(=O)OC	0
ZINC78025746	CNS(=O)(=O)c1ccc(cc1)C(=O)N1CC[C@](C1)(C(F)(F)F)O	0
ZINC78052504	CC(C)C[C@H](C(=O)OC)NC(=O)c1cnn(n1)c1ccc(cc1)F	0
ZINC78056511	Cc1ccc(c(c1)OCC(=O)NC1CCC2(CC1)OCCO2)F	0
ZINC78060226	CCCNC(=O)c1cccc(c1)C(=O)N[C@@H]1CCCC[C@@H]1C	0
ZINC78064078	C[C@@H](c1ccc2ccccc2c1)NC(=O)c1ccncc1F	0
ZINC78078843	CCN(C1CCCC1)C(=O)c1ccncc1F	0
ZINC78089670	CCOc1ccc(cc1C)NC(=O)c1ccc(c(c1)COC)F	0
ZINC78103572	CCN(C[C@H](C)C(=O)OC)C(=O)Cc1c[nH]c2c1cccc2C	0
ZINC78115601	CC(C)(c1nccs1)NC(=O)[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC78117986	CC(C)(C)CCC(=O)Nc1cc(ccc1OC[C@@H]1CCCO1)F	0
ZINC78125298	COC(=O)c1ccc(s1)C(=O)Nc1cc(c(c(c1)F)F)F	0
ZINC78153127	C[C@@H]1CN(C[C@@H](O1)C)Cc1cccc(c1)NC(=O)C1CCOCC1	0
ZINC78160462	CC1([C@@H]([C@@H]2[C@@H]1OCC2)NC(=O)COc1ccc(cc1)F)C	0
ZINC78162880	CCCc1cc(nc(n1)SCc1nc(no1)[C@@H](C)OCC)[O-]	0
ZINC78162884	CC1([C@@H]([C@H]2[C@@H]1OCC2)NC(=O)COc1ccccc1C#N)C	0
ZINC78164347	CC(C)(CSCc1cc(ccc1OC)F)O	0
ZINC78179110	Cn1cc(cn1)c1nc(cs1)C(=O)NCCCOCC1CCOCC1	0
ZINC78197465	CCn1c(=O)ccc(n1)C(=O)NC[C@@H](C)c1cccs1	0
ZINC78202323	C[C@@H](CC1CCCC1)C(=O)NC[C@H](C)c1cccs1	0
ZINC78210669	C[C@H](Cc1cccc(c1Br)F)O	0
ZINC78230715	c1ccc2c(c1)c(=O)n(c(=S)[nH]2)CC(=O)NCCCOCC1CC1	0
ZINC78231912	COc1cc(ccc1C(=O)NNC(=O)c1ccc[nH]1)Cl	0
ZINC78233061	Cc1cccc(c1O)C(=O)N1CCN(CC1)c1ccccc1F	0
ZINC78245387	C[C@@H]1CN(C[C@@H](O1)C)C(=O)CNc1cccc(c1)F	0
ZINC78257849	CCCCN(CCO)C(=O)Nc1cc(ccc1OCC(F)(F)F)F	0
ZINC78273318	Cc1cccc(c1O)C(=O)N(C)Cc1ccc(cc1)C#N	1
ZINC78290581	c1ccc(cc1)Oc1ccccc1C[S@](=O)C[C@@H]1CCCCO1	0
ZINC78298246	CCOC(=O)COC(=O)c1c(nn(c1C)c1ccc(cc1)F)C	0
ZINC78301331	c1cc(c(c(c1)Cl)CN1CCN(CC1)C[C@H](CN1CCOCC1)O)F	0
ZINC78301747	Cc1cc(cc2c1ncc(c2N[C@@H](CCO)CSC)C#N)F	0
ZINC78307913	COc1ccc(cc1CS(=O)(=O)C[C@@H]1CCCCO1)F	0
ZINC78312615	C=CCOC(=O)c1ccn(n1)c1ccccc1F	0
ZINC78321288	Cc1cccc(c1OC[C@@H](CN(CCC#N)Cc1ccco1)O)C	1
ZINC78329338	c1cc(ccc1CC#N)NC(=O)NCCCCOc1ccc(cc1)F	0
ZINC78343539	C[C@@](CNc1cnc2cc(c(cc2n1)F)F)(C[NH+]1CCOCC1)O	0
ZINC78344971	COC(=O)c1ccccc1OC(=O)[C@H]1C[C@@H]1c1ccccc1F	0
ZINC78345653	Cc1cccc(c1O)C(=O)N(Cc1ccccc1O)C[C@@H]1CCCO1	0
ZINC78358432	COc1ccc2c(c1)ccc(n2)C(=O)NCCCOC[C@@H]1CCCO1	0
ZINC78383713	Cc1ccc(c(c1)C(=O)OC)OCC(=O)N(C)Cc1ccccc1F	0
ZINC78394182	c1ccc(cc1)[C@H](C(=O)Nc1ccccc1)[NH2+]Cc1ccccc1O	1
ZINC78397635	CC/C(=N/Nc1nc2c(cc(cc2s1)Br)C(F)(F)F)/C	0
ZINC78408458	Cc1cc(ccc1F)NC(=O)N[C@H]1CCCC[C@@H]1O	0
ZINC78429563	CC[NH+](CC)[C@@H](CNC(=O)N[C@H](C)COC)c1ccccc1	0
ZINC78444203	C[C@H]1CN(CCO1)C(=O)c1ccc(c(c1)F)I	0
ZINC78444271	CC(C)C[C@@H](C(=O)OC)NC(=O)c1ccc(c(c1)F)I	0
ZINC78444944	Cc1ccc2c(c1)[nH]c(n2)[C@H]1CCCN1C(=O)c1ccc(c(c1)F)I	0
ZINC78452523	CC(C)[C@@H]1C(=O)NCCN1C(=O)c1ccc(c(c1)OC(F)F)OC	0
ZINC78460939	C[C@H](C(=O)Nc1ccc(c(c1)OCC(F)(F)F)OC)NC(=O)C	0
ZINC78467993	c1cc(c(cc1NC(=O)N1CCCC1)F)N1CCOCC1	0
ZINC78468638	c1cc(c(cc1NC(=O)NCC[NH+]1CCOCC1)F)N1CCOCC1	0
ZINC78469885	c1cc(cc(c1)NS(=O)(=O)c1cccc(c1)F)NC(=O)CO	0
ZINC78469943	c1cc(cc(c1)[N-]S(=O)(=O)c1ccc(cc1F)Cl)NC(=O)CO	0
ZINC78480178	Cc1ccc(cc1)Cn1c([O-])c2c(cc(nc2nc1=S)C)C(=O)OC	0
ZINC78487049	c1cc(cc(c1)F)/C=C/C(=O)OC[C@H]1CCC(=O)N1	0
ZINC78488126	CC(C)(CNC(=O)C(=O)Nc1ccccc1)c1ccc(cc1)F	0
ZINC78490937	COCc1cccc(c1)C(=O)Nc1cc(ccc1O)C(F)(F)F	0
ZINC78490954	Cc1ccccc1C(=O)NCC(=O)Nc1cc(ccc1O)C(F)(F)F	0
ZINC78492519	Cc1ccc2[nH+]c(cn2c1)CN(C)CCOc1ccc(cc1)OC	0
ZINC78499615	C[C@H]1CN(C[C@H](O1)c1ccccc1)C(=O)c1c(ccs1)OC(F)F	0
ZINC78510304	CC(C)CC[NH+]1CCN(CC1)CCSc1ccc(cc1)F	0
ZINC78523702	C[C@H]([C@@H](c1ccccc1)O)N(C)C(=O)/C=C/c1ccc(cc1)F	0
ZINC78525001	c1cc(cc(c1)F)[C@@H](CNc1ccc(c(c1)Cl)C#N)N1CCOCC1	0
ZINC78525090	C[C@@H]([C@H](c1ccccc1)O)N(C)C(=O)c1cccc(c1)OCC(=C)C	1
ZINC78526060	CCN(CC)C(=O)Nc1cc(ccc1F)F	0
ZINC78526424	c1ccc2cc(ccc2c1)OCC(=O)N1CCN(CC1)CCC#N	0
ZINC78533041	COCC[N@@H+]1CCC[C@@H](C1)NS(=O)(=O)c1ccccc1F	0
ZINC78541643	c1cc(c(cc1/C=C/C(=O)N1CCN(CC1)CCO)C(F)(F)F)Cl	0
ZINC78542217	C[N@H+](Cc1ccc(c(c1)OC(F)F)OC)C[C@H](CN1CCOCC1)O	0
ZINC78542247	COc1cccc(c1OC(F)F)/C=C/C(=O)N1CCC[C@@H](C1)O	0
ZINC78542624	Cc1cc(c(s1)C)[C@H](C)[NH2+]Cc1ccc(cc1)n1ccnc1	0
ZINC78544572	COC(=O)CCNC(=O)[C@@H](c1ccccc1)O	0
ZINC78544857	Cc1c2cc(ccc2oc1[C@@H](C)NC(=O)NCCc1cccs1)OC	0
ZINC78551186	CCN(CC)C(=O)CN1CCO[C@H](C1)c1cc(c(cc1Cl)Cl)F	0
ZINC78562223	CCOC(=O)Nc1ccc(cc1)OC(=O)[C@@H]1C[C@@H]1c1cccc(c1)F	0
ZINC78566498	CCOC(=O)c1cccc(c1)NC(=O)c1csc(n1)c1ccoc1	0
ZINC78567076	CCC[C@@H]1CCc2c(sc(n2)NC(=O)[C@@H](C(C)C)NC(=O)OC)C1	0
ZINC78571336	CN(C)C(=O)CN(C)c1cc(c(cc1[N+](=O)[O-])C(F)(F)F)Cl	0
ZINC78579184	c1ccc(c(c1)NC(=O)c1c(cccc1F)F)O	0
ZINC78581163	C[C@H](CC(=O)N(CCOC)[C@@H]1CCS(=O)(=O)C1)C1CCCCC1	0
ZINC78583993	CC[N@@H+](C)C[C@@H]1CCN(C1)c1cccc(c1C#N)F	0
ZINC78589906	Cc1cc(c(c(c1)Cl)NC(=O)[C@H](C)O/N=C/c1cccc(c1)F)C	0
ZINC78594539	CCOC(=O)CCCS(=O)(=O)Oc1cc(c(cc1C(C)C)Cl)C	0
ZINC78598225	C[C@H](C(=O)N1CCN(CC1)C(=O)C)Oc1cc(ccc1[N+](=O)[O-])F	0
ZINC78601389	CCN(C)c1ccccc1NC(=O)c1cccc(c1)Br	0
ZINC78601431	Cc1ccc(c(c1)S(=O)(=O)[N-]c1cc([nH]c1C(=O)OC)C)F	0
ZINC78601921	CC(C)OCCOC[C@@H](C[N@H+](C)Cc1cccc(c1F)F)O	0
ZINC78603995	COC(=O)[C@@H](CO)Nc1nccc(n1)C(F)(F)F	0
ZINC78611149	CCN(CC)S(=O)(=O)CCNS(=O)(=O)c1cc(ccc1Cl)C(F)(F)F	0
ZINC78611955	CC(C)N(c1ccc(c(c1)F)OC)C(=O)[C@H]1CCCN(C1)C(=O)OC	0
ZINC78634899	CCCOC(=O)[C@H]1CC(=O)N(C1)c1ccc(cc1F)F	0
ZINC78635150	C1CCC(CC1)NC(=O)COC(=O)[C@H]1CCCN1C(=O)C1CC1	0
ZINC78644659	C[C@H]([C@@H](c1ccc(cc1)F)O)NC(=O)Nc1cccnc1Cl	0
ZINC78649472	Cc1ccc(cc1NCC(=O)NC1CCN(CC1)C(=O)C)F	0
ZINC78651191	C[C@H](c1cccs1)NC(=O)CNc1c(cccc1F)F	0
ZINC78652356	CN(Cc1nccn1CC(F)(F)F)C[C@H](COC)O	0
ZINC78663124	CC(C)(C)n1cc(cn1)CNC[C@@H](c1cccc(c1)C(F)(F)F)O	0
ZINC78663385	Cc1nc(cs1)[C@@H](C)NC(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC78664997	Cc1ccc(c(c1)NC(=O)C(=O)NCc1ccc(c(c1)COC)F)C	0
ZINC78667222	CN(Cc1ccc(cc1)SC)C(=O)C[N@@H+](CCC#N)Cc1ccco1	0
ZINC78670065	CC(C)(C)[C@@H](CNc1ccc(cc1[N+](=O)[O-])F)O	0
ZINC78671334	c1cc(c(c(c1)Cl)C[N@H+](CCO)CCOCC(F)(F)F)Cl	0
ZINC78673115	CN(Cc1nccn1C(F)F)C(=O)c1ccc(cc1O)Cl	0
ZINC78674670	C[C@@H]1CCCC[C@@H]1OCC(=O)Nc1cc(ccc1Cl)Cl	0
ZINC78674956	C[C@@H]1CCCC[C@H]1OCC(=O)Nc1ccccc1SC(F)F	0
ZINC78678283	COC(=O)[C@H](Cc1ccc(cc1)O)CNC(=O)c1c(cccc1F)F	0
ZINC78681040	Cc1cc(ccc1NCC(=O)NC[C@H]1CN(CCO1)CC(C)C)F	0
ZINC78684435	CCOC(=O)N[C@H](C(C)C)C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC78685259	c1ccc(cc1)c1c(cn[nH]1)C(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC78685944	c1ccnc(c1)C(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC78692275	C[C@@H]1CCCN(C1)C(=O)CS[C@@H](C)C(=O)OC	0
ZINC78692506	CCOC(=O)NNC(=O)[C@H]1COc2c1cccc2	0
ZINC78698925	CCc1ccc(cc1)C[N@@H+](C[C@@H](COCC)O)C1CC1	0
ZINC78700968	C[C@@H](c1ccccc1)[NH2+]C(C)(C)CNC(=O)NCCOC	0
ZINC78701006	C[C@@H](COC)NC(=O)NCC(C)(C)[NH2+][C@H](C)c1ccccc1	0
ZINC78704678	C[C@@H]1CCCC[N@H+]1C[C@@H]1CCCN(C1)Cc1cccc(c1)F	0
ZINC78709667	COc1ccc(c(c1)O)C(=O)NC[C@H](c1ccco1)O	1
ZINC78711442	CC(C)[C@@](C)(CNC(=O)OC(C)(C)C)NC(=O)CC[C@@H]1CCCO1	0
ZINC78716236	C[NH+](C)C[C@@H](CNC(=O)C(=O)Nc1ccc(c(c1)F)Cl)O	0
ZINC78716429	COc1ccc(cc1)[C@H](CNC(=O)NCCCOCC(F)(F)F)O	0
ZINC78721353	CC[N@H+]1CC[C@@H](CC1)N(C1CC1)C(=O)[C@H]1C[C@H]1c1ccc(c(c1)F)F	0
ZINC78725794	CC(C)c1cc(on1)CNC(=O)c1ccc(cc1)C(F)(F)F	0
ZINC78726327	C[C@@](CNC(=O)c1cccc(c1OC)OC)(c1ccc(cc1F)F)O	0
ZINC78726399	CCOc1ccc(cc1)C(=O)NC[C@@](C)(c1ccc(cc1F)F)O	0
ZINC78727485	CCOC(=O)[C@H](Cc1ccccc1)CNc1c(c(nn1C)C)[N+](=O)[O-]	0
ZINC78727770	Cc1c(nc(o1)c1ccco1)C[N@@H+](C)CC(C)(C)O	1
ZINC78734542	C[C@@H]1C[C@@H]1C(=O)NC[C@@H](c1c(cccc1F)F)[NH+](C)C	0
ZINC78736642	C[N@@H+](CCOC)[C@H]1CCCN(C1=O)c1ccccc1	0
ZINC78751570	CC(C)CCC(=O)Nc1ccc(cc1O)Br	1
ZINC78756027	Cn1cc(cn1)[C@H]1[C@H](CCC(=O)N1C)C(=O)OC[C@@H]1CCCO1	0
ZINC78756664	COC(=O)Nc1cccc(c1)OCc1cccc(c1)C(=O)N	0
ZINC78762284	c1ccc(cc1)COC(=O)CSCc1cccnc1	0
ZINC78766999	CCOc1ccc(cc1OC)COC(=O)C=C(C)C	0
ZINC78767878	Cc1ccc(cc1F)S(=O)(=O)[N-]c1nc(cs1)CC(=O)OC	0
ZINC78774605	COC[C@H](CNc1ccc(cc1[N+](=O)[O-])F)O	0
ZINC78775580	c1ccc(c(c1)NC(=O)NCC1(CCCCCC1)O)F	0
ZINC78775738	c1ccc(c(c1)CN(C[C@@H]1CCCO1)C(=O)c1cccc(c1F)F)O	0
ZINC78778517	Cc1ccc(c(c1)NC(=O)C[N@@H+](C)C[C@H](CN1CCOCC1)O)C	0
ZINC78788401	CCOc1cccc(c1)C(=O)N1CC[NH+](CC1)[C@@H]1CCC[C@@H]1O	1
ZINC78788445	CC[C@H](COC)NC(=O)c1cc(ccc1O)C	0
ZINC78788653	c1cc(c(c(c1)F)F)C(=O)N1CCN(CC1)[C@@H]1CCC[C@@H]1O	0
ZINC78789507	c1cc(ccc1C1(CC1)C(=O)N1CCN(CC1)[C@@H]1CCC[C@@H]1O)F	0
ZINC78795182	CC(=O)CCCOC(=O)c1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC78796443	CCOCCCC(=O)Oc1ccc(cc1[N+](=O)[O-])C	0
ZINC78800606	Cc1cc(ccc1Br)NC(=O)NCC1(CCCCCC1)O	1
ZINC78801688	CN(C[C@@H](COC)O)[C@@H](c1ccccc1)C(=O)N1CCCCC1	0
ZINC78801750	C[C@H]1C[C@H](C(=O)O1)N(C)C[C@@H](COC)O	0
ZINC78801851	C[N@H+](Cc1c(cccc1F)[N+](=O)[O-])C[C@@H](COC)O	0
ZINC78804551	CC(C)OCCOC[C@@H](C[N@H+](C)Cc1ccc(cc1F)F)O	0
ZINC78804660	CN(Cc1ccccc1C(F)(F)F)C[C@@H](COCc1cccs1)O	0
ZINC78805025	C[C@@H](CNC(=O)c1cccc(c1)OCCOc1ccc(cc1)F)O	0
ZINC78820769	c1ccc(cc1)c1cc(sc1)CNC[C@H](c1ccco1)O	1
ZINC78826216	CCCCN(CCCC)C(=O)Cc1nc2nc(cc(n2n1)C)C	0
ZINC78829057	c1cc(c(cc1Br)O)NC(=O)C1CCOCC1	0
ZINC78847300	CC[C@@H](c1ccc(cc1)F)[N@H+]1CC[C@@H](CC1)C[N@H+]1C[C@H](O[C@H](C1)C)C	0
ZINC78868534	COCC(=O)Nc1ccccc1S[C@H](C(F)(F)F)Cl	0
ZINC78869064	c1ccc(cc1)C[C@@H](CO)Nc1ccc(c(n1)C#N)Cl	1
ZINC78869128	Cc1ccc(cc1)N1CC[C@H](C1)NC(=O)NC[C@@H](c1ccsc1)O	1
ZINC78873328	CC(C)C[C@H](CO)NC(=O)Nc1ccc(nc1)Oc1cccc(c1)Br	1
ZINC78874436	c1ccc(c(c1)c1ccc(s1)/C=C/C(=O)OC[C@H]1CCC(=O)N1)Cl	0
ZINC78874617	CCCCS[C@@H](C)C(=O)Oc1ccc(cc1)O[C@@H](C)C(=O)N	0
ZINC78879294	c1ccc2c(c1)CCCCN2C(=O)CCOCC(F)(F)F	0
ZINC78892243	CC(C)[C@H](CNCc1cc(c(c(c1)OC)O)[N+](=O)[O-])[NH+]1CCCC1	1
ZINC78892778	CC(C)c1nc(n[nH]1)[C@@H]1CN(CCO1)Cc1[nH]c2cccc(c2n1)F	0
ZINC78892930	CC(C)c1nc(n[nH]1)[C@H]1CN(CCO1)Cc1nnc(n1C)C1CC1	0
ZINC78893139	CC(C)c1nc([nH]n1)[C@H]1CN(CCO1)[C@@H]1CCCC=C1	0
ZINC78893947	c1ccc(c(c1)[C@H](CN1CCO[C@@H](C1)CNc1cccnn1)O)F	0
ZINC78900050	CCn1cc(cn1)S(=O)(=O)[N-]c1ccc(c(c1)F)[S@@](=O)C	0
ZINC78904326	Cc1csc(n1)C1(CCCC1)[NH2+]Cc1ccc(cc1)OCC(F)F	0
ZINC78909669	c1ccc2c(c1)CCN(C2)C[C@@H](C[NH2+]Cc1c(cccc1F)F)O	0
ZINC78920972	COc1ccc(cc1Br)C[S@@](=O)C[C@@H]1CCCCO1	0
ZINC78925124	C[C@H](Cc1ccccc1F)NC(=O)N1CCC[C@@H](C1)N1CCCC1=O	0
ZINC78930058	c1cc(c(cc1Cl)Cl)[C@@H](CNC(=O)c1cc(ccc1F)Br)O	0
ZINC78931116	C[C@@H]([C@H](CO)SC)Nc1c2cc(c(cc2ncn1)F)F	0
ZINC78931453	Cc1ccc(cc1)S(=O)(=O)N[C@@H]1CO[C@@H]([C@H]1O)CO	0
ZINC78941239	Cn1cc(cn1)[C@@H](CNC(=O)N[C@@H](c1ccc(cc1)F)C1CCC1)O	0
ZINC78942945	CCCCS(=O)(=O)N1CCC(CC1)C(=O)O[C@@H]1CCC[C@H](C1)C	0
ZINC78943858	Cc1csc(n1)N(C)C(=O)CN(C)C1=NS(=O)(=O)c2c1cccc2	0
ZINC78945712	CCC(=O)Nc1cccc(c1)C(=O)Nc1cc(ccc1C(=O)OC)F	0
ZINC78948544	CSc1nc(c2n1cccc2)C(=O)OCCCF	0
ZINC78964085	Cc1ccc(o1)[C@@](C)(CNC(=O)/C=C/c1cccc(c1)F)O	0
ZINC78967842	CC(=O)Nc1ccc(cc1OC)NCc1cnn(c1)c1ccccc1	0
ZINC78968901	CC(C)(CNC(=O)N1CCO[C@H](C1)CO)c1ccc(cc1Cl)F	0
ZINC78975500	Cc1csc(n1)CNC[C@H](C)c1nc2ccccc2o1	0
ZINC78995658	COc1cc(ccc1O)c1nc(cs1)CSc1cccc(c1)Br	1
ZINC78996721	c1cc(cc(c1)N1CCCS1(=O)=O)/N=C/c1cc(ccc1O)[N+](=O)[O-]	1
ZINC78998380	Cc1cc(ccc1F)C(=O)NC[C@H](CN1CCCC1=O)O	0
ZINC78999863	Cc1ccc(c(c1)NC(=O)[C@H](C)OC(=O)c1cc(cc(c1O)Cl)F)C	0
ZINC79000400	CCO[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)c1[nH]nc(n1)C1CC1	0
ZINC79001557	CC(C)OCCS(=O)(=O)N[C@@H]1CC[C@H](CC1)C(F)(F)F	0
ZINC79010300	c1ccc(cc1)[C@@H](CO)NC(=O)N[C@@H]1CCSc2c1cc(cc2)F	0
ZINC79014641	c1cc2c(cc1F)C(=O)/C(=C\c1cnc(nc1)N1CCOCC1)/C2	0
ZINC79015797	c1ccc2c(c1)CCO[C@H]2CC(=O)N[C@H]1CCCC[C@@H]1C(=O)N	0
ZINC79028652	c1cc(ccc1c1cnc(o1)CN(CCO)CCOCC(F)(F)F)Cl	0
ZINC79029038	CC(C)c1ccc(cc1)NC(=O)C(=O)NC[C@@H](C(C)(C)C)O	1
ZINC79030488	CC[C@@H](C(=O)N)Nc1ccc(c(c1)OCC(F)F)C	0
ZINC79030594	Cc1nnc(o1)[C@H](C)Nc1ccc(c(c1)F)OCc1cccc(c1)F	0
ZINC79031287	CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCC(CC1)C(F)(F)F	0
ZINC79031757	COC(=O)CC1CCN(CC1)c1ccc(cc1[N+](=O)[O-])F	0
ZINC79033853	CCS(=O)(=O)N1CCC(CC1)C(=O)NC1(CCCC1)c1nc(cs1)C	0
ZINC79054441	C[C@H](CCc1ccc(cc1)O)NC(=O)NCCOCC(F)(F)F	0
ZINC79057394	Cc1ccc(cc1I)C(=O)N[C@H]1C[C@@H]([N@H+](C1)C1CC1)C	0
ZINC79058687	C1COCCN1CC[N@@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC79065118	Cc1ccccc1Cn1c(=O)ocn1	0
ZINC79068375	CC(C)(C)[C@@H](c1ccc(cc1)O)c1cccc(c1)F	0
ZINC79069295	CC(C)(C)OC(=O)N1CC[C@@H](C1)c1nnn(n1)C	0
ZINC79074277	CC[C@H](CCO)CNC(=O)[C@@H](c1cccc(c1)F)N1CCOCC1	0
ZINC79089104	c1ccc(c(c1)NC(=O)NCCOCC(F)(F)F)OC(F)F	0
ZINC79092679	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCNC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC79110055	C[C@H](C(=O)Nc1cc(cs1)C(=O)OC)N1CCc2ccccc2C1	0
ZINC79110376	Cc1cccc(c1NC(=O)[C@H](C)OC(=O)c1cnc(s1)NC)C	0
ZINC79112023	c1cc(ccc1OCCC(=O)NC[C@@H](COCC1CC1)O)Cl	0
ZINC79116867	c1cc(cc(c1)C(F)(F)F)CN1CCN(CC1)C(=O)[C@H]1CCOC1	0
ZINC79120467	CC(C)OCCC(=O)N(C)c1ccc(cc1)F	0
ZINC79121404	CCOc1ccc(cc1OC)CNc1ccc2c(c1)OCCO2	0
ZINC79147350	CCOCCNC(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC79169090	CCCN(CCO)C(=O)NCc1ccc(cc1)C[N@H+]1CCCC[C@@H]1C	1
ZINC79172202	CNC(=O)c1ccc(c(c1)NCC(=O)Nc1ccc(c(c1)F)F)OC	0
ZINC79172454	C[C@@H]1CCCC[C@H]1NC(=O)NC(=O)CNc1ccc(c(c1)F)OC	0
ZINC79172536	CCOC(=O)c1ccc(cc1)NC(=O)CNc1ccc(c(c1)F)OC	0
ZINC79172632	CCOC(=O)C1=C(NC(=O)N[C@@H]1C)CNc1ccc(c(c1)F)Cl	0
ZINC79194190	Cn1c(cc(=O)c(c1C[NH+]1CCCCC1)O)C[NH+]1CCCCC1	1
ZINC79222416	CN(C)[C@@H](CNC(=O)N(C)Cc1ccccc1O)c1cccc(c1)F	0
ZINC79222853	CN(C)[C@@H](CNC(=O)N(CCO)C1CC1)c1cccc(c1)OC	1
ZINC79263845	CCc1cc(c(s1)NC(=O)[C@@H](C)OCC(F)(F)F)C#N	0
ZINC79264463	CCOCC(=O)NCc1ccc([nH+]c1)N1CCc2ccccc2C1	0
ZINC79266835	c1ccc(cc1)CN(CCO)C(=O)N[C@H](c1ccc(cc1)Cl)C1CC1	1
ZINC79267637	CCCN(CCO)C(=O)N[C@H](C)c1ccc(o1)C	1
ZINC79278853	CCC[C@@H](C)N1C[C@H](CC1=O)C(=O)Nc1nnc(s1)C(F)(F)F	0
ZINC79302639	c1c(cnc(c1F)N1CCO[C@H](C1)CO)Cl	0
ZINC79309616	CCC(=O)N[C@@H]1CCN(C1)c1cccc(c1)OC(F)(F)F	0
ZINC79311515	CN(Cc1[nH]c2cccc(c2n1)F)C[C@H](COCc1ccccc1)O	0
ZINC79317774	C[C@H]1CCC[N@H+](C1)CCCCNC(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC79318464	c1ccc(c(c1)[C@H](CNC(=O)NC[C@H]1CC[N@H+](C1)C1CC1)O)F	0
ZINC79320233	c1cc(cc(c1)OCCNC(=O)NC[C@H](c1ccco1)O)C(F)(F)F	0
ZINC79327030	CCOCCCNC(=O)[C@@H](C)Nc1ccc(c(c1)F)OCC	0
ZINC79334727	c1cc(ccc1C(=O)OCCc1cn[nH]c1C(F)(F)F)n1cncn1	0
ZINC79335689	Cc1ccccc1C(C)(C)CNC(=O)Cc1c(nn(c1C)C(F)F)C	0
ZINC79335808	CCO[C@H](C)C(=O)Nc1cccc(c1)COCC(C(F)F)(F)F	0
ZINC79339882	CC(C)COCCC(=O)OCCc1c[nH]nc1C(F)(F)F	0
ZINC79349214	CC(C)OCCCNC(=O)NC[C@](C)(c1ccc(cc1F)F)O	0
ZINC79349252	C[C@](CNC(=O)NCC#Cc1ccccc1)(c1ccc(cc1F)F)O	0
ZINC79351427	COC(=O)CCN(C[C@@H]1CCCO1)C(=O)c1cc(ccc1F)Br	0
ZINC79358910	C1CCC(CC1)[C@H](C#N)Sc1nnnn1C1CCOCC1	0
ZINC79366206	CCc1nc(cs1)CSCCC(=O)N1CCc2c(ccs2)C1	0
ZINC79386961	C[C@@H](c1cc(ccc1F)F)S[C@H](C)C(=O)NCCOC	0
ZINC79390526	c1ccc(cc1)COC(=O)N1CCC(CC1)COCCO	0
ZINC79391714	CC(C)[N@@H+](CCO)[C@H]1CCCN(C1)C(=O)OCc1ccccc1	0
ZINC79391744	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)[N@H+](CCO)C1CC1	0
ZINC79392154	CC(C)(C)OC(=O)N1CCC[C@@H]1CSCCO	0
ZINC79393500	CN(CCO)C[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	1
ZINC79402400	CC(C)COC[C@@H](CNC(=O)c1nc(=O)c2ccccc2[nH]1)O	0
ZINC79418846	CC(C)[C@@H](C(=O)N(Cc1ccc2c(c1)OCCO2)C(C)C)[NH3+]	0
ZINC79419857	C[C@H]1CN(CCN1CCO)C(=O)OCc1ccccc1	0
ZINC79425382	CC(C)COC[C@H](CNC(=O)Nc1ccccc1c1cccs1)O	0
ZINC79425606	CC(C)COC[C@@H](CNC(=O)NC[C@H]1CC[N@@H+](C1)CC(F)(F)F)O	0
ZINC79426206	CC(C)COC[C@H](CNC(=O)Nc1ccccc1OC(F)F)O	0
ZINC79437953	CC(C)[N@H+](Cc1ccccc1)[C@@H]1CCNC1	0
ZINC79455579	C[C@@H]1CN(c2c1cccc2)C(=O)NC[C@H]1CCN(C1)CC(F)(F)F	0
ZINC79462472	c1ccc(cc1)Cn1cc(cn1)CNC(=O)Nc1cc(ccc1F)Cl	0
ZINC79476512	Cn1cc(cn1)[C@H]1c2cn[nH]c2N=C(CS1)O	1
ZINC79477326	Cc1c(c(on1)C)C(=O)/N=c\1/[nH]c(c(s1)c1ccccc1)C(=O)OC	0
ZINC79481184	CC(C)n1c2c(c(c3c(n2)[nH]c(=O)n3C)c2cccc(c2)O)c(n1)O	1
ZINC79483086	Cc1c([nH]/c(=N/C(=O)CCCNc2ncccn2)/s1)C(=O)OC	0
ZINC79487056	C=CC[N@H+](Cc1ccccc1F)C[C@H](COCc1cccs1)O	0
ZINC79489455	C[C@H]1CN(CCO1)[C@H]1CCN(CC1)C[C@@H](c1c(cccc1F)F)O	0
ZINC79507162	Cc1cc(ccc1NC(=O)NCCCCCC(=O)OC)F	0
ZINC79545233	c1cc(c2c(c1)OCCO2)NC(=O)NCCCOCC(F)(F)F	0
ZINC79551014	CC[C@H]1CC[C@H](CC1)NC(=O)[C@@H](C)S(=O)(=O)c1ccc(cc1)F	0
ZINC79571083	CC(C)(CNC(=O)N1CCC[C@@H]1C1CCCC1)[NH+]1CCOCC1	0
ZINC79592658	CC(C)[C@H](CNC(=O)N1CCC[C@H]1C1CCCC1)N1CCOCC1	0
ZINC79614724	CC(C)COC[C@@H](CNC(=O)NCc1ccc(nc1)Cl)O	0
ZINC79653376	CC(C)COC[C@H](CNC(=O)NC[C@@H](c1ccc(cc1)F)N(C)C)O	0
ZINC79695155	C[C@H](CNC(=O)Nc1nc(cs1)c1cccnc1)C[NH+]1CCCCC1	0
ZINC79745693	Cc1c(cc(n1C)C#N)C[NH2+][C@H](C)c1ccc(cc1)C(C)(C)C	0
ZINC79757482	Cc1c(c(n(n1)CC(C)C)Cl)CNc1cccc(c1)NC(=O)C(C)C	0
ZINC79757726	CCOc1ccccc1CNc1ccc(cc1)NC(=O)[C@H]1CCCO1	0
ZINC79758514	COc1ccc(cc1OCC(F)(F)F)NCc1cccc2c1OCO2	0
ZINC79766083	COCCCNC(=O)[C@@H](C#N)C(=O)/C=C/c1cc2ccccc2o1	0
ZINC79817100	C[C@H](c1cc(ccc1F)F)Sc1nnc2n1CCCCC2	0
ZINC79818011	C[C@H](CC(=O)N(Cc1ccco1)c1ccccn1)c1ccc(cc1)F	0
ZINC79830414	CCCCS[C@H](C)C(=O)NCc1ccc(c(c1)F)N1CCOCC1	0
ZINC79871702	CCCCCNC(=O)[C@@H]1CC[N@H+](CC1)C[C@H](COc1ccccc1)O	1
ZINC79882391	c1cc(ccc1COC[C@@H](C[N@@H+]1CCC[C@@H](C1)N1CCCC1)O)Cl	0
ZINC79924970	CCc1ccc(cc1)C[NH2+]C[C@@H](c1ccccc1F)O	0
ZINC79968787	Cc1ccccc1[C@H]1CCCN1C(=O)NCCOCC(F)(F)F	0
ZINC79978774	C[C@@H](C(=O)NC[C@H](c1ccc(cc1)F)O)Sc1ccc(cc1)OC	0
ZINC79980916	COc1ccc(cc1C(=O)NCC1(CCOCC1)C(=O)N)F	0
ZINC80001216	c1ccc(cc1)COC1CCN(CC1)C(=O)c1cc(ccc1O)F	0
ZINC80010740	C[C@H]([C@H]1CCCO1)NC(=O)NCc1ccc(c(c1)F)N1CCOCC1	0
ZINC80048346	CCCCN(CCO)C(=O)NCc1ccc(c(c1)F)N1CCOCC1	0
ZINC80049028	C[C@H]1COCCN1C(=O)NCc1ccc(c(c1)F)N1CC[C@@H](CC1)O	0
ZINC80106655	CC[C@H](C)NC(=O)C(=O)Nc1ccc(nc1)Oc1ccc(cc1)F	0
ZINC80120847	C[C@H](CC(C)C)N(C)C(=O)COc1cccc(c1)NC(=O)OC	0
ZINC80121603	CC(C)(C)c1nnc(o1)SCC(=O)NCCC1CCCCC1	0
ZINC80122352	CCN([C@@H](C)c1ccc(cc1)F)C(=O)CSc1ccc(cc1)O	0
ZINC80128095	COCc1[nH]c(=O)c2cc3ccccc3cc2n1	0
ZINC80133743	CCOCCCC(=O)N(C)Cc1ccccc1O	0
ZINC80134011	C[C@@H](CCC(C)C)NC(=O)C(=O)Nc1ccc(c(c1)F)OC(F)F	0
ZINC80267473	C[C@H](c1ccc(c(c1)Cl)Cl)N[C@H](C)c1nccs1	0
ZINC80387942	Cc1ccc(c(c1)O)C(=O)NNC(=O)[C@H]1C[C@@H]1c1ccccc1F	0
ZINC80429704	Cc1ccc(nn1)n1c(cc(n1)C)NC(=O)c1c(ccs1)C#N	0
ZINC80604201	C[C@H](c1ccc(cc1)c1cncnc1)NC(=O)NC[C@@H](C1CC1)O	1
ZINC80645270	c1cc(c(cc1NC[C@H](C1CCOCC1)O)C(F)(F)F)[N+](=O)[O-]	0
ZINC80649758	Cn1cc(cn1)[C@@H](CNc1ccc(c(c1)C(F)(F)F)[N+](=O)[O-])O	0
ZINC80701240	Cc1cc(nc([nH+]1)COC)N[C@@H](C)[C@@H](c1c(cccc1F)F)O	0
ZINC80898815	Cc1cc(c(o1)C)[C@](C)(CNC(=O)Cn1ccc(n1)C(F)(F)F)O	0
ZINC81116344	c1cc(ccc1CN1CCCC[C@H]1C(=O)/N=C/1\NCCS1)F	0
ZINC81213590	COC(=O)/C(=N\O)/Cc1ccc(cc1)O	0
ZINC81474529	CCOc1ccc(cc1)[C@@H](C)NC(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC81498960	c1ccc(cc1)[C@@H]1[C@H](CCO1)CNC(=O)N[C@@H]1CCCC[C@@H]1CO	0
ZINC81716773	COCCN(CCC#N)C(=O)c1c(cc(cc1F)F)O	0
ZINC81791242	C[C@H](CNC(=O)c1c(cc(cc1F)F)O)C#N	0
ZINC81991156	COC(=O)c1cc(c(c(c1[O-])Br)O)Br	0
ZINC82083709	c1ccc2c(c1)C[N@@H+](C[C@@H]2O)CCC(=O)NCc1ccccc1F	0
ZINC82092260	CCC[C@@H]1CN(C[C@H]1NS(=O)(=O)C)Cc1[nH]c2c(c(ccc2[nH+]1)C)C	0
ZINC82101969	c1cc(ccc1C(=O)CO)C(F)(F)F	0
ZINC82114766	C[N@@H+]1CSC[C@H]1C(=O)N1CC[C@@H](CC1)OCc1ccccc1	0
ZINC82120516	c1csc(n1)C[N@@H+]1CCn2c(cc(n2)CCC(=O)N2CCOCC2)C1	0
ZINC82120936	Cc1cccc(c1)N1C[C@@H]([N@H+](CC1=O)Cc1cc(n[nH]1)CC(C)C)C	0
ZINC82126263	COc1ccc(cc1N1CCOCC1)C(=O)N1CC[C@H]([C@@H](C1)O)[NH3+]	0
ZINC82137140	c1cc(sc1)c1nc(cs1)C(=O)NC[C@H](COC1CCCCC1)O	0
ZINC82156472	CN1CC(=O)N2C[C@H](C[C@H]2C1=O)n1ccnc1c1ccc(o1)CO	1
ZINC82164398	C[C@H](c1nnc(o1)C(F)(F)F)Cl	0
ZINC82230454	c1cc(oc1C(=O)NCCNc1cc(ncn1)N1CCOCC1)Br	0
ZINC82503269	Cc1ccc(cc1F)C[NH2+][C@@H](C)COC	0
ZINC82714034	c1ccc(cc1)[NH+]1CCC[C@H](C1)C(=O)[O-]	0
ZINC82815894	CC[C@@H](c1cccc(c1F)Cl)O	0
ZINC82918326	CN[C@@H](CCO)c1cnccn1	1
ZINC82985409	Cc1c2cc(ccc2sc1C(=O)N(C)C[C@@H](CN1CCOCC1)O)F	0
ZINC83138077	CC1(CCOCC1)CO	0
ZINC83241650	Cn1cccc1c1cnc(s1)C[NH2+]Cc1ccc(c(c1)OC)OC	0
ZINC83250527	CC1([C@H](N[C@H](S1)c1ncc(s1)c1ccc(cc1)F)C(=O)[O-])C	0
ZINC83251191	Cc1ccc2c(c1)[nH]c(n2)CNCCc1ccccc1F	0
ZINC83251340	COC(=O)c1c2c(sc1NC(=O)/C(=N\O)/N)CCCC2	0
ZINC83252112	Cc1c(scn1)CSC(C)(C)[C@@H](C(=O)[O-])[NH3+]	0
ZINC83255135	CCOC(=O)[C@@H](C)C[N@@H+]1[C@@H]2CC[C@H]1C[C@H](C2)O	0
ZINC83259235	CC(C)(C)OC(=O)N[C@@H](Cc1c[nH]c2c1ccc(c2)O)C(=O)[O-]	0
ZINC83259608	CC(C)C(=O)Nc1[nH]c(=O)c2c(n1)n(cn2)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)F	0
ZINC83259610	CC(C)C(=O)Nc1[nH]c(=O)c2c(n1)n(cn2)[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)F	0
ZINC83259612	CC(C)C(=O)Nc1nc([O-])c2c(n1)n(cn2)[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)F	0
ZINC83262835	C[C@@H](CC(=O)OC(C)(C)C)[C@H]([C@@H](C(=O)[O-])[NH3+])O	0
ZINC83295863	COc1cccc(c1OC/C=C\CBr)C=O	0
ZINC83301273	c1ccc2c(c1)c(cn2[C@]1([C@H]([C@@H](O[C@@H]([C@@]1(O)Cl)CO)O)O)O)O	0
ZINC83302152	c1cc2c(cc1F)[nH]cc2/C=N/O	0
ZINC83307914	Cc1ccsc1/C=N\NC(=O)C(=O)Nc1ccc(cc1)F	0
ZINC83314182	COc1cc(cc(c1O)OC)/C=N\N1CCOCC1	0
ZINC83318389	Cc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H]([C@@H](O1)CONC)O	0
ZINC83319273	COc1ccccc1/C=C\C1=N/C(=C/c2ccccc2Cl)/C(=O)O1	0
ZINC83324982	c1ccc(cc1)[C@@H](CCC(=O)N/N=C/c1cc(ccc1Cl)[N+](=O)[O-])O	1
ZINC83330639	c1cc(c(cc1O)O)/C=N\NC(=O)c1cc[nH]n1	1
ZINC83331433	CCC[NH2+][C@@H]([C@@H](C)O)Oc1ccc(cc1)COCCOCCC	0
ZINC83429827	C1CCN(C1)/[N+](=N/O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)/[O-]	0
ZINC83685363	Cc1cc(cc(c1F)C)[C@H](C)O	0
ZINC83691402	CC1(CCC[C@H](C1)[NH2+]C(CO)CO)C	1
ZINC83692983	C[C@@H](c1ccc(cc1)F)[NH2+]C(CO)CO	0
ZINC83820327	CCc1cc(n[nH]1)[N-]S(=O)(=O)c1cc(c(cc1Cl)F)C	0
ZINC83820601	CCc1ccc(c(c1)C(=O)N[C@@H](C)Cn1cncn1)O	1
ZINC83830531	CCc1nc(on1)c1ccc(c(c1)NC(=O)N1CC[C@H](C1)O)C	1
ZINC83843424	CCn1cc(cn1)[C@@H]1[C@@H](CCO1)C[NH2+][C@@H](C)c1cccc(c1)F	0
ZINC83858985	CN(C[C@H](COC)O)c1cc[nH+]c2c1ccc(c2)F	0
ZINC83859200	CN(C[C@H]1CCOC1)c1[nH]c(=O)c2ccccc2n1	0
ZINC83859240	CN(C[C@H]1CN(CCO1)C[C@@H](c1ccc(cc1)F)O)c1cccn[nH+]1	0
ZINC83859268	CN(C[C@H]1CN(CCO1)CCOc1ccccc1F)c1cccn[nH+]1	0
ZINC83862580	C[N@@H+](Cc1ccc(cc1)OC(F)(F)F)C[C@@H]1CC[N@H+](CC1)CCO	0
ZINC83890158	C1C[N@@H+](CC[C@H]1C(F)(F)F)CCCO	0
ZINC83915123	CONC(=O)c1c(n(nn1)c1cccc(c1)C(F)(F)F)C1CC1	0
ZINC83921282	COc1cc(cc(c1O)C[NH2+][C@@H]1CCCNC1=O)Br	1
ZINC83947379	COc1ccc(cc1)COCC(=O)N1CC[NH+](CC1)[C@H]1CCC[C@@H]1O	0
ZINC83953055	COc1ccc(cc1CS(=O)(=O)c1ccc(cc1)O)[N+](=O)[O-]	1
ZINC83989980	CS(=O)(=O)c1ccccc1N1CC[C@@H](C1)Oc1ccncc1	0
ZINC84013916	Cc1c(c(n(n1)CCOC)C)CNC(=O)c1c(cc(cc1F)F)O	0
ZINC84104749	Cc1cc(n(n1)CCO)NC(=O)c1ccccn1	1
ZINC84111126	Cc1cc([nH]n1)[C@@H]1CCC[N@@H+](C1)C[C@@H](COCc1cccs1)O	0
ZINC84111293	Cc1cc([nH]n1)[C@H]1CCCN(C1)Cc1c(c(c(c[nH+]1)C)OC)C	0
ZINC84185401	Cc1ccc(cc1F)c1nc(on1)CCC(=O)N[C@@H](CCO)COC	0
ZINC84195176	Cc1ccc(o1)[C@@H](COC)NC(=O)N[C@@H](C)c1cc(oc1C)C	0
ZINC84200305	CC(C)(C)OC(=O)N1CCCC[C@@H]1CNc1cnc2ccccc2n1	0
ZINC84247678	Cc1ccccc1c1cc(n(n1)CCO)NC(=O)c1ccccn1	1
ZINC84309086	CN1CC[C@@H]([C@@H](C1)F)O	0
ZINC84341283	c1cc(c(cc1C[N@H+]1CC[C@@H](C1)S(=O)(=O)N)Br)F	0
ZINC84358167	c1cc(c(nc1)SC(F)(F)F)C(=O)N[C@@H]1CC[C@@H](CC1)O	0
ZINC84368025	c1cc(cc(c1)Cl)S(=O)(=O)NC[C@@H](CN1CCOCC1)O	0
ZINC84370380	CC(C)(c1cccc(c1)F)C(=O)N(C)C[C@H](COC)O	0
ZINC84387916	c1cc(ccc1C(=O)N1CCN(CC1)CCOCC(F)(F)F)O	0
ZINC84436965	c1cc(sc1)[C@@H](C[C@@H]1COCCN1c1c(cc(cn1)C#N)Cl)O	0
ZINC84456493	CC(C)C1(OCCO1)CCOC(=O)c1ccc(cc1OC)OC	0
ZINC84504956	c1ccc(c(c1)C[NH2+]C1CCOCC1)C[N@@H+]1CC[C@H](CC1)O	0
ZINC84525717	c1ccc(cc1)C[C@@H]1CCC[N@H+]1C[C@@H](COCc1ccccc1F)O	0
ZINC84539245	c1ccc(cc1)CNC(=O)c1cc(cc[nH+]1)N1CCC[C@@H]1CO	1
ZINC84544130	C1C[C@@H](N(C1)c1nnc(s1)C(F)F)CO	0
ZINC84553209	c1ccc(cc1)NC(=O)NCCCC[N@@H+]1CCC[C@@H]1CO	1
ZINC84579098	c1ccc2c(c1)[C@H](CO2)C(=O)N1CCC[C@H]1c1nc(on1)C1CC1	0
ZINC84598599	c1ccc2c(c1)cccc2OC[C@H](CN1CCc2c1cc(cc2)F)O	0
ZINC84631560	Cc1cc(cc(c1)c1cc(n[nH]1)NC(=O)CCOC1CCOCC1)C	0
ZINC84636763	C[C@H](CC(=O)NCC1(CCOCC1)CCO)c1ccc(cc1)F	0
ZINC84638376	C[C@@](CNC(=O)N[C@H](c1ccc(cc1)F)C1CC1)(c1ccco1)O	0
ZINC84640179	C[C@@H](CNc1nc2ccccc2n1Cc1ccc(s1)C(=O)OC)O	0
ZINC84692043	C[C@@H]1CCCC[C@@H]1OCCNC(=O)c1cc2c(s1)nc(s2)N(C)C	0
ZINC84699872	C[C@@H]1CC[N@H+](CC1)C[C@@H](CN1CCC[C@@H]1Cc1ccccc1Cl)O	1
ZINC84714625	C[C@@H]1CN(CC[C@H]1[NH2+][C@@H](C)c1ccc(c(c1)Cl)F)C(=O)C	0
ZINC84736244	CC[C@@H]1CN(CC[C@H]1N[C@@H]1C[C@@H](OC1=O)C)C(=O)C(C)C	0
ZINC84736521	CC[C@@H]1COCCN1C(=O)C[NH+]1Cc2ccccc2C1	0
ZINC84789331	CCN1CC[NH+](CC1)C[C@@H](C)CNC(=O)N1CCC[C@H](C1)CO	1
ZINC84800562	CCO[C@H](C)C(=O)Nc1cc(ccn1)C(=O)N(C)C	0
ZINC84810986	CCOc1ccccc1CCNC(=O)N1CC[C@](C1)(C(F)(F)F)O	0
ZINC84852944	C=CCn1c(nnc1SCC1(COC1)CO)COc1ccccc1F	0
ZINC84853135	c1cc(ccc1n1c2c(cn1)c(ncn2)SCC1(COC1)CO)F	0
ZINC84853367	C[C@]1(C(=O)N(C(=O)N1)CC1(COC1)CO)c1ccc(cc1Cl)F	0
ZINC84853411	c1cc(ccc1Cc1nc(on1)OCC1(COC1)CO)F	0
ZINC84860493	c1cc(c(cc1F)F)CN1CCN(CC1)C(=O)N1CCOCC1	0
ZINC84867337	CCc1nc(cs1)CN(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867666	c1cc(sc1)c1cnc(o1)CN(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867700	CCc1cccc(c1)NC(=O)C[N@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867784	COC(=O)c1cc(ccc1C[N@H+](CCC(F)(F)F)C[C@@H](CO)O)F	0
ZINC84867866	C[C@H](c1ccco1)NC(=O)C[N@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867932	C1COCCC1NC(=O)C[N@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867952	Cc1cnc(o1)C[N@@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867954	c1cc2c(cc1CCN(CCC(F)(F)F)C[C@@H](CO)O)CCO2	0
ZINC84868085	C1CC1NC(=O)C[N@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84868682	c1cc(c(cc1F)Cl)NC(=O)N(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84876098	COCc1ccccc1NC(=O)N(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84877273	C[C@](CO)(C1CC1)NC(=O)Nc1ccc(c(c1)F)OCCOC	0
ZINC84878384	C[C@@](CO)(C1CC1)NC(=O)Nc1cc(ccc1OC[C@H]1CCCO1)F	0
ZINC84881289	C[N@@H+](Cc1ccccc1Cl)CC1(COC1)CO	0
ZINC84881363	c1cc(ccc1F)S(=O)(=O)N1CCCN(CC1)CC1(COC1)CO	0
ZINC84881391	c1csc(n1)N1CC[NH+](CC1)CC1(COC1)CO	0
ZINC84881406	c1cc(ccc1C[N@@H+]1CCCN(CC1)CC1(COC1)CO)F	0
ZINC84892793	Cc1c(c(on1)C)CCCNC(=O)NC[C@@](C)(c1cnn(c1)C)O	1
ZINC84915162	COC(=O)c1cccc(c1)/C(=N/OCc1ccc(cc1F)F)/N	0
ZINC84919324	c1cc(cc(c1)F)CNc1ccc(cc1)C(=O)NC1CCOCC1	0
ZINC84924327	c1cc(oc1)CS/C=C/C(=O)N[C@H]1CC[N@H+](C1)C1CCCC1	0
ZINC84926258	Cc1cc(nnc1C)OC[C@@H](COCc1ccccc1)O	0
ZINC84958465	Cc1ccc(c(c1)N(C)C)C[NH2+]Cc1cc(c(cc1[N+](=O)[O-])O)OC	1
ZINC84958817	Cc1c(c(on1)C)CCC[NH2+]Cc1c(cccc1F)N1CCCC1	0
ZINC84960157	C[C@](CO)(C1CC1)[NH2+]Cc1ccc(c(c1)OC)OCc1ccccc1	1
ZINC84963535	CCCN(C[C@@H](COCc1ccccc1)O)CC(F)F	0
ZINC84963940	CC(C)(C)OC[C@H](CN1CCN(CC1)c1ccc(c(c1)F)OC)O	0
ZINC84963976	C1COCCN1C[C@H](CN(CCC(F)(F)F)C[C@@H](CO)O)O	0
ZINC84973400	c1cc(oc1)CS/C=C/C(=O)N1CCO[C@H](C1)c1ccc(c(c1)F)F	0
ZINC85122915	CC/[NH+]=C(/NC[C@H](c1ccco1)O)\N[C@@H]1CCN(C1)c1ccccc1	1
ZINC85226191	Cc1cc(ccc1F)c1nc(on1)[C@@H](C)S(=O)(=O)CCC(C)(C)O	0
ZINC85236022	Cc1c(sc(n1)Cc1ccc(cc1)F)c1nc(no1)C(C)(C)OC	0
ZINC85266407	C[C@H](c1ccc(cc1)F)N(C)C(=O)CO/N=C(/[C@@H](C)OC)\N	0
ZINC85267050	C[C@H](c1cccc(c1)OCc1csc(n1)CCc1ccccc1)O	1
ZINC85274658	Cc1ccsc1CNC[C@H](COc1ccc(cc1)F)O	0
ZINC85305195	C[S@](=O)c1ccc(cc1)CNCC1(CCOCC1)c1ccc(cc1)F	0
ZINC85334106	Cc1ccc(cc1)c1ccc(o1)C[NH2+][C@@H]1c2ccccc2C[C@H]1O	1
ZINC85334720	Cc1c(c(n(n1)CCO)C)C[NH2+][C@H]1c2ccccc2C[C@@H]1O	1
ZINC85345233	CCc1ccc(c(c1)/N=C\c1cc(cc(c1[O-])OC)[N+](=O)[O-])O	1
ZINC85384004	c1cc(cc(c1)F)c1[nH]nc(n1)CO	0
ZINC85384251	COc1cc(ccc1O)c1n[nH]c(n1)c1ccccc1	1
ZINC85384660	CCOc1cc(ccc1O)c1n[nH]c(n1)c1ccc(cc1)C(F)(F)F	0
ZINC85385498	CCOc1ccccc1/C=C/C(=O)N[C@H]1CC(=O)N(C1=O)C(C)C	0
ZINC85393991	CCC(CC)[C@@H](c1cccs1)NC(=O)N(C)[C@@H]1CC[N@@H+](C[C@@H]1C)C	0
ZINC85409579	COc1cc(c(c(c1OC)OC)OC)C=C(C#N)C#N	0
ZINC85413114	CCOC(=O)[C@H]1CCCN(C1)C(=O)NC[C@H](CCO)CC(C)C	0
ZINC85415909	CC(C)C[C@@H](CCO)CNC(=O)N1CCC[C@@H]1COC	0
ZINC85417056	CCOC(=O)Nc1cc(ccc1N1CC[NH+](CC1)CCO)C(F)(F)F	0
ZINC85423255	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)N(C)C[C@@H](C[NH+]1CCOCC1)O	0
ZINC85436835	c1cc(ccc1CNC(=O)CN1CCN(CC1)C[C@@H](C1CC1)O)F	0
ZINC85436859	c1cc(ccc1CN1CC[NH+](CC1)C[C@@H](C1CC1)O)F	0
ZINC85437034	CC(C)(C)[C@H](C#N)NC(=O)CCCNC(=O)OC	0
ZINC85438460	CC(C)(C)[C@H](C#N)NC(=O)C/C=C/c1ccc(cc1)F	0
ZINC85469549	c1cc(ccc1C(=O)N1CCOC[C@@H]1CO)C(F)(F)F	0
ZINC85469633	Cc1cc(no1)C(=O)N1CCOC[C@H]1CO	0
ZINC85469859	C[N@H+](CCO)C[C@@H]1COCCN1C(=O)c1ccc2c(c1)OCO2	0
ZINC85469870	C[N@H+](CCO)C[C@@H]1COCCN1C(=O)c1cccc(c1)F	0
ZINC85471935	COC1=C[C@](CC(=C1)c1ccccc1)(C(=O)[O-])O	0
ZINC85472072	CO[C@@]1(C=CC=C([C@@H]1F)c1ccccc1)C(=O)[O-]	0
ZINC85472304	c1ccnc(c1)SCC1CCN(CC1)C(=O)c1c(cccc1Cl)F	0
ZINC85499974	CC/[NH+]=C(/NCCc1cc(ccc1F)F)\NC[C@H](COCC(C)C)O	0
ZINC85501006	Cc1ccsc1CNC[C@H](c1ccco1)O	1
ZINC85541769	CCC[C@H](C)c1cc(n[nH]1)NC(=O)c1c(c2ccccc2oc1=O)C	0
ZINC85560770	CC[C@H](c1ccccc1)C(=O)NCC[C@@H](c1ccc2c(c1)OCO2)O	1
ZINC85561191	c1cc(ccc1CNC(=O)NCC[C@H](c1ccc2c(c1)OCO2)O)Cl	1
ZINC85584846	C[C@@H](CC1(OCCO1)C)CNC(=O)Nc1cc(c(cc1F)F)F	0
ZINC85601528	Cc1cc(ccc1OC1CCOCC1)NC(=O)N(C)CC[C@H](C)O	0
ZINC85602640	Cn1c(nnc1[S-])CNC(=O)Nc1cc(c(c(c1)F)F)F	0
ZINC85650652	C=C(CCCc1ccc(cc1)Cl)Br	0
ZINC85684057	CN1CCO[C@H](C1)C(=O)NNc1cccnc1Cl	0
ZINC85739420	c1cc2nc(nn2cc1F)/N=C(\[O-])/[C@H]1CSCN1C(=O)C1CCCC1	0
ZINC85786389	Cc1cc(c(n1CCOC)C)C(=O)C[N@@H+](CCO)Cc1ccccc1	0
ZINC85796655	CC[C@H]([C@H]1CCCCN1CC(=O)c1cc(n(c1C)CCCOC)C)O	0
ZINC85797546	CCc1c(c([nH]c1C(=O)CN(C1CC1)[C@H](C)CS(=O)(=O)C)C)C(=O)C	0
ZINC85821593	Cc1ccc(cc1)C[C@H](C)[N@H+](C)C[C@@H]1CCCN(C1)S(=O)(=O)C	0
ZINC85868551	COc1cc(cc(c1)OC)N[C@@H]1CC[N@H+](CC1)CCOCCO	0
ZINC85877634	Cc1c(c(O)n[nH]1)[C@@H](CC(=O)OC)C1=Cc2ccccc2OC1	0
ZINC85902599	c1ccc(cc1)N(CCCO)Cc1ncc(o1)c1cccc(c1)F	0
ZINC85902921	C[C@@](CCO)(COC)[NH2+]CCOc1ccc(cc1)F	0
ZINC85903128	C[C@](CCO)(COC)[NH2+][C@H]1CCN(C1=O)CC(F)(F)F	0
ZINC85903409	C[C@@](CCO)(COC)[NH2+]CC(=O)N1CCO[C@H](C1)c1ccc(cc1)F	0
ZINC85980975	CCCS(=O)(=O)CC[NH2+][C@@](C)(CCO)COC	0
ZINC85993393	c1cc([nH+]nc1)NCCOC(=O)c1ccc(o1)c1ccc(cc1)F	0
ZINC86062075	CC(C)n1c(c(cn1)C(=O)OC[C@H]1CC(=O)N(C1)C1CC1)C(F)(F)F	0
ZINC86168613	CC(=O)c1cc(cc(c1O)C[N@H+](CCN1CCOCC1)CCO)F	0
ZINC86168676	C[C@@H](c1ccc(cc1)F)NC(=O)C[N@@H+](CCN1CCOCC1)CCO	0
ZINC86168831	CC(=O)Nc1cccc(c1)C[N@H+](CCN1CCOCC1)CCO	0
ZINC86169229	C[N@H+](Cc1ccc(c(c1)O)OC)C[C@H](CN1CCOCC1)O	0
ZINC86203435	c1ccc(c(c1)NCCCOCC(F)(F)F)OC[C@H]1CCCCO1	0
ZINC86211606	Cc1cc(c(c(c1)Cl)NC(=O)CNc1c(cc(cc1F)F)F)C	0
ZINC86212102	CC(C)C[N@H+]1CCO[C@H](C1)CNC(=O)CNc1c(cc(cc1F)F)F	0
ZINC86250654	c1ccc(cc1)c1ccc(s1)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86257185	Cc1cc(cc(c1OC(F)F)C)CNc1ccc(cc1)CCO	0
ZINC86278924	c1ccc(cc1)CNc1ccc(cc1)O[C@@H]1CCCC[C@@H]1O	1
ZINC86280366	C[C@H]([C@H](c1ccccc1)NC(=O)Nc1ccc(cc1F)Cl)C(=O)OC	0
ZINC86284099	CC[C@@H](C)Oc1ccc(cc1)NC(=O)NC[C@H](C)C(=O)OC	0
ZINC86284432	COC(=O)[C@H]1CCC[C@@H]1NC(=O)Nc1ccc(cc1)Cn1cccn1	0
ZINC86292310	Cc1cc(ccc1F)NC(=O)N[C@@H]1CCC[C@@H]1C(=O)OC	0
ZINC86293288	COC(=O)[C@@H]1CCC[C@H]1NC(=O)Nc1cc(ccc1n1cccn1)F	0
ZINC86329949	CCc1nc([nH]n1)[S@@](=O)CCCOC	0
ZINC86361903	C[C@@H](C(C)C)N(C1CC1)C(=O)N[C@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC86363140	CCC[C@@](C)(CO)NC(=O)NCC[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC86367879	CCC[C@](C)(CO)NC(=O)N[C@H]1CCCC[C@@H]1CC	1
ZINC86369895	CCC[C@](C)(CO)NC(=O)N[C@H](CC)c1ccc2c(c1)OCCO2	1
ZINC86372196	CCC[C@](C)(CO)NC(=O)NCCc1ccccc1Cl	1
ZINC86389560	CCC[C@@](C)(CO)NC(=O)NCCc1ccc(c(c1)OC(F)F)OC	0
ZINC86424657	C[C@@H](c1ccco1)N(C1CC1)C(=O)N[C@H]1CCc2c1cccc2O	1
ZINC86432086	CC(C)[NH+](CCNC(=O)C(=O)Nc1ccn(n1)CCCOC)C(C)C	0
ZINC86460317	Cn1cccc(c1=O)NC(=O)C(=O)NCCc1ccc(cc1F)F	0
ZINC86565791	C[C@@H](c1c(ccc(c1Cl)F)Cl)NC(=O)C1(CCCC1)O	0
ZINC86581970	C[C@H](CNC(=O)C1(CCCC1)O)C(=O)OC	0
ZINC86860395	c1cc(nc(c1)[C@H]1COCC[NH2+]1)CO	0
ZINC86863278	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O[C@@H]([C@H](CO)O)[C@@H]([C@H](CO)O)O)O)O)O)O	0
ZINC86864133	C1C=CC=C[C@]1([C@@](C(F)F)(O)F)O	0
ZINC86864159	C1C=C(C=C[C@]1(O)Cl)F	0
ZINC86963862	c1cc(cc(c1)S(=O)(=O)N)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC86964075	CCc1c(c(on1)CC)CC(=O)N1CCN(CC1)c1ccccc1F	0
ZINC86964447	Cc1ccc(c(c1)Cl)NC(=O)Cc1cccc(c1F)F	0
ZINC86965281	Cc1cc(cc(c1)NC(=O)Cc1ccc(cc1F)F)C	0
ZINC86972427	CCC[C@H](C)NC(=O)[C@@H](C)[S@@](=O)Cc1nc(cs1)C	0
ZINC86991664	C[C@@H](c1cccc(c1)N1CCCC1)NC(=O)N[C@@H]1CC[C@H](CC1)O	1
ZINC86995348	CC(C)C[C@H](C(=O)OC)NC(=O)CCC(=O)c1ccc(c(c1)F)F	0
ZINC86996068	C[C@H](c1ccc(cc1)F)NC(=O)[C@@H](C)S(=O)(=O)CCO	0
ZINC86999759	CCN(CC)C(=O)c1cccc(c1)NC(=O)CCO[C@@H](C)CC(C)C	0
ZINC87020754	c1ccc(cc1)CNC(=O)N[C@H]1CCN(C1=O)c1c(cccc1F)F	0
ZINC87024765	Cc1ccccc1OCCN(C)C(=O)CCSc1ccccn1	0
ZINC87051791	Cn1cnnc1Sc1ccc(cc1)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87051842	CC(C)COCCNC(=O)N[C@@H]1CCN(C1)c1c(cccc1F)F	0
ZINC87053052	c1cc2c(cc[nH]2)cc1NC(=O)Cc1ccc(cc1F)F	0
ZINC87058543	CCN(CC)C(=O)CCCNC(=O)N[C@@H](C)c1ccc(c(c1)F)C	0
ZINC87060524	CCN(c1ccccc1)C(=O)Cc1c(cccc1F)F	0
ZINC87104520	c1cc(c(c(c1)F)CC(=O)NCCc1cc(cc2c1OCOC2)F)F	0
ZINC87139308	c1ccc(c(c1)c1c(c[nH]n1)C(=O)Nc1ccc(cn1)F)Cl	0
ZINC87139719	c1cc(c(c(c1)F)N1CC[C@@H](C1=O)NC(=O)N[C@H]1C[C@H](C=C1)CO)F	0
ZINC87155444	CCN(CC)C(=O)CCC(=O)N[C@H](c1ccccc1)C1CCCC1	0
ZINC87198972	CN(CC(=O)NCCCOC)C(=O)c1c[nH]nc1c1ccccc1F	0
ZINC87218768	CN(C)C(=O)[C@@H]1CCCN(C1)C(=O)Cc1ccc(c(c1)F)F	0
ZINC87225809	c1cc(c(cc1F)F)CC(=O)OCc1c(ccc(n1)Cl)Cl	0
ZINC87249549	CCN(CC)C(=O)CCC(=O)Nc1ccc(cc1F)C(=O)OC	0
ZINC87278925	C[C@H](CC(C)C)OCCC(=O)N[C@H]1CCN(C1=O)CC(F)(F)F	0
ZINC87294821	Cc1ccc(cc1F)[C@@H](C)NC(=O)NC[C@@](C)(c1ccco1)O	0
ZINC87317710	Cc1c(c(on1)C)C[C@@H](C)NC(=O)CCO[C@H](C)CC(C)C	0
ZINC87319752	C[C@@H](CN1CC[N@H+](CC1)C)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87321658	C[C@@H]1COC[C@H](N1C(=O)Cc1cccc(c1F)F)C	0
ZINC87340060	c1ccc(cc1)c1nc(on1)NNC(=O)Cc1c(cccc1F)F	0
ZINC87342482	C[C@H](c1nc2ccccc2n1C)OC(=O)Cc1ccc(cc1F)F	0
ZINC87355119	C[C@H](CNC(=O)Cc1ccc(c(c1)F)F)c1ccsc1	0
ZINC87357345	CCO[C@@H](CCNC(=O)Cc1ccc(cc1F)F)C1CCCC1	0
ZINC87369362	c1ccc(c(c1)c1c(cn[nH]1)C(=O)Nc1ccsc1)F	0
ZINC87369716	CC[C@H](C[NH2+][C@H](C)c1ccc(c(c1)F)C)O	0
ZINC87372831	c1ccc(c(c1)c1c(cn[nH]1)C(=O)NCc1ccc(=O)[nH]c1)F	0
ZINC87376170	C[C@H](CCC(C)(C)C)NC(=O)[C@@H](C)NS(=O)(=O)c1cnn(c1)C	0
ZINC87378811	CCCC(CCC)(CNC(=O)c1c[nH]nc1c1ccccc1F)O	0
ZINC87385289	CC[C@H](COC)NC(=O)c1c[nH]nc1c1ccccc1F	0
ZINC87394287	Cc1ccc(c(c1)C)[C@@H]1CN(CCO1)C(=O)Cc1cccc(c1F)F	0
ZINC87406268	Cc1cc(ccc1CCNC(=O)c1cccc(c1O)OC)F	0
ZINC87408942	CC(C)[C@@H]1CN(CCS1)C(=O)c1c[nH]nc1c1ccccc1F	0
ZINC87421966	CC(C)CC[C@@](C)(CNC(=O)Cc1cccc(c1F)F)O	0
ZINC87450670	CN(C[C@@H](COC)O)C(=O)Cc1c[nH]c2c1cc(cc2)OC	0
ZINC87450908	Cc1c(c2cc(ccc2[nH]1)F)CC(=O)N(C)C[C@@H](COC)O	0
ZINC87451126	CN(C[C@@H](COC)O)C(=O)c1cnn(n1)c1ccc(cc1)F	0
ZINC87451127	CN(C[C@H](COC)O)C(=O)c1cnn(n1)c1ccc(cc1)F	0
ZINC87451151	CC(C)(C)C(=O)Nc1ccc(c(c1)C(=O)N(C)C[C@@H](COC)O)F	0
ZINC87451248	Cc1ccc(cc1Oc1ccncc1)C(=O)N(C)C[C@@H](COC)O	0
ZINC87451478	Cc1ccc(c(c1)C(=O)N(C)C[C@@H](COC)O)I	0
ZINC87451689	CN(C[C@@H](COC)O)C(=O)[C@@H]1CCN(C1=O)c1cc(cc(c1)F)F	0
ZINC87451762	CN(C[C@H](COC)O)C(=O)[C@@H]1C[C@@H]1c1ccccc1OC(F)(F)F	0
ZINC87451990	C/C(=C/C(=O)N(C)C[C@H](COC)O)/c1cccc(c1)F	0
ZINC87452131	CC[C@@H](C)[C@H](C(=O)N(C)C[C@@H](COC)O)NC(=O)c1ccccc1	0
ZINC87452172	CN(C[C@H](COC)O)C(=O)CCc1ccc(cc1)OC(F)F	0
ZINC87452531	CC(=O)N[C@@H](CC(=O)N(C)C[C@H](COC)O)c1c(cccc1F)F	0
ZINC87452628	Cc1c(cn(n1)Cc1cccc(c1)Cl)C(=O)N(C)C[C@H](COC)O	0
ZINC87452708	CN(C[C@H](COC)O)C(=O)[C@@H]1CCCN(C1)C(=O)c1cccs1	0
ZINC87452718	CN(C[C@H](COC)O)C(=O)CCCOc1ccccc1Br	0
ZINC87452932	CN(C[C@@H](COC)O)C(=O)c1cccc(n1)OCC(F)(F)F	0
ZINC87454713	CCN(CC(C)(C)O)C(=O)c1cc(c(s1)C)c1ccc(cc1)F	0
ZINC87455883	Cc1ccc(c(c1)OC[C@@H]1CCOC1)CNC(=O)c1ccnc(c1)F	0
ZINC87456448	CN(CCOC)Cc1ccnc(c1)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87465524	Cc1cc(ccc1CCNC(=O)[C@H](C)NC(=O)C1CCCCC1)F	0
ZINC87496625	CC(C)CCO[C@@H]1CCN(C1)C(=O)c1cn[nH]c1c1ccccc1F	0
ZINC87500974	CCCOCC(=O)N[C@H]1CCN(C1)c1c(cccc1F)F	0
ZINC87554588	CN(C[C@H](c1ccc(cc1)F)O)C(=O)c1cccc2c1cc[nH]2	0
ZINC87555513	CN(C[C@H](C1CC1)O)C(=O)C[C@@H]1C(=O)Nc2ccccc2S1	1
ZINC87557843	CCCC[C@H](C(=O)N(C)C[C@@H](C1CC1)O)NC(=O)N	1
ZINC87560079	CN(C[C@@H](C1CC1)O)C(=O)[C@@H]1C[C@@H]1c1cccc(c1)F	0
ZINC87560373	CN(C[C@H](C1CC1)O)C(=O)c1cccc(c1)F	0
ZINC87560525	CN(C[C@H](C1CC1)O)C(=O)[C@@H]1C[C@@H]1c1ccccc1F	0
ZINC87687492	c1ccc(cc1)CC[C@H](C(F)F)N	0
ZINC88082950	c1cc(cc(c1)F)CNc1ccc(c(c1)F)Br	0
ZINC88189836	C1CCC(C1)(CO)F	0
ZINC88211241	COc1ccc(c(c1)NC(=O)c1cccc(c1)C(=O)OC)F	0
ZINC88218090	C[C@@H](c1cccc(c1)N1CCCC1)NC(=O)c1ccc(cc1Cl)F	0
ZINC88222604	Cc1c(c(n(n1)C)C)C[C@@H](C)C(=O)N1C[C@H](Sc2c1cccc2)C	0
ZINC88224063	CNS(=O)(=O)c1cc(ccc1F)C(=O)N(C)CCOCC1CC1	0
ZINC88226014	CC(C)[C@H](C(=O)N(C)CCOCC1CC1)NC(=O)c1ccccc1F	0
ZINC88228320	CC(C)(C)[C@H](c1ccccc1OC)NC(=O)[C@H]1CCCOC1	0
ZINC88228646	c1cc(c(cc1C#N)NC(=O)c1ccc(c(c1)F)N1CCOCC1)Cl	0
ZINC88230153	C[C@@H](C(=O)N(CC[NH+](C)C)Cc1ccco1)Sc1ccc(cc1)OC	0
ZINC88232419	CC[C@H](C(=O)Nc1cnn(c1)c1ccccc1F)OCC	0
ZINC88235581	Cc1ccc(cc1F)[C@@H](C)NC(=O)CN(C)C(=O)OC(C)(C)C	0
ZINC88252369	Cc1c(sc(n1)Cl)C(=O)Nc1cnn(c1)c1ccccc1F	0
ZINC88254774	Cc1ccn2c(c1)n[nH]/c/2=N\C(=O)[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC88265399	COCc1cc(ccc1F)C(=O)N1CCOc2c1cc(cc2)F	0
ZINC88268773	COC(=O)[C@@H]1CCCCC[C@@H]1NC(=O)CCc1ccccc1F	0
ZINC88269008	Cc1ccc(o1)CCC(=O)N[C@H]1CCCCC[C@H]1C(=O)OC	0
ZINC88269227	COC(=O)[C@@H]1CCCCC[C@H]1NC(=O)c1cnc(s1)c1ncccn1	0
ZINC88270063	COC(=O)[C@@H]1CCCCC[C@H]1NC(=O)Cc1ccc(cc1)Cl	0
ZINC88271720	c1cc(c(c(c1)F)N1CC[C@@H](C1=O)NC(=O)c1cccc(n1)Cl)F	0
ZINC88280313	C[C@H](CC(C)C)OCCC(=O)Nc1c(cccn1)O	0
ZINC88280787	Cc1ccc(c(c1)O)NC(=O)c1cn[nH]c1c1ccccc1F	0
ZINC88327689	CC[C@@H](C)CS(=O)(=O)[C@@H](CC)c1ccc(cc1)F	0
ZINC88361783	CCNC(=O)c1ccc(cc1)NC(=O)N[C@H](C)CCCO	1
ZINC88362908	Cc1c2cc(cnc2[nH]n1)C(=O)N[C@@H]1CCCCC[C@H]1C(=O)OC	0
ZINC88379979	C[C@H](CCCO)NC(=O)Nc1ccc(c(c1)F)N1CCOCC1	0
ZINC88385692	CC(C)(C)OC(=O)N1[C@H]2CC[C@H]([C@@H]1CC2)C(=O)OC	0
ZINC88389144	C[C@H](CC(C)C)OCCC(=O)NC[C@@H](c1c(cccc1F)F)O	0
ZINC88389253	C[C@@H](CCCO)NC(=O)Nc1cccc(c1)C[S@@](=O)c1ccccc1	1
ZINC88390048	C[C@@H]1CN(CCO1)c1ccc(cc1)NC(=O)N(CCCCO)C1CC1	0
ZINC88391394	CCCn1cc(cn1)NC(=O)NCc1ccc(cc1OCC1CC1)C	0
ZINC88391629	CCc1c(c(on1)CC)CNC(=O)Nc1cccc(c1)CC(F)(F)F	0
ZINC88399945	COc1cc(c(cc1NC(=O)N[C@@H](c1ccccc1)C1CC1)F)OC	0
ZINC88400250	C[C@H](Cn1cncn1)NC(=O)Nc1cc(c(cc1OC)OC)F	0
ZINC88400502	CC(C)[C@@H]1[C@@H](CCO1)CNC(=O)Nc1cc(c(cc1OC)OC)F	0
ZINC88400867	CC(C)COC[C@@H](CNC(=O)Cc1ccc(c(c1)F)F)O	0
ZINC88403143	COc1cc(c(cc1NC(=O)N[C@@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO)F)OC	0
ZINC88403188	COc1cc(c(cc1NC(=O)NCCCC[NH+]1CCCC1)F)OC	0
ZINC88403225	COc1cc(c(cc1NC(=O)N[C@H](CO)c1ccccc1)F)OC	0
ZINC88403384	CCS[C@@H]1CCC[C@H]1NC(=O)c1cc(cc(c1O)OC)C	1
ZINC88403508	c1cc(c(c(c1)Br)C(=O)Nc1cc(ccc1O)F)F	0
ZINC88407234	CC(C)COC[C@H](CNC(=O)Nc1cc(ccc1F)OC)O	0
ZINC88407982	COc1ccc(c(c1)NC(=O)NCCCOC[C@H]1CCOC1)F	0
ZINC88408693	C[C@@H](CCOC)NC(=O)Nc1cc(ccc1F)OC	0
ZINC88408753	C[C@@](CNC(=O)Nc1cc(ccc1F)OC)(c1ccccc1)O	0
ZINC88409059	C[C@@H](c1cc(ccc1O)OC)NC(=O)Nc1cc(ccc1F)OC	0
ZINC88419862	CC(C)COC[C@H](CNC(=O)Nc1cnn(c1)c1ccccc1F)O	0
ZINC88420795	c1ccc(c(c1)n1cc(cn1)NC(=O)NC[C@@H](COCC1CC1)O)F	0
ZINC88421068	CN(C[C@@H](COC)O)C(=O)Nc1cnn(c1)c1ccccc1F	0
ZINC88469633	COc1ccc(c(c1)C(=O)N[C@H]1CCN(C1)c1c(cccc1F)F)O	0
ZINC88481592	C[C@@H](CCCO)NC(=O)NCc1ccc(cc1)C(=O)N(C)C	1
ZINC88481660	CC(C)[C@H](CNC(=O)N[C@](C)(CO)C1CCCCC1)N1CCOCC1	0
ZINC88483171	Cc1cccc(c1)[C@@H](CNC(=O)N[C@@H](C)CCCO)N1CCOCC1	0
ZINC88484904	COC(=O)c1c(ccs1)CN1CCN(CC1)Cc1cccs1	0
ZINC88492434	C1CN(C[C@H]1CNC(=O)N(CCCCO)C1CC1)CC(F)(F)F	0
ZINC88495608	CCOc1ccc(cc1)c1nnc(n1N)SC[C@H](C)C(=O)C	0
ZINC88500067	c1ccc2c(c1)cc(o2)CNC(=O)N(CCCCO)C1CC1	1
ZINC88502071	C[C@H](c1ccc(cc1)C(C)(C)C)NC(=O)N(CCCCO)C1CC1	1
ZINC88504546	CN(Cc1ccsc1C(=O)OC)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC88511465	Cc1ccc(cc1F)[C@@H](C)[NH2+]Cc1cccc2c1cc[nH]2	0
ZINC88511713	CCCN1CCC(CC1)[N@H+](C)C[C@H](C)CC	0
ZINC88525680	c1ccc(cc1)Cn1ccnc1CNc1ccc(cc1OCCO)F	0
ZINC88532730	Cc1csc(n1)CNc1cc(cc(c1C)F)C(=O)OC	0
ZINC88536163	CCNC(=O)c1cccc(c1)NC(=O)CNc1cc(ccc1Cl)C#N	0
ZINC88538012	C[C@@H](CCCO)NC(=O)NC1CCN(CC1)c1ccc(cc1)C#N	1
ZINC88545717	C[C@](CC(=O)OC)(COC)[NH2+]Cc1ccc(c(c1)F)F	0
ZINC88546237	CCCCN(C)S(=O)(=O)Nc1cc(c(cc1OC)OC)F	0
ZINC88546396	C[C@](CC(=O)OC)(COC)[NH2+]CC(=O)NCc1cccc(c1)Cl	0
ZINC88548045	CC(=O)Nc1ccc(cc1)N[C@H]1CCN(C1=O)c1c(cccc1F)F	0
ZINC88558701	CCSc1ccc(cc1)[C@@H](C)NC(=O)N(CCCCO)C1CC1	1
ZINC88574605	C[C@H](CCCO)NC(=O)N[C@@H](COC)c1cccc(c1)C(F)(F)F	0
ZINC88576274	Cc1ccc(c(c1)C)[C@@H](C[N@@H+]1CC[S@@](=O)C(C1)(C)C)O	1
ZINC88576422	CCCC[C@@H](COC)NC(=O)N[C@@H](C)CCCO	0
ZINC88596691	Cc1cnc(s1)CNC(=O)NCc1cccc(c1)NC(C)C	0
ZINC88599773	C[N@H+](CCOCC1CC1)Cc1nc(nc(n1)Nc1ccc(cc1)F)N	0
ZINC88599823	C[C@@H](/C(=N/c1c(c(c(c(c1F)F)F)F)F)/[O-])[N@H+](C)CCOCC1CC1	0
ZINC88604280	CCOCCC[N@H+](Cc1ccccc1)C[C@H](c1cccs1)O	0
ZINC88608502	COc1ccc(cc1)COC[C@@H](CN1CCOc2c1cc(cc2)F)O	0
ZINC88616380	C1CC(=O)N(C1)C[C@H](CN(CCC#N)CCC(F)(F)F)O	0
ZINC88616397	CC(C)(C)OC[C@H](CN(CCC#N)CCC(F)(F)F)O	0
ZINC88616411	C1COCCN1C[C@H](CN(CCC#N)CCC(F)(F)F)O	0
ZINC88616493	CCOC[C@@H](CN(Cc1ccccc1)C[C@@H](c1cccs1)O)O	0
ZINC88617802	Cc1cc(ccc1CCNC(=O)N1CCC(CC1)[NH+]1CCCC1)F	0
ZINC88618050	Cc1cc(ccc1CCNC(=O)NC[C@](C)(CN1CCOCC1)O)F	0
ZINC88631373	CC(C)CC1(CCCC1)CNC(=O)NC[C@@]1(CCSC1)O	1
ZINC88631439	CC(C)CC1(CCCC1)CNC(=O)NC[C@H](COC)O	0
ZINC88635037	Cc1ccc(c(c1)OC[C@@H]1CCOC1)CNC(=O)N1CCC[C@H]1CO	0
ZINC88669368	C[C@@H]1CN(C[C@H](O1)C)c1ccccc1C[NH2+]CCCOC(C)C	0
ZINC88669968	COC[C@@H](CNC(=O)N[C@H]1CCN(C1)c1c(cccc1F)F)O	0
ZINC88671233	Cc1cc(ccc1F)C[NH2+]Cc1ccccc1N1C[C@H](O[C@@H](C1)C)C	0
ZINC88679002	C[C@@H]1C[N@@H+](C[C@@H]1NCc1ccc(cc1)C(=O)NC)C(C)C	0
ZINC88696098	CC[N@H+]1CCC[C@H](C1)C[NH2+]Cc1ccccc1N1C[C@H](O[C@H](C1)C)C	0
ZINC88698900	Cc1ccc(c(c1)NC[C@H](C[NH+]1CCOCC1)O)[N+](=O)[O-]	0
ZINC88720765	CC[C@@H](C)[C@@](C)(C[NH2+]Cc1ccccc1N1C[C@H](O[C@H](C1)C)C)O	0
ZINC88727673	C[C@@H]1CCC[C@H]1[NH2+]Cc1ccc(c(c1)F)[O-]	0
ZINC88766130	Cc1ccc(c(n1)C[NH2+][C@H](c1ccccc1)c1cccc(c1)F)O	0
ZINC88766902	CCCCCC[C@@H](C)NC(=O)C(=O)Nc1cc(ccc1Cl)C#N	0
ZINC88770676	COc1ccc(c(c1)NC(=O)C(=O)N1CCC(CC1)O)F	0
ZINC88771214	Cc1c(c(on1)C)S(=O)(=O)NC1(CCCCC1)C(=O)N	0
ZINC88782932	CSCc1cc(ccc1CNS(=O)(=O)/C=C/c1ccccc1)F	0
ZINC88795085	CCCN([C@@H]1C[C@H](C21CCCCC2)OCC)C(=O)N[C@@H](C)CCCO	0
ZINC88797742	COC(=O)[C@@H]1CCCCC[C@@H]1NS(=O)(=O)Cc1ccccc1F	0
ZINC88799200	C[C@@H](CCCO)NC(=O)N(CCOC)CC(F)F	0
ZINC88799700	C[C@H](CCCO)NC(=O)N(CCC(F)(F)F)CC1CC1	0
ZINC88803193	COCCCN/C(=C(\C#N)/C(=O)Cc1c(cccc1F)F)/[O-]	0
ZINC88807787	c1ccc(cc1)[C@@H](c1ccncc1)OC(=O)Cc1ccc(cc1F)F	0
ZINC88817830	Cc1cc(c(cc1C(=O)OC1CCN(CC1)CC(F)(F)F)OC)OC	0
ZINC88819023	C[C@H](CCCO)NC(=O)C(=O)Nc1cc(ccc1F)Br	0
ZINC88819412	C[C@H](CCCO)NC(=O)C(=O)Nc1cc(ccc1Cl)OC	1
ZINC88819552	C[C@H](CCCO)NC(=O)/C(=N/c1c(c(c(c(c1F)F)F)F)F)/[O-]	0
ZINC88819564	C[C@H](CCCO)NC(=O)C(=O)Nc1ccccc1OC(C)(C)C	1
ZINC88826087	Cc1ccc(cc1F)[C@@H](C)NC(=O)C(=O)Nc1ccccc1C(C)C	0
ZINC88839779	CC/[NH+]=C(/NCCc1cc(ccc1F)F)\NCC(=O)NCCOC	0
ZINC88942696	CC/[NH+]=C(/NCC(C)(C)SC)\N[C@@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC88944523	CC/[NH+]=C(/NCc1cc(ccc1O)OC)\N[C@@H]1CCC[C@@H](C1)C	1
ZINC89008476	C[C@@H]1CCN(CC1)/C(=[NH+]\C)/NCc1ccc(c(c1)F)O	0
ZINC89045612	CCOC(=O)[C@H]1CC[C@@H](CC1)N/C(=[NH+]\C)/NCc1ccc(c(c1)F)O	0
ZINC89100166	C[C@@H]1C[C@@H](C[C@@H](C1)CCS(=O)(=O)c1n[nH]c(=O)n1CCCOC)C	0
ZINC89101363	c1cc(c(cc1F)F)S(=O)(=O)N1CCN(CC1)CC1(COC1)CO	0
ZINC89101755	c1cc(ncc1C(F)(F)F)N1CCCN(CC1)CC1(COC1)CO	0
ZINC89102943	CCCCC[N@H+](Cc1ccc(cc1)F)CC1(COC1)CO	0
ZINC89103889	C[N@H+](Cc1cccc(c1)C(F)(F)F)CC1(COC1)CO	0
ZINC89120608	c1ccc(c(c1)NC(=O)N[C@@H]1CCCC[C@H]1C(=O)N)F	0
ZINC89122269	CCOC(=O)c1c(nc(s1)[C@@H](C)NC(=O)Nc1ccc(s1)C)C	0
ZINC89123596	c1cc(ccc1NC(=O)N[C@H]1CC[N@H+](C1)CC1(COC1)CO)F	0
ZINC89124542	COc1ccc(c(c1)[N+](=O)[O-])OCc1ccc(c(c1)F)C(=O)OC	0
ZINC89124745	c1ccc(c(c1)CN(CC1(COC1)CO)C1CCCC1)C(F)(F)F	0
ZINC89126204	C[N@@H+](CCCCCc1cc(n[nH]1)c1ccccc1)CC1(COC1)CO	0
ZINC89126322	CN(Cc1ccc(c(c1)F)C(=O)OC)Cc1ccccc1O	0
ZINC89127537	C[C@H]([C@H](C)S(=O)(=O)C)[N@@H+](C)Cc1ccc(c(c1)F)C(=O)OC	0
ZINC89129670	CN(Cc1ccc(c(c1)F)C(=O)OC)C[C@@H](COC)O	0
ZINC89134151	CCN(Cc1ccc(c(c1)F)C(=O)OC)C[C@H](c1ccc(cc1)C)O	0
ZINC89139196	COC(=O)c1ccc(cc1F)C[N@@H+](CCN1CCOCC1)CCO	0
ZINC89154660	CCOC(=O)N1CCC(CC1)[NH2+][C@H](C)CS(=O)(=O)CC	0
ZINC89157256	COC(=O)c1cc(cc(c1CBr)[N+](=O)[O-])F	0
ZINC89196409	Cc1c(nc(s1)C)CNC(=O)[C@@H](C)c1cccc(c1)F	0
ZINC89197126	Cc1c(nc(s1)C)CNC(=O)[C@H]1C[C@H]1c1ccc(c(c1)Cl)Cl	0
ZINC89197133	CC(C)c1cc2c(cc1O)c[nH]n2	1
ZINC89201441	Cc1cccc(n1)c1ccn2ccnc2c1	0
ZINC89201448	c1cc(c(nc1)c1ccn2ccnc2c1)C(F)(F)F	0
ZINC89201701	COC(=O)c1cn2cccc(c2n1)C(F)(F)F	0
ZINC89215904	CC[C@H](C(=O)N[C@H](C)[C@@H](c1ccc(cc1)OC)O)N1CCCC1=O	1
ZINC89216988	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)[C@@H](C)OCC(F)(F)F	0
ZINC89217625	C[C@@H](C1CCOCC1)C(=O)N[C@@H](C)[C@@H](c1ccc(cc1)OC)O	0
ZINC89218119	CCc1ccccc1OCC(=O)N[C@H](C)[C@H](c1ccc(cc1)OC)O	1
ZINC89218337	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)[C@@H](C)NC(=O)c1ccco1	1
ZINC89219819	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)C1(CC1)CCOC	0
ZINC89220612	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)Nc1cc(c(c(c1)F)F)F	0
ZINC89221329	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)[C@@H]1C[C@@H]1c1ccccc1	1
ZINC89221574	CC(=O)[C@@H](c1cc2c(cc[nH]2)[nH+]c1)N	0
ZINC89223162	Cc1c(nc(s1)C)CNC(=O)Nc1ccc(cc1OC(F)F)F	0
ZINC89227027	CC(C)CCO[C@H]1CCCC[C@@H]1NC(=O)Nc1ccn(n1)CC(F)F	0
ZINC89229328	c1c(cnc2c1scn2)[N+](=O)[O-]	0
ZINC89229503	CCc1cc(n[nH]1)C(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC89229607	Cc1cccc2c1oc(c2C)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89238382	CC[C@]1(CCCN(C1)C(=O)CSCC(F)(F)F)C	0
ZINC89238405	CO[C@H](CNC(=O)CSCC(F)(F)F)c1cccc(c1)Cl	0
ZINC89240801	C[C@@](CNC(=O)[C@@H]1Cc2cc(ccc2OC1)F)(C[NH+]1CCOCC1)O	0
ZINC89240828	C[C@](CNC(=O)c1cccc(c1F)OC)(CN1CCOCC1)O	0
ZINC89252802	C[C@](CNC(=O)CSc1[nH]c2ccccc2n1)(c1ccc(cc1)F)O	0
ZINC89253186	C[C@](CNC(=O)[C@@H]1CCCN1C(=O)OC)(c1ccc(cc1)F)O	0
ZINC89253190	C[C@](CNC(=O)[C@H]1CCCN1C(=O)OC)(c1ccc(cc1)F)O	0
ZINC89254453	CC[C@H](C(=O)NC[C@@](C)(c1ccc(cc1)F)O)NC(=O)OC(C)(C)C	0
ZINC89254485	C[C@](CNC(=O)[C@H]1C[C@@H]1c1cccc(c1)F)(c1ccc(cc1)F)O	0
ZINC89254728	CC(C)[C@@H](C(=O)NC[C@](C)(c1ccc(cc1)F)O)NC(=O)COC	0
ZINC89256064	Cc1ccc(s1)[C@@H]1C[C@H]1C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89256455	Cc1c(c(n(n1)C)C)OCC(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC89257145	Cc1nc(c(s1)NC(=O)NC[C@](C)(c1ccc(cc1)F)O)CC(C)C	0
ZINC89257244	CC(C)CS(=O)(=O)CCC(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC89258355	CCCC(CCC)C(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC89258407	CCOc1ccccc1OCC(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89258428	C[C@@](CNC(=O)CCC(=O)N1CCOCC1)(c1ccc(cc1)F)O	0
ZINC89258837	C[C@@](CNC(=O)CCCNC(=O)OC)(c1ccc(cc1)F)O	0
ZINC89258838	C[C@](CNC(=O)CCCNC(=O)OC)(c1ccc(cc1)F)O	0
ZINC89259017	C[C@](CNC(=O)CC1(CC1)CS(=O)(=O)C)(c1ccc(cc1)F)O	0
ZINC89259161	C[C@](CNC(=O)c1cccc(c1)OCCOC)(c1ccc(cc1)F)O	0
ZINC89259445	C[C@@H]1C[C@H]1c1ccc(o1)/C=C/C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89259450	C[C@](CNC(=O)[C@H]1Cc2ccccc2C(=O)O1)(c1ccc(cc1)F)O	0
ZINC89259771	C[C@](CNC(=O)c1cc(cs1)OC)(c1ccc(cc1)F)O	0
ZINC89259877	CCC(CC)n1c(c(cn1)C(=O)NC[C@@](C)(c1ccc(cc1)F)O)C	0
ZINC89261408	C#C[C@@H](Cc1ccccc1)OC(=O)[C@H]1C[C@@H]1c1ccc(cc1)F	0
ZINC89268694	C[C@@H](c1ccc(o1)C(=O)OC)N1CCN(CC1)CC#C	0
ZINC89271877	CCC[C@@H]1CN(CCO1)C(=O)Nc1ccc2c(c1)nc(o2)C	0
ZINC89272293	C[C@@](CNC(=O)Nc1cc(nn1C)CCOC)(c1ccc(cc1)F)O	0
ZINC89277985	CC(C)CNS(=O)(=O)c1ccc(cc1)CNC(=O)[C@@H]1CC[N@H+](CC1)C	0
ZINC89278441	Cc1ccncc1NC(=O)NC[C@H](COc1ccc(c(c1)F)F)O	0
ZINC89280022	Cc1ccncc1NC(=O)NC[C@@H](c1ccc(cc1)OC(F)F)O	0
ZINC89282755	CCc1cc([nH]n1)CNC(=O)N1CCc2ccccc2[C@@H]1CO	1
ZINC89299021	Cc1ccc(cc1S(=O)(=O)C)NC(=O)NC[C@@](C)(c1ccco1)O	1
ZINC89299511	C[C@@H](Cc1ccc(cc1)OC)CNC(=O)COCC1CC1	0
ZINC89301560	Cc1ccc(cc1S(=O)(=O)C)NC(=O)NC[C@@H](c1ccco1)O	1
ZINC89310140	CCn1cnnc1CNC(=O)NC[C@H](c1cc(ccc1OC)OC)O	1
ZINC89315168	CC(=O)c1cc(n(c1)C)C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89315663	Cc1ccc(cc1NC(=O)N(C)CC[NH+]1CCCC1)c1ncco1	0
ZINC89315742	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)[C@H]1CC21CCOCC2)O	0
ZINC89315795	CCCCO[C@H](C)C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89315844	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)CSc1ccncc1)O	0
ZINC89316416	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)CC[C@H]1CCCOC1)O	0
ZINC89317313	CCN1CCO[C@@H](C1)C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89317653	C[C@@H](C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O)N1CCSCC1	0
ZINC89330323	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)[C@@H]1CC(=O)NC1)O	0
ZINC89330717	COCCC1(CCCC1)C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89332253	C[C@@H](C1CCOCC1)C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89332378	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)[C@@H]1CCCc2c1c[nH]n2)O	0
ZINC89332408	CCn1c(ccn1)/C=C/C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89333375	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)CCC1CCOCC1)O	0
ZINC89333416	CC[C@@H](C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O)OC1CCCC1	0
ZINC89333689	COCCC1(CC1)C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89334416	CCCOCC(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89334548	Cc1c(cn(n1)C)CCC(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89334552	CCS[C@H](C(C)C)C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89334940	Cc1ccc(cc1NC(=O)N[C@H]1[C@H]2CCO[C@@H]2C1(C)C)c1ncco1	0
ZINC89336597	CC(C)CCO[C@H]1CCCC[C@@H]1NC(=O)CSCc1cscn1	0
ZINC89338629	Cc1c(scn1)C(=O)N[C@@H]1CCCC[C@@H]1OCCC(C)C	0
ZINC89340101	CN(C[C@@H](COC)O)C(=O)NCCc1cn2ccccc2n1	0
ZINC89363662	CN(Cc1ccccn1)C(=O)c1cn(nn1)Cc1cccc(c1)F	0
ZINC89364493	c1cc(cc(c1)OC(F)F)[C@H]1CN(CCO1)C(=O)C1(CCCC1)O	0
ZINC89364748	CCC1(CCC1)C(=O)N1CCO[C@H](C1)c1cccc(c1)OC(F)F	0
ZINC89371129	C[C@H](COC)C(=O)N[C@H](c1ccc(c(c1)F)Cl)C(=O)OC	0
ZINC89371978	COC(=O)[C@H](c1ccc(c(c1)F)Cl)NC(=O)Cc1ccc(cc1)O	0
ZINC89372576	CCC[C@@H](C)C(=O)N[C@@H](c1ccc(c(c1)F)Cl)C(=O)OC	0
ZINC89372838	CC(=O)N1CC[C@@H](C1)C(=O)N[C@@H](c1ccc(c(c1)F)Cl)C(=O)OC	0
ZINC89374157	COC[C@H](C(=O)N)NC(=O)CCC=C	0
ZINC89374654	COC[C@H](C(=O)N)NC(=O)c1cc(ccc1[N+](=O)[O-])Cl	0
ZINC89374726	CCCC[C@@H](CC)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89375858	C[C@H](Cc1ccccc1F)C(=O)N[C@H](COC)C(=O)N	0
ZINC89375874	C[C@H](CCc1ccccc1F)C(=O)N[C@H](COC)C(=O)N	0
ZINC89376593	COC[C@H](C(=O)N)NC(=O)c1ccccc1OCc1ccccc1Cl	0
ZINC89378343	COC[C@H](C(=O)N)NC(=O)c1cn(nn1)c1ccccc1Cl	0
ZINC89387451	CC(C)(c1ccc(cc1)F)C(=O)N[C@H](COC)C(=O)N	0
ZINC89388533	C[C@@H](CC1CCCC1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89390650	CN(C)C(=O)CCCC(=O)N[C@@H](c1ccc(c(c1)F)Cl)C(=O)OC	0
ZINC89390851	CC[N@@H+](CC(=O)N[C@H](c1ccc(c(c1)F)Cl)C(=O)OC)C1CC1	0
ZINC89399121	CCc1c(c(no1)C)NC(=O)c1cc(ccc1F)S(=O)(=O)NC(C)C	0
ZINC89401236	COC(=O)[C@@H]1C[C@@H](C[N@H+]1Cc1cc(sc1)Br)O	0
ZINC89417944	CCc1c(c(no1)C)NC(=O)NC[C@](C)(CN1CCOCC1)O	0
ZINC89420494	COCc1nn(c(=O)o1)C[C@H](c1cccc(c1)F)O	0
ZINC89422401	COC(=O)C1(CCCC1)[NH2+]C[C@H](COCc1ccccc1F)O	0
ZINC89422442	C[C@@H]1CCCN(C1)C(=O)CNC1(CCCC1)C(=O)OC	0
ZINC89422965	c1ccc(c(c1)COC[C@H](CN1CCN(CC1)C(=O)CO)O)F	0
ZINC89423459	C1CN(CCN1CC(=O)NCC(F)(F)F)C(=O)CO	0
ZINC89445969	Cc1cc(ccc1C(=O)C)NC(=O)N(C)CCC(F)(F)F	0
ZINC89468183	CCC[C@H]1CN(CCO1)C(=O)c1ccc(=O)n(n1)c1ccc(cc1)F	0
ZINC89473109	CCC[C@@H]1CN(CCO1)C(=O)[C@@H](C)OCC(F)(F)F	0
ZINC89477163	CCC[C@@H]1CN(CCO1)C(=O)c1ccc(cc1)OC(C)(C)C	0
ZINC89484295	CS(=O)(=O)CC[N@H+]1CCN(CC1)C[C@@H](COCc1ccccc1F)O	0
ZINC89485605	CN1[C@H]([C@H](CC1=O)/C(=N/c1ncn[nH]1)/[O-])c1ccc(c(c1)F)Cl	0
ZINC89486178	Cc1cc([nH]n1)NC(=O)c1cnn(c1C)CCO[C@@H]1CCCCO1	0
ZINC89486772	CS(=O)(=O)c1nc([n-]n1)NC(=O)C1CCC(CC1)(F)F	0
ZINC89487168	C[C@H](c1cc(ccc1O)OC)NC(=O)C[C@H]1CC[C@@H](CC1)OC	0
ZINC89488413	CC(C)(C)[C@H](C(F)(F)F)OC(=O)[C@@H]1CC(=O)N(C1)CCOC	0
ZINC89488460	CC(C)(C)[C@H](C(F)(F)F)OC(=O)C1CCN(CC1)CC(F)(F)F	0
ZINC89489972	Cc1ccc(cc1F)C(=O)OCCc1c([nH]nc1C)C	0
ZINC89490911	CNC(=O)c1ccc(cc1)/C=C/C(=O)O[C@H](C#C)C1CC1	0
ZINC89492644	C=CCOC(=O)[C@@H]1CC(=O)N(C1)Cc1ccccn1	0
ZINC89494988	CC(C)(C)[NH2+]CCNC(=O)Cc1cccc(c1)C(=O)OC	0
ZINC89495674	CCCC(CCC)(C#N)NS(=O)(=O)c1ccccc1OC	0
ZINC89507107	C[C@@H](CCCO)NC(=O)c1cc(cc(c1O)Cl)F	0
ZINC89509087	C[C@@H]([C@@H](CO)SC)NC(=O)c1cc([nH]n1)C1CCCCC1	1
ZINC89509360	C[C@@H](CCCCC(=O)N[C@H]1c2ccccc2C[C@H]1O)C(=O)C	1
ZINC89511798	Cc1cc(c(c(c1)OC)O)C(=O)NC[C@@H](C)CCO	1
ZINC89511914	C[C@H](CCO)CNC(=O)c1ccc(c(c1)[O-])[N+](=O)[O-]	1
ZINC89512087	CN(C[C@H](COC)O)C(=O)c1c(cn(n1)c1ccccc1F)[O-]	0
ZINC89512186	CN(C[C@H](COC)O)C(=O)c1cc(cc(c1O)Cl)F	0
ZINC89525377	C1CC1n1c(nnc1SCCCOCC(F)(F)F)CO	0
ZINC89526102	Cc1c(c(on1)C(C)C)C(=O)N1CCN(CC1)[C@@H]1CCC[C@H]1O	1
ZINC89532541	Cc1c(c(on1)C)S(=O)(=O)NC[C@](C)(c1ccsc1)O	1
ZINC89541096	c1cc(c(cc1[N+](=O)[O-])NC(=O)CC[C@@H]1CCCO1)O	0
ZINC89542764	c1cnn(c1)c1ccc(cc1F)C(=O)NN1CCCCC1	0
ZINC89544690	Cc1c(=O)[nH]c([nH+]c1[O-])CCNC(=O)c1cc2cc(ccc2o1)F	0
ZINC89548327	CC(C)(C)c1nc(cs1)CC(=O)N1CCN(CC1)C(=O)CO	1
ZINC89548946	C[C@H](C(=O)N1CCN(CC1)C(=O)CO)Oc1ccc(c(c1)F)F	0
ZINC89549252	c1cc(ccc1n1cc(nn1)C(=O)N1CCN(CC1)C(=O)CO)F	0
ZINC89556307	Cc1c([nH+]n(c1NCc1cccc(c1)F)CCO)C	0
ZINC89560950	Cc1ccc(cc1C)NC(=O)C=C1CN(C1)C(=O)OC(C)(C)C	0
ZINC89563695	c1cc([nH]c1)CC(=O)N1CCCN(CC1)Cc1ccc(cc1)C#N	0
ZINC89572331	CC(C)(C)OC(=O)N1CC(=CC(=O)N[C@@H]2CCC[C@@H](C2)SC)C1	0
ZINC89573674	C[C@](CNC(=O)C=C1CN(C1)C(=O)OC(C)(C)C)(c1ccsc1)O	0
ZINC89574623	CCOC(=O)CC[C@H](C)/[NH+]=C/c1cc(ccc1O)OC	0
ZINC89582272	Cc1cc(c(s1)C)C(=O)CCC(=O)N[C@H](C)[C@H](Cc1ccccc1)O	1
ZINC89585246	c1cc(oc1)COC[C@@H](Cn1c2cc(c(cc2nn1)Cl)Cl)O	0
ZINC89592589	c1ccc(cc1)C[N@H+]1C[C@H](C[C@@H]1CNC(=O)Nc1cccc(c1)F)O	0
ZINC89592851	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)NCCC1=CCCCC1)O	0
ZINC89602222	c1cc(cc(c1)O)[C@@H]1CN(CCO1)c1nnc(s1)C(F)F	0
ZINC89602546	c1cc(ccc1c1nc(on1)CSCC1(COC1)CO)F	0
ZINC89602648	c1cc(cc(c1)C(F)(F)F)c1nc(on1)CSCC1(COC1)CO	0
ZINC89603183	c1cc(cc(c1)OCC(F)(F)F)CSCC1(COC1)CO	0
ZINC89603914	c1ccc(cc1)[C@H](c1ccc(cc1)F)SCC1(COC1)CO	0
ZINC89604020	c1cc(ccc1OCCSCC1(COC1)CO)OC(F)(F)F	0
ZINC89604735	c1cc2c(c(c1)Cl)CC[C@@H]2SCC1(COC1)CO	0
ZINC89605910	c1cc(nc(c1)OCC(F)F)C(=O)N1CCC(CC1)O	0
ZINC89616912	Cc1ccc(c(c1)N1CCC[C@H](C1)NC(=O)N(C)CC[C@@H](C)O)F	0
ZINC89625309	COCc1cc(ccc1F)C(=O)N1CC[C@H](C1)Oc1cccc(c1)Cl	0
ZINC89638047	CCCn1c(nnc1S[C@H](C)C(=O)NC(C)(C)CC)C	0
ZINC89643380	Cc1ccc(cc1F)[C@@H](C)NC(=O)N1CCC[C@H]1C[NH+]1CCOCC1	0
ZINC89651790	Cc1cc(n2c(n1)nc(=S)n2C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O)C	0
ZINC89659316	CC(=O)Nc1ccc(cc1NCCCCOC)C(F)(F)F	0
ZINC89661427	CN(C)c1nc(ns1)CNc1ccc(cc1)CCC(F)(F)F	0
ZINC89690149	CCOC(=O)CC[C@H](C)NC(=O)NCc1ccc(cc1)F	0
ZINC89695584	Cc1c(cn[nH]1)CCC[NH2+][C@H]1CCc2c1c(ccc2F)Br	0
ZINC89697667	CC(C)COC[C@H](C[NH2+][C@H]1CCc2c1c(ccc2F)Br)O	0
ZINC89699273	C[C@@H](c1ccc(cc1)Cl)N(C)C(=O)c1c(ncs1)C1CC1	0
ZINC89700077	CC[C@@H](c1nc(on1)C)NC(=O)NC[C@H](C)CC(=O)OCC	0
ZINC89703876	Cc1[nH+]ccn1CCCC[NH2+][C@H]1CCc2c1c(ccc2F)Br	0
ZINC89706566	CCCn1c(nnc1SCc1nc(cc(n1)[O-])C(F)(F)F)C	0
ZINC89708558	C[C@H](c1ccc(s1)Cl)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89718363	Cc1nc(no1)C[N@@H+]1CCN(CC1)C[C@H](COC(C)C)O	0
ZINC89738352	c1cc2c(ccn2CCCC(=O)N[C@@]2(CCSC2)C#N)cc1Cl	0
ZINC89740263	CCCS(=O)(=O)N(CCCCOC)c1ccccc1F	0
ZINC89746798	CCOC(=O)C[C@H](C)CNC(=O)N[C@@H](COC)c1ccc(o1)C	0
ZINC89747450	CCOC(=O)C[C@@H](C)CNC(=O)NCc1ccc(c(c1)F)O	0
ZINC89747701	CCOC(=O)C[C@H](C)CNC(=O)NC[C@@H](c1ccccc1F)O	0
ZINC89759349	CCOCCCCNC(=O)c1c(ccc(c1F)OCC)F	0
ZINC89761723	CC(C)(CNC(=O)[C@@H]1CCC[N@@H+]1C1CCN(CC1)CC(F)(F)F)O	0
ZINC89761737	CC(C)(CNC(=O)CCCc1ccc(c(c1)F)F)O	0
ZINC89761878	Cn1cnnc1[C@@H]1CCCN(C1)C(=O)NC[C@@H]1CCS(=O)(=O)C1	0
ZINC89762081	c1c(cc(c(c1F)F)F)C(=O)NC[C@@H](COCC1CC1)O	0
ZINC89771932	CC(C)SCc1cccc(c1)NC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89772679	COCCOC[C@H]1CCN(C1)C(=O)c1ccc(cc1)n1ccnn1	0
ZINC89773002	Cc1cc2c(c(c1)F)N(CCC2)C(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89773008	c1c(cc(c2c1CCCN2C(=O)c1cnc(s1)[C@@H]1CCCO1)F)F	0
ZINC89776881	c1cc(ncc1Cl)OCCNC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89777784	c1c(sc(n1)[C@@H]1CCCO1)C(=O)N[C@H]1CCOC2(C1)CCCC2	0
ZINC89779252	COC[C@H](C[N@H+]1CC[C@@H](CC1)NS(=O)(=O)c1ccccc1F)O	0
ZINC89779306	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NS(=O)(=O)c1cccc(c1F)F)O	0
ZINC89780315	c1ccc(cc1)[C@@H]1C[C@@H]1NC(=O)c1cccnc1OCC(F)F	0
ZINC89780436	c1cc(nc(c1)OCC(F)F)C(=O)Nc1ccc(cc1C(=O)N)Cl	0
ZINC89780618	c1cc(cc(c1)O)[C@H]1CN(CCO1)CC(=O)Nc1ccc(cc1F)F	0
ZINC89781799	Cc1ccc(cc1F)S(=O)(=O)N1CCOC[C@H]1C1CC1	0
ZINC89783502	C#CCN1CCN(CC1)C(=O)c1cc(ccc1O)F	0
ZINC89786258	CCOC(=O)C[C@H](C)CNC(=O)[C@H]1C[C@@H]1c1c(cccc1Cl)F	0
ZINC89787316	CCOC(=O)C[C@@H](C)CNC(=O)[C@@H](C)CC(=O)c1cccc(c1)F	0
ZINC89787865	c1cc(ccc1CNC(=O)N1CCN2CCCC[C@@H]2C1)O	1
ZINC89788296	c1cc(ccc1/C=C/CN[C@@H]1CCN(C1=O)CC(F)(F)F)C#N	0
ZINC89789407	CCOC(=O)C[C@@H](C)CNC(=O)c1cc(ccc1F)F	0
ZINC89789585	c1cc(ccc1/C=C/C[NH2+]C[C@H]1CCC[C@@H](C1)O)C#N	1
ZINC89790475	CCC[C@@H](c1ccccc1)C(=O)NC[C@H](C)CC(=O)OCC	0
ZINC89790566	CCOC(=O)C[C@H](C)CNC(=O)c1ccc(nc1)OCC(F)(F)F	0
ZINC89791978	c1cc(c(nc1)OCC(F)F)C(=O)OCC(=O)N1CCCCCC1	0
ZINC89792472	C[C@@H]1CC[C@@H](C1)Nc1ccc(c(c1)NC(=O)CC[NH+]1CCOCC1)F	0
ZINC89792642	CCOc1cc(ccc1NCc1cn(nc1C)C)F	0
ZINC89798431	c1ccc(cc1)CN1C[C@H](C[C@@H]1C[NH2+]Cc1cc(ccc1F)Cl)O	0
ZINC89799310	CSc1ccc(cc1)C[NH2+]C[C@H]1C[C@@H](CN1Cc1ccccc1)O	1
ZINC89800485	CCc1ccc(o1)CN[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O	0
ZINC89800713	COC[C@H](C[N@@H+]1CC[C@H](CC1)NCc1cnc(s1)c1ccccn1)O	0
ZINC89800726	COC[C@H](C[N@H+]1CC[C@@H](CC1)NCc1ccc(c(c1)C(F)(F)F)F)O	0
ZINC89800749	CCC(C)(C)[C@@H]1CC[C@@H](CC1)[NH2+][C@H]1CCN(CC1)C[C@@H](COC)O	0
ZINC89801290	COC[C@H](CN1CC[C@H](CC1)[NH2+]Cc1ccc(cc1C(F)(F)F)F)O	0
ZINC89801524	CCCOc1cccc(c1)C[NH2+][C@@H]1CCN(CC1)C[C@H](COC)O	0
ZINC89802186	CC(C)CC(=O)NC[C@H]1[C@H](C1(C)C)c1ccccc1	0
ZINC89802972	CC(C)[C@H](C(=O)N)NC(=O)c1c(ncs1)C1CC1	0
ZINC89804337	CCOC(=O)CC[C@@H](C)NC(=O)[C@@H]1C[C@@H]1c1ccc(cc1F)F	0
ZINC89805883	CCOC(=O)CC[C@@H](C)NC(=O)C[C@@H](C)c1cccc(c1)F	0
ZINC89810161	c1cc(cc(c1)F)CCN(C1CC1)C(=O)c1c(ncs1)C1CC1	0
ZINC89812346	C[C@H](CSC)N(C)C(=O)C1(CCOCC1)c1ccc(cc1F)F	0
ZINC89813372	c1ccc(c(c1)C1(CC1)C[NH2+][C@@H]1[C@H]2CCO[C@@H]2C21CCC2)F	0
ZINC89814328	c1ccc(c(c1)N[C@@H]1CC[N@H+](CC1)C[C@@H](CN1CCOCC1)O)F	0
ZINC89815882	Cc1ccc(cc1C)N1C[C@@H](CCC1=O)C(=O)N[C@H](C)[C@@H]1CCOC1	0
ZINC89817278	CCOc1ccc(c(c1F)C(=O)N[C@@H](C)c1cc(ccc1O)OC)F	0
ZINC89819039	CCOc1ccc(c(c1F)C(=O)N[C@@H]1CC[C@@H](C1)SC)F	0
ZINC89820929	CCOc1ccc(c(c1F)C(=O)N[C@H]1C[C@](C1(C)C)(C)OC)F	0
ZINC89820943	CC(C)[N@H+]1[C@H]2CC[C@@H]1CN(CC2)C(=O)c1cccc(n1)OCC(F)F	0
ZINC89820994	C[C@@H](CNC(=O)C1(CCOCC1)c1ccc(cc1F)F)c1ccsc1	0
ZINC89821305	c1ccc(c(c1)n1cc(c(n1)C(=O)N1CCC2(CC1)OCCO2)O)F	0
ZINC89821310	c1ccc(c(c1)n1cc(c(n1)C(=O)NCCN1CCOCC1)O)F	0
ZINC89821588	Cn1cccc1[C@H]1CCCCN1C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89822397	c1cc(nc(c1)OCC(F)F)C(=O)Nc1ccncc1O	0
ZINC89823236	CCOc1ccc(c(c1F)C(=O)N1C[C@H]2CCCC[C@H]2C1)F	0
ZINC89823588	CCOc1ccc(c(c1F)C(=O)N1CC[C@H](C1)OCCC(C)C)F	0
ZINC89823642	CC(C)CC(C)(C)CNC(=O)c1c(ncs1)C1CC1	0
ZINC89828514	CCOc1ccc(c(c1F)C(=O)N1CCN(CC1)[C@H](C)COC)F	0
ZINC89829915	COc1cc(cc(c1)OC)[C@H](CNC(=O)c1c(ncs1)C1CC1)O	1
ZINC89831336	CC(C)N(CC[NH+](C)C)C(=O)c1cccc(n1)OCC(F)F	0
ZINC89832661	Cc1n[nH]c(=S)n1CCNC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89839000	Cn1cccc1C(=O)N(C)CCCS(=O)(=O)C	0
ZINC89839325	CN(CCCS(=O)(=O)C)C(=O)[C@@H]1C[C@H]1c1c(cccc1Cl)F	0
ZINC89839789	CC(=O)Nc1ccc(c(c1)C(=O)N(C)CCCS(=O)(=O)C)F	0
ZINC89840130	CC(C)CN(C[C@H](c1ccc(cc1)F)O)C(=O)c1cc[nH]n1	0
ZINC89841250	C[C@H]1C[C@H](N(C1)C(=O)c1cnc(s1)[C@@H]1CCCO1)c1cccc(c1)F	0
ZINC89841953	CCOc1ccc(c(c1F)C(=O)OCC(F)(F)F)F	0
ZINC89844139	c1cc(c(nc1)OCC(F)F)C(=O)NC[C@@H](c1ccc(s1)Cl)O	0
ZINC89845756	c1ccc(cc1)OC[C@H](CN1CCN(CC1)C(=O)[C@H]1CCOC1)O	0
ZINC89846983	CCOCCOC(=O)[C@@H]1CCC(=O)N(C1)c1ccc(c(c1)C)C	0
ZINC89847599	c1cc(c(cc1F)NC(=O)c1cnc(s1)[C@@H]1CCCO1)O	0
ZINC89850255	c1cc(c(nc1)n1ccc(n1)NC(=O)Cc1cc(ccc1F)F)Cl	0
ZINC89851188	c1ccc(cc1)c1ccc(nn1)NC(=O)NC[C@@H](c1ccsc1)O	1
ZINC89851804	c1cc(nc(c1)OCC(F)F)C(=O)N1CCC(CC1)OCCCO	0
ZINC89853045	Cc1ccc(c(c1)Cl)NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	0
ZINC89853209	C[C@@H]1CCCN([C@@H]1CO)C(=O)Nc1ccccc1C(C)C	1
ZINC89853249	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)Nc1ccc(c(c1F)F)F)O	0
ZINC89855925	C[C@@H](C1CCOCC1)C(=O)NC1(CCOCC1)c1ccc(cc1F)F	0
ZINC89856499	c1c(sc(n1)[C@H]1CCCO1)C(=O)N1CC[C@H](CC1)[C@H](C(F)(F)F)O	0
ZINC89856874	C[C@@H]1CCCN([C@@H]1CO)C(=O)Nc1cc(ccc1F)NC(=O)C	0
ZINC89861221	c1ccc2c(c1)CCN([C@H]2CO)C(=O)N[C@H]1CCc2c1cccc2O	1
ZINC89861760	Cc1ccc(cc1NC(=O)N1CCC[C@H]([C@@H]1CO)C)C(=O)N(C)C	1
ZINC89861989	CCOC(=O)CC[C@@H](C)NC(=O)Nc1ccc(c(c1)F)OC	0
ZINC89865628	C[C@@H]1CCCN([C@@H]1CO)C(=O)Nc1ccc(c(c1)F)OCCOC	0
ZINC89865889	C[C@@H]([C@H]1CCCN(C1)C(=O)CCCn1ccc2c1ccc(c2)Cl)O	1
ZINC89865939	c1cc(cc(c1)NC(=O)N1CCCC[C@H]1CO)COCC1CC1	0
ZINC89867015	CCOC(=O)CC[C@H]1CCCN(C1)C(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89867514	c1cc(nc(c1)OCC(F)F)C(=O)NCc1ccc(c(c1)CO)F	0
ZINC89869710	C[C@H](C(=O)Nc1ccc2c(c1)nc(n2C)C1CC1)OCCC=C	0
ZINC89870425	C[C@H]1CCCN([C@@H]1CO)C(=O)Nc1ccc(cc1OCC(F)(F)F)F	0
ZINC89870458	C[C@@H](COC)C(=O)Nc1ccc2c(c1)nc(n2C)C1CC1	0
ZINC89870670	CN(C[C@@H](COCc1ccccc1)O)C(=O)C(c1ccccn1)(F)F	0
ZINC89871331	Cc1cc(ccc1OCC(F)(F)F)NC(=O)N1CCC[C@H]([C@@H]1CO)C	0
ZINC89871336	C[C@@H]1CCCN([C@@H]1CO)C(=O)Nc1cc(ccc1SCC(F)F)F	0
ZINC89871627	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)Nc1cnn(c1)CC(F)F)O	0
ZINC89871631	C[C@H]1CCCN([C@@H]1CO)C(=O)Nc1cc(c(c(c1)F)F)F	0
ZINC89873527	Cn1cc(cc1C(=O)N[C@H](c1ccc(cc1F)F)C(=O)OC)C#N	0
ZINC89873722	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)Nc1ccn(n1)CC(F)F)O	0
ZINC89878538	c1cc(c(nc1)n1ccc(n1)NC(=O)NCC1(CCOCC1)CO)Cl	0
ZINC89879830	c1cc(c(cc1O)Cl)CC(=O)Nc1ccc(cn1)CN1CCOCC1	0
ZINC89884784	c1cnc(cc1C(F)(F)F)NC[C@@H](C[NH+]1CCOCC1)O	0
ZINC89887856	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)NCCc1cccc(c1)Cl)O	0
ZINC89887896	CCOC(=O)CC[C@@H](C)NC(=O)NCCc1ccccc1F	0
ZINC89888765	Cc1cc(ccc1F)CNC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	0
ZINC89892993	COCCN(Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-])CC(F)F	0
ZINC89897617	C1CN(C(=O)[C@@H]1NC(=O)N1CCOC[C@H]1C1CC1)CC(F)(F)F	0
ZINC89901578	C[C@H](COC)N(C)C(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC89901983	CCOC(=O)CC[C@@H](C)NC(=O)NCC(C)(C)C[C@H](C)O	0
ZINC89904562	C[C@@H](c1cc(ccc1N1CC[C@@H](CC1)O)F)NC(=O)C1=CCCCO1	0
ZINC89907122	CC(C)[C@H](c1ccc(cc1F)F)NC(=O)N1CCN(CC1)CC#C	0
ZINC89907799	CCOC(=O)CC[C@@H](C)NC(=O)N[C@H](Cc1ccccc1)C(F)(F)F	0
ZINC89908817	CCOC(=O)CC[C@H](C)NC(=O)NCc1ccc(c(c1)CO)F	0
ZINC89908923	c1cc(ccc1COCCNC(=O)N1CCOC[C@@H]1C1CC1)Cl	0
ZINC89909344	C[C@](CCO)(COC)[NH2+]Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89909709	Cc1cc(c(o1)C)c1nnc(o1)C[N@@H+]1C[C@H](C[C@H]1C(=O)OC)O	0
ZINC89910534	C[C@@](CNC(=O)c1cnc(s1)[C@@H]1CCCO1)(c1ccc(cc1)F)O	0
ZINC89910550	C[C@](CNC(=O)c1cccc(c1O)OC)(c1ccc(cc1)F)O	0
ZINC89910590	CC[NH+](CC)c1ccc(cc1)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89913544	C[C@@H](c1csc(n1)C1CC1)NC(=O)C#Cc1ccc2c(c1)OCO2	0
ZINC89913560	C[C@@H](c1nc(cs1)C(C)(C)C)NS(=O)(=O)CC[C@H]1CCCO1	0
ZINC89915856	c1ccc2c(c1)c1c([nH]2)CN(CC1)C(=O)CCCCCc1cccs1	0
ZINC89921279	CN(C1CCCCCCC1)C(=O)N[C@H]1CC[N@@H+](CC1)C[C@@H](COC)O	0
ZINC89921551	CC(C)CN(CC(C)C)C(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O	0
ZINC89921782	CC(C)C[C@H]1CCN(C1)C(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O	0
ZINC89921807	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)N1CCC[C@H]1c1ccco1)O	0
ZINC89924670	CC(C)[C@H](c1ccc(cc1)F)NC(=O)C[N@H+](C)[C@@H]1CC[C@@H](CC1)CO	0
ZINC89924782	CCOC(=O)CNC(=O)[C@@H]1CC[N@H+](CC1)[C@@H]1CCCC[C@@H]1O	0
ZINC89926190	Cn1cc[nH+]c1[C@H]([C@H]1CC[N@@H+](CC1)C[C@@H](c1c(cccc1F)F)O)O	0
ZINC89927458	CCc1ccc(cc1)[C@@H](C)NC(=O)[C@H](C)[N@@H+]1CCC[C@@H](C1)[C@@H](C)O	1
ZINC89929848	C[C@@H]1CCCN([C@@H]1CO)S(=O)(=O)c1cc(ccc1F)C(F)(F)F	0
ZINC89931000	C[C@H]([C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)SC(=O)N(C)C)O	1
ZINC89931691	C[C@@H]([C@H]1CCC[N@H+](C1)CC(=O)NNC(=O)c1cccc(c1)C#N)O	1
ZINC89933400	C[C@H]([C@@H]1CCC[N@@H+](C1)CC(=O)NCCc1ccc(cc1)OC(F)F)O	0
ZINC89933457	C[C@@H]([C@@H]1CCC[N@@H+](C1)Cc1ccc(c(c1)F)C(=O)OC)O	0
ZINC89934607	CS(=O)(=O)CCN1CCN(CC1)C[C@@H](c1c(cccc1F)F)O	0
ZINC89936517	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1O)F	0
ZINC89938302	C[C@@H]1C[N@@H+](CCN1C(=O)c1c(cnc(n1)N1CCOCC1)Cl)C	0
ZINC89940025	CCOC(=O)CC[C@@H](C)NC(=O)NC[C@H](c1ccccc1F)O	0
ZINC89940242	CCOC(=O)CC[C@H](C)NC(=O)N[C@H](C)C[C@@H](c1ccc(cc1)F)O	0
ZINC89940269	CCOC(=O)CC[C@@H](C)NC(=O)N[C@H](CO)c1cc(c(c(c1)F)F)F	0
ZINC89941498	C[C@H]1c2ccc(cc2CCN1C(=O)[C@@H]1CCOC1)F	0
ZINC89942984	C[N@@H+](CCCc1c(c([nH]n1)N)C#N)C[C@@H](c1ccccc1F)O	0
ZINC89943374	CC[C@@H](CN1CCN(CC1)c1ccccc1S(=O)(=O)C(F)(F)F)O	0
ZINC89943401	CC(=O)c1cc(cc(c1O)C[N@H+](C)CCCc1c(c(n[nH]1)N)C#N)Cl	1
ZINC89943540	CC[C@@H](CO)N1CCN(CC1)S(=O)(=O)c1cc(cc(c1)Cl)Cl	1
ZINC89944459	CCC[C@@H]1CN(CCO1)C(=O)c1ccc(cc1O)F	0
ZINC89944697	CCC[C@H]1CN(CCO1)C(=O)Cc1ccc(cc1Cl)O	0
ZINC89945152	CC(C)OC(=O)CCN1CCN(CC1)CC#C	0
ZINC89947295	C=CCCC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89947315	c1cnn(c1)Cc1ccc(cc1)C(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89947373	CC(C)(C)OC(=O)NCC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89947519	COC(=O)c1cccc(c1)CC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89949651	CC(C)(C)OC(=O)NC(C)(C)C(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89949774	C1C[C@H](OC1)CCC(=O)N1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89949993	COC(=O)c1ccc(o1)C(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89950238	CC(C)OCCC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89950282	C[C@@H](C(=O)N1CC[C@](CC1)(C(F)(F)F)O)OC[C@H]1CCCO1	0
ZINC89950374	Cc1c2ccccc2oc(=O)c1C(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89950396	C1CN(CC[C@]1(C(F)(F)F)O)C(=O)C[C@H]1CSCCS1	0
ZINC89951175	C[C@H](C(=O)N1CC[C@](CC1)(C(F)(F)F)O)OCc1cccc(c1)OC	0
ZINC89951472	CC[C@H](C(=O)N1CC[C@](CC1)(C(F)(F)F)O)NC(=O)OC(C)(C)C	0
ZINC89951622	CC(C)Cc1ccc(cc1)CCC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89952253	c1cc(ccc1CN(C[C@@H]1CCCO1)[C@@H]1CCSC1)OC(F)F	0
ZINC89952808	c1cc(c(cc1F)F)[C@@H](C[N@@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1)O	0
ZINC89954438	C[C@H](CNC(=O)CCCOC)c1nc(no1)c1ccccc1	0
ZINC89960329	CCCOc1ccc(cc1OCCC)C(=O)NC[C@@H](C)CO	1
ZINC89963082	CC(C)(C)C(=O)NCC(=O)NC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	1
ZINC89963678	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)Cc1cccc(c1)[N+](=O)[O-])O	0
ZINC89963830	COC[C@@H](C[N@@H+]1CC[C@H](CC1)NC(=O)c1ccc(nc1)C(F)(F)F)O	0
ZINC89964013	C[C@@H](CC(=O)N[C@H]1CC[N@@H+](CC1)C[C@@H](COC)O)c1cccc(c1)F	0
ZINC89964714	C[C@@H](CC(=O)N[C@H]1CC[N@@H+](CC1)C[C@@H](COC)O)c1ccccc1F	0
ZINC89964773	C[C@@H](Cc1ccccc1F)C(=O)N[C@H]1CC[N@@H+](CC1)C[C@@H](COC)O	0
ZINC89964863	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)c1cc(ccc1O)Cl)O	0
ZINC89965070	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)C1(CC1)c1ccccc1F)O	0
ZINC89965228	COC[C@@H](C[N@@H+]1CC[C@H](CC1)NC(=O)[C@H]1CCC[C@@H](C1)C(F)(F)F)O	0
ZINC89965786	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)c1cc2cc(ccc2o1)F)O	0
ZINC89965831	Cc1ccc(c(c1)OCC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O)F	0
ZINC89966309	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)c1cc2cccc(c2o1)F)O	0
ZINC89968144	c1c(sc(n1)[C@H]1CCCO1)C(=O)O[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC89968459	C[C@H]1CCC[C@@H](N1C(=O)CN1CC[C@](CC1)(C(F)(F)F)O)C	0
ZINC89968742	C[C@@H](C(=O)NCc1ccccc1Cl)N1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89968793	C[C@@H](c1cccc(c1)Br)N1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89968869	CCCCOCCNC(=O)C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89969422	C[C@H](c1ccc(cc1Cl)Cl)[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89969621	C1Cc2c(sc(n2)NC(=O)C[N@@H+]2CC[C@](CC2)(C(F)(F)F)O)C1	0
ZINC89969624	C[C@H](c1ccccc1Cl)NC(=O)C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89969693	C[C@H]1CCCC[C@H]1OCCNC(=O)CN1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89970119	CCc1ccc(cc1)[C@H](C)NC(=O)CN1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89970272	c1ccc(cc1)CNC(=O)NC(=O)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89970422	C[C@@H](C(=O)NCC(=O)OC)N1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89970473	COC(=O)[C@H](c1ccccc1Cl)N1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89970538	CC(C)(C)OC(=O)N1CCC(CC1)C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89970674	CC(C)CSCC[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89970717	c1ccc(cc1)S(=O)(=O)NCCN1CCC(CC1)(C(F)(F)F)O	0
ZINC89970842	C[C@@H](C(=O)NC(=O)N)[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89970916	CC[C@@H](C(=O)OCC)[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89970917	CC[C@H](C(=O)OCC)N1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89971012	C=CCC[C@@H](C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O)O	0
ZINC89971304	c1cc(ccc1CCC(=O)N1CCOC[C@H]1C1CC1)F	0
ZINC89973928	C[C@@H](CCc1cccc(c1)F)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89973929	C[C@H](CCc1cccc(c1)F)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89975792	C[C@H](C(=O)N1CCOC[C@H]1C1CC1)Oc1ccc(c(c1)F)F	0
ZINC89976329	CC(=O)N1C=Cc2ccccc2[C@H]1CC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89977179	CC[N@@H+]1CC[C@@H](C1)CNC(=O)NC1CCN(CC1)S(=O)(=O)C	0
ZINC89977394	CCNC(=O)CCCC(=O)O[C@H](C)c1c(cccc1F)n1cccn1	0
ZINC89978142	CCOC(=O)C1(CCCC1)[NH2+]Cc1cccc(c1)NC(=O)C	0
ZINC89979656	C[C@@H](/C(=N/S(=O)(=O)CCCF)/[O-])N1CCc2ccccc2C1	0
ZINC89979776	C[C@]1(CC1(Cl)Cl)C(=O)Nc1cc(ccn1)OC	0
ZINC89980586	c1cc(c(c(c1)F)N1CC[C@H](C1=O)[N@@H+]1CCCSCC1)F	0
ZINC89981106	C[C@H]([C@@H]1CCOC1)OC(=O)c1cc(ccc1Cl)N1CCCC1=O	0
ZINC89982767	C[C@@H](C(=O)Nc1cc(ccn1)OC)OCC(F)(F)F	0
ZINC89982889	CC[C@@H](C)n1c(c(cn1)C(=O)O[C@H](C)CNS(=O)(=O)C)C1CC1	0
ZINC89986642	CCOCC(=O)NC[C@H](c1cccc(c1)C(F)(F)F)O	0
ZINC89986918	CCOc1ccc(c(c1F)C(=O)Nc1cc(ccn1)OC)F	0
ZINC89990469	c1c(c(=O)c(c[nH]1)Br)NC(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC89991938	COC(=O)c1ccc(s1)CN1CCC(CC1)CS(=O)(=O)N	0
ZINC89992617	CCOC(=O)C[C@@H](C)CNC(=O)C[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC89992619	CCOC(=O)C[C@@H](C)CNC(=O)C[C@](c1nccn1C)(C(F)(F)F)O	0
ZINC89995777	CSCC(=O)NNC(=O)c1c(c(cc(c1Cl)Cl)Cl)O	1
ZINC89998883	Cc1ccc(c(c1)Cl)NC(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89999407	Cc1nc([nH]n1)c1cccc(c1)CNC(=O)C1(CC1)CCOC	0
ZINC89999531	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)Nc1ccc(cc1F)Cl	0
ZINC89999589	CCc1ccc(cc1)NC(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC90000948	COC(=O)c1cnc(s1)N(CC=C)C(=O)C1CCC(CC1)(F)F	0
ZINC90001795	C[C@H](C(=O)N[C@H]1CC[N@H+]([C@@H]1c1ccc(cc1)Cl)C)OCC(F)(F)F	0
ZINC90002388	CN1CC[C@@H]([C@@H]1c1ccc(cc1)Cl)NC(=O)COCC(F)(F)F	0
ZINC90002822	CCOC(=O)CC[C@@H](C)NC(=O)c1c[nH]nc1c1ccccc1F	0
ZINC90002959	CCOC(=O)CC[C@H](C)NC(=O)c1c(cn(n1)c1ccc(cc1)F)O	0
ZINC90003523	CCCCOC(=O)[C@@H](C)[N@@H+]1CCC[C@@H](C1)Cc1[nH+]ccn1C	0
ZINC90004606	CC(C)(C)OC(=O)NCC[N@H+](CC1CC1)CC(F)(F)F	0
ZINC90004931	c1ccc2c(c1)[N-]C(=NS2(=O)=O)CN(CC1CC1)CC(F)(F)F	0
ZINC90007542	c1cc(cc(c1)F)[C@H](C[N@H+]1CCOC[C@@H]1C1CC1)O	0
ZINC90008171	c1cc(cc(c1)C(F)(F)F)c1nc(on1)C[N@@H+]1CCOC[C@H]1C1CC1	0
ZINC90008711	c1cc(ccc1c1nc(on1)C[N@@H+]1CCOC[C@H]1C1CC1)F	0
ZINC90009749	COc1ccc(cc1)CCNC(=O)CN1CCOC[C@H]1C1CC1	0
ZINC90013444	CCCCS(=O)(=O)NCC(=O)NCc1c(cccn1)F	0
ZINC90039481	CC(C)(C)OC(=O)N1CC(=CC(=O)Nc2cccc(c2F)F)C1	0
ZINC90054418	CC(C)[C@H](CCNC(=O)C1(CCOCC1)c1ccc(cc1F)F)O	0
ZINC90057121	CCCCS(=O)(=O)NCC(=O)N1CCC[C@@H]1C[C@H](c1ccccc1)O	1
ZINC90058759	CN(C[C@@H](COC)O)C(=O)C1(CCOCC1)c1ccc(cc1F)F	0
ZINC90059442	CCS[C@@H]1CCC[C@@H]1NC(=O)C1(CCOCC1)c1ccc(cc1F)F	0
ZINC90064681	c1ccc2c(c1)ccc(c2/C=[NH+]/C[C@@H]1CN2CCCC[C@@H]2CO1)O	0
ZINC90066120	COc1ccc(cc1)NC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90066456	Cc1c(cccc1Br)C[S@](=O)c1ccc(cc1)F	0
ZINC90067997	c1cc(cnc1)C(=O)NNC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90068086	C[C@H](c1ccccc1F)[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90068262	C[C@@H](c1ccc(cc1)C(F)(F)F)[NH2+]C[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90068894	COc1ccc(cc1OC)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90070712	c1cc(cc(c1)Br)[C@H](Cn1cnc(cc1=O)C1CCC1)O	1
ZINC90083607	CC(C)CNC(=O)N[C@H]1CCCN(C1=O)c1ccccc1F	0
ZINC90086356	C[C@@H](CC(C)(C)C[NH2+][C@@H](C)c1ccc2c(c1)OCCO2)O	1
ZINC90094897	CC(C)(c1nc(on1)c1cccc(c1F)OC)OC	0
ZINC90108746	c1ccc(c(c1)n1cc(cn1)c1nc(no1)c1ccc(cn1)C#N)F	0
ZINC90124328	CO[C@@H]1CC[C@H](CC1)CC(=O)N(c1ccccn1)C1CCCC1	0
ZINC90130959	COc1cccc(c1OC(=O)C[C@H]1CC[C@@H](CC1)OC)F	0
ZINC90131925	CCC[C@H]1CN(CCO1)C(=O)Nc1ccc(cc1OCCOC)C	0
ZINC90152108	COc1cccc(c1F)C(=O)Nc1cccc(c1)OC[C@H]1CCCO1	0
ZINC90163308	C[C@@H](c1ccccc1OC)N(C)C(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90165612	C[C@@H](c1ccc2c(c1)OCCO2)C(=O)N1CCCC[C@H]1CCO	1
ZINC90165652	c1cc(ccc1C(=O)N1CCCC[C@@H]1CCO)N1CC[C@H](CC1)O	1
ZINC90165901	c1cc2c(cc1F)C[C@@H](CO2)C(=O)NC[C@@H](CN1CCOCC1)O	0
ZINC90170075	CC(C)(C(=O)OC)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90183894	CC[C@H](C(=O)OC)NS(=O)(=O)c1ccc(c(c1)Br)F	0
ZINC90186938	c1cc(c(cc1F)C[NH2+][C@@H]1CCCC[C@H]1CO)Br	0
ZINC90200514	c1cc(c(cc1F)CSCCn1cc[nH+]c1)F	0
ZINC90201841	c1ccc(c(c1)CSCCn1cc[nH+]c1)OCC(F)(F)F	0
ZINC90202620	c1ccc(cc1)c1cnc(s1)CSCCn1cc[nH+]c1	0
ZINC90203164	c1c(cc(c(c1F)F)F)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90225960	COCC(=O)N1CCN(CC1)C(=O)c1cccc(c1F)OC	0
ZINC90227405	c1cc(ccc1CNCC1(CC1)c1ccc(cc1F)F)n1cncn1	0
ZINC90231422	Cc1cc(ccc1C(=O)OC)S(=O)(=O)Nc1cn[nH]c1C	0
ZINC90368856	CCOc1cccc(c1)NC(=O)CN(CCc1ccccc1)C(=O)C	0
ZINC90368997	c1cc(ccc1CNC(=O)C1=Cc2cc(ccc2OC1)F)[N+](=O)[O-]	0
ZINC90369704	CC(C)COC1CCN(CC1)C(=O)c1ccc(nc1)OCC(F)F	0
ZINC90371114	CC(=O)c1ccccc1NCc1nc(cc(n1)[O-])C(F)(F)F	0
ZINC90371153	c1ccc(c(c1)NCc1nc(cc(=O)[nH]1)C(F)(F)F)N1CCCC1=O	0
ZINC90371345	COc1cc(ccc1NCC(=O)N1CCC2(CC1)OCCO2)F	0
ZINC90394126	CCC[C@](C)(C(=O)OC)NC(=O)c1cccc(c1F)OC	0
ZINC90395223	CCOC(=O)[C@@H](C)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90396255	C[C@H](c1cccc(c1)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F)OC	0
ZINC90397336	CC(C)(C)OC(=O)N1CCC[C@@H](C1)COc1ccc(cn1)Br	0
ZINC90398516	COCCOc1ccc(cc1F)NC(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90401128	C[C@H]1CCC[C@H]1NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90401210	Cc1ncc(s1)[C@H](C)N[C@@H](C)c1ccc(cc1)OC(F)F	0
ZINC90401550	Cc1ncc(s1)[C@@H](C)[NH2+]CCCN1CCN(CC1)c1ccccc1	0
ZINC90403484	c1ccc(cc1)[C@H](CN1CCCC1=O)NC(=O)CSCC(F)(F)F	0
ZINC90404760	Cc1ncc(s1)[C@H](C)[NH2+]C[C@H](COc1cccc(c1Cl)Cl)O	1
ZINC90408973	Cc1ncc(s1)[C@H](C)[NH2+]Cc1ccc(cc1)N1CC[C@H](CC1)C	0
ZINC90422466	CCOC(=O)c1c(cc(s1)NC(=O)c1cccc(c1F)OC)C	0
ZINC90423757	c1ccc(cc1)[C@H]1[C@H](CCO1)NC(=O)CCCc1cc(ccc1F)F	0
ZINC90425157	CN(CCCOC)C(=O)c1cc2ccccc2cc1OC(F)F	0
ZINC90442345	COc1cccc(c1F)C(=O)NCCc1csc(n1)c1ccccc1	0
ZINC90443337	CCCCCCOc1ccc(cc1)c1ccc(nc1)Br	0
ZINC90443429	COc1cccc(c1F)C(=O)N1CC[C@@H]2[C@H](C1)CCC[N@@H+]2C1CC1	0
ZINC90444839	CC(=O)Nc1cc(ccc1F)C(=O)N1CCc2ccc(cc2C1)Cl	0
ZINC90445821	C[C@H]1CCO[C@@H]1C(=O)N1CCc2ccc(cc2C1)Cl	0
ZINC90446595	Cc1c(nco1)CNS(=O)(=O)c1ccccc1C(F)(F)F	0
ZINC90446642	CCOCCCOC(=O)CCCc1cc(ccc1F)F	0
ZINC90458535	C[C@H](C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)NC(=O)C	0
ZINC90460811	C=CCOc1ccc(cc1)C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90462339	Cc1ccc(c(c1)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)F	0
ZINC90464547	c1cc2cc(oc2c(c1)F)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90473016	CCCS(=O)(=O)N1CCC(CC1)Cn1cc[nH+]c1C	0
ZINC90477444	C/C(=C/C(=O)NC[C@H](C(=O)OC)Oc1ccc(cc1)F)/C1CC1	0
ZINC90477954	Cc1c(cc[nH]1)C(=O)NC[C@@H](C(=O)OC)Oc1ccc(cc1)F	0
ZINC90479418	CN(CCCS(=O)(=O)C)C(=O)Nc1cc(ccc1F)n1cccc1	0
ZINC90482010	CC(C)OCCC(=O)Nc1cccc(c1I)F	0
ZINC90483524	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)c1cccc(c1)NC(=O)C	1
ZINC90486518	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)COc1ccccc1C#N	1
ZINC90500097	Cc1ccc(nc1)NC(=O)CCNC(=O)c1cccc(c1F)OC	0
ZINC90504137	c1ccc2c(c1)nc(s2)N1CCC[C@@H](C1)C(=O)Nc1ccc(cc1)O	1
ZINC90510445	CCOCCCOC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90511155	C=CCOC(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90513762	COC(=O)c1[nH]c2ccc(cc2n1)[N+](=O)[O-]	0
ZINC90516176	CC(C)(C)OC(=O)N(C)CCNC(=O)c1cccc(c1F)OC	0
ZINC90520674	Cc1cc(c(c(c1)C)C(=O)N1C[C@H]2CC[C@@H]1C2)C	0
ZINC90549001	c1ccc2c(c1)CCCN2CC[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC90553307	C[C@H]([C@@H](C)N1CCOCC1)NC(=O)c1cccc(c1F)OC	0
ZINC90559967	COCCOCCCNC(=O)NCC1(CC1)c1ccc(cc1F)F	0
ZINC90563454	CCc1ccc(cc1)OC[C@H](CN1CCCC2(C1)OCCO2)O	0
ZINC90563752	c1cc(c(c(c1)F)CCNC(=O)C[N@@H+]1CCCC2(C1)OCCO2)F	0
ZINC90563758	Cc1ccc(cc1Cl)NC(=O)CN1CCCC2(C1)OCCO2	0
ZINC90582637	CN([C@@H]1CCc2ccccc2C1)C(=O)CSCC(F)(F)F	0
ZINC90584486	c1cc(sc1)[C@](CNC(=O)C(=O)Nc1ccc(c(c1)F)F)(C1CC1)O	0
ZINC90594746	c1cnccc1N(C[C@H]1CCCO1)C(=O)CSCC(F)(F)F	0
ZINC90598188	Cn1c2ccccc2nc1CN(C)C(=O)c1cccc(c1F)OC	0
ZINC90600666	COC(=O)CN(CC#N)C(=O)CSCC(F)(F)F	0
ZINC90611420	CC(C)C[N@@H+]1CC[C@H](C1)CNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90611936	c1cc(c(cc1F)F)C1(CC1)CNC(=O)N[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC90612883	CN([C@H]1CCCC[C@@H]1S(=O)(=O)C)C(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90613225	c1cc(c(cc1F)F)NC(=O)C(=O)NCC[C@H](c1ccoc1)O	0
ZINC90614518	CCc1ccc(o1)[C@H](COC)NC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90615551	C[N@@H+]1CCC[C@@H](C1)N(C)C(=O)c1cc2ccccc2cc1OC(F)F	0
ZINC90616907	CCNC(=O)NCC1CCN(CC1)C(=O)c1ccoc1	0
ZINC90618891	C[C@@H](Cc1ccc(cc1)OC)C[N@H+](C)CCN1C(=O)CCC1=O	0
ZINC90622207	COC(=O)Cn1cnc(n1)NC(=O)CCCc1cc(ccc1F)F	0
ZINC90623251	CCCCOC(=O)[C@H](C)NC(=O)c1cccc(c1F)OC	0
ZINC90625848	c1ccc2c(c1)[C@@](CCO2)(CNC(=O)COc1ccc(cc1)F)O	0
ZINC90630774	C[C@@](CNC(=O)[C@H]1Cc2cc(ccc2OC1)F)(c1ccccc1)O	0
ZINC90634166	c1cc(ncc1C(=O)N(CC1CC1)CC(F)(F)F)OCC(F)F	0
ZINC90650186	Cc1cc(c(c(c1)C)C(=O)Nc1cc(ccc1F)C(=O)N(C)C)C	0
ZINC90654116	c1cc(cc(c1)NC(=O)c1ccno1)c1cnc2n1CCC2	0
ZINC90656396	CC(C)CC[C@](C)(CNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)O	0
ZINC90656761	c1ccc(cc1)C[C@@H](CNC(=O)NC[C@H]1CN2CCCC[C@@H]2CO1)O	0
ZINC90657106	Cn1c(=O)n2c(n1)C[N@H+](CC2)C[C@H](COC[C@@H]1CCCO1)O	0
ZINC90660566	Cn1c(=O)n2c(n1)CN(CC2)CCCOc1ccc(cc1)F	0
ZINC90660718	COCc1c(cccc1Cl)NC(=O)CSCC(F)(F)F	0
ZINC90662634	C[C@H](CNC(=O)[C@H]1Cc2cc(ccc2OC1)F)CN1CCOCC1	0
ZINC90663725	C[C@](CNC(=O)c1cc2ccccc2cc1OC(F)F)(CSC)O	0
ZINC90664078	C[C@H](CNC(=O)c1cccc(c1)Nc1cnn(c1)C)Cn1ccnc1	0
ZINC90681214	c1ccc(c(c1)[C@@H](CNC(=O)NC[C@H]1CN2CCCC[C@@H]2CO1)O)F	0
ZINC90682159	C[C@H]1[C@H](OCCN1C(=O)[C@@H]1Cc2cc(ccc2OC1)F)C	0
ZINC90682724	c1cc2c(cc1F)C[C@@H](CO2)C(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC90682816	C[C@](CNC(=O)NC[C@H]1CN2CCCC[C@@H]2CO1)(c1ccsc1)O	0
ZINC90684074	COC(=O)[C@H]1c2ccsc2CCN1C(=O)CN1C(=O)CCC1=O	0
ZINC90684530	Cc1ccc(cc1)/C=C/S(=O)(=O)N1CCc2c(ccs2)[C@@H]1C(=O)OC	0
ZINC90690953	CCCCNc1ccc(cc1NC(=O)c1ccnnc1)C(F)(F)F	0
ZINC90700192	Cc1c(c(on1)C)C(=O)N1CCCSC[C@@H]1C[NH+](C)C	0
ZINC90702175	c1cc(ccc1C(=O)N1CCCSC[C@H]1C[NH+]1CCOCC1)F	0
ZINC90702203	c1cc(ccc1C(=O)N1CCCSC[C@H]1CN1CCOCC1)[N+](=O)[O-]	0
ZINC90702280	c1cc(oc1)C(=O)N1CCCSC[C@@H]1C[NH+]1CCOCC1	0
ZINC90703717	Cc1cnc2n(c1=O)C[C@H](CS2)C(=O)N(CCO)CCO	1
ZINC90707420	c1ccc(cc1)COc1cc(on1)C(=O)Nc1cccc(c1)F	0
ZINC90726862	CC(C)(C)OC(=O)N[C@]1(CCC[NH2+]C1)CO	0
ZINC90726867	c1ccc(cc1)CN1CC[C@@](C1)(CO)C(F)(F)F	0
ZINC90729242	Cc1ccccc1OCC#CCNC(=O)c1ccccc1[N+](=O)[O-]	0
ZINC90732683	Cc1ccc(c(c1)S(=O)(=O)NCC#CCOc1ccc(cc1F)F)C	0
ZINC90745976	CN(C)c1ccc(cc1)[C@@H](CNC(=O)C1CCC1)O	1
ZINC90747235	COCCN(Cc1ccoc1)S(=O)(=O)C1CC1	0
ZINC90749124	c1cc(cc(c1)Cl)C(=O)NCc1ccc(s1)[C@H](c1cccs1)O	1
ZINC90749236	c1ccc(c(c1)OCC(=O)NCc1ccc(s1)[C@@H](c1cccs1)O)F	0
ZINC90749883	c1cc(sc1)[C@H](c1ccc(s1)CNS(=O)(=O)c1ccc(s1)Cl)O	1
ZINC90800459	c1c(cc2c(c1)OCCC[C@H]2[NH2+][C@H]1CC[C@@H](CC1)O)F	0
ZINC90808002	Cc1nc2c(s1)[C@@H](CCC2)NCCC1=CCOCC1	0
ZINC91018537	CC(C)Oc1ccc(cc1)S(=O)(=O)[N-]c1ccn(n1)CC(F)F	0
ZINC91187290	COc1ccc(cc1NC(=O)NC[C@@H](CO)O)F	0
ZINC91216451	Cc1c(c(c(o1)C)Br)C(=O)N1C[C@H](OCC1(C)C)C	0
ZINC91251941	C(COC(C(F)(F)F)(F)F)O	0
ZINC91252035	Cc1ccc(cc1CO)OC(F)(F)F	0
ZINC91252351	c1cc(c(cc1C#N)O)C(F)(F)F	0
ZINC91269808	c1cc2c(cc1F)c(=O)cc([nH]2)CN1CCCC[C@@H]1CCO	0
ZINC91288607	COCC[C@@]1(CCCN(C1)C(=O)c1cc(ccc1OC)F)C(=O)[O-]	0
ZINC91301319	COC(=O)[C@H](CO)F	0
ZINC91302110	c1ccc(cc1)CN1CC[C@@H](C1=O)C1=CCCCC1	0
ZINC91303027	CCOC(=O)c1c2n(nn1)CCCN(C2)C(=O)OC(C)(C)C	0
ZINC91303556	CC(C)(C)OC(=O)N1CC[C@]2(C1)CCOC[C@@H]2CO	0
ZINC91304218	CC(C)(C)OC(=O)N1CCc2c([nH+]c([nH]2)CO)C1	0
ZINC91304330	c1ccc(cc1)COC(=O)N[C@@]12CC[C@@H]1C[NH2+]C2	0
ZINC91304737	CC(C)(C)OC(=O)N1CC(C1)(C1(CC1)O)F	0
ZINC91304741	Cc1c(nc(s1)C)[C@@H](C)N(C)C(=O)C1(CC1)c1ccc(cc1)F	0
ZINC91350789	Cc1cc(ccc1F)C(=O)N1CC[C@]([C@@H](C1)C)(C1CCOCC1)O	0
ZINC91350941	C[C@@H]1CN(C[C@]1(C1CC1)O)C(=O)c1c(cc(cn1)F)F	0
ZINC91353142	CC(C)(C)OC(=O)N1CC(C1)c1ccc2ccccc2n1	0
ZINC91362279	c1cc(ncc1F)OC(F)F	0
ZINC91364687	COCC[C@@]1(CCCN(C1)C(=O)C1(CC1)c1ccccc1F)CO	0
ZINC91365068	C[C@@H]1CN(C[C@]1(C1CC1)O)C(=O)COc1ccccc1	1
ZINC91365157	COCC[C@]1(CCCN(C1)c1c(cc(cn1)Cl)F)CO	0
ZINC91365308	CN(C)[C@H](c1cccc(c1)F)C(=O)NCCCCO	0
ZINC91411485	c1cc(ccc1N1CCCN(CC1)C(=O)CSCC1CC1)F	0
ZINC91416547	c1ccnc(c1)[C@@H](CNC(=O)c1c[nH]nc1c1cccc(c1)F)O	0
ZINC91416986	Cc1cc(c2c(c1)c(=O)cc([nH]2)C[N@@H+]1CCOC[C@@H](C1)O)C	0
ZINC91430645	CC(C)c1nnc(s1)N[C@H]1c2ccccc2C[C@H]1O	1
ZINC91435123	c1c(c(c[nH]c1=O)C(=O)N1C[C@H](C[C@H](C1)CO)CN1CCOCC1)[O-]	0
ZINC91452726	c1cc(c(cc1C[N@H+]1C[C@H]([C@H](C1)CO)CN1CCOCC1)Cl)F	0
ZINC91454830	COCc1nc(sn1)NC[C@H]1Cc2c1cccc2	0
ZINC91462060	Cc1nc(no1)N1C[C@@H]([C@H](C1)NC(=O)C1(CCC1)COC)C1CC1	0
ZINC91468466	C[C@@H]1CN(CC[C@]1(C1CCC1)O)C(=O)Cc1ccccc1	1
ZINC91475727	Cc1cc([nH]n1)C[C@@H](C)[NH2+]Cc1cc(=O)c2cccc(c2[nH]1)F	0
ZINC91486332	c1cc2c(cc1F)c(=O)cc([nH]2)C[N@@H+]1C[C@H]2CCC[C@]2(C1)CO	0
ZINC91488933	c1ccc2c(c1)OC[C@H](O2)C(=O)N1C[C@@H](C1)CO	1
ZINC91504105	c1cc(cnc1)C1(CCN(CC1)c1cc(ncn1)C1CC1)O	1
ZINC91526812	Cc1cc(cc(n1)N1CC[C@]([C@@H](C1)C)(CCOC)O)C(F)(F)F	0
ZINC91536966	COCC[C@]1(CCC[N@@H+](C1)Cc1cc(ccc1F)C(F)(F)F)CO	0
ZINC91550494	C[C@@H]1CN(CC[C@]1(CCOC)O)C(=O)CCCc1ccc(cc1)F	0
ZINC91550603	Cc1c(cnc(n1)C1CC1)C(=O)N1CCC2(CC1)C[C@@H]([NH2+]C2)C(=O)[O-]	0
ZINC91551633	c1cc2c(=O)cc([nH]c2c(c1)F)C[NH2+]CCCNc1cccnc1	0
ZINC91575015	c1cc(nc(c1)N1CCC2(CCC(=O)N(C2)CCO)CC1)C(F)(F)F	0
ZINC91580233	CC(C)[C@@H](C#N)N1CCN(CC1)C(=O)CN(CC#N)C1CCCC1	0
ZINC91586957	COc1cc(ccn1)C(=O)N1C[C@H](C[C@@H](C1)CO)C[NH+]1CCOCC1	0
ZINC91593692	C[C@@]1(CCN(CC1(C)C)C(=O)c1c(ccc(c1F)OC)F)O	0
ZINC91595007	C[N@H+]1Cc2ccc(cc2C1)CN(C)C(=O)[C@@H]1CCCN(C1)CC(=O)N	0
ZINC91603716	COCC[C@@]1(CCCN(C1)c1ncccn1)CO	0
ZINC91619828	COc1cc(ccn1)C(=O)N1C[C@H](C[C@H](C1)CO)CN1CCOCC1	0
ZINC91626191	Cc1cc(=O)c(c[nH]1)C(=O)N1CCC[C@](C1)(CC=C)CO	1
ZINC91636980	Cc1c(scn1)C[N@H+]1CC[C@]2(CCC(=O)N(C2)C[C@H](C)O)CC1	1
ZINC91644764	CNc1c(c[nH+]c(n1)N1CCC2(CC1)[C@H](CCCO2)O)F	0
ZINC91645401	c1ccc(cc1)COCC(=O)N1C[C@H](C[C@@H](C1)CO)C[NH+]1CCCC1	0
ZINC91650618	C1CN(CCC21[C@@H](C[C@@H]2OCC[NH3+])[O-])C(=O)CO	0
ZINC91650933	CC(=O)N1CCN(C[C@H](C1)O)C(=O)c1cccc(c1)OC(F)F	0
ZINC91651599	C[N@H+](CCOC)C[C@@H]1CN(C[C@@H]1CO)C(=O)c1ccc(c(c1)Cl)F	0
ZINC91657379	C[C@@H]1CN(CC[C@]1(C1CCOCC1)O)Cc1ccc(nc1)C(F)(F)F	0
ZINC91663526	CCCCc1c(nc(nc1N1CCC(CC1)[N@@H+]1CCC[C@@H](C1)O)N)C	1
ZINC91664050	CC(C)Cc1cc(nc(=O)[nH]1)C(=O)N1CCN(C[C@H](C1)O)C(=O)C	1
ZINC91664696	C[N@@H+](CCOC)C[C@@H]1CN(C[C@@H]1CO)c1ccncc1F	0
ZINC91665048	COCCC[C@@]1(CCCN(C1)C(=O)Cc1ccc(cc1Cl)F)CO	0
ZINC91675726	Cc1cc(c(cc1Br)C)C(=O)Nc1ccc2c(c1)COC2	0
ZINC91678910	COCCC[C@@]1(CCCN(C1)Cc1ccccc1C(F)(F)F)CO	0
ZINC91680327	c1c(cc(cc1F)F)n1c2c(cn1)[C@H](CCC2)NC(=O)CCO	0
ZINC91691262	COCC[C@]1(CCC[N@H+](C1)CCN1CCCC1=O)CO	0
ZINC91691532	C[C@@](c1cc(ccc1F)[N+](=O)[O-])(C(C)(C)C(=O)OC)[NH3+]	0
ZINC91692437	COc1c(c(cc(c1F)F)F)C=O	0
ZINC91692695	CC(C)(C)OC(=O)N1CCC([C@H](C1)CO)(F)F	0
ZINC91705289	c1cc(ccc1CO[C@@H]1CCN(CC1)C(=O)N[C@H]1CCCC=C1)F	0
ZINC91705476	c1cc2c(cc1F)CCN(C2)C(=O)NC[C@@H]1CC[C@H](O1)C(=O)N	0
ZINC91707178	C[C@@H]([C@H]1C[N@H+](CCO1)C)NC(=O)N1CCC(=CC1)c1ccccc1Cl	0
ZINC91713830	Cc1nc2ccsc2c(n1)N1CC[NH+](CC1)C1CCOCC1	0
ZINC91724461	Cc1c(c(on1)C)CCC(=O)N1CCC[C@@](C1)(CCOC)CO	0
ZINC91725980	Cc1c(non1)CC(=O)N1CC[C@]2(CCN(C[C@H]2C1)C(=O)N(C)C)O	1
ZINC91736892	COCCN1C[C@@]2(CCC1=O)CC[N@@H+](CC2)C[C@@H](C(F)(F)F)O	0
ZINC91746394	COc1cc(ccn1)C(=O)N1C[C@H]([C@H](C1)CO)CN1CCOCC1	0
ZINC91746930	c1cc(ccc1C(=O)N1CC[C@H](C1)O)S(=O)(=O)NCc1[nH]ccn1	1
ZINC91758198	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)NCc1ccc(c(c1)Br)O	1
ZINC91763562	Cc1cc(ccc1[C@@H](C[N@H+](C)CCN(C)C(=O)OC(C)(C)C)O)F	0
ZINC91763586	CC(=O)c1cc(cc(c1O)C[N@@H+](C)CCN(C)C(=O)OC(C)(C)C)F	0
ZINC91764962	CC(C)(C)OC(=O)N(C)CC[N@@H+](C)C[C@H](c1cc(ccc1F)F)O	0
ZINC91767679	CC(C)(C)OC(=O)N(C)CC[N@H+](C)C[C@@H](c1ccc(cc1F)F)O	0
ZINC91767985	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)N1CCO[C@@H](C1)c1ccccc1Cl	0
ZINC91768641	CC(C)(C)OC(=O)N(C)CC[N@@H+](C)Cc1cc(ccc1C#N)F	0
ZINC91768996	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)NCCc1cc(cc2c1OCOC2)F	0
ZINC91770293	COCC[C@@]1(CCCN(C1)C(=O)NCCc1ccccc1F)CO	0
ZINC91771830	CN1[C@@H]([C@H](CC1=O)NC(=O)N(C)C[C@@H]1CCOC1)c1ccc(cc1)Cl	0
ZINC91772496	CO[C@@H]1CCC[N@@H+](C1)Cc1cc(ccc1O)Cl	0
ZINC91774144	C[C@@H](c1ccccc1F)N(C)C(=O)NCc1ncn(n1)C	0
ZINC91781989	CC(=CC[C@@]1(CCC[N@@H+](C1)Cc1ccc(cc1)OCCO)CO)C	1
ZINC91791622	Cn1ccc(c1)CN(CC(=O)N(C)C)CC(F)(F)F	0
ZINC91818698	C[C@@H]1C[N@@H+](CC[C@]1(C1CCOCC1)O)CC(=O)N1CCCCCC1	0
ZINC91829867	COCCN1CCN(CC1=O)C[C@@H](Cc1ccccc1C(F)(F)F)O	0
ZINC91830259	C[N@@H+](CCOC)C[C@H]1C[C@@H](CN(C1)c1ccnc(n1)N)CO	0
ZINC91833475	Cc1nc(on1)[C@H]1CCCN(C1)Cc1ccc(cc1C(F)(F)F)F	0
ZINC91834654	Cc1ccc(c(c1)OC[C@@H](CN1CCN(C(=O)C1)CCOC)O)C	0
ZINC91837837	COCCN1CCN(CC1=O)C[C@@H](COc1cc(ccc1Cl)Cl)O	0
ZINC91841342	CC(C)(C(=O)OCc1cccc(c1)OCC#C)F	0
ZINC91846560	CCN1C[C@H](CCC1=O)C(=O)N1C[C@@H](C1)OCc1ccccc1F	0
ZINC91848748	CCN1CC[C@@]2(CCC1=O)C[N@H+](CCN2C)Cc1cccc(c1F)Cl	0
ZINC91848987	COCc1cc([nH]n1)CN1C[C@@]2(CCC1=O)CCOC2	0
ZINC91860753	Cc1cc(c(cc1Br)C)C(=O)OCCNC(=O)OC	0
ZINC91863000	c1ccc(c(c1)CO[C@@H]1CC[N@H+](CC1)C[C@H](CN1CCOCC1)O)F	0
ZINC91866285	c1ccc(c(c1)CO[C@@H]1CC[N@H+](CC1)CC(=O)N1CCCCC1)F	0
ZINC91866656	c1ccc(cc1)C[C@@H](C[N@H+]1CC[C@@H](CC1)OCc1ccccc1F)O	0
ZINC91866677	CC(C)(C(=O)Oc1ccc2cn[nH]c2c1)F	0
ZINC91867201	c1ccc(c(c1)COC1CCN(CC1)CC[NH+]1CCCCC1)F	0
ZINC91868282	CCc1cc(=O)[nH]c(n1)C[N@@H+]1CC[C@H](CC1)OCc1ccccc1F	0
ZINC91869528	c1cc(ccc1CO[C@H]1CC[N@@H+](CC1)C[C@H](CN1CCOCC1)O)F	0
ZINC91873055	CC1(CN(CC[C@]1(COC)O)C(=O)CCSCc1ccccc1)C	0
ZINC91873211	Cc1cc(n([nH+]1)CC(=O)N1C[C@H]([C@H](C1)CO)C[NH+]1CCCC1)N	1
ZINC91876782	CC1(CN(CC[C@]1(COC)O)c1nccc(n1)C(F)(F)F)C	0
ZINC91876885	Cc1c(nccn1)N1C[C@H]([C@H](C1)CO)CN1C[C@H](O[C@H](C1)C)C	0
ZINC91877154	C[C@@H]1C[N@@H+](CC[C@]1(CCOC)O)CC(=O)NCc1ccccn1	0
ZINC91888818	Cc1c(c(n(n1)c1ccc(cc1F)F)C)C(=O)NCc1ncn(n1)C	0
ZINC91893770	C[C@@H]1CN(CC[C@]1(CCOC)O)C(=O)c1ccc(cc1)OC(F)F	0
ZINC91893885	COC(=O)CNC(=O)CCN1CCc2cc(ccc2C1)F	0
ZINC91895389	C[C@@H]1CN(CC[C@]1(CCOC)O)C(=O)C1CCN(CC1)CC(=O)N	0
ZINC91898347	COC(=O)c1c(ccs1)C[N@@H+]1CCc2cc(ccc2C1)F	0
ZINC91906859	C[C@@H]1CN(CC[C@]1(C)O)C(=O)c1ccn(n1)C(F)F	0
ZINC91908137	c1cc(c(c(c1)Cl)CN1C[C@H]([C@H](C1)CO)C[NH+]1CCOCC1)F	0
ZINC91914804	C[C@@H]1CN(CC[C@]1(C1CCOCC1)O)c1c(cccn1)F	0
ZINC91923137	CC(C)C[N@@H+](CCC(=O)OC)Cc1ccc(cc1O)OC	0
ZINC91926270	CC(C)[C@@H](c1ccc(c(c1)F)F)OC(=O)CCc1cnn(c1)C	0
ZINC91926600	CC(C)[C@@H](c1ccc(c(c1)F)F)OC(=O)CN(C)C(=O)c1cccs1	0
ZINC91927690	CCOC(=O)NCCC(=O)O[C@H](c1ccc(c(c1)F)F)C(C)C	0
ZINC91929919	CC(C)[C@H](c1ccc(c(c1)F)F)OC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC91932646	CN(Cc1cccc(c1O)OC)[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	1
ZINC91934188	c1cc(c(c(c1F)C[N@H+]1C[C@H]([C@H](C1)CO)CN1CCOCC1)F)Cl	0
ZINC91954562	Cc1ccccc1CO[C@@H]1CCN(CC1)C(=O)[C@@H]1C[C@H]1C(=O)OC	0
ZINC91974431	C[C@@H]1C[C@@H]1c1ccc(o1)C[N@H+](C)Cc1ccccc1O	1
ZINC91974526	CCCOc1cc(ccc1OC)C[N@H+](C)Cc1ccccc1O	1
ZINC91974688	CN(Cc1ccccc1O)Cc1c(cccc1F)N1CCCC1	0
ZINC91975002	CC[N@@H+](Cc1ccc(cc1)COC)[C@H](C)c1cccc(c1)O	0
ZINC91979280	CCOc1ccc(c(c1)CN1CCO[C@@H]2[C@@H]1CCCC2)O	0
ZINC91987153	CN(C[C@H]1COCCO1)C(=O)c1c(c2c(cccc2s1)F)Cl	0
ZINC91988290	C[C@@H]1C[N@H+](C[C@]1(C1CC1)O)CC(C)(C)N1CCOCC1	0
ZINC91997149	COCCC[C@]1(CCCN(C1)C(=O)CC(F)(F)F)CO	0
ZINC92004950	c1cc2c(cc1C(=O)N1CCc3cc(ccc3C1)F)OCCO2	0
ZINC92006086	c1cc2c(cc1F)CCN(C2)C(=O)[C@H]1CCCO1	0
ZINC92007897	c1cc2c(cc1OCC(=O)N1CCc3cc(ccc3C1)F)CCC2	0
ZINC92011965	CC(C)C[N@H+](Cc1ccc(cc1)OCCOC)CC(=O)N	0
ZINC92017911	CCOc1cc(ccc1OCC(F)(F)F)CN1C[C@@H](OC[C@@H]1C)C	0
ZINC92028241	CS(=O)(=O)NCC(=O)N1C[C@H](C[C@H](C1)CO)CN1CCOCC1	0
ZINC92028908	Cc1c(sc(n1)C(C)C)C(=O)NC[C@H](COC1CCCCC1)O	0
ZINC92033256	C[C@@H]1CC[C@@H](N(C1)C(=O)Nc1ccc(c(c1)NC(=O)OC)F)C	0
ZINC92035077	COC(=O)CN(Cc1ccc(o1)c1c(cccc1F)F)CC(=O)OC	0
ZINC92041373	C[C@H]1CO[C@H](CN1Cc1ccc(c(c1)F)OC(F)F)CO	0
ZINC92041931	C[C@@H]1CO[C@H](CN1Cc1c[nH]nc1c1ccccc1F)CO	0
ZINC92041932	C[C@H]1CO[C@H](CN1Cc1cn[nH]c1c1ccccc1F)CO	0
ZINC92045807	C[C@@H]1C[N@@H+](CC[C@]1(C1CCOCC1)O)Cc1nc(no1)CCOC	0
ZINC92045969	C[C@@H](C[N@@H+]1CC[C@@]2(CC1)CC(=O)N(C2)Cc1ccc(c(c1)F)F)CO	0
ZINC92046826	Cc1ccc(cc1F)CC(=O)N1C[C@H]([C@H](C1)CO)C[NH+]1CCOCC1	0
ZINC92048261	CCCCSCCC(=O)Nc1ccc2c(c1)COC2	0
ZINC92054745	c1ccc(c(c1)COC1CCN(CC1)C(=O)CC1(CCCCC1)O)F	0
ZINC92064758	C[C@@H]1CN(CC[C@]1(C1CCOCC1)O)C(=O)CC[NH+]1CCCC1	0
ZINC92065130	C[N@H+]1CCN(CC1)C[C@@H]1CN(C[C@@H]1CO)Cc1cc(cs1)C#CCO	1
ZINC92072772	C[C@H]1CC[C@@H](N(C1)C(=O)Nc1cccc(c1)OCCCOC)C	0
ZINC92079753	C[C@@H]1CN(CCO1)[C@H]1CC[N@@H+](CC1)CC1=CCCOC1	0
ZINC92093154	CCOCCC(=O)N[C@@H]1CCC[C@H]1c1ccccc1C(F)(F)F	0
ZINC92094706	CC(C)[N@@H+]1CCCC[C@H]1C(=O)N1CCc2cc(ccc2C1)F	0
ZINC92096428	CO[C@H]1CC[C@@H]2[C@@H](C1)N(CCO2)Cc1cn[nH]c1c1ccc(cc1)F	0
ZINC92097505	COCCC1(CCCC1)C(=O)N1CCc2cc(ccc2C1)F	0
ZINC92104832	C[C@@H](C[C@H](c1ccc(cc1)F)O)NC(=O)Nc1cc(ccc1OC)F	0
ZINC92105375	C[C@H](CSC)N(C)C(=O)Nc1cc(ccc1OC)F	0
ZINC92105536	CC(C)COC[C@@H](CNC(=O)Nc1cc(ccc1OC)F)O	0
ZINC92105959	CN(C[C@H](COC)O)C(=O)Nc1cc(ccc1OC)F	0
ZINC92117364	C[C@](CCO)(COC)NC(=O)Nc1cc(ccc1OC)F	0
ZINC92120089	COc1ccc(cc1OC(F)F)C[N@H+]1C[C@H]2CC[C@@H]1C2	0
ZINC92166491	c1cc2c(cc1NC(=O)N1CCN3CCCC[C@H]3C1)COC2	0
ZINC92166659	c1cc(cnc1)CN(Cc1cc2cc(ccc2o1)F)C[C@H]1CCCO1	0
ZINC92168180	c1cc2c(cc1NC(=O)NC[C@@H]1CCN(C1)CC(F)(F)F)COC2	0
ZINC92168321	c1cc2c(cc1NC(=O)NCCC1=CCCC1)COC2	0
ZINC92168785	c1cc(ccc1NC(=O)CNC(=O)Nc1ccc2c(c1)COC2)F	0
ZINC92186397	c1cc(ccc1c1ccc(s1)CN(CCN1CCOCC1)CCO)F	0
ZINC92186571	Cc1cc(ccc1F)C[N@@H+](CCN1CCOCC1)CCO	0
ZINC92186670	c1cc(ccc1C[N@@H+](CCN1CCOCC1)CCO)SC(F)(F)F	0
ZINC92186765	COc1ccc(c2c1cccc2)CN(CCN1CCOCC1)CCO	0
ZINC92195127	C[C@H](Cc1ccc(cc1)O)NC(=O)N1CCc2cc(ccc2C1)F	0
ZINC92217954	Cc1ccc(c(n1)C[N@H+]1CCC[C@H]1CN1CCOCC1)O	0
ZINC92222446	COc1ccc(cc1NC(=O)C(=O)N1CCCC1)F	0
ZINC92236397	CC(C)(C)c1c(cn(n1)C)C(=O)NNc1ccc(cc1)F	0
ZINC92238583	CC(C)(C)c1c(cn(n1)C)C(=O)NCc1ccc(cc1)NC(=O)OC	0
ZINC92255445	C[N@H+](Cc1cc(c(c(c1)Br)OC(F)F)OC)C[C@@H](COC)O	0
ZINC92255470	C[N@@H+](Cc1ccc(cc1)OC([C@@H](C(F)(F)F)F)(F)F)C[C@@H](COC)O	0
ZINC92255813	C[N@H+](Cc1ccc(cc1OC(F)F)OC)C[C@H](COC)O	0
ZINC92256311	C[N@H+](Cc1cn[nH]c1c1ccc(cc1)F)C[C@H](COC)O	0
ZINC92256656	C[N@@H+](Cc1ccc(o1)CSC(F)F)C[C@@H](COC)O	0
ZINC92256835	Cc1ccc(cc1F)C[N@H+](C)C[C@@H](COC)O	0
ZINC92256946	CC(C)(C)OC(=O)N(C)CCN(C)S(=O)(=O)c1ccc(c(c1F)F)F	0
ZINC92257763	C[NH+](C)[C@@H]1CC[C@@H](C1)NS(=O)(=O)c1cnn(c1)[C@@H]1CCOC1	0
ZINC92260199	C[NH+](C)[C@@H]1CC[C@H](C1)NS(=O)(=O)c1cc(ccc1F)F	0
ZINC92269833	c1ccc(c(c1)COC1CCN(CC1)S(=O)(=O)c1cnc[nH]1)F	0
ZINC92285576	CN(Cc1ccc(cc1Cl)F)C(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92286127	CC(C)C[C@H](CCO)CNC(=O)NCC(C)(C)c1ccncc1	1
ZINC92286290	CCC(CC)[C@@H](CNC(=O)C(=O)Nc1cc(ccc1OC)F)O	0
ZINC92288892	COc1ccc(cc1NC(=O)C(=O)NCCc1cccc(c1)O)F	0
ZINC92317064	CC(C)(C)c1c(cn(n1)C)C(=O)Oc1cc(cc(c1)F)[N+](=O)[O-]	0
ZINC92318161	COc1ccc(cc1NC(=O)C(=O)N[C@@H]1c2ccccc2C[C@@H]1O)F	0
ZINC92318870	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O	0
ZINC92319347	c1cc2c(cc1NC(=O)C(=O)N1CC[C@@](C1)(C(F)(F)F)O)COC2	0
ZINC92332976	c1cc(c(nc1)CNC(=O)C(=O)Nc1ccc2c(c1)COC2)F	0
ZINC92352883	C[C@@H](c1cccc(c1F)F)NC(=O)C(=O)Nc1cc(ccc1OC)F	0
ZINC92357316	COC[C@@H](CNC(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F)O	0
ZINC92364366	CC(C)(CNC(=O)N(C)C[C@@H](CN1CCOCC1)O)c1ccncc1	0
ZINC92380120	CC[N@@H+](CCC(=O)OC)Cc1c[nH]nc1c1ccccc1F	0
ZINC92380418	CCC[N@@H+](Cc1cccc(c1O)OCC)CC(=O)OCC	0
ZINC92380626	COCc1ccc(o1)C[N@H+]1CCCN(CC1)c1ccc(cc1)OC	0
ZINC92381528	Cc1ccc(cc1)/C=C/CC(=O)N1C[C@@H](OC[C@H]1C)CO	0
ZINC92381960	CCn1c(c(cn1)C(=O)N1C[C@@H](OC[C@H]1C)CO)C(F)(F)F	0
ZINC92397329	C[C@H]1CO[C@@H](CN1C(=O)c1cn(nc1c1ccc(cc1F)F)C)CO	0
ZINC92397631	C[C@@H]1CO[C@H](CN1C(=O)c1c[nH]nc1c1ccc(c(c1)Cl)F)CO	0
ZINC92397908	C[C@H]1CO[C@@H](CN1C(=O)c1ccc(cc1[N+](=O)[O-])F)CO	0
ZINC92402888	COC(=O)c1cccc(c1)CCNC(=O)N(CCO)CC=C	0
ZINC92405329	CN(Cc1cccc(c1)OCCCOC)Cc1ccc(c(c1)O)OC	0
ZINC92407203	CC[N@@H+](Cc1cc(cc(c1O)[N+](=O)[O-])Cl)C[C@H]1CCCO1	0
ZINC92422285	c1cc2c(cc1F)CCN(C2)C(=O)C(=O)Nc1ccc(c(c1F)F)F	0
ZINC92432322	C[C@]1(CCC[C@@H]1NC(=O)NCc1ccnc(c1)OC(C)(C)C)CO	1
ZINC92438484	Cc1c(cco1)CN(C)Cc1cc(cc(c1O)OC)Br	1
ZINC92456405	CCOC(=O)[C@H]1CCCN(C1)Cc1cc(ccc1O)Br	0
ZINC92472367	C[N@H+](Cc1cc(cc(c1[O-])Cl)Cl)C[C@@H](COCc1ccccc1)O	0
ZINC92472489	CC(C)(C)c1c(cn[nH]1)C[N@@H+](C)C[C@@H](COCc1ccccc1)O	0
ZINC92472620	CN(Cc1cc(c(cc1F)F)F)C[C@@H](COCc1ccccc1)O	0
ZINC92472620	C[N@@H+](Cc1cc(c(cc1F)F)F)C[C@@H](COCc1ccccc1)O	0
ZINC92473309	CC(C)OCCOC[C@@H](C[N@@H+](C)Cc1c2ccccc2ccc1O)O	0
ZINC92473513	Cc1cc(ccc1C[N@H+](C)C[C@@H](COCCOC(C)C)O)F	0
ZINC92473965	Cc1ccc(cc1F)C[N@H+](C)C[C@@H](COCCOC(C)C)O	0
ZINC92505358	c1cn2c(cnc2cn1)CN1CC[NH+](CC1)CCCOCC(F)(F)F	0
ZINC92505397	COc1ccc(cc1O)CN1CC[NH+](CC1)CCCOCC(F)(F)F	0
ZINC92505431	Cc1cc(ccc1CN1CC[NH+](CC1)CCCOCC(F)(F)F)F	0
ZINC92505448	COc1cccc(c1O)CN1CC[NH+](CC1)CCCOCC(F)(F)F	0
ZINC92512655	COCCOCC(=O)N[C@H]1CCC[C@H]1c1ccccc1C(F)(F)F	0
ZINC92541849	COCC[N@@H+](CCCc1ccccc1)Cc1ccn[nH]1	0
ZINC92557362	c1cc2c(cc1F)CCN(C2)S(=O)(=O)c1cnn(c1)[C@H]1CCOC1	0
ZINC92558863	C[C@@H]1C[C@@H](C[C@H](O1)C)NC(=O)Cc1cccc(c1)O	0
ZINC92561844	COCCN(Cc1ccc(c(c1)Cl)F)Cc1ccco1	0
ZINC92564418	CCC(CC)(C[NH2+]Cc1ccc(c(c1)Br)OC(F)F)O	0
ZINC92564504	c1cc(c(cc1C[NH2+]C[C@H](COCC1CC1)O)Br)OC(F)F	0
ZINC92564876	CC(C)n1cc(cn1)NCc1csc(n1)c1ccc(cc1)C(F)(F)F	0
ZINC92565841	CCC(CC)[N@@H+](CCOC)Cc1ccc(o1)C	0
ZINC92566142	C[C@@H](C[NH2+]Cc1ccc(c(c1)Br)OC(F)F)C[NH+]1CCOCC1	0
ZINC92566924	C[C@H]1CCC[C@H](C1)C[NH2+][C@@](C)(CCO)COC	0
ZINC92567065	CCc1c(c(on1)CC)C[NH2+][C@@H]1CC[C@H](CC1)C(=O)OC(C)(C)C	0
ZINC92568249	c1cc(c(cc1C[NH2+]Cc1ccc(c(c1)CO)F)Br)OC(F)F	0
ZINC92586572	COc1ccc(cc1O)CN1CCN(CC1)CC(F)F	0
ZINC92587110	Cc1ccc(c(n1)CN1CCC(CC1)CN1C[C@@H](O[C@H](C1)C)C)O	0
ZINC92587110	Cc1ccc(c(n1)C[N@H+]1CC[C@@H](CC1)CN1C[C@@H](O[C@H](C1)C)C)O	0
ZINC92587351	Cc1c(c(n(n1)C)OC)C[N@H+]1CC[C@@H](CC1)C[N@H+]1C[C@H](O[C@@H](C1)C)C	0
ZINC92587462	Cc1ccc(c(c1)C[N@@H+]1CC[C@H](CC1)C[N@@H+]1C[C@@H](O[C@H](C1)C)C)O	0
ZINC92587563	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1O)OC	0
ZINC92589859	CCOC(=O)c1cnn(c1)[C@H]1CCCN(C1)C(=O)Cn1cc[nH+]c1	0
ZINC92594064	c1cc(sc1)[C@@H]1CN(CCO1)Cc1ccc(c(c1)F)N1CCOCC1	0
ZINC92614094	Cc1c(sc(=O)n1CC(=O)NC1(Cc2ccccc2C1)C)C	0
ZINC92615341	c1cc2c(cc1NC(=O)C1(CCSCC1)O)COC2	0
ZINC92616124	c1ccc(c(c1)CO[C@H]1CCN(CC1)C(=O)[C@@]1(CCSC1)O)F	0
ZINC92616392	c1ccc(cc1)[C@H](C(=O)N1CC[C@H](CC1)OCc1ccc(cc1)F)O	0
ZINC92616441	c1ccc(cc1)[C@@H](C(=O)N1CC[C@H](CC1)OCc1ccc(cc1)F)O	0
ZINC92618654	C[N@@H+](Cc1n[nH]c([O-])n1)[C@H]1CCN(C1=O)c1ccccc1F	0
ZINC92643730	COc1cc(cc(c1O)Br)CN1CCC[C@@H](C1)C(=O)OC	0
ZINC92643748	CCCn1c2ccccc2nc1CN1CCC[C@@H](C1)C(=O)OC	0
ZINC92645550	COCCN(Cc1ccccc1n1cccn1)CC(F)(F)F	0
ZINC92645680	COCCN(Cc1cccc2c1OCO2)CC(F)(F)F	0
ZINC92645837	COCCN(Cc1cccc(c1O)OC)CC(F)(F)F	0
ZINC92660948	C[N@@H+](CCCCCc1cc(no1)c1cccc(c1)F)Cc1cc[nH]n1	0
ZINC92661337	c1cc(c(cc1C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1)F)OC(F)F	0
ZINC92662199	Cc1ccc(cc1C)C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1	0
ZINC92667101	c1cc(cc(c1)F)C[N@@H+](Cc1cc[nH]n1)C[C@H]1CCCO1	0
ZINC92670683	COc1ccc(cc1O)C[N@H+](Cc1cccc(c1)O)CC1CC1	1
ZINC92704183	Cc1c(c(n(n1)CCO)C)C[N@@H+]1CC[C@H](C1)NC(=O)OC(C)(C)C	0
ZINC92710939	CCOC(=O)CN(Cc1ccc(cc1)F)Cc1cccc(c1)O	0
ZINC92736212	c1c(sc(n1)C1CCC1)C[N@H+]1CC[C@@H](CC1)OC1CCCCC1	0
ZINC92737066	COCc1ccc(o1)CN(CCO)Cc1cc(ccc1F)Br	0
ZINC92737132	CCc1c(c(n(n1)C)CC)C[N@@H+](CCO)Cc1cc(ccc1F)Br	0
ZINC92755640	CC(C)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1cc(cs1)c1ccccc1	0
ZINC92756158	c1ccc(c(c1)CN1CC[C@H](C1)[NH+]1CCCC1)n1cccn1	0
ZINC92784920	COCc1ccc(cc1)C[N@H+]1CCC[C@@H]1CCCO	0
ZINC92785008	Cc1cc(ccc1c1ccc(o1)C[N@@H+]1CCC[C@@H]1CCCO)F	0
ZINC92786273	CN(Cc1ccccc1C(=O)OC)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786667	CN(Cc1cccc(c1O)Br)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92787235	c1cc(oc1CN1CCN(CC1)C(=O)CC1CCCCC1)CO	1
ZINC92789141	CCc1csc(n1)[C@@H]1CCCN(C1)Cc1ccc(c(c1)O)OC	1
ZINC92790185	Cc1csc(n1)[C@H]1CN(CCO1)Cc1cc(ccc1F)Cl	0
ZINC92797052	Cc1ccc(s1)[C@@H]1CCC[N@H+]1Cc1c(ocn1)C(C)C	0
ZINC92807954	COc1c2c(ncn1)CC[N@H+](C2)Cc1cc(cc(c1O)Cl)Cl	1
ZINC92809226	CCn1cc(cn1)[C@@H]1CC[N@H+](CC1)Cc1cccc(c1O)OCC	1
ZINC92811980	COCc1ccc(cc1)C[N@@H+]1CCCC[C@H]1c1nnc2n1CCCC2	0
ZINC92832026	c1cc(c(cc1CN1CCO[C@H](C1)c1nccs1)Cl)OC(F)F	0
ZINC92846428	COc1ccc(c(c1)CNc1cc(ccc1OC)F)OC	0
ZINC92852648	COc1ccc(cc1)[C@@H](C1CCOCC1)[NH2+]Cc1cc(sc1)Br	0
ZINC92896000	CC(C)[C@@H](c1ccc(c(c1)F)F)OC(=O)CSc1nncs1	0
ZINC92900400	Cn1cc2c(n1)ncnc2NCC1(CC1)c1c(cccc1F)F	0
ZINC92936543	Cc1cc(cc(c1OCC(=O)OC)C)CN1CCN(CC1)CC#N	0
ZINC92937816	CCC(CC)CN1CCN(CC1)C(=O)c1cccc(c1)O	1
ZINC92938648	C[NH+](C)[C@@H]1CCCN(C1)C/C=C/c1ccc(cc1)F	0
ZINC92966144	C[C@@H]1C[C@@H]1c1ccc(o1)CN(CCOC)CC(F)F	0
ZINC92966894	COc1cccc(c1)C[N@@H+](Cc1cc[nH]n1)[C@@H]1CC[C@H](CC1)O	1
ZINC92967518	c1cnn(c1)[C@@H]1CCC[N@@H+](C1)Cc1ccc([nH+]c1)N1CCCC1	0
ZINC92967560	CCOc1cccc(c1O)C[N@H+]1CCC[C@H](C1)n1cccn1	1
ZINC92969957	Cc1c(c(n(n1)c1cccc(c1)Cl)Cl)C[N@@H+]1CC[C@H](CC1)[C@@H](C)O	1
ZINC92970393	C[C@@H]([C@@H]1CC[N@H+](CC1)Cc1ccc(cc1OC(F)(F)F)F)O	0
ZINC92972832	CC(=O)Nc1ccc(cc1)CN1CCO[C@@H](C1)c1ccc(c(c1)Cl)F	0
ZINC92972853	COc1cccc(c1OC)CN1CCO[C@H](C1)c1ccc(c(c1)Cl)F	0
ZINC92972925	c1cc(c(cc1[C@H]1CN(CCO1)Cc1cc(cs1)C#N)Cl)F	0
ZINC92973803	CCOc1cccc(c1O)CN1CCO[C@H](C1)c1ccc(c(c1)F)F	0
ZINC92973950	CCOc1ccc(c(c1)CN1CCO[C@H](C1)c1ccc(c(c1)F)F)O	0
ZINC92973995	COc1ccc(c(c1)O)CN1CCO[C@@H](C1)c1ccc(c(c1)F)F	0
ZINC92974369	C[C@@H](C[N@@H+](Cc1cc(cc(c1)OC)OC)C1CCCCC1)O	1
ZINC92975172	c1ccc(c(c1)[C@@H]1C[N@@H+](CCO1)Cc1ccc(o1)C#N)F	0
ZINC92975194	CCOc1cccc(c1O)CN1CCO[C@@H](C1)c1ccccc1F	0
ZINC92975378	Cc1c(cccn1)CN1CCO[C@@H](C1)c1ccccc1F	0
ZINC92976105	CCc1nc(on1)C[N@H+](C)Cc1cn[nH]c1c1c(cccc1F)F	0
ZINC93004561	CC[N@H+](Cc1cccc(c1)O)C[C@H](C)C(=O)OC	0
ZINC93005942	CC(C)c1c(c(n(n1)C)Cl)CN(CCO)CCOC	0
ZINC93005982	CC(C)(C[N@H+](CCO)CCOC)S(=O)(=O)C	0
ZINC93006031	COCC[N@H+](CCO)Cc1ccc(cc1)SC(F)(F)F	0
ZINC93006197	CC(C)c1c(c(n(n1)Cc1ccccc1)Cl)CN(CCO)CCOC	0
ZINC93006267	COCCN(CCO)Cc1ccc(c(c1)Cl)OC(F)F	0
ZINC93006319	CN(CCc1ccc(cc1)Br)Cc1ccc(o1)COC	0
ZINC93009644	Cc1cc(c(o1)C)C(=O)N[C@@H]1CC[N@H+](CC1)Cc1c(cccc1F)F	0
ZINC93010328	Cc1c(cco1)C(=O)N[C@@H]1CC[N@H+](CC1)Cc1cccc(c1O)Br	1
ZINC93014823	Cc1ccc(c(c1)C[N@@H+]1CCCC[C@H]1C(=O)N1CCOCC1)O	0
ZINC93017057	CCCn1c(c(c(n1)C)CN1CCC[C@@H](C1)C[NH+]1CCOCC1)C	0
ZINC93043183	c1cc(c(cc1Cl)CN(CCCO)CC(F)(F)F)OC[C@H]1CCCO1	0
ZINC93043463	CN(C)C(=O)c1ccc([nH]1)CN(CCCO)CC(F)(F)F	0
ZINC93044399	CCCOc1cccc(c1)CN(CCCO)CC(F)(F)F	0
ZINC93044654	C1COCC(=C1)CN(CCCO)CC(F)(F)F	0
ZINC93057474	Cc1cc(ccc1F)CN1CCN(CC1)[C@H](C)C(=O)N1CCOCC1	0
ZINC93082068	Cc1c(c(n(n1)c1ccccc1)C)CN1CCO[C@H](C1)C(=O)OC	0
ZINC93085821	COc1c(cc(s1)C[N@@H+](CCO)Cc1cccnc1)Br	1
ZINC93085907	C[C@@H](C#N)Oc1ccc(cc1)C[N@@H+](CCO)Cc1cccnc1	1
ZINC93086052	COc1ccc(cc1OC(F)F)C[N@H+](CCO)Cc1cccnc1	0
ZINC93088927	C[N@H+]1CC[C@@H](CC1)C[N@@H+](C)Cc1ccc(c(c1)C(F)(F)F)F	0
ZINC93089852	C[C@@H](COC)[NH+]1CCN(CC1)Cc1cc(cc(c1O)[N+](=O)[O-])Cl	0
ZINC93090096	C[C@@H](COC)[NH+]1CCN(CC1)Cc1cccc(c1O)OC	0
ZINC93097638	CCc1cccc(c1)C(C)(C)O	1
ZINC93102995	COC(=O)[C@@H]1C[C@H](C[N@H+]1Cc1ccc(s1)c1ccccc1F)O	0
ZINC93103072	COC(=O)[C@@H]1C[C@H](C[N@H+]1Cc1ccc(cc1)OCC(F)F)O	0
ZINC93103098	Cc1cc(cc(c1OC(F)F)C)CN1C[C@@H](C[C@H]1C(=O)OC)O	0
ZINC93103098	Cc1cc(cc(c1OC(F)F)C)C[N@@H+]1C[C@@H](C[C@H]1C(=O)OC)O	0
ZINC93103131	CCN(CC)c1ccc(cc1F)C[N@@H+]1C[C@@H](C[C@H]1C(=O)OC)O	0
ZINC93103380	COC(=O)[C@@H]1C[C@H](C[N@H+]1Cc1ccc(s1)c1cccc(c1)F)O	0
ZINC93133846	c1c(cc(cc1F)F)CN1CCC[C@@H](C1)c1nnc2n1CCC2	0
ZINC93245566	c1cc(ccc1[C@@H]1C[C@@H](CN1C(=O)c1cc[nH]c1)O)C(F)(F)F	0
ZINC93245675	c1cc([nH]c1)C(=O)N1C[C@H](C[C@H]1c1ccc(cc1)C(F)(F)F)O	0
ZINC93274536	Cc1nc(no1)CN1CCN(CC1)Cc1ccc(cc1O)OC	1
ZINC93276155	COCCN(Cc1ccc(c(c1)O)OC)Cc1ccc(cc1Cl)F	0
ZINC93279704	c1cc(ccc1[C@H]([C@@H]1CC[N@H+](CC1)Cc1cc(ccc1O)Br)O)F	0
ZINC93282697	COc1cccc(c1O)CN(Cc1ccc(c(c1)F)F)CC(=O)OC	0
ZINC93285730	CC(C)OCCCNC(=O)N[C@H]1CC(=O)N([C@H]1c1ccc(cc1)Cl)C	0
ZINC93287365	CC(C)N(Cc1cccc(c1)OC(F)(F)F)CC(=O)OC	0
ZINC93288349	C[C@@H]([C@@H]1CCCO1)NC(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC93292558	c1cc(ccc1[C@H](CC(F)(F)F)NC(=O)NCCOCC(F)(F)F)F	0
ZINC93316251	Cc1c(cn[nH]1)CN(C)[C@H](C)c1cccc(c1)O	1
ZINC93317283	CCCO[C@H]1CCC[N@@H+](CC1)Cc1ccc(cc1C)F	0
ZINC93317672	CCCO[C@@H]1CCC[N@H+](CC1)Cc1ccc(c(c1)OCC)OC(F)F	0
ZINC93317704	CCCO[C@H]1CCC[N@@H+](CC1)Cc1c(cccc1F)F	0
ZINC93319659	CC(C)(C)c1c(cn[nH]1)C[N@H+]1CC[C@@H](CC1)[C@@H](c1ccc(cc1)Cl)O	1
ZINC93319881	Cc1ccc(cc1)c1c(cn[nH]1)CN(CCO)CCOCC(F)(F)F	0
ZINC93319922	Cc1c(cn(n1)c1ccccc1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93319946	c1cc(c(cc1C(F)(F)F)C[N@H+](CCO)CCOCC(F)(F)F)Cl	0
ZINC93319947	COc1c(cc(s1)C[N@H+](CCO)CCOCC(F)(F)F)Br	0
ZINC93319951	Cc1ccc(o1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93319963	c1cc(sc1)c1c(c[nH]n1)C[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC93319981	CCn1c(c(c(n1)C)C[N@H+](CCO)CCOCC(F)(F)F)C	0
ZINC93319994	Cc1c(cc(n1C)C#N)CN(CCO)CCOCC(F)(F)F	0
ZINC93320015	Cc1[nH+]cc(n1c1ccccc1)CN(CCO)CCOCC(F)(F)F	0
ZINC93320015	Cc1ncc(n1c1ccccc1)C[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC93320016	C[C@@H]1CCc2c(sc(n2)CN(CCO)CCOCC(F)(F)F)C1	0
ZINC93320016	C[C@@H]1CCc2c(sc(n2)C[N@@H+](CCO)CCOCC(F)(F)F)C1	0
ZINC93320030	C[C@@H]1C[C@H]1c1ccc(o1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93320031	C[C@H]1C[C@H]1c1ccc(o1)C[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC93320051	CC(C)(C)c1ccc(s1)CN(CCO)CCOCC(F)(F)F	0
ZINC93320055	c1ccnc(c1)c1cccc(c1)CN(CCO)CCOCC(F)(F)F	0
ZINC93320065	CC(C)(C)c1c(c[nH]n1)CN(CCO)CCOCC(F)(F)F	0
ZINC93320067	Cn1c(ccn1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93320069	CN1CCc2c1ccc(c2)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93320080	c1cc(c(cc1CN(CCO)CCOCC(F)(F)F)C(F)(F)F)Cl	0
ZINC93320096	Cn1cc(c(n1)c1ccncc1)CN(CCO)CCOCC(F)(F)F	0
ZINC93320103	Cc1c(scn1)C[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC93320115	c1c(c(cc(c1F)F)F)CN(CCO)CCOCC(F)(F)F	0
ZINC93320121	Cc1ccc(cc1F)CN(CCO)CCOCC(F)(F)F	0
ZINC93320130	c1cc(ccc1n1cc(cn1)CN(CCO)CCOCC(F)(F)F)F	0
ZINC93320135	Cc1ccc(cc1)c1ncc(s1)CN(CCO)CCOCC(F)(F)F	0
ZINC93320142	Cc1ccc2ncc(n2c1)CN(CCO)CCOCC(F)(F)F	0
ZINC93320857	CCN([C@@H]1CC[N@H+](CC1)Cc1cc(n[nH]1)c1ccccc1)S(=O)(=O)C	0
ZINC93321174	CCS(=O)(=O)N(C)[C@@H]1CC[N@H+](CC1)Cc1ccc(c(c1)F)C	0
ZINC93323795	c1cc(c(cc1C[N@H+](CCCO)CCO)F)OC(F)F	0
ZINC93338769	CCN(Cc1ccc(c(c1)OC)OC(=O)C1CC1)Cc1ccccn1	0
ZINC93340057	CC(C)C[C@H]1COCCN1Cc1cc2cnn(c2nc1Cl)C(C)C	0
ZINC93340140	CC(C)C[C@@H]1COCC[N@H+]1Cc1ccc(c(c1)O)OC	0
ZINC93341510	CCOc1cc(ccc1OC)C[N@H+]1CC[C@@H](CC1)CCC(=O)OC	0
ZINC93384115	CC(C)N(CCC(=O)OC)Cc1cc(c(cc1Br)O)OC	0
ZINC93385001	C[C@H](CS(=O)(=O)C)N(C)Cc1cccc(c1)OCc1ccccc1F	0
ZINC93394017	CCOC[C@@H]1CC[N@H+](CC1)Cc1ccc(nc1)N1CCCC1	0
ZINC93414034	CCN(Cc1cccc(c1OC)OC)[C@H](C)CS(=O)(=O)CC	0
ZINC93414681	CCCOc1c(cc(cc1Cl)C[N@H+](C)CC(C)(C)O)OCC	1
ZINC93414745	CC(C)(C[N@@H+](C)Cc1c(cccc1F)F)O	0
ZINC93416594	c1cc(c(cc1O)CN1CCN(CC1)CC(C(F)F)(F)F)Br	0
ZINC93418395	C[C@@H]1[C@H](OCCN1Cc1cccc(c1O)OC)C	0
ZINC93421064	C[C@@H]([C@@H](C)S(=O)(=O)C)[N@@H+](C)Cc1cn[nH]c1c1ccc(cc1)F	0
ZINC93421374	C[C@@H]([C@H](C)S(=O)(=O)C)N(C)Cc1cc(ccc1F)C(F)(F)F	0
ZINC93436914	CC[N@@H+](Cc1ccc(cc1OC(F)F)OC)CC(C)(C)O	0
ZINC93440261	C[C@H](C(=O)N)N1CC[N@@H+](CC1)Cc1cc(ccc1Br)O	1
ZINC93441228	COC(=O)[C@@H]1C[C@@H](C[N@H+]1Cc1ccc(c(c1)Cl)OCC=C)O	0
ZINC93441433	COC(=O)[C@@H]1C[C@@H](CN1Cc1ccc(cc1)OCC#C)O	0
ZINC93441538	COC(=O)[C@@H]1C[C@@H](C[N@H+]1Cc1cc(cs1)c1ccccc1)O	0
ZINC93442539	Cc1cc(ccc1F)CN(C)[C@H](CCO)c1ccccc1	0
ZINC93442584	CN(Cc1ccc(c(c1)OC(F)F)OC)[C@@H](CCO)c1ccccc1	0
ZINC93442794	Cc1ccc(cc1F)CN(C)[C@@H](CCO)c1ccccc1	0
ZINC93453623	Cc1cccc([nH+]1)[C@@H]1CCCN1Cc1c(cccc1F)F	0
ZINC93455418	CNc1ccc(cc1[N+](=O)[O-])CN1CCc2ccccc2[C@H]1CO	1
ZINC93455597	c1ccc2c(c1)CCN([C@H]2CO)Cc1ccc(o1)CSC(F)F	0
ZINC93457533	c1cc(cc(c1)O)[C@H]1CN(CCO1)Cc1cc(cc(c1)F)F	0
ZINC93457684	c1cc(cc(c1)O)[C@H]1CN(CCO1)Cc1ccc(c(c1)Cl)F	0
ZINC93460517	COC(=O)CCN(Cc1cc(ccc1O)Br)C[C@H]1CCCO1	0
ZINC93460683	COC(=O)CCN(Cc1cc(ccc1O)Cl)C[C@@H]1CCCO1	0
ZINC93476911	CC(C)CN(Cc1cccn1C)C[C@H](c1ccc(cc1)F)O	0
ZINC93478935	CCOc1cccc(c1O)CN1C[C@H]([N@H+]([C@@H](C1)C)CCOC)C	0
ZINC93479329	Cc1c(cn[nH]1)C[N@H+]1C[C@H](N([C@H](C1)C)CCOC)C	0
ZINC93480848	C[C@H]1CC[N@@H+](C[C@@H]1C)Cc1cccc2c1[nH]nc2	0
ZINC93481579	C[C@H](CC[N@@H+](C)Cc1c(nn(c1Cl)C)C(C)C)O	1
ZINC93503116	C[N@H+](Cc1c[nH]nc1c1ccccc1F)CC1(CCCC1)O	0
ZINC93506946	c1cc(cc(c1)O)C[N@@H+]1CC[C@H]2[C@@H](C1)CCCO2	0
ZINC93508829	CCC[C@@H]1C[N@@H+](CCO1)Cc1ccc(cc1O)OCCC	0
ZINC93509882	c1cc(ccc1CN1CCOCC21CCC2)N1CCCCC1	0
ZINC93529802	CC(C)[C@H](CO)N(Cc1ccccc1)Cc1c(cccn1)C(F)(F)F	0
ZINC93535221	c1cc2cn[nH]c2c(c1)CN1CCN(C(=O)C1)Cc1ccc(cc1)Cl	0
ZINC93538235	CC(C)(C)OC(=O)NCCCN(C)Cc1cc(cc(c1)F)F	0
ZINC93562295	COC(=O)CN(CC#N)Cc1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC93562904	CN(C)c1nccc(n1)N1CCN(CC1)Cc1cc(c(c(c1)F)O)F	0
ZINC93564874	Cc1ccc(cc1[N+](=O)[O-])C[N@H+](C)C[C@@H]1CC[N@H+](CC1)CC(=O)NC	0
ZINC93582618	CCCOc1ccc(c(c1)O)C[N@H+](C)Cc1nccs1	1
ZINC93583113	Cc1c(cn(n1)c1ccccc1)C[N@@H+](C)C[C@@H](CN1CCOCC1)O	0
ZINC93583250	C[N@@H+](Cc1cc(ccc1Cl)C(F)(F)F)C[C@H](CN1CCOCC1)O	0
ZINC93583285	CN(Cc1ccc(c(c1)[N+](=O)[O-])Br)C[C@@H](C[NH+]1CCOCC1)O	0
ZINC93583911	C[N@@H+](Cc1ccc(o1)CSC(F)F)C[C@@H](CN1CCOCC1)O	0
ZINC93586435	CCCCn1c(c(c(n1)C)CN1CCN(CC1)CCOC(C)C)Cl	0
ZINC93587461	Cc1ccc(c(c1)C[N@@H+](C)Cc1nc(no1)CCOC)O	0
ZINC93588034	CCOc1cccc(c1O)C[N@H+]1CC[C@@H](CC1)CC(=O)NC	1
ZINC93591495	CC[C@]1(CC[N@@H+](CC1)Cc1cc2cc(ccc2o1)F)CO	0
ZINC93591598	CC[C@]1(CC[N@@H+](CC1)Cc1c(nn(c1Cl)c1ccc(cc1)F)C)CO	0
ZINC93597223	c1cc(cnc1)c1ncc(s1)CN1CC[C@@H](C1)C[NH+]1CCCC1	0
ZINC93605220	CCO[C@H]1C[C@H](C1(C)C)[N@H+](C)Cc1ccc(o1)C#N	0
ZINC93606460	C[C@H]1CN(C[C@@H](O1)c1ccc(cc1)F)Cc1cccc(c1)O	0
ZINC93606561	C[C@H]1COC[C@@H](N1Cc1cc(c(c(c1)Br)OC(F)F)OC)C	0
ZINC93607152	C[C@@H]1COC[C@H]([N@@H+]1Cc1ccc(o1)CO)C	0
ZINC93607156	C[C@@H]1COC[C@@H](N1Cc1cccc(c1O)Br)C	0
ZINC93608228	Cc1ccc(cc1C)C[N@@H+](Cc1c[nH]nc1C)C1CC1	0
ZINC93608513	COC(=O)CCN(Cc1cccc(c1)O)Cc1cccc(c1F)F	0
ZINC93608513	COC(=O)CC[N@H+](Cc1cccc(c1)O)Cc1cccc(c1F)F	0
ZINC93609360	CC1([C@@H]([C@@H]2[C@@H]1OCC2)[N@H+](C)Cc1ccc(c(c1)C(F)(F)F)F)C	0
ZINC93611537	Cc1cc(ccc1n1cncn1)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93611598	CC(C)n1c2c(cc(c(n2)Cl)CN2CC[C@](C2)(C(F)(F)F)O)cn1	0
ZINC93611757	c1cc2ncc(n2cc1C#N)CN1CC[C@](C1)(C(F)(F)F)O	0
ZINC93611834	CCc1ccc(o1)C[N@@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93611867	c1cscc1c1ncc(s1)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93611889	Cc1c(c(n(n1)CC(=O)OC(C)C)C)CN1CC[C@](C1)(C(F)(F)F)O	0
ZINC93611905	COc1cccc(c1OC)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93611993	c1cc(sc1)c1ncc(s1)CN1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93612023	c1cc(c(cc1C(F)(F)F)CN1CC[C@@](C1)(C(F)(F)F)O)F	0
ZINC93612023	c1cc(c(cc1C(F)(F)F)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O)F	0
ZINC93612035	CN(CCC#N)c1ccc(cc1)C[N@@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93612079	COC(=O)c1cc(c[nH]1)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93612123	c1cc(cnc1)c1c(cn[nH]1)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93612197	c1c(sc(n1)C1CCC1)CN1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93614009	CCO[C@@H]1C[C@@H]([C@]21CC[N@H+](CC2)C/C=C/c1ccc(cc1)F)[O-]	0
ZINC93639731	CC[N@@H+]1CC[C@H]([C@@H](C1)C)N(C)Cc1cnn(c1)c1ccc(cc1)F	0
ZINC93640652	COc1ccc(c(c1)O)CN1CCOC2(C1)CCC2	0
ZINC93642747	CC1(C(=O)N(CC[N@H+]1Cc1cnc(nc1)N1CCOCC1)C)C	0
ZINC93643939	Cc1ccc(c(n1)CN(C)[C@@H]1CC[N@H+]([C@@H](C1)C)C)O	1
ZINC93646784	C[N@H+](Cc1ccc(cc1)N1CCOCC1)[C@@H]1CCCC[C@@H]1S(=O)(=O)C	0
ZINC93659584	Cc1c(c(n(n1)c1ccc(cc1F)F)C)C[N@H+](C)[C@@H]1CC[S@@](=O)CC1	0
ZINC93660288	CC1(CCC[N@H+](CC1)Cc1ccn(c1)C)C	0
ZINC93663984	c1cc(c(nc1)CN1CC[C@H](C1)CN1CCOCC1)C(F)(F)F	0
ZINC93664377	COc1cc(cc(c1O)CC=C)C[N@@H+]1CC[C@H](C1)C[NH+]1CCOCC1	0
ZINC93664917	c1csc2c1ncc(c2)CN1CC[C@H](C1)CN1CCOCC1	0
ZINC93664984	CCCOc1cccc(c1)CN1CC[C@H](C1)C[NH+]1CCOCC1	0
ZINC93665023	CCCOc1ccc(c(c1)O)C[N@H+]1CC[C@@H](C1)CN1CCOCC1	0
ZINC93667082	Cc1ccc(c(c1)C)C[N@@H+](C[C@@H]1CCCO1)CC(=O)N1CCCC1	0
ZINC93669815	CC[C@@H](c1ccc(cc1F)F)N1CCN(CC1)CC(C)(C)S(=O)(=O)C	0
ZINC93683464	COc1ccc(c(c1)OC(F)F)CN1CC[C@H](C1)C[NH+]1CCCCC1	0
ZINC93684304	Cc1cccc(c1C)[C@@H]1CCCC[N@H+]1Cc1c(nn(c1C)CCO)C	1
ZINC93694066	c1cc(ccc1c1ccc(s1)CN1CCC(CC1)OCCCO)F	0
ZINC93694066	c1cc(ccc1c1ccc(s1)C[N@H+]1CC[C@@H](CC1)OCCCO)F	0
ZINC93694106	C[C@H]1Cc2cc(cc(c2O1)C[N@@H+]1CC[C@H](CC1)OCCCO)OC	0
ZINC93694334	c1cc(c(cc1C[N@H+]1CC[C@@H](CC1)OCCCO)Cl)F	0
ZINC93694498	c1ccc(cc1)c1csc(n1)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93694637	Cc1c(c(n(n1)C)OC)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93694806	c1cc(c(cc1CN1CCC(CC1)OCCCO)C(F)(F)F)Cl	0
ZINC93694872	c1cc(c(c(c1)Cl)F)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93694919	c1cc(ccc1n1cc(cn1)CN1CCC(CC1)OCCCO)F	0
ZINC93694933	c1cc(c(cc1C[N@H+]1CC[C@@H](CC1)OCCCO)Cl)OC(F)F	0
ZINC93715473	C[C@H]1CCC[N@H+]1C1CCN(CC1)Cc1cc(cc(c1O)[N+](=O)[O-])Cl	1
ZINC93788504	Cc1c(c(n(n1)C)C)OCC(=O)Nc1cc(ccc1OC)F	0
ZINC93792912	c1cc(ccc1C[N@@H+](CCC(F)(F)F)C1CCC1)OC[C@H]1CCCO1	0
ZINC93795040	CC(C)(C)OC(=O)N(C)CCN(C)C(=O)C1(CCC1)Br	0
ZINC93796553	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)c1cc(ccc1Br)F	0
ZINC93865871	c1cc(sc1)c1c(cn[nH]1)CN1CC[C@H](C1)Oc1cc[nH+]cc1	0
ZINC93983894	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)c1cnn(c1)Cc1ccccc1Cl	0
ZINC93986974	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)CC1(CCCCC1)O	1
ZINC93988754	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)c1ccccc1n1cnnn1	0
ZINC93989381	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)c1cccc(c1)c1nc(on1)C1CC1	0
ZINC93989956	C[C@H]([C@@H]1CCOC1)NC(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC93992047	Cc1c(cnn1C1CCOCC1)C(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC94005700	CC(C)[C@H]1[C@@H](CCO1)CNC(=O)N1CCc2cc(ccc2C1)F	0
ZINC94987859	CCOc1ccc(cn1)N[C@@H]1CCN(C1=O)C	0
ZINC94993408	c1cc(ccc1c1coc2c(c1=O)ccc1c2C[N@@H+](CO1)CCO)F	0
ZINC95067973	c1cc(c(c(c1)Cl)Cl)[N-]S(=O)(=O)c1ccc(c(c1)F)Br	0
ZINC95068302	C[C@@H]1C[NH2+]CCN1[C@@H](C)c1ccc[nH]1	0
ZINC95068617	C[C@H](c1cccs1)OCCC1CC[NH2+]CC1	0
ZINC95073882	c1cc(ccc1C[C@@H]1COCC[C@@H]1[NH2+]C1CC1)Cl	0
ZINC95077951	c1c(sc(n1)Cl)C[N@@H+]1CCCC[C@H]1C(=O)[O-]	0
ZINC95078332	c1cc(c(cc1Cl)Cl)C[C@H]1COCC[C@H]1O	0
ZINC95078336	c1cc(ccc1C[C@H]1COCC[C@H]1O)F	0
ZINC95078870	c1ccc(cc1)COC(=O)N1CCCC[C@@H]1CCCO	0
ZINC95078906	C1C[C@@H](CN(C1)C(F)(F)F)OCCO	0
ZINC95078914	C1C[C@H](N(C1)C(F)(F)F)COCCO	0
ZINC95079026	c1ccc(cc1)COC(=O)N1CC(C1)CCS	0
ZINC95080232	COC(=O)[C@H](Cc1cc(c(c(c1)Br)OC(=O)C(F)(F)F)Br)N	0
ZINC95082189	COC(=O)CCNC[C@@H](c1ccc(cc1)[N+](=O)[O-])O	0
ZINC95083082	CC(C)(C)OC(=O)N1CC[C@@H](C1)NS(=O)(=O)Cc1c(cccc1Cl)Cl	0
ZINC95089443	C[C@@H](c1ccco1)OCC[C@@H]1CCCCN1C(=O)OC(C)(C)C	0
ZINC95090423	Cc1ccc([nH+]c1)N1CC[NH2+][C@H](C1)C(=O)[O-]	0
ZINC95091372	CC[NH2+][C@@H](CCO)[C@@H]1CCCCN1C(=O)OC(C)(C)C	0
ZINC95092766	c1c(scn1)CSC[C@@H]1CCC[NH2+]C1	0
ZINC95093395	CCOC(=O)c1ccc(nc1OC)Cl	0
ZINC95101168	c1c(c(c(c(n1)Br)Cl)Br)Cl	0
ZINC95101336	CC(C)OC(=O)[C@@H]1[C@H](c2c([nH]nc2O)C[C@@]1(C)O)c1ccc(cc1)F	0
ZINC95348230	CC(C)(c1cn(nn1)C1CN(C1)C(=O)OCc1ccccc1)O	0
ZINC95349183	C[C@H](CN1CCOCC1)NC(=O)N1CCC[C@H]1C1CCC1	0
ZINC95349395	c1cc(ccc1NC(=O)NC[C@@H](CN1CCOCC1)O)F	0
ZINC95349638	Cc1cc(nc([nH+]1)c1cccnc1)N1CCN(CC1)[C@H]1CCC[C@@H]1O	1
ZINC95350917	Cc1[nH+]ccn1CCCNC(=O)c1c(cn(n1)c1ccccc1F)O	0
ZINC95351019	C[C@H]([C@@H](C)[NH+]1CCOCC1)NC(=O)C	0
ZINC95351915	Cc1nc2ccc(cc2o1)NC(=O)N(CCO)Cc1ccccc1	1
ZINC95352596	CN(C)[C@H](c1ccccc1F)C(=O)N1CCN(CC1)CCOCCO	0
ZINC95353021	Cn1c2ccc(cc2n(c1=S)C[C@H](COCc1ccccc1F)O)Cl	0
ZINC95355167	c1cnc(nc1C(F)(F)F)N1CCOC[C@H](C1)CO	0
ZINC95359740	CN(C)[C@@H](c1ccc(cc1)F)C(=O)N1C[C@H](C1)O	0
ZINC95362215	c1cc(ccc1[C@@H](CO)NC(=O)[C@@H]1CC[N@H+](CC1)C1CCCCC1)F	0
ZINC95362555	CC1(COC1)C[NH2+]Cc1cc(=O)c2cccc(c2[nH]1)F	0
ZINC95363983	c1cc(ccc1C(=O)N1CCC2(CC1)[C@@H](CCCO2)O)OC(F)F	0
ZINC95370262	C[N@@H+]1CCCC[C@H]1CCC(=O)NCc1ccc2c(c1)OCCCO2	0
ZINC95372531	c1cc(ccc1[C@H]1CCC[NH2+]C1)C(=O)NCC[N@@H+]1CC[C@H](CC1)O	1
ZINC95373275	C[N@H+]1CCN(C[C@]21CCC(=O)NCC2)Cc1ccc(s1)c1ccn[nH]1	0
ZINC95374233	Cc1[nH+]ccn1Cc1nnc(n1C)[C@@H]1CCCN(C1)C(=O)C1CCC1	0
ZINC95374375	c1c(ncnc1N1CCOC[C@@H](C1)CO)C1CC1	0
ZINC95377219	CCOCC(=O)N1CCC[C@H](C1)c1nnc(n1C)Cn1ccnc1	0
ZINC95377807	Cc1c(nc2cc(ccc2n1)C(=O)N[C@@H](C)c1ccc(c(c1)F)O)C	0
ZINC95383903	COCc1cc([nH]n1)C[NH2+]C1CCN(CC1)c1nc2ccccc2o1	0
ZINC95384279	c1cc(ncc1F)N1C[C@H]([C@H](C1)CO)C[N@@H+]1CC[C@H](CC1)CO	0
ZINC95387016	Cc1ccn(n1)CCCNc1cc(ncn1)C(C)C	0
ZINC95388556	CCCN1C[C@H]2CC[C@@H]1C[N@H+](C2)Cc1ccccc1OC(F)F	0
ZINC95388739	CCOCCNC(=O)c1cccc(c1)S(=O)(=O)NC[C@@]1(CC[NH2+]C1)O	0
ZINC95388942	CN(C)[C@H](c1ccc(cc1)F)C(=O)NCc1ccc(cc1)CO	0
ZINC95389610	CN(Cc1ccccn1)C(=O)c1cc(cc(c1)OCC(F)(F)F)O	0
ZINC95391298	CN(C)[C@@H](c1ccccc1F)C(=O)N(C)Cc1cccc(c1)O	0
ZINC95391915	CC(C)c1nnc(o1)C[N@H+]1CC[C@@]2(CC1)[C@H](CCCO2)O	0
ZINC95395027	CC(C)(C[N@@H+](C)Cc1cc(ccc1N1CC[C@@H](CC1)OC)F)O	0
ZINC95395561	c1ccc(c(c1)CC(=O)Nc1ccc(c(c1)F)N1CCCC1=O)O	0
ZINC95396153	CCN([C@H](c1ccc(cc1)OC)c1cccnc1)C(=O)[C@@H]1CCOC1	0
ZINC95396842	CCOC[C@H](C[N@H+]1CC[C@@H](CC1)c1ccc(c(c1)F)F)O	0
ZINC95397857	CO[C@@H]1C[C@H](N(C1)Cc1ccc(cc1)OCC(F)(F)F)C(=O)OC	0
ZINC95400887	CC(C)[C@@H](C#N)N1CCN(CC1)CCOC[C@H]1CCCO1	0
ZINC95401360	C[C@H]1CN(C[C@H](O1)c1ccc(cc1)F)C(=O)c1c2c(n[nH]1)CCC2	0
ZINC95403620	CNC(=O)NC[C@H](Cc1ccccc1OC(F)(F)F)CO	0
ZINC95404234	c1ccc(cc1)COC[C@@H](CNC(=O)c1cc2cccc(c2o1)F)O	0
ZINC95405067	CN(C)c1ccc(cn1)CN/C(=[NH+]\C[C@H]1CCCO1)/NCCOC	0
ZINC95406445	c1ccc(c(c1)O)SCc1nccn1CC(F)(F)F	0
ZINC95407688	C[C@H](CO)[NH+]1CCN(CC1)CCSc1ccccc1	1
ZINC95407871	CNS(=O)(=O)c1cccc(c1)NC(=O)C/C=C/c1cccc(c1)F	0
ZINC95411808	CCN(C)C(=O)Nc1cc(ccc1Br)F	0
ZINC95413349	C[C@H](C[C@@H](c1ccco1)O)NC(=O)N[C@@H](C)c1nnc2n1cccc2	1
ZINC95413680	CN(C)C(=O)CCC[S@@](=O)Cc1cc(sc1)Br	0
ZINC95415491	c1ccc(c(c1)[C@H](CO)NCc1cccc(c1)n1cccn1)F	0
ZINC95417386	CCN1CCO[C@@H](C1)C(=O)NC[C@@H](c1cccc(c1)C(F)(F)F)O	0
ZINC95417638	C/C=C/C[S@](=O)CC(=O)N1CCO[C@@H](C1)c1ccc(cc1)F	0
ZINC95418003	COCc1cccc(c1)CNC(=O)CNc1cc(c(c(c1)F)F)F	0
ZINC95418388	Cc1cc(no1)CNc1cc(ccc1[NH+]1CCC(CC1)CO)Cl	1
ZINC95422563	c1ccc2c(c1)c(c[nH]2)C[C@@H](CO)[NH2+][C@@H]1CCOc2c1cc(cc2)F	0
ZINC95422933	CCCC[C@H](COC)N[C@@H]1C[N@H+](CC[C@@H]1CO)Cc1ccccc1	0
ZINC95422990	C[C@H](c1cccc(c1)N1CCCC1=O)[NH2+]C[C@@](C)(c1cccs1)O	1
ZINC95426600	Cc1cc(cnc1)C(=O)OC[C@H]1CC(=O)N([C@H]1c1cccs1)C	0
ZINC95427239	c1ccc(cc1)N[C@H]1CCCN(C1)C(=O)C1(CCCC1)O	1
ZINC95427355	c1ccc(cc1)[C@H](C(=O)N[C@@H]1CCOC2(C1)CCCCC2)O	0
ZINC95427395	c1c(cc2c(c1C(=O)N1CCS[C@@H]3[C@@H]1CCOC3)nc[nH]2)F	0
ZINC95427577	CCc1c(c(n[nH]1)NCc1c(ccc(n1)C)O)C	1
ZINC95428396	Cc1cc(n(n1)c1ccc(nc1)NC[C@@H](C[NH+]1CCOCC1)O)C	0
ZINC95428529	COc1cc(c(cc1O)[N+](=O)[O-])CNc1cccc(c1)F	0
ZINC95429099	CC(C)(C)OC(=O)N1CCCc2c1cc(cc2)NCc1[nH]cc[nH+]1	0
ZINC95429594	C[C@H](Cc1ccc(cc1)O)NC(=O)CNC(=O)c1cccc(c1)F	0
ZINC95429974	CCCCO[C@H](C)C(=O)N[C@H](C)[C@@H](c1ccc(cc1)F)O	0
ZINC95430097	C[C@H]([C@@H](c1c(cccc1F)F)O)NC(=O)[C@@H](C)NC(=O)c1cccs1	0
ZINC95430157	C[C@H](C(=O)N1CCc2ccccc2C1)N(C)Cc1[nH+]ccn1C(F)F	0
ZINC95430230	CC[C@@H](CO)[N@H+]1CCN(CC1)C(=O)[C@@H](C)OCc1cccc(c1)OC	0
ZINC95431828	c1ccc(cc1)CNC(=O)Cn1c2ccncc2c(n1)C(F)(F)F	0
ZINC95432071	CCOC[C@@H](C[NH2+][C@]1(C[C@@H](CC(C1)(C)C)C)CO)O	0
ZINC95433356	Cc1c(c(on1)C)S(=O)(=O)N[C@H](C)[C@@H](c1ccc(c(c1)F)F)O	0
ZINC95434178	C[C@H]1CC[C@H](O1)C(=O)N1CCCCC[C@@H]1C[C@@H](c1ccco1)O	0
ZINC95434439	C[C@H]1COCCN1C(=O)NCCCCC(F)(F)F	0
ZINC95434946	c1ccc(cc1)[C@H](CO)NC(=O)NCc1c(cccn1)F	0
ZINC95437005	C[C@@H](Cc1ccc(cc1)O)N(C)C(=O)N[C@H]1CCCn2c1ncn2	1
ZINC95437367	c1cc(c(cc1C[NH2+]CC1(CCOCC1)O)F)OC(F)F	0
ZINC95437417	COc1cc(ccc1F)C[NH2+][C@@H]1CCN(CC1)[C@@H]1CCCC[C@H]1O	0
ZINC95438137	CN(C[C@H]1CCC[C@H]1O)C(=O)N[C@@H]1CCCCC[C@@H]1OC	0
ZINC95438462	c1cnc(cc1Cl)C(=O)NC[C@@]1(CCOC1)O	0
ZINC95438491	C1C[C@H](C=C1)CC(=O)NC[C@]1(CCOC1)O	0
ZINC95438545	c1cc(cc(c1)OC[C@@H](Cn1cnnc1)O)C(F)(F)F	0
ZINC95438855	Cc1c(cnn1C[C@@H](COCc1ccccc1F)O)Cl	0
ZINC95438909	COC(=O)c1ncn(n1)C[C@@H](Cc1ccccc1C(F)(F)F)O	0
ZINC95441132	Cc1cc(cc(c1)S(=O)(=O)NC[C@@H]1CCC[C@@H]1O)F	0
ZINC95442441	CC(=O)NCc1ccc(s1)S(=O)(=O)N1CCCC[C@@H]1[C@@H](C(F)(F)F)O	0
ZINC95442756	C[C@@H]1C[C@H](C[N@H+]1C1CC1)NC(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC95443364	c1cc(ccc1c1csc(n1)NC(=O)C1=COCC1)O	0
ZINC95444190	Cc1c(nn(c1NC(=O)NCC(C)C)CCO)C	1
ZINC95444345	CC(C)(CN[C@H]1[C@@H]2CCO[C@@H]2C21CCC2)[NH+](C)C	0
ZINC95444614	C[C@@H]1CC[C@H](CN1C(=O)[C@@H]1Cc2cc(ccc2O1)F)CO	0
ZINC95445303	c1cc(c2c(c1)OCO2)CNc1ccc(c(c1)Br)F	0
ZINC95447731	Cc1c(c(on1)C)CCCNC(=O)Nc1c(ncs1)C1CC1	0
ZINC95447892	c1ccc2c(c1)C[C@@H]([C@@H]2NC(=O)c1c(cc(cc1F)C#N)F)O	0
ZINC95449458	C[C@@H](C[C@H](c1ccco1)O)Nc1cccc(c1C(=O)C)F	0
ZINC95450079	C[C@@H]1CO[C@H](CN1C(=O)c1cc(cc(c1)F)C(F)(F)F)CO	0
ZINC95450082	Cc1cc(c(cc1F)Cl)C(=O)N1C[C@H](OC[C@@H]1C)CO	0
ZINC95450290	C[C@H]1CC[C@H](O1)C(=O)Nc1cc(cc(c1)F)O	0
ZINC95451112	c1cc(cc(c1)O)CC(=O)NCc1ccn(n1)c1ccc(cc1)F	0
ZINC95451790	CC[C@H](Cc1ccc(cc1)C)NC(=O)[C@]1(CCSC1)O	1
ZINC95452535	Cc1ccc(cc1F)S(=O)(=O)NC[C@@H](C(=O)OC)O	0
ZINC95452600	CCc1cc([nH]n1)C(=O)N[C@@H](Cc1ccccc1)CO	1
ZINC95453451	c1cc2cc(cc(c2nc1)C(=O)Nc1cc([nH]n1)C1CCOCC1)F	0
ZINC95455311	CCOc1ccc(cc1)C[NH2+][C@@H](C)c1nc[nH]n1	0
ZINC95456551	Cc1c2cc(ccc2sc1C(=O)NC[C@H](C(=O)OC(C)(C)C)O)OC	0
ZINC95456972	c1c2ncnn2c(c[nH+]1)N[C@@H]1CCCC[C@@H]1O	1
ZINC95458002	CC(=O)c1c(cccc1F)N1CCC(CC1)Cc1cccnc1	0
ZINC95458380	Cc1cc(ccc1S(=O)(=O)NC(C)(C)C(C)(C)O)C(=O)OC	0
ZINC95460301	c1cc(c(cc1F)Cn1cc(c(n1)C(F)(F)F)CCCO)Br	0
ZINC95460572	CN(C)c1nccc(n1)CN(C)c1cc(cc(c1[N+](=O)[O-])F)OC	0
ZINC95460747	Cc1c(c(n(n1)C)C)[C@H](C(F)(F)F)NC(=O)N[C@@H](CC(C)C)CO	0
ZINC95460899	CN(C)c1nccc(n1)CN(C)C(=O)Nc1cc(c(c(c1)F)OC)F	0
ZINC95462770	C1CC2(C1)[C@@H]([C@@H]1[C@@H]2OCC1)[NH2+][C@@H]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC95463018	CC(C)[C@H](C1(CC1)CNc1nc(no1)c1cccc(c1)OC)O	1
ZINC95463318	C[C@H](CCO)C1(CCC1)CNC(=O)Nc1ccccc1SC	1
ZINC95463763	CCCCN([C@H](C)CC)C(=O)C[NH2+][C@H]([C@@H](C)CC)C(=O)N	0
ZINC95463818	C[C@@H]1C[C@@H](CCO1)C(=O)OC[C@@H]1C[N@@H+](CCO1)CC(C)C	0
ZINC95466851	CC[C@@H](C(=O)N1CCN(CC1)c1cc(ccc1C)C)[NH3+]	0
ZINC95468048	c1ccc(c(c1)c1ccno1)S(=O)(=O)Nc1c(cccc1F)O	0
ZINC95472237	COCCn1ccc2c1cc(cc2)C(=O)N[C@H]1CCS(=O)(=O)C1	0
ZINC95473570	Cc1c(c(n[nH]1)O)[C@H](CC(=O)OC)c1ccc(c(c1)F)F	0
ZINC95478645	Cc1c(c(n[nH]1)O)[C@H](CC(=O)OC)c1ccc(c(c1F)F)F	0
ZINC95480939	Cc1c(c(n[nH]1)O)[C@@H](CC(=O)OC)c1ccc(cc1)SC	0
ZINC95483497	Cc1cc(n2c(n1)nc(n2)NCc1ccc(cc1)F)[O-]	0
ZINC95494976	COC(=O)c1cc(ccc1F)c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC95496637	COCc1nc(on1)CN1C[C@H](CC1=O)c1ccccc1	0
ZINC95497090	Cc1c2c(nc(s2)N2CCC[C@H](C2)C[NH+]2CCOCC2)n(n1)C	0
ZINC95499612	Cc1c(nc(o1)c1cccc(c1)F)CN1[C@@H](COC1=O)CO	0
ZINC95500266	c1cc(c(c(c1)Cl)F)CN1[C@@H](COC1=O)CO	0
ZINC95500267	c1cc(c(c(c1)Cl)F)CN1[C@H](COC1=O)CO	0
ZINC95500984	C[N@H+]1CC[C@@H](CC1)CN(CCc1ccccc1)C(=O)[C@H]1CCCCO1	0
ZINC95502952	Cc1cc(c(cc1F)Cl)NC(=O)NCCOCCO	0
ZINC95504058	C[N@H+](C[C@@H]1CCOc2ccccc2C1)CC1(CCOCC1)CO	0
ZINC95506161	CCCCn1c(nc(n1)c1ccc(o1)C)[C@@H]1CCOC1	0
ZINC95507989	Cc1cc(cc([nH+]1)C)CNC(=O)[C@@H]1CC(=O)N(C1)CC[NH+](C)C	0
ZINC95512232	C[NH+](C)[C@@H]1CN(C[C@H]1c1ccc(cc1)OC)C(=O)Cc1ccsc1	0
ZINC95518805	CCc1c(sc(n1)N)C(=O)N1CCC[C@@H](C1)c1[nH+]ccn1CCOC	0
ZINC95526188	C[C@@H](C(=O)NCCSCc1cccc(c1)Cl)n1cc[nH+]c1C(C)C	0
ZINC95528802	CC(C)(C)n1c(nc(n1)CCSC)CCC(F)(F)F	0
ZINC95532995	CCOC(=O)c1nc(no1)[C@H](c1cc(ccc1F)F)[NH3+]	0
ZINC95533348	c1cc(ccc1[C@@H](c1nc(n[nH]1)c1ccc(c(c1)[N+](=O)[O-])O)N)F	0
ZINC95534118	Cc1ccc(cc1)[C@@H](c1nc([nH]n1)COc1ccc(cc1)F)[NH3+]	0
ZINC95534223	CCOc1ccc(cc1OC)[C@H](c1nc(n[nH]1)c1ccccc1O)N	1
ZINC95534789	CC(C)[C@H](c1n[nH]c(n1)c1cccc(c1)F)[NH3+]	0
ZINC95535217	CCOCOC[C@@H]1CS[C@H](N1)c1cc(c(c(c1)Br)O)OC	0
ZINC95571308	c1ccc(cc1)/C=C/C=N/N=C\c1ccccc1O	1
ZINC95611650	CCCCC[C@H](/C=C/C=C/C=C/C)O	1
ZINC95611770	CO[C@@H]([C@H](C(=O)OC)F)Sc1ccccc1	0
ZINC95611853	CC1(c2ccc(cc2C(C1(C)C)(C)C)[C@@](C)(C=C)O)C	1
ZINC95616576	CC(C)[C@@H](C(=O)OC[C@@H](CO)OCN1C=N[C@H]2[C@@H]1NC(=NC2=O)N)[NH3+]	0
ZINC95616745	CC(C)(C)OC(=O)N1C[C@H](C(C1)(F)F)CC=C	0
ZINC95630131	c1ccc(cc1)CN1CCC(C(C1)(F)F)(O)O	0
ZINC95644291	CC(C)(C)OC(=O)N1CC[C@@](C1)(CF)O	0
ZINC95644300	C1C(CC1(F)F)(CO)N	0
ZINC95696982	c1cc(ccc1C(=O)OC(=O)c1ccc(cc1)C(F)(F)F)C(F)(F)F	0
ZINC95707498	C1C=C2C(=NN=C2C(=O)[O-])C=N1	0
ZINC95709975	CC(C)(C)Oc1cc(ccc1O)C(F)(F)F	0
ZINC95712369	CNC(=O)c1ccc(c(c1)C(=O)[O-])O	1
ZINC95713984	CS(=O)(=O)[N-]c1c(cccc1Br)O	1
ZINC95721437	c1cc(c(cc1O)C(F)(F)F)CC1CC1	0
ZINC95722046	CN(C)c1cc(c(c[nH+]1)C(F)(F)F)OC1CC1	0
ZINC95723335	CC(C)(C)c1cc(ccc1C(=O)N)OC1CC1	0
ZINC95724384	CCc1c(ccnc1F)OC1CC1	0
ZINC95725087	CNC(=O)c1ccc(cc1OC1CCCCC1)O	1
ZINC95725391	CC(C)(C)c1c(cc(c[nH+]1)N)OC1CC1	0
ZINC95726835	c1cc(c(c(c1)OC1CCCCC1)F)O	0
ZINC95727357	c1ccnc(c1)[C@@H](c1cc(cc(c1)Cl)F)O	0
ZINC95728189	CNc1cc(c(cn1)Cl)OC1CC1	0
ZINC95728459	c1c(cc(cc1F)F)[C@H](CCC1OCCCO1)O	0
ZINC95728533	c1ccc(c(c1)[C@H](CCC1OCCCO1)O)F	0
ZINC95729168	Cc1cc(ccc1CC(C)(C)O)F	0
ZINC95733908	c1cc(c(cc1C(F)(F)F)Cl)OC1CC1	0
ZINC95736492	c1c(ncc(c1C(=O)N)OC1CC1)C#N	0
ZINC95738855	CCCCCCOCc1cc(ccc1[S-])F	0
ZINC95739055	CC[C@](C)(c1ccc(c2c1cccc2)F)O	0
ZINC95739082	CCC[C@@](C)(c1cc(c(c(c1)F)F)OC)O	0
ZINC95740128	C[C@H](c1cc(cc(c1)F)C(F)(F)F)O	0
ZINC95740133	CC(C)(Cc1ccc(cc1)SC(F)(F)F)O	0
ZINC95740338	c1cc(ccc1C(=O)CC(=O)[O-])SC(F)(F)F	0
ZINC95742388	Cc1ccc2c(c1)[C@H]([C@H](CO2)O)[NH3+]	1
ZINC95743486	C1CC([C@@H]1C[NH3+])(F)F	0
ZINC95743527	CC(C)(C)OC(=O)NC1(CNC1)C(F)(F)F	0
ZINC95749221	CC(C)(C)OC(=O)N[C@@H](CCc1c(cccc1Cl)Cl)C(=O)[O-]	0
ZINC95751841	CC1=C[C@H]2C(=NC=C2C[NH2+]C)C=C1	0
ZINC95754718	C(COCCOC(=O)/C=C\C(=O)[O-])O	0
ZINC95761188	COc1cc(cc(c1)F)CCl	0
ZINC95761455	c1nc2c(c(n1)Cl)ncn2[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)F	0
ZINC95762394	CC(C)(C)OC(=O)N1CCC[C@@H](C1)CC#C	0
ZINC95765720	CC(=O)Nc1cc(cc(n1)I)C=O	0
ZINC95766576	c1c(cc(nc1C[NH3+])F)C(F)(F)F	0
ZINC95767036	COC(=O)c1cc(cc(n1)[O-])C[NH3+]	0
ZINC95767056	COC(=O)c1cc(nc(c1)F)CC(=O)[O-]	0
ZINC95767657	Cc1cc(cc(n1)CC[NH3+])OC	0
ZINC95773892	CCOC(=O)Cc1ccnc(c1O)C(=O)C	0
ZINC95774615	C1[C@@H]2[C@@H](C2(F)F)C[C@@H]1O	0
ZINC95774716	CCOC(=O)[C@@H](CNC(=O)OC(C)(C)C)C(F)F	0
ZINC95774991	C1C=C(C=C2C1=C(N=N2)Br)F	0
ZINC95803961	c1cc(cc2c1cc(cn2)F)Br	0
ZINC95829333	CC(C)(C)OC(=O)N1CC(C1)Oc1c(cccn1)F	0
ZINC95831155	C1[C@H]2[C@H](CC1(F)F)ON=C2CO	0
ZINC95835986	Cc1c(nc(o1)c1ccc(cc1)OC)C(=O)OC	0
ZINC95864904	C1C=CC(=C2C1=NC=C2O[C@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O)Cl	0
ZINC95883543	Cc1c(csc1Br)C(=O)OC	0
ZINC95883626	CC(=O)[C@@]1(CCN(C1)C(=O)OC(C)(C)C)F	0
ZINC95908555	c1cc(ccc1S(=O)(=O)C[C@@H]1CCC[NH2+]C1)Br	0
ZINC95915273	C1CC(C1)(CO)C(=O)[O-]	1
ZINC95917973	CCOC(=O)C[C@@H](C#N)c1c(ccc(n1)OC)[N+](=O)[O-]	0
ZINC95918376	c1ccc(cc1)C[C@@H](CSC(F)(F)F)NCc1cccc(c1)Br	0
ZINC95918511	C1[C@]([NH+]=C([S-])N[C@]1(C(F)(F)F)O)(C(F)(F)F)[O-]	0
ZINC95921670	CC(=O)N[C@@H]1[C@H]([C@@H]([C@H](O[C@H]1Oc1c[nH]c2c1cc(cc2)Br)CO)O)O	0
ZINC95929605	CC(C)(C)OC(=O)N(C)Cc1ccccc1C=O	0
ZINC95929967	c1cnc(cn1)[C@@H](c1c(ncc(n1)Cl)Cl)N	0
ZINC95931129	COC(=O)[C@@H]1C[C@H]2[C@@H](CC[C@@H]1O2)[NH3+]	0
ZINC95931410	CC1=CC[C@H](C1(C)C)CO	1
ZINC95932014	c1ccc(cc1)CN1C[C@H]([C@@H](C1)C(F)(F)F)CO	0
ZINC95933052	c1ccc(c(c1)C1=CC(=O)C(=O)O1)F	0
ZINC95933182	CC1(O[C@@H]2[C@H]([C@@H](O[C@@H]([C@@H]2O1)OCCCC=C)CO)O)C	0
ZINC95934540	CO[C@@H]1C[N@@H+](CCC1=O)CCCOc1ccc(cc1)F	0
ZINC95935187	c1cc2c(cc1O)cnc(n2)Cl	1
ZINC95936166	COC(=O)c1cccc(c1CC=O)O	0
ZINC95937319	c1ccc(cc1)COC(=O)N1CCC[C@@H]([C@@]21CCC(=O)O2)I	0
ZINC95938347	CC(C)(C)OC(=O)N[C@H](CC(=O)[O-])[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)O	0
ZINC95941179	CCOc1ccccc1NC(=O)[C@@H](C)[NH2+][C@@H](CCO)C(C)C	1
ZINC95942902	COC(=O)[C@@H](CO)NC(=O)CCCOc1cccc2c1cccc2	0
ZINC95948551	c1ccc(c(c1)[C@@H]1CN(CCO1)C(=O)NCCc1cccc(c1)O)F	0
ZINC95949470	Cc1c(c(on1)C)CN(C)C(=O)[C@H](c1ccccc1)OC	0
ZINC95949843	CCOC(=O)c1cc(on1)c1cccc(c1)C(F)(F)F	0
ZINC95951728	c1ccc(cc1)C[NH2+][C@@H]1COCC[C@@]1(/C=C/c1ccccc1)O	0
ZINC95954931	Cc1c(c(on1)C)CS(=O)(=O)C[C@H](c1ccc(cc1)F)O	0
ZINC95958504	c1cc(c(cc1C(=O)N1CCN([C@@H](C1)C#N)C1CC1)Cl)O	1
ZINC95959955	CC/[NH+]=C(/NCCc1cccc(c1)F)\NC[C@@H](c1ccco1)O	0
ZINC95960291	C[C@@H](c1ccc(cc1)NC(=O)NC1CC1)NC(=O)N1CCC[C@H]1CO	1
ZINC95962024	c1cc(cc(c1)F)[C@@H](CNc1ccc(cn1)Cl)O	0
ZINC95962697	C[C@@H](c1nc(no1)C(C)C)O/N=C\1/CCOc2c1cccc2	0
ZINC95963491	C[C@H](c1ccc(cc1)Cl)NC(=O)COC(=O)c1cc(c(c(c1)F)O)F	0
ZINC95964907	c1ccc(c(c1)[C@@H](CNc1c(cccn1)Cl)O)F	0
ZINC95964963	C[N@H+](CC1(COC1)CO)C1CCN(CC1)c1cccc(c1)F	0
ZINC95965776	CC(C)CO[C@@H]1CCN(C1)C(=O)NCc1ccc(cc1F)C#N	0
ZINC95967094	C1C[C@@H](OC1)CNC(=O)N1CC[C@@H](CC1)[C@H](C(F)(F)F)O	0
ZINC95967795	C[C@H](Cc1ccc(cc1)F)[NH2+][C@@H](C)CN1CC[N@H+](CC1)C	0
ZINC95968120	CC(C)(C)[S@](=O)CC[NH2+][C@@H]1CCCc2c1ccs2	0
ZINC95968511	C[C@H](c1ccc(cc1)[N+](=O)[O-])[NH2+]C[C@](C)(C[NH+]1CCOCC1)O	0
ZINC95968680	C[C@H](c1ccc(cc1F)OC)[NH2+]Cc1nccn1Cc1ccccc1	0
ZINC95968791	CC[C@@H](c1nc(cs1)C(F)(F)F)NC1CCSCC1	0
ZINC95970942	Cn1cc(cn1)C(=O)NCc1ccc(c(c1)F)N1CC[NH2+]CC1	0
ZINC95971222	Cc1cc(cc(c1)F)C(=O)N1CCC[C@@H](C1)CO	0
ZINC95971489	Cc1nnc(n1C)CN1CC[C@@H](C1)NC(=O)OC(C)(C)C	0
ZINC95971862	Cc1cc(c(n1CCOC)C)C(=O)Cn1cc(cc(c1=O)[N+](=O)[O-])Br	0
ZINC95972042	C[C@@](CNc1c(cccn1)F)(C[NH+]1CCOCC1)O	0
ZINC95973877	c1cc(ccc1[C@@H]1C[C@H](C[N@H+]1C[C@@H]1CCCO1)O)C(F)(F)F	0
ZINC95973930	C[C@](CNC(=O)[C@@]12CC[C@@H](C1)C[C@@H]2Br)(CSC)O	1
ZINC95973999	c1cc(c(cc1Cl)O)NC(=O)c1ccncc1Cl	1
ZINC95974347	c1cc(c(c(c1)F)F)NC(=O)NC[C@@]1(CCOC1)O	0
ZINC95974807	c1cc(ccc1[C@H](Cn1cnc(n1)C#N)O)OC(F)(F)F	0
ZINC95974933	c1c(cc(cc1F)Br)OC[C@@H](CN1CCOCC1)O	0
ZINC95974933	c1c(cc(cc1F)Br)OC[C@@H](C[NH+]1CCOCC1)O	0
ZINC95976216	C[N@H+](Cc1c(snn1)Cl)C1(CCCCC1)C(=O)OC	0
ZINC95978135	C[NH+]1CCN(CC1)c1ccc(cc1NCc1c[nH+]c[nH]1)C(F)(F)F	0
ZINC95978868	C[C@H](C1(CCCC1)N1CCOCC1)NC(=O)c1ccc(c(c1)O)Br	0
ZINC95979838	Cc1cc(ccc1F)[C@H]1CN(CCO1)C(=O)c1cc(cnc1)O	0
ZINC95982047	CN(CCO)C(=O)NCc1ccc(cc1)Oc1ccc(cc1)F	0
ZINC95982447	COc1cc(cc(c1O)[N+](=O)[O-])CN1CCC(CC1)C(F)(F)F	0
ZINC95984110	C[C@H]1CCOCCN1C(=O)NCc1csc(n1)c1ccccc1	0
ZINC95984681	C[C@@H]1CC[C@@](CC1)(C[NH2+][C@H](C)c1cccc(c1)N1CCOC1=O)O	0
ZINC95984820	CCOCc1ccc(cc1)NC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC95985553	c1cc(nc2c1c(ccc2Cl)Cl)N1CCO[C@@H](C1)C(=O)N	0
ZINC95986631	COc1ccc(c(c1)S(=O)(=O)[N-]c1ccsc1C(=O)OC)O	0
ZINC95987243	C[N@H+](C[C@@H](c1ccc(cc1)F)O)[C@@H]1Cc2ccccc2[C@@H]1O	0
ZINC95987568	C[C@H]([C@H]1CCOC1)NC(=O)N(Cc1ccccc1)CC(C)(C)O	0
ZINC95987651	CC(C)C[C@@H](CO)NC(=O)N[C@@H]1CCO[C@@H]1c1ccc(c(c1)F)F	0
ZINC95988067	COc1cc(ccc1O)CC[NH2+][C@H]1[C@H]2CCO[C@@H]2C21CCC2	0
ZINC95988481	c1ccc(c(c1)CC(=O)N[C@@H]1CCO[C@H]1c1ccc(c(c1)F)F)O	0
ZINC95988541	CC[C@]1(CC[C@@H](CC1)[NH2+]Cc1ccc(cc1)C(=O)OC)O	0
ZINC95989071	c1cc(c(cc1Br)C(F)(F)F)C(=O)OC[C@@H]1CCCO1	0
ZINC95989984	CCOC(=O)N1CCC(CC1)[NH2+][C@H](CO)c1ccccc1F	0
ZINC95989991	CCOC(=O)N1CCC(CC1)[NH2+][C@@H](C)[C@H](c1ccc(c(c1)F)F)O	0
ZINC95990380	C[C@H](c1ccc(c(c1)F)F)[NH2+]C[C@@H]1COC2(O1)CCOCC2	0
ZINC95992399	C[C@@H]([C@H](c1ccc(cc1)F)O)NC(=O)CNC(=O)c1ccsc1	0
ZINC95992834	C[C@H]1CN(CCN1CCC(=O)OC)C(=O)c1ccc(cc1[N+](=O)[O-])Cl	0
ZINC95993032	C[C@H]1CN(C[C@H]1[NH+]1CCOCC1)C(=O)c1ccc(cc1F)O	0
ZINC95993438	Cc1cc2c(cc1C)O[C@@H](C2)C(=O)N[C@@H](CCO)C(C)(C)C	1
ZINC95994397	CN(C)C(=O)N(C)C1(CCCC1)C(=O)N	0
ZINC95995283	C[C@@H](CO)NC(=O)c1coc(n1)c1ccc(cc1F)Br	0
ZINC95995602	C[C@H](CO)N(C)C(=O)Nc1cnn(c1)c1c(cc(cn1)Cl)Cl	1
ZINC95998091	Cc1ccc(cc1)C(C)(C)C(=O)N1CC(C1)n1cc(nn1)[C@H](C)O	1
ZINC96000073	CC(C)(c1cn(nn1)[C@@H]1C[N@@H+](C1)Cc1ccccc1F)O	0
ZINC96000834	CC(C)c1nc(no1)[C@H]1CN(CCO1)C(=O)c1ccccc1F	0
ZINC96001461	c1cc(cc(c1)F)C1(CCC1)c1nc(no1)[C@H]1COCCN1	0
ZINC96003112	C[C@H](C[C@H]1CCCN1C(=O)Nc1ccc(c(c1)OC(F)F)Cl)O	0
ZINC96003441	CC(C)[C@H](CC(=O)N[C@H](c1c(cccc1F)F)C(F)(F)F)O	0
ZINC96003813	C[C@H](C[C@H](c1ccccc1)O)NS(=O)(=O)[C@@H](C)C(F)(F)F	0
ZINC96004552	c1ccc(cc1)CCn1c[nH+]c2c1CCN(C2)C[C@@H]1CCOC1	0
ZINC96007706	C[C@@]1(CCC[C@@H]1NS(=O)(=O)c1ccc(nc1)C(F)(F)F)CO	0
ZINC96008164	C[C@H](CCc1c2ccccc2[nH]n1)[NH2+]Cc1ccccc1COC	0
ZINC96009100	c1cc(c(nc1)NC(=O)c1cc(cc2c1nccn2)F)O	0
ZINC96009349	CC(=O)N1CCC[C@@H](C1)c1nc(cs1)Cc1ccccc1	0
ZINC96009851	C[C@@H](CN(C)C(=O)N[C@H]1C[C@@H]1c1cccc(c1)F)c1nccs1	0
ZINC96010396	CC(C)Cn1c(nnn1)S[C@@H]1CCC[C@@H]1OC	0
ZINC96010589	Cc1ccccc1c1cnc(s1)NC(=O)NCCCn1ccnn1	0
ZINC96010948	COCc1nc(sn1)NC(=O)c1cccc2c1[nH]nc2	0
ZINC96011067	CCOc1ccccc1C(=O)NCC(=O)N[C@@H](C)C[C@H](C)O	1
ZINC96013438	C[C@@H](CCOC(=O)[C@@H]1CCn2c(cnc2C(F)(F)F)C1)OC	0
ZINC96013728	COC[C@H]1CN(CCO1)c1nnc(s1)Cc1ccc(cc1)F	0
ZINC96024294	c1ccc(c(c1)CN1CC(C1)c1nc(no1)c1ccco1)F	0
ZINC96025900	Cc1c(cno1)C(=O)NCC1CCN(CC1)C(=O)c1ccccc1F	0
ZINC96028648	CC(C)(C)OC(=O)N1CCN(CC1)c1ncc(nn1)Br	0
ZINC96032147	CC(C)(C)OC(=O)N1C[C@H]([C@H](C1)C(F)(F)F)CO	0
ZINC96033531	CC[N@H+]1CCC[C@@H]1CN[C@@H]1CCO[C@@H]1C	0
ZINC96039365	CCOC[C@]12CCCO[C@H]1CCN(C2)C(=O)Cc1ccccc1	0
ZINC96039731	C=CCOC[C@]12CCCO[C@H]1CCN(C2)C(=O)[C@@H]1CCC=CC1	0
ZINC96040485	C[N@H+]1CC[C@H]2[C@@](C1)(CCCO2)COc1c(cccn1)F	0
ZINC96042288	Cc1c(scn1)CN1CCO[C@@H]2[C@@H]1CC[C@@H]2Oc1ccccn1	0
ZINC96042310	c1cc(c(nc1)O[C@H]1CC[C@H]2[C@H]1OCCN2C(=O)c1ccnnc1)F	0
ZINC96043248	c1cc(oc1)CNC(=O)[C@H]1C[C@@H]2CCN(C[C@@H]2O1)Cc1ccsc1	0
ZINC96043843	Cc1cccc(n1)C[N@H+]1CCO[C@H]2CC[C@@H]1[C@@H]2OCC=C	0
ZINC96045355	COC[C@H]1c2c(n(nn2)CC2CC2)CCN1C(=O)c1cccc(c1)F	0
ZINC96047639	Cc1ccc(o1)C[N@@H+]1CC[C@]2(C1)C[C@@H](CO2)Nc1c(cccn1)F	0
ZINC96047907	C[NH+](C)[C@H]1C[C@]2(CC[N@@H+](CC2)Cc2ccco2)OC1	0
ZINC96047913	C[NH+](C)[C@H]1CC2(CCN(CC2)Cc2ccsc2)OC1	0
ZINC96049963	CN1C(=O)CCC[C@]21CCC[N@@H+](C2)Cc1ccc(cc1)F	0
ZINC96052279	C[NH+](C)C[C@@H]1CC[C@]2(O1)C[N@@H+](CCOC2)Cc1ccsc1	0
ZINC96055172	CN(C)C(=O)N1CC[C@@H]2C[N@@H+](CCO[C@@H]2C1)Cc1cccnc1	0
ZINC96057045	c1cc(sc1)C[N@@H+]1CC[C@@H]2[C@@](C1)(CCCO2)COCC1CCCC1	0
ZINC96057336	COCCNC(=O)[C@@H]1CC[C@@H]2[C@H](O1)CC[N@H+]2Cc1ccc(cc1)F	0
ZINC96058366	CN(C)C(=O)[C@H]1c2ccccc2C2(O1)CCN(CC2)Cc1cccs1	0
ZINC96060029	Cn1c2c(cn1)CN(C[C@H]2COC)C(=O)c1ccsc1	0
ZINC96061227	c1cscc1C[N@H+]1CC[C@]2(CC[C@H](O2)C(=O)N2CCCC2)CC1	0
ZINC96062038	C[C@@H]1c2ncc(n2CC[N@H+]1Cc1cnn(c1)C)Cn1cccn1	0
ZINC96062431	Cc1nc(cs1)C[N@H+]1CCOC[C@]2(C1)CCN(C2)Cc1nccs1	0
ZINC96062848	CC[C@@H](C)[N@H+]1CC[C@]2(CC1)CC[N@H+](C2)Cc1cccnc1	0
ZINC96064966	Cc1nnc(o1)[C@@H]1C[C@@H]2[C@@H](CCO2)N(C1)c1ncc(cn1)F	0
ZINC96065198	Cc1ccc(nn1)N[C@@H]1CN(C[C@H]2[C@@H]1OCCC2)c1ncc(cn1)F	0
ZINC96065200	Cc1ccc(nn1)N[C@@H]1CN(C[C@H]2[C@@H]1OCCC2)CCOC	0
ZINC96066342	CN(Cc1ccccn1)C(=O)[C@@H]1CCO[C@H]2[C@H]1C[NH2+]CC2	0
ZINC96066524	COc1ccc(cc1Cl)C(=O)N1CCO[C@H]2CC[C@@H]1[C@@H]2OC	0
ZINC96072076	COCC[C@@H]1C[C@@]2(CCN(C2)c2ccc[nH+]c2)OC1	0
ZINC96072512	c1cc(cnc1)O[C@@H]1C[C@@]2(CC[N@@H+](C2)Cc2ccco2)OC1	0
ZINC96074720	c1ccc(cc1)N1CCC[C@]2(C1)CN(CCO2)S(=O)(=O)C1CC1	0
ZINC96076066	CC(C)(C[N@@H+]1CC[C@]2(C1)CCN2Cc1ccc(cc1)F)O	0
ZINC96076343	c1cc(cc(c1)O)C(=O)N1CCC[C@@]2(C1)C[N@@H+](CCOC2)CC1CC1	0
ZINC96081885	C1C[C@@H]2C[N@@H+](C[C@@H]2[C@@H](C1)CN1CCOCC1)CCC(F)(F)F	0
ZINC96082623	c1cn(c[nH+]1)C[C@@H]1CC[C@@H]2[C@@H]1OCCN2c1ncc(cn1)F	0
ZINC96083367	c1ccc(cc1)[C@]12CCN(C[C@@H]1C[N@@H+](C2)CCO)C(=O)NC1CC1	1
ZINC96084681	COCCN1CCCn2cnc(c2C1)Cn1ccnc1	0
ZINC96086914	Cn1c2c(nn1)[C@@H](N(CC2)Cc1ccc(cc1)F)COCC=C	0
ZINC96091630	CN1C[C@H](c2c1ccc(c2)C(=O)NCCCO)c1ncn[nH]1	1
ZINC96093083	c1cc(cnc1)O[C@H]1C[C@]2(CCN(C2)Cc2ccncc2F)OC1	0
ZINC96094191	c1c(cnc(n1)N1CC[C@H]2[C@@H]1CC(=O)N2)F	0
ZINC96094250	CNC(=O)CN1CCO[C@@H]2[C@H]1CN(C2)c1nccc(n1)C(F)(F)F	0
ZINC96094486	c1cc(oc1)C(=O)N[C@@H]1C[C@H]2CC[C@@H]1N2C(=O)CO	1
ZINC96097430	Cc1cc(ccc1F)S(=O)(=O)NC[C@H](c1ccsc1)OC	0
ZINC96103177	CSc1ccc(cc1)[C@H](CNC(=O)/C=C/c1ccoc1)O	1
ZINC96106216	c1ccnc(c1)OC[C@@H]1CC2(CCN(CC2)C(=O)c2ccoc2)CO1	0
ZINC96106815	c1cc(sc1)C[N@H+]1CC[C@@]2(CC1)C[C@H](CO2)OCc1ccncc1	0
ZINC96108595	CCOCC(=O)N1CC[C@H]([C@@H]2[C@H]1C[N@@H+](C2)Cc1ccncc1)OC	0
ZINC96109804	C[C@@H]1c2[nH+]cc(n2CCN1C(C)C)COCC1CCOCC1	0
ZINC96118192	COC(=O)C[C@H](c1ccccc1F)c1c(nc2ccccn2c1=O)O	0
ZINC96119199	Cc1cncn(c1=O)CCNS(=O)(=O)c1cc(ccc1OC)F	0
ZINC96119357	CN1C[C@@H](CC1=O)C(=O)N1CC[C@H](CC1)Oc1cccnn1	0
ZINC96122472	CO[C@@H]1CCCN(C1)c1ccc(cc1)NC(=O)c1c(cccc1F)F	0
ZINC96122896	c1ccc(c(c1)CNC(=O)CSc1ccc(cc1)F)c1ccsc1	0
ZINC96122981	c1ccc(cc1)c1nc(cs1)C(=O)Nc1cnn(c1)[C@H]1CCOC1	0
ZINC96123062	c1cc(c(cc1C(=O)Nc1cnn(c1)[C@@H]1CCOC1)F)F	0
ZINC96123497	C[C@@](CNC(=O)c1ccc(o1)Br)(c1ccccc1F)OC	0
ZINC96124783	Cc1nc(on1)c1c2c(n(n1)C)CCN(C2)C(=O)NC(C)C	0
ZINC96125427	CNC(=O)N1CC[C@@H](C1)c1[nH+]c2cc[nH+]cc2n1CCOC	0
ZINC96131176	CCOc1ccc(cc1OCC)c1nc(no1)[C@H]1CCOC1	0
ZINC96132161	c1cc2c(cc1F)[C@@H](CC(=O)N2)c1nc(no1)c1ccncc1	0
ZINC96132764	c1cc2ccc(nc2c(c1)F)c1nc(no1)CN1CCOCC1	0
ZINC96135724	Cc1nc(cs1)c1nc(n(n1)c1ccc(cc1)F)[C@@H]1COCCO1	0
ZINC96136057	C1COC[C@@H]1c1nc(on1)[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC96136169	c1c([nH]cn1)C[C@@H](c1nc(nn1CC(F)(F)F)C1CC1)N	0
ZINC96137300	CC(C)[C@H](C(=O)N1CCc2c([nH+]c([nH]2)c2ccc(cc2F)F)C1)O	0
ZINC96138054	Cc1c([nH]nc1CCC(=O)N[C@@H](Cn1ccnc1)C(C)(C)C)C	0
ZINC96140020	C[C@]1(CCN(C[C@@H]1O)C(=O)c1ccc(cc1Cl)F)O	0
ZINC96140397	c1ccc(c(c1)n1c(nc(n1)C1CCOCC1)[C@@H]1CC[C@H](CC1)O)F	0
ZINC96142154	Cc1nc(n(n1)CCO)[C@H]1CCCN1S(=O)(=O)c1ccc(cc1)F	0
ZINC96149701	c1ccc(c(c1)c1ccc(c(c1)F)Cl)OC[C@@H](C[NH+]1CCOCC1)O	0
ZINC96149702	c1ccc(c(c1)c1ccc(c(c1)F)Cl)OC[C@H](CN1CCOCC1)O	0
ZINC96151490	Cc1nc(n(n1)[C@@H]1CC[N@H+](CC1)C)c1ccc2c(c1)ncn2CCO	1
ZINC96152641	COCCC[C@H]1CCCN(C1)c1ccc(c(n1)C(=O)[O-])Cl	0
ZINC96156244	CCNC(=O)c1ccc2nnc(n2c1)[C@H]1CCN(C1)C(=O)N(C)C	0
ZINC96157255	Cc1ccc(cc1)NC(=O)C1=NOC2(C1)CC[NH2+]CC2	0
ZINC96162496	COc1ccc(cc1F)c1ccc(cc1)[C@@H](C[NH+]1CCOCC1)O	0
ZINC96162802	CC[C@@H](Cn1c(nc(n1)C(C)C)Cc1c([nH+]c2n1cccc2)C)O	1
ZINC96171886	c1ccc(cc1)c1cc2c(c(c1F)c1ccccc1)CO[C@@H]2O	0
ZINC96179710	c1cc(c(cc1C#N)F)NC(=O)NCCOCCO	0
ZINC96180402	COc1ccc(c(c1OC)OC)c1nc(no1)[C@@H]1CCOC1	0
ZINC96180437	c1cc(c(cc1CCC(=O)N1Cc2c([nH]cn2)C[C@H]1C(=O)[O-])F)F	0
ZINC96181250	CCn1cc(cn1)NC(=O)[C@H]1CC(=O)N([C@@H]1c1ccc(cc1)C)C	0
ZINC96181901	CN1[C@H]([C@@H](CCC1=O)C(=O)NCCOC)c1ccc(cc1)F	0
ZINC96185432	c1cc(ccc1C(=O)N1CC[C@H]2CO[C@@H]([C@H]2C1)CN1CCOCC1)F	0
ZINC96185757	Cc1cccc([nH+]1)CN1C[C@H]([C@@H]2[C@H]1CCCO2)N(C)C	0
ZINC96186771	Cc1cccc(n1)COC[C@H]1CC[C@H]2[C@@H](O1)CC[N@@H+]2Cc1ccco1	0
ZINC96189025	C=CCOC[C@H]1Cn2c(ccn2)CN(C1)C(=O)c1cnccn1	0
ZINC96189299	COCc1cncc2c1CCN(C2)[C@@H]1CCOC1	0
ZINC96193675	CCOc1cc(cc(c1O)Br)/C=C\1/C(=NOC1=O)C	1
ZINC96198382	Cc1c(c(on1)C)C(=O)N1Cc2cnn(c2[C@H](C1)COC)CC1CC1	0
ZINC96198568	Cn1c2c(nn1)CN(C[C@H]2COCC(=O)N(C)C)c1ncc(cn1)F	0
ZINC96199184	Cn1cc(cn1)c1c2n(nn1)C[C@H](OC2)CNC(=O)[C@H]1CCCO1	0
ZINC96200281	c1cc(cc(c1)F)C(=O)N1CC[C@H]([C@@H]1Cc1ccncc1)O	0
ZINC96201765	C[C@H]1CN(C[C@@]21CCN(C2=O)c1cccnc1)C(=O)[C@H]1CCCO1	0
ZINC96202192	CCS(=O)(=O)N1CCOC[C@]2(C1)CCN(C2)Cc1cccs1	0
ZINC96202213	c1cnc(nc1)N1CCOC[C@@]2(C1)CCN(C2)Cc1nccs1	0
ZINC96216422	CCC[N@@H+]1CC[C@@]2(C1)CCC[N@H+](C2)CCOc1ccccc1	0
ZINC96217668	CCN1C(=O)CC[C@@]21CCCN(CC2)C(=O)NCc1ccccc1	0
ZINC96218969	c1cc(cnc1)C[N@H+]1CC[C@]2(C1)C[C@@H](CO2)Nc1cccnc1	0
ZINC96219141	c1cc(c(nc1)N[C@@H]1C[C@]2(CCN(C2)c2nccs2)OC1)F	0
ZINC96219211	c1cc(c(nc1)N[C@@H]1C[C@@]2(CCN(C2)C(=O)NC2CC2)OC1)F	0
ZINC96221614	c1cc(cc(c1)O)c1c2c[nH]nc2nc2c1oc1c2ccc(c1)O	1
ZINC96223739	c1c(cnc(n1)N[C@H]1C[C@]2(CCCN(C2)C(=O)CCO)OC1)F	0
ZINC96224227	COC(=O)C[C@@H](c1ccco1)c1c(ccc2c1nsn2)O	0
ZINC96226807	c1c(cnc(n1)N1CCC[C@]2(C1)CN(CCO2)CCO)F	0
ZINC96229370	c1ccnc(c1)C[N@@H+]1CCOC[C@@]2(C1)CCCN(C2)C(=O)CO	0
ZINC96229422	CN(C)C(=O)CN1CCOC[C@@]2(C1)CN(CCO2)c1ncc(cn1)F	0
ZINC96230005	C=CCN1C(=O)CCC[C@@]21CCCN(C2)C(=O)c1csnn1	0
ZINC96232376	COC(=O)C[C@H](c1ccncc1)c1c(ccc2c1nsn2)O	0
ZINC96238811	Cc1c(cco1)C(=O)N1CC[C@@]2(C1)CC(=O)N(C2)c1ccc(cc1)F	0
ZINC96244465	Cc1c2c(nc(n1)N(C)C)[C@]1(CCN(C1)C(=O)C1CCC1)COC2	0
ZINC96245814	CCc1ccc(cc1)NC(=O)N1CC[C@H]2[C@H]1CC(=O)N2CCOC	0
ZINC96249652	CN(C)C(=O)C[N@@H+]1CCO[C@@H]2CN(CC[C@@H]2C1)Cc1ccccn1	0
ZINC96250094	CC(C)(C(=O)N1CCO[C@@H]2[C@@H]1CC[C@@H]2COCc1nccs1)O	0
ZINC96250561	Cc1nc(cs1)CN1CCO[C@H]2[C@H]1C[C@@H](C2)COc1ccccn1	0
ZINC96265974	Cc1c(c(n[nH]1)C(=O)N)[N-]S(=O)(=O)/C=C/c1ccc(cc1)Cl	0
ZINC96266648	c1ccn2c(c1)c(cc2c1cc[nH]n1)C(=O)N1CCC(CC1)O	1
ZINC96279937	CCCNC(=O)[C@@H]1CN(C[C@H]1c1cccc(c1)F)C(=O)NCC	0
ZINC96282054	Cc1nc(c(c(n1)N1CCOCC1)N)c1cccc(c1)C(F)(F)F	0
ZINC96282098	Cc1nc(c(c(n1)N1CCCC1)N)c1ccc(c(c1)Cl)Cl	0
ZINC96286958	CC(C)(C)C1CCN(CC1)c1c(c(ncn1)Oc1ccccc1F)N	0
ZINC96292740	CC(C)N(CC(=O)Nc1ccc(cc1)F)C(=O)/C=C\c1cccnc1	0
ZINC96293972	CC[C@H](C)[C@H](c1nc(no1)c1ccco1)NC(=O)CC(C)(C)C	0
ZINC96294780	CCOc1ccc(cc1)N1CCN([C@@H](C1=O)C)C(=O)NC(C)(C)C	0
ZINC96296168	c1cc(ccc1CN1CCOC[C@H]1c1ncc([nH]1)c1ccc(s1)Cl)F	0
ZINC96299143	Cc1ccccc1COc1c[nH]c(cc1=O)C(=O)[O-]	0
ZINC96308102	COC(=O)CC(=O)c1cccc(c1F)F	0
ZINC96319657	CCCc1c2c([nH]n1)OC(=C([C@H]2c1cccc(c1)O)C#N)N	1
ZINC96327122	c1ccc(cc1)C(=O)N[C@@H]1C[N@@H+]2CC[C@H]([C@H]2[C@@H]([C@H]1O)O)O	1
ZINC96328498	C([C@H]([C@@H]([C@@H]([C@H](C=O)O)O)[NH3+])O)O	1
ZINC96330722	C1[C@@H]2[C@H]([C@@H]([NH2+]1)C(=O)[O-])ON=C2O	1
ZINC96330747	CCCCC[C@H](C)OC(=S)CCCCC	0
ZINC96331610	c1c2c(cc(c1F)F)[C@H](CC2)O	0
ZINC96331649	CC1(O[C@H]2[C@H](O[C@@H]([C@H]2O1)COC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@@H](C2)C3)O)C	0
ZINC96338152	Cc1ccc(cc1)[C@@H](CNC(=O)C(=O)NC(C)(C)C)OCCO	0
ZINC96338322	Cc1ccc(cc1)[C@@H](CNC(=O)C(=O)NCC(F)(F)F)OCCO	0
ZINC96338843	c1ccc(cc1)C(=O)N1CCC[C@@H](C1)c1nnc(o1)C(F)(F)F	0
ZINC96340377	CCCNC(=O)Cn1c(=O)n(c(n1)C(F)(F)F)C	0
ZINC96343350	c1ccc(c(c1)CC(=O)NCC#Cc1ccccc1F)Cl	0
ZINC96343867	Cc1cc(=O)oc2c1cc(c(c2C)O)c1cc2cc(ccc2[nH]1)F	0
ZINC96347839	c1cn(c(=O)n(c1=O)F)[C@H]1CS[C@H](O1)CO	0
ZINC96348005	c1cc(cc(c1)F)C(=O)NCC#Cc1ccc(cc1)C(=O)N	0
ZINC96352521	CC(C)S(=O)(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96353002	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)Cc1cccc(c1)F	0
ZINC96361672	CSc1ccc(cc1)[C@@H](CNC(=O)c1cc2ccccc2s1)O	1
ZINC96362267	CN1CCc2c1ccc(c2)[C@H](CNC(=O)Cc1cccc(c1)OC)O	1
ZINC96363252	Cc1cc(c(c(c1)C)C(=O)NC[C@@H](c1ccsc1)OC)C	0
ZINC96363587	CO[C@H](CNS(=O)(=O)c1ccc(c(c1)F)F)c1ccsc1	0
ZINC96366126	CS(=O)(=O)C1CCN(CC1)C(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC96366503	Cc1ccccc1NC(=O)N1Cc2cncnc2C1	0
ZINC96368094	c1ccc2c(c1)C(=O)C[C@@]1(O2)CCN(C1)C(=O)[C@@H]1CCCO1	0
ZINC96372405	C1COC[C@@H](C1(O)O)F	0
ZINC96385639	Cc1ccc(s1)[C@@H](CNC(=O)c1cccc(c1C)[N+](=O)[O-])OC	0
ZINC96388302	CO[C@H](CNC(=O)[C@H]1CCC=CC1)c1cccc(c1)F	0
ZINC96388639	Cc1cccc(c1)NC(=O)C(=O)NC[C@@H](c1cccc(c1)F)OC	0
ZINC96388871	COc1ccc(cc1)CNC(=O)NC[C@@H](c1cccc(c1)F)OC	0
ZINC96390782	Cc1ccc(cc1C)C(=O)NC[C@@](C)(c1ccccc1F)OC	0
ZINC96391104	C[C@@](CNS(=O)(=O)Cc1ccccc1F)(c1ccccc1F)OC	0
ZINC96391268	Cc1ccccc1NC(=O)C(=O)NC[C@@](C)(c1ccccc1F)OC	0
ZINC96391626	CC[C@@](CNC(=O)c1ccc2ccccc2c1)(c1ccccc1)OC	0
ZINC96435326	Cc1c(cccc1NC(=O)N1CC[C@@H](C1)O)COC(C)C	0
ZINC96792656	COc1cc(cc(c1O)Br)/C=C/C(=O)c1cc(c(cc1OC)OC)Cl	1
ZINC96810546	Cc1ccc(c(c1)[C@@H]1c2c(ccc(c2CCN1)F)Cl)O	0
ZINC96967924	Cc1ccc(c(c1)C)NC(=O)[C@@H](C)SCc1ccc(c(c1)F)F	0
ZINC96968038	C[N@@H+](Cc1cc(ccc1OC)Cl)C[C@H](COCc1ccccc1F)O	0
ZINC96969356	C[C@@H](C(=O)NCCc1ccc(cc1)F)N(C)CCC#N	0
ZINC96969670	Cc1cc(cc(c1)NCC(=O)N1CCC[C@H]2[C@@H]1CCCC2)C	0
ZINC96971026	c1ccc(c(c1)CN(CCOc1ccc(cc1)F)C[C@H]1CCCO1)O	0
ZINC96971642	C[C@H](C(=O)NCCC1=CCCCC1)[N@@H+](C)Cc1cccc(c1)F	0
ZINC96989470	COCc1ccc(o1)C(=O)N1CCC[C@H]1c1ccc(cc1OC)OC	0
ZINC96990390	CC(C)OC[C@@H](C[N@H+]1CCC[C@@H]1c1cc(ccc1OC)OC)O	0
ZINC96990443	CC[N@H+](C[C@@H]1COc2ccccc2O1)C[C@@H](COC(C)C)O	0
ZINC96990459	CN(C[C@H](COCc1cccs1)O)c1ccc2ccccc2c1	0
ZINC96990462	CCc1ccccc1NC(=O)C[N@@H+](C)C[C@@H](COC(C)C)O	0
ZINC96996167	Cc1ccc(cc1C(=O)OC[C@@H]1CN(CCO1)CC(C)C)F	0
ZINC96997463	Cc1cc(ccc1F)CNC(=O)NCCCN1CCOCC1	0
ZINC96999225	CC(C)CCOC(=O)[C@@H]1C[C@H]1c1ccccc1F	0
ZINC97000821	CCCCN(C)S(=O)(=O)N1CC[NH+](CC1)CC1CC1	0
ZINC97008280	c1cc(c(cc1S(=O)(=O)NC[C@@H](C[NH+]1CCOCC1)O)C(F)(F)F)Cl	0
ZINC97008285	c1cc(c(cc1C(F)(F)F)S(=O)(=O)NC[C@@H](CN1CCOCC1)O)Cl	0
ZINC97008361	Cc1cc(ccc1Br)S(=O)(=O)NC[C@H](C[NH+]1CCOCC1)O	0
ZINC97008363	c1ccc(c(c1)S(=O)(=O)NC[C@@H](CN1CCOCC1)O)Br	0
ZINC97008397	c1ccc(c(c1)F)S(=O)(=O)NC[C@H](C[NH+]1CCOCC1)O	0
ZINC97008399	c1cc(c(cc1F)S(=O)(=O)NC[C@@H](CN1CCOCC1)O)F	0
ZINC97008399	c1cc(c(cc1F)S(=O)(=O)NC[C@@H](C[NH+]1CCOCC1)O)F	0
ZINC97008408	c1cc(c(cc1Cl)C(F)(F)F)S(=O)(=O)NC[C@H](CN1CCOCC1)O	0
ZINC97010256	CC(C)[C@H](C(=O)N)NC(=O)c1c(cc(cc1F)OC(F)F)F	0
ZINC97015169	COCc1nc2n(n1)CCC[C@@H]2NS(=O)(=O)c1ccc(cc1Cl)F	0
ZINC97016357	C#CCNC(=O)N1CC[C@]2(CCCC[C@@H]2C1)O	1
ZINC97021499	Cc1nccn1C[C@@H](COCc1ccccc1F)O	0
ZINC97021984	CC/[NH+]=C(/NCCCF)\N1C[C@@H]2[C@H](C1)OCCN2Cc1ccccc1	0
ZINC97025576	C[C@@H]1CCC[C@@H](C1)OC(=O)[C@@H](C)S(=O)(=O)c1ccc(cc1)F	0
ZINC97027658	c1cc(ccc1[C@@H]1CC[N@H+](CC1)CC(=O)NC[C@@H]1CCCO1)O	0
ZINC97028572	COc1ccc(cc1C(=O)OCc1cccc(c1)F)F	0
ZINC97034196	Cc1c(cccc1NC(=O)N1C[C@H](CC[C@H]1C)C(=O)N)C(F)(F)F	0
ZINC97036560	C[C@H](c1ccccc1Br)NC(=O)Nc1ccc(cc1C#N)F	0
ZINC97036851	CCOC(=O)N1CCC(CC1)[NH2+][C@@H](C)[C@H](c1c(cccc1F)F)O	0
ZINC97036900	CC(C)[C@@H](c1ccccc1)[NH2+]C[C@@H](COCc1ccccc1F)O	0
ZINC97040866	Cc1cccc(c1)OC[C@H](C)NC(=O)C[C@H]1CCS(=O)(=O)C1	0
ZINC97041792	Cc1c(nc(s1)NC(=O)Cc1ccc(cc1)O)c1ccc(cc1)F	0
ZINC97042016	c1cc(cc(c1)Cl)n1c(c(cn1)C(=O)NCCO)C(F)(F)F	0
ZINC97045691	Cc1c(c(n(n1)C)C)N[C@@H](C)c1cc(ccc1OC)Cl	0
ZINC97045897	CC(C)[C@H]1C(=O)N(C(=O)N1)CC1(CC1)c1ccccc1F	0
ZINC97046596	C[C@@H]1COC[C@@H](N1C(=O)C[C@@](c1ccccc1)(C(F)(F)F)O)C	0
ZINC97046599	C[C@@H](C1(CCCC1)[NH+]1CCOCC1)NC(=O)c1ccc(cc1F)O	0
ZINC97047193	CC[C@@H](CO)NC(=O)C1(CCC1)c1ccc(cc1F)F	0
ZINC97048476	CCNS(=O)(=O)c1ccc2c(c1)N(CC2)Cc1ccc(cc1)CO	1
ZINC97049123	c1ccc(c(c1)n1ccc(n1)C(=O)OC1CCN(CC1)C=O)F	0
ZINC97050624	C[C@H](CNC(=O)c1ccc(c(c1)O)Br)Cn1ccnc1	1
ZINC97057543	C[C@H]1CN(c2c1cccc2)Cc1cnc(nc1)N1CCOCC1	0
ZINC97058686	CCn1cc(cn1)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC97059365	C[C@](CC(=O)N[C@H]1CC(=O)N(C1)CC(F)(F)F)(c1ccccc1)O	0
ZINC97060765	Cc1cccc(n1)C(=O)NC[C@H](C)COCc1ccccc1	0
ZINC97063247	c1c(cc(cc1F)F)N1C[C@H](CC1=O)C(=O)N1CCN(CC1)CCO	0
ZINC97066667	Cc1c2cc(ccc2sc1C(=O)NC[C@H](CN1CCOCC1)O)F	0
ZINC97079415	Cc1nc(on1)C[NH2+][C@H](c1ccc(cc1)F)C(C)(C)C	0
ZINC97079835	COC1(CCC1)CNC(=O)C[C@H](c1cccc(c1)F)O	0
ZINC97079852	CN(C)c1ncc(cn1)CN(C)C(=O)[C@H](c1ccccc1)O	1
ZINC97079976	c1c(cc(c(c1F)F)F)CCNC(=O)c1csnn1	0
ZINC97080082	CN(C[C@@H]1CCCCO1)C(=O)c1cc(c(c(c1F)O)F)F	0
ZINC97080523	COC(=O)c1ccc(c(c1)Cn1cc(ccc1=O)[N+](=O)[O-])Cl	0
ZINC97080819	CCOC(=O)c1cc([nH]n1)NC(=O)c1cc(c(cc1F)C)F	0
ZINC97082269	Cc1c(ncn(c1=O)C[C@@H](COCc1ccccc1F)O)C	0
ZINC97082386	CCOc1ccc(nn1)N1CCC(CC1)NC(=O)c1ccccc1F	0
ZINC97082410	C[C@@H](c1nc2ccccc2n1Cc1cccc2c1OCCO2)O	1
ZINC97082937	CC[C@H](CN1CCO[C@@H](C1)c1ccc(cc1)C(F)(F)F)O	0
ZINC97083216	C[C@H](CCC(=O)N1CCO[C@H](C1)c1cccc(c1)C(F)(F)F)OC	0
ZINC97083387	CC(C)[C@H](CC(=O)N1CCO[C@@H](C1)c1ccc(cc1)C(F)(F)F)O	0
ZINC97084377	C[C@H](CCc1cccc(c1)F)N1C[C@@H](C[C@H]1C(=O)OC)O	0
ZINC97085254	c1cc2c(cc1F)nc([nH]c2=O)COC1CCCC1	0
ZINC97085542	c1ccc(c(c1)C(F)(F)F)OC[C@H](Cn1ccnc1)O	0
ZINC97085895	C[C@@H]1C(=O)NCC[N@H+]1C[C@@H](COc1ccccc1C(F)(F)F)O	0
ZINC97095056	C[C@H](C[C@@H]1COCCN1C(=O)NCCCc1cc(cc(c1)F)F)O	0
ZINC97095063	C[C@@H](C[C@@H]1COCCN1C(=O)NCCc1cc(c(c(c1)F)F)F)O	0
ZINC97095064	C[C@H](C[C@@H]1COCCN1C(=O)NCCc1cc(c(c(c1)F)F)F)O	0
ZINC97095159	C[C@@H](C[C@H]1COCCN1C(=O)NCCc1c(cccc1Cl)F)O	0
ZINC97095271	CCC[C@@](C)(CO)NC(=O)c1ccncc1F	0
ZINC97095449	C[S@](=O)c1ccc(cc1)CN1CC[C@](CC1)(C(F)(F)F)O	0
ZINC97096087	C[C@@]1(CCC[C@H]1NC(=O)c1cnc([nH]1)c1cccc(c1)[N+](=O)[O-])CO	1
ZINC97097701	CCc1c(c(no1)C)C(=O)Nc1cccc(c1F)O	0
ZINC97099414	CC[N@H+](Cc1c(nn(c1C)c1ccc(cc1)F)C)[C@H]1COC[C@@H]1O	0
ZINC97103496	c1cc(c(cc1[N+](=O)[O-])NC(=O)CC[N@H+]1CCCC[C@@H]1CO)F	0
ZINC97108092	c1cc(cc(c1)F)NCCCNC(=O)c1cnn2c1CCCC2	0
ZINC97109770	Cc1cc(ccc1F)CNC(=O)[C@H](C(C)C)NC(=O)OC(C)(C)C	0
ZINC97110930	C[C@@H]1CC(N(c2c1cccc2)C(=O)c1cc2c(nc1)n(nn2)C)(C)C	0
ZINC97117294	CC[N@H+](Cc1cc(ccc1n1c(cc(n1)C)C)F)[C@H]1COC[C@@H]1O	0
ZINC97126707	Cc1cc(n(n1)c1ccc(cc1F)NC(=O)c1ccnc(c1)SC)C	0
ZINC97133416	CC(C)OC[C@@H](CN1CCN(CC1)C(=O)c1cccc(c1)OC)O	0
ZINC97135283	C[C@@]1(CCC[N@H+]1Cc1ccccn1)CO	1
ZINC97139063	CCCn1cc(cn1)CN1CCCC2(C1)OCCO2	0
ZINC97140455	CCC[C@@H](C#N)NC(=O)c1cc(c(c(c1)F)O)F	0
ZINC97140491	c1ccc(c(c1)[C@@H](CNC(=O)c1cc(c(c(c1)F)[O-])F)O)Cl	0
ZINC97142138	CCO[C@H](C)c1[nH+]ccn1Cc1nc2cc(ccc2o1)[N+](=O)[O-]	0
ZINC97142522	c1cc([nH+]nc1)NC(=O)N[C@H]1CCO[C@H](C1)C1CC1	0
ZINC97142758	Cc1cccc(n1)NC(=O)NC[C@@](C)(c1cnn(c1)C)O	1
ZINC97142765	Cc1cccc(n1)NC(=O)N[C@@H]1CCOC(C1)(C)C	0
ZINC97143427	C[C@@](CNC(=O)C[C@@H]1CCCCO1)(c1ccccc1Cl)O	0
ZINC97144117	Cn1cccc1[C@@H]1COCCN1C(=O)c1ccc(cc1)n1cnnc1	0
ZINC97145911	C[C@](C[NH2+][C@@H]1CC[C@H](CC1)C(F)(F)F)(C[NH+]1CCOCC1)O	0
ZINC97147143	CC(C)OCCN(C)S(=O)(=O)c1c(cccc1Cl)F	0
ZINC97152672	c1ccn(c(=O)c1)CCC(=O)NCc1ccc(cc1)N1CCOCC1	0
ZINC97153543	CC[N@@H+](C[C@@H](COCc1cccs1)O)[C@@H](C)c1ccc(cc1)F	0
ZINC97153609	C[C@H](CNC(=O)Nc1cc(ccc1F)F)COCc1ccccc1	0
ZINC97156159	Cc1cc(ccc1N1CCCC1=O)NC(=O)N1C[C@H]2C[NH2+]C[C@H]2C1	0
ZINC97159327	Cc1c(c[nH]n1)CN[C@@H](c1cc(cc(c1)OC)OC)c1[nH+]ccn1C	0
ZINC97162119	C[C@@H]([C@H](C(=O)OC)NS(=O)(=O)c1cc(c(cc1Br)OC)OC)O	0
ZINC97162244	c1cc2cn[nH]c2c(c1)CN1CCC(CC1)(C(F)(F)F)O	0
ZINC97162261	CCn1c(c(c(n1)C)CN1CCC(CC1)(C(F)(F)F)O)C	0
ZINC97163004	C[C@H]1CC[C@H](C[C@@H]1C)OC(=O)c1cocn1	0
ZINC97165141	c1cc(c(c(c1)F)CCNC(=O)/C(=C\c1ccc(cc1)O)/C#N)F	0
ZINC97173102	C[N@@H+](CCn1cc[nH+]c1)Cc1c(ccc(c1Cl)O)Cl	1
ZINC97176212	CCC[C@@H](C(=O)NCCCO)NC(=O)NCc1ccc(cc1)F	0
ZINC97176921	C[C@H]1C[C@H]1c1ccc(o1)/C=C/C(=O)N(CCO)Cc1ccccc1	1
ZINC97178020	C[C@@H](CNC(=O)[C@@H](Cc1ccccc1)NC(=O)OC(C)(C)C)O	0
ZINC97178294	C[C@H](CNC(=O)NCCOCCOC)CO	0
ZINC97178714	C[C@H](CNC(=O)C[C@H](c1ccc(cc1)Cl)NC(=O)C)O	1
ZINC97178820	C[C@H](CNC(=O)CN(C)S(=O)(=O)c1ccc(cc1)F)O	0
ZINC97179418	CC[C@H](CO)N(Cc1ccccn1)C(=O)c1cccnc1NC	1
ZINC97197975	Cn1cc(cn1)C[NH2+]Cc1ccc([nH+]c1)N1CCCC[C@H]1CCO	1
ZINC97198287	Cc1cn2c([nH+]1)CC[C@@H](C2)NC(=O)Cc1c([nH]c2c1cc(cc2)F)C	0
ZINC97199942	c1cc(ccc1c1cc(on1)CN1CCO[C@@H](C1)c1nccs1)F	0
ZINC97200009	c1cc(cc(c1)F)[C@H]1CCCN1c1c2cnn(c2ncn1)CCC#N	0
ZINC97200502	c1cc[nH+]c(c1)NC[C@H]1CC[N@@H+](C1)CC(=O)NCc1ccc(cc1)F	0
ZINC97201094	c1cc(sc1)COC[C@@H](CN1CCn2cc[nH+]c2C1)O	0
ZINC97201107	Cn1c2ccccc2nc(c1=O)CN(C)Cc1ccccc1Cl	0
ZINC97202505	C[C@@H](CO)NC(=O)[C@H](Cc1ccccc1)NC(=O)c1ccc(cc1)Cl	1
ZINC97204602	Cc1c(c(n(n1)Cc1ccccc1Cl)C)/C=C/C(=O)N[C@H](C)CO	1
ZINC97204737	CCn1c(nnc1SCC(=O)N[C@@H](C)CO)c1ccccc1C	1
ZINC97204760	C[C@H](CO)NC(=O)c1ccc(cc1)Oc1ccc(cc1[N+](=O)[O-])Cl	1
ZINC97206996	c1cc(cc(c1)F)COc1cccc(c1)NC(=O)COCC(F)(F)F	0
ZINC97214537	CCN(CCO)C(=O)Cc1csc(n1)c1ccc(o1)C	1
ZINC97221478	CC(C)c1ccc(cc1)S(=O)(=O)N(C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC97228520	Cc1cc(n(n1)C)C(=O)N1CCO[C@@H](C1)c1cccc(c1)O	0
ZINC97228848	c1cc(ncc1Br)C(=O)NCCSCCCO	1
ZINC97228873	c1cc(ccc1c1c(cn[nH]1)C(=O)N1CCC(CC1)C[NH3+])F	0
ZINC97230288	CN(C)c1ccc(c(c1)F)C(=O)OC1CCOCC1	0
ZINC97230435	CCc1c(scn1)C(=O)N[C@@H](C)CC(=O)c1ccc(cc1)F	0
ZINC97231064	C[C@@H]1C[C@@H](C[C@H](O1)C)NCc1c(cccc1S(=O)(=O)N(C)C)F	0
ZINC97231582	c1cc(ccc1[C@H]1CCCN1C(=O)c1ccc(o1)C(=O)[O-])F	0
ZINC97232989	COc1cccc(c1F)C(=O)N[C@@H](CO)c1ccccc1	0
ZINC97233218	CC[C@@H](CO)NC(=O)c1ccc(cc1[N+](=O)[O-])F	0
ZINC97234543	c1cc(c(c(c1)Cl)C(=O)NCC(=O)N[C@@H]1CCCC[C@@H]1CO)F	0
ZINC97234616	c1cc(ccc1[C@@H](CN(C1CC1)C(=O)CN1CCOCC1)O)F	0
ZINC97235110	Cc1cc(c(c(c1)C)CNC(=O)[C@@H]([C@@H](C)O)NC(=O)C1CC1)C	1
ZINC97237877	c1ccc(c(c1)[C@H]1CN(CCO1)C(=O)c1cnccn1)C(F)(F)F	0
ZINC97238565	CNC(=O)[C@H]1CN(CCO1)C(=O)Cc1ccc(c(c1)F)F	0
ZINC97249739	c1ccc(cc1)c1[nH+]c(c2n1CCCCC2)C(=O)NCCO	1
ZINC97252888	C[C@@H]1CN([C@@H](CO1)C)C(=O)c1cc(c([nH]1)Cl)Cl	0
ZINC97255322	Cc1ccc2c(c1)c(n[nH]2)C(=O)NCCN1CCOCC1	0
ZINC97257328	C[C@H]1CCC[N@H+](C1)C(C)(C)CNC(=O)N(C)Cc1ccccc1O	1
ZINC97262000	CCN(CC)S(=O)(=O)N(C1CC1)[C@H](C)C(C)C	0
ZINC97270967	CN(CC(=O)N(C)c1ccccc1C(=O)OC)c1ccc(c(c1)F)F	0
ZINC97271117	CC(C)c1ccc(cc1)C(=O)N[C@H]1c2ccccc2C[C@H]1O	1
ZINC97271508	c1ccc2c(c1)C[C@H]([C@H]2NC(=O)C1=Cc2cc(ccc2OC1)Cl)O	1
ZINC97272003	c1ccc2c(c1)C[C@H]([C@@H]2NS(=O)(=O)c1ccc(cc1F)F)O	0
ZINC97284918	CC[C@H]1CCCN(C1)C(=O)c1cnc2ccccc2c1C(F)(F)F	0
ZINC97287383	CC(C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)NS(=O)(=O)c1ccc(cc1)F)O	0
ZINC97288041	CCOC(=O)NCCC(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC97288279	C[C@@H](c1cccs1)N(C)C(=O)CN1CCCCC1=O	0
ZINC97293992	CCO[C@H](C)C(=O)N(CC=C)c1ccccc1	0
ZINC97307426	CCCc1c(c[nH]n1)C(=O)N1CCC(=CC1)c1ccc(cc1)F	0
ZINC97324801	CC(C)OC[C@H](CN1CCO[C@@H](C1)c1ccc(cc1)F)O	0
ZINC97325272	CC(C)OC[C@@H](C[N@H+](C)Cc1csc2c1cccc2)O	0
ZINC97325722	CC(C)(C)CCOC(=O)/C=C/c1cccc(c1)C#N	0
ZINC97335488	CCC(=O)Nc1ccc(c(c1)NC(=O)c1c2cc(ccc2[nH]n1)C)C	0
ZINC97358469	COC(=O)c1ccc(c(c1)NC(=O)N(Cc1cccs1)C1CC1)F	0
ZINC97360359	COc1cccc(c1)CCNC(=O)NCCOCC(F)(F)F	0
ZINC97371433	Cc1cc(c(cc1Br)C)C(=O)NCCOC(=O)N	0
ZINC97372501	Cc1c(c(n[nH]1)C)[C@H](C)C(=O)N[C@H](c1ccccc1F)C(=O)OC	0
ZINC97373587	Cc1ccc(c(c1)OC[C@H](C[N@@H+]1CCc2c(c[nH]n2)C1)O)Cl	1
ZINC97374785	c1c(c(c(c(c1F)F)O)F)C(=O)N1CCOCC21CCCC2	0
ZINC97375026	C[C@@H](C(C)(C)c1ccc(cc1)F)[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC97375904	C[C@@H]1[C@@H](CCO1)C(=O)N(C)C[C@@H](C(F)(F)F)O	0
ZINC97377219	C[C@@H]1CCOCCN1C(=O)c1cc(c(c(c1)F)O)F	0
ZINC97378464	CCc1ccsc1CNC(=O)N[C@H]1CCO[C@@H](C1)C1CC1	0
ZINC97379286	CC(C)[C@@H](Cc1nc(no1)c1cccc(c1)CN1CCOCC1)O	0
ZINC97380185	C[C@@H](CNC(=O)C)OC(=O)c1c[nH]nc1c1ccc(cc1)F	0
ZINC97391990	C[C@H](CNC(=O)/C=C/c1c(cccc1F)F)O	0
ZINC97402569	c1cc(c(cc1c1nccc(n1)N1CCC(CC1)O)C(F)(F)F)F	0
ZINC97406029	CCO[C@H]1C[C@H]1C(=O)N1CCC[C@@H]1C(=O)NC1CC1	0
ZINC97413217	c1c(non1)C(=O)N1CCN(C[C@@H](C1)O)c1c2c([nH+]c(n1)N)CCC2	1
ZINC97413586	Cc1cc(ccc1F)CNC(=O)N1CCC[C@H](C1)CO	0
ZINC97413766	CCN(CCO)C(=O)NCC(C)(C)N1C[C@@H](O[C@H](C1)C)C	0
ZINC97413785	CCCCN(CCO)C(=O)NCC(C)(C)[N@@H+]1C[C@@H](O[C@H](C1)C)C	0
ZINC97414329	CCOc1cc(sc1C(=O)NCCCO)c1ccccc1	1
ZINC97425437	COc1ccc(cc1NC(=O)N1CCOC[C@H](C1)O)C(=O)NC1CC1	0
ZINC97439025	C1COCCC1C(F)F	0
ZINC97444604	c1ccc(cc1)n1ccc(n1)CNS(=O)(=O)c1ccccc1F	0
ZINC97453043	CC(C)CN(CCOC)C(=O)Nc1ccc(cc1)CN1CCCC1=O	0
ZINC97464226	CN(Cc1cccnc1)C(=O)c1cc2c(cc1O)OCO2	1
ZINC97464974	COC(=O)[C@@H]1C[C@@H](CN1CCc1ccccc1F)O	0
ZINC97465439	Cc1cc(c(c(c1C)S(=O)(=O)/N=C(\[O-])/c1ccc(o1)COC)C)C	0
ZINC97472926	Cc1ccc(nc1)SC[C@@H](c1cc(ccc1F)F)O	0
ZINC97474189	c1cc(ccc1OCC(=O)N1CCN(CC1)CCCO)F	0
ZINC97474583	Cc1ccc(o1)CN(C1CC1)C(=O)CN[C@H](c1ccccc1)C(C)C	0
ZINC97476060	CC(C)OC[C@H](CN(C)c1ccc(cc1)F)O	0
ZINC97476930	c1cc(c(cc1CNc1ccc(cc1[N+](=O)[O-])Br)F)N1CCOCC1	0
ZINC97478160	Cc1cc(sc1C(=O)N[C@@H](C)CO)NC(=O)c1cccc(c1)F	0
ZINC97480452	c1cc(cc(c1)F)n1c(nc(n1)[C@@H]1CCOC1)CC1CC1	0
ZINC97490085	c1ccn2c(c1)nc(c2C(=O)NC[C@H](c1ccc(cc1)F)O)Cl	0
ZINC97490170	CCOc1ccc(cn1)C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC97490234	CCN(Cc1cccc(c1)C(=O)OC)[C@@H](C)c1cccc(c1)OC	0
ZINC97490313	CO[C@H](c1ccccc1)C(=O)NC[C@H](c1ccco1)O	0
ZINC97493170	CN(Cc1cc(ccc1OC(F)F)Br)C[C@H]1CCCCO1	0
ZINC97496592	CCCSCC(=O)OCc1cccc(c1)F	0
ZINC97497710	CC(C)Oc1c(cc(cn1)C(=O)NCCO)Cl	1
ZINC97499678	CC(C)(C(=O)NCc1cc(ccc1F)C(F)(F)F)OC	0
ZINC97505070	CCOC(=O)[C@@H]1CCCN(C1)C(=O)c1cc(cc2c1[nH]c(=S)[nH]2)F	0
ZINC97506368	CC(C)OC[C@@H](CN1CCN(CC1)C(=O)c1ccccc1I)O	0
ZINC97522414	CC(C)NC(=O)N1CC[N@H+](C[C@H](C1)C(=O)[O-])Cc1c[nH]cn1	0
ZINC97527184	c1cc(ccc1CNC(=O)c1cnc([nH]c1=O)C1CC1)C#N	0
ZINC97548745	CN(c1ccccc1F)S(=O)(=O)c1ccc(cc1[N+](=O)[O-])Br	0
ZINC97571710	CCOC[C@H]1CCCN(C1)C(=O)Cn1cnc2c(c1=O)c(nn2C)Br	0
ZINC97572963	C[C@@H](c1nnnn1c1ccccc1)NS(=O)(=O)c1cccc(c1F)F	0
ZINC97573551	c1cc(c(cc1OC[C@@H](CNc1ccnc2c1ccc(c2)Br)O)F)F	0
ZINC97576561	CSc1ccc(c(c1)C(=O)NC[C@H](c1cc(cc(c1)Cl)Cl)O)Cl	1
ZINC97594063	CCOC(=O)[C@@]1(CCN(CC1)C(=O)[C@H]1C[C@@H]1C)O	0
ZINC97594097	CCOC(=O)C1(CCN(CC1)C(=O)c1cc(cnc1)Br)O	0
ZINC97594329	C[C@@H](CC1(OCCO1)C)CNC(=O)c1cc(ccc1F)Br	0
ZINC97595148	CC[C@H](C)[C@](C)(CNC(=O)CCNC(=O)OC(C)(C)C)O	0
ZINC97596936	CCc1cc(nc(n1)c1ccccn1)NC[C@](C)(CCC(C)C)O	1
ZINC97597378	C[C@@H](CO)[C@@H](C)NC(=O)Nc1cc(cc(c1)C(F)(F)F)C(F)(F)F	0
ZINC97598160	C[C@@H](C[C@@H](C)O)CNC(=O)Nc1cccc(c1)SC(F)F	0
ZINC97599632	CC[NH+](c1ccc(cc1)NC(=O)CSCC(=O)OC(C)C)C(C)C	0
ZINC97637836	COCCC[N@@H+]1CC[C@@]2(CC1)CCN(C[C@H]2CO)C(=O)c1cc[nH]c1	0
ZINC97657256	CN(CC1(CCOCC1)CO)C(=O)Nc1ccccc1F	0
ZINC97680689	Cc1c2c(cc(nc2on1)C(C)C)C(=O)N(C)CCC(F)(F)F	0
ZINC97680832	CN(CCC(F)(F)F)C(=O)Cc1ccc(cc1)OC(F)(F)F	0
ZINC97680870	CN(CCC(F)(F)F)C(=O)c1cc(no1)c1ccccc1	0
ZINC97682039	CCc1nc(cs1)CC(=O)N(CC)c1ccc(c(c1)F)F	0
ZINC97696563	CCCC(=O)Nc1ccc2c(c1)C[N@H+](C2)C	0
ZINC97700936	Cc1ccccc1SCC(=O)Nc1ccccc1N1CCC(CC1)O	1
ZINC97712259	c1cc(c(cc1Cl)NC(=O)[C@H]1CC1(Cl)Cl)OC[C@@H]1CCCO1	0
ZINC97717066	c1cc(ccc1C[N@H+]1CC[C@@]2(CC1)C[C@H](CO2)O)OC(F)F	0
ZINC97717273	CN(Cc1cccc(c1)O)C(=O)c1ccccc1c1[n-]nnn1	1
ZINC97732892	c1ccc(cc1)CN(CC1CCC1)C(=O)c1cc([nH]n1)C(F)(F)F	0
ZINC97743009	c1ccc2c(c1)[nH]c(n2)CN1CCN(C[C@@H](C1)O)C(=O)c1cn[n-]n1	1
ZINC97772800	CSC[C@@H]1CCCN(C1)C(=O)Nc1cnn(c1)Cc1ccccc1F	0
ZINC97775595	Cn1c2ccccc2[nH+]c1CN1CCO[C@H](C1)c1cccnc1	0
ZINC97797420	Cc1nc(no1)[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1	0
ZINC97805749	CCCCOc1cc(ccc1c1nccc(n1)N1CC[C@@H](C1)O)F	0
ZINC97814915	CCc1cc(cc(=O)[nH]1)C(=O)N1CCC2(CC1)[C@H](CCCO2)O	0
ZINC97815191	COCCC[N@H+]1CCN(C[C@H](C1)O)C(=O)c1ccc(cc1)CO	0
ZINC97941493	c1cc(cc(c1)F)CN1CCCC[C@@H]1c1nncn1CC1CC1	0
ZINC97957206	Cc1c2cc(c(cc2oc(=O)c1CC(=O)ON1C(=O)CCC1=O)O)Cl	1
ZINC97966041	c1cc(c(cc1Cl)C(=O)C(Cl)Cl)O	1
ZINC98023632	CN(C[C@@H](COC)O)C(=O)Nc1ccc(cc1Cl)F	0
ZINC98023762	CN(C[C@@H](COC)O)C(=O)Nc1ccccc1OC(F)F	0
ZINC98023877	Cc1cnc(s1)NC(=O)N(C)C[C@H](COC)O	0
ZINC98025549	CN(C[C@@H](COC)O)C(=O)Nc1ccccc1S[C@H](C(F)(F)F)Cl	0
ZINC98026505	Cc1c2cc(cnc2n(n1)C)NC(=O)N(C)C[C@@H](COC)O	0
ZINC98027588	CCOc1ccc(cc1F)NC(=O)N(C)C[C@H](COC)O	0
ZINC98027595	CN(C[C@@H](COC)O)C(=O)Nc1ccc(cc1)Oc1cccc(c1)F	0
ZINC98029442	C[C@@H](Cc1ccc(cc1)O)NC(=O)N(C[C@@H]1CCOC1)C1CC1	0
ZINC98029906	C[C@H](CO)NC(=O)Nc1ccc(c(c1)F)OCCOC	0
ZINC98034102	C[C@@H](c1ccc(c(c1)Cl)F)NC(=O)Nc1cnn(c1)C[C@@H]1CCCO1	0
ZINC98034325	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@@H](C)NC(=O)N1CCN(CC1)C(=O)COC)C	0
ZINC98034422	C[C@@H]1C[C@@H](C[N@@H+](C1)C[C@@H](C)NC(=O)NCCCC[NH+]1CCOCC1)C	0
ZINC98044281	Cc1cn(c(=O)[nH]c1=O)[C@H]1C[C@H]([C@@H](O1)CNC(=O)C(F)(F)F)O	0
ZINC98051329	CCC[NH+](CCC)Cn1c(=S)sc(n1)N1CCCC1	0
ZINC98066109	CCc1nc2ccccc2n1C[C@H](COCc1cccs1)O	0
ZINC98066187	CC(C)OC[C@H](C[N@@H+](Cc1ccccc1OC)Cc1cccs1)O	0
ZINC98068851	COc1ccc(cc1OC)NC(=O)C[N@H+]1CCC[C@H](C1)O	1
ZINC98069676	CCOCCOC(=O)Cc1ccc(cc1)F	0
ZINC98071964	CC(C)c1ccc(cc1)CN1CCN(CC1)C[C@@H](COC(C)C)O	0
ZINC98072588	c1cc(c(cc1NC(=O)[C@H]1CC1(Cl)Cl)[N+](=O)[O-])F	0
ZINC98073117	CCOCCSc1nc2ccccc2n1CC=C	0
ZINC98074443	c1cc(ccc1C(=O)NCCc1ccc(c(c1)O)O)C(F)(F)F	0
ZINC98074980	C1CC[C@H]2[C@H](C1)C(=O)N(C2=O)CCC(=O)NCCCO	1
ZINC98075767	C[C@H](CNC(=O)[C@@H](CC(C)C)N1C(=O)[C@@H]2CC=CC[C@@H]2C1=O)O	1
ZINC98075914	C[C@H](CNC(=O)c1ccc(cc1)OC[C@H]1CCCO1)O	0
ZINC98079597	COc1ccc(cc1OC)CNC(=O)Cc1ccc(cc1)O	1
ZINC98080030	c1cc(ccc1CCNC(=O)Cc1ccc(cc1)O)C(F)(F)F	0
ZINC98088293	CO[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)F	0
ZINC98088476	CC(C)(C)OC(=O)N[C@H]1CCCC([C@@H]1O)(F)F	0
ZINC98088530	Cc1ccc(c(c1)O[C@@H]1C[C@H](N(C1)C(=O)OC(C)(C)C)C(=O)[O-])Cl	0
ZINC98089612	CCOC(=O)[C@H]1CN(C[C@@H]1c1ccccc1)C	0
ZINC98090338	CO[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CF)F)O)O	0
ZINC98090645	CCCCCC[C@@H](C/C=C/CCCCCCCC(=O)OC(C)C)O	0
ZINC98091162	CC(C)(C)OC(=O)N1C[C@H]([C@H](C1)C(=O)[O-])c1ccncc1	0
ZINC98091829	CC(=O)Nc1ccn(c(=O)n1)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)F	0
ZINC98092140	c1ccc(cc1)OCC(/C=C\[C@H]1[C@@H](C[C@@H]2[C@@H]1CC(=O)O2)O)(F)F	0
ZINC98093343	c1cc(ccc1[C@@H](CNC(=O)CNC(=O)c1cc(cc(c1)F)F)O)F	0
ZINC98094047	COCC(=O)NCc1ccc(c(c1)F)N1CCC(CC1)O	0
ZINC98094114	CCS(=O)(=O)CC(=O)NCc1ccc(c(c1)F)N1CCC(CC1)O	0
ZINC98094120	c1cc(ncc1CNC(=O)CNC(=O)c1cc(cc(c1)F)F)Cl	0
ZINC98094192	c1ccc(c(c1)N1CCN(CC1)C(=O)Cc1cccc(c1)O)Cl	1
ZINC98095428	CC(C)[C@@H]([C@@H](C(F)(F)F)O)NC(=O)OCc1ccccc1	0
ZINC98096895	CC[C@H](C(=O)Nc1ccc2c(c1)NC(=O)CS2)OCC	0
ZINC98097497	CC[C@@H](C(=O)Nc1ccc(nc1)N1CCN(CC1)C)OCC	0
ZINC98098183	c1cc(cc(c1)F)C1(CCOCC1)C(=O)N1CCC[C@H](C1)O	0
ZINC98098234	c1cc(ccc1[C@H](CNC(=O)CCNC(=O)OCC(F)(F)F)O)Cl	0
ZINC98099160	CCNC(=O)NC1(CCCC1)C(=O)N1CCC[C@H](C1)NC(=O)C	0
ZINC98100919	Cc1c(sc(n1)NC(=O)CSCCC(C)C)C(=O)OC	0
ZINC98101451	c1cc(ccc1c1csnn1)NC(=O)c1cc(cc2c1[nH]c(=S)[nH]2)F	0
ZINC98102451	CC[C@@H](C(=O)Nc1ncc(s1)Cc1ccc(cc1)C#N)OCC	0
ZINC98104443	C/C(=C/C(=O)N(C[C@@H]1CCCO1)[C@H]1CCSC1)/c1ccccc1F	0
ZINC98109959	CCOC(=O)CN(C1CC1)C(=O)[C@H]1C[C@H]1c1ccc(cc1)C(F)(F)F	0
ZINC98110293	CC(C)(C)NS(=O)(=O)c1ccccc1NC(=O)c1ccc(c(c1)F)F	0
ZINC98115726	c1cc(ccc1[C@@H]1C[C@H]1C(=O)N)OC(F)(F)F	0
ZINC98116632	CN(C[C@@H]1CCCCO1)C(=O)[C@@H]1C[C@@H]1c1ccc(cc1)OC(F)(F)F	0
ZINC98121681	CC[C@H](C)[C@H](C)NC(=O)NCc1ccnc(c1)OCC(F)(F)F	0
ZINC98124391	COCCn1cc(ccc1=O)NC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC98124543	Cc1ccc(cc1)[C@@H](C)[NH2+]C[C@@H](COCc1ccccc1F)O	0
ZINC98124548	Cc1ccc(cc1)[C@@H](C)[NH2+]C[C@H](COCc1ccccc1F)O	0
ZINC98129840	c1cc(cc(c1)C(=O)NC[C@H](CN1CCOCC1)O)C[NH+]1CCCC1	0
ZINC98136907	C[N@@H+](CCC(F)(F)F)C[C@@H]1CCCO1	0
ZINC98142443	c1cc(c(cc1C(=O)OCC(F)(F)F)F)F	0
ZINC98142543	CC(C)N(C[C@@H](c1ccccc1F)O)CC(=O)OC	0
ZINC98142800	Cc1ccccc1OC[C@H](C[N@H+](CC(=O)OC)C(C)C)O	0
ZINC98142967	CCOC(=O)C[N@@H+](C[C@H](c1ccc(cc1)F)O)C1CC1	0
ZINC98143638	CCCCC[C@H](C)[NH2+]C[C@H](CN1CC[C@@H](CC1)C)O	1
ZINC98143651	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](CN1CCN(CC1)CCO)O	0
ZINC98143693	C[N@H+](Cc1cccc(c1)F)CC1(CCCCC1)O	0
ZINC98143705	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](C[N@H+](C)Cc1ccc(cc1OC)OC)O	0
ZINC98143976	C[C@@H]1C[N@@H+](C[C@H](O1)C)C[C@@H](CSc1nnc(n1C)c1ccncc1)O	0
ZINC98144129	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](C[NH2+][C@@H](C)c1ccc2c(c1)CCCC2)O	0
ZINC98150332	c1cc(ccc1[C@H](CN[C@@H]1CCc2c1ccc(c2)Cl)O)OC(F)F	0
ZINC98150675	Cc1c(c(on1)C)CS(=O)(=O)C[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC98150711	c1cc(c(c(c1)F)[C@@H](CS(=O)(=O)Cc1ccc(cc1Cl)Cl)O)F	0
ZINC98150941	COc1ccc(cc1CS(=O)(=O)C[C@H](c1ccccc1Cl)O)Cl	1
ZINC98151335	c1cc(sc1)c1cc(no1)CS(=O)(=O)C[C@H](c1ccc(cc1)F)O	0
ZINC98151793	CC(C)c1nc(no1)CS(=O)(=O)C[C@@H](COCc1ccccc1)O	0
ZINC98161487	c1cc2c(c(c1)Cl)OCC[C@@H]2/N=C/c1ccc(c(c1O)O)O	1
ZINC98161599	CN(C)[C@@H](CNCc1c(nc2n1cccc2)Cl)c1cccc(c1)F	0
ZINC98173616	C[C@H](CC(=O)Nc1ccc(cc1OC)OC)[NH2+][C@H](C)CO	1
ZINC98173753	Cc1cc(cc(c1OC(F)F)C)C[NH2+]C[C@H](COCC(C)C)O	0
ZINC98175279	C[C@@H]([C@@H](c1ccccc1)O)N(C)C(=O)c1c(cccn1)Cl	1
ZINC98177879	COc1cccc(c1)[C@H](CCc1ccccc1)OCc1ccccc1	0
ZINC98180392	c1ccc(cc1)[C@@]1(CCCO1)O	0
ZINC98210197	Cc1ccccc1C[C@@H](CNC(=O)OC(C)(C)C)CO	0
ZINC98210566	C([C@H](COC(C(F)(F)F)C(F)(F)F)O)O	0
ZINC98210626	C=CCOCCCC(C(F)(F)F)(F)F	0
ZINC98211007	c1c(c(c(c(c1Br)O)[N+](=O)[O-])OC(F)(F)F)F	0
ZINC98213827	CC(C)(C)OC(=O)NCC1(CC[NH2+]CC1)c1ccccc1F	0


==> anc/logic_12_test_molecules.tsv <==
mol_id	smiles	label
ZINC00003950	c1nc2c(=O)[nH]c(nc2n1[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)F)N	0
ZINC00005077	c1cc[n+](c(c1)/C=N/O)COC[n+]1ccc(cc1)C(=O)N	0
ZINC00038091	Cc1c(n(c2c1cccc2)C[C@H](C[NH2+]Cc1ccccc1)O)C	0
ZINC00048886	Cc1ccc(o1)[C@H]1c2c(cc(oc2=O)C)OC(=C1C#N)N	0
ZINC00064298	c1cc(c(cc1Br)/C=N/c1nc2c(s1)CCCC2)O	0
ZINC00073586	CCOC(=O)[C@@H](C)Oc1ccc(cc1)S(=O)(=O)N	0
ZINC00082092	C[C@@H](CN1[C@@H](C(=C(C1=O)O)C(=O)C)c1ccc(cc1)OC)O	0
ZINC00096155	c1ccnc(c1)/N=C\c1ccc(cc1)O	0
ZINC00096214	c1ccc(c(c1)N)SCCS(=O)(=O)c1ccc(cc1)Cl	0
ZINC00103374	COc1cccc(c1O)[C@@H](C[N+](=O)[O-])Sc1ccccc1N	0
ZINC00114760	C1[C@@H]2C[C@@H]3C[C@H]1C[C@](C2)(C3)C1=NN[C@](C1)(C(F)(F)F)O	0
ZINC00117316	c1ccc(c(c1)N)SC[C@@H](COc1cccc(n1)C(F)(F)F)O	0
ZINC00124246	CC1=C([C@@](N=C(N1)C(F)(F)F)(C)O)Oc1ccc(cc1)Cl	0
ZINC00130954	Cc1cccc(c1)CSc1nnc(n1N)C(F)(F)F	0
ZINC00138521	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])c1ccc(o1)/C=N/NC(=O)N	0
ZINC00138654	CCOC(=O)[C@@H]1[C@@H](NC(=S)N[C@@]1(C(F)(F)F)O)c1cccnc1	0
ZINC00140995	CCOc1c(c(nc(c1F)F)NN)F	1
ZINC00157857	CCCc1c(c(cc(c1O)C(=O)C)C(=O)C)N	0
ZINC00157862	CC(=O)c1cc(ccc1O)N	0
ZINC00169744	CCOC(=O)c1c(c[nH]c1N)c1ccc(c(c1)Cl)Cl	0
ZINC00171983	CCOC(=O)N/N=C/c1cc(cc(c1O)Cl)Cl	0
ZINC00172707	c1ccc(c(c1)C(=O)NCCc1ccc(cc1)S(=O)(=O)N)Cl	0
ZINC00174641	COc1ccc(cc1OC)C1(CCCC1)C[NH2+]CC(=O)N	0
ZINC00179694	c1ccc2c(c1)nc(n2CCO)C(F)(F)F	0
ZINC00196935	C(=[NH2+])(N)NOCc1ccc(cc1)OC	0
ZINC00203739	Cc1cccc(c1)/N=C/1\NC2(CCCCC2)NC(=[NH2+])N1	0
ZINC00203810	COC(=O)C1=C(OC2=C([C@H]1c1ccc(cc1)SC)C(=O)CCC2)N	0
ZINC00205290	COC(=O)N1[C@]([C@H]2CCCCC2=N1)(C(F)(F)F)O	0
ZINC00209598	CCCc1c2c([nH]n1)OC(=C([C@@H]2c1ccccc1O)C#N)N	0
ZINC00216000	CC(C)CC/N=C(/c1cc(ccc1F)S(=O)(=O)N1CCCC1)\O	0
ZINC00224281	C1CCc2c(c3c(N)[n+]4c(nc3s2)CCC4)C1	0
ZINC00236111	CCOc1cc(ccc1O)C[N@H+]1CC[C@@H](CC1)C(=O)NCC(C)C	0
ZINC00240004	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)F	1
ZINC00257681	Cc1cc([nH]n1)C(=O)N/N=C/c1cccc(c1[O-])[N+](=O)[O-]	0
ZINC00272083	COC[C@@H](C[S@@](=O)Cc1ccc(cc1)Cl)O	0
ZINC00284424	c1ccc(cc1)C/C(=N/NC(=S)N)/c1ccc(cc1)c1ccccc1	0
ZINC00303653	C=CCc1ccccc1OC[C@H](CN1C(=O)c2ccccc2C1=O)O	0
ZINC00315120	c1c2cc(cc3c2c(cc1N)c(=O)n(c3=O)O)N	0
ZINC00320275	CC(C)(C)Nc1c(nc2n1cc(cc2)Cl)c1cccc(c1)Cl	0
ZINC00342333	CCC(=O)Nc1ccc(cc1)N1CCN(CC1)S(=O)(=O)C	0
ZINC00343609	c1ccc(cc1)[C@@H]([C@@H](c1ccccc1)O)C(=O)[O-]	0
ZINC00378280	c1cc(ccc1CC1(CCCCC1)NC(=O)CC(=O)NN)O	0
ZINC00395245	c1c(c(sc1Cl)Cl)CC(=O)N	0
ZINC00398319	Cc1ncc(c(n1)N)N1[C@@H]([C@@](SC1=O)(C)CCO)C	0
ZINC00399048	c1cc(ccc1[C@]1(CCC(=[NH2+])N1)O)Cl	0
ZINC00404424	C[C@@H](c1cccc(c1)N)O	0
ZINC00407157	c1ccc(cc1)c1c(c2cc(ccc2o1)O)C(=O)N1CCCCC1	0
ZINC00411783	CCOc1cc(ccc1O)[C@@H]1c2ccc(cc2OC(=C1C#N)N)N	0
ZINC00431031	c1cc(cc(c1)F)/C=C/1\C(=O)OC(=N1)c1cccc(c1Cl)Cl	0
ZINC00481450	CCNS(=O)(=O)c1ccc[nH+]c1N1CC[NH+](CC1)CCO	0
ZINC00495213	C1CCC2(CC1)[C@@H]1CCCC[C@]1(N(C(=S)N2)N)O	0
ZINC00496384	c1cc(ccc1C(=O)c1c(nc(s1)Nc1ccc(cc1)F)N)Cl	0
ZINC00533672	C[C@H]1C(=O)N2C(=C([C@H](C(=C2S1)C(=O)OC)c1ccco1)C#N)N	0
ZINC00547437	COc1cc(cc(c1OC)OC)/C=N/NC(=O)Cn1c(nnn1)N	0
ZINC00614463	CCOC(=O)C1=C(Oc2cc(ccc2[C@@H]1c1ccc(cc1F)F)O)N	1
ZINC00637286	c1ccc(cc1)N1C2=[N+](CCCCCS2)C[C@]1(c1ccc(cc1)F)O	0
ZINC00663258	c1ccc(cc1)C(=O)N1[C@](CC(=N1)C(F)(F)F)(c1ccc(cc1)F)O	0
ZINC00665467	CCN(CC)c1ccc(c(c1)OCc1ccc(cc1Cl)Cl)C=O	0
ZINC00823958	CC[C@@H](C)NC(=O)Cn1cc([N+](=O)[O-])[nH+]c1	0
ZINC00976639	c1cc(ccc1C(=O)Nc1nc([O-])ns1)[N+](=O)[O-]	0
ZINC01026191	COC(=O)C1=C(Oc2c(c(n[nH]2)C(F)(F)F)[C@@H]1c1cccnc1)N	0
ZINC01041719	Cc1cc(ccc1/N=C\c1cc(cc(c1[O-])Cl)Cl)Br	0
ZINC01043039	c1c(cc(nc1OCC(F)(F)F)OCC(F)(F)F)C(=O)NN	0
ZINC01185970	Cc1cc(c(n1c1cccc(c1)C(F)(F)F)C)/C=C/1\C(=O)NC(=S)S1	0
ZINC01246436	C[n+]1c2ccccc2n(c1N)C[C@H](COc1ccc(cc1Cl)Cl)O	0
ZINC01381973	c1ccc2c(c1)nc(c1n2c(nn1)c1ccc(cc1)Cl)C(F)(F)F	0
ZINC01396454	c1ccc(cc1)NC(=O)c1cccn(c1=O)Cc1c(cccc1Cl)F	0
ZINC01399047	CC(C)(C)c1ccc(cc1)C(=O)c1cc([nH]c1)C(=O)N	0
ZINC01399577	c1cc(c(cc1C(F)(F)F)N)NCCC(=O)[O-]	1
ZINC01422497	CC1=NN([C@](C1)(C(OC(F)(F)F)(F)F)O)C(=O)OC	0
ZINC01434828	CCOc1ccc(cc1)NC(=O)c1ccc(cc1)O	0
ZINC01576268	CC(C)C[C@@H](C(=O)[O-])NC(=O)[C@H](CCCNC(=[NH2+])N)[NH3+]	0
ZINC01607691	c1cc(ccc1C[C@@H](CC(=O)[C@@H](CCCNC(=[NH2+])N)[NH3+])C(=O)[O-])O	0
ZINC01614914	CCOC(=O)c1ccc(c(c1)C(C(F)(F)F)(C(F)(F)F)O)N	1
ZINC01627045	c1(c(c(c(c(c1F)F)F)F)F)C(=O)N	0
ZINC01634193	C[C@@H](CCO)[NH+](C)C	0
ZINC01640801	Cc1ccc(c(c1)O)C(=O)C[n+]1ccccc1	0
ZINC01643725	CCOP(=O)(C(C)(C)OC(=O)NC#N)OCC	0
ZINC01650025	CCOC(=O)[C@](C(F)(F)F)(Nc1ccc(c(c1)F)F)NC(=O)OCC	1
ZINC01665465	CC(=O)OCc1ccccn1	0
ZINC01669644	CSc1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC01670174	c1cnc(nc1OCCO)N	0
ZINC01681634	CCCCn1cnc2c1nc(nc2SCc1ccccc1F)N	1
ZINC01681833	C[C@@H](CNc1c2cnn(c2ncn1)C)O	0
ZINC01687978	CCCCCC(=O)OCCO	0
ZINC01693145	CC(C)(c1cc(ccc1N)F)O	0
ZINC01764744	CCOC(=O)Cc1cc(c(c(c1C(=O)OCC)O)C(=O)OCC)O	0
ZINC01795305	Cc1ccc(o1)[C@@H]1[C@H](C(=Nc2n1nc(n2)CCCO)C)C(=O)N	0
ZINC01830007	c1cc(sc1)C(=O)NCC(=O)OCC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC01956637	CN1[C@H]([C@@H](N(C1=O)C)NNC(=S)N)NNC(=S)N	0
ZINC02000394	C[C@H]1C[C@@H]1C(=O)NN	0
ZINC02016885	CCO[C@H](C)CO	0
ZINC02024472	c1cc(c(cc1N)OCCO)OCCO	0
ZINC02024859	C(c1c([nH]c(=O)[nH]c1=O)C(=O)[O-])O	0
ZINC02034898	COc1cc(cc(c1O)OC)CO	0
ZINC02037668	C/C=C(\C)/CO	0
ZINC02147208	CCCCNC(=O)Nc1ccc(cc1)F	1
ZINC02227599	CCCCC[C@H](C[C@H](CC)C(=O)NN)O	0
ZINC02242058	Cc1cc2c(c(=O)n1O)[C@H](C(=C(O2)N)C#N)c1ccccc1F	0
ZINC02300362	CCOC(=O)[C@](c1ccc(c(c1)C)N)(C(F)(F)F)O	1
ZINC02306144	COC(=O)[C@](C(F)(F)F)(NC(=O)CCl)O	0
ZINC02315623	C=CCNC(=O)c1cc2c(nc3ccccn3c2=O)[n+](c1N)CCO	0
ZINC02382218	c1cc(c(c(c1)C(F)(F)F)Cl)CO	0
ZINC02391134	CC(=O)N[C@@H](CO)c1ccccc1	0
ZINC02427082	Cc1c(c2nc(cc(n2n1)NC(C)C)C(C)(C)C)c1ccc(cc1)Cl	0
ZINC02455730	c1cc(c2c(c1)sc(n2)N)F	0
ZINC02502267	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)NCCO)Cc1ccc(cc1)F	0
ZINC02507786	COCCCNC(=O)c1c(n(c(=S)s1)c1ccccc1)N	0
ZINC02533990	c1cnc2nc(c(n2c1)C=O)c1ccc(cc1)Cl	0
ZINC02536088	Cn1ccc(n1)C[NH2+]Cc1cccc(c1)C(F)(F)F	1
ZINC02538739	c1ccc(c(c1)N)Oc1ccccc1F	0
ZINC02543650	c1cc(ccc1OCC(=O)NNC(=S)NC1CCCCC1)F	0
ZINC02547386	c1ccc2c(c1)cc(c1c2cccc1)/C(=N/O)/N	0
ZINC02576726	Cc1c(c(n(n1)Cc1c(cccc1Cl)F)C)N	0
ZINC02578499	c1cc(cc(c1)F)Cn1cc(c(n1)N)Cl	0
ZINC02583359	CCNC(=O)NCCc1ccc(cc1)O	0
ZINC02599342	CC(C)(C)OC(=O)Nc1cc(ccc1Cl)N	0
ZINC02630959	C[N@@H+](Cc1c(cccc1Cl)F)C[C@@H](COCc1cccs1)O	0
ZINC02649578	Cc1ccc(cc1NC(=S)Nc1ccc(cc1)Cl)F	0
ZINC02686473	Cc1ccc2nc(c(c(=O)n2c1)/C=N/O)N1CCOCC1	0
ZINC02696848	CCOC(=O)c1cc(c(nc1C)C)NC(=O)Nc1ccccc1Br	0
ZINC02710221	Cc1ccccc1OC[C@H](C[NH+]1CCN(CC1)c1ccc(cc1)F)O	0
ZINC02743829	CCn1c(c(cn1)Br)C(=O)N	0
ZINC02760726	c1ccc(cc1)C[N@@H+](CCC(=O)Nc1cccc(c1)Cl)CCO	0
ZINC02829452	Cc1cccn2c1nc1c(c2=O)cc(c(N)[n+]1CCCO)C(=O)NC	0
ZINC02851122	Cc1cccc(c1)CSCC(=O)NNC(=S)Nc1ccc(c(c1)C)C	0
ZINC02851471	c1cc(c(cc1NC(=O)NCCCN1CCCC1=O)Cl)F	1
ZINC02882938	CNC(=S)Nc1ccc(cc1F)Br	0
ZINC02888858	CCOC(=O)C1=C(NC(=S)N[C@H]1c1cccc(c1)F)C	1
ZINC03070505	CCOC(=O)[C@H](C)NC(=O)Nc1ccccc1	0
ZINC03133293	C[C@H](c1cccn1c1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC03155798	c1ccc(c(c1)C(=O)NNC(=O)c1ccc(cc1)F)O	0
ZINC03161226	CCCONc1nc(nc(n1)N(CC)CC)N	0
ZINC03183511	c1cc(cc(c1)O)/C=N/c1ccc(cc1)C(=O)N	0
ZINC03189121	Cc1cc2c(cc1N)nc1c(n2)C(=O)c2c1cccc2	0
ZINC03195332	CCOC(=O)c1cc(c(o1)N)C(C(F)(F)F)(C(F)(F)F)O	1
ZINC03198846	COC(=O)c1cc(c(s1)N)[C@](C(=O)OC)(C(F)(F)F)O	0
ZINC03244831	c1cc(c(cc1F)NC(=O)COC(=O)c1cc(cc(c1N)Cl)Cl)F	0
ZINC03269160	COc1cc(ccc1O)/C=C/C(=O)OCCOc1ccccc1F	0
ZINC03318868	c1cc(c(cc1OC(F)F)OC(F)F)/C=N/NC(=O)C(=O)N	0
ZINC03329884	c1ccc(cc1)CCCNC(=O)C[C@H](c1ccccc1Cl)NC(=O)N	0
ZINC03408317	c1cc(cc(c1)C(F)(F)F)C(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC03439049	c1ccc(c(c1)c1nnc(n1N)SCC(=O)NC1CCCC1)F	0
ZINC03471989	CCOc1cc(ccc1O)/C=N/NC(=O)C(=O)N	0
ZINC03570179	CCOc1cc(cc(c1O)Br)/C=C(\C#N)/C(=O)N	0
ZINC03611251	COc1ccc(cc1)CCNC(=O)COc1ccccc1	0
ZINC03814313	c1c[nH+]c2c(c1N)ncn2[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC03844880	c1ccc2c(c1)C(=O)c1ccc(c(c1C2=O)N)C=O	0
ZINC03882161	C(CO)n1c(c(c(=O)[nH]c1=O)N=O)N	0
ZINC03896064	c1ccc(cc1)CNC(=O)c1cc2ccc(cc2oc1=[NH2+])O	0
ZINC03897544	c1ccc2c(c1)c(=[NH2+])c(c(O)s2)[N+](=O)[O-]	0
ZINC03902595	c1ccc2c(c1)[nH]c(n2)/C(=C/c1cc(cc(c1O)Cl)Cl)/C#N	0
ZINC03909750	Cc1ccc(cc1)Nc1c([nH+]c2n1c(ccc2)C)c1ccccn1	0
ZINC03984922	CCOC(=O)c1c(n(c[nH+]1)[C@H]1[C@H]2[C@@H]([C@H](O1)CO)OC(O2)(C)C)N	0
ZINC03998853	c1cc(c2c(c1)n(nn2)[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)N	0
ZINC03999902	CC[C@H]1C[N@H+]2CC[C@@H]1C[C@H]2[C@@H](c1ccnc2c1cc(cc2)OCC)O	0
ZINC04018998	CCc1ncc(n1C)[C@](c1ccccc1)(c1ccc(cc1)C)O	0
ZINC04027123	C[C@@H]1C=C([C@H]2[C@H]([C@@H]1CO[C@@H]2c1ccccc1O)C)C	0
ZINC04029788	CCOC(=O)[C@@H]1[C@@H]([C@@H]([C@@](CC1=O)(C)O)C(=O)OCC)c1ccco1	0
ZINC04056987	CCN(CC/[NH+]=C(/Nc1ccc(cc1)Cl)\O)c1ccccc1	0
ZINC04101060	CCCCOC(=O)N[C@@H](Cc1ccc(cc1)N)CO	0
ZINC04125317	c1nc(c(n1CCO)N)[N+](=O)[O-]	0
ZINC04163140	C[C@@H]1CCCC[C@@H]1NC(=O)C(=O)c1c[nH]c2c1cccc2	0
ZINC04182075	C/C(=N/Nc1ccc(cc1)F)/c1ccc(c(c1)F)N1CCOCC1	0
ZINC04217416	C[C@H]([C@@H]1[C@@H]2N(C1=O)C(=C(S2)COC(=O)N)C(=O)[O-])O	0
ZINC04234561	c1ccc(cc1)[C@H]1C[C@](N=C(S1)N)(C(F)(F)F)O	0
ZINC04251988	c1ccc(cc1)c1cn(c(SCCCC(=O)c2ccc(cc2)F)[nH+]1)N	1
ZINC04270244	c1cc(ccc1C(=O)Nc1nc(cs1)CC(=O)NO)F	0
ZINC04290337	CCn1cc(cc1C(=O)OC)N	0
ZINC04306075	Cc1ccc(cc1C)Nc1c(c(nc(n1)NCCO)N)[N+](=O)[O-]	0
ZINC04315402	c1ccc(c(c1)c1nnc(n1N)SCC#N)Cl	0
ZINC04334578	c1c(cc(cc1C(F)(F)F)C(F)(F)F)C/C(=N/O)/N	0
ZINC04348616	COc1ccc(cc1[N+](=O)[O-])CSC(=[NH2+])N	0
ZINC04382911	Cc1nc(c(o1)C(F)(F)F)/C(=N/O)/N	0
ZINC04416426	CCCCC1=NN([C@@](C1)(C(C(C(F)(F)F)(F)F)(F)F)O)C(=O)C(C)C	0
ZINC04475164	CCNC(=O)[C@@H]1[C@@H]([C@H]([C@@H](O1)n1cnc2c1ncnc2N)O)O	0
ZINC04496262	Cc1cccc2c1nc(s2)NC(=O)CCS(=O)(=O)c1ccc(cc1)F	0
ZINC04496455	CCOC(=O)c1csc(n1)NC(=O)CSc1ccc(cc1)C	0
ZINC04503069	c1cc(ccc1N1C[C@@H](CC1=O)C(=O)NCC[NH+]1CCOCC1)F	1
ZINC04529994	CCOC(=O)C[NH2+]/C=C\C(=O)C(F)(F)F	1
ZINC04536014	c1cc(c(cc1S(=O)(=O)N1CCOCC1)C(=O)N)O	0
ZINC04610362	C/C(=N\Nc1nc2c(c3ccccc3[nH]2)nn1)/C=C/c1ccco1	0
ZINC04622644	CCOc1cc(ccc1O)[C@H]1n2c(NC(=[NH+]1)N)nc1c2cccc1	0
ZINC04626672	CC(C)[NH2+]C[C@H](CO[C@H]1c2ccccc2C(=O)N1c1ccccc1)O	0
ZINC04686879	COC1([C@@]2([C@@H]([C@@]2(C(=[NH+]1)N)C#N)c1cccc(c1)Cl)C#N)OC	0
ZINC04696336	CCCCCc1nnc(s1)NC(=O)Cc1c(cccc1Cl)F	1
ZINC04713782	C/C(=C/C(=O)N[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)/NNC(=O)c1ccco1	0
ZINC04721657	CCCN1CC=C2[C@H](C1)[C@H](C(C(=C2C#N)N)(C#N)C#N)c1ccsc1	0
ZINC04726028	CCCC(=O)C1=C(C[C@@H](CC1=[NH2+])C[C@H](C)SCC)O	0
ZINC04748669	CCOc1ccc(cc1N)c1ccc(o1)CO	0
ZINC04761305	CCOc1ccccc1CNC(=O)N	0
ZINC04786456	Cn1c(nc(n1)/C=C/c1ccc(cc1)F)c1ccccc1O	0
ZINC04802110	C/C(=N\NC(=[NH2+])N)/c1cccc(c1)O	0
ZINC04821471	c1cc(cnc1)C/[NH+]=C(/c1ccc2c(c1)nccn2)\O	0
ZINC04831975	CCCCOc1ccc(cc1)C(=O)O/N=C(/c1cccc(c1)Br)\N	0
ZINC04832148	CC(=O)O[C@@H](c1ccc(cc1)F)[C@H](C(=O)c1ccccc1)[NH2+]C	0
ZINC04837980	c1cc(oc1)/C=C/C(=O)NCC(=O)NN	0
ZINC04839062	c1cc(cc(c1)Cl)c1csc(n1)/C(=C/c1ccc(cc1)F)/C#N	0
ZINC04842123	C[C@@H](C[NH2+]Cc1ccc(o1)c1ccc(cc1)Br)O	0
ZINC04843211	CCCC[NH2+]Cc1ccc(o1)c1ccccc1F	1
ZINC04851031	Cc1cc2c(c(=O)n1CCO)[C@@H](C(=C(O2)N)C#N)c1ccccc1F	1
ZINC04868476	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCOc1ccccc1C#N	0
ZINC04897387	CC[C@@H](C)[C@H]1[C@@H](C(=O)NC1(C(=O)OCC)C(=O)OCC)C(=O)OCC	0
ZINC04973203	COCCOc1cc(c2c(c1N)C(=O)c1ccccc1C2=O)O	0
ZINC04993233	c1ccc(cc1)c1ccc(o1)/C=C(\C#N)/c1c(c([nH]n1)N)C#N	0
ZINC05027631	COc1ccc(cc1)C1=NN([C@@](C1)(C(F)(F)F)O)C(=O)N	0
ZINC05031854	Cc1ccc(cc1)Cn1c2c(c(=O)n(cn2)CC(=O)OC)nn1	0
ZINC05055126	CCOC(=O)C1=NN([C@H]2[C@H]1C(=O)N(C2=O)c1ccccc1)N=O	0
ZINC05062064	CCOc1ccc(cc1)[C@@H]1C(=C(C(=O)N1CC[NH+](C)C)O)C(=O)C	0
ZINC05091510	CCOC(=O)c1ccc(cc1)NC(=O)c1ccccc1C(F)(F)F	1
ZINC05122828	CSc1cccc2c1nc(s2)Nc1nc(cs1)c1cc(cs1)[N+](=O)[O-]	0
ZINC05126387	C[C@@]12CC[C@@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC/C/2=N\N)O	0
ZINC05138103	CC(C)(C#Cc1cccc(c1)N)O	0
ZINC05163035	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)F)O)N	0
ZINC05163176	CCCCCCOc1ccc(cc1)/C(=N/O)/N	0
ZINC05183801	Cc1c(sc(n1)Cc1ccccc1)C(=O)N/N=C/c1ccccc1O	0
ZINC05210930	COc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC05242183	CCOC(=O)[C@H]1[C@@H](NC(=O)N[C@@]1(C(F)F)O)c1ccccc1	0
ZINC05248828	c1cc(c(cc1NC(=O)C/C(=N/O)/N)Cl)Cl	0
ZINC05252173	Cc1cn2c3c(nc2n1C1CCCC1)n(c(=O)n(c3=O)CCCO)C	0
ZINC05278083	Cc1nc2c3cc(ccc3oc2c(n1)N(CCO)CCO)Cl	0
ZINC05288150	CCOc1cccc(c1O)/C=N/c1ccc(cc1F)C	0
ZINC05293746	CCOc1ccc(c(c1)/N=C/c1cccc(c1O)OCC)OCC	0
ZINC05295442	CC1(CC2=C([C@H](C(=C(N2)N)C#N)c2ccc(cc2)O)C(=O)C1)C	0
ZINC05320399	COC[C@H](CSC(=[NH2+])N)O	0
ZINC05341640	COc1ccc(cc1)N1C(=O)c2ccccc2[C@@H](/C=N/CCO)C1=O	0
ZINC05386545	c1nc(c2c(n1)ncn2[C@H]1[C@@H]([C@@H]([C@@H](CO1)O)O)O)N	0
ZINC05389913	c1nc(c2c(n1)[nH]c(n2)[C@@H]1COCCO1)N	0
ZINC05412091	C/C(=N/NC(=S)N)/c1ccc(cc1)O	0
ZINC05479591	c1ccc(cc1)/C(=C/C(=O)CC(=O)[O-])/O	0
ZINC05500713	C(C(=O)CNNC(=S)N)[C@](C(F)(F)F)(C(F)(F)Cl)O	1
ZINC05516398	C[C@@H]1C[C@H](CN(C1)c1nc(c(c(n1)NCCO)[N+](=O)[O-])N)C	0
ZINC05523932	CCOC(=O)[C@H]1[C@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1ccc(c(c1)Cl)Cl	0
ZINC05530751	c1cc(c(cc1O)O)[C@@H]1[C@H]2CCCC=C2[C@@H](C(=[NH2+])C1(C#N)C#N)C#N	0
ZINC05577099	C[NH+](C)CCCn1c(c(sc1=S)N)C(=O)N	0
ZINC05600964	C=CCCO[P@](=O)(N)N(CCCl)CCCl	0
ZINC05654417	CCOc1cccc(c1O)/C=N/c1ccc2c(c1)OC(O2)(F)F	0
ZINC05672879	c1cc(ccc1C(=O)NNC(=O)c1cc(ccc1Cl)[N+](=O)[O-])O	0
ZINC05676946	c1cc(oc1)C(=O)O[C@H](CC#N)CNc1c(cc(c[nH+]1)C(F)(F)F)Cl	0
ZINC05686972	CN1[C@H](/C(=C(\c2ccc(cc2)OC)/O)/C(=O)C1=O)c1ccccc1F	0
ZINC05687412	c1ccc(cc1)C(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)CCO)[O-]	0
ZINC05697091	Cc1c(c2cc(ccc2[nH]1)C(F)(F)F)CC[NH3+]	1
ZINC05756889	c1cc(cc(c1)Br)OCC(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC05765990	C1C[C@H]2[C@H](O2)[C@@H]2[C@H]1[C@@H]2Br	0
ZINC05799328	c1cc(cc(c1)Nc1nc(nc(n1)Cl)NCCO)C(F)(F)F	0
ZINC05799518	c1cc2c(c3c1ccc(=O)o3)[C@@H](C(=C(O2)N)C#N)c1ccncc1	0
ZINC05899292	c1cc2c(c(c1)N)C(=O)N(C2=O)CCCCO	0
ZINC05952566	CCNC(=O)C[C@H]1C(=O)N(C(=S)N1NC(=O)c1cccc(c1)F)CC	1
ZINC06014791	CC(=O)/N=C(/N)\Nc1nc2ccccc2c(O)n1	0
ZINC06045415	c1ccc(c(c1)C(=O)OCC(=O)Nc1ccccc1F)N	0
ZINC06079233	c1ccc2c(c1)ccc1c2nc(s1)/C=C/c1ccc(cc1)OC(F)F	0
ZINC06142720	Cc1c(cc(c(c1Br)O)C(C)C)NS(=O)(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC06217605	Cc1cccc(c1N1C(=O)c2cccc(c2C1=O)[N+](=O)[O-])Cl	0
ZINC06239234	COCc1c2c([nH]n1)OC(=C([C@@H]2c1cccc(c1)O)C#N)N	0
ZINC06258308	c1cc2c(cc1c1cc(nc(n1)SCCC(=O)N)C(F)(F)F)OCO2	1
ZINC06261839	C1CC1N1C(=O)[C@@H](/C=[NH+]/CCCO)C(=O)N=C1S	0
ZINC06316388	CCOc1ccc(cc1)S(=O)(=O)[N-]c1ccc(cc1)C#N	0
ZINC06329530	c1cc(c(cc1Cl)Cl)NC(=O)[C@@H]1CCCC[C@H]1C(=O)OCCF	1
ZINC06395416	CCc1nnc(n1N)N/N=C/c1ccc(cc1)N(C)C	0
ZINC06532551	CC(C)NC(=O)CSc1nnc(n1N)c1ccc(cc1)F	0
ZINC06532849	C[C@@H](C(=O)NC1CC1)Sc1nnc(n1N)c1ccccc1F	0
ZINC06585456	c1nc2c(n1CC[C@H](CO)CF)nc([nH]c2=O)N	0
ZINC06592015	CCCCCC[C@@H](C)NC(=O)CCC(=O)NC[C@@H]1CCCO1	0
ZINC06658587	c1ccc(c(c1)/C=N\NC(=O)Nc1c(non1)N)F	0
ZINC06719971	C1CCc2c(c(c(s2)NC(=O)C(=O)NCCO)C(=O)N)C1	0
ZINC06748316	C=CCSc1nc2c(c(n1)[O-])[C@@H](CC(=O)N2)c1cccc(c1F)F	1
ZINC06792783	Cc1cc(c2c(c1C)[C@@H]1C=CC[C@H]1[C@@H](N2)c1ccccc1)[N+](=O)[O-]	0
ZINC06830981	c1ccc2c(c1)CCC/C/2=N\NC(=O)Cn1cnc2c1cccc2	0
ZINC06933649	c1cc(ccc1CC(=O)OCC(=O)Nc1ccc2c(c1)CCC2)F	0
ZINC06953571	COc1ccc(cc1)N1CC(=O)C(=C1N)c1ccccc1	0
ZINC07107719	C[C@H](C(=O)N)Oc1ccc(cc1Cl)F	0
ZINC07125538	c1ccc2c(c1)N(C(=O)CO2)CCC(=O)NCCc1cccc(c1)F	1
ZINC07286044	c1cc(ccc1c1csc2c1c(O)nc(n2)CSC(=N)N)F	0
ZINC07387407	CCOc1ccc(cc1)C(=O)Nc1nnc(s1)SCC(=O)N	0
ZINC07541462	C[C@H](C(=O)Nc1c(cccc1F)F)Oc1cccc(c1)C(=O)C	0
ZINC07572389	C[NH+](C)CCNC(=S)NCc1ccc(c(c1)OC)OC	0
ZINC07620953	c1cc(cc(c1)NC1=NC(=O)/C(=C/c2ccc(cc2)O)/S1)C(F)(F)F	0
ZINC07665638	COCC/[NH+]=C(\N)/SCc1ccc(cc1)Cl	0
ZINC07735318	CCCCC/N=C(/CCc1c(nc2nc(N)nn2c1C)C)\O	0
ZINC08078562	CC[C@H](CO)NC(=O)C(=O)Nc1cccc(c1)Cl	0
ZINC08244737	C1CN(CCC1C(=O)N)C(=O)CSCCO	0
ZINC08295799	C1CCC(CC1)CN1[C@@H]2[C@@H](C[C@H]([C@@H]([C@@H]2NC1=S)O)O)C(=O)N	0
ZINC08317335	c1ccc(c(c1)F)SCC[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC08327057	CC[C@H](CO)[NH2+]Cc1cc(ccc1OCc1ccc(cc1)F)Cl	0
ZINC08330181	Cc1ccc(c(c1)F)NC(=O)Cn1c(csc1=O)C	0
ZINC08441022	CCCCCCC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)Br	0
ZINC08475961	C[C@H](COC)/[NH+]=C(/c1ccc(c(c1)S(=O)(=O)NC(C)C)OC)\O	0
ZINC08476063	CNS(=O)(=O)c1cc(ccc1OC)C(=O)N1CCOCC1	0
ZINC08555609	c1cc(ccc1/C=N/[NH+]=C(/c1c(non1)N)\N)F	0
ZINC08617477	c1nnc2n1nc(s2)N	0
ZINC08700509	COc1cc(cnc1)C#CCO	0
ZINC08704990	CN(C)C(=O)C1CCN(CC1)S(=O)(=O)Cc1ccc(cc1)C#N	0
ZINC08724429	Cc1ccc(nc1)NC(=O)CCc1ccc(cc1)F	0
ZINC08731943	C[C@H]1CCC[C@@H](N1c1ncnc(n1)N)C	0
ZINC08907769	COCCNC(=O)c1ccc2c(c1)C(=O)N(C2=O)c1ccc(cc1)Cl	0
ZINC08976467	CCS(=O)(=O)c1ccccc1C(=O)Nc1c2c(no1)CCC2	0
ZINC09044405	CCCc1cc(nc(n1)NC(=[NH2+])Nc1ccc(cc1)F)O	1
ZINC09108072	CCCC(=O)Nc1c2c(cccn2)oc1C(=O)Nc1ccccc1F	1
ZINC09154935	Cc1ccc(c(c1)OCCn1cnc2ccc(cc2c1=O)[N+](=O)[O-])C	0
ZINC09239455	c1ccc(c(c1)N)OCCO	0
ZINC09242555	C[N@@H+]1[C@@H]([C@H]2CCC[C@@H]([C@@H]1c1ccccc1)/C/2=N/N)c1ccccc1	0
ZINC09332226	CCc1c(=O)[nH]c([nH+]c1[O-])N1CCc2ccccc2C1	0
ZINC09342120	Cc1ccc(c(c1)N1C[C@@H](CC1=O)C(=O)N[C@H]1CCSC1=O)OC	0
ZINC09367970	Cc1c(sc(n1)N)[C@@](c1nc2ccccc2s1)(C(F)(F)F)O	0
ZINC09418810	C[C@H](Cn1c(c(c2c(c1=S)CCCC2)C#N)N)O	0
ZINC09571634	Cn1c2c(c(ccn2)OC)c(=O)n(c1=O)Cc1ccccc1Cl	0
ZINC09592064	CCNc1c(c(cc(c2ccccc2)[nH+]1)C(F)(F)F)C#N	1
ZINC09604811	c1ccc2c(c1)c(nc(n2)C(F)(F)F)N1CCC[C@@H](C1)C(=O)N	0
ZINC09827537	C=CCNC(=O)Cn1c(c[nH+]c1SCc1ccc(cc1)F)CO	0
ZINC09827630	c1cc(ccc1NC(=O)CSc1n(c(c[nH+]1)CO)CC(=O)N)F	0
ZINC09827658	c1cc(ccc1CSc1n(c(c[nH+]1)CO)CC(=O)N)C(F)(F)F	0
ZINC09836576	c1cc(ccc1CNC1=NN=C(CS1)c1ccc(c(c1)C(=O)N)O)F	0
ZINC09866554	CC[C@H](CO)NC(=S)NC(=O)c1cc(cc(c1)Cl)Cl	0
ZINC10043917	CCCCn1c(c(c(=O)[nH]c1=O)N(C)Cc1c(cccc1Cl)F)N	1
ZINC10260925	Cn1cc[nH+]c1[C@H](c1ccccc1F)NC(=O)Nc1ccccc1	0
ZINC11335590	CN(C)c1nc(nc(n1)N)/C(=C/c1cc(c(c(c1)Br)O)OC)/C#N	0
ZINC11496213	c1ccc(cc1)[C@H](C(=O)N)Sc1ccc(cc1)F	0
ZINC11527025	C=CCNc1nnc(s1)SCC(=O)Nc1ccc(cc1C(F)(F)F)Cl	1
ZINC11591925	CCCNC(=O)CSc1nnc(n1N)c1cccs1	0
ZINC11848891	C[C@@H](c1ccc(cc1)O)n1c(=O)c2cc(ccc2nc1C(F)(F)F)N	0
ZINC11957070	COc1ccc(c(c1)O)/C=C\C(=O)[O-]	0
ZINC12020035	c1ccc(c(c1)C(=O)NCCc1ccc(cc1)O)F	0
ZINC12112356	C1CCCC(CC1)[N@H+]1CCC[C@H](C1)NC(=O)CCC(F)(F)F	0
ZINC12113440	c1cc(cc(c1)F)[C@H]1C2=C(CN(C2=O)CCCO)NC(=O)N1	0
ZINC12181019	C[C@@H]1Cc2cc(ccc2N1C(=O)C1CC1)[C@@H](C[NH+]1CCCC1)O	0
ZINC12198492	Cn1c(ccn1)C(=O)N[C@H]1CC(=O)N(C1)Cc1ccc(cc1)F	0
ZINC12221961	C[C@H]1C(=O)N(c2cc(ccc2O1)NCc1ccc(cc1)OCCO)C	0
ZINC12230910	c1ccc(c(c1)COc1cn(c(cc1=O)CO)CC(=O)N)F	0
ZINC12250579	c1ccc(cc1)/C=C\1/C(=O)N2CN(CSC2=N1)c1ccc(cc1)F	0
ZINC12261250	CCOC(=O)CS[C@H](c1ccc(cc1)F)C(=O)NC1CC1	1
ZINC12318188	CNc1nc2c(ncnc2n1[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC12343796	C=CC[NH2+]C/C=C/COc1ccccc1F	1
ZINC12371138	COc1ccc(cc1NC(=O)C/C(=N/O)/N)Cl	0
ZINC12416097	c1cc(c(cc1n1c(c(sc1=S)C(=O)N1CCCCC1)N)Cl)F	0
ZINC12440681	CN(CC(=O)OC)C(=O)[C@H]1CCC(=O)N(C1)Cc1ccc(cc1)Cl	0
ZINC12459752	c1ccc2c(c1)c(c[nH]2)C[C@H](C(=O)Nc1ccc(cc1)F)NC(=O)N	0
ZINC12505924	CCO/C=C/[C@](CN)(C(F)(F)F)O	1
ZINC12543751	c1ccc(cc1)[C@H](C(=O)N)N1CCN(CC1)c1ccc(cc1)F	0
ZINC12591297	c1cc(ccc1C[C@@H]1CN(CCO1)C(=O)C[n+]1cc(on1)O)F	0
ZINC12649891	C=CC/N=c\1/n(c(cs1)c1ccccc1)/N=C/c1ccc(cc1O)O	0
ZINC12660879	Cc1c2c(no1)C[C@]([C@@H]([C@H]2c1ccc(c(c1)OC)OC)C(=O)C)(C)O	0
ZINC12678116	COc1ccccc1CC(=O)NNC(=O)CCSc1ccc(cc1)F	1
ZINC12807782	C[C@@H](c1nc(nc([nH+]1)N(C)C)N)N(C)Cc1ccc(cc1)OC(F)F	0
ZINC12850469	c1nc(c2c3c(sc2n1)CCC3)N1C[C@@H](C[C@@H]1C(=O)N)O	0
ZINC12861551	CCC[C@@H](c1ccccc1)NC(=O)Cn1c(nnc1[S-])c1cccs1	0
ZINC12891951	Cc1c(c([nH]c1C(=O)N(C)Cc1ccc(cc1)C(F)(F)F)C)C(=O)C	0
ZINC12918254	c1ccc(cc1)OC[C@H](Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F)O	0
ZINC12943486	C[N@@H+](Cc1ccc(cc1Cl)F)Cc1nc([O-])c2ccccc2n1	0
ZINC12980099	c1ccc2c(c1)cc(o2)C(=O)c1ccccc1F	0
ZINC13097114	Cc1ccc(cc1)NC(=O)c1ccc(c(c1)S(=O)(=O)N)OC	0
ZINC13121897	CC1=C([C@@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccc(cc1)Cl)C(=O)N	0
ZINC13152260	C=CCNc1c2c(ncn1)n(cn2)[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC13197949	CC(C)c1ccc(cc1)CN(C)S(=O)(=O)c1ccc(c(c1)C(=O)[O-])O	0
ZINC13251491	c1cc(c(cc1S(=O)(=O)N1C[C@@H](C[C@@H]1C(=O)N)O)C(=O)[O-])F	0
ZINC13341827	c1ccc(c(c1)F)S(=O)(=O)Oc1ccc(cc1)C(=O)[O-]	0
ZINC13425475	CCCNc1nc2c(n1Cc1cccc(c1)C)c(=O)[nH]c(=O)n2C	0
ZINC13496925	COc1ccc(cc1)NC(=O)/C=C\1/C(=O)NC(=O)S1	0
ZINC13549575	CCCC[C@H](C(=O)N)O	0
ZINC13625031	C1CCc2c(c(c(n(c2=S)CCO)N)C#N)C1	0
ZINC13631733	CCNC(=O)c1ccc(cc1)NC(=S)NC(=O)/C=C/c1cccs1	0
ZINC13653842	c1cc(ccc1F)SCC(=O)Nc1nnc(o1)Cc1ccc(s1)Cl	0
ZINC13733125	c1cc(oc1)C[NH2+]CCC[NH2+]CCO	0
ZINC13737153	Cc1cc(ccc1NC(=O)[C@@H]1CC=CC[C@@H]1C(=O)[O-])OC	0
ZINC13746459	CCOC(=O)Cc1csc(n1)NC(=O)Nc1ccccc1Br	0
ZINC13747098	CCOc1cc(ccc1OCCO)/C=N/NC(=S)N	0
ZINC13829451	CCOc1cc(cc(c1O)CSc1ccccc1)/C=C(\C#N)/C(=O)N	0
ZINC13881450	COc1cccc(c1O)/C=C\1/C(=O)N(C(=O)S1)Cc1ccc(cc1)F	0
ZINC13923754	COc1cc(cc(c1O)Br)/C=N/NC(=O)C(=O)Nc1ccccc1F	0
ZINC13930275	c1cc(ccc1N(CCC#N)C(=O)CSc1[nH]c(=O)cc(n1)N)F	1
ZINC13957022	CC(=O)/C(=N\[O-])/CN(C)C	0
ZINC13997979	c1cc(cc(c1)N)c1nnn(n1)CC(=O)Nc1ccc(cc1F)F	0
ZINC14014444	Cc1cc(cc(c1)OCC(=O)N/N=C/c1ccc(cc1Cl)F)C	0
ZINC14022034	C[C@@H](C(=O)Nc1ccccc1)OC(=O)c1ccc(cc1N)F	0
ZINC14093033	C1CS(=O)(=O)C[C@@H]1c1nnc(o1)SCC(=O)N	0
ZINC14095981	Cn1cnnc1Sc1ccccc1NS(=O)(=O)c1ccc(cc1)F	0
ZINC14291860	COc1ccc(cc1S(=O)(=O)N1CCOCC1)C(=O)NCCO	0
ZINC14474567	CCCCOc1cccc2c1N[C@H]([C@H]1[C@@H]2C=CC1)c1ccccc1O	0
ZINC14545341	CCOc1ccccc1[C@H]1[C@H]2CC=C[C@@H]2c2c(cc(cc2N1)C)C	0
ZINC14630295	CCOCCOc1ccc(c(c1)C(F)(F)F)N	1
ZINC14631037	CCc1ccc(cc1)Oc1ccc(cc1N)Br	0
ZINC14737907	c1cc(ccc1C#N)OCCOc1ccc(cc1)[N+](=O)[O-]	0
ZINC14808118	c1cc(cnc1)[C@@H](C(F)(F)F)N	0
ZINC14907553	CCOc1c(cccn1)C(=O)NNc1cccc(c1)C(F)(F)F	1
ZINC15011915	c1ccc(cc1)CN1C(=O)/C(=C\c2cc(ccc2O)Br)/SC1=S	0
ZINC15067182	c1cc(cc(c1)F)C[NH2+]C[C@@]1(CCCN(C1=O)CC1CCCCC1)O	0
ZINC15081344	CC(=CCC[C@@](C)(c1cc(no1)C(=O)N)O)C	0
ZINC15084980	CC(=O)c1ccc(cc1)NCC(=O)NCc1ccc(cc1)Cl	0
ZINC15085315	c1cn(c(=O)nc1N)C[C@@H](CO)O	0
ZINC15085527	C[C@@H]([C@@H](c1ccccc1)O)[N@H+](C)CC(=O)NN	0
ZINC15492276	Cc1cccc(c1)OCCS[C@@H](C)C(=O)Nc1cc(ccc1C)C	0
ZINC15555031	c1ccc(cc1)OCCNC(=O)CCC(=O)c1ccc(cc1)F	1
ZINC15768432	COc1cccc(c1)C/N=C/1\C(=C(O)C1=O)[O-]	0
ZINC15942118	CCCc1nc2nc(c(c(n2n1)[O-])[N-]S(=O)(=O)c1ccc(cc1)Cl)C	0
ZINC16136165	C#CCOc1ccc(cc1/C=N/Nc1c(c(c(c(c1F)F)F)F)F)Br	1
ZINC16158374	CCOC(=O)c1c(nc(s1)N)c1cc(ccc1F)F	1
ZINC16246083	Cc1ccc(cc1C)C(=O)CSc1nnc(n1C)c1ccccc1F	0
ZINC16363282	Cc1nc(c(c(=O)[nH]1)C[NH+](CCO)CCO)N	0
ZINC16407388	CCOc1cc(ccc1O)/C=C/C(=O)c1cccc(c1)C(F)(F)F	0
ZINC16491911	c1ccc(cc1)c1c(n(c(c2ccc(cc2)Br)[nH+]1)O)c1ccccc1	0
ZINC16605160	CCCc1c(cc(s1)C(=O)Nc1ccon1)Br	0
ZINC16605832	Cc1ccc(c(c1)C)c1c(sc(n1)NC(=O)c1ccncc1)C	0
ZINC16688081	CCOc1c(cc(cc1Br)Br)C[NH2+]Cc1ccc2c(c1)OCO2	0
ZINC16839438	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)NCCC(=O)[O-])Cc1ccccc1	0
ZINC16902020	c1cc(cc(c1)F)N[C@@H]1CC(=O)N(C1=O)c1ccc(c(c1)O)C(=O)[O-]	0
ZINC16939856	c1cn(c2n1c(=O)nc([nH+]2)N)[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC16952419	c1c(c(nc(=O)n1[C@H]1CC[C@H](O1)CO)N)F	0
ZINC16990186	CCCCSc1c2c(nc(n1)N)n(cn2)[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC17013018	Cc1nc2c(c(n1)O)nnc(n2)N	0
ZINC17020466	c1n(c(c(N)[nH+]1)C(=O)N)[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC17021017	CC(=O)N(C)[C@@H]1[C@H](O[C@H]([C@@H]1OC(=O)C)OC)COC(=O)C	0
ZINC17023273	c1cc(cc(c1)/N=C/c1cc(ccc1O)Br)C(F)(F)F	0
ZINC17307884	CCOc1ccc(cc1)NC(=O)CSc1ncc(n1CC(=O)N)CO	0
ZINC17321354	CC1CCN(CC1)c1ccc(cc1C(=O)NCCOC)[N+](=O)[O-]	0
ZINC17782150	c1cc(ccc1/N=N/c1c([nH][nH+]c1N)N)O	0
ZINC18008702	COc1ccc(cc1)CCNC(=O)c1c(=O)c2ccccc2[nH]c1[O-]	0
ZINC18124231	c1ccn2c(c1)nnc2CNC(=O)c1cccnc1SC(F)F	0
ZINC18161721	CC[NH+](CC)CC/N=C/[C@@H]1C(=O)NC(=S)N(C1=O)CC=C	0
ZINC18188425	Cc1c(c(n[nH]1)O)/N=N\c1ccc(cc1)F	0
ZINC18192041	CCOC(=O)c1c([nH]c(c1C(=O)CSc1nc(cc(=O)[nH]1)N)C)C	0
ZINC18195931	COc1cc(cc(c1O)I)[C@@H]1C2=C(CCCC2=O)Nc2n1ncn2	0
ZINC18199298	c1cc(c(cc1[C@H]1C2=C(CCCC2=O)Nc2n1nc(n2)N)Br)F	0
ZINC18284093	Cc1ccc(c(c1)N/N=C(/C(=O)C)\C(=O)N)O	0
ZINC19088818	C[N@@H+]1CCC(=O)[C@@H](C1)CCO	0
ZINC19091126	CN1CCO[C@H](C1)CCO	0
ZINC19171631	c1cc(ccc1C[NH2+]N)CNN	0
ZINC19172747	COc1ccc2c(c1)c(c[nH]2)CCNN	0
ZINC19201673	c1cc(ccc1[C@@H](CN1CCOCC1)O)N	0
ZINC19202964	Cn1c2ccccc2c(=O)c(c1[O-])C(=O)C[C@@H](c1ccccc1O)N	0
ZINC19220184	CC(C)(C)CN1CC[N@@H+](C[C@@H]1CCO)C/C=C/c1ccc(cc1)F	0
ZINC19258972	C[C@@H]1CC[N@H+](CC1)C[C@@H](c1ccc(c(c1)OC)OC)N	0
ZINC19427832	C[N@@H+](CC/C(=N/O)/N)Cc1ccccc1	0
ZINC19439526	CN1CCN(CC1)C/C(=N/O)/N	0
ZINC19527254	CC[N@@H+]1CCC[C@H]1C[NH2+]Cc1ccccc1F	1
ZINC19606565	c1cc(cc(c1)Br)C[NH+]1CCN(CC1)CCO	0
ZINC19619532	Cc1ccc(cc1S(=O)(=O)N)NC(=O)CSc1ccc(cc1)F	0
ZINC19689025	c1ccc(c(c1)c1cc(n(n1)CCO)N)F	1
ZINC19736681	CC[C@@H](C)c1ccccc1O[C@@H](C)C(=O)Nc1cccc(c1)N	0
ZINC19736936	COCC[NH2+]CCC(=O)N	0
ZINC19739668	c1ccc(cc1)CC[N@H+]1CCN(C[C@@H]1CCO)Cc1cnc(nc1)N	0
ZINC19739668	c1ccc(cc1)CCN1CC[N@@H+](C[C@@H]1CCO)Cc1cnc(nc1)N	0
ZINC19771137	CC(C)(C[N@H+](C)[C@@H]1CCCN(C1)Cc1ccccc1F)CO	0
ZINC19787183	C[C@@H](Cc1cn(nn1)C1CCN(CC1)C(=O)CC(F)(F)F)O	0
ZINC19853296	C[C@@H]1CC=C2[C@@H](C1)[C@H](C(=C(C2(C#N)C#N)N)C#N)c1ccccc1Cl	0
ZINC19859232	c1cc(c(cc1NC(=S)N1CCN(CC1)CCO)Cl)F	0
ZINC19872264	COc1cc(cc(c1OCC(=O)N)Br)CNC[C@@H](c1ccccc1)O	0
ZINC19877285	C[C@H]1C[C@@H](C[N@@H+](C1)C1CCN(CC1)Cc1ccccn1)C	0
ZINC19897620	c1ccc2c(c1)CCC1=C2OC(=C([C@@H]1c1ccc(cc1Cl)Cl)C#N)N	0
ZINC19927622	Cc1cnc(s1)N1[C@H](S[C@H](C1=O)C)c1ccc(cc1)F	0
ZINC19942297	c1ccc(cc1)CCC(=O)NCCc1csc(n1)c1ccccn1	0
ZINC19966564	c1cc(c(cc1F)OCCO)N	1
ZINC20031843	c1cc(cc(c1)OCc1ccc(cc1Br)F)CO	0
ZINC20041550	c1cc(ccc1CCNCc1ccc(cc1)C(=O)N)F	1
ZINC20053505	Cc1ccc(cc1NCc1ccc(cc1)C(=O)N)F	0
ZINC20058420	CCOC1([C@@]2([C@@H]([C@@]2(C(=[NH+]1)N)C#N)c1ccc(cc1)F)C#N)OCC	1
ZINC20065322	c1cc(cc(c1)F)CSc1c(c(c(c(n1)N)C#N)c1cccs1)C#N	0
ZINC20120472	c1ccc(cc1)Cn1nc(nn1)c1ccc(c(c1)N)O	0
ZINC20135675	c1cc(c(cc1N)F)NCCc1c[nH]c2c1cc(cc2)F	1
ZINC20156998	C(=O)([C@](C(F)(F)F)(NN)O)NN	0
ZINC20157198	COc1cc(ccc1NC(=O)[C@@H]1CCCO1)N	0
ZINC20177094	CCOc1ccc(cc1Br)CNCCc1ccc(cc1)S(=O)(=O)N	0
ZINC20186902	c1cc(cc(c1)N)CCC(=O)N1CCCCC1	0
ZINC20201432	c1cc(c(cc1C(=O)NCCc1nnc(s1)N)Cl)Cl	0
ZINC20246675	c1ccc(c(c1)N)NCCNc1c(cc(cn1)C(F)(F)F)Cl	1
ZINC20281932	CC(C)n1c(c(cn1)[C@@](C)(C(F)(F)F)O)N	0
ZINC20352848	CCCCn1c(cc(n1)NCc1ccc(c(c1)O)OC)C	0
ZINC20392458	CCOc1ccc(cc1)[C@H]1C[C@H]1[C@@H](C)O	0
ZINC20443020	c1ccc2c(c1)cccc2N1C(=O)/C(=C\NN=C(N)N)/C(=NC1=O)[O-]	0
ZINC20450110	CC(C)C[N@H+]1CCN(C[C@@H]1CCO)Cc1ccc(c(c1)OC)F	0
ZINC20454022	c1cc(ccc1c1cn2c(csc2n1)C(=O)N1CC[C@H](C1)O)Cl	0
ZINC20467592	CCOc1ccc(cc1)[N-]S(=O)(=O)c1cc(cnc1N)Br	0
ZINC20479378	c1cc(cnc1)CNC(C(F)(F)F)(C(F)(F)F)NC(=O)c1ccco1	0
ZINC20514345	CC(=CCN1CC[N@@H+](C[C@@H]1CCO)Cc1cnc(nc1)N)C	0
ZINC20551082	C[C@@H](c1ccc(c(c1)F)[O-])[NH2+]CCO	0
ZINC20598346	CN1CC[N@@H+](C[C@@H]1CCO)Cc1ccc(o1)c1cccc(c1)Cl	0
ZINC20610985	Cc1c(c(c(cn1)CO)[C@@H]1c2c(nc[nH]2)C[C@H]([NH2+]1)C(=O)[O-])O	0
ZINC20613053	CCCS(=O)(=O)c1ccccc1C(=O)Nc1cc(ccc1F)[N+](=O)[O-]	1
ZINC20843615	Cc1ccc(cc1F)NC(=O)CSc1nnc(n1N)COC	1
ZINC20904825	COCc1nnc(n1N)SCCC(=O)Nc1cccc(c1)OC	0
ZINC20909650	c1cc(sc1)C[N@@H+]1CCN(C[C@H]1CCO)Cc1cc[nH]n1	0
ZINC21317854	c1cc(sc1)/C=N/Nc1nnc(n1N)SCc1ccc(cc1)Cl	0
ZINC21487151	CCCCS/C(=[NH+]/N=C/c1cccc(c1O)C(=O)[O-])/N	0
ZINC21499447	CNC(=O)COC(=O)c1ccc(o1)c1ccc(cc1)F	0
ZINC21534050	Cc1cc(c(n1CC(F)(F)F)C)C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC21588267	CCOC(=O)c1c(c(sc1NC(=O)c1ccc(cc1F)Cl)C)C	1
ZINC21658462	COc1cccc2c1o/c(=[NH+]\Nc1cn[nH]c(=O)c1Cl)/c(c2)C(=O)N	0
ZINC21770164	CCOC(=O)NNC(=O)c1ccc(cc1)OC(F)F	1
ZINC21950447	Cc1ccsc1[C@@H](C[NH3+])O	0
ZINC21952028	CCOc1ccc(cc1OC)NC(=O)c1ccccc1N	0
ZINC22010374	c1ccc2c(c1)c(N)nc([nH+]2)CN1CCC(CC1)C(=N)O	0
ZINC22028090	C[NH+]1CCN(CC1)Cc1cccc(c1)C(=O)c1cc(c(c(c1)F)F)F	0
ZINC22076108	C[C@@H](C[NH2+]CC[NH2+]Cc1cc(c(c(c1)Cl)OC)OC)O	0
ZINC22166985	c1ccc(c(c1)CC(=O)NN)F	0
ZINC22331509	CCCOCCCNC(=O)c1c(noc1c1cccs1)C	0
ZINC22455256	C[C@@H](Cc1cccc(c1)C(F)(F)F)[NH+]1CCN(CC1)CCO	0
ZINC22539155	CC(C)[C@H](C(=O)NN)N1CC[N@H+](CC1)C	0
ZINC22615236	c1cc(c(cc1F)F)C(=O)Nc1cc(ccc1OCC(F)(F)F)Cl	0
ZINC22817707	C[C@H](C(=O)Nc1ccc(cc1)OC(F)(F)F)N1CC[N@H+](CC1)CCO	0
ZINC22851972	CC(=CCN1CCN(C[C@@H]1CCO)Cc1cccc2c1OCO2)C	0
ZINC22866060	c1cc(ccc1N)S[C@H]1CC(=O)N(C1=O)c1ccc(c(c1)Cl)F	0
ZINC23055760	COCC(=O)Nc1ccc(cc1)[N-]S(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC23125798	COc1ccc(cc1)S(=O)(=O)Cc1nc(no1)c1ccccc1	0
ZINC23146089	Cc1c(cnn1C)CN1CC[N@@H+]([C@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC23241607	c1cc(=O)n(nc1)CCCNC(=O)c1ccc(c(c1)F)F	1
ZINC23361600	CCCCc1nnc(s1)NC(=O)CCC(=O)c1cccs1	0
ZINC23468438	c1ccc(c(c1)C[NH2+]CC[NH2+]CCO)OCc1ccc(cc1Cl)Cl	0
ZINC23468464	c1ccc(c(c1)COc1cccc(c1)C[NH2+]CC[NH2+]CCO)F	0
ZINC23940194	Cc1c(cco1)c1nnc(n1N)SCCCOc1ccc(cc1)F	1
ZINC24094927	CC(=O)c1cccc(c1)OC[C@H](CN1C(=O)[C@@H]2CCCC[C@@H]2C1=O)O	0
ZINC24869281	C1CN(CCN1CCO)C(=S)N	0
ZINC24881865	CS(=O)(=O)Nc1ccccc1NC(=O)c1cc(=O)c2ccccc2o1	0
ZINC24908583	CCCn1c(c(c(=O)[nH]c1=O)N(CC)CCOC)N	0
ZINC24970790	CCCCN(CC)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC25073484	CC1([C@H](N2[C@@H](S1)[C@@H](C2=O)NC(=O)[C@@H](c1ccc(cc1)O)N)C(=O)[O-])C	0
ZINC25243643	c1cc(oc1)COC[C@H](Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F)O	1
ZINC25345506	C[C@@H](CCCC(C)C)NC(=O)c1ccc(cc1)OCC(=O)N	0
ZINC25501363	c1cc(ccc1C(=O)CN1CCCC1=[NH2+])Cl	0
ZINC25607663	CC(C)OCCN1C(=O)[C@@](NC1=O)(C)c1ccc(cc1)F	1
ZINC25749924	c1cc(ncc1C(F)(F)F)SCC(=O)N1CCCC[C@H]1C(=O)N	0
ZINC26196188	Cc1cccc(c1)OCCNC(=O)[C@@H](C)N1CCNC(=O)C1	0
ZINC26509528	c1cc(cc(c1)F)C[N@H+](Cc1ccco1)C[C@@H](CN)O	0
ZINC26509532	c1cc(cc(c1)F)C[N@H+](Cc1ccco1)C[C@H](CN)O	0
ZINC26509756	Cc1ccc(cc1)c1nc(c(o1)N)c1nc2ccccc2s1	0
ZINC26526151	CC(C)c1ccc(cc1)C(=O)N1CCN(CC1)c1ccccc1O	0
ZINC26763402	Cc1c2ccccc2oc1C(=O)/C=C/c1ccc(c(c1)O)OC	0
ZINC26785088	Cc1ccc(c(c1)[C@H](C)NC(=O)c1c(cccc1Cl)F)OC	0
ZINC26892777	c1cc(c(c(c1)I)O)F	0
ZINC26897036	C[C@@H](CCCC(C)C)CCC1=C(C(=O)CC1)O	0
ZINC27099384	C[C@H](c1ccc(cc1)Br)NC(=O)CCCC[C@H]1[C@@H]2[C@H](CS1)NC(=O)N2	0
ZINC27346106	CC[C@@](CCN1CCOCC1)(c1ccc(cc1)F)O	0
ZINC27408282	C[C@@H](c1ccncc1)NC(=O)CCn1cncn1	0
ZINC27458490	c1cc(c(cc1C(=O)NCCNC(=O)c1cc(c(cc1Cl)F)F)Cl)Cl	1
ZINC27671805	Cc1c(cc2ccc(cc2n1)F)/C(=[NH+]/CC/N=C(\C)/O)/O	0
ZINC27749594	C[C@@H](C(=O)Nc1cc(no1)c1ccc(cc1)Br)Oc1ccccc1F	0
ZINC27773205	C#CCNC(=O)CN1CC[NH+](CC1)Cc1ccc(cc1)OC(F)(F)F	1
ZINC27986426	c1cc(c(cc1Br)/C=N/NC(=O)CCC(=O)NN)O	0
ZINC28051102	CCNC(=O)C1CCN(CC1)S(=O)(=O)c1ccc(cc1)C(F)(F)F	1
ZINC29295855	c1cc(c(nc1)Cl)C(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC29494282	CCC/[NH+]=C(\N)/SCC(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC29546655	C=CC/[NH+]=C(/c1ccccc1CSc1nc2ccccc2o1)\O	0
ZINC30122914	CCOCc1ccc(cc1)C/[NH+]=C(/c1c(nccn1)N)\O	0
ZINC30444812	c1cc(c(cc1S(=O)(=O)NCc1cc(sc1)Br)F)F	0
ZINC30769321	CC(C)Cc1nc2cc(ccc2n1CCCO)N	0
ZINC30854803	Cc1c2c(ccs2)sc1C(=O)N1CCC(CC1)c1nncn1C	0
ZINC31306143	c1cc(c(cc1F)F)[C@@H](CNC(=O)c1c(nccn1)N)O	0
ZINC31306143	c1cc(c(cc1F)F)[C@@H](C/[NH+]=C(/c1c(nccn1)N)\O)O	0
ZINC31325570	C[C@H](C(=O)NC[C@@H](c1ccc(cc1)F)O)NC(=O)c1ccccc1Cl	0
ZINC31333066	COc1ccc(c(c1)[C@H](CNC(=O)c1c(nccn1)N)O)OC	0
ZINC31392821	C[N@H+](CCCN[NH3+])C[C@@H]1[C@H]([C@H]([C@@H](O1)n1cnc2c1ncnc2N)O)O	0
ZINC31611630	c1cc(cc(c1)OCC(=O)NCc1ccc(cc1)Cl)c1nnco1	0
ZINC31730046	Cc1ccc(cc1F)CNC(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC31893784	CC(C)COc1ccc2c(c1)sc(n2)N	0
ZINC32007314	CC(C)[C@@H](c1ccccc1OC)[NH3+]	0
ZINC32015731	CC(C)(CO)c1cccc(c1)Br	0
ZINC32090704	c1cc(cc(c1)Br)[C@H]1CC(=Nc2c1sc(n2)N)O	0
ZINC32100739	CCCCC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)C(=O)OC(C)(C)C	0
ZINC32212995	C[C@H](CC(C)(COC(=O)N)COC(=O)N)O	0
ZINC32222603	CCCCCSc1nc2cnc(nc2s1)N	0
ZINC32265309	c1cc2c(cc1O)Nc1cc(ccc1S2)Cl	0
ZINC32433870	Cc1ccc(cc1Cl)S(=O)(=O)N(CC(C)C)CC(=O)N	0
ZINC32521606	Cc1c(=O)n(c(nn1)SCC(=O)Nc1cccc(c1)O)N	0
ZINC32627071	c1ccc(cc1)n1cc(c(n1)C(=O)[O-])CCCO	0
ZINC32690574	CN(C)c1c(ccc[nH+]1)CNC(=O)[C@@H]1CCCN(C1)c1cnccn1	0
ZINC32769637	Cc1c(c(sn1)NC)C(=O)N[C@@H](C)c1ccc(cc1)OC(F)F	0
ZINC32801863	CCC[C@H](c1ccccc1)NC(=O)N[C@@H](C)c1cccs1	0
ZINC32814590	C[C@H](C(=O)NCc1ccccc1OC)SCc1ccc(c(c1)F)OC	0
ZINC32828321	c1cc(NCC/[NH+]=C(/c2c(nccn2)N)\O)ncc1C(F)(F)F	1
ZINC32829024	C1CCN(C1)c1nc(nc(n1)N1C[C@H](C[C@@H]1C(=O)N)O)N1CCCC1	0
ZINC32913963	C[C@@H]1C[C@@H]1C(=O)Nc1ccc(cc1)C(=O)NCCC1=CCCCC1	0
ZINC32934886	CCCc1nc(on1)c1c(c2c(c(c([nH+]c2s1)C)C)C)N	0
ZINC32935293	c1ccc2c(c1)CCC(=C2)S(=O)(=O)Nc1cc(c(cc1F)F)C(=O)[O-]	0
ZINC33004760	c1cc(ccc1[C@@H]1CN(CCO1)C(=O)[C@@H]1CCCN(C1)C(=O)N)F	0
ZINC33077009	Cc1nc(no1)c1cccc(c1)S(=O)(=O)Nc1ccc(cc1)F	0
ZINC33607264	CCOC(=O)N1CC[C@@H]([C@@H](C1)O)Nc1ccc(cc1N)Cl	0
ZINC33892196	c1cc(ccc1Oc1cc(ncn1)SCC(=O)NN)Cl	0
ZINC33927997	C/C(=N/NC(=S)N)/CC(=O)Nc1ccc(cc1F)F	0
ZINC34111567	CC[C@H](CC(=O)C)O	0
ZINC34251180	c1cc(c(cc1I)CO)N	0
ZINC34407941	COC(=O)[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC34929279	c1cc(ccc1C1=NO[C@@H](C1)/C(=N/O)/N)F	0
ZINC34929316	C1[C@@H](ON=C1C(=O)NN)CO	0
ZINC34937973	c1cc(c(cc1Br)F)OC/C(=N/O)/N	0
ZINC34973564	c1ccc2c(c1)nnn2c1ccc(cc1)/C(=N/O)/N	0
ZINC34978566	c1cnn(c1)C[C@@H](C[NH2+]C1CC1)O	0
ZINC35100442	CC[C@H](CO)Nc1ccc(cc1[N+](=O)[O-])C(F)(F)F	0
ZINC35153433	COC(=O)CCCCCNC(=O)c1cccc(c1)Cl	0
ZINC35184078	c1cc(cc(c1)F)OCC(=O)c1cc(ccc1Cl)Cl	0
ZINC35327575	Cc1c2c(nn(c2nc(c1Cl)C)C)NC(=O)c1cccc(c1)CCl	0
ZINC35510509	c1cc(c(cc1NS(=O)(=O)c1cc2c(cc1Cl)[nH]c(=O)[nH]2)F)F	0
ZINC35605975	c1ccc(cc1)CN1CCN(CC1)c1ccc(cc1Br)O	0
ZINC35609560	c1ccc(c(c1)N)S(=O)(=O)N1CCN(CC1)CCO	0
ZINC35609593	c1cc(c(cc1N)F)N1CCN(CC1)CCO	1
ZINC35635569	c1c(c(cc(c1Cl)S(=O)(=O)[O-])O)N	0
ZINC35672005	CCCOc1ccc(cc1)C(=O)O/N=C(/c1ccc(cc1)F)\N	1
ZINC35677117	c1cc(ccc1[C@H](C[NH3+])N)C(F)(F)F	0
ZINC36099315	Cc1ccccc1OC[C@@H](C[N@@H+](Cc1ccsc1)Cc1ccco1)O	0
ZINC36099697	COCC[N@H+](Cc1ccc(cc1F)F)C[C@H](COCC=C)O	0
ZINC36231495	c1ccc(c(c1)/C(=N\O)/N)N1CC[N@H+](CC1)CCO	0
ZINC36511881	Cc1cc(cc(c1OC(F)F)C)/C=N\NC(=[NH2+])N	0
ZINC36532935	CCOC(=O)c1cc(c(c(c1)Br)N)F	1
ZINC36611105	CCOc1cc(ccc1OC(F)F)NC(=S)Nc1cccc(c1)Cl	1
ZINC36636190	CCCN1C(=O)/C(=C/Nc2ccc(cc2)Br)/SC1=O	0
ZINC36713026	CCc1nc([nH]n1)SCc1cccc2c1cccc2	0
ZINC36888483	c1cc(c(c(c1)F)F)C[NH2+]N	1
ZINC36935992	Cc1c([nH+][nH]c1N)c1cccc(c1)OC(F)F	0
ZINC36948183	C1CC1CNC(=O)NN	0
ZINC37083333	CC[C@H]1CCCCN1c1ccccc1/C(=N/O)/N	0
ZINC37250585	C[C@H](c1ccc(cc1Cl)F)[NH2+]CCO	0
ZINC37287962	C[NH2+]Cc1cc(ccc1Cl)Br	0
ZINC37447648	CCN[C@](C)(c1cccc(c1)C(F)(F)F)C(=O)N	1
ZINC37459090	C[C@](c1cccc(c1)F)(C(=O)N)NC	0
ZINC37468715	c1ccc(cc1)C[C@@H](C(=O)NCCCO)N	0
ZINC37648346	c1cnccc1C[NH2+]C[C@@H]1CCN(C1)CC(F)(F)F	1
ZINC37677474	Cc1cnn(c1)c1c(c(nn1C)C)C(=O)[O-]	0
ZINC37754377	CCCCN(C)c1ccc(cc1C(F)(F)F)N	1
ZINC37995813	CS(=O)(=O)N1CCN(CC1)C(=O)CSc1ccc(cc1)O	0
ZINC38031798	Cc1ccc(c(c1)C(=O)NCCc1ccc(cc1)O)C	0
ZINC38032927	CC(C)(C[N@@H+]1CCc2c(cccc2N)C1)O	0
ZINC38141772	CNc1ccc(cc1)/C=C\c1ccc(cc1)O	0
ZINC38241184	c1c(c(c(c(c1F)F)F)Br)C(=O)[O-]	0
ZINC38338205	C[C@@H]1[C@H]([C@@H](CC[N@H+]1C)c1ccc(cc1)F)O	0
ZINC38339594	c1cc(ccc1C#N)[C@@H](c1ccc(cc1)F)O	0
ZINC38539686	Cc1cc(ccc1F)C[N@@H+]1CCC[C@@H](C1)O	0
ZINC38611733	c1ccc(cc1)[C@@H](CO)N1CCSC1=[NH2+]	0
ZINC38644172	c1cc2c(nc1)N=C(CO2)N	0
ZINC38803738	CC[N@@H+]1CCC[C@@H]1C(=O)N	0
ZINC38817130	C(=C\NC(=S)NN)/C(C(F)(F)Cl)(C(F)(F)Cl)O	0
ZINC38864591	c1ccnc(c1)/C=C/C(=O)N	0
ZINC38886308	c1ccc(cc1)Cn1ccc(O)n1	0
ZINC38892247	CCOC(=O)c1cc(n(c1c1ccccc1)NC(=O)N)C	0
ZINC38953151	COc1ccc(cc1)[C@@H]([C@@H](C(=O)OC)N)O	0
ZINC39065226	C1C[C@H]([C@H](C1)C(=O)NN)CO	0
ZINC39078157	Cn1cccc1[C@@H](C#C)O	0
ZINC39078935	C1C[C@@H](N(C1)C(=[NH2+])N)C[NH3+]	0
ZINC39084949	CCOC(=O)c1c(ccc(c1F)N)F	1
ZINC39090626	C[C@H](CO)Nc1c(ccc(n1)OC)N	0
ZINC39115533	CO[C@H](c1c(cccc1F)O)C(=O)[O-]	0
ZINC39118973	c1ccc2c(c1)[n+](c(N)s2)CCO	0
ZINC39123087	c1ccnc(c1)N(/C=N\O)C(=S)N	0
ZINC39125345	C[C@@H](Cn1c(c(c(=O)n(c1=O)C)NC(=O)C)N)O	0
ZINC39125739	c1c(cc(c(c1N)O)Cl)F	0
ZINC39127925	CNC(=O)c1ccc(c(c1)F)O	0
ZINC39206065	CCOc1cc(ccc1O)[C@H]1C(=C(O[C@H]2C1=C(N=N2)COC)N)C#N	0
ZINC39269931	C1CNC(=O)[C@@H]1CO	0
ZINC39280077	CCCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(c(c1)F)Br	1
ZINC39346715	COc1ccc(cc1)C[C@@H]([C@@H](C(=O)[O-])O)N	0
ZINC39356017	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1)C(F)(F)F	1
ZINC39516245	CN(CCOC)C(=O)C[C@H]1C(=O)NCCN1Cc1ccccc1F	1
ZINC39712993	c1c(cc(c(c1F)C[C@H](C(=O)[O-])[NH3+])F)Cl	0
ZINC39781751	C1C[C@H]([N@@H+](C1)CC1CC1)CN	0
ZINC39850555	C[C@]12CC[C@](C1(C)C)(C/C/2=N\O)C(=O)Nc1ccccc1F	0
ZINC39861999	c1cc(cc(c1)F)/C=C\1/C(=O)N(C(=S)S1)[C@@H](CC(=O)N)C(=O)[O-]	0
ZINC39916136	CC[C@@H](C)[NH2+]C[C@H](COCCOc1c(cc(cc1F)Br)F)O	0
ZINC39934519	c1cc(oc1)C1=C2C(=NC(=NC2=O)CSC2=N[C@H](N=N2)N)SC1	0
ZINC39955369	CC(C)(C)n1c(c(c(n1)c1ccc(cc1F)F)C#N)N	0
ZINC39963566	Cc1cc(=O)c2cccc(c2n1CC(=O)Nc1ccccc1)F	0
ZINC40049287	Cn1ccnc1[C@](CC(=O)Nc1ccc(cc1)C(=O)N)(C(F)(F)F)O	0
ZINC40145935	C[C@@H]1CC[C@@](CC1)(C(=O)OC)NC(=O)c1ccc(c(c1)F)F	0
ZINC40153464	c1cc(ccc1[C@H](C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2)O)C(F)(F)F	0
ZINC40173322	C[C@@H](C(=O)Nc1cccc(c1)C(=O)OC)n1c(nnc1SCC#N)N	0
ZINC40284578	c1ccc2c(c1)nc1n2[C@@H](NC(=N1)N)c1cc(ccc1F)Cl	0
ZINC40310694	Cc1cc2c(cc1C)n(c(n2)CCO)Cc1c(cccc1Cl)F	0
ZINC40357743	CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1OC)CCCO)[O-]	0
ZINC40402008	C[C@@H](Cn1c2ccc(cc2nc1[C@@H](C)N)C(F)(F)F)O	0
ZINC40402067	C[C@H](Cn1c2ccc(cc2nc1[C@@H](C)N)Cl)O	0
ZINC40402519	c1cc2c(cc1C(F)(F)F)nc(n2CCCO)CN	1
ZINC40497034	CCNC(=O)C[NH+]1CCN(CC1)C(=O)CCC1CCCC1	0
ZINC40501002	C[C@H](c1ccc(cc1)F)NC(=O)NCCCc1c(c([nH]n1)N)C#N	1
ZINC40537846	C[C@@]1(CCCC[C@@H]1O)C[NH3+]	0
ZINC40539136	c1cc(ccc1OC[C@H](CC(=[NH2+])N)O)F	0
ZINC40548822	c1ccc(cc1)[C@H](CS[C@@H](c1ccccc1)C(=O)N)O	0
ZINC40569116	CCCc1cc2c(c(=O)[nH]1)[C@@H](C(=C(O2)N)C#N)C(C)C	0
ZINC40667652	C[C@](CNC(=O)CCCc1ccc(cc1)Cl)(c1ccc(cc1)F)O	0
ZINC40687310	c1ccc2c(c1)CCN2c1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	0
ZINC40706982	CNc1c(c([nH+]cn1)Nc1ccc(cc1)I)N	0
ZINC40707486	CCNc1c(c(ncn1)Nc1ccc(c(c1)C(F)(F)F)Cl)N	1
ZINC40708465	CCN(CCO)c1c(c(ncn1)NC1CCCCC1)N	0
ZINC40708581	c1cc(cc(c1)Nc1c(c(nc[nH+]1)NC1CCCCC1)N)C(F)(F)F	0
ZINC40725688	c1nc(c(c(n1)N1CCCCCC1)N)NC1CCCCCC1	0
ZINC40726792	CC[NH+]1CCN(CC1)c1c(c([nH+]cn1)Nc1ccc(c[nH+]1)C)N	0
ZINC40734332	c1cc(ncc1Cl)Nc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734359	COc1ccccc1Nc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734359	COc1ccccc1Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	0
ZINC40734380	c1cc(ccc1Nc1c(c(ncn1)N1CCN(CC1)CCO)N)I	0
ZINC40736010	CCN(CCO)c1c(c(ncn1)Oc1cccc2c1nc(cc2)C)N	0
ZINC40736200	CCN(CCO)c1c(c(ncn1)Nc1nc2c(cccc2s1)C)N	0
ZINC40736242	CCN(CCO)c1c(c(ncn1)NNC(=O)c1ccccc1F)N	1
ZINC40736346	CCN(CCO)c1c(c(ncn1)Nc1cccc(c1)C(=O)OCC)N	0
ZINC40736433	CCN(CCO)c1c(c(ncn1)N1CCN(CC1)C(=O)OCC)N	0
ZINC40736439	CCN(CCO)c1c(c(ncn1)Oc1ccc(c(c1)C)C)N	0
ZINC40756006	c1cc(ccc1Nc1c(c(ncn1)NCCC1=CCCCC1)N)F	1
ZINC40756287	c1ccc(c(c1)Nc1c(c(ncn1)NCC[NH+]1CCCCC1)N)Cl	0
ZINC40757629	C[C@@H](COC)Nc1c(c([nH+]cn1)NNc1ccccc1)N	0
ZINC40769009	Cc1cccc2c1cnn2CCC(=O)NCCN1CCOCC1	0
ZINC40782732	CC[C@@H](C)Nc1c(c([nH+]cn1)Nc1ccc(cc1)OCC)N	0
ZINC40783873	c1cc(c(cc1Nc1c(c(ncn1)NN)N)Cl)F	0
ZINC40783980	COCCNc1c(c(ncn1)Nc1ccc(cc1)C(F)(F)F)N	1
ZINC40784714	Cc1cc(n(n1)c1c(c(ncn1)NNC(=O)c1ccc(cc1)F)N)C	0
ZINC40797670	c1cc(c(cc1Nc1c(c(ncn1)NCCN1CCOCC1)N)Cl)F	1
ZINC40797670	c1cc(c(cc1Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N)Cl)F	1
ZINC40802646	C[C@@H]1CCc2c(sc(n2)/N=C\2/c3ccccc3C(=[NH+]2)N)C1	0
ZINC40839609	CCCSc1nnc(s1)NC(=O)C[C@H]1C(=O)Nc2ccccc2S1	0
ZINC40889100	CCOc1ccc(cc1OC)/C=C(/C#N)\C(=O)NC	0
ZINC40942316	CCCC[C@@H](CC)CNC(=O)COc1cc(c(c(c1Br)C)Cl)C	0
ZINC41008382	CCOc1ccc(cc1)CCC(=O)Nc1cccc(c1)OC	0
ZINC41150517	c1ccc2c(c1)c(nc([nH+]2)NC1CC1)NCCCO	0
ZINC41214099	c1cc(ccc1COc1ccc(cc1)/C=N/NC(=O)N)F	0
ZINC41579072	CCCCCCNc1ccc(cc1)OCc1ccccc1	0
ZINC42304115	CCOc1ccc(cc1)/C(=N/S(=O)(=O)c1ccc(cc1)C#N)/[O-]	0
ZINC42583961	CCCCc1nc(on1)CSc1nnc(n1C)N	0
ZINC42588520	CC[C@H](C(C)C)[NH2+]C[C@@H](c1ccccc1Cl)O	0
ZINC42725859	c1cc(ccc1OCCNC(=O)CCNC(=O)N)F	1
ZINC42783927	C[C@@H](CCNC(=O)[C@@H](Cc1ccccc1)N)O	0
ZINC42873915	c1cc(ccc1NC(=O)NCCO)OCC(=O)N	0
ZINC42924779	c1cc(c(cc1F)F)N1C[C@@H](CC1=O)C(=O)NCCCC(=O)N	1
ZINC42926711	c1cc(c(cc1F)C(=O)NCCCC(=O)N)F	1
ZINC42926725	C1[C@H]2C[C@H]3C[C@@H]1C[C@@H](C2)[C@@H]3C(=O)NCCCC(=O)N	0
ZINC42927002	C[C@H](C(=O)NCCCC(=O)N)Oc1cccc(c1)Cl	0
ZINC42928206	c1cc(ccc1[N+](=O)[O-])SCC(=O)NCCCC(=O)N	0
ZINC43009393	c1cc(ccc1c1nc(on1)CCCC(=O)NC(C(=O)N)C(=O)N)F	1
ZINC43244651	c1ccc(c(c1)NC(=O)C[C@H]1CCC=C1)OCCC(=O)N	0
ZINC43299016	c1c(c(n[nH]1)C(F)(F)F)N	0
ZINC43464412	C(CO)c1c(nc(s1)N)C(F)(F)F	1
ZINC43741075	CCCCOC[C@H](C[N@H+]1C[C@H]2C[C@@H](C1)c1cccc(=O)n1C2)O	0
ZINC43761384	CC(C)c1ccc(cc1)OC/C=N/N/C(=N/O)/N	0
ZINC43871157	Cc1cc(=O)c(nn1c1cccc(c1)C(F)(F)F)C(=O)OCCO	0
ZINC43974368	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)Oc1cccc(c1)F)C(=O)N	0
ZINC44027260	CC(C)C(=O)/C(=C/c1ccc(c(c1)[N+](=O)[O-])O)/C#N	0
ZINC44027523	Cc1cc(cc(c1O)C)/C=C/1\CCc2c(cnn2C)C1=O	0
ZINC44298258	c1cc(oc1)[C@@H](CNS(=O)(=O)c1ccc(cc1Cl)F)[NH+]1CCCCC1	0
ZINC44339636	CCOC(=O)[C@H](C[C@H](C)c1ccccc1)N	0
ZINC44342196	CCOC(=O)[C@H](Cc1c(cc(cc1OC)O)OC)N	0
ZINC44376725	c1ccc2c(c1)c(cc[nH+]2)Oc1ccc(cc1)N	0
ZINC44380100	Cn1cncc1CCO	0
ZINC44500356	CC[C@@H](C)[C@@H](C)[NH2+][C@@H](C)c1cnn(c1)C	0
ZINC44551380	CO/N=C(/c1cnccn1)\N	0
ZINC44551955	Cc1cccc2c1nc([nH]2)N/N=C/c1ccc(cc1)O	0
ZINC44676425	C[NH2+]Cc1c(cccc1F)N	1
ZINC44891256	Cc1c(c(=O)ccn1CCO)OCC(=O)Nc1ccc(c(c1)Cl)F	0
ZINC44919299	CCn1cc(c(n1)C)[C@@H]1c2c([nH]nc2N=C(CS1)O)C	0
ZINC44950486	C[C@@H](C[NH+]1CCOCC1)NC(=O)N[C@H](C)c1cccs1	0
ZINC44979958	CC(=O)NC1(CCCC1)/C(=N/OCC(=O)NCC(F)(F)F)/N	1
ZINC45029882	COc1ccccc1NC(=O)NC[C@@H](C(F)(F)F)O	0
ZINC45172999	c1cc(cc(c1)Br)CNC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC45237666	C#CCOc1ccc2c(c1)sc(n2)N	0
ZINC45382291	C[C@H](c1ccc(c(c1)OC)OC)NC(=O)c1ccc(cc1)CSC	0
ZINC45480829	c1ccc(c(c1)C(F)(F)F)NNC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC45646413	CCCOc1ccc(cc1)CNC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC45666452	c1c(cn[nH]1)NC(=O)NC[C@@H](C(F)(F)F)O	0
ZINC45670407	CC(C)[C@H](C(=O)N1CCN(CC1)c1ccc(cc1)F)NC(=O)N	0
ZINC45694464	COCCNC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC45716849	C[C@H]1CCN(CC1)C(=O)NCC[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC45795784	c1cc(ncc1C(=O)N)CO	0
ZINC45805744	CCCC[N@@H+](Cc1ccc(cc1F)C#N)CC(=O)N	1
ZINC45805941	CCCC[N@@H+](CC(=O)N)CC(=O)Nc1c(cccc1CC)CC	0
ZINC45879304	c1ccc(cc1)[C@@H]1CCCN1C(=O)C[NH+]1CCS(=O)(=O)CC1	0
ZINC45890145	Cc1cc(cc(c1)OCC(=O)Nc1c(cc2c(c1C)sc(n2)N)C)C	0
ZINC45953996	CCCCC(=O)Nc1cccc(c1)N1C[C@H](CC1=O)C(=O)N	0
ZINC46090942	c1cc(ccc1C[N@H+]1CC[C@@H](CC1)CO)C(F)(F)F	0
ZINC46117804	c1cc(ccc1c1nc(cs1)CS(=O)(=O)CC(=O)N)Cl	0
ZINC46153363	C[C@@H]1C[C@H]1C(=O)Nc1ccc(cc1C(F)(F)F)OC	0
ZINC46266103	c1ccc2c(c1)[C@H](OC2=O)CC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC46421601	CCCc1c(cc(s1)C(=O)N[C@@H]1CCCN(C1)c1ncccn1)CC	0
ZINC46520333	CCOc1cc(ccc1NC(=O)COC1CCCCC1)F	1
ZINC46583009	c1ccc(c(c1)CCNC(=O)[C@@H]1CCCN(C1)c1cnccn1)F	1
ZINC46617133	CC[C@H](C)[C@@H](C(=O)NC1CCN(CC1)c1ccccn1)NC(=O)N	0
ZINC46726081	C[C@@H](c1cccc(c1)OC(C)C)NC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC47236656	c1cc(ccc1OCCCC(=O)N(CC(=O)N)C1CCCC1)F	1
ZINC47283950	CCOc1cc(ccc1OC(F)F)C[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC47649925	CN(CCOc1ccc(cc1)Cl)C(=O)c1c2ccccc2[nH]n1	0
ZINC47824011	c1ccnc(c1)OCC(=O)Nc1ccc(c(c1)Cl)F	0
ZINC47894653	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)N)Sc1ccc(cc1)O	0
ZINC48044838	CS(=O)(=O)CCN1CCN(CC1)C(=O)Cc1ccc(cc1)F	0
ZINC48083704	CN(C)[C@H](CNC(=O)Nc1cccnc1)c1ccc(cc1)F	0
ZINC48230158	Cc1cc(n(n1)CCCNS(=O)(=O)c1ccc(cc1Cl)F)C	1
ZINC48235205	CC(C)OCc1ccc(cc1)C(=O)N1CCC[C@@H](C1)c1nncn1C	0
ZINC48236119	COC(=O)c1ccc(cc1)CCNS(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC48280080	c1ccc(c(c1)[C@H]1CCC[N@@H+]1CC(=O)N1CC[C@@H](CC1)C(=O)N)Cl	0
ZINC48364145	CN(C)c1c(ccc[nH+]1)CNC(=O)COCc1ccccc1Cl	0
ZINC48375827	c1cc(c(cc1Cl)OC[C@@H](CSc1nnc(s1)N)O)Cl	0
ZINC48404266	Cc1cc(n(n1)C[C@H](C)CNC(=O)c1ccc(cc1Cl)F)C	0
ZINC48414810	COc1ccccc1[C@@H](CNC(=O)Nc1cccnc1OC)O	0
ZINC48555427	c1ccc(cc1)CNC[C@@H](c1ccccc1C(F)(F)F)O	0
ZINC48655530	Cc1cccc(c1C(=O)N)NS(=O)(=O)c1ccc(s1)C	0
ZINC48742400	Cc1cc(n(n1)c1ccc(cn1)C[NH2+]Cc1ccc(cc1F)F)C	1
ZINC48802353	C[C@@H](c1ccc(c(c1)Cl)Cl)NC(=O)C(=O)Nc1ccccc1F	0
ZINC48894407	Cc1cc(nc([nH+]1)N)NCc1ccc(cc1)[C@@H](C)O	0
ZINC48925276	c1cc(ccc1F)SCC(=O)NCCCS(=O)(=O)N	1
ZINC48925336	c1ccc(cc1)C(C(=O)NCCCS(=O)(=O)N)(F)F	1
ZINC48948133	C[C@H](c1ccccc1C(F)(F)F)NC(=O)C=C(C)C	0
ZINC48950145	CNC(=O)NNC(=O)[C@@H]1CC(=O)N(C1)CC1CC1	0
ZINC48983646	CN(Cc1ccccn1)C(=O)Nc1ccc(cc1F)Cl	0
ZINC48986711	C[C@H](C=C)Sc1nnc(n1N)c1ccccc1Br	0
ZINC49004452	c1c([nH]nc1C(=O)OC1CCCCC1)C1CC1	0
ZINC49005888	C[C@H]1CCCN(C1)c1c(nccn1)SCC(=O)Nc1ccc(cc1)F	0
ZINC49253156	C[C@H](Cc1c(cccc1F)F)NC(=O)CCNC(=O)N	1
ZINC49253631	CCOC(=O)c1ccc(cc1)CNC(=O)CNC(=O)N	0
ZINC49300707	c1ccc(c(c1)NC(=O)NCCO)OCCC(=O)N	0
ZINC49370434	C[C@H](COc1ccccc1)NC(=O)NCc1ccco1	0
ZINC49413113	c1cc(c(c(c1)F)F)NC(=O)CCCCCNC(=O)N	1
ZINC49442079	CN(CCCC(=O)NC(=O)N)c1ccc(c(c1)F)F	1
ZINC49446461	CC(C)CCNC(=O)c1c(cc(cc1F)F)O	0
ZINC49446658	CCCNC(=O)[C@@H](C)NC(=O)c1c(cc(cc1F)F)O	0
ZINC49450939	CC[C@@H](C(=O)Nc1ccn(n1)Cc1ccccc1)OC	0
ZINC49524546	Cc1ccc(cc1NC(=O)[C@@H](C)OCC(F)(F)F)C#N	0
ZINC49535236	CN(Cc1ccc(cc1)OC(F)F)C(=O)COc1ccccc1Cl	0
ZINC49743946	CCCCN(CC(=O)N)C(=O)c1ccc(nc1)C(F)(F)F	1
ZINC49825835	CC(C)[N@@H+](CCO)Cc1cccc(c1)F	0
ZINC50026224	c1c(cc(c(c1Cl)N)Cl)NC(=O)CCNC(=O)OCC(F)(F)F	1
ZINC50046428	c1ccc(c(c1)O)SCc1csc(n1)c1ccsc1	0
ZINC50115929	CCN([C@@H]1CCS(=O)(=O)C1)C(=O)C[N@H+]1CCC[C@@H]1CO	0
ZINC50496509	CCCC(C)(C)NC(=O)Cn1ccc(=O)c2c1cccc2	0
ZINC50650427	Cc1ccc(c(c1)[N-]S(=O)(=O)c1cc(cnc1N)Br)F	0
ZINC50818713	c1ccc2c(c1)CC[C@@H]2NC(=O)CCCCNC(=O)N	0
ZINC50843269	CCOC(=O)c1c[nH+]c2c(ccc(c2c1N)F)C	1
ZINC50887613	CCCC[C@@H](C)[NH2+]C1CCN(CC1)C(=O)N	0
ZINC50976529	C[C@](c1cccnc1)(C(=O)N)O	0
ZINC51118368	c1cc(ccc1C(=O)N1CCC[C@@H]1CO)NN	0
ZINC51129684	C[C@@H](c1nc(no1)C1CC1)N1CC[N@H+](CC1)Cc1ccsc1	0
ZINC51144984	c1c2c(cc(c1F)F)[N+](=O)C(=N)[C@@H](N2O)C(=O)N	0
ZINC51144984	c1c2c(cc(c1F)F)[N+](=O)C(=N)[C@@H](N2O)C(=O)N	0
ZINC51209377	CN(Cc1ccccc1Br)C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC51242915	CCCNC(=O)[C@H]1CCCN(C1)C(=O)NNC(=O)c1ccc(cc1)F	1
ZINC51287154	c1ccc(cc1)CN(CCC(=O)N)C[C@@H](c1ccc(cc1F)F)O	0
ZINC51287156	c1ccc(cc1)CN(CCC(=O)N)C[C@H](c1ccc(cc1F)F)O	0
ZINC51289306	c1cc(c(cc1F)F)[C@H](Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F)O	0
ZINC51617015	C#CCNC(=O)CNC(=O)Nc1ccccc1SC(F)(F)F	1
ZINC51627762	CC[C@@H](c1ccccc1)[NH2+]C[C@H](COCC1CC1)O	0
ZINC51663781	CC#CCNCc1cccc([nH+]1)C	0
ZINC51993743	C[C@@H]1CCc2c(cc(s2)C(=O)N[C@@H]2CCCC[C@@H]2O)C1	0
ZINC52283950	C[C@H]1Cc2cc(ccc2N1CCOc1ccccc1OC)S(=O)(=O)N	0
ZINC52582342	COc1ccnc(n1)NNC(=O)[C@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC52649421	CC[C@H](C[NH2+]CC)Oc1ccc(cc1)C	0
ZINC52862979	Cc1nc(on1)[C@@H]1CCC[N@@H+](C1)C[C@@H](c1ccc2ccccc2c1)O	0
ZINC52959736	C[C@H](c1ccc(cc1F)F)NC(=O)c1ccccc1OCCOC	1
ZINC53087781	CC[N@H+](CC(=O)N)[C@@H](C)c1ccc(cc1)F	0
ZINC53091700	c1cc(cc(c1)C(F)(F)F)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC53280527	Cc1ccc(cc1)NC(=O)CSCC(=O)Nc1c(cccn1)C	0
ZINC53394556	C[C@@H](C(=O)N)NC(=O)[C@H](C(C)C)NC(=O)c1ccc(cc1)Cl	0
ZINC53420685	CC(C)[N@@H+](C[C@H](COCc1ccccc1F)O)CC(=O)N	1
ZINC53494972	c1ccnc(c1)N1CCN(CC1)C(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC53604692	C[N@H+](CCOc1ccccc1F)Cc1nc(on1)C1CC1	1
ZINC53742146	Cc1cccc(c1)CCC(=O)NCCNC(=O)c1ccc(cc1)O	0
ZINC53892226	c1cc(ccc1OCc1ccc(o1)C(=O)N1CC[C@@H](C1)C(=O)N)F	0
ZINC53894727	c1cc(ccc1c1nc(on1)CCCC(=O)N1CC[C@H](C1)C(=O)N)F	1
ZINC53915988	Cc1c(cnn1c1ccc(cc1)F)C(=O)N(C)Cc1ccccc1O	0
ZINC53994673	CCOc1cc2c(cc1OCC)ncc(c2N)C(=O)OCC	0
ZINC54094003	Cn1cc(cn1)CN(C)C(=O)NCc1ccccc1Cn1cccn1	0
ZINC54275893	c1ccc(c(c1)N1CCN(CC1)Cc1ccccn1)F	0
ZINC54483615	CO[C@@H]1CCN(CC1)C(=O)[C@@H](Cc1ccccc1)n1cnnn1	0
ZINC54533083	C[C@H](CNC(=O)N[C@@H](CCSC)c1nnc2n1cccc2)CO	0
ZINC54708722	CCOC(=O)CN(CCOC)Cc1cccc(c1)F	1
ZINC54840411	C=CCNC(=O)C(=O)Nc1ccc(cc1)n1c(ccn1)C(F)(F)F	1
ZINC54933161	c1c(cc(cc1F)F)OC/C(=N/O)/N	0
ZINC55021436	CN(CC(=O)c1c(n(c(=O)[nH]c1=O)C1CC1)N)c1ccc(c(c1)F)F	0
ZINC55062399	c1cc(ccc1C#N)OCCCS/C(=[NH+]\C[C@H]1CCCO1)/N	0
ZINC55192002	CC(C)[C@@](C)(c1cc(cc(c1)F)F)O	0
ZINC55192072	C[C@](c1ccc(c(c1)OC)OC)(C1CC1)O	0
ZINC55199843	Cc1ccccc1CCN1CCC[C@@H](C1)C[N@@H+](C)C1CCOCC1	0
ZINC55244362	c1cc(cc(c1)OC[C@H](C[NH+]1CCCCCC1)O)CNCC(=O)N	0
ZINC55309659	CC(C)C[C@@H](C(=O)N(CCO)Cc1ccc(cc1)SC)N	0
ZINC55327836	Cc1cc(ccc1F)[C@@H](C(=O)[O-])[N@@H+](C)CCCC[NH+]1CCOCC1	1
ZINC55482339	C[C@@H]1CCC[C@@H](C1)CNC(=O)COc1ccc(cc1OC)C#N	0
ZINC55654673	CC(C)(C)CC(=O)N1CCCN(CC1)C(=O)c1cccc(c1)Cl	0
ZINC55743283	CC(C)CC(=O)N[C@H](C)c1ccc(c(c1)Cl)F	0
ZINC55860112	CCCCNC(=O)CNc1cc(ccc1C)C(=O)NCC(F)(F)F	1
ZINC55881129	Cc1ccc(cc1C)NC(=O)CNc1ccc(cc1)C(=O)NC(C)C	0
ZINC55918512	CCOc1ccc(cc1F)NC(=O)c1ccccc1SCC(=O)N	1
ZINC55949193	CC(C)Oc1c(cc(cn1)C(=O)Nc1cc(c(c(c1)F)OC)F)Cl	0
ZINC55973606	CN(C)C(=O)c1cccc(c1)S(=O)(=O)Oc1ccc(cc1F)F	0
ZINC56150782	CCCNC(=O)c1ccc(cc1Cl)NC(=O)[C@@H](C)NC(=O)N	0
ZINC56378959	c1cc(sc1)S(=O)(=O)NCCC(=O)NC1(CCC1)c1ccc(cc1)Cl	0
ZINC56523974	C[C@@H](Cc1ccc(cc1)O)NC(=O)Nc1ccc(c(c1F)F)F	0
ZINC56643864	C[C@H]1CCC[N@H+](C1)C[C@@H](C)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC56769444	C[C@@H](Cc1ccc(cc1)O)NC(=O)N1CCC[C@@H]1c1ccc(cc1)F	0
ZINC56772408	CN(Cc1ccc(c(c1)F)F)C(=O)Nc1cccc(c1)OCC=C	1
ZINC56897257	C[C@H](COc1ccc(cc1F)F)NC(=O)NCc1ccc(cc1)O	0
ZINC56976773	CCOc1cc(ccc1OC(F)F)CNC(=O)c1ccc(c(c1)Cl)O	0
ZINC57007672	c1ccc(c(c1)F)SCCC(=O)NCC1(CCOCC1)C(=O)N	1
ZINC57180892	CC[C@H](C(=O)N1CC[C@H](CC1)C(=O)N)OCC	0
ZINC57218493	C[C@H]1C[C@H](n2c(cc(=O)[nH]2)N1)C	0
ZINC57327668	c1c(c(cc(c1N)Cl)SCCO)C(F)(F)F	1
ZINC57331434	CCc1c(nc(nc1NN)Nc1ccc(cc1)F)C	0
ZINC57352124	c1cc(cc(c1)F)n1cc(nn1)/C(=N/O)/N	0
ZINC57420282	CC(C)CC[C@H](c1ccc(cc1)Cl)NC(=O)NCCO	0
ZINC57436609	C[C@H](CC(=O)NC(C)(C)C(=O)N)c1ccc(cc1)C(F)(F)F	0
ZINC57556201	c1ccc(c(c1)[C@H](CN1CCN(CC1)CCO)O)F	0
ZINC57560049	c1cc(ccc1NC(=O)CCCC[C@@H]1CCSS1)O	0
ZINC57950742	CC(C)[N@@H+](C[C@H](COC[C@@H]1CCCO1)O)CC(=O)N	0
ZINC58030576	Cc1nccn1c1ccc(cc1F)CNCc1ccc(c(c1)O)OC	0
ZINC58058147	COCc1cccc(c1)NC(=O)N1CCN(CC1)c1ccccc1F	1
ZINC58079596	c1ccc(c(c1)CC(=O)Nc1cc(cc(c1)S(=O)(=O)N)F)F	0
ZINC58129012	c1ccc(c(c1)C[N@@H+]1CCC[C@@H](C1)N1CCNC1=O)[N+](=O)[O-]	0
ZINC58130623	CCN(CC)c1ccc(c[nH+]1)Nc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC58159180	CN(C[C@@H](COCc1ccccc1)O)C(=O)Nc1ccc(cc1F)F	0
ZINC58165362	C[C@H](c1nnc(n1c1ccc(cc1)F)SCC(=C)Cl)[NH+](C)C	0
ZINC58167856	CCOC(=O)C[N@@H+](CC(=O)Nc1ccccc1C(F)(F)F)C1CC1	1
ZINC58173473	CN(CCCc1cc(n[nH]1)c1cccc(c1)F)C(=O)Nc1nncs1	1
ZINC58184583	c1cc(c(cc1NC(=O)CNc1ccc(cc1OCCO)F)F)F	0
ZINC58209989	c1cc(c(c(c1)F)CCNC(=O)N1CCC[C@@H]1c1ccncc1)F	1
ZINC58323372	CC(C)c1nnc(o1)Cn1nc(nn1)c1cccc(c1)C(F)(F)F	0
ZINC58342051	COc1cccc(c1)[C@H]1CCCN1C(=O)c1ccc2c(c1)OCO2	0
ZINC58343032	COc1ccc(c2c1CN(C[C@@H]2O)c1ccc(cc1F)C#N)OC	0
ZINC58356361	c1ccc(cc1)C[C@@H](C(=O)N)NC(=O)CCCOc1ccccc1F	1
ZINC58364008	Cc1c(cnn1c1ccc(cc1)F)C(=O)N(CC=C)CC(F)(F)F	0
ZINC58378485	C[C@@H](COC)c1nc(cs1)c1ccc(c(c1)O)O	0
ZINC58392313	Cc1cc(nc(n1)SCCCNS(=O)(=O)C)N	0
ZINC58393725	CC(C)OCCOC[C@@H](CN(C)C(=O)Nc1cc(ccc1OC)Cl)O	0
ZINC58427981	CC(C)c1c(c(n(n1)C)OC)CNC[C@@H](c1ccccc1F)O	0
ZINC58823267	CCCCSc1ccc(cc1F)c1csc(n1)N	1
ZINC59115345	COc1ccc(cc1NC(=S)N1CCC[C@@H](C1)CO)Cl	0
ZINC59134307	c1ccc2c(c1)cccc2SCCC(=O)Nc1ccc(cc1)F	1
ZINC59170788	Cc1cccc(c1)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=S)N	0
ZINC59264410	c1cc(cnc1)c1nnc(n1N)SCC(=O)OC1CCCC1	0
ZINC59349854	c1ccc(c(c1)C(=O)Nc1ccc2c(c1)sc(n2)N)F	0
ZINC59370857	CCCCCc1c(c(c(c(n1)N)C#N)c1ccc(cc1)F)C	1
ZINC59461879	CCOC(=O)c1c(c(c(s1)c1ccc(cc1)Br)Sc1ccccc1)N	0
ZINC59514233	CNN/C(=N\[N+](=O)[O-])/N	0
ZINC59986334	C[C@H]1C[C@@H](C[N@@H+](C1)C(C)(C)CNC(=O)NCc1ccc(cc1)F)C	0
ZINC60086416	COC(=O)c1cccc(c1)OCCOc1ccc(cc1F)F	1
ZINC60127237	Cc1ccc(cc1C)NC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC60349388	c1ccc(c(c1)CC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl)O	0
ZINC60379007	CC(C)(c1ccc(cc1)Br)NS(=O)(=O)Cc1ccccc1F	0
ZINC60511542	CCCC/[NH+]=C(\N)/SCc1nnnn1c1ccc(cc1)OC(F)F	1
ZINC60852218	CCCCN([C@@H](C)CC)C(=O)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC61304919	Cc1nnc(n1N)SC(c1ccc(cc1)F)c1ccc(cc1)F	0
ZINC61349354	CCCC[N@H+](C[C@H](CO[C@@H]1CCCc2c1cccc2)O)CC(=O)N	0
ZINC61840486	CC(C)(C)C[C@@H](C[NH3+])O	0
ZINC61971843	CCCCCC(=O)N1CCC(CC1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC62678046	C[C@H](c1ccc(c(c1)F)OC)OC(=O)CNc1ccccc1[N+](=O)[O-]	0
ZINC62720666	c1c(cc(c(c1F)F)F)[C@H](C(=O)N)O	0
ZINC63281658	Cc1nn(c(=S)n1C1CC1)CN(CCOC)CC(F)(F)F	1
ZINC63398455	C[C@@H]([C@@H]1[NH+]=c2ccccc2=[NH+]1)NC(=O)c1ccccc1Cl	0
ZINC63428698	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccccc1O	0
ZINC63456910	Cc1nc(cs1)C/C(=N/OCC(=O)Nc1ccc(cc1)C(F)(F)F)/N	1
ZINC63517126	c1nc(c2c(n1)n(cn2)CCC[NH+]1CCOCC1)N	0
ZINC63763984	C[C@@H](C(=O)N)[N@@H+](C)CCCCCc1cc(no1)c1cccc(c1)F	1
ZINC63856649	CN(C[C@H]1CC[N@@H+](CC1)CCO)[C@@H]1C2=CN=NC2=[NH+]C(=N1)N	0
ZINC63856830	c1c2c(cc(c1F)F)ncn(c2=O)CCCO	0
ZINC63910227	Cn1c(nnn1)SCCC(=O)Oc1ccccc1C(F)(F)F	1
ZINC64000271	CC1=CC(=NC(=O)[C@@H]1CNC(=O)c1ccccc1S(=O)(=O)C)C	0
ZINC64099511	C[C@H](/C(=N/S(=O)(=O)c1ccc(cc1)F)/[O-])OC[C@@H]1CCCCO1	0
ZINC64220232	CCO[C@@H](CN[C@H](N(c1c(cc(cn1)C(F)(F)F)Cl)N)S)O	1
ZINC64315276	Cc1nc(on1)CCNC(=O)C[C@]12C[C@@H]3C[C@H](C1)C[C@@](C3)(C2)O	0
ZINC64691566	c1ccc(c(c1)F)SCCSC1=NC(=O)CC(=N1)N	1
ZINC64721239	c1ccc(cc1)OCCNC(=O)C1=c2ccccc2=[NH+]C1	0
ZINC64723188	Cc1cccc(c1)n1c(nnc1SCCO)C1=c2ccccc2=[NH+]C1	0
ZINC64959461	Cc1ccc(cc1F)NC(=O)NCCc1c(nn(c1C)C)C	1
ZINC65167835	CCCNC(=O)N1CCC(CC1)c1cc(on1)N	0
ZINC65214792	Cc1ccc(c(c1)O)NC(=O)c1c(c(n[nH]1)c1ccccc1)Br	0
ZINC65310818	Cc1cc(=O)n(c(n1)N)CC(=O)Nc1cccc(c1)F	0
ZINC65322475	CCCn1c2ccc(cc2nc1C[NH+]1CCCC1)NC(=O)CC(C)C	0
ZINC65340715	c1ccc(c(c1)C=O)c1ccc(cc1F)O	0
ZINC65342411	Cc1ccc(cc1c1ccc(c(c1)OC)O)F	0
ZINC65349575	c1cc(ccc1c1cc(cc(c1)N)C(=O)[O-])O	0
ZINC65355709	c1cc(c(cc1F)O)c1ccc(nc1C(=O)[O-])N	0
ZINC65355824	COc1cccc(c1F)c1ccc(nc1C(=O)[O-])N	0
ZINC65356023	CCNC(=O)c1cccc(c1)c1ccc(cn1)O	0
ZINC65383544	c1ccc(c(c1)c1ccc(c(c1)CO)F)OCCn1ccnc1	0
ZINC65385989	c1cc(c(cc1c1ccc(nc1)N)CO)F	0
ZINC65394081	COc1ccc(cc1Cl)c1cc(nc(n1)N)NCCO	0
ZINC65403611	c1cc(c(cc1c1cc(nc(n1)N)NCCO)CO)F	1
ZINC65403611	c1cc(c(cc1c1cc(nc([nH+]1)N)NCCO)CO)F	1
ZINC65409943	COc1ccc(c2c1cccc2)CN1CC[C@@H](C[C@@H]1C(=O)OC)O	0
ZINC65415357	c1ccc(c(c1)[C@H](CC(=O)NCCN1CCOCC1)NC(=O)N)F	1
ZINC65420996	c1ccc(cc1)c1c(n(c[nH+]1)CCCO)c1ccccc1C(=O)[O-]	0
ZINC65433684	Cc1c(c(n(n1)c1cc(cnc1)C(=O)N)C)c1ccccc1O	0
ZINC65454881	C[C@H]([C@@H](C(=O)N)NC(=O)CCNC(=O)c1ccc(cc1)F)O	1
ZINC65459158	CC(C)(CNC(=O)CCCOc1cccc(c1)F)C(=O)N	1
ZINC65463557	CCOc1c2c(ncn1)CC[N@H+](C2)C[C@H](c1ccccc1F)O	0
ZINC65477749	CC(C)Oc1ccccc1C[NH+]1CCN(CC1)CC(=O)N	0
ZINC65501430	Cn1cc(cn1)C[N@H+](Cc1cccc(c1O)OC)C1CC1	0
ZINC65526613	Cc1ccc2c(c1)CCCN2C(=O)C[N@@H+](CCO)Cc1nccs1	0
ZINC65564923	c1cc(cc(c1)F)OCC[N@H+]1CCCC[C@@H]1C(=O)N	1
ZINC65610193	CCN(Cc1cc(ccc1F)Br)C(=O)[C@@H](C)NC(=O)N	0
ZINC65622155	CC[NH+](CC)CCN(CCOCCO)C(=O)Nc1ccc(cc1)C#N	0
ZINC65650657	Cc1ccc(cc1C(=O)[C@H](C#N)C(=O)NC1CCCCC1)[N+](=O)[O-]	0
ZINC65748053	C1[C@H]([C@H]([C@H]([C@@H]([C@@H]1[NH3+])O[C@@H]1[C@@H]([C@H]([C@@H]([C@@H](O1)C[NH3+])O)O)N)O)O)[NH3+]	0
ZINC66001266	CCCNC(=O)CN(CCC)S(=O)(=O)c1ccc(c(c1)C(F)(F)F)F	1
ZINC66002082	Cc1ccc(s1)CN(C(C)C)S(=O)(=O)c1ccc(s1)[N+](=O)[O-]	0
ZINC66054242	CC(C)(C)C(=O)N1CCCc2c1ncc(c2)CCCO	0
ZINC66055121	CC(C)(C)OC(=O)N[C@H]1CCN[C@H](C1)C(F)(F)F	0
ZINC66056632	c1ccc(cc1)CNC(=O)COc1ccc(cc1)C(=O)NN	0
ZINC66059304	CN(Cc1ccccc1F)S(=O)(=O)c1ccccc1C(F)(F)F	0
ZINC66070435	COCCOc1cccc(c1)NCC(=O)Nc1cccc(c1)C(=O)N	0
ZINC66111303	c1cc(cnc1)CNCC/C(=N/O)/N	0
ZINC66136171	CCNC(=O)c1c(nc(nc1COc1ccc(cc1)C(C)(C)C)N)C	0
ZINC66142637	c1ccc(c(c1)C(=O)N[C@H](CO)[C@H](c1ccc(cc1)N)O)F	0
ZINC66152444	CCCCOc1cccc(c1)C[N@@H+]1CCC[C@@H](C1)CO	0
ZINC66154868	CC[C@@H](CNc1ccc(cc1)F)Oc1cccc(c1)C	0
ZINC66163144	c1ccc(cc1)CCOc1ccccc1C[NH2+]C[C@@H]1CCCO1	0
ZINC66207572	CCNC(=O)c1ccc(cc1)NC(=O)CNc1ccc(cc1)F	1
ZINC66331607	C(C[NH2+]CC[NH3+])CS(=O)(=O)[O-]	0
ZINC66351061	CCCCNC(=O)N1CCC[C@@H]1c1ccc(cc1)F	1
ZINC66351295	COCCO[C@@H]1[C@@H]([C@H](O[C@H]1n1ccc(nc1=O)N)CO)O	0
ZINC66399476	CCCCn1c(nnc1SC[C@@H](c1ccccc1)O)[C@H](CC)[NH+](C)C	0
ZINC66475555	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](C[N@H+](C)CCOc1ccccc1)O	0
ZINC66486686	Cc1cccc(c1)OC[C@@H](CS(=O)(=O)Cc1ccc(cc1Cl)F)O	0
ZINC66489171	CCOc1ccc(cc1)OC[C@@H](CS(=O)(=O)Cc1ccc(cc1)F)O	0
ZINC66501300	CCc1nc(cs1)CS(=O)(=O)C[C@H](c1cccc(c1)F)O	0
ZINC66665705	c1ccc(c(c1)CNC(=O)CCN(CCCO)CC(F)(F)F)Cl	0
ZINC66961250	c1ccc(cc1)C1(CC1)C(=O)Nc1nc(cs1)c1cc([nH]c1)C(=O)N	0
ZINC67005676	Cc1ccc(cc1)[C@H](C/[NH+]=C/c1cc(ccc1O)OC)[NH+](C)C	0
ZINC67005702	CCc1ccc(cc1S(=O)(=O)N)/N=C/c1cc(ccc1O)Br	0
ZINC67122418	C[C@@H]1CC[N@H+](CC1)C[C@@H](C[NH2+]Cc1ccc(cc1)OCCOC)O	0
ZINC67147644	c1cc(ccc1OC[C@H](CNC(=O)CSCc1ccncc1)O)F	0
ZINC67203246	Cc1ccc(c(c1)OC)OCCC(=O)N1C[C@@H](CC[C@@H]1C)C(=O)N	0
ZINC67216324	Cc1cc(cc(c1OC)C)C[NH2+]C[C@H](c1ccccc1F)O	0
ZINC67245036	c1cc(ccc1N1C[C@H](CC1=O)/C(=N/O)/N)F	0
ZINC67298405	Cc1ccc(cc1/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N)Cl	0
ZINC67341931	c1cc(cc2c1cc(c(=[NH2+])o2)C(=O)Nc1ccc(c(c1)Cl)F)O	0
ZINC67408820	C[C@@H]1CC[N@H+](CC1)C[C@@H](CNC(=O)NCC(F)(F)F)O	0
ZINC67459157	c1cc(oc1)CN(C[C@H]1CCCO1)CC(=O)NC[C@@H]1CCCO1	0
ZINC67490860	CN(Cc1[nH]c2cc(ccc2n1)F)C(=O)[C@H](Cc1ccc(cc1)O)N	0
ZINC67513640	c1cc(c(nc1)Oc1ccc(cc1F)F)CNC(=O)[C@@H](CO)N	0
ZINC67540719	CC[C@@H](CO)NC(=O)c1coc(n1)COc1ccc(cc1Cl)F	0
ZINC67674654	CCSc1ncc(cn1)c1cc(nc(c1C#N)N)C1CCC1	0
ZINC67758792	Cc1c(nc(o1)c1cccc(c1)Cl)C[N@@H+](C)Cc1cnc(nc1)N	0
ZINC67794467	Cc1cc(c(cc1S(=O)(=O)N)Br)F	0
ZINC67794479	CCCC[C@@H](C(F)(F)F)N	1
ZINC67796640	CCCCNC(=O)c1cc(ccc1N)Br	0
ZINC67800715	CCC(CC)Oc1cccc(c1N)F	0
ZINC67840996	c1cc(c([nH+]c1)N)C[NH2+]C[C@@]1(CCCN(C1=O)CC1CC1)O	0
ZINC67850070	Cc1ccc(cc1)NC(=O)CC(=O)NCC[C@@H]1CCC[N@@H+](C1)C	0
ZINC67868214	c1ccc(c(c1)C(=O)NCC[N@@H+]1CCCC[C@H]1CO)C(F)(F)F	0
ZINC67869136	COCCN1CCC[C@@](C1=O)(C[N@@H+]1CCc2c(sc(n2)N)C1)O	0
ZINC67872131	C[C@]1(CCN(C[C@@H]1Cc1ccccc1)C(=O)CCCS(=O)(=O)N)O	0
ZINC67879463	Cc1[nH+]c(cc(n1)N(C)C[C@@H]1CCCCO1)CC[NH3+]	0
ZINC67894656	CCNC(=O)c1ccc(nc1)c1cccc(c1)C(=O)[O-]	0
ZINC67934130	c1ccc(c(c1)C[C@]1(CCCN(C1)c1nc(cs1)C(=O)N)CO)F	0
ZINC67943233	CCN(CC)c1ccc(c(c1)O)/C=[NH+]/CCOCCOC	0
ZINC67947566	CC(C)CC(=O)Nc1ccnn1C1CCN(CC1)c1cc(ncn1)N	0
ZINC67973790	Cc1ccc(cc1n1c(n[nH]c1=O)Cc1ccc(cc1)O)F	0
ZINC67983297	CC[C@@H](CNC(=O)c1coc(n1)COc1ccc2c(c1)nc(s2)C)O	0
ZINC68267792	CCOc1ccc(cc1[C@]1(c2cc(ccc2N=C1N)Cl)O)F	1
ZINC68267792	CCOc1ccc(cc1[C@]1(c2cc(ccc2NC1=[NH2+])Cl)O)F	1
ZINC68278634	C[C@H](C(=O)NCCCC(=O)N)Oc1cccc(c1)C=O	0
ZINC68434108	C[C@@H]1C[C@H]1C(=O)Nc1ccc(cc1)C(=O)NCc1ccccc1CO	0
ZINC68576246	CC[C@H](C)n1c(nc(n1)N)N	0
ZINC68732092	c1cc(sc1)c1cc(nc(n1)SCC(=O)Nc1cccs1)C(F)(F)F	0
ZINC68757626	COCCCNC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC68831229	c1cc(c(cc1CN(CCCO)CC(=O)N)Cl)Cl	0
ZINC68897196	CCCCn1c(=O)[nH]nc1SCC(=O)N[C@H]1CCC[C@H]([C@@H]1C)C	0
ZINC68899705	C[N@@H+](CCNC(=O)c1cc(cc(c1N)[N+](=O)[O-])F)C1CCCCC1	1
ZINC68982966	Cc1cc(ccc1F)C[NH2+]CCc1nc(no1)C(C)C	1
ZINC68987686	CCCCn1c(=O)ccc(n1)C(=O)NC[C@H](c1ccccc1)N(C)C	0
ZINC69042651	COC(=O)c1ccc(c(c1)S(=O)(=O)NC[C@@H]1CCC=CC1)F	0
ZINC69074972	c1cc(cc(c1)S(=O)(=O)N)NC(=O)NCCc1cc(cc(c1)Cl)Cl	0
ZINC69227537	CCOC(=O)[C@H]1CCCN(C1)C(=O)[C@@H](C)[N@@H+](C)CC1CCCC1	0
ZINC69245960	CC[C@H](CO)NC(=O)NCCCCC(=O)OC	0
ZINC69490201	c1cc(c(cc1C(=O)N1CCC[C@@H]1C[NH+]1CCCCC1)O)[N+](=O)[O-]	0
ZINC69518122	c1cc(oc1)CN(CC(F)(F)F)C(=O)c1cc(cs1)C(=O)N	0
ZINC69528682	COc1ccc(c(c1)N/C(=[NH+]/CCc1ccccc1F)/N)OC	1
ZINC69538593	c1cc(ccc1OCC(=O)N[C@H]1CCCCNC1=O)S(=O)(=O)N	0
ZINC69563632	c1cc(ccc1[C@@H](C(=O)N)[N@@H+]1CC[C@H](CC1)O)Br	0
ZINC69618794	Cc1cc(nc(n1)N)N1CCN(CC1)c1nccc(n1)C(F)(F)F	0
ZINC69703563	COc1ccc(cc1OC1CCCC1)NC(=O)N1CCC[C@H](C1)OC	0
ZINC69703915	CC(C)c1nc(cs1)CNC(=O)[C@H]1CC(=NO1)c1cc(ccc1F)F	0
ZINC69707911	CCO[C@H](C)C(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N	0
ZINC69710921	c1cc(cc(c1)O)C[NH2+]Cc1ccnc(c1)N1CCCCC1	0
ZINC69772521	c1cc(cc(c1)NC(=O)c1ccc(cc1F)F)C(=O)NCCC(=O)N	1
ZINC69772713	Cc1cn2c(n1)sc(n2)NCC[S@](=O)c1ccccc1F	1
ZINC69777025	COC(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])NCC[C@@H](C(F)(F)F)O	0
ZINC69810104	CN(C[C@@H](c1ccc(cc1)F)O)C(=O)Nc1cccc2c1nccc2	0
ZINC69841101	CCCCN/C(=[NH+]/C[C@@H](c1ccccc1)O)/N	0
ZINC69916074	CCCCCCNC(=O)[C@@H](C#N)C(=O)/C=C/c1ccc(cc1)Cl	0
ZINC69952073	Cc1csc(n1)N1CCN(C[C@@H]1C)CCOCC(F)(F)F	1
ZINC69956957	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)NCCc1ccc(cc1F)F	1
ZINC69969537	CC[C@@H](CN1CCN(CC1)C(=O)c1cc(n(n1)C(C)(C)C)C1CC1)O	0
ZINC69975184	CC(=O)N1CCN(CC1)C/C(=N/OCc1c(cccc1Cl)F)/N	1
ZINC70005221	c1cc(c(c(c1)Cl)CC(=O)N1CCCN(CC1)C(=O)c1ccsc1)F	0
ZINC70012003	Cn1ccnc1[C@](CC/[NH+]=C(/c1ccccc1)\N)(C(F)(F)F)O	1
ZINC70021466	c1cc(c(cc1F)Cl)OCCC(=O)N1CCCN(CC1)C(=O)N	1
ZINC70037348	C1CC1NC(=O)N(CCO)CCOCC(F)(F)F	0
ZINC70168378	c1cc(oc1C[NH2+]Cc1cscn1)CSC(F)F	1
ZINC70244890	c1cc(c(cc1F)C(=O)NCC(=O)N)F	0
ZINC70639229	c1ccc(cc1)C[C@@H](CNC(=O)c1cc(on1)c1ccco1)O	0
ZINC70700923	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)c1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC70737130	CC(=O)c1ccc(cc1)OC(=O)CSc1ccc(cc1)F	0
ZINC70827361	Cn1c(nn(c1=S)C[N@@H+](C)CCOc1ccc(cc1)F)CCC(=O)N	1
ZINC70973694	CN(CC(=O)N[C@H]1CCSC1=O)c1nc2c(cccc2s1)F	0
ZINC71104572	c1cc(cc(c1)NC(=O)C(=O)NCCCC(=O)N)c1nccs1	0
ZINC71256080	c1cc(nc(c1Br)N)F	0
ZINC71257452	c1cc(ccc1Nc1nc(nc(n1)OCCO)OCCO)S(=O)(=O)N	0
ZINC71258894	c1cc(ccc1NC(=O)CCSc1nc(cc(n1)N)N)F	1
ZINC71405772	CCn1c(c(c(n1)C)c1cc(c(c(n1)N)C#N)c1cccc(c1)O)C	0
ZINC71416049	C[C@H]([C@@H](C(=O)N1CCc2c(nc([nH]c2=O)c2ccccc2)C1)N)O	0
ZINC71715350	Cc1c([nH]c[nH+]1)c1cc(nc(c1C#N)N)c1ccc(cc1F)O	0
ZINC71748188	Cc1c(nc(o1)c1cc(ccc1F)OC)CN(C)Cc1ccon1	0
ZINC71752845	c1cnc(nc1N)N1CCO[C@@H](C1)C(F)(F)F	0
ZINC71770776	c1ccc(cc1)C(CCN1CCOCC1)(c1ccccc1)C(=O)N	0
ZINC71778557	CC(=Cc1cc(nc(n1)N)C(=O)NCCO)C	0
ZINC71786695	C1C[C@H]([C@]2(C1)[C@H](CCO2)Br)O	0
ZINC71790222	CC(=O)c1cc(cc2c1[nH]cc2)F	0
ZINC71793457	Cn1cc(cn1)C(=O)N1CCN(CC1)[C@H]1CCS(=O)(=O)C1	0
ZINC71802573	C[C@@H](c1cccc(c1)S(=O)(=O)N)NC(=O)COc1ccccc1	0
ZINC71803799	Cn1cc(cc1C(=O)N)S(=O)(=O)/N=C(\[O-])/[C@@H]1CCc2c1cccc2	0
ZINC71824701	CC(C)C[N@@H+](CCCS(=O)(=O)c1ccc(cc1)F)CC(=O)N	1
ZINC71825343	c1cc(c2c(c1)OCCO2)C[NH2+]Cc1ccc(c(c1)F)CO	0
ZINC71835681	c1ccc(c(c1)c1csc(n1)N1CCOCC1)OC(F)F	0
ZINC71837228	COc1cc(cc2c1OCO2)C[NH2+][C@@H]1CCCc2c1ccc(=O)[nH]2	0
ZINC71841224	Cn1cc(c(n1)c1ccncc1)CNC[C@H](CN1CCCC1=O)O	0
ZINC71873498	c1ccc(cc1)CNC(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC71877500	Cc1csc(n1)N1CCN(C[C@@H]1C)CCCO	0
ZINC71881762	CC[C@H](CN1CCN(CC1)C(=O)[C@@H]1CCC[C@@H](C1)C(F)(F)F)O	0
ZINC71883072	COc1ccc(c(c1)C(=O)NC1CC1)NC(=O)c1cccnc1	0
ZINC71885774	C[C@@H](C(=O)N(CCOC)Cc1ccc(cc1Cl)F)NC(=O)N	1
ZINC71902490	C[C@H](c1ccc(c(c1)F)F)Nc1ccc(c(c1)OCC(=O)N)OC	0
ZINC71907415	C=CCNC(=O)NC(=O)CN(CCCO)[C@H]1CCc2c1cccc2	0
ZINC71908967	CN(CCCc1c(c([nH]n1)N)C#N)c1c(ccc(n1)C(F)(F)F)C#N	1
ZINC71910703	c1ccc(cc1)[C@@H]1CN(CCS1)Cc1nccn1CC(F)(F)F	0
ZINC71913546	c1ccnc(c1)CCNC(=O)N(CCO)CCOCC(F)(F)F	0
ZINC71917761	C[NH+](C)C[C@H](CNC(=O)C(=O)Nc1ccc(cc1F)Cl)O	0
ZINC71921800	C1C[C@H](OC1)C[N@H+](CCCCO)C1CC1	0
ZINC71926939	CCN1CCN(CC1)C(=O)NCC[C@](c1nccn1C)(C(F)(F)F)O	0
ZINC71938474	CC[C@H](C)c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1F)S(=O)(=O)N	0
ZINC71960005	CC(C)(C)c1nnc(n1N)SCCOc1cccc(c1)C#N	0
ZINC72017750	CS(=O)(=O)CCNC(=O)C1(CCCC1)c1cccc(c1)F	1
ZINC72040466	CCCCC(=O)N[C@H](C)CC(C)(C)c1ccccc1	0
ZINC72063839	c1cc(c(cc1CNC(=O)c1ccc(c(c1)[N+](=O)[O-])N)Cl)F	0
ZINC72089160	COCCC(=O)NC[C@H](c1c(cccc1Cl)F)N1CCCC1	1
ZINC72144456	c1cc(ccc1CN1CCNC(=O)[C@H]1CC(=O)NC(CO)CO)F	0
ZINC72153768	c1ccc2c(c1)[C@H]([C@@H](C12CC[NH2+]CC1)O)[NH2+]CCc1cccc(c1)F	0
ZINC72157857	CN(C)c1ccc(cc1)CC(=O)N1CCC(CC1)[N@@H+]1CCC[C@@H](C1)O	0
ZINC72168006	C[NH+](C)C[C@]1(CCN(C1)C(=O)c1cc(ccc1F)S(=O)(=O)N)O	0
ZINC72190718	c1c(cc(c(c1[C@@H](C(F)(F)F)N)O)F)F	0
ZINC72190751	Cc1ccc(cc1C(=O)[O-])[C@@H](C(F)(F)F)N	0
ZINC72190757	CCCc1ccc(c(c1)[C@H](C(F)(F)F)N)O	1
ZINC72190758	CCCc1ccc(c(c1)[C@@H](C(F)(F)F)N)O	1
ZINC72190785	CCOc1c(cccc1O)[C@H](C(F)(F)F)N	1
ZINC72190787	CCSc1ccc(cc1)[C@H](C(F)(F)F)N	1
ZINC72190821	CCOc1ccc(cc1OC)[C@@H](C(F)(F)F)N	1
ZINC72190939	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)Br)C(F)(F)F	0
ZINC72192312	CSc1nc(cs1)N	0
ZINC72194814	CCc1cccc(c1O)[C@H](C(F)(F)F)N	0
ZINC72194899	Cc1ccc(c(c1F)O)[C@H](C(F)(F)F)N	0
ZINC72194961	c1cc(c(c(c1)Cl)[C@H](C(F)(F)F)N)O	0
ZINC72195101	CCOc1cc(ccc1O)[C@H](C(F)(F)F)N	1
ZINC72195215	c1ccc2c(c1)ccc(c2O)[C@@H](C(F)(F)F)N	0
ZINC72195263	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)F)Cl	0
ZINC72195405	c1c(c(cc(c1C(=O)[O-])F)O)[C@@H](C(F)(F)F)N	0
ZINC72195513	c1cc(c(cc1C1CCCC1)[C@H](C(F)(F)F)N)O	0
ZINC72195591	CCOC(=O)c1ccc(c(c1)[C@@H](C(F)(F)F)N)O	1
ZINC72195608	CCCCOc1ccc(c(c1)[C@@H](C(F)(F)F)N)O	1
ZINC72195672	c1cc(c(c(c1C(=O)[O-])O)[C@@H](C(F)(F)F)N)Cl	0
ZINC72196003	c1c(c(cc(c1C(=O)[O-])C(F)(F)F)O)[C@H](C(F)(F)F)N	0
ZINC72197338	c1cc(c(cc1N)[C@@H](CO)[NH3+])F	0
ZINC72197409	c1cc(c(cc1C#N)[C@@H](CO)N)F	0
ZINC72197469	COc1ccc(cc1N)[C@H](CO)[NH3+]	0
ZINC72197971	c1c(c(cc(c1Cl)N)F)[C@@H](CO)[NH3+]	0
ZINC72198367	c1c(cc(cc1C(F)(F)F)N)[C@H](CO)[NH3+]	0
ZINC72198402	COc1c(c(cc(c1F)F)[C@H](CO)N)F	0
ZINC72198687	c1cc(ccc1c1ccc(cc1)F)[C@H](CO)[NH3+]	0
ZINC72198738	c1cc(c(c(c1)Br)[C@@H](CO)N)F	0
ZINC72198876	c1c(cc(c(c1C(F)(F)F)[C@@H](CO)N)O)F	0
ZINC72198920	c1cc(ccc1[C@@H](CO)N)S(=O)(=O)CC#N	0
ZINC72200069	c1cc(c(cc1F)[C@@H](C[NH3+])N)O	0
ZINC72200149	Cc1cc(c(c(c1)O)[C@@H](C[NH3+])N)C	0
ZINC72200216	c1cc(c(cc1CO)[C@H](C[NH3+])N)F	0
ZINC72200251	c1c(c(cc(c1N)F)O)[C@@H](C[NH3+])N	0
ZINC72200576	c1cc(c(cc1Cl)CO)[C@H](C[NH3+])N	0
ZINC72200595	c1ccc2c(c1)c(ccc2O)[C@@H](C[NH3+])N	0
ZINC72200857	c1cc(c(c(c1C(=O)[O-])O)[C@@H](C[NH3+])N)F	0
ZINC72200891	c1c(c(cc(c1[N+](=O)[O-])F)O)[C@@H](C[NH3+])N	0
ZINC72201331	c1cc(c(c(c1)OC(F)(F)F)O)[C@@H](C[NH3+])N	0
ZINC72201383	c1cc(c(c(c1[C@@H](C[NH3+])N)O)F)C(F)(F)F	0
ZINC72201390	c1c(cc(c(c1C(F)(F)F)[C@H](C[NH3+])N)O)F	0
ZINC72201723	c1c(cc(c(c1[C@@H]1CCC[NH2+]1)O)N)F	0
ZINC72205344	CCn1c(nnc1SC/C=C/Cl)c1ccccc1	0
ZINC72208879	C1[C@@H](C[C@@H]1F)C[NH3+]	0
ZINC72237343	c1c(cc(c2c1c(c(cn2)C(=O)NN)N)Br)[N+](=O)[O-]	0
ZINC72241592	CCCCNC(=O)[C@H]1[C@H](N(C(=O)CO1)C)c1ccccc1F	1
ZINC72243177	CC(C)(C)[C@@H](CCNC(=O)Cc1ccc(cc1)F)O	0
ZINC72245059	C[C@@H](c1nc2ccccc2o1)NC(=O)CCOc1ccccc1	0
ZINC72247680	COc1ccc2cc(cnc2c1)NC(=O)C(F)(F)F	0
ZINC72253259	CCN1CCN(CC1)C(=O)[C@H](C)[N@H+]1CCC[C@@H]1Cn1c(nc(n1)C)C	0
ZINC72257019	Cn1c(ccn1)C(=O)NC[C@@H](C[NH+](C)C)O	0
ZINC72269484	c1cc(c2cc(sc2c1)C(=O)N1CCN(CC1)[C@@H]1CCC[C@@H]1O)F	0
ZINC72271764	c1cc[nH+]c(c1)NCc1cccnc1N1CCC(CC1)C(=O)N	0
ZINC72275947	c1cc(c(cc1C#N)F)CNC(=O)CSCC(=O)N	1
ZINC72287836	c1ccc2c(c1)C[C@@H](S2)C(=O)N[C@H](c1ccccc1F)C(=O)N	0
ZINC72292304	CCNC(=O)C[C@@H]1CCCN1Cc1[nH]c(=O)c2ccccc2n1	0
ZINC72293149	CC[C@H](C)[C@](C)(CNC(=O)c1cc(ccc1Br)F)O	0
ZINC72293773	c1cc(c(cc1[N+](=O)[O-])C(F)(F)F)NCC1(CCOCC1)O	0
ZINC72297191	C[C@H]1CN(CCN1C(=O)OC(C)(C)C)C(=O)c1ccccn1	0
ZINC72302578	c1cc2cccnc2c(c1)CSc1nnc(n1N)C1CCOCC1	0
ZINC72310348	CCOc1ccc(c(c1)C(=O)N)NC(=O)C/C=C/c1ccc(cc1)F	1
ZINC72334586	c1cc(oc1)[C@@]1(C[C@H]2CC[C@@H](C1)[N@@H+]2CC(=O)N1CCCC1)O	0
ZINC72338326	Cc1ccc(c(c1)NC(=O)c1cc(n[nH]1)N)O	0
ZINC72344419	CS(=O)(=O)N1CC[NH2+]C[C@@H](C1)C(=O)N	0
ZINC72346037	COCC(=O)N1CCC[C@H](C1)c1c(cnc(n1)N)c1cccc(c1)F	1
ZINC72355782	c1cc(nc(c1)C(=O)N)[C@H]1CC[N@@H+](CC1)CCO	0
ZINC72360439	c1cc(nc(c1)[C@@H]1CCC[N@@H+]1CCO)CCC(=O)N	0
ZINC72364071	c1c(n[nH]c1[C@@H]1CCCN(C1)C(=O)c1cncnc1)CCO	0
ZINC72367739	CC(C)[N@H+]1CCC[C@H](C1)c1csc(n1)N	0
ZINC72367750	c1ccc(cc1)C[N@@H+]1CCN([C@@H](C1)C(=O)N)CCO	0
ZINC72379767	C[C@@]1(CN(CCO1)C(=O)CCCn1cc[nH+]c1)C(=O)N	0
ZINC72397624	C[C@@H]1CN2C[C@@H](C[C@@H]2CN1Cc1ccc(cc1)F)O	0
ZINC72399364	CCCCCCCCC/C=C/[C@H]([C@H](C(=O)OCC)N)O	0
ZINC72407560	c1cc(ccc1CN1CCN(C[C@@H]1CCO)c1cc(nc(n1)N)N)F	1
ZINC72407560	c1cc(ccc1CN1CCN(C[C@@H]1CCO)c1cc(nc([nH+]1)N)N)F	1
ZINC72407560	c1cc(ccc1C[N@H+]1CCN(C[C@@H]1CCO)c1cc(nc(n1)N)N)F	1
ZINC72407560	c1cc(ccc1C[N@H+]1CCN(C[C@@H]1CCO)c1cc(nc([nH+]1)N)N)F	1
ZINC72411328	c1[nH+]c2c(c(n1)N1CCO[C@H](C1)CCO)CC[NH2+]CC2	0
ZINC72416604	Cc1c(c(n[nH]1)O)C(=O)c1c2ccccc2nc(c1C(=O)OC)N	0
ZINC72419989	CC(C)(CCc1cccc(c1)C(=O)N1CCN([C@@H](C1)CO)C)O	0
ZINC72422657	C[NH+](C)C[C@]1(CCN(C1)c1c(cc2c([nH+]1)CCC2)C(=O)N)O	0
ZINC72425181	CN1CCN(C[C@@H]1CCO)C(=O)c1cnc(nc1c1ccccc1)N	0
ZINC72431604	c1cc(c(nc1)N)OC[C@@H]1CCC[N@@H+]2[C@@H]1CCCC2	0
ZINC72432005	c1cc(cc(c1)F)CN1CCN(CC1)C(=O)CSCC[NH+]1CCCC1	1
ZINC72436692	c1cc(c(cc1CN1CCN(C[C@@H]1CCO)CC(=O)N)F)F	1
ZINC72436692	c1cc(c(cc1C[N@H+]1CCN(C[C@@H]1CCO)CC(=O)N)F)F	1
ZINC72438757	c1cc(c(cc1[N+](=O)[O-])NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCCO)N	0
ZINC72454229	c1ccc(c(c1)C1(CC[NH2+]CC1)c1ccnc(n1)NC[C@H](CO)O)Cl	0
ZINC72457538	c1c2c([nH+]c(c1C(=O)N)N1CCC[C@](C1)(CO)O)CCC2	0
ZINC72727074	COc1cc(ccc1OC(F)F)C[NH2+]C[C@@H]1CCC=CC1	1
ZINC72777569	CC(C)[C@@H](C(=O)NN1CCOCC1)NC(=O)C	0
ZINC72950125	c1cnn(c1)C/C(=N/OCc1ccc(cc1)F)/N	1
ZINC72950200	CCC(C)(C)NC(=O)CO/N=C(\Cn1cccn1)/N	0
ZINC72950630	Cc1cc(c(n1CC(F)(F)F)C)C(=O)CO/N=C(\Cn1cccn1)/N	1
ZINC73001235	Cc1nc(cs1)c1cc(n(c1)C)C(=O)NCCOc1ccccc1	0
ZINC73043704	CN(CC(=O)N1CCOCC1)C(=O)NCCC1=CCCCC1	0
ZINC73062275	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CCCOc1ccc(cc1)C(=O)C	0
ZINC73081344	CCCC(=O)N(CCC(=O)N)c1ccc(cc1)F	1
ZINC73257652	c1ccc2c(c1)c(n[nH]c2=O)C(=O)NNC(=O)NCCc1cccs1	0
ZINC73294068	Cc1cccc(c1O)/C=N\NC(=O)c1ccc2c(c1)OCCO2	0
ZINC73343196	C[C@H](COC)[NH2+][C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC73478066	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)[NH2+]C[C@H](c1ccc(cc1)F)O	0
ZINC73634298	c1cc(c(cc1c1nn2c(nnc2s1)C(F)(F)F)N)Cl	0
ZINC73662628	c1ccc(cc1)c1cc(nc(n1)c1ccc(cc1)F)OCCC(=O)[O-]	1
ZINC73696474	C[C@@]1(CC1(Cl)Cl)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC73810859	CCCCn1c(c(c(=O)[nH]c1=O)N(CCCC)CCCO)N	0
ZINC73843580	C[NH+](C)Cc1ccc(cc1)C(=O)Nc1cccc(c1)OC(F)(F)F	0
ZINC73983453	c1ccc2c(c1)c(ccn2)C(=O)Nc1cccc(c1)NS(=O)(=O)N	0
ZINC74004792	CCCCN(C)C(=O)/C=C/c1ccc(c(c1)OC)OCC(=O)N	0
ZINC74167415	CCc1cccc(c1)NC(=O)[C@@H]1C[C@H](CN1C(=O)OC(C)(C)C)O	0
ZINC74289421	CN(C[C@@H](COCc1ccccc1)O)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC74289421	C[N@@H+](C[C@@H](COCc1ccccc1)O)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC74783232	c1cnc2nc(nn2c1)SCCn1cc(cn1)[N+](=O)[O-]	0
ZINC74942305	c1c(c(cc2c1ocn2)F)N	0
ZINC75092440	Cc1cc(n(n1)C[C@@H](C)CNC(=O)N1CC[C@](C1)(C(F)(F)F)O)C	0
ZINC75093175	COc1c(c(ncn1)N)C[NH2+]C[C@@H](COc1ccc2c(c1)OCO2)O	0
ZINC75110246	C[C@H](CC#N)N(C)CC(=O)NCCOc1cccc(c1)F	1
ZINC75148735	c1cc(cnc1)CN(CCO)c1ncc(c(n1)NC1CC1)[N+](=O)[O-]	0
ZINC75155515	C[C@](Cc1ccc(cc1)OC)(CNC(=O)Cc1cccs1)O	0
ZINC75156159	C[C@@](CNC(=O)/C=C/c1ccccc1)(c1ccco1)O	0
ZINC75157818	Cc1cc(no1)NC(=O)C(=O)NCC[C@H](C(C)(C)C)O	0
ZINC75278549	c1c(c(nc(=O)n1[C@H]1C(C[C@H](O1)CO)(F)F)N)Cl	0
ZINC75279009	CO[C@@H]1O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)N1C=N[C@@H]2[C@@H]1N=C[NH+]=C2N)CO	0
ZINC75666788	Cn1cc(cn1)C[N@H+](C)Cn1c(=S)n(c(n1)C1CC1)CCC(=O)N	0
ZINC75760581	c1cc(ccc1CNCc1ccc(c(c1)Cl)Cl)NC(=O)N	0
ZINC75847336	c1cc(c(cc1O)F)C(=O)N	0
ZINC75877601	Cn1cncc1CNc1ccc(c(c1)Cl)F	0
ZINC76034958	c1cc(ccc1NC(=O)N1CCC[C@H](C1)CO)S(=O)(=O)C(F)F	0
ZINC76050396	CCCc1nc([nH]n1)[C@H]1CN(CCO1)CC1(CCCCC1)O	0
ZINC76057788	C[C@@H]1CN(C[C@@H](O1)C)CCCNC(=O)Nc1nnc(s1)C(F)(F)F	1
ZINC76082406	c1cc(ccc1OC[C@H](CNC(=O)c1cc2c(ccs2)nc1)O)F	0
ZINC76083647	C[C@@H](COC)[NH2+][C@H](c1ccc(cc1F)Br)C(=O)N	1
ZINC76083918	Cc1cc(cc2c1cc([nH]2)C(=O)NC[C@H](c1ccsc1)O)F	0
ZINC76106094	CN(C[C@@H](COc1ccccc1C(F)(F)F)O)S(=O)(=O)N	0
ZINC76139084	C[C@@H](CO)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC76161229	COc1ccc(c(c1)[C@H](CNCc1cccc(c1F)F)O)OC	0
ZINC76163304	c1cc(ccc1[C@@H](C(=O)[O-])O)N	0
ZINC76198460	CC(C)C[N@@H+](C[C@@H](COCc1ccc(cc1)Cl)O)CC(=O)N	0
ZINC76295761	CN(C[C@@H](c1c(cccc1F)F)O)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC76296312	CN(CC(=O)NCC=C)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC76341193	C[C@H](CNC(=O)[C@@H](C)[N@@H+](C)CCS(=O)(=O)C)c1ccccc1	0
ZINC76395242	c1ccc(cc1)CNS(=O)(=O)CCNC(=O)CCc1cccc(c1)F	1
ZINC76396473	COc1cc(ccn1)CNCc1cccc(c1)OC(F)(F)F	1
ZINC76402016	c1cc(ccc1CCNC(=O)NCCC[N@H+]1CCC[C@H](C1)C(=O)N)F	1
ZINC76408366	CCO[C@H]1CCCN(C1)Cc1nc(nc(n1)Nc1ccc(cc1)F)N	1
ZINC76408958	CCCC[N@@H+](CCO)C[C@H](c1c(cccc1F)F)O	0
ZINC76461533	c1cc(cc(c1)F)[C@@H](CSc1nnc(s1)NC[C@@H]1CCCO1)O	0
ZINC76487562	CN(CCCC=C)C(=O)c1cc(n(n1)c1ccccc1)C(=O)N	0
ZINC76488193	Cc1c(c(n2c(n1)nc(n2)SC)C)CC(=O)N(C)CCCC=C	0
ZINC76502210	C[C@H](C1CCCCC1)NC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F	0
ZINC76544512	c1cc(oc1)[C@H](CNC(=O)Nc1cc(ccc1OC(F)F)C#N)O	0
ZINC76586955	c1cc(nc(c1)n1cccn1)C(=O)N[C@@H]1CCN(C1)CC(F)(F)F	0
ZINC76688263	CCOc1c(cc(cc1Cl)C(=O)N[C@H]1CCc2c1cccc2O)OC	0
ZINC76767053	c1ccc(c(c1)C1(CC1)[NH2+]Cc1cccc(c1)O)F	0
ZINC76901849	CCOc1cc(ccc1OC)C[NH2+]C(C)(C)c1cccc(c1)F	1
ZINC76943105	CN(CC(=O)N1CCOCC1)C(=O)[C@H]1C[C@@H]1c1c(cccc1Cl)F	0
ZINC76951473	CCCC[N@H+](CCO)CC(=O)NCc1ccc(cc1C(F)(F)F)F	0
ZINC77105380	C[C@](CNS(=O)(=O)c1ccccc1[N+](=O)[O-])(CSC)O	0
ZINC77136110	CC[C@@H]1CCC[C@H](C1)NC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC77158269	c1cc(cc(c1)C(=O)N(CC(F)(F)F)C1CCOCC1)C#N	0
ZINC77183931	COc1ccc(cc1F)S(=O)(=O)NC[C@@H](c1cccs1)O	0
ZINC77245989	COc1cc(c(cc1OC)F)NCCC=C	1
ZINC77286092	CNC(=O)[C@H]1CCC[N@H+](C1)CCCC[N@@H+]1CCC[C@@H](C1)C(=O)NC	0
ZINC77286164	CCc1ccc2c(c1)c(cc(n2)C)C(=O)N[C@H]1CN(C[C@@H]1OCC)C	0
ZINC77287018	c1c2c(nc(n1)N)n(c([O-])n2)CCC(CO)CO	0
ZINC77299905	C1CN(Cc2c1[nH]nc2C(=O)N)C[C@@]1(C[NH2+]CCOC1)O	0
ZINC77300681	C[C@@H](CO)Oc1c2c(nc(n1)N)n(cn2)[C@H]1C[C@H]([C@H](O1)CO)O	0
ZINC77317444	CC(C)C[C@@](C)(C(=O)N)[NH2+]CCOc1ccc(cc1OC)C#N	0
ZINC77336621	CCCNC(=O)N[C@H](C)c1ccc(cc1Cl)F	1
ZINC77339422	C[N@@H+]1CC[C@@H]2[C@H]1CN(C2)C(=O)Cn1c(nnn1)N	0
ZINC77353546	C[C@H]1C(=O)N(CC[N@@H+]1Cc1cc(ccc1OCC(=O)N)Cl)CC(C)C	0
ZINC77376406	CC(C)(C)COC(=O)N1CCC[C@@H](C1)c1nnc(n1C)C[NH+](C)C	0
ZINC77383287	CCN(CCOc1ccc(cc1)F)Cc1ccc(cc1)C(=O)N(C)C	1
ZINC77388333	C[C@H](c1ccccc1)N(CC1CC1)S(=O)(=O)CCCS(=O)(=O)C	0
ZINC77402646	CCC[C@@H](C)CS(=O)(=O)N[C@@H](CC)CCO	0
ZINC77406361	c1cc2c3c([nH]c2c(c1)Cl)CCN(C3)C[C@@]1(CC[NH2+]C1)O	0
ZINC77409460	COCCC[N@H+](CCOC)C[C@H](c1ccccc1F)O	0
ZINC77414085	CCOC(=O)c1ccc(cc1)NC(=O)CSCc1ccon1	0
ZINC77427060	C[C@H](C[C@@H](C)O)C[NH2+]Cc1cc(ccc1OC(F)F)Br	0
ZINC77443665	c1ccc(cc1)C[C@H](C1CC1)NC(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC77460709	C[C@](CNCc1ccccc1F)(c1ccsc1)O	0
ZINC77461063	C[C@](CNCc1cccc(c1)OC(F)(F)F)(c1ccsc1)O	0
ZINC77461537	Cc1cc(cc(c1OC(F)F)C)C[NH2+][C@@H](CCO)CSC	0
ZINC77470983	c1ccnc(c1)CCCNC(=O)c1cccc(c1)n1cccn1	0
ZINC77508992	c1cc(c(cc1NC(=O)c1cc(ccc1[N+](=O)[O-])F)F)OC(F)F	0
ZINC77528638	COC[C@@H](CNC(=O)Nc1cccc(c1SCC(F)F)Cl)O	0
ZINC77529441	CC(C)COCCCNC(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77629831	CC(C)Oc1ccccc1C(=O)NC[C@H](c1ccccc1Cl)O	0
ZINC77633794	c1cc(c(c(c1)F)[C@H](CNC(=O)CCCCNC(=O)N)O)F	1
ZINC77637683	C[C@@](CNC(=O)COc1ccccc1OC)(c1ccsc1)O	0
ZINC77677774	CC[C@@H](CCO)NC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC77677777	CC[C@H](CCO)NC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC77682072	CCOc1cc(ccc1NC(=O)N[C@@H](C)[C@@H](C)CO)F	0
ZINC77695271	Cc1cc(cc(c1)CCNC(=O)Nc1ccc(c(c1)C(=O)NC)F)C	1
ZINC77701114	C[C@@H](CO)[C@H](C)NC(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC77701167	c1ccc(cc1)[C@@H](CCO)NC(=O)Nc1ccc(c(c1)F)C(=O)N	1
ZINC77742507	CC(C)C[C@H](CNC(=O)C(=O)Nc1cc(ccc1F)n1cccc1)O	0
ZINC77751213	CCCCCCNC(=O)N[C@@H](C)[C@@H](C)CO	0
ZINC77751349	C[C@@H]1CCN([C@@H](C1)C)C(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC77751371	CCC(CC)NC(=O)N[C@H](CCCO)c1ccccc1	0
ZINC77755305	CSC[C@H](CCO)NC(=O)NCc1nnc2n1CCCCC2	0
ZINC77763335	C[C@@H](C[C@H](C)O)CNC(=O)NCC[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC77774824	c1ccc(cc1)[C@H](CCCO)NC(=O)NCc1cccc(c1)C(=O)N	0
ZINC77776930	CC(C)C[C@H](C[NH+](C)C)NC(=O)N[C@@H](CCO)CSC	0
ZINC77782339	CC[C@@H](CCO)NC(=O)N[C@@H](C)CCc1ccc(cc1)OC(C)C	0
ZINC77814611	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)NC[C@H](c1ccco1)O	0
ZINC77820871	Cc1cc(ccc1NC(=O)C(=O)NCC1(CCCCC1)O)Cl	0
ZINC77858108	CC[C@H](c1cc(ccc1F)F)NC(=O)N1CCC[C@H](C1)CO	0
ZINC77985957	c1ccc(cc1)[C@H](C(=O)N[C@@H](c1ccccc1)C(F)(F)F)O	0
ZINC77991241	c1cc(cc(c1)Cl)[C@@H]1C[C@H]1C(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC77992045	Cc1c(scn1)C(=O)N1CC[C@](C1)(C(F)(F)F)O	0
ZINC78051260	c1conc1CS(=O)(=O)NCCCOC[C@@H]1CCCO1	0
ZINC78052553	Cn1cc(cn1)c1cs/c(=N\CC(F)(F)F)/n1/N=C/c1ccco1	0
ZINC78113084	CC(C)(C)OC(=O)CSCC(=O)NCCCc1cccc(c1)F	1
ZINC78165445	c1c(cncc1Br)c1nnc(n1N)SCCCCCO	0
ZINC78175059	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)N)N	0
ZINC78275570	CC[C@H](C)[C@@H](C(=O)N)NS(=O)(=O)c1ccc(c(c1F)F)F	0
ZINC78281359	c1ccc(c(c1)/C=C/C(=O)c1ccccc1F)F	0
ZINC78385232	CCCN(Cc1ccc(cc1)C)C(=O)COc1cccc(c1)C(=O)N	0
ZINC78394439	c1ccc(c(c1)F)SCC[NH+]1CCN(CC1)c1ncccn1	1
ZINC78397038	COC(=O)[C@@](c1c(n(c(=S)[nH]c1=O)Cc1ccco1)N)(C(F)(F)F)O	0
ZINC78407114	c1cc2c(ccc(c2nc1)OC(F)F)NC(=O)N[C@H]1CCCC[C@@H]1O	0
ZINC78411509	c1ccc(cc1)C[C@@H](CO)Nc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC78428654	c1ccc(cc1)CCN(CCO)c1cc(nc(n1)N)Cl	0
ZINC78495638	C[C@@H](CO)[NH+]1CCN(CC1)c1cnc2ccccc2n1	0
ZINC78515383	CCCn1c(cc(c1C)C(=O)CN1CCC[C@H]1C(=O)N)C	0
ZINC78524635	c1cc(c(nc1)N1CC[NH+](CC1)CCO)S(=O)(=O)N	0
ZINC78542795	c1cc(c(c(c1)Cl)CO/N=C(/C[NH+]1CCCCCC1)\N)F	1
ZINC78564998	c1cc(cc(c1)C(F)(F)F)[C@@H](CNC(=O)c1ccnc(c1)F)O	0
ZINC78601116	CC(C)C[C@@H](CO)NC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC78601483	Cc1ccc(c(c1)S(=O)(=O)[N-]c1c([nH]nc1C(=O)N)C)F	0
ZINC78630188	CCn1c(cc(c1C)C(=O)NCCC[N@@H+]1C[C@H](O[C@@H](C1)C)C)C	0
ZINC78634524	c1cc(ccc1NCc1c(snn1)Cl)F	0
ZINC78639374	C[C@@H]1CCCCN1C/C(=N\OCc1ccc(c(c1)OC)SC)/N	0
ZINC78639434	C[C@H]1CCCCN1C/C(=N/OCc1ccc(cc1F)Br)/N	1
ZINC78639472	C[C@H]1CCCC[N@@H+]1C/C(=N\OCc1ccc(cc1C(=O)OC)F)/N	1
ZINC78645340	CC[C@H](C)CN(C)C(=O)NCc1ccc(cc1C(F)(F)F)OC	0
ZINC78699541	CCOC[C@H](CN1CCO[C@@H](C1)c1ccc(c(c1)Cl)F)O	0
ZINC78701455	CC(=O)N[C@@H](CC(=O)NC[C@H](c1ccco1)O)c1ccc(cc1)OC	0
ZINC78702773	c1cc(oc1)[C@H](CNC(=O)CCCc1ccc(s1)Br)O	0
ZINC78789261	C1C[C@H]([C@H](C1)O)N1CCN(CC1)C(=O)CCN1CCCC1=O	0
ZINC78884403	C[C@@H](c1ccc(c(c1)F)F)N(C)S(=O)(=O)N	0
ZINC78891371	Cc1nnc(o1)CN(C)[C@H]1CC[N@@H+](C1)CCCS(=O)(=O)N	0
ZINC78911110	Cn1cc[nH+]c1CNC(=O)[C@H]1C[C@@H]1c1cccc(c1)C(F)(F)F	0
ZINC78931518	Cc1ccc(cc1)S(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)N)O	0
ZINC78941090	C[N@H+](Cc1ccc(c(c1)F)OC)C[C@H](COCc1ccccc1F)O	0
ZINC78997199	CCCNc1ccc(cc1NC(=O)Cc1cccc(c1)O)C#N	0
ZINC78998691	CCS(=O)(=O)N1CCC(CC1)C(=O)N(C)Cc1ccc(s1)Cl	0
ZINC79002769	CC(C)(C)[C@@H](CNc1ccncc1[N+](=O)[O-])O	0
ZINC79017126	CCCCc1nnc(n1N)S[C@@H]1CCN(C1=O)c1ccccc1F	1
ZINC79020871	CN1C[C@H](CC1=O)NC(=O)c1cn[nH]c1c1ccc(c(c1)Cl)F	0
ZINC79054454	c1ccc2c(c1)cccc2S(=O)(=O)[N-]c1ccc(c(c1)F)C(=O)N	0
ZINC79065122	C[C@@H]([C@H](C)SCc1nc2ccccc2c(n1)N)O	0
ZINC79082088	C[C@@H](CCCC(C)C)NC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC79112166	CC[C@H](CCNC(=O)c1ccc(nc1)C(=O)N)O	0
ZINC79140305	Cn1cc(ccc1=O)C(=O)N(Cc1ccccn1)c1ccc(cc1)Cl	0
ZINC79143765	COc1ccc(cc1)[C@H]1CCCN1C(=O)NCCOCC(F)(F)F	1
ZINC79154457	CSc1cccc(c1)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC79263617	CC(C)C[C@@H](C[NH+](C)C)NC(=O)NCCc1ccccc1F	1
ZINC79311693	c1ccc(c(c1)OCC[N@@H+]1CCC[C@H]1CS(=O)(=O)N)F	1
ZINC79318747	COCCOCCNC(=O)NC[C@@H](c1ccccc1F)O	0
ZINC79334539	Cc1ccc(cc1F)CNC(=O)CSCc1nc(nc(n1)N(C)C)N	1
ZINC79334742	CCOc1cc(ccc1NC(=O)Cc1c([nH]c2c1cc(cc2)F)C)F	1
ZINC79349455	C[C@H](CCOC)NC(=O)NC[C@@](C)(c1ccc(cc1F)F)O	0
ZINC79414236	CC[N@H+](Cc1ccccc1)[C@H]1CC[C@H](CC1)[NH2+]CCO	0
ZINC79419938	c1ccc(cc1)[C@H](CNC(=O)N(CCO)C1CC1)N1CCOCC1	0
ZINC79422311	C[C@H](c1cnccn1)[N@H+](C)CCO	0
ZINC79694929	C[C@H](C(=O)N)S(=O)(=O)c1nnc2n1cc(cc2)C(F)(F)F	0
ZINC79710162	c1ccc(cc1)C[C@@H](C(=O)NCCc1c(cccc1F)F)NC(=O)N	1
ZINC79807215	CCCCOC(=O)CC[NH+]1CCN(CC1)C(=O)N(C)C	0
ZINC79813893	Cn1c(nnc1SC[C@@H](c1ccccc1Cl)O)CCC(=O)N	0
ZINC79924813	c1ccc(c(c1)[C@@H](CNCc1ccc2c(c1)CCO2)O)F	0
ZINC79978288	COC(=O)c1cccc(c1)C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC79990389	CCN([C@@H](C)c1ccc(cc1)F)C(=O)C[N@H+](CCO)C1CC1	0
ZINC80134219	CCOc1cc(ccc1NC(=O)C(=O)N[C@@H](C)CCC(C)C)F	1
ZINC80402886	c1cc(c(cc1C(=O)Nc1cc(c(c(c1)F)N1CCCC1)F)Cl)O	0
ZINC80441666	C[C@](CO)(C(F)(F)F)N	0
ZINC80724747	c1cc2c(cc1N)c(n[nH]2)C(F)(F)F	0
ZINC81624725	CCCC(=O)N1CCC(CC1)NC(=O)C#Cc1ccccc1	0
ZINC81757875	Cc1ccc(c(c1)N1CCC[C@H](C1)NC(=O)[C@@H]1CCCN1C(=O)N)F	0
ZINC82046779	CCOC(=O)c1c(cccc1Br)N	0
ZINC82049728	c1c(c(cnc1Cl)CO)N	0
ZINC82136867	Cc1cc(ccc1F)C[N@H+]1CCC[C@]2(C1)CCC(=O)N(C2)CCCO	0
ZINC82170031	Cc1ccccc1N1[C@@H](C[NH2+]CC1=O)C	0
ZINC82427513	c1c(ncnc1N1CC[NH+](CC1)CCO)N	0
ZINC83094031	c1cncc(c1c1nnc(o1)N)F	0
ZINC83236548	CC1([C@@H](N[C@@H](S1)c1c(=O)c2cc(cc(c2oc1N)Br)F)C(=O)[O-])C	0
ZINC83236805	c1cc2c(cc1F)c(O)c(c(=[NH2+])o2)[C@@H]1N[C@H](CS1)C(=O)[O-]	0
ZINC83236809	c1cc2c(cc1O)c(=O)c(c(o2)N)[C@@H]1N[C@@H](CS1)C(=O)[O-]	0
ZINC83237093	CC1([C@H](N[C@@H](S1)c1c(O)c2cc(ccc2oc1=[NH2+])O)C(=O)[O-])C	0
ZINC83302203	c1cc2c(c(c1)Br)c(c[nH]2)/C=N/O	0
ZINC83324814	C=CCc1cccc(c1O)/C(=N/N)/c1c(cc(cc1Cl)Cl)Cl	0
ZINC83329335	Cc1cccc(c1)SC[NH+]1CCCC1	0
ZINC83628224	Cc1cc(ccc1O)[C@H]1c2cc(cc(c2CCN1)N)F	0
ZINC83628224	Cc1cc(ccc1O)[C@H]1c2cc(cc(c2CC[NH2+]1)N)F	0
ZINC83825572	CC(C)(C)Oc1cc(cc(c1)F)N	0
ZINC83996391	Cc1n[nH]c(n1)/N=C(\[O-])/c1cc(cc(c1)NC(=O)C)C(F)(F)F	0
ZINC84257688	Cc1cn2c(c(nc2s1)C)/C=C/C(=O)N1C[C@@H](OC(C1)(C)C)C	0
ZINC84344213	c1cc(c(cc1F)Cl)S(=O)(=O)NCCOCC(=O)N	1
ZINC84350986	c1cc(c(cc1S(=O)(=O)NCCOCC(=O)N)C(F)(F)F)Cl	1
ZINC84387900	c1cc(ccc1C(=O)N1CC[NH+](CC1)[C@H]1CCC[C@H]1O)C(F)(F)F	0
ZINC84445674	c1cc2c(c(c1)F)c([O-])nc(n2)Cn1cc(cn1)Br	0
ZINC84459504	c1cc2c(cc1N)cnn2C(F)F	0
ZINC84673590	C[C@@]1(CCS(=O)(=O)C1)n1cc(cn1)CNC[C@H](c1ccc(cc1)F)O	0
ZINC84744668	CCCCNc1ccc(cc1)C(=O)NC1CCOCC1	0
ZINC84867924	c1ccc2c(c1)cccc2OCC[N@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84868045	CN(C)C(=O)c1cccc(c1)C[N@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84880679	Cc1c(c(on1)C)CCCNC(=O)N[C@@H]1C[C@H]1c1ccccc1F	1
ZINC84966033	CCCC[C@@H](CCC)CNC(=O)C(=O)Nc1ccc(c(c1)F)C(=O)N	1
ZINC85274117	CCN([C@@H]1CCS(=O)(=O)C1)C(=O)CNc1ccccc1COCC	0
ZINC85364623	C[C@H](C(C)(C)C[NH+](C)C)NC(=O)N(C)Cc1nccn1C(F)F	0
ZINC85381015	c1cc(ccc1/C=C/C(=O)N1CC[C@@H](C1)O)S(=O)(=O)NC1CC1	0
ZINC85384274	COc1cc(ccc1O)c1n[nH]c(n1)c1ccccc1N	0
ZINC85438495	Cc1cc(ccc1n1cc(c(n1)C(=O)N[C@@H](C#N)C(C)(C)C)O)F	0
ZINC85466915	C[C@@H](CN1CCN(CC1)C(=O)NCc1ccc(cc1)F)O	0
ZINC85469360	Cn1c(cc(n1)c1ccc(cc1)F)C(=O)N[C@@H]1C[C@H]([C@@H](C1)O)CO	0
ZINC85503226	c1ccc2c(c1)c(cc(c2O)C(=O)N)Cl	0
ZINC85537274	CCCCSc1cccc(c1)CO	0
ZINC85559646	CC[C@@H](CO)[NH+]1CCN(CC1)C(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC85583457	C[C@@H](CCN(C)C(=O)Nc1ccc(c(c1)F)C(=O)N)O	0
ZINC85584736	CCOc1ccc(cc1NC(=O)N(C)CC[C@@H](C)O)OC	0
ZINC85770417	COc1cccc(c1COC(=O)c1c(cccc1Cl)[N+](=O)[O-])OC	0
ZINC85902826	Cc1ccccc1OC[C@H](C[NH2+][C@](C)(CCO)COC)O	0
ZINC86054395	C[C@H](C/C(=N/S(=O)(=O)C1CCCC1)/[O-])c1cccc(c1)OC	0
ZINC86155932	C[C@](CNc1ccn(n1)CCCOC)(c1cccc(c1)C(F)(F)F)O	0
ZINC86250549	c1cc(c(c(c1)F)F)C[NH2+]CC1(CCOCC1)C(=O)N	1
ZINC86250564	c1cc(c(c(c1)Cl)C[NH2+]CC1(CCOCC1)C(=O)N)F	1
ZINC86250729	COc1cc(cc(c1O)CC=C)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86329531	CCc1nc([nH]n1)[S@@](=O)CC(=O)N(Cc1ccc(cc1)OC)C1CC1	0
ZINC86335556	C(CON)OC(F)(F)F	1
ZINC86361413	CC(C)N(C)C(=O)NCc1ccc(cc1)COCC(F)(F)F	1
ZINC86364027	CCC[C@@](C)(CO)NC(=O)NCc1ccc(c(c1)OC(F)F)OC	0
ZINC86431310	CC(C)NC(=O)C(=O)Nc1ccnc(c1)Oc1ccccc1Cl	0
ZINC86460787	C/C=C/CCNC(=O)C(=O)Nc1ccn(n1)CCCOC	0
ZINC86865084	CC(C)c1cccc(c1[C@H](C(=O)N)N(C(C)(O)O)C(C)(O)O)C(C)C	0
ZINC87005238	Cc1cc(c(cc1C(=O)NCC(=O)NC1CC1)OC)OC	0
ZINC87005535	Cn1cc(cc1C(=O)NCCc1cccc(c1)F)C(=O)N	1
ZINC87134114	CN(C)C(=O)CCNC(=O)NCc1ccc(cc1CSC)F	1
ZINC87161057	CCCN(CC#N)C(=O)Cc1ccc(c(c1)F)F	1
ZINC87277478	CC(C)C[C@](C)(C(=O)N)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87304145	CCCN(CC[NH+](C)C)C(=O)Cc1ccc(c(c1)F)F	1
ZINC87367104	Cc1c(cc(s1)C(=O)NCCNC(=O)N)c1ccc(cc1)F	1
ZINC87451433	CN(C[C@H](COC)O)C(=O)CN1CCN(CC1)Cc1ccccc1	0
ZINC87452570	CN(C[C@H](COC)O)C(=O)Cc1coc(n1)c1ccc(cc1)F	0
ZINC87484927	c1ccnc(c1)SCCC(=O)N[C@H]1CCCC[C@@H]1C(=O)N	0
ZINC87493508	CCOC(=O)[C@H]([C@@H](Cc1ccc(cc1)OC)N)O	0
ZINC87501343	C[C@@H](CS(=O)(=O)C)C(=O)N[C@H]1CCN(C1)c1c(cccc1F)F	0
ZINC87557720	CN(C[C@@H](C1CC1)O)C(=O)CSCc1cccnc1	0
ZINC87559137	Cc1ccc(c(c1)Br)O[C@@H](C)C(=O)N(C)C[C@@H](C1CC1)O	0
ZINC87560501	CN(C[C@H](C1CC1)O)C(=O)c1cc(cc(c1)C(F)(F)F)C(F)(F)F	0
ZINC88205434	CC1(CN(CC[S@]1=O)C(=O)/C=C/c1c(cccc1Cl)Cl)C	0
ZINC88207121	CC1(CN(CC[S@]1=O)C(=O)c1ccc2ccccc2c1)C	0
ZINC88250462	CCCC[C@@H](C(=O)N[C@H]1CCN(C1)c1c(cccc1F)F)NC(=O)N	1
ZINC88281336	CC[C@@H](C)[C@H](C(=O)NCCc1ccc(cc1C)F)NC(=O)N	1
ZINC88350548	C[C@H](C(=O)Nc1cnn(c1)c1ccccc1F)NC(=O)N	0
ZINC88379194	Cc1cc(ccc1NC(=O)NCCc1ccc(cc1C)F)OC	1
ZINC88402356	COc1cc(c(cc1NC(=O)N(CCC#N)CC1CC1)F)OC	1
ZINC88463107	C1CN(CCN1CCO)[C@@H]([NH3+])N	0
ZINC88480091	C[C@@H](CCCO)NC(=O)N[C@@H](C)c1cc2ccccc2o1	0
ZINC88492497	C[C@@](CO)(C1CCCCC1)NC(=O)NC[C@H]1CC[N@@H+](C1)CC(F)(F)F	0
ZINC88520104	CS(=O)(=O)c1ccc(cc1)/C(=N/OCCCc1ccccc1)/N	0
ZINC88545080	c1cc(cc(c1)OC[C@@H](C[NH2+]C1(CCCCC1)C(=O)N)O)C(F)(F)F	0
ZINC88560854	Cc1ccc(cc1F)[C@@H](C)N[C@@H](c1ccc(cc1)F)C(=O)OC	0
ZINC88600489	C[C@H](CNC(=O)N(CCCCO)C1CC1)c1ccc(cc1F)F	0
ZINC88601882	C[C@H](CCCO)NC(=O)N[C@@H](Cc1ccc(cc1)F)C(C)C	0
ZINC88603040	CC(C)C[C@H](CCO)CNC(=O)NCc1ccc(cc1CSC)F	0
ZINC88614169	C[C@H](CCCO)NC(=O)NCc1ccc(cc1)[S@@](=O)C	0
ZINC88653389	Cn1cc(nc1)S(=O)(=O)NCC(=O)N(C)c1ccc(c(c1)F)F	0
ZINC88717783	C[C@@H]1CCC[C@@H]1[NH2+]C[C@@]1(CCCc2c1cccc2)O	0
ZINC88763174	CCN(Cc1ccccc1)c1ccc(cc1)C[NH2+][C@@H](C)CCCO	0
ZINC88796977	C[C@@H](CCCO)NC(=O)N(C)CCC(C)C	0
ZINC88800474	C[C@H](CCCO)NC(=O)N(CC[NH+](C)C)Cc1ccc(cc1F)F	0
ZINC88813514	Cn1cc(cc1C(=O)OCCc1ccc(cc1)F)C(=O)N	1
ZINC89122677	COC(=O)c1ccc(cc1F)CN1CCO[C@H](C1)C(=O)N	0
ZINC89127951	C[C@H](c1nc(on1)COc1ccc(cc1)OCCO)OCC(C)C	0
ZINC89128186	CS(=O)(=O)CCCOc1ccccc1OCCO	0
ZINC89128585	COC(=O)c1ccc(cc1F)CN(C[C@@H](c1ccccc1)O)C1CC1	0
ZINC89131443	C[N@H+](Cc1ccc(c(c1)F)C(=O)OC)[C@H](CCO)c1ccccc1	0
ZINC89197739	c1cc2cnn(c2cc1N)OCCO	0
ZINC89200738	c1cc(c2cnn(c2c1N)N)N(CCO)CCO	0
ZINC89223317	CCCn1cc(cn1)NC(=O)N1CC[C@@H](C1)Oc1cccc(c1)Cl	0
ZINC89229299	Cc1ccc2c(n1)nc(s2)Cl	0
ZINC89237635	COC[C@H](C(=O)N)NC(=O)C1=Cc2cc(ccc2OC1)F	1
ZINC89243380	CCC[C@H](CCO)CNC(=O)NCC1(CC1)c1ccc(cc1F)F	0
ZINC89253075	C[C@](CNC(=O)c1ccc(cn1)C(=O)N)(c1ccc(cc1)F)O	0
ZINC89257562	CCC[C@H](C(=O)NC[C@](C)(c1ccc(cc1)F)O)NC(=O)N	1
ZINC89273747	Cc1cc(nn1C)NC(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89312855	Cc1ccc(cc1S(=O)(=O)C)NC(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC89315817	CC(=O)N1CCC[C@@H]1C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89340061	CN(C[C@@H](C1CC1)O)S(=O)(=O)c1cccc(c1)C(F)(F)F	0
ZINC89351257	CC(C)CCO[C@H]1CCCC[C@@H]1NC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC89373981	COC[C@@H](C(=O)N)NC(=O)COc1ccc(cc1)F	1
ZINC89375130	CCCCO[C@@H](C)C(=O)N[C@H](COC)C(=O)N	0
ZINC89375733	CCCCc1ccc(cc1)CC(=O)N[C@H](COC)C(=O)N	0
ZINC89376540	COC[C@@H](C(=O)N)NC(=O)c1cccc(c1Cl)F	1
ZINC89376559	COC[C@H](C(=O)N)NC(=O)c1cccc(c1)n1ccc(n1)C(F)(F)F	1
ZINC89377471	COC[C@@H](C(=O)N)NC(=O)[C@@H]1CCC[C@@H](C1)C(F)(F)F	1
ZINC89385630	CN1CCO[C@@H](C1)C(=O)Nc1ccc(c(c1)C(F)(F)F)O	0
ZINC89387603	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1)F	1
ZINC89388573	Cc1ccsc1CCCC(=O)N[C@H](COC)C(=O)N	0
ZINC89389500	CC[C@@H](Cc1cccc(c1)Br)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89389789	CCc1c(nnn1c1cccc(c1)Cl)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89395529	COC[C@@H](C(=O)N)NC(=O)[C@H]1CCC[N@H+](C1)Cc1cccc(c1)F	1
ZINC89395533	COC[C@H](C(=O)N)NC(=O)[C@H]1CCCN(C1)Cc1cccc(c1)F	1
ZINC89400601	CCc1c(c(no1)C)NC(=O)[C@H]1CCC[C@H]1NC(=O)OC(C)(C)C	0
ZINC89446582	CCc1c(c(no1)C)NC(=O)[C@H](C)NS(=O)(=O)c1c(nn(c1C)C)C	0
ZINC89451071	c1ccc2c(c1)[C@@H](CCN2C(=O)[C@@H]1C[C@@H]1c1ccccc1F)C(=O)N	0
ZINC89486599	Cc1c(sc(n1)COC)C(=O)NCc1[nH]c(c[nH+]1)c1ccccc1	0
ZINC89488745	Cc1ccc(o1)/C=C/C(=O)OCCOc1ccnc(c1)Cl	0
ZINC89512760	CC[C@H](CCO)NC(=O)c1cc(ccc1Cl)S(=O)(=O)N	0
ZINC89543789	CCOC(=O)c1ccc(c(c1)O)NC(=O)c1ccccc1C(F)(F)F	0
ZINC89544725	Cc1c(cnn1C)CCNC(=O)c1cc(cc(c1O)Cl)F	0
ZINC89574615	CCOc1ccc(c(c1)/C=N/c1ccc2c(c1)c(n[nH]2)C(=O)N)O	0
ZINC89682924	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)NCc1ccccc1F)O	0
ZINC89720738	C1CCC(CC1)C(=O)NCCC(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89735462	CCOc1ccc(c(c1F)C(=O)N1CCc2c(sc(c2C#N)N)C1)F	1
ZINC89764838	c1c(sc(n1)NCCCO)S(=O)(=O)N	0
ZINC89780933	c1cc(ccc1/C(=C/C(=O)OCCCNC(=O)N)/C(F)(F)F)Cl	1
ZINC89782296	CCOC(=O)C[C@H](C)CNS(=O)(=O)Cc1ccon1	0
ZINC89783224	CCOC(=O)CC[C@H](C)NS(=O)(=O)c1cccc(c1F)Cl	1
ZINC89784337	C[C@H](C[NH+]1CCCCC1)NC/C=C/c1ccc(cc1)C#N	0
ZINC89784971	CC(=O)Nc1cc(ccc1F)NCc1ccc(nc1)N1CCCC1	0
ZINC89797658	c1cc(oc1)C[N@@H+](CC(=O)N[C@H]1CCSC1=O)C1CCCC1	0
ZINC89799015	COc1ccccc1C[NH2+]C[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89803401	CCOC(=O)CC[C@H](C)NC(=O)Cc1ccc(cc1)C(F)(F)F	1
ZINC89812775	c1cc(cc(c1)OCC#N)CC(=O)N1CCC[C@H](C1)CCC(=O)N	0
ZINC89821541	CCOc1ccc(c(c1F)C(=O)NCC[C@H](C(C)C)OCC)F	1
ZINC89832639	c1ccc(cc1)C[N@H+](Cc1ccncc1)C[C@@H](c1ccco1)O	0
ZINC89847027	CCOc1ccc(c(c1F)C(=O)NC[C@@](C)(C[NH+]1CCOCC1)O)F	0
ZINC89849496	CC1(CCCN(c2c1cccc2)C(=O)CCCCOC)C	0
ZINC89863308	CCOC(=O)CC[C@H](C)NC(=O)Nc1ccc(c(c1)F)OC(F)F	1
ZINC89866444	c1cc(c(nc1)OCC(F)F)C(=O)NC[C@@H](c1ccncc1)O	0
ZINC89866817	Cc1ccc(cc1NC(=O)N1CCC[C@H]([C@@H]1CO)C)C(=O)N	0
ZINC89867801	CC(C)[C@@H](C(C)(C)CNC(=O)c1cccc(c1)c1ccoc1)O	0
ZINC89871633	C[C@H]1CCCN([C@H]1CO)C(=O)Nc1cc(c(c(c1)F)F)F	0
ZINC89910530	CCNc1ncc(s1)C(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC89913386	C[C@@](c1cccc(c1)C(F)(F)F)(C(=O)N)[NH2+]CCSC	1
ZINC89927383	C[C@H]([C@@H]1CCCN(C1)[C@@H](c1ccc(cc1F)Br)C(=O)N)O	0
ZINC89927383	C[C@H]([C@@H]1CCC[N@@H+](C1)[C@@H](c1ccc(cc1F)Br)C(=O)N)O	0
ZINC89936141	CCOC(=O)CC[C@H](C)NC(=O)NCC1(CC1)CO	0
ZINC89936516	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1O)F	1
ZINC89939977	COC[C@@H](C(=O)N)NC(=O)c1cc(cc(c1O)Cl)F	1
ZINC89942546	C[C@@H](c1ccc(cc1F)F)[N@@H+](C)CCCc1c(c(n[nH]1)N)C#N	1
ZINC89943350	C[N@H+](CCCc1c(c([nH]n1)N)C#N)Cc1[nH]c2cccc(c2n1)F	1
ZINC89943735	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)CC1CCC1	0
ZINC89943836	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](C[N@H+](C)CCCc1c(c(n[nH]1)N)C#N)O	0
ZINC89947541	CCCCCOc1ccc(cc1)C(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89949600	c1ccc2c(c1)c(=O)cnn2CC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89964103	Cc1cc(c(cc1F)Cl)C(=O)N[C@H]1CC[N@@H+](CC1)C[C@@H](COC)O	0
ZINC89967363	C/C=C(/C)\C(=O)Oc1ccc(cc1)[N-]S(=O)(=O)C	0
ZINC89970239	C1CN(CCC1(C(F)(F)F)O)CC(=O)NC(=O)N	0
ZINC89991846	C1C[N@H+](CC[C@@H]1CS(=O)(=O)N)CCCCCCO	0
ZINC89994145	CSCC(=O)NNC(=O)c1ccc(cc1O)F	0
ZINC89996818	CCOc1c(cccc1F)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	1
ZINC90068345	c1cc(ccc1C#N)[C@@H](C(=O)N)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90163733	c1ccc(cc1)[C@H]1CC[C@@H](CC1)NC(=O)CSCC(F)(F)F	1
ZINC90164171	c1ccc(cc1)CN(CCO)C(=O)c1ccc(c(c1)F)S(=O)(=O)N	1
ZINC90186549	Cn1cc(cn1)[C@@H](C[NH2+]Cc1cc(ccc1Br)F)N(C)C	1
ZINC90190931	CCCCN(CC(=O)N)C(=O)CCCc1cc(ccc1F)F	1
ZINC90199633	c1ccc2c(c1)CCCN2CCSCc1nc(nc(n1)N)N	0
ZINC90222194	CC(C)c1nc(cs1)CNC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90406840	CC(C)(CNC(=O)[C@@H]1Cc2cc(ccc2OC1)F)NS(=O)(=O)C	0
ZINC90425047	CN(CC(=O)NCCCOC)C(=O)[C@@H]1Cc2cc(ccc2OC1)F	1
ZINC90440553	c1cc2c(cc1F)C[C@@H](CO2)C(=O)NC[C@@H]1CC[C@@H](O1)C(=O)N	0
ZINC90442264	Cc1cc([nH]n1)C(=O)NNC(=O)CCCc1cc(ccc1F)F	1
ZINC90499688	C[C@](c1ccccc1)(C(=O)N)NC(=O)CCCc1cc(ccc1F)F	1
ZINC90506418	c1cc(c2c(c1)sc(n2)N1CCC[C@@H](C1)C(=O)N1CCCCCC1)F	0
ZINC90510381	COc1cccc(c1F)C(=O)N1CCCC[C@@H]1CNC(=O)N	0
ZINC90517750	CCCC[N@@H+](CCn1cc(ccc1=O)[N+](=O)[O-])CC(=O)N	0
ZINC90550786	C[C@H](CC[N@@H+](C)CCCSCc1ccccc1)O	0
ZINC90551787	Cc1c(sc(c1C(=O)N)NC(=O)CSCC(F)(F)F)C	1
ZINC90564354	CC(C)C[C@@](C)(C(=O)N)NC(=O)CCCc1cc(ccc1F)F	1
ZINC90590042	CC[C@H](CCO)NC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90613185	C[C@H](c1ccccc1)NC(=O)C(=O)NCC[C@@H](c1ccoc1)O	0
ZINC90614906	c1ccc(c(c1)[C@@H](CN1CCc2ccc(cc2C1)Cl)O)F	0
ZINC90635458	c1cc(c(cc1F)CCCC(=O)N[C@H](CC(=O)N)C1CCOCC1)F	1
ZINC90653641	C1CC[C@H]([C@H](C1)C(=O)N)NC(=O)CSCC(F)(F)F	1
ZINC90653724	c1cc2c(cc1F)C[C@H](CO2)C(=O)N[C@H]1CCCC[C@@H]1C(=O)N	0
ZINC90688469	CC(C)(C)Cc1cc(n[nH]1)NC(=O)CSCC(F)(F)F	1
ZINC90689294	C[C@@H]([C@@H]1CCOC1)NC(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90714673	c1ccc(cc1)COC(=O)[C@@H](c1cccc(c1)O)N	0
ZINC90730703	CCC(=O)NCC#CCOc1ccc2c(c1)OCO2	0
ZINC90744451	c1cc2c(cc1[C@H](CNS(=O)(=O)c1ccc(cc1F)F)O)CCO2	0
ZINC91059774	Cc1ccc(o1)[C@@](CC(=O)N[C@H](C)c1cnn(c1)C)(C(F)(F)F)O	0
ZINC91404153	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NCc1ccc(c(c1)CO)F	0
ZINC91444755	c1ccc(c(c1)OCCNC(=O)c1cc([nH]n1)c1ccc(cc1)O)F	0
ZINC91445216	C[N@@H+](CCOC)C[C@H]1C[C@H](CN(C1)C(=O)c1ccnc(c1)N)CO	0
ZINC91551067	CCc1c(sc(n1)N)C(=O)N1C[C@H]([C@@H](C1)C(=O)[O-])c1ccncc1	0
ZINC91593015	C1C[C@@]2(CCN(C2)C(=O)c2c(c(n[nH]2)N)Cl)C(=O)N(C1)CCO	0
ZINC91616862	C[C@@]1(C[N@@H+](CC1(C)C)Cc1cncn1CCOC)O	0
ZINC91626089	c1ccc2c(c1)C[C@@H]([C@@H]2NC(=O)c1cc(ccc1F)S(=O)(=O)N)O	0
ZINC91644962	C[C@@H]([C@H](C(=O)[O-])n1c[nH+]c(c1c1c[nH]cn1)c1ccccc1)O	0
ZINC91646108	CC1(C[C@]1(c1ccc(cc1)F)C(=O)NCCCc1csc(n1)N)C	1
ZINC91677525	C[C@H](c1ccc(cc1)O)NC(=O)C1CCN(CC1)CC(=O)N	0
ZINC91690475	Cc1cc(nc(n1)N)N1CCCN(CC1)C1Cc2ccccc2C1	0
ZINC91692134	C[C@@H](c1nc2cccc(c2n1c1ccccc1)F)N	0
ZINC91695930	c1c(cnc(c1Cl)CC(=[NH2+])N)C(F)(F)F	0
ZINC91713884	c1ccc(c(c1)CN(CCO)C(=O)CN1CCC(CC1)C(=O)N)F	1
ZINC91713884	c1ccc(c(c1)CN(CCO)C(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N)F	1
ZINC91773079	CCOC(=O)C[N@H+](Cc1ccc(c(c1)F)N1CCOCC1)C1CC1	1
ZINC91773651	Cn1cnc(n1)CNC(=O)NCc1ccc(c(c1)F)O	0
ZINC91793248	CNS(=O)(=O)CCNC(=O)[C@H]1CCC(=O)N(C1)Cc1ccc(cc1)Cl	0
ZINC91845563	Cc1c(nc[nH]1)C(=O)N1C[C@H]([C@H](C1)CO)C[N@@H+](C)CCOC	0
ZINC91872124	Cc1c([nH+]cnc1NCCCN1CC[NH+](CC1)C)C	0
ZINC91892055	CSCCCN1CCc2cc(ccc2C1)F	1
ZINC91892145	c1cc2c(cc1F)CC[N@H+](C2)CCOCCO	0
ZINC91916956	COCCN1CCN(CC1=O)C(=O)Nc1cccc2c1CCCC2	0
ZINC91928268	CC(C)[C@@H](c1ccc(c(c1)F)F)OC(=O)CCCOC	1
ZINC91943648	CCCCc1c(nc(nc1N1CCC[C@H](C1)CO)N)C	0
ZINC91986478	C[C@H](CNC(=O)NCc1cc(c(nc1)OCC(C)C)Cl)CO	0
ZINC92013494	CC(C)(C)C1CCN(CC1)S(=O)(=O)NCCc1nc(cs1)C(F)(F)F	1
ZINC92046427	CCc1[nH+]ccn1CCCNc1c(cnc(n1)N)C	0
ZINC92077235	CNC(=O)C[N@@H+]1CCC[C@](C1)(CCCOC)CO	0
ZINC92120101	C[C@H]([C@H](c1ccc(cc1)Br)O)NC(=O)Nc1cc(ccc1OC)F	0
ZINC92166878	c1cc(ccc1CNC(=O)Nc1ccc2c(c1)COC2)O	0
ZINC92186725	c1cc(ccc1CNC(=O)N1CCc2cc(ccc2C1)F)C(=O)N	0
ZINC92265700	CCC[C@@H](C)CS(=O)(=O)NCc1ncn(n1)C	0
ZINC92285242	COc1ccc(cc1NC(=O)C(=O)NC[C@@H](Cc1ccccc1)O)F	0
ZINC92377125	C[C@@H](C[C@H](c1ccc(cc1)F)O)NC(=O)NCc1ncn(n1)C	0
ZINC92378468	Cc1cc(c(cc1Br)C)C(=O)N(C)[C@@H]1CC[C@@H](CC1)CO	0
ZINC92454608	c1cc(c(cc1CN(CCCO)Cc1cc(cs1)C(=O)N)Cl)Cl	0
ZINC92472604	C[N@H+](Cc1cc(cs1)C(=O)N)C[C@@H](COCc1ccccc1)O	0
ZINC92473371	CC(C)OCCOC[C@@H](C[N@@H+](C)Cc1ccc(o1)C#N)O	0
ZINC92540273	Cc1c(cn(n1)C)C[N@H+]1C[C@@H](S[C@H](C1)C)C	0
ZINC92557258	c1cc2c(cc1F)CCN(C2)S(=O)(=O)CCCCC#N	1
ZINC92616616	c1ccc(c(c1)[C@@H]1CCC[C@@H]1NC(=O)C1(CCSCC1)O)C(F)(F)F	0
ZINC92664262	C[N@H+](CCCc1cc(no1)c1ccccc1)Cc1cc(cs1)C(=O)N	0
ZINC92666191	C[C@@H]1CC[C@H]([N@H+]1CCN1CCN(CC1)Cc1cc(c(cc1F)F)F)C	0
ZINC92708606	CCCC(=O)N[C@@H]1CCCN(C1)Cc1cccc(c1)OC(F)(F)F	1
ZINC92737078	Cc1ccc(o1)CN(CCO)Cc1cc(ccc1F)Br	0
ZINC92737089	CCOc1cccc(c1O)CN(CCO)Cc1cc(ccc1F)Br	0
ZINC92737153	Cc1c(cn[nH]1)C[N@@H+](CC=C)Cc1cc(ccc1F)Br	0
ZINC92737553	CCCN(Cc1ccccc1N1CCOCC1)CC(F)F	1
ZINC92737559	CCCN(Cc1cc(ccc1O)OCC)CC(F)F	0
ZINC92785280	c1cc(c(cc1C[N@@H+]1CCC[C@H]1CCCO)C(F)(F)F)Cl	0
ZINC92785469	c1ccc(cc1)c1cc(n[nH]1)C[N@H+]1CCC[C@@H]1CCCO	0
ZINC92786663	CN(Cc1ccc(o1)CO)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92809558	COc1cc(cc(c1O)C[N@H+]1CCC[C@H](C1)c1c[nH]nc1)Br	0
ZINC93086379	Cc1cc(c(cc1C)OC(F)F)C[N@H+](CCO)Cc1cccnc1	0
ZINC93090168	Cc1ccc(c(c1)CN1CC[NH+](CC1)[C@@H](C)COC)O	0
ZINC93101674	Cc1cc(ccc1c1ccc(o1)C[N@@H+]1CCC(=O)NCC1)F	0
ZINC93103876	CC[NH+](CC)CCN(CCOC)Cc1c(ccc(n1)C)O	0
ZINC93132397	CCC[N@@H+](Cc1ccc(c(c1)O)OC)C[C@@H]1CCCCO1	0
ZINC93137682	C[C@H](C(=O)N)N(CCOC)Cc1c[nH]nc1c1c(cccc1F)F	1
ZINC93137682	C[C@H](C(=O)N)N(CCOC)Cc1cn[nH]c1c1c(cccc1F)F	1
ZINC93137762	Cc1cc(cc(c1OC(F)F)C)C[N@@H+](CCOC)[C@H](C)C(=O)N	1
ZINC93139373	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1c(nn(c1Cl)C)c1ccccc1	0
ZINC93245442	C#CCOCCC(=O)N1C[C@@H](C[C@H]1c1ccc(cc1)C(F)(F)F)O	0
ZINC93319985	COc1ccc(c(c1)CN(CCO)CCOCC(F)(F)F)Br	0
ZINC93320006	c1cscc1c1ncc(s1)CN(CCO)CCOCC(F)(F)F	0
ZINC93337476	COC[C@@H]1CCCN(C1)Cc1cncs1	0
ZINC93341199	CCOc1c(cc(cc1OC)C[N@H+]1CCC[C@@](C1)(C)CO)OC	0
ZINC93383312	CN(C)c1nc(c(s1)C[N@@H+](CCCCO)C1CC1)c1ccccc1	0
ZINC93385798	c1cc(sc1)C(=O)N1CCC[N@H+](CC1)Cc1cc(ccc1O)Cl	0
ZINC93419552	CCOC[C@H]1CCC[N@H+](C1)Cc1cc(ccc1OC(F)F)[N+](=O)[O-]	1
ZINC93439589	C[C@H](C(=O)N)N1CCN(CC1)Cc1cc(ccc1O)Br	0
ZINC93440465	C[C@H](C(=O)N)N1CC[N@@H+](CC1)Cc1ccc(c(c1)Cl)OC(F)F	0
ZINC93440603	COc1cc(ccc1N1CCN(CC1)Cc1cc(cs1)C(=O)N)F	0
ZINC93481651	C[C@H](CC[N@H+](C)Cc1ccc(cc1)OCCC(C)C)O	0
ZINC93611486	Cc1ccc(cc1)c1c(cn[nH]1)C[N@@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93611704	c1cc(c(cc1C[N@H+]1CC[C@@](C1)(C(F)(F)F)O)Cl)F	0
ZINC93643213	CCS(=O)(=O)CCN(C)Cc1ccc(s1)c1ccccc1F	0
ZINC93644038	C[C@H]1C[C@@H](CC[N@H+]1C)N(C)Cc1c2ccccc2ccc1O	0
ZINC93646217	COc1ccc(cc1OC(F)F)C[N@@H+]1CC[C@H](CC1)c1ncn[nH]1	0
ZINC93646325	CCCOc1ccc(c(c1)O)C[N@@H+]1CC[C@H](CC1)c1ncn[nH]1	0
ZINC93682836	c1c(scn1)C[N@H+]1CCC[C@H](C1)C(=O)NCC(F)(F)F	0
ZINC93706973	C[C@H](C(=O)N1CCN(CC1)Cc1cc(cs1)C(=O)N)O	0
ZINC93791009	CC[N@H+](CCOCC)Cc1ccc(cc1)OC[C@@H]1CCCO1	0
ZINC93987876	CCOc1c(cc(cc1Br)C(=O)N[C@@H]1CC[C@H](C1)[NH+](C)C)OC	0
ZINC93989537	COCCN1CCN(CC1=O)C(=O)N[C@H]1C[C@H]1C1CCCCC1	0
ZINC94992642	c1ccc(c(c1)OCCCC(=O)NO)F	0
ZINC95079332	c1cc2=[NH+]CC(=c2cc1N)CC[NH3+]	0
ZINC95085918	CC(C)(C)OC(=O)N1CCC[C@H]1COc1nc2ccccc2o1	0
ZINC95093268	COC(=O)C(CCn1cnc2c1nc(nc2Cl)N)C(=O)OC	0
ZINC95116145	c1cc(c(cc1Cl)Cl)C[C@@H](n1c(nc(n1)N)N)O	0
ZINC95218240	c1c(cc(c(c1CO)[N+](=O)[O-])N)F	0
ZINC95352985	c1ccc(cc1)c1cn(c(n1)SC[C@H](c1cc(ccc1F)F)O)N	0
ZINC95355324	CCCCSc1nc(cc(n1)N1C[C@@H]([C@H](C1)O)[NH+]1CCOCC1)N	0
ZINC95355806	CSc1nc(cc(n1)N1C[C@H]([C@H](C1)CO)C[N@@H+]1CC[C@H](CC1)CO)N	0
ZINC95365603	Cc1ccccc1CSc1nc(cc(n1)NCC1(CC1)CO)N	0
ZINC95386590	CCc1c[nH+]c(nc1NCCCC(C)(C)CO)N	0
ZINC95389568	Cn1cc(cn1)CCN(C)C(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC95396160	c1cc(ccc1F)SCCNC(=O)c1cc(cs1)C(=O)N	1
ZINC95402239	Cc1nnc(n1C)CN(C)[C@H]1CCN(C1)CCCS(=O)(=O)N	0
ZINC95406710	Cn1c(c(cn1)CNC(=O)Nc1ccc(cc1)C(F)(F)F)N	0
ZINC95408445	C[C@@](CCO)(COC)[NH2+]Cc1cccc(c1)F	0
ZINC95411264	CN(C[C@@H](C1CC1)O)C(=O)NCc1cc[nH+]c(c1)N1CCCCCC1	0
ZINC95415010	Cc1cc(nc(n1)COC)N[C@@H]1CCC[C@@H]1C(=O)N	0
ZINC95417475	COCCN(Cc1ccccn1)C(=O)c1c(cc(cc1F)F)O	0
ZINC95419954	Cc1c(c(n(n1)C(C)C)C)[C@@H](C)NCCc1cn2ccccc2n1	0
ZINC95420445	C[C@H](c1cc(cc(c1)F)F)[NH2+]Cc1ccc(cc1)NC(=O)OC	0
ZINC95422838	CN(CCSC)Cc1ccc(cc1C#N)F	1
ZINC95426445	Cc1c(oc2c1c(nc(n2)C[N@H+](CCOC)C(C)(C)CO)N)C	0
ZINC95429336	CC(=O)Nc1ccc(cc1)CNc1cccc(c1)OCCF	1
ZINC95430214	C[C@@H](Cc1ccccc1F)C(=O)N(CCN1CCOCC1)CCO	0
ZINC95432872	CCCCN(CCO)S(=O)(=O)c1cc2c(ccs2)nc1	0
ZINC95434593	CC(C)(CN1CCOCC1)CN(C)C(=O)CC1(CCCCC1)O	0
ZINC95434885	C[C@H](C[C@@H]1CCCN1C(=O)N[C@@H](C)c1ccc(cc1)n1ccnc1)O	0
ZINC95436044	c1ccc(cc1)[C@@H](C[C@H](CO)NS(=O)(=O)c1cccc(c1)Cl)O	0
ZINC95439087	Cc1nc(no1)c1cccc(c1)OC[C@H](C[N@@H+]1CC[C@H](CC1)C)O	0
ZINC95443643	CCCn1c(c(c(n1)C)C(=O)Nc1cc(ccc1O)F)C	0
ZINC95447557	c1cc(c(cc1F)F)C1(CCC1)NC(=O)Cc1ccon1	0
ZINC95456647	C[C@@H](CC(=O)Nc1nc([nH]n1)OC)c1cccc(c1)OC	0
ZINC95470447	COc1c2c(cc3c1OCO3)[C@@H](C[N@@H+](C2)CC#C)O	0
ZINC95474035	CC(C)n1c2c(cn1)[C@H](SCC(=N2)O)c1ccccc1OCC(=O)[O-]	0
ZINC95503370	Cn1ccnc1[C@@H]1CCCN(C1)Cc1ccc(cc1)OC(F)F	0
ZINC95519157	CCC[N@@H+]1CCc2c(nc[nH]2)C21CCN(CC2)C(=O)c1c(nns1)C	0
ZINC95533294	COCc1n[nH]c(n1)[C@@H](c1ccc(cc1)F)N	1
ZINC95533373	Cc1nc(nn1C)[C@H](c1ccc(cc1)F)N	0
ZINC95533939	c1ccc(c(c1)c1[nH]nc(n1)[C@H](c1ccc(cc1)Cl)N)O	0
ZINC95534298	CCOc1ccc(cc1OC)[C@@H](c1nc([nH]n1)c1cccs1)N	0
ZINC95534444	CCc1[nH]nc(n1)[C@@H](c1ccc(c(c1)OCC)OC)N	0
ZINC95616617	c1ccc(cc1)COc1ccc(cc1)/C(=N/O)/N	0
ZINC95616785	Cc1cc(ccc1C(C(F)(F)F)(C(F)(F)F)O)N	0
ZINC95616791	c1cc(c(cc1N)F)C(C(F)(F)F)(C(F)(F)F)O	0
ZINC95640776	c1c(cc(c(c1C(F)(F)F)C(=O)[O-])N)C(F)(F)F	0
ZINC95641837	c1cc(c(nc1)Br)[C@H](C(F)(F)F)N	0
ZINC95681247	CC[NH+](CC)C[C@@]1(CN([C@@H](C[C@@]1(c1ccccc1)OC(=O)C)C)C)C	0
ZINC95710573	CC(C)Oc1c(cccc1S(=O)(=O)N)O	0
ZINC95713142	CS(=O)(=O)Nc1cccc(c1O)F	0
ZINC95713228	CNC(=O)c1c(c(ccn1)OC1CC1)C(=O)N(C)C	0
ZINC95719937	c1cc(c(c(c1)S(=O)(=O)N)C(F)(F)F)O	0
ZINC95721192	c1cc(c(cc1C(=O)N)O)C(F)(F)F	0
ZINC95723228	c1cc(c(cc1S(=O)(=O)N)S(=O)(=O)N)OC1CC1	0
ZINC95724500	c1cc(c(cc1F)O)S(=O)(=O)N	0
ZINC95729963	CNc1cncc(c1OC1CC1)S(=O)(=O)N	0
ZINC95741420	c1cc(c(cc1C=O)OC1CC1)N	0
ZINC95829627	Cc1nncn1c1ccccc1N	0
ZINC95869762	C1=NC2=C(NCNC2=[N+]1[C@H]1C(=O)[C@@H]([C@H](O1)CO)O)N	0
ZINC95918069	c1cc(ccc1OCCCONC(=N)N)F	1
ZINC95924382	CN1[C@H]([C@H](C(=NC1=O)N)F)O	0
ZINC95930567	c1c(cc(c2c1ncnc2N)F)F	0
ZINC95932955	CCOC(=O)n1cccc1N	0
ZINC95935617	c1cc(c(cc1CNC(=[NH2+])N)I)O	0
ZINC95940709	CC(=O)NC1(CCCCC1)c1nc(on1)c1cccc(c1)O	0
ZINC95945048	c1cc(cc(c1)NC(=O)CO/N=C(\CCO)/N)C(F)(F)F	1
ZINC95945049	c1cc(c(cc1CO/N=C(\CCO)/N)F)F	1
ZINC95964068	c1cc(c(cc1C/[NH+]=C(/N)\Nc1ccc2c(c1)OCCO2)F)O	0
ZINC95967647	C[C@H](c1cc(cnc1)F)[NH2+]C[C@H]1CCCN1CCOC	1
ZINC95972879	c1ccc2c(c1)CC[C@@H]2N(CCO)S(=O)(=O)c1cc(cnc1)F	0
ZINC95985131	CCC[N@H+]1CC[C@@H](CC1)[NH2+]C[C@@H](c1ccncc1)O	0
ZINC95985184	Cc1c(n2ccccc2n1)C[NH2+][C@H](C)c1cc(c(cc1F)OC)OC	0
ZINC95985692	C[C@H]1CN(CCN1C[C@@H](C)O)C(=O)NCCc1nc(cs1)C(F)(F)F	0
ZINC95987587	CN1CC[C@@H]([C@@H]1c1ccc(cc1)F)NC(=O)N1CCCC[C@@H]1CCO	0
ZINC95995123	Cn1cc(c(n1)C(F)(F)F)CNC(=O)N[C@H](CO)c1ccccc1	0
ZINC96000716	C[C@](CNC(=O)CC(=O)NCC(F)(F)F)(c1ccc(cc1F)F)O	0
ZINC96002076	CCC[C@@H]1C[C@H](CCO1)C(=O)Nc1ccc(cc1F)C(=O)N	1
ZINC96007686	c1cc(ncc1S(=O)(=O)N1CCC[C@H](C1)CCO)C(F)(F)F	0
ZINC96033570	C[C@H]1[C@@H](CCO1)[NH2+][C@@H](CC(C)C)CO	0
ZINC96148927	CC(C)COc1cc(cc(c1)F)c1ccc2c(c1)c(ncn2)N	0
ZINC96159755	CCC(=O)NCc1cccc(c1)c1ccc(c(c1)CO)F	0
ZINC96163796	Cc1c(c(n(n1)CCC(=O)N)C)c1cccc(c1)C(=O)C	0
ZINC96194512	COC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@@H](C2)/C/3=N\O	0
ZINC96200337	c1ccc(cc1)C[C@H]1[C@H](CCN1Cc1ccco1)O	0
ZINC96201220	C[C@@H]1c2[nH+]cc(n2CCN1C(=O)Cc1cccs1)C[N@@H+](C)C(C)C	0
ZINC96239810	c1cc[nH+]c(c1)N1CC[C@@]2(C1)C[N@@H+](CCC2(F)F)CC(=O)[O-]	0
ZINC96282010	CCN1CCN(CC1)c1c(c(ncn1)c1ccc(c(c1)F)F)N	0
ZINC96336570	CC(C)(C)[C@@]1(c2c(c(nc(c2C(=N)O1)N)SCCO)C#N)SCCO	0
ZINC96347711	COc1ccc2c(c1)[nH+]c1cc(ccc1c2NCCO)N	0
ZINC96348163	c1cc(ccc1C#CCNC(=O)C(F)(F)F)C(=O)N	1
ZINC96362180	CN1CCc2c1ccc(c2)[C@@H](CNC(=O)CCC1CCCC1)O	0
ZINC96810978	Cc1ccc2c(c1F)CC[NH2+][C@@H]2c1cc(ccc1O)OC	0
ZINC96956352	C[C@H](C(=O)NCC(F)(F)F)O/N=C(/c1ccccc1OC)\N	0
ZINC96970401	CCCCCN1CCN(CC1)S(=O)(=O)c1ccc(cc1)F	1
ZINC96971091	COc1ccc(cc1CN(Cc1ccccc1O)C[C@@H]1CCCO1)Cl	0
ZINC97024207	c1ccc(c(c1)CSc1nnc(o1)c1cccc(c1)Cl)OC(F)F	0
ZINC97033745	C[C@@H](c1cc(ccc1F)F)NCC(C)(C)C(=O)N	0
ZINC97034194	Cc1c(cccc1NC(=O)N1C[C@H](CC[C@@H]1C)C(=O)N)C(F)(F)F	0
ZINC97038976	CCCCn1c(c(c(=O)[nH]c1=O)N(CC)C[C@H](COC(C)C)O)N	0
ZINC97059343	c1cc(c(cc1O)O)C(=O)N1CCC[C@H](C1)c1c[nH]nc1	0
ZINC97082022	c1ccc(c(c1)[C@H]1CN(CCO1)CC(=O)N)C(F)(F)F	0
ZINC97083402	CC[N@H+]1CC[C@@H]([C@@H]1c1cc(c(c(c1)F)F)F)NC(=O)[C@@H](C)COC	1
ZINC97095712	C[C@@H](COC)[NH2+][C@@H]1CCCC[C@@H]1C(=O)N	0
ZINC97096165	c1cc(ccc1c1c(nco1)C(=O)NC(CO)CO)F	0
ZINC97102981	c1ccc2c(c1)ncn2CCCNc1c(cccn1)S(=O)(=O)N	0
ZINC97114264	CC(C)([C@H]1CCCN1C(=O)NC1CCN(CC1)c1ccccc1)O	0
ZINC97123915	c1cc(c(cc1F)F)OC1CCN(CC1)C(=O)c1cc(cs1)C(=O)N	0
ZINC97140086	CCCn1cc(cn1)N[C@H](c1ccccc1)C(=O)N	0
ZINC97159518	CC(C)(C)c1c(cn[nH]1)CNC[C@@H](c1ccc(cc1)F)O	0
ZINC97159518	CC(C)(C)c1c(c[nH]n1)CNC[C@@H](c1ccc(cc1)F)O	0
ZINC97162013	CCC[C@@](C)(CO)NC(=O)c1ccc(cc1C)F	0
ZINC97163614	c1cc(c(cc1C#N)NC[C@@]1(CCOC1)CCO)C(F)(F)F	0
ZINC97163615	c1cc(c(cc1C#N)NC[C@]1(CCOC1)CCO)C(F)(F)F	0
ZINC97175853	C=CCNS(=O)(=O)c1cc(ccc1F)C(=O)NCCO	0
ZINC97177272	CCOC(=O)N(C)c1ccc(cc1)NC(=O)NCc1ccc(nc1)Cl	0
ZINC97177916	C[C@@H](CNC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F)O	0
ZINC97200370	c1c(cn(n1)CC(=O)N)Nc1c2cnn(c2ncn1)CCO	0
ZINC97212321	c1cc(ccc1N1CCN(CC1)/C(=[NH+]\CCC(=O)N1CCCC1)/N)F	1
ZINC97212841	C/[NH+]=C(/NCCOC)\N1CC[C@@H](C1)c1ccc(cc1)OC	0
ZINC97228987	Cc1cc(cc(c1)F)C(=O)N1CCN(C[C@@H]1CN)C	0
ZINC97230722	CCS(=O)(=O)C[C@H](C)N[C@@H]1CCCN(C1)c1cc(ccc1F)C	0
ZINC97231017	CCO[C@H]1C[C@H](C1(C)C)[NH2+]C[C@@]1(CCSC1)O	0
ZINC97231044	C[C@H](c1cccc(c1)CO)[NH2+][C@H]1CCN(C1)CC(F)(F)F	0
ZINC97233000	c1ccc(cc1)[C@H](CO)NC(=O)c1cc(cnc1)F	0
ZINC97250742	CCCCN(CCO)C(=O)c1ccc(=O)n(n1)c1ccc(cc1)F	0
ZINC97255028	C[C@H](c1ccc(cc1F)F)NC(=O)c1ccn(n1)c1ccccc1F	0
ZINC97255441	c1cc(ccc1n1ccc(n1)C(=O)NCCO)F	0
ZINC97334181	COCC1(CC1)C(=O)N1CCN(C[C@H](C1)O)c1[nH+]ccc(n1)N	0
ZINC97447169	COc1cc(c(cc1N)O)F	0
ZINC97472526	c1cc(ccc1c1cnc([nH]1)SC[C@@H](c1ccc(cc1F)F)O)F	0
ZINC97490338	c1ccc(cc1)Oc1ccc(cn1)C(=O)NC[C@@H](c1ccco1)O	0
ZINC97505210	Cc1c([nH]nc1CCC(=O)NCc1ccc(c(c1F)F)OC)C	0
ZINC97572102	c1ccc2c(c1)c(c[nH]c2=O)C(=O)N1CCCC[C@H]1CO	0
ZINC97575020	c1c(cc(cc1F)Cl)NC(=O)NCCC[N@H+]1CCC[C@H](C1)CO	0
ZINC97597956	CCOc1ccc(cc1NC(=O)N[C@H](C)[C@H](C)CO)C(F)(F)F	0
ZINC97732719	Cc1cc(cc2c1nc(s2)N)C(=O)NC[C@@H](c1cccs1)O	0
ZINC97757607	c1cc2c(cc1Cl)C[C@@H](CO2)CO	0
ZINC97758323	c1cc(ccc1[C@@H]([C@@H](C(=O)N)O)[NH3+])F	0
ZINC97758324	c1cc(ccc1[C@H]([C@@H](C(=O)N)O)[NH3+])F	0
ZINC97955307	c1ccc2c(c1)C(=O)N(C2=O)Cc1nnc(o1)[C@H]1CCCO1	0
ZINC98040856	Cc1ccc(cc1F)CNC(=O)CNc1cccc(c1C)C(=O)N	0
ZINC98044113	CO[C@@]1([C@H](O[C@@H]([C@@]1(O)OC)n1cnc2c1ncnc2N)CO)O	0
ZINC98074869	c1ccc(cc1)Oc1cccc(c1)C(=O)NCCCO	0
ZINC98076961	c1ccc2c(c1)c(cc(n2)C1CC1)C(=O)NCCO	0
ZINC98105558	CCOc1ccc(cc1)C(=O)N(CC(F)(F)F)c1nc(cs1)C	1
ZINC98112007	c1cc(ccc1[C@@H]1C[C@@H]1C(=O)N1CCCC[C@@H]1C(=O)N)OC(F)(F)F	0
ZINC98151106	c1cc(c(c(c1)F)[C@H](CS(=O)(=O)Cc1nc(no1)c1cccs1)O)F	0
ZINC98156180	c1cc(cc(c1)F)COC(=O)c1cc(cs1)C(=O)N	0
ZINC98170622	CC(C)(C[NH2+]Cc1csc(n1)c1ccsc1)C(=O)N	0
ZINC98178995	c1c(cc(c(c1N)C(=O)[O-])O)C(F)(F)F	0
ZINC98214183	Cc1c[nH+]n(c1N)CCO	0


==> anc/logic_12_train_molecules.tsv <==
mol_id	smiles	label
ZINC00001276	c1c(cc(c(c1C(=O)N)O)Br)Br	0
ZINC00001463	c1ccc2c(c1)C(=O)C(=C2[O-])c1ccc(cc1)F	0
ZINC00002103	CC(C)Oc1ccc(cc1)/C(=N/S(=O)(=O)c1ccc(cc1)N)/O	0
ZINC00002238	CCCC(CCC)C(=O)N	0
ZINC00003248	C/C(=N\NC(=S)N)/c1ccc(c(c1)Cl)Cl	0
ZINC00004898	c1cc(ccc1c1cc(=O)c2cc(ccc2o1)O)N	0
ZINC00005235	C=C1[C@@H](C[C@H]([C@@H]1CO)O)n1cnc2c1nc([nH]c2=O)N	0
ZINC00005848	c1nc2c(=O)[nH]c(nc2n1[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)F)N	0
ZINC00009853	c1ccc2c(c1)[nH]c(n2)SCC(=O)c1ccc(c(c1)O)O	0
ZINC00012036	c1nc(c2c(n1)n(cn2)[C@H]1CC[C@@H]([C@@H]1O)O)N	0
ZINC00019676	c1c(c(nc(=O)n1[C@@H]1CO[C@@H](O1)CO)N)F	0
ZINC00021790	CCOC(=O)c1cc(c(c(c1)O)O)O	0
ZINC00022805	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)F)N	0
ZINC00028016	CC(=O)C(=C(O)c1ccccc1)C(=[NH2+])C(F)(F)F	0
ZINC00028256	c1cc[n+](cc1)C[C@H](COc1ccc(cc1)N)O	0
ZINC00029003	Cc1ccc(c2c1[nH]c(c2CCNC(=O)c1ccccc1OC)C)F	1
ZINC00031947	c1ccc(cc1)[C@@H]1C=C([NH+]=c2n1[nH]c(n2)N)c1ccccc1O	0
ZINC00033767	CCOC(=O)C1=C(Oc2cc(ccc2[C@H]1C(C)C)O)N	0
ZINC00034463	COc1nc(nc(n1)OCC(F)(F)F)Nc1ccccc1	0
ZINC00034539	CCOc1cc2c(cc1OCC)[C@@H](c1cccc(c1)O)[NH2+]CC2	0
ZINC00036835	CC(=O)C1=C(C(=O)N([C@@H]1c1cc(ccc1OC)OC)CC[NH+](C)C)O	0
ZINC00039128	CCCc1ccc(cc1)OCc1nc(no1)c1c(non1)N	0
ZINC00039908	c1cn(c(=O)nc1N)[C@H]1CC[C@@H](O1)CO	0
ZINC00042822	CCOc1cc(ccc1O)/C=N/[N-]S(=O)(=O)c1ccc(cc1)C	0
ZINC00043705	c1cc(cnc1)[C@@H]1c2cc(ccc2OC(=C1C#N)N)O	0
ZINC00045748	CCOc1cc(ccc1O)/C=N/NC(=O)c1cccc(c1)N	0
ZINC00047857	Cc1cc2c(c(=O)o1)[C@H](C(=C(O2)N)C#N)c1cccc(c1Cl)Cl	0
ZINC00049758	c1cc(sc1)c1cc(c2c(c(sc2n1)C#N)N)C(F)(F)F	0
ZINC00049999	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccccc1C(F)(F)F)C(=O)OC	0
ZINC00050025	c1ccc2c(c1)c(c(o2)C(=O)C1CC1)N	0
ZINC00051228	C/C=C/[C@H](C)c1cc(ccc1O)OC	0
ZINC00052302	CC(C)(C)OC(=O)N1C[C@@H](C[C@@H]1C(=O)NC1CCCCCC1)O	0
ZINC00053345	c1ccc(cc1)[C@@H](C[N+](=O)[O-])c1c[nH]c2c1cccc2	0
ZINC00056670	CCOc1cc2c(cc1OC)C(=O)CC(O2)(C)C	0
ZINC00058066	Cc1c2ccc(cc2oc(=O)c1c1ccc(cc1)OC)OC	0
ZINC00058343	CC(C)(C#C[C@H](c1cccnc1)O)O	0
ZINC00058556	CCOC(=O)C1=C(OC(=C([C@@H]1c1cccc(c1)F)C#N)N)CCl	1
ZINC00059554	c1ccc(c(c1)C(=O)N/N=C/c1ccc(cc1)[N+](=O)[O-])O	0
ZINC00059720	COc1ccc(c(c1)OC)/C=N/NC(=O)COc1cccc(c1)Cl	0
ZINC00059858	c1cc(cc(c1)[N+](=O)[O-])C(=O)Oc1ccc(cc1)Br	0
ZINC00060272	CCCC(=O)Nc1ccc(cc1)C(=O)N/N=C/c1ccc(cc1O)O	0
ZINC00061396	CCOC(=O)C1=C(Oc2cc(oc(=O)c2[C@@H]1c1ccccc1F)C)N	1
ZINC00061653	c1ccc2c(c1)cc1c(n2)c2ccccc2/C/1=N/NC(=O)N	0
ZINC00062220	CC1(CC2=C([C@H](C(=C(O2)N)C(=O)OC)c2ccccc2F)C(=O)C1)C	0
ZINC00062657	c1ccc(cc1)[C@@]1(CC(=NN1C(=O)c1ccccc1N)C(F)(F)F)O	0
ZINC00064846	Cc1c(sc(n1)C)CC(=O)[O-]	0
ZINC00066747	c1ccc(cc1)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00066787	COc1ccc(cc1)[C@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00066792	COc1ccccc1[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00070308	C[C@H]1C(=O)N([C@H](S1)c1ccc(cc1)OC)c1ccc(cc1)Cl	0
ZINC00070814	c1cc(cc(c1)F)N/N=C(\C#N)/C(=[NH2+])N1CCOCC1	0
ZINC00071028	CCCC1=C([C@H](C(=C(O1)N)C#N)c1ccccc1F)C(=O)OCC	1
ZINC00071575	CC1=C([C@@H](n2c(=N1)nn[nH]2)c1ccncc1)C(=O)N	0
ZINC00077486	CC1=NN([C@](C1)(c1cccnc1)O)C(=O)c1ccncc1	0
ZINC00077746	CC(=O)[C@@H]1C(=O)C(=O)N([C@H]1c1ccccc1OC)CO	0
ZINC00077812	CC(=O)[C@H]1C(=O)C(=O)N([C@H]1c1ccc(cc1)F)CO	0
ZINC00077877	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1cccc(c1)[N+](=O)[O-])CO)/O	0
ZINC00077956	CC(=O)N[C@H](CO)/C(=N/O)/c1ccc(cc1)[N+](=O)[O-]	0
ZINC00078266	CC(=O)C1=C(C(=O)N([C@@H]1c1cccc(c1)F)Cc1cccnc1)[O-]	0
ZINC00081010	c1ccc(cc1)N1C(=O)/C(=C/c2ccc(cc2O)O)/C(=O)NC1=S	0
ZINC00081381	CC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)C1CC1	0
ZINC00081966	Cc1ccc(cc1C)N1c2nc3c(n2CC1=O)c(=O)n(c(=O)n3C)C	0
ZINC00083612	CC(C)N(CCO)S(=O)(=O)c1ccc(cc1)N	0
ZINC00087370	COc1ccc(cc1OC)CCNS(=O)(=O)c1ccc(cc1)C#N	0
ZINC00088846	CCOC(=O)Cn1nc(nn1)c1ccccc1F	1
ZINC00089153	c1cc(c(cc1[N+](=O)[O-])c1nc2ccc(cc2c(=O)o1)Cl)Cl	0
ZINC00089544	c1cc(cc(c1)F)NC(=[NH2+])NC(=[NH2+])N	0
ZINC00090076	COC(=O)c1c2c(nc3ccccc3n2)n(c1N)CC=C	0
ZINC00090105	c1ccc(cc1)c1cc(c(s1)NC(=O)C[NH+]1CCCC1)C(=O)N	0
ZINC00090654	CCOC(=O)c1c[nH+]c2ccccc2c1NC[C@H](C)O	0
ZINC00092185	COc1cc(c(cc1Cl)OC)N/C(=[NH+]/C1(CC1)c1ccccc1)/O	0
ZINC00092845	C[NH+](C)CCCn1c2ccccc2n(c1=[NH2+])C[C@@H](c1ccccc1)O	0
ZINC00093135	COc1c(cc(c(c1C(=O)N)OC)Cl)[N+](=O)[O-]	0
ZINC00094250	c1cc(c(cc1O)O)/C=N/NC(=O)c1c(non1)N	0
ZINC00096405	c1ccc2c(c1)c(c(s2)C(=O)NN=C(C1CC1)C1CC1)Cl	0
ZINC00096509	c1ccc(cc1)n1c(=O)c2ccccc2nc1NN	0
ZINC00103021	c1ccc(c(c1)/C=N/c1ccc(cc1)OC(F)(F)F)O	0
ZINC00108089	CCc1ccc(s1)[C@@H]1C2=C(CCCC2=O)OC(=C1C(=O)OCC)N	0
ZINC00108656	c1ccc2c(c1)cc([nH]2)c1ccc(cc1)F	0
ZINC00111376	Cc1cccc(c1)NC(=O)[C@H]1CC(=O)N(C1)c1ccccc1	0
ZINC00113932	CC(C)(C)S(=O)(=O)Cc1nc(cs1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC00115378	CCCc1c2c(n[nH]1)OC(=C([C@H]2C1CCCCC1)C#N)N	0
ZINC00115442	CCC(CC)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00117319	c1ccc(c(c1)N)SC[C@H](COc1cccc(n1)C(F)(F)F)O	0
ZINC00119002	COc1ccc(cc1)COC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC00119022	c1cc2c(cc1OC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O)OCO2	0
ZINC00119182	c1cc(ccc1F)SC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC00119183	c1cc(ccc1F)SC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC00123158	CCCc1ccc(c(c1)N)O	0
ZINC00124032	CCOC(=O)C1=C(N=C2[C@@H]([C@H]1c1cccc(c1)F)C(=O)CCC2)C	1
ZINC00126967	c1nc(c2c3c(sc2n1)CCC3)NN	0
ZINC00127537	CCc1ccc(cc1)OC[C@@H](C[NH+]1CCN(CC1)c1ccccc1)O	0
ZINC00128893	c1ccc2c(c1)[C@](C(=O)N2)([C@H]1CCCCCCC1=O)O	0
ZINC00129692	c1cc2c(cc1N)OC1(O2)CCCC1	0
ZINC00131437	c1cc(ccc1/C=C/C(=O)Nc1ccc(cc1)S(=O)(=O)N)F	0
ZINC00131929	Cc1cc(n2c(n1)nc(n2)C(=O)N/N=C/c1cccnc1)C	0
ZINC00134691	c1cc(sc1)S(=O)(=O)Nc1ccc(cc1)OC(F)F	0
ZINC00135946	C[N@H+]1[C@H]2CC[C@@H]1C[C@@H](C2)NC(=O)Nc1ccc(cc1)Cl	0
ZINC00136345	COc1cc(ccc1O)/C=N/NC(=O)c1ccc(cc1)N	0
ZINC00137551	c1ccc2c(c1)cccc2CC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC00137874	c1c(cc(c(c1/C=C(\C#N)/C(=S)N)O)Cl)Cl	0
ZINC00140422	c1ccc(c(c1)N)NC(=O)c1ccc(cc1)C(F)(F)F	0
ZINC00140516	CCOc1ccc(cc1OCC)Cc1nnc(s1)N	0
ZINC00140670	Cc1c(c(no1)c1c(cccc1Cl)Cl)[C@H](c1ccccc1)O	0
ZINC00140949	CCOC(=O)C1=C(OC(=C([C@@H]1c1c(c([nH]c1C)C#N)C)C#N)N)C	0
ZINC00142228	c1cc(ccc1S(=O)(=O)NCC[C@@H]1CC1(Cl)Cl)Cl	0
ZINC00143675	CCOc1cc(ccc1O)/C=N/NC(=O)CC#N	0
ZINC00146523	c1cc(ccc1NC(=O)NCCN1CCNC1=O)OC(F)(F)F	1
ZINC00147703	CCOc1ccc(cc1)[C@H]1C(=C(Nc2n1ncn2)C)C(=O)C	0
ZINC00148241	c1ccc2c(c1)C(=O)C(=C(C#N)Nc1cccc(c1)C(F)(F)F)C2=O	0
ZINC00149505	CCOC(=O)c1c(csc1NC(=O)COC)c1ccc(cc1)F	1
ZINC00150624	c1cc(ccc1C#N)Oc1ccc(cc1N)C(F)(F)F	0
ZINC00151092	c1cc(ccc1c1cc(=O)c2cc(ccc2o1)O)Cl	0
ZINC00151490	Cc1c(c2c(ncnc2s1)NN)c1ccccc1	0
ZINC00152416	Cc1cc(c(o1)C(F)(F)F)NC(=O)NC[C@@H](c1ccccc1)O	0
ZINC00152665	c1c(cc(c(c1Cl)N)Cl)Br	0
ZINC00152814	CCCc1cc(c(c(c1)Br)N)Br	0
ZINC00153714	c1cc(ccc1C(=O)NN)F	0
ZINC00154077	c1cc(c(c(c1)F)C(=O)N)N	0
ZINC00154679	CC(=O)N[C@@H](Cc1ccc(cc1)O)C(=O)N	0
ZINC00154819	c1cc2cnccc2c(c1)N	0
ZINC00156338	c1c(cc(cc1F)F)C(=O)N	0
ZINC00156916	COc1cc(ccc1CO)OCC(=O)[O-]	0
ZINC00157085	c1cc(ccc1CC(=O)N)O	0
ZINC00157393	CC[C@H](C)c1ccc(c(c1)N)O	0
ZINC00157858	CCCc1c(ccc(c1N)C(=O)C)O	0
ZINC00158354	CCOC(=O)c1cnn(c1N)C(=O)Cc1ccsc1	0
ZINC00158874	c1ccc(cc1)c1nc(cs1)CO	0
ZINC00159335	c1cc(c(c(c1)F)C#N)N1CCCCC1	0
ZINC00159538	CCOC(=O)c1c2nc(c3ccccc3n2nn1)SCC(=O)N	0
ZINC00160146	c1ccc(c(c1)N)SC[C@@H](CSc1cccs1)O	0
ZINC00164000	c1c[nH+]cc(c1N)N	0
ZINC00164366	c1cc(ccc1NC(=S)NN)F	0
ZINC00165534	c1cc(cc(c1)O)/C=C/C(=O)CCC(=O)[O-]	0
ZINC00167206	c1cc(ccc1CO)OC(F)(F)F	0
ZINC00167400	c1c(c(cc(c1O)Cl)F)N	0
ZINC00167411	CCOC(=O)/C(=C/Nc1nc2ccc(cc2s1)F)/C#N	1
ZINC00168054	c1c(c(cc(c1O)F)F)N	0
ZINC00168342	Cn1c2c(cc(s2)CO)c(n1)C(F)(F)F	0
ZINC00168864	COc1ccc(cc1OC)c1nc2cc(ccc2o1)N	0
ZINC00169696	c1ccc(c(c1)NC(=O)/C=N/O)F	0
ZINC00169765	CC(C)(CO)[C@H](C(=O)N)O	0
ZINC00170038	CCn1cc[nH+]c1[C@@H](c1cc(c(c(c1)OC)OC)OC)O	0
ZINC00170456	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)CCC(=O)NN	0
ZINC00170921	Cc1c(c(sc1C(=O)[O-])SC)[C@H](C)O	0
ZINC00171090	CCOC(=O)c1c(c(c(=O)oc1C)Br)C	0
ZINC00171110	CCOc1ccc(cc1)c1cc(c2ccccc2n1)C(=O)N	0
ZINC00171553	CC1(O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)n1cnc2c1ncnc2N)CO)C	0
ZINC00180802	c1ccc(cc1)c1c2c([n+](cnc2oc1c1ccccc1)CCO)N	0
ZINC00183449	c1ccc2c(c1)c(cc(n2)c1ccc(cc1)O)C(=O)N	0
ZINC00184018	c1cc(ccc1NS(=O)(=O)c1ccc(cc1)F)S(=O)(=O)N	0
ZINC00184256	c1ccc(cc1)CSc1ccccc1c1nnc(s1)N	0
ZINC00184872	c1cc2c(cc1F)c1c([nH]2)c(=O)n(cn1)N	0
ZINC00185118	COc1ccccc1O[C@H](CO)C(=O)c1ccc(c(c1)OC)OC	0
ZINC00189779	Cn1c(nc2c1c(=O)n(c(=O)n2C)C)CO	0
ZINC00190704	c1cc(ccc1C(=O)[C@H](NC(=O)c1ccc(cc1)F)O)F	0
ZINC00193132	c1cc(ccc1/[NH+]=c/1\c(cc2ccc(cc2o1)O)C(=O)N)F	0
ZINC00193226	c1ccc(cc1)CCN1[C@H](SCC1=O)c1ccccc1	0
ZINC00193682	CCOC(=O)c1c(nc(s1)NC(=O)c1ccc(cc1)C#N)C	0
ZINC00195319	c1ccc(c(c1)C(=O)Nc1ccc(cc1)C(=O)N)F	0
ZINC00196572	c1ccc(c(c1)C(=O)N1[C@]([C@H]2CCCCC2=N1)(C(F)(F)F)O)Cl	0
ZINC00196745	c1cc(cc(c1)O)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00196750	c1cc(c(c(c1)Cl)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N)F	0
ZINC00203134	CC/C(=N/c1cccc(c1)c1cn2cccc(c2[nH+]1)C)/O	0
ZINC00203814	CCOc1ccc(cc1OC)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00203834	CCc1ccc(cc1)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00203838	CSc1ccc(cc1)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00204520	c1ccc2c(c1)[n+](c(N)n2CC(=O)N)CCOc1ccc(cc1)F	1
ZINC00204537	c1ccc2c(c1)[n+](c(N)n2CCOc1ccc(cc1)F)CCO	1
ZINC00204553	c1ccc2c(c1)[n+](c(N)n2CCOc1ccccc1Cl)CCO	0
ZINC00204555	c1ccc(c(c1)C[n+]1c2ccccc2n(c1N)CCO)F	1
ZINC00204604	Cc1cc(ccc1OCC(=O)N1[C@@](CC(=N1)C)(C(F)F)O)Cl	0
ZINC00207601	c1ccc(c(c1)C(=O)N1CCC(CC1)[NH+]1CCCCCC1)F	0
ZINC00207760	CCCC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1F)F)C(=O)OCC	1
ZINC00207812	c1ccc(c(c1)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O)C(F)(F)F	0
ZINC00211528	CN(CCO)S(=O)(=O)c1ccc(cc1)N	0
ZINC00216909	C[C@H]1C=C([C@H]2[C@H]([C@@]1(CO[C@@H]2c1ccc(c(c1)OC)O)CO)C)C	0
ZINC00217947	c1ccc(c(c1)NC(=O)CSc1c(cccn1)C(=O)[O-])Cl	0
ZINC00220366	COc1ccc(cc1[N+](=O)[O-])/C=N/NC(=O)[C@@H](c1ccccc1)O	0
ZINC00226391	Cc1cc(c(c(c1Cl)C)/C=N/c1cc(ccc1Cl)Cl)O	0
ZINC00228123	c1ccc(c(c1)/C=N/NC(=O)c1cccs1)Cl	0
ZINC00228429	c1ccc(cc1)[C@@](CC(=O)/C=C/c1cccs1)(C(F)(F)F)O	0
ZINC00230068	CC(=O)Nc1ccc(cc1)[C@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00230069	CC(=O)Nc1ccc(cc1)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00231911	COc1ccc(cc1O)/C=N/c1ccc(cc1)S(=O)(=O)N	0
ZINC00232752	C/C(=N/NC(=O)c1cc(n[nH]1)c1ccc(cc1)F)/c1cccs1	0
ZINC00236436	c1cc(ccc1C(=O)Nc1cc(ccc1Cl)Cl)F	0
ZINC00241492	CC[n+]1ccc(c2c1ccc(c2)C(F)(F)F)C	0
ZINC00243547	Cc1cc(c(c(c1)/N=C/c1cc(cc(c1[O-])[N+](=O)[O-])Cl)O)C	0
ZINC00244997	c1ccc(cc1)C(=O)c1cc(ccc1N)SC(F)(F)F	0
ZINC00250357	CCOC(=O)c1cnn2c1nnc(c2N)C#N	0
ZINC00254139	c1ccc(c(c1)C(=O)N/N=C/c1cccc(c1)O)O	0
ZINC00255302	c1ccc(c(c1)NC(=O)CNC(=O)C1CCCCC1)F	0
ZINC00257051	c1cc2c(nc1)nc([nH]2)SCC(=O)N	0
ZINC00267700	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)C)C#N)N)C	0
ZINC00268281	Cc1ccc(cc1)[C@H]1C[C@H](n2c(c(cn2)C(=O)NC(C)C)N1)C(F)F	0
ZINC00268297	C[C@H](C(=O)N)Sc1nc(cc(n1)C(F)(F)F)c1ccccc1	0
ZINC00268748	C[n+]1c2ccccc2n(c1N)C[C@H](COc1ccc(cc1)OC)O	0
ZINC00269111	CC[C@]1([N+](=C(C(N1O)(C)C)c1ccc(cc1)F)[O-])C	0
ZINC00271977	CCOC(=O)N1CCN(CC1)c1ccc2nnc(n2n1)C(F)(F)F	1
ZINC00272204	CCOc1ccc(cc1)Nc1nc(nc(n1)Cl)Cl	0
ZINC00272777	c1ccnc(c1)SC[C@@H](COc1ccc(cc1)Cl)O	0
ZINC00274311	Cc1cccc(c1)C(=O)Nc1ccc(cc1)c1nc2ccccc2s1	0
ZINC00274648	c1cc(ccc1C(=O)N1[C@@]([C@@H]2CCCCCC2=N1)(C(F)(F)F)O)O	0
ZINC00274651	c1cc(cc(c1)O)C(=O)N1[C@]([C@@H]2CCCCCC2=N1)(C(F)(F)F)O	0
ZINC00274676	CCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)C	0
ZINC00274826	CCCn1c2ccccc2n(c1=[NH2+])CC(=O)[O-]	0
ZINC00276192	c1ccc(cc1)[C@@H]1CCc2c(sc([nH+]2)N)C1	0
ZINC00276587	c1cc(ccc1C(=O)NN=C1CCCCCCCCCCC1)N	0
ZINC00277380	CC[C@H](C)c1ccc2c(c1)nc(o2)c1ccc(cc1)N	0
ZINC00278193	c1ccc(c(c1)C[NH+]1CCOCC1)O	0
ZINC00278708	CCOc1cc(ccc1O)/C=C(\C#N)/C(=S)N	0
ZINC00278895	CCC(=O)Nc1nnc(s1)Cc1ccc(cc1)F	0
ZINC00281051	Cn1c(=O)c2c(n(c1=O)C)OC(=C([C@@H]2c1cccc(c1)O)C#N)N	0
ZINC00282974	CCOc1cc(ccc1O)[C@H]1c2c(cc(oc2=O)C)OC(=C1C#N)N	0
ZINC00286598	C[C@H](C#C[C@@]1(CCCC(O1)(C)C)C)O	0
ZINC00288277	c1cc(ccc1/C=N/c1ccc(cc1)C(=O)N)O	0
ZINC00288484	COc1cc(ccc1O)/C=N/c1ccc(cc1)S(=O)(=O)N	0
ZINC00288656	c1cc(c(cc1[N+](=O)[O-])C(=O)N1CCCC1)Cl	0
ZINC00290274	CCOC(=O)[C@@H](C(=O)N)[C@@]1(C(=O)C=C(O1)c1ccccc1)O	0
ZINC00290474	COc1ccc2c(c1)c(c[nH]2)CCNC(=O)N	0
ZINC00291653	c1ccc2c(c1)[nH+]c(n2CCOc1ccccc1F)SCC(=O)N	1
ZINC00292292	COc1ccccc1[C@@H]1c2cc(c(cc2OC(=C1C#N)N)O)Cl	0
ZINC00292494	c1cc(c(c(c1)O)O)/C=N/c1ccc(cc1)C(=O)N	0
ZINC00292618	CCOc1cc(ccc1O)[C@@H]1C(=C(OC(=C1C(=O)OCC)C)N)C#N	0
ZINC00296341	c1cc(ccc1[C@H]1c2cc(c(cc2OC(=C1C#N)N)O)Cl)F	0
ZINC00296987	c1cc(ccc1/C=N/c1cc(c(c(c1)Cl)N)Cl)O	0
ZINC00297915	c1ccc(c(c1)C(=O)N)/N=C/c1cccc(c1)O	0
ZINC00298902	c1ccc(c(c1)C[n+]1c2ccccc2n(c1N)CC(=O)N)F	0
ZINC00299630	Cc1ccccc1C(=O)NNC(=O)c1cccc(c1O)C	0
ZINC00302919	c1cc(ccc1CCNC(=O)Cc1ccc(cc1)Br)F	1
ZINC00303148	COCC(=O)Nc1ccc(cc1)S(=O)(=O)/N=c/1\[nH]ccs1	0
ZINC00304317	c1ccc(c(c1)CC(=O)c1ccc(cc1O)O)F	0
ZINC00305502	Cc1cc(c(c(c1)[C@H](c1ccccc1)O)N)C	0
ZINC00305743	c1ccc2c(c1)[n+](c(N)n2Cc1ccc(cc1)Cl)CCO	0
ZINC00306613	c1cc(c(cc1Oc1ccc(c(c1)N)O)N)O	0
ZINC00307695	c1ccc(cc1)C(=O)C[C@H](c1ccc(cc1)F)[C@@H]1CCCCC1=O	0
ZINC00309428	Cc1cc(nc(n1)[N-]S(=O)(=O)c1ccc(cc1)NC(=O)C1CC1)C	0
ZINC00309749	Cc1nnc2n1c1ccccc1nc2NC[C@H]1CCCO1	0
ZINC00310134	Cc1ccc(cc1)C(=O)[C@@H](C)OC(=O)c1ccc2ccccc2n1	0
ZINC00310366	Cc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1C)Cl	0
ZINC00310796	c1cc(ccc1/N=C/c1ccc(cc1O)O)F	0
ZINC00311928	c1cc(ccc1/C=N/c1[nH]c(n[nH+]1)N)F	0
ZINC00313525	c1ccc(cc1)C(=O)N1[C@@](CC(=N1)c1cccnc1)(C(F)(F)F)O	0
ZINC00314835	CCO[P@](=O)(c1ccccc1)[C@H](c1ccc(cc1)F)O	0
ZINC00318530	Cc1ccc(cc1Cl)NC(=O)c1ccc(cc1)C(C)C	0
ZINC00318927	c1cc(cnc1)NC(=O)Cc1ccc(cc1)F	0
ZINC00320313	c1ccc(cc1)S(=O)(=O)N(CC(=O)N)c1cccc(c1)Cl	0
ZINC00321313	Cn1cccc1CN(C1CC1)C(=O)c1ccc(cc1)F	0
ZINC00327539	CCOc1ccc(cc1)Cc1c(nc(nc1Cl)SC)N	0
ZINC00330010	c1ccc2c(c1)ccc1c2c(cs1)CO	0
ZINC00330199	COC(=O)c1cc(ccc1O)N	0
ZINC00331431	CCOC(=O)c1c([n+](cc(n1)c1ccc(cc1)O)[O-])N	0
ZINC00331521	Cc1c(c(ncn1)NN)Br	0
ZINC00331680	c1ccc(c(c1)CO)N	0
ZINC00338303	C[C@H](c1ccc(cc1)OC)C(=O)c1ccc(cc1O)O	0
ZINC00338808	c1cc(nc(c1)C(=O)N[C@@H](C(=O)c1ccc(cc1)F)O)C(=O)N	0
ZINC00339388	CCOC(=O)N(C)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	0
ZINC00340950	Cn1c2c(c(O)c(c(n2)N)Cl)c(=O)n(c1=O)C	0
ZINC00341123	CCOc1ccccc1NC(=O)CC(C(F)(F)F)(C(F)(F)F)O	0
ZINC00344067	c1ccc(cc1)[C@@]1(C(=O)c2cccc3c2N(C1=O)CCC3)F	0
ZINC00346212	CC1(Cc2c(c(=S)sc(c2C#N)N)C[N@@H+]1C)C	0
ZINC00348937	c1ccc(cc1)C(c1ccccc1)(C(=O)NCc1cccnc1)O	0
ZINC00353634	COc1cccc(c1O)/C=N/c1ccc(cc1)C(=O)N	0
ZINC00354659	CCOc1cc(ccc1O)/C=N/NC(=O)COc1ccccc1C	0
ZINC00354705	C[C@H](c1ccc(cc1)OC)NC(=O)c1ccc(c(c1)OC)OC	0
ZINC00356058	Cc1cc(nn1CC(=O)Nc1cccc(c1)Br)C(F)F	0
ZINC00358832	Cc1cccc(c1)C(=O)NC(=S)Nc1ccc(c(c1)Cl)Cl	0
ZINC00358837	Cc1cccc(c1)C(=O)NC(=S)N[C@H](C)c1ccccc1	0
ZINC00361673	CN(c1ccccc1C(=O)Nc1cccc(c1)F)S(=O)(=O)C	0
ZINC00362966	Cc1ccc(c(c1)[C@@H](c1ccccc1)O)N	0
ZINC00369856	CCCn1c2c(=O)[nH]c(=O)n(c2[nH+]c1N)C	0
ZINC00376929	c1c(nn2c1nc1c(c2C(F)(F)F)CCCC1)C(=O)[O-]	0
ZINC00377139	Cc1cc2c(c(=O)o1)[C@@H](C(=C(O2)N)C#N)c1cccc(c1F)F	0
ZINC00379623	Cc1ccccc1N(CC(=O)N1CCCCC1)S(=O)(=O)C	0
ZINC00382897	C1CC/C(=N/NC(=O)N)/CSCC1	0
ZINC00385416	Cc1c(sc(n1)Cl)C(=O)Oc1ccc2ccccc2c1	0
ZINC00386395	Cc1ccc(c(c1)Cl)C(=O)Nc1ccccc1OC(F)F	0
ZINC00386704	c1ccc(cc1)N1CCN(CC1)C(=O)CCC(=O)[O-]	0
ZINC00386757	CC(C)c1ccc(cc1)N1CCN(CC1)C(=O)N	0
ZINC00388235	c1cc(ccc1C[C@@H](C(=O)NN)[NH3+])O	0
ZINC00389577	Cc1ccc(cc1N)CO	0
ZINC00391417	CC(C)(COC(=O)N)[C@@H](c1ccccc1)O	0
ZINC00392945	CC[C@H]1Cc2ccc(c3c2N(C1)C(=O)C3)O	0
ZINC00401246	c1ccc2c(c1)c1cc(c(cc1[C@@H]2O)N)Br	0
ZINC00401699	c1csc(n1)NC(=O)NC1CCCCC1	0
ZINC00403010	C[C@@H](CCc1ccccc1)[NH2+]C[C@@H](c1ccc(c(c1)C(=O)N)O)O	0
ZINC00403202	CC(C)(CC(OC)OC)O	0
ZINC00403234	CC[C@H](COC)O	0
ZINC00403414	c1cc(c(c(c1)Cl)Cl)CO	0
ZINC00405103	c1cc(c(c(c1)F)[C@H](C(=O)[O-])O)F	0
ZINC00405350	CCOC(=O)C1=C(Oc2cc(ccc2[C@@H]1c1ccc(cc1)F)O)N	1
ZINC00406014	c1cc(ccc1N)S(=O)(=O)CCO	0
ZINC00407416	Cc1c(nc(s1)Nc1ccccc1Cl)c1ccc(cc1F)OC	0
ZINC00408620	CC[C@@H](CO)NC(=O)c1ccccc1F	0
ZINC00409329	C[C@@H]1CC[C@H](C(=O)C1)C(C)(C)S	0
ZINC00409350	c1cc(c(cc1I)F)N	0
ZINC00409842	c1cc(ccc1C[C@@H](C(=O)[O-])NC(=O)N)O	0
ZINC00414277	Cc1ccc2c(c1)cc(c(=O)[nH]2)CN(CCO)C(=O)c1ccccc1	0
ZINC00415528	c1cc(ccc1C(=O)c1c2c(sc1N)CCC2)Br	0
ZINC00417425	Cc1cccc2n1c(c(c1ccc(cc1)O)[nH+]2)NC[C@H]1CCCO1	0
ZINC00420853	CCOC(=O)c1cnc(nc1N)S[C@H](C)C(=O)OC	0
ZINC00422140	Cc1c(cccc1Cl)NC(=O)CSc1nc(cc(n1)N)N	0
ZINC00428657	CC(=O)N1CCc2c1ccc(c2)S(=O)(=O)NC(C)(C)C	0
ZINC00429877	CCOc1cc(ccc1O)/C=C\1/C(=O)c2cc(ccc2O1)C(=O)OC	0
ZINC00431605	CCOc1ccc(cc1)/N=C/c1cccc(c1O)C	0
ZINC00432040	Cc1ccc2c(c1)C(=O)C[C@](O2)(C(C(F)F)(F)F)O	0
ZINC00432617	c1ccc2c(c1)n1C(=C([C@@H](C(=c1s2)C#N)c1cccs1)C#N)N	0
ZINC00434483	Cc1c(cccc1N1C(=O)c2ccc(cc2C1=O)[N+](=O)[O-])C(=O)[O-]	0
ZINC00435955	CCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccccc1O	0
ZINC00436889	CC1(C(=[N+](C(N1O)(C)C)[O-])/C=N/N)C	0
ZINC00441754	c1cc(ccc1C(=O)N1CCN(CC1)c1ccc(cc1)Cl)F	0
ZINC00443713	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1)Cl)C1CCCCC1)O	0
ZINC00443865	Cc1ccccc1CSCC(=O)Nc1ccc(c(c1)C)C	0
ZINC00446770	COc1cccc(c1O)/C=N/NC(=O)Cc1cccs1	0
ZINC00448122	Cc1ccc(c(c1)C)OC[C@@H](C[NH+]1CCN(CC1)c1ccccc1)O	0
ZINC00448929	CC(C)(C)N(C=C(Cl)Cl)C(=O)NC1CCCCC1	0
ZINC00450038	Cc1cc(c(n1C)C)/C=C\1/C(=O)NC(=O)N(C1=O)c1cccc(c1)F	0
ZINC00451792	CCOC(=O)C1=C(NC(=O)N[C@@H]1c1cc(cc(c1O)OC)Cl)C	0
ZINC00452428	c1ccc(c(c1)NC(=O)CSc1ccc(cc1)Cl)F	0
ZINC00458086	Cc1ccc(c(c1)Cl)C(=O)N1CCC(CC1)Cc1ccccc1	0
ZINC00458791	C[C@@H]1CN(C[C@H](O1)C)C(=S)NC(=O)c1ccc(cc1)F	0
ZINC00461071	C[C@H](C(=O)Nc1ccc(cc1)S(=O)(=O)N)Oc1ccc(cc1)F	0
ZINC00461079	C[C@@H](C(=O)Oc1ccc(cc1)OC)Oc1ccc(cc1)F	0
ZINC00461882	CCOC(=O)C1=C(NC(=O)N[C@H]1c1cc(c(cc1Cl)O)OC)C	0
ZINC00462863	CC(C)(CO)NC(=O)c1ccccc1F	0
ZINC00469956	COc1ccc(c(c1O)Cl)[C@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00473517	CCC[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2ccco2)C1	0
ZINC00473680	Cc1c(sc(n1)NC(=O)c1ccc(cc1)C(C)C)C	0
ZINC00474583	c1cc(sc1)/C=C/C(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC00477366	CNc1ccccc1C(=O)N1CCN(CC1)c1ccc(cc1)F	0
ZINC00480140	c1ccc(c(c1)NC(=O)NNc1cccc(n1)Cl)Cl	0
ZINC00482102	c1ccc(cc1)[C@]1(c2cc(ccc2N=CN1N)Cl)O	0
ZINC00483717	CC[C@H]1CCc2c(sc(c2C(=O)N)NC(=O)C2CC2)C1	0
ZINC00486710	c1cc(oc1)/C=N/NC(=O)c1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC00488339	c1c(c(nc(=O)n1C[C@@H](CO)O)N)F	0
ZINC00488340	c1c(c(nc(=O)n1C[C@H](CO)O)N)F	0
ZINC00491324	c1cc[n+]([O-])c(c1)CC(=O)c1ccc(cc1O)O	0
ZINC00494142	c1cc(oc1)[C@@H]1N/C(=N/O)/C(=[N+]1[O-])N	0
ZINC00494390	c1cc2c(ccc3c2OC(=C([C@H]3c2cccnc2)C#N)N)c(c1)O	0
ZINC00494938	CCOC(=O)C1=C(OC2=C([C@H]1c1cccc(c1)F)C(=O)CCC2)N	1
ZINC00497425	CCSc1nc(c2c3c(sc2n1)C[C@@H](CC3)C(C)(C)C)N	0
ZINC00498323	c1ccc(cc1)c1ccc(cc1)C(=O)N/N=C/c1ccc(cc1)O	0
ZINC00498932	c1ccc(cc1)C1=NN([C@@H](C1)c1ccccc1O)C(=O)c1cccs1	0
ZINC00500465	CCOC(=O)c1c(c2c(cc(nc2s1)C)c1ccccc1)N	0
ZINC00500965	CCOC(=O)Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccccc1F)C#N)N	1
ZINC00502308	CCC(=O)Oc1cc2c(c(n(c2c2c1cccc2)C)C)C(=O)OCC	0
ZINC00505790	CC[C@@H](C)c1ccc(cc1)OCC(=O)Nc1ccc(cc1)OC	0
ZINC00507608	C1CCC(CC1)(CCO)O	0
ZINC00508328	CC[N@H+]1CCN(CC1)C1=NC(=O)/C(=C/c2cccc(c2)O)/S1	0
ZINC00518459	c1ccc(cc1)[C@@H]([C@@H](C(=O)[O-])NC(=O)Cc1ccc(cc1)N)O	0
ZINC00519644	CC[C@H](c1ccccc1)C(=[NH2+])NCCc1ccc(c(c1)OC)OC	0
ZINC00520151	CCC[n+]1c2ccccc2n(c1N)C[C@H](COc1ccc(cc1)C)O	0
ZINC00522185	CC(C)(C)OC(=O)c1c2c(nc3ccccc3n2)n(c1N)CCO	0
ZINC00523326	CCO[P@](=O)(c1ccccc1Cl)[C@@H](c1ccccc1)O	0
ZINC00523691	Cc1c(sc2c1c(=O)n(c(n2)SCc1cccc(c1)F)C)C	0
ZINC00525737	CCC[n+]1c2ccccc2n(c1N)C[C@H](COc1cccc(c1)C)O	0
ZINC00526943	COc1ccc(cc1)N1C[C@H](CC1=O)c1[nH]c2ccccc2n1	0
ZINC00527100	CC(C)(C)C(=O)CSc1nnc(n1CC=C)c1cccs1	0
ZINC00527448	CCC[n+]1c2ccccc2n(c1N)C[C@@H](COc1ccccc1C)O	0
ZINC00527791	c1cc(ccc1C(=O)C[C@@]1(c2cc(ccc2NC1=O)F)O)N	0
ZINC00528494	Cc1ccc(c(c1)C)Nc1nc(nc(n1)N)C(F)(F)F	0
ZINC00530097	c1ccc(c(c1)C(=S)N1CCN(CC1)c1ccccc1F)O	0
ZINC00530325	Cc1cccc(c1)c1nnc(n1N)SCc1ccc(cc1)OC	0
ZINC00532173	Cc1ccccc1[C@@H]1C[C@H](Nc2n1nc(n2)N)c1ccccc1Cl	0
ZINC00536656	c1cc(ccc1[C@@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N)Cl	0
ZINC00541951	c1cc(oc1)c1nnc2n1cnc1c2cnn1c1ccc(cc1)F	0
ZINC00544800	CC(C)CN1C(=O)c2ccc(cc2C1=O)N	0
ZINC00551016	c1cc(cc(c1)F)[C@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00551017	c1cc(cc(c1)F)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00552187	c1ccc(cc1)c1cc(O)nc(n1)SCC(=O)N	0
ZINC00556123	Cc1ccc(cc1)S(=O)(=O)Nc1ccccc1C(=O)N	0
ZINC00558028	CCCC(=O)NC(=S)Nc1ccc(cc1)c1ccc(o1)CO	0
ZINC00566083	COc1cccc(c1)/C=N/NC(=O)c1c2ccccc2ccc1O	0
ZINC00569964	Cc1cc(ccc1NC(=O)C(C)(C)C)N	0
ZINC00570758	COc1cc(ccc1OCC(=O)N)/C=N\c1ccc(cc1)F	0
ZINC00570772	Cc1ccc(cc1)/C=N/c1ccc(cc1)O	0
ZINC00572358	CCCn1c2ccccc2nc1COc1ccc2ccccc2c1	0
ZINC00573117	c1cc(cc(c1)C(F)(F)F)CC(=O)N/N=C/c1ccc(cc1)C#N	0
ZINC00575338	CCOc1cc(ccc1OCC(=O)N)CO	0
ZINC00583648	c1cc(cc(c1)O)[C@@H]1[C@H]2CCCC=C2C(=C(C1(C#N)C#N)N)C#N	0
ZINC00609961	Cc1ccc(cc1NC(=O)Nc1cc(ccc1OC)Cl)F	0
ZINC00611010	C[C@@H](c1ccc2c(c1)OCO2)NC(=S)NCCc1ccccc1	0
ZINC00611764	c1ccc(cc1)CCNC(=[NH2+])c1cccc(c1)[N+](=O)[O-]	0
ZINC00612182	COc1ccc(cc1NC(=O)Nc1ccc(cc1)C(F)(F)F)Cl	0
ZINC00612816	Cc1cc(ccc1Nc1nc(cs1)c1ccc(c(c1)OC)OC)O	0
ZINC00613684	Cc1c(sc(n1)N)c1csc(n1)N(C)c1ccc(cc1)O	0
ZINC00614461	CCOC(=O)C1=C(Oc2cc(ccc2[C@H]1c1ccc(cc1F)F)O)N	1
ZINC00617447	CC[C@H](C(=O)N(C)Cc1ccccc1)Oc1ccccc1	0
ZINC00617983	CC1=C([C@@H](n2c(=N1)nc[nH]2)c1cccc(c1)F)C(=O)N	0
ZINC00638492	C[C@@H](c1ccccc1O)NC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC00638535	C[C@@H](c1ccc(cc1)F)NC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC00651902	c1ccc2c(c1)cc(/c(=[NH+]/c1cc(ccc1Cl)C(F)(F)F)/o2)C(=O)N	0
ZINC00653320	c1ccc(cc1)C(=O)c1c(ncn1c1ccc(cc1)I)N	0
ZINC00653403	CCOC(=O)c1c(n(c2c1cc(c(c2)Br)O)Cc1ccccc1)C	0
ZINC00664097	c1ccc(c(c1)[C@@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N)Br	0
ZINC00666582	c1cc(cc(c1)Cl)C(=O)N1[C@@]([C@@H]2CCCCCC2=N1)(C(F)(F)F)O	0
ZINC00667680	c1cc2c(cc1[N+](=O)[O-])sc(c2Cl)C(=O)Nc1ccc(cc1F)Cl	0
ZINC00667984	CCOC(=O)c1c(c2c(nc(nc2s1)SC)Nc1ccc(cc1)F)N	1
ZINC00668241	CCC[C@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2cccnc2Cl)C1	0
ZINC00675527	CSc1nc2c(nn1)c1ccccc1N[C@@H](O2)C(=O)c1ccccc1	0
ZINC00695561	CC/C(=N\NC(=O)Cc1ccc(cc1)[N+](=O)[O-])/c1ccc(cc1Cl)Cl	0
ZINC00708678	c1ccc2c(c1)c1c(s2)[C@@H](C(=C(O1)N)C#N)c1ccc(o1)Br	0
ZINC00710703	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)C(F)(F)F)C#N)N)C	1
ZINC00711476	C[NH+](C)/C=C/C=C1C(=O)CCCC1=O	0
ZINC00713403	C[C@]12[C@@H]3C[C@H]([C@H]1C(=O)N(C2=O)c1cc(c(c(c1)Cl)Cl)Cl)C=C3	0
ZINC00714339	CCOc1ccc(cc1[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)C)Br	0
ZINC00726138	COc1ccc(cc1c1nc(nc(n1)NCCc1ccccc1)N)Cl	0
ZINC00730625	COc1cc(c(c2c1C(=O)[C@H]([C@H](O2)c1ccccc1)O)OC)O	0
ZINC00730657	c1ccc(c(c1)[C@H]1c2cc(ccc2OC(=C1C#N)O)N)F	0
ZINC00731217	COc1cc(cc(c1OC)OC)/C=N/NC(=O)c1ccc(cc1O)O	0
ZINC00752009	CCOC(=O)C1=C(NC(=S)N[C@@H]1c1cc(ccc1OC)OC)C	0
ZINC00752510	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(c(c1)Br)F)C#N)N)C	1
ZINC00752563	COc1ccc(cc1Br)[C@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00754771	C[C@@H](c1ccc(cc1)OC)NC(=O)CSCc1cccc(c1)Br	0
ZINC00758699	c1ccc(c(c1)N)S(=O)(=O)Nc1cccc2c1nccc2	0
ZINC00761355	c1cc(c(c(c1)F)C[N@@H+]1CCC[C@H]1CO)F	0
ZINC00799734	c1cc(ccc1C(=O)N1[C@](CC(=N1)C(F)(F)F)(c1ccncc1)O)N	0
ZINC00804624	c1cc(ccc1CCNC(=O)[C@H]1CCCO1)S(=O)(=O)N	0
ZINC00804659	CCC(CC)c1nnc(s1)NC(=O)c1ccc(cc1)OCC	0
ZINC00806433	CCCc1c2c([nH]n1)OC(=C([C@H]2c1cc(ccc1F)F)C#N)N	1
ZINC00808009	c1ccc2c(c1)nc(n2C[C@@H](COc1cccc(c1)Cl)O)C(F)(F)F	0
ZINC00809408	COCc1c2c([nH]n1)OC(=C([C@H]2c1ccccc1C(F)(F)F)C#N)N	1
ZINC00809409	COCc1c2c([nH]n1)OC(=C([C@@H]2c1ccccc1C(F)(F)F)C#N)N	1
ZINC00814869	CC(C)NC(=O)[C@@H]1CC(=NO1)c1c(cccc1Cl)F	0
ZINC00817602	CC(C)(C)C(=O)c1cn(c2c1cccc2)CC(=O)NC[C@@H]1CCCO1	0
ZINC00831423	CCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1cccc(c1)Br	0
ZINC00844068	Cc1ccc(cc1)[C@]1(NC(=O)n2c3ccccc3sc2=N1)C(F)(F)F	0
ZINC00845179	c1cc(ccc1c1cc(n2c(n1)cc(n2)C(=O)N)C(F)(F)F)Br	0
ZINC00874573	c1ccc2c(c1)nnn2CC(=O)Nc1ccc(cc1)N	0
ZINC00915472	CCn1c(=O)c2ccccc2nc1SCc1ccccc1Cl	0
ZINC00917225	Cc1ccc(cc1)n1c(nnn1)SCC(=O)c1cc(ccc1OC)Cl	0
ZINC00938940	Cc1c(ccc2c1nc(s2)N)Cl	0
ZINC00940749	CC1=C([C@H](n2c(=[NH+]1)nc([nH]2)c1cccs1)c1ccc(cc1)Br)C(=O)N	0
ZINC00944693	c1ccc(cc1)c1c(sc(n1)N)C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC00956506	CCOc1ccccc1OCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC00968078	c1cc(ccc1[C@H]1[C@H](Cc2c(cc(cc2O1)O)O)O)O	0
ZINC00970363	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC00975054	Cc1ccc(cc1[N+](=O)[O-])N1C(=O)[C@@H]2[C@H]3C=C[C@@H]([C@@H]2C1=O)C13CC1	0
ZINC00979676	c1cc(ccc1COc1ccc(cc1/C=N/NC(=O)N)Br)Cl	0
ZINC00982615	c1ccc(c(c1)COc1c(cc(cc1Br)Br)CO)F	0
ZINC00983465	Cc1ccc(cc1)C(=O)N1[C@@](CC(=N1)C)(C(OC(F)(F)F)(F)F)O	0
ZINC00993583	CCOc1cccc(c1O)/C=N/NC(=O)c1ccc(cc1)F	0
ZINC01004657	CC1=NN([C@](C1)(C(F)(F)F)O)C(=S)N	0
ZINC01014337	CCCN1C(=O)/C(=C/c2ccc(c(c2)Br)O)/S/C/1=N\c1ccccc1	0
ZINC01016713	CCOC(=O)N1CCc2c(sc3c2c(=O)n(c(n3)SC(C)C)N)C1	0
ZINC01017079	C[C@@H](C(=O)Nc1cccc(c1)F)Oc1ccc(cc1Br)Br	0
ZINC01018408	CC(C)N1C(=O)/C(=C/c2cc(c(c(c2)OC)O)OC)/SC1=O	0
ZINC01021444	COc1cc(cc(c1O)Br)/C=N/NC(=O)c1ccccn1	0
ZINC01027218	COC(=O)c1cnc(nc1C(F)(F)F)N	0
ZINC01029561	Cc1ccc(cc1)C(=O)c1c(c2c(cc(nc2s1)C)C(F)(F)F)N	0
ZINC01045073	c1ccc(cc1)C(=O)C[C@@H](c1ccc(cc1)Cl)Sc1ccccc1N	0
ZINC01046899	CCOC(=O)c1cnc2c(ccc(c2c1Oc1cc(cnc1)Cl)F)F	1
ZINC01047343	Cc1cc(no1)C(=O)N/N=C/c1cc(c(c(c1)Br)O)Br	0
ZINC01047570	Cc1nc(cs1)c1nnc(n1C)SCC(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC01048547	CC(=O)c1cc(cc(c1OC(=O)c1cccc(c1)C(F)(F)F)Cl)Cl	0
ZINC01052067	CCCc1cc(c(s1)NC(=O)c1ccco1)C(=O)N	0
ZINC01054342	Cc1cc(cc(c1OCC(=O)N/N=C/c1ccc(cc1)O)C)Br	0
ZINC01058176	c1ccc(cc1)CCS(=O)(=O)N/N=C/c1c2ccccc2ccc1O	0
ZINC01058274	CCOC(=O)c1cnc(nc1N)SCC(=O)N1CCc2c1cccc2	0
ZINC01063867	COc1ccc(cc1)CNS(=O)(=O)c1ccc(cc1)[C@H]1CC(=O)NC1	0
ZINC01068079	c1c(c(c(c(c1F)F)OCc1nc(no1)c1c(non1)N)F)F	0
ZINC01081581	c1nc(c2c(n1)n(cn2)[C@H]1C[C@@H]([C@H](O1)CO)O)N	0
ZINC01097395	Cc1ccc(o1)/C=C\1/C(=O)N(C(=O)S1)C(C)C	0
ZINC01099283	c1ccc2c(c1)cc(c(=O)o2)C(=O)OCc1ccc(cc1)Br	0
ZINC01104384	CCOC(=O)C1=C(OC2=C([C@H]1c1ccc(c(c1)F)Br)C(=O)CCC2)N	1
ZINC01107570	c1c(cc(c(c1/C=N/NC(=S)N)O)Br)Br	0
ZINC01122477	c1ccc2c(c1)[C@](C(=O)N2CC(=O)N)(CC(=O)c1ccc(s1)Br)O	0
ZINC01148520	CCOc1cc(cc(c1O)Br)[C@@H]1C(=C(OC(=C1C(=O)C)C)N)C#N	0
ZINC01157946	C=CC[n+]1c2ccccc2n(c1N)C[C@@H](c1cccc(c1)Br)O	0
ZINC01168528	CC(C)C(=O)N1[C@@](CC(=N1)c1ccc(cc1)Br)(C(F)(F)F)O	0
ZINC01172138	COc1cccc(c1)C(=O)NC(=S)Nc1ccc(cc1Cl)I	0
ZINC01175554	c1ccc(cc1)S(=O)(=O)N(Cc1ccc(c(c1)Cl)Cl)CC(=O)N	0
ZINC01177915	c1ccc(cc1)n1cc(c(n1)c1cccc(c1)Br)/C=C(/C#N)\C(=S)N	0
ZINC01182887	c1ccc(c(c1)/C=C/C(=O)NCCc1ccc(cc1)S(=O)(=O)N)Cl	0
ZINC01183171	COC(=O)c1ccc(cc1)/C=N/N=C/1\c2cc(ccc2NC1=O)Br	0
ZINC01189878	COc1cc(cc(c1O)/C=N/NC(=O)c1c(non1)N)Br	0
ZINC01191528	COc1ccc(cc1)c1nnc(n1c1ccccc1)SCC(=O)NN	0
ZINC01198655	c1cc(ccc1/C=C\1/C(=O)N(C(=S)S1)NC(=O)c1ccc(cc1)Br)O	0
ZINC01199613	CCOc1cc(cc(c1O)Cl)/C=C/1\C(=O)NN(C1=O)c1ccccc1	0
ZINC01203283	c1cc(cc(c1)Br)N1C(=O)/C(=C/c2cccs2)/C(=O)NC1=O	0
ZINC01207752	Cc1ccc(cc1)N1C(=O)/C(=C/c2ccc(c(c2)Br)O)/C(=O)NC1=O	0
ZINC01217912	CCc1c(sc(c1C(=O)N)NC(=O)Nc1ccccc1)C	0
ZINC01242002	CCN(CC)c1ccc(c(c1)O)/C=N/n1c(n[nH]c1=S)c1ccco1	0
ZINC01248914	CC(C)N(c1ccccc1)C(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC01268960	Cc1ccc(cc1C)N1C(=O)[C@@H](/C=[NH+]/C2CC2)C(=NC1=O)O	0
ZINC01278289	Cc1[nH+]ccn1CC(=O)N/N=C/c1ccccc1O	0
ZINC01284190	CC(C)c1ccc(cc1)C(=O)Nc1nc(cs1)c1ccc(cc1)F	0
ZINC01314446	c1cc(sc1)[C@H]1[C@H]([C@@](NC(=S)N1)(C(F)(F)F)O)C(=O)c1cccs1	0
ZINC01318875	CN1CC=C2[C@H](C1)[C@@H](C(C(=C2C#N)N)(C#N)C#N)c1ccc(cc1)O	0
ZINC01381774	c1ccc(cc1)[C@@](C[NH2+]Cc1ccccc1F)(c1ccc(cc1)F)O	0
ZINC01382845	COC(=O)[C@H]1C[C@H](CN1C(=O)Nc1ccccc1)O	0
ZINC01384444	CCCc1c(nn(c1C)c1c(ccc[nH+]1)N)C	0
ZINC01384649	c1cc(ccc1N/C(=C/[N+](=O)[O-])/NN)F	0
ZINC01386177	c1cc(sc1)c1cnn(c1N)c1nc(cs1)c1ccc(cc1)F	0
ZINC01391430	CC(C)(C(=O)/C(=C/c1cccc(c1)C(F)(F)F)/C#N)n1cncn1	0
ZINC01393819	c1cc(ccc1c1cc(on1)CNC(=O)C(F)(F)F)Cl	0
ZINC01394163	c1cc(ccc1c1cnc2nc(nn2c1N)SCCC(=C(F)F)F)F	1
ZINC01394929	Cc1cc(n2c(n1)c(cn2)c1ccccn1)C(F)(F)Cl	0
ZINC01395814	C[C@@]1(C(=C(C(=O)N1)C(=O)/C=C/N(C)C)c1ccccc1)O	0
ZINC01399177	c1ccc(c(c1)N)SC[C@@H](C(F)(F)F)O	0
ZINC01399270	c1ccc(c(c1)OC[C@H](CS(=O)(=O)c1ccc(cc1)F)O)Cl	0
ZINC01401809	c1cc(c(cc1Cl)Cl)c1nc2ccc(cc2c(=O)n1O)Br	0
ZINC01408256	COc1cccc(c1O)[C@H]1NC(=[NH2+])Nc2n1c1ccccc1n2	0
ZINC01409206	CCOC(=O)c1c2nnc(c(n2c[nH+]1)N)C(=O)Nc1ccccc1Cl	0
ZINC01410235	COc1ccc(cc1)C(=O)N[C@@H]([C@@H]1CCC=CC1)N1CCC1=O	0
ZINC01413020	c1ccc(cc1)Oc1ccc(cc1)NC(=S)NNC(=O)c1cccs1	0
ZINC01414092	c1ccc2cc(ccc2c1)C1=NN([C@](C1)(C(F)(F)F)O)C(=S)N	0
ZINC01414427	CCOC(=O)c1c2nnc(c(n2c[nH+]1)N)C(=O)NC1CCCCCC1	0
ZINC01417898	Cc1ccc(c(c1)O)n1cc(nn1)C(=S)N1CCOCC1	0
ZINC01418498	c1ccc(cc1)C1CCN(CC1)c1nnc(s1)N	0
ZINC01420983	COC(=O)C1=C(Oc2c(=O)cc(oc2[C@H]1c1cccc(c1)F)CO)N	0
ZINC01421833	Cc1[nH]nc(O)c1CCC(=O)NN	0
ZINC01422281	CC(=CCC[C@@]1([C@@](N(C(=O)O1)CCC(=O)N)(C)O)C)C	0
ZINC01423428	c1ccc2cc(ccc2c1)N[C@H]1CS(=O)(=O)C[C@@H]1O	0
ZINC01427817	COc1ccc(cc1)C(=O)c1c(nc(s1)Nc1cccc(c1)F)N	0
ZINC01428058	CCOC(=O)c1c(sc2c1OC(=C([C@@H]2c1cccc(c1)F)C#N)N)C	1
ZINC01428091	c1cc(c(c(c1)Cl)[C@@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N)F	0
ZINC01428300	Cc1ccc(cc1)S(=O)(=O)c1c(n(nn1)c1cccc(c1)F)N	0
ZINC01428761	Cc1c(c2cc(ccc2n1c1ccc(cc1)OC)O)C(=O)OC	0
ZINC01430463	c1cc(sc1)C(=O)CCNc1ccc(cc1)OC(F)(F)Cl	1
ZINC01430875	Cc1cc(nc2c1c(nn2C(=O)c1ccc(cc1)Cl)N)C	0
ZINC01432750	C[C@]12CC[C@](C1(C)C)(CC2=O)C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC01434339	COc1cc(ccc1OCC(=O)N/N=C/c1ccccc1[N+](=O)[O-])Br	0
ZINC01434407	c1ccc(cc1)c1nc2cc(ccc2o1)/N=C/c1cccc(c1O)F	0
ZINC01443032	c1ccc(c(c1)CC(=[NH2+])N)F	0
ZINC01443033	COc1ccc(cc1F)CC(=[NH2+])N	0
ZINC01443051	c1c(cc(cc1C(F)(F)F)F)C(=[NH2+])N	0
ZINC01443860	c1cc(cc(c1)F)[C@@H]1C(=C(C(=O)N1)O)C(=O)c1cccs1	0
ZINC01457079	c1ccc(cc1)c1nc2cc(ccc2n1CCO)N	0
ZINC01462287	c1ccc(cc1)NC(=[N+]1CCOCC1)Nc1ccccc1	0
ZINC01468285	c1ccc(cc1)/C=N\n1c(n[nH]c1=S)c1ccc(cc1)Br	0
ZINC01471619	CCOC(=O)c1c(c2c(cc(nc2s1)c1ccco1)C(F)(F)F)N	1
ZINC01472140	Cc1cc2c(c(=O)[nH]1)[C@@H](C(=C(O2)N)C#N)c1ccc(cc1)F	0
ZINC01472398	Cc1ccc(cc1)NC(=O)C[C@H]1C(=O)N2CCN=C2S1	0
ZINC01476116	CCC1=C([C@@H](C(=C(O1)N)C#N)c1ccccc1OCC)C(=O)OC	0
ZINC01478457	COC(=O)c1ccc(cc1)/C=N/n1c(n[nH]c1=S)c1ccccc1Br	0
ZINC01482117	c1cc(oc1/C=N/N(CCO)C(=O)N)[N+](=O)[O-]	0
ZINC01494933	c1c(c(c(nc1Cl)Cl)C(=O)N)C(F)(F)F	0
ZINC01502891	Cn1c2c(cc(c(n2)c2ccccc2C(F)(F)F)S(=O)(=O)C)c(n1)N	0
ZINC01507681	CCC[N@H+]1CCN(CC1)c1nc2c(ncn(c2n1)C[C@@H](CO)O)N	0
ZINC01532561	C1[C@@H]([C@H]([C@@H]([C@H](O1)O)O)O)O	0
ZINC01561208	CCCCCC[C@@H]([C@@H](C)O)Nc1c(c(ncn1)Cl)N	0
ZINC01561209	CCCCCC[C@H]([C@@H](C)O)Nc1c(c(ncn1)Cl)N	0
ZINC01561210	CCCCCC[C@@H]([C@H](C)O)Nc1c(c(ncn1)Cl)N	0
ZINC01561553	C[C@H](C(=O)N)O[C@H](C)C(=O)N	0
ZINC01562334	Cn1c2c(cn1)c(nc(n2)NCCO)N	0
ZINC01564467	C(c1c(c(c(c(c1F)F)F)F)F)ON	1
ZINC01568037	CN(C)c1ccc(cc1)Sc1ccc2c(c1)c(nc(n2)N)N	0
ZINC01571169	C1CCC(=O)N[C@H](C1)C#N	0
ZINC01576116	CSCC[C@@H](C(=O)NCC(=O)N)NC(=O)OCc1ccccc1	0
ZINC01579625	CCCCSc1nc(c2c(n1)[nH]cn2)N	0
ZINC01583583	C1=C[C@@]2([C@@H]3[C@H]1[C@@H](OC(=C3)C(=O)N)OC2=O)O	0
ZINC01585442	c1ccc(cc1)C(c1ccccc1)(C1=CCCCC1)O	0
ZINC01587807	c1cc(c(cc1N)O)S(=O)(=O)[O-]	0
ZINC01589660	c1cc(nc(c1)/C=N/NC(=S)N)/C=N/NC(=S)N	0
ZINC01593073	Cn1c2c(c(=O)n(c1=O)C)ncn2CC1CCCCC1	0
ZINC01596126	COCCOC(=O)CO	0
ZINC01597341	C1CCC(CC1)OC(=O)CCCl	0
ZINC01599314	COc1ccc(cc1)C(=O)c1cc(ccc1N)Cl	0
ZINC01601427	c1cc(ccc1[C@@H](O)S(=O)(=O)[O-])[C@@H](O)S(=O)(=O)[O-]	0
ZINC01602306	CC(C)[NH2+][C@H]1CCCC[C@@H]1O	0
ZINC01602346	c1cc(c(cc1Br)C(=O)NN)O	0
ZINC01604515	CCN(CC)c1ccccc1N	0
ZINC01610567	CC(C)C(=O)Nc1ccc(cc1)S(=O)(=O)NCCO	0
ZINC01612017	C(C(=O)N)SCC(=O)[O-]	0
ZINC01612045	c1ccc(cc1)C(Cc1ccnc(n1)N)(c1ccccc1)O	0
ZINC01612235	c1cn(c(=O)nc1N)[C@@H]1C([C@@H]([C@@H](O1)CO)O)(F)F	0
ZINC01612359	c1nc2c(n1[C@H]1C[C@H](C=C1)CO)nc(nc2Cl)N	0
ZINC01612361	c1nc2c(n1[C@H]1C[C@@H](C=C1)CO)nc(nc2Cl)N	0
ZINC01614156	c1nc2c(=O)[nH]c(nc2n1[C@H]1CC[C@H](O1)CO)N	0
ZINC01614354	CCCCCC[C@@H]([C@@H](C)O)n1cnc2c1ncnc2N	0
ZINC01614599	c1cc(c(cc1Cl)[n+]1cc(on1)O)Cl	0
ZINC01622095	CC(C)C[C@](C)(C(=O)N)O	0
ZINC01623950	CCCOc1nc(c2cnn(c2n1)[C@H]1CCCCO1)N	0
ZINC01625381	C(=[NH2+])(NCCC[C@H](C(=O)[O-])[NH3+])NN	0
ZINC01625412	c1cc(cc(c1)O)/C=C(\C#N)/C(=O)N	0
ZINC01631032	C([C@H]([C@@H](C(=O)N)O)O)O	0
ZINC01635784	Cc1cc(c(cc1Cl)N)S(=O)(=O)NO	0
ZINC01639310	C(=[NH2+])(N/N=C/c1ccc(c(c1OC)OC)OC)NO	0
ZINC01640835	CC(C)[C@H]1CCCC[C@H]1O	0
ZINC01642392	Cc1c2c(nc(n1)N(CCO)CCO)[nH]c1ccccc1[nH]c2=O	0
ZINC01644017	CSc1c2c(nc(n1)N)n(cn2)CC[NH+](CCO)CCO	0
ZINC01644845	Cc1ncc(cn1)N	0
ZINC01648006	c1cc(ccc1c1c(c(c(o1)N)C#N)C#N)[N+](=O)[O-]	0
ZINC01657423	Cc1ccc(cc1N)n1cnc2c1ncnc2N(CCO)CCO	0
ZINC01661218	c1c(c(cc(c1O)N)C(=O)[O-])c1cc(c(cc1C(=O)[O-])N)O	0
ZINC01666175	CCCCCc1cc[n+](cc1)CC(=O)c1ccc(cc1)F	1
ZINC01666619	c1ccc(c(c1)CCCO)N	0
ZINC01666962	C(CC(=O)NN)CO	0
ZINC01672890	c1ccc2c[n+](ccc2c1)c1cc(c2ccccc2c1O)O	0
ZINC01673590	C(NC(=O)NCO)O	0
ZINC01674065	c1cc[n+](cc1)CCCC(=O)CC(C(F)(F)F)(C(F)(F)F)O	0
ZINC01676881	c12c(nc(nc1Cl)N)n[n-]n2	0
ZINC01676919	c1c(c(cc(c1N)S(=O)(=O)N)S(=O)(=O)N)C(F)(F)F	0
ZINC01677816	C[C@H](CCC=C(C)C)CCOC(=O)C(C)C	0
ZINC01679360	c1cc(ccc1CCO)Nc1cc(nc(n1)N)Cl	0
ZINC01679480	Cc1cc(c(c(c1)C[N@H+](C)Cc1cc(cc(c1O)Cl)Cl)O)C	0
ZINC01679827	Cc1ccc(c(c1)Cc1c2ccccc2ccc1O)N	0
ZINC01681182	C(CO)NC(=O)CC(=O)NCCO	0
ZINC01681560	c1cc(ccc1CCO)Nc1c(c(nc(n1)N)N)N	0
ZINC01682042	Cc1c(c(nc(n1)N)Nc1ccc(cc1)CCO)Br	0
ZINC01682606	c1ccc(cc1)[C@]1(C(=O)NC(=O)N1)Cc1ccc(cc1)N	0
ZINC01682986	CCCC[C@@H]([C@H](C)O)O	0
ZINC01683110	CNC(=O)[C@@H]1[C@H]([C@H]([C@@H](O1)n1cnc2c1ncnc2N)O)O	0
ZINC01684810	C[C@H]1CC(=O)c2c1c(ccc2O)Cl	0
ZINC01686187	Cc1cc(c(cc1C)N)C(=O)[O-]	0
ZINC01687790	c1(c(nc(nc1N)Cl)C(F)(F)F)N	0
ZINC01691446	C[N+](C)(CCC[N+](C)(C)N)N	0
ZINC01692323	CCCCC[C@@]1(C(=O)N(C(=O)N1)C)/C=N/NC(=O)N	0
ZINC01694270	COc1ccc(c(c1OC)OC)C(=O)N	0
ZINC01695037	C(C[NH2+]CCO)C[NH2+]CCO	0
ZINC01696539	Cc1cc(cc(c1O)C[NH+](CCC#N)CCC#N)Cl	0
ZINC01698590	c1c(c(=O)[nH]c(=O)n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC01700247	C[C@@H](C(=O)NN)O	0
ZINC01700392	c1c(c(nc(n1)SCC(=O)[O-])N)C#N	0
ZINC01701514	c1ccc(c(c1)C(=O)NN)NCCO	0
ZINC01701561	COc1ccc(c(c1)NC(=O)c1cccc(c1)N)OC	0
ZINC01701693	C[C@H]1CCC[N@H+]1CCC(c1ccccc1)(c1ccccc1)C(=O)N	0
ZINC01701958	Cc1c(nc(c(n1)C(=O)N)C(=O)N)C	0
ZINC01702324	C[C@@H]1CCC[C@@H](C1=O)C[N+](C)(C)C	0
ZINC01705932	CCOc1ccc(c(c1)O)N	0
ZINC01706728	C(CCO)CC(=O)NN	0
ZINC01709081	CCOC(=O)/C(=C(\C)/C1CC1)/C#N	0
ZINC01711685	c1ccc(c(c1)CCNC(=O)c1cc2c(cc1N)OCO2)O	0
ZINC01726251	c1cc(c(cc1Cl)N)NCCO	0
ZINC01729024	c1ccc(cc1)CCCC(=O)NN	0
ZINC01730411	c1ccc(cc1)CSc1c2c(nc(n1)N)n(cn2)CCO	0
ZINC01732243	CC1([C@@H]2CCC[C@]1(C2)CCOC(=O)COc1cc(c(cc1Cl)Cl)Cl)C	0
ZINC01736557	c1cc(ccc1c1cnc(nc1)NCCCn1ccnc1)F	1
ZINC01742152	c1ccc(cc1)NC(=[NH2+])NNC=O	0
ZINC01742747	Cc1c(nc[nH]1)c1ccc(cc1)C(F)(F)F	0
ZINC01744331	C[C@]1([C@H]2CC[C@@H]([C@@H]1CO)CC2)CO	0
ZINC01752264	CCCC[C@@H](C(=O)N)C(C)(C)C(=O)[O-]	0
ZINC01752388	CCOP(OCC)SSCn1c(=O)n2c3ccccc3ccc2n1	0
ZINC01752517	CCCC[n+]1c2ccccc2n(c1N)C[C@@H](C(C)(C)C)O	0
ZINC01759758	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)N	0
ZINC01760187	C([C@@H](C(=O)[O-])[NH3+])ON	0
ZINC01773472	CCc1ccc(cc1)OCCCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC01774696	CCC1=C[C@](N(N1)C(=O)c1ccc(cc1)[N+](=O)[O-])(C(F)(F)F)O	0
ZINC01775642	c1ccc2c(c1)nc(n2CC(=O)c1ccc(cc1)F)NCCCO	0
ZINC01780599	c1ccc2c(c1)c(nc(n2)c1ccccc1F)NCCO	0
ZINC01789692	CCCCSc1nnc(n1N)c1ccncc1	0
ZINC01791527	CCOC(=O)C(=O)Nc1c(c2c(s1)C[C@@H](CC2)C)C(=O)N	0
ZINC01795259	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccccc1)C(=O)N	0
ZINC01795269	CC1=Nc2n([C@@H]([C@@H]1C(=O)N)c1ccccc1F)nc(n2)CCCO	1
ZINC01795271	CC1=Nc2n([C@@H]([C@H]1C(=O)N)c1ccc(cc1)F)nc(n2)CCCO	1
ZINC01795285	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1cccc(c1Cl)Cl)C(=O)N	0
ZINC01795294	CC1=Nc2n([C@@H]([C@H]1C(=O)N)c1cccc(c1)Br)nc(n2)CCCO	0
ZINC01795299	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccncc1)C(=O)N	0
ZINC01795303	C=C1[C@H]([C@@H](n2c(=[NH+]1)nc([nH]2)CCCO)c1cccs1)C(=O)N	0
ZINC01795308	CC1=Nc2n([C@@H]([C@H]1C(=O)N)c1cccc(c1)OC)nc(n2)CCCO	0
ZINC01796108	CCCC[n+]1c2ccccc2n(c1N)C[C@@H](c1ccc(cc1)OC)O	0
ZINC01796111	CCCC[n+]1c2ccccc2n(c1N)C[C@H](c1ccc(cc1)OC)O	0
ZINC01806257	CC(C)[C@@](CC#CC[NH+]1CCCC1)(c1ccccc1)O	0
ZINC01813042	CCCN1[C@H](C(SC1=S)(C)C)/[N+](=C\c1cccc(c1)[N+](=O)[O-])/[O-]	0
ZINC01815132	CCCC[n+]1c2ccccc2n(c1N)C[C@@H](c1ccc(cc1)Br)O	0
ZINC01826950	C=CCOc1ccc(cc1)/C=C/1\C(=O)N(C(=S)S1)CCCC(=O)[O-]	0
ZINC01832482	c1cc(ccc1[C@@H]1C=C([NH+]=c2n1[nH]nn2)c1ccc(cc1)F)F	0
ZINC01843070	CCCCC[C@H]1Nc2cc(c(cc2S(=O)(=O)N1)S(=O)(=O)N)C(F)(F)F	1
ZINC01843171	C(CC(=O)N)CO	0
ZINC01845625	c1cc(c(cc1N)O)NC(=O)C(C(C(F)(F)F)(F)F)(F)F	0
ZINC01846911	CC(C)[N@H+](C)C[C@@H](c1cccc(c1)N)O	0
ZINC01847894	CC(=O)OCC(COC(=O)C)O	0
ZINC01850884	CC[C@H](C)O	0
ZINC01851775	CCCCC[N@@H+](C)C[C@@H](c1cccc(c1)N)O	0
ZINC01853786	CC[NH+](CC)CCC[C@@H](C)OC(=O)c1ccc(cc1)N	0
ZINC01862700	c1cc2c(cc1C(F)(F)F)nc(c([O-])n2)C(F)(F)F	0
ZINC01864187	CCCCCCC[n+]1c2ccccc2n(c1N)CCO	0
ZINC01868467	CC1(CCC(c2c1cc1c(c2)C(CCC1(C)C)(C)C)(C)C)C	0
ZINC01879657	Cc1c(nnn1c1c(non1)N)C(=O)N/N=C/c1cc(ccc1O)Cl	0
ZINC01889694	CSc1cc(nc(n1)c1ccccc1)Sc1ccc(cc1)Cl	0
ZINC01895697	Cc1c(sc2c1c(nc(n2)SCC(=O)NCCOCCO)N)C	0
ZINC01895700	Cc1c(sc2c1c(nc(n2)SCC(=O)NCCO)N)C	0
ZINC01901793	CCOc1cc(ccc1O)[C@@H]1C(=C(SC(=C1C#N)N)N)C#N	0
ZINC01903565	CCCCc1nnc(s1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])C	0
ZINC01913949	Cc1ccc(c(c1)C)OCCCC(=O)Nc1ccccc1C(=O)N	0
ZINC01922536	CCSc1nnc(n1Cc1ccc(cc1)F)N	1
ZINC01926192	CCn1c2ccc(c3c2c(ccc3)c1=O)S(=O)(=O)N	0
ZINC01926861	CC[C@H](C)c1ccc(cc1)OCCn1c2ccccc2nc1CO	0
ZINC01926876	Cc1cc(cc(c1)OCCCn1c2ccccc2nc1CO)C	0
ZINC01985799	c1cc(ccc1N1C[C@H](CC1=O)C(=O)[O-])S(=O)(=O)N	0
ZINC02000719	CC[NH+](CC)C[C@@H](COc1cc2c(cc1OC)c(cc(=O)o2)C)O	0
ZINC02009481	CC(C)(C)[NH2+]C[C@@H](c1ccc(c(c1)NC(=O)N)O)O	0
ZINC02013717	c1nc2c(=O)[nH]c(nc2n1OCCCO)N	0
ZINC02015927	c1nc2c(nc(nc2n1[C@H]1C[C@@H](C=C1)CO)N)NC1CC1	0
ZINC02016364	c1ccc(c(c1)C1=NCC(=O)N(c2c1cc(cc2)Cl)CCO)F	0
ZINC02017307	C[C@@H](CCCC(C)(C)O)C=C	0
ZINC02017714	CCOCCc1c(nc(n2c1ncn2)N)c1ccccc1	0
ZINC02023559	c1c(c(nc(=O)n1[C@@H]1C[C@@H]([C@@H](O1)CO)O)N)F	0
ZINC02027421	c1cc2c(cc1N)ncn2CCCCO	0
ZINC02029048	c1nc(c2nc(nc2n1C[C@@H](CO)O)NCCO)N	0
ZINC02030293	c1cc(cc(c1)OCCO)N	0
ZINC02033526	CCCCC[C@@H](CCC(=O)NN)O	0
ZINC02036707	CCOC(=O)CC(=[NH2+])[C@H](C#N)C(=O)OCC	0
ZINC02037429	CC[NH+](CC)CCOc1ccc(cc1C(=O)N)Cl	0
ZINC02046113	C[C@@H](COC(=O)N)O	0
ZINC02050546	CCOC(=O)[C@](C(F)(F)F)(Nc1cccc(c1)Cl)NC(=O)C	1
ZINC02054173	COc1nc(nc(n1)OC)n1cnc(n1)S(=O)(=O)N	0
ZINC02056882	CCc1ccc(c(c1)/N=C/c1cc(cc(c1[O-])C)[N+](=O)[O-])O	0
ZINC02063963	Cc1ccc(cc1C)NC(=O)C[C@](C(=O)OC)(C(F)(F)F)O	0
ZINC02070840	CCCC[n+]1c2ccccc2n(c1N)C[C@@H](COc1ccccc1)O	0
ZINC02071703	CCCCCCCc1ccc(cc1)c1nnc(o1)c1ccccc1C	0
ZINC02101753	CCCOC(=O)c1c(c(sc1NC(=O)c1cccc(c1)F)C)C	1
ZINC02102404	COc1cc(c(cc1OCCO)Br)/C=N/NC(=S)N	0
ZINC02105925	CC1(C[C@H](CCO1)[C@@H](CCCO)C(=O)c1ccccc1)C	0
ZINC02108063	CCN(C)C1=CC(=O)c2ccccc2[C@H](N1C)O	0
ZINC02117146	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O	0
ZINC02140797	CCCOc1c(cc(cc1Br)C(=O)Nc1ccccc1F)OC	1
ZINC02145455	CCCCOc1ccc(cc1)C(=O)NC(=S)Nc1nc(cc(n1)C)C	0
ZINC02147356	C=CCOC(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC02147367	c1c(cc(cc1C(F)(F)F)NCCC#N)C(F)(F)F	1
ZINC02149467	C[C@H](CCc1ccccc1)CCO	0
ZINC02150956	c1cc(oc1)CS(=O)(=O)Cc1nc(cs1)C(=O)NN	0
ZINC02156418	c1cc(c(cc1Cl)C(=O)NCCO)N	0
ZINC02163587	c1ccc(c(c1)/C=N\c1cccc(c1)F)O	0
ZINC02163696	C([C@H](C(=O)[O-])NC(=O)CCl)O	0
ZINC02163816	c1cc(cc(c1)N)C(=O)NC1=NN(C(=O)C1)CC(F)(F)F	0
ZINC02169193	CCOC(=O)C(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC02169329	c1cc(ccc1C(=[NH2+])NO)C(F)(F)F	0
ZINC02169744	CC(C)(C)[C@H](c1ccccc1)O	0
ZINC02169845	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)CI)O)O)N	0
ZINC02170669	c1ccc2c(c1)nc(s2)Nc1cc(cc(c1)O)[N+](=O)[O-]	0
ZINC02172268	Cc1cc(c(cc1C)Br)NC(=O)C(Cl)(Cl)Cl	0
ZINC02172428	Cc1cc2c(cc1C)sc(n2)NC(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC02172994	CCONC(=O)N	0
ZINC02176614	CCCCOc1cccc(c1)N/N=C(\C#N)/C(=[NH2+])N1CCCCC1	0
ZINC02181809	CCOc1cc(ccc1OCC=C)C[NH2+]Cc1ccc(cc1)F	1
ZINC02191375	CCCCC(=O)c1ccc(cc1O)O	0
ZINC02192666	c1csc(n1)NC(=O)Cn1c(=S)n(cn1)N	0
ZINC02201090	c1cc(ccc1Nc1nc(nc(n1)N)CSCCO)F	1
ZINC02211597	CSc1nc2c(c3c(s2)CCCC3)c(n1)SC/C=C/c1ccccc1	0
ZINC02213378	Cc1nc2c3cc(ccc3n(c2s1)Cc1ccc(cc1)F)F	0
ZINC02214140	CCOC(=O)c1cnc(nc1N)SCN1C(=O)c2ccccc2C1=O	0
ZINC02214949	C[N@H+](CCCCCCCCC(=O)/C=N/O)Cc1ccccc1	0
ZINC02215561	Cc1nc2ccc(cc2c(=O)n1CCCO)N	0
ZINC02217638	c1cc(ccc1/N=N/SCCO)S(=O)(=O)N	0
ZINC02227596	CCCCC[C@H](C[C@@H](CC)C(=O)NN)O	0
ZINC02228111	Cc1cccc(c1)OC(=O)c1c(c2ccc(nc2s1)c1ccco1)N	0
ZINC02232708	CCCOC[C@@H](C[C@H](Cc1ccccc1)C(=O)NN)O	0
ZINC02233416	CN1C(=O)[C@](NC1=O)(C(F)(F)F)NC(=O)c1cccc(c1)Cl	0
ZINC02242059	Cc1cc2c(c(=O)n1O)[C@@H](C(=C(O2)N)C#N)c1ccccc1F	0
ZINC02243121	c1c(cc(c(c1N)O)F)Br	0
ZINC02243214	c1cc(c(c(c1N)O)F)F	0
ZINC02243353	c1c(cc(c(c1F)O)F)N	0
ZINC02243963	Cc1c(c(=O)[nH]c(n1)NN)CCO	0
ZINC02250645	c1ccc(cc1)[C@](C1CCCCC1)(C(=O)OCCC[NH+]1CCCC1)O	0
ZINC02256997	CCOC(=O)[C@@](c1ccc(cc1)N)(C(F)(F)F)O	1
ZINC02256998	CCOC(=O)[C@](c1ccc(cc1)N)(C(F)(F)F)O	1
ZINC02258599	CCOC(=O)c1c2c(sc1NC(=O)CC[NH2+]CCO)CCCC2	0
ZINC02268697	CCCC[C@@H](C[C@@H](COCC(C)C)O)C(=O)NN	0
ZINC02270315	CC[NH+](CC)CCCC1(c2ccccc2c2c1cccc2)O	0
ZINC02274372	c1cc(ccc1C(c1ccc(cc1)F)(C(=O)NNC(=O)CCl)O)F	0
ZINC02282102	CC(C)[NH2+]/C=C(/c1cc(ccc1O)O)\[N+](=O)[O-]	0
ZINC02282197	CCCC[C@H](C[C@H](COCCC)O)C(=O)NN	0
ZINC02283210	CCOC(=O)C1=C(Oc2cc(ccc2[C@H]1c1ccc(cc1)Br)O)N	0
ZINC02284065	CCCCn1c(nc(n1)c1c(non1)N)c1c(non1)N	0
ZINC02289005	CCCOC[C@H](CCC(=O)NN)O	0
ZINC02289779	CC(C)COC[C@H](CC(C(=O)NN)C(=O)NN)O	0
ZINC02291856	CCC(CC)(C(=O)/C=C/c1ccc(cc1)Br)C(=O)OCC	0
ZINC02296080	COc1cc(ccc1O)[C@H]1CC(=O)NC(=C1C#N)SCC(=O)N	0
ZINC02296081	COc1cc(ccc1O)[C@@H]1CC(=O)NC(=C1C#N)SCC(=O)N	0
ZINC02300484	CCC(c1ccc(o1)C(=O)C(F)(F)F)c1ccc(o1)C(=O)C(F)(F)F	0
ZINC02301870	Cc1ccc2c(c1)/c(=N/CCO)/cc(o2)C(C(F)F)(F)F	0
ZINC02302956	c1ccc(cc1)P(=O)(C[P@@](=O)(c1ccccc1O)O)c1ccccc1	0
ZINC02307115	CCOC(=O)[C@@](C(F)(F)F)(Nc1cc(ccc1Cl)Cl)NC(=O)OCC	1
ZINC02311915	CCOC(=O)[C@@](c1ccc(c(c1)OC)N)(C(F)(F)F)O	1
ZINC02311916	CCOC(=O)[C@](c1ccc(c(c1)OC)N)(C(F)(F)F)O	1
ZINC02314768	CCCCSC[C@@H](C[C@H](CCC(C)C)C(=O)NN)O	0
ZINC02317738	CCO[P@](=O)(c1c(c(c(c(c1F)F)F)F)F)[C@H](C(Cl)(Cl)Cl)O	0
ZINC02320385	c1c(cc(c(c1/C=N/NC(=O)Cn1nc(nn1)N)O)Br)Br	0
ZINC02321594	COc1cccc(c1)NC(=O)c1c(c2cc(c(=O)[nH]c2s1)C(=O)[O-])N	0
ZINC02324492	CCn1c(cc2c(c1=O)[C@@H](C(=C(O2)N)C#N)C(C)C)C	0
ZINC02328201	CC1(C[C@](CCO1)(CC[NH2+]Cc1ccc2c(c1)OCO2)O)C	0
ZINC02333492	CCCOc1ccc(cc1)c1nnc(s1)N	0
ZINC02339999	CC1(Cc2c(sc3c2c(=O)n(c(n3)c2ccc(cc2)OC)N)CO1)C	0
ZINC02340200	Cc1cc2c(c(=O)n1O)[C@@H](C(=C(O2)N)C#N)c1cccc(c1)Br	0
ZINC02341783	Cc1cc2c(c(=O)n1C)[C@H](C(=C(O2)N)C#N)c1ccncc1	0
ZINC02348081	C=CCn1c(nnc1SCC(=O)N)c1ccc(cc1)F	0
ZINC02349832	COCCNC(=O)c1c2c(nc3ccccc3n2)n(c1N)CCCO	0
ZINC02351196	CCOc1ccccc1[C@@H]1c2c(cc(n(c2=O)O)C)OC(=C1C#N)N	0
ZINC02352620	CCN(CC)c1ccc(cc1)C[NH2+]CCNC(=O)c1c(non1)N	0
ZINC02358399	CCO[P@](=O)(c1ccccc1Cl)[C@H](C(Cl)(Cl)Cl)O	0
ZINC02376395	CC(C)CO[P@](=O)(c1ccc(cc1)N(C)C)[C@H](c1ccccc1F)O	0
ZINC02384075	Cc1ccc(c(n1)F)O	0
ZINC02386500	c1c(cc(c(c1N)O)F)F	0
ZINC02389220	Cc1cccc(c1)c1nnc(n1N)SCC(=O)Nc1ccccc1Br	0
ZINC02392041	c1cc(ccc1/C=N/NC(=O)NC(=O)N)Br	0
ZINC02411178	c1ccc2c(c1)CC(C2)P(=S)(O)O	0
ZINC02413379	c1cc2c(cc1Br)c1c(o2)c(ncn1)N(CCO)CCO	0
ZINC02414122	CCCCCn1c(c(c2c1nc1ccccc1n2)C(=O)OCCC)N	0
ZINC02433830	CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1cccc(c1)N)O)Br	0
ZINC02441561	c1cc(ccc1CCNc1c(c(ncn1)Cl)N)O	0
ZINC02442908	CCOC(=O)Cc1nnc(s1)NC(=O)c1ccc(cc1Cl)Cl	0
ZINC02445944	CC[NH2+]C[C@@H]1c2ccccc2CCO1	0
ZINC02447725	Cc1c2c(n(n1)C1CCCCC1)NC(=O)CS[C@H]2c1ccc(cc1)F	0
ZINC02452134	COc1ccc(cc1)[C@H](CC(=O)N1CCCC1)c1ccc(cc1)F	0
ZINC02454833	CC[C@@H](C)c1ccccc1OC[C@H](C[NH3+])O	0
ZINC02468222	CCSc1nnc(s1)NC(=O)CSc1nccn1c1ccc(cc1)F	1
ZINC02470286	C[NH+](C)CCC/N=c/1\c2ccccc2oc(c1N)O	0
ZINC02471329	c1ccc2c(c1)c(c(c(=O)o2)N)NCCO	0
ZINC02472067	Cc1ccc(cn1)CCSc1ccc(cc1)F	1
ZINC02472828	c1c(nc(nc1F)N)NCCO	1
ZINC02474399	CCOC(=O)C1=C(N=C2N([C@H]1c1ccccc1)C(=O)[C@H](S2)C)C	0
ZINC02475332	CC(C)n1c2c(=O)[nH]c(=O)n(c2[nH+]c1SCCO)C	0
ZINC02480877	COC(=O)CCCCCN1C(=O)c2ccccc2C1=O	0
ZINC02481395	CCCCCC[C@H](C)NC(=O)c1c(onc1c1ccccc1)C	0
ZINC02489767	CCCC[N@@H+](Cc1ccccc1)Cc1cc(cc(c1O)Cl)Cl	0
ZINC02491560	C(CO)NC(=O)c1c(non1)N	0
ZINC02493502	CC[NH+](CC)CCCOc1ccc(cc1)C	0
ZINC02493961	CCOC[C@@H](CSCc1ccccc1)O	0
ZINC02497770	Cc1nc(c2c3c(sc2n1)CCCC3)NCCCO	0
ZINC02500872	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1)F)C(=O)OCC=C	1
ZINC02501419	c1cc(ccc1c1ncnn1c1ccc(cc1F)Br)[N+](=O)[O-]	0
ZINC02502539	COCCNC(=O)Cn1c2cccc3c2c(ccc3)c1=O	0
ZINC02502650	C#CCOc1ccc(cc1)[C@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC02504055	CC(=O)c1cc2c(cc1NC(=O)CSc1nnc(s1)N)OCO2	0
ZINC02504733	Cc1ccc(cc1N)C(F)(F)F	0
ZINC02505776	CCn1c(nnc1[S-])COc1cccc(c1)C(F)(F)F	0
ZINC02506492	c1cc(ccc1NC(=S)N/N=C/c1coc2ccc(cc2c1=O)Cl)F	0
ZINC02507074	CCOc1c2c(ncn1)n(nn2)Cc1ccccc1	0
ZINC02507158	C([C@@H]1[C@@H]([C@@H]([C@H]([C@H](O1)O)O)F)O)O	0
ZINC02509729	CC(=O)N[C@@H](CSCC[C@@H](CO)O)C(=O)[O-]	0
ZINC02510733	c1cc(c(c(c1)C(F)(F)F)O)C=O	0
ZINC02511125	c1c(cc(cc1C(F)(F)F)SCCO)C(F)(F)F	0
ZINC02512644	c1ccc(cc1)C1(CCCC1)C(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC02512955	c1c(cc(c(c1C(=O)[O-])C(=O)O)C(=O)[O-])N	0
ZINC02512955	c1c(cc(c(c1C(=O)[O-])C(=O)[O-])C(=O)[O-])N	0
ZINC02517005	C1CC[C@@H]([C@H](C1)C#N)O	0
ZINC02518433	Cc1cc(cc(c1O)c1nc2ccccc2s1)N	0
ZINC02522940	c1cnccc1C[NH2+]CCO	0
ZINC02525459	c1cc(c(c(c1O)F)F)O	0
ZINC02525747	c1cc(cc(c1)F)C#CCO	0
ZINC02527821	COc1ccc(c(c1F)N)F	0
ZINC02528687	c1cc(sc1)C(c1cccs1)(C(C(F)(F)F)(F)F)O	0
ZINC02528814	c1ccc(c(c1)O)OCC(=O)N1CCN(CC1)C(=O)N	0
ZINC02534384	CCOc1cc(ccc1OC(F)F)C(=O)NN	1
ZINC02534837	c1cc(cc(c1)OCn1ccc(n1)N)C(F)(F)F	0
ZINC02534892	c1cc(c(cc1Cl)Cl)OCn1cc(c(n1)N)Cl	0
ZINC02534985	Cc1ccc(cc1C)OCn1c(cc(n1)N)C	0
ZINC02535939	c1cc(c(cc1OCn1cc(c(n1)C(=O)NN)Cl)Cl)F	0
ZINC02535972	c1cc(c(cc1F)OCn1cc(c(n1)C(=O)NN)Cl)[N+](=O)[O-]	0
ZINC02536921	c1cc(c(cc1/C=C/1\C(=NC(=S)S1)[O-])Br)F	0
ZINC02537352	CCn1c(c(cn1)N)C(=O)NCCCn1c(c(c(n1)C)Cl)C	0
ZINC02537660	Cn1c(cc(n1)C(=O)[O-])C(=O)NN	0
ZINC02537957	CCCn1c(c(cn1)N)C	0
ZINC02538541	COc1ccc(cc1)c1cc(nc(n1)NCCC[NH3+])C(F)(F)F	1
ZINC02538570	CCn1c(c(cn1)c1cc(nc(n1)NCCC[NH3+])C(F)(F)F)C	1
ZINC02539428	CC(=C)/C(=[NH+]/CCC[N+](C)(C)C)/O	0
ZINC02539548	CCOP(=O)(Cc1c(c(=O)n(n1C)c1ccccc1)Br)OCC	0
ZINC02540120	Cc1cc(c(cc1O)N)F	0
ZINC02540347	c1c(cc(c(c1C(F)(F)F)O)N)C(F)(F)F	0
ZINC02541238	Cn1c(n[n+](n1)C)N	0
ZINC02545756	CC[C@](C)(c1c(n(nn1)c1c(non1)N)[C@@](C)(CC)O)O	0
ZINC02546384	c1cc(ccc1CC(=O)[O-])/N=C/c1ccc(cc1)F	0
ZINC02547181	c1cc(c(c(c1)F)/C(=N/O)/N)F	0
ZINC02547219	C(CCC(=[NH2+])NO)CC(=[NH2+])NO	0
ZINC02547347	c1ccc(c(c1)/C(=N\O)/N)C(F)(F)F	0
ZINC02547394	c1ccn(c1)CC/C(=N/O)/N	0
ZINC02547534	c1c(c(c(c(c1F)F)F)F)/C(=N/O)/N	0
ZINC02549606	c1c(n(nc1C(F)(F)F)CCC(=O)NN)C1CC1	0
ZINC02554831	COc1cc(c(cc1OCC(=O)N)Cl)CO	0
ZINC02555293	C[C@H](CN(C[C@@H](C)O)C(=O)NC(C)(C)c1cccc(c1)C(=C)C)O	0
ZINC02555679	C(COc1c(c(=O)nc([nH]1)N)C#N)O	0
ZINC02555680	CCOC(=O)c1c(n(nc1OCCO)c1ccccc1)N	0
ZINC02555868	c1cnc(cc1C(F)(F)F)OCCONC(=C(Cl)Cl)Cl	1
ZINC02556013	Cc1ccc(cc1)S(=O)(=O)Nc1ccsc1C(=O)OC	0
ZINC02556603	C[C@@H](C(=O)N)NC(=O)C[NH3+]	0
ZINC02558428	c1cc(ccc1Cn1cnc(n1)N)F	0
ZINC02558581	Cc1ccc(cc1)c1cc(nc2c1c(c(s2)C(=O)N)N)C(F)(F)F	0
ZINC02560267	CCOc1cc(cc(c1O)CSc1ccccc1)/C=C(/C#N)\C(=O)N	0
ZINC02561109	CC(C)C[C@@H](C(=O)N)NC(=O)[C@H](CO)[NH3+]	0
ZINC02561402	c1cc(ccc1Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F)C(F)(F)F	0
ZINC02561404	c1cc(cc(c1)C(F)(F)F)Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F	0
ZINC02561580	CC(C)(C)S(=O)(=O)/C(=C/Nc1ccc(c(c1)C(F)(F)F)F)/C#N	0
ZINC02561827	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)/C=N/NC(=S)N	0
ZINC02562306	c1ccc(cc1)N1C(=O)[C@H](NC1=S)CCCCNC(=O)N	0
ZINC02565423	CCOC(=O)[C@@H](C(F)(F)F)O[P@](=O)(C)OCC(C)C	1
ZINC02565970	CCC/C=C(\C)/C(=O)[O-]	0
ZINC02567068	CCOC(=O)C(=O)/C(=N/Nc1cccc(c1)Cl)/Sc1ccccc1	0
ZINC02567357	c1cc(c(cc1F)O)N	0
ZINC02567615	c1cn(c2c1c(=O)[nH]c(n2)N)[C@@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC02567934	CCOc1cc(ccc1O)C=O	0
ZINC02568768	CCOC(=O)c1cnc(nc1C(F)(F)F)NN	1
ZINC02569635	c1cc(c(cc1F)S(=O)(=O)N)F	0
ZINC02570430	COCCCNC(=O)c1nc2ccccc2c(=O)n1N	0
ZINC02571727	C1CCC(C1)c1nnc(s1)N	0
ZINC02574870	c1cc(c(c(c1)F)N)C(=O)[O-]	0
ZINC02576506	C1CN(CCC1O)C(=O)C(F)(F)Cl	0
ZINC02578306	COCC(=O)NN	0
ZINC02580331	CCOC(=O)CCCCCC(=O)c1ccc(cc1)C(F)(F)F	1
ZINC02582380	C[C@H](C(=O)Nc1ccccc1F)Cl	0
ZINC02583506	CC(=O)N[C@@H](Cc1ccc(c(c1)I)O)C(=O)N	0
ZINC02584102	c1cn(nc1C(F)(F)F)CC(=O)NN	0
ZINC02585644	c1cc2nnc(n2nc1N)C(F)(F)F	0
ZINC02597324	c1cc(ccc1c1ccnc(n1)N)OCCCF	1
ZINC02597995	Cn1c(c(c(=O)n(c1=O)C)/N=C/c1ccc(cc1O)Br)N	0
ZINC02609799	CCCCCNC(=O)COc1ccc(cc1C)[N+](=O)[O-]	0
ZINC02614792	CCCCCSc1nnc(n1N)c1ccc(cc1)F	1
ZINC02616017	c1ccc(cc1)OC[C@@H](CNNc1c(c(cc(c1F)F)F)F)O	0
ZINC02619932	c1cc(c(cc1NC(=O)CSc1[nH]c2cc(ccc2n1)Cl)[N+](=O)[O-])F	0
ZINC02626127	COCCNC(=O)CSc1c2cc(sc2ncn1)c1ccccc1	0
ZINC02629723	Cc1cc(n2c(n1)nnc2SCC(=O)c1ccc(cc1)OC(F)F)C	0
ZINC02634629	c1cc(c(cc1C(=O)OCC(=O)N1CCOCC1)N)Cl	0
ZINC02639113	CCCCC[C@H](C)[NH2+]C[C@@H](c1ccccc1)O	0
ZINC02639328	Cc1nc2ccc(cc2s1)NC(=O)COc1cccc(c1)F	0
ZINC02642257	C[C@H]1CCc2c(sc(c2C(=O)OC)N2C(=O)C=CC2=O)C1	0
ZINC02648787	Cc1ccc(c(c1)C(=O)O[C@@H]1CCCCC1=O)C	0
ZINC02653692	CC[C@@H](C)[C@@H](C(=O)Nc1ccc(c(c1)Cl)OC)NC(=O)N	0
ZINC02660995	Cc1cccc(c1)OC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC02673062	COCCN1C(=O)/C(=C/c2ccc(c(c2)OC)OC)/SC1=S	0
ZINC02686630	c1ccc(cc1)CCNC(=O)c1c(n(nn1)Cc1cccc(c1)F)N	1
ZINC02689633	CCOC(=O)c1c2cc(c(cc2n(c1CSc1nnc(s1)N)C)Br)O	0
ZINC02694894	c1ccc2c(c1)CCN2C(=S)Nc1ccc(cc1)Cl	0
ZINC02697487	COc1ccccc1NC(=O)C[C@H](C(=O)[O-])[NH2+]CCCO	0
ZINC02697931	Cc1ccccc1[C@H]1C(=C(OC(=C1C(=O)OC)C)N)C#N	0
ZINC02714100	Cc1ccc(c2c1s/c(=N/C(=O)c1ccc(cc1)F)/n2C)OC	0
ZINC02726014	CC[C@]1(C(=O)N(C(=O)N1)CC(=O)N[C@H](C)COC)c1ccc(cc1)F	1
ZINC02727113	CCOC(=O)[C@@](CC(=O)Nc1cccc(c1)C(=O)N)(C(F)(F)F)O	1
ZINC02733131	Cn1c(ccn1)CNC(=O)c1nc(no1)c1ccc(cc1)F	0
ZINC02753976	CCOc1cc(ccc1OCC#N)/C=N/NC(=O)N	0
ZINC02754318	C[C@H](C(=O)N/N=C/c1cc(cc(c1O)Br)Br)Nc1cccc(c1)Br	0
ZINC02755155	Cc1c(sc(c1C(=O)Nc1cccc(c1)C(F)(F)F)N)C	0
ZINC02755826	c1cc(ccc1[C@H]1C[C@@H](n2c(cc(n2)C(=O)N)N1)C(F)(F)F)Br	0
ZINC02758743	Cc1cc(cc2c1nc(s2)N)[C@@](C(=O)OC)(C(F)(F)F)O	0
ZINC02758744	Cc1cc(cc2c1nc(s2)N)[C@](C(=O)OC)(C(F)(F)F)O	0
ZINC02760832	COC(=O)[C@](CC(=O)Nc1ccccc1Cl)(C(F)(F)F)O	0
ZINC02761131	Cc1c(c(n(n1)CC(=O)N)C)Br	0
ZINC02763344	Cc1c(c(sc1C(=O)N)NC(=O)[C@H]1CCCO1)C(=O)OC(C)C	0
ZINC02763515	CCOc1cc(cc(c1OCCO)Cl)/C=N/NC(=O)N	0
ZINC02766613	c1cc(ccc1[C@@H]1C[C@H](n2c(c(cn2)C#N)N1)C(F)(F)Cl)F	0
ZINC02767175	CCOc1cc(cc(c1OCc1ccccc1Cl)Br)/C=N/NC(=O)N	0
ZINC02768685	c1cc2c(cc1/C=C\1/C(=O)N(C(=S)S1)c1ccc(c(c1)Cl)F)OCO2	0
ZINC02769656	CCOC(=O)[C@@](CC(=O)Nc1cccc(c1)Cl)(C(F)(F)F)O	0
ZINC02774934	Cn1c(c(cn1)NC(=O)c1cc(c(s1)Br)Br)C(=O)N	0
ZINC02776832	Cn1ccc(n1)C(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC02777567	c1c(nc2c(cnn2c1C(F)F)C(=O)NC1CCCCC1)C1CC1	0
ZINC02778894	c1cnn(c1C(=O)Nc1c(c2c(s1)CCCC2)C(=O)N)C(F)F	0
ZINC02784565	c1cc(ccc1NC(=S)NCCO)F	0
ZINC02804750	Cc1c(cn(n1)C)S(=O)(=O)Nc1c(cn(n1)Cc1ccc(cc1)F)Cl	0
ZINC02817264	c1ccc(cc1)N/C(=[NH+]/CCSCc1c(cccc1Cl)F)/O	0
ZINC02837242	CC[NH+](CC)CC/[NH+]=C/C1C(=O)NC(=O)NC1=O	0
ZINC02838615	C=CCNC(=O)c1ccccc1NC(=O)c1ccc(cc1)F	1
ZINC02841407	CCCCc1ccc(cc1)NS(=O)(=O)c1cccc2c1cccc2	0
ZINC02845584	c1ccc(cc1)c1cc(c(c(NCCO)[nH+]1)C(=O)N)C(F)(F)F	1
ZINC02845930	COc1cccc(c1OC)/C(=[NH+]/CC=C)/O	0
ZINC02847132	COc1ccccc1NC(=O)C(=O)NCCc1c[nH]c2c1cccc2	0
ZINC02847256	Cc1ccc(c(c1)C)/C(=N/CCCOC)/O	0
ZINC02851902	COCCNC(=S)N1CCN(CC1)S(=O)(=O)c1ccc(cc1)F	1
ZINC02854382	CCCOC(=O)C(C(=[NH2+])NCc1ccccc1)C(=O)OCCC	0
ZINC02856996	CCOC(=O)C(=C(N)NNC(=O)C(C)C)C(=O)OCC	0
ZINC02862398	COc1ccc(cc1OC)C[NH2+]CCNC(=O)c1c(non1)N	0
ZINC02862856	Cc1ccc(cc1)OCCNC(=O)Cc1ccc(cc1)F	1
ZINC02863319	C[C@@H](c1ccccc1)NC(=O)CC(C(F)(F)F)(C(F)(F)F)O	0
ZINC02869573	CCOC(=O)[C@@](c1ccc2c(c1)sc(n2)N)(C(F)(F)F)O	1
ZINC02869574	CCOC(=O)[C@](c1ccc2c(c1)sc(n2)N)(C(F)(F)F)O	1
ZINC02872047	CCOC(=O)[C@@](c1ccc(c(c1)C)NC(=O)C(C)(C)C)(C(F)(F)F)O	0
ZINC02872109	c1cc(ccc1c1cc(n2c(n1)nc(n2)N)C(F)(F)F)Br	0
ZINC02879085	Cc1ccc2c(c1)sc(n2)NC(=O)c1c(c2cc(c(cc2o1)C)Cl)C	0
ZINC02881025	CCSCc1nnc(n1C)SCC(=O)Nc1ccc(c(c1)Cl)C	0
ZINC02881661	Cc1ccc(c(c1)NC(=O)COc1ccc(cc1)I)O	0
ZINC02882968	CC(=O)c1ccc(cc1)N1C(=O)C[C@@H](C1=O)SCCO	0
ZINC02884361	COc1cc(c(cc1O)Br)/C=C(\C#N)/C(=S)N	0
ZINC02889984	c1cc(oc1)CNS(=O)(=O)c1cc(cc(c1O)Cl)Cl	0
ZINC02891029	COc1ccc2ccccc2c1/C=C(\C#N)/c1ccc(cc1)Br	0
ZINC02892619	c1c(c(cc2c1OCO2)[N+](=O)[O-])/C=N/NC(=O)c1c(non1)N	0
ZINC02898536	c1cc(ccc1C[NH2+]CCc1ccc2c(c1)OCO2)F	1
ZINC02900560	c1cc(ccc1/C=[NH+]/CCCO)[N+](=O)[O-]	0
ZINC02900763	CCN(c1ccc(cc1)[C@](C(=O)OCC)(C(F)(F)F)O)C(=O)OCC	0
ZINC02900815	CC(C)(C)[NH2+][C@@H](C(Cl)(Cl)Cl)NC(=O)N[C@H](C(Cl)(Cl)Cl)[NH2+]C(C)(C)C	0
ZINC02902091	c1ccc(c(c1)OCCCC[NH2+]CCO)F	0
ZINC02905405	CCCCCC(=O)N[C@@H](C(Cl)(Cl)Cl)NC(=S)Nc1ccccc1O	0
ZINC02907423	CCOC(=O)[C@@H]([C@H](c1cccc(c1)N)O)NC(=O)C	0
ZINC02907763	C[C@@](c1ccc(cc1)Br)([C@H](C[NH2+]CCCCO)c1ccccc1)O	0
ZINC02910560	CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1cccc(c1)N)O	0
ZINC02926489	CCCNC(=O)c1ccc2c(c1)nc(n2c1cccc(c1)F)C	1
ZINC02928273	CCSCCOC(=O)C1=C(N(C(=O)N[C@H]1c1ccc(cc1)OC)C)C	0
ZINC02940853	COCCCNC(=O)[C@H]1CC(=O)N(C1)CCc1ccccc1	0
ZINC02951876	CCOC(=O)N[C@@H](C(Cl)(Cl)Cl)NC(=S)Nc1ccc(cc1)C(=O)C	0
ZINC02952828	Cc1c2c(cc(c(=[NH2+])o2)C(=O)Nc2ccccc2Cl)c(cn1)CO	0
ZINC02952850	Cc1c2c(cc(/c(=[NH+]/c3ccc(c(c3)Cl)F)/o2)C(=O)N)c(cn1)CO	0
ZINC02954276	CCOCCCNC(=O)[C@H]1CC(=O)N(C1)C1CCCC1	0
ZINC02962102	CCOc1ccc(cc1)NC(=O)C(=O)N1CCCCC1	0
ZINC02967548	C[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2ccccc2)C1	0
ZINC02976542	c1cc(ccc1N)S(=O)(=O)OCC(C(F)F)(F)F	0
ZINC02981574	Cc1c(c(=O)n(n1C)c1ccccc1)/C=C/1\C(=NC(=O)NC1=O)[O-]	0
ZINC02986001	COc1cc(cc(c1OCC#C)I)C=C1C(=O)c2ccccc2C1=O	0
ZINC03000710	Cc1ccc(c(c1)[N+](=O)[O-])OCCCC[NH2+]CCO	0
ZINC03007776	C[C@H]1CC[C@@H](CC1)NC(=O)[C@H]1CC(=O)N(C1)c1ccc(c(c1)Cl)F	0
ZINC03015344	c1cc(cc(c1)SCC(=O)[O-])C(=O)Nc1cccc(c1)O	0
ZINC03017076	c1c(nc2nnc(n2c1O)N)C(F)(F)F	0
ZINC03020458	C[C@H]1CCCN(C1)S(=O)(=O)c1ccc(c(c1)/C(=N/CCC(C)C)/O)F	0
ZINC03029760	CCn1cc(c2c1cccc2)C1=N[C@@H](CO1)CC(C)C	0
ZINC03032814	c1cc(ccc1N)OC[C@@H](C[n+]1ccc(cc1)CCS(=O)(=O)[O-])O	0
ZINC03043351	COC(=O)c1c(n(c(=S)s1)c1cccc(c1)[N+](=O)[O-])N	0
ZINC03069539	c1cc(ccc1[N+](=O)[O-])S(=O)(=O)N[C@H](CO)C(=O)[O-]	0
ZINC03073385	c1cc(cc(c1)F)[C@@H]1c2c(=O)[nH]c(=S)[nH]c2OC(=C1C#N)N	0
ZINC03079698	CCOc1ccccc1/C=N/NC(=O)[C@H](C)Oc1ccccc1Br	0
ZINC03086051	c1ccc(c(c1)C(=O)N)NC(=O)Nc1ccc(c(c1)[N+](=O)[O-])F	0
ZINC03095420	Cc1c(nnn1c1c(non1)N)C(=O)N/N=C/c1c(cccc1Cl)F	0
ZINC03103066	CC1=CCN([C@@](C1)(C(=O)OC)C(F)(F)F)S(=O)(=O)c1ccccc1	0
ZINC03103078	Cc1cc(ccc1N)[C@@](C(=O)OC)(C(F)(F)F)O	0
ZINC03103080	COc1cc(ccc1N)[C@@](C(=O)OC)(C(F)(F)F)O	0
ZINC03103131	CCC(=O)N[C@](C(=O)OCC)(C(F)(F)F)Nc1cc(ccc1OC)Cl	1
ZINC03106462	CC(=O)OC[C@@H]1C2=C(CC(CC2=O)(C)C)OC2=C1C(=O)CC(C2)(C)C	0
ZINC03108391	c1c(c(nc(n1)N1CCCCC1)NCCO)F	0
ZINC03115884	c1ccc(cc1)Nc1c(c(c(s1)C(=O)c1ccc(cc1)Br)N)C#N	0
ZINC03117449	CC(=O)N1CC(=O)N([C@@H]1c1ccc(cc1Cl)Cl)OCSC	0
ZINC03118478	CC(C)OP(=O)(O[C@H](C(=O)OC)C(F)(F)F)OC(C)C	0
ZINC03118799	CCOC(=O)c1cnc2c(c1O)cc(cc2F)Cl	0
ZINC03118810	CCOC(=O)c1cnc2cc(cc(c2c1Cl)F)F	1
ZINC03121825	Cc1c(c(c(c(c1N)C)C)F)C	0
ZINC03129812	CCOP(=O)(C(=C(Cl)Cl)NC(=O)c1ccc(cc1Cl)Cl)OCC	0
ZINC03130421	CC(C)(C)c1ccc(cc1)OCCCCCBr	0
ZINC03133832	c1ccc(c(c1)c1cnn(c1N)c1cccc(c1)[N+](=O)[O-])Cl	0
ZINC03136195	COc1ccc(cc1)[C@H]1CC(=O)N(C1)C(=O)c1ccc(cc1)OC	0
ZINC03136604	CCC[C@H](C)c1ccc(c(c1)/N=C/c1cc(cc(c1O)OC)Cl)O	0
ZINC03138019	CCOC(=O)[C@](C(F)(F)F)(NC(=O)c1cccc(c1)Cl)O	0
ZINC03138036	CCOC(=O)[C@@](C(F)(F)F)(NC(=O)c1ccccc1)OC(C)C	1
ZINC03138615	CCOC(=O)[C@](C(F)(F)F)(NC(=O)c1ccc(cc1Cl)Cl)Cl	1
ZINC03141011	CCCc1nc2ccccc2n1C[C@@H](COc1cccc(c1)C)O	0
ZINC03150789	c1ccc(c(c1)/C=N/NC(=O)COc1ccc(cc1Br)Cl)F	0
ZINC03151121	CCCCCCNC(=O)C(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC03152612	CC(C)C[C@@H](C(=O)N)NC(=O)[C@@H](CO)NC(=O)OC(C)(C)C	0
ZINC03156334	CN1c2ccccc2[C@@](C1=[NH2+])(Cc1ccccc1)O	0
ZINC03159463	c1ccc(cc1)[C@H](n1c2ccccc2nn1)O	0
ZINC03159661	CCCCCOC(=O)C(C(F)(F)F)C(F)(F)F	1
ZINC03160633	CC[C@@H](C)c1cc(c(c(c1)N)O)C(=O)[O-]	0
ZINC03163117	CS(=O)(=O)O[C@@H]1CCS(=O)(=O)C1	0
ZINC03170810	CC(C)(C)SCCNS(=O)(=O)c1ccc(c(c1)Cl)Cl	0
ZINC03174143	c1cc(ccc1N)S(=O)(=O)CCSS(=O)(=O)c1ccc(cc1)N	0
ZINC03186066	COc1ccccc1[N-]S(=O)(=O)c1cccc(c1)C(=O)NN	0
ZINC03190905	c1cc(ccc1NC(=S)NNCCO)OC(F)F	0
ZINC03191421	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)O)C(=O)OCC)N)C	0
ZINC03198848	CCOC(=O)c1cc(c(o1)N)[C@@](C(=O)OC)(C(F)(F)F)O	1
ZINC03198850	CCOC(=O)c1cc(c(o1)N)[C@](C(=O)OC)(C(F)(F)F)O	1
ZINC03205483	CCOc1ccc2c(c1)oc(c(c2=O)c1ccccn1)C(F)(F)F	1
ZINC03210312	c1ccc(c(c1)C(=O)NN/C=C\1/C(=NNC1=O)C(F)(F)F)O	0
ZINC03210663	c1cc(cc(c1)Cl)C(=O)NCC(=O)N/N=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC03212164	COc1cccc(c1)/C=C\1/C(=O)N2CCCCCC2=N1	0
ZINC03225785	c1cc(cc(c1)C(F)(F)F)CC(=O)OCC(=O)NC1CCCCC1	0
ZINC03226972	c1ccc(cc1)c1nc(cs1)CN/N=C/c1ccc(cc1)Cl	0
ZINC03230469	c1ccc(cc1)c1nc(=S)c2c(n1CCCn1cc[nH+]c1)CCCC2	0
ZINC03234342	CCCCCNC(=O)c1c(c2ccc(cc2s1)F)Cl	1
ZINC03246449	CCOc1ccc(cc1)/C=C/C1=Cc2c(c(sc2C(C1)(C)C)N)C#N	0
ZINC03247061	CC(C)(C)c1ccc(cc1)OCCC[NH2+]Cc1ccco1	0
ZINC03248170	CCN(Cc1ccccc1)c1ccc(cc1)/C=N/N1CCOCC1	0
ZINC03254013	Cc1c(c(n([nH+]1)c1ccc(cc1)F)N)[C@@]1(c2ccccc2NC1=O)O	0
ZINC03257510	c1ccc(cc1)CN(/C(=N\c1ccc(c(c1)Cl)Cl)/[S-])N	0
ZINC03257687	C1[C@H](CN([C@H]1C(=O)[O-])C(=O)N)O	0
ZINC03260373	COc1ccc(cc1)CC(=O)Nc1c(ccs1)C(=O)N	0
ZINC03261392	C[C@@H]([C@@H](c1cccs1)[NH+]1CCCC1)NC(=O)c1ccc(cc1Cl)F	0
ZINC03263803	COC(=O)c1ccc(cc1)C[n+]1cn(cn1)N	0
ZINC03271607	CCCOc1ccc(c(c1)O)/C=N/NC(=[NH2+])N	0
ZINC03276766	COCCOc1ccc(cc1N)C(F)(F)F	1
ZINC03279463	CCN(c1ccccc1)C(=S)NC(=O)[C@@]1(CC1(Cl)Cl)C	0
ZINC03291208	c1ccc(cc1)c1ccc(cc1)/C=N/NC(=O)C(=O)N	0
ZINC03298700	Cc1c(c(n(n1)C)N)[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC03302562	c1cc(c(c(c1)Cl)COC(=O)c1ccc(o1)[N+](=O)[O-])F	0
ZINC03302563	c1cc(ccc1CNC(=O)COC(=O)c1cc(cc(c1N)Cl)Cl)F	0
ZINC03308503	CCCOc1ccc(cc1OCCC)N	0
ZINC03314937	Cn1c(=O)c2ccccc2c(n1)C(=O)Nc1ccccc1F	0
ZINC03320324	CC[C@H]1CCCCN1S(=O)(=O)c1ccccc1F	0
ZINC03320503	c1ccc(c(c1)N1CCN(CC1)C(=O)c1ccc(cc1)C(F)(F)F)O	0
ZINC03323358	Cc1c(c(n(n1)CCC#N)N)[C@]1(c2cc(cc(c2NC1=O)Cl)Cl)O	0
ZINC03327844	c1cc(ccc1CCNC(=O)COc1ccc(cc1CO)Br)F	0
ZINC03328364	Cc1ccc(cc1)c1csc(n1)NC(=O)CCCc1cccs1	0
ZINC03337366	COc1cc(ccc1OC(F)F)/C=N\O	0
ZINC03337397	C[C@@H](C(=O)c1ccc(c(c1)F)F)Cl	0
ZINC03343075	c1ccc(c(c1)OC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O)F	0
ZINC03347884	C[C@H](C(=O)Nc1ccc(cc1)C#N)Nc1ccc(c(c1)Cl)OC	0
ZINC03349276	c1cc(ccc1CNC(=O)c1cnccn1)S(=O)(=O)N	0
ZINC03368189	C[C@@H](C(=O)N)Sc1nnc(n1C1CC1)c1ccccc1F	0
ZINC03380347	Cc1ccccc1CSCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC03383093	c1cc(c(cc1F)C(=O)c1cc2c(nc1)nc(s2)N)O	0
ZINC03384312	Cc1ccsc1C(=O)OCC(=O)Nc1ccc(cc1)Cl	0
ZINC03394800	CCOC(=O)c1c(cc(s1)c1ccc(cc1)Cl)NC(=O)CC#N	0
ZINC03399951	c1cc2c(cc1NC(=O)CSc1nnc3n1cc(cc3Cl)Cl)CCC2	0
ZINC03401568	CCOc1ccc(cc1)C[N@@H+](C)C[C@@H](COc1cccc(c1)Br)O	0
ZINC03403307	CCc1ccc(cc1)C(=O)COC(=O)c1ccc(cc1O)Cl	0
ZINC03415025	c1ccc2cc(ccc2c1)C(=O)Nc1nn2cnnc2s1	0
ZINC03416117	c1cc(c(cc1Cl)c1ccc(o1)c1n[nH]c(=S)n1N)Cl	0
ZINC03418234	COc1ccc(cc1OC)COC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC03423038	c1cc(ccc1C(=O)Nc1ccc(c(c1F)F)F)NC(=O)N	0
ZINC03428520	CC(C)[C@H](C(=O)NC(=O)N)OC(=O)/C=C/c1cccc(c1)F	0
ZINC03436867	c1cc(ccc1NC(=S)N1CCCC[C@H]1C(=O)N)OC(F)F	0
ZINC03438816	CCNC(=O)NC(=O)CSc1nnc(n1N)c1ccccc1F	1
ZINC03439813	c1cc(ccc1C(=O)N)NC(=O)COc1ccc(c(c1)Cl)F	0
ZINC03440513	CCCCCNc1nc(cs1)c1ccccc1	0
ZINC03441392	c1cc(ccc1c1cc2c(s1)c(ncn2)N1C[C@@H](C[C@@H]1C(=O)N)O)F	0
ZINC03445827	COc1cc(c(cc1N1C[C@H](CC1=O)C(=O)[O-])Cl)OC	0
ZINC03447300	Cc1cccc(c1C)NC(=O)c1ccc(cc1)NC(=O)N	0
ZINC03447666	c1cc(cc(c1)F)CSc1nnc(n1N)COc1cccc(c1)Br	0
ZINC03455033	c1cc(ccc1C(=O)N1CCN(CC1)c1ccc(cc1)F)C(F)(F)F	0
ZINC03458045	CNC(=O)COc1ccccc1C(=O)N	0
ZINC03461405	Cc1ccc(cc1)[C@]1(C(=O)N(C(=O)N1)Cc1cccc(c1)[N+](=O)[O-])C	0
ZINC03466890	Cc1ccc(c(c1)C(=O)OCC(=O)c1ccc2c(c1)NC(=O)CO2)C	0
ZINC03467429	CC1CCN(CC1)C(=O)COC(=O)c1cc(=O)c2ccccc2o1	0
ZINC03471697	c1ccc(c(c1)C(=O)N/N=C/c1ccc(s1)N1CCOCC1)O	0
ZINC03471814	COc1cc(ccc1O)/C=N/NC(=O)C(=O)N	0
ZINC03486455	Cc1nnc(n1N)SCC(=O)NCc1ccc(cc1)Cl	0
ZINC03490923	CCCCCCn1c(nnc1S[C@@H](C)C(=O)N)c1ccc(cc1)Cl	0
ZINC03515083	C[C@@H](C(=O)Nc1ccc(cc1Cl)Cl)Oc1ccc(cc1)[N+](=O)[O-]	0
ZINC03515978	C[C@H](C(=O)NC1CCCC1)OC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC03523495	c1cc(ccc1C(=O)OCC(=O)N(CCC#N)c1ccc(cc1)F)O	0
ZINC03525445	COc1cc(cc(c1O)Br)/C=N/NC(=O)c1ccc(cc1)N	0
ZINC03526163	Cc1cc(c(n1CC(F)(F)F)C)C(=O)COC(=O)c1c(nccn1)N	0
ZINC03526909	COc1cc(ccc1OC(=O)c1cccnc1)/C=N/NC(=O)C(=O)N	0
ZINC03527801	c1ccc2c(c1)c(c(o2)C#N)NC(=O)CSc1nnc(s1)N	0
ZINC03534971	c1cc(ccc1c1nnc(n1N)SCC(=O)N1CCCC1)OC(F)F	0
ZINC03538715	C[C@H]1CC[N@@H+](CC1)CC(=O)Nc1ccc(cc1OC)OC	0
ZINC03546881	c1ccc2c(c1)nc(n2CC(=O)N/N=C/c1ccc[nH]1)C(F)(F)F	0
ZINC03550555	CCCOc1ccc(cc1OCC)C(=O)O[C@H](C)C(=O)N	0
ZINC03574249	CCOc1cc(ccc1O)/C=N/NC(=O)c1ccc(cc1)N	0
ZINC03576070	CCOc1cc(cc(c1O)Br)/C=N/NC(=O)c1cccs1	0
ZINC03581820	c1c(c2c(ncnc2n1COCCO)N)C(=S)N	0
ZINC03595423	c1c(c(nc(=O)n1[C@H]1C[C@@H]([C@H](O1)CO)O)N)C(F)(F)F	0
ZINC03605368	c1cc(oc1)CNC(=O)CN1C(=O)c2cc(c(cc2C1=O)Cl)Cl	0
ZINC03607625	COc1cccc(c1)NC(=O)/C=C/c1ccc(c(c1)OC)OC(F)F	0
ZINC03617743	COc1ccc(cc1)OCCn1c(=O)c2ccccc2nn1	0
ZINC03623748	Cc1ccccc1CNS(=O)(=O)c1cc(ccc1F)C(=O)[O-]	0
ZINC03637032	CCOc1ccc(cc1)c1cc(c(c(n1)SCC)C#N)C(F)(F)F	1
ZINC03652587	c1cc(c(cc1Cl)[C@H]1C[C@@H]1[NH3+])Cl	0
ZINC03662735	CCCN1C(=O)/C(=C/c2ccc(c(c2)OC)OCC=C)/NC1=S	0
ZINC03664047	Cc1cc(ccc1Br)OCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC03668050	COC(=O)CSc1c(sc(=S)s1)SCC(=O)N	0
ZINC03670053	c1c(cc(c(c1[N+](=O)[O-])C(=O)N)SCCO)[N+](=O)[O-]	0
ZINC03682943	c1cc(ccc1C[N@H+]1CCC[C@H](C1)CO)F	0
ZINC03704198	CC[N@@H+]1CCCC[C@H]1c1c2c(on1)NCC2	0
ZINC03777826	c1cn(c(=O)nc1N)[C@H]1/C(=C/F)/[C@@H]([C@H](O1)CO)O	0
ZINC03780169	Cc1cn(c(=O)nc1N)[C@H]1C(=C[C@H](O1)CO)F	0
ZINC03791109	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)F)N)N	0
ZINC03792367	c1nc2c(n1[C@H]1C([C@@H]([C@H](O1)CO)O)(F)F)nc([nH]c2=O)N	0
ZINC03795098	c1cn(c(=O)nc1N)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC03798247	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)F)Cl)N	0
ZINC03830849	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)F)N	0
ZINC03838821	C[C@H](C(=O)N)NC(=O)C1=C[C@H]([C@H]([C@@H](C1)O)O)NC(=O)C[NH2+]C	0
ZINC03838832	C[C@H](C(=O)N)NC(=O)C1=C[C@H]([C@H]([C@@H](C1)O)O)NC(=O)[C@@H]1C[C@H](C[NH2+]1)O	0
ZINC03838836	CC(C)[C@@H](C(=O)N[C@@H]1C=C(C[C@H]([C@@H]1O)O)C(=O)NCC(=O)N)[NH2+]C	0
ZINC03838871	c1cc(c(cc1F)O[C@@H]1C=C(C[C@H]([C@H]1O)O)C(=O)NCCC(=O)N)Br	1
ZINC03839473	c1ccc(c(c1)c1ccc2c(c1)C(=O)N1C[C@@H](C[C@H]1C(=O)N2)O)F	0
ZINC03839699	c1cc(c(cc1C#N)Br)O[C@@H]1C=C(C[C@H]([C@H]1O)O)C(=O)NCC(=O)N	0
ZINC03843695	C[C@]12CC[C@H](C[C@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@H]1CC[C@]2(C)O)C)O	0
ZINC03844817	c1cc(cc2c1cc(cc2S(=O)(=O)[O-])O)N	0
ZINC03847967	CCCCc1cc2ccccc2c(c1C(=O)C)O	0
ZINC03849052	c1ccc(cc1)N1C(=O)[C@H](C(=N1)C(F)(F)F)[C@@H](c1ccc(cc1)O)O	0
ZINC03849090	c1cc(ccc1/N=N/c1c(nn2c1nc([O-])cc2C(F)(F)F)N)O	0
ZINC03851573	Cc1cc(=O)c(O)c(cc1C)Cl	0
ZINC03869005	CCOC(=O)C1=[NH+]C=N/C/1=N/Nc1c(nn(c1O)C)N	0
ZINC03869451	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]2[C@@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC03871101	c1c(c(=O)[nH]c(=O)n1[C@H]1C[C@H]([C@@H](O1)CO)O)N	0
ZINC03872285	C[C@@H]1[C@@H](C[C@@H](O1)n1cnc2c1ncnc2N)O	0
ZINC03872577	c1nc2c(nc(nc2n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)F)N	0
ZINC03875621	CC[C@@H](c1ccccc1)C(=O)N	0
ZINC03875977	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)F)N	0
ZINC03878087	c1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC03878388	c1c(cc(c(c1C(=O)NCCCO)N)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC03880139	C(=O)(C(F)(F)Cl)N	0
ZINC03880164	c1c(c(nc(=O)n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N)F	0
ZINC03882157	c1cc2c3c(c1)c(=O)n(c(=O)c3cc(c2N)S(=O)(=O)[O-])CCO	0
ZINC03885349	c1cc(cc(c1)S(=O)(=O)Nc1ccc(cc1)SC(F)F)N	0
ZINC03885413	COc1ccc(cc1)NS(=O)(=O)c1ccc(c(c1)N)O	0
ZINC03886439	C1C[C@@H](OC1)CNC(=O)N	0
ZINC03888841	c1cc(c(cc1C(F)(F)F)N)O	0
ZINC03897402	Cc1ccc(cc1N[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)[N+](=O)[O-]	0
ZINC03898023	Cc1ccccc1NS(=O)(=O)c1ccc(cc1N)Cl	0
ZINC03902204	C[C@H]1C[C@@H]([C@@H](C[N@@H+]1C)C)[NH2+]Cc1ccc(cc1)OC	0
ZINC03902584	C=CCSc1n(c2c(cccc2)[nH+]1)CCO	0
ZINC03903764	CC1=CC[C@H]([C@H](C1)c1ccc(cc1)F)C(=O)N/N=C/c1ccncc1	0
ZINC03905097	Cc1ccc(cc1)C(=O)N1[C@](CC(=N1)CCC(C)C)(C(F)(F)F)O	0
ZINC03907742	c1cc(ccc1c1cc(no1)C(=O)NCCCn1cc[nH+]c1)O	0
ZINC03908924	CCCc1cc(no1)C(=O)NCCc1ccc(c(c1)OC)OC	0
ZINC03927870	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@@H]([C@H](O1)CO[P@@](=O)(O)[O-])O)O)F)N	0
ZINC03940878	c1cc(cnc1)/C(=N/OC[C@H](C[NH+]1CCCCC1)O)/N	0
ZINC03959130	c1c(c(nc(=O)n1CCN1[C@@H](SCC1=O)CO)N)F	0
ZINC03963359	COc1ccc(c(c1)C(=O)/C=C/c1ccc(cc1)O)OC	0
ZINC03977938	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC03980393	CCOc1cc(ccc1O)[C@@H]1[C@@H](C(=N)SC(=C1C#N)N)C#N	0
ZINC03983944	c1nc2c(n1[C@@H]1C[C@@H]([C@H](O1)CO)O)nc([nH]c2=O)N	0
ZINC03985065	CCOC(=O)c1c(n(cn1)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC03995518	COc1ccc(cc1OC)[C@@H]1[C@H]2CCCC[C@@]2(CC[NH2+]1)O	0
ZINC04000005	c1ccc(c(c1)C(=O)OC[C@H]([C@@H]([C@@H]([C@@H](CO)O)O)O)O)N	0
ZINC04002497	C=CCSc1ncc(n1Cc1ccccc1)/C=N\O	0
ZINC04016286	CCc1nnc(n1N)N/N=C/c1ccccc1F	0
ZINC04024174	c1c(c(nc(=O)n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N)C#N	0
ZINC04024870	COc1ccc(cc1)/C=C/C(=O)c1cc2ccccc2oc1=O	0
ZINC04027278	CC[C@@H](CC[C@@]1(CCC(=C[C@H]1C)C)C)O	0
ZINC04033253	CCn1c2ccccc2nc1[C@@H]1CC(=O)N(C1)c1cccc(c1C)Cl	0
ZINC04035162	CC(=O)[C@@H]1[C@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1ccccc1OC(F)F	0
ZINC04035499	CCNC(=O)C[C@H]1C(=O)N(C(=O)N1CCC(C)C)c1ccc(cc1)F	1
ZINC04036478	Cc1cc(c(cc1N)NC[C@@H](C)O)[N+](=O)[O-]	0
ZINC04037390	c1ccc2c(c1)C(=O)c1c(cc3c(c(oc3c1C2=O)N)C#N)O	0
ZINC04037623	c1cc(cc(c1)C(F)(F)F)[C@@H](CCO)[NH3+]	0
ZINC04040001	COCc1c2c([nH]n1)OC(=C([C@]12c2cc(ccc2N=C1O)F)C#N)N	1
ZINC04045604	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])NCC[NH2+]CCO	0
ZINC04051664	c1c(cnc(c1Cl)/C(=N/O)/N)C(F)(F)F	0
ZINC04052392	Cc1cc(nc(c1C#N)SC/C=C/C#N)C	0
ZINC04052857	CCOC(=O)C[C@@H](c1ccc(cc1)N)n1c(ccc1C)C	0
ZINC04053751	c1cc(ccc1N1CC[NH+](CC1)C[C@@H](C(F)(F)F)O)[N+](=O)[O-]	0
ZINC04057549	CC(=O)[C@H]1[C@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1ccncc1	0
ZINC04058894	c1cc(ccc1/C=N/Nc1ccc(cn1)C(F)(F)F)OC(F)F	0
ZINC04060932	c1ccc(cc1)C[C@H](CO)N1Cc2ccccc2C1=O	0
ZINC04060948	Cc1ccc(c(c1)Cn1cc(c2c1cccc2)SCC(=O)N)C	0
ZINC04061527	Cc1cc2cc(ccc2n1C)CNC(=O)c1ccccc1C(F)(F)F	0
ZINC04071759	CC(C)(C)[NH2+]C[C@H](COc1cccc2c1cccc2)O	0
ZINC04071820	Cc1c(sc[n+]1Cc1c[n+](c(nc1N)C)C)CCO	0
ZINC04084901	CC[C@H](CO)[NH2+]C[C@@H]1[C@H]2C[C@@H]3C(=C)CCC[C@@]3(C[C@H]2OC1=O)C	0
ZINC04085846	C(CO)Nc1c(c(=O)[nH]c(n1)N)[N+](=O)[O-]	0
ZINC04090859	c1ccc(cc1)[C@](C[NH2+]Cc1ccccc1Cl)(c1ccc(cc1)F)O	0
ZINC04090884	c1ccc(cc1)[C@@](C[NH2+]Cc1ccc(cc1)F)(c1ccc(cc1)F)O	0
ZINC04095951	C[C@@H]1CC[C@@H]([C@@H](C1)O)C(C)(C)O	0
ZINC04104564	CCCCC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)COc1ccccc1C	0
ZINC04108955	CCOC(=O)c1ccc(cc1)n1c(c(c2c(c1=O)cccn2)C#N)N	0
ZINC04110371	Cc1cc2c(cc1F)[C@](C(=O)N2)(c1ccc(cc1O)C(C)C)O	0
ZINC04110852	C1[C@H](SC(=N1)N)CO	0
ZINC04111221	C1CCc2c(c(nc(n2)N)C(F)(F)F)C1	0
ZINC04114008	CN(C)c1ccc(cc1)/N=N/c1ccc(cc1Cl)N	0
ZINC04117945	CCOC(=O)c1c(c2c(nc(nc2s1)C)Nc1ccc(c(c1)F)C)C	1
ZINC04118906	c1ccc(c(c1)/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N)C(F)(F)F	1
ZINC04128562	c1cc(cc(c1)Cl)N/N=C/1\c2ncc(c(=[NH2+])n2N=C1N)C#N	0
ZINC04129474	C([C@H](CSc1nnc(s1)N)O)O	0
ZINC04130331	Cc1cccc2c1nc(c(c2)C#N)SCC[NH+]1CCCCC1	0
ZINC04131397	Cc1ccc2cc(c(=O)[nH]c2c1)CN(CCCO)C(=S)NCC(C)C	0
ZINC04132595	CCCCNC(=S)N(CCO)Cc1cc2ccc(cc2[nH]c1=O)C	0
ZINC04132952	c1ccc(c(c1)C(=O)NNC1=C(CCCC1)C(=O)C(F)(F)F)Cl	0
ZINC04133769	c1cc(ccc1NC1=NC(=O)[C@@H](S1)CC(=O)[O-])O	0
ZINC04136949	Cc1c(c2cc(ccc2o1)O)C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC04138051	Cc1cc2cc(ccc2[nH]1)CNC(=O)c1c(cccc1F)F	0
ZINC04139492	Cc1c(sc(n1)N)c1csc(n1)Nc1cccc(c1)O	0
ZINC04141653	c1cc(ccc1NC(=O)c1cc2ccc(cc2oc1=[NH2+])O)F	0
ZINC04156879	c1cc(ccc1/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N)F	1
ZINC04163407	c1ccc(c(c1)C(=O)N1[C@@]([C@H]2CCCCCC2=N1)(C(F)(F)F)O)Br	0
ZINC04168287	CC1(CC(=[OH+])/C(=C/Nc2ccccc2C(=O)N)/C(=O)C1)C	0
ZINC04169788	COc1ccccc1NC(=O)[C@@H](Cc1cccs1)/C(=N/O)/N	0
ZINC04170488	CCOC(=O)CNC(=O)c1c(cn[nH]1)[N+](=O)[O-]	0
ZINC04171047	CCC(=O)Nc1cc(ccc1C)NC(=O)CSc1nc(cc(n1)N)N	0
ZINC04173902	CC[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2cccc(c2)Br)C1	0
ZINC04176877	c1cc(c(c(c1)F)C(=O)Nc1c(c2c(s1)CCCCC2)C(=O)N)F	0
ZINC04176887	c1ccc2c(c1)C(=O)c1ccc(c(c1C2=O)SCCO)C(=O)N	0
ZINC04177159	CC1=C([C@@H](n2c(=N1)nc([nH]2)CCCO)c1ccccc1)C(=O)N	0
ZINC04177417	c1cc2c(cc1[C@@H]1C[C@@H](n3c(c(cn3)C(=O)N)N1)C(F)(F)F)OCO2	0
ZINC04177420	c1cc2c(cc1[C@H]1C[C@H](n3c(c(cn3)C(=O)N)N1)C(F)(F)F)OCO2	0
ZINC04178057	COc1cc(ccc1Cl)C(=O)C[C@H]1C(=C([C@H](O1)O)Cl)Cl	0
ZINC04178559	C[C@@H](C(=O)[O-])Sc1nc2c(ncnc2n1CCOc1ccccc1)N	0
ZINC04178781	CC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccc(c(c1)OC)O	0
ZINC04178928	CCCOc1cccc(c1)C(=O)N1[C@](CC(=N1)C)(C(F)(F)F)O	0
ZINC04182974	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])NCCCCCC[NH3+]	1
ZINC04188259	CCO[C@@H]1O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)n1cnc2c1ncnc2N)CO	0
ZINC04188265	CCO[C@H]1O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)n1cnc2c1ncnc2N)CO	0
ZINC04189170	COCC1=C([C@H](C(=C(O1)N)C#N)c1ccc(c(c1)Br)F)C(=O)OC	1
ZINC04195364	CCC(=O)c1ccc(cc1)OC[C@@H](C[N@@H+]1C[C@@H](O[C@@H](C1)C)C)O	0
ZINC04196683	Cc1c(cnn1C)[C@H](C)NC(=O)Nc1ccc(cc1F)F	0
ZINC04199263	c1ccc(cc1)CC/C=N/NC(=O)CC#N	0
ZINC04206115	CCCNC(=O)[C@H](C)[NH3+]	0
ZINC04213841	CC[NH+](CC)CCNC(=O)c1cc(c(cc1O)N)Cl	0
ZINC04215179	CCCCC/C(=N/OCC[NH3+])/c1ccc(c(c1)N)C	0
ZINC04218508	CCc1ccc(cc1)c1nc(cs1)C(=O)NN	0
ZINC04218511	C[C@@H]1CC(=O)c2c1c(ccc2O)F	0
ZINC04219079	C[NH2+]CCOc1ccc(cc1)F	1
ZINC04226112	c1cc(ccc1C(=O)N/C(=C/c1ccc(cc1O)O)/C(=O)NN)Cl	0
ZINC04226931	CC[NH2+][C@@H]1CS(=O)(=O)C[C@@H]1O	0
ZINC04228991	C1CCC2(C1)CC(=O)N(C(=O)C2)CCC(=O)N	0
ZINC04234361	CCCC(=O)/N=c\1/n(c2c(cc(cc2s1)F)F)CC#C	1
ZINC04234500	Cc1ccc(cc1)C1=NO[C@@]([C@@H]1CC[NH3+])(C(F)(F)F)O	0
ZINC04234539	c1cc(sc1)[C@H]1C[C@@](N(N1)C(=O)N)(C(F)(F)F)O	0
ZINC04234541	c1cc(sc1)[C@H]1C[C@](N(N1)C(=O)N)(C(F)(F)F)O	0
ZINC04234543	C1C=NN([C@]1(C(F)(F)F)O)C(=O)N	0
ZINC04234553	CC1=N[C@@](CC2(S1)CCC2)(C(F)(F)F)O	0
ZINC04234624	c1ccc(cc1)[C@H]1C[C@](NC1=O)(C(F)(F)F)O	0
ZINC04234655	Cc1ccc(cc1)[C@@H]1C[C@@](NC1=O)(C(F)(F)F)O	0
ZINC04235050	c1ccc(cc1)c1c(c(=O)n([nH]1)C(=O)N)CC[NH3+]	0
ZINC04241484	C(C[C@@](C(F)(F)Br)(F)Cl)CO	0
ZINC04241727	c1cc(c(cc1/C(=N\O)/N)Br)F	0
ZINC04244902	c1cc(c(cc1OC(F)(F)F)[N+](=O)[O-])N	0
ZINC04245264	c1cc2c(cc1N)[C@@H](n1c(nc(n1)C(F)(F)F)S2)O	0
ZINC04245286	c1cc(c(cc1C(F)(F)F)F)c1csc(n1)N	0
ZINC04245698	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]2[C@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC04247290	CC1(CC(CC(C)(C)[NH2+]1)NC(=O)C[NH+]1CCCCC1)C	0
ZINC04248558	Cc1ccc(cc1S(=O)(=O)NCCc1cn2ccsc2n1)[N+](=O)[O-]	0
ZINC04250265	CCCc1cc(=O)[nH]c2n1c(nn2)SCC(=O)OC	0
ZINC04251982	c1ccc(cc1)CSc1n(cc(c2ccccc2)[nH+]1)N	0
ZINC04254442	c1cc(cc(c1)Cl)[C@@H](c1cc(cc(c1)Cl)F)O	0
ZINC04255900	c1c(c(nc(=O)n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N)F	0
ZINC04261178	Cc1cccc(c1)NC(=O)C(=O)N/N=C/c1cc(ccc1O)Cl	0
ZINC04265745	CCCCC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)OC	0
ZINC04269788	CCOC(=O)[C@@H]1[C@@H](NC(=O)N([C@@]1(C(F)(F)F)O)C)c1cccs1	0
ZINC04271597	c1ccc(cc1)N1CCN(CC1)C(=O)CSc1nncc(=O)n1N	0
ZINC04272215	CN(C)S(=O)(=O)c1ccc(c(c1)N)O	0
ZINC04277204	C1C[C@@H]2C[NH2+]CC[C@@H]2C[C@@H]1Br	0
ZINC04279682	CC(C)(C)c1c(=O)n(c(n[nH+]1)N/N=C/c1cc(ccc1O)Br)N	0
ZINC04280781	CCO/N=C(\C)/c1cc(c(s1)C(F)(F)F)c1ccccc1	1
ZINC04281563	CCOC(=O)c1c(n(nn1)c1c(non1)N)C(F)(F)F	1
ZINC04283641	CC(=O)c1cc(ccc1OCC(=O)N[C@@](C)(C#N)C1CC1)Cl	0
ZINC04283971	CC1=C(C=C([C@H]([C@H]1O)O)C(=O)[O-])I	0
ZINC04284702	c1cc(c(cc1F)Cl)C/C(=N/O)/N	0
ZINC04290449	Cc1ccc(cc1)S(=O)(=O)c1c(nc(s1)SCC=C)N	0
ZINC04290462	Cc1ccc(cc1)S(=O)(=O)c1c(nc(s1)SC(C)C)N	0
ZINC04293698	CC(=O)N[C@@H]1[C@H](C[C@](O[C@H]1[C@@H]([C@@H](CO)O)O)(C(=O)OC)O)O	0
ZINC04294228	CC1=C([C@@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccc(cc1Cl)Cl)C(=O)N	0
ZINC04294230	CC1=C([C@H](n2c(=N1)nc([nH]2)CCCO)c1ccc(c(c1)Cl)Cl)C(=O)N	0
ZINC04294233	CC1=C([C@@H](n2c(=N1)nc([nH]2)CCCO)c1cccc(c1)Br)C(=O)N	0
ZINC04299297	CC(C)(C)OC(=O)N[C@H]([C@@H](c1ccc(cc1)Cl)O)C(=O)[O-]	0
ZINC04299466	CCOC(=O)c1cc(c(nc1C(F)(F)F)C)/C(=N/O)/N	1
ZINC04304285	CCCCC(=O)N[C@H](c1ccc2ccccc2c1O)c1cccs1	0
ZINC04306159	CN(C)c1c(cc(cc1F)/C(=N/O)/N)F	0
ZINC04306238	C1CCCN(CC1)c1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC04306241	C1COCCN1c1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC04306242	C1CCN(C1)c1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC04306324	c1cc(ccc1Nc1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-])F	1
ZINC04306351	c1cc(cc(c1)F)Nc1c(c(nc(n1)NCCO)N)[N+](=O)[O-]	1
ZINC04306352	c1cc(cc(c1)F)Nc1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-]	1
ZINC04309630	Cc1cc(c(c(n1)SCc1ccc(cc1)Br)C#N)COC	0
ZINC04311328	CCOC(=O)C1=C(OC(=C([C@@H]1c1cccc(c1)[N+](=O)[O-])C#N)N)CCl	0
ZINC04315911	CCCCOC(=O)c1c2c(nc3ccccc3n2)n(c1N)CCO	0
ZINC04316738	c1cc(cc(c1)F)n1c(c(nn1)c1nc(no1)c1ccncc1)N	0
ZINC04320463	CCOC(=O)[C@H]1CCC[N@H+](C1)C[C@@H](COc1ccccc1C(=O)C)O	0
ZINC04322305	c1c(cc(c(c1/C=N/NC(=S)N[C@H]1C[C@H]2CC[C@@H]1C2)O)Cl)Cl	0
ZINC04322713	c1c(cc(cc1C(F)(F)F)C(F)(F)F)/C=C/C(=N/O)/N	0
ZINC04323701	c1cc(cc(c1)N/N=C/c1cc(ccc1O)Cl)C(F)(F)F	0
ZINC04324060	c1cc(cc(c1)C(F)(F)F)C(=O)O/N=C(/[C@@H]1CSCCS1)\N	0
ZINC04334656	c1nc(c2c(n1)n(c(n2)N1CCCCC1)[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC04335134	CCOC(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC04335262	Cc1c2c(cc(/c(=N/c3cccc(c3)F)/o2)C(=S)N)c(cn1)CO	0
ZINC04335917	CCOc1c(cc(cn1)NC(=O)OCC#C)C(F)(F)F	1
ZINC04336405	CC1([C@@H]2CC[C@H]1[C@H]([C@H]2O)O)C	0
ZINC04336734	CCOC(=O)/C(=N\Nc1cccc(c1)C(F)(F)F)/c1csc(n1)N	1
ZINC04338001	Cc1c(=O)n(c(nn1)SCc1ccccc1Cl)N	0
ZINC04338799	c1ccc(cc1)[C@H]([C@@H](c1ccc(cc1)F)O)[NH+]1CCOCC1	0
ZINC04338801	c1ccc(cc1)[C@@H]([C@H](c1ccc(cc1)F)O)[NH+]1CCOCC1	0
ZINC04339343	CCC[C@@H](C)[C@@]1(C(=O)NC(=NC1=O)Nc1ccc(cc1)F)CC	1
ZINC04344028	c1cnccc1CNc1c(nc[nH]1)C(=O)N	0
ZINC04344217	CCOc1ccc(cc1)C(=O)c1c(nc2n1CCC2)N	0
ZINC04344218	c1cc2c(cc1Cn1c(ccn1)N)OCO2	0
ZINC04344412	CCOC(=O)c1c(n[nH]c1N/N=C\c1ccccc1Cl)C	0
ZINC04348080	CCOC(=O)[C@@H]1[C@H]([C@@H]1C(=O)NN)C(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC04348153	C[C@@H](C(C(C(F)(F)F)(F)F)(F)F)O	0
ZINC04349594	CCOC(=O)/C(=C(\N)/NCCCO)/C(=O)c1ccccc1	0
ZINC04352484	CCOC(=O)c1cc2c(nc3ccccn3c2=O)[n+](c1N)CCCO	0
ZINC04352674	c1c[nH+]cc(c1N)CO	0
ZINC04364973	c1cc2c(cc(nc2c(c1)Cl)C(F)(F)F)N1CC[NH+](CC1)CCO	0
ZINC04365945	CO/C(=[NH+]/C(=S)Nc1cccc(c1)C(F)(F)F)/N	0
ZINC04369950	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CCC2=O)OCCCC#N	0
ZINC04374065	c1cc(ccc1N1C[C@@H](CC1=O)NC(=O)NCCC1=CCCCC1)F	1
ZINC04377405	Cc1cc(ccc1NC(=S)NCCO)F	0
ZINC04380172	c1cc(c(c(c1)Cl)/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N)F	1
ZINC04382282	c1cc(c(c(c1)F)C[NH2+]C[C@@H](COc1ccc(c(c1)Cl)Cl)O)N	1
ZINC04382284	c1cc(c(c(c1)F)C[NH2+]C[C@H](COc1ccc(c(c1)Cl)Cl)O)N	1
ZINC04382461	Cc1c(c(no1)c1c(cccc1Cl)F)/C(=N/O)/N	0
ZINC04385901	C[C@]1(Cc2c(c(n[nH]2)[O-])[C@H]([C@@H]1C(=O)OC)c1ccc(cc1)F)O	0
ZINC04386980	CCSc1[nH]c(=O)c2c(n1)NC(=O)C[C@@H]2c1c(cccc1Cl)F	1
ZINC04387730	CCOc1cc(cc2c1c1c(c(=O)o2)CCC1)C	0
ZINC04390029	C[C@](C[NH2+]Cc1ccc(cc1)Cl)(CSc1ccc(cc1)Cl)O	0
ZINC04390188	c1cc(c(cc1Cl)Cl)C1(CC1)/C(=N/O)/N	0
ZINC04390201	CN(C)c1cc(cnc1/C(=N/O)/N)C(F)(F)F	0
ZINC04390340	c1cc(cc(c1)C(F)(F)F)c1ccnc2n1ncc2/C(=N/O)/N	0
ZINC04394436	c1cc(cc(c1)C(F)(F)F)CS(=O)(=O)C/C(=N/O)/N	0
ZINC04394661	c1cc(ccc1/C(=N/O)/N)OCc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC04394743	c1cc(ccc1C/C(=N/O)/N)OCc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC04401021	C1CCCC(CCC1)NC(=O)N	0
ZINC04401337	C1CC1NC(=S)N1CC[NH+](CC1)CCO	0
ZINC04402073	Cc1ccc(cc1C)OCCNC(=O)CCc1ccccc1	0
ZINC04412665	Cc1cc(cc(c1O)c1nc2cc(ccc2o1)C(C)C)N	0
ZINC04413892	CCOC(=O)c1cnc(nc1N)SCC(=O)Nc1ccc(cc1F)F	1
ZINC04414585	COc1ccc(cc1N)c1ccc(o1)CO	0
ZINC04414788	CCCn1c(c(c(=O)[nH]c1=O)C(=O)CSc1ccc(cc1)F)N	1
ZINC04426928	c1cc(sc1)/C=C(\C#N)/c1nc(O)c2cc(ccc2n1)Cl	0
ZINC04429892	C[C@]12CCC(=O)C[C@H]1CC[C@@H]1[C@@]2(C(=O)C[C@]2([C@H]1CC[C@]2(C)O)C)F	0
ZINC04430634	CC[C@@H](C)Sc1c2c([nH]cn2)nc(n1)N	0
ZINC04435706	c1cc(sc1)CC(=O)N(c1ccc(cc1)Cl)[C@@H]1CS(=O)(=O)C=C1	0
ZINC04450214	CCCCOc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)C(=O)[O-]	0
ZINC04450960	c1ccc(c(c1)C(=O)OCC(=O)N1CCCCC1)N	0
ZINC04451043	CCOc1cc(cc(c1O)Br)/C=N/[NH+]=C(/c1c(non1)N)\N	0
ZINC04453396	CC(C)c1c2c(n[nH]1)OC(=C([C@@H]2c1cccc(c1)F)C#N)N	0
ZINC04458250	CCN1C(=O)/C(=C\c2ccc(c(c2)OC)OCC(=O)N)/SC1=O	0
ZINC04460188	c1ccc(c(c1)/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N)F	1
ZINC04471536	c1cc(cc(c1)Cl)c1ccc(o1)/C=N\NC(=O)Cn1c(nnn1)N	0
ZINC04474600	CCOC(=O)[C@@](C(F)(F)F)(O)O/N=C(\c1ccccc1)/N	1
ZINC04474601	CCOC(=O)[C@](C(F)(F)F)(O)O/N=C(\c1ccccc1)/N	1
ZINC04476038	C[C@H](c1ccc(c(c1)OC)OC)[NH2+]CCO	0
ZINC04476207	c1ccc2c(c1)c1c(o2)c(ncn1)NCCCO	0
ZINC04478245	Cc1cc(nc(n1)N)N1[C@](CC(=N1)c1ccccc1)(C(F)(F)F)O	0
ZINC04480627	CCNc1nc(nc(n1)SC)N1CC(=O)N(C1=[NH2+])C	0
ZINC04487695	Cc1ccc2c(c1)c(c[nH]2)CCNC(=O)c1ccc(cc1OC)SC	0
ZINC04488142	Cc1cccc(c1OC)C(=O)NCCNC(=O)c1c(non1)N	0
ZINC04488463	Cn1c(nnn1)SCC[NH2+]Cc1ccc(o1)c1ccccc1	0
ZINC04491366	CCOc1cc(ccc1OC(=O)C)/C=N/Nc1nnc(n1N)C	0
ZINC04502818	c1ccc2c(c1)NC(=O)CN2C(=O)[C@H]1COc2ccccc2O1	0
ZINC04503258	CCSCCOC(=O)[C@H]1C(=N[C@]2([C@]1(C(=O)c1c2cccc1)O)O)C	0
ZINC04507318	C[C@H](C[C@@H](CCC(C)C)c1nnc([S-])n1CC=C)O	0
ZINC04511463	CN1c2ccc(cc2CC1=O)S(=O)(=O)Nc1ccc(cc1)F	0
ZINC04512298	CC1(C(=O)N(C(=O)N1)CC(=O)OC)C	0
ZINC04513824	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]([C@@H](O1)CO[P@@](=O)(N)[O-])O)O)N	0
ZINC04513904	CC(=O)O[C@@H]1C[C@@H](O[C@@H]1CO)n1cnc2c1ncnc2N	0
ZINC04513909	CC(=O)O[C@H]1C[C@@H](O[C@@H]1CO)n1cnc2c1ncnc2N	0
ZINC04514046	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]([C@@H](O1)CSC[C@@H](C(=O)[O-])[NH3+])O)O)N	0
ZINC04514079	c1nc(c2c(n1)n(c(n2)Br)[C@@H]1[C@@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC04514082	c1nc(c2c(n1)n(c(n2)Br)[C@H]1[C@@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC04520467	Cc1c(c(n(n1)C(=S)N)O)[C@H](c1cccc(c1)[N+](=O)[O-])C(C#N)C#N	0
ZINC04521098	CC(=O)O[C@@H]1CCC[C@H]1O	0
ZINC04521443	C[C@H](C(=O)N)Nc1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])F	0
ZINC04522757	c1ccc2c(c1)c(c1c(c2O)C(=O)c2ccccc2C1=O)N	0
ZINC04523262	c1cn(c(=O)nc1NN)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04533555	c1nc2c(c(=O)[nH]1)ncn2[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)OP(=O)([O-])[O-])O	0
ZINC04534104	c1c(c(=O)[nH]c(=O)n1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC04534147	c1ccc(cc1)COc1ccc2c(c1)oc1cc(=O)ccc1n2	0
ZINC04535185	C/C(=C/1\C(=O)C(=O)N([C@H]1c1cccnc1)CC[NH2+]CCO)/O	0
ZINC04536485	c1cn(c(=O)nc1N)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OP(=O)([O-])[O-]	0
ZINC04536507	CCO[C@H]1CCCC[C@H]1[NH3+]	0
ZINC04537972	C[C@H](C(=O)NCc1ccccc1)Sc1nnc(n1N)c1ccco1	0
ZINC04539773	c1nc2c(c3c(s2)CCCCC3)c(n1)SCC(=O)NC[C@@H]1CCCO1	0
ZINC04548470	c1cc(ccc1c1nnc(o1)SCC(=O)NC(=O)N)F	0
ZINC04549770	CCOC(=O)c1c(c([nH]c1C)C(=O)O[C@H](C)C(=O)N)C	0
ZINC04550864	CC1=NN([C@@](C1)(c1ccc(cc1)F)O)C(=O)OC(C)(C)C	0
ZINC04551810	COc1ccc(c(c1)C(=O)/C=C(/C(F)(F)F)\N)O	0
ZINC04556984	Cc1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04565473	Cc1ccc(cc1)S(=O)(=O)NCCNc1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC04565902	c1ccc(cc1)n1c(=O)c(c(c(n1)C#N)N)C#N	0
ZINC04566279	[C@@H](C(Cl)(Cl)Cl)(NC(=O)C(F)(F)F)O	0
ZINC04566737	Cc1ccc(c(c1)C(=O)/C=C(/C(F)(F)F)\N)O	0
ZINC04566737	Cc1ccc(c(c1)C(=O)CC(=[NH2+])C(F)(F)F)O	0
ZINC04568633	CCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)C(=O)Nc1ccc(cc1)OC	0
ZINC04570367	Cc1c(sc(c1C(=O)N)NC(=O)c1ccc2c(c1)CCCC2)C	0
ZINC04573486	CN(CC/C(=N\O)/N)C(=O)c1cccc(c1)F	0
ZINC04574428	CCO/C(=C(/C(=O)C(=O)CC(=O)c1ccc(cc1)F)\C(=O)N)/O	1
ZINC04576215	CC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)c1ccccc1Br	0
ZINC04576460	CC(=O)[C@@H]1C(=O)C(=O)N([C@@H]1c1cccc(c1)F)CC[NH2+]CCO	0
ZINC04578814	c1cc(c(cc1N)Cl)[N+](=O)[O-]	0
ZINC04579483	C(=C(\C(=O)C(F)(F)F)/C(F)(F)F)/O	0
ZINC04580042	Cc1ccc(cc1)C(=O)[C@H](C)Oc1ccc2ccc(=O)oc2c1	0
ZINC04583665	c1ccc(c(c1)NC(=O)C(=O)NCCc1ccc(cc1)S(=O)(=O)N)F	1
ZINC04587577	CCCCC[C@H]1[C@H](CC[C@@H]1O)CC(=O)NN	0
ZINC04587803	C(CCCCCCCO)CCCCCCC(=O)NN	0
ZINC04593753	CCOC(=O)c1cn(nc1N)[C@H]1CC([C@H]2OC[C@@H]1O2)(O)O	0
ZINC04599405	CCOc1ccc(cc1)[C@H](CCC(=O)NN)O	0
ZINC04601347	c1cc(ccc1[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)[N+](=O)[O-])F	0
ZINC04601457	CCOc1ccc2c(c1)sc1=NC(NC(=O)n21)(C(F)(F)F)C(F)(F)F	1
ZINC04610513	CCCCCC[C@@H](C[C@@H](CCC(=O)NN)C(=O)NN)O	0
ZINC04610659	CCCCc1c2c(c(c(n1)Cl)C#N)CC(OC2)(C)C	0
ZINC04623170	c1ccc(c(c1)Nc1nc2c(s1)c(cc(O)n2)O)F	0
ZINC04624183	CCOC(=O)CSc1nc(=O)cc(n1c1ccc(cc1)F)N	1
ZINC04624958	CNc1nc(nc(n1)Cl)Oc1ccc(O)nn1	0
ZINC04625805	CN1C(=O)[C@](N=C1O)(C(F)(F)F)[N-]S(=O)(=O)c1ccc(cc1)N	0
ZINC04625805	CN1C(=O)[C@](N=C1[O-])(C(F)(F)F)NS(=O)(=O)c1ccc(cc1)N	0
ZINC04635706	c1ccc2c(c1)n(c(=[NH2+])n2CCO)CC[NH+]1CCOCC1	0
ZINC04637313	Cc1ccc(cc1)NC(=O)c1cc2cc(ccc2oc1=[NH2+])[N+](=O)[O-]	0
ZINC04637455	c1cc(cc(c1)NC(=O)c1cc2ccc(cc2oc1=[NH2+])O)C(F)(F)F	0
ZINC04648225	Cc1ccc2nc3c(cc(c(N)[n+]3CCO)C#N)c(=O)n2c1	0
ZINC04649640	c1cc(cc(c1)/N=N/c1c([nH]nc1O)N)C(F)(F)F	0
ZINC04649646	CCOc1ccc(cc1)/N=N/c1c(nn2c1[nH]c(cc2=O)C)N	0
ZINC04653855	CN(C)c1nc(nc(n1)OC/C(=N/O)/N)N(C)C	0
ZINC04655055	CC(C)(C(=O)Nc1ccc(c(c1)C(F)(F)F)[N+](=O)[O-])O	0
ZINC04655426	CCCCC[C@@H]([C@H](C/C=C\C/C=C\C/C=C\CCCC(=O)[O-])O)O	0
ZINC04660482	c1ccc(cc1)CC/N=C(/c1ccc(c(c1)[N+](=O)[O-])N)\O	0
ZINC04661085	C[C@H](CNc1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])N)O	0
ZINC04670869	CC[C@H](CO)[NH2+]Cc1cc(c(cc1Cl)OCC(=O)N)OCC	0
ZINC04678311	Cn1c(cnc1NCc1cccc(c1)F)c1ccc(cc1)Br	0
ZINC04679050	CCCCCC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)Cl	0
ZINC04679213	COCCn1c(cnc1NCc1c(cccc1Cl)F)c1ccccc1	1
ZINC04682523	CC(C)CC/[NH+]=C(\Nc1ccc(cc1)F)/[S-]	1
ZINC04682793	C(CNC(=O)c1c(non1)N)N/C(=N/O)/c1c(non1)N	0
ZINC04683822	C1[C@@H]([C@]2(C[C@@]1(C(=C2Cl)Cl)Cl)Cl)COC=O	0
ZINC04685352	c1ccc(c(c1)/C=N/NC(=O)[C@H]1CCCO1)F	0
ZINC04689253	c1c(c(c(c(c1F)NCCO)Br)N)[N+](=O)[O-]	1
ZINC04689268	c1cc(c(cc1/C=C/1\C(=O)N(C(=O)S1)CC(=O)[O-])Br)O	0
ZINC04689590	CCOC(=O)C(=C(N)NNC(=O)C)C(=O)OCC	0
ZINC04691118	c1cc2c(cc1Cl)cc([nH]2)C(=O)NNC(=O)CCC(=O)N	0
ZINC04693959	Cc1cc2c(c(n1)SC/C(=N/O)/N)C(=O)OC2	0
ZINC04694511	CCCOC(=O)C(=C(N)NCCCO)C(=O)OCCC	0
ZINC04696106	CCCNC(=O)[C@H](CC)Oc1ccccc1	0
ZINC04698204	CCOC(=O)C/C(=C/C(=O)OCC)/Nc1c(non1)N	0
ZINC04699956	C=CCNC(=O)CCC(=O)N(c1ccccc1)c1ccccc1	0
ZINC04702473	c1cc(cc(c1)F)C(=O)N/N=C/C=C\c1ccc(cc1)[N+](=O)[O-]	0
ZINC04702854	Cc1cc(nc(n1)/N=C(\N=C(/[O-])\C(F)(F)F)/Nc1ccccc1)C	0
ZINC04704212	CS(=O)(=O)N(CC(=O)NCc1ccc(cc1)Cl)c1ccccc1Cl	0
ZINC04706543	c1cc(ccc1C(=O)NO)N	0
ZINC04709834	c1cc2c(cc1Cl)nc(n2CCCO)N	0
ZINC04713326	c1ccc(c(c1)/C=C(/C#N)\c1c(c(n(n1)CCO)N)C#N)C(F)(F)F	1
ZINC04714379	COc1ccc(cc1O)/C=C/1\C(=O)N(C(=S)S1)c1cccc(c1)Cl	0
ZINC04715995	Cc1cc(=O)oc2c1ccc(c2C(=O)/C=C/c1ccc(cc1)OC)O	0
ZINC04716023	CCOC(=O)c1c(c2c(nc(nc2s1)CC(=O)OC)NCCOC)C	0
ZINC04717860	CC1(C[C@](CCO1)(C[NH2+]Cc1ccccc1F)O)C	0
ZINC04718151	COc1ccc(cc1)C(=O)c1c(nc(s1)NCC=C)N	0
ZINC04722337	c1cc(cc(c1)NC(=O)N1CCC[C@H](C1)C(=O)N)C(F)(F)F	0
ZINC04723338	c1cc(ccc1OCC(=O)Nc1cc(ccc1Cl)C(F)(F)F)Br	0
ZINC04724185	CCCN1c2ccccc2[C@](C1=O)([C@H](C)C(=O)c1ccc(cc1)Cl)O	0
ZINC04731217	C[C@H]1C[C@@H]2[C@H]3CC[C@@H]4C[C@H](CC[C@@]4([C@@H]3CC[C@@]2([C@@]1(C(=O)C)O)C)C)O	0
ZINC04740752	COC(=O)c1ccc(cc1)/C=N/NC(=O)c1ccccc1O	0
ZINC04742618	c1ccc(c(c1)n1c(c(c(=O)[nH]c1=O)Br)N)F	0
ZINC04744160	CCOc1cccc(c1)c1cnnn1c1c(non1)N	0
ZINC04744235	Cc1cccc(c1)SCc1nc2ccccc2c([n+]1[O-])C	0
ZINC04746583	Cc1cc(nc2c1cccc2)N/N=C/c1ccc(cc1)OC(F)F	0
ZINC04747549	C[C@H](C(=O)Nc1ccccc1C(=O)N)Sc1nc(cc(n1)N)N	0
ZINC04748564	CC[C@H](C(=O)Nc1ccc(cc1)C(=O)C)Sc1nc(cc(n1)N)N	0
ZINC04758486	c1nc2c(n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)nc(nc2I)N	0
ZINC04761093	c1c(c(cc2c1[n+](c(c([n+]2[O-])C(=O)N)N)[O-])F)NCCO	1
ZINC04762036	CCC[C@H](C(=O)N[C@H]([C@@H](C)CC)C(=O)[O-])[NH3+]	0
ZINC04763176	CC[C@@H](C)[C@@H](C(=O)N[C@@H](Cc1ccc(cc1)O)C(=O)N)[NH3+]	0
ZINC04763182	CC[C@@H](C)[C@H](C(=O)N[C@@H](Cc1ccc(cc1)O)C(=O)N)[NH3+]	0
ZINC04765631	COC[C@H](CCC(=O)NN)O	0
ZINC04776689	c1ccc(cc1)C(=O)N/C(=C\c1ccco1)/C(=O)NN	0
ZINC04781358	CC[C@@H](C[N@H+](CCOC)Cc1cccn1Cc1cccc(c1)F)O	0
ZINC04783461	c1ccc(cc1)[C@@](c1cc(ccc1N)Cl)(C1CCCC1)O	0
ZINC04785996	c1ccc(cc1)NC(=O)c1cc2ccc(cc2oc1=[NH2+])O	0
ZINC04786377	COc1ccc(c(c1)C(=O)CC(=O)c1cccc(c1)F)O	0
ZINC04795689	CC(C)(C)/C(=N/N)/C(=N\O)/c1ccccc1	0
ZINC04799666	c1cc(c(cc1Cl)NC(=O)Nc1c(cc(cc1[N+](=O)[O-])F)N)Cl	0
ZINC04803466	C(=[NH2+])(C(F)(F)F)NO	0
ZINC04803470	C(=[NH2+])(C(C(C(F)(F)F)(F)F)(F)F)NO	0
ZINC04808881	CCS/C(=N\N/C=C/1\C=C(C=C(C1=O)Cl)Cl)/N	0
ZINC04810495	CC(C)(C)c1ccc(cc1)C(=O)Nc1cc(ccc1OCCOC)Cl	0
ZINC04813280	CCCCN1[C@H](C(=C(C1=O)O)C(=O)C)c1ccccc1	0
ZINC04817277	c1ccc(cc1)C1=NN([C@@](C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)N	0
ZINC04819486	c1ccc(c(c1)OC[C@H](C[NH+]1CCCC1)O)Br	0
ZINC04820653	CS(=O)(=O)N(CC(=O)NCCC1=CCCCC1)c1ccc(c(c1)Cl)F	1
ZINC04822650	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)N=[N+]=[N-])N	0
ZINC04823533	c1nc(c2c(n1)n(c(=S)[nH]2)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC04824067	CCOc1ccc(cc1CSC(=[NH2+])N)C(=O)C	0
ZINC04825060	CN(C)c1ccc(cc1)/C=N\N=C\c1ccco1	0
ZINC04829449	C/C(=C(/C#N)\C(=O)COC(=O)c1ccc2c(c1)OCCO2)/N	0
ZINC04829929	c1ccc2c(c1)c(ccc2O)/N=N/c1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC04832481	c1cc(ccc1Cn1c2c(c(=[NH2+])c3c1CCC3)CCCC2)[N+](=O)[O-]	0
ZINC04834149	Cc1cccc(c1)/C(=N/OC(=O)CCCOc1ccc(cc1Cl)Cl)/N	0
ZINC04837185	CC[C@@H](C)[C@H](C(=O)C=[N+]=[N-])NC(=O)c1ccccc1C(=O)NN	0
ZINC04837489	c1ccc(cc1)/C=C(\C(=O)NCCCO)/NC(=O)c1ccc(cc1)Br	0
ZINC04838992	Cc1ccc(cc1Cl)[N-]S(=O)(=O)N1CCOCC1	0
ZINC04840038	CCOc1ccc(cc1C)S(=O)(=O)N1CCC(CC1)C	0
ZINC04840556	COc1cccc(c1C(=O)Nc1ccc(cc1)CC#N)OC	0
ZINC04842710	CCC(=O)c1ccccc1OCCOCC[N@H+]1C[C@H](O[C@H](C1)C)C	0
ZINC04848501	CC1=NN([C@@](C1)(C(F)(F)F)O)S(=O)(=O)c1ccccc1	0
ZINC04848827	CC[C@H](C)NC(=O)c1c(c2cc3cc(ccc3nc2s1)OCC)N	0
ZINC04851033	Cc1cc2c(c(=O)n1CCO)[C@@H](C(=C(O2)N)C#N)c1ccc(cc1)F	1
ZINC04851034	Cc1cc2c(c(=O)n1CCO)[C@H](C(=C(O2)N)C#N)c1ccc(cc1)F	1
ZINC04851054	Cc1cc2c(c(=O)n1CCO)[C@@H](C(=C(O2)N)C#N)c1cccc(c1)F	1
ZINC04851056	Cc1cc2c(c(=O)n1CCO)[C@H](C(=C(O2)N)C#N)c1cccc(c1)F	1
ZINC04851058	Cc1cc2c(c(=O)n1CCO)[C@H](C(=C(O2)N)C#N)c1cccc(c1)Cl	0
ZINC04851888	COCC(=O)Nc1c2ccccc2oc1C(=O)N	0
ZINC04852310	c1cc(ccc1Cn1c(c(nn1)C(=O)Nc1ccc(cc1F)F)N)F	0
ZINC04855009	Cc1cccc(c1)c1nnc(n1N)SCC(=O)Nc1ccccc1Cl	0
ZINC04856407	C(CCCCCOCCCCO)CCCCC(=O)NN	0
ZINC04859359	Cn1c2ccc(cc2nc1CCCO)N	0
ZINC04862807	CC1(CCCN(C1)c1c2c(c3ccccc3[nH]2)ncn1)C	0
ZINC04866106	c1cc(ccc1NC(=O)c1cc2ccc(cc2oc1=[NH2+])O)Cl	0
ZINC04866317	CCON1C(=O)[C@@](NC1=O)(c1cc(ccc1C)F)C(F)(F)F	1
ZINC04870975	C/C(=C/1\C(=O)C(=O)N([C@H]1c1ccccc1F)CCCC(=O)[O-])/O	0
ZINC04876337	C[C@@H](C(=O)NC(=O)N)Sc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC04877292	c1nc(c(n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N)C(=O)N	0
ZINC04881976	CCn1c(nnc1SCC(=O)Nc1ccc2c(c1)OCO2)C1CC1	0
ZINC04884942	c1ccc(cc1)S(=O)(=O)N/C(=N\c1ccc(cc1)Br)/C(F)(F)F	0
ZINC04889007	CCCCN1[C@@H](C(=C(C1=O)O)C(=O)C)c1ccc(c(c1)OC)O	0
ZINC04891485	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)SCCO)CC(=O)N	0
ZINC04896372	c1ccc2c(c1)c1ccccc1n(c2=[NH2+])O	0
ZINC04897016	Cc1cc(n2c3ccccc3nc2n1)NCCO	0
ZINC04898361	CCOCCSc1nc(sn1)NC(=O)C	0
ZINC04899741	c1cc(ccc1C[C@@H](C(=O)N)NC(=O)[C@H](CCCNC(=[NH2+])N)[NH3+])O	0
ZINC04900138	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@@H]3[C@@H]1C[C@@H](C2)O)OC	0
ZINC04900481	c1cc(ccc1[C@]1([C@H]2CCCC[C@@H]2[C@@H]2[C@@H]1CCCC2)O)Cl	0
ZINC04901283	C(CCCCCOCCO)CCCCC(=O)NN	0
ZINC04902072	C[C@@H]1C(=O)N(/C(=N\N=C\c2ccccc2)/S1)Cc1ccc(cc1)F	0
ZINC04902386	CC[C@H](C(=O)NCCc1ccccc1)OC(=O)c1c(c(sn1)Cl)Cl	0
ZINC04903185	CCCCCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccccc1N	1
ZINC04904548	C[C@H](c1ccccc1)NC(=O)[C@@H]1CCCN(C1)S(=O)(=O)c1cccs1	0
ZINC04905297	CC1=N/C(=C\c2ccc(c(c2)OC)OC(=O)c2ccccc2)/C(=O)O1	0
ZINC04905782	CC[C@@H](C)C(=O)Nc1nnc(s1)SCC(=O)NCc1cccs1	0
ZINC04924363	CCOc1cccc(c1O)/C=N/Nc1cccc(c1)C(F)(F)F	0
ZINC04931971	Cc1cc2c(ncnc2s1)Nc1ccc(cc1)O	0
ZINC04933762	C(/C(=N\NC(=O)N)/C(=O)[O-])F	0
ZINC04942388	Cc1ccc(cc1C)OCCOC[C@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC04942781	C[C@H](c1nc2ccccc2n1C[C@@H](COc1ccc(cc1)F)O)O	0
ZINC04943035	CCOc1cc(cc(c1OCC(=O)N)Br)CNc1n[n-]nn1	0
ZINC04943455	Cc1ccc(cc1)c1cc(n2c(n1)nc(n2)N)C(F)(F)F	0
ZINC04945502	CCOC(=O)[C@@H]1[C@H](c2c(O)nc(nc2NC1=O)N)c1ccccc1	0
ZINC04945502	CCOC(=O)[C@@H]1[C@H](c2c(nc(nc2[O-])N)NC1=O)c1ccccc1	0
ZINC04948736	c1ccc2c(c1)n(c(=S)s2)CC/C=N/NC(=S)N	0
ZINC04948849	C[C@H](/C(=N/O)/N)Oc1ccccc1CC=C	0
ZINC04954587	c1ccc(cc1)COc1ccc(cc1)C[C@H](C(=O)N)NC(=O)C[NH3+]	0
ZINC04954938	CCOC(=O)C[NH2+]C1=C(C(=[OH+])C1=O)NCCc1ccc(cc1)Cl	0
ZINC04955138	CCN1C(=O)/C(=C\c2cccc(c2)O)/SC1=S	0
ZINC04956559	CCOP(=O)([C@H](C(=O)N)[NH3+])OCC	0
ZINC04958281	c1c2c(nc(n1)N)n(cn2)[C@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC04959997	CN(Cc1ccccc1OC)C(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC04963371	C[C@@H]1[C@@H]([C@@H]([C@@H](O1)n1cnc2c1nc(nc2N)F)O)O	0
ZINC04963374	C[C@@H]1[C@H]([C@@H]([C@@H](O1)n1cnc2c1nc(nc2N)F)O)O	0
ZINC04967461	CCOc1cc(nc(n1)N1CCC(CC1)O)C	0
ZINC04967553	C[C@@H]1CCCC[C@H]1NC(=O)C[N@H+]1CC[C@@](CC1)(c1ccccc1F)O	0
ZINC04973916	CCOC(=O)C(=O)Nc1ccc(c(c1)[N+](=O)[O-])F	1
ZINC04975197	C[N@@H+]1CCc2c(sc3c2C(=N[C@@H](N3)c2ccc(cc2)O)O)C1	0
ZINC04975954	c1cc(cc(c1)C(F)(F)F)C(=[NH2+])NO	0
ZINC04980024	c1ccc2c(c1)nc(s2)N(c1ccc(cc1)F)C(=O)c1cccnc1	0
ZINC04982195	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])N(CCO)CCO	0
ZINC04984232	C(=O)(C(C(F)(F)F)(C(F)(F)F)O)N	0
ZINC04984355	C(=[NH2+])(N)N/N=C\c1cc(cc(c1O)Cl)Cl	0
ZINC04984580	CCOc1ccccc1NC(=O)c1c(n(nn1)c1ccc(cc1)F)N	1
ZINC04987044	CC1=C([C@@H](n2c(ncn2)N1)c1ccccc1F)C(=O)OC1CCCC1	0
ZINC04987343	C[C@H](C(=O)N)Sc1nnc(o1)c1ccccc1F	0
ZINC04988324	Cc1nc(n(n1)[C@@H](C)CNC(=O)c1ccccc1)C	0
ZINC04991087	CC/C=C(\c1cc(ccc1O)O)/N/[NH+]=C(/[S-])\N	0
ZINC04993175	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1cccnc1)CC[NH+]1CCOCC1)/O	0
ZINC04993789	c1ccc(cc1)n1c(nnn1)SCCC[NH2+]Cc1ccc(cc1)F	1
ZINC04995561	c1nc2c(nc(nc2n1[C@H]1C[C@H]([C@@H](O1)CO)O)F)N	0
ZINC04998543	c1cc(ccc1[C@@H]1C=C(Nc2n1nnn2)C(=O)[O-])F	0
ZINC05007277	C/C(=N/NC(=O)C(F)(F)F)/c1ccc(cc1)O	0
ZINC05014622	Cc1c(sc2c1c(nc(n2)SCC(=O)NCCCO)N)C	0
ZINC05016243	c1cc(ccc1[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)F)[N+](=O)[O-]	0
ZINC05017738	c1cc2c(cc1/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N)OCO2	0
ZINC05018084	CCN(CC)C(=O)CCC[N@@H+]1CC[C@@H](C1)c1ccccc1	0
ZINC05018110	c1ccc(cc1)C[n+]1cc(ccc1/C=N/O)C(=O)N	0
ZINC05019582	CC(C)C[C@H](C(c1ccccc1)(c1ccccc1)O)[NH3+]	0
ZINC05022171	CC(C)CN(CC#N)C(=O)CCCCCCCCC=C	0
ZINC05025187	Cc1ccc(cc1)CNc1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC05030059	CC1CCN(CC1)c1nc(c(c(n1)N1CC[NH+](CC1)C)[N+](=O)[O-])N	0
ZINC05044450	C1C=C(C[C@H]2[C@H]1C(=O)N(C2=O)CC(=O)NN)Cl	0
ZINC05046654	C1CCC(CC1)C[C@H]1CC/C(=N\O)/CC1	0
ZINC05047327	CCOc1cccc(c1)c1nnc(n1N)SCc1cccc(c1)Br	0
ZINC05051878	CCCc1c2c([nH]n1)OC(=C([C@H]2c1ccc(cc1)OCC)C#N)N	0
ZINC05053204	CCNc1ccc(cc1[N+](=O)[O-])S(=O)(=O)C(F)F	1
ZINC05053251	CCc1c2c([nH]n1)OC(=C([C@@H]2c1cc(c(c(c1)OC)O)OC)C#N)N	0
ZINC05053482	CCn1cc(c(n1)C)C1=NO[C@H](C1)C(=O)Nc1cc(ccc1O)Cl	0
ZINC05054748	c1ccc(c(c1)Nc1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-])F	1
ZINC05055405	c1ccc(cc1)C[C@H](C(=O)Nc1ccc(cc1)F)n1cccc1	0
ZINC05064276	C[C@H]1CC[N@@H+](CC1)CCNC(=S)Nc1ccc(cc1)F	1
ZINC05065953	c1cc2c3c(c1)Sc1ccc(cc1N3C(=O)[C@]2(C(F)(F)F)O)Cl	0
ZINC05068124	c1ccc(c(c1)Nc1c(c(nc(n1)NCCO)N)[N+](=O)[O-])F	1
ZINC05070181	COCCCNC(=O)/C(=C/c1ccc(c(c1)O)OC)/C#N	0
ZINC05075332	COCc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1F)F)C#N)N	1
ZINC05078404	C=CCSc1[nH]c(=O)c(c(n1)N)NC(=O)c1ccc(cc1)F	1
ZINC05079300	C[C@@H](C(=O)N)OC(=O)c1cc2ccccc2cc1O	0
ZINC05080658	CS(=O)(=O)O[C@H]1C[C@@H](O[C@@H]1CO)n1cc(c(=O)[nH]c1=O)F	0
ZINC05087658	Cc1cccc(c1C)Nc1nc2ccc(cc2s1)SC	0
ZINC05091274	CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1F)CC(=O)N)O	0
ZINC05091277	CC(=O)C1=C(C(=O)N([C@H]1c1ccccc1F)CC(=O)N)O	0
ZINC05092600	CCc1nnc(n1N)N/N=C/c1ccc(o1)c1ccccc1F	0
ZINC05102678	CC1=C([C@@H](NC(=S)N1)c1cc(ccc1Br)O)C(=O)OC	0
ZINC05102737	C[C@H](C(=O)N)OC(=O)c1c2ccccc2c(=O)n(n1)CC(C)C	0
ZINC05111325	C1CCN(C1)c1c(c(nc(n1)NCCC[NH+]1CCOCC1)N)[N+](=O)[O-]	0
ZINC05111358	C[C@@H](c1ccc(c(c1)F)OC)/[NH+]=C/c1cccc(c1O)OC	0
ZINC05112678	C(=S)[C@@H]([C@@H]([C@@H]([C@@H](C(F)(F)F)O)O)O)O	0
ZINC05113240	C(CCO)CN(C(=O)N)N=O	0
ZINC05114094	C1[C@H](Nc2c(=O)[nH]c(nc2N1)N)[C@@H]([C@@H](CO)O)O	0
ZINC05114097	C1[C@H](Nc2c(=O)[nH]c(nc2N1)N)[C@H]([C@@H](CO)O)O	0
ZINC05116474	Cc1ncc(n1CCO)N	0
ZINC05116682	Cn1c2ccc(cc2nc1N)O	0
ZINC05119666	c1cc(cc(c1)F)Nc1nc(c(c(n1)NCCO)[N+](=O)[O-])N	1
ZINC05120864	COc1cc(ccc1O)/N=N/c1ccccc1C(=O)[O-]	0
ZINC05123815	CCOc1ccc(c(c1)O)c1c(c([nH]n1)C)c1ccc(cc1)F	0
ZINC05126392	Cc1cc(nc(n1)/N=C(/N)\Nc1ccccc1O)C	0
ZINC05126417	C[C@@H](C(=O)Nc1ccc(cc1)F)Sc1nncn1C	0
ZINC05127962	c1cc(c(cc1C(=O)[O-])N)NCCO	0
ZINC05136984	Cc1c(sc(n1)c1ccc(cc1)F)CCNC(=O)C1CCCC1	1
ZINC05140968	CNc1ccc(c2c1C(=O)c1c(ccc(c1C2=O)O)N)O	0
ZINC05149142	COc1ccc(cc1F)C(=O)OCC(=O)Nc1ccc2c(c1)CCC2	0
ZINC05149879	CC1CCN(CC1)c1c(c(nc(n1)NCCC[NH+](C)C)N)[N+](=O)[O-]	0
ZINC05154566	c1cc(ccc1Cc1c(=O)nc([nH]n1)NCCCO)F	0
ZINC05155141	COCCNC(=O)CSc1nc(O)cc(n1)C(F)(F)F	0
ZINC05156776	c1ccc(cc1)CCNc1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC05157952	C=CS(=O)(=O)COCS(=O)(=O)C=C	0
ZINC05163642	COCCCNc1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC05164620	C[C@@H]1C[C@H](CN(C1)c1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-])C	0
ZINC05166561	Cc1nc(cs1)CC(=O)N/N=C\1/c2cc(ccc2N=C1O)F	0
ZINC05179010	c1c(cc(c(c1/C=[NH+]/CCCc1c(c(n[nH]1)N)C#N)O)Cl)Cl	0
ZINC05182933	Cc1c(cccc1Cl)N1CC(=O)C(=C1N)c1nc2ccccc2n1C	0
ZINC05183076	CCCn1c2ccc(cc2s/c/1=N\C(=O)C(C)(C)C)OC	0
ZINC05185054	Cc1ccc(cc1Cl)NC(=O)Cn1c2ccccc2[nH+]c1NCCO	0
ZINC05187157	CC(C)(C)C1=NO[C@@]2([C@H]1C(=O)c1c2cccc1)O	0
ZINC05189057	c1cc(ccc1NC(=O)CS(=O)(=O)c1ccc(cc1)Cl)F	0
ZINC05193237	C=CCCCCCCCCC(=O)NCCO	0
ZINC05194113	C=COC(=O)CC(C(C(F)(F)F)(F)F)(F)F	0
ZINC05196238	C=CCNc1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC05196257	CCOC(=O)[C@@H]1[C@@]([C@@H]2c3ccccc3CCN2O1)(C(F)(F)F)O	0
ZINC05199794	CN1CC=C2[C@@H](C1)[C@@H](C(C(=C2C#N)N)(C#N)C#N)c1ccc(cc1)O	0
ZINC05203142	CO[C@H]1[C@@H]([C@@H]2[C@@H](CO[C@@H](O2)c2ccccc2)O[C@@H]1OC)O	0
ZINC05204519	c1ccc(cc1)[C@@H]1C[C@]2(c3c(non3)CC[C@@H]2N1O)O	0
ZINC05204601	C[C@H](C(=O)NC1(CCCCC1)C#N)Sc1ccc(cc1)F	0
ZINC05207088	C=CCOc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N1CCOCC1	0
ZINC05209612	COC(=O)COC1=C/C(=N\O)/C=C/C/1=N\O	0
ZINC05211367	C[C@@H]1C(=O)N(C(=O)C[S@]1=O)c1ccc(cc1F)F	0
ZINC05211415	C[C@@H]1CC(=CC[C@@H]1CO)C	0
ZINC05218484	CCCNC(=O)CSc1nnc(n1N)c1ccc(cc1)OCC	0
ZINC05224057	COCCNc1nc2c(ncnc2n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC05228745	Cc1ccc(cc1)c1nc(cs1)CN1C(=O)C2(CCCC2)NC1=O	0
ZINC05232199	CC1=C/C(=N\S(=O)(=O)c2ccc(cc2)Br)/C(=CC1=O)C	0
ZINC05242050	Cc1cc(nc(n1)N)N1[C@](CC(=N1)c1ccc(cc1)F)(C(F)(F)F)O	0
ZINC05242511	c1ccc(c(c1)c1cc(n(n1)c1nc(cs1)C(=O)[O-])C(F)(F)F)O	0
ZINC05243244	CC(C)(C)C1=NN([C@@](C1)(C(F)(F)F)O)C1=NNC(=[NH2+])Cc2n1ncn2	0
ZINC05249701	C[C@@H]1CCCN(C1)c1c(c(nc(n1)NCCO)N)[N+](=O)[O-]	0
ZINC05249768	Cc1ccc(cc1)CNc1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC05251648	c1cc(ccc1NC(=O)c1ccc(O)nn1)S(=O)(=O)N	0
ZINC05264884	COc1ccc(cc1)c1nc(c2n1[nH]c(=O)c1c2cccc1)O	0
ZINC05268235	CC[N@@H+]1CCc2c(sc(c2C(=O)N)NC(=O)Cc2ccc(cc2)F)C1	0
ZINC05270563	COc1cc(cc(c1OCC(=O)N)Cl)C[NH2+]C[C@@H](c1ccccc1)O	0
ZINC05273895	C(CCS(=O)(=O)[O-])C[NH2+]C(CO)(CO)CO	0
ZINC05274981	c1ccc(cc1)c1csc(n1)N1[C@@]([C@H]2CCCCC2=N1)(C(F)(F)F)O	0
ZINC05275064	c1ccc2c(c1)nc(s2)N1[C@]([C@@H]2CCCCCC2=N1)(C(F)F)O	0
ZINC05275725	C[C@@]12CCC[C@H]1[C@@H]1CC=C3C[C@@H](CC[C@@]3([C@@H]1CC2)C)OCC=C	0
ZINC05275923	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@H]2C(=O)NN)CC=C1[C@@]3(CC[C@@H](C1)O)C	0
ZINC05276585	C[C@]12CCC[C@H]1[C@@H]1CC[C@H]3C[C@@H](CC[C@@]3([C@@H]1/C(=N/N)/C2)C)O	0
ZINC05276752	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@H]2C(=O)[O-])CC[C@@]1([C@@]3(CC[C@@H](C1)O)CO)O	0
ZINC05277925	CCc1ccccc1NC(=O)N[C@@H](Cc1ccccc1)C(=O)[O-]	0
ZINC05278400	C[C@H]1CCCC[C@H]1NC(=O)COC(=O)c1ccccc1NCCO	0
ZINC05279119	c1ccc(c(c1)CNC(=O)COC(=O)c1ccccc1NCCO)Cl	0
ZINC05282308	C([C@@H]([C@@H]([C@@H]([C@@H](c1nnc(s1)N)O)O)O)O)O	0
ZINC05282401	C/C(=N/Nc1c(cc(cn1)C(F)(F)F)Cl)/c1ccncc1	0
ZINC05282477	C/C(=N\NC(=O)N)/CCC(=O)n1ccc2c1cccc2	0
ZINC05283608	CC(=O)Nc1cccc(c1[N+](=O)[O-])N	0
ZINC05285389	CCN(CC)c1ccc(c(c1)O)/C=N/Nc1[nH]c2ccccc2n1	0
ZINC05286233	c1cc2c(c(c1)O)[nH]cn2	0
ZINC05287431	CCOc1cccc(c1O)/C=N/c1cc(ccc1F)F	0
ZINC05287622	COc1cccc(/C=[NH+]/CCc2ccc(cc2)S(=O)(=O)N)c1O	0
ZINC05291030	C[C@H](c1ccc(cc1)S(=O)(=O)N)/[NH+]=C/c1cc(ccc1O)OC	0
ZINC05291914	c1ccc(c(c1)OCCN1C(=O)C2(CCCCC2)NC1=O)F	1
ZINC05298144	CCCCn1c(=O)c2cccc3c2c(cc(c3N)O)c1=O	0
ZINC05307662	c1ccc(cc1)C1=N[C@](C(=O)N1Cc1ccc(cc1)F)(C(F)(F)F)O	0
ZINC05308089	CCCC/C=C(/c1ccccc1)\C(=O)c1ccccc1	0
ZINC05309094	CCCCN(CCCC)S(=O)(=O)c1cccc(c1O)N	0
ZINC05316307	CCOC[C@H](CSC(=[NH2+])N)O	0
ZINC05324587	CCOC(=O)/C(=C/NC(=S)Nc1ccc(cc1)Cl)/C(=O)NNC(=S)N	0
ZINC05331785	c1ccc(cc1)N1[C@@H](CC(=N1)c1cccc(c1)N)c1ccc(cc1)Br	0
ZINC05333300	CC[C@@H](C)c1cc(cc(c1O)C(=O)[O-])N	0
ZINC05333634	CCc1c2c(c3c(c(sc3n1)C(=O)c1ccc(cc1)F)N)CCCC2	0
ZINC05335431	CCOc1cccc(c1O)/C=N/c1ccc2c(c1)NC(=O)[C@@H](O2)C	0
ZINC05337352	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)F)O)N	0
ZINC05338735	c1ccnc(c1)C(=[NH2+])N/N=C\c1cc(ccc1O)Br	0
ZINC05343837	Cc1ccc(c(c1)O)c1cc(n[nH]1)C(=O)Nc1nnc(s1)C	0
ZINC05344115	Cc1nc2ccccc2c(=O)n1/N=C\c1ccc(cc1)Br	0
ZINC05348657	c1cc(oc1)[C@H]1c2ccc(cc2Oc2c1c([n+](cn2)CCCO)N)O	0
ZINC05350614	C1CCC2(CC1)OC[C@H](O2)CNC(=O)C(=O)NCCCO	0
ZINC05379904	Cc1ccc(c(c1)C)[C@@H](c1ccccc1)[n+]1ccccc1	0
ZINC05384481	CC(C)OC(=O)c1ccc(cc1)NS(=O)(=O)C	0
ZINC05385526	CCCCC/N=C(\c1c(O)c2cc(ccc2s1)OCC)/C	0
ZINC05389366	C[C@@]12CC[C@@](C1(C)C)([C@@H](C2=O)O)C(=O)NN	0
ZINC05391161	c1nc(c2c(n1)n(cn2)CCCO)N	0
ZINC05416792	CCC(=NNC(=O)C(=O)Nc1ccc(cc1)C(C)C)CC	0
ZINC05417324	CC[C@H]1CC[C@H](CC1)c1nn2C(=CC(N=c2s1)(C)C)C	0
ZINC05418185	CCCCCCOc1ccc(c(c1)O)/C(=N\O)/Cc1ccccc1	0
ZINC05420876	CCCC[C@@H](CC)CNC(=O)C(=O)NCC	0
ZINC05422173	c1ccc2c(c1)c(c1c(cccc1[nH+]2)N)N	0
ZINC05425527	CC1(C[C@](CCO1)(c1ccccc1)[C@@H](C[NH3+])CO)C	0
ZINC05440225	C[C@@H]1C[C@@]([C@@H](C[N@@H+]1C)C)(C#CCOc1ccc(cc1)Br)O	0
ZINC05445115	c1ccc(c(c1)C(=O)N[C@@H](c1ccc(cc1)F)C(Cl)(Cl)Cl)Cl	0
ZINC05445785	COc1cccc(c1)[C@H]1/C(=C(\c2ccc(cc2)Br)/O)/C(=O)C(=O)N1	0
ZINC05445974	Cc1cc2cc3c([nH][nH+]c3nc2cc1C)N	0
ZINC05446888	c1cc(c(c(c1)[N+](=O)[O-])O)/C=N/NC(=[NH2+])N	0
ZINC05447070	c1cc(c(cc1Cl)Cl)OCCCC(=O)N1[C@@](CC=N1)(C(F)(F)F)O	0
ZINC05453213	c1ccc(cc1)NC(=O)CNc1ccccc1Cl	0
ZINC05453448	CC[NH+](CC)CCNC(=O)c1ccc(cc1)Cl	0
ZINC05459706	c1nc(c2c(n1)n(c(n2)F)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC05459711	c1nc(c2c(n1)n(c(n2)F)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC05463806	CCCCCNC(=O)[C@@H](CC)Oc1ccccc1	0
ZINC05469243	CCCOc1ccc(c(c1)O)C(=O)N	0
ZINC05478640	CC(C)(C)[NH2+]C[C@@H](COc1cccc2c1c(c[nH]2)CC(=O)NN)O	0
ZINC05479897	C/C(=N/NC(=O)[C@H](c1ccccc1)O)/c1cccc(c1)OC	0
ZINC05481668	CC(C)C(=O)N1[C@]([C@@H]2CCCCC2=N1)(C(C(C(F)(F)F)(F)F)(F)F)O	0
ZINC05483970	c1ccc(cc1)[C@@H]1/C(=C(\c2ccc(cc2)Br)/O)/C(=O)C(=O)N1CCO	0
ZINC05485689	CCC(=O)C[C@@H](c1ccccc1)c1c(c2ccccc2sc1=O)O	0
ZINC05487056	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@@H](CCO1)N=[N+]=[N-])O)N	0
ZINC05488144	CCOc1cccc(c1)C(=O)Nc1c(non1)c1ccc(cc1)F	1
ZINC05489389	CCCOc1c(nc2ccccc2n1)N1CCC(CC1)C(=O)N	0
ZINC05490867	c1ccc(cc1)c1cc(nc(c1)C(=O)N)c1ccccc1	0
ZINC05493356	CCCC(CCC)(/C(=N/NC(=O)N)/C)O	0
ZINC05500581	C(/C=N/NC(=O)N)C(C(F)(F)Cl)(C(F)(F)Cl)O	0
ZINC05510674	c1(nc(on1)C(F)(F)F)/C(=N\O)/N	0
ZINC05511757	c1cc(c(cc1O)O)/C=N/Nc1nc(cc(n1)Cl)N	0
ZINC05511759	c1cc(c(cc1O)O)/C=N/Nc1nncn1N	0
ZINC05513686	COc1ccc(cc1)CC(=O)NCC#N	0
ZINC05513863	COc1ccc(cc1)OCC(=O)NNC(=O)[C@H](c1ccccc1)OC	0
ZINC05516368	c1cc(ccc1CNc1nc(c(c(n1)NCCO)[N+](=O)[O-])N)Cl	0
ZINC05516491	COC(=O)c1cccc(c1)N/C=C/1\C(=O)NC(=S)N(C1=O)C1CC1	0
ZINC05518218	c1ccc2c(c1)cc(n(c2=O)c1ccccc1F)O	0
ZINC05519027	c1ccc2c(c1)cccc2NC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC05519130	CC(=O)Nc1ccc(cc1)NC(=O)C[C@H]1C(=O)N2CCC[C@@H]2CO1	0
ZINC05525837	CCOc1ccc(cc1c1cc([nH]n1)N)F	1
ZINC05525837	CCOc1ccc(cc1c1cc(n[nH]1)N)F	1
ZINC05529502	C[C@H]1C[C@@H](C(=O)[C@@H](C1)[C@H](CC1CC(=O)NC(=O)C1)O)C	0
ZINC05530277	Cc1ccn2c(c1)nc(c2C(=O)N/N=C\c1ccccc1OC)C	0
ZINC05532969	Cc1ccc(cc1)[C@H]1C2=C(c3ccccc3OC2)N=c2n1nc[nH]2	0
ZINC05545811	CCCC(=O)N[C@H](C)c1nc2ccccc2n1Cc1ccccc1Cl	0
ZINC05549706	C[N@H+](CCO)C[C@H](Cn1cnc2c1c(ncn2)N)O	0
ZINC05552430	CCCC[NH2+][C@@H](CO)c1ccccc1	0
ZINC05555086	CCCOC(=O)c1ccccc1NC(=O)CSc1nnc(n1N)C	0
ZINC05556890	CCCc1nnc(n1N)SCC(=O)Nc1ccccc1C(F)(F)F	1
ZINC05559752	Cc1cccc(c1OC[C@@H](C[NH2+][C@H](C)c1ccccc1)O)C	0
ZINC05561337	Cc1c(c(n2c(n1)nc(n2)N)C)CCC(=O)OCC#N	0
ZINC05567078	c1c(c(nc(=O)n1C[C@@H](CCO)O)N)F	1
ZINC05567081	c1c(c(nc(=O)n1C[C@H](CCO)O)N)F	1
ZINC05570077	c1cc(ccc1[C@@H]1[C@@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N)O	0
ZINC05570086	c1cc(ccc1[C@@H]1[C@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N)O	0
ZINC05570117	c1cc(ccc1[C@H]1[C@@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N)O	0
ZINC05576408	C[C@H]1CCc2c(c3c4ncnn4c(nc3s2)NCCOCCO)C1	0
ZINC05577197	COc1ccc(c(c1)O)c1c(cnc(n1)N)Oc1ccccc1OC	0
ZINC05580520	c1cc(c(cc1CO[C@@H](C[NH+]1CCCCC1)O)[N+](=O)[O-])N	0
ZINC05581210	CC[C@@H]1CCCCN1C(=O)CSc1nncn1N	0
ZINC05581246	CCc1nnc(n1N)SCC(=O)NC[C@H]1CCCO1	0
ZINC05581395	CCCCc1nnc(n1N)SCC(=O)N(C)Cc1ccccc1	0
ZINC05583380	c1ccc(c(c1)/C=N/NC(=[NH2+])c1c([n+](c2ccccc2n1)[O-])N)O	0
ZINC05589056	Cc1ccc(cc1C)/N=C\1/NC(=O)/C(=C/c2ccc(c(c2)O)O)/S1	0
ZINC05592428	CCCCOc1ccc(cc1)C(=S)N	0
ZINC05594323	Cc1ccc(s1)c1cc([nH]n1)N	0
ZINC05594654	c1nc(c2c(n1)n(cn2)C[C@@H](C[NH+](CCO)CCO)O)N	0
ZINC05599094	CC[C@@H]([C@H](C)C[C@@H](C)C(=O)CC)O	0
ZINC05600884	C=C1[C@@H]2c3ccccc3O[C@H]1ON2c1ccccc1	0
ZINC05605470	CCCCc1nnc(n1N)SCC(=O)Nc1cc(ccc1Cl)Cl	0
ZINC05605617	CCCc1nnc(n1N)SCC(=O)Nc1nccs1	0
ZINC05605762	CCCCc1nnc(n1N)SCC(=O)Nc1cc(ccc1O)Cl	0
ZINC05606964	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@@](O1)(COS(=O)(=O)N)F)O)O)N	0
ZINC05606969	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@@H]([C@@](O1)(COS(=O)(=O)N)F)O)O)N	0
ZINC05607976	C(=[NH2+])(N)NC(=[NH2+])Nc1ccc(c(c1)F)F	0
ZINC05611880	Cc1c(ccc2=C(C(=O)N=c12)c1c(n(c(=S)s1)N)O)Cl	0
ZINC05615258	COP(=O)(OC)OC[C@@H]1[C@H]([C@@H]([C@@H](O1)n1cnc2c1ncnc2N)O)O	0
ZINC05615568	CCOC(=O)[C@@H](C(=O)C(=O)/C=C(\[O-])/c1ccc(cc1)Cl)C(=O)N	0
ZINC05617965	Cc1ccc(cc1)c1nc2n(n1)c(=O)/c(=C\c1ccccc1F)/s2	0
ZINC05618000	Cc1ccc(cc1C)/C(=N/NC(=O)[C@@H](c1ccccc1)O)/C	0
ZINC05620879	C/C(=N\NC(=O)COc1ccc2ccccc2c1)/CC(=O)N	0
ZINC05621137	C/C(=N\NC(=O)c1ccc(cc1O)O)/c1ccc(s1)Cl	0
ZINC05625590	COCC1=NNC(=O)/C/1=C\NCc1cccc(c1)C(F)(F)F	1
ZINC05626009	Cc1ccc(cc1C)NC(=O)c1cc(=O)n(c(=O)[nH]1)C	0
ZINC05629875	CC(C)c1ccccc1NC(=O)COc1ccc(cc1OC)C#N	0
ZINC05631124	c1cc(c(cc1O)/C=C\1/C(=O)N=C(S1)N)Cl	0
ZINC05634377	COc1ccc(cc1OC)[C@@H]1C/C(=N/CCCO)/C=C([O-])C1	0
ZINC05637596	c1cc(ccc1CCNc1ccc(cc1)[N+](=O)[O-])S(=O)(=O)N	0
ZINC05638922	C1[C@@H]2C[C@@H]3C[C@H]1C[C@H](C2)[C@@]13C[C@](N(N1)C(=O)N)(C(F)(F)F)O	0
ZINC05651076	CC[C@@H](C)[NH2+]C[C@H](COC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)O	0
ZINC05651531	CC[C@H]1C[C@]2([C@@H](C[C@H]([C@@H]2O)F)[C@H]2[C@H]1c1ccc(cc1CC2)O)C	0
ZINC05654243	Cc1c(c2ccccc2[nH]1)C(=O)COc1ccc(cc1)C(=O)C	0
ZINC05659734	CN1C(=O)/C(=C\c2ccco2)/SC1=O	0
ZINC05665321	C[C@@H](c1[nH]c(=O)c2ccccc2n1)OC(=O)c1ccc(cc1)O	0
ZINC05666084	C/C(=C(/C#N)\C(=O)COC(=O)c1ccc2ccccc2n1)/N	0
ZINC05666518	c1ccc(cc1)[C@H](/C(=N/O)/N)O	0
ZINC05667197	C[C@@H](c1[nH]c(=O)c2ccccc2n1)Sc1nncn1C	0
ZINC05671301	c1cc(cc(c1)NC(=O)NNC(=O)c1ccc(o1)Br)C(F)(F)F	0
ZINC05671421	c1cc(cc(c1)[N+](=O)[O-])C(=O)Nc1cccc(c1)O	0
ZINC05672698	CCOC(=O)c1c(c(c(=O)n(n1)c1ccc(cc1)OC)/C(=N/O)/N)N	0
ZINC05674944	CN([C@H]1CCS(=O)(=O)C1)C(=O)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC05678487	c1ccc(c(c1)/C=C(/C#N)\C(=O)N)OCC#N	0
ZINC05679607	c1ccc(c(c1)NC(=O)/C(=C/c1c(cccc1Cl)Cl)/C#N)Cl	0
ZINC05679926	c1ccc(c(c1)OCC(=O)Nc1ccc(c(c1)F)F)F	0
ZINC05680981	CCO/C(=C/C(=N\S(=O)(=O)c1ccc(cc1)F)/C)/[O-]	1
ZINC05682074	c1ccc(cc1)C1=CC[N@@H+](CC1)[C@@H]1CCCC[C@@H]1O	0
ZINC05686262	CCCc1c(c(=O)c2ccc(cc2o1)O)Oc1ccc(cc1)F	0
ZINC05695032	Cc1c(n2ccccc2[nH+]1)C(=O)N1[C@@](CC(=N1)C)(C(F)(F)F)O	0
ZINC05695303	CCc1nnc(s1)/N=C(\[O-])/c1c(c2c(cc(nc2s1)C)C(F)(F)F)N	0
ZINC05701395	Cc1ccc(c(c1)NC(=O)[C@@H](C)Oc1ccc(cc1)F)OC	0
ZINC05707783	CCCCOc1ccc(cc1)[C@@H]1c2cc(ccc2OC(=C1C#N)N)O	0
ZINC05712068	Cc1ccccc1c1cc[n+](cn1)CC(=O)c1ccc(cc1)Br	0
ZINC05713514	CCCC[C@H](CC)C(=O)Nc1ccc(c2c1cccc2)OC	0
ZINC05719033	CC[C@@H](n1nc2ccccc2n1)OC(=O)/C=C/c1ccccc1	0
ZINC05719302	Cc1[nH]n(c(=O)c1C=O)c1ccc(cc1)F	0
ZINC05731163	c1cc(ccc1c1c(=O)c2ccc(cc2oc1C(F)(F)F)O)Cl	0
ZINC05731544	c1ccc(cc1)n1c(c(c(n1)N)C1=NCCCCC1)O	0
ZINC05736918	CCOC(=O)[C@H]1[C@@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1ccncc1	0
ZINC05737235	CCCC[C@H](C[C@H](COCC(C)C)O)c1n[nH]c(=S)n1CC=C	0
ZINC05742634	COC(=O)[C@](C(F)(F)F)(Nc1nccs1)NC(=O)Cc1ccccc1	0
ZINC05743322	CCS[C@@H]1[C@H]([C@@H](O[C@@H]1n1cnc2c1ncnc2)CO)O	0
ZINC05749144	c1c(cc(c(c1/C=N/NC(=S)N)O)Cl)C1CCCCC1	0
ZINC05751495	c1cc(ccc1C(=O)N1[C@](CC=N1)(C(F)(F)F)O)O	0
ZINC05753159	Cc1nc(cs1)c1c(=O)c2ccc(c(c2oc1C(F)(F)F)Br)O	0
ZINC05755661	Cc1cccc(c1)OCCCC(=O)Nc1ccc(c(c1)[N+](=O)[O-])C	0
ZINC05757006	c1cc(cc(c1)F)/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N	1
ZINC05760084	C[C@@H]1C(=O)N([C@]2(S1)c1ccccc1NC2=O)c1ccc(cc1)O	0
ZINC05762619	CC1(O[C@@H]2[C@H](O[C@H]([C@@H]2O1)n1cnc2c1nc([nH]c2=O)N)CO)C	0
ZINC05764539	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=C/C(=N/O)/CC[C@H]31	0
ZINC05765916	CC1(c2ccc(cc2[C@H]([C@H]1O)n1ccccc1=O)[N+](=O)[O-])C	0
ZINC05766706	c1ccc(cc1)[C@H]1C(=C(OC(=C1C#N)N)c1ccccc1)C#N	0
ZINC05771130	c1ccc2c(c1)ccc1c2[C@@H]2[C@H](CO1)CON2C(=O)CON	0
ZINC05783347	CCCCC[C@H](/C=N/N)C(C(F)(F)F)(C(F)(F)F)O	1
ZINC05783384	CCCCC[C@H](C/C=N/N(C)C)C(C(F)(F)F)(C(F)(F)F)O	0
ZINC05790297	Cc1cc(c(c(c1)O)c1cc([nH]n1)C(=O)Nc1nnc(s1)C)C	0
ZINC05791163	CCS/C(=[NH+]\N=C\c1cc(cc(c1O)Br)Br)/N	0
ZINC05792045	CCC/C(=N\NC(=O)c1ccco1)/c1ccc(s1)C	0
ZINC05799985	COc1c([nH]c[nH+]1)C(=O)N/N=C/c1ccc(cc1O)O	0
ZINC05810949	CCOc1ccc2c(c1)[n+](c(c([n+]2[O-])N)c1ccc(cc1)[N+](=O)[O-])[O-]	0
ZINC05817681	CCOc1cccc(c1O)[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)C	0
ZINC05818913	CCC(C)(C)[NH2+]C[C@H](c1cc(c(c(c1)Cl)N)C(F)(F)F)O	0
ZINC05819006	c1cc(ccc1[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)C(F)(F)F)O	0
ZINC05821884	CCCC[C@@H](CO)COC(=O)N	0
ZINC05824548	C[C@H]1C(=O)Nc2cc(ccc2S1)C(=O)N(C)Cc1ccccc1Cl	0
ZINC05831146	CC(C)(C)C1=NN([C@@](C1)(C(F)(F)F)O)C1=N[NH+]=C(N)Cc2n1ncn2	0
ZINC05831150	CC(C)(C)C1=NN([C@](C1)(C(F)(F)F)O)C1=N[NH+]=C(N)Cc2n1ncn2	0
ZINC05837611	C1=N[C@@H]2C(=NC=NC2=N1)N	0
ZINC05839526	C1C=NN([C@]1(C(F)(F)F)O)C(=S)N	0
ZINC05849525	c1ccc(cc1)C(=O)c1ccc(cc1O)OCCO	0
ZINC05851109	c1ccc(cc1)C[C@@H]1OC[C@@H](CO1)O	0
ZINC05854421	CCCCC[C@@H](/C=N/NC(=S)N)C(C(F)(F)F)(C(F)(F)F)O	1
ZINC05854443	C1C[C@H](/C(=N/NC(=S)N)/C1)C(C(F)(F)Cl)(C(F)(F)Cl)O	0
ZINC05863038	CCOc1c2c(nc(n1)N)n(cn2)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC05863251	CC(C)NC(=O)c1cc(coc1=[NH2+])C(=O)c1cc(ccc1O)Br	0
ZINC05867471	CCCCCSc1nc([O-])c2cnn(c2n1)c1ccc(cc1)Cl	0
ZINC05873896	c1cc(ccc1OCCOC(=O)CN1C(=O)C2(CCCC2)NC1=O)F	1
ZINC05877350	CCc1ccc(c(c1)/N=N/c1cc(ccc1C)C)O	0
ZINC05896950	CSc1ccc(cc1)N/C=C/1\c2ccccc2NC1=O	0
ZINC05898632	C1C[N@+]2(CC[C@@H]1[C@H](C2)O)CF	0
ZINC05898814	C=CCN(CC=C)C(=O)[C@@H]1CCCC[C@@H]1C(=O)OCCF	1
ZINC05898969	C=CCN1/C(=[NH+]\Cc2cccnc2)/SC[C@@]1(c1ccc(cc1)Cl)O	0
ZINC05900316	c1ccc(cc1)CN1c2ccccc2[C@@H]2CCCC[C@H]2C1=O	0
ZINC05906598	CCOc1cc(ccc1Oc1c(cnc(n1)Cl)F)/C=N/NC(=S)N	1
ZINC05908172	CC[C@H](CO)[NH2+]Cc1cc(ccc1OC)Br	0
ZINC05908173	CC[C@H](CO)[NH2+]Cc1ccc(c(c1)OC)OCC(=O)N	0
ZINC05911920	C[C@@H](C[NH2+]Cc1ccc(c(c1)OC)OCC(=O)N)O	0
ZINC05921921	CC[C@@H](C#N)C(c1ccccc1)(c1ccccc1)O	0
ZINC05922900	CC[C@@H](CCO)O	0
ZINC05927306	CCCCc1ccc(cc1)NC(=S)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC05928953	CCc1ccc(cc1)[C@@]1(CS/C(=[NH+]/Cc2cccnc2)/N1CC=C)O	0
ZINC05929724	Cc1ccc(cc1)S(=O)(=O)NC[C@@H](CO)O	0
ZINC05941783	Cc1cccc2n1cc(n2)C(=O)NN	0
ZINC05942359	c1ccc2c(c1)[nH]c(n2)[C@@H]([C@H](C(=O)N)O)O	0
ZINC05944346	c1cc(cc(c1)N/N=C\c1ccc(o1)c1ccc(cc1)Br)C(F)(F)F	0
ZINC05948598	c1ccc2c(c1)c(=O)c1cc(ccc1s2)O	0
ZINC05953393	CCOc1cc(c(cc1OCc1ccccc1Cl)Br)C#N	0
ZINC05957183	CN(C)/C=N/c1cccc(c1)[N+](=O)[O-]	0
ZINC05957899	COC(=O)c1cccc(c1)CSc1nc([nH]n1)N	0
ZINC05962203	Cc1ccc(c(c1)NC(=O)COC(=O)c1ccccc1)F	0
ZINC05969199	CCOC(=O)c1cnc(nc1N)SCC(=O)Nc1cc(ccc1F)F	1
ZINC05969611	Cc1ccc2c(c1)c1c([nH]2)nc(nn1)SCC(=O)N	0
ZINC05975979	CC1=Nc2n([C@H]([C@H]1C(=O)N)c1ccc(cc1)Br)nc(n2)CCCO	0
ZINC05982155	CN1C(=O)C(=Cc2cc(ccc2O)[N+](=O)[O-])C(=O)N(C1=S)C	0
ZINC05982169	Cn1c(n[nH]c1=S)CSCc1ccc(cc1)F	1
ZINC05993292	Cc1nnc(n1N)SCc1csc(n1)c1ccc(cc1)OC	0
ZINC05993620	c1cc(ccc1C(F)(F)F)NC(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC05998671	COc1c(ccc2c1cnc1c2ccc2c1cc1c(c2)OCO1)O	0
ZINC06021107	C[C@@H]([C@@H](C)OC(=O)C)O	0
ZINC06022076	CC1=Nc2n([C@H]([C@H]1C(=O)N)c1ccccc1F)ncn2	0
ZINC06031442	C[C@@H]1C[C@@]([C@@H]2CCCC[C@@H]2[N@H+]1C)(C=C)O	0
ZINC06031614	C[C@@H]1Cc2c(cc(c(c2C(=O)O1)O)C(=O)[O-])Cl	0
ZINC06053962	COc1cc(cc(c1)OC)c1nnc(n1N)SCc1ccccc1F	0
ZINC06054648	CC(C)[C@H](C(=O)NC(=O)N)Sc1nnc(o1)c1ccccc1	0
ZINC06056800	CN1C(=[NH2+])/C(=N/Nc2ccc(cc2)Br)/C(=N1)[NH-]	0
ZINC06068003	C[C@]12C[C@@H]([C@H]3[C@H]([C@@H]1CC[C@@H]2O)CC[C@H]1[C@@H]3CCC(=O)C1)F	0
ZINC06072150	Cc1nc2c(=O)[nH]c(nc2n1O[C@@H](CCO)O)N	0
ZINC06072151	Cc1nc2c(=O)[nH]c(nc2n1O[C@H](CCO)O)N	0
ZINC06076165	CC[NH2+]CCNC(=O)c1c(=O)c2cc(cc3c2n(c1O)[C@H](CC3)C)F	0
ZINC06079369	CCOc1ccc(cc1OC)/C=N/NC(=S)N	0
ZINC06080688	C[C@@H](C(=O)N1CCCC1)Sc1nnc2n1cc(cc2Cl)C(F)(F)F	0
ZINC06083002	c1ccc(c(c1)OC[C@@H](C[NH+]1CCCC1)O)F	0
ZINC06091017	c1c(c(=O)[nH]c(=O)n1[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)O)F)I	0
ZINC06091735	c1cc(c(c(c1C(=O)[O-])N)O)F	0
ZINC06095794	CCc1cccc(c1NC(=O)CSc1nnc(n1N)C(C)(C)C)C	0
ZINC06095841	c1ccc(cc1)C(=O)Oc1cc(cc(c1C=O)O)O	0
ZINC06119980	C[C@H](C(=O)N(C)Cc1ccccc1)OC(=O)c1cccc(c1)O	0
ZINC06127046	c1ccc(c(c1)OCCOc1ccc(cc1)C(=O)N)F	1
ZINC06129913	C[C@H](CC(=O)N)C(=O)N	0
ZINC06135177	CN(C)S(=O)(=O)c1cccc(c1)C(=O)NCCCn1cc[nH+]c1	0
ZINC06153093	c1cc(cc(c1)NC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2)C(F)(F)F	0
ZINC06155599	CCOc1ccc(cc1)/C=N/N	0
ZINC06160699	Cc1[nH]c2c(n1)[C@H](C(=C(O2)N)C#N)c1ccc(cc1Cl)Cl	0
ZINC06175207	C[C@@H](C(=O)NC(=O)N)Sc1ccccc1Cl	0
ZINC06180163	COCCN1C(=O)/C(=C/c2ccc(cc2)F)/C(=O)NC1=O	1
ZINC06185582	C1CCC(CC1)NC(=S)N[C@H]1CCCC[C@@H]1O	0
ZINC06188146	c1cc(cnc1)[C@H]1c2c(OC(=C1C#N)N)[nH+]c([nH]2)C(F)(F)F	0
ZINC06188188	Cc1c(snn1)SCCNC(=O)c1ccc(cc1)F	1
ZINC06206333	Cc1ccc(o1)/C=N/NC(=O)[C@@H](C)n1c(c(c(n1)C)[N+](=O)[O-])C	0
ZINC06206427	CCOC(=O)[C@@H]1CC[C@]2([C@@H](C1)CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@H]2O)C)C	0
ZINC06209185	C[N@@H+](Cc1ccc(cc1)C(F)(F)F)Cc1cc2c(cc1O)OCO2	0
ZINC06213477	c1cc(cc(c1)F)OC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC06218008	Cc1ccccc1C(=O)NN1C(=O)/C(=C\c2ccc(cc2)O)/SC1=S	0
ZINC06220324	c1cc(c(cc1[N+](=O)[O-])[C@@H]1c2c(=O)[nH]c([O-])nc2OC(=C1C#N)N)Cl	0
ZINC06222678	c1ccc(cc1)/N=C\1/N(C(=O)C[C@H](S1)C(=O)N)Cc1ccc(cc1)F	0
ZINC06224372	c1cc(c(cc1/C=C(\C#N)/C(=O)N)[N+](=O)[O-])SCCO	0
ZINC06229314	c1ccc(cc1)COc1cccc2c1nc(cc2)/C=N\[NH+]=C(N)N	0
ZINC06229590	COc1c(ccc(c1[N+](=O)[O-])/C=N/Nc1ccccc1)O	0
ZINC06238027	C1CCC(CC1)Nc1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC06239232	COCc1c2c([nH]n1)OC(=C([C@@H]2c1cc(ccc1OC)OC)C#N)N	0
ZINC06241477	c1ccc(cc1)S(=O)(=O)N(CC(=O)N)c1ccc(c(c1)C(F)(F)F)Cl	0
ZINC06242511	c1cc(ccc1c1cc(nc(n1)SCC(=O)N)C(F)(F)F)Cl	0
ZINC06244026	c1ccc2c(c1)ccc(c2O)C(=O)N/N=C/c1cccc(c1)F	0
ZINC06247756	COc1cc(cc(c1O)/C=[NH+]/CCNc1ccc(cc1)[N+](=O)[O-])Cl	0
ZINC06251908	c1ccc(c(c1)c1nnc(o1)SCC(=O)Nc1cc(ccc1O)Cl)F	0
ZINC06262213	CC(=C)CNC(=S)NCCOCCO	0
ZINC06264868	CCCNC(=O)CCSc1ccccc1	0
ZINC06265132	CCCOc1cccc(c1)C(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC06268482	C[C@H]1c2c(c3ccccc3[nH]2)C[C@H]2N1C(=O)CN(C2=O)CCCO	0
ZINC06271665	Cc1ccc(c(c1)C)NC(=O)[C@@H]1CCCC[C@H]1C(=O)OCCF	1
ZINC06276355	Cc1cccnc1NC(=O)Nc1ccccc1F	0
ZINC06282893	c1ccc(cc1)SCC(=O)Nc1ccc(cc1C(=O)[O-])O	0
ZINC06290435	c1ccc(c(c1)C(=O)COc1ccc(cc1)C(=O)N)F	0
ZINC06292544	C([C@@H]([C@@H]([C@@H]([C@@H](/C=N/NC(=S)N)O)O)O)O)O	0
ZINC06295459	C(CSCC(=O)N)O	0
ZINC06299155	COc1cc(ccc1O)/C=N/NC(=S)NC1CCCCC1	0
ZINC06314808	CC(=O)Nc1ccccc1OS(=O)(=O)c1ccc(cc1C(F)(F)F)Cl	0
ZINC06316816	COC(=O)c1ccccc1S(=O)(=O)Nc1ccccc1OC(F)F	0
ZINC06319156	Cc1ccccc1[C@H](C(=O)NN)O	0
ZINC06322872	c1ccc(c(c1)C(=O)[C@@H](c1cccc(c1F)F)Br)O	0
ZINC06329361	c1cc(c(cc1Cl)/C=N/NC(=O)CSc1nnc(s1)N)O	0
ZINC06329610	c1ccc(c(c1)NC(=O)CCCOc1cccc(c1)Br)OC(F)F	1
ZINC06329757	c1cc(c(cc1Cl)O)C(=O)NN	0
ZINC06330088	c1cc(c(cc1O)O)/C=N/NC(=O)CCCSc1nnc(s1)N	0
ZINC06331209	c1cc(cc(c1)Cl)NC(=O)c1c(c(c(c(c1F)F)F)F)F	0
ZINC06331474	c1cc(cc(c1)NC(=O)[C@@H]1CCCC[C@@H]1C(=O)OCCF)C(=O)[O-]	1
ZINC06334597	C[NH+](C)[C@@H](CNC(=S)NC1CC1)c1ccccc1	0
ZINC06336048	c1ccc(c(c1)C(=O)NC(=O)/C=C/c1ccc(cc1Cl)Cl)O	0
ZINC06342602	Cc1ccccc1OCC(=O)Nc1nc2c(s1)CCCC2	0
ZINC06342638	c1ccc2c(c1)nc(s2)NC(=S)NN	0
ZINC06345391	c1ccc2cc(c(cc2c1)C(=O)N/N=C/1\C[C@@H]2[C@@H]1CC=C2)O	0
ZINC06361038	C/C(=N/NC(=S)NCCOC)/c1ccc(cc1)O	0
ZINC06369052	COc1ccc(cc1)c1cc(c2ccccc2n1)c1ccc(cc1)Cl	0
ZINC06376760	c1csc(c1C(=O)N)NC(=O)COC(=O)C1CCCCC1	0
ZINC06377890	CC/C(=N\NC(=O)c1ccc(cc1)O)/c1ccc(cc1)F	0
ZINC06380830	CCOc1cc(ccc1O)[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)C(C)C	0
ZINC06390871	c1cc(cc(c1)Cl)c1nnc(n1N)SCCCOc1ccc(cc1)F	1
ZINC06395193	CC1=NN([C@](C1)(C(F)F)O)C(=O)CSCc1ccc(cc1)Br	0
ZINC06395276	CC1=NN([C@](C1)(C(F)F)O)C(=O)[C@H]1C[C@@H]1c1ccccc1	0
ZINC06402389	CCOP(=O)(C1=C(OC(=C([C@@H]1c1ccc(cc1)F)C#N)N)C)OCC	1
ZINC06417051	C[C@]1(CCC(=O)O1)n1nc2ccccc2n1	0
ZINC06423774	c1cc(c(cc1N)[N+](=O)[O-])NCCO	0
ZINC06423798	c1cc(cc(c1)O)c1c(c([nH]c(=O)c1C#N)N)C#N	0
ZINC06423889	c1cc2c(cc1c1nc3ccc(cc3s1)N)nc([nH]2)CCCO	0
ZINC06429701	c1ccc2c(c1)nc(s2)/C(=C/c1ccc(cc1)O)/CCC(=O)[O-]	0
ZINC06448937	c1ccc2c(c1)c([O-])nc(n2)C(=O)N	0
ZINC06453052	c1cc(c(c(c1)F)C/C(=N/O)/N)F	0
ZINC06453252	c1cc(c(cc1F)/C(=N\O)/N)F	0
ZINC06468450	C[C@@H]1[C@@H](C[C@@H](CC1=O)C(=C)C)C(=O)N	0
ZINC06469913	Cc1c(c(no1)c1ccccc1)C(=O)Nc1ncn[n-]1	0
ZINC06471267	Cc1cc(ccc1Br)OCC(=O)NCC[NH+](C)C	0
ZINC06471303	CCOc1ccc(cc1S(=O)(=O)[N-]c1ccccc1C(=O)N)Br	0
ZINC06471654	c1cc(cc(c1)O)/C=C(/C#N)\C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC06493924	c1cc2c(cc1O)[nH]c(n2)CCC(=O)NN	0
ZINC06500066	c1cc(c(c2c1cc(nc2)C(=O)N)O)O	0
ZINC06504592	Cc1ccccc1C(=O)NC(=S)NNC(=O)C1CC1	0
ZINC06519925	CS(=O)(=O)N1CCC[C@@H](C1)C(=O)N1[C@@](CC=N1)(C(F)(F)F)O	0
ZINC06520274	CN1/C(=C/c2ccc(c(c2)OC)O)/C(=O)N=C1N	0
ZINC06522054	Cc1cc(nc(n1)N)COC	0
ZINC06524219	c1c(c(nc(=O)n1[C@H]1CO[C@@H](O1)CO)N)F	0
ZINC06524226	c1c(c(nc(=O)n1[C@H]1CS[C@@H](O1)CO)N)F	0
ZINC06524890	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)F)O	0
ZINC06527978	c1cc(ccc1/N=C/1\NN=C([C@@H]1Cl)[N-]c1ccc(cc1)Cl)Cl	0
ZINC06528673	c1ccc(c(c1)C1=NC(=C(N([N-]1)O)N)O)[N+](=O)[O-]	0
ZINC06530633	CCc1c2c(n[nH]1)OC(=C([C@H]2C(C)C)C#N)N	0
ZINC06530823	CC[C@H](CO)/N=C/C1=C(CC[C@@H](C1=O)C(=O)c1ccccc1)[O-]	0
ZINC06532900	c1ccc(c(c1)c1nnc(n1N)SCC(=O)N1CCCCCC1)F	0
ZINC06533392	C[C@H](C(=O)Nc1cccc(c1)C(F)(F)F)Sc1nc(cc(n1)N)N	0
ZINC06534310	Cc1csc(n1)SCC(=O)c1cn(c2c1cccc2)CCC#N	0
ZINC06537493	CCOc1cc(ccc1O)/C=N/NC(=S)NC(C)C	0
ZINC06542708	COc1ccc(cc1)CCOC(=O)c1cc(ccc1Cl)S(=O)(=O)N	0
ZINC06547399	Cc1cccc(c1C)NC(=S)N/N=C/c1ccc(cc1)N(C)CCO	0
ZINC06550558	c1cc(ccc1c1csc(n1)C1=C(N(CC1=O)CCCO)N)F	1
ZINC06574857	c1ccc(cc1)C/C(=N/NC(=S)N)/CC(C(F)(F)F)(C(F)(F)F)O	0
ZINC06575068	c1ccc(cc1)CO/C(=N/C(=N\C(=O)OCc1ccccc1)/N)/[O-]	0
ZINC06579792	COCCCNC(=O)/C(=C/c1cccc(c1)O)/C#N	0
ZINC06585348	c1nc2c(=O)[nH]c(nc2n1[C@H]1C[C@@H]([C@H](O1)CO)[NH3+])N	0
ZINC06585361	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)F)N	0
ZINC06585598	c1nc2c(nc(nc2n1[C@H]1C[C@@H]([C@H](O1)CO)O)F)N	0
ZINC06588538	COc1ccc(cc1[C@@H](CSCc1ccccc1)O)F	0
ZINC06588982	c1ccc2cc(c(cc2c1)C(=O)NCCCc1c(c(n[nH]1)N)C#N)O	0
ZINC06589512	C[C@H](C(=O)Nc1ccc(cn1)Cl)Sc1nncn1CCCOC	0
ZINC06590277	c1c(cc(c(c1Cl)NC(=O)CO)Cl)S(=O)(=O)N	0
ZINC06590547	c1ccc(cc1)C1=NN([C@@H](C1)c1ccccc1O)C(=O)C(F)(F)F	0
ZINC06591318	c1cn(c(=O)nc1N)O	0
ZINC06592882	C/C(=N/Nc1ccc(cn1)C(F)(F)F)/c1ccccc1O	0
ZINC06592978	CCCCc1ccc(cc1)NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCCO	0
ZINC06595955	c1ccc2c(c1)nc(s2)CCC(=O)OCC(=O)c1ccc(cc1)Cl	0
ZINC06599603	c1nc2c(nc(nc2n1C[C@@H](CO)O)F)N	0
ZINC06602898	C[C@H](C(=O)Nc1ccccc1F)[N@H+](C)Cc1ccc(cc1)Br	0
ZINC06602970	c1cc(cc(c1)F)c1nnc(n1N)SCC(=O)c1cc(ccc1F)F	0
ZINC06605404	CCn1c(nnc1SCc1csc(n1)c1ccc(cc1)C)C(C)(C)O	0
ZINC06626815	CC(=O)c1ccc(cc1)OC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)OC)O	0
ZINC06634947	CCCCC(=O)N/N=C/1\c2cc(ccc2N(C1=O)CCC(C)C)C	0
ZINC06644233	c1ccc(cc1)NC(=S)NNC(=S)NCc1ccco1	0
ZINC06651060	c1ccc(c(c1)F)SCCSc1nc([nH]n1)N	1
ZINC06652788	c1ccc(cc1)CSCC(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC06659251	CN(C)c1ccc(cc1)C(=S)NCCO	0
ZINC06661394	c1cc(c(c2c1c1c(c(=O)o2)CCC1)C[NH2+]C[C@H]1CCCO1)O	0
ZINC06661462	C1Cc2c(sc(c2C(=O)N)NC(=O)NCCO)C1	0
ZINC06661573	Cc1cccc(c1C)N1CC[NH+](CC1)Cc1cccc(c1)O	0
ZINC06667790	COc1ccc(cc1F)c1c(c2c([nH]1)CCCC2=O)[O-]	0
ZINC06668641	CC1(CC2(CC(C)(C)[NH2+]1)[C@](N(C(=O)O2)N)(C)O)C	0
ZINC06668861	COc1ccc(cc1)C1=NO[C@H]2[C@@H]1/C(=N/NC(=O)N)/[C@@H]1OC[C@H]2O1	0
ZINC06670338	Cc1cc([O-])c(c(=O)n1CCO)[C@@H]1c2ccccc2C(=O)O1	0
ZINC06673067	Cc1c(n(c2c1c(N)[n+](cn2)CCCO)c1ccccc1OC)C	0
ZINC06673759	c1ccc(c(c1)/C=N/Nc1cccc(c1)C(=O)[O-])O	0
ZINC06673825	c1cc(cc(c1)N/N=C\1/c2cc(ccc2N=C1O)F)C(=O)[O-]	0
ZINC06674997	Cc1ccc(cc1)/C=N/Nc1ccc(cc1)F	0
ZINC06677784	c1cc(cc(c1)N)Cn1ccnc1	0
ZINC06678529	C[C@H](COC)Oc1ccc(cc1N)C(F)(F)F	1
ZINC06679941	Cc1c(cc(s1)C(=O)N)S(=O)(=O)Nc1cccc(c1)F	0
ZINC06681266	CN(c1ccc(cc1)F)S(=O)(=O)c1cc(sc1)C(=O)Nc1nccs1	0
ZINC06686994	Cc1cc(n(n1)CC(=O)N/N=C\1/c2cc(ccc2N=C1O)C(C)C)C	0
ZINC06690179	CCNC(=O)N(Cc1n(cc[nH+]1)Cc1cc(ccc1C)C)CC(C)C	0
ZINC06694326	Cc1ccc(cc1)NC(=O)c1c(/N=N/c2ccc(cc2C)O)[nH+]c[nH]1	0
ZINC06696397	c1cc(ccc1[C@H]1N(C(=O)CS1)CCO)F	0
ZINC06699076	CCCNC(=O)Nc1ccccc1SC	0
ZINC06699875	c1ccc(c(c1)C(=O)N)NS(=O)(=O)c1cc(ccc1F)F	0
ZINC06703528	COc1cc(c(cc1OCC(=O)N)Cl)C[NH2+]CCO	0
ZINC06707089	Cn1c(c(cn1)N)C(=O)NO	0
ZINC06707158	c1cn(c(=O)[nH]c1=O)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)S)S	0
ZINC06710748	CCc1nnc(n1N)N/N=C/c1ccc(c(c1)OCC)O	0
ZINC06718642	Cc1ccc(cc1)c1c2c(ncnc2n(c1C(=O)CF)CCCO)N	1
ZINC06723660	COc1ccc(cc1)Cn1ccnc1CN(C1CC1)C(=O)C1CCC1	0
ZINC06729135	COc1cc(cc(c1OC/C=C/c1ccccc1)Cl)C(=O)N	0
ZINC06731602	Cc1cc(cs1)c1nnc(n1C[C@@H]1CCCO1)SCC(=O)N	0
ZINC06737148	Cc1cccc(c1)NC(=O)c1c(c2cc3c(nc2s1)CC[N@H+](C3)C)N	0
ZINC06738477	c1ccc(c(c1)C1=NO[C@H](C1)C(=O)NCC[NH+]1CCOCC1)F	1
ZINC06741823	Cc1ccccc1O[C@@H](C)c1nnc(n1CC=C)SCC(=O)N	0
ZINC06742080	CC(=O)N1CCC(CC1)C(=O)Nc1ccc(cc1)S(=O)(=O)N(C)C	0
ZINC06744019	c1cc2c(cc1F)[C@@H](C(=O)N2)CCCCO	0
ZINC06744352	CCCNC(=O)Nc1c(=O)c2ccccc2oc1O	0
ZINC06753070	c1ccc(c(c1)Cn1c2ccccc2nc1[C@H]1CCCO1)Cl	0
ZINC06755353	Cc1ccc(cc1NC(=O)COC(=O)c1ccccc1N)F	0
ZINC06762136	COc1cccc(c1)/C=C/C(=O)N1CCN(CC1)c1ncccn1	0
ZINC06767681	CCSc1nc(=O)c2c(n1C)NC(=O)C[C@H]2c1cc(cc(c1)F)F	1
ZINC06780223	C[C@@]12CC[C@H](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@H]2O)C)[NH3+]	0
ZINC06781726	CC(C)CN(Cc1ccc(cc1)O)C(=[NH2+])Sc1ccc(cc1)Cl	0
ZINC06783582	CC[NH+](CC)CC/[NH+]=C/[C@@H]1C(=NC(=O)N(C1=O)Cc1ccccc1)O	0
ZINC06789855	c1ccc(c(c1)NC(=O)c1ccc(cc1F)F)SCC(=O)N	0
ZINC06789990	Cc1ccnn1CC(=O)N1[C@@](CC(=N1)C)(C(F)F)O	0
ZINC06790223	Cc1nnc(n1N)N/N=C/c1cc(c(c(c1)Br)O)Br	0
ZINC06790521	Cn1c(nnc1SCC(=O)Nc1c(ccs1)C(=O)N)C(F)(F)F	0
ZINC06790737	C[C@H]1Cc2ccccc2N1CC(=O)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC06800929	Cc1cccc(c1)NC(=O)c1c(cc(n1Cc1cccc(c1)F)C)C	0
ZINC06810505	CCCSc1ncc(c(n1)C(=O)Nc1ccc(cc1)OCC)Cl	0
ZINC06816194	Cc1ccccc1C(=O)NCCc1ccc(cc1)F	1
ZINC06816816	CCOc1ccc(cc1)C(=O)c1c(c2ccccc2o1)N	0
ZINC06819893	C=CCNC(=S)NNC(=O)c1ccc2ccccc2c1	0
ZINC06821728	CC(C)CCNC(=O)c1nnc(o1)c1ccccc1	0
ZINC06828742	c1cc(c(cc1O)/C=N/NC(=O)N)O	0
ZINC06828980	CC1(CC2=C([C@H](n3c(ncn3)N2)c2cccc(c2)F)C(=O)C1)C	0
ZINC06833614	CCCC[C@@H](CC)C(=O)Nc1nnc(s1)SCc1ccc(cc1)F	1
ZINC06834958	CCC(=O)Nc1ccc(cc1)[C@@H]1N(C(=O)CS1)c1ccccc1F	0
ZINC06839437	Cc1ccc(c(c1)O)NC(=O)/C=C/c1ccc(c(c1)OC)OC(F)F	0
ZINC06840115	c1cc2c(cc1c1nnc(o1)C(=O)NCCO)OCO2	0
ZINC06848449	Cc1c(c(n(n1)CCC#N)N)[C@@](C)(C(F)(F)F)O	1
ZINC06848459	Cc1c(c(n(n1)CCC#N)N)[C@](C)(C(F)(F)F)O	1
ZINC06854842	C(Nc1c(non1)N)O	0
ZINC06857164	CC(=O)c1c(c(cn1c1ccccc1)C#N)N	0
ZINC06857771	COC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1)F)C#N)N)CCl	0
ZINC06860689	Cc1cccc(c1C)NC(=O)/C(=C/c1cc(ccc1OC)OC)/C#N	0
ZINC06862846	c1cc(c(cc1/C(=N/O)/N)F)F	0
ZINC06862924	c1cc(c(cc1F)CC(=[NH2+])NO)F	0
ZINC06863049	c1cc(cc(c1)F)/C(=N/O)/N	0
ZINC06868158	Cc1ccc(cc1)c1nc(on1)c1c(n(nn1)c1ccccc1)N	0
ZINC06870618	CCOc1ccccc1/N=C\1/NC(=O)/C(=C/c2ccc(c(c2)O)O)/S1	0
ZINC06879198	C[C@H]([C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)NC(=O)Cc1ccccc1F	0
ZINC06881742	c1ccc(c(c1)C(=O)NCc1ccc(cc1)S(=O)(=O)N)C(F)(F)F	0
ZINC06889157	c1cc(ccc1OCC(=O)NCCO)S(=O)(=O)NC1CCCCC1	0
ZINC06892563	CCOc1ccc(cc1OC)C(=O)Nc1ccccc1Cl	0
ZINC06897926	Cc1ccc(cc1)CN(Cc1ccncc1)C(=S)NC	0
ZINC06898492	c1cc(c(cc1c1cc(c2c(c(sc2n1)C(=O)N)N)C(F)(F)F)Cl)Cl	0
ZINC06899454	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)COC(=O)c1cccc(c1O)OC	0
ZINC06904126	C/C(=C(/C#N)\C(=O)CSc1nc(n[n-]1)c1ccccc1)/N	0
ZINC06909129	c1cc(c(cc1Br)/C=[NH+]\CCCCCc1c(c([nH]n1)N)C#N)O	0
ZINC06911105	CN(CC(=O)Nc1ccc2c(c1)OCCCO2)c1ccccc1	0
ZINC06916785	COC(=O)c1c(ccs1)S(=O)(=O)Nc1ccc(cc1Cl)F	0
ZINC06920984	Cc1c(c(n(n1)C)C(=O)N1[C@](CC=N1)(C(F)(F)F)O)Br	0
ZINC06922282	Cc1cc(nn1[C@@H](C)C(=O)N1[C@](CC(=N1)C)(C(F)(F)F)O)[N+](=O)[O-]	0
ZINC06926035	c1cc(cc(c1)F)/C=C\1/C(=N/C(=N\c2cc(cc(c2)Cl)Cl)/S1)O	0
ZINC06926132	c1cc(cc(c1)O)/C=N/n1c(=O)cc(nc1N)C(F)(F)F	0
ZINC06934233	CCCNC(=S)NNC(=O)c1cccc(c1)F	1
ZINC06936261	COc1cccc(c1)COC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC06940128	Cc1nc(c2c(csc2n1)c1ccccc1)N1C[C@H](C[C@@H]1C(=O)N)O	0
ZINC06949646	COC(=O)c1cccc(c1)OC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC06954118	CCNC(=S)N/N=C/c1ccc(o1)c1cc(ccc1Cl)C(=O)[O-]	0
ZINC06995575	CCOP(=O)([C@@H](c1ccc(cc1)F)Nc1cccc(c1)C)OCC	1
ZINC07006847	c1cc(ccc1C(=O)N)NC(=O)CCCNC(=O)c1ccc(cc1)Cl	0
ZINC07009001	COc1cc(cc(c1O)Cl)/C=N/NC(=O)CNc1ccccc1	0
ZINC07025180	Cc1c(nn(c(=O)c1C#N)CC(=O)Nc1ccc(cc1)OC(F)F)C	0
ZINC07047658	c1cc(oc1)c1nnc(n1N)SCc1nc(no1)c1cccs1	0
ZINC07049542	Cc1ccc(cc1Cl)n1cnnc1S[C@@H](C)C(=O)c1ccc(cc1)Cl	0
ZINC07050961	CCOc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)S(=O)(=O)C	0
ZINC07052282	c1cc(ccc1[N-]S(=O)(=O)c1ccc(cc1F)Cl)S(=O)(=O)N	0
ZINC07053662	c1cc(cc(c1)S(=O)(=O)N)NS(=O)(=O)c1ccc(cc1F)Cl	0
ZINC07056037	CN(C)S(=O)(=O)c1cccc(c1)NS(=O)(=O)c1ccccc1F	0
ZINC07056412	Cc1ccc(c(c1)NS(=O)(=O)c1ccc(c(c1F)F)F)OC	0
ZINC07058055	Cc1ccccc1Nc1nc(nc(n1)N)CSCc1cccc(c1)F	1
ZINC07058173	CCOc1c(cc(cc1Br)/C=C/C(=O)c1ccc(cc1)F)OC	1
ZINC07078775	CCOC(=O)[C@@](c1ccc(c(c1)N)C)(C(F)(F)F)O	1
ZINC07078780	CCOC(=O)[C@](c1ccc(c(c1)N)C)(C(F)(F)F)O	1
ZINC07087581	CCc1c(c(on1)C)C(=O)OCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC07088902	c1ccc2c(c1)OC[C@H](O2)c1nnc(o1)SCc1ccc(cc1)Br	0
ZINC07094823	CC(=O)c1ccc(c(c1)CSCC(=O)N)OC	0
ZINC07105584	C[C@H](C(=O)N)Sc1nnc(n1C)CCC(=O)N	0
ZINC07107637	c1cc(ccc1CCNC(=O)COc1ccc(cc1Cl)F)F	1
ZINC07123115	CCOC(=O)c1c(c(c(s1)N)C#N)COc1ccc(cc1Cl)F	1
ZINC07125275	CC(=O)Nc1ccc(cc1)CC(=O)NCCc1cccc(c1)F	1
ZINC07125595	CCOc1cccc(c1O)[C@@H]1NC(=Nc2n1c1ccccc1n2)N	0
ZINC07125605	CCOc1cccc(c1O)[C@H]1NC(=Nc2n1c1ccccc1n2)N	0
ZINC07125743	CCOc1cc(ccc1O)[C@H]1NC(=[NH+]c2n1c1ccccc1n2)N	0
ZINC07126754	CN(CCO)c1ccc(cc1)[C@@H]1NC(=[NH+]c2n1c1ccccc1n2)N	0
ZINC07133965	Cc1ccc(c(n1)[N+](=O)[O-])O[C@H](C)C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC07140235	c1ccc(cc1)NC(=O)CSc1nnc(n1N)CCC1CCCCC1	0
ZINC07150432	CCn1c(nnc1S[C@H](C)C(=O)N(C)C)c1ccccc1	0
ZINC07154625	CCCOc1c(cc(cc1Br)Br)/C=C(\C#N)/C(=O)N	0
ZINC07154715	CCOc1cc(ccc1OC(F)F)/C=C(\C#N)/C(=O)N	1
ZINC07180886	c1cc(c(c(c1)F)C(=O)OCC(=O)N1CCC(CC1)C(=O)N)F	0
ZINC07198352	COC(=O)c1ccccc1NC(=O)CSCCO	0
ZINC07226675	CN(C)C(=O)COC(=O)c1cc(ccc1N)I	0
ZINC07230494	Cc1cc(cc(c1)NS(=O)(=O)c1cc(ccc1F)C(=O)[O-])C	0
ZINC07235600	C[C@@H](c1ccc(cc1)Cl)NC(=O)CSc1nnc(n1C)C1CC1	0
ZINC07235789	C[C@@H]1CC[C@@H](CC1)NC(=O)CSc1nnc(n1C)c1ccccc1F	0
ZINC07250875	Cc1ccc(cc1)Cn1c(=O)oc(n1)c1cccs1	0
ZINC07260088	C[C@H](/C(=N/c1c(cccc1F)F)/O)Sc1n[nH]c(n1)c1cccs1	0
ZINC07262471	CCCOC(=O)c1ccc(cc1)OCC(=O)NN	0
ZINC07307607	Cc1cccc(c1N)C(=O)O[C@@H](C)C(=O)Nc1ccccc1OC	0
ZINC07308139	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)c1ccc(cc1)C#N	0
ZINC07310831	CCOc1ccccc1NC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC07329896	CSCC[C@@H](C(=O)OCc1c(cccc1Cl)F)NC(=O)N	1
ZINC07330964	CC[C@H]1CCCCN1C(=O)Cn1nc(nn1)c1cccs1	0
ZINC07333876	c1cc(cc(c1)F)c1nnn(n1)CC(=O)N1CCC[C@H]2[C@@H]1CCCC2	0
ZINC07357431	c1cc(ccc1C(F)(F)F)S(=O)(=O)[N-]c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC07359892	CCOC(=O)c1c(oc2c1c(nc(n2)CSc1ccc(cc1)F)N)C	1
ZINC07367656	C[NH+](C)CCCNC(=O)/C(=N/O)/c1csc(n1)N	0
ZINC07378408	COc1ccc(cc1S(=O)(=O)N1CC(=O)Nc2c1cccc2)Br	0
ZINC07389674	CCOCCC[NH2+][C@@H](c1ccccc1)C(=O)Nc1ccc(cc1)C	0
ZINC07402376	Cc1ccc(cc1Cl)NS(=O)(=O)c1ccc(c(c1)F)F	0
ZINC07407034	C[C@]12CCC(=O)N1[C@@H](CS2)C(=O)Nc1ccc(cc1)OC(F)F	0
ZINC07407462	c1cc(c(cc1Br)/C=C/C(=O)Nc1nnc(s1)C1CC1)F	0
ZINC07414804	c1ccc2c(c1)c1cc(ccc1o2)NC(=O)CSc1nnc(s1)N	0
ZINC07417741	CC(C)CCSc1nc([O-])c2cnn(c2n1)CCO	0
ZINC07418327	CC(C)NC(=O)CSc1nc([O-])c2cnn(c2n1)CCO	0
ZINC07459233	Cc1ccc(cc1)SCCNC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC07475254	c1cc2c(cc1CNC(=O)CSCc1ccc(s1)Cl)OCO2	0
ZINC07480971	C[C@H](CCC(C)C)NC(=O)CSc1nnc(n1N)c1ccccc1Cl	0
ZINC07484248	CCCCC[C@H](C)NC(=O)CSc1nnc(n1N)c1ccccc1F	1
ZINC07516864	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1)C)C(=O)OCC)N)C	0
ZINC07524899	Cc1ccc(cc1C)SCCC(=O)Nc1ccc(cc1)C(=O)NC	0
ZINC07536021	Cc1c2cc(sc2n(n1)Cc1ccc(cc1)F)C(=O)O[C@H](C)C(=O)N	0
ZINC07571150	CC(=C)CNC(=S)Nc1cc(ccc1F)F	0
ZINC07577214	C[C@H](C(=O)N)Sc1nnc(s1)Nc1cccc(c1)F	0
ZINC07586827	Cc1cc(cc(c1O)C)/C=C/c1ccc2ccccc2n1	0
ZINC07599390	COc1ccc(cc1F)C(=O)OCc1cc(=O)oc2c1ccc(c2)O	0
ZINC07601259	CCCc1nnc([S-])n1NCc1ccc(cc1)C	0
ZINC07612968	CCC[C@H](C)NC(=O)C[N@+]12CCN(CC1)CC2	0
ZINC07614723	CCOc1ccc(cc1)CC(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC07650057	CCOC(=O)/C=C/C(=O)Nc1ccc(cc1)OCC(C)C	0
ZINC07653967	c1ccc2c(c1)OC[C@@H](O2)C[NH2+]C[C@H](COc1ccccc1F)O	0
ZINC07665706	C[C@@H](COC)/[NH+]=C(\N)/SCc1c(cccc1Cl)F	1
ZINC07665763	C[C@H](COC)/[NH+]=C(\N)/SCCOc1ccc(cc1)F	1
ZINC07671014	CCOc1ccc(cc1OCC)CCNC(=O)Cc1ccccc1F	1
ZINC07682450	C[C@H]1CCCN(C1)C(=O)CSc1nnnn1c1ccc(cc1)O	0
ZINC07683633	c1cc(ccc1S(=O)(=O)N1CCC[C@@H]1C(=O)NC[C@@H]1CCCO1)Cl	0
ZINC07692759	CN(Cc1ccccc1F)C(=O)CSc1nc(cc(n1)N)N	0
ZINC07698292	CCOC(=O)/C(=C/NNc1cc(cc(c1)C)C)/C#N	0
ZINC07717101	c1cc(c[n+](c1)CCOc1ccc(cc1)F)C(=O)N	1
ZINC07723260	Cc1cccc(c1C)C(=O)Nc1nnc(s1)SCc1ccccc1F	0
ZINC07725262	c1ccc(c(c1)CNC(=O)c1ccc2c(c1)[nH]c(=O)c(=O)[nH]2)F	0
ZINC07734881	Cn1c(=O)c2ccccc2c(n1)C(=O)N(C)Cc1ccc(c(c1)Cl)Cl	0
ZINC07741034	c1ccc(c(c1)C(=O)/C=C/c1ccc(cc1)Br)F	0
ZINC07751884	Cc1ccc(cc1)SCCNC(=O)CSc1nc([nH]n1)N	0
ZINC07755860	c1cc(cc(c1)Br)NC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC07771630	c1cc(ccc1OCCSc1ccc(cc1)F)S(=O)(=O)N	1
ZINC07782741	CC(C)c1ccc(cc1)NC(=O)C[N@@H+]1CCc2ccccc2C1	0
ZINC07783619	C=CCNC(=O)NC(=O)COC(=O)c1ccc(cc1N)C(F)(F)F	1
ZINC07795612	CS(=O)(=O)c1ccc(c(c1)NC(=O)c1cc(cc(c1)F)F)Cl	0
ZINC07828157	C[C@@H](c1nnc(o1)c1ccccc1)Sc1nnc(o1)c1ccccc1	0
ZINC07843722	COc1cccc(c1)Nc1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC07844176	CCCNc1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC07851513	c1ccc(cc1)Nc1nc(nc(n1)N)CSCC(=O)NCC(F)(F)F	1
ZINC07878545	C[C@H]1c2ccsc2CC[N@@H+]1CC(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC07890667	C/C(=N\Nc1ccc(cc1)C(=O)[O-])/c1cccc(c1)N	0
ZINC07925218	c1cc(cc(c1)F)CCNC(=O)c1ccc(c(c1)Cl)Cl	1
ZINC07955689	CSCC[C@H](C(=O)N1CCN(CC1)c1ccccc1Cl)NC(=O)N	0
ZINC07966138	C[C@H](c1ccc(cc1)Cl)NC(=O)[C@@H]1Cc2cc(ccc2OC1)Cl	0
ZINC07966707	CN(C)S(=O)(=O)c1cccc(c1)NC(=O)c1c(cccc1Cl)F	0
ZINC07972137	CCOc1ccccc1NC(=O)CNc1ccccc1F	1
ZINC07977816	Cc1cc(c(s1)C)C(=O)NNC(=O)c1ccc(cc1)F	0
ZINC07979723	CCNC(=O)NC(=O)[C@@H](C)OC(=O)c1ccc(c(c1)N)Cl	0
ZINC07981495	CCCc1nnc(s1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC07984959	Cc1ccccc1CN(C)c1cnn(c(=O)c1Cl)c1ccccc1	0
ZINC07986275	Cc1c(sc2c1c(nc(n2)CCl)N)C	0
ZINC07991006	C=CCN1CC2=C(C1=O)[C@@H](NC(=O)N2)c1cccc(c1)F	0
ZINC07996353	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@H]([C@H](O1)CO)O)[NH3+])N	0
ZINC07999896	Cc1ccccc1NC(=O)Cn1nc(nn1)c1ccsc1	0
ZINC08010008	Cc1ccc(cc1S(=O)(=O)N)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC08010334	Cc1ccc(cc1C(=O)Nc1ccc(c(c1)S(=O)(=O)N)C)S(=O)(=O)C	0
ZINC08019766	c1cc(ccc1CNS(=O)(=O)c1ccc(cc1)N)F	0
ZINC08020300	COc1cccc(c1O)CCNS(=O)(=O)c1ccc(cc1)N	0
ZINC08024084	CSCC[C@H](C(=O)Nc1ccc(cc1)SC)NC(=O)N	0
ZINC08027804	Cc1ccc(cc1)OCC(=O)NCCC(=O)[O-]	0
ZINC08030590	CN(CC(=O)Nc1ccc(c(c1)Cl)Cl)C(=O)CCCCCNC(=O)N	0
ZINC08031273	c1ccc(cc1)S(=O)(=O)[C@H](C[NH3+])c1ccc(cc1)F	0
ZINC08041991	CCOC(=O)c1cccc(c1)NC(=O)Cn1c(cc2c1cccc2)C	0
ZINC08054563	CCCCCNS(=O)(=O)c1cc(c(cc1Br)OC)OC	0
ZINC08055042	CCCCCNc1ccc(cc1[N+](=O)[O-])S(=O)(=O)NC	0
ZINC08060194	Cc1ccc(c(c1)NC(=O)Cc1csc(n1)c1cccnc1)C	0
ZINC08060990	Cc1c(sc(n1)c1cccc(c1)Cl)C(=O)Nc1cccc(c1)C(=O)C	0
ZINC08067517	c1cc(ccc1OCCOC(=O)c1ccc(cc1F)F)S(=O)(=O)N	1
ZINC08075959	CCNC(=O)NC(=O)[C@@H](c1ccccc1)Sc1nnnn1C1CC1	0
ZINC08119682	C[N@H+](CC(=O)Nc1cccc(c1)F)CC(=O)N1CCCC1	0
ZINC08140379	CCc1ccc(cc1)[C@@H](C)NC(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC08145756	c1ccc(c(c1)NCCNC(=O)c1ccc(cc1Cl)F)[N+](=O)[O-]	1
ZINC08162169	CCOc1cc2c(cc1/C=C/C(=O)NCC(=O)N)O[C@H](C2)C	0
ZINC08188524	c1ccc(cc1)N1C(=O)CC(=N1)NC(=O)c1cccs1	0
ZINC08189649	CCOc1ccc(cc1)[C@@H]1CCC[N@H+]1Cc1cc2c(cc1O)OCO2	0
ZINC08198894	c1ccc(c(c1)N1CCN(CC1)C(=O)COc1cccc(c1)C#N)F	0
ZINC08205557	COC(=O)c1c(n(nc1SCc1ccccc1)C(=O)N)N	0
ZINC08205860	COC(C/C(=N/O)/N)OC	0
ZINC08208081	Cn1c(nnc1SCC(=O)N1CCCC[C@@H]1C(=O)N)c1ccco1	0
ZINC08227786	CCOC(=O)c1c(csc1N)O	0
ZINC08234356	CCCCCC/C=C\CCCCCCCc1cc(cc(c1)O)O	0
ZINC08247057	CC[C@H](C)[C@@H](C(=O)NNC(=O)c1cc(ccc1Cl)Cl)NC(=O)N	0
ZINC08249228	c1cc(c(cc1NC(=O)CCCCNC(=O)N)C(F)(F)F)Br	1
ZINC08253372	CCOc1c(cc(cc1Cl)C[NH2+]C(C)(C)CO)OC	0
ZINC08253732	CCOc1cc(cc(c1OCC(=O)N)Br)C[NH2+]Cc1ccc(cc1)F	1
ZINC08253764	CCOc1cc(cc(c1OCC(=O)N)Cl)C[NH2+]CCO	0
ZINC08264076	c1cc(ccc1CCNC(=O)CCNS(=O)(=O)c1ccc(cc1)Cl)F	1
ZINC08264974	c1ccnc(c1)/C(=[NH+]/CCc1ccc(cc1)F)/O	0
ZINC08269661	CCCCc1ccc(cc1)NC(=O)[C@@H]1CC(=O)N(C1)CCCC	0
ZINC08294942	c1cn(cn1)CCO	0
ZINC08299493	Cc1c(c(n(n1)c1ccccc1)O)/C(=N/C(=O)c1ccccc1)/N	0
ZINC08317294	C[C@@H](C(=O)NCCc1ccc(cc1)F)[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC08322472	CCOc1cc2c(cc1/C=C/C(=O)c1cccc(c1)O)O[C@H](C2)C	0
ZINC08323971	C[N@@H+](Cc1ccccc1F)CC(=O)Nc1ccccc1	0
ZINC08324949	C[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2cc(c(nc2)Cl)Cl)C1	0
ZINC08327125	c1ccc2c(c1)[C@]1(CCO2)C(=O)N(C(=O)N1)Cc1nc(nc(n1)N)N	0
ZINC08353315	CCCSc1nnc2n1c1ccccc1c(=O)n2C	0
ZINC08376389	C1=C(C(=O)C(=C/C/1=C(/N)\NO)Br)Br	0
ZINC08376656	c1cc(c(c(c1)Cl)C(=[NH2+])NO)F	0
ZINC08377511	c1cc(c(cc1O)F)C(=[NH2+])NO	0
ZINC08387363	CCCCCCC[C@@H]1C(=C(OC2=C1C(=O)CC(C2)(C)C)N)C#N	0
ZINC08402578	Cc1nnc(n1N)N/N=C/c1cc(cc(c1O)I)I	0
ZINC08404153	c1ccc2c(c1)cc([nH]2)/C(=[NH+]/CCC/[NH+]=C(/c1ccccc1F)\O)/O	0
ZINC08410425	Cc1ccc(c(c1)C)C(=O)CN(c1ccccc1)C1=NCCCS1	0
ZINC08414232	Cc1ccc2c(cc(nc2c1)NN)C	0
ZINC08436363	c1ccc(cc1)c1cc(c(c(n1)[S-])C#N)c1cccnc1	0
ZINC08470002	COc1cc(cc(c1OCC(=O)N)Br)C[NH2+]CCO	0
ZINC08470012	COc1cc(cc(c1OCC(=O)N)Br)C[NH2+]Cc1ccc(cc1)F	1
ZINC08476372	CCOC(=O)c1c[nH]c(=S)nc1N	0
ZINC08477850	CCOc1cc(ccc1O)/C=N/n1c(nnc1[S-])C(F)F	0
ZINC08497959	C[C@@H](C[NH2+]Cc1ccc(c(c1)OC)OCc1c(cccc1Cl)Cl)O	0
ZINC08499784	C[C@@H](C(=O)NC(C)C)Oc1ccc(cc1)C(=O)c1ccccc1	0
ZINC08513035	c1cc(cc(c1)C(F)(F)F)CSc1nnnn1c1ccc(cc1)O	0
ZINC08528517	COc1ccccc1Nc1nc(nc(n1)N)CSc1ccc(cc1)F	0
ZINC08535052	C[C@H](C[NH2+]Cc1cc(c(c(c1)Cl)OCC(=O)N)OC)O	0
ZINC08535074	C[C@H](C[NH2+]Cc1ccc(c(c1)OC)OCc1c(cccc1Cl)F)O	0
ZINC08537010	CCC[C@@H](c1ccccc1)NC(=O)COc1ccccc1C(=O)N	0
ZINC08552678	Cc1cc(nc(n1)N/C(=N\OC)/N)C	0
ZINC08552731	CC(=O)Nc1ccc(cc1)/C(=N/O)/N	0
ZINC08558624	Cc1ccc(s1)c1cc([nH]n1)C(=O)N/N=C/c1ccc(cc1)F	0
ZINC08564025	CCCCOc1ccc(cc1Br)C(=O)Nc1ccccc1C(=O)N	0
ZINC08567716	COc1ccc(cc1O)/C=N/N/C(=N\[N+](=O)[O-])/N	0
ZINC08570284	CC(=O)N1[C@@H](OC(=N1)c1ccc(cc1)Br)c1ccc(cc1)OC	0
ZINC08576550	CCOC(=O)/C=C/C(=O)/N=C(\[NH-])/N/C(=N\c1ccccc1O)/N	0
ZINC08578889	CCCc1cc(=O)[nH]c(n1)SCC(=O)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC08583851	Cc1ccc(cc1)Cn1c(cnc1SCc1cccc(c1)F)CO	0
ZINC08584525	CCOC(=O)[C@H](C)c1c2ccccc2c(=O)[nH]n1	0
ZINC08605553	CC(C)c1nn2c(=O)cc(nc2s1)COC(=O)c1ccco1	0
ZINC08613497	c1ccc(cc1)CCNC(=O)c1c(nn(n1)c1ccccc1F)CO	0
ZINC08617688	CC1(C(=O)NC(=[NH2+])NC1=O)CCO	0
ZINC08622466	c1ccc(cc1)/C(=N/NC(=[NH2+])N)/c1ccccc1F	0
ZINC08628692	C[C@H](CO)NC(=O)c1ccc(cc1)N	0
ZINC08635311	Cn1c(cc(n1)c1ccc(cc1)F)[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CO	0
ZINC08649071	c1ccc(cc1)OCCNC(=O)C/C(=N\O)/N	0
ZINC08651775	c1cc(cc(c1)S(=O)(=O)Nc1c(nc(nc1O)SCC(=O)[O-])N)N	0
ZINC08653314	c1cn(c(=O)[nH]c1=[NH2+])CCO	0
ZINC08665074	C/C=C/C(=N\NC(=S)N)/CC(C(F)(F)F)(C(F)(F)F)O	0
ZINC08671062	CCCS/C(=[NH+]/N=C/c1cc(ccc1O)C)/N	0
ZINC08677503	COc1ccc2c(c1)cc(c(=O)[nH]2)CN(CCO)C(=O)c1cccs1	0
ZINC08677686	c1cc(c(cc1N/C(=[NH+]/c1ccc(c(c1)Cl)F)/[S-])Cl)F	0
ZINC08682599	Cc1ccc2c(c1)c(c(n2Cc1ccccc1)O)/N=N/C(=[NH2+])[S-]	0
ZINC08683738	CCC(CC)(C#C)/[NH+]=C(/Nc1ccc(cc1)S(=O)(=O)N)\[S-]	0
ZINC08685022	Cc1cccc(c1C)NC(=S)NNC(=O)c1cc2c(s1)CC[C@H](C2)C	0
ZINC08686279	CCCCCCC[C@H](C[C@H](CC1CCCCC1)C(=O)NN)O	0
ZINC08690757	CCCCNC(=S)Nc1ccc2c(c1)c(=O)n1c(n2)CCCCC1	0
ZINC08696965	COc1ccc(cc1)OC[C@H](CN1CCCc2c1cccc2)O	0
ZINC08699464	COc1cccc2c1CCC[C@H]([C@H]2O)[NH3+]	0
ZINC08700891	Cc1c(c(c2cc(ccc2n1)Cl)O)C[N@@H+](C)Cc1ccccc1	0
ZINC08700898	Cc1c(c(c2cc(ccc2n1)Cl)O)C[N@H+]1CCC[C@H](C1)C	0
ZINC08701646	Cc1ccc(cc1C)n1c(cc(c1C)CO)C	0
ZINC08702504	COc1ccccc1Oc1ccc(cc1C(F)(F)F)N	0
ZINC08705629	c1cc(ccc1C(=O)CCCSc1[nH]c(=O)cc(n1)N)F	1
ZINC08706344	c1ccc2c(c1)cccc2c1nn2c(nnc2s1)c1cccc(c1)Cl	0
ZINC08708696	CC(=O)c1ccc(c(c1)F)SCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC08714288	c1ccc(cc1)c1ccc(cc1)OC[C@H](Cn1cccn1)O	0
ZINC08718102	Cc1c(c(n(n1)c1ccccc1)N)[C@@](c1n(cc[nH+]1)C)(C(F)(F)F)O	0
ZINC08719696	Cc1c(c(n(n1)c1ccccc1)N)[C@](c1nccn1C)(C(F)(F)F)O	0
ZINC08723056	COCCOc1ccc(cc1C(=O)N)Br	0
ZINC08725310	Cc1ccc(s1)Cn1c(c(cn1)[C@@](c1nccn1C)(C(F)(F)F)O)N	0
ZINC08726330	C[NH+]1CCN(CC1)c1ccc(cc1)NC(=O)CCc1ccsc1	0
ZINC08727655	c1cc(sc1CO)Cl	0
ZINC08729707	c1ccc(cc1)c1ncc(c(n1)O)C(=O)[O-]	0
ZINC08729716	Cc1c(c(=O)n([nH]1)C(=S)N)CCO	0
ZINC08729800	c1cc2c(cc(nc2c(c1)O)C(F)(F)F)Cl	0
ZINC08729949	CCOC(=O)N1CC[NH+](CC1)C[C@@H](c1ccc(cc1)S(=O)(=O)C)O	0
ZINC08731230	c1cc(ccc1OCCn1c2ccc(cc2c(=O)oc1=O)Br)Br	0
ZINC08738536	CCOC(=O)c1c2c(c(s1)C)C(=N[C@@](N2)(C)c1ccccc1)O	0
ZINC08738951	COc1ccc(cc1OC)[C@@H]1NC(=[NH2+])Nc2n1c1ccccc1n2	0
ZINC08744850	COCCn1c2ccccc2nc1S[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC08752594	Cc1cc(nc(n1)N)N1[C@@](CC(=N1)c1ccc(cc1)Br)(C(F)(F)F)O	0
ZINC08764167	c1cc(cc(c1)N)c1cocn1	0
ZINC08764203	c1c(c(nc(n1)C(F)(F)F)N)CO	0
ZINC08764843	Cc1c(c(=O)oc2c1cc(c(c2)O)O)C	0
ZINC08765179	COc1ccc2c(c1)c(=O)c1c(cc(cc1o2)OCC(=O)N)O	0
ZINC08777628	Cc1cc(no1)NC(=O)[C@H](C)OC(=O)c1ccc(c(c1)OC)OC	0
ZINC08782472	CCc1ccc(o1)S(=O)(=O)N1[C@@](CC(=N1)C(F)F)(C(F)F)O	0
ZINC08783332	CCOc1ccc(cc1)c1c(c(=O)c2ccc(cc2o1)C)O	0
ZINC08785971	CC(C)(c1nc2ccccc2n1CCOc1ccccc1CC=C)O	0
ZINC08786024	CC(C)(c1nc2ccccc2n1CCCCOc1ccccc1)O	0
ZINC08788338	c1cc(cc(c1)NC(=O)c1c(c2cccnc2s1)N)C(F)(F)F	0
ZINC08791848	CCOC(=O)c1c(n(cn1)[C@H]1[C@@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC08812570	COc1ccc(cc1C(=O)N/N=C/c1ccc(cc1)O)Br	0
ZINC08830750	C([C@H]1[C@@H]([C@@H]([C@@H](O1)n1c2c(c(=O)[nH]c(n2)N)[nH]c1=O)O)O)O	0
ZINC08843598	COCCSc1c(c(cc(n1)c1cccs1)C(F)(F)F)C#N	1
ZINC08854833	Cn1cnnc1SCCNS(=O)(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC08861941	c1ccc(cc1)C[n+]1ccc(cc1)[C@H]([C@H]1Cn2cccc2C1=O)O	0
ZINC08864643	Cc1cc(c2c(c1)nc(s2)NS(=O)(=O)c1ccc(cc1)OC)C	0
ZINC08869414	CCCC[C@@H]1CC[C@@H](CC1)c1nc(c(o1)N1CCCCC1)C#N	0
ZINC08873540	c1c2c(cc3c1OCO3)C(=O)NC[C@H]2NC(=O)C(F)(F)F	0
ZINC08884402	c1cc(cc(c1)F)NS(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC08905020	C=CCOc1cccc(c1)NC(=S)NC(=O)c1ccccc1[N+](=O)[O-]	0
ZINC08906750	c1cc(cc(c1)OCC(=O)[O-])NC(=O)CSCc1ccc(c(c1)Cl)Cl	0
ZINC08926747	CCOC(=O)Cn1c2c(cc(n[n+]2cn1)C)O	0
ZINC08936082	c1ccc(c(c1)C(=O)N)NC(=O)COc1cccc(c1)F	0
ZINC08937119	CCCNC(=O)CSc1nc2ccccc2c(=O)n1C	0
ZINC08939006	c1ccc(c(c1)C(=O)N)NC(=O)COc1ccc(cc1)F	0
ZINC08941278	Cc1c(c(n(n1)C)N)[C@@](c1nc2ccccc2s1)(C(F)(F)F)O	0
ZINC08941382	c1ccc2c(c1)nc(s2)[C@@](c1cc(c(s1)N)C(=O)N)(C(F)(F)F)O	0
ZINC08944596	c1ccc(cc1)CN(CCC(=O)N)C(=O)c1ccc(cc1)C(F)(F)F	0
ZINC08964480	C([C@@H]([C@@H]([C@@H](/C(=N/NC(=O)N)/C=N/NC(=O)N)O)O)O)O	0
ZINC08973157	c1cc(cc(c1)O)[C@@H]1CC(=O)NC(=C1C#N)SCC(=O)N	0
ZINC08980407	COc1cccc(c1)NC(=O)c1ccccc1NC(=O)CSC	0
ZINC08990628	Cc1cc(c(c(n1)SCCC(=O)N)C#N)C(F)(F)F	1
ZINC08991078	c1cc(ccc1CCNc1c2c([nH]cn2)nc(n1)N)F	1
ZINC08992126	c1cc(c(cc1CCn1c(cc(=O)[nH]c1=O)N)O)O	0
ZINC08994089	Cc1cc(nc(n1)NC(=[NH2+])Nc1ccc2c(c1)OCCO2)O	0
ZINC08997332	COc1cc(cc(c1O)OC)[C@H]1NC(=Nc2n1c1ccccc1n2)N	0
ZINC09008779	CC(=NNc1nc2c(ncnc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N)C	0
ZINC09009770	c1ccc2c(c1)nc1n2[C@H](NC(=N1)N)c1cccc(c1)O	0
ZINC09010354	CCOc1ccc(cc1OCC)/C=C\c1[nH]c(=O)c(c(n1)O)[N+](=O)[O-]	0
ZINC09015490	CCOC(=O)CSC1=NC(=C[C@H]([C@H]1C#N)c1ccc(cc1)F)O	0
ZINC09016159	Cc1ccccc1NC(=[NH2+])Nc1nc(cc(n1)O)COC	0
ZINC09064251	CCCCCC(=O)NC(=S)Nc1cc(ccc1O)OC	0
ZINC09064252	CCCOc1ccc(cc1)C(=O)NC(=S)Nc1cc(ccc1O)OC	0
ZINC09088518	c1cc(ccc1c1nc2c(o1)cc(c(c2Br)N)Br)Br	0
ZINC09092415	c1ccc(c(c1)c1nnc(n1N)SCC(=O)Nc1ccc(cc1)F)Br	0
ZINC09094945	COc1ccc(cc1Cl)S(=O)(=O)Nc1ccc(cc1)OCC=C	0
ZINC09096541	COc1cc(cc(c1OCc1cccnc1)Br)C[NH2+]Cc1cccs1	0
ZINC09109948	CCCCN1C(=O)[C@H](/C(=N/Cc2cccnc2)/CC)C(=NC1=O)O	0
ZINC09111406	c1ccc(cc1)[C@H]1NC(=[NH2+])Nc2n1c1ccccc1n2	0
ZINC09112640	CC(C)[C@H](C(=O)Nc1ccc(cc1)F)Sc1nc(nc(n1)N)N	0
ZINC09113617	c1ccc2c(c1)CCN2Cc1nc2ccccc2c(=O)n1CC#N	0
ZINC09114295	COC(=O)c1ccc(cc1)CNC(=O)c1cc(ccn1)Cl	0
ZINC09116152	Cc1ccc(c(c1)S(=O)(=O)Nc1cccc(c1)C(=O)N)OC	0
ZINC09142744	Cc1c(n(c(n1)SCC#CCO)c1ccccc1)C	0
ZINC09143764	CSc1nnc(NC(=O)CSc2nnc(n2C2CC2)c2ccco2)s1	0
ZINC09153937	c1cc(cc(c1)F)OCc1nnc(o1)c1ccc(cc1)Br	0
ZINC09158516	C(CO)Nc1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-]	0
ZINC09200304	CCc1c(non1)NC(=O)COc1cccc(c1C)C	0
ZINC09201729	c1ccc(cc1)Cn1c(nnc1SCCO)COc1ccc(cc1)Br	0
ZINC09207399	CCNC(=O)[C@H]1[C@H]([C@@H]([C@H](O1)n1cnc2c1ncnc2N)O)O	0
ZINC09211296	c1cn2c(nc1=[NH2+])O[C@@H]1[C@H]2O[C@H]([C@H]1O)CO	0
ZINC09211382	CC[C@@H](C)NC(=O)C1=Cc2c(c3c(s2)CCCC3)CS1	0
ZINC09227415	CC(C)CNC(=O)CN(Cc1ccc(cc1)F)S(=O)(=O)C	0
ZINC09227680	C[C@H](C(=O)NCCC1=CCCCC1)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC09235670	CCn1c(nnc1SCC(=O)[O-])c1cc(ccc1O)Br	0
ZINC09238693	CCn1c2ccccc2nc1CCl	0
ZINC09240194	CCCCNC(=O)c1csc(n1)Nc1ccc(c(c1)OC)OC	0
ZINC09245006	Cc1cc(c(c(c1)C)NS(=O)(=O)c1cccc(c1)C(F)(F)F)C	0
ZINC09256235	Cc1cccc(c1C)NC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC09256259	Cc1ccc(cc1NC(=O)C[N@@H+]1CCCC[C@H]1C(=O)N)F	0
ZINC09270807	C[C@@H](CNC(=S)NC(=O)c1ccc(cc1)F)O	0
ZINC09300225	COc1ccc(cc1)[C@H]1CC(=O)N=c2n1nc[n-]2	0
ZINC09306236	CCc1cc(=O)oc2c1ccc1c2C[N@@H+](CO1)C[C@@H](C)O	0
ZINC09311482	CC/N=C\1/N(C(=O)/C(=C\c2cc(c(c(c2)I)O)OCC)/S1)CC	0
ZINC09320884	c1cc(sc1)c1nc(on1)[C@@H]1CC(=O)N(C1)c1ccc(cc1)F	0
ZINC09325775	c1cc(oc1)CNc1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-]	0
ZINC09329394	CCOC(=O)c1c(n(c(C)[nH+]1)[C@H]1[C@@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC09332623	CSc1[nH]c(=O)c2c(n1)N=C(C[C@H]2c1cccc(c1)F)O	0
ZINC09342530	c1cc(ccc1F)S(=O)(=O)NCCC(=O)N1CCOCC1	1
ZINC09349622	c1ccc(c(c1)N1C(=O)[C@@H](/C=[NH+]/[C@H]2CCCC[C@@H]2[NH3+])C(=NC1=O)O)Cl	0
ZINC09349798	CNC(=O)c1c(n(c[nH+]1)[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)C(=O)NC	0
ZINC09357245	CC(C)(C)c1cc([nH]n1)C(=O)NN	0
ZINC09367006	Cc1c(c(on1)N)[C@@](c1nccn1C=C)(C(F)(F)F)O	0
ZINC09367008	Cc1c(c(on1)N)[C@](c1nccn1C=C)(C(F)(F)F)O	0
ZINC09368716	c1cc(c(cc1S(=O)(=O)N)[N+](=O)[O-])NCCC(=O)NC1CCCCC1	0
ZINC09368944	C[C@@H](C#N)Sc1nnc(s1)Nc1cccc(c1)Br	0
ZINC09420545	Cc1c(n(c2c1c(N)[n+](cn2)CCO)Cc1ccccn1)C	0
ZINC09422493	c1cc(sc1)c1cc(c(c(n1)SCCC(=O)N)C#N)C(F)(F)F	1
ZINC09423326	Cc1c(n(c2c1c(N)[n+](cn2)Cc1ccccn1)CCO)C	0
ZINC09450936	Cc1cc([nH]n1)c1nnc(n1N)SC/C(=N/c1ccc(cc1F)Br)/O	0
ZINC09469562	C[C@@H](C(=O)NC(=O)NC1CC1)OC(=O)c1cc(ccc1N)Br	0
ZINC09479595	CNC(=O)c1cccc(c1)NC(=O)c1ccccc1F	0
ZINC09482133	CCOC(=O)c1c(cc(nc1N)O)O	0
ZINC09482203	CCO/C(=C/C(=O)/C(=C(/N)\NC(=O)c1ccccc1)/C(=O)OCC)/[O-]	0
ZINC09498585	CC1=C([C@H](NC(=O)N1CCOC)c1cccc(c1)F)C(=O)OC	1
ZINC09499691	COc1cccc(c1OC)c1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC09512642	C[C@@H](C(=O)NC(=O)NC(C)(C)C)Oc1ccccc1F	0
ZINC09513755	c1cc2c(cc1F)[C@]1(CCS2(=O)=O)C(=O)N(C(=O)N1)CC(=O)N	0
ZINC09522387	Cc1cccc(c1)n1c2c(cn1)c(nc(n2)SCC(=O)N)O	0
ZINC09554165	CCCCCc1ccc(nc1)c1ccc(cc1)/C(=N/O)/N	0
ZINC09575622	Cc1c2c(oc1C(=O)NCc1ccc(cc1)F)CC(C[C@@H]2O)(C)C	0
ZINC09579216	Cc1cc(cc(c1CC/[NH+]=C(/c1c(nccn1)N)\O)C)C(C)(C)C	0
ZINC09596144	C[C@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)c1ccc(cc1F)F	0
ZINC09609914	CCOc1ccc(c(c1)[C@@H]1NC(=Nc2n1c1ccccc1n2)N)O	0
ZINC09609916	CCOc1ccc(c(c1)[C@H]1NC(=Nc2n1c1ccccc1n2)N)O	0
ZINC09638676	c1cc(sc1)c1nc(cs1)C(=O)NC1=NCCS1	0
ZINC09642127	Cc1cc(ccc1OCC(=O)Nc1c(ccs1)C(=O)N)Cl	0
ZINC09644723	CC(=O)[C@@H]1[C@H](NC(=S)N[C@@]1(C(F)(F)F)O)c1ccccc1	0
ZINC09659339	COCc1cc(nc(n1)NC(=[NH2+])Nc1ccc(cc1)F)O	1
ZINC09659424	CC[C@@H]1CCC2=NN([C@@]([C@@H]2C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)Br	0
ZINC09668070	c1cc(oc1)C(=O)Nc1c(nc([nH]c1=O)SCCO)N	0
ZINC09688092	Cc1ccc(c(c1)C)NC(=O)CSc1nc2c(o1)cccn2	0
ZINC09691120	C1C(=O)N(C(=O)S1)CCNC(=O)CSc1nnc(n1N)C(F)(F)F	1
ZINC09698344	C[C@@H]1C[C@H](C[N@@H+](C1)CC(=O)N1CC[C@H](CC1)C(=O)N)C	0
ZINC09703624	CCNC(=O)CSc1[nH]c(=O)cc(n1)N	0
ZINC09721285	c1cc(cc(c1)OC(F)F)C(=O)N1CCc2c1ccc(c2)[N+](=O)[O-]	0
ZINC09721531	c1ccc2c(c1)c(c[nH]2)CCNC(=O)c1ccc(c(c1)Cl)O	0
ZINC09750308	C=CCNC(=O)COC(=O)c1ccc(cc1N)C(F)(F)F	1
ZINC09763592	c1cc(ccc1N/N=C/c1cc(cc(c1O)I)Br)S(=O)(=O)N	0
ZINC09813392	CC(=C)COc1ccc(cc1)NC(=O)CCCC(=O)[O-]	0
ZINC09827401	CCNC(=O)Cn1c(cnc1SCC(=O)Nc1ccc(cc1)F)CO	0
ZINC09827604	c1cc(ccc1CSc1n(c(c[nH+]1)CO)CC(=O)NC1CCCC1)F	0
ZINC09827645	c1cc(ccc1CNC(=O)CSc1n(c(c[nH+]1)CO)CC(=O)N)F	0
ZINC09827647	c1ccc(cc1)CCNC(=O)CSc1ncc(n1CC(=O)N)CO	0
ZINC09827650	c1ccc(cc1)CSc1ncc(n1CC(=O)N)CO	0
ZINC09827655	Cc1ccc(c(c1)CSc1ncc(n1CC(=O)N)CO)C	0
ZINC09827657	c1cc(cc(c1)C(F)(F)F)CSc1ncc(n1CC(=O)N)CO	0
ZINC09827657	c1cc(cc(c1)C(F)(F)F)CSc1n(c(c[nH+]1)CO)CC(=O)N	0
ZINC09827676	c1cc(cc(c1)Cl)CSc1n(c(c[nH+]1)CO)CC(=O)N	0
ZINC09835618	Cc1ccc(cc1F)Nc1nc(cs1)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC09836540	c1ccc(cc1)CNc1nc(cs1)C(=O)OCC(=O)NCC(F)(F)F	0
ZINC09855673	c1cc(c(cc1NC(=O)C(=O)NCCCn1ccnc1)F)F	1
ZINC09879384	c1cc(ccc1[C@H](C[NH+]1CCCC1)O)N	0
ZINC09879390	c1cc2c(cc1N)nc(n2CCCO)C(F)(F)F	1
ZINC09879501	Cc1ccc(c(c1)NC(=O)C)N	0
ZINC09909470	c1cc(ccc1NC(=O)CCCSc1ccc(cc1)F)S(=O)(=O)N	1
ZINC09935533	c1cc(c(c(c1)Cl)CSCc1ccc(cc1)C(=O)N)F	1
ZINC09937170	Cc1ccc(cc1C)n1c(cc(n1)CSc1nnc(s1)N)O	0
ZINC09968818	CC(C)c1c(=O)[nH]c(nc1O)SCC(=O)N	0
ZINC09985043	c1cc(ccc1NC(=O)C(=O)NCCCO)OC(F)(F)F	0
ZINC09993181	CC(C)CCNC(=O)C(=O)Nc1ccc(cc1F)Cl	1
ZINC10017475	C[C@@H](COC)NC(=O)C(=O)Nc1cccc(c1)NC(=O)C	0
ZINC10100199	CN(CC/[NH+]=C(/c1c(nccn1)N)\O)c1ccccc1	0
ZINC10134745	c1cc(cc(c1)F)CC/[NH+]=C(/c1c(nccn1)N)\O	1
ZINC10151855	CCCC[C@H]1CC[C@@H](CC1)c1[nH]nc(n1)N	0
ZINC10166606	Cc1cccn2c1nc(=O)c(c2[O-])C(=O)N[C@@H]1C[C@H](CC(C1)(C)C)C	0
ZINC10166674	Cc1csc2n1c(=O)c(c(n2)[O-])C(=O)NCCO	0
ZINC10187291	Cc1ccccc1/N=c\1/n(c(c(s1)C(=O)C)C)CCO	0
ZINC10193269	c1ccc(cc1)[C@H](C(=O)N)Sc1nncn1c1cccc(c1)Cl	0
ZINC10212277	Cc1ccc(cc1C)Nc1nnc(s1)S[C@@H](C(C)C)C(=O)NC(=O)N	0
ZINC10224227	Cc1ccc(cc1)/C=c/1\c(=O)n(c(=C(C#N)C#N)s1)CCCSC	0
ZINC10231839	CC(C)(C)OC(=O)N1CCC2(CC1)C[C@H](CO2)Br	0
ZINC10255620	c1ccc(cc1)C(=O)N1c2ccccc2C[C@H]1C(=O)N	0
ZINC10268026	CCc1nc2ccccc2n1CC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC10272296	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC/C/2=N/N)CC=C1[C@@]3(CC[C@@H](C1)O)C	0
ZINC10274963	c1cc(ccc1C/[NH+]=C(/c1c(nccn1)N)\O)C(F)(F)F	0
ZINC10277826	Cc1nnc(n1CC=C)S[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC10279722	CC(C)COc1cccc(c1)C(=O)Nc1cccc(c1)OCC=C	0
ZINC10290985	COc1ccc(cc1NC(=O)c1cccc(c1)C(=O)OC)[N+](=O)[O-]	0
ZINC10312582	c1cnccc1c1nnc(n1CCCO)SCC(=O)N	0
ZINC10336195	Cc1ncc(n1CCCc1nnc(s1)NC(=O)C)[N+](=O)[O-]	0
ZINC10339099	c1cc(ccc1[C@@H]1c2c(nc(nc2NC2=C1C(=O)CCC2)N)N)Cl	0
ZINC10404913	c1cc(cc(c1)F)NC(=O)CCc1ccc(cc1)Cl	0
ZINC10417239	c1ccc2c(c1)N(C[C@H](O2)C(=O)N)C(=O)CSc1nncs1	0
ZINC10435666	c1ccc(c(c1)C[NH2+]CCOCCO)OCc1ccccc1F	0
ZINC10435687	c1cc(ccc1COc1ccc(cc1C[NH2+]CCOCCO)Br)F	0
ZINC10436237	CCC[C@@H](c1ccccc1)[NH2+]Cc1ccc(o1)c1ccccc1F	1
ZINC10518473	C[C@@H](C(=O)N)NS(=O)(=O)c1ccccc1F	0
ZINC10518905	C[C@H](c1cccs1)N(C)S(=O)(=O)c1ccc2c(c1)OCCO2	0
ZINC10543205	Cc1ccc(cc1)S(=O)(=O)NCCCc1ccccc1Cl	0
ZINC10544060	C[C@@H]1C[C@@H](C[N@@H+](C1)CCCNS(=O)(=O)c1ccc(c(c1)Cl)OC)C	0
ZINC10773420	CC(=O)Nc1cc(ccc1OC)NC(=O)c1ccccc1	0
ZINC10816613	COc1cc(cc(c1OCC(=O)N)Cl)C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC10848420	c1cc(ccc1c1cnc(o1)S[C@H](c1ccc(cc1)F)C(=O)N)F	0
ZINC10879390	Cc1cc(no1)OCC(=O)NCc1coc(n1)c1cccs1	0
ZINC11002968	Cc1ccc(cc1)O[C@@H](C)C(=O)N[C@@H]1CCS(=O)(=O)c2c1cccc2	0
ZINC11008349	C[C@@H](CCc1ccc(cc1)O)NC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC11027330	C[C@H]1CC[C@H]([C@H](C1)OC[C@H](C[NH+](C(C)C)C(C)C)O)C(C)C	0
ZINC11035549	Cc1ccc(o1)c1c(cn[nH]1)[C@H]1NC(=[NH+]c2n1c1ccccc1n2)N	0
ZINC11038476	c1cc(ccc1/C(=N\OCC(=O)Nc1cc(cc(c1)F)F)/N)Cl	1
ZINC11148382	CCOC(=O)CS[C@H](c1ccc(cc1)F)C(=O)N	1
ZINC11173570	c1ccc(cc1)c1csc2c1c(ncn2)N1CC[NH2+][C@H](C1)C(=O)N	0
ZINC11201818	c1cc2c(cc1C(=O)NCc1ccc(s1)S(=O)(=O)N)scn2	0
ZINC11206973	Cc1c(c(on1)C)CC(=O)O[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC11215904	Cc1cc(ccc1Cl)OCc1cc(=O)n(c(=O)n1C)C	0
ZINC11241494	CCCc1cc(=O)nc([nH]1)S[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC11253167	c1cc(c(nc1)S[C@@H](c1ccc(cc1)F)C(=O)N)Cl	0
ZINC11255038	c1cc(ccc1C/[NH+]=C(/c1c(nccn1)N)\O)COCC(F)(F)F	1
ZINC11284795	c1cc(c(cc1OCCO)Br)/C=C(\C#N)/C(=O)N	0
ZINC11335553	CN(C)c1nc(nc(n1)N)/C(=C/c1ccc(cc1)OC(F)F)/C#N	0
ZINC11342983	Cc1ccccc1Nc1nc(nc(n1)N)COC(=O)C=C(C)C	0
ZINC11355422	c1ccc(c(c1)OCCCNC(=O)c1ccc(c(c1)[N+](=O)[O-])N)F	1
ZINC11360002	CS(=O)(=O)Nc1cccc(c1)CNC(=O)c1cccs1	0
ZINC11363891	c1ccc(cc1)c1c2c(c3c(c(O)o2)CCC3)c(=O)nn1	0
ZINC11365341	Cc1cc(c2ccccc2n1)C(=O)O[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC11372815	COCCNc1ccc(cc1[N+](=O)[O-])C(=O)Nc1cccc(c1)C#N	0
ZINC11374372	Cc1csc(n1)NC(=O)CCc1ncc(o1)c1ccc(cc1F)F	0
ZINC11391416	CC[C@@H]1CCCCN1C(=O)[C@H](C)Sc1nc(cc(n1)N)N	0
ZINC11430360	Cc1c(c(n(n1)c1ccccc1)C)C(=O)C(=O)Nc1cccc(c1)I	0
ZINC11479716	C=C1c2ccccc2C(=O)N1CC(=O)Nc1ccccc1OC(F)F	0
ZINC11485524	CC[C@H](C)[C@H](C(=O)NCCCc1[nH]c2ccccc2n1)NC(=O)N	0
ZINC11563777	CC(=O)N[C@H](CC(=O)OC[C@H]1CCCO1)c1ccc(cc1)Cl	0
ZINC11566185	CCCOc1cc(c(cc1S(=O)(=O)N[C@@H](CC)CO)Cl)C	0
ZINC11566199	CC[C@@H](CO)NS(=O)(=O)c1cc(c(cc1OCC)C)C	0
ZINC11593660	c1cc(ccc1NC(=O)CCCNC(=O)c1ccsc1)F	1
ZINC11612795	c1c(c(=[NH2+])nc2n1[C@H]1[C@@H](O2)[C@@H]([C@H](O1)CO)O)F	0
ZINC11613097	c1cc(cc(c1)F)NC1=CC(=O)N(C1=O)CCO	0
ZINC11613850	Cc1cc(c(cc1Br)S(=O)(=O)Nc1ccc(cc1)F)OC	0
ZINC11616919	C(CO)[C@H](Cc1[nH]c2c(n1)c(=O)[nH]c(n2)N)CO	0
ZINC11635398	C[C@H]1C(=O)N(C(=S)S1)CC(=O)Nc1cccc(c1)F	0
ZINC11635703	CCCNC(=O)CN1C(=O)[C@@H](SC1=S)CC	0
ZINC11637769	c1cc(c(cc1NC(=O)CCCN1C(=O)CCC1=O)Cl)Cl	0
ZINC11639044	CC(C)(C)C(=O)Nc1ccc(cc1C(F)(F)F)Cl	0
ZINC11639229	c1ccc(cc1)CC1CCN(CC1)C(=O)c1ccccc1O	0
ZINC11661969	CC[N@@H+](CCO)Cc1c[nH+]c(n1CCOC)S(=O)(=O)CC(C)(C)C	0
ZINC11666902	C[C@@H]([C@]12C[C@@H]3C[C@H](C1)C[C@@](C3)(C2)O)[NH3+]	0
ZINC11670307	Cc1cccc(c1OCCSc1nnc(n1N)c1ccco1)C	0
ZINC11710119	CCOc1cccc(c1O)C[N@@H+]1CC[C@H](CC1)CCC(=O)NC1CC1	0
ZINC11730927	c1cc2c(c(c1)N)C[N@@H+](C2)CCO	0
ZINC11730936	C[C@H](CO)[N@@H+]1Cc2cccc(c2C1)N	0
ZINC11731136	c1cc2c(cc1N)C[N@@H+](C2)CCCCO	0
ZINC11737138	Cc1ccc(cc1S(=O)(=O)N(CCO)CCO)N	0
ZINC11757349	CC1CCN(CC1)c1ccc(c[nH+]1)N	0
ZINC11769756	C[S@](=O)Cc1cccc(c1)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC11781007	CCn1c(=O)ccc(n1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC11818215	Cc1c(cnc(n1)c1ccncc1)[C@H](C)NC(=O)CCCC(=O)OC	0
ZINC11818867	c1c(C[NH2+][C@H]2CC(=O)N(C2)C2CCCCCC2)[nH+]c[nH]1	0
ZINC11837000	c1cc(ccc1C/[NH+]=C(/c1c(nccn1)N)\O)OC(F)F	0
ZINC11847286	C[C@@H]1CCC[N@@H+](C1)C[C@H](COc1cccc(c1)OC)O	0
ZINC11848658	C[C@H](c1ccc(cc1)O)n1cnc2ccc(cc2c1=O)N	0
ZINC11848689	Cn1cccc1[C@H](C1CC1)[NH3+]	0
ZINC11848874	c1cc2c(cc1N)c(=O)n(c(n2)C(F)(F)F)CCO	1
ZINC11848892	C[C@H](c1ccc(cc1)O)n1c(=O)c2cc(ccc2nc1C(F)(F)F)N	0
ZINC11891618	CCCCC(=O)NCCC(=O)[O-]	0
ZINC11905786	Cc1c(c(=O)[nH]c(n1)SCc1c(cccc1Cl)F)CCO	0
ZINC11920148	CCCNC(=O)c1csc(n1)N	0
ZINC11935684	CCCCn1c(c[nH+]c1S(=O)(=O)CC1CCC1)C[N@H+](CC=C)CC#C	0
ZINC11984845	Cc1cc(ccc1F)CNC(=O)C[C@H](c1cccs1)NC(=O)N	0
ZINC12029120	COCc1nc(on1)c1ccc(N2CCCC[C@@H]2CO)[nH+]c1	0
ZINC12030532	CC(C)C[NH2+]Cc1cccc(c1)OC[C@H](C[N@@H+]1CC[C@H](CC1)O)O	0
ZINC12049690	c1ccc2c(c1)CC(C2)[N@@H+]1CCC[C@@](C1)(Cc1ccccc1F)CO	0
ZINC12054992	Cc1c(nc(o1)c1cc(ccc1F)OC)C[N@H+]1CCC[C@H]1C(=O)N	0
ZINC12072725	CC(C)(C)CN1C[C@H](CC1=O)NC(=O)C1=NNC(=O)CC1	0
ZINC12073166	c1cc(ccc1C[N@H+]1CCC[C@H](C1)CNC(=O)c1ccc(cc1)F)O	0
ZINC12089055	c1ccnc(c1)[C@@]1([C@@H]2CCC[C@H]1C[N@@H+](C2)Cc1ccc(cc1)F)O	0
ZINC12113115	c1cc(cc(c1)F)[C@]1(C[C@H]2CC[C@@H](C1)N2c1c2c([nH]cn2)ncn1)O	0
ZINC12113350	Cc1c(nc2c(c(nn2c1NCCCO)C)c1ccc(cc1)F)C	0
ZINC12113962	c1cc(ccc1[C@@H]1CCN(CC1)C(=O)[C@@H]1CCCO1)F	0
ZINC12114342	Cn1cc[nH+]c1[C@@]1(C[C@H]2CC[C@@H](C1)N2C(=O)c1ccc(cc1)F)O	0
ZINC12114518	c1ccnc(c1)C1(CCN(CC1)C(=O)c1ccc(cc1F)F)O	0
ZINC12138222	c1ccc(c(c1)C(=O)Nc1ccc(cc1)C(=O)NC[C@H]1CCCO1)Br	0
ZINC12146633	c1ccc(c(c1)NC(=O)Cn1c(=O)c(cc(n1)c1ccco1)N)F	0
ZINC12150590	CCCN1CCN(CCC1=O)C(=O)c1cccc(c1)Cl	0
ZINC12170058	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@H](COc1ccc(cc1)F)O)C	0
ZINC12185515	Cc1cc(c2c(nn(c2n1)CCO)N)C(F)(F)F	1
ZINC12198395	C[NH+](C)[C@H](CNC(=O)[C@@H]1Cc2cc(ccc2O1)Cl)c1ccc(cc1)F	0
ZINC12202475	c1cc(cc(c1)OC[C@H](C[NH+]1CCCCCC1)O)C[NH2+]CCC(=O)N	0
ZINC12238705	c1cc(c(cc1Cl)Cl)C1(CC1)[NH2+]Cc1cnc(nc1)N1CCOCC1	0
ZINC12240510	c1ccc(c(c1)[C@]1(CC[N@@H+](CC1)Cc1cnc(nc1)N)O)F	0
ZINC12260196	CC(C)(C)c1nc([nH]n1)SCC(=O)Nc1c(cc(cc1Br)F)F	0
ZINC12276218	c1ccc(c(c1)[C@H]1CC(=O)Nc2c1c(c(s2)C(=O)c1cccs1)N)F	0
ZINC12288962	CC(=[OH+])/N=c\1/n(c2cc(ccc2s1)[N+](=O)[O-])CC#C	0
ZINC12289262	CC1([C@@H]2CC[C@]1([C@H](C2)OC[C@H](C[NH+]1CCCCCC1)O)C)C	0
ZINC12291859	c1cc(sc1)C[N@@H+](CCO)Cc1cnn(c1)c1ccc(cc1)F	0
ZINC12292076	c1cc(sc1)C(=O)NC(=S)NNC(=O)COc1ccc(cc1Br)Cl	0
ZINC12292463	COc1ccc(cc1)[C@H](C[N@@H+]1CC[C@](CC1)(c1ccccc1F)O)O	0
ZINC12297729	C[C@@H](CCCC(C)(C)O)Nc1nc(cnn1)c1ccc(cc1)F	0
ZINC12297964	Cc1c(non1)CC(=O)N1CCC[C@@](C1)(CCc1ccccc1)CO	0
ZINC12315968	c1ccc(cc1)OCC[C@@]1(CCC[N@@H+](C1)CCCC(F)(F)F)CO	0
ZINC12321390	COC(=O)/C=C(\C(=O)NCCO)/Nc1ccc(cc1)S(=O)(=O)N	0
ZINC12323619	COc1ccc(cc1O)[C@H]1n2c(NC(=[NH+]1)N)nc1c2cccc1	0
ZINC12325132	COC(=O)[C@](c1ccc(cc1)NCCc1ccccc1)(C(F)(F)F)O	0
ZINC12328910	Cc1c(c(c(cc1Cl)C[N@@H+]1CCn2c(nnc2CO)C1)N)C	0
ZINC12336822	C[C@@H]1CCC[N@@H+](C1)C/C(=N/O)/N	0
ZINC12338429	COC(=O)[C@@H]1C[C@H](CN1C1=NC(=O)/C(=C\c2ccc(cc2)SC)/S1)O	0
ZINC12338720	Cc1c(sc(n1)N)C(=O)N/N=C\c1ccc(c(c1)O)OC	0
ZINC12339371	CCOC(=O)[C@H]([C@H](c1ccco1)NC(=S)N)C(=O)C(F)(F)F	1
ZINC12339900	c1cc(c(cc1F)F)c1ccc(o1)/C=C\C(=O)[O-]	0
ZINC12340304	c1cc(c(c(c1)F)/C(=N\OC(=O)/C=C/c1cc(sc1)[N+](=O)[O-])/N)F	0
ZINC12347290	C=CCOc1ccc(cc1)[C@H]1c2c([nH]nc2O)NC2=C1C(=O)CCC2	0
ZINC12351488	CC(=O)/C=C\c1ccccc1Oc1ccc(cc1F)Br	0
ZINC12357194	c1cc(c(c(c1)Cl)C(=O)NC1(CCCCCC1)C#N)Cl	0
ZINC12357739	c1c(n(nc1C(F)(F)F)CCCO)C1CC1	0
ZINC12359369	C1CC[C@@]2([C@@H](C1)O[C@]1(CCCC[C@@H]1O2)O)O	0
ZINC12359373	C1[C@@H](C[NH2+][C@@H]1C(=O)N)F	0
ZINC12359647	COc1ccccc1N1CC[NH+](CC1)C/C(=N\O)/N	0
ZINC12366726	CCOc1cc(ccc1O)/C=C(/C#N)\C(=O)N	0
ZINC12366850	COc1cc(ccc1O)/C=c\1/c(=O)n2c3ccccc3nc2s1	0
ZINC12368529	c1ccc(cc1)NNC(=S)N/N=C\c1cc(cc(c1O)Cl)Cl	0
ZINC12368598	Cc1cc(c(cc1C)[N+](=O)[O-])NC(=O)/C=C/C(=O)[O-]	0
ZINC12371356	COc1ccc(cc1OC)c1c(c(nc(c1C#N)O)N)C#N	0
ZINC12372462	Cc1c(cccc1Cl)NC(=O)C/C(=N/O)/N	0
ZINC12372587	Cc1c(n(c(c1S(=O)(=O)c1ccc(cc1)F)N)CCCOC)C	1
ZINC12375138	c1cc2c(cc1N)[C@H](C[C@H](O2)C(F)(F)F)O	0
ZINC12375464	c1ccc(c(c1)[C@@H]1c2c(ncnc2OC(=C1C#N)N)O)C(F)(F)F	0
ZINC12378587	C1/C(=N\N=C\2/NC(=O)[C@@H](S2)CC(=O)[O-])/NC(=O)S1	0
ZINC12379308	C/C(=C\1/[C@@H]([C@H]([C@@](CC1=O)(C)O)C(=O)C)c1ccc(cc1)F)/[O-]	0
ZINC12382169	CC(C)C[C@H](C1CC[NH2+]CC1)O	0
ZINC12382268	CC(C)CNC(=O)[C@H]1CC(=O)N(C1)CCc1c[nH]c2c1cc(cc2)F	0
ZINC12394792	Cc1cc(nn1CC/C(=N\O)/N)C(F)(F)F	0
ZINC12394808	Cc1cc(nn1[C@@H](C)C/C(=N/O)/N)C(F)(F)F	0
ZINC12394810	Cc1cc(nn1[C@H](C)C/C(=N/O)/N)C(F)(F)F	0
ZINC12395059	Cc1cnn(c1)[C@H](C)C/C(=N\O)/N	0
ZINC12395061	Cc1cc(nn1C[C@H](C)/C(=N\O)/N)C(F)(F)F	0
ZINC12395129	Cc1cc(n(n1)C[C@H](C)/C(=N\O)/N)C(F)(F)F	0
ZINC12395375	c1cc(c(cc1N)Cl)n1c2c(c(n1)C(F)(F)F)CCCC2	0
ZINC12395395	c1cc(c(cc1F)N)OCCN1CCOCC1	1
ZINC12396658	CCOC(=O)CSc1nc(cc(n1)C(F)F)c1ccc(cc1)Cl	1
ZINC12397857	CCn1cc2c(cc(nc2n1)Cl)C(F)(F)F	0
ZINC12403731	c1cc(c(cc1[N+](=O)[O-])/C=N/c1c(c2c(s1)CCCC2)C(=O)N)O	0
ZINC12408741	Cc1c(sc(n1)c1ccccc1F)C(=O)N1CCC(CC1)C(=O)N	0
ZINC12410805	CCCCOc1cccc(c1)/N=C\c1cc(cc(c1O)Br)Br	0
ZINC12411205	CCOC(=O)c1nc2ccccc2c(n1)[O-]	0
ZINC12411456	CCCc1ccc(cc1)OC[C@H](C[N@H+]1[C@@H](CCC[C@@H]1C)C)O	0
ZINC12412687	CCOC(=O)C1=C(Nc2c(c(c(s2)C(=O)N)N)[C@H]1c1cccs1)C	0
ZINC12415163	CCCc1nnc2n1ccn(c2=O)c1ccc(cc1)F	1
ZINC12420163	CCCCOC[C@H](C[N@@H+]1C[C@@H](C[C@@H](C1)C)C)O	0
ZINC12420329	C[C@H]1CCC[C@H](C)[N@H+]1C[C@H](COc1ccc(cc1Br)Br)O	0
ZINC12420707	COc1ccc(cc1)CN/C(=N\O)/c1c(non1)N	0
ZINC12421454	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC12421658	COc1ccc(c(c1)Nc1cc(nc(n1)N)Cl)OC	0
ZINC12421925	Cc1c(n(c2c1cccc2Cl)C[C@@H](CN1CCOCC1)O)C	0
ZINC12428479	c1cc(c(cc1Cl)C(=O)[C@@H]1C(=NN=N1)C(F)(F)F)O	0
ZINC12428637	c1cc(cc(c1)Br)c1c(c(nc(c1C#N)O)N)C#N	0
ZINC12434415	CC[N@@H+](CCO)Cc1cnc(n1CCOC)S(=O)(=O)CCC(C)C	0
ZINC12436584	CC(=O)C1=C(C[C@]([C@@H]([C@@H]1c1ccc(cc1)Cl)C(=O)C)(C)O)O	0
ZINC12436978	Cc1c(cco1)C(=O)N1[C@@](CC(=N1)c1ccc(cc1)Br)(C(F)(F)F)O	0
ZINC12456113	CC(C)N(CCO)C(=O)[C@H]1CCC(=O)N(C1)CCc1cccc(c1)F	0
ZINC12458991	c1ccc(cc1)NC(=O)[C@H](Cc1c[nH]c2c1cccc2)NC(=O)N	0
ZINC12480670	CC1(Cc2c(cnc(n2)N)/C(=N\O)/C1)C	0
ZINC12480784	c1cc(cc(c1)N)C[N@H+]1CC[C@@H](CC1)O	0
ZINC12482944	c1cc(ccc1Cc1nnc([S-])n1N)F	0
ZINC12483491	c1ccc2c(c1)c(=O)[nH]c(n2)CSc1nc(cs1)c1ccc(cc1)F	0
ZINC12486094	c1cc(ccc1/C=N\OCC(=O)NC1CCCC1)OC(F)F	1
ZINC12496332	CO[C@@H]1[C@@H]([C@H](O[C@@H]1n1cnc2c1ncnc2N)CO)O	0
ZINC12501698	CC(=O)N[C@@H]1[C@H]([C@@H]([C@@H](O[C@@H]1O)COS(=O)(=O)[O-])O)O	0
ZINC12503924	c1cn(c(=O)nc1N)[C@H]1C[C@H]([C@H](O1)COP(=O)([O-])[O-])O	0
ZINC12505774	c1ccc(c(c1)Cc1cnc(s1)N)Br	0
ZINC12505923	CCO/C=C/[C@@](CN)(C(F)(F)F)O	1
ZINC12511100	C[C@@H](COC)Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N	0
ZINC12514446	CCCC(=O)/N=c\1/n(c2c(cccc2s1)F)C	1
ZINC12515060	CCOC(=O)c1cnc(nc1N)S[C@@H](C)C(=O)Nc1ccc(cn1)Cl	0
ZINC12522100	c1cc2c(c(c1)F)N(CCC2)C(=O)CSc1nc(cc(n1)N)N	0
ZINC12522347	C[C@@H](c1ccc(c(c1)F)N1CCN(CC1)C(=O)NCc1ccco1)O	0
ZINC12529071	Cn1cc[nH+]c1SCC[NH2+]CCO	0
ZINC12529662	c1cc(ccc1NC(=O)N[C@@H]1[C@H]2CO[C@H](O2)[C@@H]([C@H]1O)[NH+]1CCCC1)F	0
ZINC12529742	Cn1ccnc1[C@](CC[NH3+])(C(F)(F)F)O	0
ZINC12538071	COCCN(CCOC)c1c(c(c(c(n1)N)C#N)CC#N)C#N	0
ZINC12538464	C1CN(CCN1CCO)c1c(c(c(c(n1)N)C#N)CC#N)C#N	0
ZINC12546261	C/C(=C(/C#N)\C(=O)COC(=O)CCN1C(=O)[C@H]2CC=CC[C@@H]2C1=O)/N	0
ZINC12552504	c1cnccc1CNC(=O)c1cc2c(c(c1)Cl)OCO2	0
ZINC12569484	CCOc1ccc2c(c1)sc1n2cc(n1)c1ccc(cc1)OC(F)F	1
ZINC12571119	CCc1c(c2cc(ccc2[nH]1)CNC(=O)[C@@H]1CCCN(C1)C(=O)N)C	0
ZINC12580628	CSCCC(=O)N1CCC[C@@H](C1)CCc1cccc(c1)F	1
ZINC12584624	CC(C)C[N@@H+]1CCNC(=O)[C@H]1CC(=O)NCCc1ccc(cc1)F	1
ZINC12586496	C1C[C@H](CC=C1)c1c(c(nc(c1C#N)[S-])N)C#N	0
ZINC12594479	COCCN1CCC[C@]2(C1=O)CCN(C2)C(=O)c1ccc(cc1)F	1
ZINC12594952	CC(C)(CNC(=O)C1(Cc2ccccc2C1)[NH+]1CCCCC1)CO	0
ZINC12603478	C[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)c1ccc(cc1)O	0
ZINC12603849	C[C@@H]1CCCC/C/1=N\NC(=O)N	0
ZINC12623424	Cc1ccc(c(c1)C(=O)NCc1ccc(cc1)C(F)(F)F)O	0
ZINC12628897	CCn1c2ccc(cc2s/c/1=N\C(=O)CCCSc1ccccc1)F	1
ZINC12629814	C[C@H](C(=O)N)OC(=O)c1cncn1c1ccc(cc1)F	0
ZINC12630371	CC1=NN(C(=O)/C/1=C\c1ccc(cc1)Br)c1ccc(cc1)C(=O)N	0
ZINC12633425	CCOC(=O)c1cnc(nc1N)S[C@@H](C)C(=O)N1CCCCCC1	0
ZINC12635978	Cc1nnc(s1)NC(=O)[C@@H]1[C@@H]2[C@H]([C@@H]3[C@@H](O1)OC(O3)(C)C)OC(O2)(C)C	0
ZINC12640985	CCOC(=O)c1cnc(nc1N)S[C@@H](C)c1ccc(cc1)F	1
ZINC12653901	CCCCc1c([O-])nc([nH]c1=O)N	0
ZINC12655165	Cc1cc(cc(c1)OC[C@H](C[NH2+]CCCn1ccnc1)O)C	0
ZINC12656279	Cc1ccc(cc1)C(=O)N/C(=C\c1ccc(cc1)Cl)/C(=O)NCCO	0
ZINC12660135	CC[C@@H](C)[C@H]1C(=O)N/C(=C/c2ccccc2F)/C(=O)N1	0
ZINC12661723	CCOC(=O)c1c(n(c[nH+]1)[C@H]1[C@@H]2[C@H]([C@H](O1)CO)OC(O2)(C)C)N	0
ZINC12663473	CCOC(=O)c1c(n(c[nH+]1)[C@H]1[C@@H]([C@H]([C@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC12703426	COCCC(=O)N1CC[C@@]2(C1)CCC[N@H+](C2)Cc1cccc(c1F)F	1
ZINC12703898	c1cc(cc(c1)F)NC(=O)Nc1ccnn1[C@@H]1CC[N@H+](CC1)CCO	0
ZINC12710909	c1cc(ccc1C(=O)NC[C@H]1CCCN(C1)C(=O)CCC(=O)N)F	0
ZINC12727520	CN(CC(=O)Nc1ccc(cc1)F)C(=O)c1c(nccn1)N	0
ZINC12732079	CCOC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC12735643	c1ccc2cc(c(cc2c1)C(=O)Nc1cccc(c1)OCC(=O)N)O	0
ZINC12740539	Cc1nc2cc(ccc2o1)N[C@@H](C)C(=O)Nc1cc(ccc1F)F	0
ZINC12748470	CC(=O)N1CCN(CC1)C(=O)c1cn(nn1)Cc1ccccc1F	0
ZINC12749415	CN(Cc1ccon1)C(=O)C[C@@H]1C(=O)NCC[N@H+]1CC1CCCCC1	0
ZINC12764051	C[C@@H](c1ccccc1)NC(=O)c1csc(n1)c1ccc(cc1)F	0
ZINC12768818	Cc1c(c(on1)N)C(=O)OCc1cc2c(c(c1)Cl)OCCCO2	0
ZINC12771323	c1cc(c(cc1Cl)S(=O)(=O)CC[N@H+]1CC[C@@H](CC1)C(=O)N)Cl	0
ZINC12771743	c1cc(c(cc1NC(=O)CCCNC(=O)c1ccc(cc1F)F)Cl)F	1
ZINC12775892	c1cc(sc1)c1nn(c(=O)o1)Cc1ccc(cc1)C#N	0
ZINC12779625	c1ccc(cc1)NC(=O)NNC(=O)NCCc1ccc(cc1)F	1
ZINC12783741	COCC(=O)NCCN1C(=O)/C(=C/c2ccc(cc2)F)/SC1=O	1
ZINC12785058	Cc1ccc(o1)CN(C)[C@@H](C)c1nc(nc([nH+]1)N(C)C)N	0
ZINC12787837	Cc1ccccc1OCCOC(=O)c1cc(ccc1Br)S(=O)(=O)N	0
ZINC12788515	C[C@@H](c1ccccc1)NC(=O)CC[N@@H+](C)Cc1ccc(c(c1)F)OC	0
ZINC12794968	C=CCN(CC=C)S(=O)(=O)c1ccc(cc1)n1c(=O)c(c(cn1)Cl)Cl	0
ZINC12798295	C[C@H](c1ccccc1F)NC(=O)c1ccc(cc1)OC(F)(F)F	0
ZINC12809143	c1cc(c(cc1S(=O)(=O)N)NC(=O)[C@@H]1CC=CC[C@@H]1C(=O)[O-])O	0
ZINC12816483	CN(CC(=O)Nc1ccccc1C(F)(F)F)C(=O)c1c(nccn1)N	0
ZINC12819672	c1ccc(c(c1)C#N)NC(=O)CCSc1c(cc(cn1)C(F)(F)F)Cl	1
ZINC12819732	c1cc(ccc1CS(=O)(=O)NC1CCCCCC1)F	0
ZINC12821774	CC(C)C[C@H](c1ccccc1)NC(=O)c1ccccc1[N+](=O)[O-]	0
ZINC12841646	c1cc(c(cc1Cl)F)C(=O)NNC(=O)c1cnccn1	0
ZINC12844694	CN(Cc1ccc(c(c1)F)OC)C(=O)CSc1nc(cc(n1)O)N	0
ZINC12850600	c1ccc2c(c1)cccc2NC(=O)N1CCC[C@@H](C1)O	0
ZINC12851109	CC(=O)N1CCc2c1ccc(c2)C(=O)Nc1ccccc1	0
ZINC12855277	C[C@H]1CCc2ccccc2N1S(=O)(=O)c1cccc(c1)C(F)(F)F	0
ZINC12856870	C[C@@]1(C[C@@H]([C@@H](N1C)c1ccccc1F)CO)C(=O)OC	0
ZINC12859699	CCOC(=O)[C@@H]1[C@@H](N(O[C@]1(C(F)(F)F)O)C)c1ccccc1	0
ZINC12864998	CCN(CC)C(=O)c1ccc(cc1)c1nnc(o1)c1cccc(c1)C	0
ZINC12871189	c1cc2c(cc1C(=O)COc1ccc(cc1C(=O)N)Cl)OCO2	0
ZINC12893839	COc1cc2c(cc1OC)CN(CC2)C(=O)c1cc(ccc1Br)F	0
ZINC12895753	Cc1ccc(cc1)CSc1nc(c(s1)N)c1ccccc1	0
ZINC12896924	c1ccc(c(c1)CNC(=O)NCCc1ccc(cc1)S(=O)(=O)N)F	1
ZINC12918218	CC[C@H](C)/N=C(/c1ccccc1c1ncc(o1)c1ccccc1F)\O	0
ZINC12928698	Cc1ccccc1[C@@H](C)NC(=O)CCNC(=O)Nc1ccccc1	0
ZINC12938065	Cc1ccc(c(c1)O)NC(=O)[C@H]1CC(=O)Nc2c1ccc(c2)F	0
ZINC12947415	CC(C)CNC(=O)c1cc2ccccc2cc1O	0
ZINC12949508	c1ccc2c(c1)CCC[C@@H]2CN[C@H](c1ccc(cc1)F)[P@@](=O)(O)[O-]	0
ZINC12952417	c1ccc(cc1)C(=O)NCCNC(=O)c1c(cccc1Cl)F	1
ZINC12953062	C[C@H](CCC(C)C)NS(=O)(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC12958594	c1cc(=O)[nH]c(c1C(=O)N)[O-]	0
ZINC12978648	COc1cc(cc(c1O)Cl)/C=C/C(=O)c1ccccc1	0
ZINC12979727	c1ccc2c(c1)ncc(=O)n2CC(=O)N1CCC(CC1)C(=O)N	0
ZINC12981565	CSCC[C@H]1C(=O)N(C(=S)N1)c1cccc(c1)O	0
ZINC12982726	c1ccc2c(c1)nc(s2)[C@@H]1CCCN(C1)S(=O)(=O)c1ccccc1Br	0
ZINC12982977	C[C@@H](C/[NH+]=C(/c1c(nccn1)N)\O)c1ccccc1	0
ZINC12982979	C[C@H](C/[NH+]=C(/c1c(nccn1)N)\O)c1ccccc1	0
ZINC12990614	c1ccc(c(c1)N1CCN(CC1)C[C@@H](COc1ccc(cc1)F)O)O	0
ZINC12995474	c1ccc(cc1)C1(CCCC1)CNC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC12997082	C[C@H](C(=O)Nc1cccc(c1)S(=O)(=O)N(C)C)O	0
ZINC12998129	Cc1cccc(c1)[C@H](CC(=O)[O-])NC(=O)N	0
ZINC13001263	Cc1cc(ccc1[N+](=O)[O-])C(=O)N(Cc1ccc(cc1)F)C1CC1	0
ZINC13002184	c1ccc(c(c1)CC/[NH+]=C(/c1c(nccn1)N)\O)F	1
ZINC13002628	c1ccc(cc1)C(CC/N=C(/c1c(nccn1)N)\O)c1ccccc1	0
ZINC13002851	CCCCOC[C@H]1C[C@@]2(C[C@](OC2=O)(C)c2csc(n2)N)C(=O)O1	0
ZINC13003921	c1cc(ccc1CC/[NH+]=C(/c1c(nccn1)N)\O)F	1
ZINC13004300	CN(CCOc1ccc(cc1)F)C(=O)c1ccc(c(c1)Cl)O	0
ZINC13012814	c1cc(cc(c1)OC(F)(F)F)NC(=O)[C@@H]1CC=CC[C@H]1C(=O)[O-]	0
ZINC13023371	c1cc(ccc1CNC(=O)CSc1ccc(cc1F)F)F	0
ZINC13049022	Cc1ccccc1CN1CCN(CC1)C(=O)Nc1cccc(c1)OC	0
ZINC13086458	CN(C)CSC(=[NH2+])N[C@@H](C(Cl)(Cl)Cl)O	0
ZINC13098983	CCOc1c(cccn1)C(=O)Nc1cccc(c1F)Cl	1
ZINC13116167	C1CC[NH+](CC1)CCC/C(=N/O)/N	0
ZINC13116654	c1cc2c(cc1/N=N\c1c([nH][nH]c1=O)N)OCO2	0
ZINC13118910	CN1[C@@H]2C[C@@H](C[C@H]1[C@H]1[C@@H]2O1)OC(=O)[C@H](CO)c1ccccc1	0
ZINC13119731	COCc1c(c(n[nH]1)O)/C=N\c1ccc(cc1)OC(F)(F)F	0
ZINC13121711	CC1=C([C@H](n2c(=N1)nc([nH]2)CCCO)c1ccc(cc1)F)C(=O)N	1
ZINC13121711	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccc(cc1)F)C(=O)N	1
ZINC13121712	CC1=C([C@@H](n2c(=N1)nc([nH]2)CCCO)c1ccc(cc1)F)C(=O)N	1
ZINC13121712	CC1=C([C@@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccc(cc1)F)C(=O)N	1
ZINC13121791	CC1=C([C@H](n2c(=N1)nc([nH]2)CCCO)c1ccc(cc1)OC)C(=O)N	0
ZINC13121791	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccc(cc1)OC)C(=O)N	0
ZINC13121911	Cc1c(c(c2ccc(cc2O)OC)nc(n1)N)c1ccc(cc1)OC	0
ZINC13122198	CC1=C([C@H](n2c(=N1)nc([nH]2)CCCO)c1cccc(c1)OC)C(=O)N	0
ZINC13122199	CC1=C([C@@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1cccc(c1)OC)C(=O)N	0
ZINC13122462	c1cc(ccc1/C=C/c1nc(nc(c2ccccc2O)n1)N)F	0
ZINC13123067	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccccc1OC)C(=O)N	0
ZINC13123068	CC1=C([C@@H](n2c(=[NH+]1)nc([nH]2)CCCO)c1ccccc1OC)C(=O)N	0
ZINC13123170	CC1=C([C@H](n2c(=N1)nc([nH]2)CCCO)c1ccccc1F)C(=O)N	1
ZINC13123170	CC1=C([C@H](n2c(=[NH+]1)nc([nH]2)CCCO)c1ccccc1F)C(=O)N	1
ZINC13123170	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccccc1F)C(=O)N	1
ZINC13123171	CC1=C([C@@H](n2c(=N1)nc([nH]2)CCCO)c1ccccc1F)C(=O)N	1
ZINC13123171	CC1=C([C@@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccccc1F)C(=O)N	1
ZINC13123171	CC1=C([C@@H](n2c(=[NH+]1)nc([nH]2)CCCO)c1ccccc1F)C(=O)N	1
ZINC13126770	c1ccc2c(c1)ccc(c2O)C1=[NH+]CCNC(=C1)C(F)(F)F	0
ZINC13127159	Cc1c(c(nc(n1)N)c1ccc(cc1O)OC)Oc1ccccc1Br	0
ZINC13127351	CCOc1ccc(c(c1)O)c1c(c[nH]n1)Oc1cccc(c1)OC	0
ZINC13130244	c1cc(sc1C(=O)NCCCn1ccnc1)Cl	0
ZINC13130588	CCc1ccc(c(c1)/N=C/c1ccccc1O)O	0
ZINC13130791	Cc1cc(no1)/[NH+]=C/c1c2ccccc2ccc1O	0
ZINC13131508	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1cccc(c1)O)C(=O)N	0
ZINC13131509	CC1=C([C@@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1cccc(c1)O)C(=O)N	0
ZINC13131509	CC1=C([C@@H](n2c(=[NH+]1)nc([nH]2)CCCO)c1cccc(c1)O)C(=O)N	0
ZINC13131857	CCc1ccc(cc1)[C@@H]1C[C@H](n2c(nc(n2)N)N1)c1ccccc1C	0
ZINC13131952	Cc1ccc(cc1)[C@H]1C[C@H](n2c(nc(n2)N)N1)c1ccc(cc1)Cl	0
ZINC13135099	CCOc1ccc(cc1)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)O	0
ZINC13143729	COc1ccc2c(c1)cc(/c(=[NH+]\c1cc(ccc1F)F)/o2)C(=O)N	0
ZINC13143760	c1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])[C@H]1CCCC/C/1=N\O	0
ZINC13151886	COc1cccc(c1)C(=O)NN[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC13153135	CC(C)(C)C(=O)OC[C@H]1[C@H]([C@@H]([C@H](O1)n1cnc(n1)C(=O)N)O)O	0
ZINC13154753	CCOC(=O)C[n+]1c2ccccc2n2c1SC[C@@H](C2)O	0
ZINC13162078	Cn1c2ccc(cc2s/c/1=N\N)O	0
ZINC13176516	COc1cccc(c1)CC(=O)N[C@@H](CC(=O)[O-])c1ccc(cc1)F	0
ZINC13190339	CN(C)S(=O)(=O)c1ccc(c(c1)C(=O)[O-])NCCc1ccc(cc1)Cl	0
ZINC13207771	c1cc2c(cc(c(c2nc1)O)N)Br	0
ZINC13214346	Cc1cc(nc2c1cc(cc2)OC)[C@H]1CCCC[C@@H]1C(=O)[O-]	0
ZINC13227034	Cc1ccc(cc1)[C@H]1C[C@H]2CC[C@@H](C1)N2C(=O)c1cscn1	0
ZINC13233788	c1ccc(c(c1)c1[nH]c2ccccc2n1)C(=O)NN	0
ZINC13281672	c1c(c([nH+]c(N)n1)N)CO	0
ZINC13282614	COCc1cc([O-])nc(n1)/N=C(\N)/Nc1ccc(cc1)OC	0
ZINC13284805	CCOC(=O)C1=C(OC(=C([C@H]1c1cccnc1)C#N)N)CSC#N	0
ZINC13296714	c1cc(ccc1n1c2c(cn1)c(ncn2)SCCC(=O)N)F	1
ZINC13304505	CC1=NN(C(=O)/C/1=C\c1ccc(c(c1)OC)OC)c1cccc(c1)Br	0
ZINC13321511	C[C@H]1CCCC[C@H]1NS(=O)(=O)c1cc(ccc1F)F	0
ZINC13323328	CCOC(=O)c1c(nc(s1)NC(=O)C1CCN(CC1)C(=O)C)C	0
ZINC13325369	Cc1cc(ccc1NC(=O)c1csc2c1cccc2)F	0
ZINC13327597	COC(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC13330133	CC[C@@H](c1ccc(cc1)Cl)NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC13341212	c1cc(c(cc1C(F)(F)F)S(=O)(=O)N1CCCC[C@@H]1C(=O)[O-])Cl	0
ZINC13342224	c1cc(c(cc1F)[N-]S(=O)(=O)c1ccc(c(c1)C(=O)[O-])Cl)F	0
ZINC13352614	CCOC(=O)c1cc(ccc1N)O	0
ZINC13357324	C[C@@H](CO)NC(=O)C	0
ZINC13371783	CCOc1cc(ccc1O)/C=C(/C#N)\C(=S)N	0
ZINC13388179	C/C(=N/NC(=O)c1cc([nH]n1)c1ccc(cc1)F)/c1ccccc1O	0
ZINC13406309	c1ccc2c(c1)ccc(c2/C=N\c1ccc(cc1)C(F)(F)F)O	0
ZINC13408076	c1nc2c(nc(nc2n1[C@@H]1[C@@H](C[C@@H](O1)CO)O)F)N	0
ZINC13424953	CCOc1ccc(c(c1)[N+](=O)[O-])N[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC13435048	c1cn(c(=O)nc1N)[C@H]1C[C@H]([C@@H](O1)CO[P@@](=O)([O-])OP(=O)([O-])[O-])O	0
ZINC13453669	CCCc1c(=O)[nH]c(nc1O)SCC(=O)Nc1ccccc1F	0
ZINC13464717	c1cc(c(c(c1)Cl)CSC/C(=N\O)/NC(=O)N)F	1
ZINC13465337	Cc1c(c(nc(n1)c1ccccc1)O)CC(=O)OC(C)C	0
ZINC13466079	Cc1ccc(cc1)[S@@](=NS(=O)(=O)c1ccc(cc1)OC)(=O)C	0
ZINC13466360	c1ccc2c(c1)OC[C@H](O2)/C(=N\O)/N	0
ZINC13471553	c1ccc2c(c1)c(c(n2[C@H]1c2ccccc2C(=O)O1)O)/N=[NH+]/C(=S)N	0
ZINC13472700	C[C@]1([C@@H]([C@H](O[C@H]1n1cnc2c1ncnc2N)CO)O)O	0
ZINC13477352	Cc1ccccc1/C(=N/O)/N	0
ZINC13479889	CCN(Cc1cc2ccccc2[nH]c1=O)C(=O)c1ccccc1F	0
ZINC13496704	COCc1c(c(n[nH]1)O)/C=N\c1ccc(cc1)Cl	0
ZINC13496785	CC(C)(C(=O)NNC(=S)Nc1cccc(c1)C(F)(F)F)O	0
ZINC13496958	c1ccc2c(c1)ccc(c2Br)OCC(=O)ONC(=[NH2+])c1ccccn1	0
ZINC13507674	c1c([nH]c[nH+]1)C[C@@H](C(=O)N[C@@H](CCCC[NH3+])C(=O)[O-])/N=C(/CN)\O	0
ZINC13511968	CCCCNc1c2c(c(c([nH+]1)NCCCO)C#N)CCN(C2)C	0
ZINC13517352	CO[C@@H]1[C@H](O[C@H]([C@@H]1O)n1ccc(nc1=O)N)CO	0
ZINC13519914	c1cc(ccc1/C(=N\CCCC(=O)N)/c1cc(ccc1O)F)Cl	1
ZINC13520422	c1cc(ccc1N)S[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC13520462	c1cc(ccc1CC/[NH+]=C(\Nc1ccc(cc1)F)/[S-])S(=O)(=O)N	1
ZINC13521945	c1cc(ccc1OCCCS(=O)(=O)NCC(=O)N)F	1
ZINC13534770	c1cc(ccc1c1[nH]c(nn1)[S-])S(=O)(=O)N1CCCC1	0
ZINC13542648	c1cc(ccc1C(=O)CO)O	0
ZINC13544393	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)C(F)F)O)O)N	0
ZINC13545195	CCCCc1nnc(s1)NC(=O)CSc1nc(cc(=O)[nH]1)N	0
ZINC13546396	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)F	0
ZINC13549772	CC(C)Cc1cc([nH]n1)c1nn2c(nnc2s1)c1cccs1	0
ZINC13551561	CCc1nnc(s1)NC(=O)[C@@H]1CCCN1S(=O)(=O)c1ccc(cc1)F	0
ZINC13553136	COc1ccc(cc1)c1csc(n1)C1=C(N(CC1=O)CCCO)N	0
ZINC13553136	COc1ccc(cc1)c1csc(n1)C1=C([NH+](CC1=O)CCCO)N	0
ZINC13558688	C(C[C@@H](C(=O)[O-])[NH3+])CN/C(=N\O)/N	0
ZINC13560829	c1cc(ccc1C(=O)Nc1ccc(c(c1)N)Cl)N	0
ZINC13562184	c1cc(ccc1/C=C\1/C(=O)N(C(=S)S1)[C@H]1CCS(=O)(=O)C1)Br	0
ZINC13569887	c1ccc(cc1)c1csc(n1)C1=C(N(CC1=O)CCCO)N	0
ZINC13570665	CCOC(=O)[C@@H]1[C@H](n2c3ccccc3nc2N=C1O)c1cccnc1	0
ZINC13574469	c1ccc(c(c1)Oc1c(c([O-])nc(n1)N)I)F	0
ZINC13575819	CC[C@H](C(=O)OCC)Sc1nc(c(s1)N)c1ccccc1	0
ZINC13576566	COc1ccc(cc1OC)/C=C(/C#N)\c1c(c(n(n1)CCO)N)C#N	0
ZINC13582888	c1cc(c(cc1c1cc(cc2c1O/C(=C(\C#N)/C(=O)N)/S2)O)Cl)Cl	0
ZINC13603629	c1c(c(cc(c1O)N)O)CC[NH3+]	0
ZINC13609274	Cc1c([O-])nc(nn1)SCc1nnnn1c1cccc(c1)C(F)(F)F	0
ZINC13614320	COCCCNC(=O)c1ccc(cc1)NC(=O)c1ccccc1Br	0
ZINC13617579	CC(=O)[C@H]1[C@@H]([C@H]([C@@](CC1=O)(C)O)C(=O)C)c1ccccc1F	0
ZINC13621052	CC[C@H](CO)NC(=S)NC(=O)/C=C/c1ccc(cc1)OCC	0
ZINC13623679	COc1ccccc1N1C(=O)[C@](N=C1O)(C(F)(F)F)NC(=O)C1CC1	0
ZINC13624726	CCNC(=O)c1cccc(c1)NC(=S)NC(=O)c1ccccc1F	1
ZINC13626935	COc1ccc(cc1)c1[nH]cc(n1)CCNC(=O)c1cccc(c1)F	1
ZINC13629981	Cc1c(c(n(n1)C)C)[C@@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N	0
ZINC13630757	CNC(=O)c1cccc(c1)NC(=S)NC(=O)/C=C/c1ccccc1	0
ZINC13631875	Cc1cccc(c1)CNC(=O)[C@H](C)Oc1cccc(c1)C	0
ZINC13633729	CCCc1nc2ccc(cc2c(=O)n1c1ccccc1C(F)(F)F)Br	1
ZINC13633875	c1cc2c(cc1C(=O)[O-])[C@H]1C=CC[C@@H]1[C@H](N2)c1ccc(cc1Cl)Cl	0
ZINC13635457	COc1ccc(cc1)[C@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)F	0
ZINC13635661	Cc1ccc(cc1)N/C=C(\C=N\c1ccc(cc1)C)/[N+](=O)[O-]	0
ZINC13636780	c1cc2c(c(c1)C(=O)N)N[C@H]([C@@H]1[C@@H]2C=CC1)c1ccc(cc1)O	0
ZINC13636986	c1cc(ccc1[C@@H]1[C@H]2CC=C[C@@H]2c2c(ccc(c2N1)F)[N+](=O)[O-])O	0
ZINC13637141	c1ccc(cc1)c1ccc(cc1F)C(=O)[C@H]1CCC[N@H+](C1)CCO	0
ZINC13637593	c1ccc2cc(ccc2c1)c1ccnc2c1c([nH+]c(N)n2)N	0
ZINC13638126	COCc1c(c(n2c(n1)nc(n2)SC)N)c1ccc(c(c1)OC)OC	0
ZINC13638655	CCOc1ccc2c(c1)c(c(n2C)O)/N=N/C(=[NH2+])[S-]	0
ZINC13639672	c1cc2c(cc1C(=O)N)[C@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1O)O	0
ZINC13658596	c1cc(cc(c1)F)NC(=S)N	0
ZINC13659363	c1cc(cc(c1)O)C[N@@H+]1CC[C@](CC1)(C[C@H]1CCCCO1)CO	0
ZINC13686095	c1ccc2c(c1)[C@@H]([C@H](N(S2(=O)=O)CCO)Cc1cccs1)O	0
ZINC13686973	CCOc1cc(ccc1O)/C=C\1/C(=O)N(C(=S)S1)c1cccc(c1)F	0
ZINC13687807	c1cc2c(cc1Br)occ(c2=O)/C=N/NC(=S)N	0
ZINC13689794	c1ccc2c(c1)ncc(n2)/C=C/1\C(=O)N(C(=S)S1)c1cccc(c1)O	0
ZINC13693071	Cc1csc(n1)C1=C(N(CC1=O)Cc1ccc(c(c1)OC)OC)N	0
ZINC13693723	c1cc(c(cc1NC(=O)C[C@H]1C(=O)N=C(S1)N=C(N)N)Cl)F	0
ZINC13715557	CCCC(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC13718380	COc1cc(ccc1OCC(=O)N)C(=S)N1CCN(CC1)CCO	0
ZINC13718810	Cn1c(c(cn1)NC(=O)C(=O)NCc1ccc(cc1)F)C(=O)N	0
ZINC13721971	CCOc1ccc(cc1)n1c(cc(c(c1=O)/C(=N/O)/N)C)C	0
ZINC13726688	c1cc(ccc1Cc1cnc(nc1N)N)F	0
ZINC13727165	c1cc(ccc1c1ccc(o1)C[NH2+]CCCCCO)F	0
ZINC13731369	Cc1csc(n1)C1=C(N(CC1=O)C[C@H](C)O)N	0
ZINC13732669	c1ccc(cc1)/C=C/C[NH2+]CCC[NH2+]CCO	0
ZINC13734755	CC[NH2+]CCCNCc1ccc(cc1)Cl	0
ZINC13738758	c1cc(ccc1c1cc(=O)c2cc(c(cc2o1)O)N)N	0
ZINC13747000	CCOc1cc(c(c(c1O)Br)Br)/C=N/NC(=S)N	0
ZINC13747002	CCOc1cc(cc(c1O)I)/C=N/NC(=O)N	0
ZINC13747329	CCOc1cc(cc(c1OCCO)Cl)/C=N/NC(=S)N	0
ZINC13747434	CCOc1cc(cc(c1OCC(=O)N)Cl)/C=C/C(=O)[O-]	0
ZINC13747703	COc1cc(cc(c1OCCO)I)/C=N/NC(=O)N	0
ZINC13756636	Cc1ccc([nH+]c1)/N=C/c1cc(c2ccccc2c1O)Br	0
ZINC13763605	CN=[S@](=O)(c1ccc(cc1)[N+](=O)[O-])Oc1ccccc1	0
ZINC13774964	C[C@@H]1CN(C[C@@H](O1)C)C1=NC(=O)/C(=C/c2ccc(cc2)N(C)C)/S1	0
ZINC13776484	CC1=C(C(=O)N(C(=O)/C/1=N\Nc1ccc(cc1)[N+](=O)[O-])CCO)C#N	0
ZINC13777674	c1ccc(c(c1)C[NH2+]C[C@]12C[C@@H]3CC[C@H](C1)C[C@@H](C3)C2)O	0
ZINC13790574	COc1ccc(cc1NC(=S)Nc1cc(cc(c1)OC)OC)Cl	0
ZINC13800560	c1(c(non1)/C(=N/O)/N)/C(=N\O)/N	0
ZINC13807919	C[NH2+]C[C@@H](c1cc(c(cc1F)O)O)O	0
ZINC13815095	Cc1cccc(c1/N=C(/[NH+]=C/1\CCCN1C)\O)C	0
ZINC13818463	C[C@H](c1ccccc1)NC(=S)NC1CCCCCC1	0
ZINC13828163	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@H]([C@H](O1)CO)O)F)Cl)N	0
ZINC13828166	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)F)Cl)N	0
ZINC13856211	C[C@H](C(=O)Nc1ccc(cc1)F)N1C(=O)[C@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	0
ZINC13861382	c1cc2cc(c(=[NH2+])oc2c(c1)O)C(=O)N	0
ZINC13896040	c1cc(ccc1N/N=C(\C#N)/C(=O)N)O	0
ZINC13942001	c1cc(O)c(c2n[nH]c(n2)SCC(=O)N)cc1Br	0
ZINC13943399	CC1=C(C(=O)N([C@@H]1Sc1ccc(cc1)F)Cc1ccccc1)C	0
ZINC13945161	c1ccc(cc1)[C@H](CNCc1cc(ccc1OCC(=O)N)Br)O	0
ZINC13961395	Cc1ccc2c(c1)c(c[nH]2)CC/[NH+]=C(/c1cc(ccc1F)F)\O	0
ZINC13961651	Cc1nnc(o1)c1cc2ccccc2n1CC(=O)NCC=C	0
ZINC13985775	CCOC(=O)NC(=O)CSc1nnc(n1N)COc1ccccc1F	1
ZINC13991198	c1cn(c[nH+]1)CCC[N@H+](Cc1cnc[nH]1)C[C@H]1CCC=CC1	0
ZINC13991313	c1ccc(c(c1)C[N@@H+](CCCn1cc[nH+]c1)Cc1ccsc1)F	1
ZINC14000156	COc1ccc(cc1)OCCCC(=O)N1CCC(CC1)C(=O)N	0
ZINC14000457	c1ccc(c(c1)C[NH+](CCO)CCO)N	0
ZINC14006192	CCC(=O)NC(=S)Nc1ccccc1C(=O)N(C)C	0
ZINC14006929	C[C@@H](C(=O)Nc1ccc(cc1Cl)Cl)Oc1ccc(cc1)Cl	0
ZINC14007808	c1c(nc(nc1Cl)N)N1CCN(CC1)CCO	0
ZINC14013602	c1ccc(cc1)N(CCC(=O)N)C(=O)COc1ccccc1F	0
ZINC14014971	c1ccc2c(c1)C[C@@H](N(C2)CCOc1ccccc1F)C(=O)N	1
ZINC14016460	c1cc(cc(c1)C(F)(F)F)CSCc1nc(nc(n1)N)N	1
ZINC14017585	c1cc(ccc1/C=C/C(=O)Oc1c(cc(cc1Cl)Cl)C=O)F	0
ZINC14018397	C[C@@H](C(=O)N)Sc1nnc(n1C)c1cccs1	0
ZINC14032511	CCc1cc(=O)n2c(n1)SC[C@@H]2CC(=O)NCCCOC(C)C	0
ZINC14033433	CCCc1cc(=O)n2c(n1)SC[C@H]2CC(=O)Nc1ccc(c(c1)Cl)F	1
ZINC14033490	CCCc1cc(=O)n2c(n1)SC[C@@H]2CC(=O)Nc1ccc(c(c1)F)C	1
ZINC14034851	Cc1c(nc2n(c1=O)[C@H](CS2)CC(=O)NCCCOC(C)C)C	0
ZINC14035465	CCc1c(nc2n(c1=O)[C@@H](CS2)CC(=O)NCCC(C)C)C	0
ZINC14050981	C=CCNc1nnc(s1)SC[C@H](c1ccccc1)O	0
ZINC14054681	c1cc(ccc1CC/[NH+]=C(/c1c(nccn1)N)\O)C(F)(F)F	1
ZINC14060269	c1cnc(c(n1)C(=O)OCc1cc(cc2c1OCOC2)F)N	0
ZINC14077877	CCNc1c2ccccc2nc(n1)S[C@@H](C)C(=O)N	0
ZINC14086579	C[C@@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)c1ccc(cc1)Br	0
ZINC14093178	c1cc(ccc1N(CCC(=O)N)C(=O)CSc1ccc(cc1)F)F	0
ZINC14093402	COc1ccccc1N(CCC(=O)N)C(=O)CSc1ccc(cc1)F	0
ZINC14094332	CCc1ccc(cc1)OC[C@@H](Cn1cnc2cc(ccc2c1=O)Cl)O	0
ZINC14095274	c1cc(c(cc1SCCC(=O)Nc1nc(cs1)CC(=O)N)F)F	1
ZINC14095716	CCOc1c(cccn1)C(=O)N1CCN(CC1)c1ccccc1Cl	0
ZINC14121547	c1cc(cc(c1)NC(=O)CCCCNC(=O)N)C(F)(F)F	1
ZINC14124933	c1ccc2c(c1)C[C@@H](N(C2)CC(=O)Nc1ccc(cc1F)Cl)C(=O)N	0
ZINC14128753	c1ccc(c(c1)C(=O)c1cc2cc3c(cc2nc1)OC(O3)(F)F)O	0
ZINC14134767	CCC[N@H+](Cc1ccc(cc1)C(=O)N)Cc1nnc(o1)c1cccs1	0
ZINC14136293	C[C@H](c1nc(nc(n1)N(C)C)N)N(C)CCOc1ccccc1F	1
ZINC14136425	Cc1c(c(c(o1)n1cccc1)C#N)C(=O)OCC(=O)N1CCNC1=O	0
ZINC14152429	CCn1c(ccc(c1=O)C(=O)N)C(F)(F)F	0
ZINC14153265	c1cc(c(cc1C#N)F)Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F	0
ZINC14157826	C[C@@H](c1nc(nc(n1)N(C)C)N)N(C)Cc1cccc(c1)Cl	0
ZINC14158584	Cn1cc(c(=O)n(c1=O)C)S(=O)(=O)NCC1(CCC1)c1ccccc1	0
ZINC14159648	c1ccc2c(c1)c(cc(n2)O)C(=O)Nc1ccccc1SCC(=O)N	0
ZINC14162149	Cc1ccc(cc1)NC(=O)CN(C)Cc1nc(nc(n1)N(C)C)N	0
ZINC14166878	C[C@H]1CCCN(C1)C(=O)CN1C(=O)[C@@H](N(C1=O)c1ccccc1)C	0
ZINC14189810	c1cc(sc1)S(=O)(=O)NCc1nnc2n1cc(cc2Cl)C(F)(F)F	0
ZINC14196309	COc1ccccc1N1CC[NH+](CC1)Cc1ccc(cc1Cl)F	0
ZINC14197836	Cc1ccc(cc1)c1nc(cs1)C(=O)OCCOc1ccccc1F	1
ZINC14199766	Cc1c(cc(cc1Cl)S(=O)(=O)N1CCN(CC1)C(=O)C(C)C)[N+](=O)[O-]	0
ZINC14202376	c1cc(c(c(c1)Cl)OCCn1c(ccc(c1=O)C(=O)N)C(F)(F)F)Cl	1
ZINC14212336	c1ccc(c(c1)N1CCN(CC1)C(=O)c1ccc(cc1)NC(=O)N)F	0
ZINC14215686	Cc1ccc(cc1)OCC(=O)Nc1ccc(cc1F)C	0
ZINC14221057	C[C@@H](C(C)C)[NH2+][C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC14227420	Cc1c(cc(o1)CCC(=O)NCc1ccc(cc1)C(F)(F)F)C(=O)C	0
ZINC14241820	c1ccc(cc1)OCCCNC(=O)C[C@](c1ccco1)(C(F)(F)F)O	0
ZINC14248172	CCOC(=O)C1=CNC(=S)N[C@]1(C(F)(F)F)O	0
ZINC14248970	Cc1ccc(c(c1)C(=O)c1cnn(c1)C(=O)N)O	0
ZINC14253597	c1ccc2c(c1)nc(s2)C1=C(N(C(=O)C1)c1ccc(cc1)F)N	0
ZINC14257533	COc1ccccc1C(=O)NC(=S)Nc1cc(ccc1O)[N+](=O)[O-]	0
ZINC14258082	CC(C)(C)C(=O)Nc1ccc2c(c1)nc(o2)c1ccc(c(c1)Cl)Cl	0
ZINC14283908	c1ccc(cc1)[C@H](CC(=O)NCCc1ccc(cc1)F)NC(=O)N	1
ZINC14294927	c1cc(cc(c1)SCC(=O)N1CC[NH+](CC1)CCO)N	0
ZINC14305936	CC(C)[C@@H](c1ccccc1)[NH2+][C@H](c1ccc(cc1)F)C(=O)N	0
ZINC14348935	Cc1cc(ccc1NC(=O)C[C@@H](c1cccs1)NC(=O)N)F	0
ZINC14387570	Cc1cc(ccc1NC(=O)CNC(=O)COc1ccc(cc1)F)Br	0
ZINC14408449	C[C@H](c1ccccc1Cl)NC(=O)c1ccc(cc1)NC(=O)N	0
ZINC14408852	C[C@@H](c1cccc(c1)Cl)NC(=O)C[C@H](c1cccs1)NC(=O)N	0
ZINC14444766	COc1cc(cc(c1O)OC)C(=O)OCCCCNC(=[NH2+])N	0
ZINC14459115	CCOc1cccc2c1N[C@@H]([C@@H]1[C@@H]2C=CC1)c1ccc(c(c1)OC)O	0
ZINC14466545	CCCCOc1cccc2c1N[C@@H]([C@@H]1[C@@H]2C=CC1)c1ccccc1Cl	0
ZINC14467018	c1cc2c(cc1C(=O)N)[C@H]1C=CC[C@H]1[C@@H](N2)c1cc(cc(c1O)Cl)Cl	0
ZINC14502464	CCOC(=O)CC[C@@H](C(=O)OCC)O	0
ZINC14504500	C[C@H]([C@H](c1ccc(cc1)OC)O[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)O	0
ZINC14540540	CC(C)C[N@H+]1C[C@H](C[C@H](C1)C(=O)NCCO)COc1cccc(c1)F	0
ZINC14541159	CCCn1c2c(c(n1)C(=O)N(C)C)C[C@H](CC2)[NH2+]C1CCCCC1	0
ZINC14546481	c1ccc2c(c1)ccc1c2N[C@H]([C@@H]2[C@@H]1C=CC2)c1c(cccc1Cl)Cl	0
ZINC14546646	c1cc(c(c(c1)Cl)[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(cc(c2N1)O)[N+](=O)[O-])Cl	0
ZINC14582987	CCCOc1ccc(cc1NC(=O)c1ccc(nc1)Cl)C(F)(F)F	1
ZINC14592082	CC(C)CC/C(=N\O)/C	0
ZINC14611337	c1ccc(cc1)S(=O)(=O)/N=c\1/[nH]c(n[nH]1)N	0
ZINC14622936	Cc1c(cccc1[N+](=O)[O-])C(=O)Nc1cc(ccc1Cl)S(=O)(=O)C	0
ZINC14629448	c1ccc(cc1)CCOc1ccc(cc1N)C(F)(F)F	1
ZINC14629468	CN(CCOc1ccc(cc1N)C(F)(F)F)c1ccccc1	1
ZINC14629800	Cc1ccc(c(c1)Oc1ccc2c(c1)CCC2)N	0
ZINC14629846	CCCCOc1ccc(cc1N)F	1
ZINC14629970	c1ccc2c(c1)cccc2Oc1ccc(cc1N)F	0
ZINC14630194	c1cc(c(cc1N)C(F)(F)F)OCC[NH+]1CCCCC1	1
ZINC14630298	c1ccc(cc1)CCOc1ccc(c(c1)C(F)(F)F)N	1
ZINC14630311	CCOc1ccc(c(c1)C(F)(F)F)N	1
ZINC14630326	c1cc(c(cc1OCC[NH+]1CCCCC1)C(F)(F)F)N	1
ZINC14630399	CCOc1ccc(cc1)Oc1ccc(c(c1)C(F)(F)F)N	1
ZINC14630715	CCC(C)(C)c1ccc(cc1)Oc1ccc(cc1F)N	0
ZINC14630969	Cc1ccc(c(c1)C)Oc1ccc(cc1N)Br	0
ZINC14655016	CCCCn1c(c(c(=O)[nH]c1=O)N(C)C(=O)Cc1cccc(c1)F)N	1
ZINC14705675	COc1ccc(cc1)CSc1nnc(n1N)C(F)(F)F	0
ZINC14732917	C[C@H]([C@H]1C(=O)N2C[C@H](C[C@H]2C(=O)N1)[NH2+]Cc1ccc(cc1F)F)O	0
ZINC14741140	CCOC(=O)c1c2c(n(n1)CC1CC1)CC[N@H+](C2)Cc1ncc([nH]1)C	0
ZINC14743745	c1ccc(c(c1)NC(=O)N[C@H]1C[C@H]2C(=O)N[C@H](C(=O)N2C1)CO)F	0
ZINC14769712	CCCCCOC(=O)C[C@H]1C(=O)NCCN1C(=O)c1ccccc1F	1
ZINC14781645	CCOc1cccc(c1)C(=O)Oc1cc(ccc1C)C	0
ZINC14808014	c1cc(cc(c1)Cl)N1CCN(CC1)C/C(=N/O)/N	0
ZINC14809463	c1cc(sc1)/C=C/c1nc([nH]n1)SCCCC(=O)c1ccc(cc1)F	1
ZINC14915173	CCOC(=O)N1CCN(CC1)[C@H](C)C(=O)NCc1ccc(cc1)Cl	0
ZINC14929736	C[C@@H](C(=O)NCCc1ccc(cc1)S(=O)(=O)N)Sc1ccccc1F	1
ZINC14963248	c1nc2c(n1[C@H]1C[C@@H]([C@H](O1)CO)OP(=O)([O-])[O-])nc([nH]c2=O)N	0
ZINC14974905	C[C@H](CCO)[N@H+]1CC[C@@H](CC1)CCC(=O)Nc1ccccc1	0
ZINC14982106	Cc1ccc(cc1)c1cnc2c(n1)c(nc(n2)NCCO)N	0
ZINC14982818	c1c[nH]c2c1c(cc(c2)N)F	0
ZINC14983253	c1c(cc(c2c1[nH]nc2O)F)N	0
ZINC14983738	c1c[nH]c2c1c(cc(c2)C(=O)[O-])F	0
ZINC14988282	CCOC(=O)c1ccc2c(c1)c(c(cn2)C(=O)OCC)N	0
ZINC14989007	C1COCCC1C(=S)N	0
ZINC14992043	c1c(nnn1[C@H]1CCC[N@H+](C1)CC1CCCCC1)C(=O)NCCCO	0
ZINC15005413	c1cc(c(cc1F)NC(=O)c1cc(cc(c1)Cl)Cl)F	0
ZINC15008860	CCOc1cc(cc(c1O)Br)/C=C/1\C(=O)NC(=O)N(C1=O)CC=C	0
ZINC15020342	COC(=O)c1cccc(c1O)N	0
ZINC15022961	C[C@@H]1C([C@]([C@H]2CCCC[C@]2(O1)O)(C#N)C(=O)N)(C#N)C#N	0
ZINC15042742	c1cc(c(cc1[N+](=O)[O-])Br)OCCF	1
ZINC15042898	C1C[C@H]2CC[C@@H]1c1c2c(nnc1NN)Cl	0
ZINC15064449	CC#CC(=O)N[C@H]1CC(=O)N(C1)Cc1ccccc1C(F)(F)F	0
ZINC15065171	CC[NH+](CC)C[C@@H](COc1ccc(cc1OC)C[NH2+]CC=C)O	0
ZINC15082155	c1cc(sc1)[C@@H]1CC(=O)Nc2c1sc(c2c1ccc(cc1)F)C(=O)[O-]	0
ZINC15083075	CCOC(=O)CC1=Nn2c(nnc2SC1)c1cc(ccc1F)F	1
ZINC15085313	c1cn(c(=O)nc1N)C[C@H](CO)O	0
ZINC15085343	c1(c(c(nc(c1Br)C(F)(F)F)C(=O)N)Br)O	0
ZINC15086167	CC(C)OC(=O)[C@@H]1[C@@H](C[C@@](CC1=O)(C)O)c1ccccc1	0
ZINC15106034	CCN(CC)C(=O)c1cc(c(c(c1)OC)O)N	0
ZINC15106172	c1ccc(cc1)[C@H](CC(=O)N)c1cc(ccc1O)F	0
ZINC15106559	Cc1cccc(c1)n1c(c(nn1)C(=O)NCCO)N	0
ZINC15106567	Cc1cn(c(=O)nc1N)[C@@H]1C[C@@H]([C@H](O1)CO)N=[N+]=[N-]	0
ZINC15108795	C[C@@H](CC(=O)NN)c1ccc(cc1O)OC	0
ZINC15122924	c1cc(ccc1CCNC(=O)CNc1ccc(c(c1)[N+](=O)[O-])F)Cl	1
ZINC15126927	Cc1ccc(c(c1)NC(=O)CNc1ccc(cc1C)F)C	0
ZINC15172968	c1cc(c(cc1C=O)[N+](=O)[O-])N1CCC(CC1)O	0
ZINC15202298	C1[C@H]2C[C@H]3C[C@@H]1C[C@@H](C2)[C@@]13C[C@@](N(N1)C(=O)N)(C(F)(F)F)O	0
ZINC15203022	Cn1cccc1[C@@H]1C[C@](N(N1)C(=O)N)(C(F)(F)F)O	0
ZINC15203025	Cn1cccc1[C@H]1C[C@](N(N1)C(=O)N)(C(F)(F)F)O	0
ZINC15203027	Cn1cccc1[C@@H]1C[C@@](N(N1)C(=O)N)(C(F)(F)F)O	0
ZINC15222821	C[NH2+]CCCC1CCCCC1	0
ZINC15223653	CN(Cc1ccc(cc1)F)C(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC15227931	c1ccc(c(c1)[C@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)F)C(F)(F)F	0
ZINC15273815	CC[C@@H](C)NC(=O)c1ccc(cc1)NS(=O)(=O)c1ccc(cc1)F	0
ZINC15319176	COc1ccc(c(c1)OC)[C@H]1[C@@]2([C@]1(C1(N=C2N)OCCO1)C#N)C#N	0
ZINC15319203	CCOc1ccccc1[C@@H]1[C@@]2([C@]1(C1(N=C2N)OCCO1)C#N)C#N	0
ZINC15321085	COc1ccc(c(c1)OC)[C@H]1[C@@]2([C@]1(C(N=C2N)(OC)OC)C#N)C#N	0
ZINC15324746	Cc1cc(=O)oc2c1ccc(c2)NC(=O)[C@@H]1CS[C@]2(N1C(=O)CC2)C	0
ZINC15366403	Cc1ccc(cc1NC(=O)[C@@H](C)Oc1ccccc1C(=O)N)Cl	0
ZINC15388319	CCC(=O)NCC(=O)Nc1ccc(c(c1)F)F	0
ZINC15389631	CCOc1ccc(cc1)NC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC15416305	CC1(CC(=O)N(C(=O)C1)c1ccc(cc1)C(=O)[O-])C	0
ZINC15440821	Cc1cc(cc(c1)[C@H]1CCC[C@@H]1O)C	0
ZINC15440915	c1cc(cc(c1)F)[C@H]1CCCC[C@@H]1O	0
ZINC15440989	Cc1ccc(cc1F)[C@@H]1CCCC[C@H]1O	0
ZINC15456959	C[C@H](COC)/[NH+]=C(/N)\SCc1ccc(c(c1)Br)OC	0
ZINC15479600	c1cc(ccc1CCNC(=O)CN1CCCC[C@H]1C(=O)N)OC(F)F	1
ZINC15497152	c1cc(ccc1F)SCCCNC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	1
ZINC15540521	Cc1ccc(c(c1)NC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)OC)F	0
ZINC15554741	c1ccc(cc1)OCCNC(=O)c1cc(ccc1Br)S(=O)(=O)N	0
ZINC15555829	C[C@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)c1ccc(cc1)F	0
ZINC15559771	CCCNC(=S)NNC(=O)c1cccc(c1)I	0
ZINC15568968	Cc1ccc(c(c1)F)NC(=O)c1ccc(cc1)N1CCCC1=O	0
ZINC15585966	COC(=O)c1ccc(cc1)/C=C/C(=O)Nc1ccc(cc1Cl)F	0
ZINC15589961	CC(C)(C)c1cc(n(n1)Cc1ccccc1)N	0
ZINC15594665	CCOc1ccc(cc1OCC)/C=C/C(=O)Nc1ccc(cc1F)C	1
ZINC15596754	CCOC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)Nc1ccc(cc1)C#N	0
ZINC15597579	Cc1ccc(c(c1)F)NC(=O)c1cccc(c1)NC(=O)N	0
ZINC15617198	COc1ccc(cn1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCCC1	0
ZINC15636567	c1cc(ccc1C(=O)N)C(C(F)(F)F)(C(F)(F)F)O	0
ZINC15657706	C[C@]1([C@@H]([C@H]([C@H](O1)O)O)O)[C@H]1CO[C@H](O1)c1ccccc1	0
ZINC15657781	COCCO[C@@H]1[C@@H]([C@H](O[C@H]1n1cnc2c1ncnc2N)CO)O	0
ZINC15669933	c1ccc2c(c1)[nH]c(n2)COc1ccc(cc1)F	0
ZINC15690595	C[C@@H](C(=O)Nc1ccc(cc1)OC)Sc1n[nH]c(n1)N	0
ZINC15775409	c1ccc(cc1)C(=O)[C@H]1CC(=O)[C@@H]2[C@]3([C@@H]1[C@H](C3)C#N)N2CCC#N	0
ZINC15778028	Cc1ccccc1SC(=[NH2+])N(CCCOC)Cc1ccc(cc1)O	0
ZINC15781129	Cc1nc(c(c[n+]1C)C[n+]1ccsc1CCO)N	0
ZINC15782282	Cc1cccc(c1)c1c(nco1)C(=O)NCCc1ccccc1C	0
ZINC15783699	CCCCCCSC(=O)[C@@H](Cc1ccccc1)O	0
ZINC15787163	c1ccc2c(c1)C[C@H](CO2)NC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC15859143	Cc1nc(cc(n1)Nc1ccc(cc1)O)c1ccc(cc1)OC	0
ZINC15860162	Cc1c2c(nc(nc2n(n1)CCO)N)N	0
ZINC15860162	Cc1c2c([nH+]c(N)nc2n(n1)CCO)N	0
ZINC15866313	CCOc1ccc(cc1)[C@@H]1C[C@H](n2c(nnn2)N1)c1ccc(cc1)Cl	0
ZINC15868391	CCN1c2ccccc2S(=O)(=O)N=C1SCc1cc(ccc1C)C	0
ZINC15874654	c1cc(ccc1C(=O)NNC(=S)NC1CCCCC1)F	0
ZINC15894431	c1cc(ccc1CN1[C@H]2CS(=O)(=O)C[C@@H]2S/C/1=N\C(=O)C1CC1)Cl	0
ZINC15923232	C/C(=N\O)/C(C)(C)Nc1cccc(c1)F	0
ZINC15924182	c1cc2c(cc1F)/C(=N\O)/CCS2	0
ZINC15931382	c1ccc2c(c1)cccc2/[NH+]=c/1\c(cc2ccc(cc2o1)O)C(=O)N	0
ZINC15931829	COc1ccc(cc1)NC(=S)N(C[C@@H]1CCC=CC1)C[C@@H]1CCCO1	0
ZINC15934108	c1cc(cc(c1)F)NC(=O)NNC(=O)COc1ccc(cc1)[N+](=O)[O-]	0
ZINC15961952	Cc1c(c(=[NH2+])n2c(n1)/C(=N/Nc1ccccc1F)/C(=N2)N)C#N	0
ZINC15981376	CC/N=c\1/n(c(cs1)c1ccco1)/N=C/c1cccc(c1)C(F)(F)F	1
ZINC16009395	Cc1ccc(c(c1)C(=O)NCCOc1ccccc1)O	0
ZINC16029164	C[C@@H]([C@H](c1ccccc1)O)N(C)CC#N	0
ZINC16031594	COc1ccc(cc1)[C@H]1[C@H]2CCCC[C@]2(CC[N@@H+]1CC(=O)N)O	0
ZINC16036249	C[NH+](C)[C@H](CO)[C@H](c1ccc(cc1)N)O	0
ZINC16042915	COc1cc(ccc1O)[C@H]1[C@H]2CCCC[C@]2(CC[N@@H+]1CC(=O)N)O	0
ZINC16048456	CC(C)(C)NC(=O)NC(=O)Cn1cnc2c(c1=O)c1c(s2)CCCC1	0
ZINC16069349	Cc1ccc(c(c1)C)NC(=O)[C@H](C)Sc1nnc(n1N)C(F)(F)F	0
ZINC16082618	C([C@@H](C(F)(F)F)O)C(=O)N	0
ZINC16082625	CCOC(=O)C[C@@](C)(C(F)(F)F)O	0
ZINC16082677	CC(C)N(C(C)C)/C(=N\O)/N	0
ZINC16082781	C[C@H](/C(=N/O)/N)O	0
ZINC16082816	c1(c(c(c(c(c1F)F)/C(=N/O)/N)F)F)/C(=N/O)/N	0
ZINC16082921	c1cc(cc(c1)Cl)CN1c2ccc(cc2[C@H](C1=O)N)Br	0
ZINC16088801	c1cc(ccc1C(=O)N)OS(=O)(=O)c1ccc(s1)Cl	0
ZINC16090785	C[NH2+]C[C@@H](c1cccc(c1)NS(=O)(=O)C)O	0
ZINC16096291	c1ccc(c(c1)C(F)(F)F)S(=O)(=O)Nc1ccc(cc1Cl)Br	0
ZINC16102037	c1ccc(cc1)OC[C@H](C[NH2+]C[C@H](COc1ccccc1)O)O	0
ZINC16125600	CCOS(=O)(=O)C(C(OCC=C)(F)F)(F)F	1
ZINC16128602	Cc1ccc(c(c1)Br)OCC(=O)OCc1ccc(cc1)C(=O)N	0
ZINC16130139	CCOC(=O)c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)C(F)(F)F	1
ZINC16158101	c1cc(c(c(c1F)C(=O)[O-])O)F	0
ZINC16158376	CCOC(=O)c1c(nc(s1)N)c1ccc(cc1)OC(F)(F)F	1
ZINC16158589	c1c(cc(c(c1Cl)F)Cl)C(=O)[O-]	0
ZINC16159213	Cc1c(ccc(n1)c1ccc(cc1)F)C(=O)C	0
ZINC16159291	C[C@@H](COC(F)(F)F)O	0
ZINC16159332	c1cc(c(c(c1)N)O)C(F)(F)F	0
ZINC16159363	C(/C(=C/[C@@](C(F)(F)F)(OC(F)(F)F)F)/I)O	0
ZINC16188008	CN(CC(=O)NN)S(=O)(=O)c1ccc(cc1)F	0
ZINC16194948	COc1cc(cc(c1O)/C=N/[NH+]=C(\N)/[S-])[N+](=O)[O-]	0
ZINC16217416	CCOC(=O)c1ccc(cc1)NC(=S)N1CCCC[C@@H]1CO	0
ZINC16221229	c1ccc(cc1)NC(=S)Nc1ccc(c(c1F)F)F	0
ZINC16237471	CCN(CCO)C(=S)Nc1c(cccc1C)C	0
ZINC16282086	Cc1cc(ccc1/N=C/c1cc(cc(c1OCC=C)Br)Br)O	0
ZINC16286509	c1cc(cc(c1)Cl)NC(=O)C/C(=N/O)/N	0
ZINC16292733	Cc1ccc(cc1)N1C(=O)/C(=C\c2ccc(c(c2)OC)O)/C(=O)N1	0
ZINC16302985	CCOc1cc2c(cc1NC(=O)c1ccc(cc1)C(=O)N)O[C@@H](C2)C	0
ZINC16323207	CC(C)(C)c1ccc(cc1)CNC(=O)C/C(=N/O)/N	0
ZINC16341555	CC[N@H+](Cc1ccc(s1)Cl)CC(=O)NC(=O)N	0
ZINC16341727	C[N@@H+](Cc1ccc(s1)Br)CC(=O)NCCC(=O)OC	0
ZINC16343325	c1ccc2c(c1)[C@H]([C@H](c1ccccc1N2C(=O)N)O)O	0
ZINC16383247	c1c(cc(c(c1/C=N\Nc1nncn1N)O)Cl)Cl	0
ZINC16384090	c1cc(c(c(c1)F)/C=C/C(=O)/C=C/c1c(cccc1F)F)F	0
ZINC16385957	c1cc(c(cc1c1ccc(o1)/C=N\[N-]/C(=N\[N+](=O)[O-])/N)C(=O)[O-])O	0
ZINC16405950	CCc1ccc(cc1)/C=C/C(=O)c1ccc(cc1)C#N	0
ZINC16419244	COC(=O)CCNC(=O)C[N@H+](Cc1ccc(cc1)F)C1CC1	1
ZINC16450212	c1ccc(c(c1)N)S[C@@H]1[C@@H]2CC[C@@H](C2)/C/1=N\O	0
ZINC16461154	CCn1c(nnn1)SCC(=O)NCCc1ccc(cc1)OC(F)F	1
ZINC16477568	c1ccc(cc1)[C@H](CO)C#N	0
ZINC16483268	Cn1c(nnn1)SCCS(=O)(=O)c1ccccc1	0
ZINC16489557	c1cc(ccc1OCCSc1nc(cc(=O)[nH]1)N)F	1
ZINC16490051	Cc1c(cco1)C(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC16512081	CCOc1ccc(cc1O)C=NNC(=O)c1nnc[n-]1	0
ZINC16527298	c1ccc(cc1)CCNC(=O)c1cccc(c1)N	0
ZINC16546189	c1nc2c(n1[C@H]1[C@@H]([C@H]([C@H](O1)COP(=O)([O-])[O-])O)O)nc(N)[nH]c2=O	0
ZINC16549005	C[C@@H](c1nnc(o1)c1ccc(cc1)[N+](=O)[O-])Sc1ccccc1Br	0
ZINC16555842	Cc1ccoc1C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC16576641	c1ccc2c(c1)C(=O)N(C2=O)CCNC(=O)c1cnccn1	0
ZINC16604689	Cc1cc(cc(c1)C(=O)N[C@@H](C)[C@@H]1CCCO1)C	0
ZINC16607588	Cc1c(c(n(n1)c1ccccc1)O)/C=C\1/C(=O)NC(=NC1=O)[O-]	0
ZINC16610113	CCC(C)(C)c1ccc(c(c1)C(=O)NC(=O)N)OC	0
ZINC16611397	CCC(c1c(cc(n(c1=O)C)C)O)c1c(cc(n(c1=O)C)C)O	0
ZINC16624508	CC[C@H](C(=O)Nc1cccc(c1C)C)n1c(nnc1SC)N	0
ZINC16626761	c1cc(ccc1NC(=O)c1ccc(c(c1F)F)F)S(=O)(=O)N	0
ZINC16639512	CCCNC(=O)c1ccc2c(c1)c1c([nH]2)CC[C@@H](C1)C	0
ZINC16639677	CCCNC(=O)c1ccc(c(c1OC)OC)OC	0
ZINC16640225	COc1ccc(c(c1)O)C(=O)NCCc1ccc(cc1)F	0
ZINC16648246	Cc1cccc(c1NC(=O)c1c(n(nn1)c1cc(cc(c1)C)C)N)C	0
ZINC16649206	Cc1ccc(cc1)NC(=O)c1c(n(nn1)c1ccc(cc1)F)N	0
ZINC16651367	CCCOc1cc(ccc1Br)S(=O)(=O)N1CCC(CC1)C(=O)N	0
ZINC16652462	C[N@H+]1CCN(CC1)c1ccc(cc1N)[C@H](c1ccccc1)O	0
ZINC16662907	COc1cccc(c1OC)C[N@H+]1CCC[C@H](C1)C(=O)N	0
ZINC16671901	COc1cc(cc(c1OCC#C)I)/C=N\NC(=S)N	0
ZINC16678105	c1cc(c(c(c1)[N+](=O)[O-])N)CO	0
ZINC16688362	CCOc1cc(cc(c1OCC)Br)/C=N/n1c(nnn1)N	0
ZINC16696920	c1cc2c(cc1F)c(c(cn2)N)O	0
ZINC16698758	COc1cnc(nc1O)C(F)(F)F	0
ZINC16698937	C=CCN(Cc1cccs1)C(=O)Cn1cnc2cc(ccc2c1=O)F	0
ZINC16700514	Cc1cc(ccc1F)S(=O)(=O)N(CCO)CCO	0
ZINC16711432	Cc1c(=O)n(c(nn1)S[C@@H](C)C(=O)Nc1cccc(c1)F)N	0
ZINC16720998	CCNC(=O)c1cccc(c1)N/C=C\1/c2ccccc2C(=O)NC1=O	0
ZINC16750856	C=CCN1[C@@H](C(=C(C1=O)O)C(=O)c1ccc(cc1)F)c1cccs1	0
ZINC16755430	c1cc(cc(c1)NC(=O)/C(=C\c1ccc(cc1)O)/C#N)C(F)(F)F	0
ZINC16758340	CN(C)c1ccc(cc1)C1=NN(C(=CS1)O)C(=S)N	0
ZINC16790178	Cc1cc(cc(=O)n1CCO)NCc1ccccc1	0
ZINC16839789	CCOc1ccc(cc1)N([C@H]1CS(=O)(=O)C=C1)C(=O)C(F)(F)F	1
ZINC16847201	c1cc(ccc1CCNC(=O)Cc1ccc(cc1)F)N1CCCC1	1
ZINC16891331	c1(c([nH]c(nc1=O)N)N)O	0
ZINC16900247	CC(=O)Nc1ccc(cc1)N1C(=O)C[C@H](C1=O)SCC[NH3+]	0
ZINC16904360	CCN1C(=O)/C(=C/c2cccc(c2)F)/S/C/1=N\c1ccc(cc1)O	0
ZINC16904835	CCCOc1ccccc1/C=C\1/C(=O)N(C(=S)S1)CC(=O)[O-]	0
ZINC16905548	Cc1cccc(c1)N1C(=O)[C@H](SC1=O)CC(=O)NCCCO	0
ZINC16905693	c1cc(ccc1N1C(=O)[C@H](SC1=O)CC(=O)NCCC(=O)[O-])F	1
ZINC16922176	c1cc(cc(c1)F)/C=C\1/C(=O)N(C(=S)S1)CC(=O)NCCCO	0
ZINC16922797	c1cc(cnc1)C(=O)N[C@H](Cc1ccc(cc1)O)C(=O)N	0
ZINC16926660	CCOc1ccc(c(c1)O)/N=C/c1ccc(cc1)NC(=O)C	0
ZINC16937834	C[C@H](C(=O)[O-])Oc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)CCCO	0
ZINC16939859	c1c2c(c(=O)n(c1N)N)ncn2[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC16941966	CC(C)(C)S[C@@H]1[C@H]([C@@H](O[C@@H]1n1ccc(=[NH2+])[nH]c1=O)CO)O	0
ZINC16943527	CCOCc1cc(no1)C[NH3+]	0
ZINC16943813	COc1cc(ccc1O)/C(=N/O)/N	0
ZINC16949365	CCOC(=O)[C@H]1[C@H](NC(=O)N[C@]1(C(F)F)O)c1ccccc1	0
ZINC16952745	c1c(n(c[nH+]1)[C@@H]1[C@H]([C@@H]([C@H](CO1)O)O)O)C(=O)N	0
ZINC16955536	C1=N/C(=N\NN(CCO)CCO)/C(=[NH+]1)C(=O)N	0
ZINC16956163	Cc1cc2c(c(=O)[nH]1)[C@@H](C(=C(O2)N)C#N)c1c(cccc1Cl)F	0
ZINC16956416	Cc1cc(c(c(c1)C)N1C(=O)[C@@H](/C=[NH+]/CC[NH+](C)C)C(=O)N=C1S)C	0
ZINC16958303	c1c([nH]c[nH+]1)CCN1C[C@H](C(=NC1=O)[O-])C(=[NH2+])N	0
ZINC16958408	C/C(=N\NC(=S)N)/CC(C(F)(F)F)(C(F)(F)F)O	0
ZINC16958414	C/C(=N\O)/CC(C(F)(F)F)(C(F)(F)F)[O-]	0
ZINC16982805	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O)NN	0
ZINC16990901	C[C@]12CC[C@@H]3[C@@H]([C@@H]1C[C@H](C2)O)CC[C@@H]1[C@@]3(CC[C@@H](C1)OC)C	0
ZINC16996386	Cc1ccc(cc1)/C=C/1\C(=N[C@@H](S1)N1CCc2ccccc2C1)O	0
ZINC17002993	C/C(=N\NC(=N)N)/C(=N\N=C(N)N)/C	0
ZINC17016959	c1ccc(c(c1)CSc1nnc(s1)NC(=O)c1ccccc1Cl)F	0
ZINC17020752	Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@@H]([C@H]([C@@H](O1)[C@@H](C(=O)N)O)O)O	0
ZINC17020842	CCO[C@]1(O[C@H]2[C@H](O[C@@H]([C@H]2O1)n1cnc2c1ncnc2N)CO)C	0
ZINC17021985	CCOc1ccc(cc1)C(=O)CSc1ccc(cc1)N	0
ZINC17042587	COc1cc2c(cc1OC)NC(=O)/C(=C(\NC1CCCC1)/O)/C2=O	0
ZINC17043065	Cc1ccc(cc1C)OCCOC[C@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC17052195	Cc1ccc(cc1)n1c(nnn1)CNC(=O)NCc1cccs1	0
ZINC17055205	c1ccc(c(c1)N1C(=O)C[C@H](C1=O)N1CCCC[C@@H]1CCO)F	0
ZINC17066375	C/C(=N/NS(=O)(=O)c1ccc(cc1)F)/c1ccc(cc1O)O	0
ZINC17071797	Cc1c(cn(n1)C)S(=O)(=O)N1[C@](CC(=N1)C(F)F)(C(F)F)O	0
ZINC17074060	c1cc(c(cc1Cl)Cl)C(=O)N1[C@@](CC(=N1)C(F)F)(C(F)F)O	0
ZINC17074504	CCCCOc1ccc(cc1)C(=O)N1[C@@](CC(=N1)C(F)F)(C(F)F)O	0
ZINC17074815	COc1ccccc1CN(CCC[NH+]1CCOCC1)C1=[NH+]CCCS1	0
ZINC17087089	CC1(CC(=CC(=O)C1)NNC(=O)c1cccc(c1)F)C	0
ZINC17112487	CCOC(=O)c1c(nc(s1)NC(=O)CSc1[nH]c(=O)cc(n1)N)C	0
ZINC17127936	c1c([nH+]c[nH]1)C[C@H](C(=O)[O-])/N=C(/C/N=C(/CN)\O)\O	0
ZINC17143720	c1cc(ccc1[C@@H]1C(=C(S/C/1=N\O)N)C#N)Cl	0
ZINC17146871	c1cc(ccc1CNC(=O)c1c(c2c([nH]c1=O)CCCC2)[O-])F	0
ZINC17168723	c1cc(cnc1)CNC(=O)COc1ccc(cc1F)Br	0
ZINC17173789	C(CSc1nnc(s1)N)O	0
ZINC17174212	c1c(c(nc(=O)n1[C@H]1C[C@@H]([C@H](O1)CO)O)N)I	0
ZINC17174307	CSc1nc2c(c(=O)[nH]1)CN(CC2)Cc1ccccc1	0
ZINC17174483	c1c(c(nc(=O)n1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N)F	0
ZINC17174505	c1cn(c(=O)nc1N)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)F	0
ZINC17174506	c1cn(c(=O)nc1N)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)F	0
ZINC17198447	c1ccc(c(c1)Nc1nc(c(c(n1)N)[N+](=O)[O-])NCc1ccco1)F	0
ZINC17222899	C1C[C@H](/C(=N\NC(=S)N)/C1)C(C(F)(F)Cl)(C(F)(F)Cl)O	0
ZINC17299770	CCOc1cc(ccc1OCc1ccc(cc1)Cl)/C=N/NC(=S)N	0
ZINC17302104	c1ccc(cc1)CSC/C=N\NC(=O)N	0
ZINC17309225	COc1cc(ccc1O)c1[nH]c(=O)c2cc(sc2n1)c1ccccc1	0
ZINC17315923	c1ccc(c(c1)/C=N\NC(=O)c1ccc(cc1)N)O	0
ZINC17316689	CCS(=O)(=O)NCCS(=O)(=O)N1CCN(CC1)c1ccccc1	0
ZINC17361085	CC(C)(C)c1ccc(c(c1)NC(=O)CNC(=O)c1cccc(c1)Cl)O	0
ZINC17366947	Cc1csc(=O)n1CC(=O)N[C@H](C)c1cccc(c1)Cl	0
ZINC17378517	c1c(c(=O)[nH]c(n1)N)O	0
ZINC17381098	CC1(O[C@H]2[C@H](O[C@H]([C@@H]2O1)n1c2c(c(ncn2)N)nc1Br)CO)C	0
ZINC17425382	Cc1cc(nc(=O)n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC17481759	c1ccc(c(c1)C(=O)N)NC(=O)c1ccc(cc1)OC(F)F	0
ZINC17515712	COCCCNC(=S)Nc1cc(cc(c1)F)F	1
ZINC17527786	Cc1cc(c(c(c1)/C=N/NC(=S)N)O)/C=N/NC(=S)N	0
ZINC17573428	CC(C)(C)CC(=O)NNC(=O)c1ccccc1O	0
ZINC17730576	c1ccc(c(c1)C(=O)/C=C(/C(F)(F)F)\N)O	0
ZINC17860621	Cc1ccc(cc1F)C(=O)NCc1ccc2c(c1)OCCO2	0
ZINC17878320	c1ccc2c(c1)[C@](C(=O)N2CCCC#N)([C@H]1C(=O)N=C(S1)N)O	0
ZINC17878341	CCCN1c2ccc(cc2[C@](C1=O)([C@H]1C(=O)N=C(S1)N)O)Br	0
ZINC17878617	COC(=O)CN1c2ccc(cc2[C@@](C1=O)([C@@H]1C(=O)N=C(S1)N)O)Br	0
ZINC17878833	c1cc2c(cc1F)[C@@](C(=O)N2)([C@H]1C(=O)N=C(S1)N)O	0
ZINC17917428	CC(=O)C1=C(C=C(C[C@@H]1c1ccco1)c1ccco1)O	0
ZINC17921013	c1ccc2c(c1)c1c(cccc1/C/2=N\NC(=S)N)C#N	0
ZINC18043768	CCOc1cc(cnc1C(=[NH2+])NO)C(F)(F)F	1
ZINC18056029	c1ccc(cc1)/C=N/c1ccc(cc1)S(=O)(=O)c1ccc(cc1)N	0
ZINC18057764	CN1CCc2c(c([nH]c3c2c(=[NH2+])[nH]n3)NCCO)C1	0
ZINC18059156	C[C@H](C(=[NH2+])NO)Oc1ccc(cc1)Cl	0
ZINC18067576	CCCn1c(=O)c(nn(c1=O)c1cccc(c1)C(F)(F)F)C(=[NH2+])NO	1
ZINC18069436	C/C(=N/CCO)/c1c(nn(c1[O-])c1nc2ccccc2s1)C(F)(F)F	0
ZINC18076073	CC(C)NS(=O)(=O)c1ccc(cc1)C(=O)NCCSCc1ccco1	0
ZINC18093685	c1ccc2c(c1)c1c([nH]2)nc(nn1)SCc1csc(n1)N	0
ZINC18096113	Cc1ccc(cc1)N/C(=N/O)/c1c(non1)N	0
ZINC18106622	Cc1cc(nc(n1)NC(=[NH2+])O)C	0
ZINC18137697	CCOC(=O)N1CCC2(CC1)c1c([nH]nc1OC(=C2C#N)N)COC	0
ZINC18148554	COc1cccc(c1)/C=N/NC(=O)c1c2c([nH]n1)CCC2	0
ZINC18150621	c1c[nH+]c(c2c1n(cn2)[C@@H]1C=C([C@H]([C@@H]1O)O)CO)N	0
ZINC18166852	C(Cc1nc([nH]n1)N)CO	0
ZINC18169010	c1c(nc2c(=O)[nH]c(nc2n1)N)[C@H]([C@@H](CO)O)O	0
ZINC18172965	Cc1c(cco1)C(=O)O/N=C(/c1ccccc1)\N	0
ZINC18175162	c1cc(ccc1NC(=O)N1CCC[C@@H](C1)CO)F	0
ZINC18195683	COc1cccc(c1O)[C@H]1c2c([nH]nc2O)NC2=C1C(=O)CCC2	0
ZINC18195943	c1cc(c(cc1[C@@H]1C2=C(CCCC2=O)Nc2n1ncn2)O)O	0
ZINC18199183	c1ccc(c(c1)[C@H]1C(=C(n2c(ncn2)N1)N)C#N)C(F)(F)F	0
ZINC18199289	c1ccc(cc1)c1ccc(cc1)[C@@H]1C(=C(n2c(ncn2)N1)N)C#N	0
ZINC18200681	CC1(CC2=C([C@H](n3c(nc(n3)N)N2)c2ccccc2Br)C(=O)C1)C	0
ZINC18205225	COc1cccc(c1OC)[C@@H]1CC(=O)Nc2c1c(=O)[nH]c(n2)N	0
ZINC18209089	Cc1ccc(cc1)/C(=N/N=C/1\NC(=O)[C@@H](S1)Cc1ccc(cc1)F)/C	0
ZINC18229985	CCOc1cc(ccc1O)/C=N\c1ccc(cc1)S(=O)(=O)N	0
ZINC18229987	CC[NH+](CC)c1ccc(c(c1)/C=N/c1ccc(cc1)S(=O)(=O)N)O	0
ZINC18234026	C[C@@H](c1ccc(cc1)F)N(C)C(=O)c1cc2ccccc2o1	0
ZINC18253849	COc1ccc(cc1)/C=C/C(=O)Nc1cc(cc(c1)F)F	0
ZINC18254735	CCOC(=O)C(C(=[NH2+])NCCCO)C(=O)OCC	0
ZINC18282738	CCCC/N=C/C1=C(CC([C@@H](C1=O)C(=O)OC)(C)C)[O-]	0
ZINC18286010	c1cn(c(=O)nc1N)[C@@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC18286725	Cc1c2c(n[nH]1)OC(=C([C@@H]2c1ccc(cc1)O)C#N)N	0
ZINC18322082	c1cc(cc(c1)C(F)(F)F)C(=O)OCC(=O)Nc1ccc(cc1)O	0
ZINC18529433	C#CCNC(=O)CSc1nnc(n1N)c1ccc(cc1)OC(F)F	1
ZINC18559934	c1cn2cnnc2cc1N	0
ZINC18707270	Cc1ccc(cc1[N+](=O)[O-])S(=O)(=O)[N-]c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC18767814	c1cc(ccc1COC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl)F	0
ZINC18808057	C[C@H](C(=O)NC1CC1)OC(=O)c1ccc(cc1F)Cl	0
ZINC18940641	c1ccc(c(c1)CCNS(=O)(=O)c1ccccc1Cl)F	1
ZINC18995716	c1ccc(cc1)c1cc(c(c(n1)NCCO)C#N)C(F)(F)F	0
ZINC18995720	c1ccc(cc1)c1cc(c(c(n1)NCCCO)C(=O)N)C(F)(F)F	1
ZINC19006242	CCOc1ccc(cc1[N+](=O)[O-])C(=O)Nc1ccc(cc1O)C	0
ZINC19074478	CCOC(=O)c1c[nH]nc1NC(=O)c1cc(ccc1F)F	1
ZINC19083184	CC(C)(C)OC(=O)N1CCC(CC1)c1c(cc2cc(ccc2[nH+]1)F)N	0
ZINC19089110	c1cc(ccc1n1cc(cn1)CO)F	0
ZINC19090900	CC(C)n1cc(nn1)N	0
ZINC19093055	c1cc(cc(c1)F)[C@]1(CCOC1)C#N	0
ZINC19095829	CCOc1cc(ccc1O)c1c2c(nc(c1C#N)N)[C@H](CCC2)C	0
ZINC19119241	CC1(Cc2c(cc(c(n2)N)C(=O)NCCO)CO1)C	0
ZINC19167294	C[C@@H](CNN)O	0
ZINC19167582	CCOc1ccc(cc1)SCC(=O)Nc1ccccc1OC(F)F	1
ZINC19168031	Cc1ccccc1CC[NH2+]N	0
ZINC19168215	CC[C@@H](CNN)O	0
ZINC19168293	C1[C@H]([C@H](CS1(=O)=O)O)[NH2+]N	0
ZINC19168397	c1cc(c(c(c1CNN)O)O)O	0
ZINC19171075	c1cc(c(c(c1)Cl)CNN)F	1
ZINC19171896	c1ccc(c(c1)CNN)F	1
ZINC19172726	c1cc(ccc1OCC(=O)C[NH2+]N)F	1
ZINC19172893	COc1cc(ccc1F)CNN	1
ZINC19173184	c1cc(ccc1CCC(=O)Nc1ccc(c(c1)Cl)F)S(=O)(=O)N	0
ZINC19200280	C1CC[NH+](C1)CCSc1c(c2c(s1)c(=O)[nH]c([O-])n2)C#N	0
ZINC19203476	C1[C@H]([C@@H](CS1(=O)=O)O)NCCN	0
ZINC19203858	CC1([C@H](N2[C@H](S1)[C@H](C2=O)NC(=O)[C@H](c1ccc(cc1)O)N)C(=O)[O-])C	0
ZINC19222993	COc1ccc(c(c1)F)CN1CCN(C[C@@H]1CCO)C1CCOCC1	0
ZINC19223348	CN1CCN(C[C@@H]1CCO)Cc1ccc(cc1)C(F)(F)F	0
ZINC19224103	Cc1c(nc(c(n1)C)CNCc1ccc[nH+]c1N1CCC[C@H](C1)O)C	0
ZINC19225136	Cc1ncc(s1)C[N@H+]1CCN([C@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC19256270	C1CC[NH+](CC1)C[C@H](CN)O	0
ZINC19258032	Cc1ccc(c(c1)C)NC(=O)COc1ccc(cc1)C[NH3+]	0
ZINC19262975	c1cc(c(cc1C#N)C[NH2+]N)F	1
ZINC19266489	CCCOc1ccc(cc1OCCC)[C@@H](C)[NH2+]N	0
ZINC19270681	Cc1ccc(cc1)NC(=O)COc1ccc(cc1)N	0
ZINC19272271	C[N@H+](Cc1ccccc1)C[C@H](CN)O	0
ZINC19272730	c1cc(c(cc1c1nc([nH]n1)N)Cl)O	0
ZINC19275084	c1cc(c(cc1F)OCC#N)N	1
ZINC19278763	CC[C@H](c1ccc(cc1)O)NN	0
ZINC19281575	CN(c1ccc(cc1)O)C(=O)N	0
ZINC19292948	c1cc(c(cc1C[N@@H+]1CC[C@H]([C@@H](C1)O)N1CC[C@@H](CC1)C(=O)N)F)F	0
ZINC19293875	c1cc(cc(c1)F)C[N@@H+]1CC[C@H]([C@@H](C1)O)N1CC[C@@H](CC1)C(=O)N	0
ZINC19293878	c1cc(cc(c1)F)C[N@@H+]1CC[C@H]([C@@H](C1)O)[NH2+]CCCn1ccnc1	0
ZINC19300984	CC(C)(C)[NH2+][C@H](C(Cl)(Cl)Cl)/N=C(/c1cccc(c1)[N+](=O)[O-])\O	0
ZINC19301003	Cc1cc(c(c(c1)C)OC[C@@H](CN1CCOCC1)O)C	0
ZINC19321109	c1cc(c(c(c1)Cl)C[N@@+]12CN3CN(C1)CN(C3)C2)F	0
ZINC19321625	c1ccc(cc1)[C@]1(C[C@]2(c3c(non3)CCC2=[N+]1[O-])O)N	0
ZINC19321630	c1ccc(cc1)[C@]1(C[C@@]2(c3c(non3)CCC2=[N+]1[O-])O)N	0
ZINC19323239	CC[C@]12C[N@@H+]3C[C@](C1=O)(CN(C2)[C@@H]3[C@@H]([C@@H]([C@@H]([C@@H](CO)O)O)O)O)CC	0
ZINC19325405	C[C@]12CN3C[C@](C1=O)(CN(C2)[C@@]13[C@@H]2C[C@H]3C[C@@H](C2)C[C@@H]1C3)C	0
ZINC19325763	c1cc(sc1)C(=O)C[C@@]1([NH2+]CCN1)C(F)(F)F	0
ZINC19327308	c1ccc2c(c1)ccc(c2O)C(=O)C[C@@]1([NH2+]CCN1)C(F)(F)F	0
ZINC19327463	C[C@@]1([NH2+][C@@H]([C@@H](N1)c1ccccc1)c1ccccc1)c1ccccc1	0
ZINC19329183	CCC[C@@]12C[N@H+]3C[C@@]([C@@H]1O)(CN(C2)[C@H]3c1cccc(c1)N)CCC	0
ZINC19330325	Cc1cc2c(nc(N=C3NCN(CN3)CCO)nc2cc1C)C	0
ZINC19335212	c1cc(ccc1N1C(=O)C[C@@H](C1=O)N1CC[N@@H+](CC1)CCO)F	0
ZINC19340738	CCOC(=O)[C@@H]1[C@H](N(C2=COC(/C(=N/[O-])/C2=N1)(C)C)O)N	0
ZINC19344470	c1cc(sc1)c1ccc(=O)n(n1)C1CN(C1)S(=O)(=O)C1CCCCC1	0
ZINC19348919	c1ccc(c(c1)C[N@H+]1CC[C@@H](CC1)c1nnc(o1)c1cccnc1)F	0
ZINC19358914	c1ccc(cc1)C[N@H+]1CCN(CC1)C[C@@H](C[NH3+])O	0
ZINC19361696	CC[C@@H](C#CCN1CCN(CC1)C)O	0
ZINC19364072	CCOc1ccc(cc1)Nc1nc(nc(n1)N)CN1CC[NH+](CC1)C	0
ZINC19369428	c1ccc(cc1)[C@@H](C[NH2+]CCN)O	0
ZINC19369714	CN1CCN(CC1)C[C@@H](COCCOc1ccc(cc1)Br)O	0
ZINC19372400	c1ccc(cc1)P(=O)(CC[NH2+]CCN)c1ccccc1	0
ZINC19373266	c1ccc(cc1)Nc1cc(nc(n1)[C@H]1CCC[NH2+]C1)c1ccncc1	0
ZINC19375985	c1ccc2c(c1)/c(=[NH+]/CC[NH+]1CCCC1)/c(c(o2)O)N	0
ZINC19388687	c1cc(c(cc1F)C[NH2+]N)Br	1
ZINC19392356	CC[C@H](C)NC(=O)C[NH2+]CC	0
ZINC19400996	Cc1ccc(cc1C)[C@@H](C[NH+]1CCCCCC1)N	0
ZINC19402300	c1ccnc(c1)[C@@]1(CC[C@@H]2[C@H]1C[N@@H+](C2)Cc1cccc(c1F)F)O	0
ZINC19405181	CCCC[N@@H+](C)C[C@H](CN)O	0
ZINC19418617	CC1=C([C@@H](C(=C(N1)C)C(=O)N)c1ccc(c(c1)OC)O)C(=O)N	0
ZINC19418823	c1c(c(cc(c1N1CCN(CC1)CCO)[N+](=O)[O-])Cl)N	0
ZINC19422596	C[C@H]1CC[C@@H](C[NH2+]1)C(=O)N	0
ZINC19426933	Cc1ccc(cc1NC(=O)Cc1ccc(cc1)N)Cl	0
ZINC19429636	c1ccc(cc1)Oc1ccc(cn1)/C(=N/O)/N	0
ZINC19430274	CC(C)Oc1ccc(cc1)/C(=N/O)/N	0
ZINC19431515	c1cnn(c1)C/C(=N/O)/N	0
ZINC19433609	COc1ccccc1N1CCN(CC1)CC(=[NH2+])NO	0
ZINC19474401	CCCCCOc1cccc(c1)/C(=N/O)/N	0
ZINC19475515	CN(CC(=O)[O-])S(=O)(=O)c1cccnc1	0
ZINC19482426	CC(C)COCC/C(=N/O)/N	0
ZINC19482690	C=CCN(CC=C)C(=O)c1cccc(c1)N	0
ZINC19503474	C[C@H](c1ccc(c(c1)F)OC)[NH2+]Cc1ccco1	0
ZINC19504662	Cc1ccc(c(c1)O)C(=O)NO	0
ZINC19515858	CC(C)(C)Nc1cc(ccn1)C#N	0
ZINC19516934	c1cc(cc(c1)Br)C(=O)Nc1ccc(cc1)N	0
ZINC19517627	CCC[NH2+][C@@H](C)c1ccncc1	0
ZINC19519414	C1CN(CC[C@@H]1O)C/C(=N/O)/N	0
ZINC19537273	c1ccc(c(c1)CN1CC[N@H+]([C@@H](C1)CCO)Cc1ccc(cc1)F)F	0
ZINC19537330	COc1cc(cc(c1O)Br)C[NH+]1CCN(CC1)c1ccccn1	0
ZINC19586120	C[N@H+](CCO)Cc1c2cccnc2[nH]c1[C@H]1CCC[NH2+]C1	0
ZINC19594442	c1ccc2c(c1)cccc2S(=O)(=O)[N-]c1ccc(cc1Br)S(=O)(=O)N	0
ZINC19595606	C[C@H](c1cn(nn1)C[C@H]1CC[N@@H+](CC1)Cc1cc(sc1)C(=O)C)O	0
ZINC19597295	c1cc(cc(c1)Br)[C@@H]1C(=C(SC(=C1C#N)N)N)C#N	0
ZINC19607178	c1cc(ccc1C[NH+]1CCN(CC1)CCO)[N+](=O)[O-]	0
ZINC19616464	c1cc(nc(c1)N)C(F)(F)F	0
ZINC19618465	COc1cccc(c1)/C=C\1/C(=O)N=C(S1)Nc1ccccc1O	0
ZINC19620869	Cc1c2c(ncn(c2=O)CCOc2ccc(cc2)Cl)sc1C(=O)N	0
ZINC19621275	c1cc([nH+]cc1N)N1CCN(CC1)CCO	0
ZINC19634878	COc1cc2c(cc1OC)CN(CC2)Cc1c(cccc1Cl)Cl	0
ZINC19640427	c1cc(c(c(c1/C=N/NC(=O)[C@@H](CO)N)O)O)O	0
ZINC19671852	CN(C)S(=O)(=O)c1cccc(c1)CSC(=[NH2+])Nc1ccccc1	0
ZINC19673177	C[C@@H](COC)/[NH+]=C(\N)/SCc1ccc(cc1Cl)F	1
ZINC19689073	c1cc(ccc1c1cc(n(n1)CCO)N)F	1
ZINC19690917	Cc1c(c(n[nH]1)O)[C@@H]1c2c(cc3c(c2OC)OCO3)CCN1C	0
ZINC19702713	c1cc2c(cc1F)c(=O)c(c[nH]2)C(=O)NN	0
ZINC19708041	C[NH+]1CCN(CC1)CCCCOc1ccc(cc1)F	1
ZINC19720410	Cc1cc(cc(c1Cl)C)OCCCN1CCOCC1	0
ZINC19722610	CN1CC[NH+](CC1)Cc1c(nc(s1)N)c1cccs1	0
ZINC19728726	c1cc(ccc1CCCC=O)F	1
ZINC19735092	C(C(C(C(F)(F)F)(F)F)(F)F)N	0
ZINC19735126	c1ccc(cc1)c1ccc(nc1)N	0
ZINC19735944	c1cc(c(nc1)N1CC[NH+](CC1)CCO)[N+](=O)[O-]	0
ZINC19736430	Cc1cc(ccc1NC(=O)[C@H](C)Oc1ccc(cc1)C(C)(C)C)N	0
ZINC19736845	C(C[NH2+]CCC(=O)N)CO	0
ZINC19737776	Cc1ccc(c(c1)NCC1CC1)C	0
ZINC19737791	Cc1ccc(c(c1)NC[C@@H](C)Oc1ccc(cc1)C(C)C)C	0
ZINC19738028	COCCOc1ccc(cc1)CNc1ccccc1F	1
ZINC19755403	c1cc(ccc1CNc1cc[nH+]cc1N)F	0
ZINC19757252	c1cc(ccc1c1c2c(nc(c1C#N)N)CCCCC2)F	0
ZINC19759017	c1cc(ccc1C(=O)CSc1c(cc(c(n1)N)C#N)C#N)F	0
ZINC19772000	c1cc(cc(c1)F)c1nc(on1)c1ccc(cc1)N	0
ZINC19785904	C[C@@H]1CCC[N@@H+](C1)CCCO	0
ZINC19788737	CCOc1cc(cc(c1[O-])/C=C\1/C(=NC(=O)N(C1=O)C)[O-])[N+](=O)[O-]	0
ZINC19790870	c1ccc(cc1)C[N@@H+]1CCN(C[C@H]1CCO)Cc1ccccc1F	0
ZINC19791915	Cc1c(c(=O)c2cc(ccc2[nH]1)OC)C[NH+]1CCCC1	0
ZINC19791967	C(CNc1c(c(c(c(n1)N)C#N)CC#N)C#N)CO	0
ZINC19792265	COc1ccc(c(c1)C[NH+]1CCN(CC1)Cc1ccc(cc1)F)O	0
ZINC19793507	CCC[NH+](CCC)Cc1c([nH]c2c(ccc(c2c1=O)Cl)OC)C	0
ZINC19796314	C([C@@H]1[C@@H](C(C(=O)O1)(F)F)O)O	0
ZINC19797971	CCOC(=O)[C@H]([C@H](c1cccc(c1)[N+](=O)[O-])O)N	0
ZINC19798927	CN1CC[N@@H+](C[C@@H]1CCO)Cc1cccnc1OC	0
ZINC19799492	c1cc(c(cc1C1CC1)[N+](=O)[O-])O	0
ZINC19800533	CCOCCN1CCN(CC1)C(=O)c1ccc2c(c1)nc(s2)N	0
ZINC19802263	c1cc(ccc1C1CCCC1)NC(=O)CCN1CCN(CC1)CCO	0
ZINC19811890	Cc1ccc(cc1)/C=C\1/C(=[NH2+])n2c(=NC1=O)sc(n2)C(F)(F)F	0
ZINC19812009	CCCCOC[C@H](CN1CCN(CC1)C(=O)C)O	0
ZINC19821356	c1cc(c(cc1Cl)Cl)[C@@H](C[NH+]1CCCCCC1)N	0
ZINC19821788	c1cc(cc(c1)F)c1nnc(n1C1CCCCC1)SCCC(=O)[O-]	1
ZINC19833627	Cc1ccc(c(c1)C)C(=O)N(C)CCC#N	0
ZINC19838951	COc1cccc(c1O)C(=O)Nc1nc2ccccc2s1	0
ZINC19839514	CN1CC[N@@H+](C[C@@H]1CCO)Cc1cc(ccc1n1cccn1)F	0
ZINC19839705	CC(C)C[N@H+]1CCN([C@H](C1)CCO)Cc1ccccc1F	0
ZINC19841584	c1ccc(c(c1)NC(=O)CCN1CCN(CC1)CCO)F	0
ZINC19842605	CCOc1ccc(cc1OC)C(=S)N1CCN(CC1)CCO	0
ZINC19845922	c1ccc(c(c1)N)Oc1cccc(c1)C(F)(F)F	0
ZINC19853123	C[C@H]1CCC[C@H](C1)[NH+]1CCN(CC1)Cc1ccccc1[N+](=O)[O-]	0
ZINC19853224	Cc1ccc(c(c1)F)c1cccc(c1)c1ccn(n1)CC(=O)N	0
ZINC19864191	C[NH2+]C[C@H](CN1CCCC1=O)O	0
ZINC19867427	CCOC(=O)N1CCN(CC1)C[C@@H](COc1ccc(cc1)C(C)C)O	0
ZINC19868622	CCCCN(C)c1ccc(cc1N)F	1
ZINC19869623	CC[C@@H](C)Sc1ccc(c(c1)C(F)(F)F)N	0
ZINC19870511	c1cc(c(cc1OCCO)C(F)(F)F)N	1
ZINC19871146	CCN1CCN(CC1)c1ccc(cc1)C(=O)C	0
ZINC19897535	CCOc1ccc(cc1)NCc1nnc(n1N)SCC(=O)N	0
ZINC19899702	c1cc(c(cc1F)F)C[NH2+][C@H]1CCS(=O)(=O)C1	0
ZINC19910879	Cc1c(nnn1c1ccccc1)C(=O)Nc1ccc(cc1)OC(F)F	0
ZINC19911314	c1ccc(c(c1)CNc1ccc(cc1)C(=O)N)O	0
ZINC19911485	C1C[C@H]2C(=O)N(C(=O)N2C1)CCN1CCN(CC1)CCO	0
ZINC19912129	COc1cc(cc(c1O)[N+](=O)[O-])/C=N\NC(=S)N	0
ZINC19918410	CCC[C@H](C)Nc1ccc(c(c1)F)F	1
ZINC19926686	c1nc(c2nc(nc2n1C[C@H](CN1CCOCC1)O)NCCO)N	0
ZINC19926689	c1nc(c2nc(nc2n1C[C@@H](C[NH+]1CCOCC1)O)NCCO)N	0
ZINC19932839	c1c(c(cc2c1[n+](=O)c(c(n2[O-])C(=O)N)N)F)NCCO	1
ZINC19938615	CN(C)S(=O)(=O)c1ccc(nc1)N1CCOCC1	0
ZINC19939879	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@H]([C@H](O1)CO)O)O)F)N	0
ZINC19939927	c1ccc(cc1)n1c(c(c(n1)CSc1ccc(cc1)Cl)C(=[NH2+])N)O	0
ZINC19943497	c1cc(ccc1C[NH2+]Cc1ccc(cc1)F)OCC(=O)N	1
ZINC19944023	c1c(c(cc2c1[n+](=O)c(c(n2O)C#N)N)F)NCCO	1
ZINC19944023	c1c(c(cc2c1[n+](=O)c(c(n2[O-])C#N)N)F)NCCO	1
ZINC19944431	C[C@H](c1ccco1)Nc1ccccc1F	0
ZINC19950215	c1ccc(c(c1)C[NH2+]Cc1cc(ccc1O)Cl)F	0
ZINC19950277	C[C@@H](c1ccc(c(c1)F)F)NCc1ccccc1F	0
ZINC19952594	CN(CCO)c1ccc(nc1)N	0
ZINC19957628	Cc1c(cnn1C)C[NH2+]CCN	0
ZINC19958491	C[C@H](c1ccccn1)[NH2+]CCC[NH+](C)C	0
ZINC19959552	CC[N@H+]1CCC[C@@H]1C[NH2+]Cc1cc(c(c(c1)Br)O)OC	0
ZINC19960653	CC[N@H+]1CCC[C@@H]1CNCc1cccc(c1)O	0
ZINC19966569	COc1ccc(cc1OCCO)N	0
ZINC19968125	c1ccc(cc1)Oc1ccc(cc1)[C@H](C(F)(F)F)N	0
ZINC19968358	c1cc(c(cc1[C@H](C1CCC1)[NH3+])F)F	0
ZINC19974131	Cc1cc(cc(c1)N1CN(C[NH+]=C1c1ccccc1)CCO)C	0
ZINC19982798	c1cc(c(cc1NS(=O)(=O)CCCC(=O)[O-])Cl)F	1
ZINC19989176	CCc1ccc(cc1)[C@@H](C#N)N	0
ZINC19992907	CNS(=O)(=O)c1ccc(cc1N)F	0
ZINC20000831	CCC[C@@H]1[C@@H]2CN(CC=C2C(=C(C1(C#N)C#N)N)C#N)C(=O)C	0
ZINC20025701	C[C@H](c1ccc(cc1)OC)NC(=O)c1cccc(c1)C(F)(F)F	0
ZINC20029628	c1cc(ccc1CCNC(=O)c1c(c2cc(c(nc2s1)N)C#N)N)F	1
ZINC20029678	C[C@H](c1ccc(cc1)SC)NC(=O)c1cccc(c1)F	0
ZINC20032413	CCOC(=O)[C@H](c1ccc(cc1O)O)N	0
ZINC20032786	c1ccc(c(c1)CO)OCc1ccc(cc1Cl)F	0
ZINC20033175	c1ccc(cc1)c1cc(c(c(n1)NCCO)C(=O)N)C(F)(F)F	1
ZINC20047022	c1ccn2cc([nH+]c2c1)CNc1ccc(cc1)C(=O)N	0
ZINC20052331	c1cc(ccc1C[NH2+]CC(=O)Nc1ccc(cc1)F)F	1
ZINC20053834	Cc1ccc(cc1F)NCc1ccc(cc1)C(=O)N	0
ZINC20058398	Cc1ccc(o1)c1cc(nc(c1C#N)N)c1ccccc1	0
ZINC20069542	C1(=NC(N=C(N1)O)(C(F)(F)F)C(F)(F)F)N	0
ZINC20071206	C=CCN(CC=C)C[C@@H]1CCC[NH2+]1	0
ZINC20075699	c1ccc(c(c1)/C(=N/O)/N)N1CCCC1	0
ZINC20075803	CCCN(CCC)c1ccccc1/C(=N/O)/N	0
ZINC20075968	c1cc(ccc1/C=N/NC(=O)C(=O)NN/C(=N/[N+](=O)[O-])/N)O	0
ZINC20076030	c1ccc2c(c1)CCCN2c1ccccc1/C(=N/O)/N	0
ZINC20086742	Cc1cc2c(c(=O)n1C)[C@@H](C(=C(O2)N)C#N)c1ccc(c(c1)OC)O	0
ZINC20094615	c1ccc(c(c1)c1c(c(nc(c1C#N)SCCO)N)C#N)F	1
ZINC20101228	c1ccc(cc1)CN1CN(Cn2c1[nH+]c1c2cccc1)CCO	0
ZINC20112132	CCN(CC)CC[NH2+]C[C@H]1[C@H]2C=C3[C@H](CCC[C@@]3(C[C@H]2OC1=O)C)C	0
ZINC20114562	CSc1nsc2=NC(=O)/C(=C\c3ccc(cc3)F)/C(=[NH2+])n12	0
ZINC20114692	CCSc1nsc2=NC(=O)/C(=C\c3ccc(c(c3)OC)O)/C(=[NH2+])n12	0
ZINC20132641	CCC[C@@H](C(=O)Nc1nc2c(cc(cc2s1)F)F)Br	1
ZINC20134163	CCOc1ccc(cc1N)C(=O)C	0
ZINC20134572	c1cc(ccc1n1nc2ccc(c(c2n1)Br)N)F	0
ZINC20134800	Cc1cc(c(c(c1)Br)O)N	0
ZINC20134911	c1cc(ccc1CCNc1ccc(cc1C#N)N)F	1
ZINC20135640	c1cc(oc1)CNc1ccc(cc1F)N	0
ZINC20135734	C[C@@H]1CCCCN1c1ccc(cc1F)N	0
ZINC20136648	CCCCCC(=O)Nc1ccc(c(c1)C)c1ccc(o1)CO	0
ZINC20138933	c1cc(sc1)CNCc1ccc(cc1)C(F)(F)F	1
ZINC20140576	c1cc(cnc1)C[NH2+]Cc1cc(ccc1F)Br	1
ZINC20141203	COc1ccc(cc1C(=O)Nc1ccc(c(c1)O)C(=O)[O-])Cl	0
ZINC20142083	CC(C)COc1cccc(c1)C(=O)Nc1ccc(c(c1)C(=O)[O-])O	0
ZINC20146229	C[C@H]1CC[N@@H+](CC1)CCCNCc1ccc(c(c1)F)F	1
ZINC20151179	c1ccc(cc1)SCC(=O)Nc1ccc(c(c1)Cl)c1ccc(o1)CO	0
ZINC20154559	CC(C)c1ccc2c(c1)nc(o2)c1ccc(cc1O)NC(=S)N	0
ZINC20154655	c1ccc2c(c1)nc(s2)c1cc(ccc1O)NC(=S)N	0
ZINC20154667	c1c(cc(c(c1C(=O)N)Cl)Cl)Cl	0
ZINC20156299	c1cc(c(cc1n1c([O-])c(cnc1=S)C(=O)[O-])C(F)(F)F)Cl	0
ZINC20156390	c1cc(ccc1/C(=C\C(=O)C(=O)Nc1ccc(cc1)I)/[O-])F	0
ZINC20156923	Cc1ccc(cc1NC(=S)N)c1nc2cc(c(c(c2o1)Br)C)C	0
ZINC20159117	CCCOC(=O)C1=C(N[C@]2([C@@]1(C(=O)c1c2cccc1)O)O)C	0
ZINC20159573	C/C(=N/NC(=S)N)/c1cc(c(cc1O)O)[N+](=O)[O-]	0
ZINC20169034	CCOC(=O)c1ccc(cc1)n1cc(cn1)n1cc(cn1)N	0
ZINC20175634	CCOc1cc(cc(c1OCC)Cl)C[NH2+]CC[NH2+]C[C@H](C)O	0
ZINC20186771	CCOc1ccc(cc1)NC(=O)CCc1ccc(cc1)N	0
ZINC20188239	C[C@H](c1cc(ccc1F)F)[NH2+]CCCO	0
ZINC20191987	CC[NH+](CC)CCc1cccc(c1)N	0
ZINC20193205	c1cc(cc(c1)O)NCc1cccnc1	0
ZINC20200887	CC(C)[C@@H](C[NH2+]Cc1cccc(c1)O)N1CCCC1	0
ZINC20201800	Cc1ccc(s1)C[NH2+]C[C@@H](CC(C)C)[NH+](C)C	0
ZINC20202207	Cc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)NCCc1nnc(s1)N	0
ZINC20202370	c1cc(ccc1N1C[C@@H](CC1=O)C(=O)NCCc1nnc(s1)N)F	1
ZINC20203480	CS(=O)(=O)NCC[NH2+]Cc1ccc(c(c1)Br)F	1
ZINC20206121	CCCCCNC(=O)C(C)(C)CCl	0
ZINC20206166	c1ccc(cc1)C[C@@H](C1CCN(CC1)CC(F)F)O	0
ZINC20206173	C[C@@H]([C@@H]1CCCO1)[NH2+]Cc1ccc(cc1)C(F)(F)F	0
ZINC20209092	C[N@H+]1CCC[C@H]1CCn1ccc(n1)c1cccc(c1)c1cncnc1	0
ZINC20212045	c1cc(cc(c1)O)NC(=O)/C=C/c1ccco1	0
ZINC20215552	C[NH+](C)CCNCc1ccc(o1)c1cccc(c1)C(=O)[O-]	0
ZINC20218597	C1CN(CC[N@@H+]1CCO)C[C@H](C(F)(F)F)O	0
ZINC20224232	Cc1cc(n(n1)C)/C(=N\O)/N	0
ZINC20227836	COCc1nc2ncc3c(n2n1)ccn(c3=O)N	0
ZINC20227997	COc1cc(c(cc1[O-])[N+](=O)[O-])/C=N/Nc1nc(n[nH]1)SCC(=O)N	0
ZINC20230744	CCOC(=O)[C@H](CO)N	0
ZINC20230985	CN1CC[N@@H+]([C@H](C1)CO)C	0
ZINC20240092	Cc1ccc(cc1)CSCCNC(=O)Cc1ccc(c(c1)OC)OC	0
ZINC20255517	c1ccc(cc1)CN1CC[N@@H+](C[C@@H]1CCO)Cc1cc(cc(c1)F)F	0
ZINC20256649	CCC[C@H](C)c1nnc(s1)NC(=O)N1CC[C@@H](C1)c1ccccc1F	1
ZINC20256889	Cc1c(n[nH]c1NC(=O)Cc1ccccc1)C	0
ZINC20266631	C[N@@H+](CCN)Cc1cccc(c1)F	1
ZINC20268205	c1ccc(cc1)n1c(O)cc(n1)CC(=O)[O-]	0
ZINC20271541	CCC[N@H+]1CCN([C@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC20281097	C[C@H]([C@H](C(F)(F)F)O)N	0
ZINC20281101	C[C@@H]([C@H](C(F)(F)F)O)N	0
ZINC20282772	C1CCCC(CCC1)(C#N)[NH3+]	0
ZINC20283044	C1C[C@H](CN(C1)CC(F)(F)F)C(=O)N	0
ZINC20284682	COc1ccc(cc1)c1cc(n(n1)CCO)N	0
ZINC20285473	c1ccc(cc1)C[C@@H]([C@H](C(F)(F)F)O)N	0
ZINC20285481	c1ccc(cc1)C[C@H]([C@@H](C(F)(F)F)O)N	0
ZINC20285489	CC(C)C[C@@H](C(=O)C(F)(F)F)N	0
ZINC20286584	Cc1nc(cs1)c1ccc(s1)S(=O)(=O)N	0
ZINC20290684	Cc1cc(ccc1NC(=O)CCSc1nnc(s1)N)OC	0
ZINC20290695	c1cc(ccc1CNC(=O)CCSc1nnc(s1)N)F	1
ZINC20294150	c1ccnc(c1)C[N@@H+]1CCN([C@@H](C1)CCO)Cc1ccc(c(c1)F)F	0
ZINC20305163	c1cc(c(c(c1)F)C[NH2+]CCCn1ccnc1)F	1
ZINC20313208	c1c(c(nn1CCO)C(F)(F)F)[N+](=O)[O-]	0
ZINC20313756	Cc1c(c(n(n1)CC(C)C)N)Cl	0
ZINC20317253	C[C@@H]1CCCN(C1)c1c(ccc[nH+]1)N	0
ZINC20317758	C[C@H](C(=O)[O-])n1ccc(n1)C(=O)NCC(=O)N	0
ZINC20343136	Cc1cccc(c1)C(=O)Nc1ccc(cc1N)C	0
ZINC20348912	c1c(c(nn1CC(F)F)N)Cl	0
ZINC20348949	c1cc(cc(c1)OCC(C(F)F)(F)F)[N+](=O)[O-]	0
ZINC20349877	CCn1c(ccn1)C[NH2+]Cc1cnn(c1C)C	0
ZINC20351862	Cn1cc(cn1)CN1CCN(CC1)c1ccccc1N	0
ZINC20351869	c1ccc(cc1)c1nccn1c1ccccc1N	0
ZINC20352014	Cc1c(cnn1C)C[NH+]1CCN(CC1)c1ccc(cc1N)C(F)(F)F	0
ZINC20352090	c1ccnc(c1)CN1CCN(CC1)c1ccc(cc1N)F	0
ZINC20352553	CCn1ccc(n1)[C@H](C)[NH2+]Cc1cccc(c1)O	0
ZINC20352608	Cn1cc(cn1)C[NH2+]Cc1ccc(c(c1)OC)O	0
ZINC20353037	CC1=NN(C(=O)C1)c1ccc(cc1)C(F)(F)F	0
ZINC20371931	Cc1ccc(c(c1)F)N[C@@H](C)C1CC1	0
ZINC20385460	CC(C)N1CC[N@@H+](C[C@@H]1CCO)Cc1cccc(c1)c1ccco1	0
ZINC20404811	COC(=O)c1cccnc1N1CCN(CC1)c1cccc(c1)Cl	0
ZINC20404874	C[NH+](C)/C=C(\C#N)/[C@](C(F)(F)F)(NN)O	0
ZINC20404875	CN(C)/C=C(/C#N)\[C@@](C(F)(F)F)(NN)O	0
ZINC20404875	C[NH+](C)/C=C(/C#N)\[C@@](C(F)(F)F)(NN)O	0
ZINC20406274	CC(C)CCN1CC[N@@H+](C[C@@H]1CCO)Cc1cnc(nc1)N	0
ZINC20406300	CCN1CC[NH+](CC1)CCCOc1ccccc1c1ccccc1	0
ZINC20406635	c1cc(c(cc1Br)[C@H]1C(=C(SC(=C1C#N)N)N)C#N)F	0
ZINC20414130	CCNC1=C2C(=[NH+]N=C2N(C(=[NH2+])C1)CC)N	0
ZINC20417209	COc1ccc(cc1N)c1c(cccn1)O	0
ZINC20420595	CCC(CC)NC(=O)[C@H](C)[N@H+](C)CCC#N	0
ZINC20421187	CC1=C(C(=O)O[C@H]1c1c(cccc1Cl)F)O	0
ZINC20421468	c1cc(nc(c1)NCCNc1nccc(n1)C(F)(F)F)C(F)(F)F	1
ZINC20429376	Cc1ccccc1C(=O)CC(=O)C(=O)OC	0
ZINC20432990	c1cc(cc(c1)[N+](=O)[O-])c1csc(n1)c1cccc(c1)O	0
ZINC20435120	CCOc1ccc(cc1F)CO	0
ZINC20435175	CC(C)CCOc1ccc(cc1F)CO	0
ZINC20436640	c1cc(c(nc1)NCCO)C(=O)N	0
ZINC20442588	C(C(=O)O)n1nc(nn1)[O-]	0
ZINC20443559	c1cc(ncc1[C@H](CCO)N)C(F)(F)F	1
ZINC20443565	c1cc(ncc1[C@@H](CCO)N)C(F)(F)F	1
ZINC20443890	c1ccc2c(c1)c(cc(n2)C(F)(F)F)N1CCN(CC1)CCO	0
ZINC20449015	c1cc2c(cc1C(=O)N1CC[NH+](CC1)CCOCCO)nc(s2)N	0
ZINC20451169	Cc1c(c(ccc1CN1CC[N@@H+]([C@H](C1)CCO)CC(C)C)OC)C	0
ZINC20458472	Cc1cc(c(c(c1)C)NC(=S)NCCCN1CCOCC1)C	0
ZINC20458476	c1ccc(c(c1)NC(=N)NC(=[NH2+])NN)F	0
ZINC20466777	C[NH+]1CCN(CC1)Cc1nc(nc([nH+]1)N1CCCc2c1cccc2)N	0
ZINC20467574	CCOC(=O)c1cccc(c1)[N-]S(=O)(=O)c1cc(cnc1N)Br	0
ZINC20467590	C[C@H]1CCCN(C1)S(=O)(=O)c1cc(cnc1N)Br	0
ZINC20467614	CC(C)CCNS(=O)(=O)c1cc(cnc1N)Br	0
ZINC20471793	Cc1ccc(c(c1)NCc1ccccc1O)F	0
ZINC20472827	CCOC(=O)[C@]1(CC[N@@H+](CC1)Cc1c([nH]cn1)C)CCOC	0
ZINC20473270	COc1ccc(c(c1)C[NH2+]Cc1cccc(c1)F)O	0
ZINC20473480	c1ccc2cc(ccc2c1)C[NH2+]Cc1cccc(c1)F	1
ZINC20474883	CCOCCCNc1ccc(cc1F)N	1
ZINC20474885	c1cc(c(cc1N)F)NCCO	1
ZINC20487359	c1csc(n1)NC(=O)CCNS(=O)(=O)c1cc(cnc1N)Br	0
ZINC20494376	CCOC(=O)C1=C(C[C@H](N[C@@H]1c1ccccc1)c1ccccc1)N	0
ZINC20507028	CC(C)(C)Oc1ccc(cc1N)F	0
ZINC20511627	CCNC(=O)[C@@H]1CCCN(C1)S(=O)(=O)N(C)c1ccc(cc1)F	1
ZINC20513071	Cc1ccccc1OC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC20513396	c1cc(ccc1CC(=O)NCC1(CCC1)CO)F	0
ZINC20516259	CCCCCCOc1ccccc1/C(=N/O)/N	0
ZINC20516713	Cc1ccccc1NC(=O)NCc1c2ccccc2on1	0
ZINC20527314	Cc1ccccc1CSc1nnc(n1N)N/N=C/c1ccccc1O	0
ZINC20527316	c1ccc(c(c1)/C=N/Nc1nnc(n1N)SCc1ccc(cc1)F)O	0
ZINC20528126	c1ccc(cc1)CSc1nnc(n1N)N/N=C/c1ccccc1F	0
ZINC20533590	CN1CCc2c(c([nH+]c3c2c(n[nH]3)N)N2CCN(CC2)CCO)C1	0
ZINC20533704	c1ccc2c(c1)CCN2C(=O)Nc1ccc(cc1F)Cl	0
ZINC20540862	C[C@@H]1[C@H]2CCCN2CCN1C(=O)c1ccc2c(c1)nnn2C	0
ZINC20541150	c1cc(sc1)C[N@@H+]1CCN(C[C@H]1CCO)C/C=C/c1ccc(cc1)F	0
ZINC20543383	CC[C@H](C)[C@@H](CO)[NH2+][C@@H](C)Cc1ccc(cc1)Cl	0
ZINC20550530	C[C@H](C/N=C/1\N=C(S1)NCCc1c[nH]c2c1ccc(c2)OC)O	0
ZINC20550809	C[C@@]([NH+](C)C)(P(=O)([O-])[O-])[P@@](=O)([O-])O	0
ZINC20550867	C[C@H](c1ccc(c(c1)F)N)[NH2+]CCO	1
ZINC20550869	C[C@@H](c1ccc(c(c1)F)N)[NH2+]CCO	1
ZINC20555632	Cc1ccc(c(c1)C)N/C(=N/c1nc([O-])c(c(n1)C)CC#N)/N	0
ZINC20563359	c1cc(cc(c1)C(F)(F)F)C[NH2+]Cc1cc(ccc1O)Cl	0
ZINC20572055	C[C@@H]1CCN(CC1)c1ccc(cc1F)[C@H](C)[NH2+]CCCOC	1
ZINC20574824	CCOC(=O)c1c([nH]c(c1S(=O)(=O)NCc1cccnc1)C)C	0
ZINC20574888	CCOC(=O)c1c([nH]c(c1S(=O)(=O)Nc1ccc(cc1Br)C)C)C	0
ZINC20580435	c1cc(ccc1N1C[C@@H](CC1=O)c1nnc(s1)/N=C(\[O-])/C(Cl)(Cl)Cl)F	0
ZINC20585648	Cc1ccc(cc1F)Nc1cc[nH+]cc1N	0
ZINC20596832	C[C@@H](c1ccccc1[N+](=O)[O-])[NH2+]CCO	0
ZINC20598656	c1ccc(cc1)CCN1CCN([C@@H](C1)CCO)Cc1cccs1	0
ZINC20599383	c1ccc(c(c1)CN1CCN(C[C@H]1CCO)Cc1cccc(c1)O)F	0
ZINC20601168	c1cc2ccc(nc2c(c1)F)C(=O)N	0
ZINC20616915	CCc1ccccc1NC(=O)c1cc2c(cnc(c2oc1=[NH2+])C)CO	0
ZINC20622805	c1ccc(c(c1)OCc1ccc(cc1)C(=O)[O-])[P@@](=O)([O-])O	0
ZINC20623083	c1cc(c(cc1n1c(nnc1[S-])c1cc(ccc1F)F)C(=O)[O-])Cl	0
ZINC20628539	CCc1cccc(c1NC(=O)CCNS(=O)(=O)c1ccc(cc1)Cl)C	0
ZINC20650005	c1cc(ncc1[N+](=O)[O-])N1CCC[C@@H](C1)C(=O)NCCO	0
ZINC20681554	c1cc(c(cc1O)O)[C@@H]1[C@@H]2CC=C[C@H]2c2c(cc(cc2Cl)Cl)N1	0
ZINC20695785	c1cc2c(cc1C(=O)N)[C@H]1C=CC[C@@H]1[C@H](N2)c1cc(ccc1O)Br	0
ZINC20706823	CCOC(=O)c1ccc2c(c1)[C@H]1C=CC[C@@H]1[C@H](N2)c1ccccc1O	0
ZINC20714544	c1ccc2c(c1)c([O-])nc(n2)C(=O)NCC/N=C(/c1ccccn1)\O	0
ZINC20718115	CCOC(=O)C1CCN(CC1)C(=O)c1cc(ccc1n1cnnn1)F	1
ZINC20728896	c1ccc2c(c1)CC[C@H](C(=N2)O)SCCC(=O)Nc1ccncc1	0
ZINC20729018	c1ccc2c(c1)CC[C@H](C(=N2)O)Sc1nc(cc(=O)[nH]1)N	0
ZINC20735577	c1ccc2c(c1)CC1(CCCC1)c1c2[nH]c(=O)n(c1=O)CCCO	0
ZINC20746107	c1cc(ccc1n1c(n[nH]c1=S)c1ccncc1)OC(F)(F)F	0
ZINC20754186	c1cc2c(c(c1)C(=O)N)N[C@@H]([C@@H]1[C@H]2C=CC1)c1ccc(cc1)F	0
ZINC20754269	c1cc(ccc1[C@@H]1[C@@H]2CC=C[C@H]2c2cc(cc(c2N1)O)[N+](=O)[O-])F	0
ZINC20763900	CCOc1ccc(cc1)C(=O)N/N=C/c1cc(c(c(c1)I)O)OCC	0
ZINC20782620	c1ccc(c(c1)CCC(=O)N1CCC[C@H](C1)[N@@H+]1CC[C@H](CC1)CO)F	0
ZINC20782826	C[NH+](C)Cc1ccc(cc1)C(=O)NC[C@@H](c1ccccc1)O	0
ZINC20784348	c1cc(cc(c1)F)Cc1nc(on1)C[NH+]1CCN(CC1)CCO	0
ZINC20791345	c1cc2c(cc1Cl)/C(=N/NC(=O)C(=O)N)/C(=N2)O	0
ZINC20795377	C[C@@]1(C(=O)N(C(=O)N1)Cc1c(cccc1Cl)F)c1ccc(cc1)C#N	0
ZINC20817706	c1c(c(cc(c1Cl)Cl)Cl)NC(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC20819345	C[NH+]1CCN(CC1)CCCNC(=O)c1ccc(cc1)F	1
ZINC20828103	CCC(=O)N/N=C/c1cccs1	0
ZINC20828129	CCC(=O)N/N=C/c1cccc(c1O)OC	0
ZINC20829864	c1ccc(c(c1)c1nnc(n1N)SCc1nnc(o1)C(F)(F)F)O	0
ZINC20841193	c1cc(ccc1CNC(=O)CSc1nnc(n1N)C(F)(F)F)Cl	0
ZINC20841289	C(C#N)Sc1nnc(n1N)C(F)(F)F	1
ZINC20841337	COCCSc1nnc(s1)/N=C(\[O-])/CSc1nnc(n1N)C(F)(F)F	1
ZINC20842506	Cc1nnc(n1N)SCCOc1ccccc1	0
ZINC20842568	Cc1nnc(n1N)SCCC(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC20843102	CCc1nnc(n1N)SCCC(=O)Nc1ccccc1OC	0
ZINC20843467	COCc1nnc(n1N)SCC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	1
ZINC20843515	COCc1nnc(n1N)SCC(=O)NCc1ccc(cc1)F	1
ZINC20848343	CCSc1[nH+]sc2=NC(=O)/C(=C\c3ccc(cc3)F)/C(=[NH2+])n12	1
ZINC20849415	Cc1c2c(cc(c(=O)o2)C(=S)N)c(cn1)CO	0
ZINC20849443	Cc1ccc(cc1F)/[NH+]=c\1/c(cc2c(cnc(c2o1)C)CO)C(=S)N	0
ZINC20849455	Cc1cc(ccc1/[NH+]=c\1/c(cc2c(cnc(c2o1)C)CO)C(=S)N)F	0
ZINC20857136	c1cc(ccc1N1CCN(CC1)CCCNC(=[NH2+])N)F	1
ZINC20860661	Cc1cc(on1)CN(C)C(=O)c1ccc2c(c1)nc(s2)C	0
ZINC20864152	CC(=O)N1CCN(CC1)C(=O)c1cn2cc(ccc2n1)Cl	0
ZINC20868947	CCC[C@](c1ccc(cc1)F)([C@H](C[NH+]1CCCC1)c1ccccc1)O	0
ZINC20872567	COc1cccc(c1OCC(=O)N)CNC[C@H](c1ccccc1)O	0
ZINC20872573	C[C@H](C[NH2+]CC[NH2+]Cc1cccc(c1OCC(=O)N)OC)O	0
ZINC20872577	COc1cccc(c1OCC(=O)N)C[NH2+]CC[NH2+]CCO	0
ZINC20873086	C[NH+](C)CCCNCc1cc(ccc1OCC(=O)N)Br	0
ZINC20873113	C[C@@H](C[NH2+]CC[NH2+]Cc1cc(ccc1OCC(=O)N)Br)O	0
ZINC20873115	c1cc(c(cc1Br)C[NH2+]CCNCCO)OCC(=O)N	0
ZINC20873324	C[C@H](C[NH2+]Cc1cc(ccc1OCC(=O)N)Cl)O	0
ZINC20873361	c1cc(ccc1CC[NH2+]Cc1cc(ccc1OCC(=O)N)Cl)F	1
ZINC20873382	C[C@H](C[NH2+]CC[NH2+]Cc1cc(ccc1OCC(=O)N)Cl)O	0
ZINC20877618	CCOc1cc(cc(c1OCC(=O)N)Br)CNc1ncn[nH]1	0
ZINC20878598	Cc1c(cccc1NCc1cc(c(c(c1)Br)OCC=C)OC)C(=O)[O-]	0
ZINC20904858	CC(=O)c1ccc(cc1)NC(=O)CCSc1nnc(n1N)COC	0
ZINC20906248	c1ccc(cc1)CSc1[nH]c(nn1)N/N=C/c1cccc(c1)O	0
ZINC20906578	c1ccc(cc1)CCCSc1[nH]c(nn1)N/N=C/c1cccc(c1)O	0
ZINC20907122	Cc1ccc(cc1)C[N@H+]1CCN(C[C@@H]1CCO)Cc1ccccc1C	0
ZINC20907895	Cc1cccc(n1)CN1CC[N@@H+]([C@H](C1)CCO)Cc1ccc(o1)C	0
ZINC20912482	CC(C)Sc1nnc(n1N)N/N=C/c1cccc2c1cccc2	0
ZINC20913235	c1ccc(cc1)CN1CC[N@@H+](C[C@@H]1CCO)Cc1ccc(c(c1)F)F	0
ZINC20914860	CCSc1nnc(n1N)N/N=C/c1cccc(c1)O	0
ZINC20914943	CCCCSc1nnc(n1N)N/N=C/c1cccc(c1)O	0
ZINC20915609	Cc1nnc(o1)CSc1nnc(n1N)N/N=C/c1cccc(c1)O	0
ZINC20916317	C=CCSc1nnc(n1N)N/N=C/c1c2ccccc2ccc1O	0
ZINC20919420	c1cc(c(c(c1)Cl)CN1CC[N@H+]([C@@H](C1)CCO)C1CCCCC1)F	0
ZINC20920930	CC(C)n1cc(cn1)/C=N/Nc1nnc(n1N)SCC=C	0
ZINC20921626	C[C@@H]1CCC[N@@H+](C1)CCCNS(=O)(=O)c1cc(sc1)C(=O)N	0
ZINC20922172	c1ccnc(c1)NC(=O)CCSc1nnc(n1N)N[NH3+]	0
ZINC20922246	Cc1cc(ccc1NC(=O)CCSc1nnc(n1N)N[NH3+])OC	0
ZINC20922263	COc1ccc(cc1)CNC(=O)CCSc1nnc(n1N)NN	0
ZINC20922711	COc1cc(ccc1Cl)NC(=O)CCSc1nnc(n1N)NN	0
ZINC20922724	c1cc(cc(c1)NC(=O)CCSc1nnc(n1N)NN)C(F)(F)F	1
ZINC20933247	C/C(=N\NC(=O)c1ccco1)/c1ccc(cc1)S(=O)(=O)N	0
ZINC20933816	COc1cc(cc(c1OC)C[NH2+]Cc1ccc(cc1)F)Br	1
ZINC20933975	COc1cc(cc(c1OC)CNCCc1ccc(cc1)Cl)Br	0
ZINC20935152	CCn1cc(c2c1cccc2)CNCCc1ccc(cc1)F	1
ZINC20940634	C[C@H]1Cc2ccccc2N1C(=O)[C@@H](C)[N@@H+]1CC[C@H](CC1)C(=O)N	0
ZINC20950945	CCCN(Cc1nnc(o1)c1cccs1)C(=O)C[N@@H+]1CC[C@H](CC1)O	0
ZINC20969815	c1ccc(cc1)C(=O)Nc1ccc(c(c1)Cl)N1CCCCC1	0
ZINC20980426	Cc1cc(cc2c1nc(s2)NC(=O)c1ccccc1)N	0
ZINC20983983	c1ccc(c(c1)OCC(=O)Nc1ccc(cc1)O)Br	0
ZINC20996298	c1ccc(cc1)CN1CCN([C@@H](C1)CCO)Cc1ccc(c(c1)F)F	0
ZINC20997236	CC(C)CCN1CC[N@@H+](C[C@@H]1CCO)Cc1cc(c(c(c1)Cl)O)OC	0
ZINC20998812	C[C@@H](c1ccncn1)NC(=O)c1cc(cc(c1)F)C#N	0
ZINC20999511	c1ccc(c(c1)CN1CCN(C[C@@H]1CCO)Cc1ccc(cc1)Cl)F	0
ZINC20999756	c1cc(c(c(c1)F)F)C[N@H+]1CCC[C@]2(C1)CCN(C2)Cc1c[nH]cn1	0
ZINC21032567	Cc1ccc(cc1S(=O)(=O)[N-]c1cccc(c1)F)c1cnc(o1)C	0
ZINC21033569	c1cc(cc(c1)F)[N-]S(=O)(=O)c1ccc(cc1)c1cnc(o1)C1CC1	0
ZINC21035433	c1cc(ccc1CSc1nnc(n1N)NN)F	0
ZINC21035516	c1cc(cc(c1)C(F)(F)F)CNC(=O)CSc1nnc(n1N)NN	0
ZINC21036112	c1c(cc(cc1Cl)Cl)NC(=O)CSc1nnc(n1N)N[NH3+]	0
ZINC21043479	c1csc2c1c1c(cc(s1)C(=O)NCCN1CCOCC1)CC2	0
ZINC21068821	Cc1cc(ccc1F)CNC(=O)c1cc(c(c(c1)S(=O)(=O)N)C)C	0
ZINC21078096	c1ccc(cc1)OCCSc1nc([nH]n1)N/N=C/c1ccc(cc1)O	0
ZINC21083888	CCCCn1c(c(c(=O)[nH]c1=O)N(CC)C(=O)c1ccc(nc1)Cl)N	0
ZINC21117203	Cc1c2c(cc(c(=[NH2+])o2)C(=O)Nc2ccc(cc2)F)c(cn1)CO	0
ZINC21129292	c1cc(ccc1CSc1nnc(n1N)c1ccc(cc1)OC(F)F)F	0
ZINC21136813	c1ccc(cc1)C[C@@H](C(=O)Nc1cc2ccccc2nc1)NC(=O)N	0
ZINC21137161	CCN(CC)C(=O)CSc1nnc(n1N)COc1ccccc1F	0
ZINC21145646	CCNC(=O)CSc1nnc(n1N)c1ccc(cc1)F	1
ZINC21172898	CCCNC(=O)c1c(nn(n1)c1ccc(cc1)F)CO	0
ZINC21228588	CCOC(=O)c1c(c(sc1N)C(=O)Nc1cccc(c1Cl)Cl)C	0
ZINC21264532	c1ccc(cc1)Cc1nnc(s1)NC(=O)CN1CC[NH+](CC1)CCO	0
ZINC21264701	CCOc1ccc2c(c1)sc(n2)/N=C(\[O-])/C[NH2+]C(C)(C)CO	0
ZINC21266029	c1cc(ccc1C(=O)N)NC(=O)CN1CC[NH+](CC1)CCO	0
ZINC21275339	Cc1nc2ccccc2n1C[C@H](COCc1ccccc1F)O	0
ZINC21300682	c1c(c(cc(c1[N+](=O)[O-])O)[O-])N	0
ZINC21301307	c1c(c(n(n1)CCO)N)N	0
ZINC21302973	COC(=O)c1ccc(cc1)c1nc2cc(c(cc2o1)O)N	0
ZINC21303657	c1c(c(cc(c1Cl)O)O)N	0
ZINC21306167	CCc1cccc(c1)NC(=O)CCCNC(=O)c1ccc(cc1F)F	1
ZINC21315549	c1cc(ccc1CSc1nnc(n1N)N/N=C/c1ccc(cc1)O)F	0
ZINC21320404	c1c(cc(c(c1/C=N/Nc1nnc(n1N)SCC(=O)N)O)Br)Br	0
ZINC21321665	c1cc(cc(c1)Cl)/C=N/Nc1nnc(n1N)SCc1ccc(cc1)Cl	0
ZINC21330290	CCCOc1ccc(cc1OC)/C=C/C(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC21352352	C[NH+](C)CCCNC(=O)[C@@H]1CC(=O)N(C1)CCc1ccc(cc1)F	1
ZINC21388667	CCCCn1c(c(c(=O)[nH]c1=O)N(CC)C[C@H](c1ccccc1)O)N	0
ZINC21449980	C[C@H](C(=O)NC[C@H]1CCCO1)Sc1nnc(n1N)c1ccc(cc1)F	0
ZINC21463083	c1cc(ccc1C(=O)N)OCC(=O)Nc1ccc2c(c1)OC(O2)(F)F	0
ZINC21482954	Cc1csc(n1)CNC(=O)[C@@H]1Cc2cc(ccc2OC1)Cl	0
ZINC21486931	COc1cc(cc(c1O)OC)/C=N/NC(=S)NCC[NH+]1CCOCC1	0
ZINC21496367	c1cc(ccc1[C@@H]1C[C@@H]1C(=O)Nc1nc(cs1)CC(=O)N)F	0
ZINC21514775	CCNC(=O)CSc1c(c(cc(n1)C)C(F)(F)F)C#N	1
ZINC21516215	c1cc(ccc1C(=O)N1C[C@H](C[C@H]1C(=O)[O-])O)OC(F)F	0
ZINC21594362	C[C@@H](C(=O)N)OC(=O)c1ccc(o1)c1ccccc1F	0
ZINC21605328	C[C@@H](C(=O)NCC=C)OC(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC21618225	C[C@H](C(=O)NCCc1ccc(cc1)F)Sc1nnc(n1N)C(C)(C)C	1
ZINC21633043	C[C@H](C(=O)Nc1ccc(cc1)I)Oc1ccc(cc1C(=O)N)Cl	0
ZINC21645212	CCOC(=O)c1nc2ccccc2c(n1)NCCc1ccsc1	0
ZINC21658117	Cn1cc(c(O)c2c1c/c(=[N+]\1/CC[N@@H+](CC1)C)/c(c2)F)C(=O)[O-]	0
ZINC21680397	C[C@@H](C(=O)Nc1ccc(cn1)Cl)Sc1nnc(n1N)C(F)(F)F	0
ZINC21771279	CCOC(=O)NNC(=O)CCc1ccccc1	0
ZINC21774857	CCNc1c(c([nH][nH+]1)N)c1nc(no1)c1ccc(cc1)OC	0
ZINC21787622	CCC[C@@H](c1[nH+]c2ccccc2n1CCCOc1cccc(c1)C)O	0
ZINC21793364	CCCCCCN1c2ccccc2N[C@H](CC1=O)C	0
ZINC21793462	C[C@H]1CC(=O)N(c2ccccc2N1)Cc1ccc(cc1)F	0
ZINC21797720	c1cc(ccc1Oc1ccc(c(c1)C(F)(F)F)N)Br	0
ZINC21821527	Cc1ccc(cc1C)S(=O)(=O)NCc1cccc(c1)C(F)(F)F	0
ZINC21839409	C[C@@H](c1ccccc1)N(C)C(=O)COC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC21880135	CCCCNC(=O)[C@@H](C)Sc1nnc(n1N)c1ccco1	0
ZINC21883881	CCOC(=O)c1c[nH]nc1S(=O)(=O)[N-]c1ccc(c(c1)F)C	1
ZINC21896956	CC(=O)N1CCc2c1ccc(c2)NC(=O)c1ccc(nc1)Cl	0
ZINC21929699	CN(CC(=O)N1CCN(CC1)Cc1cccs1)S(=O)(=O)c1cccs1	0
ZINC21945685	COCCN1C(=O)C=C(C1=O)Nc1ccccc1OCCO	0
ZINC21948226	c1cc2c(cc1N)nc(n2CCO)C(F)(F)F	1
ZINC21952073	c1cc(cc(c1)F)[C@@H](c1c2c(sc1N)CCCC2)O	0
ZINC21953065	Cc1cc([nH+]c2c1c(c(s2)[C@H](C)O)N)C	0
ZINC21953223	[CH-](C(=[NH2+])N)F	0
ZINC21953368	C1C[NH+](CCN1CCO)CC(=O)N	0
ZINC21965034	c1cc(c(c2c1ccnc2)CN1CCC[C@@H](C1)C(F)(F)F)O	0
ZINC21966127	Cc1ccc(cc1)C(=O)/C=C/NNC(=O)c1ccc(cc1)O	0
ZINC21981144	c1cc(ccc1CC(=O)N)OC[C@H](CO)O	0
ZINC21981379	C[C@@H](Cn1cnc2c1ncnc2N)OC[P@@](=O)([O-])O	0
ZINC21981831	c1c(c(c(c(n1)N)O)F)F	0
ZINC21981846	c1c(c(c(c(n1)N)O)F)Br	0
ZINC21981847	c1c(c(c(c(n1)N)O)F)Cl	0
ZINC21982666	C[NH2+]Cc1ccc(o1)CO	0
ZINC21983179	C(C[C@](CC(=O)[O-])(C(=O)[O-])[P@@](=O)([O-])O)C(=O)[O-]	0
ZINC21985425	c1cc(c(c(c1N)CCO)F)F	1
ZINC21987710	COc1cccc(c1N)CO	0
ZINC21992527	c1nc2c(n1[C@H]1CC[C@H](O1)CO)N=CN[C@@H]2N	0
ZINC21992668	C1[C@H](O[C@@H](S1)CO)N1CC(=C(NC1=O)N)F	0
ZINC21993384	C[C@@H](CCO)NC(=O)OC(C)(C)C	0
ZINC21994923	Cc1ccc(cc1)c1cc(c(o1)N)C#N	0
ZINC22000237	Cc1cc(on1)NC(=O)[C@H](C)[N@@H+]1CC[C@H](CC1)C(=O)N	0
ZINC22005841	c1ccc2c(c1)[C@@H]1[C@@H](C1(F)F)c1ccccc1[C@H]2O	0
ZINC22008504	CCOC(=O)[C@@H]([C@H](c1ccc(cc1)S(=O)(=O)C)O)N	0
ZINC22009434	c1nc(c2c(n1)n(c(n2)C(F)(F)F)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC22009823	Cc1nc(cc(n1)N1CCN(CC1)CCO)N	0
ZINC22009823	Cc1nc(cc([nH+]1)N1CCN(CC1)CCO)N	0
ZINC22010045	C[C@@H]1[C@@H]([C@@H]([C@@H](O1)n1cc(c(nc1=O)N)F)O)O	0
ZINC22011128	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)[N@H+]1CC[C@@H](CC1)O	0
ZINC22012024	c1cc(ccc1CCc1c[nH]c2c1c(=O)[nH]c(n2)N)C(=O)[O-]	0
ZINC22012559	COC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC22013494	C[N@H+]1CC[C@@](CC1)(c1ccc2c(c1)cn[nH]2)O	0
ZINC22022959	c1ccc(cc1)OC[C@@H](Cn1c(nnn1)N)O	0
ZINC22023106	COc1cc(cc(c1OCC#C)I)/C=N/NC(=O)c1c(non1)N	0
ZINC22023406	c1ccc(c(c1)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N)F	0
ZINC22024882	Cc1c(c2nc(c3ccccc3n2n1)Sc1nnc(n1N)C)Cl	0
ZINC22030678	c1cc2c(cc1OC[C@@H](CN1CC[N@H+](CC1)CCO)O)OCO2	0
ZINC22031267	CC[N@H+]1CCN(CC1)[C@@H](c1ccc(cc1)F)c1c(n2c(s1)ncn2)O	0
ZINC22033517	C[C@@H](C[NH2+]CCNCC[NH2+]CCN)O	0
ZINC22042996	CC[C@H](CO)[NH2+]CC[NH2+]C1CCCC1	0
ZINC22049267	C[C@@H]1[C@@H]([C@]2([C@@H](OCN2C1=O)C(C)C)CO)O	0
ZINC22056138	CC1(O[C@@H]2CO[C@@]([C@H]([C@@H]2O1)O)(COS(=O)(=O)N)O)C	0
ZINC22057449	c1cc(cnc1)[C@H](C(C(=O)N)(F)F)O	0
ZINC22059422	c1c(c(nc(=O)n1[C@H]1[C@H]([C@H]([C@H](O1)CO)O)O)N)F	0
ZINC22059833	C(CCCCO[C@@H]1[C@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O)CCCC(=O)[O-]	0
ZINC22060977	CC(=O)CCCCCC/C=C\CCCCCC[C@@H](C(=O)[O-])O	0
ZINC22061566	CC1(O[C@H]2[C@H](O[C@H]([C@@H]2O1)n1cc(c(nc1=O)N)F)CO)C	0
ZINC22061611	CC1(O[C@H]2[C@H](O[C@H]([C@H]2O1)n1cnc2c1nc([nH]c2=O)N)CO)C	0
ZINC22061644	C/C=C/1\C[N@@H+]2CC[C@H]1C[C@H]2[C@@H](c1ccnc2c1cc(cc2)OC)O	0
ZINC22062088	c1ccc(c(c1)CC(=O)[O-])S	0
ZINC22063177	COc1c2c(nc(n1)N)n(cn2)[C@H]1[C@H]([C@H]([C@H](O1)CO)O)O	0
ZINC22064030	Cc1cc(=O)oc2c1ccc(c2)O[C@@H]1[C@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC22075602	CCOc1cc(cc(c1OCC(=O)N)Br)C[NH2+]CCNC[C@@H](C)O	0
ZINC22075690	CCOc1cc(cc(c1OCC(=O)N)Cl)C[NH2+]CCNC[C@H](C)O	0
ZINC22075845	C[C@@H](C[NH2+]CC[NH2+]Cc1cc(ccc1OCc1ccccc1F)Cl)O	0
ZINC22075962	COc1cccc(c1OC)CNC[C@H](c1ccccc1)O	0
ZINC22077760	Cc1ccc(o1)[C@@H](C)CC[N@@H+]1CC[C@](CC1)(c1ccc(cc1)Cl)O	0
ZINC22078262	COc1cc(cc(c1O)OC)[C@@](C(=O)OC)(C(F)(F)F)N	0
ZINC22095219	c1ccnc(c1)CC/[NH+]=C(/c1c(nccn1)N)\O	0
ZINC22108652	C[C@@H](c1ccc(cc1)c1ccc(o1)CNCCc1ccccc1F)O	0
ZINC22114999	c1ccc2c(c1)cc(c(c2C[NH+](CC(=O)[O-])CC(=O)[O-])O)C(=O)[O-]	0
ZINC22119496	CCOc1ccc2c(c1)cc(c(=O)[nH]2)/C(=N/O)/N	0
ZINC22121624	Cc1ccc(c(=O)n1C(C)C)/C(=N/O)/N	0
ZINC22123689	CCC[C@@H](C(=O)NN)[NH2+]C[C@H]1CCCO1	0
ZINC22123924	c1cc(ccc1N1CC[NH+](CC1)CCCC(=O)NN)F	1
ZINC22124705	c1c(c(c(c(c1Br)N)Cl)Cl)SCCO	0
ZINC22124764	CCN1CCN(CC1)C(=O)c1ccc(c(c1)N)OC	0
ZINC22126819	COc1ccc2c(c1)c(c[nH]2)CCNc1[nH]c2ccccc2[nH+]1	0
ZINC22130321	c1cc(ccc1CC(=S)N1CCOCC1)F	0
ZINC22144929	c1cc(c(cc1NC(=O)[C@@H]1CCCO1)C(F)(F)F)N	0
ZINC22171411	c1c(c(nc([O-])c1C(=O)N)C(F)(F)F)CCO	1
ZINC22171411	c1c(c([nH]c(=O)c1C(=O)N)C(F)(F)F)CCO	1
ZINC22199861	c1cc(c(cc1N)Cl)CO	0
ZINC22214664	c1cc(cc(c1)N)C(=O)N1CCCC[C@H]1CCO	0
ZINC22217767	c1ccc(c(c1)[C@@H](C[NH3+])[NH+]1CCCCC1)OC(F)(F)F	0
ZINC22220299	c1cc(c(cc1C(F)(F)F)N)N1CCC(CC1)O	0
ZINC22236110	Cn1cc(c(=[OH+])c2c1ccc(c2)F)C(=O)[O-]	0
ZINC22240745	Cc1ccc(c(c1)C(=O)O[C@@H](c1ccccc1)C(=O)N)O	0
ZINC22241627	c1ccc2c(c1)C[C@H]([N@@H+](C2)C[C@H](COc1ccc(cc1)F)O)C(=O)N	0
ZINC22256020	C[C@@H]1CCN(c2ccccc2S1)C(=O)c1cccc(c1)C(F)(F)F	0
ZINC22279097	Cc1ccc(c(c1)O)NC(=O)c1c(nccn1)N	0
ZINC22284529	CCc1nc([nH]n1)SCc1nc(nc(n1)Nc1ccc(cc1)Cl)N	0
ZINC22289661	CC(C)n1c(ccn1)NC(=O)Cc1ccccc1F	0
ZINC22290087	CC(C)n1c(ccn1)NC(=O)CCCCNC(=O)N	0
ZINC22321840	CCOC(=O)c1cc(sc1NC(=O)C1CC1)[C@H](C)CC(C)(C)C	0
ZINC22346469	c1cc(c(cc1/C=C\1/C(=O)N/C(=N/C2CCCC2)/S1)Br)O	0
ZINC22351943	C=CCN(CC(=O)N)S(=O)(=O)c1cccc(c1)C(F)(F)F	0
ZINC22394667	Cc1cc(=O)oc2c1ccc(c2)OC(=O)CCNC(=O)c1ccsc1	0
ZINC22412986	Cc1cccc(c1)OCCN(C)S(=O)(=O)c1ccsc1C(=O)OC	0
ZINC22416668	Cc1ccc(cn1)C(=O)N[C@@H](c1ccc(cc1)F)C(C)C	0
ZINC22489922	CCCCSc1nnc(s1)SCC(=O)NC(=O)N	0
ZINC22558152	Cc1nc(cs1)CSc1nnc(n1N)c1ccc(cc1)OC(F)F	0
ZINC22574639	CC(=O)Oc1ccc(cc1)[C@@H]([C@H](c1ccc(cc1)C(=O)OC)[NH3+])N	0
ZINC22613118	Cc1cc(on1)NC(=O)CSc1[nH]c(cn1)c1ccc(cc1)F	0
ZINC22625400	COc1ccc(cc1F)S(=O)(=O)/N=C(\N)/NCCc1ccccc1	1
ZINC22687439	CCc1cc[n+](cc1)/C(=C(/NCC=C)\S)/C(=O)c1ccc(c(c1)F)F	1
ZINC22699180	Cc1cc(n([nH+]1)c1[nH]c(=O)cc(n1)C)N	0
ZINC22706674	C[C@@H](c1ccc(cc1)F)NC(=O)[C@H](C)Sc1nnc(n1N)C(F)(F)F	0
ZINC22727450	CC(=O)[NH+]=c1ccc2c(cc(O)oc2c1)CSC(=[NH2+])N1CCCCC1	0
ZINC22729361	CCOc1ccc(c(c1)/C=[NH+]/[C@H](C)c1ccc(cc1)S(=O)(=O)N)O	0
ZINC22743244	CN(C)c1ccc(cc1)C[NH2+]Cc1csc(n1)c1ccc(cc1)F	1
ZINC22757012	CC(=O)NCCNC(=O)Cc1ccc(cc1)Cl	0
ZINC22768294	CCOc1cccc(c1O)/C=N/c1cccc(c1)C(=O)N	0
ZINC22795932	CN1CCN(CC1)[C@@H](CNC(=O)C(=O)NC1CC1)c1ccc(cc1)F	0
ZINC22803506	CCCN/C(=C(/C(=O)c1ccc(cc1)F)\[n+]1ccc(cc1)N(C)C)/[S-]	1
ZINC22824149	c1ccc(c(c1)COC(=O)c1ccc(cc1)NC(=O)N)Br	0
ZINC22835239	Cc1cc2c(cc1CN1C[C@H]3CCC[N@@H+]3C[C@@H]1CCO)OCO2	0
ZINC22843095	c1ccc(cc1)[C@H](C(=O)N)N1CC[N@H+](CC1)CC(F)(F)F	0
ZINC22845379	c1cc(ccc1c1nnc(n1C[C@H]1CCCO1)SCCC(=O)N)F	1
ZINC22851674	C[N@H+]1CCN(C[C@@H]1CCO)Cc1ccc2cc(ccc2n1)F	0
ZINC22864810	COc1ccc(cc1N)C(=O)OCC(=O)Nc1ccccc1	0
ZINC22866652	Cc1ccc(cc1)c1c(c(nc(c1C#N)SCCC(=O)[O-])N)C#N	0
ZINC22881336	C[C@@H]1CCCC[C@@H]1NC(=O)c1ccc(cc1)CN1C(=O)CCC1=O	0
ZINC22897599	CC(=CC(=O)Nc1ncc(s1)Cc1ccc(cc1)F)C	0
ZINC22920069	c1ccc(cc1)C[N@@H+]1CCN(C[C@H]1CCO)Cc1cccc(c1F)F	0
ZINC22935951	CC[N@H+]1CCC[C@H]1CNCc1ccc(cc1)F	1
ZINC22936094	CC[N@H+]1CCC[C@@H]1CNCc1ccc(c(c1)OC)OCC(=O)N	0
ZINC22957367	c1cc(cc(c1)S(=O)(=O)[N-]c1cc(ccc1F)F)OC(F)(F)F	0
ZINC22991467	Cc1cc(n(n1)CCC(=O)NCCc1cc2c(c(c1)Cl)OCCO2)C	0
ZINC23079152	CN(C)c1nc(nc(n1)N)CSCCC(=O)Nc1cccc(c1)Cl	0
ZINC23081294	c1ccc(c(c1)CN1CCN(CC1)C(=O)CCSCC(=O)N)F	1
ZINC23081463	C[C@@H](c1ccc(cc1)F)NC(=O)CCSCC(=O)N	1
ZINC23082748	CCCc1nc(on1)CCC(=O)Nc1ccccc1O	0
ZINC23093677	C1C[C@H](C[N@H+](C1)CCN)CO	0
ZINC23107778	Cc1c(sc2c1c(nc(n2)SCC(=O)N(C)CCC#N)N)C	0
ZINC23107864	Cc1c(sc2c1c(nc(n2)S[C@H](c1ccc(cc1)F)C(=O)N)N)C	0
ZINC23115107	c1cc(ccc1CN1CCN(CC1)CCOCCO)F	0
ZINC23115107	c1cc(ccc1CN1CC[NH+](CC1)CCOCCO)F	0
ZINC23131811	COc1ccc(c(c1)C(=O)Nc1ccc(cc1F)Cl)OC	0
ZINC23133809	c1cc(ccc1OCCCCNC(=O)CCSCC(=O)N)F	1
ZINC23138211	c1cc(cc(c1)Cl)CSc1[nH]c(=O)cc(n1)CC(=O)N1CCCC1	0
ZINC23153306	CN(C)c1c(cnc(n1)N1CCC[C@@H](C1)Cn1cc(nn1)CCO)F	0
ZINC23186377	c1cc(ccc1[C@@H]1CN(CCO1)CCS(=O)(=O)CCC(=O)N)F	0
ZINC23247915	c1ccc(c(c1)CN1CCN(CC1)CCO)N	0
ZINC23249066	CC(C)CNC(=O)C[N@H+]1CCN(CC1)[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC23254243	c1ccc(cc1)[C@H](C(=O)N)N1CCN(CC1)Cc1c(cccc1Cl)F	0
ZINC23280988	Cc1ccc(cc1NC(=O)[C@@H](C)Sc1nnc(n1N)C)F	0
ZINC23281618	CC[N@@H+](Cc1ccccc1)Cc1ccc(c(c1)OCC)OC	0
ZINC23281972	C[C@H](C[N@@H+](Cc1c(cccc1Cl)F)C[C@H](C)O)O	0
ZINC23325525	c1cc(c(c(c1)Cl)F)NC(=O)Cc1ccc(cc1)OC(F)F	0
ZINC23338422	COc1c(cc(cc1F)C[N@H+]1CC[C@@H](CC1)n1cc(nn1)CO)F	0
ZINC23339506	c1cc(cc(c1)c1ccn(n1)CCCO)c1ccc(cn1)F	0
ZINC23339769	c1cnc(cc1C(F)(F)F)N1CCC[C@@H](C1)Cn1cc(nn1)CCO	0
ZINC23360080	CC(C)CCN1CC[N@@H+](C[C@@H]1CCO)Cc1cnn(c1)C	0
ZINC23372926	C[N@H+]1CCN(CC1)[C@@H]1CC[N@H+](C[C@H]1O)Cc1ccc(c(c1)OC)F	0
ZINC23373262	c1cc(sc1)CN1CCN(C[C@H]1CCO)Cc1ccc(cc1)F	0
ZINC23373851	c1ccc(cc1)CC[N@H+]1CCN([C@H](C1)CCO)Cc1ccsc1	0
ZINC23374225	Cn1cc(cn1)CN1CCN([C@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC23387094	c1ccc(cc1)COC[C@H](C[N@@H+]1CC[C@H](CC1)C(=O)N)O	0
ZINC23392381	CN(Cc1ccccc1)C(=O)NCc1ccc(cc1)OCC(F)(F)F	0
ZINC23407597	C[C@@H]1CC[C@@H](CC1)NC(=O)[C@@H](C)Sc1nnc2n1c1ccccc1s2	0
ZINC23416549	C[C@H](C#N)OC(=O)c1cc(c(cc1Cl)Cl)S(=O)(=O)N	0
ZINC23468432	c1ccc(c(c1)C[NH2+]CC[NH2+]CCO)F	0
ZINC23468440	c1ccc(c(c1)C[NH2+]CC[NH2+]CCO)OCc1ccccc1Cl	0
ZINC23482511	C[C@H](c1ccccc1Cl)NC(=O)CCNS(=O)(=O)c1cccc(c1)Cl	0
ZINC23483012	C[C@H](c1cccc(c1)Cl)NC(=O)CCCCNC(=O)N	0
ZINC23549899	Cc1c2c(n(n1)c1ccccc1)N[P@](=S)(N=C2SC)SC	0
ZINC23551042	c1cc(ccc1C(=O)OCCCOc1ccc(cc1)F)NC(=O)N	1
ZINC23612174	CCCCCNC(=O)[C@@H](C)Sc1nnc(n1N)c1ccc(cc1)F	1
ZINC23624670	C[C@H](c1nc(N)nc(n1)N(C)C)N(C)Cc1cccs1	0
ZINC23640488	CCCCNC(=O)C[NH+]1CCN(CC1)c1ccc(cn1)C(F)(F)F	1
ZINC23640977	CCC(CC)/N=C(/CN1CCN(CC1)c1ccc(cn1)C(F)(F)F)\O	0
ZINC23688678	Cn1ccs/c/1=N/C(=O)CCN1C(=O)[C@@H]2CC=CC[C@@H]2C1=O	0
ZINC23702571	Cc1cc(cc(c1O)CN1CCN(CC1)c1ccccn1)C(C)(C)C	0
ZINC23709401	c1cc(c(cc1C(=O)N)[N+](=O)[O-])N1CCC[C@H](C1)O	0
ZINC23878117	C[C@H](c1ccc(cc1F)F)NC(=O)[C@@H]1CS[C@@]2(N1C(=O)CC2)C	0
ZINC23879419	c1ccc(c(c1)CSc1nc2ccccc2c(=O)n1CCCO)F	0
ZINC23883795	Cc1c(c(on1)C)COC(=O)CNS(=O)(=O)c1ccc(cc1)C(=O)C	0
ZINC23950046	COc1ccc(cc1)c1nc(no1)CSc1nc[nH]n1	0
ZINC23980425	C/C=C/C=C/C(=O)N[C@H](C)c1ccccc1Br	0
ZINC23984907	C[C@@H](c1ccc(c(c1)Cl)Cl)NC(=O)c1cc(ccc1OC)S(=O)(=O)N	0
ZINC23993298	C[C@@H](C(=O)N1CCc2c1cccc2)[N@@H+]1CC[C@H](CC1)O	0
ZINC24019257	CCCCC(=O)N(CC(C)C)c1c(n(c(=O)[nH]c1=O)CCCC)N	0
ZINC24090629	CC(C)C[C@H]1C(=O)N(C(=O)N1)C[C@@H](COCc1ccccc1F)O	0
ZINC24093881	c1cc(ccc1[C@H](CNC(=O)c1ccsc1)N1CCOCC1)F	0
ZINC24097761	CCOc1ccc(cc1)OC[C@H](Cn1cnc2c1cc(c(c2)C)C)O	0
ZINC24101767	CC(=O)c1cccc(c1)OC[C@H](CN1C(=O)CC2(C1=O)CCCC2)O	0
ZINC24151377	c1cc(cc(c1)F)CC(=O)NC[C@@H](c1ccc(cc1)[N+](=O)[O-])O	0
ZINC24193436	C[C@H](C(=O)NC1CC1)Sc1nccn1c1cccc(c1)Cl	0
ZINC24209448	c1ccc2c(c1)[C@H](CCO2)NC(=O)COC(=O)c1ccc(cc1N)F	0
ZINC24209679	CCC1(C(=O)N(C(=O)N1)C[C@H](COCc1ccccc1F)O)CC	0
ZINC24450328	Cc1cc(on1)C(=O)NCCOc1cccc2c1OC(C2)(C)C	0
ZINC24475164	CCCCCC[C@@H](C)NC(=O)C[C@@H](c1ccccc1F)NC(=O)N	1
ZINC24478288	Cn1cc(cn1)CN(C)C(=O)c1ccccc1OCC(=O)N	0
ZINC24517570	Cc1ccc(cc1F)N[C@@H](C)c1nnc(o1)c1ccccc1	0
ZINC24570702	c1ccc(c(c1)C(=O)Nc1ccc(cc1)n1cccn1)F	0
ZINC24578597	Cc1ccc(cc1Cl)[N-]S(=O)(=O)c1ccc(c2c1cccn2)F	0
ZINC24591624	Cc1ccc(c(c1)OC(=O)CN1C(=O)C2(CCCCC2)N(C1=O)C)Cl	0
ZINC24608234	CCCCCNC(=O)C1CCN(CC1)S(=O)(=O)Cc1ccc(cc1)Cl	0
ZINC24674011	C=CCNc1nnc(s1)SCc1nnc(o1)c1ccccc1Cl	0
ZINC24700465	Cc1ccc(c(c1)C(=O)NCc1cccc(c1)S(=O)(=O)N)O	0
ZINC24718153	c1ccc2c(c1)c(c(c(=O)o2)CN1CCOCC1)N	0
ZINC24738356	CCCc1cc(nc(n1)/N=C(\N)/Nc1ccc(cc1F)F)Cl	1
ZINC24750278	C[C@H](C(=O)Nc1cccc(c1)C(=O)NC)Oc1cccc(c1)F	0
ZINC24763124	CCCCSCC(=O)NNc1ccc(cc1[N+](=O)[O-])C(F)(F)F	1
ZINC24782273	c1cc(ccc1OCCCOC(=O)c1cc(ccc1F)S(=O)(=O)N)F	1
ZINC24789644	c1cc(c(nc1)OCC(F)(F)F)C(=O)NCCNC(=O)c1ccco1	1
ZINC24813858	Cc1cccc(c1NC(=O)CNC(=O)Cc1c(cccc1Cl)Cl)C	0
ZINC24830234	C[C@H]1C[C@@H](CN(C1)S(=O)(=O)[N@H+](C)CC(=O)Nc1c(cccc1Cl)Cl)C	0
ZINC24841127	Cc1cccn2c1nc(cc2=O)CSc1nc(cc(n1)N)C	0
ZINC24877719	C[C@H](C(=O)Nc1c2c(nc[nH]2)ncn1)OC(=O)c1ccc(cc1N)F	0
ZINC24926252	CCC(=O)Nc1ccc(cc1)c1csc(n1)c1ccco1	0
ZINC24927054	Cc1c(c([nH]n1)N)[C@@](c1nc2ccccc2s1)(C(F)(F)F)O	0
ZINC24951881	C[C@H](C(=O)NC(=O)N)[N@H+](C)Cc1ccc(cc1F)F	0
ZINC24981806	c1ccc(cc1)CSc1nc2c([n-]1)C(=[NH2+])NCN2C[C@@H](CO)O	0
ZINC25035689	Cc1cc(ccc1NC(=O)c1cccc2c1[nH]nc2)N1CCCC1	0
ZINC25037745	c1ccn2c(c1)cnc2SCc1cccc(c1)[N+](=O)[O-]	0
ZINC25044564	c1ccc2c(c1)c(nn(c2=O)C[C@H](c1ccc(cc1)F)O)C(=O)N	0
ZINC25045740	CC(C)OCCCNC(=O)c1cc(ccc1[N-]S(=O)(=O)C)F	1
ZINC25145654	C[C@H]1C[C@H]1C(=O)NCCC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC25158928	C[C@H]1CN(C[C@@H](O1)C)Cn1c(=S)n(c(n1)c1ccncc1)CCOC	0
ZINC25178438	CCOC(=O)c1c([nH]c(n1)SCC(=O)[O-])N	0
ZINC25185841	C[C@@H]1CCC2=NN([C@]([C@@H]2C1)(C(F)(F)F)O)C(=S)N	0
ZINC25185871	C1CCC2=NN([C@@]([C@H]2C1)(C(F)(F)F)O)C(=S)N	0
ZINC25185893	C1CCC2=NN([C@]([C@@H]2C1)(C(F)(F)F)O)C(=S)N	0
ZINC25241388	CC(C)C(=O)Nc1cccc(c1)CNC(=O)Nc1ccccc1F	0
ZINC25243640	c1cc(oc1)COC[C@@H](Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F)O	1
ZINC25244916	c1cc(n(c(=O)c1C(=O)N)C[C@H](CN1CCOCC1)O)C(F)(F)F	0
ZINC25245178	c1cc(oc1)COC[C@H](Cn1cc(cc(c1=O)C(=O)N)[N+](=O)[O-])O	0
ZINC25249749	c1ccc2c(c1)nc(o2)N1CC[NH+](CC1)CC(=O)N1CCCCC1	0
ZINC25250022	CCOc1ccc(cc1)C(=O)Nc1ccc(cc1)CS(=O)(=O)N	0
ZINC25303164	c1ccc(cc1)C[N@@H+](CCC(=O)N)C[C@@H](COc1ccc(cc1)F)O	0
ZINC25311765	c1cc(oc1)c1nc(cs1)C[N@@H+]1CCC[C@@H](C1)O	0
ZINC25326161	C[N@H+]1CC[C@@H](CC1)N(C)C[C@H](COCc1ccccc1F)O	0
ZINC25329443	CCOc1ccc(cc1OC)C(=O)NC[C@H](c1ccsc1)[NH+](C)C	0
ZINC25333169	c1cc(cc(c1)C(=O)N)CNC(=O)c1cc(ccc1O)Br	0
ZINC25339495	c1cnc(c(n1)/C(=[NH+]/CCNc1c(cc(cn1)C(F)(F)F)Cl)/O)N	1
ZINC25346951	CCCCC[C@@H](C)NC(=O)CCCN1C(=O)C2(CCCC2)NC1=O	0
ZINC25347853	CCCCC[C@H](C)NC(=O)c1ccc(c(c1)O)[N+](=O)[O-]	0
ZINC25360823	c1cc(ccc1[C@H]1CCC[N@@H+]1CC(=O)N[C@@H]1CCS(=O)(=O)C1)F	0
ZINC25364260	C[C@@H](c1ccc(cc1)n1cncn1)NCc1ccc(cc1)OC	0
ZINC25386039	c1ccc2c(c1)c1ccccc1n2C[C@H](CSc1nnc(s1)N)O	0
ZINC25436554	CC(C)(CNC=C1C(=O)NC(=O)NC1=O)N1CCOCC1	0
ZINC25439629	C[C@H]1C[C@H]1C(=O)OCC(=O)c1ccc(cc1)CCCNC(=O)C	0
ZINC25500137	CN(CCO)c1c(c(c(c(n1)N)C#N)CC#N)C#N	0
ZINC25502110	Cc1cc(cc(c1)N(CCC#N)C(=O)[C@@H](C)N1CCOCC1)C	0
ZINC25524192	C[C@@H](c1ccccc1OC)NC(=O)[C@@H](C)[N@@H+]1CC[C@H](CC1)C(=O)N	0
ZINC25524525	CCCCCNC(=O)[C@@H](C)[N@@H+]1CC[C@H](CC1)C(=O)N	0
ZINC25546511	C[C@@H]1CC[N@H+](CC1)[C@@H](C)C(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC25562121	c1cc(cc(c1)SCCOC(=O)c1cccnc1N)C(F)(F)F	1
ZINC25573600	CC(C)C[C@H](CNC(=O)c1ccc(cc1)SC(F)F)[NH+]1CCOCC1	0
ZINC25584872	c1cc(c(cc1Cl)Cl)[C@H]1/C(=N\NC(=S)N)/C(=N/[NH+]=C(/[S-])\N)/C(=N)O1	0
ZINC25626690	C1C[C@@H]([C@H](C1)O)C1=C(/C(=N/NC(=O)N)/CC1)O	0
ZINC25628437	Cn1c2c(c(=O)nc1N)nn[nH]2	0
ZINC25630449	Cc1c(cnc(n1)N)/C(=N\NC(=S)N)/C	0
ZINC25658168	c1ccc(cc1)[C@H](c1ccccn1)NS(=O)(=O)c1ccc(nc1)Cl	0
ZINC25658944	Cc1ccc(c(c1)C)OC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC25662702	CCS/C(=[NH+]/N=C/c1cccc(c1O)C(=O)[O-])/N	0
ZINC25667099	Cc1cc(oc2c/c(=[NH+]/C(=O)[C@H](CCCNC(=[NH2+])N)[NH3+])/ccc12)O	0
ZINC25680137	c1cc(ccc1C1=CC[N@@H+](CC1)CC(=O)N1CCCCCCC1)O	0
ZINC25695898	C(CN(CC[NH3+])/[N+](=N\O)/[O-])N	0
ZINC25744673	Cc1ccc(cc1F)CNC(=O)CNc1ccccc1C(=O)N(C)C	0
ZINC25748577	C[C@H](C(=O)Nc1ccc(cc1Cl)F)[NH2+]CCCN(C)C	1
ZINC25817615	c1cc(cc(c1)C(=O)N)CNC(=O)CCSc1ccc(cc1)F	1
ZINC25822187	CCOC(=O)c1ccoc1COC(=O)c1cccc(c1)NC(=O)N	0
ZINC25865311	CCCC/[NH+]=C(\N)/SCc1cc(O)oc2c1ccc(=[NH+]C(=O)C)c2	0
ZINC25890323	CN(C)C(=O)c1cccc(c1)NC(=O)[C@H]1CC(=O)N(C1)C1CCCC1	0
ZINC25958887	Cc1nnc(s1)S[C@@H](C)C(=O)NC(=O)NCC(F)(F)F	0
ZINC26224495	c1ccc(cc1)[C@H](C(=O)N)[NH2+]CCc1cccc(c1)F	1
ZINC26225481	c1ccc(cc1)[C@@H](C(=O)N)Nc1cc(cc(c1)F)F	0
ZINC26249144	CCOC(=O)c1cnc(nc1N)SCCCO	0
ZINC26302468	CCOc1cccc(c1O)/C=N/Cc1ccc(cc1)C[NH+](C)C	0
ZINC26329895	CCc1ccc[n+](c1)C1=C(C(=O)C1=O)[O-]	0
ZINC26358247	C[C@H](C(=O)N)[NH+]1CCN(CC1)C(=O)c1ccc(cc1)C(F)(F)F	0
ZINC26372420	C[C@@H](C(=O)c1c(n(c(=O)n(c1=O)C)C)N)Sc1ncc2n1cccc2	0
ZINC26421371	CCCn1ccc2c(c1=O)cccc2O	0
ZINC26422431	c1ccc(cc1)S(=O)(=O)Cc1nnc(o1)N	0
ZINC26422780	Cc1cc(on1)CCCSCc1ccc(s1)/C(=N/O)/N	0
ZINC26439754	c1ccc2c(c1)[nH]c(n2)CSc1[nH]c2ccc(cc2n1)Cl	0
ZINC26443235	c1cc(ccc1[C@H](C[NH3+])[NH+]1CCCCC1)O	0
ZINC26461524	CCOc1ccccc1c1cc(O)c2ccc(=[NH2+])cc2o1	0
ZINC26469289	C[C@@H]1CCC[C@@H](C1)[N@H+](C)CC(=O)NC(=O)N	0
ZINC26480844	CC(=O)NCCNC(=O)C[N@@H+]1CCC[C@H]1c1ccc2c(c1)OCCO2	0
ZINC26495485	c1ccc(c(c1)C(=O)Nc1cc(ccc1OCC(F)(F)F)Cl)I	0
ZINC26502825	c1nc(c2c(n1)n(cn2)C[C@@H](CO)OCP(=O)([O-])[O-])N	0
ZINC26505281	c1cc(ccc1CN1[C@@H]2CS(=O)(=O)C[C@@H]2SC1=[NH2+])F	0
ZINC26508216	c1ccc(cc1)c1cc(ccc1N)SCCO	0
ZINC26509493	c1cc(oc1)C[N@H+](Cc1ccc(cc1)F)C[C@@H](CN)O	0
ZINC26511752	CCc1c(c(n([nH+]1)C)N)c1cccc(c1)F	0
ZINC26511760	CCc1c(c(n([nH+]1)C)N)c1ccc(cc1)Cl	0
ZINC26511791	CCCc1c(c(n(n1)C)N)c1cccc(c1)F	1
ZINC26511834	Cc1c(nn(c1N)C)c1cccc(c1)OC	0
ZINC26511952	Cn1c(c(c(n1)C[NH+](C)C)c1ccc(cc1)F)N	0
ZINC26512426	CCCc1c(c(on1)N)c1ccc(cc1)F	1
ZINC26512596	COCc1c(c(on1)N)c1ccc(cc1)F	1
ZINC26514893	c1cc(oc1)CNc1ccc(cc1N)Cl	0
ZINC26515884	CCOCc1nnc(n1N)[S-]	0
ZINC26697880	Cc1cc(n2c(n1)nc(n2)C(F)(F)F)N1CCC[C@H]1c1cccnc1	0
ZINC26719635	Cc1cccc(c1OCc1nnc(n1N)SCCOC)C	0
ZINC26755330	C[C@@H](c1ccncc1)NS(=O)(=O)c1ccc(c(c1)C(=O)N)OC	0
ZINC26770105	CCOC(=O)C([C@@H](CCc1ccccc1)N)(F)F	1
ZINC26790795	CC(C)[C@H](C(=O)Nc1ccc2c(c1)Cc1c2cccc1)NC(=O)N	0
ZINC26828762	Cc1c(c(c(c2c1sc(n2)N)Cc1cccnc1)OC)O	0
ZINC26829197	Cc1c(c(c(c2c1nc(s2)N)Cc1cccnc1)O)C	0
ZINC26877052	c1ccc2c(c1)cc(o2)COC(=O)c1ccc(c(c1)F)F	0
ZINC26880113	C[C@@H](Cc1cccs1)NS(=O)(=O)c1cccc(c1)F	0
ZINC26892658	c1ccc(cc1)NC(=O)[C@H]1CC=CC[C@@H]1C(=O)Nc1ccccc1Cl	0
ZINC26893463	C(CO)[NH+](CCO)C[C@@H](C(=O)[O-])N	0
ZINC26893463	C(CO)N(CCO)C[C@@H](C(=O)[O-])[NH3+]	0
ZINC26895458	c1cc2c(cc1F)c(c[nH]2)/C(=N/O)/N	0
ZINC26895550	CC(=O)c1ccc(c(c1)O)N	0
ZINC26896751	C(C[NH+](CCO)CCO)C(=[NH2+])N	0
ZINC26897936	c1ccc(cc1)C[NH2+]C[C@H](CC(F)(F)F)O	0
ZINC26898034	Cc1cccc(c1)N(CCC(=[NH2+])N)CCO	0
ZINC26920281	c1cc(ccc1CN1C(=O)/C(=C/c2ccc(cc2)O)/SC1=O)C(=O)[O-]	0
ZINC26946092	Cc1ccc(c(c1)NC(=O)c1cc(ccc1Br)S(=O)(=O)N)C	0
ZINC27005483	COc1cccc(c1)OCCN[C@@H](c1ccccc1)C(=O)N	0
ZINC27061852	Cc1ccc(cc1)C(=O)N(c1c(nc(o1)c1ccccc1)C#N)N	0
ZINC27070842	CCCOc1cccc(c1)NC(=O)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC27118127	CC(=O)N1[C@@H](CS[C@H]1c1ccccc1O)C(=O)N1CCOCC1	0
ZINC27184011	Cc1ccc(cc1)CSCCC(=O)NC(=O)N	0
ZINC27195995	c1cc(ccc1c1c(c(nc(c1C#N)SCc1[nH]ccn1)N)C#N)O	0
ZINC27229192	C/C(=C\c1ccccc1)/C=C/1\C(=O)N=C(S1)Nc1cc(cc(c1)Cl)Cl	0
ZINC27273346	CCCC[N@H+](CC)CC(=O)N1CCc2c1ccc(c2)S(=O)(=O)N	0
ZINC27343319	C[C@H](c1nc(nc(n1)N(C)C)N)[NH+]1CCN(CC1)c1ccccc1O	0
ZINC27368670	CC(C)[C@H](c1cccs1)[NH2+]CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC27373393	C[N@H+](CCOc1ccc(cc1)F)CCOc1ccc(cc1)S(=O)(=O)N	1
ZINC27388232	C[C@@H](c1ccc(cc1)S(=O)(=O)N)N(C)C(=O)c1ccc(cc1Cl)F	0
ZINC27467684	Cc1c(c(n2cnc(c2n1)C(=O)N)C)CCC(=O)NCC1CC1	0
ZINC27530946	c1c(cc(c(c1F)OCCOC[C@@H](C[NH+]1CCOCC1)O)F)Br	0
ZINC27532040	CC1=C([C@@H](C(=C(O1)N)C#N)c1cc(c(c(c1)Br)O)Br)C(=O)OC	0
ZINC27536887	Cc1ccc(cc1F)NC(=O)[C@@H](C)[N@H+]1CC[C@@H](CC1)O	0
ZINC27548853	c1ccc(cc1)CN(CCC(=O)N)CC(=O)N1CCCCCCC1	0
ZINC27549893	c1cn(c(=O)nc1N)[C@H]1C[C@H]([C@@H]([C@@H]1N=[N+]=[N-])O)CO	0
ZINC27603476	CC(C)[C@H](C(=O)NCCc1ccc(cc1)C(F)(F)F)NC(=O)N	1
ZINC27623391	c1ccc(cc1)C1(CC1)C(=O)NCCNC(=O)c1ccc(cc1)Cl	0
ZINC27635927	C=CCNC(=O)CCNS(=O)(=O)c1c(cccc1Cl)Cl	0
ZINC27639248	CCCCC[C@H](/C=C\[C@@H]1[C@@H]([C@H](CC1=O)O)CCCCCCCO)O	0
ZINC27640753	CCCCC[C@H](/C=C/[C@H]1[C@@H](C[C@H]([C@@H]1C/C=C/CCCC(=O)[O-])O)O)O	0
ZINC27641136	CCCCCC(=O)CC[C@H]1[C@@H](C[C@H]([C@H]1C/C=C\CCCC(=O)[O-])O)O	0
ZINC27642516	CCCn1c(c(c(=O)[nH]c1=O)C(=O)CN1C[C@H](OC[C@@H]1C)C)N	0
ZINC27642533	CCOc1ccc(cc1)/C=C(\C#N)/C(=O)N1CCOC(C1)(C)C	0
ZINC27644266	C[C@@H](C(=O)C1=N[C@@H]2C(=NC(=NC2=O)N)[N-]C1)O	0
ZINC27647207	c1cc(ccc1/N=N\C1=C([NH+]=N[C@H]1[NH3+])N)O	0
ZINC27781585	c1ccc(cc1)[C@H](C(=O)N)N1CC[C@@H](CC1)C(=O)NCC(F)(F)F	0
ZINC27782352	Cc1nc(on1)[C@H](C)[N@H+]1CC[C@@H](CC1)C(=O)NCC(F)(F)F	0
ZINC27794651	CCCc1nnc(s1)NC(=O)c1cc(c(c(c1)Cl)OC)Cl	0
ZINC27897048	c1c(cc(c(c1C(F)(F)F)[O-])O)C=O	0
ZINC27905452	c1ccc(c(c1)c1ccc(s1)CN1CCN(CC1)[C@H]1CCOC1=O)F	0
ZINC27976086	Cc1ccnc(c1)NC(=O)[C@@H](C)Oc1ccc(cc1)n1cnnn1	0
ZINC27986367	COc1ccc2c(c1)/C(=N/NC(=O)CCC(=O)NN)/C(=O)N2	0
ZINC27987105	COc1ccc(cc1)n1cc(c(n1)[C@@H](c1ccccc1)O)C(=O)NN	0
ZINC28042886	C[C@H](c1ccc(cc1Cl)Cl)N(C)S(=O)(=O)c1cc(n(c1)C)C(=O)N	0
ZINC28176023	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)N)[N@@H+]1CCc2c(ccs2)C1	0
ZINC28189759	CCC[C@H](C)NC(=O)[C@H]1CC(=O)N(C1)c1ccc(cc1)F	1
ZINC28195959	Cn1cc(cc1C(=O)N)S(=O)(=O)Nc1cccc(c1)F	0
ZINC28199189	Cc1ccc(cc1C)S(=O)(=O)NCCC(=O)N1C[C@H](C[C@H](C1)C)C	0
ZINC28224546	C[C@@H]1CCCN(C1)C(=O)[C@H](C)n1cc(cn1)Br	0
ZINC28227981	Cc1c(sc(c1C(=O)N)NC(=O)[C@H](C)Oc1ccc2c(c1)CCC2)C	0
ZINC28248313	COc1ccc(c(c1)OC)S(=O)(=O)[N-]c1nc2ccc(cc2s1)F	0
ZINC28263140	COCCNC(=O)/C=C/c1ccc(cc1)C(=O)NC1CC1	0
ZINC28289349	CSc1ncc(c(n1)C(=O)NNC(=O)c1ccccc1Br)Cl	0
ZINC28293999	Cc1cccc(c1)[C@@H](NC(=O)C(Cl)(Cl)Cl)Oc1ccccc1C(=O)N	0
ZINC28294102	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)SC(F)(F)F)N	0
ZINC28295483	C[C@@H]1CCCC[N@H+]1C[C@H](CCO[C@@H]1C[C@@H]2CC[C@]1(C2(C)C)C)O	0
ZINC28296978	c1cc(sc1)/C=C/1\C(=O)N=C(S1)Nc1ccc(c(c1)O)C(=O)[O-]	0
ZINC28334468	Cc1ccsc1c1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC28421870	CNC(=O)C[N@H+]1CC[C@@H](CC1)NC(=O)NC[C@H](c1cccs1)[NH+](C)C	0
ZINC28427909	CC(C)(CO)[NH2+]Cc1cc(c(c(c1)Cl)OCc1ccccc1)Cl	0
ZINC28466492	CCN1C(=O)N[C@@H]([C@@H]2[C@@]1(CCCC2=O)O)c1ccc(cc1)OC(F)F	0
ZINC28488066	C[C@@H]1C[C@H](CN(C1)C(=O)c1cc(ccc1Br)S(=O)(=O)N)C	0
ZINC28489791	C[C@H](C(=O)NCCCOC)Sc1nnc(n1C)c1cccs1	0
ZINC28582877	Cc1cc(sc1C)C(=O)NCCc1c[nH]c2c1cccc2	0
ZINC28651633	c1ccc2c(c1)CCN(C2)C(=O)CCCCNC(=O)N	0
ZINC28663021	Cc1c(c(on1)C)COc1ccccc1C(=O)NCCCOC(C)C	0
ZINC28727458	C[C@H](c1ccc(cc1)S(=O)(=O)N)N(C)CCSc1ccccc1F	1
ZINC28749667	c1ccc(c(c1)CCC(=O)Nc1ccccc1N1CCCC1=O)O	0
ZINC28797652	c1ccc(c(c1)OCCOC(=O)c1ccc(cc1)NC(=O)N)F	1
ZINC28843255	c1cc(oc1)CNC(=O)NC(=O)CC[NH+]1CCOCC1	0
ZINC28896463	C1CCc2c(c(c(s2)NC(=O)CC[N@H+]2CC[C@@H](CC2)O)C(=O)N)C1	0
ZINC28926661	c1ccc(c(c1)c1ccc(s1)CNCc1cccc(c1)C(=O)N)F	1
ZINC28962266	c1ccc(c(c1)N1CCN(CC1)[C@@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC28962614	CN(CCOc1ccccc1)[C@H](c1ccc(cc1)F)C(=O)N	1
ZINC28968134	CC(C)Cn1c(c(c(=O)[nH]c1=O)C(=O)CN1CCC(CC1)O)N	0
ZINC29024609	c1cc(ccc1CC(=O)Nc1ccc(cc1)OC1CCCC1)F	0
ZINC29048676	c1cc(c(cc1c1csc(n1)N)C(F)(F)F)F	0
ZINC29134615	Cc1nc(on1)CN1C(=O)[C@](NC1=O)(C)c1ccc(cc1)OC(F)F	0
ZINC29251718	CC(C)[C@H](C(=O)NCc1cccc(c1)NC(=O)C1CCC1)NC(=O)N	0
ZINC29277477	CSCC(=O)N1CC[NH+](CC1)Cc1nc(no1)c1ccccc1	0
ZINC29291594	Cc1c(cnn1c1ccc([O-])nn1)C(=O)N(C)CC1CCCCC1	0
ZINC29324540	c1cc(sc1)CCNC(=O)NCc1ccc(nc1)n1cc[nH+]c1	0
ZINC29334484	C[C@@H]1CCCN(C1)C(=O)CSC(=[NH2+])N	0
ZINC29376020	Cc1cc(cc(c1)OCCN(C)C(=O)c1ccc[nH]c1=S)C	0
ZINC29392853	CCCCCc1cc(c2c(c1)OC([C@H]1[C@@H]2CC(=C)CC1)(C)C)O	0
ZINC29426236	c1cc(ccc1CO/N=C/c1ccc(cc1)n1cncn1)F	1
ZINC29437167	C#CCNC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC29462015	c1c(c(nc(=O)n1[C@@H]1CO[C@H](O1)CO)N)F	0
ZINC29476846	CC(C)N(Cc1ccccc1)C(=O)CS/C(=[NH+]/CC=C)/N	0
ZINC29478019	C=CC/[NH+]=C(\N)/SCC(=O)N1CCC[C@H]1c1cccs1	0
ZINC29483070	C[N@H+](CC(=O)Nc1ccc(cc1)C(=O)N)[C@H]1CCc2c1cccc2	0
ZINC29493584	CCCC/[NH+]=C(\N)/SCC(=O)N1CCC[C@@H]1c1cccs1	0
ZINC29519314	c1ccc(c(c1)C[C@@H]1C(=O)N[C@H](CS1)C(=O)Nc1cccnc1)F	0
ZINC29528660	c1cc(c(nc1)N1CCN(CC1)C(=O)c1ccc(cc1)F)C(=O)N	0
ZINC29572319	CC(C)C[C@H](C(=O)NCCc1cccc(c1)F)NC(=O)N	1
ZINC29588623	c1cc(c(cc1[C@@H](CNc1cc(nc(n1)N)Cl)O)F)F	0
ZINC29588721	COc1ccc(c(c1)[C@H](CNc1cc(nc(n1)N)Cl)O)OC	0
ZINC29589874	c1c(n[nH]n1)C/C(=N/O)/C(=O)[O-]	0
ZINC29623378	C[C@H](c1ccc(cc1)SC)Nc1c(ncn1C)[N+](=O)[O-]	0
ZINC29632256	c1ccc(cc1)C(=O)c1ccccc1C(=O)N1CCC(CC1)C(=O)N	0
ZINC29633199	c1cc(ccc1CCNC(=O)[C@@H]1CCCN(C1)C(=O)N)F	1
ZINC29660633	c1cc(ccc1CN1CCN(CC1)C(=O)c1ccc(cc1)F)C(=O)N	0
ZINC29675537	c1cc(ccc1c1ccc(o1)C/[NH+]=C(/c1c(nccn1)N)\O)F	0
ZINC29679090	c1cc(ccc1CSCC(=O)Nc1ccc(cc1)Cl)C(=O)N	0
ZINC29731814	CC(C)C(=O)NCCNC(=O)NCc1ccc(s1)Cl	0
ZINC29736961	Cc1ccc(cc1)/C=C/c1nc2ccccc2c(=O)n1CCC(=O)[O-]	0
ZINC29753764	c1cc(c(cc1N)CO)N1CCOCC1	0
ZINC29774138	CCOc1ccc(cc1)[C@@H](C)NC(=O)CNC(=O)c1cccc(c1)F	1
ZINC29835981	C[NH+](C)[C@H](CNC(=O)c1ccc(cc1O)OC)c1cccc(c1)F	0
ZINC29865934	C1CC(C1)(CO)C(=O)N	0
ZINC29874239	c1ccc2c(c1)c(=O)n(c(=O)[nH]2)CCCOC1CCCCC1	0
ZINC29921640	Cc1c(sc(n1)NC(=O)c1ccccc1F)c1ccccc1	0
ZINC30004953	c1ccc(cc1)Cn1ccnc1CCNS(=O)(=O)c1ccccc1F	1
ZINC30017630	COCc1ccc(cc1)CNC(=O)c1ccc(c(c1)O)[N+](=O)[O-]	0
ZINC30020897	c1cc(ccc1c1nc(no1)CSc1nc([nH]n1)N)F	0
ZINC30131407	CCCS(=O)(=O)N[C@H]1CC[N@@H+](CC1)Cc1ccccc1	0
ZINC30132043	CCc1ccc(cc1)OCC(=O)NCCOc1ccc(cc1)F	1
ZINC30135686	CCCS(=O)(=O)N[C@@H]1CC[N@H+](CC1)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC30168972	c1cnn(c1)CCCNC(=O)c1cc(ccc1Br)F	1
ZINC30196357	C[C@H](C(=O)Nc1c(ccs1)C(=O)N)N1CCOC(C1)(C)C	0
ZINC30268549	CN(C)c1nc(nc(n1)N)C[N@@H+](C)CCCOc1ccc(cc1)F	1
ZINC30268683	CN(CCCOc1ccc(cc1)F)[C@H](c1ccccc1)C(=O)N	1
ZINC30496042	COc1ccc(cc1OC(F)F)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC30515991	COCC/[NH+]=C(\N)/SCCOc1cccc(c1)F	1
ZINC30516314	c1cc(c(nc1)NC(=O)C1=NN([C@H](C1)C(=O)N)c1ccc(cc1)F)O	0
ZINC30536677	CN(CCC(=O)N)Cc1cc(ccc1F)C#N	0
ZINC30588283	COC(=O)c1ccc(cc1)NCCn1c(=O)n2ccccc2n1	0
ZINC30588392	COc1ccc(c2c1CN(C[C@@H]2O)Cc1cccc(c1)[N+](=O)[O-])OC	0
ZINC30664105	CC(C)(C[NH2+]Cc1ccc(c2c1cccc2)OC)N1CC[NH+](CC1)C	0
ZINC30768915	c1cc(c(cc1[N+](=O)[O-])S(=O)(=O)N1CCC(CC1)C(=O)N)Cl	0
ZINC30777637	c1cc(c(cc1C(=O)N)[N+](=O)[O-])NC[C@@H](C(F)(F)F)O	0
ZINC30822546	Cn1ccc(n1)NC(=O)Cn1c(=O)n2ccccc2n1	0
ZINC30910809	Cc1c(c(n(n1)C)C)CNCc1ccnc(c1)OC1CCCC1	0
ZINC30971804	COc1ccc(cc1)OCCC(=O)NCc1nc2ccccc2s1	0
ZINC31082652	CCc1cccc(c1)NC(=O)CO/N=C/C(=O)Nc1cccc(c1)F	1
ZINC31156942	Cc1cc2c(c(O)c(/c(=[NH+]/[C@@H](C)C(=O)[O-])/o2)O)c(c1O)OC	0
ZINC31165982	CC(=C)[C@@H]1CC[C@]([C@H](C1)OC(=O)c1ccccc1)(C)O	0
ZINC31261135	C[C@H](/C=C\c1cccc(c1)Oc1ccc(cc1)F)N(C(=O)N)O	0
ZINC31296040	c1cc(c([S-])nc1)C(=O)NC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC31307539	c1cc(ccc1C(=O)NC[C@@H](c1ccc(cc1F)F)O)OCC(=O)N	0
ZINC31311750	c1cc(c(cc1F)F)[C@@H](CNC(=O)c1ccncc1)O	0
ZINC31314584	CNS(=O)(=O)c1ccc(o1)C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC31319314	Cc1cc(c2cc([nH]c2c1)C(=O)NC[C@@H](c1ccc(cc1)F)O)C	0
ZINC31320436	COc1cc(ccc1OCC=C)C(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC31321951	Cc1c(c(nc(n1)SC)C)CCC(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC31324501	Cc1cc(ccc1[N+](=O)[O-])C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC31325125	CCOc1c(cccn1)CNC(=O)c1c(nccn1)N	0
ZINC31325183	c1cc(ccc1[C@H](CNC(=O)c1ccc(c(c1)[N+](=O)[O-])N)O)F	0
ZINC31331687	CNC(=[NH2+])NCCSS(=O)(=O)[O-]	0
ZINC31347091	Cc1cc(cc(c1)NC(=O)[C@@H](C)Sc1nnc(c(=O)n1N)C)C	0
ZINC31386983	C[C@H]1CCCC[C@H]1N(C)C(=O)c1cccc(c1)C(=O)N	0
ZINC31398242	C[C@H](Cn1cccn1)NC(=O)CC[C@@H]1Cc2ccccc2NC1=O	0
ZINC31418022	Cc1c(c(c(c[nH+]1)CO)[C@@H](c1ccc(cc1[N+](=O)[O-])N=[N+]=[N-])N)[O-]	0
ZINC31422126	COCc1cccc(c1)C(=O)NCc1cc(sc1)Br	0
ZINC31430475	c1cc(ccc1/C=C/C(=O)CC(=O)/C=C\c1ccc(cc1)O)O	0
ZINC31439996	c1c([nH+]c[nH]1)C[C@@H](C(=O)[O-])/N=C(/C/N=C(/CN)\O)\O	0
ZINC31440647	c1ccc(c(c1)[C@H](CSc1nnc(s1)N)O)F	0
ZINC31444202	Cc1ccc(cc1Cl)n1cnnc1SC[C@H](c1ccccc1F)O	0
ZINC31445525	c1ccc(c(c1)[C@@H](CSc1nccn1c1cccc(c1)F)O)F	0
ZINC31453257	c1cc(c(cc1[N+](=O)[O-])NC(=O)CSc1nnc(n1C1CC1)N)F	0
ZINC31483838	c1cc(cc(c1)O)/C=N\NC(=O)c1ccncc1	0
ZINC31538664	C([C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)N)O)O)O)O	0
ZINC31541788	CCc1c(c(nc([nH+]1)N)N)c1ccc(c(c1)[N+](=O)[O-])F	0
ZINC31544161	c1nc2c(nc(nc2n1[C@H]1[C@@H](C[C@H](O1)CO)O)Br)N	0
ZINC31561383	c1cc(ccc1c1nnn(n1)C[C@H](COc1ccc(cc1)F)O)Br	0
ZINC31615821	COc1cc(ccc1OC(F)F)/C=C/C(=O)NOCc1ccccc1	1
ZINC31622277	c1ccc2c(c1)OC[C@H](O2)C[NH+]=C(N)N	0
ZINC31689660	CN1Cc2c3ccccc3[nH]c2[C@H](C1)O	0
ZINC31711784	CCCn1c2ccc(cc2nc1SCC(=O)c1ccc(c(c1)O)[O-])Cl	0
ZINC31723278	CC[C@H](CO)NC(=O)NCc1ccccc1F	0
ZINC31767574	c1cc(c(cc1/C(=N/CC/[NH+]=C(/c1c(nccn1)N)\O)/O)Cl)Cl	0
ZINC31773163	CC(C)c1ccc(cc1)S(=O)(=O)NCCc1ncc2n1cccc2	0
ZINC31775889	CC(C)OC[C@@H](C[NH2+]C[C@H](COC(C)C)O)O	0
ZINC31789604	CCOC(=O)C1=C(NC(=O)NC1)COc1ccccc1C(F)(F)F	1
ZINC31792723	c1cc(ccc1C[C@H](CC(=O)[C@@H](CCC[NH+]=C(N)N)[NH3+])C(=O)[O-])O	0
ZINC31829607	CC1(CC2=C(C(=O)C1)/C(=c/1\cccc[nH]1)/C(=C(O2)N)C(=O)OC)C	0
ZINC31854415	Cc1c(sc(n1)N)C(=O)N/N=C\c1cc(c(c(c1)Br)O)OC	0
ZINC31897403	CCOC(=O)[C@]1(CCc2c(c(O)n[nH]2)C1)N	0
ZINC31911561	CCCC[C@H](c1c[nH+]c2n1ccc(c2)C)N	0
ZINC31911813	c1ccc(cc1)[C@H](c1cnc2n1cc(cc2)Cl)N	0
ZINC31929342	CCCCc1ccc(cc1)NC1=NC(=O)/C(=C\c2ccc[nH]2)/S1	0
ZINC31960186	c1ccc(cc1)C(=O)N[C@@H](C(=N)O)CCCNC(=[NH2+])N	0
ZINC31990674	c1ccc(c(c1)c1c2ccc(cc2[nH]n1)N)Cl	0
ZINC32002927	c1ccc(c(c1)CC(=O)[O-])c1ccc(cc1)O	0
ZINC32005705	C[NH2+]C[C@@H](c1ccncc1)O	0
ZINC32007425	CCCC(=O)Cc1ccc(cc1)F	1
ZINC32009348	CC[C@@H](c1cc(ccc1OC)OC)O	0
ZINC32013936	COc1ccc(cc1)[C@H]([C@H]1CCC[NH2+]C1)O	0
ZINC32015162	COCCNC(=O)CNc1ccc(cc1)F	1
ZINC32016520	c1ccc(c(c1)/C=N\NC(=O)c1ccc(cc1)N)F	0
ZINC32069273	CCN(Cc1cccc(c1)/N=C/c1cc(ccc1O)Br)C(=O)C	0
ZINC32072105	c1ccc(cc1)N1Cc2nc(=O)n(n2C1=O)Cc1cccc(c1)Cl	0
ZINC32072232	c1cc2c(cc1Cl)[C@@](C(=O)N2)(CC(=O)c1ccsc1)O	0
ZINC32074825	c1ccc2c(c1)C(=O)N[C@H](C(=N2)O)CC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC32088989	COc1cccc(c1)[C@@H]1CC(=Nc2c1sc(n2)N)O	0
ZINC32094307	c1cc(c(cc1F)Cl)[C@H]1CC(=Nc2c1sc(n2)N)O	0
ZINC32099305	CCCc1cc2cc(cc(c2nc1N)C)Cl	0
ZINC32099407	c1cnc2cc(c(cc2c1N)Cl)Cl	0
ZINC32099461	CCOc1ccc2c(c1)c(cc[nH+]2)NN	0
ZINC32099608	Cc1ccc2ccc(c(c2n1)C)Cl	0
ZINC32102422	c1ccnc(c1)C[NH2+]C[C@H](c1ccc(cc1)F)O	0
ZINC32110456	CC(C)C[NH2+]C[C@@H](COc1cccc(c1)Cl)O	0
ZINC32113686	CCOCCCNC(=O)[C@H](C)Nc1ccccc1C	0
ZINC32114329	Cc1c(c(n(n1)c1ccc(cc1)Br)C)N	0
ZINC32115995	CCOCCCNC(=O)[C@H](C)Nc1ccc(cc1)F	1
ZINC32117796	Cc1cccc(c1)NC(=O)c1c(c2c(cc(nc2s1)C(F)(F)F)C)N	0
ZINC32119242	CCCn1nc(nn1)NC(=S)NC(=O)COc1ccc(cc1)[N+](=O)[O-]	0
ZINC32138924	CCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)Cl	0
ZINC32170166	Cc1cccc(c1C(=O)OC)N	0
ZINC32171300	CC[C@@H](C)Nc1nc2ccccc2o1	0
ZINC32184571	CCCCC[C@@H]1CC[C@@H](CC1)c1ccc(c(c1)F)C#N	1
ZINC32198760	C[C@@H](c1ccccc1F)NC(=O)c1ccc(cc1)CCNS(=O)(=O)C	1
ZINC32200134	c1ccc2c(c1)c(O)cc(=[NH2+])o2	0
ZINC32244698	CC(C)[NH+](CCNC(=O)CNC(=O)NCc1ccc(cc1)F)C(C)C	1
ZINC32252863	CC(C)COCCC(=O)N1CCC[C@H]1C(=O)Nc1ccc(cc1)OC	0
ZINC32254421	C[C@H]1Cc2cc(c(c(c2C(=O)O1)O)OC)O	0
ZINC32256875	COC[C@@H](CN1CCN(CC1)c1ccc(c(c1)N)[N+](=O)[O-])O	0
ZINC32264285	C[C@@H]1CC(=CC(=O)[C@]21C(=O)c1c(cc(c(c1O2)Cl)O)OC)[O-]	0
ZINC32325609	CCCn1c(nnc1S[C@@H](C(C)C)C(=O)Nc1ccccc1Cl)O	0
ZINC32331915	c1cc(cc(c1)F)OCCSc1nc(cc(n1)N)N	1
ZINC32383439	C[C@H]1C[C@@H]1CNC(=O)CCCNC(=O)c1ccsc1	0
ZINC32402122	CCOc1cc(ccc1OS(=O)(=O)c1cc(ccc1F)C)C=O	1
ZINC32442387	CCS(=O)(=O)N(C)CCCNS(=O)(=O)c1c(c(cc(c1C)C)C)C	0
ZINC32443506	C[C@H]1CCCN(C1)S(=O)(=O)NCc1ccnc(c1)OCC(F)(F)F	0
ZINC32492987	c1ccc(cc1)C[NH+]1CCN(CC1)Cc1[nH]c(=O)c2ccccc2n1	0
ZINC32497941	C[C@@H](c1[nH+]c2ccccc2n1CC(=O)N)NC(=O)C(C)C	0
ZINC32499968	COCc1nc2ccccc2n1CC/C(=N/O)/N	0
ZINC32500032	CCOC(=O)c1c(nc([n-]1)Br)C(=O)OCC	0
ZINC32501028	c1cc(cc(c1)O)Cc1c(=O)n(c(=S)[nH]n1)N	0
ZINC32503386	CCCNC(=O)c1ccc(o1)c1ccc(cc1)C(=O)N	0
ZINC32507979	CC(C)c1ccccc1N1[C@H]2CS(=O)(=O)C[C@@H]2S/C/1=N\C(=O)COC	0
ZINC32518230	CC[C@@H](C)NC(=O)c1cccc2c1nccc2	0
ZINC32520256	Cn1ccnc1[C@@H](CNc1cccc(n1)C(F)(F)F)O	0
ZINC32520405	C[C@@H](CCCC(C)(C)O)CC[NH2+][C@H]1CCSC1	0
ZINC32521597	Cc1c(=O)n(c(nn1)SCC(=O)Nc1cc(ccc1O)Cl)N	0
ZINC32538782	CCOc1cc(cc(c1O)[N+](=O)[O-])/C=N\NC(=O)c1ccc(cc1)Br	0
ZINC32561911	c1cc([nH]c1)/C=C(\C#N)/C(=O)Nc1ccc(cc1)F	0
ZINC32576753	Cc1c(nc(nc1N1CCC[C@@H](C1)C(=O)N)N1CCCC1)C	0
ZINC32577680	COc1c(cccn1)c1cc(ccc1F)C[NH3+]	0
ZINC32577754	c1c(cc(cc1C(F)(F)F)C(F)(F)F)c1c2c([nH]cn2)nc(n1)N	0
ZINC32585250	CCOC(=O)/C(=C\NCc1cc(sc1)Br)/C#N	0
ZINC32587195	COc1ccc(cc1F)CN[C@@H](Cc1ccccc1)C(=O)N	0
ZINC32587210	COc1c2cc(ccc2ncn1)c1ccccc1N	0
ZINC32590363	Cc1ccc2cc(ccc2n1)c1c[nH]nc1	0
ZINC32593595	CCCS(=O)(=O)c1ncc(c(n1)C(=O)Oc1ccc(c(c1)C)Cl)Cl	0
ZINC32601222	C[C@H](c1ccccc1)NC(=O)C[C@H](C(F)(F)F)N	0
ZINC32604999	c1cc(cc(c1)NC(=O)c1c[nH]c2ccc(cc2c1=O)Cl)C(F)(F)F	0
ZINC32607333	Cc1cc(c2cc(ccc2[nH+]1)F)Nc1cc(cc(c1)F)F	0
ZINC32608081	c1ccc(c(c1)NC(=O)c1c[nH]c2cc(cc(c2c1=O)F)F)Cl	0
ZINC32611151	Cc1ccc(o1)CNC(=O)[C@@H](C)n1c(cc(n1)C(F)(F)F)C	0
ZINC32611408	CC[NH+](CC)CCCNC(=O)[C@H](C)Oc1ccc(cc1F)F	1
ZINC32617396	CC(=O)Nc1ncc(s1)S(=O)(=O)Nc1ccc(cc1)O	0
ZINC32624494	COc1ccc(cc1)c1nc(on1)c1c2c(sc1N)CCCC2	0
ZINC32627133	C/C(=N\O)/c1ccc2c(c1)[nH]c(=O)[nH]2	0
ZINC32732132	C1CCC(C1)CCC(=O)N1CCC(CC1)O	0
ZINC32735880	c1ccc2c(c1)c1ccccc1C2[NH2+]Cc1ccc(cc1)O	0
ZINC32736459	CCOC(=O)c1cnc(nc1N)S[C@H]1C[C@@H](OC1=O)C	0
ZINC32749113	CCCCOc1ccc(cc1OC)CNC(=O)c1c(nccn1)N	0
ZINC32758218	C1C[C@H](OC1)COC[C@H](C[N@@H+]1CC[C@H](CC1)C(=O)N)O	0
ZINC32758319	c1cc(ccc1c1nc(cs1)C[N@H+]1CCC[C@H](C1)O)F	0
ZINC32774246	Cc1cc(c(cc1Cl)OC)NC(=O)[C@H](C)SCCO	0
ZINC32778757	C[C@H](c1ccccc1)SCCC(=O)Nc1ccc(cc1F)Cl	1
ZINC32788648	Cc1cc(=O)n2c(n1C[C@H](COCc1ccccc1F)O)ncn2	0
ZINC32795123	CCC[C@@H](C)NC(=O)N[C@H](C)c1ccc(c(c1)F)F	1
ZINC32795471	C[C@H](C(=O)NC[C@@H](c1ccc(cc1)[N+](=O)[O-])O)Oc1ccccc1Cl	0
ZINC32796274	c1ccc(c(c1)CCNC(=O)C[C@H](c1ccc(cc1)Br)NC(=O)N)F	1
ZINC32796606	C[C@@H](c1ccccc1OC)N(C)C(=O)c1cccc(c1)N(C)C	0
ZINC32798886	CSc1ccc(cc1)C(=O)/C=C/c1ccc(c(c1)Br)O	0
ZINC32801866	CCC[C@H](c1ccccc1)NC(=O)N[C@H](C)c1cccs1	0
ZINC32806275	c1cc(ccc1c1cc2c(s1)c(ncn2)N1C[C@@H](C[C@@H]1C(=O)N)O)Br	0
ZINC32808975	CC(C)CCCN[C@@H](c1ccccc1)C(=O)N	0
ZINC32810155	Cc1cc(n(c(=O)c1C(=O)N)C[C@H](c1ccccc1F)O)C	0
ZINC32810156	Cc1cc(n(c(=O)c1C(=O)N)C[C@@H](c1ccccc1F)O)C	0
ZINC32811198	C[C@@H](c1ccccc1F)[NH2+][C@@H](C)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC32812496	CCOC(=O)C1=C(N(C(=O)N([C@H]1c1ccc(cc1)OC)C)C)C	0
ZINC32817552	c1cc(cc(c1)F)C(=O)Nc1cccc(c1)Oc1cnccn1	0
ZINC32817587	C[C@H](c1ccc(s1)Cl)NC(=O)CCSCC(=O)N	0
ZINC32824140	Cc1c(c(on1)N)C(=O)OCC(=O)Nc1ccc(cc1)SC(F)F	0
ZINC32831211	COc1ccc(cc1)C[NH+](CC(=O)NC(=O)N)CC(=O)NC(=O)N	0
ZINC32843201	C[C@@H](c1ccc(cc1)F)NC(=O)[C@H](C)[N@@H+]1CCCN(CC1)C(=O)C	0
ZINC32850914	C[C@H](c1nc(nc(n1)N(C)C)N)N1CCN(CC1)CCO	0
ZINC32850916	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)[NH+]1CCN(CC1)CCO	0
ZINC32851008	Cc1ccc(cc1NCCOc1ccc(cc1)S(=O)(=O)N)C(=O)OC	0
ZINC32851479	c1cc(oc1)C1=NN([C@H](C1)c1cccs1)C(=O)CSc1nnc(s1)N	0
ZINC32853431	Cc1c(c2nc(c3ccccc3n2n1)N1C[C@H](C[C@@H]1C(=O)N)O)Cl	0
ZINC32857645	c1nc(c2c3c(sc2n1)CCCCC3)N1CCN(CC1)CC(F)(F)F	0
ZINC32862603	C=CCNC(=O)NCCc1ccccc1	0
ZINC32869335	C[C@H](C(=O)OCc1ccc(c(c1)Cl)Cl)NC(=O)c1cccs1	0
ZINC32869459	Cc1ccc(c(c1)OCCCOc1ccccc1)C(=O)N	0
ZINC32869544	Cc1cc(c(n1C1CC1)C)c1csc(n1)c1ccccc1N	0
ZINC32871340	Cc1c(sc(n1)SCC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)CC(=O)N	0
ZINC32871795	C[NH+](C)C1(CCCCC1)CNc1ccc2nnnn2n1	0
ZINC32895684	c1ccn(c1)c1ccsc1C(=O)NCCc1ccc(cc1)F	1
ZINC32898718	CC(C)C(=O)NCCNC(=O)[C@@H]1CC(=O)N(C1)c1ccccc1F	1
ZINC32901273	c1cc(ccc1[C@H]1CCCN1S(=O)(=O)c1ccc(cc1)C(=O)N)F	0
ZINC32903643	COC(=O)c1cc(ccc1F)NC(=O)[C@H](CCSC)NC(=O)N	1
ZINC32906119	CCCCN(CC(=O)N)S(=O)(=O)c1ccc(cc1)F	1
ZINC32907739	c1cscc1/C(=N/[C@H]1CCC[C@@H](C1)C(F)(F)F)/O	0
ZINC32909576	c1cc(cc(c1)F)C1(CCC1)C(=O)N	0
ZINC32911449	c1cc(c(cc1N1C(=O)[C@H](OC1=O)CO)F)N1CCOCC1	0
ZINC32911837	C[N@H+](CC(=O)NCC(F)(F)F)[C@H]1c2cc(cc(c2C[C@@H]1O)Cl)Cl	0
ZINC32911979	c1cc(ncc1C(F)(F)F)NCCCNC(=O)c1c(nccn1)N	1
ZINC32911979	c1cc(NCCC/N=C(/c2c(nccn2)N)\O)ncc1C(F)(F)F	1
ZINC32912583	c1cc(cc(c1)[N+](=O)[O-])NC(=O)NC[C@H](c1ccc(cc1F)F)O	0
ZINC32912621	COc1ccc(c(c1)[C@@H](CNC(=O)Nc1ccc(c(c1)Cl)Cl)O)OC	0
ZINC32914833	CCNc1cc(ccn1)Cl	0
ZINC32917319	Cc1ccc(cc1)c1nc(no1)c1ccc(cc1)N1CC[NH2+]CC1	0
ZINC32927238	CCCC[N@@H+](CC(=O)N)CC(=O)N[C@H](C)c1ccc(cc1)F	1
ZINC32929856	C[C@H]1CC[C@H](CC1)NC(=O)[C@@H](C)S(=O)(=O)Cc1cc(ccc1OC)Cl	0
ZINC32930966	c1cc(cc(c1)OCC(=O)N)NC(=O)COCC(F)(F)F	1
ZINC32931793	c1cc(ccc1C(=O)Nc1cnn(c1)CC(=O)N)C(F)(F)F	0
ZINC32934329	c1cc(ccc1[C@@H]1CCCN1C(=O)[C@@H]1CCCN(C1)C(=O)N)F	0
ZINC32941136	CCN(Cc1ccc(s1)Cl)C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC32947377	CCOc1ccc(cc1)Nc1nc(c(s1)C(=O)CC(C)C)N	0
ZINC32947859	CC(C)CC(=O)c1c(nc(s1)Nc1ccc(c(c1)Cl)F)N	0
ZINC32947870	CCOc1ccc(cc1)C(=O)c1c(nc(s1)Nc1cccc(c1)F)N	1
ZINC32947997	CC(C)c1ccc(cc1)Nc1nc(c(s1)C(=O)c1ccccc1F)N	0
ZINC32958252	COC(=O)c1ccc(cc1)NC(=O)COc1ccccn1	0
ZINC32959210	COC(=O)c1ccc2c(c1)nc([S-])n(c2=O)CCC[NH+]1CCCC1	0
ZINC32965101	Cc1ccc(cc1F)C(=O)NCCNC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC32978671	CC(C)[C@@H](C(=O)Nc1cc(ccc1F)Cl)NC(=O)N	0
ZINC32995580	CCCc1c(cc(c(=O)[nH]1)C(=O)N)C(=O)OCC	0
ZINC33010916	CN(Cc1ccccc1F)c1c(cccn1)C#N	0
ZINC33010941	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])N1C[C@H](C[C@@H]1C(=O)N)O	0
ZINC33010953	Cc1c(sc2c1c(nc(n2)c1cccs1)N1C[C@H](C[C@@H]1C(=O)N)O)C	0
ZINC33018731	c1ccc(c(c1)COC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O)F	1
ZINC33032701	CCCCN(CC(=O)N1CC[NH2+]CC1)C(=O)c1ccc(c(c1)Cl)F	1
ZINC33065134	CCCc1cc([nH]n1)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC33074019	c1cc(ccc1NS(=O)(=O)c1cnc(nc1)N)F	0
ZINC33084567	C[NH+](C)Cc1cccc(c1)CNC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC33116373	CCOc1ccc(cc1)N/C(=N/S(=O)(=O)C)/NCc1cccc(c1)F	1
ZINC33122773	CCS(=O)(=O)Nc1ccc(cc1)c1nc(on1)c1ccc(s1)C	0
ZINC33127664	C[C@@H](C(=O)N1CCc2c1cccc2)NC(=O)Nc1ccc(cc1)OC	0
ZINC33173815	Cc1c(cc(s1)c1cc([nH]n1)C(F)(F)F)S(=O)(=O)N1CCC(CC1)C	0
ZINC33212766	CC(C)n1c2c(cc(cn2)C(=O)N2CCCC[C@@H]2C(=O)NC)cn1	0
ZINC33247217	c1ccc(c(c1)/C=C(/C#N)\c1c(c(n(n1)CCO)N)C#N)F	1
ZINC33247220	c1cc(c(c(c1)Cl)/C=C(/C#N)\c1c(c(n(n1)CCO)N)C#N)Cl	0
ZINC33247223	CC(=O)Nc1ccc(cc1)/C=C(/C#N)\c1c(c(n(n1)CCO)N)C#N	0
ZINC33247228	CSc1ccc(cc1)/C=C(/C#N)\c1c(c(n(n1)CCO)N)C#N	0
ZINC33251745	CCOc1ccccc1Nc1nc(c(s1)C(=O)c1ccccc1F)N	1
ZINC33284207	CCOc1cc(ccc1O)/C=C/1\C(=O)N=C(S1)N1CC[C@@H](CC1)C	0
ZINC33286619	CCOc1cc(cc(c1OC(=O)c1ccccc1)Br)/C=N\NC(=O)N	0
ZINC33290769	CCCCC(=O)Nc1nnc(o1)[C@H]1CC(=O)N(C1)c1ccc(cc1)F	1
ZINC33294518	COc1cc(ccc1O)/C=C(/C#N)\C(=O)NCCN1CCOCC1	0
ZINC33315268	Cc1c(c(nc2c1/C(=C/c1ccccc1OC)/C(=C2C#N)C)N)C#N	0
ZINC33319215	c1ccc(cc1)OCC(=O)N/N=C\c1cccc(c1Cl)Cl	0
ZINC33320352	c1ccn2cc(nc2c1)CSC(=S)N1CCN(CC1)CCO	0
ZINC33321042	CCOC(=O)c1ccc(cc1)NC(=O)c1c(c(n(n1)C)C(F)(F)F)Cl	1
ZINC33347839	c1cc(ccc1/C=N\NC(=O)N)OCc1ccc(c(c1)Cl)Cl	0
ZINC33352210	c1cc(cc(c1)OCCBr)/C=N\NC(=O)Cc1nnc(s1)N	0
ZINC33358794	CC1(c2cnc(nc2N(C1=O)CCO)N)C	0
ZINC33359427	Cc1c(c(nc([nH+]1)N)N[C@H]1CC[C@@H](CC1)O)I	0
ZINC33364047	c1cc(ccc1NC(=O)/C(=C\c1cc(c(o1)I)Br)/C#N)F	0
ZINC33369477	c1ccc(cc1)/C=C\1/CCC[C@H]2C1=NO[C@]2(C(F)(F)F)O	0
ZINC33373314	c1cc(oc1)C1=NN([C@@](C1)(C(F)(F)F)O)C(=S)N	0
ZINC33374487	C[C@@H]1C/C(=N/NC(=O)[C@@H]2COc3ccccc3O2)/CC(C1)(C)C	0
ZINC33376424	c1cc(ncc1C(F)(F)F)N1CCC[N@@H+](CC1)CCO	0
ZINC33376829	CSc1nc(c(c(n1)Cl)/C=N\OC(=O)c1cccc(c1)C(F)(F)F)Cl	0
ZINC33397656	C(C[C@H](/C(=N/O)/O)[NH3+])CNC(=[NH2+])N	0
ZINC33406199	COCCN1C(=O)/C(=C\C=C\c2ccccc2)/SC1=S	0
ZINC33413697	C1CCN([C@H](C1)CCO)c1nnc(s1)N	0
ZINC33413726	c1cc(ccc1CNc1nnc(s1)N)F	0
ZINC33428465	Cn1cc(cn1)c1ccc(cc1)N	0
ZINC33433519	CCOc1ccc(cc1OC)/C=C\C(=O)N	0
ZINC33435734	CC(C)(C)C1=[NH+]C(=N[C@](C1)(C(F)(F)F)O)N	0
ZINC33435783	CCOC(=O)c1csc(n1)N1[C@@]([C@@H]2CCCC2=N1)(C(F)F)O	0
ZINC33469884	COc1cc(ccc1O)C(=O)/C=C\c1ccc(cc1)OCC=C	0
ZINC33494013	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@@H]([C@@H]2[C@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC33494832	CCNc1c(cc(cc1F)Br)C(=O)NN	1
ZINC33494878	CCCCNc1c(cc(cc1F)Br)C(=O)NN	1
ZINC33506408	CCN(CCO)c1ccc(cc1)OC	0
ZINC33525086	CCNC(=O)[C@H]1[C@H]([C@@H]([C@@H](O1)n1cnc2c1nc(nc2N)I)O)O	0
ZINC33562079	c1ccc2c(c1)[nH]c(=S)n2N	0
ZINC33566825	CCOc1ccc(cc1)C(=O)NC(=S)N1CCN(CC1)CCO	0
ZINC33606455	c1c(scn1)C(=O)N	0
ZINC33606697	c1cc(c(cc1[N+](=O)[O-])CO)N	0
ZINC33606801	CCOC(=O)C(Cc1ccc(c(c1)F)N)C(=O)OCC	1
ZINC33607262	CCOC(=O)N1CC[C@H]([C@@H](C1)O)Nc1ccc(cc1N)Cl	0
ZINC33639035	CC[C@H](C)OC(=O)c1ccc(cc1O)N	0
ZINC33666566	Cc1c(=O)n(c2c(n1)c(nc(n2)C)N)[C@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC33685246	CCOC(=O)[C@@](C)(c1ccccc1)N	0
ZINC33692243	c1cc(ccc1/C=C/1\CCC(=C1N1CCOCC1)/C=N\N)Cl	0
ZINC33699160	CS(=O)(=O)[N-]/N=C\c1cccc(c1)O	0
ZINC33700513	CCCO[C@H]1C(=O)Nc2ccc(cc2C(=N1)c1ccccc1)Br	0
ZINC33716308	C[NH+](C)CCC[n+]1c2ccccc2n(c1N)C[C@@H](c1ccccc1)O	0
ZINC33722188	C[C@@H](c1nc2ccccc2n1N)O	0
ZINC33727353	CCOc1ccc(c2c1cccc2)[C@H](CC(=O)N)[NH3+]	0
ZINC33738356	c1ccc2c(c1)n(c([n+]2CCN1CCOCC1)N)CCO	0
ZINC33763795	CCCCOc1ccc(cc1)C(=O)N/N=C\C(=C\c1ccco1)\C	0
ZINC33770191	c1cc(ccc1CS[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)N	0
ZINC33789039	CCOC(=O)[C@H](Cc1cccc(c1)F)N	1
ZINC33813422	c1cc(cc(c1)[N+](=O)[O-])C(=O)Nc1ccc(cc1Cl)O	0
ZINC33847620	Cc1ccc2c(c1)[nH]c(n2)c1cc(ccc1O)N	0
ZINC33864585	C[C@@]1(CCC=CC1)C(=O)N	0
ZINC33882760	CCCC1(C(=O)NC(=O)NC1=S)CCC	0
ZINC33888075	C1=N[C@@H]2[C@@H](C(=O)N1)N=CN2[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC33903222	Cc1ncc(c(n1)N)Cn1cc([n+](c1C)CCO)[N+](=O)[O-]	0
ZINC33926175	Cc1ccc(cc1)N1C(=O)/C(=C\c2ccc(c(c2)I)O)/C(=NC1=O)[O-]	0
ZINC33960803	c1cc(ccc1C(=O)N/N=C/c1ccc(s1)C(=O)[O-])O	0
ZINC33978640	CCOC(=O)c1ccc(c(n1)Cl)C	0
ZINC33979553	CN(Cc1ccccc1N)C[C@H](c1ccccc1)O	0
ZINC33984128	c1cc(c(cc1/C=C/C(=O)c1cc(c(cc1O)O)Br)O)O	0
ZINC33986150	CC(C)CCCCCCOC(=O)c1ccccc1N	0
ZINC34011720	[C@@H]1([C@@H]([C@@H]([C@@H]([C@H]([C@@H]1OP(=O)([O-])[O-])O)OP(=O)([O-])[O-])O[P@@](=O)([O-])O)O)O	0
ZINC34017276	CCNS(=O)(=O)c1cc(ccc1N)F	1
ZINC34018100	c1ccc(cc1)[C@H](CO)NN	0
ZINC34049897	C[C@H](COc1c(ccc(c1F)F)N)O	0
ZINC34060543	C1(=O)[C@](NC(=O)N1)(C(=O)N)O	0
ZINC34061640	c1ccc2c(c1)NC(=O)[C@@H](O2)CC(=O)N	0
ZINC34078585	CC(=O)[C@H](CO)N	0
ZINC34100779	CS(=O)(=O)c1ccc(cc1)[C@H]([C@H](CF)N)O	0
ZINC34108021	C1CC[C@@]2(C(=NNC2=O)C1)O	0
ZINC34116352	c1cc2c(cc1N)c1c([nH]2)CCSC1	0
ZINC34118432	C1[C@H]2[C@@H]([C@@H]([C@@H]1OCCO)NC2(C(F)(F)F)C(F)(F)F)Cl	0
ZINC34125866	c1ccnc(c1)c1c(cn[nH]1)c1ccc2c(c1)c(ncn2)N	0
ZINC34144316	c1ccc(c(c1)N)S(=O)(=O)CCO	0
ZINC34179377	C1CC1(C(=O)NO)N	0
ZINC34187905	C1C[C@@H]([C@@H]([C@@H](C1)O)N)[NH3+]	0
ZINC34194785	COC[C@H](C(=O)OC)N	0
ZINC34206393	c1nc2c(n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)F)nc([nH]c2=O)N	0
ZINC34259717	C[C@@H]([C@H](C(=O)NN)NC(=O)OCc1ccccc1)O	0
ZINC34332711	C1C[N@@H+]2C[C@@H]([C@H]([C@@H]([C@H]2[C@H]1O)O)O)F	0
ZINC34342594	c1cncc2c1ocn2	0
ZINC34348434	C[C@]1(CO[C@H]([C@@H]([C@@H]1[NH2+]C)O)O[C@@H]1[C@@H](C[C@@H]([C@@H]([C@@H]1O)O)[NH3+])N)O	0
ZINC34369915	C[C@@H]1CN(C(=O)[C@H]1N)O	0
ZINC34407361	CCCCCn1c2c(nc1N)n(c(=O)n(c2=O)C)C	0
ZINC34413967	c1cc(c(c2c1nc(nc2)N)F)F	0
ZINC34414602	CCOC(=O)[C@@H](c1cccnc1)N	0
ZINC34425132	c1cnn(c1N)CCCO	0
ZINC34426677	c1cc(ccc1CCCCO)N	0
ZINC34431961	CCOC(=O)[C@@H](c1ccc(c(c1)O)OC)N	0
ZINC34450122	c1cc(ccc1N)OCCF	1
ZINC34452169	CCOC[C@H](COc1ccc(cc1)N)O	0
ZINC34475717	c1cc(c(cc1C(=O)[O-])F)CBr	0
ZINC34481832	c1c(c2c(c(c1F)F)[C@@H](CCC2=O)O)N	0
ZINC34484665	c1cc(ccc1[C@@H](C(F)(F)F)N)O	0
ZINC34498179	c1cc(c(c(c1)F)C(=O)N)O	0
ZINC34506898	c1cc(c(cc1F)C(F)(F)F)[C@H](C(=O)N)O	0
ZINC34537886	CC(C)(C)OC(=O)NCCC[C@@H]([C@@H](C(F)(F)F)O)N	1
ZINC34537887	CC(C)(C)OC(=O)NCCC[C@H]([C@@H](C(F)(F)F)O)N	1
ZINC34537888	CC(C)(C)OC(=O)NCCC[C@@H]([C@H](C(F)(F)F)O)N	1
ZINC34537889	CC(C)(C)OC(=O)NCCC[C@H]([C@H](C(F)(F)F)O)N	1
ZINC34550391	CC(N)(N)O	0
ZINC34559761	c1cc(c(c(c1C(F)(F)F)C(=O)N)Cl)Cl	0
ZINC34565462	COC[C@@H]1CN(C(=O)O1)c1c2ccc(cc2on1)O	0
ZINC34585803	c1ccc(cc1)/C=C/c1c(ccc[nH+]1)N	0
ZINC34597851	C1[C@H](CO[C@@H]1CI)O	0
ZINC34598055	c1cc(ccc1N=C=S)O[C@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC34601505	Cc1[nH+]ccn1C[C@@H](CO)O	0
ZINC34614663	c1ccc(cc1)[C@H](CC1CCCC1)O	0
ZINC34626701	Cc1cc(cc(c1O)N)F	0
ZINC34633627	CCCCCC[C@@H]([C@H](C)O)n1cc(nc1)C(=O)N	0
ZINC34657221	CCOc1ccc2c(c1)sc(N)[n+]2Cc1ccc(cc1)Cl	0
ZINC34667302	C[C@H](CN1CCO[C@@H](C1)CN(CCOC)C(=O)c1ccc(cc1)F)O	0
ZINC34667938	C[C@@H](C[NH+]1CCN(CC1)c1ccc(cn1)NC(=O)C(C)C)O	0
ZINC34669127	CCCNC(=O)c1csc(n1)C[NH+]1CCN(CC1)c1ccc(cc1)F	1
ZINC34685247	C[NH+](C)CCNC(=O)CN1CCN(CC1)Cc1ccc2c(c1)OCO2	0
ZINC34689578	CCOC(=O)[C@H](c1cccc(c1)F)N	1
ZINC34703690	CCOc1cc(cc(c1O)[N+](=O)[O-])[C@H]1[NH2+][C@@H](CS1)C(=O)[O-]	0
ZINC34741670	c1ccc(c(c1)c1cc(O)c2ccc(=[NH2+])cc2o1)C(=O)[O-]	0
ZINC34741856	CON1N(OCCO1)OC	0
ZINC34768523	c1cc(c(cc1O)N)C(F)(F)F	0
ZINC34769611	Cc1ccc(cc1F)N1CC(=O)C(=C1N)c1nc(cs1)C(C)(C)C	0
ZINC34772864	COc1cc(cc(c1OCc1ccc(cc1)I)Cl)CO	0
ZINC34772867	CCOc1cc(cc(c1OCC(=O)Nc1ccc(cc1)F)Cl)CO	0
ZINC34794351	c1cc(cc(c1)F)C(=O)Nc1c(n[nH]c1C1CC1)c1ccc(cc1)Cl	0
ZINC34845299	CCOc1cccc(c1)NS(=O)(=O)c1ccc(cc1)OC(F)(F)F	1
ZINC34846948	c1cc(c(cc1/C=N\Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])Cl)Cl	0
ZINC34857976	c1cc2c(cc1NC(=O)C[n+]1ccsc1N)OC(O2)(F)F	0
ZINC34858402	C[C@H]1CCC[C@H]([C@@H]1C)NC(=O)Cn1c(=O)cc(n(c1=O)CCOC)N	0
ZINC34901419	CCCN(CCC)C(=O)c1cc(n(n1)C)c1cccc(c1)OC	0
ZINC34907426	Cc1cc(nn1c1ccc(c(c1)Cl)Cl)N	0
ZINC34907516	Cc1cc(nn1c1ccccc1)NC(=O)c1cccc(c1)C(F)(F)F	0
ZINC34924434	c1cc(ccc1N1C(=O)CSC21CCN(CC2)C(=O)CCCl)Cl	0
ZINC34925023	C[C@H]1CCCC[N@@H+]1Cc1cc(ccc1OC)/C=C/C(=O)[O-]	0
ZINC34929281	c1cc(ccc1C1=NO[C@H](C1)/C(=N/O)/N)F	0
ZINC34929313	C1[C@@H](ON=C1C(=O)N)CO	0
ZINC34929318	C1[C@H](ON=C1C(=O)NN)CO	0
ZINC34929321	c1cc(ccc1C1=NO[C@H](C1)C/C(=N/O)/N)F	0
ZINC34929360	CCOC(=O)c1c(n(cn1)c1ccc(cc1)F)N	1
ZINC34933681	C1[C@H]2C[N@@H+]([C@@H]1C=C2)CCN	0
ZINC34936043	c1cn(c[nH+]1)CCCNc1nc2c(cc(cc2s1)F)F	1
ZINC34937245	c1ccc(c(c1)N1CCN(CC1)C/C(=N/O)/N)Cl	0
ZINC34938630	CCCCCNC(=O)[C@H](C)[NH2+]C[C@H]1CCCO1	0
ZINC34938936	c1cc(c(cc1Br)Cl)OCC/C(=N/O)/N	0
ZINC34938989	c1cc(c(cc1F)N)S(=O)(=O)Nc1ccc(cn1)Cl	0
ZINC34939608	c1cc(sc1)CCNc1ccc(cc1N)C(F)(F)F	1
ZINC34939815	C[C@@H](C(=O)N1CCOCC1)Oc1cc(ccc1N)F	0
ZINC34940076	c1ccc(c(c1)N1CCN(CC1)CCC/C(=N/O)/N)Cl	0
ZINC34944216	c1ccnc(c1)c1cc(c(c(n1)N)C#N)c1c(cccc1Cl)F	0
ZINC34955905	c1cc(c(cc1F)N)NS(=O)(=O)c1cc(cc(c1)Cl)Cl	0
ZINC34956255	c1cc(cc(c1)O)c1nc(on1)c1c(cccc1Cl)F	0
ZINC34957177	Cc1ccc(c(c1)NCc1ccc(o1)C)F	0
ZINC34957302	CCCOc1ccc(cc1)OC/C(=N/O)/N	0
ZINC34957326	c1cc(ccc1/C(=N/O)/N)Oc1ccc(cc1F)Br	0
ZINC34957332	c1cc(c(cc1Br)F)OCC/C(=N/O)/N	1
ZINC34957393	CCCCN(C)c1ccc(cc1F)N	1
ZINC34957402	CCOC(=O)N1CCC(CC1)Nc1ccc(cc1F)N	1
ZINC34957420	c1cc(cc(c1)Br)S(=O)(=O)[N-]c1ccc(c(c1)N)F	0
ZINC34957768	c1ccc(c(c1)NS(=O)(=O)c1cc(c(cc1F)F)N)I	0
ZINC34957845	c1cc(oc1)CSCC(=O)Nc1ccc(cc1N)F	1
ZINC34957880	c1cc(oc1)CSCCC(=O)Nc1ccc(cc1N)F	1
ZINC34958308	C[C@H]1C[C@@H](CC(C1)(C)C)OCCC/C(=N/O)/N	0
ZINC34958309	C[C@@H]1C[C@H](CC(C1)(C)C)OCCC/C(=N/O)/N	0
ZINC34958334	c1cc(c(cc1N)Cl)NC(=O)COCC(C(F)F)(F)F	1
ZINC34958337	c1cc(c(cc1NC(=O)COCC(C(F)F)(F)F)N)Cl	1
ZINC34958338	c1cc(ccc1N)NC(=O)COCC(C(F)F)(F)F	1
ZINC34958813	Cc1c(cc(cc1Cl)S(=O)(=O)N[C@H](C)C(C)C)N	0
ZINC34958877	Cc1ccc(c(c1)OCCC(=[NH2+])N)C(C)(C)C	0
ZINC34971858	c1cc(ccc1Nc1ccc(cc1N)Br)F	0
ZINC34971910	c1cc2c(cc1CCNC(=S)N)OCCO2	0
ZINC34973221	c1cc(c(cc1F)Cl)[N-]S(=O)(=O)c1ccc(c(c1)N)O	0
ZINC34973308	c1cc(ccc1C(F)(F)F)OCCC(=[NH2+])N	1
ZINC34974952	COc1ccc(cc1F)CNN	1
ZINC34976264	Cc1c(n(c(c1C#N)N)[C@H]1CCC[C@H]([C@@H]1C)C)C	0
ZINC34993108	C[C@H](c1ccc(cc1F)F)[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC34993990	Cc1c(cc(o1)CNc1ccc(cc1)OC)C(=O)OC	0
ZINC35003072	C/C(=N\N1CCN(CC1)Cc1ccccc1Cl)/c1ccccc1	0
ZINC35022322	c1cc(oc1)C(=O)C[NH+]1CCN(CC1)c1ccc(cc1)F	0
ZINC35024386	CC1=C(N2[C@@H]([C@H](C2=O)NC(=O)[C@@H](c2ccc(cc2)O)N)SC1)C(=O)[O-]	0
ZINC35052856	Cc1ccc2c(c1)n(c(=O)o2)[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)NC(=O)C	0
ZINC35088658	CCOC(=O)N1CCN(CC1)C[C@H](CO[C@@H]1C[C@@H](CC(C1)(C)C)C)O	0
ZINC35100581	c1ccc(cc1)[C@H](C[NH2+]CC(F)(F)F)O	0
ZINC35101167	CC(C)C[C@H](C(=O)N[C@@H]1CC[C@H](CC1)O)NC(=O)N	0
ZINC35102261	c1cc(cc(c1)OC(F)F)C(=O)NCCCO	0
ZINC35102291	c1cc(c(c(c1)Cl)CC(=O)NCCCO)Cl	0
ZINC35106562	c1cc(ccc1[N+](=O)[O-])SCC(=O)N1CCC[C@H](C1)O	0
ZINC35108001	C[C@H](CNC(=O)c1cc2c(s1)CCCC2)O	0
ZINC35110140	c1cc2c(cc1F)cc(s2)C(=O)N1CCN(CC1)CCO	0
ZINC35111466	C[C@@H](C[NH2+]Cc1cc(ccc1F)Br)O	0
ZINC35115467	c1cc(ccc1CC(=O)NCCCO)OC(F)F	0
ZINC35117532	c1cc(c(cc1F)Br)C(=O)N1CCN(CC1)CCO	0
ZINC35118277	c1c(cc(cc1F)S(=O)(=O)N[C@@H]1CC[C@H](CC1)O)F	0
ZINC35119123	Cc1cc(ccc1Br)S(=O)(=O)N1CCC(CC1)O	0
ZINC35119306	C[C@H](CNS(=O)(=O)c1ccc(cc1)C(F)(F)F)O	0
ZINC35119330	C[C@@H](CNS(=O)(=O)c1ccc(cc1)C(=O)N)O	0
ZINC35122403	CCOC(=O)N1CCN(CC1)CCC(=O)[O-]	0
ZINC35137872	c1cc(cc(c1)F)CCNCc1cccc(c1)O	0
ZINC35152697	CC(C)C[C@@H](C(=O)OC)NC(=O)c1cc(cc(c1)F)F	0
ZINC35154342	CNC(=S)N(CCN1CCOCC1)C[C@H]1CCC=CC1	0
ZINC35169687	CCOC(=O)/C=C\C(=C(/c1ccccc1)\N)\C(=O)OCC	0
ZINC35176143	CCOC(=O)[C@H]1CCCN(C1)C(=O)c1ccc(o1)Cl	0
ZINC35176178	CCOC(=O)[C@@H]1CCCN(C1)C(=O)c1ccc(cc1F)Cl	1
ZINC35187777	c1ccc(c(c1)CCC(=O)NCCO)O	0
ZINC35199692	c1cc(c(cc1F)Cl)S(=O)(=O)N1CCN(CC1)CCO	0
ZINC35199991	[C@H]1([C@@H]([C@@H]([C@@H]([C@@H]([C@@H]1OP(=O)([O-])[O-])OP(=O)([O-])[O-])F)O)OP(=O)([O-])[O-])O	0
ZINC35200292	c1cc(cc(c1)F)OCCC(=O)N1CCN(CC1)CCO	0
ZINC35201072	c1cc(ccc1OCCCC(=O)NCCCO)F	0
ZINC35202995	C[C@@H](CNC(=O)[C@@H]1CCCc2c1cccc2)O	0
ZINC35203869	C[C@@H](CO)NC(=O)[C@H](C)Oc1cccc(c1)F	0
ZINC35221062	CCC[C@@](C)(C(=O)OC)NC(=O)Cc1cccc(c1)F	1
ZINC35222499	c1cc(ncc1C(=O)NCCCO)C(F)(F)F	0
ZINC35257515	c1cc(cc(c1)C#N)C[NH2+][C@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC35277061	CC(C)(C)n1c(cc(n1)c1cccc(c1)Br)N	0
ZINC35284957	c1cc(c(cc1Br)F)C[NH2+]N	1
ZINC35287320	c1ccc2c(c1)C(=O)N(C2=O)CCc1nc2ccccc2o1	0
ZINC35308404	c1cc(c(cc1F)C[N@@H+]1CC[C@H](CC1)O)N	0
ZINC35310480	Cc1cc(c(c(c1)C)[C@@H]1[C@H]([NH+]=C(S1)N)[C@@H](c1ccccc1)O)C	0
ZINC35321183	c1c(cn(n1)CC(=O)NCCO)N	0
ZINC35324236	c1cc(c(c(c1)F)[C@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N)F	0
ZINC35324849	c1cc2c(cc1N)[nH+]c1n2CCN(C1)CCO	0
ZINC35334075	c1ccc2c(c1)C[C@H](N(C2)CCOc1ccc(cc1)F)C(=O)N	1
ZINC35337460	c1ccc2c(c1)[n+](c(N)n2/N=C/c1ccc(cc1)[N+](=O)[O-])CCO	0
ZINC35411585	CCCCOC(=O)[C@H](CC)N	0
ZINC35453541	CCn1cnc2c1ccc(c2)c1nc(on1)c1ccc(c(c1)F)C	0
ZINC35457177	CCCc1nc2c(c(=O)n1CC(=O)N)CC[N@H+](C2)Cc1ccccc1	0
ZINC35511510	CC(C)c1cc(on1)[C@H]1CCCN1C(=O)Nc1ccsc1C(=O)OC	0
ZINC35538168	Cc1cc(ccc1NC(=O)c1cc([nH]n1)c1cccnc1)F	0
ZINC35564986	C[C@H]1COc2c(c(cc3c2n1cc(c3=[OH+])C(=O)[O-])F)C1(CC1)N	0
ZINC35565283	c1nc2c(nc(nc2n1[C@H]1C[C@@H]([C@@H]([C@@H]1O)O)CO)F)N	0
ZINC35565285	c1nc2c(nc(nc2n1[C@H]1C[C@H]([C@@H]([C@@H]1O)O)CO)F)N	0
ZINC35566861	c1[nH+]c2c(n1[C@H]1CC[C@@H](O1)CO)N=CN[C@@H]2N	0
ZINC35571602	CC(C)(C)OC(=O)N1CC[C@@H]([C@@H](C1)O)c1cccc(c1)C(F)(F)F	0
ZINC35575831	CCCCC/C=C\[C@H]([C@@H](CO)O)F	0
ZINC35582305	COc1cc(cc(c1O)[N+](=O)[O-])/C=C(\C#N)/C(=O)NC1CCCCC1	0
ZINC35590834	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@@H](COCCOc1ccc(cc1)C(C)C)O)C	0
ZINC35590841	C[C@H]1C[N@H+](C[C@H](O1)C)C[C@@H](COCCOc1ccc(cc1)C(C)C)O	0
ZINC35601579	C[C@@H](C[NH2+][C@H](C)c1ccc(cc1)SC)O	0
ZINC35603273	C[C@@H](CO)[NH2+][C@@H](C)c1ccccc1F	0
ZINC35604115	C[C@@H](C[NH2+]Cc1cccc(c1)C(=O)N)O	0
ZINC35609595	c1cc(c(cc1F)N)N1CCN(CC1)CCO	1
ZINC35609597	c1cc(c(c(c1)Cl)N1CC[NH+](CC1)CCO)N	0
ZINC35609598	c1cc(c(cc1C(F)(F)F)N)N1CCN(CC1)CCO	1
ZINC35609598	c1cc(c(cc1C(F)(F)F)N)N1CC[NH+](CC1)CCO	1
ZINC35611974	c1cc(cc(c1)N)C(=O)N1CCC[C@H](C1)O	0
ZINC35612341	c1cc(c(cc1N)F)N1CCC[C@H](C1)O	0
ZINC35629957	CC(C)(C)OC(=O)N[C@@H](CCO)C1CCSCC1	0
ZINC35630048	c1cc(ccc1c1ccc(cn1)CO)OC(F)(F)F	0
ZINC35630848	COCCOc1ccc2ccccc2c1CO	0
ZINC35635543	Cc1cc2c([nH]1)ccc(c2F)N	0
ZINC35636319	c1c(c(cc(c1N)O)[N+](=O)[O-])C(F)(F)F	0
ZINC35643851	CN1/C(=C(/N)\O)/C(=O)c2ccccc2S1(=O)=O	0
ZINC35664635	Cc1c(c(n(c1C(=O)OC)C)C)C(=O)[C@@H](C)N(CCOC)C(=O)C	0
ZINC35672374	Cc1cc(n(n1)c1c(nc(o1)c1cccnc1)C(=[NH2+])N[O-])C	0
ZINC35728304	c1cc(ccc1n1cc(cn1)N)Cl	0
ZINC35728325	c1cc(ccc1C#N)n1cc(cn1)N	0
ZINC35740218	Cc1cc(N)[n+](s1)/C(=[NH+]/CCO)/Nc1ccc(cc1)F	1
ZINC35822671	c1ccc(c(c1)[C@@H](CNC(=[NH2+])N)O)F	0
ZINC35855556	c1ccc2c(c1)CC[C@@H]2S(=O)(=O)CC(=O)N	0
ZINC35855933	C[C@@]1([C@@H]([C@@H](O[C@@H]1n1ccc(nc1=O)N)CO)O)F	0
ZINC35855934	C[C@]1([C@@H]([C@@H](O[C@@H]1n1ccc(nc1=O)N)CO)O)F	0
ZINC35881890	C[C@]1([C@H]([C@@H](OC1=O)CO)O)F	0
ZINC35900202	CC(C)[C@@H](C(=O)OCCOCn1cnc2c1nc([nH]c2=O)N)NC=O	0
ZINC35903331	c1cc(cnc1)/C(=[NH+]/CCc1ccc(cc1)C(F)(F)F)/O	0
ZINC35946746	CCc1cccc(c1)NC(=O)CC/[NH+]=C\1/C(=[N+]2CCCC2)C(=C1O)O	0
ZINC35973445	CCOC(=O)c1cncc(c1N)C	0
ZINC35984757	COc1cc(ccc1O)/C=N\NC(=O)CCc1ccc(cc1)O	0
ZINC35999565	CCOC(=O)[C@@H]1CCCN(C1)C(=O)C[C@@H]1C(=O)N[C@@H]2CCCC[C@@H]2N1	0
ZINC36031158	Cc1ccc(o1)C[N@@H+](CC1CC1)C[C@H](COCc1ccco1)O	0
ZINC36031276	CCC[N@H+](Cc1ccccc1F)C[C@@H](COc1ccccc1)O	0
ZINC36031699	CCCC(=O)OC[C@@H](C[N@H+](Cc1ccc(cc1F)F)C1CC1)O	0
ZINC36040124	CC(C)(C)OC(=O)N[C@@H](Cc1ccccc1)C(=O)CSC	0
ZINC36042371	C[C@@H](C(=O)N/N=C/c1cc(ccc1O)[N+](=O)[O-])Nc1ccc(cc1)Br	0
ZINC36047044	c1ccc(cc1)C(=O)NCC(=O)N/N=C/c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC36047754	CN(CCO)C(=O)c1cccc(c1)N	0
ZINC36075383	CC(C)(C)OC(=O)N1CCC(CC1)[NH2+]Cc1ccc(cc1)N	0
ZINC36075679	c1ccc(cc1)c1cc(c2c(n1)cc(cc2F)F)N	0
ZINC36077789	c1ccc2c(c1)[n+](c(N)n2C[C@@H](c1ccco1)O)CC[NH+]1CCCC1	0
ZINC36092297	Cc1nn2[C@H](C=C(N=c2[nH]1)C(=O)[O-])c1ccc(cc1)O	0
ZINC36093664	c1cnc(cn1)C(=O)N/N=C\c1cc(cc(c1O)I)I	0
ZINC36095294	CC(C)CC[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COC(C)C)O	0
ZINC36095425	COCC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCc1ccco1)O	0
ZINC36095458	COCCC[N@H+](Cc1ccc(cc1)F)C[C@@H](COc1ccccc1)O	0
ZINC36095460	COCCC[N@H+](Cc1ccc(cc1)F)C[C@H](COc1ccccc1)O	0
ZINC36095491	CCC[N@H+](Cc1ccc(cc1)F)C[C@H](COc1ccccc1)O	0
ZINC36095675	CC(C)OC[C@H](C[N@@H+](CCOC)Cc1ccc(c(c1)OC)OC)O	0
ZINC36095931	CC[C@@H](C[N@H+](CCCOC)Cc1ccc(c(c1)OC)OC)O	0
ZINC36096341	CC(C)CC[N@H+](Cc1ccccc1F)C[C@@H](Cc1ccccc1)O	0
ZINC36096348	CC(C)CC[N@@H+](Cc1ccccc1F)C[C@@H](COC(C)(C)C)O	0
ZINC36097315	CC(C)CC[N@@H+](Cc1cccc(c1OC)OC)C[C@@H](COCC=C)O	0
ZINC36098060	Cc1ccc(o1)C[N@H+](CCC(C)C)C[C@H](CCC=C)O	0
ZINC36098192	Cn1cccc1C[N@H+](CCCOC)C[C@H](COc1ccc(cc1)Cl)O	0
ZINC36099007	Cc1ccc(c(c1)C)C[N@H+](Cc1ccc(cc1)F)C[C@@H](CCC=C)O	0
ZINC36099400	CCC[C@H](C[N@@H+](Cc1ccsc1)C1CC1)O	0
ZINC36099524	C=CCC[C@@H](C[N@@H+](Cc1ccc(cc1)F)Cc1ccsc1)O	0
ZINC36099643	CC(C)C[N@H+](Cc1ccc(cc1F)F)C[C@@H](CCC=C)O	0
ZINC36099871	CCCS(=O)(=O)NC[C@@H](c1c(cccc1Cl)F)[NH+]1CCCC1	1
ZINC36100437	Cc1cccc(c1)C[N@@H+](CCOC)C[C@@H](COCc1ccccc1)O	0
ZINC36100521	CC[C@H](C[N@@H+](CCCOC)Cc1cccc(c1)C)O	0
ZINC36100787	CCC[N@H+](Cc1ccc(cc1C)C)C[C@@H](COCc1ccccc1)O	0
ZINC36102208	CC(C)[N@@H+](Cc1ccc(cc1)OC)C[C@H](COCc1ccco1)O	0
ZINC36102448	CC(C)OC[C@H](CN(CCN1CCOCC1)Cc1ccc(cc1)F)O	0
ZINC36103114	c1ccc(cc1)COC[C@H](C[N@@H+](Cc1ccccc1F)C1CC1)O	0
ZINC36103533	CC[C@@H](C[N@@H+](Cc1ccc(cc1)F)Cc1cccs1)O	0
ZINC36104090	CCC[C@@H](C[N@@H+](Cc1ccccc1)Cc1ccc(cc1F)F)O	0
ZINC36104129	CC(C)[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCc1ccccc1)O	0
ZINC36112364	Cc1cc(ccc1NC(=O)c1c(ccs1)c1ccccc1)F	0
ZINC36115478	C[C@@H]([C@H](C)O)[N@H+](CCCOC)Cc1cccc(c1OC)OC	0
ZINC36143058	COc1ccc2c(c1)C(=C/C(=C/1\C=CC(=[NH2+])C=C1)/O2)O	0
ZINC36146277	CCC[C@H](C[N@H+](CC=C)C[C@@H]1CC(=NO1)c1ccc(cc1)Cl)O	0
ZINC36169011	CC[C@H]1CCC[N@H+](C1)CCN	0
ZINC36196239	CCCN(Cc1ccccc1)S(=O)(=O)c1ccc(cc1)N	0
ZINC36200313	CCCOc1cc(c(cc1C)N)C	0
ZINC36226278	c1c(cnc(c1N)NCCO)Br	0
ZINC36262261	CN1/C(=C/c2c3ccccc3ccc2O)/C(=O)N=C1N	0
ZINC36315833	Cc1ccc(cc1)NC(=O)N1CCC[C@H](C1)OCc1ccccc1C	0
ZINC36332620	Cc1ccc(cc1)SCC(=O)NNC(=O)Cc1cccc(c1)F	0
ZINC36335922	c1cc(c(cc1SCCO)C(F)(F)F)N	1
ZINC36348699	c1cc(cc(c1)O)[C@H]1c2cccn2CCC[N@@H+]1Cc1ccc(cc1)Cl	0
ZINC36351111	c1ccc(cc1)C(=O)C[n+]1cc(sc1N)Cc1ccc(cc1)F	0
ZINC36354301	COc1ccc(cc1)c1c(snn1)C(=O)NCc1cccnc1	0
ZINC36357329	c1ccc(c(c1)[C@H]1CC(=Nc2c1sc(n2)N)O)C(F)(F)F	0
ZINC36357624	c1ccc2c(c1)c(=O)n(nn2)CC(=O)Nc1nnc(s1)[C@@H]1CCCO1	0
ZINC36358391	c1ccc(c(c1)n1cnc2c1N=C(C[C@H]2c1ccc(cc1)C#N)O)F	0
ZINC36366008	COc1ccc(cc1OC1CCCC1)[C@H]1CC(=Nc2c1sc(n2)N)O	0
ZINC36366551	c1ccc(c(c1)n1cnc2c1NC(=O)C[C@@H]2c1ccc(cc1)O)F	0
ZINC36367041	COc1cccc(c1)n1cnc2c1N=C(C[C@H]2c1cccc(c1)F)O	0
ZINC36379542	CCN(CCO)c1ccc(cc1)NS(=O)(=O)c1ccc(cc1)N	0
ZINC36379863	CC(C)(C)OC(=O)N[C@@H](c1ccc(cc1)F)/C(=N/O)/N	0
ZINC36383222	CCOC(=O)[C@@H](C(=O)c1ccccc1)C(=[NH2+])NC(C)C	0
ZINC36385595	Cc1ncc(s1)C[N@@H+]1CCN([C@@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC36390247	c1ccc2c(c1)C[C@H](N(C2)Cc1ccc(cc1F)C#N)C(=O)N	0
ZINC36390457	c1c[n+]2cn1CCCC[n+]1ccn(c1)CCCC2	0
ZINC36390992	Cc1ccc(cc1F)CNC(=O)NCCc1ccc(s1)S(=O)(=O)N	1
ZINC36393382	Cc1ccc(cc1S(=O)(=O)N)NC(=O)CCOc1cc(cc(c1)C)C	0
ZINC36395620	Cc1ccc(o1)[C@@H](CNc1c2ccsc2ncn1)N1CCOCC1	0
ZINC36396112	C=CCNC(=O)CN1CCN(CC1)C[C@H](c1ccccc1Cl)O	0
ZINC36397168	CCOC(=O)N[N-]S(=O)(=O)c1c(ccc2c1cccn2)C	0
ZINC36397327	c1ccc(c(c1)NS(=O)(=O)c1ccc(cc1)F)OCCC(=O)N	1
ZINC36397440	c1cc(cc(c1)F)OCCNC(=O)N[C@H]1CC[C@H](CC1)O	0
ZINC36398816	C[C@@H](C(=O)Nc1ccc2c(c1)[nH]c(=O)[nH]2)[N@@H+]1CCC[C@@H](C1)C(F)(F)F	0
ZINC36437083	CCCC(=O)c1ccc2c(c1)cc[nH]2	0
ZINC36438431	c1c(ncn1CC(=O)NO)N	0
ZINC36438532	CCCC[C@@H]([C@@H](C(=O)N)O)[NH3+]	0
ZINC36482194	CCOc1cc(ccc1O)/C=N\NC(=O)Cc1nnc(s1)N	0
ZINC36559139	CCCN[C@@]1(c2c(nccc2NC=[NH+]1)C)C(F)(F)F	1
ZINC36559180	c1nc(nn1C[C@H](CO)O)C(=O)N	0
ZINC36612194	CCOC(=O)[C@@H]1[C@H](n2c(ncn2)N[C@@]1(C(F)(F)F)O)c1ccoc1	0
ZINC36612892	CC[C@@H](CO)[NH2+]Cc1cc(c(c(c1Br)Br)OCC(=O)N)OCC	0
ZINC36612917	CCOc1cc(c(c(c1OCC(=O)N)Br)Br)C[NH2+]C(C)(C)CO	0
ZINC36613433	CCCNc1nc(cc(n1)C(F)(F)F)c1ccc(cc1)C	1
ZINC36613967	CCn1cc(cn1)c1cc(nc(n1)NC1CCCCC1)C(F)(F)F	0
ZINC36619895	c1cc(c(c(c1)Cl)CC(=O)Nc1c(cccn1)O)F	0
ZINC36624771	COc1ccc2c(c1)cc(c(n2)OCC=C)/C=N/O	0
ZINC36628906	C[C@@H]1CC[C@@H](CC1)NC(=O)c1cc(ccc1Cl)S(=O)(=O)N(C)C(C)C	0
ZINC36634081	c1ccc(c(c1)N1C(=O)C[C@@H](C1=O)N1CCN(CC1)CCO)F	0
ZINC36634087	c1ccc(c(c1)N1C(=O)C[C@@H](C1=O)N1CCN(CC1)CCO)Cl	0
ZINC36656329	CCCCNC(=O)CSc1nncn1c1ccc(cc1C)C	0
ZINC36670084	C[NH+](C)C[C@@H](COc1ccc(cc1)N)O	0
ZINC36688939	CCCCCCNC(=O)c1c(onc1c1c(cccc1Cl)F)C	1
ZINC36721588	c1ccc(c(c1)n1cc(c(n1)C(=O)[O-])O)F	0
ZINC36729228	c1cc(cc(c1)Br)NC(=O)c1ccc(cc1)N1C(=O)CCC1=O	0
ZINC36736774	c1cc(ccc1c1csc(n1)NC(=O)C1CCC1)N	0
ZINC36741393	c1cnc(nc1)N1CCN(CC1)C[C@H](c1ccc2c(c1)CCO2)O	0
ZINC36745902	c1ccc(c(c1)NCCS(=O)(=O)N)S(=O)(=O)C(F)(F)F	1
ZINC36745967	c1cc(c(nc1)NCCS(=O)(=O)N)[N+](=O)[O-]	0
ZINC36746105	c1cc(c(cc1Cl)C(=O)NCCS(=O)(=O)N)O	0
ZINC36746112	Cc1ccc(c(c1)C(=O)NCCS(=O)(=O)N)O	0
ZINC36752128	C[NH+](C)CC(=O)N1CCc2c(sc(n2)c2ccccc2F)C1	0
ZINC36761540	C(c1nc(nc(n1)N)N)O	0
ZINC36768047	CN(Cc1ccc(cc1)F)C(=O)c1ccccc1O	0
ZINC36798226	c1cc(c(cc1F)CN1CCN(CC1)CCO)N	1
ZINC36798226	c1cc(c(cc1F)CN1CC[NH+](CC1)CCO)N	1
ZINC36798226	c1cc(c(cc1F)C[NH+]1CCN(CC1)CCO)N	1
ZINC36815694	CCCOc1c(cc(cc1Br)C[NH2+][C@H](C)CO)OC	0
ZINC36818290	CCOC(=O)C(C(=O)OCC)[N-]S(=O)(=O)C(F)F	1
ZINC36864931	CCC[C@](C)(C(=O)OCC)N	0
ZINC36888140	c1cc(c(cc1C(=[NH2+])N)F)O	0
ZINC36893521	CC(C)c1[nH+]c2cc(ccc2n1C(C)C)C(=O)[O-]	0
ZINC36902836	c1cc(cc(c1)C(=O)N)C[NH2+][C@@H]1CCc2c1cccc2O	0
ZINC36908613	C[C@@H]1C[C@@H]([C@@H](C[N@H+]1C)C)[NH2+]C[C@@H](c1ccccc1)O	0
ZINC36923444	C[C@H]1CCCCN1c1ccc(nn1)Cl	0
ZINC36938930	Cc1ccccc1n1c(c(c(c1N)C#N)C)C	0
ZINC36949482	c1cc(ccc1[C@@H](CO)[NH3+])OC(F)F	0
ZINC36949542	c1cc(c(cc1F)F)[C@H](CO)[NH3+]	0
ZINC36964358	c1ccc2c(c1)cc(o2)c1cc(n(n1)CCO)N	0
ZINC36996163	Cc1c(cccc1NC1CCC2(CC1)OCCO2)C(=O)N	0
ZINC37023701	Cc1ccc(cc1C)OCCCSc1nnc(s1)N	0
ZINC37097782	CCC[N@@H+](C)CCC(=O)Nc1cc(ccc1F)N	1
ZINC37121181	c1cc(c(cc1NCc1cc(ccc1F)Br)Cl)C(=O)N	0
ZINC37144138	CCOC(=O)N1CCN(CC1)CC(=O)N	0
ZINC37169280	c1cc(cc(c1)Cl)C[NH2+][C@@H]1CCCc2c1cnn2CCO	0
ZINC37171449	CCOC(=O)N1CCC(CC1)/C(=N/c1nc(n[nH]1)C(F)(F)F)/[O-]	1
ZINC37228256	c1cc(c(cc1F)C[C@H](C[NH3+])CO)F	0
ZINC37233268	C[NH+](C)[C@H](CNCc1cc(ccc1F)F)c1cccs1	1
ZINC37258270	C[C@@H](CO)[NH2+]Cc1cc(cc(c1OC)Br)Br	0
ZINC37258893	C[C@H](CO)[NH2+][C@H](c1cccs1)C1CCCC1	0
ZINC37277368	CCN(C(C)C)C(=O)c1ccccc1N1CCC(CC1)NC(=O)C	0
ZINC37290593	COc1ccc(cc1F)NN	0
ZINC37322710	CCC[NH+](CCC)Cc1cc(cc(c1O)C(=O)C)F	0
ZINC37359753	Cn1c(c2c(nc(nc2n1)N1CCCC1)c1cccc(c1)F)N	0
ZINC37383055	c1cc(c(cc1S(=O)(=O)NCCO)N)Cl	0
ZINC37383099	CN(CCO)S(=O)(=O)c1ccc(c(c1)N)Cl	0
ZINC37383169	CN(CCO)c1ccc(cc1F)N	1
ZINC37383172	CN(CCO)c1ccc(cc1N)F	1
ZINC37383183	CN(CCO)c1ccc(cc1N)C(F)(F)F	1
ZINC37387360	c1ccc(c(c1)C(=O)NCC(=O)N)F	0
ZINC37387376	c1cc(ccc1F)SCCC(=O)N	1
ZINC37388360	c1ccc(c(c1)F)SCCC(=O)N	1
ZINC37408730	CCOC(=O)CNS(=O)(=O)c1cnn(c1)C	0
ZINC37418771	C[C@@H](C(=O)NCCOC)n1ccc(n1)N	0
ZINC37446685	CCN[C@](C)(c1ccc(c(c1)F)F)C(=O)OC	1
ZINC37447632	CC[NH2+][C@](C)(c1cccc(c1)Br)C(=O)N	0
ZINC37462815	C[C@@](c1cccc(c1)F)(C1CC1)O	0
ZINC37464421	c1cc(cc(c1)F)[C@H](c1ccc(cc1)Br)O	0
ZINC37465477	CCC[C@H](c1ccc(c(c1)F)C)O	0
ZINC37475422	CCOC(=O)c1cc(cc(c1N)F)Br	1
ZINC37475453	CCOC(=O)c1cc(cc(c1N)Br)C	0
ZINC37499708	CCCCN(CCO)C(=O)Cc1c[nH]c2c1cccc2	0
ZINC37506626	CN(C)c1c(cccn1)NC(=O)c1ccccc1Br	0
ZINC37521517	C[C@@H]1C(=O)N(CCN1C(=O)CC(C)(C)C)c1ccc(cc1F)F	0
ZINC37523007	Cc1ccc(cc1F)N1CCN([C@@H](C1=O)C)C(=O)c1ccc(cc1)Br	0
ZINC37524777	CCC(=O)N[C@@H]1CCN(CC1)c1ccccc1C(=O)N[C@@H](C)C(C)C	0
ZINC37562456	c1cc(ccc1C(=O)N)NCc1cc(sc1)[N+](=O)[O-]	0
ZINC37571094	c1cc(ccc1CNC(=O)[C@@H]1CCN(C1=O)c1ccc(cc1)F)F	0
ZINC37572426	Cc1ccc(cc1F)N1CC[C@@H](C1=O)C(=O)NC1CC1	0
ZINC37668086	CS(=O)(=O)N1CCC(CC1)Nc1cc(cc(c1)F)N	0
ZINC37674692	c1cc(cc(c1)Oc1ccnc(c1)C(=O)N)O	0
ZINC37689318	c1ccc(cc1)[C@@H](CSc1ccccc1N)O	0
ZINC37693453	C1C[C@@H]([C@H](C1)O)[NH2+]N	0
ZINC37749057	c1ccc(c(c1)[C@H](CNCc1ccc(cc1)C#N)O)F	0
ZINC37754511	CN(CCO)c1ccc(cc1C(F)(F)F)N	1
ZINC37754560	c1cc(c(cc1N)C(F)(F)F)N1CCN(CC1)CCO	1
ZINC37754560	c1cc(c(cc1N)C(F)(F)F)N1CC[NH+](CC1)CCO	1
ZINC37754742	c1cc(c(cc1N)C(F)(F)F)SCCO	1
ZINC37755387	c1cc(c(cc1F)OCC(F)F)N	0
ZINC37809221	CN(CCO)C(=O)[C@@H](Cc1ccccc1)N	0
ZINC37809364	CCN(CCO)C(=O)[C@H](Cc1ccccc1)N	0
ZINC37854190	CCN(CCO)C(=O)COc1ccccc1C#N	0
ZINC37855250	C1CCC(CC1)[NH2+]CCC(F)(F)F	1
ZINC37856572	c1cc(ccc1[C@@H](C[NH2+]CC(F)(F)F)O)F	0
ZINC37858812	CC[N+](=c1ccc2c(c(c(O)oc2c1)c1ccc(cc1)N)C)CC	0
ZINC37859023	Cc1ccc(cc1F)C[NH2+]C[C@@H]1CCCO1	1
ZINC37862532	Cc1cccc(c1)CNC[C@H](c1ccccc1F)O	0
ZINC37869740	CN[C@H](c1cc(ccc1F)F)C(=O)N	0
ZINC37869988	C[NH2+][C@H](c1ccccc1F)C(=O)N	0
ZINC37873325	c1ccc(cc1)OC[C@H](C[NH2+]CC1CC1)O	0
ZINC37883606	c1cc(c(c(c1)F)[C@H](CNCc1ccc(cc1)Cl)O)F	0
ZINC37897159	C[N@@H+](CCC[NH2+]Cc1ccc(cc1)C#N)C1CCCCC1	0
ZINC37897168	CCN(CCO)c1ccc(cc1N)C(F)(F)F	1
ZINC37897169	CCN(CCO)c1ccc(cc1Cl)N	0
ZINC37897173	CCN(CCO)c1ccc(cc1N)F	1
ZINC37897175	CCN(CCO)c1ccc(cc1F)N	1
ZINC37899178	C[N@H+](CCO)Cc1cc(ccc1N)F	1
ZINC37899860	CCN(CCO)S(=O)(=O)c1ccc(c(c1)N)Cl	0
ZINC37900031	CC[N@H+](CCO)Cc1cc(ccc1N)F	1
ZINC37930299	c1cc(cc(c1)Nc1ccc(cc1C(=O)[O-])N)C(F)(F)F	0
ZINC37930336	CCCCNc1ccc(cc1C(=O)[O-])N	0
ZINC37941356	c1ccc(cc1)C[NH2+][C@H](c1ccc(cc1F)Br)C(=O)N	0
ZINC37975548	c1cc(ccc1F)S(=O)(=O)N1C[C@@H](C[C@@H]1C(=O)N)O	0
ZINC37987663	c1ccc(c(c1)[C@@H](CO)N)C(F)(F)F	0
ZINC37989269	Cc1c(cn[nH]1)C[NH2+]Cc1ccc(cc1)OC(F)(F)F	1
ZINC37991915	CCOC(=O)[C@H](C1CCCCC1)N	0
ZINC38014703	CC[C@@H](C)NC(=O)CC[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC38030670	c1ccc(cc1)c1cc(sc1)C[NH3+]	0
ZINC38031936	c1cc(ccc1CCNC(=O)Nc1ccc(cc1F)F)O	0
ZINC38039807	c1c(cc(c(c1F)N1CCC(CC1)O)F)N	0
ZINC38053314	c1ccc(c(c1)N)OCCn1cc(cn1)Cl	0
ZINC38054708	C[C@@H](Cn1cc(cn1)Br)O	0
ZINC38069132	c1cc(cc(c1)F)c1cccc(n1)N	0
ZINC38141438	c1ccc(cc1)P(Cl)Cl	0
ZINC38174583	CCCC/[NH+]=C(\c1ccc(cc1)Cl)/c1cc(ccc1O)C(C)(C)C	0
ZINC38174945	c1cc(ccc1/C=N/c1c2cc(c(cc2nnc1C(=O)N)Cl)F)O	0
ZINC38175163	c1ccc2c(c1)ccc(c2/C=N/NC(=O)c1ccccc1N)O	0
ZINC38197939	C1[C@@H](N[C@H](C[C@@H]1O)C(=O)N)C(=O)N	0
ZINC38198005	c1cc(oc1/C=N\NC(=O)[C@@H]([C@H]([C@@H]([C@@H](CO)O)O)O)O)[N+](=O)[O-]	0
ZINC38263879	c1cc(ccc1N1CCN(CC1)CC(=O)N)O	0
ZINC38305532	C/C=C\1/CN([C@H]2C[C@@H]1[C@H](n1c2cc2c1cccc2)C(=O)OC)CCO	0
ZINC38325147	c1cc(c(cc1CO)N)C(F)(F)F	0
ZINC38338143	CC1([C@H]2CC[C@@]1([C@@H](C2)O)CS)C	0
ZINC38339087	c1nc2c(n1COC(CO)CO)NC(=[NH+][C@H]2O)N	0
ZINC38339228	CC(=O)c1ccc(cc1N)C(F)(F)F	0
ZINC38339257	COc1c(cc(cn1)N)F	0
ZINC38342036	Cc1cc(ccc1F)/C(=N\O)/N	0
ZINC38342226	c1cc(c(cc1OCCO)C(F)(F)F)[N+](=O)[O-]	0
ZINC38363127	C(CO)Nc1nc(nc(n1)N)N	0
ZINC38416741	CC1(O[C@@H]2[C@@H]3[C@@H](C[C@H](O3)O)O[C@@H]2O1)C	0
ZINC38508374	Cc1cn(nc1C(=O)Nc1nc2ccc3c(c2s1)sc(n3)SC)C	0
ZINC38529152	c1ccc(c(c1)C[C@H](C(=O)N1CCC1)N)Br	0
ZINC38534388	CC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cccc(c1)O	0
ZINC38535658	C([C@H]1[C@H]([C@@H]([C@@H](O1)N1[C@@H](N=C2C1=NC(=NC2=O)[NH-])SCC(=O)[O-])O)O)O	0
ZINC38536679	C1=C[C@@H]2C(=NC=C2CCNC(=S)N)C=C1	0
ZINC38539660	Cc1cc(ccc1Cl)C[N@H+]1CCC[C@H](C1)O	0
ZINC38539758	c1cc(c(cc1C[N@H+]1CC[C@@H](CC1)O)Cl)F	0
ZINC38540095	COc1[nH+]c(c(c(n1)N)c1cccc(c1)C(F)(F)F)N	0
ZINC38540730	c1cc(cc(c1)O)[C@@H](C(F)(F)F)N	0
ZINC38545648	C[N@@H+]1CCC2=C(C1)[C@@H](N=C1C2=C(N=N1)N)NCCO	0
ZINC38574019	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cccnc1	0
ZINC38574111	c1ccc(cc1)CN1CCC2=C(C1)[C@H](N=C1C2=C([NH+]=N1)N)NN	0
ZINC38576775	c1ccc(c(c1)N[C@H]1C2=NC=NC2=NC(=N1)N)O	0
ZINC38579967	CC(C)[C@@H](CO)Nc1c(c(ncn1)Cl)N	0
ZINC38592664	CCOc1cccc(c1O)[C@@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N	0
ZINC38592665	CCOc1cccc(c1O)[C@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N	0
ZINC38609574	c1cc(c2c(c1N)C(=O)c1c(ccc(c1C2=O)[N+](=O)[O-])[O-])O	0
ZINC38610837	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cc(ccc1F)OC	1
ZINC38611027	c1c(cc(c(c1[N+](=O)[O-])O)S(=O)(=O)[O-])N	0
ZINC38614408	c1c(c(cc(c1Cl)NCCO)[N+](=O)[O-])N	0
ZINC38629326	C[NH+](C)[C@H](CNC(=O)Nc1cc(ccc1OC)Cl)c1cccs1	0
ZINC38631792	C[C@@H]1CC(=C(N1C)C)C(=O)COC(=O)c1c2ccccc2n[nH]1	0
ZINC38655216	COC[C@H]1[C@H](C[C@@H]([C@@](O1)([C@@H]([C@@H](C(=O)[O-])O)O)N)O)O	0
ZINC38656491	C([C@@H](C(=O)[O-])NC(=O)[C@H]([C@@H]([C@@H]([C@@H](CO)O)O)O)O)C(=O)[O-]	0
ZINC38699720	CCNC(=O)Nc1ccc2c(c1)N(CCC2)C(=O)COC	0
ZINC38700849	C(CO)[C@@H]1C(=O)N=C(S1)[N-]C(=N)N	0
ZINC38701846	CC1=NC(=O)[C@@H]2[C@@H](C(=C(OC2=C1)N)C#N)c1ccc(cc1)C(=O)OC	0
ZINC38711899	CCN(CC)C(=O)[C@H]1CC=CC[C@H]1C(=O)Nc1ccccc1C	0
ZINC38717896	Cc1cccc2c1oc1c/c(=[NH+]/C(=O)c3ccccc3)/ccc1c2O	0
ZINC38753051	Cn1cc(c(n1)OC)C(=O)NCc1cc(on1)c1ccc(cc1)Cl	0
ZINC38778360	Cc1cc2c(c(c1)O)C(=O)c1c(cc(cc1O)C)C2=O	0
ZINC38783406	C/C(=C(\CCO)/C(=O)N1[C@@H](N=C(N1)SC)N)/N[C@H]1N=C(N=N1)SC	0
ZINC38809045	CC[NH+](CC)[C@@H](CN)c1ccc(cc1)C(C)C	0
ZINC38811131	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@@H]2O)CCC1=C/C(=N\N=C(N)N)/CC[C@]31C	0
ZINC38818456	CCOc1ccc(c(c1)O)[C@H]1C(=C(N=[NH+]1)C)Oc1ccc(cc1)F	0
ZINC38819566	c1ccc(cc1)CC[C@@H](CC[C@@H]1[C@H]2C[C@H](O[C@H]2C[C@H]1O)O)O	0
ZINC38823587	c1nc(c2c(n1)n(cn2)CCOC[P@@](=O)([O-])O[P@@](=O)(O)[O-])N	0
ZINC38828379	CCOc1ccc(cc1OCC)C(=O)Nc1c(ccs1)C(=O)N	0
ZINC38841701	CCc1ccc(cc1)[C@H](c1cccc(c1)Br)O	0
ZINC38846315	c1cc([nH+]c(c1)N)CN1CCOCC1	0
ZINC38860028	CCC[NH+](CCC)[C@H](CN)c1ccc(cc1)OC	0
ZINC38873446	C=CCn1c2c(cccc2s/c/1=N\C(=O)C1CCCC1)F	0
ZINC38877907	c1cc(c(cc1C#CCCCCCCC#CCO)O)O	0
ZINC38891654	CCOC(=O)/C=C/1\C(=O)N(C(=O)N1)c1ccccc1	0
ZINC38897939	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cccc(c1)F	1
ZINC38932432	CC(C)C(=O)Nc1nnc(o1)c1cccc(c1)F	0
ZINC38956281	CCOC(=O)[C@H]1CN(CC[C@H]1O)C(=O)OC(C)(C)C	0
ZINC38965108	c1cc(c(cc1Br)/C=N/N1[C@@H](NN=C1[S-])[C@@H]1C2=C(CCC2)N=N1)F	0
ZINC38973979	c1cc(c(cc1N)F)N1CC[NH2+]CC1	0
ZINC38995562	CC(C)[C@@H](/C=C/C(=O)C)O	0
ZINC38995582	C1=C[C@@H]([C@@H]([C@H]([C@@H]1N)O)O)O	0
ZINC39007610	CC1=C[C@@H](N=N1)[C@H]1NN[C@@H](N1N)SCC(=O)Nc1ccc(cc1F)F	0
ZINC39023750	CC(=O)OC[C@@H]1COC[C@@H](O1)COCc1ccccc1	0
ZINC39024859	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(s1)[N+](=O)[O-]	0
ZINC39038185	C1[C@H]([C@@H]([C@H](NN1)CO)O)F	0
ZINC39038312	C1[C@H]([C@]21C[C@@]12CC1(F)F)CO	0
ZINC39038570	c1c(c(nc(n1)Cl)C(=O)N)N	0
ZINC39048331	c1cc(c2c(c1)[nH+]cn2O)N	0
ZINC39048386	c1c(cc(c2c1CCC2)N)O	0
ZINC39049133	C#Cc1ccc(c(c1)N)O	0
ZINC39049368	CC(C)(C)C#CC1(CC1)O	0
ZINC39050349	c1cncc(c1/C=N\O)F	0
ZINC39052370	C[C@H](CO)c1ncccn1	0
ZINC39053253	c1c(/c(=N\O)/nc[n-]1)N	0
ZINC39054000	c1cc(cc(c1)S(=O)(=O)N)CO	0
ZINC39054076	c1cc(c(cc1F)S(=O)(=O)N)O	0
ZINC39055458	c1cc(c(c(c1)[O-])C(=O)C(F)(F)F)O	0
ZINC39055647	c1ccc(cc1)[C@@H]([C@@H](C(=O)NN)Cl)O	0
ZINC39055723	Cc1cc(ccc1OC)C(=O)[C@H](F)Cl	0
ZINC39055756	CCC[C@H](C(C(=O)c1ccco1)(F)F)O	0
ZINC39055775	c1ccc(c(c1)[C@H](CF)O)S(=O)(=O)N	0
ZINC39055814	c1ccc(cc1)C(=O)/C(=C\N1CCCC1)/F	0
ZINC39056272	Cc1c(cccc1N)C(=O)Cl	0
ZINC39057207	c1ccc(c(c1)C(=O)F)Br	0
ZINC39057539	COC(=O)[C@H]([C@H](N)S)N	0
ZINC39057817	C(C([C@@H](C(=O)[O-])N)(F)F)O	0
ZINC39058207	CC[C@](C)(O)OC(=O)[C@H](C)N	0
ZINC39058255	CO/N=C(\C(=[NH2+])NO)/C(=O)[O-]	0
ZINC39058479	CCOC(=O)[C@H]([C@H](CF)O)N	1
ZINC39058480	CCOC(=O)[C@@H]([C@@H](CF)O)N	1
ZINC39058481	CCOC(=O)[C@@H]([C@H](CF)O)N	1
ZINC39058482	CCOC(=O)[C@H]([C@@H](CF)O)N	1
ZINC39058792	COC(=O)[C@H](CCCCC#N)N	0
ZINC39058883	C1CN(CCN1C(=O)N)O	0
ZINC39058959	CC1(CO[C@@H]([C@@H]1OC)O)C	0
ZINC39059568	C1CN2C[C@@H]([C@@H]1O)C[NH+]=C2N	0
ZINC39059598	c1cc(c(c(c1)F)O)C(=O)N	0
ZINC39059955	C1CC[C@@H]([C@H](C1)CC(=O)N)O	0
ZINC39060127	CCC[C@@]1(CC[C@@H](O1)CC)O	0
ZINC39060321	C(CON)[C@H]1C(=O)NC(=O)N1	0
ZINC39060422	C1C(C([C@@H](O1)O)(F)F)(F)F	0
ZINC39062697	c1c(c(n(n1)CCO)N)C=O	0
ZINC39064248	C1CC[C@@H]([C@H](C1)C(=O)N)O	0
ZINC39064385	C1C[NH2+]CCC1(C(=O)N)O	0
ZINC39064493	C1C[N@H+]([C@@H]1C(=O)N)CCO	0
ZINC39064529	C1CCO[C@H](C1)C(=O)NN	0
ZINC39064545	c1cc(ccc1C=N)C(=O)N	0
ZINC39064602	C[C@@H]1[NH2+][C@@H](CS1)C(=O)N	0
ZINC39065184	CN(C)C(=O)[C@@H]1CCC[C@H]1O	0
ZINC39065373	CCC[C@H]([C@H]1[C@@H](O1)C(=O)N)O	0
ZINC39067771	CCCc1cc(ccc1N)O	0
ZINC39072087	C[C@@H](c1c(cccn1)C(=O)[O-])O	0
ZINC39072885	CCOC(=O)[C@](C)(CO)N	0
ZINC39073626	C=CCn1cc[nH+]c1N	0
ZINC39075367	c1cc2c(cc1C(F)(F)F)n(O)cn2	0
ZINC39077549	C1C[N@H+]2[C@@]1(CC2)C(=O)[O-]	0
ZINC39077781	C1CN(C[C@@H]1S)C=[NH2+]	0
ZINC39077974	C(CN(CCO)C=O)[NH3+]	0
ZINC39078055	C[NH+](C)[C@@H](CCO)CO	0
ZINC39080958	CN(C(=[NH2+])NC1CCCC1)O	0
ZINC39081409	CC(C)([C@@H](C(=O)N(C)C)N)O	0
ZINC39081724	C[C@H](C[NH+](CCO)CCO)N	0
ZINC39082580	C[C@@H]1CCC[C@H]([N@H+]1C1C[NH2+]C1)C	0
ZINC39082938	C=CCOC(=O)c1ccc(cc1N)F	1
ZINC39083637	C[C@H](C=C)Nc1ccccc1C(=O)[O-]	0
ZINC39084301	C=CCOC(=O)c1ccc(nc1N)F	1
ZINC39084606	CCOC(=O)C1=C([C@@](N=C1C)(C)O)N	0
ZINC39084883	c1cc(nc(c1C(=O)OCCO)N)F	1
ZINC39084951	CCOC(=O)c1c(c(sc1N)O)C	0
ZINC39084963	COC(=O)c1c(ccc(c1[S-])N)F	0
ZINC39085229	CCOC(=O)[C@@H]1[C@@H](N(C(=N)S1)N)C	0
ZINC39085458	c1ccc2c(c1)c(O)c(c(=[NH2+])o2)C(=O)[O-]	0
ZINC39086904	Cc1nc2cc(ccc2n1N)C(=O)OC	0
ZINC39087009	CO[C@@H]1[C@@H]([C@H]([C@@H]([C@H](O1)C(=O)[O-])O)O)N	0
ZINC39087755	COC(=O)N1[C@H]2[C@@H]1CC=CC2	0
ZINC39088541	Cc1cc(cc(c1)F)CC[NH3+]	1
ZINC39088613	c1cc(c(cc1N)F)CCO	1
ZINC39088615	c1cc(c(cc1F)CCO)N	1
ZINC39088628	c1cc(c(nc1)C(=[NH2+])NO)F	0
ZINC39088642	C[C@@H](c1cc(ccc1F)N)O	0
ZINC39088645	c1cc(c(c(c1)F)CCO)N	1
ZINC39088782	c1c(c(cc(c1F)F)N)CO	0
ZINC39088806	c1cc(c(c(c1N)F)CO)F	0
ZINC39089640	COc1ccc(cc1CCO)N	0
ZINC39090062	CCOc1cc([nH]n1)C(F)(F)F	1
ZINC39090600	CCO[C@H]1c2c(ccs2)C[NH2+][C@H]1C	0
ZINC39090624	C[C@H](CNc1c(ccc(n1)OC)N)O	0
ZINC39091258	C[C@@H]([C@H](C#C)O)N(C(=O)[O-])C(C)(C)C	0
ZINC39093183	CC(C)(C)OC(=O)N[C@@H]1COC[C@@H]1O	0
ZINC39093728	CC(C)(C)N([C@@H]1CC[C@@H](C=C1)O)C(=O)[O-]	0
ZINC39096152	CSC[C@@H](c1ccc(c(c1)O)O)O	0
ZINC39096412	c1cc(c(cc1C[C@@H](C(F)F)N)O)O	0
ZINC39096511	c1cc(c(c2c1c(=O)c(co2)C=O)O)O	0
ZINC39097327	c1cc(oc1)C[NH2+]C[C@@H]1[C@H]([C@H](C[NH2+]1)O)O	0
ZINC39098914	CCOc1cccc2c1oc(c2)C(=[NH2+])NO	0
ZINC39098938	CCO[C@@H]1CC(=O)C(=CO1)C(=O)OC	0
ZINC39099200	CCOc1ccc(c2c1c(ccc2)N)O	0
ZINC39099347	CCOc1cccc2c1oc(c2)C(=O)N	0
ZINC39099834	CCOc1ccc(c(c1O)N)C(=O)OC	0
ZINC39099917	CCOc1ccc(cc1)N(C(=S)N)O	0
ZINC39100448	CCOc1cccc2c1[nH+]c(cc2N)C	0
ZINC39100720	CC[C@@]1(/C(=N\O)/[NH+]=C(N1)SCC)C	0
ZINC39101134	CCc1cc(ccc1N1CC[C@H](C1)O)N	0
ZINC39101991	CC[C@@]1(C(=CC(=O)N1C)c1ccccc1)O	0
ZINC39102656	CCn1c2c(cc(cc2F)[N+](=O)[O-])oc1=O	0
ZINC39102947	CCC[C@@]1(C(=O)NC(=NC1=S)[S-])CC	0
ZINC39103152	CC(C)[C@@H]1[C@H](CC=CC1=C)O	0
ZINC39104013	Cc1ccc(c(c1O)N)C(C)C	0
ZINC39104399	CC(C)[C@@H]1CCC[C@]1(C(=O)N)[NH3+]	0
ZINC39105338	Cn1c2ccccc2nc1[C@H](C(=O)N)N	0
ZINC39108938	Cc1ncc(c(n1)N)C[NH2+][C@H](C)[C@@H](C)O	0
ZINC39110522	Cc1cc(ccc1[C@@H]1[C@@H](CCC[NH2+]1)CO)F	0
ZINC39111267	Cc1ccc(cc1S(=O)(=O)N)[C@H](C[NH3+])O	0
ZINC39111963	C1[C@H]2C[C@@H](O[C@@H]2C([C@@H]1O)(F)F)O	0
ZINC39112267	C1[C@@H]2C=C[C@H]1[C@@H]([C@@H]2CO)C(F)(F)F	0
ZINC39112686	CC1([C@@H]2CC[C@]1([NH2+]CC2)CSC)C	0
ZINC39112848	CCCc1c(c(on1)N)C#N	0
ZINC39113794	C1C[C@H]2CNC[C@@H]1[N@H+]2CC(=O)[O-]	0
ZINC39113882	C1CN([C@@H](C[NH2+]1)C(=O)N)CCO	0
ZINC39113882	C1C[N@H+]([C@@H](C[NH2+]1)C(=O)N)CCO	0
ZINC39113883	C1C[N@@H+]([C@H](C[NH2+]1)C(=O)N)CCO	0
ZINC39114180	c1c(nc(c([n+]1[O-])N)C#N)/C=N\O	0
ZINC39114185	Cc1cnc2c(n1)[C@@H](NC(=N2)N)O	0
ZINC39115525	CC(C)(C)[C@H](c1cc(ccc1F)F)O	0
ZINC39116322	CCOC(=O)[C@@]1([C@@H]2C[C@@H]2CN1)C#N	0
ZINC39117567	Cc1cc(cnc1)c1c(cccc1O)N	0
ZINC39118873	CC(C)[C@@H]([C@H]1N(c2ccccc2S1)C)O	0
ZINC39119044	c1ccc2c(c1)cc(cc2O)N	0
ZINC39119641	c1cc2c(cc1N)[nH]cc2O	0
ZINC39119713	c1cc(c(c2c1ccnc2)N)O	0
ZINC39121519	C=CCn1c2ccc(cc2ccc1=O)O	0
ZINC39122092	c1ccnc(c1)N(C(=[NH2+])N)C(=S)N	0
ZINC39122293	CCN1CCC(=O)NC1=[NH2+]	0
ZINC39123250	c1c(c(nc(n1)CCO)N)C(=O)[O-]	0
ZINC39124128	CNC(=O)c1cc(c2cccccc12)N	0
ZINC39124640	C1CN(CCC1CO)C(=S)N	0
ZINC39124825	C1CCN(C1)C(=S)CCCCCCO	0
ZINC39125327	Cn1c(=O)c(c(n(c1=O)N1CCCCC1)N)NC(=O)CO	0
ZINC39125445	CC[C@@H](C)[C@H](C(=O)Cl)O	0
ZINC39125582	C1CC[C@@](C(=O)C1)(F)Cl	0
ZINC39125630	[C@H]([C@@H](C(=O)N)F)(C(=O)N)O	0
ZINC39125667	c1cc(c(c(c1)F)O)CNN	1
ZINC39125667	c1cc(c(c(c1)F)O)C[NH2+]N	1
ZINC39125674	c1c(cc(c(c1N)O)F)C#N	0
ZINC39128089	c1c2c(cc(c1F)O)C(=O)NC2	0
ZINC39128312	c1cc(c(c(c1O)F)C(=O)N)F	0
ZINC39133872	CNc1c(c[nH+]n1CCO)N	0
ZINC39133885	c1c(n[nH]c1N)CCCCO	0
ZINC39134974	c1ccc(c(c1)[C@H](C(=O)N)O)F	0
ZINC39135952	CN1c2ccccc2C(=O)[C@H]1[NH3+]	0
ZINC39136606	C[C@@H](CCCCC(=O)NN)O	0
ZINC39139395	CCCC(=O)N/[NH+]=C(\N)/C(=O)N	0
ZINC39140908	Cc1c(ccc(c1O)[C@@H]1C(=C(N=[NH+]1)C)Oc1ccc(cc1)F)OC	0
ZINC39147628	c1cc(c(cc1C=O)C(=O)N)O	0
ZINC39174840	CN(C)[C@H](C[NH3+])c1ccc2c(c1)OCO2	0
ZINC39175783	C[C@@H](C(=S)N)[C@](Cn1cncn1)(c1ccc(cc1F)F)O	0
ZINC39206042	CC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(c(c(c1)O)Br)O	0
ZINC39206044	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(c(c(c1)O)Br)O	0
ZINC39206064	CCOc1cc(ccc1O)[C@@H]1C(=C(O[C@H]2C1=C(N=N2)COC)N)C#N	0
ZINC39210289	C[C@@H](C(=O)Nc1ccccc1SC)Oc1ccccc1C(=O)N	0
ZINC39232312	c1ccc(c(c1)C/N=C/1\N=C(N[C@H]2C1=NC=N2)N)Cl	0
ZINC39248128	c1c([nH][nH]c1=O)CS[C@@H]1NN=C(S1)N	0
ZINC39248185	[C@@H]1(C(=C(N=N1)N)Br)C(F)(F)F	0
ZINC39249468	C1CC(=O)[C@H]1Br	0
ZINC39258264	c1ccc(cc1)[C@H](CN)F	0
ZINC39280078	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(c(c1)F)Br	1
ZINC39280438	Cc1nc(cs1)C/C(=N/N)/c1ccc(cc1O)O	0
ZINC39281274	CCOC(=O)[C@H](c1csc(n1)N)S(=O)(=O)[O-]	0
ZINC39284619	c1cc2c(c(c1)O)C(=O)c1c(cc(cc1O)CCl)C2=O	0
ZINC39287579	COc1ccc(cc1)OCCCCNc1ccc(cc1C(=O)OC)Br	0
ZINC39288642	Cc1ccc(cc1)OCCCCN1c2ccccc2C(=O)C1=O	0
ZINC39291954	Cc1c(ccc(c1F)N)F	0
ZINC39315410	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cccc(c1)O	0
ZINC39315413	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cccc(c1)O	0
ZINC39318481	COc1ccccc1N1CCN(C1=O)CC(=O)N	0
ZINC39320651	CCO/C(=C(/[C@@H](c1ccsc1)NC(=S)N)\C(=O)C(F)(F)F)/[O-]	1
ZINC39325000	c1cc(c(cc1Br)[C@H]1[C@@H]2CSCC=C2C(=C(C1(C#N)C#N)N)C#N)F	0
ZINC39327540	C=CCN([C@H]1N=NC(=S)S1)C(=O)NCc1ccccc1	0
ZINC39338793	c1ccc(cc1)C1=C[C@@H](S[C@H]1C(F)(F)F)[C@@H]1C=C([NH+]=N1)N	0
ZINC39352538	CCOC(=O)c1c2c(n(n1)CC1CC1)CCN(C2)CC1=CN=NC1	0
ZINC39356016	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1)C(F)(F)F	1
ZINC39367637	c1cc(ccc1CNC(=O)[C@@H]1C=CC=[NH+]C1=S)Cl	0
ZINC39367719	CN(C)C(=O)CCCO	0
ZINC39379296	c1ccc2c(c1)c1c(c(nc(n1)c1ccccn1)N)c(=O)o2	0
ZINC39409433	c1ccc(cc1)[C@@H](CC(=O)NN)O	0
ZINC39420609	CCOc1ccccc1OCCN(C)C(=O)C1=NC(=O)N=C1	0
ZINC39422325	c1cc2c(cc1Cl)C(=O)N(C2=O)c1ccc(cc1C(F)(F)F)Cl	0
ZINC39433176	c1cc(ccc1c1cc(c([nH+]c1)N)C(=O)[O-])Cl	0
ZINC39436301	CN1c2ccccc2/C(=N\c2ccc(c(c2)C(F)(F)F)F)/C1=O	0
ZINC39446575	c1ccc2c(c1)N[C@H](O2)SCc1[nH]c(=O)[nH]c(=O)c1	0
ZINC39447206	c1cc(c(cc1F)F)C1=NN=C[C@@H]1C[N@@H+]1CCC[C@H]1CO	0
ZINC39460730	c1ccc2c(c1)cccc2[C@H]1C(=CN=[NH+]1)C[NH2+]CC1(CCCCC1)O	0
ZINC39502102	c1cc(c(cc1Cl)NC(=O)COc1c2ccsc2ncn1)Cl	0
ZINC39516675	c1cc2c(cc1NC(=O)c1cc3cc(ccc3s1)F)NC(=O)CO2	0
ZINC39537426	Cc1cc(cc(c1)C[N@@H+]1CCN([C@@H](C1)CCO)C1CCCC1)C	0
ZINC39557888	c1cc(c(cc1CN1CCC[C@@](C1=O)(CNC[C@@H]1N=CC=N1)O)F)F	0
ZINC39557888	c1cc(c(cc1CN1CCC[C@@](C1=O)(C[NH2+]C[C@@H]1N=CC=N1)O)F)F	0
ZINC39557910	CC(C)c1cc(n[nH]1)CN1CC[N@H+]([C@@H](C1)CCO)Cc1ccccc1	0
ZINC39566091	C([C@H](C(=O)N)[NH3+])C(F)(F)F	0
ZINC39580498	C[C@H]1C(=C(N=N1)C)CCC(=O)NN	0
ZINC39580975	c1[n-]c2c(n1)c(ncn2)SCCCC[NH3+]	0
ZINC39581660	c1ccnc(c1)N1CCN(CC1)C[C@H]1C=NN=C1c1ccc(cc1)F	0
ZINC39586070	C[C@H]1CC(=C(N1CC(F)(F)F)C)C(=O)CSc1n[nH]c(n1)N	0
ZINC39602980	c1ccc(cc1)[C@@H]1c2ccccc2N=C(S1)N	0
ZINC39605968	COc1cc(cc2c1OCO2)[C@H]1[C@H]2C(=NC=NC2=O)OC(=C1C#N)N	0
ZINC39630516	c1ccc(cc1)C(=O)Cc1n[nH]c(n1)N	0
ZINC39706836	c1cc2=[NH+][C@H]3C(=c2cc1C1CCCCC1)CC/C/3=N\CCO	0
ZINC39713002	c1cc(c(cc1CCO)C(F)(F)F)F	0
ZINC39715047	c1ccc2c(c1)cccc2NC(=O)C[C@H](C(=O)[O-])[NH2+]CCN	0
ZINC39736164	C[C@@H]1C(=C(C(=N1)C(=O)NCCOc1ccccc1F)C)C(=O)C	1
ZINC39739056	Cc1cccc(c1C)N1CCN(CC1)C(=O)C1=NC(=O)N=C1	0
ZINC39770393	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC39796958	CC(C)C[C@H](C(=O)N[C@H](CC(C)C)C(=O)NCC(=O)[O-])N	0
ZINC39817543	c1c([nH]c[nH+]1)C[C@H](C(=O)N[C@@H](CCCC[NH3+])C(=O)[O-])/N=C(/CN)\O	0
ZINC39820619	C(C[C@H](C(=O)[O-])NC(=O)[C@@H](CO)NC(=O)[C@@H](CO)[NH3+])CNC(=[NH2+])N	0
ZINC39853007	CCCCSc1c(c(c2c(n1)c1ccoc1CC2)C(F)(F)F)C#N	1
ZINC39855450	Cc1cc(cc(c1)OC(=O)c1c(c2c(o1)CC(C[C@H]2O)(C)C)C)C	0
ZINC39858292	C[C@@H]1CCC[C@@H]([N@H+]1C[C@@H](COc1ccccc1C(=O)C)O)C	0
ZINC39859749	CCCCc1nc(c(o1)N1CCOCC1)S(=O)(=O)c1ccc(cc1)Br	0
ZINC39860316	c1ccc(c(c1)N1C(=O)/C(=C/c2ccc(cc2)O)/SC1=O)F	0
ZINC39861900	CCCC[C@H](C(=O)[O-])N1C(=O)/C(=C(\C)/c2ccc(cc2)N)/SC1=S	0
ZINC39862097	c1cc(c(cc1/C=C\1/C(=O)N(C(=S)S1)[C@@H](CCC(=O)N)C(=O)[O-])O)O	0
ZINC39869815	c1ccc(c(c1)C(=O)N)[N-]C1=NC(=O)/C(=C/c2cccc(c2)O)/S1	0
ZINC39882324	c1cc(c(cc1NC(=O)Cc1coc2c1cc(cc2)F)Cl)Cl	0
ZINC39883370	C=CCSc1nnc(s1)NC(=O)Cc1coc2c1cc(cc2)Br	0
ZINC39886246	CCOc1cc(ccc1O)/C=C\1/C(=N/c2ccccc2C)/NC(=O)S1	0
ZINC39894881	c1ccc2c(c1)[C@H](N(C2=O)CCCC(=O)[O-])O	0
ZINC39899567	c1ccc2c(c1)C(=O)c1cc(c(cc1C2=O)O)NC(=O)CCC(=O)[O-]	0
ZINC39916184	CCN1CCN(CC1)C[C@H](COCCOc1c(cc(cc1F)Br)F)O	0
ZINC39918308	c1ccc(c(c1)N1C[C@@H](CC1=O)C(=O)NCCCN1CCOCC1)F	1
ZINC39927096	COc1ccc(c(c1)O)[C@@H]1C(=CN=[NH+]1)c1ccccc1	0
ZINC39929556	c1c(nc(cn1)OCC(F)(F)F)/C(=N/O)/N	0
ZINC39930188	CCOC(=O)/C(=N\O)/Nc1ccccc1Br	0
ZINC39931338	CCO[P@@](=S)(c1ccccc1)O/N=C(/c1ccccc1)\N	0
ZINC39933692	Cc1cc(ccc1OCCCC1=C(N=N[C@@H]1C)C)Cl	0
ZINC39933845	CCOc1cc(cc(c1O)Br)/C=N\NC(=O)COc1ccccc1	0
ZINC39947681	c1ccc2c(c1)c(c[nH]2)[C@@](CN)(C(F)(F)F)O	0
ZINC39947684	c1c[nH]cc1[C@](CN)(C(F)(F)F)O	0
ZINC39947688	Cc1ccc(o1)[C@](CN)(C(F)(F)F)O	0
ZINC39949409	Cc1cccc(c1)/C=C/c1nc2ccc(cc2c(=O)n1CCCO)I	0
ZINC39952461	CC(C)CCOC(=O)c1cc(ccc1O)I	0
ZINC39955056	c1cc(cc(c1)F)c1c(c(n(n1)c1ccc(cc1)Cl)N)C#N	0
ZINC39957270	CC[C@@H](c1cccc(n1)N)O	0
ZINC39960980	Cc1ccc(cc1Br)[C@@H](c1c(n[nH]c1[O-])C)C1=C(N=N[C@@H]1O)C	0
ZINC39961309	c1cc(c(nc1)N)CCCO	0
ZINC39961309	c1cc(c([nH+]c1)N)CCCO	0
ZINC39962487	CC1=c2cc3c(cc2=[NH+]C(=O)[C@@H]1Sc1ccc(cc1)Cl)OCO3	0
ZINC39964331	CCOC(=O)[C@@H]1[C@H](N([NH2+]N1)c1c(non1)N)CSc1nc[nH]n1	0
ZINC39969960	CCOc1ccccc1[C@H]1CC(=O)NC2=NC(=NC(=O)[C@@H]12)N	0
ZINC39969990	COc1cc(ccc1O)[C@H]1CC(=O)NC2=NC(=NC(=O)[C@H]12)N	0
ZINC39972309	c1cc(cc(c1)S(=O)(=O)N(Cc1cccs1)[C@H]1CCS(=O)(=O)C1)F	0
ZINC39977825	COCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccnc2c1cccc2	0
ZINC39982747	CCN(CCCNc1c(cccn1)C#N)c1ccccc1	0
ZINC39982855	Cc1cccc(c1C)NC(=O)[C@H]1C(=C2C=C(C(=O)N=C2S1)C(=O)[O-])[NH3+]	0
ZINC39985188	CCN(CC(=O)Nc1ccc(c(c1)Cl)C)S(=O)(=O)c1ccc(cc1)Br	0
ZINC40002605	C[C@@H](C(=O)Nc1ccc(cc1C(F)(F)F)Cl)[N@H+]1CC[C@@H](CC1)O	0
ZINC40011907	c1ccc(cc1)OCCCSc1nnnn1C1CC1	0
ZINC40017102	c1nc([nH]n1)SCC(=O)N[C@H]1[C@@H](C2=C(S1)CCCC2)C(=O)N	0
ZINC40033579	CCN(CC)S(=O)(=O)N1CC[NH+](CC1)[C@H](C)C(=O)NC(=O)N	0
ZINC40033643	Cc1c(c(n(n1)C)C)C(=O)NCCc1ccccc1OC	0
ZINC40040279	CC(C)c1ccc(cc1)NC(=O)C[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC40050447	c1cc(sc1)[C@@H]1c2ccsc2CC[N@H+]1C[C@@H](c1ccc(cc1)Cl)O	0
ZINC40069802	C[C@H]1C[C@H](c2ccccc2N1C(=O)CSCc1cccs1)C(=O)N	0
ZINC40069804	C[C@H]1C[C@@H](c2ccccc2N1C(=O)c1cc(c(cc1Cl)Cl)F)C(=O)N	0
ZINC40072761	Cc1c(c(on1)C)S(=O)(=O)NCCC[N@@H+]1CCc2ccccc2C1	0
ZINC40086741	Cc1ccc(cc1Cl)NC(=O)c1ccc(o1)S(=O)(=O)N1CCCCC1	0
ZINC40089522	c1ccc(c(c1)C(=O)NC[C@@H](c1cccc(c1)Cl)O)F	0
ZINC40089618	Cc1csc(n1)[C@H](C#N)C(=O)CCC(=O)c1ccc2c(c1)CCCC2	0
ZINC40091198	c1ccc(cc1)C(=O)NCCNc1cccc(c1C#N)F	1
ZINC40094460	CN(C)c1c(ccc[nH+]1)CNC(=O)[C@H]1Cc2cc(ccc2OC1)Cl	0
ZINC40097670	c1cc(cc(c1)Cl)[C@H](CNC(=O)Nc1ccc(c(c1)Cl)F)O	0
ZINC40123052	c1ccc(c(c1)NC(=O)NCCc1ccc(s1)S(=O)(=O)N)F	1
ZINC40134120	Cc1ccc(cc1F)C(=O)N1CCCc2c1cccc2C(=O)N	0
ZINC40144785	Cc1c(c(c(o1)C)S(=O)(=O)N)C(=O)N[C@@H](C)c1cccc(c1)Cl	0
ZINC40146581	COc1cc(c(cc1OC)Br)CCNC(=O)CCSc1ncccn1	0
ZINC40154281	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)CCNC(=O)CCNc1ncccn1	0
ZINC40155648	Cc1ccc(cc1C)NC(=O)CO/N=C(\C(C)(C)C)/N	0
ZINC40157214	C[NH+](C)CCN(Cc1ccc(cc1)F)C(=O)NCc1ccccc1	0
ZINC40158442	c1ccc(c(c1)CNC(=O)NCCc1ccc(cc1)F)N1CCCC1	1
ZINC40160664	CC(C)N(C(C)C)S(=O)(=O)c1ccc(nc1)N1CCC[C@@H](C1)C(=O)N	0
ZINC40160688	Cc1ccccc1OC[C@H](C[N@@H+]1CCC[C@@H](C1)C(F)(F)F)O	0
ZINC40161016	CC(=C/C(=N/CCc1cccs1)/O)C	0
ZINC40169757	CCOC(=O)c1cnc2c(c1N)cccc2C(F)(F)F	1
ZINC40172089	CC[C@@H](C(=O)Nc1cc(ccc1Cl)C(F)(F)F)n1c(nnc1SC)N	0
ZINC40172098	CC[C@H](C(=O)Nc1ccc(c(c1)Cl)Cl)n1c(nnc1SC)N	0
ZINC40175554	Cn1c(=O)c2cnc3c(c2[nH]1)cc(cc3F)F	0
ZINC40176273	CCOc1cc(cc(c1OCC)Br)c1nnc(s1)N	0
ZINC40176929	c1cc(ccc1NC(=O)c1cc(ccc1O)S(=O)(=O)N1CCCC1)F	0
ZINC40187792	CC[C@@H](C)Cn1c2ccccc2nc1[C@H](C)NC(=O)C	0
ZINC40198057	CC(C)OC(=O)Cn1c2ccccc2[nH+]c1CCNC(=O)COC	0
ZINC40204088	CCC(=O)NCCCc1[nH+]c2ccccc2n1CC(=O)N(CC)CC	0
ZINC40215815	Cc1cc(cc(c1C)NC(=O)c1ccoc1C)S(=O)(=O)N	0
ZINC40218722	c1c(cc(cc1Cl)Cl)C(=O)NCCS(=O)(=O)N	0
ZINC40219046	C(CNCC(F)(F)F)[NH3+]	1
ZINC40223278	c1cc(cc(c1)F)CC(=O)NCCS(=O)(=O)N	1
ZINC40223469	c1cc(ccc1C(=O)NCCS(=O)(=O)N)OC(F)F	1
ZINC40223531	c1c(cc(cc1F)Br)C(=O)NCCS(=O)(=O)N	1
ZINC40224902	CC[C@H](C)c1ccc(cc1)OCCn1c2ccccc2[nH+]c1[C@H](C)O	0
ZINC40225391	c1ccc2c(c1)[nH+]c(n2CCCCOc1ccccc1Cl)CCCO	0
ZINC40225444	CC1CCN(CC1)C(=O)Cn1c2ccccc2[nH+]c1CCCO	0
ZINC40226395	CCCCCn1c2ccccc2nc1Cc1ccccc1C	0
ZINC40229015	c1cn(nc1N)CCOCCO	0
ZINC40230860	c1cc(c(c(c1)F)F)NC(=O)c1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC40257954	c1cc(sc1[C@H](c1ccsc1)O)Cl	0
ZINC40266584	c1cnccc1c1nn2c(nnc2s1)C[NH+]1CCCCC1	0
ZINC40266691	c1cc(cc(c1)Br)[C@H]1CC(=Nc2c1ncn2c1cccnc1)O	0
ZINC40268211	c1cc(cnc1)n1cnc2c1N=C(C[C@@H]2c1ccc(c(c1)Br)F)O	0
ZINC40286556	Cn1c2ccoc2cc1C(=O)NC[C@@H](c1ccccc1)O	0
ZINC40287051	c1ccc2c(c1)c(cc(n2)C1CC1)/C(=N/CCC(=O)[O-])/O	0
ZINC40287575	C1CCc2c(c(c(s2)NC(=O)CN2CCN(CC2)CCO)C(=O)N)C1	0
ZINC40287575	C1CCc2c(c(c(s2)NC(=O)CN2CC[NH+](CC2)CCO)C(=O)N)C1	0
ZINC40288303	c1cc(ccc1C(=O)CSc1c(c2c(s1)c(cc(=O)[nH]2)[O-])C(=O)N)F	0
ZINC40309186	Cc1cc2c(cc1C)n(c(n2)[C@@H](C)O)CC(C)C	0
ZINC40310705	Cc1cc(c(c(c1)C)Cn1c2cc(c(cc2nc1CCO)C)C)C	0
ZINC40316472	c1ccc(c(c1)OC[C@@H](C[NH+](Cc1ccco1)Cc1ccco1)O)F	0
ZINC40350956	c1cc(c(cc1N)c1nnc(o1)CCl)F	0
ZINC40352084	COc1ccc(c(c1OC)OC)[C@H](COc1ccc(cc1)N)O	0
ZINC40352239	CCc1ccc(cc1)[C@@H](COc1ccccc1N)O	0
ZINC40352285	COc1cc(cc(c1OC[C@@H](c1ccc(cc1Br)Br)O)N)CO	0
ZINC40352332	COc1cc(cc(c1OC[C@@H](c1ccccc1)O)N)CO	0
ZINC40352357	COc1cc(cc(c1OC[C@@H](c1ccc(cc1)Br)O)N)CO	0
ZINC40352364	COc1ccc(cc1)[C@H](COc1c(cc(cc1OC)CO)N)O	0
ZINC40352371	Cc1ccc(cc1C)[C@@H](COc1c(cc(cc1OC)CO)N)O	0
ZINC40352476	Cc1ccc(c(c1)N)OC[C@@H](c1ccc(cc1Br)Br)O	0
ZINC40353954	COc1ccc(c(c1OC)OC)C(=O)COc1ccc(cc1)N	0
ZINC40356041	CN(CCOC)C(=O)c1csc(n1)NC(=O)c1ccccc1F	1
ZINC40375401	Cc1ccc(cc1)S[C@H]1CC(=O)N(C1=O)c1ccc(cc1F)C	0
ZINC40378888	CC[C@H](C)C(=O)N1CCN(CC1)S(=O)(=O)N	0
ZINC40400910	CC[C@@H](c1ccccc1)c1nc2cc(ccc2n1CCO)C(F)(F)F	0
ZINC40401005	c1cc2c(cc1Cl)nc(n2CCO)CCCO	0
ZINC40401144	c1cc2c(cc1C(F)(F)F)nc(n2CCO)CN	1
ZINC40401147	C[C@@H](c1nc2cc(ccc2n1CCO)C(F)(F)F)N	1
ZINC40401150	C[C@H](c1nc2cc(ccc2n1CCO)C(F)(F)F)N	1
ZINC40401171	C[C@@H](c1nc2ccc(cc2n1CCO)Cl)N	0
ZINC40401184	c1cc2c(cc1C(F)(F)F)nc(n2CCO)CC[NH3+]	0
ZINC40402000	C[C@H](Cn1c2ccc(cc2nc1C[NH2+]C)C(F)(F)F)O	0
ZINC40402016	C[C@H](Cn1c2ccc(cc2nc1[C@H](C)N)C(F)(F)F)O	0
ZINC40402212	Cc1ccc(c(c1)C)c1nc2cc(ccc2n1CCCO)C(F)(F)F	0
ZINC40402310	CC[C@H](C)c1nc2ccc(cc2n1CCCO)Cl	0
ZINC40402321	C[C@H](c1nc2cc(ccc2n1CCCO)Cl)O	0
ZINC40402522	C[C@@H](c1nc2cc(ccc2n1CCCO)C(F)(F)F)N	1
ZINC40402525	C[C@H](c1nc2cc(ccc2n1CCCO)C(F)(F)F)N	1
ZINC40403024	COCCCn1c2ccc(cc2nc1CCC[NH3+])C(F)(F)F	1
ZINC40403094	CCOCCCn1c2ccc(cc2nc1CCCO)C(F)(F)F	0
ZINC40403920	CC[NH+](CC)CCCn1c2ccc(cc2nc1CN)C(F)(F)F	1
ZINC40404032	C[C@H](c1nc2cc(ccc2n1CCC[NH+](C)C)C(F)(F)F)O	0
ZINC40407215	CC[C@@H](C)n1c2ccc(cc2nc1COC)C(F)(F)F	1
ZINC40412842	COC(=O)CCNC(=O)Cc1c(cccc1Cl)F	1
ZINC40417579	CCCn1c2ccc(cc2nc1[C@H](C)N)C(F)(F)F	1
ZINC40417581	CCCn1c2ccc(cc2nc1[C@H]1CCC[NH2+]1)C(F)(F)F	1
ZINC40434141	C([C@H]([C@@H]([C@@H]([C@H](C=O)O)N)O)O)O	0
ZINC40435115	CC(C)(C)OC(=O)N[C@@H](CC1CCC1)[C@@H](C(=O)N)O	0
ZINC40435198	C[C@@H](COC)COCc1ccc(cc1)Br	0
ZINC40435271	Cc1c(sc(n1)C(F)(F)F)C(=O)[O-]	0
ZINC40435458	c1cc(c(cc1[N+](=O)[O-])F)N1CCCC[C@@H]1CCO	0
ZINC40442766	C1CN(C[C@@H]1C(=O)C(F)(F)F)C(=O)C(F)(F)F	0
ZINC40442773	CC(C)(C)OC(=O)N1CC[C@H](C1)[C@H](C(F)(F)F)O	0
ZINC40448122	c1c(cc(cc1O)Cl)C(=[NH2+])N	0
ZINC40448583	c1c[nH+]c(c(c1N)N)N	0
ZINC40449834	c1ccc(c(c1)C(=O)N1CCC2(CC[NH2+]CC2)CC1)F	0
ZINC40449984	c1cc(c(cc1C(=O)N1CC[NH+](CC1)CCO)N)N	0
ZINC40450041	C1C[C@@H](OC1)Cn1c2c(c(nc(n2)CO)N)nn1	0
ZINC40459056	c1cc(ccc1OC[C@@H](C[N@@H+]1CCC[C@@H](C1)C(F)(F)F)O)F	0
ZINC40459186	COc1ccc(cc1)COC[C@H](Cn1cnc2c1cccc2)O	0
ZINC40459272	c1cnc(nc1)N1CCN(CC1)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC40463390	Cc1cc(no1)Cn1cc(ccc1=O)C(F)(F)F	0
ZINC40468547	CN(CCCc1c(c([nH]n1)N)C#N)c1ccc(cn1)C(F)(F)F	1
ZINC40475788	C[C@H](CNc1[nH+]c2ccccc2n1Cc1nc(nc(n1)N(C)C)N)O	0
ZINC40477126	COc1cccc(c1O)C[NH2+]Cc1ccc(cc1Cl)F	0
ZINC40477277	C[C@H](c1nc(nc([nH+]1)N(C)C)N)N1CCC[C@@H](C1)C(F)(F)F	0
ZINC40488167	Cc1ccnc(c1)NC(=O)C[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC40488299	CCNC(=O)[C@@H]1CC[N@H+]([C@@H]1c1ccc(cc1)Cl)CCOC	0
ZINC40490046	c1cc(ccc1[C@@H](C[N@@H+]1CC[C@H](CC1)C(=O)N)O)Cl	0
ZINC40493473	C[C@H](C[NH2+]CC(C)(C)C)O	0
ZINC40497754	c1cc(ccc1N1CCN(CC1)c1cc(nc(n1)N)Cl)O	0
ZINC40498042	Cc1ccc(o1)[C@@](CCNC(=O)c1c(nccn1)N)(C(F)(F)F)O	1
ZINC40498043	Cc1ccc(o1)[C@](CCNC(=O)c1c(nccn1)N)(C(F)(F)F)O	1
ZINC40498510	c1cc(cc(c1)F)OCCC(=O)N1CCC(CC1)C(=O)N	1
ZINC40501000	C[C@@H](c1ccc(cc1)F)NC(=O)NCCCc1c(c([nH]n1)N)C#N	1
ZINC40501445	C[C@H]1CN([C@@H](CO1)C)Cc1cc(=O)n2ccsc2n1	0
ZINC40509772	c1cc(cc(c1)S(=O)(=O)C1CCCC1)NC(=O)C1CCC1	0
ZINC40510522	Cn1ccc(cc1=O)C(=O)NCCNc1ccc(cn1)C(F)(F)F	1
ZINC40512375	c1cc(c(nc1)NCCc1ccc(cc1)S(=O)(=O)N)C(F)(F)F	1
ZINC40513553	c1cc(c(c(c1)F)C#N)N1CCN(CC1)C(=O)NCc1ccco1	0
ZINC40515905	c1cc(c(cc1F)Cl)S(=O)(=O)NCCCn1cncn1	1
ZINC40526065	Cc1ccc(cc1F)NC(=O)N(CCO)C1CC1	0
ZINC40526286	C[C@@H](CO)NC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC40526287	C[C@H](CO)NC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC40534547	c1cc(ncc1NC(=O)[C@@H]1CCCN(C1)C(=O)N)OCC(F)(F)F	0
ZINC40539156	CC(C)OC[C@H](CC(=[NH2+])N)O	0
ZINC40539936	CN(C)c1nc(nc(n1)N)CS(=O)(=O)c1ccc(cc1)F	0
ZINC40540750	c1cc(ccc1OC[C@H](C[N@H+]1CC[C@@H](CC1)CC(=O)N)O)F	0
ZINC40540962	C[C@@H](C(=O)NCc1ccc(cc1)OC[C@@H]1CCCO1)S(=O)(=O)C	0
ZINC40541469	CC(C)NC(=O)NCC[C@](c1nccn1C)(C(F)(F)F)O	0
ZINC40542336	COCC(=O)N1CCN(CC1)C(=O)Cc1ccccc1F	1
ZINC40543159	c1ccc(c(c1)CS(=O)(=O)CCC(=O)N)F	0
ZINC40553443	c1cc(sc1)[C@@H]1CCCN1C(=O)CCNc1ncccn1	0
ZINC40554483	COc1ccccc1CN(CCO)C(=O)Nc1ccc(cc1F)F	0
ZINC40555450	c1cc(ccc1C[C@@H](CNc1cc(nc(n1)N)Cl)CO)F	0
ZINC40568733	CCCc1cc2c(c(=O)[nH]1)[C@@H](C(=C(O2)N)C#N)c1ccccc1F	1
ZINC40569173	CCCc1cc2c(c(=O)n1C)[C@H](C(=C(O2)N)C#N)c1ccc(cc1)F	1
ZINC40569248	CCCc1cc2c(c(=O)n1CCO)[C@@H](C(=C(O2)N)C#N)C(C)C	0
ZINC40571569	Cc1ccc(cc1C)Oc1c(c(ncn1)Cl)[N+](=O)[O-]	0
ZINC40571838	CN(c1ccccc1)c1c(c(ncn1)Cl)N	0
ZINC40592449	Cc1ccc(cc1Nc1c(c(ncn1)NC(C)C)[N+](=O)[O-])Cl	0
ZINC40614039	CCN(CCO)c1c(c(ncn1)NCc1ccc(cc1)OC)[N+](=O)[O-]	0
ZINC40647692	CC(C)CCNc1c(c(ncn1)N1CCc2ccccc2C1)[N+](=O)[O-]	0
ZINC40661759	CCN(CCO)c1c(c([nH+]cn1)N(CC)c1cccc(c1)C)N	0
ZINC40661778	CCN(c1cccc(c1)C)c1c(c(nc[nH+]1)NCCCOC)N	0
ZINC40679466	CCN(c1ccccc1)c1c(c(ncn1)Sc1ccc(cc1)Cl)N	0
ZINC40679519	CCN(c1ccccc1)c1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40679525	CCN(CCO)c1c(c([nH+]cn1)N(CC)c1ccccc1)N	0
ZINC40679554	CCN(c1ccccc1)c1c(c([nH+]cn1)Nc1ccc(cc1C)C)N	0
ZINC40679794	CCN(c1ccccc1)c1c(c(nc[nH+]1)N(C)[C@@H]1CC[N@H+](CC1)C)N	0
ZINC40680424	CC(C)(C)Nc1c(c(ncn1)NC1CCCCC1)N	0
ZINC40680460	CC(C)(C)Nc1c(c(ncn1)N1CCN(CC1)c1cccc(c1)Cl)N	0
ZINC40681861	Cc1cc(cc(c1)Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N)C	0
ZINC40681869	CCN(CCO)c1c(c([nH+]cn1)Nc1cc(cc(c1)C)C)N	0
ZINC40682229	Cc1cc(cc(c1)Nc1c(c(ncn1)N[C@H](C)COC)N)C	0
ZINC40682479	CCN(CCO)c1c(c(ncn1)Nc1cc(ccc1Cl)C(F)(F)F)N	1
ZINC40682479	CCN(CCO)c1c(c([nH+]cn1)Nc1cc(ccc1Cl)C(F)(F)F)N	1
ZINC40682663	COCCNc1c(c(ncn1)Nc1cc(ccc1Cl)C(F)(F)F)N	1
ZINC40682831	CC[C@H](C)Nc1c(c(ncn1)Nc1cc(ccc1Cl)C(F)(F)F)N	0
ZINC40685389	Cc1cccc(n1)Nc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40685389	Cc1cccc([nH+]1)Nc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40685389	Cc1cccc([nH+]1)Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	0
ZINC40685719	Cc1cccc([nH+]1)Nc1c(c([nH+]cn1)Nc1ccc(c(c1)Cl)F)N	0
ZINC40685767	Cc1cccc([nH+]1)Nc1c(c([nH+]cn1)Nc1cc(ccc1F)F)N	0
ZINC40685779	Cc1cccc([nH+]1)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40686915	c1nc(c(c(n1)N1CCN(CC1)CCO)N)NC[C@@H]1CCCO1	0
ZINC40686922	CCN(CCO)c1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40686926	c1nc(c(c(n1)N(CCC#N)CCC#N)N)NC[C@H]1CCCO1	0
ZINC40687262	Cc1c(cccc1Cl)Nc1c(c(nc[nH+]1)N1CCc2c1cccc2)N	0
ZINC40687538	c1c[nH+]ccc1Nc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40687538	c1cnccc1Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	0
ZINC40687538	c1c[nH+]ccc1Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N	0
ZINC40687585	c1cc(ncc1Cl)Nc1c(c(nc[nH+]1)Nc1cc[nH+]cc1)N	0
ZINC40687992	CCN(CCO)c1c(c([nH+]cn1)Nc1cccc(c1)OC)N	0
ZINC40688208	CCc1ccccc1Nc1c(c(ncn1)N1CCCC[C@@H]1C)N	0
ZINC40688428	CCCCN(C)c1c(c(ncn1)Nc1ccc(cc1)CC)N	0
ZINC40688439	CCc1ccc(cc1)Nc1c(c(nc[nH+]1)N(CC)CCO)N	0
ZINC40699926	CCOC(=O)[C@@H](CCO)N	0
ZINC40700828	Cc1cc(n(n1)c1c(c(ncn1)Oc1ccc(cc1)C(=O)OC)N)C	0
ZINC40701150	c1cc(c(cc1F)Nc1c(c(ncn1)Nc1cc(cc(c1)Cl)Cl)N)F	0
ZINC40701285	CCN(CCO)c1c(c([nH+]cn1)Nc1cc(ccn1)C)N	0
ZINC40701360	Cc1ccnc(c1)Nc1c(c(ncn1)Nc1ccc(cc1)OC)N	0
ZINC40701716	c1ccc(c(c1)C(F)(F)F)Nc1c(c(ncn1)N1CCCCCC1)N	0
ZINC40701727	CCCCN(C)c1c(c([nH+]cn1)Nc1ccccc1C(F)(F)F)N	1
ZINC40701879	C[C@H](COC)Nc1c(c(ncn1)Nc1ccccc1C(F)(F)F)N	1
ZINC40701879	C[C@H](COC)Nc1c(c([nH+]cn1)Nc1ccccc1C(F)(F)F)N	1
ZINC40702761	Cc1ccc(cc1C)Nc1c(c(ncn1)N(CCC#N)CCC#N)N	0
ZINC40702881	Cc1ccc(cc1C)Nc1c(c(ncn1)Nc1ccc(cc1)F)N	0
ZINC40703183	Cc1cc(ccc1Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N)Cl	0
ZINC40703757	Cc1ccc(cc1Cl)Nc1c(c(nc[nH+]1)NCc1ccc(cc1)Cl)N	0
ZINC40704835	Cc1ccc(cc1Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N)Cl	0
ZINC40704966	Cc1ccc(cc1Nc1c(c(ncn1)NCCOC)N)Cl	0
ZINC40706499	CCCCNc1c(c(ncn1)NN1CC[NH+](CC1)C)N	0
ZINC40706509	CCCCNc1c(c([nH+]cn1)Nc1cccc2c1nccc2)N	0
ZINC40706879	CCOC(=O)[C@H]1CCCN(C1)c1c(c(ncn1)NC)N	0
ZINC40707266	CCNc1c(c(ncn1)N(CC)CCO)N	0
ZINC40707375	CCNc1c(c(ncn1)Nc1cccc(c1)C(F)(F)F)N	1
ZINC40707419	CCNc1c(c(ncn1)NNC(=O)c1ccccc1)N	0
ZINC40707500	CCNc1c(c([nH+]cn1)Nc1cc(c(cc1OC)OC)Cl)N	0
ZINC40707506	CCNc1c(c(ncn1)N(Cc1ccccc1)c1cccc[nH+]1)N	0
ZINC40707528	CCNc1c(c(ncn1)NC1CCCC1)N	0
ZINC40707882	CCCNc1c(c(ncn1)Oc1ccc(c2c1nccc2)Br)N	0
ZINC40707886	CCCNc1c(c([nH+]cn1)Nc1ccc(cc1F)Br)N	1
ZINC40707912	CCCNc1c(c(ncn1)N1CCN(CC1)c1ccccn1)N	0
ZINC40707928	CCCNc1c(c(ncn1)Nc1ccc(cc1F)F)N	1
ZINC40708071	CC(C)Nc1c(c(ncn1)N(CCOC)CCOC)N	0
ZINC40708119	CC(C)Nc1c(c(ncn1)Nc1ccccc1F)N	0
ZINC40708183	CC(C)Nc1c(c(ncn1)Nc1ccc(cc1)I)N	0
ZINC40708284	CC(C)Nc1c(c(ncn1)Nc1ccc(cc1F)Br)N	0
ZINC40708316	CC(C)Nc1c(c(ncn1)N1CCN(CC1)c1ccc(cc1)F)N	0
ZINC40708457	c1nc(c(c(n1)N1CCN(CC1)CCO)N)NC1CCCCC1	0
ZINC40708736	c1cc(c(cc1F)F)Nc1c(c(ncn1)NC1CCCCC1)N	0
ZINC40708871	C=CCNc1c(c(ncn1)N1CC[NH+](CC1)CCO)N	0
ZINC40709045	C=CCNc1c(c(ncn1)NNC(=O)c1ccccc1F)N	1
ZINC40709051	COc1ccccc1C(=O)NNc1c(c(ncn1)NCC=C)N	0
ZINC40709285	c1ccc(cc1)CNc1c(c(ncn1)Nc1nccs1)N	0
ZINC40709367	c1ccc(cc1)CNc1c(c([nH+]cn1)Nc1cc(ccc1F)F)N	0
ZINC40723171	CCN(CC)c1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40723616	CN(C)c1c(c([nH+]cn1)Nc1cc(ccc1F)F)N	0
ZINC40724383	c1cc(cc(c1)Nc1c(c(ncn1)N1CCCC1)N)C(F)(F)F	0
ZINC40724538	c1cc(ccc1C(F)(F)F)Nc1c(c(nc[nH+]1)N1CCCC1)N	0
ZINC40724546	c1cc(c(cc1Nc1c(c(ncn1)N1CCCC1)N)F)F	0
ZINC40724659	c1nc(c(c(n1)N1CC[NH+](CC1)CCO)N)N1CCCCC1	0
ZINC40724933	c1cc(c(cc1Nc1c(c(nc[nH+]1)N1CCCCC1)N)F)F	0
ZINC40725033	CCN(CCO)c1c(c(ncn1)N1CCOCC1)N	0
ZINC40726061	c1ccc(cc1)CCNc1c(c([nH+]cn1)Nc1cc(ccc1F)F)N	1
ZINC40726172	CCN(CCO)c1c(c(ncn1)N1CC[NH+](CC1)C)N	0
ZINC40726547	CC[NH+]1CCN(CC1)c1c(c(ncn1)N(CC)CCO)N	0
ZINC40726585	CC[NH+]1CCN(CC1)c1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40726663	CCN1CCN(CC1)c1c(c(ncn1)Nc1ccc(cc1)Br)N	0
ZINC40726667	CC[NH+]1CCN(CC1)c1c(c(ncn1)Nc1ccc(cc1)F)N	0
ZINC40726855	CCN1CCN(CC1)c1c(c(ncn1)Nc1ccc(cc1)C(=O)[O-])N	0
ZINC40730174	CCCCN(C)c1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40730362	CCCCN(C)c1c(c(ncn1)Nc1ccc(cc1)F)N	1
ZINC40730663	CCCCN(C)c1c(c(ncn1)Nc1c(cc(cn1)C(F)(F)F)Cl)N	1
ZINC40732512	C[C@@H]1CCCCN1c1c(c(ncn1)Nc1ccc(c(c1)F)F)N	0
ZINC40732575	C[C@H]1CCCCN1c1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40733355	CC[C@H]1CCCCN1c1c(c([nH+]cn1)NNc1ccccc1)N	0
ZINC40734060	CC[C@H]1CCCCN1c1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40734209	c1nc(c(c(n1)N(CCC#N)CCC#N)N)N1CCN(CC1)CCO	0
ZINC40734245	Cc1ccc(c(c1)C)Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N	0
ZINC40734267	c1ccc(cc1)NNc1c(c(ncn1)N1CC[NH+](CC1)CCO)N	0
ZINC40734286	c1ccc(c(c1)Nc1c(c(ncn1)N1CCN(CC1)CCO)N)F	1
ZINC40734286	c1ccc(c(c1)Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N)F	1
ZINC40734286	c1ccc(c(c1)Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N)F	1
ZINC40734292	c1cc(cnc1)Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	0
ZINC40734298	C[C@@H](c1ccccc1)Nc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734301	C[C@H](c1ccccc1)Nc1c(c(ncn1)N1CC[N@H+](CC1)CCO)N	0
ZINC40734329	c1ccnc(c1)Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	0
ZINC40734356	c1ccc(c(c1)Nc1c(c(ncn1)N1CCN(CC1)CCO)N)Br	0
ZINC40734362	Cc1cccc(c1)Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	0
ZINC40734365	c1cc(cc(c1)Cl)Nc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734374	c1cc(ccc1Nc1c(c(ncn1)N1CCN(CC1)CCO)N)Cl	0
ZINC40734383	c1cc(ccc1Nc1c(c(ncn1)N1CCN(CC1)CCO)N)F	1
ZINC40734383	c1cc(ccc1Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N)F	1
ZINC40734383	c1cc(ccc1Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N)F	1
ZINC40734410	Cc1ccc(cc1)Sc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734425	c1nc(c(c(n1)N1CC[NH+](CC1)CCO)N)NN	0
ZINC40734509	CC(C)Oc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734520	CC(C)(C)NNc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734529	c1cc(c(cc1Br)F)Nc1c(c(ncn1)N1CCN(CC1)CCO)N	1
ZINC40734529	c1cc(c(cc1Br)F)Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N	1
ZINC40734529	c1cc(c(cc1Br)F)Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	1
ZINC40734546	Cc1cc(ccc1Cl)Oc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734587	c1cc(ccc1CNc1c(c(ncn1)N1CCN(CC1)CCO)N)F	1
ZINC40734587	c1cc(ccc1CNc1c(c(ncn1)N1CC[NH+](CC1)CCO)N)F	1
ZINC40734590	c1cc(c(cc1F)Nc1c(c(ncn1)N1CCN(CC1)CCO)N)F	1
ZINC40734590	c1cc(c(cc1F)Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N)F	1
ZINC40734590	c1cc(c(cc1F)Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N)F	1
ZINC40734593	c1cc(c(cc1F)F)Nc1c(c(ncn1)N1CCN(CC1)CCO)N	1
ZINC40734593	c1cc(c(cc1F)F)Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N	1
ZINC40734593	c1cc(c(cc1F)F)Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N	1
ZINC40734597	c1cc(c(cc1Nc1c(c(ncn1)N1CCN(CC1)CCO)N)F)F	1
ZINC40734597	c1cc(c(cc1Nc1c(c(nc[nH+]1)N1CCN(CC1)CCO)N)F)F	1
ZINC40734597	c1cc(c(cc1Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N)F)F	1
ZINC40734600	c1nc(c(c(n1)N1CCN(CC1)CCO)N)NC1CCCC1	0
ZINC40734618	C[C@@H](COC)Nc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734618	C[C@@H](COC)Nc1c(c(ncn1)N1CC[N@H+](CC1)CCO)N	0
ZINC40734629	c1ccc(c(c1)CNc1c(c(ncn1)N1CC[NH+](CC1)CCO)N)Cl	0
ZINC40734632	c1cn(c[nH+]1)CCCNc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734662	c1nc(c(c(n1)OC1CCCCC1)N)N1CCN(CC1)CCO	0
ZINC40734662	c1nc(c(c(n1)OC1CCCCC1)N)N1CC[NH+](CC1)CCO	0
ZINC40734666	COc1ccccc1Oc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734684	c1cn(cn1)c1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40736013	CCN(CCO)c1c(c(ncn1)N1CCC(CC1)C(=O)OCC)N	0
ZINC40736043	CCN(CCO)c1c(c(ncn1)NCC[NH+]1CCCCC1)N	0
ZINC40736049	CCN(CCO)c1c(c([nH+]cn1)NN1CC[NH+](CC1)C)N	0
ZINC40736064	CCN(CCO)c1c(c(ncn1)Nc1cccc2c1nccc2)N	0
ZINC40736067	CCN(CCO)c1c(c(ncn1)Nc1cccc2c1nc(cc2)C)N	0
ZINC40736073	CCN(CCO)c1c(c(ncn1)Nc1ccccc1F)N	1
ZINC40736073	CCN(CCO)c1c(c([nH+]cn1)Nc1ccccc1F)N	1
ZINC40736100	CCN(CCO)c1c(c([nH+]cn1)Nc1ccccc1C(=O)OC)N	0
ZINC40736106	CCN(CCO)c1c(c(ncn1)Nc1ccc2c(c1)OCCO2)N	0
ZINC40736121	CCN(CCO)c1c(c(ncn1)Nc1ccc(cn1)Cl)N	0
ZINC40736133	CCN(CCO)c1c(c([nH+]cn1)Nc1nccs1)N	0
ZINC40736139	CCN(CCO)c1c(c(ncn1)Nc1ccccc1C)N	0
ZINC40736156	CCN(CCO)c1c(c(ncn1)Nc1cccc(c1)C(F)(F)F)N	1
ZINC40736156	CCN(CCO)c1c(c([nH+]cn1)Nc1cccc(c1)C(F)(F)F)N	1
ZINC40736170	CCN(CCO)c1c(c(ncn1)Nc1ccc(cc1)F)N	1
ZINC40736170	CCN(CCO)c1c(c([nH+]cn1)Nc1ccc(cc1)F)N	1
ZINC40736182	CCN(CCO)c1c(c(ncn1)Nc1ccc(cc1)C(=O)OC)N	0
ZINC40736188	CCN(CCO)c1c(c(ncn1)Nc1nc(c(s1)C)C)N	0
ZINC40736191	CCN(CCO)c1c(c(ncn1)Sc1ccccc1)N	0
ZINC40736212	CCN(CCO)c1c(c(ncn1)NN)N	0
ZINC40736215	CCN(CCO)c1c(c(ncn1)NCCOC)N	0
ZINC40736218	CCN(CCO)c1c(c(ncn1)NCc1ccc(cc1)Cl)N	0
ZINC40736224	CCN(CCO)c1c(c(ncn1)NNC(=O)c1ccc(cc1)C)N	0
ZINC40736239	CCN(CCO)c1c(c(ncn1)NNC(=O)c1ccc(cc1)F)N	1
ZINC40736248	CCN(CCO)c1c(c(ncn1)NNC(=O)c1ccccc1Br)N	0
ZINC40736266	CCN(CCO)c1c(c(ncn1)NNC(=O)c1ccncc1)N	0
ZINC40736272	CCN(CCO)c1c(c(ncn1)NNC(=O)c1ccccn1)N	0
ZINC40736316	CCN(CCO)c1c(c(ncn1)Nc1ccc(cc1F)Br)N	1
ZINC40736316	CCN(CCO)c1c(c([nH+]cn1)Nc1ccc(cc1F)Br)N	1
ZINC40736322	CCN(CCO)c1c(c(ncn1)Nc1ccc(c(c1)C(F)(F)F)Cl)N	1
ZINC40736322	CCN(CCO)c1c(c([nH+]cn1)Nc1ccc(c(c1)C(F)(F)F)Cl)N	1
ZINC40736325	CCN(CCO)c1c(c(ncn1)Nc1ccc(c(c1)Cl)F)N	1
ZINC40736325	CCN(CCO)c1c(c([nH+]cn1)Nc1ccc(c(c1)Cl)F)N	1
ZINC40736376	CCN(CCO)c1c(c(ncn1)NCc1ccc(cc1)F)N	1
ZINC40736377	CCN(CCO)c1c(c(ncn1)Nc1cc(ccc1F)F)N	1
ZINC40736377	CCN(CCO)c1c(c([nH+]cn1)Nc1cc(ccc1F)F)N	1
ZINC40736383	CCN(CCO)c1c(c(ncn1)Nc1ccc(c(c1)F)F)N	1
ZINC40736383	CCN(CCO)c1c(c([nH+]cn1)Nc1ccc(c(c1)F)F)N	1
ZINC40736425	CCN(CCO)c1c(c(ncn1)Nc1ccccc1OCC)N	0
ZINC40736425	CCN(CCO)c1c(c([nH+]cn1)Nc1ccccc1OCC)N	0
ZINC40736457	CCN(CCO)c1c(c(ncn1)Oc1ccc(cc1)Br)N	0
ZINC40736460	CCN(CCO)c1c(c(ncn1)Nc1c(cc(cn1)C(F)(F)F)Cl)N	1
ZINC40736460	CCN(CCO)c1c(c([nH+]cn1)Nc1c(cc(cn1)C(F)(F)F)Cl)N	1
ZINC40736468	CCN(CCO)c1c(c(ncn1)n1cc[nH+]c1)N	0
ZINC40736474	CCN(CCO)c1c(c(ncn1)n1c2ccccc2nn1)N	0
ZINC40736476	CCN(CCO)c1c(c(ncn1)n1c(cc(n1)C)C)N	0
ZINC40751888	c1cc(ccc1CNc1c(c(ncn1)N(CCC#N)CCC#N)N)F	1
ZINC40752036	COCCN(CCOC)c1c(c(ncn1)Nc1ccc(c(c1)Cl)F)N	1
ZINC40753415	CCOC(=O)[C@@H]1CCCN(C1)c1c(c(ncn1)Oc1cccnc1)N	0
ZINC40756004	c1cc(ccc1Nc1c(c(ncn1)NCCC1=CCCCC1)N)I	0
ZINC40756038	c1cc(ccc1CNc1c(c(ncn1)NCCC1=CCCCC1)N)Cl	0
ZINC40756091	CC(C)Oc1c(c(ncn1)NCCC1=CCCCC1)N	0
ZINC40756308	c1cc(ccc1Nc1c(c(ncn1)NCC[NH+]1CCCCC1)N)F	1
ZINC40756474	CC[C@@H](C)Nc1c(c(ncn1)NCC[NH+]1CCCCC1)N	0
ZINC40756612	c1cc(ccc1Nc1c(c(ncn1)NCCCN1CCOCC1)N)F	1
ZINC40757031	CN1CCN(CC1)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40757147	COCCCNc1c(c(ncn1)Nc1nccs1)N	0
ZINC40757414	c1ccc(cc1)NNc1c(c(nc[nH+]1)Nc1nc2ccccc2s1)N	0
ZINC40757856	CN(c1ccccc1)c1c(c([nH+]cn1)Nc1ccc(cc1F)Br)N	0
ZINC40758182	Cc1cccnc1Nc1c(c(ncn1)NCc1ccc(cc1)F)N	0
ZINC40758188	Cc1cccnc1Nc1c(c(ncn1)Nc1ccc(c(c1)F)F)N	0
ZINC40759108	c1ccc(c(c1)Nc1c(c(ncn1)Nc1cccnc1)N)F	0
ZINC40759118	c1ccc2c(c1)nc(s2)Nc1c(c(ncn1)Nc1ccccc1F)N	0
ZINC40759144	c1ccc(c(c1)Nc1c(c(ncn1)Nc1nccs1)N)F	0
ZINC40759234	c1ccc(c(c1)Nc1c(c(ncn1)NNC(=O)c1ccncc1)N)F	0
ZINC40760097	CN(C)Nc1c(c(ncn1)N1CCN(CC1)c1ccccc1F)N	0
ZINC40760105	CN(C)Nc1c(c(nc[nH+]1)NCc1ccc(cc1)F)N	0
ZINC40760111	CN(C)Nc1c(c(ncn1)Nc1ccc(c(c1)F)F)N	0
ZINC40760140	CCOC(=O)c1ccccc1Nc1c(c(ncn1)NN(C)C)N	0
ZINC40760222	C[C@H](c1ccccc1)Nc1c(c(ncn1)Nc1ccccn1)N	0
ZINC40760852	CC1(CC(CC([NH2+]1)(C)C)Nc1c(c(=O)nc[nH]1)N)C	0
ZINC40761141	c1ccc2c(c1)nc(s2)Nc1c(c(ncn1)Oc1cccnc1)N	0
ZINC40761444	C[C@@H](COC)Nc1c(c(ncn1)NCc1ccco1)N	0
ZINC40767118	Cc1cc(n(n1)CCNC(=O)CNC(=O)c1cc(n(n1)C)C)C	0
ZINC40768653	Cn1c(cc(n1)C(=O)NCC(=O)OC)NC(=O)c1ccccc1Cl	0
ZINC40779008	COCCNc1c(c([nH+]cn1)Nc1ccccn1)N	0
ZINC40779040	c1ccc(c(c1)C(=O)NNc1c(c(ncn1)Nc1ccccn1)N)F	0
ZINC40779222	C[C@H](COC)Nc1c(c(ncn1)Nc1ccccn1)N	0
ZINC40779601	c1cc(ncc1Cl)Nc1c(c(ncn1)NC1CCCCCC1)N	0
ZINC40779761	c1cc(c(cc1Cl)Cl)Nc1c(c(ncn1)Nc1ccc(cn1)Br)N	0
ZINC40779962	c1cc(c(cc1Nc1c(c(nc[nH+]1)Nc1ccc(cn1)Br)N)F)F	0
ZINC40780948	c1cc(c(cc1F)Nc1c(c(nc[nH+]1)Nc1nccs1)N)F	0
ZINC40781199	Cc1ccccc1Nc1c(c(ncn1)NNC(=O)c1cccnc1)N	0
ZINC40781450	CC(C)CCNc1c(c(ncn1)Nc1ccccc1Br)N	0
ZINC40781959	CC(C)(C)NNc1c(c(nc[nH+]1)Nc1cccc(c1)C(F)(F)F)N	0
ZINC40782038	Cc1ccc(cc1)Nc1c(c(ncn1)NCCOC)N	0
ZINC40782092	Cc1ccc(cc1)Nc1c(c(nc[nH+]1)NCc1ccc(cc1)F)N	0
ZINC40782497	CC(C)CCNc1c(c(ncn1)Nc1ccc(cc1)F)N	1
ZINC40782523	C[C@@H](COC)Nc1c(c([nH+]cn1)Nc1ccc(cc1)F)N	1
ZINC40782524	C[C@H](COC)Nc1c(c([nH+]cn1)Nc1ccc(cc1)F)N	1
ZINC40782534	c1cc(ccc1C(=O)[O-])Nc1c(c(ncn1)Nc1ccc(cc1)F)N	0
ZINC40782621	COc1ccc(cc1)Nc1c(c(nc[nH+]1)NCCN1CCOCC1)N	0
ZINC40782649	COc1ccc(cc1)Nc1c(c(ncn1)n1cnc2c1cccc2)N	0
ZINC40783154	Cc1c(sc(n1)Nc1c(c(nc[nH+]1)N1CCC(CC1)C(=O)[O-])N)C	0
ZINC40783874	CC(C)CCNc1c(c([nH+]cn1)NN)N	0
ZINC40783890	c1cc(ccc1CNc1c(c([nH+]cn1)NN)N)F	0
ZINC40783936	COCCNc1c(c(ncn1)NNC(=O)c1ccccc1F)N	1
ZINC40784392	CC[C@H](C)Nc1c(c(ncn1)NNC(=O)c1ccccc1C)N	0
ZINC40784606	CCOc1c(c(ncn1)NNC(=O)c1ccc(cc1)F)N	1
ZINC40786541	CCn1c2ccsc2cc1C(=O)Nc1ccc(cc1)n1cccn1	0
ZINC40790976	CC[C@@H](C)NC(=O)c1c(=O)c2cc(ccc2n(n1)C)F	0
ZINC40790999	Cn1c2ccc(cc2c(=O)c(n1)C(=O)NC[C@@H](c1ccccc1)O)F	0
ZINC40793989	c1cc(cnc1)C(=O)NNc1c(c(=O)[nH]cn1)N	0
ZINC40794402	Cc1cc(n(n1)c1c(c(ncn1)NNC(=O)c1ccccn1)N)C	0
ZINC40794622	c1ccc2c(c1)nnn2c1c(c(ncn1)NNC(=O)c1ccco1)N	0
ZINC40795817	CCOc1c(c(ncn1)Nc1c(cc(cn1)C(F)(F)F)Cl)N	1
ZINC40796037	c1ccc(cc1)Oc1c(c(ncn1)Nc1ccc(cc1F)Br)N	0
ZINC40797109	CC(C)CCNc1c(c(ncn1)Nc1ccc(cc1F)Br)N	1
ZINC40797174	c1cc(c(cc1Br)F)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	1
ZINC40797199	c1cc(c(cc1Br)F)Nc1c(c(ncn1)NCCCn1cc[nH+]c1)N	1
ZINC40797689	C[C@H](COC)Nc1c(c(ncn1)Nc1ccc(c(c1)Cl)F)N	1
ZINC40797689	C[C@H](COC)Nc1c(c([nH+]cn1)Nc1ccc(c(c1)Cl)F)N	1
ZINC40797698	c1ccc(c(c1)CNc1c(c(ncn1)Nc1ccc(c(c1)Cl)F)N)Cl	0
ZINC40798333	c1cc(cnc1)Oc1c(c(ncn1)N1CCC(CC1)C(=O)[O-])N	0
ZINC40800015	c1cc(ccc1CNc1c(c(ncn1)NCCN1CCOCC1)N)F	1
ZINC40800030	C[C@@H](COC)Nc1c(c(ncn1)NCc1ccc(cc1)F)N	1
ZINC40800045	c1cc(ccc1CNc1c(c(ncn1)NCCCn1cc[nH+]c1)N)F	1
ZINC40800143	C[C@H](COC)Nc1c(c([nH+]cn1)Nc1cc(ccc1F)F)N	1
ZINC40800454	c1cn(c[nH+]1)CCCNc1c(c(ncn1)NC1CCCC1)N	0
ZINC40801330	CC[C@H](C)Nc1c(c(ncn1)Nc1c(cc(cn1)C(F)(F)F)Cl)N	0
ZINC40803572	c1cc(ccc1CCl)C(=O)NCCCO	0
ZINC40807815	CCn1c(cc(n1)C)C(=O)N[C@@H](C(C)C)C(=O)OC	0
ZINC40808565	CCN1c2ccccc2O[C@@](C1=O)(C)C(=O)NC[C@@H](C)O	0
ZINC40829262	Cc1c(cc(cc1F)C(=O)N)NS(=O)(=O)c1c[nH]nc1	0
ZINC40844930	Cc1ccc(cc1C)OCC(=O)NC(=S)Nc1ccc(cc1)I	0
ZINC40868389	Cc1ccc(cc1)/C=C/C(=O)Oc1ccc(cc1)C(C)(C)C	0
ZINC40868929	c1ccc(c(c1)/C=C(\C#N)/C(=O)NCCCO)F	0
ZINC40878705	Cc1cc(cc(c1OC(=O)COc1ccccc1C(C)(C)C)C)Br	0
ZINC40913188	Cc1cc(cc(c1Cl)C)O[C@@H](C)C(=O)Nc1cccc(c1)OC	0
ZINC40913978	c1nc(c2c(n1)ncn2CCO)N	0
ZINC40942341	COc1cc(cc(c1OC)Br)/C=C/C(=O)NC[C@H]1CCCO1	0
ZINC40993198	C1COCCC1OC/C(=N/O)/N	0
ZINC41003901	CCOC(=O)C1=C(Nc2nc(nn2[C@H]1c1ccccc1)SCC)C	0
ZINC41018142	Cc1cc(c(c(c1Cl)C)Br)OCCCC(=O)Nc1nnc(s1)C1CC1	0
ZINC41043104	CCCCC(=O)NCCS(=O)(=O)N	0
ZINC41046269	c1cc(c(cc1O)C(=O)N)N	0
ZINC41065219	c1cc2c(cc1O)CN(CC2)C(=O)C[C@H]1CCC=C1	0
ZINC41091243	Cc1cc(ccc1NS(=O)(=O)c1ccc(c(c1)C)F)O	0
ZINC41096083	CCOc1cc(ccc1Br)S(=O)(=O)NCCO	0
ZINC41096372	CCCCOc1ccc(cc1)S(=O)(=O)N[C@H](CC)CO	0
ZINC41097455	CC(C)C[C@]1(C(=O)N(C(=O)N1)Cc1cccc(c1)C(F)(F)F)C	0
ZINC41104043	CCCNC(=O)CSc1ccccc1Cl	0
ZINC41110938	CC(C)C[C@@H](CO)NC(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC41126445	c1cc(ccc1NC(=O)c1cc2c(cc1Cl)OCCO2)Br	0
ZINC41127538	c1ccc(c(c1)C(=O)N1CC[C@H](C1)C(=O)N)OC(F)F	0
ZINC41128234	c1cc2c(cc1F)sc(c2Cl)C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC41130200	c1cc(ccc1C(=O)N1CC[C@H](C1)C(=O)N)SC(F)F	0
ZINC41132732	c1ccc(c(c1)/C=C/C(=O)N1CC[C@@H](C1)C(=O)N)OC(F)(F)F	0
ZINC41146333	C[C@@H](c1cccc(c1)Nc1[nH+]c2ccccc2c(n1)N)O	0
ZINC41156452	CCCC(=O)NCCc1nc(no1)c1ccc(cc1)Cl	0
ZINC41160929	c1cc(cc(c1)C(F)(F)F)C[N@@H+](CC[NH3+])C1CC1	1
ZINC41166493	CCOC(=O)c1c(c2c(cc([nH+]c2s1)N)C)C	0
ZINC41167000	c1cc(sc1)[C@@H](CO)N	0
ZINC41186916	CC[NH+]1CCN(CC1)C(=O)CCc1cc2cc(ccc2[nH]c1=O)OC	0
ZINC41213677	CCOc1cc(ccc1O)/C=N/NC(=O)Cc1csc(n1)N	0
ZINC41237717	c1ccc(cc1)OCC[N@@H+]1CC[C@H](C1)CO	0
ZINC41269219	CCOc1ccc(cc1)C(=O)[C@H](C)C(=O)OC	0
ZINC41278732	c1cc(ccc1OCC[NH2+]C1CCCCC1)F	1
ZINC41281319	CC(C)[C@H](CNC(=O)C(=O)Nc1ccc(c(c1)F)F)[NH+]1CCOCC1	0
ZINC41290786	Cc1c(ccc2c1O/C(=C\c1ccc(cc1)F)/C2=O)OC(=O)C1CC1	0
ZINC41333989	CC(=O)c1ccc(s1)C(=O)NC[C@@H](COc1ccccc1)O	0
ZINC41358997	c1cc2c(cc1F)c(cc(=O)o2)CNC(=O)CCc1cc(no1)Cl	0
ZINC41368021	C[C@H](C(=O)N)n1cc(cn1)Cl	0
ZINC41368745	Cn1c2c(cc(cn2)C(=O)NC[C@H]2CCOC2)c(=O)n(c1=O)C	0
ZINC41379474	C[C@@H](CO)NC(=O)C(=O)Nc1ccc(cc1C(F)(F)F)n1cccn1	0
ZINC41385173	CC(C)NC(=O)CCNC(=O)C(=O)Nc1cc(ccc1F)F	1
ZINC41443084	COCCCNC(=O)NC[C@H](c1ccccc1OC)O	0
ZINC41498522	c1cc(cc(c1)Cl)[C@@H](c1cccc(c1)Br)O	0
ZINC41517379	Cc1csc(n1)[C@@H](C#N)C(=O)c1cccc(c1)C[S@](=O)C	0
ZINC41527662	CSc1c(c(ncn1)N1CCC(CC1)Cc1ccccc1)C#N	0
ZINC41532400	CCN1[C@H](C(=C(C1=O)[O-])C(=O)/C=C/c1ccco1)c1ccccc1F	0
ZINC41578899	COc1ccc(cc1NCCCO)Cl	0
ZINC41590018	Cc1ccc(c(c1)Br)NC(=O)C(=O)NCc1cccc(c1)COC	0
ZINC41590709	CCOCc1ccc(cc1)CNC(=O)C(=O)Nc1ccc(cc1Cl)C	0
ZINC41644121	CC(C)[C@@H](C(=O)[O-])NC(=O)[C@@]1(C(=O)Nc2ccccc2S1)C	0
ZINC41660840	C[C@H]1CC[N@@H+](CC1)CCNC(=O)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC41661472	CCCS(=O)(=O)c1c(cc(cc1F)N)F	1
ZINC41662913	CC(=O)N[C@]1(CC[N@H+](CC1)C)/C(=N/O)/N	0
ZINC41690040	C[C@@H]1CC[C@H]([C@@H](C1)OC[C@@H](C[N+](C)(C)Cc1ccccc1)O)C(C)C	0
ZINC41690395	C[C@@]12CC[C@@H](C1(C)C)C[C@H]2OC[C@@H](C[NH2+]C(C)(C)CC(C)(C)C)O	0
ZINC41701578	CCN(Cc1cccc(c1)/N=C/c1cc(ccc1O)OCC)C(=O)C	0
ZINC41701954	COc1ccccc1c1nnc(n1N)SCCOc1cccc(c1)F	1
ZINC41751322	c1cc(cnc1)CSCC(=O)N1CCC(CC1)C(=O)N	0
ZINC41780132	c1cc(ccc1CCNC(=O)CNC(=O)N)F	1
ZINC41783880	C[C@H]1CC[N@@H+](CC1)CCCCNC(=O)C(=O)Nc1cccc(c1)Br	0
ZINC41784392	Cc1c(cccc1NC(=O)C(=O)NCCCC[NH+]1CCCC1)C(=O)N	0
ZINC41785959	C[C@H]1CCCC[N@@H+]1CCCCNC(=O)C(=O)Nc1ccccc1OC	0
ZINC41853133	Cc1c(cccc1NC(=O)C(=O)NCCC1CCCCC1)C(=O)N	0
ZINC41853370	c1ccc(c(c1)NC(=O)C(=O)NCCC1CCCCC1)N1CCCC1	0
ZINC41887982	c1ccc(cc1)[C@H](C(=O)N)[N@@H+]1CCC(=CC1)c1ccc(cc1)O	0
ZINC41891316	Cc1c(cccc1NC(=O)CCOc1ccccc1F)C(=O)N	1
ZINC41923099	C[N@@H+](CCCNC(=O)C(=O)Nc1ccccc1Br)CCOC	0
ZINC41951829	C[NH+](C)[C@@H](CNC(=O)[C@H]1CCCN(C1)C(=O)N)c1cccc(c1)OC	0
ZINC42010401	COc1cccc(c1)[C@@H]1CCCN1C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC42019308	C[C@@H](c1ccc(cc1)C#N)NC(=O)C(=O)Nc1cccc(c1)F	0
ZINC42043687	c1cc(c(cc1C(F)(F)F)NC(=O)C(=O)NCCCC(=O)N)Cl	1
ZINC42043765	c1ccc(c(c1)NC(=O)C(=O)NCCCC(=O)N)F	1
ZINC42043857	c1cc(ccc1C(F)(F)F)NC(=O)C(=O)NCCCC(=O)N	1
ZINC42043933	c1cc(c(cc1NC(=O)C(=O)NCCCC(=O)N)C(F)(F)F)Cl	1
ZINC42044658	c1c(cc(cc1F)F)NC(=O)C(=O)NCCCC(=O)N	1
ZINC42094735	CCCCCNC(=O)[C@@H](C)Sc1nnc(n1CC)c1ccccc1	0
ZINC42094905	C[C@H](C(=O)Nc1cc(ccc1F)Cl)Sc1nnc(n1N)c1cccs1	0
ZINC42103439	c1cc(c(nc1)NC[C@@H](Cc1ccc(cc1)F)CO)C#N	0
ZINC42136514	CSc1nnc(n1N)c1ccc(cc1Cl)Cl	0
ZINC42149522	Cc1ccc(cc1)S(=O)(=O)[C@@H](C)C(=O)NCCCOC	0
ZINC42152957	c1ccc(cc1)c1nc(on1)CS(=O)(=O)C[C@@H](c1ccccc1)O	0
ZINC42155533	CCCCCSc1nnc(n1CCC(=O)N)C1CC1	0
ZINC42160262	c1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)NCc1cc(ccc1F)Br	0
ZINC42162125	C[C@@H](c1ccc(c(c1)Cl)Cl)NC(=O)[C@H](CCSC)NC(=O)N	0
ZINC42185319	CC(=O)Nc1ccc(cc1)OC[C@H](CSc1ccc(cc1)Br)O	0
ZINC42189199	c1ccc2c(c1)C[C@H]([C@@H]2NC(=O)c1ccccc1F)O	0
ZINC42189572	c1ccc2c(c1)C[C@@H]([C@@H]2NC(=O)c1c(cccc1Cl)F)O	0
ZINC42209588	c1ccc(c(c1)c1ccc(o1)C[NH2+]C1CCN(CC1)C(=O)C1CC1)F	0
ZINC42212195	CCCCNC(=O)CNc1ccc(cc1F)Cl	1
ZINC42222634	CCOC(=O)C[N@H+]1CCC[C@H](C1)O	0
ZINC42224169	C[N@@H+](CCCCC#N)Cc1cccc(c1)Cl	0
ZINC42229212	COc1ccc(cc1O)C[NH2+]C[C@H]1CCN(C1)c1ccccc1	0
ZINC42236340	CC(C)OCCCNC(=O)c1cc(c(cc1Cl)F)F	1
ZINC42322711	c1ccc(cc1)c1nc(cs1)/C(=N/S(=O)(=O)c1cccnc1)/[O-]	0
ZINC42327737	COCCCNC(=O)NCc1cc(ccc1F)Br	1
ZINC42357990	CCCCN(CCO)C(=O)c1cc(=O)[nH]c2c1cccc2	0
ZINC42359760	CSc1nnc(n1N)c1ccc(cc1)OC(F)F	0
ZINC42373330	C[C@@H](c1ccc(s1)Cl)NC(=O)c1cccc(c1O)OC	0
ZINC42378451	CN(Cc1cccc(c1)F)C(=O)CSCC(=O)N	1
ZINC42383784	CC1(C[C@H]1C(=O)NN)C	0
ZINC42400262	CCN(CC)C(=O)N1CCC(CC1)C(=O)N[C@H](C)C(=O)N	0
ZINC42402117	C[C@H](c1ccc(cc1)F)N(C)C(=O)CSCC(=O)N	1
ZINC42409288	CCC[NH2+]CCN1CCCC[C@@H]1CCO	0
ZINC42432741	C1C[C@@H]([N@H+](C1)CCN)CO	0
ZINC42432742	C1C[C@H]([N@@H+](C1)CCN)CO	0
ZINC42434721	c1cc(c(cc1[N+](=O)[O-])F)N1CCC[C@@H]1CO	0
ZINC42437072	CC(C)(C[N@H+](C)Cc1ccc(cc1)F)O	0
ZINC42520999	CCOc1cc(ccc1OC(F)F)/C=C/C(=O)N	1
ZINC42521302	c1ccc2c(c1)CCN2C(=O)[C@@H]1CCCC[C@H]1C(=O)N	0
ZINC42553095	CC[C@@H](C)[C@@H](C)[NH2+]Cc1cc(ccc1O)OC	0
ZINC42555012	CC[C@@H](C)[C@@H](C)[NH2+]C[C@@H](COCC1CC1)O	0
ZINC42576057	CCC(CC)[C@@H](CNC(=O)CN1C(=O)[C@](NC1=O)(C)C1CC1)[NH+](C)C	0
ZINC42590772	CC[NH+]1CCN(CC1)CCNC(=O)c1ccc(o1)c1ccccc1F	1
ZINC42605656	c1ccc(cc1)n1c(cc(n1)C1CC1)NC(=O)CSc1nnc(s1)N	0
ZINC42625370	CCCc1nc(on1)CN1CCC[C@@H]1c1cccs1	0
ZINC42629118	c1cc(oc1)CN1C[C@@H](CC1=O)C(=O)Oc1ccc(cc1Cl)Cl	0
ZINC42634467	CC(C)[C@@H](c1ccc(cc1)F)NC(=O)CN1CCN(CC1)S(=O)(=O)N	0
ZINC42636267	c1c[nH+]c(cc1CNC(=O)[C@H]1CCCN(C1)C(=O)N)N1CCCC1	0
ZINC42637247	CC(C)Cc1nc(on1)CSc1nnc(n1N)SCc1ccccc1	0
ZINC42650307	C[C@@H](CCCC(C)C)NC(=O)Cn1cc(cc(c1=O)C(=O)N)[N+](=O)[O-]	0
ZINC42653291	COc1ccccc1NC(=O)CCC(=O)OC	0
ZINC42689446	Cc1c(cc2c(c[nH]c2n1)N)Cl	0
ZINC42736411	CCOc1ccc(cc1OCC)[C@@H](C)NC(=O)Nc1nccs1	0
ZINC42750223	c1cc(ccc1CCON)C(F)(F)F	1
ZINC42750702	c1cc(cc(c1)OCC1OCCO1)/C=N/OCCCCCC(=O)[O-]	0
ZINC42752347	CCCc1cc([nH]n1)C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC42758344	Cn1cc(cn1)CCNC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC42783213	Cc1ccc(c(c1)N)N1CC[C@H](C1)O	0
ZINC42783217	c1cc(c(cc1F)N)N1CC[C@H](C1)O	0
ZINC42783227	c1cc(c(cc1N)C(F)(F)F)N1CC[C@H](C1)O	0
ZINC42783235	c1cc(c(cc1N)F)N1CC[C@@H](C1)O	0
ZINC42783535	CCCN(CCC)c1c(cc(cn1)C(F)(F)F)Cl	1
ZINC42783626	CCN(CCO)c1c(cc(cn1)Br)C	0
ZINC42783823	c1ccc(cc1)CN1CCN(CC1)c1ccccc1/C(=N\O)/N	0
ZINC42783894	C[C@H](CCNc1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC42783901	C[C@@H](CCNc1c(cccn1)N)O	0
ZINC42859884	CCCCN(CCCO)c1c(n(c(=O)[nH]c1=O)CC(C)C)N	0
ZINC42873911	COc1ccc(cc1NC(=O)NCCO)C(=O)N	0
ZINC42874851	c1cc(c(cc1N1CCOCC1)C(F)(F)F)CNC(=O)NCCO	0
ZINC42912926	CCCn1c(cc(c1C)/C=C(/C#N)\C(=O)N)C	0
ZINC42917382	c1ccn2cc([nH+]c2c1)Cn1cnc2cccc(c2c1=O)F	0
ZINC42924869	c1cc(c(cc1CCC(=O)NCCCC(=O)N)F)F	1
ZINC42924934	C[C@@H](C(=O)NCCCC(=O)N)Oc1ccccc1C#N	0
ZINC42924953	c1ccc2c(c1)ccc(c2Br)OCC(=O)NCCCC(=O)N	0
ZINC42925402	c1cc(ccc1C1(CCC1)C(=O)NCCCC(=O)N)F	1
ZINC42925513	c1cc2cccnc2c(c1)/C=C\C(=O)NCCCC(=O)N	0
ZINC42925545	C=CCNC(=O)NCCCc1c(c(n(n1)c1ccc(cc1)F)N)C#N	1
ZINC42927080	CCOc1ccccc1/C=C\C(=O)NCCCC(=O)N	0
ZINC42927427	CC(C)(C)[C@@H]1CCc2c(cc(s2)C(=O)NCCCC(=O)N)C1	0
ZINC42927545	Cc1c(c(n(n1)c1ccc(cc1)F)Cl)C(=O)NCCCC(=O)N	1
ZINC42927669	c1ccc(c(c1)C(=O)NCCCC(=O)N)OC(F)F	1
ZINC42928103	C1CCC(CC1)CCCC(=O)NCCCC(=O)N	0
ZINC42928233	CC(C)[C@@H](C(=O)NCCCC(=O)N)NC(=O)c1c(cccc1F)F	1
ZINC42928296	Cc1ccc(cc1)C(=O)N[C@@H](C(C)C)C(=O)NCCCC(=O)N	0
ZINC42928869	CN(C)c1cccc(c1)C(=O)NCCCC(=O)N	0
ZINC42928871	COc1ccc(cc1)CC(=O)NCCCC(=O)N	0
ZINC42928922	c1cc(ccc1C1(CCCC1)C(=O)NCCCC(=O)N)F	1
ZINC42928942	COc1ccc(c(c1)/C=C/C(=O)NCCCC(=O)N)OC	0
ZINC42944335	CC(C)[C@@H](C(=O)NC[C@@H]1CCCO1)Sc1nnc(n1N)C(F)(F)F	0
ZINC42985892	c1cc(c(c(c1)Cl)F)S(=O)(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC43025325	C[C@H]1CCC[N@H+](C1)CCCCNC(=O)NCc1ccc(cc1)F	1
ZINC43073332	CCc1cc2c(s1)ncn(c2=O)[C@H](C)Cc1cnccn1	0
ZINC43076985	Cc1ccc2nc(cn2c1)CSCC(=O)NCCC(C)C	0
ZINC43077027	Cc1ccc2nc(cn2c1)CSCC(=O)NCCc1cccc(c1)F	1
ZINC43095606	c1cn(c[nH+]1)CCNC(=O)N1CCC[C@@H]1C(=O)N	0
ZINC43109881	C[C@H](C(=O)NCCCC(=O)N)NC(=O)c1ccccc1	0
ZINC43110449	COCCn1c(=O)ccc(n1)C(=O)NCCCC(=O)N	0
ZINC43110879	c1cc(c(cc1F)F)C(=O)NCC(=O)NCCCC(=O)N	1
ZINC43116342	CN(Cc1ccccc1C(F)(F)F)C(=O)c1cccc(c1)OC	0
ZINC43121347	c1cc(ccc1F)SCCC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC43122334	c1ccc(c(c1)F)SCCC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC43122394	C[C@@H]1C[C@@H]1c1ccc(o1)CCC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC43122475	Cn1c2ccccc2n(c1=O)CC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC43127285	C[C@H]1Cc2ccccc2N1C(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC43136663	Cc1cccc(c1C)NC(=O)NCCNC(=O)c1ccc(c(c1)F)C	1
ZINC43141110	CC(=O)NCCNC(=O)N(Cc1ccccc1O)C[C@H]1CCCO1	0
ZINC43146604	c1ccc(c(c1)NC(=O)NC[C@H](c1ccc(c(c1)F)F)O)Cl	0
ZINC43179022	CCOC(=O)c1nc(on1)c1cccc(c1)C(F)(F)F	1
ZINC43179110	c1c(cc(nc1N1CCOCC1)SCCO)C(F)(F)F	0
ZINC43199396	c1ccc2c(c1)C(=O)O[C@]12c2ccc(cc2Oc2c1ccc(c2)O)N	0
ZINC43208879	CC[C@H](C)[C@@H](C(=O)N)NC(=O)COc1ccc(c2c1nccc2)Cl	0
ZINC43209839	CC(=O)Oc1cccc(c1)C(=O)c1ccccc1OC	0
ZINC43211003	c1cc(cc(c1)C(=O)c1ccc(cc1)F)CN1CCOCC1	0
ZINC43212135	Cc1ccc(cc1)C(=O)CCc1ccccc1SC	0
ZINC43212807	COc1ccc(cc1OC)C(=O)CCCCCCCl	0
ZINC43214178	c1cc(c(c(c1)Cl)C(=O)CCCCC(=O)[O-])F	1
ZINC43215025	c1cc2c(cc1C(=O)CC#N)CCCC2	0
ZINC43219685	C[C@H](c1ccccn1)N(CCC(C)C)C(=S)Nc1ccc(c(c1)Cl)F	0
ZINC43232337	c1cc(ccc1CCNC(=O)Nc1ccc(c(c1F)F)F)S(=O)(=O)N	1
ZINC43266302	c1cc(ccc1CNC(=O)Nc1ccc(c(c1)F)F)S(=O)(=O)N	0
ZINC43268302	c1ccn2cc(nc2c1)CCNC(=O)Nc1ccc(c(c1)Cl)F	1
ZINC43271082	c1cc2c(cc1CC(=O)Nc1cnn(c1)C[C@H]1CCCO1)CCCC2	0
ZINC43273099	Cc1nn2c(=O)cc(nc2s1)CN(C)CCCOc1ccc(cc1)F	1
ZINC43275590	C[C@H](c1ccccc1OC)N(C)C(=O)Nc1ccc(cc1F)Cl	0
ZINC43276384	c1cc(ccc1N1CCN(CC1)C(=O)Nc1ccc(cc1F)Cl)O	0
ZINC43325308	Cc1ccc(c(c1)F)NC(=O)NC[C@H](Cc1ccccc1)[NH+](C)C	0
ZINC43346063	CCc1nnc(s1)NC(=O)NC[C@@H](c1ccccc1)[NH+](CC)CC	0
ZINC43391910	C[C@@H](c1cc(c(c(c1)F)F)F)O	0
ZINC43435453	Cc1cc(n(n1)C)NC(=O)NCCCCCCC(C)C	0
ZINC43444290	c1cn(nc1N)CCCO	0
ZINC43464085	CCOC(=O)N1CCc2c(c(nc(n2)N)C(F)(F)F)C1	1
ZINC43464146	C1C[C@H](Cc2c1nc(nc2C(F)(F)F)N)[NH3+]	0
ZINC43464235	C1C[C@@H](Cc2c1nc(nc2C(F)(F)F)N)O	0
ZINC43464573	CCOC(=O)[C@H](C(F)(F)F)N	1
ZINC43465037	c1c(cc(nc1C(F)F)C(=O)N)[O-]	0
ZINC43465149	c1cc(ccc1C(=O)N)OC/C=C/CBr	0
ZINC43467743	CCOC(=O)N1CCN(CC1)C(=O)Nc1ccccc1F	1
ZINC43468129	c1ccnc(c1)CCNC(=O)Nc1ccc(cc1Cl)Cl	0
ZINC43500844	CN(Cc1ccccc1C(F)(F)F)C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC43509922	CCC[C@H]1[C@@H]([C@@H](/C=C\CC[C@@H](C(=O)O1)OC(=O)/C=C/C=C/C)O)O	0
ZINC43526979	Cc1c(c(on1)C)CN(C)C(=O)Nc1cc(ccc1F)Cl	0
ZINC43534760	c1ccc(cc1)[C@@H](c1ccccn1)Nc1cc(nc(n1)N)Cl	0
ZINC43568826	c1c[nH+]c(cc1N)NCCCO	0
ZINC43569847	Cc1cc(ccc1N)NC(=O)c1cccc(c1)Cl	0
ZINC43578772	c1cc(c(cc1C(=O)N1CCC[C@@H](C1)C(=O)N)F)Br	0
ZINC43644159	C[C@H](C(=O)NCc1cccs1)N(C)Cc1ccccc1C(F)(F)F	0
ZINC43683746	CCCCN(C)C(=O)c1ccc(cc1)C(=O)N	0
ZINC43727572	C[C@H](CNc1cc(nc(n1)N)Cl)O	0
ZINC43733567	CSCC[C@H](C(=O)NCc1cccc(c1)C(F)(F)F)NC(=O)N	1
ZINC43736631	C[C@@H]1C=C([C@@H]2[C@H]([C@H]1CO[C@@H]2c1ccco1)C)C	0
ZINC43754856	CC(C)Oc1ccc(cc1)CNC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC43761560	CC(=C1[C@@H]2CC[C@H]1/C(=N/NC(=O)N)/CC2)C	0
ZINC43763169	C[C@H](C=C)[C@@H]([C@@H]1[C@@H](O1)[C@@H](CO[C@@H]1CCCCO1)O)OCOC	0
ZINC43763175	C[C@H](C=C)[C@@H]([C@@H]1[C@@H](O1)CO)OCOCCOC	0
ZINC43767703	CSCC[C@H](C(=O)NC1CCCCC1)NC(=O)N	0
ZINC43769333	CCOC(=O)[C@@H]1CC[N@H+](CC1)C/C(=N/O)/N	0
ZINC43794468	CC1=C(OC(OC1=O)(C)C)C	0
ZINC43827216	c1cc(c(cc1S(=O)(=O)N)C(=O)N[C@H]1CCC[C@@H](C1)C(F)(F)F)Cl	0
ZINC43850505	Cc1ccc(cc1F)c1nc(on1)CCCSc1nnc(n1N)C	1
ZINC43854194	CCCOC(=O)/C=C\c1csc(n1)N(c1ccccc1F)C(=O)C	1
ZINC43861799	c1cc2c(cc[nH+]c2cc1C(F)(F)F)NCCO	0
ZINC43872659	Cc1cc(n(n1)c1nnc(n1N)SCc1c(cccc1Cl)F)C	0
ZINC43880233	CC[C@H]1c2ccsc2CCN1C(=O)NC1CCN(CC1)C(=O)C	0
ZINC43975470	c1ccnc(c1)N1CCC(CC1)CNC(=O)c1cccc(c1)C#N	0
ZINC44011508	c1cc(cc(c1)/N=C/c1cc(ccc1O)Br)C(=O)N1CCOCC1	0
ZINC44021555	Cn1c(=S)c2c(nc1N)n(cn2)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC44046050	CCO[C@@H]1CCCCC[C@@H]1[NH2+]C	0
ZINC44087664	CCSc1ncc(n1c1cccc(c1)C(F)(F)F)c1ccccc1	1
ZINC44119454	Cc1cc(nc(n1)c1ccoc1)Cl	0
ZINC44122068	c1cc([nH+]cc1[C@H]1CCCOC1)N	0
ZINC44137081	CC[C@H]1CC[C@H](CC1)C(=O)Oc1ccc(cc1)F	0
ZINC44137457	Cc1c(nc([nH]1)N)[C@H](C(F)(F)F)O	0
ZINC44137457	Cc1c([nH]c([nH+]1)N)[C@H](C(F)(F)F)O	0
ZINC44137463	C[C@H](c1c(nc([nH]1)N)C(F)(F)F)O	0
ZINC44137466	c1(c(nc([nH]1)N)C(F)(F)F)[C@@H](C(F)(F)F)O	0
ZINC44137472	c1ccc(cc1)[C@@H](c1c(nc([nH]1)N)C(F)(F)F)O	0
ZINC44137475	c1ccc(cc1)[C@H](c1c(nc([nH]1)N)C(F)(F)F)O	0
ZINC44139085	c1cc(ccc1[C@@H](C(C(=O)[O-])(F)F)N)Cl	0
ZINC44166978	C=CCO[C@@H]1[C@H](O[C@H]([C@@H]1O)n1cnc2c1nc([nH]c2=O)N)CO	0
ZINC44172196	CC[C@H](c1nnc(n1c1ccc(cc1)OC)SCC(=C)C)N(C)C	0
ZINC44174479	c1cc(=O)n(nc1)CCCNC(=O)Cc1csc(n1)NC(=O)C1CC1	0
ZINC44185152	c1cc([nH+]c2c1cc(cc2)O)N	0
ZINC44302713	c1ccnc(c1)c1nnc(o1)NC(=O)CCCSc1ccc(cc1)Cl	0
ZINC44317765	Cc1cc(on1)C(=O)NCCc1ccc(s1)S(=O)(=O)N	0
ZINC44339848	CCOC(=O)[C@H](Cc1ccc(cc1O)O)N	0
ZINC44340010	CCOC(=O)[C@H](Cc1ccc(c(c1)F)O)N	1
ZINC44356836	CCOC(=O)[C@@H](Cc1cccnc1F)N	1
ZINC44366120	CCOC(=O)[C@H](Cc1cc(cnc1)F)[NH3+]	1
ZINC44374221	c1ccc(c(c1)C(=O)NCCc1ccc(cc1)O)N	0
ZINC44380783	Cc1ccc(cc1)OC[C@@H](C[N@@H+](C)Cc1ccc(c(c1)F)F)O	0
ZINC44389352	CC(C)COC[C@@H](C[NH2+]Cc1ccc(cc1)C(C)C)O	0
ZINC44396019	c1c(sc(n1)N)CCCO	0
ZINC44406006	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)COCc1ccccc1Cl	0
ZINC44447109	CCCN(Cc1ccsc1)C(=O)c1ccc(cc1)Cl	0
ZINC44448546	COc1ccc(cc1OC)NC(=O)NCC1(CCCC1)O	0
ZINC44452650	c1ccc(c(c1)C(=O)Nc1c(c2c(s1)CCC2)C(=O)NC(=O)N)F	0
ZINC44456552	CC[C@@H](c1ccccc1)C(=O)NC[C@@H]1CCS(=O)(=O)C1	0
ZINC44469180	Cc1cc(cc(c1O)C)[C@@H](C[NH3+])[NH3+]	0
ZINC44469218	C[C@H]([C@@H](CN)[NH3+])O	0
ZINC44471886	CCOc1c(cccc1OC)[C@@H](C[NH3+])N	0
ZINC44472233	C[C@@H](c1ccc(cc1)[C@H](C[NH3+])[NH3+])O	0
ZINC44472305	c1cc(ccc1c1ccncc1)[C@@H](C[NH3+])[NH3+]	0
ZINC44473098	COCOc1cccc(c1)[C@H](C[NH3+])N	0
ZINC44475079	CCOc1cc(c(cc1Cl)[C@H](C[NH3+])N)F	1
ZINC44475682	c1cc(c(cc1F)[C@@H](C[NH3+])N)OCC1CC1	0
ZINC44476042	CCOc1cc(c(cc1F)[C@@H](C[NH3+])N)F	1
ZINC44476357	CCCOc1c(cc(cc1[C@@H](C[NH3+])N)F)C	1
ZINC44476382	CCCOc1ccc(cc1[C@@H](C[NH3+])N)F	1
ZINC44477102	CCC[C@@H](O)Oc1ccc(cc1)[C@@H](C[NH3+])N	0
ZINC44477219	CC(C)(C)CCc1ccc(cc1)[C@@H](C[NH3+])N	0
ZINC44490139	c1cc(c(cc1Br)O)C(=O)NCCS(=O)(=O)N	0
ZINC44490558	c1cc(c(c(c1)F)NC(=O)c1ccc(cc1O)Br)F	0
ZINC44490820	c1cc(c(cc1Br)O)C(=O)NCCCC(=O)N	0
ZINC44491206	C[C@@H]1CC[C@H](CN1C(=O)c1ccc(cc1O)Br)C(=O)N	0
ZINC44495898	C[C@@H](C[NH2+][C@@H](C)c1cnn(c1)C)O	0
ZINC44534517	C[C@H](c1ccc2c(c1)OCO2)NC[C@@H]1CCC[N@@H+](C1)C	0
ZINC44544101	CN(Cc1ccc(c(c1)F)F)C(=O)[C@H](CCSC)NC(=O)N	1
ZINC44547535	COC(=O)[C@@H](CCc1ccc(cc1)O)N	0
ZINC44548292	COc1cc(ccc1Oc1cncc(n1)/C(=N/O)/N)CC=C	0
ZINC44548416	COc1cncc(n1)/C(=N/O)/N	0
ZINC44549166	c1cncc2c1n(c(=S)n2CC/C(=N/O)/N)CC/C(=N/O)/N	0
ZINC44549546	Cc1ccc(cc1C)N/C(=N\[NH+]=C(\c1cncc(n1)Cl)/N)/[S-]	0
ZINC44549980	COc1cc(ccc1O)/C=N/[NH+]=C(/c1cnccn1)\N	0
ZINC44550263	c1cc(ccc1/C=N/c1nnc2n1C[C@@H](CS2)O)Cl	0
ZINC44550471	c1c(nc(c(n1)N)NCCO)Br	0
ZINC44550715	Cn1c2cccnc2nc1/C(=C\c1ccc(c(c1)OC)O)/C(=S)N	0
ZINC44550836	c1cnc2c(c1C(=[NH2+])NO)nc[nH]2	0
ZINC44551458	c1cc(ccc1c1nnc(n1CCCO)[S-])Cl	0
ZINC44558618	c1cnc(cn1)C[N@H+]1CCCC[C@@H]1C[NH3+]	0
ZINC44559591	C([C@H]([C@H]([C@@H](/C(=C/[O-])/N)OS(=O)(=O)[O-])O)O)OS(=O)(=O)[O-]	0
ZINC44563517	CCCc1c(nc(s1)N)c1ccc(cc1)O	0
ZINC44564128	c1cc(cc(c1)C(F)(F)F)/C=C/CO	0
ZINC44583487	c1cc(c(cc1F)C[NH2+]C[C@@H]1CCC=CC1)F	1
ZINC44590242	CCOC(=O)c1c(n(c(n1)C)CC(F)(F)F)N	1
ZINC44595685	CCOC(=O)C[N@H+](Cc1ccc(cc1)C(=O)N)C1CC1	0
ZINC44608730	CCCCC[C@@H]1[C@@H](O1)C/C(=C\C/C=C\C/C=C\CCCC(=O)[O-])/C	0
ZINC44646719	Cc1ccc(cc1)CSCC(=O)N1CCC[C@@H]1C(=O)N	0
ZINC44668558	C[C@H]1CCC[C@@H]([C@@H]1C)NC(=O)c1cccc(c1)C(=O)N	0
ZINC44672975	Cc1ccsc1C(=O)Nc1ccc(cc1)S(=O)(=O)C	0
ZINC44682110	c1cc(cc(c1)OC(F)(F)F)CNN	1
ZINC44701152	C[C@@H]1C[C@@H]1c1ccc(o1)/C=C\C(=O)Nc1cc(ccc1OC)C(=O)N	0
ZINC44718914	COc1ccc2c(c1)occ2CC(=O)NC[C@H]1CCS(=O)(=O)C1	0
ZINC44741998	C1CN(CC[NH+]1CCC(=O)N)S(=O)(=O)N1CCOCC1	0
ZINC44744844	COCCNS(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC44782213	Cc1c(nc2ccccc2n1)NC1CCN(CC1)CC(=O)N	0
ZINC44790573	c1cc(c(cc1Cl)O)C(=O)N/N=C/1\C[C@@H]2CC[C@H]1C2	0
ZINC44830782	c1c(cc(cc1C(F)(F)F)C(F)(F)F)[C@@H](/C=N/O)N	0
ZINC44834840	CN(Cc1ccc(cc1)C(=O)N)C[C@@H](c1ccc(cc1)F)O	0
ZINC44834843	CN(Cc1ccc(cc1)C(=O)N)C[C@H](c1ccc(cc1)F)O	0
ZINC44836124	Cc1cc(ccc1F)NCc1cc(ccc1O)Cl	0
ZINC44836613	c1cc(cc2c1cc[nH]2)C(=O)OCc1nc(no1)c1ccc(cc1)Br	0
ZINC44842315	Cc1ccc(c(c1)C)C(=O)/C=C/Nc1ccc(cc1)C(=O)N	0
ZINC44843626	COc1ccc(cc1OC)C(=O)/C=C/Nc1cccc(c1)C(=O)N	0
ZINC44857657	c1ccc(cc1)C(=O)/C=[NH+]/[C@@H](C(=O)[O-])n1c2ccccc2nn1	0
ZINC44861520	CONC(=O)[C@@H]1CS[C@H](C(=O)N1)Cc1ccccc1F	1
ZINC44868204	c1cc(sc1)CCNC(=O)CCc1ccc(cc1)S(=O)(=O)N	0
ZINC44883470	CCCOc1ccc(cc1)C(=O)N[C@H](C)c1ccc(cc1C)C	0
ZINC44896282	Cn1ccnc1[C@](CC(=O)Nc1ccn(n1)C)(C(F)(F)F)O	0
ZINC44896988	CC(C)OCCCNC(=O)[C@H]1CC(=O)Nc2c1ccc(c2)F	1
ZINC44897310	c1cc(c(c(c1)F)F)CN1CCN(CC1)S(=O)(=O)N1CCCC1	0
ZINC44898787	CC(C)C[N@@H+](CC(=O)N)CC(=O)N1CCN(CC1)c1ccccc1F	0
ZINC44900762	Cc1cc(c2c(c(sc2n1)C(=O)C)N)C(F)F	0
ZINC44908111	C[C@H](COC)NC(=O)C1=NN([C@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC44908329	c1ccn2cc([nH+]c2c1)CNc1cc(nc(n1)N)Cl	0
ZINC44910881	c1cc(ccc1OCCNC(=O)NC[C@H]1CCS(=O)(=O)C1)F	1
ZINC44911933	Cc1c(cnn1c1ccccn1)C(=O)NC[C@@H]1CCS(=O)(=O)C1	0
ZINC44913395	Cc1ccc(c(c1)F)N1C[C@@H](CC1=O)C(=O)NCc1nc(cs1)C	0
ZINC44919711	c1ccn2c(c1)nn(c2=O)CCOC(=O)c1ccc(cc1)OC(F)F	1
ZINC44921068	CC(=O)c1c(c2c(cc(nc2s1)c1cccnc1)C(F)F)N	0
ZINC44935802	CCCN(CCC)C(=O)Nc1ccccc1CC(=O)N	0
ZINC44937908	COCCN([C@H]1CCS(=O)(=O)C1)C(=O)C[N@H+]1CC[C@@H](CC1)CO	0
ZINC44951137	CCc1nn2c(=O)cc(nc2s1)C[N@@H+]1CC[C@H](CC1)CC(=O)N	0
ZINC44953301	Cc1cc(n(n1)C[C@H](C)CNC(=O)CCc1ccc(c(c1)F)OC)C	0
ZINC44954297	CC1CCN(CC1)c1ccc(c[nH+]1)CNC(=O)c1cnccn1	0
ZINC44967756	c1c[nH+]c(cc1CNC(=O)N1CCSCC1)N1CCCC1	0
ZINC44972738	CCOc1c(cccn1)NC(=O)N1CCC(CC1)CN1CCOCC1	0
ZINC44974578	c1cnn(c1)C[C@H](C[NH+]1CCN(CC1)Cc1ccc(s1)Cl)O	0
ZINC45009608	Cc1cc(on1)CSCCC(=O)Nc1cccc(c1)F	1
ZINC45010817	CCCNC(=O)CSCc1csc(n1)c1ccc(cc1)F	1
ZINC45020248	CCOCCCNC(=O)[C@@H](C)SCc1nc(no1)c1cccs1	0
ZINC45023757	CCc1ccc(cc1)c1nc(on1)CSCc1ccc(cc1)C(=O)N	0
ZINC45029708	C=CCNC(=O)Nc1ccc(cc1)NC(=O)Nc1ccc(cc1)C#N	0
ZINC45032062	C[C@@H](CO)NC(=O)NCCc1ccc(cc1)F	0
ZINC45034592	Cc1csc(n1)NC(=O)CCNc1ncccn1	0
ZINC45050184	CN(CC#N)CC(=O)Nc1ccccc1F	0
ZINC45057632	c1cnc(nc1)NCCC(=O)N1CCN(CC1)c1cnccn1	0
ZINC45071201	COC1([C@]2([C@@H]3[C@@H]([C@@]1(C(=C2Cl)Cl)Cl)C(=O)c1ccccc1C3=O)Cl)OC	0
ZINC45090784	c1ccc(c(c1)NC(=O)CCSCc1ccc(cc1)C(=O)N)F	1
ZINC45096722	c1cc(c(cc1NC(=O)C[N@@H+]1CCC[C@H]1C(=O)NC1CC1)Cl)C#N	0
ZINC45102542	Cc1cc(cc(c1)OCCCSc1nnc(c(=O)n1N)C)C	0
ZINC45165759	c1cc2c(c[nH]c2c(c1)Cl)C1=C(C(=O)NC1=O)Cl	0
ZINC45193925	C[C@H](c1ccccc1F)N(C)C(=O)CN(C)C(=O)c1ccccc1	0
ZINC45205752	Cc1c([nH]c([nH+]1)CNCc1ccccc1OC)C	0
ZINC45235698	CCOc1nc2cc(c(cc2s1)F)N	1
ZINC45235947	c1cc2c(cc1N)sc(n2)NCCO	0
ZINC45236456	Cc1c(ccc2c1scn2)N	0
ZINC45237884	c1ccc2c(c1)[n+]([O-])c(s2)/C=N/O	0
ZINC45247726	Cc1ccc(cc1)[C@@H](C)N(C)C(=O)c1cc(c[nH]1)Cl	0
ZINC45340671	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)CCOc1ccc(cc1)F	1
ZINC45378417	CCC[NH+](CCC)C[C@H](C(=O)OCC)N	0
ZINC45402189	CN(CCOc1ccccc1F)C(=O)NC1CCN(CC1)CC(=O)N	1
ZINC45428532	CCCCOc1ccc(cc1)CCNC(=O)NCC(=O)N1CCCC1	0
ZINC45432808	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)N1CCC(CC1)CO	0
ZINC45454642	C[C@@H]1CN(C[C@H](O1)C)CCCNC(=O)N(C)CCc1ccccc1	0
ZINC45496871	c1nc(c2c(n1)n(cn2)[C@H]1[C@]([C@@H]([C@H](O1)CO)O)(N)O)N	0
ZINC45523738	C[C@H]1CN([C@@H](CO1)C)C(=O)Cc1ccc(cc1)F	0
ZINC45579119	CCOc1cccc2c1oc(c2)[C@@H](C)NC(=O)NCC(=O)NC1CC1	0
ZINC45670395	CC[C@H](C)[C@@H](C(=O)N1CCN(CC1)c1ccc(cc1)F)NC(=O)N	0
ZINC45694307	CCC[C@@H](C)NC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC45698546	c1cc(ccc1NC(=O)N[C@@H]1CCC[C@H](C1)C(F)(F)F)OCC(=O)N	0
ZINC45723444	C[C@@H]1CN([C@@H](CO1)C)Cn1c(=O)c2ccccc2cn1	0
ZINC45723684	Cc1cc(nc(n1)N)N1CC[NH+](CC1)Cc1ccc2c(c1)OCO2	0
ZINC45724720	Cc1cc(nc([nH+]1)N)NCCSc1nccn1C	0
ZINC45725211	c1ccc(c(c1)CCNC(=O)Nc1ccccc1CC(=O)N)F	1
ZINC45726042	Cc1cc(nc(n1)N)NC[C@H](C(F)(F)F)O	0
ZINC45728930	c1cc(sc1)CNC(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC45744787	C[C@@H]1CCC[N@@H+](C1)CCCNS(=O)(=O)c1ccc(cc1F)F	1
ZINC45784039	c1cc(c(cc1S(=O)(=O)N)C(=O)NCc1ccoc1)Br	0
ZINC45786210	c1cc(ccc1C(=O)N1CC[NH+](CC1)CC(=O)NC(=O)N)C(F)(F)F	0
ZINC45795786	c1cc(c(nc1)C(=O)N)CO	0
ZINC45796281	C[NH+](C)CCN(CCC[NH3+])Cc1cccs1	0
ZINC45796574	Cc1cccc(c1N1CCC[C@@H]([C@H]1C(=O)N)O)C	0
ZINC45800808	CCO[C@H](c1cc(=O)[nH]c([O-])c1N)O	0
ZINC45802402	Cn1ccnc1[C@](CCNc1nccc(n1)C(F)(F)F)(C(F)(F)F)O	0
ZINC45802429	Cn1ccnc1[C@@](CCNc1nc2ccccc2s1)(C(F)(F)F)O	0
ZINC45805678	CCCC[N@H+](Cc1cc(ccc1F)C#N)CC(=O)N	1
ZINC45806095	C[C@H](c1ccc(cc1)OC(F)F)NS(=O)(=O)N(C)C	0
ZINC45809049	CC(C)c1ccc(cc1)CN(Cc1[nH+]ccn1C(F)F)C1CC1	0
ZINC45809343	CS(=O)(=O)NCc1ccnc(c1)N1CCOCC1	0
ZINC45809617	CN(C)[C@H](CNS(=O)(=O)c1cccc(c1)OC(F)(F)F)c1ccsc1	0
ZINC45842389	c1ccc(c(c1)CSc1nnc(n1C[C@H]1CCCO1)CCC(=O)N)Cl	0
ZINC45852990	c1ccc(c(c1)C(=O)Nc1nc(cs1)c1cc([nH]c1)C(=O)N)F	0
ZINC45869862	c1ccc(c(c1)N1CC[NH+](CC1)C[C@@H](c1ccc(cc1)Cl)O)[N+](=O)[O-]	0
ZINC45875806	C[C@@H]1CN(C[C@@H](O1)C)C(=O)NCc1ccc(nc1)N1CCCCCC1	0
ZINC45877850	c1cc([nH+]cc1CNC(=O)N1CC[C@H](C1)C(=O)N)N1CCCCC1	0
ZINC45883489	CCOc1cccc(c1)CNC(=O)Nc1ccccc1F	1
ZINC45889419	CCOc1ccc(cc1)C(=O)Nc1c(cc(cc1C)N)C	0
ZINC45890751	CCCCC(=O)Nc1c(cc(cc1CC)NC(=S)N)C	0
ZINC45890992	Cc1c(c(c(c(c1Br)N)Br)C)NC(=O)c1ccccc1Cl	0
ZINC45891808	CC(C)C(=O)Nc1cc(c(cc1Cl)N)N1CC[NH+](CC1)C	0
ZINC45892468	COCc1c(nnn1c1cccc(c1)SC)CO	0
ZINC45896537	C[C@H]([C@](C(C)C)(C(=O)OC[C@@H]1CC[N@@H+]2[C@H]1CCC2)O)O	0
ZINC45908608	CCCCN(CC(=O)N)C(=O)[C@@H]1CC(=O)N(C1)CC	0
ZINC45915014	CCNC(=O)CN1CCN(CC1)Cc1nc(on1)C	0
ZINC45920012	Cc1cc(cc(c1O)c1nc2ccc(cc2s1)F)N	0
ZINC45923173	c1cc(cc(c1)c1nc2ccc(cc2s1)F)CO	0
ZINC45934774	Cc1c(sc(n1)C)C(=O)N(CC=C)Cc1ccccc1	0
ZINC45944201	CCS(=O)(=O)N(CCC[NH+]1CCOCC1)CCC(=O)N1CC[NH2+]CC1	0
ZINC45946276	CCOc1cccc(c1)C[NH2+]CCc1c[nH]cn1	0
ZINC45946559	c1cc2c(cc1SCCO)sc(n2)N	0
ZINC45946607	Cc1cc(cc2c1nc(s2)NN)SCCO	0
ZINC45946683	Cc1cccc2c1nc(s2)c1ccc(c(c1)Br)N	0
ZINC45953016	COc1ccc(cc1N1C[C@@H](CC1=O)C(=O)OC)N	0
ZINC45973144	CSCC[C@@H](C(=O)Nc1ccc(cc1)C(F)(F)F)NC(=O)N	1
ZINC45973224	CSc1ncc(n1c1ccc(cc1)F)C(=O)NCCN1CCOCC1	1
ZINC45973224	CSc1ncc(n1c1ccc(cc1)F)C(=O)NCC[NH+]1CCOCC1	1
ZINC45973249	COc1cc(ccc1OC(F)F)C(=O)NCC[NH+]1CCOCC1	1
ZINC45973487	c1cc(c(cc1Br)C(=O)NCCN1CCOCC1)O	0
ZINC46010184	C[C@H]1CCCC[N@@H+]1CCCCNC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC46017342	Cc1cc(ccc1F)S(=O)(=O)Nc1ccc2c(c1)sc(=O)n2C	0
ZINC46024243	c1cc(ccc1CCNC(=O)CSCC(=O)N)F	1
ZINC46025233	c1cc(c(cc1NC(=O)CSCC(=O)N)Cl)F	1
ZINC46028118	Cc1cccc(c1)OCCNC(=O)CSc1nnc(n1C)N	0
ZINC46030589	Cc1cc(ccc1NC(=O)NCCCN1C[C@@H](O[C@H](C1)C)C)N(C)C	0
ZINC46055632	c1cc(cc(c1)OCCN1CC[NH+](CC1)CCO)[N+](=O)[O-]	0
ZINC46073486	C1CC2(CCC1NC(=O)NCC(F)(F)F)OCCO2	0
ZINC46076206	CCOc1ccccc1OCC(=O)Nc1ccccc1CC(=O)N	0
ZINC46085434	C[C@@H](C[NH2+]Cc1cnc(nc1)N)O	0
ZINC46093681	c1ccc(cc1)[C@@H](C[NH+]1CCN(CC1)Cc1ccc(cc1)C(=O)N)O	0
ZINC46110400	c1cc(cc(c1)C(=O)N)CS(=O)(=O)CCCOc1ccc(cc1)F	1
ZINC46121039	Cc1ccc(c(c1)F)N1C[C@H](CC1=O)C(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC46126343	C1C[C@H](OC1)CCC(=O)Nc1nnc(s1)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC46144126	CCN1C[C@H](CC1=O)C(=O)NC[C@H](c1cccs1)N(C)C	0
ZINC46171114	C[C@H](c1ccc(cc1)F)NC(=O)C[N@@H+]1CCC[C@@H]1C(=O)N	0
ZINC46180271	CCCOc1ccc(cc1)CNC(=O)/C=C/c1cccc(c1)C#N	0
ZINC46222438	CCCn1c(=O)ccc(n1)C(=O)N1CCCc2c1ccc(c2)Cl	0
ZINC46242121	c1cc(cc(c1)F)CC(=O)Nc1ccc(c(c1)Cl)C(=O)N	0
ZINC46287735	CCS(=O)(=O)c1ccccc1NC(=O)[C@H](C)Oc1ccccc1C#N	0
ZINC46344487	Cc1cccc(c1)OC[C@H](C[N@H+](C)Cc1ccccc1F)O	0
ZINC46344882	CC[C@@H]1CCCC[N@H+]1C[C@@H](COCc1ccc2c(c1)OCO2)O	0
ZINC46345590	CCCC[N@@H+](C)C[C@H](COc1ccc(cc1)F)O	0
ZINC46437682	CCCC/[NH+]=C(\N)/SCc1ccc(cc1F)Br	1
ZINC46441178	Cc1cccc(c1)OCCCC(=O)[C@@H](C#N)c1[nH]c2ccccc2n1	0
ZINC46442768	C[C@H]1COCCN1C(=O)CCCNC(=O)c1ccc(cc1)OC	0
ZINC46463035	CSCC[C@@H](C(=O)N1CCCCCC1)NC(=O)N	0
ZINC46464520	CC[NH+](CC)CCNC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC46466189	CC[C@H]1CCCCN1C(=O)CCCNC1=NS(=O)(=O)c2c1cccc2	0
ZINC46479057	c1ccc2c(c1)CCN(C2)C[C@@H](CNc1c(cccn1)C#N)O	0
ZINC46519402	CCOc1cc(ccc1NC(=O)/C=C\c1cccc2c1nccc2)F	1
ZINC46533424	C[C@@H]1C[C@@H]1C(=O)Nc1cccc(c1)COCC(C(F)F)(F)F	1
ZINC46554893	c1cc(ccc1CNC(=O)c1cc(ccc1O)Cl)S(=O)(=O)N	0
ZINC46571885	c1cc(ccc1C(=O)N)NC(=O)CCCC(=O)c1ccc(cc1)F	1
ZINC46584107	c1cc(ccc1NC(=O)C1CCN(CC1)S(=O)(=O)N)Br	0
ZINC46595037	C[C@H](C(=O)NCc1ccccc1COCc1ccccc1)NC(=O)N	0
ZINC46611642	C[C@@H](c1ccc(cc1)OC(F)F)NC(=O)NC[C@@H](COCC(C)C)O	0
ZINC46612955	C[C@@H](c1ccc(cc1)OC(F)F)NC(=O)NCCCC[NH+]1CCCC1	1
ZINC46613602	CCN(CCO)C(=O)N[C@H](C)c1ccc(cc1)OC(F)F	0
ZINC46617113	CC(C)[C@H](C(=O)NC1CCN(CC1)c1cccc[nH+]1)NC(=O)N	0
ZINC46620486	CCc1ccc(s1)CNC(=O)[C@@H](CCSC)NC(=O)N	0
ZINC46645150	CCN([C@@H](C)c1ccc(cc1)F)C(=O)CCCNC(=O)c1cccs1	1
ZINC46701595	CCCCn1c(c(c(=O)[nH]c1=O)N(CC(C)C)CC(C)C)N	0
ZINC46702590	Cc1ccc(cc1C)NC(=O)CS(=O)(=O)c1ccccc1F	0
ZINC46704145	C[C@H](C(=O)NNC(=O)Nc1ccc(cc1F)F)Oc1ccccc1F	0
ZINC46775604	C[C@H]1COCC[N@@H+]1C[C@@H](COc1ccc(cc1)F)O	0
ZINC46784115	CC[C@@H]1CCc2c(sc(n2)NC(=O)[C@@H]2C[C@@H]2[N+](=O)[O-])C1	0
ZINC46806917	CCc1ccccc1Nc1nc(nc(n1)N)CSCC(=O)NCC=C	0
ZINC46846108	CC(C)COC[C@H](CNC(=O)NCCOc1cccc(c1)Cl)O	0
ZINC46846764	CC(C)COC[C@H](CNC(=O)Nc1ccc(cc1F)F)O	0
ZINC46860331	C[C@H]1CCCC[N@@H+]1CCNC(=O)CCC(=O)N1CCOCC1	0
ZINC46870215	Cc1ccc(cc1C)S(=O)(=O)[N-]c1ccc(cc1)C(=O)NCCO	0
ZINC46882370	Cc1c(sc(n1)C(C)(C)C)C(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC46905544	CC(=O)NCCCNC(=O)N1CCC[C@H]1c1ccc2c(c1)OCCO2	0
ZINC46920873	CN(Cc1csc2c1cccc2)C(=O)Cn1ccc(=O)[nH]c1=O	0
ZINC46927412	Cc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/C=C/c1cccc(c1)F	0
ZINC46941312	c1ccc(cc1)c1cnc(o1)CNC(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC46973571	c1c(cc(cc1F)Br)C(=O)NCCCC(=O)N	1
ZINC46979678	CN(CC(=O)N)C(=O)c1cccc(c1)C(F)(F)F	0
ZINC46979789	CN(CC(=O)N)C(=O)CCNC(=O)c1ccsc1	0
ZINC46980151	CN(CC(=O)N)C(=O)c1cc(cc(c1)Br)F	0
ZINC47012875	CCCC(=O)NCc1ccnc(c1)n1ccnc1C	0
ZINC47028244	C[C@@H](Cn1cc[nH+]c1)NC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC47031624	CC(=O)NCCNS(=O)(=O)c1ccc(c(c1F)F)F	1
ZINC47081467	c1cc(ccc1NC(=O)NCCCC(=O)N)SC(F)F	1
ZINC47081587	c1cc(c(cc1Br)Br)NC(=O)NCCCC(=O)N	0
ZINC47081594	Cc1ccc(c(c1)Br)NC(=O)NCCCC(=O)N	0
ZINC47081598	c1c(cc(cc1F)F)NC(=O)NCCCC(=O)N	1
ZINC47081613	Cc1ccc(c(c1)NC(=O)NCCCC(=O)N)F	1
ZINC47081644	c1cc(c(cc1Cl)NC(=O)NCCCC(=O)N)F	1
ZINC47081767	c1cc(cc(c1)F)NC(=O)NCCCC(=O)N	1
ZINC47145973	C[C@H]1CCC[N@H+](C1)CCNC(=O)C[C@@H](c1cccs1)NC(=O)N	0
ZINC47198449	CCNC(=O)c1cccc(c1)CNC(=O)c1ccsc1	0
ZINC47202304	CCOc1ccc(cc1)S(=O)(=O)[N-]c1cccc(c1C(=O)[O-])F	1
ZINC47202796	CCOC(=O)c1c(cc(cc1F)O)F	0
ZINC47203162	COc1ccccc1c1nnc(n1N)SCC[S@@](=O)c1ccccc1	0
ZINC47206871	c1cc(cc(c1)F)c1ccc(c(c1)O)C#N	0
ZINC47219262	CS(=O)(=O)c1ncc(n1CCC[NH+]1CCOCC1)CO	0
ZINC47239559	CCCCNC(=O)[C@H]1CCCN(C1)c1nc2ccccc2s1	0
ZINC47274245	c1cc(sc1)CCNC(=O)C[N@@H+](CC(=O)N)C1CCCC1	0
ZINC47283951	CCOc1cc(ccc1OC(F)F)C[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC47323776	Cc1ccc(cc1)NC(=O)N1CCC[C@H](C1)CNS(=O)(=O)C	0
ZINC47329534	Cc1ccc(cc1NC(=O)/C=C\c1ccc(cc1)F)S(=O)(=O)NC	0
ZINC47335180	COc1cc(ccc1OCCO)CNC(=O)Nc1ccc(cc1Cl)F	0
ZINC47335627	COc1ccccc1CN(CCO)C(=O)Nc1c(cccc1F)F	0
ZINC47336204	COc1cc(ccc1OCCO)CNC(=O)Nc1ccc(cc1F)Cl	0
ZINC47337788	Cc1ccc(c(c1)F)NC(=O)NCc1ccc(c(c1)OC)OCCO	0
ZINC47361005	CN(CCc1ccccc1)C(=O)COc1cccc(c1)C(=O)N	0
ZINC47387979	c1cn(c(=O)[nH]c1=O)CC(=O)NCCSC(F)(F)F	1
ZINC47438346	c1cc(cc(c1)C(=O)N)CSc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC47438557	c1cc(cc(c1)C(=O)N)COc1ccc(c(c1)Cl)Cl	0
ZINC47461226	c1ccc(c(c1)/C=N/OCc1cccc(c1)C(=O)N)OC(F)F	1
ZINC47464746	c1ccnc(c1)CNC(=O)c1cc(ccc1Cl)S(=O)(=O)N	0
ZINC47465141	CCOC(=O)C1CCN(CC1)C(=O)c1ccc2c(c1)nc[nH]2	0
ZINC47465238	CSCC[C@@H](C(=O)Nc1cccnc1)NC(=O)N	0
ZINC47465552	Cc1cc(no1)NC(=O)CSCC(=O)NCCCn1ccnc1	0
ZINC47496495	CCC[N@@H+](CCO)CC(=O)Nc1ccccc1N1CCCC1=O	0
ZINC47524125	COc1ccc(cn1)NC(=O)NCCc1c(cccc1F)F	1
ZINC47554731	c1ccc2c(c1)c(cc(n2)c1cccnc1)C(=O)NCCS(=O)(=O)N	0
ZINC47564792	CC(C)OCCCNC(=O)C1CCN(CC1)C(=O)Nc1cccnc1	0
ZINC47583459	CC[C@H]1CCCN(C1)C(=O)Nc1ccc(cc1OCC)F	1
ZINC47598922	CC(C)CCNC(=O)NC[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC47601646	CC[C@@H](CO)NC(=O)NCCCO[C@H](C)c1ccccc1	0
ZINC47601655	CCOc1ccc(cc1Cl)NC(=O)NCCC(=O)NC(C)C	0
ZINC47628464	C[N@H+](Cc1nnc(s1)C(=O)NCc1ccc(cc1)F)CC(=O)N	0
ZINC47660634	C[C@@H](C(=O)N)S(=O)(=O)c1ccc(c(c1)F)F	0
ZINC47665121	Cc1ccc(c(c1)C(=O)CCC(=O)N(C)Cc1cc(on1)C)C	0
ZINC47676964	c1cc(ccc1CNC(=O)NCCC[N@H+]1CC[C@@H](CC1)C(=O)N)F	1
ZINC47679651	CCCNC(=O)c1cccc(c1)CNC(=O)N[C@@H]1CCCC[C@H]1C	0
ZINC47684858	CCOCc1ccccc1CNC(=O)CNC(=O)N	0
ZINC47691821	c1c(cn(n1)CC(=O)N)NC(=O)NC[C@@H](C(F)(F)F)O	0
ZINC47693124	c1c(cn(n1)CC(=O)N)NC(=O)NCCSC(F)(F)F	1
ZINC47697794	c1cc(cc(c1)F)NC(=O)N1CC[C@H](C1)C(=O)N	0
ZINC47705911	c1ccc(c(c1)CNC(=O)Nc1ccc(c(c1)[N+](=O)[O-])Cl)[N+](=O)[O-]	0
ZINC47799116	c1cc(ccc1C[NH2+]Cc1ccc(cc1)F)C(=O)NCC(=O)N	1
ZINC47834331	CC(C)N(C)C(=O)COc1ccccc1C(=O)N	0
ZINC47837068	Cc1c(c(n(n1)c1ccc(cc1)F)C)C(=O)N	0
ZINC47843942	c1cc(cc(c1)C(F)(F)F)[C@@](CN)(C(F)(F)F)O	0
ZINC47843943	c1cc(cc(c1)C(F)(F)F)[C@](CN)(C(F)(F)F)O	0
ZINC47844007	C=CCNC(=O)OCC(F)(F)F	1
ZINC47844010	CC[C@H](C)/[NH+]=C(\N)/SCCOc1ccccc1	0
ZINC47844087	COC[C@@H](c1cccc(c1)N)O	0
ZINC47844088	COC[C@H](c1cccc(c1)N)O	0
ZINC47844135	Cc1cc(cc(c1N)C(F)(F)F)Cl	0
ZINC47870720	CC(C)CC[N@H+]1CCN(CC1)C[C@@H](COc1ccccc1C(C)C)O	0
ZINC47871910	Cn1c(=O)ccc(n1)C(=O)NNC(=O)Cc1ccc(cc1)F	0
ZINC47877859	c1ccc(c(c1)NC(=O)NC[C@@H](C(F)(F)F)O)OCCC(=O)N	1
ZINC47877861	c1ccc(c(c1)NC(=O)NC[C@H](C(F)(F)F)O)OCCC(=O)N	1
ZINC47889915	Cc1c(sc(n1)c1cccs1)C(=O)Oc1cccc(c1)C(=O)N	0
ZINC47895756	CSCc1nc(nc(n1)Nc1ccc(cc1)F)N	1
ZINC47905983	c1cc(cc(c1)OC(F)F)NC(=O)NCCCC(=O)N	1
ZINC47910483	Cc1ccc(cc1F)NC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC47913013	CCOC(=O)c1c[nH+]c2cc(ccc2c1N)F	1
ZINC47913022	CCOC(=O)c1cnc2c(ccc(c2c1N)F)F	1
ZINC47926524	CN(C)C(=O)Cc1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC47930988	CC(C)(C)[C@H]1CC[C@@H](CC1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC47931246	Cc1cc(ccc1Cl)OCCCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC47954984	c1cc(oc1)CNC(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC47996813	C[C@@H](C(=O)N1CCc2c1cccc2)N1CCN(CC1)C(=O)COC	0
ZINC48018680	COc1ccc(cn1)NC(=O)NC[C@H](c1ccc(c(c1)F)F)O	0
ZINC48024630	C[C@H]1CCCC[C@H]1OCC[N@@H+]1CC[C@H](CC1)CC(=O)N	0
ZINC48024694	c1cc(cc(c1)[N+](=O)[O-])C[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC48025074	CCc1ccccc1NC(=O)C[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC48025129	CCOc1ccc(cc1)OC[C@@H](C[N@H+]1CC[C@@H](CC1)CC(=O)N)O	0
ZINC48048192	CCCC[N@@H+](CC(=O)N)CC(=O)NC(=O)NCC	0
ZINC48048433	CCCC[N@@H+](CC(=O)N)CC(=O)N(C)Cc1ccc(cc1)F	1
ZINC48048465	CCCC[N@H+](Cc1cccc(c1)C(F)(F)F)CC(=O)N	1
ZINC48048644	CCCC[N@H+](CCC(=O)Nc1cccc(c1)F)CC(=O)N	1
ZINC48070600	C[N@H+](CCCOc1ccc(cc1)F)CC(=O)N(C)Cc1cccs1	1
ZINC48088108	c1ccc(c(c1)OCC(=O)N1CCC[C@@H](C1)C(=O)N)F	0
ZINC48088174	Cc1ccc2c(c1)occ2CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC48088573	CCCCCCOc1ccc(cc1)C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC48088616	c1cc(c(cc1F)F)C(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC48101668	c1cc(oc1)CSCC(=O)N	0
ZINC48138040	c1cc(sc1)CNC(=O)Nc1ccc(c(c1)F)N1CCCC1	0
ZINC48153637	CC(C)CCS(=O)(=O)CC(=O)NCCOc1cccc(c1)F	1
ZINC48172874	c1cc(c([nH+]c1)N1CCCC1)NC(=O)NC1CCN(CC1)CC(=O)N	0
ZINC48177105	C[C@H](c1ccc(c(c1)F)OC)NC(=O)NCCCC(=O)N	1
ZINC48202277	c1cnc(nc1)Oc1ccc(cc1)NC(=O)c1cc(c(cc1Cl)Cl)F	0
ZINC48211013	CCOC(=O)c1ccc(cc1)NC(=O)CSCc1ccncc1	0
ZINC48214249	C[N@H+](CC(=O)Nc1ccccc1[N+](=O)[O-])[C@@H]1CCS(=O)(=O)C1	0
ZINC48223331	Cc1nc(cs1)c1cccc(c1)NC(=O)Cn1cnc(n1)[N+](=O)[O-]	0
ZINC48229772	Cc1nc2c(cnn2C)c(n1)N1CCC(CC1)c1ccc(cc1)O	0
ZINC48230571	C[C@@H]1CCN(CC1)C(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC48234465	c1cc[n+]([O-])c(c1)SCc1csc(n1)c1ccc(cc1)C(F)(F)F	0
ZINC48247029	c1c(cc(c(c1C(=O)NCC1CC1)N)[N+](=O)[O-])F	0
ZINC48250102	c1cc([nH]c1)[C@H]1CCC[N@@H+]1CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC48264092	CC[C@H](C)Oc1cc(ccn1)C(=O)[O-]	0
ZINC48265211	COc1ccc(c(c1)OCC(=O)c1ccc(c(c1)F)F)C(=O)N	0
ZINC48267169	c1cc(cc(c1)OC(F)F)NC(=O)CSCC(=O)N	1
ZINC48272600	c1cc(ccc1[C@H](CN1C(=O)[C@]2(CCSC2)NC1=O)O)OC(F)(F)F	0
ZINC48280672	C[C@H]1C[C@H]1C(=O)N(Cc1ccc(cc1)Br)CC(=O)N	0
ZINC48287697	CC(C)C/C(=N/OCC(=O)NCCc1ccc(cc1)F)/N	1
ZINC48301922	CC(C)OC(=S)SCC(=O)N(CCC(=O)N)c1ccc(cc1)F	0
ZINC48302313	C[C@H]1CN([C@H](CO1)C)C(=O)Cn1cc(ccc1=O)C(F)(F)F	0
ZINC48302823	Cc1cccc(n1)NC(=O)CCNC(=O)c1ccccc1O	0
ZINC48303587	Cn1ccnc1[C@](CCNC(=O)c1ccccc1Br)(C(F)(F)F)O	0
ZINC48309104	Cn1ccnc1[C@](CC(=O)N1CC[C@@H](CC1)C(=O)N)(C(F)(F)F)O	0
ZINC48309650	CC[N@@H+]1CCc2c(sc(n2)NC(=O)[C@H]2Cc3ccccc3O2)C1	0
ZINC48355073	Cc1cc(c(s1)C)[C@@H](C)[NH2+]Cc1cc2c(n[nH]c2nc1)C	0
ZINC48355708	C[C@H](c1cccc(c1)S(=O)(=O)N)NC(=O)CCc1ccc(cc1)F	0
ZINC48367869	C[C@@H](c1ccccc1F)S(=O)(=O)c1nncn1CCOC	1
ZINC48374336	C[C@@H](c1nnc2n1cccc2)NC(=O)c1ccc(cc1Cl)F	0
ZINC48375830	c1cc(ccc1OC[C@H](CSc1nnc(s1)N)O)F	0
ZINC48381033	C[C@@H](C(=O)Nc1c(ccs1)C(=O)N)[N@@H+]1CCC[C@@H](C1)O	0
ZINC48382201	Cc1ccc(c(c1)NC(=O)[C@@H](CCSC)NC(=O)N)F	1
ZINC48389951	c1cc(c(nc1)NC(=O)Cc1ccc(cc1)F)O	0
ZINC48396081	c1ccc(c(c1)CSc1nnnn1C[C@@H]1CCCO1)F	0
ZINC48398953	CO[C@@H]1CC[N@H+](CC1)Cc1c2ccccc2ccc1O	0
ZINC48420414	C=CC/[NH+]=C(\N)/SCC(=O)N1CCCCCC1	0
ZINC48435685	Cc1c(cn(n1)C)c1ccnc(n1)N[C@@H]1CC(=O)N(C1)C(C)C	0
ZINC48439903	C[C@@H](C(=O)NC(=O)NC)Nc1cc(ccc1OC)Br	0
ZINC48440683	CCc1ccc(s1)S(=O)(=O)[N-]c1cccc(c1)S(=O)(=O)N	0
ZINC48443860	c1ccc(c(c1)[C@H](CNc1cc(nc(n1)N)Cl)O)F	0
ZINC48447825	C=CC/[NH+]=C(\N)/SCc1cc(cc2c1nccc2)F	1
ZINC48452815	CCOc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/[C@H]1CCC[C@@H](C1)C(F)(F)F	1
ZINC48455735	Cc1cc(nc(n1)SCCCOc1ccc(cc1)F)N	1
ZINC48480919	C[C@@H]1C[C@H]1C(=O)Nc1ccc(cc1)/C(=N/S(=O)(=O)C)/[O-]	0
ZINC48488820	c1ccc(cc1)OCc1c2c([nH]n1)CCN(C2)C(=O)CSCC1CC1	0
ZINC48488948	CC(C)NC(=O)C(=O)Nc1cccc(c1)I	0
ZINC48490479	CC[C@H](CO)NC(=O)C(=O)Nc1ccc(cc1Br)Br	0
ZINC48506840	Cc1ccc(c(c1)C(=O)Nc1c(cccn1)C)C	0
ZINC48519163	CCC(CC)/C(=N/S(=O)(=O)c1ccccc1F)/[O-]	0
ZINC48520126	Cc1ccc(c(c1C)O)C(=O)Nc1nc(cs1)C	0
ZINC48540038	C[C@@H](CO)NC(=O)NC[C@H](c1ccc(cc1)F)N1CCOCC1	0
ZINC48545601	c1cc(ccc1c1ncn(n1)CCC(=O)N)[N+](=O)[O-]	0
ZINC48561214	Cc1ccc2nc(cn2c1)CSCC(=O)N[C@]1(CCS(=O)(=O)C1)C	0
ZINC48561683	COc1cccc(c1)OCCNC(=O)Cn1cc[nH+]c1	0
ZINC48570988	CCCC[C@@H](CC)CNC(=O)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC48575140	c1cc(cc(c1)F)[C@@H](C[N@@H+](CC(=O)N)C1CCCC1)O	0
ZINC48575143	c1cc(cc(c1)F)[C@H](C[N@@H+](CC(=O)N)C1CCCC1)O	0
ZINC48596438	Cc1nnc(n1N)SCCOc1ccccc1[N+](=O)[O-]	0
ZINC48598557	CC(C)c1ccccc1NC(=O)C(=O)NCCCn1cc[nH+]c1	0
ZINC48598888	C[C@H](C(=O)N)[N@H+](C)CCCOc1ccc(cc1)Cl	0
ZINC48610831	Cn1cc(cn1)/C(=N/OCc1cccc(c1)F)/N	1
ZINC48615853	CCOc1ccc(cc1)CN(C)C(=O)C[NH+]1CCN(CC1)CCO	0
ZINC48616189	c1cc(ccc1c1nc(cs1)CN1CC[NH+](CC1)CCO)F	0
ZINC48638664	c1cc(sc1)c1cc(ccc1F)/C=C/1\C(=NC(=S)S1)[O-]	0
ZINC48656987	CCOc1ccc(c(c1)C)NC(=O)c1cnsn1	0
ZINC48657397	c1cc(ccc1C(=O)N)NCCOc1ccc(cc1)F	1
ZINC48657936	C[C@@H](COC)NC(=O)CNc1ccc(c(c1)C(=O)N)F	1
ZINC48665259	Cc1ccc(c(n1)C)C(=O)NCc1cc(cc(c1)Br)F	0
ZINC48671968	Cc1cccc(c1)n1c(c(nn1)C(=O)N)C	0
ZINC48675576	c1cc2c(ccc(c2nc1)CSCCC(=O)N)F	1
ZINC48680619	CC(C)(C)c1nc(no1)CSCC(=O)NCC1CC1	0
ZINC48681397	C[C@H](c1ccccc1F)S[C@H](C)C(=O)N	0
ZINC48694383	c1ccc(c(c1)CNC(=O)CN1CCN(CC1)CCO)F	0
ZINC48699115	Cc1c(cccc1NC(=O)C(=O)N[C@H](C)C(C)C)C(=O)N	0
ZINC48711562	Cc1c(c(n(n1)c1ccc(cc1F)F)C)C[NH2+]Cc1ccnn1C	1
ZINC48717456	c1cc(oc1)/C=C\C(=O)N1CCCS1(=O)=O	0
ZINC48724078	c1ccc(c(c1)NC(=O)C(=O)N1CCCC1)OC(F)F	0
ZINC48725761	Cc1c(=O)n(c(nn1)SCC(=O)Nc1cc(ccc1F)F)N	0
ZINC48726134	c1cc(cc(c1)F)NC(=O)C(=O)N1CCC[C@H](C1)O	0
ZINC48733623	c1cc(ccc1[C@H](C1CC1)NC(=O)c1n[nH]c(=O)[nH]1)Cl	0
ZINC48733633	Cc1cc(c(c(c1)Br)O)C(=O)NCC(=O)NC(C)(C)C	0
ZINC48740066	c1cc(sc1)CCNC(=O)NC[C@@H](C(F)(F)F)O	0
ZINC48741007	CC(=O)N1CCC(CC1)NC(=O)NC[C@H](C(F)(F)F)O	0
ZINC48750152	C[C@H](C(=O)NCCNC(=O)c1ccc(cc1)Br)SC	0
ZINC48767677	C[C@H](CCC(C)C)NC(=O)NCC[C@](c1nccn1C)(C(F)(F)F)O	0
ZINC48796662	Cc1c(cc(cc1F)C(=O)N)NCc1cccc(c1O)Br	0
ZINC48815888	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)Cc1cccc(c1)O	0
ZINC48817788	CCSCCC(=O)[C@@H](C#N)c1nc(=O)c2c3c(sc2[nH]1)CCCC3	0
ZINC48821456	Cc1c(oc(c1C(=O)Nc1ccn(n1)CC(=O)N)C)C	0
ZINC48829160	Cc1ccc(cc1)CCCC(=O)[C@@H](C#N)c1ccc(cn1)C(F)(F)F	1
ZINC48829353	CCCOc1cccc(c1)C(=O)[C@H](C#N)c1ccc(cn1)C(F)(F)F	1
ZINC48839263	C[C@H](C(=O)N)[N@@H+](C)CCCc1ccc(cc1)OC	0
ZINC48877642	CCc1ccsc1C(=O)N[C@H](C)c1ccccc1Cl	0
ZINC48888663	CCCNC(=O)CCNC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC48889387	c1cc(ccc1N1CC[C@@H](C1=O)C(=O)N)Cl	0
ZINC48889565	Cc1ccccc1[C@@H](C)NC(=O)C(C)(C)NC(=O)NC	0
ZINC48889701	CNC(=O)CNC(=O)CCNC(=O)c1ccc(cc1)F	1
ZINC48890763	CCNS(=O)(=O)c1ccc(cc1)NC(=O)c1cnn[n-]1	0
ZINC48893948	Cc1cc(nc(n1)N)NCCN1CCc2c(ccs2)C1	0
ZINC48894438	c1cc(c(cc1CNc1cc(nc(n1)N)Cl)F)CO	0
ZINC48894470	Cc1cc(nc(n1)N)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC48894945	c1ccnc(c1)CCS(=O)(=O)N1CCC(CC1)C(=O)N	0
ZINC48904360	CCS(=O)(=O)N1CCc2c(ccs2)[C@H]1c1ccccc1	0
ZINC48912814	CS(=O)(=O)NCCNC(=O)CCc1cc(ccc1F)F	1
ZINC48914591	CCS(=O)(=O)CC(=O)Nc1cnn(c1)CC(=O)N	0
ZINC48919074	C[C@H](C(=O)NC)NC(=O)c1cc(ccc1F)NC(=O)C	0
ZINC48920583	C[N@H+]1CC[C@H](C1)NC(=O)Nc1ccc(c(c1F)F)F	0
ZINC48921525	COCCNC(=O)CCNC(=O)/C(=N/c1nccs1)/[O-]	0
ZINC48921571	CN(CCc1ccc(cc1)F)c1cc(nc(n1)N)Cl	0
ZINC48921990	CCCN(CCO)S(=O)(=O)c1cccc2c1ccnc2	0
ZINC48922526	COCCNC(=O)N1CC[NH+](CC1)Cc1cscn1	0
ZINC48923426	C[C@H]1CCCCN1C(=O)C1=NO[C@@H](C1)c1ccccc1	0
ZINC48923948	CCCS(=O)(=O)[C@@H](C)C(=O)Nc1ccccc1O	0
ZINC48924493	CC(=O)Nc1ccc(c(c1)C(=O)NCC(F)(F)F)O	0
ZINC48925382	c1cc(ccc1[C@H]1C[C@@H]1C(=O)NCCCS(=O)(=O)N)F	1
ZINC48926195	Cc1ccc(cn1)C(=O)N[C@@H](C)C[N@@H+]1CCC[C@@H](C1)C	0
ZINC48926308	CCC[C@@H]1CC[C@H](CC1)NC(=O)c1c(ncs1)Cl	0
ZINC48936823	Cc1c(cc(cc1F)C(=O)N)NC(=O)c1cnn[n-]1	0
ZINC48939199	Cc1csc(n1)NC(=O)CCOc1ccccc1Br	0
ZINC48941477	C[C@@H](C(=O)N[C@@H](c1cccs1)C(C)(C)C)NC(=O)N	0
ZINC48941929	CCCOc1ccc(c(c1)C)NC(=O)[C@@H](C)NC(=O)N	0
ZINC48942485	c1cc(cc(c1)Cl)CCNC(=O)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC48942531	c1cc(cc(c1)Cl)CCNC(=O)C(=O)Nc1ccc(c(c1)Cl)C(=O)N	0
ZINC48942964	C[C@H](Cc1ccccc1F)NC(=O)[C@H]1C[C@@H]1[N+](=O)[O-]	0
ZINC48943250	Cc1c(scn1)C(=O)NCCc1c(cccc1Cl)Cl	0
ZINC48948957	CCOC(=O)C1(CCCC1)NC(=O)CN1CCSC1=O	0
ZINC48950890	C[C@H](C(=O)NNC(=O)NC)Sc1nnnn1C1CC1	0
ZINC48951569	CC(C)CCSCC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC48952424	Cc1ccc(cn1)C(=O)NCCCS(=O)(=O)C	0
ZINC48952500	CS(=O)(=O)CCCNC(=O)CCOc1ccc(cc1)F	1
ZINC48953253	CC(=O)Nc1ccc(c(c1)F)Oc1ccccc1OC	0
ZINC48953731	c1cc(oc1/C=C/C(=O)NCCNc1cnccn1)I	0
ZINC48953745	C[C@@H](C(=O)NCCNc1cnccn1)NC(=O)N	0
ZINC48954204	c1c(cn(n1)CC(=O)N)NC(=O)NCCO	0
ZINC48954561	c1c(cn(n1)CC(=O)N)NC(=O)NC[C@@H]1COCCO1	0
ZINC48961654	Cc1ccc(c(c1)S(=O)(=O)[N-]c1ccn(n1)C)O	0
ZINC48961740	CCOc1c(cccc1Cl)[N-]S(=O)(=O)c1ccc(s1)Cl	0
ZINC48966218	c1cnccc1/C=C\C(=O)NCCCC(=O)N	0
ZINC48966282	C[C@@H](C(=O)NCCCC(=O)N)Sc1nncs1	0
ZINC48966288	CS(=O)(=O)[N-]c1ccsc1C(=O)NCCCC(=O)N	0
ZINC48966408	CC(=O)Nc1ccc(c(c1)C(=O)NCCCC(=O)N)F	1
ZINC48966966	CCOc1cc(ccc1NC(=O)Cc1ccc(s1)C)F	1
ZINC48968869	CC[C@H](C)C(=O)NCC(=O)NCCNc1cnccn1	0
ZINC48983739	Cc1ccc(o1)[C@@H](C)NC(=O)C(=O)Nc1ccccc1F	0
ZINC48984369	Cc1ccc(o1)[C@H](C)NC(=O)C(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC48987277	C[C@H](c1ccc(cc1)OC(F)(F)F)Sc1nnc(s1)N	0
ZINC48988687	COc1ccc(c(c1)OCCn1cccn1)C(=O)N	0
ZINC49002250	CCn1cc(c(=O)c2c1nc(cc2)C)C(=O)Nc1cc(ccc1O)Cl	0
ZINC49006062	C[C@H](C(=O)OCC(=O)N)Sc1ncccn1	0
ZINC49006214	CCNC(=O)c1c(c(sn1)C(=O)NCc1ccccc1F)N	1
ZINC49014899	c1nc2c(nc(nc2n1[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)I)N	0
ZINC49021179	CC(C)(C)NC(=O)C[NH2+]Cc1ccc(cc1)C(=O)N	0
ZINC49021328	c1cc(ccc1C[NH2+]C[C@@H](C(F)(F)F)O)C(=O)N	1
ZINC49021331	c1cc(ccc1C[NH2+]C[C@H](C(F)(F)F)O)C(=O)N	1
ZINC49021337	c1cc(sc1)c1c(c[nH]n1)C[NH2+]C[C@H](C(F)(F)F)[O-]	1
ZINC49023361	CC(C)CCNC(=O)CNC(=O)c1cc(cc(c1)F)F	1
ZINC49027716	c1ccc(cc1)c1cc(n(n1)CCO)NC(=O)c1ccsc1	0
ZINC49028212	CCOc1ccc(c(c1)C)NC(=O)NCC(F)(F)F	1
ZINC49031286	COc1ccccc1C(=O)N1CCN(CC1)C[C@H](c1cccs1)O	0
ZINC49045909	c1cc(cc(c1)F)CCNC(=O)CCNC(=O)N	1
ZINC49046172	COc1ccc(cc1F)NC(=O)CCNC(=O)N	1
ZINC49064787	CC(=O)NCCCSc1nnc(n1N)c1cccs1	0
ZINC49065808	Cc1ccc(cc1F)/C(=N\OCC(=O)N(C)C1CC1)/N	1
ZINC49065850	CCCNC(=O)CO/N=C(\Cc1csc(n1)C)/N	0
ZINC49068637	CSc1[nH]c(=O)c2cc(ccc2n1)F	0
ZINC49079745	C[C@@H](COC)/[NH+]=C(/N)\SCC(=O)N(C)C1CC1	0
ZINC49104271	CCC[C@H](C(=O)NCc1ccccc1Cl)NC(=O)N	0
ZINC49115380	CCC[C@H](C(=O)Nc1ccc(c(c1)F)Cl)NC(=O)N	1
ZINC49126636	CCCC[C@@H]1C(=O)N(C(=O)N1)CC1(CCCCC1)O	0
ZINC49178681	CCCC[C@H](C(=O)NNc1ccc(cc1)F)NC(=O)N	1
ZINC49225697	CCCCCCN/C(=C(\C#N)/C(=O)CCc1ccc(cc1)F)/[O-]	1
ZINC49228740	CS(=O)(=O)CCCNc1cc(nc(n1)N)Cl	0
ZINC49236665	CN(CCOC)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC49241167	CCOC(=O)C[C@@H](c1ccccc1)NC(=O)NCC=C	0
ZINC49241462	CCC[C@@H](C)NC(=O)N[C@H](C)c1cc(c(cc1Cl)Cl)F	1
ZINC49243369	C[C@H]1CCC[C@@H](C1)NC(=O)NN(C)c1ccccc1	0
ZINC49246779	COCC(=O)N1CCN(CC1)C(=O)c1c(cccc1Cl)F	1
ZINC49248288	c1cc(ccc1CCNC(=O)c1ccc(c(c1)Br)I)O	0
ZINC49248384	CC(=O)Nc1ccc(c(c1)C(=O)N(C)CC(=O)N)O	0
ZINC49248878	Cn1c(cc(c1Cl)Cl)C(=O)NCc1cccc(c1)O	0
ZINC49262443	CCc1ccc(c(c1NC(=O)NC[C@@H]1C[C@@H]1C)CC)Cl	0
ZINC49262818	CCC(CC)c1nnc(s1)NC(=O)NCCCC(=O)N	0
ZINC49266501	CC(C)CNC(=O)NC[C@H](Cc1ccc(cc1)F)CO	0
ZINC49266824	CC[C@@H](C)NC(=O)N[C@H](c1ccc(cc1)F)C(C)(C)C	0
ZINC49270760	CC[C@@H](C)N(C)C(=O)C(=O)Nc1ccc(cc1)Br	0
ZINC49274746	c1cc(cc(c1)F)[C@H](C/[NH+]=C/c1cc(ccc1O)Br)O	0
ZINC49276632	C[C@H](C(=O)Nc1ccc(c(c1)C(=O)N)F)OCC=C	1
ZINC49281614	c1cc(cc(c1)F)[C@@H](CNc1c2c(ccs2)ncn1)O	0
ZINC49281632	Cc1cc(nc(n1)N)NC[C@H](c1cccc(c1)F)O	0
ZINC49281900	c1c(cc(cc1Cl)Cl)CCNc1cc(nc(n1)N)Cl	0
ZINC49282080	Cn1c2c(cn1)c(ncn2)N1CCN(CC1)CCCO	0
ZINC49282097	c1ccc(c(c1)C(=O)N[C@@H]1CC[N@H+](CC1)CCCO)F	0
ZINC49283420	Cc1cc(no1)NC(=O)NC[C@H](c1cccc(c1)F)O	0
ZINC49289822	C[C@H]1C[C@@H]1C(=O)NC[C@@H](c1ccccc1C(F)(F)F)O	0
ZINC49290048	CCc1ccc(s1)C(=O)NC[C@@H](c1cccc(c1)F)O	0
ZINC49290204	c1cc(cc(c1)F)[C@H](CNC(=O)c1ccc([O-])nn1)O	0
ZINC49294985	c1cc(cc(c1)F)[C@H](CNC(=O)c1ccc(cc1)F)O	0
ZINC49296683	c1cnc(c(n1)C(=O)NCCc1cc(cc(c1)Cl)Cl)N	0
ZINC49298031	c1cc(ccc1C(=S)N)C(=O)NC[C@H]1CCC=CC1	0
ZINC49298099	C1C[C@@H](CC=C1)CNC(=O)CCNC(=O)N	0
ZINC49298413	CCCNC(=O)NNC(=O)CCOc1ccccc1C	0
ZINC49300709	C=C(CNC(=O)Nc1ccccc1OCCC(=O)N)Br	0
ZINC49300713	CC(C)NC(=O)c1ccc(cc1)NC(=O)NCCO	0
ZINC49301207	CCNC(=O)NC[C@H](c1ccccc1C(F)(F)F)O	0
ZINC49301251	CC[C@@H](C)NC(=O)NC[C@@H](c1cccc(c1)F)O	0
ZINC49301678	c1cc(cc(c1)F)NC(=O)C(=O)NC[C@H]1CCC=CC1	0
ZINC49302050	C=C(CNC(=O)C(=O)Nc1cccc2c1ccnc2)Br	0
ZINC49302651	C[C@@H](C(=O)N)SC[C@@H](c1ccccc1)O	0
ZINC49307820	Cc1nc(cs1)C(=O)NCc1ccccc1OC(F)F	0
ZINC49309886	C[C@H](Cn1cccn1)NCC(=O)NCC(F)(F)F	0
ZINC49312318	C[C@H](c1ccncc1)[NH2+]CCCOCC(F)(F)F	1
ZINC49314666	CN(CCCOC)C(=O)c1cc(cc(c1N)[N+](=O)[O-])F	1
ZINC49314728	CN(CCCOC)C(=O)c1ccc(cc1)NC(=O)N	0
ZINC49322564	c1ccc(cc1)CC/C(=N/OCc1ccc(cc1)F)/N	1
ZINC49329250	Cc1ccc(c(c1)C)NC(=O)C(=O)N[C@H](c1ccccc1)C(C)C	0
ZINC49333034	CC[N@@H+](Cc1ccc(c(c1)Cl)Cl)CC(=O)N	0
ZINC49333546	C[C@H](C(=O)NCC=C)[N@@H+](C)Cc1cccc(c1)C(=O)N	0
ZINC49335135	CCS(=O)(=O)NCc1cc(no1)c1ccccc1	0
ZINC49337608	CC[N@@H+](C)CCNC(=O)Nc1ccc(cc1F)F	1
ZINC49340656	CCN(C)c1ccc(cc1)C(=O)Nc1cccc(c1)C	0
ZINC49341793	CCN(C)c1ccc(cc1)C(=O)NCCCC(=O)N	0
ZINC49342236	c1cc(cc(c1)Br)OCCNC(=O)[C@H]1CCOC1	0
ZINC49342369	c1cnc(cn1)NCCNC(=O)[C@H]1CCOC1	0
ZINC49346792	Cc1ccc(c(c1)C(=O)NCC#Cc1ccccc1)O	0
ZINC49354689	c1cc(c(cc1Cl)Cl)NC(=S)NNC(=O)[C@H]1CCOC1	0
ZINC49356590	Cc1cccc(c1)C(=O)N(C)c1ccc(cc1)C(=O)N	0
ZINC49359298	c1cc(ccc1S(=O)(=O)CCNC(=O)NCCO)Cl	0
ZINC49371740	CCOc1ccc(c(c1)/C=N/c1cccc(c1F)F)O	0
ZINC49371943	C=CCOC(=O)/C(=C\c1ccc(c(c1)Cl)O)/C#N	0
ZINC49377848	CC(C)n1ccc(n1)C(=O)NCCc1cccs1	0
ZINC49383054	CC[C@@H](CO)NC(=O)CN1CCN(C1=O)c1ccc(c(c1)F)F	0
ZINC49390706	CC(C)(C)c1cn2c(n1)sc(n2)NC[C@@H](C(F)(F)F)O	0
ZINC49391686	Cc1c(cccc1[N+](=O)[O-])CO/N=C(/CC(C)C)\N	0
ZINC49391972	Cc1cc(on1)CO/N=C(\c1ccc(c(c1)F)F)/N	1
ZINC49392009	c1cc(ccc1CO/N=C(\c1ccc(c(c1)F)F)/N)F	1
ZINC49392030	COCCNC(=O)CO/N=C(\c1ccc(c(c1)F)F)/N	1
ZINC49392034	CC[C@@H](C)NC(=O)CO/N=C(\c1ccc(c(c1)F)F)/N	1
ZINC49394218	CCOC(=O)c1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC49394442	CCOCCC/[NH+]=C(/N)\SCc1cc(ccc1F)Br	1
ZINC49394482	c1cc(cc(c1)C(=O)N)CSCc1cccc(c1F)F	1
ZINC49410385	Cc1ccc(o1)[C@@H](CNC(=O)CCc1ccccc1)O	0
ZINC49411027	CCc1cc(=O)n(c(n1)N)CC(=O)NCc1ccco1	0
ZINC49413106	c1cc(c(c(c1)F)F)NC(=O)CCNC(=O)N	1
ZINC49416477	CCC[C@H](C)N(C)C(=O)C(=O)Nc1cccc(c1F)F	1
ZINC49416761	CCc1nnc(s1)NC(=O)C(=O)NC[C@@H](C(F)(F)F)O	0
ZINC49416766	Cc1cc(no1)NC(=O)C(=O)NC[C@H](C(F)(F)F)O	0
ZINC49416770	CC(C)[N@H+]1CC[C@H](C1)CNC(=O)/C(=N/c1nccs1)/[O-]	0
ZINC49416807	C[C@H](/C(=N/S(=O)(=O)c1cccs1)/[O-])OCCC=C	0
ZINC49420874	COc1ccc(cc1)[C@@H](CN1CCN(CC1)c1ncccn1)O	0
ZINC49423475	CC[C@@H](C(=O)NC1CCN(CC1)C(=O)C(C)(C)C)OC	0
ZINC49423605	CS(=O)(=O)CCNC(=O)c1ccc(nc1)C(=O)N	0
ZINC49423878	C=CCN(C1CCCC1)C(=O)c1ccc(nc1)C(=O)N	0
ZINC49426190	c1cc(c(cc1C(=O)N(CC#N)C1CC1)[N+](=O)[O-])N	0
ZINC49427401	c1cc(cc(c1)Cl)CNC(=O)c1ccc(nc1)C(=O)N	0
ZINC49430141	Cc1cc2ccccc2n1CCCNC(=O)c1csc(n1)C	0
ZINC49441737	c1ccc2c(c1)nc(o2)N1C[C@@H]2C[C@H]3C[C@@H](C2)C[C@@H]1C3	0
ZINC49441993	C1CCC(C1)[N@@H+](CCCN1CCOC1=O)CC(=O)N	0
ZINC49442001	CC[N@@H+](CCCC(=O)NC(=O)N)Cc1cccc(c1)Cl	0
ZINC49442080	C[N@@H+](CCCC(=O)NC(=O)N)CCc1ccc(cc1)F	1
ZINC49443777	c1cc(c(cc1CSCCC(=O)NC(=O)N)Br)F	1
ZINC49446039	C[C@H](c1cccs1)NC(=O)c1c(cc(cc1F)F)O	0
ZINC49446172	c1cc(oc1)CCNC(=O)c1c(cc(cc1F)F)O	0
ZINC49446176	c1c(cc(c(c1O)C(=O)NCCC1=CCCCC1)F)F	0
ZINC49446465	c1cc(sc1)CNC(=O)c1c(cc(cc1F)F)O	0
ZINC49447463	CC(C)c1nnc(s1)NC(=O)c1c(cc(cc1F)F)O	0
ZINC49448239	c1c(cc(c(c1O)C(=O)NCCCC(=O)N)F)F	1
ZINC49448341	c1cc(c(cc1Br)O)C(=O)Nc1cnn(c1)CC(=O)N	0
ZINC49448354	c1cc(c(cc1Br)O)C(=O)NCCSC(F)(F)F	0
ZINC49449050	CN(C[C@@H]1CCCCO1)C(=O)c1c(cc(cc1F)F)O	0
ZINC49449083	c1c(cc(c(c1O)C(=O)NCCCS(=O)(=O)N)F)F	1
ZINC49460668	CCCCS(=O)(=O)/N=C(\[O-])/c1ccc(nc1)C(=O)N	0
ZINC49460869	c1ccc(c(c1)OC(=O)c1ccc(nc1)C(=O)N)F	0
ZINC49461673	c1cc(cc(c1)F)C(=O)NCC1(CC1)CO	0
ZINC49461911	CCC(CC)C(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC49462487	C[C@H](c1ccc(cc1)F)S[C@H](C(C)C)C(=O)NC(=O)N	0
ZINC49467547	CCSc1nc(cc(n1)Nc1cc(ccc1OC)C)N	0
ZINC49467783	COCCc1nc(cc([nH+]1)Nc1ccc(cc1OC)OC)N	0
ZINC49467809	Cc1ccc(cc1)Nc1cc(nc(n1)c1ccccc1F)N	0
ZINC49468042	CCOc1ccc(cc1)c1nc(cc(n1)Nc1ccc(cc1)F)N	1
ZINC49468670	CC(C)NC(=O)NNC(=O)c1cccc(c1)NC(=O)N	0
ZINC49469982	C[C@H](C(=O)NC(C)C)Oc1cc(ccc1C(=O)N)Cl	0
ZINC49470062	c1ccn(c1)CCCC(=O)N1CCC(CC1)O	0
ZINC49470873	CCC/[NH+]=C(/N)\SCc1cc(c(c(c1)Br)OC)OC	0
ZINC49474154	CCC[N@@H+]1CCc2c(cnc(n2)N)C1	0
ZINC49474283	CC[S@](=O)c1nc2nc([O-])cc(n2n1)N	0
ZINC49474410	c1cc(ccc1N1CC[C@H](C1)CO)S(=O)(=O)N	0
ZINC49474439	CN(C)CCC[N@H+]1CC[C@@H](C1)CO	0
ZINC49476589	Cc1c(c[nH]n1)NC(=O)COc1ccc(cc1Cl)F	0
ZINC49476947	c1cc(c(cc1NC(=O)c1ccc(s1)Br)S(=O)(=O)N)Cl	0
ZINC49478375	c1ccc(c(c1)NCC(=O)NNc1cccc(c1)Cl)Cl	0
ZINC49480660	CC(=O)NCCCN1CC[NH+](CC1)Cc1c(ccs1)Br	0
ZINC49488462	CC(C)OCCSCc1cccc(c1)OCC(=O)N	0
ZINC49489046	Cc1cc(on1)CS(=O)(=O)c1ccc(cc1)O	0
ZINC49491095	Cc1cccc2c1CCN2c1cc(nc(n1)N)Cl	0
ZINC49492276	Cc1cccc2c1CCN2CC(=O)NC(=O)N	0
ZINC49512300	c1cc(ccc1N1CCN(CC1)CCNC(=O)C(=O)N)F	1
ZINC49514412	Cc1c(c(n(n1)C)Cl)S(=O)(=O)/N=C(\[O-])/C1CC1	0
ZINC49516579	Cc1c(oc(n1)NC(=O)N1CCC[C@@H]1CO)C	0
ZINC49517911	C[C@H](c1ccc(cc1)F)NC(=O)NCCS(=O)(=O)C	1
ZINC49519386	c1ccc(c(c1)C(=O)NNC(=S)NCC(F)(F)F)Cl	0
ZINC49519403	c1cscc1/C=C/C(=O)NNC(=S)NCC(F)(F)F	0
ZINC49519546	CCC[N@H+]1CCCC[C@@H]1C(=O)NNc1ccc(cc1)F	1
ZINC49519692	Cc1c(c([nH]n1)C(=O)N1CCC[C@H](C1)NC(=O)N)Br	0
ZINC49520395	CC[C@@H](C(=O)Nc1ccc2c(c1)c(=O)[nH]cn2)OCC	0
ZINC49523690	C1CC1S(=O)(=O)N1CCC(CC1)CNC(=O)C(=O)N	0
ZINC49535142	CCCCS[C@@H](C)C(=O)N1CCc2c1cccc2	0
ZINC49535435	Cc1ccc(cc1)CN(C)C(=O)COc1ccc(cc1)F	0
ZINC49535438	CN(Cc1ccc(cc1OC)OC)C(=O)COc1ccc(cc1)F	0
ZINC49548480	Cc1c2c(n(n1)C)N=C(CS[C@@H]2c1cccc(c1)OC(F)F)O	0
ZINC49550021	Cc1nnc2n1nc(cc2)n1c(c(cn1)C#N)N	0
ZINC49581315	Cc1ccc2c(c1)c(C1=NC(=S)N=C1[O-])c(O)n2C	0
ZINC49625206	c1c2c(cc(c1N1CCOCC1)F)[N+](=O)[C@@H](C(=N)N2O)C(=O)N	0
ZINC49625206	c1c2c(cc(c1N1CCOCC1)F)[N+](=O)[C@@H](C(=[NH2+])N2O)C(=O)N	0
ZINC49625207	CN1CCN(CC1)c1cc2c(cc1F)[N+](=O)[C@@H](C(=[NH2+])N2O)C(=O)N	0
ZINC49625208	c1c2c(cc(c1[NH+]1CCCCCC1)F)[N+](=O)[C@@H](C(=[NH2+])N2O)C(=O)N	0
ZINC49625209	c1c2c(cc(c1N1CCCCC1)F)[N+](=O)[C@@H](C(=[NH2+])N2O)C(=O)N	0
ZINC49743818	CCCCN(CC(=O)N)C(=O)CN1C(=C)c2ccccc2C1=O	0
ZINC49765314	Cc1c(oc2c1c(N)[n+](cn2)CCC[NH+]1CCOCC1)C	0
ZINC49773124	c1cc(ccc1CCNCc1cscn1)S(=O)(=O)N	0
ZINC49788066	C[C@@H](c1ccc(c(c1)Cl)Cl)NC(=O)N(C)Cc1ccccc1O	0
ZINC49800538	CCCC[N@H+](CCO)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC49801367	CNC(=O)NC(=O)C[N@@H+]1CCCC[C@H]1CCO	0
ZINC49801671	c1cc(c(cc1Br)F)NC(=O)C[N@@H+]1CCCC[C@H]1CCO	0
ZINC49825137	CCC[N@@H+](CCO)CC(=O)NC(=O)N	0
ZINC49835345	c1ccc(cc1)C(=O)NC[C@@H](c1cccs1)O	0
ZINC49836457	C[C@H](CC#N)[N@H+](C)CCOc1ccc(cc1)OC	0
ZINC49847623	CCc1ccccc1n1c(c(cn1)C(=O)OCC)N	0
ZINC49884611	c1cc(c(c(c1)Cl)CN1CCN(CC1)CCCO)F	0
ZINC49909150	CSCC[C@H](C(=O)N[C@@H]1CC[C@H](CC1)O)NC(=O)c1ccccc1	0
ZINC49930626	CSCC[C@@H](C(=O)NCCc1ccc(cc1)C(F)(F)F)NC(=O)N	1
ZINC49930627	CSCC[C@H](C(=O)NCCc1ccc(cc1)C(F)(F)F)NC(=O)N	1
ZINC49935914	c1ccc(c(c1)OCCC(=O)NCCc1ccc(cc1)F)F	1
ZINC49945759	CN(Cc1ccc(cc1)F)C(=O)[C@@H](CCSC)NC(=O)N	1
ZINC49952257	CN/C(=[NH+]\N)/C=[N+](\[O-])/O	0
ZINC49980497	Cc1ccc(o1)[C@@H](CNc1cccc(c1[N+](=O)[O-])F)[NH+]1CCOCC1	0
ZINC49992712	CN(Cc1ccc(cc1)SC(F)F)C(=O)c1cccnc1[S-]	0
ZINC50026442	c1ccc(c(c1)NC(=O)CNc1ccc(cc1)C#N)O	0
ZINC50035187	COC(=O)c1cc(c(cc1N)F)O	0
ZINC50035191	CCOC(=O)c1cc(c(cc1N)F)O	1
ZINC50046689	Cc1cc(c(c(c1)Cl)NC(=O)CSc1ccccc1O)C	0
ZINC50049711	COC(=O)[C@H]1CCCN1CCSc1ccccc1F	1
ZINC50064806	CCOC(=O)[C@@H]1CCC[N@H+]1Cc1nc(nc(n1)N(C)C)N	0
ZINC50087785	CNC(=O)c1cc(ccc1F)NC(=O)NCCSc1ccc(cc1)Cl	1
ZINC50104024	C1CC1[N@@H+](CCO)Cc1nc(nc(n1)N)N	0
ZINC50104366	Cc1ccc(o1)C[N@@H+]1CCC[C@@H](C1)CO	0
ZINC50105208	CC[N@H+](CCO)[C@@H](C)C(=O)NCCCOC	0
ZINC50114013	c1cc(ccc1C[N@@H+]1CCC[C@H]1CO)C(=O)N	0
ZINC50114851	CN(CC(=O)NC1CC1)C(=O)C[N@@H+]1CCC[C@@H]1CO	0
ZINC50115852	c1ccc(c(c1)C(=O)N)NC(=O)C[N@@H+]1CCC[C@@H]1CO	0
ZINC50117419	C[N@@H+](Cc1cc(ccc1Br)F)C[C@@H](COC)O	0
ZINC50119665	Cc1c(sc2c1c(nc(n2)C[N@H+](C)C[C@@H](COC)O)N)C	0
ZINC50123788	C[C@@H]1C[C@H]1C(=O)N(C)Cc1ccccc1	0
ZINC50145679	CCCC[N@H+](Cc1cc(cc(c1O)C(=O)C)F)CC(=O)N	1
ZINC50153309	CC[N@H+](Cc1cc(cc(c1O)C(=O)C)Cl)C[C@H](C)C#N	0
ZINC50172662	c1cnc(cc1C(=O)NCCCCN1CCOCC1)n1ccnc1	0
ZINC50177845	Cc1ccc(c(c1)NC(=O)C1(CC1)c1ccc(cc1)F)O	0
ZINC50213538	CCCn1cc(nn1)C(=O)[O-]	0
ZINC50222626	C[C@H](C(=O)NC1=NC(=O)CN1)Oc1ccc(cc1Cl)Cl	0
ZINC50257683	c1cc(ccc1c1nc(cs1)C(=O)N1CCCCCCC1)[N+](=O)[O-]	0
ZINC50274322	Cn1c(c[nH+]c1CN1CCC[C@@H]1c1ccc(cc1OC)OC)Cl	0
ZINC50285738	C(C[NH3+])[C@H](C(F)(F)F)N	1
ZINC50423385	c1ccc(cc1)COCCCCNC(=O)c1cc(cnc1)Br	0
ZINC50446687	c1cc(ccc1/C=N\N/C(=N\[N+](=O)[O-])/N)O	0
ZINC50449067	Cc1c[nH+]c(c(c1OC)C)CNC(=O)CCc1ccccc1O	0
ZINC50449698	Cc1cccc(c1[N+](=O)[O-])C(=O)NCc1c(c(c(c[nH+]1)C)OC)C	0
ZINC50513478	Cc1ccc(cc1)c1nc(on1)CO/N=C(\c1ccc(cc1)F)/N	1
ZINC50559060	CCOC(=O)[C@H](c1ccc(c(c1)C)F)N	1
ZINC50559233	CNC(=O)c1ccc(cc1)S(=O)(=O)C1CCCC1	0
ZINC50575466	Cc1cc(ccc1CNc1ccc(cc1)OCC(=O)N)F	0
ZINC50577129	Cc1cc(ccc1C[NH2+]Cc1nncn1C)F	1
ZINC50615062	c1ccc(c(c1)OCCn1cc(cn1)N)F	1
ZINC50635345	c1c(cnc(c1S(=O)(=O)NC[C@H]1CCCO1)N)Br	0
ZINC50639622	c1cc(c(cc1[N-]S(=O)(=O)c1cc(cnc1N)Br)F)F	0
ZINC50641772	Cc1ccc(cc1NS(=O)(=O)c1cc(cnc1N)Br)F	0
ZINC50664371	c1ccc2c(c1)[nH]c(n2)C1=C(N(CC1=O)/N=C\c1cccc(c1)O)N	0
ZINC50670603	CCN(c1ccc(cc1)F)S(=O)(=O)c1cc(cnc1N)Br	0
ZINC50673662	CN(c1cccc(c1)F)S(=O)(=O)c1cc(cnc1N)Br	0
ZINC50699850	c1cnc(cc1N)C(=O)N1CCC(CC1)O	0
ZINC50705645	CN(CCO)C(=O)c1cc(c(nc1)N)Cl	0
ZINC50735610	CCC[C@@H](C)NC(=O)[C@@H]1CCCN(C1)C(=O)/C=C/c1cccc(c1)F	1
ZINC50769978	CCC[C@@H](C(=O)NCc1c(c(c(cn1)C)OC)C)NC(=O)N	0
ZINC50805085	CCC[C@@H](C(=O)Nc1ccc(cc1)Oc1ccncc1)NC(=O)N	0
ZINC50843216	c1cc(c(cc1Cl)Br)OCCC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC50847652	c1cc(cc2c1cc[nH]2)C(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC50852015	Cc1c(cnn1c1ccc(cc1)Br)C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50888384	CCCC[C@H](C)[NH2+]C[C@H](c1ccc(cc1)F)O	0
ZINC50888446	CCCC[C@H](C)[NH2+]C[C@H](c1cccc(c1)C(F)(F)F)O	0
ZINC50934838	CCS(=O)(=O)NCCCNc1ccc(cc1[N+](=O)[O-])C(=O)C	0
ZINC50976516	C[C@@](c1ccc(cc1)Cl)(C(=O)N)O	0
ZINC50977067	c1ccc(c(c1)[C@H](C(=O)N)O)C(F)(F)F	0
ZINC50977195	c1cc(c(cc1F)[C@H](C(=O)N)O)F	0
ZINC50985000	CCCc1ccc(cc1)C(=O)CCC(=O)[C@@H](C#N)C(=O)NC(C)C	0
ZINC51003106	CCCNC(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)Nc1ccc(cc1F)F	1
ZINC51068981	CN(C)C(=O)c1cccc(n1)N	0
ZINC51073622	Cc1c(cc(cc1F)C(=O)N)NC(=O)c1cccc(n1)Cl	0
ZINC51091358	c1cc(c(cc1[C@H](CN1CC[N@H+](CC1)CCO)O)F)F	0
ZINC51096307	c1cc(cc(c1)F)NC(=O)c1ccc(nc1)NN	0
ZINC51099113	Cc1ccc(s1)C(=O)NC1CCN(CC1)CC#C	0
ZINC51102329	c1cc(ccc1[C@H](CN1CCO[C@@H](C1)C(=O)N)O)OC(F)F	0
ZINC51104051	c1cc(c(cc1[C@@H](CN1CCO[C@@H](C1)C(=O)N)O)F)F	0
ZINC51105772	c1cc(ccc1OC[C@H](CN1CCO[C@@H](C1)C(=O)N)O)F	0
ZINC51106497	Cc1cc(ccc1Br)NC(=O)CN1CCO[C@H](C1)C(=O)N	0
ZINC51114711	Cc1ccccc1CN(C)C[C@@H](c1ccc(cc1F)F)O	0
ZINC51118812	C[N@H+](Cc1ccc(cc1)Cl)C[C@@H](c1cccc(c1)F)O	0
ZINC51127083	c1cc(cc(c1)F)[C@@H](C[NH+]1CCN(CC1)CC(=O)N1CCOCC1)O	0
ZINC51131860	Cn1c2c(cn1)c(=O)[nH]c(n2)CN1CCO[C@@H](C1)C(=O)N	0
ZINC51164143	c1cc(cc(c1)S(=O)(=O)N1CCO[C@H](C1)C(=O)N)OC(F)(F)F	0
ZINC51183761	Cc1ccc(cc1Cl)NNC(=O)c1cnn(c1)C(C)(C)C	0
ZINC51185722	C[C@@H](COC)/[NH+]=C(/N)\SCc1cccc(c1)OC(F)F	1
ZINC51187695	COc1ccc(cc1O)C[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC51189324	CC(C)(C)n1cc(cn1)CNCCc1c[nH]c2c1ccc(c2)F	1
ZINC51189399	COc1ccc(cc1O)CNCCc1c[nH]c2c1ccc(c2)F	0
ZINC51194058	CC1=Nc2n([C@H]([C@H]1C(=O)N)c1ccc(cc1)OC(F)(F)F)ncn2	0
ZINC51213126	Cc1cc2c(cc1C)n(cn2)C[C@H](CSc1nnc(n1C)C1CC1)O	0
ZINC51227237	Cc1ccc(c(c1C)O)C(=O)NC1CCN(CC1)CC(=O)N	0
ZINC51234335	c1cc(c(c(c1)F)[C@@H](C[NH+]1CCN(CC1)CC(=O)N1CCCC1)O)F	0
ZINC51237370	c1cc(ccc1CCNC(=O)N1CCO[C@H](C1)C(=O)N)F	1
ZINC51255663	c1cc(cc(c1)F)[C@H](CSc1nnc(n1C1CC1)c1ccncc1)O	0
ZINC51257465	CC(C)C[C@@]1(C(=O)N(C(=O)N1)C[C@H](c1ccc(cc1)C(F)(F)F)O)C	0
ZINC51281734	COCC[N@H+]1CCN(CC1)C[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC51288466	Cc1c(c(n(n1)C[C@@H](c1cc(ccc1F)F)O)C)[N+](=O)[O-]	0
ZINC51289255	c1cc(c(c(c1)F)[C@H](Cn1nc(nn1)c1ccc(cc1)C(=O)N)O)F	0
ZINC51289305	c1cc(c(cc1F)F)[C@@H](Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F)O	0
ZINC51289470	c1cc(cc(c1)F)[C@@H](Cn1cc(cc(c1=O)C(=O)N)[N+](=O)[O-])O	0
ZINC51289473	c1cc(cc(c1)F)[C@H](Cn1cc(cc(c1=O)C(=O)N)[N+](=O)[O-])O	0
ZINC51290237	c1ccc2c(c1)c(nn(c2=O)C[C@H](c1cccc(c1)F)O)C(=O)N	0
ZINC51291018	c1ccc2c(c1)nc(n2C[C@H](c1c(cccc1F)F)O)CC(=O)N	0
ZINC51308467	c1cc(ccc1C(=O)C1CCN(CC1)C(=O)NCc1cscn1)O	0
ZINC51314978	c1cc(ccc1CN(C[C@@H](c1cc(ccc1F)F)O)C1CC1)C(=O)N	0
ZINC51315176	c1cc(ccc1c1nc(on1)COC(=O)c1ccc2c(c1)OCO2)Br	0
ZINC51317699	Cc1ccc(cc1F)n1c(c(nn1)C(=O)NCC=C)C	1
ZINC51318540	CCCCOc1ccc(cc1)C(=O)/C=C/Nc1ccc(c(c1)F)F	1
ZINC51319233	CCCN(CCC)C(=O)CSc1nnc(n1N)c1cccc(c1)F	1
ZINC51332752	c1cc(c(c(c1)Cl)C(=O)NCc1ccc(cc1)C#N)Cl	0
ZINC51348942	CC[N@H+](C[C@H](c1ccc(c(c1)F)F)O)CC(=O)NC(C)(C)C	0
ZINC51354081	CCCCc1ccc(cc1)NC(=O)Nc1ccc(cc1F)F	1
ZINC51371646	c1ccc(c(c1)C#N)N1CCC[N@H+](CC1)C[C@@H](c1cccc(c1)F)O	0
ZINC51373697	CCC[C@]1(C(=O)N(C(=O)N1)C[C@@H](COc1ccc(cc1)F)O)C	0
ZINC51404398	CC(=O)Nc1ccc(cc1)OC[C@H](C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2)O	0
ZINC51423504	C[N@H+](CCOc1cccc(c1)F)C[C@H](c1c(cccc1F)F)O	0
ZINC51426397	CCOc1ccccc1CN(C)C[C@H](c1ccc(cc1F)F)O	0
ZINC51439751	CC(C)[C@@H](C(=O)NCc1cccc(c1)OC(F)F)NC(=O)N	0
ZINC51450603	c1ccc(cc1)[C@@H](CN1CCN(CC1)C(=O)c1ccsc1)O	0
ZINC51451263	CC(C)CC[N@H+](C)C[C@@H](COCc1ccccc1F)O	0
ZINC51461854	CCS(=O)(=O)NCCCNC(=O)CCc1ccc(cc1)OC	0
ZINC51462573	c1cc2c(cc1F)[nH]cc2CCNC(=O)[C@H]1CCOC1	1
ZINC51462696	CC(C)[C@@H](C(=O)NCCc1c[nH]c2c1ccc(c2)F)NC(=O)N	1
ZINC51477024	CC(C)[N@H+](C[C@@H](c1ccc(c(c1)F)F)O)CC(=O)N	0
ZINC51482200	c1ccc(cc1)CCOCC(=O)Nc1cccc(c1)CO	0
ZINC51482288	CCCC[C@@H](C(=O)Nc1cccc(c1)CO)NC(=O)N	0
ZINC51482471	CC(=O)Nc1ccc(c(c1)C(=O)Nc1cccc(c1)CO)F	0
ZINC51502775	Cc1cc2c(cc1C)n(cn2)C[C@H](C[NH+]1CCN(CC1)CC(=O)N)O	0
ZINC51528216	Cc1cc(ccc1NC(=O)c1ccc(c(c1)OC)OCC(=O)N)F	0
ZINC51563286	C[C@@H](c1ccc(cc1)S(=O)(=O)N)N(C)C[C@@H](c1cccc(c1)F)O	0
ZINC51563287	C[C@H](c1ccc(cc1)S(=O)(=O)N)N(C)C[C@@H](c1cccc(c1)F)O	0
ZINC51581674	CCCCOCCN1CCO[C@H](C1)C(=O)N	0
ZINC51582355	Cc1ccccc1NC(=O)NCCc1c[nH]c2c1ccc(c2)F	1
ZINC51583429	c1cc(c(cc1F)NC(=O)N1CCO[C@H](C1)C(=O)N)F	0
ZINC51613367	Cc1cnc(c(c1OC)C)CNC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC51641805	CCOCc1ccccc1NC(=O)NCc1c(c(c(cn1)C)OC)C	0
ZINC51678084	CCc1ccc(cc1)[C@@H](C(C)C)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51678873	c1cc(cc(c1)F)CCNC(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC51712223	CCS(=O)(=O)NCCCNC(=O)N[C@@H](C)C[N@@H+]1CCC[C@@H](C1)C	0
ZINC51713347	c1cc(c(cc1Br)CCNC(=O)N1CCO[C@@H](C1)C(=O)N)F	1
ZINC51713585	c1c(cc(cc1Cl)Cl)CCNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51721432	CCc1ccc(o1)C[NH2+]Cc1ccc(cc1)F	1
ZINC51721645	CCc1ccc(o1)CNc1cccc(c1)C(=O)N	0
ZINC51735576	CC(C)C[N@@H+](CCC(=O)Nc1cc(ccc1OC)Cl)CC(=O)N	0
ZINC51735648	CC(C)C[N@@H+](C[C@H](c1cccc(c1)F)O)CC(=O)N	0
ZINC51826271	C[C@@H](c1ccc2ccccc2c1)NC(=O)C[N@@H+](C)CC(=O)N	0
ZINC51829492	c1cc(cc(c1)OC(=O)CCNC(=O)c1cccs1)C(=O)N	0
ZINC51852256	c1cc(cc(c1)OC(=O)CCOCC(F)(F)F)C(=O)N	1
ZINC51869785	C1CC[C@H]2[C@@H](C1)CCCN2C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC51871264	c1cc(c(nc1)OCC[C@@H]1CCCC[NH2+]1)C#N	0
ZINC51873376	c1ccc(c(c1)CSCCNC(=O)[C@H]1CCCN(C1)C(=O)N)F	1
ZINC51885672	Cc1ccc(cc1C(=O)N1CC[C@H](C1)CO)[N+](=O)[O-]	0
ZINC51887213	c1ccc(c(c1)C(=O)N)NC(=O)C[N@@H+]1CC[C@@H](C1)CO	0
ZINC51887872	c1ccc(c(c1)F)SCC[N@@H+]1CC[C@@H](C1)CO	0
ZINC51917920	C[C@H](c1nnc(o1)c1cccs1)[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC51925513	CCOC(=O)c1ccsc1NC(=O)C[N@H+]1CC[C@@H](CC1)[NH+]1CCCC1	0
ZINC51925545	c1cc(cc(c1)F)NC(=O)C[N@@H+]1CC[C@H](CC1)[NH+]1CCCC1	0
ZINC51951705	CCOc1ccc(c(n1)CO)Br	0
ZINC51953316	COCCC[N@H+]1CC[C@@H](CC1)[NH+]1CCCC1	0
ZINC51989741	COc1cccc(c1C(=O)N[C@@H]1CCCC[C@@H]1O)OC	0
ZINC51990303	CCOc1ccc(cc1)C[NH2+][C@@H]1CCCC[C@H]1O	0
ZINC51991297	CCOc1ccc(cc1)OCC(=O)N[C@H]1CCCC[C@@H]1O	0
ZINC51991298	CCOc1ccc(cc1)OCC(=O)N[C@@H]1CCCC[C@H]1O	0
ZINC51991424	Cc1ccc(cc1C(=O)N[C@@H]1CCCC[C@@H]1O)S(=O)(=O)C	0
ZINC51991907	Cc1cn2c([nH+]1)sc(n2)NC[C@H](Cc1ccc(cc1)F)CO	0
ZINC52003134	c1ccc(c(c1)C(F)(F)F)NC(=O)N[C@@H]1CCCC[C@H]1O	0
ZINC52004137	c1cc(c(cc1[N+](=O)[O-])F)S(=O)(=O)N[C@H]1CCCC[C@@H]1O	0
ZINC52045916	c1ccc(c(c1)C[N@@H+](CC(=O)N)C1CC1)C(F)(F)F	0
ZINC52049109	c1c(cc(c2c1COCO2)CCNc1cc(nc(n1)N)Cl)F	1
ZINC52073036	CC(C)(C)c1nc(cs1)CN1CC[NH+](CC1)C[C@@H](COC(C)(C)C)O	0
ZINC52074327	C[C@H](c1ccccc1F)[N@H+](C)Cc1nc(on1)c1ccccc1	0
ZINC52119047	c1cc(c(cc1F)NC1CC1)N	0
ZINC52125003	Cc1cc(ccc1N)c1nc2ccc(cc2n1C(C)C)F	0
ZINC52125266	c1cc(ccc1c1nc2ccc(cc2n1C1CC1)F)O	0
ZINC52164143	CCOc1ccccc1C[N@H+](C)C[C@@H](COC(C)(C)C)O	0
ZINC52186823	CCCCN(C)C(=O)[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)C(=O)N	0
ZINC52187177	CCCCN(C)C(=O)[C@H]1CC[N@@H+](CC1)C[C@H](c1ccc(c(c1)F)F)O	0
ZINC52248531	CCOC(=O)C[C@]1(CCc2c1cccc2)O	0
ZINC52254315	CCC[C@H](C(C(=O)OCC)(F)F)O	0
ZINC52271744	C[C@H]1C[C@H]1[NH2+]Cc1cc(c(c(c1)Br)O)OC	0
ZINC52272665	C[C@H]1C[C@H]1[NH2+][C@@H](C)c1ccc(c(c1)Cl)F	0
ZINC52360567	Cc1ccccc1C[C@@H](C)NC(=O)C[N@H+]1CC[C@@H](CC1)NS(=O)(=O)C	0
ZINC52445303	C[C@H]1CN(C[C@@H](O1)C)C(=O)CCNc1c2ccccc2ncn1	0
ZINC52457654	c1cc(c(cc1CNc1cc(nc(n1)N)Cl)F)N1CCC(CC1)O	0
ZINC52469995	Cc1ccc(o1)[C@](CCNC(=O)[C@@H]1C[C@@H]1[N+](=O)[O-])(C(F)(F)F)O	0
ZINC52488095	Cc1cc2c(cc1C)n(cn2)C[C@@H](CN1CCN(CC1)S(=O)(=O)N)O	0
ZINC52563210	CCCCn1c(c(c(=O)[nH]c1=O)N(CC#C)Cc1ccccc1)N	0
ZINC52620210	CC[C@H](C)NC(=O)C(=O)Nc1ccc(cc1)C(=O)NCC=C	0
ZINC52703724	CCCC[N@@H+](CC(=O)N)CC(=O)N[C@@H]1CCOc2c1cccc2	0
ZINC52743395	c1ccc(c(c1)c1ccc(o1)C(=O)NCC1(CCOCC1)C(=O)N)F	0
ZINC52762829	Cc1cc(cc(c1)OCCC[N@H+]1CCC[C@@H]1CCCO)C	0
ZINC52822081	Cc1cc(on1)[C@H]1CCCN1Cc1ccc(o1)S(=O)(=O)N(C)C	0
ZINC52826473	CCCCNC(=O)NC(=O)C[N@H+](CC(=O)N)C1CCCC1	0
ZINC52831777	CCOc1ccc(cc1)[C@@H]1CCCN1C(=O)C[N@H+](C)CC(=O)N	0
ZINC52840145	c1cc(sc1)[C@H](CNC(=O)CCCCNC(=O)N)N1CCCC1	0
ZINC52875734	C[C@H](C(=O)N1CCc2ccccc2C1)[N@@H+]1CCC[C@@H](C1)O	0
ZINC52891750	CCCCc1nc(no1)Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F	1
ZINC52900242	c1cc(c(cc1C(=O)NCCc1cc(cc2c1OCOC2)F)Cl)O	0
ZINC52933547	CCOc1cc(cc(c1O)Br)/C=C\1/c2ccccc2C(=O)NC1=O	0
ZINC52948955	C[NH2+]CCCc1cccc(c1F)F	1
ZINC52976717	COCCOc1cccc(c1)C(=O)Nc1cccc(c1)C(=O)N	0
ZINC52986310	CCSc1cc(ccn1)C(=O)N1CCC[C@@H]1C(=O)N	0
ZINC53014615	CCCCCNC(=O)C1CCN(CC1)C(=O)c1ccc(c(c1O)C)C	0
ZINC53020330	c1ccc(c(c1)F)S(=O)(=O)NCCC(=O)NCc1ccoc1	1
ZINC53055309	c1cc(cc(c1)F)Nc1c(cccn1)C(=O)NCCCC(=O)N	1
ZINC53062296	c1ccc(cc1)COc1cc(ccn1)C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC53076251	Cc1cccc(c1NC(=O)C[N@H+]1CCC[C@@H]1Cc1cccc(c1)F)C	0
ZINC53086935	c1cc(c(cc1F)CCC(=O)NCCC(=O)N1CCCCC1)F	1
ZINC53088382	CC[N@@H+](Cc1cc(=O)n2cc(ccc2n1)Cl)[C@H](C)c1ccc(cc1)F	0
ZINC53094780	CCC[N@@H+](CCO)CC(=O)N[C@@H](c1ccc(cc1)F)c1cccs1	0
ZINC53120907	CN(CCOc1ccc(cc1)OC)C(=O)c1cc(cs1)C(=O)N	0
ZINC53141876	c1ccc(cc1)[C@H](CNC(=O)c1cc(cs1)C(=O)N)[NH+]1CCCC1	0
ZINC53149549	c1cc(c(cc1CNCc1ccc(s1)Cl)Cl)F	1
ZINC53155642	c1cc(ccc1CNCc1ccc(c(c1)Cl)F)F	1
ZINC53156571	c1cc(cc(c1)C(=O)N)C[NH2+]Cc1ccc(c(c1)Cl)F	1
ZINC53158537	C[C@H](c1ccc(cc1)F)N(C)C(=O)c1cc(cs1)C(=O)N	0
ZINC53164463	Cc1ccc(cc1F)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC53168296	CCCCOc1c(ccc(c1F)F)N	1
ZINC53222806	Cc1nc(no1)CSc1nnc(n1N)c1cc(ccc1Cl)Cl	0
ZINC53256637	COCCN[C@@H](c1ccc(cc1F)Br)C(=O)N	1
ZINC53272537	CCN(CC)[C@H](CNC(=O)c1cc(cs1)C(=O)N)c1ccccc1Cl	0
ZINC53278630	C[C@@H](c1ccc(cc1)F)NC(=[NH2+])N	0
ZINC53286555	C[N@@H+]1CCN([C@@H](C1)c1ccccc1)C(=O)CCCCNC(=O)N	0
ZINC53301666	Cc1c2cc(ccc2sc1C(=O)NC(C(=O)N)C(=O)N)F	0
ZINC53304214	C[C@@H]1C[C@@H](C[N@@H+](C1)C(C)(C)CNC(=O)CN(C)C(=O)C)C	0
ZINC53304396	C[C@H]1C[C@@H](C[N@@H+](C1)C(C)(C)CNC(=O)CSCC(=O)N)C	0
ZINC53315888	Cc1ccccc1Cc1cnc(s1)NC(=O)CSc1nncs1	0
ZINC53331510	C[N@H+](Cc1cccc(c1)OCC(F)(F)F)CC(=O)N	0
ZINC53334723	c1cc(ccc1CCNC(=O)CSc1nc([nH]n1)N)OC(F)(F)F	1
ZINC53334823	CN(CCCOc1ccc(cc1)F)C(=O)CSc1nc([nH]n1)N	1
ZINC53336114	c1ccc(cc1)CN(CCC(=O)N)C(=O)Cc1ccccc1F	0
ZINC53336534	Cc1ccnc2n1nc(n2)C(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC53340695	CN(CCOc1ccccc1F)C(=O)CSc1nnc(s1)N	1
ZINC53361343	c1ccc2c(c1)CSC(=N2)SCC(=O)Nc1ccc(cc1)O	0
ZINC53364035	CCn1c(c(c(=O)[nH]c1=O)C(=O)CN(C)CCC(C)C)N	0
ZINC53370491	c1ccc(cc1)[C@@H](C(=O)N)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC53380390	Cc1nnc(n1N)SCC(=O)N(C)CCCOc1ccc(cc1)F	1
ZINC53381740	CCN(CCC#N)C(=O)CSc1nnc(n1N)C(F)(F)F	1
ZINC53394422	Cc1c(=O)n(c(nn1)SCCOc1cccc(c1)C#N)N	0
ZINC53396175	CCCCc1c(c2ccccc2o1)/C=C/C(=O)N[C@H](C)C(=O)N	0
ZINC53399517	CCN(Cc1ccc(s1)Cl)C[C@H](COc1cccc(c1)C(=O)C)O	0
ZINC53399629	CC(C)(C)OC[C@@H](CN(CC=C)Cc1ccc(s1)Cl)O	0
ZINC53400528	C[N@H+](CCOc1ccc(cc1)OC)Cc1nc(on1)c1ccccc1	0
ZINC53460020	c1ccc(cc1)[C@H]1CC[C@@H](CC1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC53511750	CN(CC(=O)N)C(=O)c1cc(nc2c1ccc(c2)F)c1ccccc1	0
ZINC53572039	C[C@H]1CCCC[C@@H]1OCCNc1nc2c(n1C)c(=O)[nH]c(=O)n2C	0
ZINC53575801	c1ccc2cc(c(cc2c1)C(=O)NNC(=O)[C@@H]1C[C@H]2CC[C@@H]1C2)O	0
ZINC53601849	CCOc1cc(cc(c1OCC=C)Br)C[NH2+][C@@H](C)C(=O)N	0
ZINC53601949	CCCCOc1ccc(cc1OCC)CN[C@H](C)C(=O)N	0
ZINC53602037	Cc1cc(n2c(n1)nc(n2)C(F)(F)F)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC53619647	C[C@@H]1Nc2ccccc2C(=O)N1CCc1c[nH]cn1	0
ZINC53622762	COc1cc(ccc1O)/C=N/N/C(=N\[N+](=O)[O-])/N	0
ZINC53633259	C[C@H]1CCCC[C@H]1OCCNC(=O)CSc1nnnn1C(C)C	0
ZINC53659479	CCOc1ccccc1C(=O)NCCCOC1CCCCC1	0
ZINC53669690	Cn1cc(cc1C(=O)N)S(=O)(=O)N([C@@H]1CCc2c1cccc2)C1CC1	0
ZINC53672651	CCCCNC(=O)[C@@H]1CC[C@@H](N(C1)S(=O)(=O)N(C)CCCC)C	0
ZINC53673608	Cc1nc(n[nH]1)SCC(=O)N[C@H](c1cccs1)C(C)(C)C	0
ZINC53676574	CCC[C@H](C)NC(=O)CCc1ccc2c(c1)OCO2	0
ZINC53677856	CCN(CCC#N)C(=O)CSc1nc2ccccc2c2n1nc(n2)C	0
ZINC53714418	C[C@@H](C(=O)N(C)C)NC(=O)CSc1ncn(n1)c1ccccc1	0
ZINC53768310	CCN(CC(=O)NCc1cccc(c1)COC)c1ccc(c(c1)F)F	1
ZINC53774018	Cc1c(cnn1c1ccc(cn1)C(F)(F)F)C(=O)NCCS(=O)(=O)N	1
ZINC53780656	c1cc(sc1)[C@@H](CNCc1ccc(cc1)C(=O)N)[NH+]1CCCC1	0
ZINC53790834	CCC(=O)Nc1ccc(c(c1)C(=O)NCCCOCC1CC1)O	0
ZINC53795423	c1cc(ccc1OCCNC(=O)CSc1nnc(n1C1CC1)N)F	1
ZINC53810488	CCS(=O)(=O)CC(=O)Nc1ccc(c(c1)NC(=O)C1CCCCC1)F	0
ZINC53892989	c1cc(ccc1c1nnc(n1CC(=O)N1CC[C@H](C1)C(=O)N)[S-])Cl	0
ZINC53969241	C[C@H](C(=O)NCCCNc1ncccn1)Oc1ccc(cc1)Cl	0
ZINC53994629	c1cc2c(cc1Br)ncc(c2N)C#N	0
ZINC53994811	Cc1cc(c2cccc(c2n1)F)OCCO	0
ZINC53994951	c1cc2c(cc1[N+](=O)[O-])ncc(c2[O-])C(=O)NN	0
ZINC53994993	C1[C@H]2[C@H]3[C@@H]4[C@@H]1[C@@H]([C@@H]2O[C@@H]3N(C4=O)CCCC(=O)N)O	0
ZINC53996638	c1cc(ccc1CN1CCN(CC1)c1ccc(cc1)N)F	0
ZINC54009835	C[C@@H]1CCC[C@@H](N1c1ccc(cc1F)N)C	0
ZINC54009843	c1cc(c(cc1Br)F)OCC(=[NH2+])N	0
ZINC54041029	CCOc1ccc(cc1CO)NS(=O)(=O)c1cc(cc(c1)F)F	0
ZINC54058040	Cc1cc(n[nH]1)C(=O)NCCc1ccc(cc1)F	1
ZINC54094318	C[C@@H]1CCCC[C@@H]1NC(=O)N1CCN(CC1)c1ccccc1O	0
ZINC54097347	c1cc(ccc1C[N@H+]1CC[C@@H](CC1)NC(=O)c1cc(cs1)C(=O)N)F	0
ZINC54109962	CC[N@@H+](C)CCN[C@H](c1ccccc1)c1ccc(cc1)F	1
ZINC54110999	CC(C)N(C)CC[NH2+]Cc1ccccc1OC(F)F	1
ZINC54114419	CN(CCOc1ccccc1OC)C(=O)c1cc(cs1)C(=O)N	0
ZINC54151482	CCCC(=O)NCC(=O)NC1CCN(CC1)CC(=O)N	0
ZINC54163750	Cc1cc(sc1C)C(=O)NNC(=O)c1cccc(c1O)OC	0
ZINC54163879	CCC[C@@H](c1ccccc1)C(=O)NNC(=O)c1cccc(c1O)OC	0
ZINC54163939	C[C@H](CC(=O)NNC(=O)c1cccc(c1O)OC)c1ccc(cc1)F	0
ZINC54167491	CN(CCCCNC(=O)c1ccc(c(c1)Cl)O)c1ccccc1	0
ZINC54177654	c1cc(ccc1C1=C[NH+]=C(C[C@H]1N)C(F)(F)F)Cl	0
ZINC54179196	c1cc(cnc1)C[NH2+]Cc1ccc(cc1)N1CCC[C@H](C1)C(=O)N	0
ZINC54179346	c1ccc(c(c1)C[NH2+]Cc1ccc(cc1)N1CCC[C@@H](C1)C(=O)N)F	1
ZINC54188285	Cn1cc(c(=O)n(c1=O)C)/C=C/C(=O)Oc1ccccc1F	0
ZINC54190373	CCCN(C)C(=O)c1cccc(c1F)F	1
ZINC54196989	c1ccc(c(c1)CC/[NH+]=C(/c1c(nccn1)N)\O)C(F)(F)F	1
ZINC54210848	CCCOC(=O)c1cccc(c1F)F	1
ZINC54220597	CCCc1nnc([S-])n1CC(=O)NCC[N@@H+]1CCc2c(ccs2)C1	0
ZINC54232614	C[C@@H](C(=O)Nc1ccc(cc1)OCC(F)(F)F)NC(=O)N	0
ZINC54247055	Cc1ccc(cc1)OCc1nc(cs1)CSc1nnc(n1N)C	0
ZINC54269243	Cc1ccc(cc1F)/C(=N/OCC(=O)Nc1ccc(cc1)F)/N	1
ZINC54269323	Cc1ccc(cc1F)/C(=N\OCC(=O)Nc1c(cc(cc1C)C)C)/N	1
ZINC54269605	Cc1ccc(cc1F)/C(=N\OCC(=O)NCc1cccs1)/N	1
ZINC54269979	Cc1ccccc1CNC(=O)CO/N=C(\c1ccc(c(c1)F)C)/N	1
ZINC54272570	COc1ccc(cc1)CN(CC=C)C[C@@H](c1ccc(c(c1)F)F)O	0
ZINC54317168	C[C@H](c1nnnn1c1ccccc1)N1CCSCC1	0
ZINC54317214	CN(C)C(=O)CN(CCOC)Cc1nc(on1)C1CC1	0
ZINC54317228	Cn1cc(cn1)CCC[N@H+]1CC[C@@H](CC1)[NH+]1CCCC1	0
ZINC54352821	Cc1csc(n1)NC(=O)NCC[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC54353007	CCN(CC(=O)N[C@H]1CCCCNC1=O)c1cc(cc(c1)C)C	0
ZINC54362978	Cc1cc(c(cc1Br)Br)S(=O)(=O)N1CCCCCC1	0
ZINC54365485	COCCCN(CCOC)Cc1cc(no1)c1ccc(cc1)Cl	0
ZINC54368440	Cc1ccc(c(c1)OS(=O)(=O)c1c(cccc1F)F)C(=O)N	0
ZINC54379882	CCc1cccc(c1)Oc1c(nccn1)C#N	0
ZINC54386932	C[C@@H](Cc1ccccc1F)NC(=O)Nc1ccccc1S(=O)(=O)C	0
ZINC54390733	Cc1csc(n1)C/C(=N\OCC(=O)N[C@@H]1CCCC[C@H]1C)/N	0
ZINC54390744	Cc1csc(n1)C/C(=N/OCC(=O)NCC(F)(F)F)/N	1
ZINC54417780	Cn1c2c(cn1)c([O-])nc(n2)C[N@@H+](C)[C@H]1CCCc2c1cccc2	0
ZINC54427618	c1ccc(c(c1)NC(=O)CCSc1nnc(n1N)c1ccco1)F	1
ZINC54455777	Cc1c(sc(n1)C)C(=O)NCCC[NH+](C)C	0
ZINC54458243	CC(C)OCCCNC(=O)[C@@H](Cc1ccccc1)n1cnnn1	0
ZINC54471261	CC[C@@H](C)C[NH2+]C[C@H](c1c(cccc1F)F)O	0
ZINC54482160	c1ccc(cc1)SCCC(=O)N1CCN(CC1)CC(=O)N	0
ZINC54497161	CCCCN(CC(F)(F)F)Cn1c(=S)n(c(n1)CCC(=O)N)C	1
ZINC54516452	CCCCNC(=O)CO/N=C(/c1cccc(c1)C(F)(F)F)\N	1
ZINC54529921	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)CN1CCN(CC1)c1ccc(cc1)O	0
ZINC54531457	C[C@@H](CNC(=O)NCCNC(=O)c1ccc(cc1)C(F)(F)F)CO	0
ZINC54531584	CCCC[C@@H]1CC[C@@H](CC1)C(=O)N1CCC[C@@H]1C(=O)N	0
ZINC54531930	C[C@@H](CNC(=O)NCCN1CCN(CC1)c1ccc(cc1)F)CO	0
ZINC54532206	C[C@H](CNC(=O)NCc1ccc(c(c1)OC(F)F)OC)CO	0
ZINC54532569	C[C@@H](CNC(=O)NCc1cccc(c1)F)CO	0
ZINC54535854	C[C@@H](CNC(=O)N[C@@H](C)c1ccc(c(c1)F)Oc1ccccc1)CO	0
ZINC54538576	c1ccc(cc1)[C@H](C(=O)N)N1CCN(CC1)C(=O)c1ccsc1	0
ZINC54547458	c1cc(ccc1C(=O)N1CCC(=O)NCC1)OC(F)(F)F	0
ZINC54570000	COc1ccccc1COC(=O)CCNC(=O)Cc1ccccc1	0
ZINC54623417	C[C@H](Cc1ccccc1F)NC(=O)NCc1ccc(cc1)COC	1
ZINC54647270	Cc1ccccc1NC(=O)CCN1C(=O)[C@@H]2CC[C@](C1=O)(C2(C)C)C	0
ZINC54650198	c1ccc(c(c1)CCNC(=O)NC(C(=O)N)C(=O)N)C(F)(F)F	1
ZINC54747198	c1ccc2c(c1)c(=O)cnn2CC(=O)OCc1ccc(cc1Br)F	0
ZINC54753938	c1cc(ccc1OCCCc1[nH]c(=O)c2c(n1)ccs2)F	1
ZINC54770450	c1c(scn1)CNCCO	0
ZINC54774676	CCCC(=O)NCC(=O)Nc1cccc(c1)CN(C)C(=O)C(F)(F)F	1
ZINC54801832	C[C@@H](COC)OC(=O)/C(=C/c1cc(cs1)c1ccccc1)/C#N	0
ZINC54814048	Cn1cc(cn1)CNC(=O)N1CCN(CC1)C1CCCC1	0
ZINC54820452	CCCC(=O)N1CCC[C@@H](C1)C(=O)N[C@H](C)C(=O)N	0
ZINC54829916	Cc1ccc(cc1[N-]S(=O)(=O)c1ccccc1F)S(=O)(=O)N	0
ZINC54832629	CCC[C@@H](C)N1C[C@H](CC1=O)C(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC54840265	CC(C)CCNC(=O)C(=O)Nc1cc(ccc1OC(C)C)C#N	0
ZINC54868570	CCOc1ccccc1NC(=O)c1ccc(cc1F)[N+](=O)[O-]	1
ZINC54891604	CCOc1ccccc1CNC(=O)C(=O)Nc1ccccc1F	1
ZINC54893261	CCOc1cccc(c1O)/C=[NH+]\C[C@@H](c1ccc(cc1)F)N(C)C	0
ZINC54893264	CCOc1cccc(c1O)/C=N/C[C@H](c1ccc(cc1)F)[NH+](C)C	0
ZINC54918058	CCc1nc(cs1)CNc1ccc(cc1)F	0
ZINC54931990	c1c(cc(c2c1OC[C@@H]2N)F)F	0
ZINC54967514	c1cc(c(c(c1)F)CN)C(F)(F)F	0
ZINC54978401	Cc1ccc(cc1)OC[C@@H](CN1CCN(CC1)CC(=O)N)O	0
ZINC54991359	Cc1c(c(on1)C)C[N@H+]1CCC[C@@H]1C(=O)NCC(F)(F)F	0
ZINC55036800	Cc1c(c(n(n1)c1ccc(cc1)Br)C)/C=C(/C#N)\C(=O)N	0
ZINC55042303	C[C@@H](C[N@H+](Cc1ccccc1)Cc1cccc(c1)OCC(=O)N)CO	0
ZINC55047207	c1c(csc1/C(=N/OCC(=O)N1CCCCCCC1)/N)Br	0
ZINC55054716	CCCCNC(=O)CN(C)C(=O)c1cc(c(c(c1)S(=O)(=O)N)C)C	0
ZINC55062372	c1cc(cc(c1)OCCS/C(=[NH+]/C[C@H]1CCCO1)/N)[N+](=O)[O-]	0
ZINC55076240	C[C@@H]1C[C@H](CN(C1)C(=O)NCc1cnn(c1)c1ccccc1)C	0
ZINC55089412	CN(Cc1ccccc1O)C(=O)CSc1nnc(s1)N	0
ZINC55102462	COCCN1CCN(CC1)[C@H](c1ccccc1Cl)C(=O)OC	0
ZINC55108364	c1ccc(c(c1)CCCNC(=O)[C@H]1CCCN(C1)CC(=O)N)O	0
ZINC55109321	CCOc1cc(c(cc1OC(C)C)Cl)C[NH2+][C@@H]([C@@H](C)O)C(=O)N	0
ZINC55117752	C[C@@H]1CCCN(C1)C1=NC(=O)[C@H](S1)CC(=O)Nc1ccccc1Cl	0
ZINC55119071	Cc1nc([nH]n1)SCC(=O)NC[C@@H](c1ccccc1Cl)O	0
ZINC55134131	COc1ccccc1CN(CC=C)C(=O)C1(CC1)C(=O)N	0
ZINC55134242	C=CC[N@@H+](Cc1ccc(cc1)F)Cc1cccc(c1)OCC(=O)N	0
ZINC55154330	Cc1c(c2ccccc2n1CC(=O)N)C[NH2+][C@H](C)CCCC(C)(C)O	0
ZINC55158398	CONC(=O)c1ccc(cc1O)NC(=O)c1cc(cc(c1)F)F	0
ZINC55160076	Cc1cc(ccc1F)CNC(=O)[C@H]1CCCN1C(=O)Cc1cccs1	0
ZINC55167263	C(CS(=O)(=O)CCO)[C@H](O)S(=O)(=O)CCO	0
ZINC55168205	CCc1[nH+]c(c([nH]1)C)CN1CC[N@H+]([C@@H](C1)CCO)CC(C)C	0
ZINC55184663	CC(C)COCCCNC(=O)c1cc(ccc1O)NC(=O)C	0
ZINC55192117	Cc1ccc(cc1[C@@](C)(C1CC1)O)F	0
ZINC55196834	CCN(Cc1nc(on1)CC(C)C)C(=O)[C@H]1CCCN(C1)CC(=O)N	0
ZINC55197702	c1cc(cc(c1)C(=O)NCCCn1cncn1)c1ccc(cc1)O	0
ZINC55200280	c1ccc(c(c1)C(=O)NCCC(=O)NCc1cc([nH]n1)C1CC1)F	1
ZINC55202035	CC[C@@H](c1ccc(cc1C)F)O	0
ZINC55211991	CCCN(C/C=C/c1ccccc1)C(=O)c1ccc(c(c1)O)F	0
ZINC55219683	Cc1c(sc(=O)n1CC(=O)N1CCN(CC1)C(=O)c1ccoc1)C	0
ZINC55236776	CC[C@](C)(c1ccc(c(c1)F)F)O	0
ZINC55243268	CO[C@H]1CC[C@@H](CC1)C(=O)N(CCSc1ccccc1)CC=C	0
ZINC55254368	CC(C)n1cc(cn1)C[NH2+]Cc1cn(c2c1cccc2)CCC(=O)N	0
ZINC55259586	CN(C)C(=O)COc1cccc(c1)CNS(=O)(=O)c1ccccc1F	0
ZINC55270104	CCC[N@@H+](CCO)Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC55270990	Cc1cc(c(c(c1)C)OCCNC(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)N)C	0
ZINC55271934	c1cc(cc(c1)F)CN1CCN(CC1)Cc1ccc(o1)CO	0
ZINC55282514	CCn1c(nnc1SCCNC(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)N)C	0
ZINC55282692	CC(C)N(CCSc1ccccc1)C(=O)[C@H](CC(=O)[O-])[NH3+]	0
ZINC55283306	CC(C)N(CCC(=O)N)C(=O)c1ccc(cc1)OCC(=C)C	0
ZINC55285791	c1cc(cc(c1)Cl)COc1cccc(c1)C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC55292559	CCCN1CCC(CC1)[NH2+]Cc1ccc(c(c1)Cl)Cl	0
ZINC55308867	Cc1ccc(s1)CN(CCCO)C(=O)[C@H]1CCCN(C1)CC(=O)N	0
ZINC55320850	CCc1nc(cs1)CC(=O)N(CC=C)Cc1ccccc1F	0
ZINC55320908	CC(=O)Nc1ccc(c(c1)C(=O)N(CC=C)Cc1ccccc1F)O	0
ZINC55329140	CCCCNC(=O)N1CCC(CC1)C(=O)Nc1ccc(cn1)C	0
ZINC55341921	c1cc(ccc1c1c(c[nH]n1)CNCCC[N@H+]1CCCC[C@@H]1CO)F	0
ZINC55342347	Cc1cc(n(n1)C)C[N@H+](CC=C)Cc1ccc(cc1)F	0
ZINC55359124	CC(C)C[C@@]1(CCCN(C1)C(=O)CCN1CCCCO1)CO	0
ZINC55368711	Cc1ccc(c(c1)C(=O)N(C)CCc1ccc(cc1)F)C	0
ZINC55386589	COc1cc(cc(c1)OC)CCNC(=O)CSc1nnc(s1)N	0
ZINC55392989	Cc1c(cn(n1)CC=C)C[NH2+]CCCc1csc(n1)N	0
ZINC55393227	CCN(CCOc1ccc(cc1)F)C(=O)C1CCN(CC1)CC(=O)N	1
ZINC55412313	CC1=Nc2n([C@H]([C@H]1C(=O)N)c1ccc(cc1)F)nc(n2)CCCO	1
ZINC55412315	CC1=Nc2n([C@H]([C@H]1C(=O)N)c1ccc(cc1Cl)Cl)nc(n2)CCCO	0
ZINC55412321	CC1=Nc2n([C@H]([C@H]1C(=O)N)c1cccnc1)nc(n2)CCCO	0
ZINC55414516	Cc1ccc(cc1)SCCN(C)C(=O)c1c(nc(o1)C)C	0
ZINC55431457	COc1cccc(c1)OCC(=O)N1CCCc2c1c(cc(c2)F)F	0
ZINC55432131	CCC[C@H]1CC[C@@H](CC1)NC(=O)Cn1cccc(c1=O)C(F)(F)F	1
ZINC55457697	C[C@H](C(=O)N[C@@H]1CCOc2c1cccc2Cl)NC(=O)OC(C)(C)C	0
ZINC55473465	Cc1cccc(n1)NC(=O)CCCNC(=O)C(C)(C)C	0
ZINC55504447	c1cc(ccc1CN1CCCN(CC1)CCCC#N)F	1
ZINC55528837	CCn1c([O-])c2ccc(cc2nc1=S)C(=O)Oc1ccccc1F	0
ZINC55555322	CC(C)c1ccc(cc1S(=O)(=O)Nc1c(cccc1F)F)C(=O)[O-]	0
ZINC55558429	Cc1ccc(c(c1)[N-]S(=O)(=O)c1cc(cc2c1CCC2)C(=O)[O-])F	0
ZINC55563854	Cc1ccc(cc1F)S(=O)(=O)Nc1cc(ccc1N1CCOCC1)Cl	0
ZINC55575554	CC(C)C1=NO[C@H](C1)C[NH2+]Cc1c[nH]nc1c1ccc(cc1)F	1
ZINC55580790	Cc1ccc(c(c1)S(=O)(=O)Nc1cccc(c1)/N=C(/N)\O)F	0
ZINC55580791	Cc1c(cccc1Cl)S(=O)(=O)Nc1cccc(c1)/N=C(/N)\O	0
ZINC55581480	Cc1ccc(c(c1)S(=O)(=O)[N-]c1ccc(cc1)NC(=O)NC(C)C)F	0
ZINC55583512	Cc1cc(ccc1S(=O)(=O)Nc1ccc(cc1)OCC(=O)N)Cl	0
ZINC55594460	c1cc(ccc1[N-]S(=O)(=O)c1cc(cc(c1)F)F)OCCC(=O)N	1
ZINC55614794	Cc1ccc(cc1S(=O)(=O)[N-]c1cc(cc(c1C)F)C(=O)N)Cl	0
ZINC55614886	Cc1c(cccc1Cl)S(=O)(=O)Nc1cc(cc(c1C)F)C(=O)N	0
ZINC55618901	CCOc1cc(ccc1NC(=O)[C@@H]1CCC[C@@H](C1)C(F)(F)F)C	1
ZINC55619053	Cn1cc(cc1C(=O)N)S(=O)(=O)[N-]c1ccc(c(c1)F)OC	0
ZINC55624880	c1cc(ccc1C(=O)NCCNC(=O)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)F	1
ZINC55631938	CCOc1cc(ccc1NS(=O)(=O)c1ccc(cc1)C(=O)N)F	1
ZINC55647575	Cc1ccc(c(c1)O)C(=O)NNS(=O)(=O)c1ccc(cc1Cl)F	0
ZINC55651926	CCNC(=O)c1ccc(c(c1)C)NS(=O)(=O)c1ccc(cc1C)C	0
ZINC55658552	CCC(=O)Nc1ccc(c(c1)C(=O)N[C@@H]1CCc2c1ccc(c2)F)O	0
ZINC55671565	C[C@H](c1ccccc1C(F)(F)F)NC(=O)CCCCNC(=O)N	1
ZINC55678792	CCCc1ccc(cc1)S(=O)(=O)[N-]c1cc(cc(c1)S(=O)(=O)N)F	1
ZINC55718986	C[NH+](C)[C@@H](CNC(=O)CCSc1ccccc1Cl)C1CC1	0
ZINC55764753	CCNC(=O)c1ccc(c(c1)C)NC(=O)[C@H]1C[C@H]1c1ccc(cc1)F	1
ZINC55805864	CCOc1ccc(c(c1)C)NC(=O)Cn1cc(ccc1=O)Br	0
ZINC55866887	Cc1nc(on1)CNc1ccc(cc1C(=O)N1[C@@H](CCC[C@H]1C)C)Cl	0
ZINC55872361	CCOc1cc(ccc1NCC(=O)Nc1cc(cc(c1)OC)OC)F	1
ZINC55897528	c1csc2c1CN(CC2)C(=O)CCN1CCN(CC1)CCO	0
ZINC55897531	c1cc(cc(c1)C(=O)NCc1ccco1)CN1CC[NH+](CC1)CCO	0
ZINC55916070	Cc1ccc(o1)C(=O)NCc1ccc(cc1)N1CCC[C@H](C1)C(=O)N	0
ZINC55918480	CCOc1ccc(cc1F)NC(=O)C1(CCCC1)C#N	1
ZINC55919693	CCOc1ccc(cc1F)NC(=O)[C@@H]1CCCN1C(=O)C(C)C	1
ZINC55943679	c1cc(ccc1[C@H]([C@H]1CCCO1)NC(=O)CN1CSCC1=O)F	0
ZINC56011063	CCOc1ccc(cc1)CCC(=O)Nc1cc(cc(c1C)F)C(=O)N	1
ZINC56017494	C[C@@H]1CC[C@@H](CN1C(=O)c1cc(n[nH]1)c1ccc(cc1)F)C(=O)N	0
ZINC56037232	Cc1ccc(cc1S(=O)(=O)N([C@H]1CCS(=O)(=O)C1)C1CC1)Cl	0
ZINC56062322	C[C@H]1CN(C[C@@H](O1)C)c1ccc(c[nH+]1)CNS(=O)(=O)N1CCCCC1	0
ZINC56066930	COCc1cccc(c1)CNS(=O)(=O)c1ccc(cc1F)[N+](=O)[O-]	1
ZINC56074024	CC(C)Oc1ccc(cn1)CNS(=O)(=O)c1cnn(c1)C	0
ZINC56085089	c1cc(c(cc1NC(=O)C[C@@H]1CCC=C1)F)n1cncn1	0
ZINC56099001	CCOc1cccc(c1)NC(=O)[C@H]1CCN(C1=O)c1ccc(cc1)C	0
ZINC56102919	CCOc1cc(ccc1OC(F)F)CNS(=O)(=O)Cc1ccccc1	1
ZINC56126807	c1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC56134562	C[C@@H](C(=O)Nc1ccc(=O)n(c1)Cc1ccccc1Cl)NC(=O)N	0
ZINC56150705	CCCNC(=O)c1ccc(cc1Cl)NC(=O)/C=C/C=C/C	0
ZINC56152822	c1ccc(c(c1)F)SCCC(=O)Nc1cccnc1N1CCOCC1	1
ZINC56166733	CC(=O)NCCCCCC(=O)Nc1cc(c(cc1Br)OC)OC	0
ZINC56172174	C[C@@H](c1ccc2c(c1)CCC(=O)N2)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC56188107	c1ccc(cc1)[C@@H](C(=O)N)NCCNc1c(cccn1)C(F)(F)F	1
ZINC56201906	c1ccc(cc1)[C@@H](C(=O)N)NNC(=O)c1ccc(cc1Br)F	0
ZINC56226921	CN(c1ccc(c(c1)F)F)C(=O)CN1C(=C)c2ccccc2C1=O	0
ZINC56230114	CCN(c1ccccc1)C(=O)[C@H](C)SCc1nc(nc(n1)N(C)C)N	0
ZINC56230307	C[C@@H](c1cc(ccc1F)F)SCc1ccc(cc1)C(=O)N	0
ZINC56243213	C[C@@H](C(=O)Nc1ccc(cc1)Cl)SCc1cccc(c1)C(=O)N	0
ZINC56244896	C[C@H](C(=O)NC1CCCC1)SCc1coc(n1)c1cccc(c1)Cl	0
ZINC56247006	Cc1ccc(cc1F)c1nc(on1)[C@@H](C)SCCC(=O)N	1
ZINC56260346	C[C@H](C(=O)NC(C)C)SCc1nc(on1)c1ccccc1Cl	0
ZINC56267347	c1cc(cc(c1)OCCCC[N@H+]1CC[C@@H](CC1)C(=O)N)C(F)(F)F	1
ZINC56282446	CCNc1nnc(s1)SCc1nc(no1)c1cc(cs1)Br	0
ZINC56314566	CC(C)(C)OC(=O)N1CCC[C@@H]1C(=O)N[C@@H]1CCc2c1ccc(c2)F	0
ZINC56325877	COc1ccc(cc1)COCC(=O)NCc1ccc(cc1)NC(=O)N	0
ZINC56346246	CCOc1ccc(cc1F)NC(=O)Nc1ccc2c(c1)OCO2	1
ZINC56412844	c1ccc(cc1)[C@@H](C(=O)N1CC[C@@H](C1)C(=O)N)OCC(F)(F)F	0
ZINC56421108	c1cc[nH+]c(c1)N1CCN(CC1)C(=O)NCCc1c(cccc1F)F	1
ZINC56455191	CCCCN(C)C(=O)c1cc(ccc1F)S(=O)(=O)NCC	1
ZINC56487780	Cc1c(sc(n1)C)[C@H](C)NC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC56492370	c1cc(ccc1C[NH+]1CCN(CC1)CCO)OCC(F)(F)F	0
ZINC56493956	CCC[N@@H+](CCO)Cc1nc(no1)c1ccc(c(c1)F)C	0
ZINC56501731	C[C@H](Cc1ccc(cc1)O)NC(=O)N[C@H](C)Cc1ccc(cc1)O	0
ZINC56510333	CCC[N@H+](C[C@@H](c1c(cccc1F)F)O)CC(=O)N(C)C	0
ZINC56512346	CC(C)(C)OC[C@H](C[N@@H+](CC=C)Cc1ccccc1F)O	0
ZINC56525016	C[C@H](Cc1ccc(cc1)O)NC(=O)Nc1ccc(cc1F)Br	0
ZINC56540996	Cc1cnc(s1)NC(=O)NC[C@@H](COc1ccc(cc1)F)O	0
ZINC56546569	C[C@H]1CCCC[C@@H]1NC(=O)Nc1ccc(c(c1)F)OCCOC	1
ZINC56550782	C[C@@H](Cc1ccc(cc1)O)NC(=O)Nc1cccc(c1F)Cl	0
ZINC56551061	c1ccc(cc1)OCCNC(=O)NC[C@@H](COc1ccc(cc1)F)O	0
ZINC56586920	C[C@H](C(=O)N)NC(=O)[C@H](C)S(=O)(=O)c1ccc(cc1)F	0
ZINC56595201	C[C@@H](Cc1ccc(cc1)O)NC(=O)Nc1cc2c(cc1Cl)OCCO2	0
ZINC56604072	COc1ccc(cc1)CCCNC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC56620841	CN(CCc1ccc(cc1)F)C(=O)Nc1cccc(c1)COC	1
ZINC56626598	C[C@@H](c1ccc(s1)Cl)NC(=O)NC[C@H](COc1ccc(cc1)F)O	0
ZINC56658455	c1cc(ccc1OC[C@@H](CNC(=O)Nc1ccc(c(c1)F)Cl)O)F	0
ZINC56703438	C[C@H]1CCN(CC1)C(=O)c1ccccc1NC(=O)N1CCC[C@H](C1)O	0
ZINC56781948	c1ccc(cc1)CC[C@@H]1CCCN1C(=O)NCCc1ccccn1	0
ZINC56790902	CCC[C@@H]1CC[C@@H](CC1)NC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC56804076	C[C@@H](CO)NC(=O)NCC1(CCCCC1)c1ccc(cc1)F	0
ZINC56814422	C[C@H]1CCC[C@@H](C1)CNC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC56815720	C[C@H]1CCC[C@H](C1)CNC(=O)N[C@@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC56817237	C[C@@H]1CCC[C@H](C1)CNC(=O)NC1CCC2(CC1)OCCO2	0
ZINC56839820	C[C@H]1C[N@H+](C[C@@H](O1)C)CCCNC(=O)N[C@@H]1CCc2c1ccc(c2)F	1
ZINC56853695	C[C@@H](CNC(=O)N[C@H](C)c1ccccc1C(F)(F)F)N1CCOCC1	0
ZINC56862473	C[C@H]1CCc2c(cc(s2)C(=O)NCCS(=O)(=O)N)C1	0
ZINC56862564	c1cc(ccc1[C@@H]1C[C@H]1C(=O)NCCS(=O)(=O)N)F	1
ZINC56862924	c1cc(c(cc1CCC(=O)NCCS(=O)(=O)N)F)F	1
ZINC56863224	c1cc(ccc1C(F)(F)F)OCC(=O)NCCS(=O)(=O)N	1
ZINC56863281	c1ccc(cc1)CCOCCCC(=O)NCCS(=O)(=O)N	0
ZINC56882290	Cn1c2c(cn1)[C@@H](CCC2)NC(=O)[C@@H]1CC(=NO1)c1cccc(c1)F	0
ZINC56908472	C[C@@H](COC)Nc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC56921635	COc1ccc(cc1)CC(=O)N1CCN(CC1)C[C@H](c1cccs1)O	0
ZINC56921933	CCCC[C@@H]1CC[C@@H](CC1)C(=O)N1CCC[C@H](C1)COC	0
ZINC56930489	CC[C@H](C(=O)[O-])Sc1nc([O-])c2cnn(c2n1)CCO	0
ZINC56933729	C[C@H](C1CC1)N(C1CC1)C(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC56939580	COc1ccccc1OCC(=O)Nc1ncc(s1)C#N	0
ZINC56940714	c1cc2c(cc1Cl)CC[C@@H]2NC(=O)NCCCCN1CCOCC1	0
ZINC56942782	C[C@H](c1ccc(c(c1)Cl)F)NC(=O)NC[C@@H](COCC(C)C)O	0
ZINC56969441	c1cc(ccc1C(=O)NCCCC(=O)N1CCC[C@@H]1C(=O)N)F	1
ZINC56970797	CN(C)C(=O)Cn1cc(nn1)C(=O)Nc1ccccc1OC	0
ZINC56981926	c1ccc(cc1)[C@H](C(=O)NCCCC(=O)N)OCC(F)(F)F	1
ZINC57002262	Cc1cc(ccc1OCCCNC(=O)CSCC(=O)N)Cl	0
ZINC57002606	CCc1nc(cs1)CN1CCN(CC1)C(=O)CSCC(=O)N	0
ZINC57008910	c1ccc(c(c1)F)SCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC57010782	C1CC[C@H]([C@H](C1)C(=O)NCC1(CCOCC1)C(=O)N)C(F)(F)F	0
ZINC57013587	c1ccc(c(c1)C[C@H]1CCCN1S(=O)(=O)c1ccc(cc1)C(=O)N)Cl	0
ZINC57018428	C[C@@H]1C[C@H](CN(C1)S(=O)(=O)NCCNC(=O)c1ccc(cc1)F)C	1
ZINC57026514	CCCCN(C)C(=O)CCCc1nc2ccccc2s1	0
ZINC57033136	Cc1ccc(s1)CC(=O)Nc1cccc(c1)OC(F)(F)F	0
ZINC57060713	Cc1ccccc1n1c(c(cn1)C(=O)NCCNc1ncccn1)C	0
ZINC57084381	c1cc(ccc1[C@@H](c1ccsc1)NC(=O)[C@H]1CCCN(C1)C(=O)N)Cl	0
ZINC57129004	c1cc(c(cc1CCNC(=O)N1CCC[C@@H](C1)O)Br)F	0
ZINC57129069	c1cc(c(cc1CCNC(=O)NCC(=O)NC1CC1)Br)F	1
ZINC57131161	Cn1cc(cn1)CCC(=O)N1CCc2c(c3cc(ccc3[nH]2)Cl)C1	0
ZINC57149429	c1cc(ccc1OC[C@H](CNc1c(cc(cn1)C(=O)N)Cl)O)F	0
ZINC57157793	CCCCN(CC)C(=O)[C@H](C(C)C)NC(=O)Cc1ccccc1	0
ZINC57159160	c1cc(sc1)COC[C@@H](CN1CCN(CC1)C(=O)c1cccs1)O	0
ZINC57172488	CCC(=O)Nc1ccc(c(c1)C(=O)N1CCN(CC1)CCC(C)C)O	0
ZINC57212942	CCC(CC)(Cc1nc2ccccc2s1)C(=O)NCCCC(=O)N	0
ZINC57212965	Cc1cc(c(n1c1cccc(c1)F)C)C(=O)NCCCC(=O)N	1
ZINC57213026	c1c(cc(cc1F)F)N1CC[C@H](C1=O)C(=O)NCCCC(=O)N	1
ZINC57218433	c1ccc2c(c1)nc(s2)CC1(CCCC1)[NH3+]	0
ZINC57218758	CCc1c(nnc([O-])c1C#N)CC	0
ZINC57218773	c1cc2c([nH+]c1)NCCC(=O)N2	0
ZINC57218887	C1C[C@](C[NH2+]C1)(C(F)(F)F)O	0
ZINC57219193	C1C[NH2+]CCC1[C@H](C(=O)N)O	0
ZINC57230755	Cc1ccc(s1)CC(=O)Nc1ccc(c(c1)Cl)C(=O)N1CCOCC1	0
ZINC57276261	c1ccnc(c1)/C=C/C(=O)NC[C@@H]1CCN(C1)c1ccc(cc1)F	0
ZINC57276480	c1cc(ccc1N1CC[C@@H](C1)CNC(=O)c1cc(cs1)C(=O)N)F	0
ZINC57288881	C[C@H]1C[C@H]1C(=O)NCCC[NH+]1CCCCCC1	0
ZINC57327524	CCOC(=O)[C@@H]1CC(=O)N(C1)c1ccc(c(c1)C(F)(F)F)Br	1
ZINC57329216	CCc1cc(n2c(n1)nc(n2)NCCOC)NN	0
ZINC57331407	COCc1cc(nc([nH+]1)Nc1cccc(c1)F)NN	1
ZINC57331507	Cc1ccc(cc1)Nc1[nH+]c(c(c(n1)NN)C)C	0
ZINC57331673	CCc1c([nH+]c(nc1NN)NCCOC)C	0
ZINC57342447	c1ccc(cc1)CN(CCO)c1nc(cc(=O)[nH]1)C(F)(F)F	0
ZINC57349074	CCCCCOc1ccc(cc1)C(=O)N[C@@H](C(C)C)C(=O)OC	0
ZINC57352115	Cc1c(nnn1c1ccc(cc1)F)/C(=N/O)/N	0
ZINC57352576	Cc1cccc2c1oc(n2)Nc1nc2c(cc(cc2s1)OC)N	0
ZINC57355051	CN1[C@@H]([C@@H](CCC1=O)C(=O)NCCOC)c1ccccc1F	1
ZINC57363011	Cc1ccc(cn1)C(=O)N1CCCc2c1c(ccc2)OC(F)F	0
ZINC57366988	c1c(c(cc(c1[N+](=O)[O-])N1CCC[C@H](C1)CO)Cl)C(F)(F)F	0
ZINC57387100	CCOC(=O)N1CCC(CC1)NC(=O)CCSc1ccc(cc1)F	1
ZINC57391924	c1cc(ccc1CNC(=O)N)C(=O)Nc1ccc(c(c1)F)OC(F)F	0
ZINC57398509	c1ccc(cc1)COCCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC57405765	COc1cc(cc(c1O)Br)/C=C(\C#N)/C(=O)OCC=C	0
ZINC57406182	CCOC(=O)N1CCN(CC1)[C@@H](C)C(=O)Nc1ccc(c(c1F)F)F	1
ZINC57406556	CCNC(=O)N(C)Cc1ccc(cc1)C(F)(F)F	1
ZINC57412738	Cc1c(cccc1F)NC(=O)c1cc([nH]n1)c1cccc(c1)Cl	0
ZINC57418910	CCCCOC(=O)[C@@H](Cc1ccc(cc1)O)N	0
ZINC57423808	c1ccc(cc1)CN1CC[NH+](CC1)CCCCNC(=O)NCCCO	0
ZINC57424059	c1cc(c(cc1CNC(=O)NCCCO)F)N1CCOCC1	0
ZINC57425292	CCCNC(=O)CSc1nc2ccsc2c(=O)n1CCC	0
ZINC57432300	C[C@H](CC(=O)NCCS(=O)(=O)N)c1ccc(cc1)C(F)(F)F	1
ZINC57432361	C[C@@H](CC(=O)N1CC[C@@H](C1)C(=O)N)c1ccc(cc1)C(F)(F)F	0
ZINC57438481	CCOc1cc(cc(c1O)Br)/C=C/c1nc2cc(ccc2s1)[N+](=O)[O-]	0
ZINC57440772	CCOc1cc(ccc1OC(F)F)CNC(=O)NCC=C	1
ZINC57444210	Cc1cc(ccc1F)c1nc(on1)CCC(=O)N[C@@H](C)C(=O)N	0
ZINC57444238	C[C@@H](CC(=O)N[C@H](C)C(=O)N)c1ccc(cc1)F	0
ZINC57452305	CN(Cc1ccc(cc1)C(=O)N)C(=O)CCOCc1ccccc1	0
ZINC57453857	c1cc(ccc1C(F)(F)F)OC[C@@H](CNC(=O)C[C@@H]1CCC=C1)O	0
ZINC57474509	CCCC(=O)N1CCCC[C@H]1C(=O)NCCCC(=O)N	0
ZINC57476963	CCOc1cccc(c1O)CNc1cc(ccc1Cl)C(F)(F)F	0
ZINC57482135	CCCCN(CC(=O)N)S(=O)(=O)c1ccc(c(c1)C(F)(F)F)F	1
ZINC57523286	COc1ccccc1C[C@@H](C#N)C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC57523766	Cc1ccc(nc1)NC(=O)c1cc2ccc(cc2oc1=[NH2+])O	0
ZINC57569119	Cc1cc(ccc1NC(=O)CCCNC(=O)c1ccccc1)Br	0
ZINC57577006	CCC[C@@H](c1ccccc1)NC(=O)[C@H](C)N1CCNC(=O)C1	0
ZINC57588671	CCOC(=O)c1ccn(n1)c1cccc(c1)NC(=O)N[C@H](C)CO	0
ZINC57595955	c1cc(ccc1CCNCc1cscn1)C(F)(F)F	1
ZINC57625019	C[C@H](CNc1c(c(ncn1)Cl)N)O	0
ZINC57626162	c1ccc(cc1)S(=O)(=O)N1CCC(CC1)C(=O)Nc1ccccc1O	0
ZINC57677880	C[C@@H]1C[C@@H]1c1ccc(o1)/C=C/C(=O)Nc1cc(ccc1F)S(=O)(=O)C	0
ZINC57708011	c1cc(cc(c1)F)OS(=O)(=O)c1c(cccc1F)F	0
ZINC57759506	CCn1c(=O)c2ccccc2nc1SCC(=O)N(CC=C)CC=C	0
ZINC57771655	CCCCCCNC(=O)Cc1[nH]c(=O)c2cc(ccc2n1)C(C)C	0
ZINC57775572	C[C@@H](COC)NC(=O)NC[C@H](c1ccc(cc1)OC(F)(F)F)O	0
ZINC57795015	CCSc1nnc(n1C1CC1)Cc1cccs1	0
ZINC57801328	c1cc(cc(c1)NC(=O)c1ccc(cc1Cl)Cl)CNCC(=O)N	0
ZINC57822871	Cc1c(c(c(cc1Cl)CN1CCn2c(nnc2CO)C1)N)C	0
ZINC57842207	c1cc(c(cc1Br)CN(CCO)CC(=O)NC(=O)N)F	1
ZINC57842207	c1cc(c(cc1Br)C[N@@H+](CCO)CC(=O)NC(=O)N)F	1
ZINC57854144	C[C@@H](c1ccc(cc1)Cl)NCC(=O)NCCc1cccc(c1)Cl	0
ZINC57863490	CC(C)(C)C[C@H]1CCC[N@@H+]1C[C@@H](COc1ccc(cc1)C#N)O	0
ZINC57910401	c1cc(c(cc1Cl)OC[C@@H](C[NH+]1CCN(CC1)CC(F)F)O)Cl	0
ZINC57911887	C[C@H]1CCCC[C@@H]1OCCN1CCN(CC1)CC(F)F	1
ZINC57912293	CCCc1nc(on1)CN1CCN(CC1)CC(F)F	1
ZINC57914257	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)CC(F)F	0
ZINC57915548	C[C@H](C(=O)Nc1c(ccs1)C(=O)N)N1CCN(CC1)CC(F)F	0
ZINC57947857	c1cc(cc(c1)F)NC(=O)CN1C(=O)C2(CCOCC2)NC1=O	0
ZINC57971891	c1ccc2c(c1)ncn2Cc1ccc(cc1)CNCc1cccnc1	0
ZINC57982618	CCNC(=O)[C@@H]1CCCN(C1)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC57986122	CCC[C@H]1CCCN(CC1)C(=O)Nc1cccc(c1)S(=O)(=O)N	0
ZINC57992822	CCN(Cc1ccc(s1)Cl)C(=O)Nc1ccc(cc1)OCC	0
ZINC57993085	Cc1c(c(n(n1)CCO)C)[C@H]1NC(=[NH+]c2n1c1ccccc1n2)N	0
ZINC57997485	c1cc(ccc1[C@@H]1CN(CCO1)C(=O)CCCCCNC(=O)N)F	1
ZINC58007567	CN(Cc1ccc(cc1)SC)C(=O)CCC(=O)c1ccc(cc1)F	0
ZINC58008197	c1cnccc1CCSc1nnc(n1N)C(F)(F)F	1
ZINC58014432	COc1ccc(cc1O)CNC[C@H](c1ccc(c(c1)F)F)O	0
ZINC58014449	COc1cc(cc2c1OCO2)CNC[C@H](c1ccc(c(c1)F)F)O	0
ZINC58014622	c1ccc2c(c1)ccn2CC1CC[NH2+]CC1	0
ZINC58026681	Cc1ccc(cc1Cl)NC(=O)COC(=O)c1c(cc(cc1F)F)O	0
ZINC58048948	c1ccc2c(c1)cccc2NC(=O)N(CCO)CC1CC1	0
ZINC58058391	CCc1ccc(cc1)CN(C1CC1)C(=O)Nc1cccc(c1)COC	0
ZINC58061869	CN(C[C@@H](COCc1ccccc1)O)C(=O)Nc1ccccc1Cl	0
ZINC58064545	COCC/[NH+]=C(/N)\NCCO	0
ZINC58083279	Cc1ccc(cc1)C1=N[C@@H](N[C@H](C1)c1ccccc1O)c1cccs1	0
ZINC58109883	CCCC[C@@H](C(=O)NCc1cccc(c1)OC)NC(=O)N	0
ZINC58111257	c1ccc(c(c1)C(=O)NCC(=O)N[C@@H]1CC[C@H](CC1)O)OC(F)F	0
ZINC58124699	CCOC(=O)[C@@H](Cc1ccc(c(c1)O)O)N	0
ZINC58133099	CCOCCCNC(=O)CNS(=O)(=O)c1cccc(c1)C(F)(F)F	1
ZINC58137005	c1cc(cc(c1)OC[C@H](CNC(=O)c1cnccn1)O)C(F)(F)F	0
ZINC58137581	CCCC[N@H+](Cc1cc(ccc1[N+](=O)[O-])F)CC(=O)N	1
ZINC58145798	CCOC(=O)CN(CC(=O)Nc1ccc(c(c1)F)F)C1CC1	1
ZINC58155920	C[C@H](CO)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC58156097	C[C@H](COC)NC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC58156100	c1cc(c(cc1NC(=O)NCCCO)C(=O)N)F	1
ZINC58156148	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])NC[C@@H](COCC1CC1)O	0
ZINC58159240	c1cc(ccc1C(F)(F)F)OC[C@@H](CNC(=O)Nc1nncs1)O	0
ZINC58160284	c1cc(c(cc1F)NC(=O)CNc1ccc(cc1C(=O)N)Cl)F	0
ZINC58161359	c1cc(c(cc1[C@H](CNCc1csc(n1)c1ccsc1)O)F)F	0
ZINC58162936	c1cc(ncc1C(F)(F)F)NCCCN/C(=[NH+]\C[C@@H]1CCCO1)/N	1
ZINC58166234	CCOC(=O)c1cnc(nc1N)SCCCN1CCCC1=O	0
ZINC58167588	c1cc(cc(c1)C(=O)NCCc1ccc(c(c1)Br)F)C(=O)N	1
ZINC58168231	Cc1c(c(on1)C)[C@H](C)C(=O)Nc1ccc2c(c1)OC(O2)(F)F	0
ZINC58175520	CCOC(=O)CN(Cc1ccc(cc1)Cl)C(=O)C[C@@H]1CCC=C1	0
ZINC58183024	c1cc(cc(c1)OC[C@H](CNC(=O)c1c(nccn1)N)O)C(F)(F)F	0
ZINC58184118	c1ccc(cc1)C[S@@](=O)Cc1c(cccc1Cl)F	0
ZINC58184927	CN(C)c1ccc(cc1)CN/C(=[NH+]/C[C@@H]1CCCO1)/N	0
ZINC58190967	CN([C@@H]1CCS(=O)(=O)C1)C(=O)CNc1ccc(cc1OCCO)F	0
ZINC58197793	CCONC(=O)c1cccn(c1=O)Cc1cccc(c1)C	0
ZINC58201148	C[C@@H](C(=O)NC(=O)N)Nc1ccc2c(c1)sc(n2)C(C)C	0
ZINC58201761	COc1ccc(c2c1CN(C[C@@H]2O)c1c(cc(cc1F)C#N)F)OC	0
ZINC58209865	C[N@@H+](Cc1ccn(n1)c1cccc(c1)F)CC(=O)NCCOC	1
ZINC58210882	c1cc(c(nc1)SC(F)(F)F)C(=O)NC1CCN(CC1)CC(=O)N	0
ZINC58213293	c1cnn(c1)CC(=O)Nc1cc(ccc1N1CCCCC1)C(=O)N	0
ZINC58215170	CCOC(=O)[C@@H](Cc1ccccc1)C/[NH+]=C(/c1c(nccn1)N)\O	0
ZINC58217545	CN([C@@H]1CCN(CC1)C(=O)[C@H]1COc2ccccc2O1)S(=O)(=O)C	0
ZINC58218602	Cc1cccnc1NC(=O)NC[C@H](c1ccc(cc1)OC(F)(F)F)O	0
ZINC58218905	c1cc(cc(c1)F)OCCCC(=O)Nc1ccc(c(c1)C(=O)N)Cl	1
ZINC58224477	c1cc(cnc1)CCNCc1c[nH]nc1c1ccc(cc1)F	1
ZINC58227426	Cn1c(nnn1)SCCC(=O)NCCc1ccc(cc1)OC(F)(F)F	1
ZINC58227801	CCCC[C@H](CC)C(=O)NCc1cccc(c1)NC(=O)N	0
ZINC58227990	CCCc1ccc(cc1)C(=O)Nc1cc(ccc1F)C(=O)N	1
ZINC58230133	COc1ccc(c(c1)O)C(=O)Nc1cnn(c1)Cc1ccccn1	0
ZINC58231247	Cc1ccc(cc1C(F)(F)F)S(=O)(=O)N[C@@H](C)C(=O)N	0
ZINC58231634	c1ccc2c(c1)CCCN2CCNC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC58244477	c1cc(ccc1C[C@@H]1CCCN1C(=O)c1ccc(cc1)C(=O)N)F	0
ZINC58245651	Cc1c(cc(cc1F)C(=O)N)NC(=O)Cc1c[nH]c2c1cccc2	0
ZINC58247853	c1cc(c(c(c1)Cl)Cl)C(=O)NC[C@H]1CN2CCC[C@@H]2CO1	0
ZINC58265852	COc1cc(ccc1O)CNC(=O)COc1ccc(cc1)C(=O)N	0
ZINC58271925	CCCN(CC(F)(F)F)C(=O)c1cccc(n1)C(=O)OC	1
ZINC58279293	COCCN(CC(=O)N)S(=O)(=O)c1ccc(c(c1)F)F	1
ZINC58280038	Cc1ccc(cc1F)NC(=O)N[C@H](C)COC	1
ZINC58280205	CCCN(CC(F)(F)F)S(=O)(=O)c1ccc(c(c1)C(=O)N)C	1
ZINC58281015	Cc1cccc(n1)NC(=O)CCNC(=O)[C@H]1C[C@@H]1c1ccc(cc1)F	1
ZINC58281290	c1cc(c2c(c1)OCCO2)C(=O)NC[C@H](COc1ccc(cc1)F)O	0
ZINC58281716	COc1ccc(cc1)COC[C@H](CNC(=O)C1CCCC1)O	0
ZINC58282038	c1cc(cnc1)c1nnn(n1)C[C@H](COc1ccc(cc1)F)O	0
ZINC58282308	c1ccc(cc1)[C@H](C(=O)N)NCCc1cc(cc(c1)F)F	1
ZINC58282469	CCOCCCNC(=O)[C@@H]1CS[C@@]2(N1C(=O)CC2)C	0
ZINC58289336	Cc1c(c(n(n1)CCOC)C)CN/C(=[NH+]/C1CC1)/N	0
ZINC58289681	CC(C)(C)OC(=O)NCCNC(=O)c1ccccc1C(F)(F)F	1
ZINC58289863	CN(CC(=O)NCCCOC)C(=O)c1cc2c(cccc2s1)F	1
ZINC58291159	CC(C)OCCOCc1cccc(c1)N[C@H](c1ccccc1)C(=O)N	0
ZINC58291511	CCOC(=O)[C@@H](C(C)C)NC(=O)/C=C/c1ccc(cc1)C(=O)N	0
ZINC58299152	C[C@@H](C(C)C)NC(=O)[C@@H]1CCN(CC1)[C@H](C)C(=O)N	0
ZINC58304615	Cc1csc(n1)[C@](CC(=O)N(C)Cc1ccccc1O)(C(F)(F)F)O	0
ZINC58305268	C[C@H](c1cccc(c1)F)[N@@H+]1CC[C@H](CC1)c1ccnn1CCO	0
ZINC58305271	Cc1cc(no1)NC(=O)[C@@H](C)[N@@H+]1CC[C@H](CC1)c1ccnn1CCO	0
ZINC58310297	C[C@H](C(=O)N)[N@@H+]1CCC[C@@H](C1)c1nc(no1)c1cccc(c1)F	0
ZINC58311614	C[C@@H](/C(=N/C(C)(C)C)/O)N1CC[C@H](CC1)/C(=N/Cc1ccco1)/O	0
ZINC58314144	c1ccc(cc1)[C@H](C(=O)N)[NH2+]Cc1ccc(c(c1)Cl)F	0
ZINC58314906	Cc1c(c(n(n1)C)OC)C[NH2+]C[C@H](COc1ccc(cc1)F)O	0
ZINC58315698	c1cc(ccc1C[N@@H+]1CC[C@H](CC1)[NH2+]C[C@@H]1CNc2ccnn2C1)F	0
ZINC58327531	CN(C)c1nc(nc(n1)N)COc1cccc2c1CCC[C@@H]2O	0
ZINC58327836	COc1ccc(cc1)[C@@H](C[NH2+]C[C@H]1CNc2ccnn2C1)O	0
ZINC58332854	Cc1cccc(c1)CCNC(=O)CCc1ccccc1O	0
ZINC58341758	CN(CC(=O)NCCCOC)C(=O)c1ccccc1O	0
ZINC58342281	Cc1ccccc1N[C@H]1CC[N@@H+](CC1)[C@@H](C)C(=O)NC(=O)N	0
ZINC58342545	Cc1cc(no1)NC(=O)CO/N=C(\Cc1ccccc1Cl)/N	0
ZINC58343088	Cc1cc(ccc1NC(=O)N[C@@H](C)CO)F	0
ZINC58343761	c1ccc(cc1)[C@@H](C(=O)N)N1CC[C@H](CC1)c1ccnn1CCO	0
ZINC58343762	c1ccc(cc1)[C@H](C(=O)N)N1CC[C@H](CC1)c1ccnn1CCO	0
ZINC58343762	c1ccc(cc1)[C@H](C(=O)N)[N@@H+]1CC[C@H](CC1)c1ccnn1CCO	0
ZINC58343804	C[C@H](c1cccc(c1)F)N(CC(=O)N)CC(=O)N	0
ZINC58356116	CCC(CC)(CNC(=O)Nc1cccc(c1)F)O	0
ZINC58356524	c1cc(cc(c1)Cl)Cc1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC58357549	COc1ccc(cc1Br)S(=O)(=O)[N-]c1ccc(cc1C(=O)[O-])F	0
ZINC58363109	CSCC[C@H](C(=O)Nc1cccc(c1)C(F)(F)F)NC(=O)N	1
ZINC58363292	CC[C@H](C)/[NH+]=C(/N)\NCCOC	0
ZINC58364032	c1cc(cc(c1)F)c1nc(co1)CN1CC[NH+](CC1)CCO	0
ZINC58364376	Cc1ccc(c(c1)C(=O)[O-])[N-]S(=O)(=O)c1cccc2c1cccn2	0
ZINC58364575	Cc1cc(c(c(c1)Br)O)C(=O)/N=c/1\n(ccs1)C	0
ZINC58365314	Cc1cc(c(c(c1Cl)S(=O)(=O)N[C@H](Cc1ccccc1)C(=O)N)C)Cl	0
ZINC58367185	c1ccc(cc1)C/C(=N/OCc1ccc(cc1)[N+](=O)[O-])/N	0
ZINC58368543	Cc1cc(c(c(c1)S(=O)(=O)Nc1cc(ccc1F)F)O)C(=O)[O-]	0
ZINC58378901	COCCOc1c(cccn1)C(=O)N1CCC(CC1)n1ccnc1	0
ZINC58380833	C[C@H](c1ccc(cc1)F)S[C@H](C)C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC58381129	Cc1cc(nc([nH+]1)C)N[C@@H]1CCCc2c1cnn2CCO	0
ZINC58381156	c1cc(ccc1[C@@H](C[N@H+]1CC[C@@H](CC1)c1ccnn1CCO)O)F	0
ZINC58392078	c1cc(ccc1[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)NC1CCCCC1)O)F	0
ZINC58401995	Cc1c(cccc1N1CCCC1=O)NCCOc1ccccc1F	1
ZINC58416249	CCCN(C)C(=O)Nc1ccc(cc1)C(=O)N(CC)CC	0
ZINC58418524	Cc1ccc(cc1F)C(=O)NC[C@@H](COCc1ccc(cc1)OC)O	0
ZINC58432585	c1cc(c(cc1[C@H](CNC(=O)c1ccc(cn1)C(=O)N)O)F)F	0
ZINC58439638	COC(=O)c1cc(c(cc1F)F)NC(=O)NCc1ccc(cc1)Cl	0
ZINC58457608	c1cc2c(cc1F)CCCN2C(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC58470713	c1cc(c(nc1)NCCNC(=O)c1csnn1)C(F)(F)F	1
ZINC58498313	c1cc(cc(c1)F)CO/N=C(\c1cccnc1N1CCCCC1)/N	1
ZINC58505739	C[N@H+](CCO)CC(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC58524443	CCN(CC)C(=O)[C@H]1CCN(CC1)[C@H](C)C(=O)NCCCOC	0
ZINC58527505	Cn1c2ccccc2n(c1=O)CCC(=O)N	0
ZINC58561165	Cn1cc(cn1)S(=O)(=O)N(CC=C)Cc1ccccc1	0
ZINC58565893	CCOc1cc(ccc1NC(=O)C[C@H](c1cccs1)NC(=O)N)C	0
ZINC58566652	CCCC(=O)N1CCC[C@@H](C1)C(=O)Nc1ccc(cc1OCCC)C	0
ZINC58577667	CCCc1nc(on1)C[N@@H+]1CCCN(CC1)CC(F)(F)F	1
ZINC58584660	COCCCCCNC(=O)NNC(=O)Cc1ccc(cc1)F	1
ZINC58593509	CCON	0
ZINC58616024	Cc1ccccc1Nc1nc(nc(n1)N)C[NH+]1CCN(CC1)CCO	0
ZINC58619742	CCCc1nc(cs1)CS(=O)(=O)Cc1cccc(c1)C(F)(F)F	1
ZINC58622603	CCCCc1nc(on1)[C@@H](C)S(=O)(=O)C	0
ZINC58681744	c1ccc(c(c1)n1cc(cn1)C(=O)Oc1cccc(c1)C(=O)N)F	0
ZINC58753911	COCCCCCNC(=O)c1ccc(nc1)OCC(F)(F)F	1
ZINC58797308	CC(C)OCCOC(=O)CCCc1nc(no1)c1ccc(cc1)F	1
ZINC58817296	CCOCCSc1nnc(n1N)c1ccc(cc1)OC(F)F	1
ZINC58823269	CCCCSc1ccc(cc1F)[C@@H](C)O	0
ZINC58824840	c1cc(ccc1CSCCO)S(=O)(=O)N	0
ZINC58826013	c1ccc(c(c1)N)NC(=O)c1ccc(cc1Cl)N	0
ZINC58826819	C[C@@H](CCCO)Nc1ccccc1	0
ZINC58826947	C[C@@H](CCCO)[N@@H+]1CC[C@H](CC1)N	0
ZINC58826950	C[C@H](CCCO)[N@H+]1CC[C@@H](CC1)N	0
ZINC58835007	C(CSCc1nnc(n1N)CSCCO)O	0
ZINC58837697	CC(=O)NCC(=O)NCC(=O)Nc1ccccc1Cc1ccccc1	0
ZINC58845282	CC(C)N(CC(=O)N)C(=O)c1ccccc1c1ccccc1	0
ZINC58900044	CCOc1ccccc1[C@H]1c2c(nn(c2OC(=C1C#N)N)C(=S)N)C	0
ZINC58948546	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)N(C)C)C(=O)N)N)C	0
ZINC58948601	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)C)C(=O)N)N)C	0
ZINC58948683	CCOc1ccc(cc1)[C@@H]1C(=C(OC(=C1C(=O)N)N)C)C(=O)OCC	0
ZINC58948724	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1)OC)C(=O)C)C)N	0
ZINC58949518	CCN(CC)c1ccc(cc1)[C@H]1C(=C(OC(=C1C(=O)N)N)C)C(=O)N	0
ZINC58971775	c1cc(cc(c1)OCCNC(=O)c1ccc(cc1)C(=S)N)C(F)(F)F	1
ZINC58983169	Cc1c(c(c(cn1)CO)/C=N\NC(=O)CCc1ccccc1)O	0
ZINC58990269	c1c(cc(c(c1Br)O)Br)/C=N/NC(=O)CCCSc1nnc(s1)N	0
ZINC58992800	c1cc(cc(c1)[N+](=O)[O-])/C=N/Nc1nc(n[nH]1)SCC(=O)N	0
ZINC58995465	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)NCCc1c(cccc1F)F	1
ZINC58995471	COc1ccccc1C(=O)NCC(=O)NCCc1c(cccc1F)F	1
ZINC58995797	c1cc(c(c(c1)F)CCNC(=O)c1ccc(cc1)S(=O)(=O)N)F	1
ZINC59014777	Cc1ccccc1CSc1[nH]c(nn1)N/N=C/c1ccc(cc1)F	0
ZINC59036880	COCCCNC(=S)N(Cc1cccc(c1)F)C[C@H]1CCCO1	1
ZINC59040750	c1cc(ccc1C(F)(F)F)NC(=O)CSc1nc2ccc(cc2s1)N	0
ZINC59040793	c1cc(ccc1CCNC(=O)CSc1nc2ccc(cc2s1)N)F	1
ZINC59040816	c1cc(ccc1CCNC(=O)CSc1nc2ccc(cc2s1)N)Cl	0
ZINC59041642	CC(=O)Nc1nnc(s1)SCC(=O)Nc1nncs1	0
ZINC59042162	C[C@@H](c1ccccc1)NC(=O)CSc1nnc(n1N)c1ccccc1	0
ZINC59047184	CC(C)Sc1nnc(n1N)CCc1ccccc1	0
ZINC59108217	COC(=O)[C@@H]1CCC[N@@H+](C1)[C@@H]1CC(=O)N(C1=O)c1cccc(c1)F	0
ZINC59116066	Cn1c2ccc(cc2nc1[C@H]([C@H](C(=O)[O-])O)O)N	0
ZINC59123101	C[C@H]1CCCC[C@@H]1OCCSc1nncn1C	0
ZINC59132575	CCCC(=O)Nc1ccc(cc1)C(=O)Nc1ccccc1C(=O)N	0
ZINC59148787	c1cc(c(cc1[N+](=O)[O-])/C=N/NC(=O)CCCO)Cl	0
ZINC59148858	c1cc2c(cc1/C=N/NC(=O)CCCCCO)OCO2	0
ZINC59156078	CCOc1cc(ccc1O)/C=N/NC(=O)[C@H](CC(C)C)N	0
ZINC59160438	COc1ccc(cc1O)/C=N/Nc1ccc(cc1)I	0
ZINC59165938	c1cc(cc(c1)F)C(=O)N/N=C/c1ccc(cc1)OCC(=O)N	0
ZINC59166704	c1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])/C=N/NC(=O)CN1CCOCC1	0
ZINC59167487	CC(C)C[C@H](C(=O)N/N=C/c1ccc(cc1O)OC)N	0
ZINC59171053	CCOc1cc(cc2c1o/c(=[NH+]\c1ccccc1F)/c(c2)C(=S)N)Br	1
ZINC59218429	Cc1cccc(c1S(=O)(=O)N)OC(F)F	0
ZINC59263832	CC(C)CCSc1nnc(n1CC=C)CCc1ccccc1	0
ZINC59264427	c1ccc(c(c1)NC(=O)CCSc1nnc(n1N)c1cccnc1)Cl	0
ZINC59268657	CC(C)(CO)c1ccc(cc1)N	0
ZINC59293668	c1cc(c(cc1Cl)Cl)[C@@H]1C(=C(N2C(=O)CCSC2=C1C#N)N)C#N	0
ZINC59294725	CN1/C(=C/c2ccc(cc2O)/N=N/c2ccccc2)/C(=O)N=C1N	0
ZINC59310770	CCSc1[nH]c(nn1)N/N=C(\C)/[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC59322297	Cc1ccc(cc1)S(=O)(=O)CC(=O)NCc1ccccn1	0
ZINC59335256	Cc1ccc(cc1)NC(=O)/C(=C\c1cc(c(c(c1)Cl)[O-])Cl)/C#N	0
ZINC59342063	CCCN(c1cccc(c1)C)C(=O)c1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC59343828	CC(C)(C)C(=O)Nc1nnc(s1)SCCCc1ccccc1	0
ZINC59369431	C(CO)Nc1nc2c(=O)[nH]c(nc2n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC59369434	C(CO)Nc1nc2c(=O)[nH]c(nc2n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC59369962	CCCCOC[C@H](C[NH+]1CCN(CC1)c1ccc(cc1Cl)[N+](=O)[O-])O	0
ZINC59371568	c1cc(c(cc1F)F)n1c(=O)c(c(cn1)N1CC[NH+](CC1)CCO)Cl	0
ZINC59372414	COc1cc(ccc1O)[C@H]1[C@H](C(=NC(=S)N1)[O-])C#N	0
ZINC59378486	CCCCCN/C(=[NH+]/Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])/C(F)(F)F	1
ZINC59378947	c1c(cc(c(c1/C=N\[C@@H]1[C@H]([C@@H]([C@@H](O[C@@H]1O)CO)O)O)[O-])Br)[N+](=O)[O-]	0
ZINC59381687	CCCCOC[C@H](C[NH+]1CCN(CC1)c1ccc(c(c1)N)[N+](=O)[O-])O	0
ZINC59391434	c1ccc2c(c1)CN(C2=O)CC/N=C/c1ccc(c(c1)O)O	0
ZINC59402810	c1c2c(cc3c1sc(n3)N)nc([nH]2)CCCO	0
ZINC59409478	CCCCC#C[C@@](C)(C[NH2+][C@@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59418378	c1ccc(c(c1)/C=C/C=c\1/c(=O)n2c3ccccc3nc2s1)[N+](=O)[O-]	0
ZINC59419489	CS(=O)(=O)c1ccc(c(c1)S(=O)(=O)C)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC59434788	c1cc2c(cc1/C=N/NC(=O)Cc1csc(n1)N)OCO2	0
ZINC59445072	c1ccc(cc1)[C@@H](C(=O)N/N=C/c1ccc(cc1)OCC(=O)N)O	0
ZINC59460374	C(CC(=O)N)CC(=O)OCC(C(F)F)(F)F	1
ZINC59461028	Cc1c(c(sc1/C(=C/C#N)/C)/N=C/c1ccccc1O)C(=O)OC	0
ZINC59461796	Cc1c(c(n(n1)C(=S)N)O)[C@@H](c1ccc(cc1)Br)[C@@H](C#N)C(=O)N	0
ZINC59463538	Cc1cccc(c1)NCCCC(=O)N/N=C/c1ccc(cc1)F	1
ZINC59471529	C=CCOc1cccc(c1)/C=N/NC(=S)N	0
ZINC59471536	CCCOc1ccccc1/C=N/NC(=O)c1ccncc1	0
ZINC59475455	CCCOc1ccc(cc1/N=C/c1cc(ccc1O)OC)C(F)(F)F	0
ZINC59491063	COc1ccc(cc1)N1C(=O)C[C@@H](C1=O)SC(=[NH2+])NC(=N)N	0
ZINC59498143	CC(=C)C[C@@H]1C(=CCCN1)Br	0
ZINC59499135	CCOC(=O)C1=C(OC(=C([C@H]1c1ccccc1Cl)C(=O)C)C)N	0
ZINC59518274	c1ccc(c(c1)/N=C/c1cccc(c1O)O)[N+](=O)[O-]	0
ZINC59519863	CC1=NN[C@H](S/C/1=N\O)N	0
ZINC59596969	c1cc(c(cc1F)F)/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N	1
ZINC59661421	CCCc1cccc(c1OC)S(=O)(=O)N	0
ZINC59678969	CCOc1cc(cc(c1O)CC=C)/C=C(\C#N)/c1cccc(c1)Br	0
ZINC59803126	Cc1cccc(c1)CNc1ccccc1C(=O)N1CCC[C@H](C1)O	0
ZINC59847307	CSc1ncc(cn1)/C=N\NC(=O)c1ccccc1O	0
ZINC59855847	Cc1ccc(cc1C)OCCSc1nnc(n1C)c1ccc(cc1)N	0
ZINC59867859	CCOC(=O)[C@@](C)(Cc1ccc(c(c1)O)O)N	0
ZINC59899587	c1cc(c(c(c1)I)[O-])C(=O)N	0
ZINC59925068	C[C@@H](c1ccc(c(c1)Cl)F)Sc1nnc(n1N)c1ccccc1OC	0
ZINC59926046	CCn1c2ccc(cc2nc1SCC(=C)Br)S(=O)(=O)N1CCOCC1	0
ZINC59929001	Cc1ccccc1SCc1nc(nc(n1)Nc1ccc(cc1)F)N	0
ZINC59952354	c1cc(cc(c1)F)CS(=O)(=O)CCOCCO	0
ZINC59975738	CC(C)(C)OC(=O)N[C@@H](CC1CCC1)[C@H](C#N)O	0
ZINC60035615	Cc1cc(no1)NC(=O)N(CCCCOC)Cc1ccccc1	0
ZINC60186633	CCOc1cccc(c1)[C@H](C)NS(=O)(=O)c1ccc(cc1F)F	1
ZINC60290246	CCCCCCCCC[C@@H](C(C(F)(F)F)(F)F)O	0
ZINC60320112	c1c(cc(c(c1F)N1CCC[C@@H](C1)C(=O)N)F)C#N	0
ZINC60320131	c1cc(ccc1[C@@H](CNc1c(cc(cc1F)C#N)F)O)Cl	0
ZINC60330412	Cc1c(c(n2c(n1)nc(n2)N)C)CC(=O)NCCc1cccc(c1)O	0
ZINC60332595	c1ccc(cc1)c1cc2c(ncnc2s1)N1CC[NH+](CC1)CCCO	0
ZINC60358591	c1ccc(c(c1)CC(=O)NCCNC(=O)c1ccc(cc1)Cl)O	0
ZINC60359833	CC(C)Oc1ccc(cc1)NC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC60366918	CCC[C@H](C(=O)Nc1ccc(cc1)CCO)NC(=O)N	0
ZINC60368133	C[N@@H+](Cc1ccccc1)C[C@@H](Cn1cnc2c1cc(c(c2)F)F)O	0
ZINC60377285	C[C@H]1C(=O)NCC[N@@H+]1Cc1ccc(cc1Cl)Cl	0
ZINC60379308	C[C@@]1(C(=O)N(C(=O)N1)Cc1ccc(cc1Cl)F)c1ccccn1	0
ZINC60381442	c1cc(c(cc1Br)C[N@@H+](CCO)Cc1cn2ccsc2n1)F	0
ZINC60389443	CC[NH+](CC)CCNC(=O)c1cccnc1Sc1ccc(cc1C)C	0
ZINC60423249	c1cc(ccc1n1c(nnn1)CSc1nnc(s1)N)OC(F)F	0
ZINC60428072	Cc1c(c(nc(=O)[nH]1)S[C@H](C)c1ccc(c(c1)Cl)F)C(=O)OC	0
ZINC60429309	Cc1cccc(c1n1c(nnn1)COc1ccc(cc1C=O)Cl)C	0
ZINC60440958	Cc1ccc(o1)Cn1c(ccn1)NC(=O)c1cccc(c1)S(=O)(=O)C	0
ZINC60449323	c1cc(cc(c1)Cl)CCNC(=O)CC1CCCC1	0
ZINC60453453	c1cc(sc1)/C(=N\OCc1ccc(cc1)OC(F)F)/N	1
ZINC60454714	COc1ccc(cc1)C/C(=N/OCc1cc(cc2c1nccc2)F)/N	1
ZINC60459491	CCOCc1ccccc1NCc1cc(=O)n2ccsc2[nH+]1	0
ZINC60548550	CCC(CC)(CNC(=O)NCc1ccc(c(c1)F)N1CCOCC1)O	0
ZINC60559519	CC(C)N(CC(=O)N)C(=O)c1ccc(o1)Cl	0
ZINC60569655	c1ccc(c(c1)N1CCN(CC1)c1cccc(n1)F)O	0
ZINC60583259	Cc1c(n(c(n1)SCC(=O)NCCCOC)CC(C)C)C	0
ZINC60649447	C[N@@H+](CCCNC(=O)c1ccc(c(c1)O)[N+](=O)[O-])CC(F)(F)F	0
ZINC60658626	CCOc1ccc(cc1)OCC(=O)Nc1c(cccn1)O	0
ZINC60701444	c1cc(c(cc1Br)F)CCCO	0
ZINC60717885	C[C@H]1C[C@H]([C@@H](C[N@@H+]1C)C)[NH2+]CCc1cc(cc(c1)F)F	1
ZINC60739455	Cc1ccc(c(c1)[N+](=O)[O-])OC(=O)CCCc1cccs1	0
ZINC60797590	c1ccc2c(c1)c(=O)n(c(=O)[nH]2)CCCOC1CCCC1	0
ZINC60800182	Cc1c(cc(cc1S(=O)(=O)[N-]c1ccc2c(c1)OCCO2)C(=O)[O-])F	0
ZINC60804545	c1cc(ccc1C(=O)N)OCCOc1ccc(cc1)[N+](=O)[O-]	0
ZINC60807084	Cc1cccc(c1)OCCOc1ccc(cc1F)[N+](=O)[O-]	1
ZINC60816037	COc1ccc(cc1OC)C[NH2+]Cc1cccc(c1)C(F)(F)F	1
ZINC60828558	c1cc(cc(c1)O)C[NH2+]CC(=O)Nc1ccc(c(c1F)F)F	0
ZINC60828579	COc1ccc(cc1O)CNCC(=O)Nc1ccc(c(c1F)F)F	0
ZINC60830688	Cc1cc(c(c(c1)C)NC(=O)CNCc1ccc(c(c1)Br)F)C	1
ZINC60831464	Cc1nc2ccccc2n1CCC[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC60845392	C[N@@H+](Cc1ccc(c(c1)F)OC)C[C@@H](COCc1ccccc1)O	0
ZINC60846977	c1ccc2c(c1)c(nc(n2)C(F)(F)F)Oc1ccc(cc1)C(=O)N	0
ZINC60906127	Cc1ccc(cc1)CSCCNC(=O)CNC(=O)N	0
ZINC60907107	CC(C)[NH+](CCNC(=O)NCCCO)C(C)C	0
ZINC61022297	c1cc(cc(c1)O)C[NH2+]CCCC[NH+]1CCCC1	0
ZINC61037606	C(CCNC(=O)N)CC(=O)OCC(F)(F)F	1
ZINC61039327	COc1ccccc1COC(=O)CCCCNC(=O)N	0
ZINC61042140	CCCC(=O)Nc1cccc(c1)C[NH2+]Cc1ccc(cc1)OCC=C	0
ZINC61058289	c1cc(c(c(c1)Cl)CN1CCN(CC1)C(=O)CCCCNC(=O)N)F	1
ZINC61073746	Cc1ccc(cc1O)C(=O)OCC(=O)N1CCC[C@@H](C1)C(F)(F)F	0
ZINC61088215	CC(C)NC(=O)C(=O)NNC(=O)c1cc(ccc1F)F	0
ZINC61242184	CCOc1ccc(c(c1)/C=[NH+]\[C@@H](C)c1cccc(c1)S(=O)(=O)N)O	0
ZINC61305066	c1ccc(c(c1)OCCSc1nnc(n1N)C(F)(F)F)F	1
ZINC61376083	CC/C=C(/C)\C(=O)NNc1cccc(c1)Cl	0
ZINC61399633	CN(CCNC(=[NH2+])NC1CCCCC1)CCOC	0
ZINC61572236	CC[C@@H](CO)[NH2+][C@H]1CCCSC1	0
ZINC61586027	CCC[C@H]1CCCN(CC1)C(=O)c1cc(cc(c1N)[N+](=O)[O-])F	1
ZINC61597783	c1c(cc(c2c1sc(c2Cl)C(=O)NCCN1CCCS1(=O)=O)Cl)Cl	0
ZINC61634285	c1cc(c(cc1C(=O)NCCCOC1CCCC1)Cl)O	0
ZINC61678763	CC[C@@H](C(=O)N)N1CCN(CC1)CCO	0
ZINC61689276	CCN[C@@](C)(c1ccc(c(c1)Br)F)C(=O)N	1
ZINC61707443	c1c[nH+]ccc1N1CC[C@H](C1)O	0
ZINC61719395	c1cc(ccc1NC(=O)C[C@H]1C(=Nc2ccc(cc2S1)C(=O)[O-])O)F	0
ZINC61721954	Cc1ccn(n1)CC/N=C/1\[C@@H](C(=O)C1=O)N1CCN(CC1)C(=O)C	0
ZINC61730708	Cc1ccc(c(c1)OC[C@H](CSc1nncn1CCCOC)O)C	0
ZINC61758277	CN(CCOc1ccc(cc1)Cl)C(=O)C[N@@H+]1CCC[C@@H](C1)O	0
ZINC61758386	c1ccc(c(c1)CN(C1CC1)C(=O)CN1CC[NH+](CC1)CCO)F	0
ZINC61771784	C[C@@H](COC)NC(=O)C(=O)Nc1cccc(c1)C#N	0
ZINC61814564	c1cnc(cc1OCC1CC1)C(=[NH2+])N	0
ZINC61892936	CCOC(=O)[C@@H](Cc1ccc(cc1)C(F)(F)F)N	1
ZINC61893003	CCOC(=O)[C@H](Cc1cccc(c1C)C)N	0
ZINC61947490	c1cc([nH+]cc1CN1CCN(CC1)CC(F)(F)F)N	0
ZINC61963282	CC[C@H](c1ccc(cc1)OC)NC(=O)NC[C@@H](c1ccccc1F)O	0
ZINC61966072	Cc1nc2c(cccn2)c(=O)n1c1ccc(c(c1)F)N	0
ZINC61968207	CCOC(=O)C[n+]1c2ccc(cc2sc1N)F	1
ZINC61975254	c1cc(ccc1CS(=O)(=O)NC[C@H](c1ccsc1)O)F	0
ZINC61976033	C[C@@](CCc1ccccc1)(CNC(=O)C(=O)Nc1ccccc1F)O	0
ZINC61976442	CCN(CC)S(=O)(=O)c1ccc(cc1)C(=O)NC[C@](C)(C1CC1)O	0
ZINC61976542	CCOc1ccc(cc1S(=O)(=O)NC[C@](C)(C1CC1)O)C	0
ZINC61976561	CCOc1ccc(cc1F)S(=O)(=O)NC[C@@](C)(C1CC1)O	0
ZINC61997490	CC[C@@H]1C(=O)N(c2cc(ccc2O1)[N+](=O)[O-])Cc1ccccc1F	0
ZINC62004168	CC1=Nc2n([C@@H]([C@@H]1C(=O)N)c1ccccc1OC)nc(n2)CCCO	0
ZINC62006747	CNC(=O)c1c(c(sn1)C(=O)NC1CCCCC1)N	0
ZINC62006778	C1CCC(=CC1)CCNC(=O)c1c(c(ns1)C(=O)N1CCCC1)N	0
ZINC62021602	C[C@@](CNC(=O)c1ccc(cc1F)F)(C1CC1)O	0
ZINC62022630	c1ccc(cc1)CN(CCO)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC62023149	CCSc1nnc(s1)NC(=O)C1CN(C1)c1nc2c(cccc2s1)F	1
ZINC62099522	CC(C)CCCNC(=O)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC62132053	c1ccc(c(c1)[C@H](CNC(=O)C(=O)Nc1ccc(cc1Br)F)O)F	0
ZINC62149089	c1cc(cc(c1)C(=O)N)CNC(=O)C(=O)Nc1ccc(c(c1)F)Cl	0
ZINC62152059	CC(C)(C)OC(=O)N[C@H](c1ccccc1OC(F)(F)F)/C(=N/O)/N	0
ZINC62211250	CN1[C@H]([C@@H](CCC1=O)N)c1cccs1	0
ZINC62225506	COCCCC(=O)NC[C@@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC62371948	c1cc(cc(c1)F)CCC(=O)N1CCC(CC1)CN1CCOCC1	0
ZINC62389248	c1cc(ccc1OCCNC(=O)Nc1ccc(c(c1)C(=O)N)F)Br	1
ZINC62423657	CCN(CC)[C@H](C[NH2+]Cc1ccccc1F)c1ccco1	1
ZINC62506204	C[C@@](CNC(=O)C1(CC1)c1ccccc1F)(c1ccc(cc1)F)O	0
ZINC62542975	CCOC(=O)[C@@H](CCOC(C)(C)C)[NH3+]	0
ZINC62556483	CC(=O)N1CCC[C@@H](C1)COc1ccccc1F	0
ZINC62570860	c1cc(ccc1C(=O)N1CCOc2c1cc(cc2)F)F	0
ZINC62639870	c1cc(c(c(c1)Cl)C[NH2+]CCC[N@H+]1CC[C@@H](CC1)C(=O)N)F	1
ZINC62640093	Cc1csc(n1)[C@@](CC(=O)N1CCO[C@@H](C1)C)(C(F)(F)F)O	0
ZINC62655522	CCNc1cc(ccc1F)C(F)(F)F	1
ZINC62712992	c1cc(c(c(c1)Cl)[C@@H]1C[C@@]1(C(=O)[O-])[NH3+])F	0
ZINC62719315	c1cc(cc(c1)N)c1[nH]nc(n1)CCNc1cccc(c1)C(F)(F)F	1
ZINC62720156	c1cscc1C[C@@H](CO)C#N	0
ZINC62720663	c1c(cc(c(c1F)F)F)[C@@H](C(=O)N)O	0
ZINC62745300	C[C@@H](c1ccc(cc1O)F)[NH2+]CCCO	0
ZINC62784761	c1cc(sc1)[C@@](CN)(C(F)(F)F)O	0
ZINC62801238	CC(C)n1c(nnc1SCCCOc1ccc(cc1)F)N	1
ZINC63006723	c1c(cc(c(c1F)F)F)C(=O)NCC#N	1
ZINC63074964	c1ccc2=[NH+]CC(=c2c1)CCNC(=O)c1ccccc1F	1
ZINC63110711	c1c(cnc(c1Cl)NCCN1C[C@@H](C(=O)NC1=O)C(=[NH2+])N)C(F)(F)F	1
ZINC63123193	C[C@@H](C(=O)NCc1ccc(c(c1)F)n1ccnc1)NC(=O)N	0
ZINC63148495	c1ccc(cc1)C1(CC1)C(F)(F)F	0
ZINC63163848	COCCOc1ccccc1NC(=O)NC[C@H](c1ccccc1F)O	0
ZINC63182562	CCOc1ccc2=[NH+][C@H]([NH+]=c2c1)S(=O)(=O)[O-]	0
ZINC63202468	CCOc1ccc(cc1NC(=O)C(=O)NCC(C)C)C(F)(F)F	1
ZINC63226436	CCO[C@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(cc1)OC	0
ZINC63234689	Cc1ccc(cc1)CNC(=O)CSC1=NC(=O)CC(=N1)N	0
ZINC63246320	C[C@H]1C[C@H]1COC(=O)c1cnn(c1)Cc1ccccc1	0
ZINC63251401	C=CCN(Cc1cccc(c1)C#N)C(=O)c1ccc[nH]1	0
ZINC63270986	c1cc(ccc1CCNC(=O)CCNC1=NC=NC2=NC=N[C@H]12)O	0
ZINC63276807	CC(C)OC(=O)/C(=C\c1csc(n1)C1CC1)/C#N	0
ZINC63303151	c1ccc2=[NH+]CC(=c2c1)C[C@@H]1N[C@@H](ON1)C(=O)N	0
ZINC63312574	CCOC(=O)Cc1csc(n1)NC(=O)CSC1=NC(=O)CC(=N1)N	0
ZINC63318889	CCCCNC1=NC(=O)N(C(=O)[C@@H]1N=O)C	0
ZINC63411388	C/C(=N/NC(=O)[C@@H]1C=C(N=N1)c1ccccc1Cl)/c1ccc(cc1)Br	0
ZINC63414702	c1cc(ccc1C(=O)N)OCc1nnc(o1)C1CC1	0
ZINC63415209	c1ccc(c(c1)Nc1nnc(s1)SCCn1cccn1)F	1
ZINC63428702	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccccc1O	0
ZINC63436767	CSc1nnc(s1)SCCCn1cnc2c1ncnc2N	0
ZINC63436965	c1ccc(c(c1)SCCCn1cnc2c1ncnc2N)Br	0
ZINC63439828	CCOC(=O)[C@H]1C(=c2ccccc2=[NH+]1)NC(=O)c1ccc(cc1)C	0
ZINC63455396	Cn1c2ccccc2n(c1=O)CCCS(=O)(=O)c1ccc(cc1)F	1
ZINC63456818	Cc1nc(cs1)C/C(=N/OCc1ccc(cc1Br)F)/N	1
ZINC63456873	Cc1nc(cs1)C/C(=N/OCc1cccc(c1)F)/N	1
ZINC63458505	CCOc1ccc2=[NH+][C@@H](C=c2c1)C(=O)N/N=C/c1ccc(cc1)OC	0
ZINC63458603	C/C(=N/OCC(=O)NC(C)(C)C)/c1ccc(cc1)OCC(F)(F)F	1
ZINC63460136	CCCC/C(=N/OCC(=O)NCCC)/N	0
ZINC63467242	CC(=O)N1CC[NH+](CC1)CCNC(=O)c1ccc(cc1OC)Cl	0
ZINC63489439	c1cc(ccc1N1CCN(CC1)C[C@H](C1=C[C@H]2C(=CC=N2)C=C1)O)F	0
ZINC63502752	COCc1ccc(cc1)CNC(=O)c1cc(ccc1[N+](=O)[O-])F	1
ZINC63509725	c1ccc(c(c1)C[NH+]1CCCCC1)/C(=N\OCc1ccc(cc1)F)/N	1
ZINC63529380	c1ccc2=[NH+][C@@H]([NH+]=c2c1)[C@H](Cc1ccc(cc1)O)N	0
ZINC63537013	Cn1ccs/c/1=N\C(=O)c1cn(c2c1cccc2)CC=C	0
ZINC63541703	C[C@H]1CC[N@@H+](CC1)CCCCNC(=O)Cc1cccc(c1)O	0
ZINC63548425	COc1ccccc1[N-]S(=O)(=O)[C@H]1C=C(N=C1)C(=O)OC	0
ZINC63629150	Cc1c(c(on1)C)S(=O)(=O)NCc1cc2c(c(c1)Br)OCO2	0
ZINC63630200	COCCCc1nc(cs1)c1ccc(cc1)F	1
ZINC63637513	Cc1cc(no1)C(=O)Nc1ccccc1[C@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC63637603	c1ccc(c(c1)[C@H]1[C@H]2C(=NC(=O)NC2=O)N=C2C1=C([O-])CCC2)Cl	0
ZINC63638007	CC(C)OCc1cccc(c1)N[C@@H](C)C(=O)NC(=O)NCC(F)(F)F	0
ZINC63646692	CC1=NN2[C@H](S1)NC(=CC2=O)CSc1nc([nH]n1)N	0
ZINC63659653	Cc1ccc(cc1NC(=O)[C@H]1C2=C(c3ccccc3CC2)N=N1)Cl	0
ZINC63664574	CCC[C@@H](C(=O)N1CCN(CC1)Cc1c(cccc1Cl)F)NC(=O)N	1
ZINC63680035	CCC[C@@H](C(=O)NCCNC(=O)c1ccc(c(c1)F)C)NC(=O)N	1
ZINC63685970	CCC[C@H](C(=O)Nc1cccc(c1)OCCC)NC(=O)N	0
ZINC63746438	CCOC(=O)[C@@H]1C(=NC(=C1c1csc(n1)N)C)C	0
ZINC63772434	COc1cc(c(cc1N)F)C(=O)[O-]	0
ZINC63785555	c1cc(ccc1N[C@H]1C2=NC=NC2=[NH+]C(=N1)[N-]CCO)F	0
ZINC63804458	C[NH+](C)[C@H](CNC(=O)[C@@H](CCSC)NC(=O)N)C1CCCCC1	0
ZINC63818338	c1ccc2=[NH+]CC(=c2c1)CCCC1=N[C@H](N=N1)N	0
ZINC63831576	CC[N@H+]1CCN(CC1)CC1=NC(=O)C2=C3CC(OC[C@H]3SC2=N1)(C)C	0
ZINC63835334	CCCN(Cc1cccnc1)Cc1ccccc1OCC(=O)N	0
ZINC63835547	C[C@@H]1C(=CN(N1)CC=C)C[NH2+]C[C@@H]1C=c2ccc(cc2=[NH+]C1=O)F	1
ZINC63839775	c1cc(c(cc1NC(=O)c1cc(sc1)S(=O)(=O)N)C(F)(F)F)F	0
ZINC63846698	C1=C2[C@H](NC(=[NH2+])[NH+]=C2NCCC(F)(F)F)N=N1	1
ZINC63847313	c1cc(sc1)[C@H]1C(=CN=N1)CNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC63848547	C1CC[N@@H+]2CCC[C@]([C@H]2C1)(CN1CC[C@@H](CC1)C(=O)N)O	0
ZINC63851256	CCCN(CC(F)(F)F)C(=O)c1cccc(c1)NC(=O)N	1
ZINC63855368	C[C@H]1C(=C(N=N1)C)CCNC(=O)[C@H]1CCCN(C1)CC(=O)N	0
ZINC63855836	CC(C)Cn1c[nH+]cc1CNC[C@H]1C=NN=C1c1ccc(cc1)F	1
ZINC63856377	Cc1cc(n(n1)CCCN(C)C[C@@H]1C=NN=C1c1ccc(cc1)F)C	1
ZINC63857840	CCc1ccc(nc1)CN1CC[NH+](CC1)Cc1cccc(c1)F	0
ZINC63882555	CC(C)(CCCNC[C@H]1C=NN=C1c1ccc(cc1)F)CO	0
ZINC63883941	c1c(nnn1C[C@H]1CCN(CC1)[C@@H]1C2=NC=NC2=NC=N1)CCCO	0
ZINC63911329	c1ccc(c(c1)C(=O)NNS(=O)(=O)c1ccc(c(c1)C(F)(F)F)F)O	0
ZINC63919324	CC(C)(C)[C@H]1N=C(CS1)CSc1[nH]nc(n1)N	0
ZINC63920027	C[C@H]1CC=C(S1)C1=NN=C(C1)C(=O)NCCC(=O)Nc1ccccn1	0
ZINC63937285	Cc1cccc(c1C(=O)N)NC(=O)/C=C/c1ccc(cc1[N+](=O)[O-])F	0
ZINC63947431	CCCCCOc1ccc(cc1)C(=O)Nc1cc(ccc1C)C(=O)N	0
ZINC63974678	c1cocc1C(=O)N[C@H]1CCN(CC1)C(=O)[C@@H]1C=CC=NC1=S	0
ZINC63975480	C[C@H]1CC(=NO1)C[NH2+]CC1=C(N=NC1)c1ccc(cc1)F	1
ZINC63996702	c1cc(cc(c1)F)CCNC(=O)C1=NC=CC1	1
ZINC64000046	C[C@@H](c1ccc(cc1)F)NCC(=O)NCCC1=c2ccccc2=[NH+]C1	1
ZINC64011951	CC1=C2C(=N[C@H]1C(=O)NCCc1ccc(s1)Br)CCCC2=O	0
ZINC64020366	CC(C)C[C@@H]1NN=C(S1)NC(=O)c1ccc2c(c1)nn[nH]2	0
ZINC64038045	c1c([nH]nc1C(=O)N)CCO	0
ZINC64044021	COc1ccc(cc1OC[C@@H](C[NH+]1CCCCC1)O)CNCC(=O)N	0
ZINC64097957	c1cc(ccc1CSC1=NC(=O)C[C@H]([C@H]1C#N)c1ccc(cc1)F)Cl	0
ZINC64137129	c1ccc(cc1)[C@]1(CCN(C1)C1=[NH+]C=NC2=NC=N[C@@H]12)O	0
ZINC64142254	C[C@@H](c1ccccc1F)[N@H+](C)CCn1cccn1	0
ZINC64143431	c1cc2=[NH+][C@H](C=c2cc1F)C(=O)N1CCC(=O)N(CC1)CC1CC1	0
ZINC64219016	Cc1cc(cc(c1C(=O)CCc1ccc(cc1)O)O)O	0
ZINC64219076	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O[C@@H]1[C@@H](O[C@H]([C@@H]([C@H]1O)N)O)CO)[NH3+])O)O)O	0
ZINC64219076	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O[C@@H]1[C@@H](O[C@H]([C@@H]([C@H]1O)[NH3+])O)CO)N)O)O)O	0
ZINC64219341	CC(C)C[C@@H](C(=O)OCC1c2ccccc2c2c1cccc2)N	0
ZINC64220230	CCO[C@@H](CN[C@@H](N(c1c(cc(cn1)C(F)(F)F)Cl)N)S)O	1
ZINC64220231	CCO[C@H](CN[C@@H](N(c1c(cc(cn1)C(F)(F)F)Cl)N)S)O	1
ZINC64220233	CCO[C@H](CN[C@H](N(c1c(cc(cn1)C(F)(F)F)Cl)N)S)O	1
ZINC64220282	c1ccc(cc1)[C@]1([C@@](C(C1(F)F)(F)F)(c1ccccc1)F)F	0
ZINC64290211	CCC[C@H](C(=O)N(C)Cc1ccc(cc1)OC(F)(F)F)NC(=O)N	1
ZINC64309640	c1ccc(c(c1)NC(=O)CCCCNC(=O)N)Oc1cccc(c1)F	1
ZINC64315395	CCOc1ccccc1OCC(=O)NCCc1nc(no1)C	0
ZINC64367767	CC[C@H](c1ccccc1)Sc1nc([nH]n1)N	0
ZINC64426887	CCCCNC(=O)NNC(=O)c1ccc(cc1)SC(F)(F)F	1
ZINC64438809	CCOc1ccc(cc1)Nc1c2cccc(c2ncc1C#N)F	1
ZINC64447669	Cc1ccc(c(c1)F)N1C[C@H](CC1=O)C(=O)n1c(c(cn1)C#N)N	0
ZINC64515988	CCCCN1C[C@@H](O[C@@H](C1)c1ccccc1)C	0
ZINC64517629	Cc1ccc(cc1C)[C@H]1CCC[N@@H+]1C[C@@H](COC(C)(C)C)O	0
ZINC64541993	CC(C)(C)n1c(=O)c2cc(ccc2n1CC(=O)N)F	0
ZINC64555236	c1cc(c(c(c1)F)[C@H](c1cccnc1)O)F	0
ZINC64563861	CCOc1ccc(c(c1)C(F)(F)F)NC(=O)NCCC(=O)N(C)C	1
ZINC64621932	c1cc(ccc1CCNC(=O)c1ccc(c(c1)F)Br)S(=O)(=O)N	1
ZINC64635481	C[N@H+](CCC(F)(F)F)Cc1nnnn1c1ccc(cc1C(F)(F)F)Cl	0
ZINC64645846	COCCN(Cc1ccccc1)C(=O)c1ccc(c(c1)F)Br	1
ZINC64653190	c1cc(ccc1c1nnn(n1)CCCOCC(F)(F)F)C(=O)N	1
ZINC64672697	CCCC1=NC(=NC(=O)C1)SCC(=O)NCCN1C(=O)CSC1=O	0
ZINC64675858	CC(C)CCNC(=O)CCc1c([nH+]c2n1cccc2)c1ccccc1	0
ZINC64677952	Cc1csc(n1)c1cc(c(s1)C)NC(=O)c1ccc(cc1OC)Cl	0
ZINC64700644	CCC1=C([C@H](N=N1)S(=O)(=O)NCc1ccc(cc1)C)C(=O)OCC	0
ZINC64711141	Cc1c2cc(ccc2sc1C(=O)NCCc1cccnc1)F	1
ZINC64718313	COCCOc1ccccc1C(=O)NCc1ccc(c(c1)F)OC	1
ZINC64741970	CC1(C(=O)N(C(=O)N1)CCC(=O)NCCC1=c2ccccc2=[NH+]C1)C	0
ZINC64761269	Cc1c(sc2n1c(c(n2)c1ccc(cc1)F)NCCCOC)C(=O)N	1
ZINC64768988	CCCCOc1c(cccn1)CNC(=O)N1CCC(CC1)CC(=O)N	0
ZINC64769076	Cc1cccc(c1)OC[C@@H](C)NC(=O)COCC1CC1	0
ZINC64769448	CC(C)c1csc(n1)c1ccc(s1)S(=O)(=O)[N-]c1ccc(cc1)F	0
ZINC64774451	COc1ccc(cc1O)[C@@H]1CC(=O)NC2=NC(=NC(=O)[C@H]12)SCC#C	0
ZINC64792262	c1ccc(cc1)O[C@H]1CC[N@@H+](CC1)C[C@@H](c1cccc(c1)Br)O	0
ZINC64821607	CCS(=O)(=O)CC(=O)Nc1ccc2c(c1)oc(n2)C	0
ZINC64854669	CCN(C)C(=O)c1cccc(c1)OCCOC	0
ZINC64874873	c1cc(c2c(c1F)c(c(cn2)C(=O)NN)N)F	0
ZINC64883326	CCCCNC(=O)NNC(=O)c1cc(no1)c1ccc(cc1)C	0
ZINC64937719	CNC(=O)c1ccc(cc1)NS(=O)(=O)c1ccc(cc1)SC(F)(F)F	0
ZINC64950100	CN(CCCCCc1cc(n[nH]1)c1cccc(c1)F)S(=O)(=O)N	1
ZINC64952178	CC(=O)N1CCCSc2c1cc(cc2)S(=O)(=O)Nc1ccccc1Cl	0
ZINC64968623	CC(C)(C)c1ccc(cc1)S(=O)(=O)N1CC(C1)OCc1ccccc1	0
ZINC64981024	Cc1ccc(cc1)c1nnc(o1)SCCCC(=O)NC1CCCCC1	0
ZINC64981073	Cn1c(c(sc1=S)C(=O)N)/N=C(\[O-])/CCCCl	0
ZINC64982994	Cc1ccc(c(c1)C)O[C@H](C)C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC64984602	CCCc1cc(no1)[C@@H]1CCCN1C(=O)Nc1cccc(c1C)C	0
ZINC64985503	CCCCc1ccc(c(c1)Br)NC(=O)c1ccccc1Br	0
ZINC65007743	CCCN1C(=O)c2ccc(cc2S1(=O)=O)C(=O)N	0
ZINC65009728	Cc1ccc(cc1[C@H](C)O/C(=N/S(=O)(=O)c1ccccc1)/[O-])Cl	0
ZINC65089903	CN(C)c1nc2c(s1)cc(s2)C(=O)NCCc1ccc(c(c1)Br)F	1
ZINC65090391	c1cc(c(cc1NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCO)[N+](=O)[O-])N	0
ZINC65114171	Cc1ccc2c(c(cnc2n1)C(=O)OC)Nc1cccc(c1F)Cl	0
ZINC65152943	COc1ccc(cc1)C(=O)Nc1cc(no1)c1cccs1	0
ZINC65154591	CCCCN(C)c1ncc(c(n1)N)C(=O)Nc1ccccc1	0
ZINC65154595	CN(Cc1ccccc1)c1[nH+]cc(c(n1)N)C(=O)Nc1ccccc1	0
ZINC65154627	CC(=O)N1CCN(CC1)c1[nH+]cc(c(n1)N)C(=O)Nc1ccccc1	0
ZINC65156200	C[NH+]1CCN(CC1)C(=O)Cc1cn(c2c1cccn2)CCOC	0
ZINC65156722	CCn1cc(c2c1nccc2)CCNS(=O)(=O)c1cccc(c1)F	1
ZINC65167842	c1cc(ccc1CNC(=O)N1CCC(CC1)c1cc(on1)N)F	0
ZINC65167979	c1cc(cc(c1)F)CS(=O)(=O)N1CCC(CC1)c1cc(on1)N	0
ZINC65168284	CCc1c(noc1N)C1CCN(CC1)C(=O)Nc1cccc(c1)Cl	0
ZINC65169026	CCCNC(=O)N1CCc2c(cnc(n2)c2ccccc2)C1	0
ZINC65170863	C[C@H]1CC[N@@H+](CC1)C[C@H](CN(C)CCOc1ccc(cc1)F)O	0
ZINC65171740	c1cc(ccc1C[NH2+]CC1(CCCCC1)O)OCC(F)(F)F	0
ZINC65180355	CC(C)(C)CC(=O)N1CCC(CC1)CCOCc1ccc(cc1)F	1
ZINC65180762	CC(=O)N1CCC(CC1)CCOc1ccc(cc1)F	1
ZINC65185664	Cc1nc(on1)c1ccc(nc1)SCC(=O)Nc1ccc(cc1)F	0
ZINC65188560	CCOC(=O)C[N@@H+](Cc1ccc(cc1)F)Cn1c(=S)n(cn1)C	1
ZINC65199470	c1ccc(cc1)N1CCN(CC1)C(=O)c1csc(n1)C(=O)N	0
ZINC65202728	c1ccc2c(c1)cc([nH]2)C(=O)NNC(=O)NCCc1cccs1	0
ZINC65204106	Cc1ccccc1OCCCO/N=C(/Cc1csc(n1)C)\N	0
ZINC65205130	c1cc(c(cc1/C(=N\OCCCOc1ccc2c(c1)OCO2)/N)F)F	1
ZINC65205276	Cc1cc(cc(c1)CO/N=C(\c1ccc(c(c1)F)F)/N)C	1
ZINC65205476	c1ccc(cc1)OCCCO/N=C(\c1ccc(c(c1)F)F)/N	1
ZINC65205534	c1cc(ccc1OCCO/N=C(/c1ccc(c(c1)F)F)\N)F	1
ZINC65219738	CCCn1c2ccccc2c(n1)CNC(=O)Cc1cccc(c1)F	1
ZINC65231653	Cc1cc(ccc1F)NC(=O)c1cn2c(n1)CSCC2	0
ZINC65232663	Cc1ccc(cc1)Cc1nc([nH]n1)CC(=O)Nc1cc(ccc1C)F	0
ZINC65240420	CC(C)n1cc(c(n1)S(=O)(=O)N1CCc2ccccc2C1)C(=O)[O-]	0
ZINC65255229	COc1cccc(c1)[C@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC65282743	CCn1c2c(cccn2)nc(c1=O)C(=O)NCCOC	0
ZINC65285241	CCCS(=O)(=O)N1CC[C@H](C1)c1nc2cccnc2n1CC	0
ZINC65285733	c1cc(cnc1)CNC(=O)c1cc2cn(cc2s1)C1CCCC1	0
ZINC65288558	Cc1c(scn1)C[N@H+]1CC[C@@H](CC1)[C@H](C)O	0
ZINC65288603	c1ccnc(c1)[C@@H]([C@@H]1CC[N@H+](CC1)Cc1ccc(c(c1)F)F)O	0
ZINC65314607	c1cc(cc(c1)N/C(=N/c1nnc2n1c(ccc2)Cl)/[O-])C(F)(F)F	0
ZINC65335552	CCCn1c2ccc(cc2nn1)/C(=N/O)/N	0
ZINC65336738	CN(C)[C@@H](c1ccccc1F)c1c2ccccc2ccc1O	0
ZINC65336855	c1c2c(c(c(c1Br)N)Br)OC(O2)(F)F	0
ZINC65337271	COCCOc1cc(ccc1OC)Br	0
ZINC65337620	c1cc(cc(c1)N)c1c(cccn1)O	0
ZINC65339064	c1cc([nH]c(=O)c1)c1ccc(cc1)Cl	0
ZINC65339125	c1cc(cc(c1)C(=O)N)c1cc(cnc1)O	0
ZINC65339987	CCOc1cccc(c1)c1ccccc1O	0
ZINC65340403	Cc1ccc(cc1O)c1cc(ccc1F)OC	0
ZINC65340495	Cc1cc(ccc1O)c1cc(ccc1F)C(=O)[O-]	0
ZINC65340566	Cc1cc(cc(c1)O)c1ccc(c(c1)C(=O)OC)F	0
ZINC65340692	Cc1ccc(cc1)c1ccc(c(c1)F)O	0
ZINC65340858	c1cc(cc(c1)C(=O)N)c1ccc(c(c1)F)O	0
ZINC65340861	c1cc(cc(c1)C(=O)N)c1cc(cc(c1)F)O	0
ZINC65341000	c1cc(c(cc1c1ccc(c(c1)C#N)Cl)O)F	0
ZINC65341184	COC(=O)c1ccc(cc1Cl)c1cc(cc(c1)F)O	0
ZINC65341649	c1cc(cc(c1)OC(F)(F)F)c1ccc(c(c1)O)C#N	0
ZINC65341755	c1cc(cc(c1)O)c1cccc(c1O)C=O	0
ZINC65341980	CCOc1ccc(c(c1)C)c1ccc(c(c1)O)C=O	0
ZINC65342445	COc1cc(ccc1O)c1ccccc1Cl	0
ZINC65342461	COc1cc(ccc1O)c1ccc(cc1F)F	0
ZINC65342507	COc1cc(ccc1O)c1cccc(c1)C(=O)N	0
ZINC65342866	COc1cc(ccc1O)c1cccc(c1)OC(F)(F)F	0
ZINC65343895	c1ccc2c(c1)cccc2c1cc(cc(c1)Br)O	0
ZINC65344003	c1cc(cc(c1)N)c1cc(cc(c1)O)C(F)(F)F	0
ZINC65344252	CC(C)(C)c1ccc(cc1)c1cc(cc(c1)O)C(F)(F)F	0
ZINC65347460	c1cc(c(cc1c1cnc(cc1C(=O)[O-])N)F)O	0
ZINC65347460	c1cc(c(cc1c1c[nH+]c(cc1C(=O)[O-])N)F)O	0
ZINC65347494	c1cc(c(cc1F)O)c1cnc(cc1C(=O)[O-])N	0
ZINC65347495	c1cc(c(cc1F)O)c1cc(c(nc1)N)C(=O)[O-]	0
ZINC65347510	c1cc(c(cc1F)c1c[nH+]c(cc1C(=O)[O-])N)O	0
ZINC65348555	c1cc(ccc1c1c[nH+]c(cc1C(=O)[O-])N)C(F)(F)F	0
ZINC65348894	c1cc(cc(c1)OC(F)(F)F)c1cc(c(nc1)N)C(=O)[O-]	0
ZINC65348973	CCNC(=O)c1ccc(cc1F)c1c[nH+]c(cc1C(=O)[O-])N	1
ZINC65348974	CCNC(=O)c1ccc(cc1F)c1cc(c([nH+]c1)N)C(=O)[O-]	1
ZINC65349505	c1cc(cc(c1)N)c1cc(cc(c1)O)C(=O)[O-]	0
ZINC65350145	c1cc(c(cc1c1cc(cc(c1)N)C(=O)[O-])F)O	0
ZINC65350375	c1cc(c(cc1c1ccc(c(c1)F)F)O)C(=O)[O-]	0
ZINC65350847	CSc1cccc(c1)c1cc(cc(c1)F)C(=O)[O-]	0
ZINC65352694	c1cc(cc(c1)OC(F)F)CS(=O)(=O)CC(=O)N1CCCCCCC1	0
ZINC65353561	c1cc(sc1)COC[C@H](CN1CCO[C@@H](C1)C(=O)N)O	0
ZINC65354248	c1cc(ccc1c1cc(ccc1C(=O)[O-])Cl)C(F)(F)F	0
ZINC65354556	Cc1ccc(c(c1)C(=O)[O-])c1cc(cc(c1)F)C(=O)OC	0
ZINC65354907	CCNC(=O)c1ccc(cc1F)c1ccc(cc1O)C(=O)[O-]	0
ZINC65354936	CCOC(=O)c1ccc(cc1F)c1cc(cc(c1)O)C(=O)[O-]	0
ZINC65355596	c1cc(cc(c1)O)c1ccc(nc1C(=O)[O-])N	0
ZINC65355697	Cc1ccc(cc1c1ccc([nH+]c1C(=O)[O-])N)F	0
ZINC65355701	c1cc(c(cc1c1ccc(nc1C(=O)[O-])N)F)O	0
ZINC65356037	COC(=O)c1ccc(cc1F)c1ccc(nc1C(=O)[O-])N	0
ZINC65356093	CCNC(=O)c1ccc(cc1F)c1ccc(nc1C(=O)[O-])N	1
ZINC65362770	Cc1cccc(c1)C(=O)Nc1cc(ccc1Cl)C(=O)N	0
ZINC65364750	Cn1c2cc(c(cc2n(c1=O)C)Sc1ccc(cc1)F)N	0
ZINC65366568	CCCCNC(=O)[C@H]1CCCN(C1)C(=O)Nc1nnc(s1)C(F)(F)F	1
ZINC65370305	CC(C)Oc1cc(nc(n1)N)NCc1ccc2c(c1)OCO2	0
ZINC65370812	c1cc(nc(c1)n1ccc(n1)c1cc(ccc1O)Cl)N	0
ZINC65372065	c1cc2cnccc2c(c1)c1cc(nc([nH+]1)N)NCCO	0
ZINC65372569	CCCCNc1ncc(c(n1)N1CCOCC1)F	1
ZINC65372856	CC(C)c1cc(n(n1)C)C(=O)N1CCc2c(sc(n2)N)C1	0
ZINC65373303	c1ccc(cc1)c1c(n(cn1)C[C@H](COC1CCCCC1)O)C1CC1	0
ZINC65373399	CC(C)Oc1cc(nc(n1)N)N1CCC[C@H](C1)O	0
ZINC65373809	c1cc2=[NH+][C@@H]([NH+]=c2cc1c1ccc(cc1Cl)F)CO	0
ZINC65376243	C[C@@H](CO)N(Cc1ccccc1)Cc1c(ccs1)Cl	0
ZINC65376678	CC(C)NC(=O)c1ccc(o1)n1cc(cn1)CCO	0
ZINC65383217	CCN(CC)c1nc(cc([nH+]1)N1CCN(CC1)CCO)N	0
ZINC65383384	Cc1ccc(cc1n1c2c(cccn2)cn1)C(=O)N	0
ZINC65386101	C[C@H]([C@@H](C(=O)N)NCC(=O)NCc1ccccc1F)O	0
ZINC65386241	Cc1cc(nc(n1)c1cccnc1)N[C@@H]([C@@H](C)O)C(=O)N	0
ZINC65387997	c1cc(c(cc1F)Cl)c1cc(nc(n1)N)NCCO	1
ZINC65388163	C[N@@H+](Cc1cnn(c1)c1ccc(cc1)F)C(CO)CO	0
ZINC65394245	c1ccc2c(c1)CC(C2)[NH2+]CCc1nnc(s1)N	0
ZINC65394451	Cc1ccc(cc1)CCC(=O)N1CC[C@@H](C[C@@H]1C(=O)OC)O	0
ZINC65394983	C[C@@H](c1nc(nn1c1cccc(c1F)Cl)CC(C)C)NS(=O)(=O)C	0
ZINC65395195	CC(C)O[C@H]1CN(C[C@@H]1O)C(=O)CCNC(=O)c1ccc(cc1)F	0
ZINC65396393	c1ccc(cc1)C[C@H]([C@@H]1CC[N@H+](CC1)Cc1cnc(nc1)N)O	0
ZINC65396926	c1cc(c(cc1N1C[C@@H](CC1=O)C(=O)[O-])C#N)N1CCOCC1	0
ZINC65397729	Cc1cc(cnc1N)c1ccccc1C#N	0
ZINC65399173	c1cc(c(c(c1)F)C[N@@H+]1CC[C@H]([C@@H](C1)O)c1ccc(cc1)F)F	0
ZINC65399294	Cc1cc(nc(n1)CCNC(=O)[C@H]1CC(=O)N(C1)CC=C)C(F)(F)F	1
ZINC65404412	Cc1cnc(cn1)CNCCC(=O)N1CCCc2c1cccc2	0
ZINC65406259	C[C@H]([C@@H](C(=O)N)[NH2+]Cc1ccc(c(c1)CC=C)OC(C)C)O	0
ZINC65406558	CCCc1[nH+]c(cc(n1)NCc1csc(n1)N)C	0
ZINC65407371	CCN(CC)c1nc(cc(n1)N1C[C@@H]([C@H](C1)O)[NH+]1CCCC1)N	0
ZINC65410059	Cc1cc(n2c(n1)nc(n2)C(=O)N1CCn2c(cnc2C1)C(=O)N)C	0
ZINC65419904	Cc1ccccc1[C@@]1(CCN(C1)c1cc(nc(n1)N)NC1CC1)O	0
ZINC65423412	c1ccc(c(c1)[C@@H](CC(=O)NCc1ccco1)NC(=O)N)F	0
ZINC65427085	Cc1ccsc1CN(C)c1cc(nc(n1)N)NCCO	0
ZINC65428035	Cc1cccc(c1)[C@@H](CC(=O)Nc1nc(cs1)C)NC(=O)N	0
ZINC65429946	Cc1cc2c(cc1O)NC(=O)C[C@@H]2CCSC	0
ZINC65430227	CCOc1ccc(cc1CO)[C@@H]1CC(=O)NCc2c1sc(n2)N	0
ZINC65440550	c1ccc2c(c1)CCC[C@H]2N/C(=[NH+]/CCCc1c(c(N)n[nH]1)C#N)/O	0
ZINC65440661	CN(C[C@@H](COC)O)C(=O)N[C@H]1CCSc2c1cccc2	0
ZINC65440664	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)N(C)C[C@@H](COC)O	0
ZINC65451583	Cc1ccccc1[C@@]1(CCN(C1)C(=O)c1cnn2c1n(cc2)C)O	0
ZINC65452687	C[C@@H](Cn1cc[nH+]c1)NC(=O)NC[C@H](C[NH+]1CCCCC1)O	0
ZINC65454541	c1cc(ccc1CO)c1cc(cc[nH+]1)N	0
ZINC65455571	c1cc2c(cc1C(=O)[O-])c(nc([nH+]2)N)NCC[N@@H+]1CCCC[C@H]1CO	0
ZINC65459431	Cc1cccc2c1nc(n2c1cccc(c1)O[C@@H](C)C(=O)N)CCO	0
ZINC65460030	CCOc1ccccc1c1cc(nc(n1)N)NCCO	0
ZINC65460760	Cc1cnc(nc1N)N1CCCn2c(cc(n2)C(=O)NCCO)C1	0
ZINC65460760	Cc1c[nH+]c(nc1N)N1CCCn2c(cc(n2)C(=O)NCCO)C1	0
ZINC65461207	CCc1ccccc1OCCN[C@@H]([C@@H](C)O)C(=O)N	0
ZINC65461207	CCc1ccccc1OCC[NH2+][C@@H]([C@@H](C)O)C(=O)N	0
ZINC65462896	CCOc1ccnc(n1)N1CCC(CC1)[C@H](c1nccn1C)O	0
ZINC65462994	c1cc(ccc1CNCc1ccc(c(c1)F)F)OCC(=O)N	1
ZINC65463871	CCc1ccccc1OCCN1CCN(CC1)c1ccccc1O	0
ZINC65463871	CCc1ccccc1OCC[NH+]1CCN(CC1)c1ccccc1O	0
ZINC65464780	COc1ccccc1CC(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC65465137	Cc1c(c(on1)C)CN1CCC(CC1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC65466014	CCCCc1c([nH+]cn1CCn1cc[nH+]c1)c1ccccc1	0
ZINC65468176	Cc1ccccc1NC(=O)CC[N@H+](C)C[C@H]1Cc2ccccc2O1	0
ZINC65470656	C[C@@H]1C(=C(N=N1)C)[C@H](C)[N@H+](C)Cc1c(ccc(c1Cl)OC)F	0
ZINC65473197	c1ccn(c1)c1ccsc1C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC65474697	Cc1c(c(n(n1)C)N1CCOCC1)CNC[C@H](c1cccc(c1)F)O	0
ZINC65474772	Cc1c(c(n(n1)C)N(C)C)CNC[C@@H](COc1cccc(c1)F)O	0
ZINC65480270	CC[C@H](C)/C(=C(\C#N)/C(=O)Nc1ccc(cc1)SC(F)F)/[O-]	0
ZINC65488355	c1ccc(c(c1)C[NH2+]CCC(=O)Nc1cccnc1)n1cccn1	0
ZINC65488814	c1ccc2c(c1)nc(o2)NC[C@H](c1ccc(cc1)F)O	0
ZINC65493064	C1CCC(CC1)n1c(nnn1)SCCO	0
ZINC65493375	CCc1c[nH+]c(nc1NC[C@@H](C[NH+]1CCCCCC1)O)C	0
ZINC65497224	c1c(nc(nc1NCCC[N@@H+]1CC[C@H](CC1)O)N1CCCC1)N	0
ZINC65497971	C/C(=C/C(=O)NCCC(=O)N1CCN(CC1)c1ncccn1)/C1CC1	0
ZINC65506557	Cc1nc(n(n1)CCCN1Cc2c(cccn2)C1=O)C	0
ZINC65511054	c1ccc2c(c1)[nH+]c(n2C[C@@H](c1ccc(c(c1)F)F)O)CCCO	0
ZINC65513357	COCCCC[N@@H+](CCC(=O)N)Cc1ccccc1	0
ZINC65514134	CC(C)CN(CC(F)(F)F)C(=O)Nc1cccc(c1)N1CCNC1=O	0
ZINC65514923	CCCCNC(=O)CN(C)[C@@H](c1cccc(c1)F)c1ccccn1	1
ZINC65515448	Cc1ccc(c(c1)S(=O)(=O)N1c2ccccc2C[C@H]1C(=O)N)O	0
ZINC65515997	CCCCN1C(=O)[C@](NC1=O)(C)c1ccc(cc1)C(=O)N	0
ZINC65516398	Cc1ccc(c(c1)CS(=O)(=O)C[C@H](c1ccccc1F)O)C	0
ZINC65519625	CCOc1ccc(cc1)OC[C@H](CS(=O)(=O)Cc1ccccc1F)O	0
ZINC65523852	c1cc(oc1)C[NH+]1CCN(CC1)C(=O)Cc1ccc2c(c1)CCCC2	0
ZINC65525805	COc1ccc(c(c1)c1cc(nc(n1)N)NCCO)F	1
ZINC65525805	COc1ccc(c(c1)c1cc(nc([nH+]1)N)NCCO)F	1
ZINC65526155	CCC[N@H+]1CC[C@@H](CC1)CC(=O)N[C@H](C)c1ccc(c(c1)F)O	0
ZINC65526265	Cc1ccsc1[C@@H]1CC[N@H+](C[C@H]1O)Cc1ccc(cc1F)OC	0
ZINC65528850	COc1ccc(c(c1)c1cc[nH+]c(c1)N)F	0
ZINC65529041	CCOc1ccc(cc1)C[C@H](CNC(=O)c1ccc([O-])nn1)C(=O)N	0
ZINC65529642	CCCOCC(=O)Nc1cc(ccc1N1CCOCC1)C(F)(F)F	1
ZINC65530676	c1ccc2=[NH+]CC(=c2c1)CCC(=O)N1CCc2c(sc(n2)N)C1	0
ZINC65531530	C[C@@H](C(=O)N)n1ccnc1[C@@H]1C=C(N=N1)CC(C)C	0
ZINC65531578	c1c(nc(nc1N1CCCCCC1)N)NCCO	0
ZINC65532621	C=CCCC(=O)N1CCC[C@H](C1)CCc1ccc(cc1F)F	1
ZINC65534958	C[NH+](C)CCCc1nc(nn1c1ccc(cc1)C(F)(F)F)C1CC1	1
ZINC65535612	CSCCC(=O)n1c(nc(n1)c1cccc(c1)OC(F)F)N	1
ZINC65537023	CCC[N@H+]1CCCC[C@@H]1C(=O)NC[C@@H]1CCN(C1)c1ccc(cc1)F	1
ZINC65538020	c1ccc(cc1)[C@H](CO)NC(=O)NCCC(=O)NC1CCCC1	0
ZINC65540715	CCN(C)c1ccc(cc1)C(=O)N1CCCN(CC1)c1nccs1	0
ZINC65543054	Cc1c(c(n(n1)C)C)[C@H](C)C(=O)N[C@H]1CCCc2c1cccc2	0
ZINC65553272	C[C@@H](CC(C)C)N(C)C(=O)CCn1cc(cn1)S(=O)(=O)N	0
ZINC65556984	CC(C)CCCNC(=O)C(=O)Nc1ccc2c(c1)sc(n2)C(C)C	0
ZINC65562692	CCCc1cc(n2c(n1)ncn2)N(C)C[C@@H](c1ccc(cc1)F)O	0
ZINC65563308	c1ccc(c(c1)C[N@H+]1CC[C@@H](CC1)O)/C(=N\OCC(=O)NC1CC1)/N	0
ZINC65564283	COCCCN([C@@H]1CCS(=O)(=O)C1)C(=O)Cc1ccc(cc1)F	1
ZINC65565565	Cc1ccc(cc1)OCC[N@H+]1C[C@@H](C[C@@H]1C(=O)N)O	0
ZINC65565846	Cc1[nH+]ccn1c1ccnc(c1)C(=O)N(CCOC)CCOC	0
ZINC65567850	CN(C1CC1)C(=O)[C@H]1CSCN1S(=O)(=O)c1ccc(s1)Br	0
ZINC65567988	Cc1ccc(cc1S(=O)(=O)N[C@@H](C(=O)N)C(C)(C)C)NC(=O)C	0
ZINC65576589	Cc1cc(on1)NC(=O)CN1c2ccccc2[C@H](C[C@@H]1C)C(=O)N	0
ZINC65577804	CC[C@H](C(=O)N)N1CCN(CC1)Cc1ccc2c(c1)OCCO2	0
ZINC65578162	Cc1cc2n(n1)C[C@@H](CN2)CNCc1ccc(cc1C(F)(F)F)F	1
ZINC65578635	CC[C@H](C)NC(=O)N(C)C1CCN(CC1)c1ccc(cc1)Cl	0
ZINC65586874	c1cc(ccc1C(=O)NCCCC(=O)N1CCC[N@H+]2CCC[C@@H]2C1)F	1
ZINC65589950	c1cc(cc(c1)F)CC(=O)NCCNC(=O)NC1CC1	1
ZINC65590757	c1cc(ccc1[C@@H](CN1CCN(CC1)c1ccc(cc1)Cl)O)F	0
ZINC65590941	COCCCCNC(=O)Nc1ccc(c2c1cccn2)OC(F)F	1
ZINC65594336	c1cc(sc1)c1c(c[nH]n1)CNCCc1cn2c([nH+]1)CCCC2	0
ZINC65606866	CNC(=O)[C@@H]1CCCN1C(=O)CNC(=O)Nc1ccc(cc1F)F	0
ZINC65608486	C[C@@]1(C(=O)N(C(=O)N1)Cc1ccccc1F)COC	1
ZINC65608555	c1cnn(c1)[C@@H]1CCCN(C1)C(=O)CCCOc1ccc(cc1F)F	1
ZINC65625497	CCn1cnnc1[C@@H]1CCN(CC1)C(=O)[C@H]1Cc2ccccc2S1	0
ZINC65633946	CCCS(=O)(=O)CC(=O)Nc1ccc2c(c1)oc(n2)C	0
ZINC65651081	COc1cccc(c1)CS(=O)(=O)C[C@@H](c1cccc(c1)Br)O	0
ZINC65651144	Cc1ccccc1OC[C@H](CS(=O)(=O)Cc1cccc(c1)OC)O	0
ZINC65653477	c1ccc(cc1)c1nc(co1)CS(=O)(=O)C[C@@H](c1ccc(cc1)F)O	0
ZINC65654068	C=CCNC(=O)c1ccc(cc1)NC(=O)c1c(c2ccccc2[nH]1)Br	0
ZINC65667005	CN(CCc1ccc(cc1)F)C(=O)CCc1ccccc1O	0
ZINC65723873	Cc1ccccc1n1c(nnc1SCCCCC(=O)N)C	0
ZINC65724498	c1cc(ncc1C(F)(F)F)SCCCCC(=O)N	1
ZINC65724671	C1C[C@@H](OC1)CNc1nnc(s1)SCCCCC(=O)N	0
ZINC65724765	c1cc(oc1)Cn1c(nnn1)SCCCCC(=O)N	0
ZINC65734194	CCOC(=O)/C=C(/C=N/NC(=O)N)\C(F)(F)F	1
ZINC65734203	C1[C@@H](ON=C1Cl)[C@@H](CO)N	0
ZINC65739777	C[C@H]1C[C@@H]([C@@H]([C@H](O1)O)O)O	0
ZINC65742835	c1cc(c(cc1Cn1cncn1)C#CCCO)N	0
ZINC65743236	COCCO[C@H]1[C@@H]([C@@H](O[C@@H]1n1cnc2c1nc([nH]c2=O)N)CO)O	0
ZINC65743246	COCCO[C@H]1[C@@H]([C@@H](O[C@@H]1n1ccc(nc1=O)N)CO)O	0
ZINC65759461	CN(CCC(F)(F)F)C(=O)c1ccc(c(c1)OC)OCC(=O)N	0
ZINC65763720	CC(C)(C)CC(=O)NC/C(=N/S(=O)(=O)c1ccc2c(c1)OCCO2)/[O-]	0
ZINC65765295	Cc1cc(no1)C(=O)NCCOc1ccc(cc1)Br	0
ZINC65776961	C[C@H](C(=O)N(C)Cc1ccc(cc1)OC(F)(F)F)NC(=O)N	0
ZINC65825995	Cc1cc(n(n1)C)C(=O)Nc1cc(c(cc1Br)OC)OC	0
ZINC65832640	c1cc(c(cc1NS(=O)(=O)c1ccc2c(c1)CCO2)F)n1cncn1	0
ZINC65846729	Cc1cc(cc(c1)C1(CCC1)C(=O)N(C)c1ccc(c(c1)F)F)C	0
ZINC65865021	CC(C)N(Cc1ccc(cc1)[N+](=O)[O-])C(=O)COCC(F)(F)F	1
ZINC65911648	C[C@@H](C(=O)N(CCCc1ccccc1)CCOC)n1ccnc1	0
ZINC65950437	Cc1nc(on1)C[NH+]1CCN(CC1)Cc1nnc(s1)SC	0
ZINC65972647	C[NH+](C)CCN(Cc1ccc(cc1F)F)S(=O)(=O)c1cccs1	0
ZINC65975327	COC(=O)c1ccc(cc1)c1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC65992503	C[C@H](c1cccc(c1)N1CCOC1=O)NC(=O)c1ccc(c(c1)Cl)O	0
ZINC66032907	c1cc(cc(c1)NC(=O)/C(=N\O)/N)C(F)(F)F	0
ZINC66042060	c1cc(ccc1CCNC(=O)c1c(cc(cc1F)F)O)S(=O)(=O)N	1
ZINC66048038	c1cc(ccc1CN(CC(=O)N)C(=O)c1c(cc(cc1F)F)O)Br	0
ZINC66049859	c1ccc(c(c1)CCC(=O)NCc1ccccc1CO)F	0
ZINC66050304	c1ccc(c(c1)CCNC(=O)c1c(cc(cc1F)F)O)C(F)(F)F	0
ZINC66051270	c1cc(ccc1C[C@@H](CNC(=O)CNC(=O)c1ccsc1)C(=O)N)F	0
ZINC66051683	c1cc(ccc1C[C@@H](CNC(=O)c1ccc(c(c1)Cl)O)C(=O)N)F	0
ZINC66054221	c1c(cnc(c1C#CCO)N)F	1
ZINC66054239	c1c(cnc(c1C(=O)[O-])N)F	0
ZINC66054240	c1c(cnc(c1CCCO)N)F	1
ZINC66055057	CC(C)(C)OC(=O)Nc1ccc(cc1F)O	0
ZINC66055131	c1ccc(cc1)C(=Cc1ccc(cc1)Br)c1ccccc1	0
ZINC66055846	CCC[C@H](C(=O)[O-])Oc1ccccc1[C@@H](C)CC	0
ZINC66056038	CCC[C@H](C(=O)NN)Oc1cccc(c1)C	0
ZINC66056455	c1cc(c(cc1F)Cl)OCCCCC(=O)NN	1
ZINC66056683	c1cc(ccc1C(=O)NN)OCCC1CCCCC1	0
ZINC66059432	C[C@H](C(=O)N(C)C1CCCCC1)O/N=C/c1ccccc1F	0
ZINC66059958	COc1cccc(c1OCCOc1ccc(cc1)C#N)C(=O)N	0
ZINC66061609	CCCOc1cccc(c1)NCC(=O)Nc1cccc(c1)C(=O)N	0
ZINC66062769	CC(=C)COc1ccccc1NCC(=O)NCCc1ccccc1	0
ZINC66072958	CC(C)Oc1cccc(c1)NC(=O)CNCc1ccccc1Cl	0
ZINC66091406	c1cc(ccc1[C@@H]1CC(=O)Nc2c1n(cn2)c1ccc(cc1)F)O	0
ZINC66095054	CCNC(=O)CNc1cccc(c1)C(=O)N	0
ZINC66111175	c1cc(c(cc1N)O)n1cnnc1	0
ZINC66111193	C=CCOc1cccc(c1)/C(=N\O)/N	0
ZINC66111199	CCCCCCOc1ccc2ccccc2c1/C(=N/O)/N	0
ZINC66111203	C=CCOc1ccc2ccccc2c1/C(=N/O)/N	0
ZINC66111286	CCCC[NH2+]CC/C(=N/O)/N	0
ZINC66111288	C1C[C@H](OC1)C[NH2+]CC/C(=N\O)/N	0
ZINC66113415	CCCCCCOc1ccccc1c1cc(no1)C(=O)NN	0
ZINC66113648	CCOc1ccccc1c1cc(no1)C[NH2+]C	0
ZINC66115570	CC[C@H](C)Oc1ccc(cc1OC)C[NH2+][C@@H](C)c1ccccc1	0
ZINC66115694	CC[C@@H](C)Oc1ccccc1C[NH2+]C[C@H]1CCCO1	0
ZINC66116277	C[C@H](C[NH2+]Cc1cccc(c1)OC[C@@H]1CCCO1)O	0
ZINC66116510	CCCCOc1ccc2ccccc2c1C[NH2+][C@H](CC)CO	0
ZINC66117573	Cc1cc(c(c(c1)CC=C)OCC(=O)NN)C	0
ZINC66134045	CCCCCCOc1cccc(c1)c1cc(nc(n1)N)C(=O)OCC	0
ZINC66134120	CCCCOc1ccccc1c1cc(nc(n1)N)C(=O)[O-]	0
ZINC66134171	CC(C)CCOc1cccc(c1)c1cc(nc(n1)N)C(=O)NN	0
ZINC66135156	CCOC(=O)c1c(nc(nc1CCc1ccccc1Cl)N)C	0
ZINC66135957	CCCCOc1ccc(cc1)c1c(c(nc(n1)N)C)C(=O)NC	0
ZINC66136073	CCNC(=O)c1c(nc(nc1c1ccc(cc1)F)N)C	1
ZINC66136116	CCNC(=O)c1c(nc(nc1COc1cc(ccc1C(C)C)C)N)C	0
ZINC66138428	CCCCCCOc1cccc(c1)c1cc(nc(n1)N)C(=O)NCC	0
ZINC66138628	CC(C)CCOc1cccc(c1)c1cc(nc(n1)N)C(=O)NC	0
ZINC66138629	CNC(=O)c1cc(nc(n1)N)c1cccc(c1)OCC=C	0
ZINC66140685	CCCCCOc1c(cc(cc1Cl)Cl)N	0
ZINC66140791	CCCCCOc1c(cc(cc1Cl)Br)N	0
ZINC66142152	c1cc(ccc1[C@@H]([C@@H](CO)NC(=O)c1ccc(cc1)F)O)N	0
ZINC66142207	CCC(=O)N[C@H](CO)[C@H](c1ccc(cc1)N)O	0
ZINC66142293	CCCC(=O)N[C@@H](CO)[C@H](c1ccc(cc1)N)O	0
ZINC66142331	COc1ccccc1OCC(=O)N[C@@H](CO)[C@@H](c1ccc(cc1)N)O	0
ZINC66142639	CC(C)Oc1ccc(cc1)C(=O)N[C@@H](CO)[C@@H](c1ccc(cc1)N)O	0
ZINC66142677	CCOc1cccc(c1)C(=O)N[C@H](CO)[C@@H](c1ccc(cc1)N)O	0
ZINC66142678	CCOc1cccc(c1)C(=O)N[C@@H](CO)[C@H](c1ccc(cc1)N)O	0
ZINC66142689	CCCOc1cccc(c1)C(=O)N[C@H](CO)[C@@H](c1ccc(cc1)N)O	0
ZINC66142847	CCCCC(=O)N[C@@H](CO)[C@H](c1ccc(cc1)N)O	0
ZINC66147971	C[C@H](CCN)[NH2+]CCO	0
ZINC66151967	COc1ccc(cc1C(=O)N1CCC[C@@H](C1)C(=O)NN)Br	0
ZINC66151997	CCOCCOc1cccc(c1)C(=O)N1CCC[C@@H](C1)C(=O)NN	0
ZINC66152645	c1ccc(cc1)CCOc1cccc(c1)NC(=O)[C@@H]1CCC[NH2+]C1	0
ZINC66153312	c1cc(c(cc1N)N)Nc1ccc(c(c1)Cl)F	0
ZINC66153367	C[C@@H](CNc1ccc(cc1[NH3+])N)O	0
ZINC66153458	COCCOc1cccc(c1)NC(=O)CCc1ccc(cc1)N	0
ZINC66153741	CCOCCOc1ccccc1NC(=O)CCc1ccccc1N	0
ZINC66153897	CC(C)CCOc1cccc(c1)NC(=O)Cc1ccc(cc1)N	0
ZINC66159379	CC[C@@](C)(CNC(=O)Nc1ccc(c(c1)C(=O)N)F)O	0
ZINC66169489	CCCCOc1ccccc1NCCOc1ccc(cc1C)C	0
ZINC66170865	CC(C)Oc1cccc(c1)NCCOc1ccc(cc1)OC	0
ZINC66194757	CC(=O)N(C)c1ccc(cc1)NCC(=O)Nc1ccccc1F	0
ZINC66199443	C[C@H](c1ccc(cc1)CC(C)C)C(=O)NC(=S)Nc1ccc(cc1)Cl	0
ZINC66212691	C[C@H](c1ccccc1)[NH2+]CC(=O)Nc1ccccc1OCC(C)C	0
ZINC66213561	C[C@H]1CC[N@@H+](CC1)CC(=O)Nc1ccc(cc1)OCCOC	0
ZINC66216984	CCCC(=O)Nc1ccc(cc1)NC(=O)CNc1ccccc1F	1
ZINC66225803	CC(C)CCOc1cccc(c1)NC(=O)C[NH2+]C	0
ZINC66226158	CCCCOc1ccc(cc1)NCC(=O)Nc1ccc(c(c1)Cl)F	1
ZINC66226536	CCCOc1ccc(cc1)NCC(=O)Nc1cccc(c1)C	0
ZINC66237270	C[C@@H](c1ccc(cc1)Cl)OC[C@H](CSc1nnc(s1)N)O	0
ZINC66239446	Cc1csc(n1)SC[C@@H](COc1ccc(cc1)CC#N)O	0
ZINC66247952	Cc1cc(n(n1)CCC#N)[N-]S(=O)(=O)c1ccc(c(c1)Cl)F	1
ZINC66268125	c1ccc(c(c1)CCC(=O)N1CCC(CC1)C(=O)N)OC(F)(F)F	0
ZINC66295217	Cc1ccc(cc1F)NC(=O)[C@@H](C)[S@](=O)Cc1cccc(c1)Cl	0
ZINC66299721	c1ccc(c(c1)C[S@@](=O)CC(=O)Nc1cc(ccc1F)F)F	0
ZINC66300318	Cc1cc(no1)NC(=O)[C@H](c1ccccc1)[S@@](=O)Cc1ccccc1	0
ZINC66313955	c1ccc(cc1)[C@H]1C[C@H]1C(=O)NNC(=O)c1cc(ccc1O)Cl	0
ZINC66322543	c1c(cnc(n1)N)CCCO	0
ZINC66324274	CC(C)(C)OC(=O)N1C[C@@H](CC(C1)(F)F)CO	0
ZINC66325569	Cc1cc(c(cc1Br)[N+](=O)[O-])[O-]	0
ZINC66342743	c1cc(ccc1N1CC[C@H](C1)CNC(=O)N1CCC[C@@H](C1)O)F	0
ZINC66348006	CC[C@](c1nnc(o1)N)(C(F)(F)F)O	0
ZINC66352306	c1ccc(c(c1)[C@H](C(F)(F)F)N)O	0
ZINC66391837	CCCCCNC(=O)[C@H](C)[NH2+]CC1(CCOCC1)c1ccc(cc1)Cl	0
ZINC66399112	c1ccc(c(c1)c1nc([nH]n1)SC[C@H](COCc1cccs1)O)F	0
ZINC66402506	c1cc(cc(c1)Cl)c1nnc(o1)SC[C@H](COc1ccc(cc1)F)O	0
ZINC66404559	CCCCN(CCO)C(=O)Nc1ccc(c(c1)C)Oc1cccnc1	0
ZINC66407930	c1cc(cc(c1)O)/C=C(/C#N)\c1nc(cs1)c1ccc(cc1)C#N	0
ZINC66420455	CS(=O)(=O)NCCC[NH+]1CCN(CC1)C(=O)c1cc(cc(c1)Cl)Cl	0
ZINC66438023	CCOc1ccc(cc1)OC[C@@H](CN(C)CCC(F)(F)F)O	0
ZINC66456556	c1ccc(c(c1)C(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N)O	0
ZINC66456557	c1ccc(c(c1)C(=O)NC[C@H](Cc1ccc(cc1)F)C(=O)N)O	0
ZINC66457944	c1cc(ccc1NC1CCN(CC1)C(=O)c1c(nccn1)N)F	0
ZINC66475530	CCCCc1[nH+]c2ccccc2n1C[C@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC66481580	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](CSc1nncn1c1cccc(c1)Cl)O	0
ZINC66481728	CC(C)Cn1c(nnc1SCC1(CCCCC1)O)CCC(=O)N	0
ZINC66482083	CC[C@@H]1c2ccsc2CC[N@H+]1C[C@@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC66482449	C[C@@H]1CC[N@H+](CC1)C[C@H](C[NH2+]Cc1ccc(cc1)OCC(F)(F)F)O	0
ZINC66483210	c1ccc2c(c1)CC[N@H+](C2)C[C@H](CSc1cc(ccn1)C#N)O	0
ZINC66483872	C[N@H+](CCC(F)(F)F)C[C@H](COc1ccc(cc1)CC#N)O	0
ZINC66485946	Cc1ccccc1CS(=O)(=O)C[C@H](COCc1ccccc1F)O	0
ZINC66486860	Cc1c(c(on1)C)CS(=O)(=O)C[C@H](COCc1ccccc1F)O	0
ZINC66487531	Cc1ccc(cc1)OC[C@H](CS(=O)(=O)Cc1c(cccc1Cl)Cl)O	0
ZINC66489159	COc1ccc(cc1)COC[C@H](CS(=O)(=O)Cc1ccc(cc1)F)O	0
ZINC66500834	Cc1cc(no1)CS(=O)(=O)C[C@@H](c1ccc(cc1F)F)O	0
ZINC66500938	c1ccc(cc1)[C@H](CS(=O)(=O)Cc1ccc(cc1)C(=O)N)O	0
ZINC66501010	c1cc(cc(c1)F)[C@@H](CS(=O)(=O)Cc1ccc(cc1)C(=O)N)O	0
ZINC66501012	c1cc(cc(c1)F)[C@H](CS(=O)(=O)Cc1ccc(cc1)C(=O)N)O	0
ZINC66501019	C[C@@H](c1ccco1)NC(=O)C[N@@H+](CCCO)CC(F)(F)F	0
ZINC66501359	CN(Cc1cc(cc(c1)Cl)Cl)C(=O)CN(CCCO)CC(F)(F)F	0
ZINC66501488	CCCc1nc(cs1)CS(=O)(=O)C[C@@H](COCc1ccccc1F)O	0
ZINC66501588	c1cscc1CN1CCN(CC1)C(=O)C[N@H+](CCCO)CC(F)(F)F	0
ZINC66519647	CCc1nc(cs1)CC(=O)OCCCOc1ccc(cc1)F	1
ZINC66542962	CCOC(=O)NCCC(=O)OC[C@@H]1CC[N@H+](CC1)Cc1ccccc1	0
ZINC66550366	CC(C)(c1cccc(c1)C(F)(F)F)NC(=O)c1ccn(c(=O)c1)C	0
ZINC66560691	CCCn1c(nnn1)CN1CCC[C@@H]1C(=O)N	0
ZINC66563480	c1cc(c(cc1Cl)Br)OCC[N@@H+]1CCCC[C@H]1C(=O)N	0
ZINC66580921	CCS(=O)(=O)N1CCN(CC1)CCNC(=O)c1ccccc1F	1
ZINC66596632	C[C@H]([C@H]1CCCO1)NC(=O)N(CCOC)CCOc1ccc(cc1)F	1
ZINC66607417	COC(=O)CCNC(=O)C[N@@H+]1CCC[C@H]1c1ccc(cc1)F	1
ZINC66635503	COC(=O)c1cccc(c1O)NC(=O)c1ccc(cc1)n1cccn1	0
ZINC66639457	CC(C)n1c(n[nH]c1=S)CNC(=O)c1ccc(cc1)SC(F)F	0
ZINC66654543	CCOCC(=O)NNC(=O)c1c(c2cccc(c2o1)C)C	0
ZINC66655513	CCOCC(=O)NNC(=O)C[C@@H](C)c1ccccc1F	1
ZINC66665658	C(CCN(CCCO)CC(F)(F)F)CCO	0
ZINC66698509	CCCN(Cc1ccccc1O)C(=O)N[C@@H]1CC[N@H+](CC1)C1CC1	0
ZINC66699891	CCCN(Cc1ccccc1O)C(=O)NCc1cc(ccc1F)Br	0
ZINC66700873	CCCN(Cc1ccccc1O)C(=O)NC[C@@H](C)C[NH+]1CCCCC1	0
ZINC66717398	Cc1ccc(c(c1)C)C[C@H](C)NC(=O)NC[C@@H](COCC(C)C)O	0
ZINC66737666	Cc1nccn1Cc1ccc(cc1)NS(=O)(=O)c1ccc(cc1Cl)F	0
ZINC66738434	c1ccnc(c1)c1nnnn1C[C@H](c1cccc(c1)F)O	0
ZINC66748912	Cc1c(sc(c1C(=O)OC)NC(=O)COc1ccc(c(c1)F)C#N)C	0
ZINC66750305	c1cc(ccc1c1nc(cs1)COc1ccc(c(c1)F)C#N)C(=O)N	0
ZINC66801318	C[C@@H](CC#N)Sc1ccccc1NC(=O)c1c(ccs1)SC(F)F	0
ZINC66811192	c1cnccc1c1nc2c(c(n1)N[C@H]1CCCNC1=O)CCC2	0
ZINC66825625	C=CCN(CC=C)C(=O)CNc1ccc(c(c1)Cl)n1cccn1	0
ZINC66857962	c1cc(c(cc1Cn1c(ccn1)NC(=O)CCCCNC(=O)N)F)Cl	1
ZINC66860651	C=CCN(CC=C)C(=O)CO/N=C(/Cc1cccc(c1)Br)\N	0
ZINC66887698	C[C@H](C(=O)NCc1ccccc1)/[NH+]=C/c1cccc(c1O)OC	0
ZINC66928314	C[C@@H](CSC)C(=O)NC[C@H](COc1ccc(c(c1)F)F)O	0
ZINC66955215	C[C@H](CC#N)Sc1ccccc1NC(=O)NC[C@H](C)N1CCOCC1	0
ZINC66967607	CC(C)[NH+](CCNC(=O)c1ccnc2c1cccc2)C(C)C	0
ZINC66975036	Cc1cnc(o1)c1cccc(c1)NC(=O)NC[C@@H](COCC(C)C)O	0
ZINC66986523	c1cc(cc(c1)F)[C@@H](CNC(=O)NCCCO)N1CCOCC1	0
ZINC66992671	CSCC[C@H](C(=O)NCC(F)(F)F)NC(=O)N	1
ZINC67006339	CN(C)c1nc(nc(n1)N)/C(=C\c1cc(c(cc1Br)O)OC)/C#N	0
ZINC67021828	CCOC(=O)c1csc(n1)NC(=O)[C@H]1C[C@H]1c1cccc(c1)F	1
ZINC67029112	c1ccc(cc1)C(=O)[C@@H]1[C@@H](NC(=S)N[C@@]1(C(F)(F)F)O)c1cscn1	0
ZINC67046098	CCCC[C@@H](C(=O)Nc1cc(ccc1F)C(F)(F)F)NC(=O)N	1
ZINC67066062	C=C(CNC(=O)N1CCO[C@@H](C1)c1cccc(c1)F)Br	0
ZINC67092252	CCCCC(=O)N[C@H]1C[C@H]1c1cccc(c1)F	1
ZINC67098080	CCc1nc(no1)COc1cccc(c1)C(=O)N	0
ZINC67098601	c1cocc1c1nc(no1)CO/N=C(\c1cc(cs1)Br)/N	0
ZINC67099111	c1ccc(c(c1)c1nc(no1)CO/N=C(\c1ccc(c(c1)F)F)/N)Cl	1
ZINC67120413	Cc1ccc(cc1F)C[NH2+]Cc1ccccc1Cn1cccn1	1
ZINC67136456	C[C@H]1COCCN1C(=O)CCCCCc1cccs1	0
ZINC67172778	COC(=O)c1c(c(cs1)c1cccc(c1)F)N	0
ZINC67182384	Cc1c(c(n(n1)CCO)C)C[NH2+]CCc1ccc(c(c1)OC)OC	0
ZINC67182625	c1cc(ccc1c1ccc(o1)C[NH2+]CCCn1ccnc1)C(F)(F)F	1
ZINC67182946	Cn1cc(c(n1)c1ccncc1)C[NH2+]CCC[NH+](C)C	0
ZINC67183056	C[C@@H](c1ccncc1)NCc1ccc(o1)c1ccc(cc1)C(F)(F)F	0
ZINC67185815	Cc1c(c(n(n1)CCO)C)CN[C@@H](C)c1ccc(cc1)OC(F)(F)F	0
ZINC67186148	Cc1cc(cc(c1OC)C)CNC[C@H](c1ccc(cc1)F)O	0
ZINC67186148	Cc1cc(cc(c1OC)C)C[NH2+]C[C@H](c1ccc(cc1)F)O	0
ZINC67187645	Cc1c(c(n(n1)CCO)C)C[NH2+][C@H](C)[C@@H]1CCCO1	0
ZINC67214653	CC(C)(C)c1nc(cs1)CNCc1cccc(c1)NC(=O)N	0
ZINC67216447	CN(C)C(=O)COc1ccccc1CNC[C@@H](c1ccccc1F)O	0
ZINC67239533	c1cc(ccc1CNC(=O)N)NC(=O)[C@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC67239722	c1cc(ccc1CNC(=O)N)NC(=O)c1cc(cc(c1)Br)F	0
ZINC67240154	Cc1cccc(c1OCCC(=O)Nc1ccc(cc1)CNC(=O)N)C	0
ZINC67240387	c1cc(ccc1CNC(=O)N)NC(=O)CCOc1ccc(cc1)F	1
ZINC67240400	c1cc(ccc1CNC(=O)N)NC(=O)c1cc2cc(ccc2[nH]1)F	0
ZINC67265923	CCc1ccc(cc1)n1c2c(c(n1)C(=O)NCC(=O)N)CCC2	0
ZINC67298271	Cc1ccc(c(c1)C)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N	0
ZINC67298275	Cc1ccc(c(c1)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N)C	0
ZINC67298281	CCOc1ccc(cc1)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N	0
ZINC67298305	COC(=O)c1ccc(cc1)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N	0
ZINC67298326	c1cc(cc2c1cc(/c(=[NH+]/c1ccc(cc1F)F)/o2)C(=O)N)O	0
ZINC67298340	c1cc(cc2c1cc(/c(=[NH+]/c1ccc(c(c1)F)F)/o2)C(=O)N)O	0
ZINC67298349	c1cc(cc2c1cc(/c(=[NH+]/c1cc(cc(c1)F)F)/o2)C(=O)N)O	0
ZINC67298356	c1cc(cc2c1cc(/c(=[NH+]/c1ccc(cc1Cl)F)/o2)C(=O)N)O	0
ZINC67298370	c1ccc(c(c1)C(F)(F)F)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N	0
ZINC67298387	Cc1cc(ccc1/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N)F	0
ZINC67298390	Cc1ccc(cc1/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N)F	0
ZINC67301112	Cc1c(c(=O)n(c(n1)c1ccc(cc1)F)CC(=O)N)CCO	1
ZINC67301423	Cc1c(c(=O)n(c(n1)c1ccc(cc1)C(F)(F)F)CC(=O)N)CCO	1
ZINC67311783	CCCCCC[C@H](C)NC(=O)Nc1ccc(c(c1)C(=O)N)C	0
ZINC67311984	Cc1ccc(cc1C(=O)N)NC(=O)NCCN1CCOCC1	0
ZINC67313703	Cc1ccc(cc1C(=O)N)NC(=O)N[C@@H](C)c1ccncc1	0
ZINC67316565	Cc1c(c(=O)n(c(n1)c1cccc(c1)Cl)CC(=O)N)CCO	0
ZINC67316912	Cc1c(c(=O)n(c(n1)c1cccc(c1)F)CC(=O)N)CCO	1
ZINC67328798	CCc1ccc(cc1S(=O)(=O)N)NC(=O)c1cn2cccnc2n1	0
ZINC67334886	CCCNC(=O)c1c(c(sn1)C(=O)NCc1ccc(cc1)F)N	1
ZINC67339093	Cc1cccc(c1)N(C)S(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC67341939	COc1cccc2c1oc(=[NH2+])c(c2)C(=O)Nc1ccc(cc1F)F	0
ZINC67350997	c1ccc(cc1)[C@H](CC(=O)[O-])NN	0
ZINC67368626	CC[C@@H](C)Oc1ccc(cc1)NC(=O)C(=O)N1CC[C@@H](CC1)CO	0
ZINC67370571	c1cc(c(cc1N1CCO[C@@H](C1)C(=O)N)C(F)(F)F)C#N	0
ZINC67373669	Cc1cc(nc(n1)N)N1CCC(CC1)[C@H](c1ccc(cc1)Cl)O	0
ZINC67378356	CC(C)(C)OC(=O)N1CCC[C@@H](C1)C[NH+]1CCN(CC1)CC(=O)N	0
ZINC67396436	C[C@@H](Cc1ccc(cc1)O)NC(=O)C(=O)Nc1cc(ccc1F)Cl	0
ZINC67401446	Cc1ccc(cc1)NC(=O)Nc1cccc2c1CC[N@H+](C2)CC(=O)N	0
ZINC67408899	C[C@@H]1CC[N@H+](CC1)C[C@@H](CNS(=O)(=O)N)O	0
ZINC67410882	Cc1c(c(on1)C)CN1CCN(CC1)C[C@@H](COc1ccccc1)O	0
ZINC67428563	c1cc(cc(c1)[N+](=O)[O-])N1CC[C@@H](C1=O)Oc1cccnc1[N+](=O)[O-]	0
ZINC67432824	c1ccc(c(c1)C[C@@]1(CCCN(C1)c1cc(nc([nH+]1)N)N)CO)F	0
ZINC67440560	CCOC(=O)c1cn(nc1C(F)(F)F)CN(CC(F)F)C1CC1	1
ZINC67466537	CCCNC(=O)c1ccc(cc1Cl)NC(=O)[C@H](C(C)C)NC(=O)N	0
ZINC67473456	c1cc(ccc1C[C@@]1(CCCN(C1)c1cncc(n1)C(=O)N)CO)F	0
ZINC67473457	c1cc(ccc1C[C@]1(CCCN(C1)c1cncc(n1)C(=O)N)CO)F	0
ZINC67485598	CCCC[N@@H+](C[C@@H](Cn1c(noc1=O)c1ccccc1)O)CC(=O)N	0
ZINC67485599	CCCC[N@H+](C[C@H](Cn1c(noc1=O)c1ccccc1)O)CC(=O)N	0
ZINC67500770	CCCC(=O)Nc1cccc(c1C)NC(=O)c1cccc(n1)C	0
ZINC67510221	CCOc1c(cc(cc1Cl)C(=O)N1CCC[C@H](C1)O)OC	0
ZINC67514020	C[C@H](CCNC(=O)c1cc(on1)COc1ccc(cc1Cl)F)CO	0
ZINC67514131	CCSC[C@@H](C(=O)N1CCCN(CC1)c1ccc(cc1)F)N	1
ZINC67539903	c1c2c(n(n1)CCO)CN(C2)c1ncc(c(n1)N)C#N	0
ZINC67541009	Cc1nc(cc(n1)NCc1cccc(c1)n1cccn1)CN	0
ZINC67562552	CCOc1ccc(cc1NC(=O)C(=O)N1CCO[C@H](C1)C(=O)N)F	1
ZINC67581352	C[C@@H](CCCC(C)C)NC(=O)N(C)[C@H](C)c1cccc(c1)O	0
ZINC67584187	CCOc1ccc(cc1NC(=O)NC[C@H]1CCCO1)C(F)(F)F	1
ZINC67588628	Cc1c(c(c(nc1c1ccccc1)N)C#N)c1ccc(c(c1)O)OC	0
ZINC67588914	c1cc(c(nc1)N1CCC[C@@H](C1)O)CNC(=O)CCCS(=O)(=O)N	0
ZINC67592391	c1cc(cc(c1)F)[C@@H]1C[C@H]1C(=O)Nc1nc([nH]n1)c1ccoc1	0
ZINC67604779	C[C@@H](C(=O)N1CCCCC1)N(c1cccc(c1)F)S(=O)(=O)C	0
ZINC67605928	c1cc(ccc1C[C@@]1(CCCN(C1)c1[nH+]ccc(n1)N)CO)F	0
ZINC67605930	c1cc(ccc1C[C@]1(CCCN(C1)c1[nH+]ccc(n1)N)CO)F	0
ZINC67608571	C[C@@H]1CC[N@H+](CC1)C[C@H](CNC(=O)NCCc1cccc(c1)Cl)O	0
ZINC67629643	Cc1c2c([nH]n1)NC(=O)CS[C@H]2c1ccccc1OC(C)C	0
ZINC67640929	CCC[N@H+]1CC[C@@H](CC1)Cc1nc(on1)CCC(=O)N	0
ZINC67640945	COc1ccc(cc1c1ccc(c(c1)CO)F)C(=O)N	0
ZINC67641447	CCN(CCO)C(=O)c1coc(n1)COc1ccc(cc1Cl)F	0
ZINC67641989	Cc1ccc(cc1C)NC1(CCCCC1)C(=O)Nn1cnnc1	0
ZINC67643179	COc1ccc(c(c1)CN1CCC[C@@](C1=O)(C[NH2+]CC(=O)N)O)F	1
ZINC67643180	COc1ccc(c(c1)CN1CCC[C@](C1=O)(C[NH2+]CC(=O)N)O)F	1
ZINC67643473	CCNc1ncc(cn1)c1cc(nc(c1C#N)N)c1ccc(cc1)Cl	0
ZINC67650045	c1cc(c(nc1)Oc1ccc(cc1F)F)CNC(=O)C(=O)N	0
ZINC67650292	CCCc1nc(on1)COc1ccc(cc1C(F)(F)F)[N+](=O)[O-]	1
ZINC67665198	C[C@H]1C(=N)C(=O)C2=C(C1=O)N1C[C@@H]([C@@H]([C@@]1([C@@H]2COC(=O)N)[O-])O)[NH3+]	0
ZINC67673254	c1cc(ccc1C[C@]1(CCCN(C1)c1cc(ccn1)C(=O)N)CO)F	0
ZINC67674410	c1cc(c2c(c1c1cc(nc(n1)N)NCCO)O[C@@H](C2)C[NH3+])F	1
ZINC67674410	c1cc(c2c(c1c1cc(nc([nH+]1)N)NCCO)O[C@@H](C2)C[NH3+])F	1
ZINC67674701	c1cnc(cc1C(=O)N1CCCC[C@H]1CCN1CCCC1=O)N	0
ZINC67675198	COc1ccc(c(c1)CN1CCC[C@@](C1=O)(C[NH2+]CCCN)O)F	1
ZINC67675199	COc1ccc(c(c1)CN1CCC[C@](C1=O)(C[NH2+]CCCN)O)F	1
ZINC67675358	Cc1cc(ccc1O)c1cc(nc(c1C#N)N)C1CC1	0
ZINC67675376	COCCN1CCC[C@](C1=O)(C[N@@H+]1CC[C@H](CC1)C(=O)N)O	0
ZINC67675462	COc1ccc(c(c1)CN1CCC[C@@](C1=O)(CNCCC(=O)N)O)F	1
ZINC67675462	COc1ccc(c(c1)CN1CCC[C@@](C1=O)(C[NH2+]CCC(=O)N)O)F	1
ZINC67675463	COc1ccc(c(c1)CN1CCC[C@](C1=O)(CNCCC(=O)N)O)F	1
ZINC67675463	COc1ccc(c(c1)CN1CCC[C@](C1=O)(C[NH2+]CCC(=O)N)O)F	1
ZINC67675585	C[C@H](c1cccs1)N(C)Cc1cnc(nc1)c1ccccn1	0
ZINC67676534	c1cnc(cc1C(=O)NC[C@H]1CC[N@H+](C1)Cc1ccncc1F)N	0
ZINC67685111	c1cc(ccc1C[C@@H](CNC(=O)CCCNC(=O)C1CC1)C(=O)N)F	1
ZINC67688746	C[C@H](C(=O)N)N1CCC(=CC1)CNC(=O)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC67688763	CC(=O)N[C@H]1CCN(C1)C(=O)c1cc([nH]n1)COc1ccccc1F	0
ZINC67689056	c1cc(c(cc1C[N@H+]1CCN(C[C@@H]1CCO)CCO)F)F	0
ZINC67694776	COc1c(cc2ccccc2n1)c1cc(nc([nH+]1)N)NCCO	0
ZINC67695811	CC[C@@H](C1=CCC[N@H+](C1)CCO)NC(=O)c1c(cccc1F)F	0
ZINC67709707	c1cc(cc(c1)F)CN1CCC[C@H](C1)C(=O)NCCCC(=O)N	1
ZINC67712882	Cc1ccc(c(n1)NCc1cccnc1Oc1ccccc1F)C#N	0
ZINC67712993	c1ccc(cc1)CCC[C@@]1(CCCN(C1)c1ccnc(n1)N)CO	0
ZINC67713445	CC(C)(c1cc(c(c(n1)N)C#N)c1cccc2c1OC(O2)(F)F)O	0
ZINC67713519	C[C@H](c1ccncc1)[N@H+](C)Cc1ccccc1C(=O)[O-]	0
ZINC67713625	c1cc(ccc1c1cc(c(c(n1)N)C#N)c1cc(cs1)C#CCO)O	0
ZINC67713922	CC(C)(c1cc(c(c(n1)N)C#N)c1c2c(cccc2Cl)n(n1)C)O	0
ZINC67713995	C[NH2+]CCN(C)C[C@]1(CCCN(C1=O)Cc1cc(ccc1F)OC)O	0
ZINC67714194	c1cc(c(cc1CN1CCC[C@@](C1=O)(CNCCC(=O)N)O)F)F	1
ZINC67714194	c1cc(c(cc1CN1CCC[C@@](C1=O)(C[NH2+]CCC(=O)N)O)F)F	1
ZINC67714707	c1cc(ccc1c1cc(c(c(n1)N)C#N)c1ccc(c(c1)O)O)F	0
ZINC67720464	CCCn1c(=O)[nH]nc1S(=O)(=O)CCCOCC(F)(F)F	1
ZINC67723479	c1cc(c(cc1c1c2c(on1)CCN(C2)c1[nH+]ccc(n1)N)F)F	0
ZINC67723993	c1cc(ccc1C[N@@H+]1CC[C@H]([C@@H](C1)O)c1ccc2c(c1)OCO2)F	0
ZINC67724499	Cc1c(nc(o1)c1ccc(c2c1cccc2)OC)Cn1ccnc1	0
ZINC67738144	c1cc(c(cc1F)F)NC(=O)CS(=O)(=O)c1nncn1C1CC1	0
ZINC67739758	c1ccc2c(c1)[nH]c(n2)CN1CC[C@H]([C@@H](C1)O)c1ccc(cc1)F	0
ZINC67741377	COc1cc(cc(c1O)CC=C)c1cc(nc(c1C#N)N)C1CC1	0
ZINC67741588	c1ccc(c(c1)CN1CCC[C@](C1=O)(C[NH2+]CCO)O)F	0
ZINC67742967	Cc1c(nc(o1)c1ccc(cc1F)OC)Cn1cnc(n1)C(=O)C	0
ZINC67743005	CC(=O)N1CCCn2c(cc(n2)C(=O)N2CC[C@@H](C2)O)C1	0
ZINC67743361	CC(C)(CNC(=O)c1cc([nH]n1)COc1cccc(c1)OC)CO	0
ZINC67743586	C[NH+](C)CC[NH2+]C[C@@]1(CCCN(C1=O)Cc1cc(ccc1F)OC)O	0
ZINC67748436	c1cc(c(c(c1)F)F)NC(=O)C(=O)NC[C@H](c1ccc(cc1)Cl)O	0
ZINC67753152	CCOc1ccc(c(c1)C)NC(=O)c1cccnc1SC(F)(F)F	1
ZINC67754484	c1ccc(cc1)CCCC1(CCN(CC1)c1cc(nc([nH+]1)N)N)CO	0
ZINC67755211	c1ccc(cc1)[C@H](c1nnc(n1c1ccccc1Cl)SCC(=O)[O-])O	0
ZINC67756043	c1ccc(c(c1)CN(CCO)c1cc([nH+]cn1)C1CC[NH2+]CC1)F	0
ZINC67757085	Cc1ccc(s1)c1cc2c(c(c1)O)OCCN(C2)c1cc[nH+]c(n1)N	0
ZINC67758513	c1ccc(c(c1)C[C@@]1(CCCN(C1)c1c(cccn1)C(=O)N)CO)F	0
ZINC67758518	c1ccc(c(c1)C[C@]1(CCCN(C1)c1c(cccn1)C(=O)N)CO)F	0
ZINC67758597	CNC(=O)[C@@H]1C[C@@H](CN1C(=O)c1c[nH]nc1C1CCCCC1)[NH3+]	0
ZINC67758674	c1c(ncnc1N[C@@H](CC1CCCCC1)CO)CN	0
ZINC67769034	c1cc(cc(c1)Br)c1nc(on1)CO/N=C(\c1cccs1)/N	0
ZINC67770577	CCOc1ccc(cc1C[NH2+]C)c1ccc(cc1)C(=O)N	0
ZINC67773273	CC(C)C[C@H](C(=O)NCc1cccnc1Oc1ccc(c(c1)F)F)N	0
ZINC67773352	c1ccc(c(c1)C[C@@]1(CCCN(C1)c1cccc(n1)C#N)CO)F	0
ZINC67774866	Cc1ncc([nH]1)C[N@@H+]1CCC[C@H]1c1nc(no1)c1ccccc1	0
ZINC67776337	c1ccc(c(c1)/C=C/C(=O)Nc1ccc(cc1C(=O)N)Cl)OC(F)F	0
ZINC67776440	CCN1C[C@H](CC1=O)C(=O)Nc1ccc(cc1C(=O)N)Cl	0
ZINC67785048	C[N@H+]1CCN(C[C@@H]1C(=O)[O-])c1nccc(n1)N1CC[C@H](CC1)O	0
ZINC67786342	COCCN1CCC[C@](C1=O)(CNCc1csc(n1)N)O	0
ZINC67790241	CCc1ccccc1N1CCN(CC1)C(=O)C1=C(NC(=O)N[C@@H]1C)C	0
ZINC67794518	CC[C@H](C)C[C@@](C(=O)OCC)(C(F)(F)F)N	1
ZINC67799113	COc1cccc(c1c1nnc(s1)N)F	0
ZINC67799312	c1cn(nc1N)CCCCF	1
ZINC67799935	c1cc(ccc1OCCCCn1cc(cn1)N)F	1
ZINC67800270	c1c(cc(c(c1OC(F)(F)F)NC(=S)NN)Br)Br	0
ZINC67800911	c1cc(c(c(c1)F)OC[C@@H]1CCCO1)N	0
ZINC67803270	C[N@H+]1[C@@H](C[C@@H]([C@@H]1c1ccccc1F)C(=O)NCCCO)C(=O)[O-]	0
ZINC67804236	c1ccc(c(c1)CO)c1cc(cc2c1nc(s2)N)F	0
ZINC67805351	c1cc(c(cc1F)F)C[C@@]1(CCC[NH2+]C1)CO	0
ZINC67805600	COc1ccc2c(c1)cc([nH]2)CNC(=O)[C@@H]1C[C@H](CN1)[NH3+]	0
ZINC67805647	C[C@H](CCCC(C)(C)O)n1cc[nH+]c1c1cccc2c1ccnc2	0
ZINC67805673	C[N@H+](CCC(=O)N)C[C@@]1(CCCN(C1=O)Cc1cccc(c1F)F)O	0
ZINC67805903	COCC[NH2+]C[C@]1(CCCN(C1=O)Cc1cc(ccc1F)OC)O	0
ZINC67820650	c1cc(cnc1)c1cc2c(c(c1)O)OCCN(C2)C(=O)C(=O)N	0
ZINC67833680	Cc1ccsc1C[N@H+]1CC[C@@]([C@H](C1)CC(C)C)(C)O	0
ZINC67833736	c1c(n2c(n1)CCCC2)NC(=O)[C@H](CCCCO)[NH3+]	0
ZINC67840818	COc1ccc(c(c1)F)c1cc(c(c(n1)N)C#N)c1ccc(o1)CO	0
ZINC67840997	c1cc(c([nH+]c1)N)C[NH2+]C[C@]1(CCCN(C1=O)CC1CC1)O	0
ZINC67842177	c1cc(cc(c1)Oc1c(cccn1)CNC(=O)[C@@H](CO)N)C(F)(F)F	0
ZINC67847405	Cn1cncc1c1nccn1c1ccccc1OC[C@H]1CCCO1	0
ZINC67850643	CC1CCN(CC1)C(=O)CNc1ccccc1[NH+]1CCCCC1	0
ZINC67852137	c1cc(cc(c1)F)CC1(CCN(CC1)c1[nH+]ccc(n1)N)CO	0
ZINC67867060	CCSc1ncc(cn1)c1cc(nc(c1C#N)N)c1ccc(cc1)O	0
ZINC67868280	CC[C@@H](c1nccs1)NC(=O)c1cc(on1)C[N@H+]1CC[C@@H](CC1)O	0
ZINC67868385	C[C@H]([C@@H](C(=O)NCc1cccnc1Oc1ccccc1OC)N)O	0
ZINC67868905	c1cc(c(cc1F)F)C[C@@]1(CCCN(C1)c1[nH+]ccc(n1)N)CO	0
ZINC67868970	CCNC(=O)[C@@H]1C[C@@H](CN1C(=O)c1nc(cs1)C(C)C)N	0
ZINC67871565	c1ccc(c(c1)C[N@@H+]1CC[C@H]([C@@H](C1)O)c1ccc2c(c1)OCO2)F	0
ZINC67872330	c1cnc(cc1C(=O)N)N1Cc2cnn(c2C1)CCO	0
ZINC67872380	c1cc(ccc1c1c2c(nc(c1C#N)N)CCCC2)OCCO	0
ZINC67872916	Cc1[nH+]ccn1CCCC(=O)N1Cc2cnc(nc2C1)CC(C)C	0
ZINC67874612	CCCCCOc1ccc(cc1)S(=O)(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC67878214	CC(C)C[C@H]1CN(CC[C@@]1(C)O)S(=O)(=O)/C=C/c1ccccc1	0
ZINC67881294	c1cc(cc(c1)Cl)C[C@@]1(CCCN(C1)c1nc(cs1)C(=O)N)CO	0
ZINC67881622	c1cc(c(nc1)N1CCC[C@](C1)(Cc1ccc(cc1)F)CO)C(=O)N	0
ZINC67886239	c1ccc2c(c1)c1c([nH]2)CN(CC1)c1cc(nc(n1)N)NCCO	0
ZINC67886239	c1ccc2c(c1)c1c([nH]2)CN(CC1)c1cc([nH+]c(n1)N)NCCO	0
ZINC67889752	CC1([C@@H](C[C@@H]1[NH2+]Cc1ccccc1F)Cc1cc(on1)CCO)C	0
ZINC67889755	CC1([C@@H](C[C@@H]1[NH2+]C1CCN(CC1)C)Cc1cc(on1)CCO)C	0
ZINC67894442	C[C@H](CC1=CC[N@@H+](CC1)CCO)NC(=O)c1cc(ccc1F)F	0
ZINC67894691	C[C@@H](C(=O)N1CCOc2c(cc(cc2O)c2cccnc2)C1)N	0
ZINC67894731	CC(=O)c1ccc(cc1)n1cnnc1Cc1ccc(cc1)O	0
ZINC67895757	c1cc(cc(c1)F)CC1(CCN(CC1)c1cc(nc(n1)N)N)CO	0
ZINC67895757	c1cc(cc(c1)F)CC1(CCN(CC1)c1cc(nc([nH+]1)N)N)CO	0
ZINC67896620	c1ccc(cc1)CCCN1[C@H](COCC1=O)[C@@H](c1ccc(cc1)N)O	0
ZINC67909832	CC[C@H](C[N@H+]1CCOc2c(cc(cc2O)c2ccccc2C)C1)O	0
ZINC67912941	c1cc(c(c(c1)Cl)Cl)OC[C@H](CNC(=O)Nc1c(cccc1F)F)O	0
ZINC67919974	c1cc(cc(c1)F)OCc1nc(co1)C(=O)N1CC[C@@H]([C@H](C1)O)O	0
ZINC67934258	Cc1c(cnc2n1[nH]c(=O)c2)C(=O)N(C)CC(=O)c1ccc(cc1)O	0
ZINC67934277	c1ccc(cc1)CCN1CCC[C@](C1=O)(C[N@@H+]1CCCNC(=O)C1)O	0
ZINC67936296	Cc1nc(on1)CCCC(=O)NC[C@H](COc1cccc(c1Cl)Cl)O	0
ZINC67947685	Cc1c(ccc(c1OC)c1nc(c(o1)C)CN1CCC(CC1)F)OC	0
ZINC67954239	c1cc(cc(c1)Cl)c1cc2c(c(c1)O)OCC[N@H+](C2)CCC(=O)N	0
ZINC67955528	Cc1[nH+]c(cc(n1)N1C[C@@H]([C@H](C1)O)[NH+]1CCCC1)C1CC[NH2+]CC1	0
ZINC67955611	c1cc(cc(c1)O)c1cc(nc(c1C#N)N)c1ccc(cc1)F	0
ZINC67960839	c1cc(cc(c1)OC[C@H](CN1CCN(CC1)CCO)O)C(F)(F)F	0
ZINC67962004	CS(=O)(=O)NCCC[N@@H+](CCC(=O)N)Cc1ccccc1	0
ZINC67965348	CC[C@@H](C)C(=O)N1CCOc2c(cc(cc2O)c2ccc(s2)C)C1	0
ZINC67974608	c1ccc(cc1)CCN1CCC[C@](C1=O)(C[NH2+]CC(=O)N)O	0
ZINC67974905	Cn1c(c(cn1)c1cc(nc(c1C#N)N)c1cccc(c1)O)C1CC1	0
ZINC67977923	c1ccc(c(c1)OC(=O)[C@H]1CCCN(C1)C(=O)N)F	0
ZINC67981797	CCOc1ccc(cn1)C[N@H+]1CCC[C@]2(C1)CCN(C2)C(=O)C(C)C	0
ZINC67982496	Cc1ccccc1c1cccc(c1)C[N@H+]1CCC[C@H](C1)CNC(=O)C	0
ZINC67983041	c1ccc(cc1)OCCC1(CCN(CC1)c1cc(nc(n1)N)N)CO	0
ZINC67983335	c1cc2c(cc1[C@@H]1CCN(C[C@H]1O)c1cc(ccn1)C(=O)N)OCO2	0
ZINC67983539	c1cc2c(cc1[C@@H]1CCN(C[C@H]1O)c1ncc(c(n1)N)C#N)OCO2	0
ZINC67986890	CCC[C@H](C)NC(=O)[C@@H](C)Nc1cccc(c1)COC(C)C	0
ZINC67987585	Cc1ccc(c(c1)/N=C(\N)/SCC(=O)N(C)C1CC1)C	0
ZINC67994232	CCCc1nc(no1)CSCc1coc(n1)c1cccc(c1)F	1
ZINC67996132	c1cc(cc(c1)OC[C@H](CSc1nnc(s1)N)O)C(F)(F)F	0
ZINC68010196	COc1ccc(c(c1)C(=O)N1CCC[C@@H](C1)C(=O)N)[N+](=O)[O-]	0
ZINC68012045	CCC[C@H](C(=O)NCCNC(=O)c1ccc(c(c1)F)C)NC(=O)N	1
ZINC68012057	c1cc(ccc1C(=S)N)C(=O)NCCOCC(F)(F)F	1
ZINC68045628	c1ccnc(c1)N1CCN(CC1)C[C@H](COC[C@@H]1CCCO1)O	0
ZINC68045715	c1ccc(c(c1)COC[C@@H](Cn1ccnc1)O)F	0
ZINC68045939	c1cc(ccc1OC[C@@H](CN1CCN(CC1)C(=O)[C@H]1CCCO1)O)F	0
ZINC68047462	C[N@@H+](Cc1ccc(cc1)OC(F)F)C[C@H](COCc1ccccc1)O	0
ZINC68048736	C=CC[NH+](CC=C)C[C@H](COC[C@@H]1CCCO1)O	0
ZINC68061381	c1ccc(cc1)[C@H](C(=O)N)SCCCNc1ncccn1	0
ZINC68062989	CCO/N=C(\[O-])/[C@H](Cc1ccc(cc1)F)n1c(nnn1)C	1
ZINC68067373	c1cnc(nc1)NCCCS[C@H](c1ccc(cc1)F)C(=O)N	1
ZINC68099836	C[C@@H]1CC[C@H](CN1C(=O)CCc1ccccc1O)C(=O)N	0
ZINC68141645	C=CCCC(=O)N1CCC[C@@H]1C(=O)OCc1ccccc1	0
ZINC68199984	CC[C@H](C)[C@H](C(=O)N)NC(=O)[C@@H]1CCC[N@@H+](C1)Cc1cccc(c1)F	0
ZINC68223070	C[C@H](C(=O)N[C@@H](CC(C)C)C[NH+](C)C)NC(=O)N	0
ZINC68234587	CCS[C@H](C(C)C)C(=O)Nc1ccnn1C(C)C	0
ZINC68252447	CCCC[C@@H]1C(=O)N(C(=O)N1)CC(=O)NCc1ccc(c(c1)F)C	1
ZINC68257612	CCCC[C@H]1C(=O)N(C(=O)N1)C[C@@H](COc1ccccc1)O	0
ZINC68261172	c1cc(ccc1C(F)(F)F)OC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC68267790	CCOc1ccc(cc1[C@@]1(c2cc(ccc2N=C1N)Cl)O)F	1
ZINC68267790	CCOc1ccc(cc1[C@@]1(c2cc(ccc2NC1=[NH2+])Cl)O)F	1
ZINC68301354	c1ccc(c(c1)[C@@H](CN1CC[N@H+](CC1)CCCOCC(F)(F)F)O)F	0
ZINC68302299	CC[C@H](c1cccs1)NC(=O)[C@H](C)Oc1cccc(c1)C=O	0
ZINC68333901	c1ccc(cc1)[C@@H](CN1CC[N@H+](CC1)Cc1cscn1)O	0
ZINC68337837	Cc1[nH+]c2ccccc2n1CCCOC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC68354860	CCCN(CCC)C(=O)CCC(=O)N[C@@H](C#N)c1ccccc1F	1
ZINC68355467	Cn1c2ccc(cc2oc1=O)NC(=O)CCOc1cccc(c1)C=O	0
ZINC68416037	CC[C@H](C)[C@H](C(=O)N)NC(=O)COc1ccccc1	0
ZINC68416195	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1ccc(cc1)OCC	0
ZINC68416439	CC[C@H](C)[C@H](C(=O)N)NC(=O)/C=C/c1ccc2c(c1)OCO2	0
ZINC68416448	CC[C@H](C)[C@H](C(=O)N)NC(=O)CSc1ccc(cc1C)Br	0
ZINC68427747	COc1cc2c(cc1OC)[nH+]c(nc2N)N1CCC[C@H](C1)O	0
ZINC68454898	c1cc(c(cc1[C@@H](C#N)NC(=O)c1ccc(c(c1)F)F)Cl)Cl	0
ZINC68456293	c1cc(c(c(c1)F)F)C(=O)N[C@H](C#N)c1ccc(c(c1)Cl)Cl	0
ZINC68461408	COCCCNC(=O)NNC(=O)[C@@H]1C[C@@H]1c1ccccc1F	1
ZINC68463291	C[C@@H](c1ccc(cc1)OC(F)(F)F)SCC(=O)NC(=O)NC1CC1	0
ZINC68477843	CC(C)c1nc(on1)CCNC(=O)CCOc1ccc(cc1)C=O	0
ZINC68490237	C[C@H](c1ccccc1)NC(=O)Nc1cccc(c1)COCC1CC1	0
ZINC68497704	c1cc(cc(c1)F)CCCNC(=O)C[C@H](c1cccs1)NC(=O)N	1
ZINC68510159	c1cc2nccn2cc1C(=O)NCCCn1cc[nH+]c1	0
ZINC68516745	CCCC[C@@H](C(=O)NCc1ccccc1C)NC(=O)N	0
ZINC68517098	COC(=O)c1ccc(cc1)CN1CCN(CC1)c1ccccc1O	0
ZINC68517125	CC(C)Cn1c(c(c(=O)n(c1=O)C)C(=O)C[N@H+]1CCC[C@H](C1)O)N	0
ZINC68517850	Cc1ccc(cc1)CN1C[C@@H](CC1=O)C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC68518873	CC[C@@H](C)C(=O)Nc1ccc(cc1)Oc1ccc(cc1)S(=O)(=O)N	0
ZINC68519721	CCCC[C@@H](C(=O)Nc1cccc(c1)OC(F)(F)F)NC(=O)N	1
ZINC68520386	CCCC[C@@H](C(=O)Nc1ccc2c(c1)oc(n2)C)NC(=O)N	0
ZINC68524901	CCCC[C@@H](C(=O)N1CCC[C@H]1Cc1cccc(c1)F)NC(=O)N	1
ZINC68525145	CCCC[C@@H](C(=O)Nc1ccc(c(c1)F)OC(F)F)NC(=O)N	1
ZINC68527424	CCCC[C@@H](C(=O)N[C@@H](C)Cc1ccccc1F)NC(=O)N	1
ZINC68528275	CCCC[C@@H](C(=O)N[C@H](C)COc1ccc(cc1F)F)NC(=O)N	1
ZINC68566664	Cc1ccc(o1)[C@@H](C)NC(=O)N(CC[NH+](C)C)Cc1cccc(c1)F	0
ZINC68569681	CCOC(=O)c1cnc2[n+](c1N)nc(s2)C(F)(F)F	1
ZINC68571986	Cc1c[n+]2c(s1)sc(n2)/N=C(/[N-]c1ccc(cc1)F)\O	0
ZINC68572534	c1ccc(cc1)[C@@H]1C[C@]([NH+]=C(N1)N)(C(F)(F)F)O	0
ZINC68572547	c1ccc(cc1)[C@H]1C[C@@]([NH+]=C(S1)N)(C(F)(F)F)[O-]	0
ZINC68572572	c1ccc(cc1)[C@H]1C[C@@](N(N1)C(=O)N)(C(F)(F)F)O	0
ZINC68572585	C[C@]1(C[C@@](N(N1)C(=S)N)(C(F)(F)F)O)c1ccccc1	0
ZINC68572587	C[C@@]1(C[C@](N(N1)C(=S)N)(C(F)(F)F)O)c1ccccc1	0
ZINC68572588	C[C@]1(C[C@](N(N1)C(=S)N)(C(F)(F)F)O)c1ccccc1	0
ZINC68572608	C/C(=C\C(=N\[NH+]=C(\[S-])/N)\C(F)(F)F)/c1ccccc1	0
ZINC68572615	CC1=[NH+][C@@](CC2(N1)CCC2)(C(F)(F)F)O	0
ZINC68575429	C1CCC(=O)N[C@H](C1)C/C(=N/O)/N	0
ZINC68575517	C[N@H+]1CC[C@@H]([C@@H]1c1ccc(cc1)C(F)(F)F)CN	0
ZINC68575934	C1CC[N@H+]2C[C@@H](C[C@@H]2C1)/C(=N/O)/N	0
ZINC68576609	c1cc(ccc1[C@@H](COC=C(F)F)O)Br	0
ZINC68576897	c1cc2c(cc1F)n(cc2CC[NH3+])CC(=O)N	1
ZINC68576951	C1C[C@H]([C@](C1)(C(F)(F)F)O)N	0
ZINC68576965	C1C[C@](CC[C@@H]1O)(C(F)(F)F)N	0
ZINC68577564	Cc1c(c(n(n1)C(=S)N)Cl)CCCl	0
ZINC68577581	C[C@](CN)([NH3+])O	0
ZINC68583808	CC(C)(C)OC(=O)N[C@H](C1CC1)/C(=N/O)/N	0
ZINC68586588	C[C@@H](c1cccnc1)N(C)C(=O)NC[C@@H](c1ccc(cc1)F)N(C)C	0
ZINC68608653	CCC(CC)CN(CC)C(=O)Nc1nc(cs1)c1cccnc1	0
ZINC68659190	Cn1c2c(cn1)c(=O)[nH]c(n2)NC[C@@H](c1cccc(c1)F)N(C)C	0
ZINC68713476	COC(=O)C1(C[C@@H]1[S@](=O)c1ccccc1)C(=O)OC	0
ZINC68793557	CCC[C@@H](C(=O)NCc1cccc2c1nccc2)NC(=O)N	0
ZINC68801714	CCS(=O)(=O)NCC[N@@H+]1CCc2c(ccs2)[C@H]1c1cccs1	0
ZINC68812511	COc1cc(cc(c1OC)OC)[C@@H](C(F)(F)F)N	0
ZINC68823339	COCCN(CC(F)(F)F)CN1[C@@H](CC1=O)c1ccccc1	1
ZINC68830697	C[C@@H]1CCC[N@H+](CC1)CC(=O)NNC(=O)c1ccccc1Cl	0
ZINC68831674	CC[C@@H](C(=O)N)[N@H+](C)CCCCCc1cc([nH]n1)c1ccc(cc1)F	1
ZINC68851463	Cc1cc(c(n1c1ccccc1)C)C(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC68873025	c1cc(sc1CN1CCN(CC1)S(=O)(=O)CCCCC#N)Cl	0
ZINC68893166	c1cc2cccnc2c(c1)CNC(=O)C(=O)Nc1cccc(c1F)Cl	0
ZINC68897552	CCCCn1c(=O)[nH]nc1SCc1cccc(c1)C	0
ZINC68904759	C[N@@H+](CCNC(=O)c1ccc(cc1)CNC(=O)N)C1CCCCC1	0
ZINC68923546	c1cc(c(c(c1)Cl)CNc1cc(ccc1Cl)CO)F	0
ZINC68936192	CC(C)[C@H](C(=O)NCCc1ccccn1)NC(=O)c1ccc(cc1)F	1
ZINC68946331	C[C@H](c1ccc(cc1)OC(F)F)[NH2+][C@@H]1CCN(C1=O)c1ccccc1	0
ZINC68951140	c1cc(cc(c1)F)CCCN[C@@H](c1ccc(cc1)Br)C(=O)N	1
ZINC68951722	c1ccc(cc1)SC1(CC1)CN[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC68951730	COc1cccc(c1OCC(=O)Nc1ccc(c(c1)F)F)C(=O)N	0
ZINC68953801	CCc1nc(no1)CS[C@H]1CCN(C1=O)c1ccccc1	0
ZINC68956103	Cc1c(c(n(n1)C)Cl)CSCC(=O)N[C@H]1CCCC[C@@H]1C	0
ZINC68968660	C[C@@](C[N@@H+]1CC[C@H](CC1)CC(=O)N)(c1cccc(c1)C(F)(F)F)O	0
ZINC68976791	Cc1c(c(n(n1)C)Cl)CS[C@H](C)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC68988028	C[NH+](C)[C@H](CNC(=O)CCC(=O)c1cccs1)c1ccccc1	0
ZINC68997228	C[C@H](C(C)C)NC(=O)C1CCN(CC1)c1ccc2cccc(c2n1)O	0
ZINC68998064	c1ccc(c(c1)[C@@H](CNc1c(cc(cn1)C(=O)N)Cl)O)C(F)(F)F	0
ZINC68998225	c1ccc(c(c1)[C@H](CNc1cc(nc(n1)N)Cl)O)C(F)(F)F	0
ZINC69033571	CCN(C[C@H]1CCCO1)C(=O)Nc1ccccc1OCCC(=O)N	0
ZINC69042264	c1ccc(c(c1)S(=O)(=O)NC[C@@H]1CCN(C1)c1ccc(c(c1)F)F)Cl	0
ZINC69066783	C[C@H](c1ccco1)[N@H+](C)Cc1nccn1Cc1ccccc1	0
ZINC69091747	CCCN(C)[C@H](c1ccc(cc1)F)C(=O)N	1
ZINC69105896	C[C@@H](Cc1ccc(cc1Cl)Cl)NC(=O)NCC(C)(C)NS(=O)(=O)C	0
ZINC69110192	c1cnc(nc1)N1CC[NH+](CC1)CCNC(=O)NC[C@@H]1CCC=CC1	0
ZINC69178645	CCC[C@@H](c1ccc(c(c1)Cl)Cl)NC(=O)CS(=O)(=O)CC	0
ZINC69179860	CC(C)(C[NH2+]Cc1ccc(cc1)OCc1cscn1)C(=O)N	0
ZINC69190543	CC[C@H](C(=O)/N=c/1\[nH]c2cc(ccc2n1C)Cl)OCC	0
ZINC69203367	c1ccc(c(c1)[C@H](CNC(=O)N[C@H]1CCS(=O)(=O)C1)O)C(F)(F)F	0
ZINC69227599	C[C@H](C(=O)NCCC(C)C)[N@@H+](C)CC1CCCC1	0
ZINC69227668	C[C@@H](C(=O)NCC=C)[N@@H+](C)CC1CCCC1	0
ZINC69249905	COc1cc(c(cc1OC(F)F)[N+](=O)[O-])CN1CCCC[C@H]1CCO	0
ZINC69268620	C[C@@H](C(=O)NCCc1ccc(cc1)F)Sc1ccc(cc1)O	0
ZINC69269651	c1cc(ccc1[C@@H](C(=O)N)Sc1ccc(cc1)O)F	0
ZINC69269655	c1cc(ccc1[C@H](C(=O)N)Sc1ccc(cc1)O)F	0
ZINC69270375	c1cc(c(cc1NC(=O)C(=O)NC[C@@H]1CCC=CC1)F)OC(F)F	0
ZINC69289115	CCCCN(CCOC)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC69305653	Cc1csc(n1)[C@@H](C)NC(=O)N[C@@H](C)C(=O)N1CCCCC1	0
ZINC69326250	Cc1cccc(c1OC1CCN(CC1)C(=O)CCOC)C	0
ZINC69331308	Cc1cccc(c1NC(=O)NCCCCCOC)OC(F)F	1
ZINC69332769	Cc1cccc(c1NC(=O)NC[C@@H](COCC(C)C)O)OC(F)F	0
ZINC69337864	CCC[N@H+]1CC[C@H](C1)CNC(=O)Nc1ccccc1SCCC(=O)N	0
ZINC69349793	C[C@H](C[N@H+]1CC[C@@H](CC1)C[NH2+]Cc1ccc(c(c1)F)n1cncn1)O	0
ZINC69349890	C[C@@H](C[N@H+]1CC[C@@H](CC1)C[NH2+]Cc1ccc(cc1)C(=O)N)O	0
ZINC69351358	CN1CCO[C@@H](C1)C[NH2+]Cc1ccsc1	0
ZINC69351533	Cc1ccc(c(c1)NC(=O)NC[C@@H](c1ccccc1)O)C	0
ZINC69352029	CCCN(CCO)C(=O)Nc1ccccc1Br	0
ZINC69368573	Cc1cc(n(n1)C[C@@H]1CN(CCO1)C[C@@H](COc1ccccc1)O)C	0
ZINC69383924	CCCN(CCO)C(=O)Nc1ccc(cc1)OC(F)F	0
ZINC69392257	c1cc(ccc1C[NH2+]C[C@@H]1CC[N@H+](CC1)CCO)C(F)(F)F	0
ZINC69404937	C[C@H]([C@H]1CCCO1)NC(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC69413944	CCN(CC)c1ccc(c[nH+]1)CNC(=O)C(C)(C)n1cc(cn1)Cl	0
ZINC69415496	CCC[C@@H](c1cccc(c1)C(F)(F)F)NC(=O)C1CCOCC1	1
ZINC69416104	c1cc(cc(c1)F)OCCN1CCC[C@H](C1)C1OCCO1	1
ZINC69417891	Cc1ccoc1C(=O)Nc1c(c(cs1)C1CCCCC1)C(=O)N	0
ZINC69419654	CC(C)(c1ccccc1F)C(=O)NCc1cccc(c1)NC(=O)N	0
ZINC69419868	CCOc1ccccc1c1nc(on1)C[NH2+][C@@H](C)Cn1cccn1	0
ZINC69420036	c1cc(ccc1[C@@H](CN1CCOCC1)O)OC(F)(F)F	0
ZINC69431885	c1cc(ccc1C[NH2+]C[C@@H]1CC[N@H+](CC1)CCO)OCC(F)(F)F	0
ZINC69432792	C[C@H](COCC(C)C)NC(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N	1
ZINC69442391	Cc1c(c(n(n1)C)C)NC(=O)[C@@H](C)N1CCc2cnc(nc2C1)C	0
ZINC69443553	c1cc(c(cc1C[N@H+]1C[C@H](C[C@@H]1C(=O)N)O)Cl)Cl	0
ZINC69444201	C[C@@H]1C[C@@H](C[N@@H+](C1)CCNC(=O)C(=O)Nc1ccc(c(c1)C#N)F)C	1
ZINC69452158	c1ccc(cc1)/C=C/COC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC69452159	c1ccc(cc1)/C=C\COC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC69452328	CCN(Cc1cccc(c1)F)C(=O)Cn1nc(nn1)c1ccsc1	0
ZINC69455226	CCc1cc2c(cc(=O)oc2cc1O)CN1C[C@H](CC[C@@H]1C)C(=O)N	0
ZINC69463536	Cc1cnn(c1)C[C@H](C)[NH2+]Cc1ccc(cc1)OCC(=O)N	0
ZINC69467424	C[C@@H]1CC[N@H+](CC1)C[C@H](CNC(=O)NCCCc1cccc(c1)F)O	0
ZINC69484156	Cc1cc(ccc1F)S(=O)(=O)[N-]c1cccc(c1)n1cnnc1	0
ZINC69484800	Cc1cnn(c1)C[C@@H](C)NCc1[nH+]ccn1CC(F)(F)F	0
ZINC69485145	CN(C)C(=O)[C@H]1CCC[N@H+]1CCCNC(=O)c1cc(cc(c1)F)F	1
ZINC69485741	Cc1cccc(c1)OC[C@H](CSc1nc(cc(n1)N)C)O	0
ZINC69486648	Cc1cc([nH+]c(n1)N)N1CCC(=CC1)c1ccc(cc1)O	0
ZINC69488291	CCOC(=O)[C@H](C)NC(=O)COCC(=O)Nc1cc(ccc1F)C	1
ZINC69489360	Cc1cnn(c1)[C@@H](C)[C@H](C)[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC69490775	C[N@H+]1CCC[C@@H]1[C@@H]1CCCN1C(=O)CCc1cccs1	0
ZINC69507192	c1ccc(cc1)SC1(CC1)CNC(=O)NC[C@H](c1ccccc1F)O	0
ZINC69511869	C[C@H](C[N@H+]1CC[C@@H](CC1)CN[C@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC69511869	C[C@H](C[N@H+]1CC[C@@H](CC1)C[NH2+][C@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC69512546	c1cc(cc(c1)F)CC(=O)N1CCN(CC1)C(=O)c1cccc(c1)O	0
ZINC69514032	C[C@@H](c1c(cccc1F)F)NC[C@@H]1CC[N@H+](CC1)CCO	0
ZINC69516204	CCCC(=O)N1CCC[C@@H]1C(=O)N[C@@H]1C[C@@H]1c1ccccc1OC	0
ZINC69518817	c1cc(cc(c1)F)[C@@H](CNC(=O)NCCn1cc[nH+]c1)O	0
ZINC69518904	CCN(Cc1c(cccc1F)F)C(=O)[C@H](CCSC)NC(=O)N	1
ZINC69521463	Cc1cnn(c1)C[C@@H](C)N[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC69522778	Cc1ccc(cc1NC(=O)COc1ccc(cc1)C(=O)N)F	0
ZINC69524736	CC(C)(C)c1cc(n(n1)C)/C(=N/S(=O)(=O)c1cccs1)/[O-]	0
ZINC69533678	CC[C@@H](C)[C@H](C(=O)N)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC69536863	CCC[C@H](C)C(=O)N[C@H]([C@@H](C)CC)C(=O)N	0
ZINC69563758	CC(C)(C)C(=O)N1CSC[C@@H]1C(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC69564876	CN1CCO[C@@H](C1)C[NH2+]C[C@@H](c1ccc(cc1)OC(F)(F)F)O	0
ZINC69565340	Cn1cc[nH+]c1CN1CCN(CC1)C[C@H](c1ccccc1F)O	0
ZINC69569040	C[C@H](C[N@H+]1CC[C@@H](CC1)C[NH2+]CC(=O)N[C@](C)(C#N)C(C)C)O	0
ZINC69571518	c1cc(cc(c1)N[C@@H](c1ccc(cc1)F)C(=O)N)CO	0
ZINC69587811	C[NH+](C)[C@@H](CNC(=O)NCCc1cccc(c1)O)c1ccco1	0
ZINC69599520	c1cc(cc(c1)Cl)n1ccc(n1)C(=O)OCCOCC(F)(F)F	1
ZINC69599913	c1cc(ccc1CNC(=O)N)C(=O)OCCOCC(F)(F)F	1
ZINC69601200	Cc1ccc(cc1/C(=N/S(=O)(=O)c1ccccc1Cl)/[O-])F	0
ZINC69602554	Cc1ccc(cc1NC(=O)N[C@H](C)C[N@@H+]1C[C@@H](C[C@@H](C1)C)C)C(=O)N	0
ZINC69609610	CSCC[C@@H](C(=O)Nc1ccccc1F)NC(=O)N	1
ZINC69615491	c1ccc(cc1)[S@@](=O)CCNC(=O)CCCOc1cccc(c1)F	1
ZINC69615823	C1CCC(CC1)c1nnc(s1)NC(=O)N1CCC[C@@H]1CO	0
ZINC69616712	c1cc(ccc1[C@@H](C[NH+]1CCN(CC1)CC(F)F)O)Br	0
ZINC69616717	c1cc(c(cc1F)C[N@@H+]1CC[C@@H](C1)C(=O)N)Br	0
ZINC69619883	C[C@H](CN1[C@@H]([C@@H](CCC1=O)C(=O)[O-])c1ccc(cc1Cl)Cl)O	0
ZINC69620585	c1ccc(c(c1)C[C@@H](CNC(=O)Nc1ccccc1F)C(=O)N)Cl	0
ZINC69621641	CC1(Cc2ccc(c(c2O1)O)C(=O)N[C@H]1CCS(=O)(=O)C1)C	0
ZINC69622755	COCc1cccc(c1)N[C@@H](c1ccc(cc1)Br)C(=O)N	0
ZINC69623081	C[C@@H](c1cccc(c1)S(=O)(=O)N)N(C)Cc1nnc(n1C)C1CC1	0
ZINC69623361	COC(=O)N1CCC[C@H](C1)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC69623641	COc1ccccc1n1c(nnn1)SCCOCCO	0
ZINC69627623	CC(C)(C)[C@H](CN1CCN(CC1)[C@H](c1ccccc1)C(=O)N)O	0
ZINC69627872	C[C@@H](CN1CC[N@@H+](CC1)[C@@H](C)c1cccc(c1)F)O	0
ZINC69628087	CC(C)(C)[C@@H](C[N@H+]1CCN(CC1)[C@@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC69628089	CC(C)(C)[C@H](C[N@H+]1CCN(CC1)[C@@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC69628090	CC(C)(C)[C@@H](C[N@@H+]1CCN(CC1)[C@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC69628880	c1cc(cc(c1)C(F)(F)F)[C@@H](CNc1c(cccn1)[N+](=O)[O-])O	0
ZINC69630203	COC[C@@H](C[N@H+]1CC[C@@H](CC1)N)O	0
ZINC69630531	CC(C)(C)[C@H](CN1CCN(CC1)Cc1ccc(cc1)C#N)O	0
ZINC69631317	CC(C)(CNC(=O)NCc1cccc(c1)C(=O)N)c1ccc(cc1)F	0
ZINC69631827	c1cnn(c1NC(=O)CN1CC[NH+](CC1)CCO)CC1CCCCC1	0
ZINC69632753	Cc1nnc2n1CC[N@H+](C2)Cc1ccc(c(c1)F)OC	0
ZINC69645335	CC(C)c1c(cn(n1)c1ccccc1)C[NH2+]CC(C)(C)[NH+](C)C	0
ZINC69646991	CCC(=O)Nc1cccc(c1)NC(=O)NCCS(=O)(=O)CC	0
ZINC69652260	Cc1cnn(c1)[C@@H](C)[C@H](C)NCC(=O)NCCOc1ccc(cc1)F	1
ZINC69653784	CC(C)c1nc(on1)CNc1cc(ccc1F)C(=O)NCCC(=O)N	1
ZINC69655536	CCN(Cc1ccc(cc1F)C#N)C(=O)CN1CC[NH+](CC1)CCO	0
ZINC69656688	C[C@H](CN1CCN(CC1)Cc1cccc(c1)C(=O)N)O	0
ZINC69656776	Cc1ccc(cc1NC(=O)N1CCc2ccc(cc2C1)O)F	0
ZINC69657409	CC(C)c1nc(cs1)C(=O)N(C)Cc1ccc(cc1)C(=O)OC	0
ZINC69658181	c1ccc(c(c1)c1ncc(s1)C(=O)OCCOCC(F)(F)F)F	1
ZINC69658762	C[C@@H](C[N@H+]1CC[C@@H](CC1)CN(C)[C@@H](C)C(=O)Nc1ncccn1)O	0
ZINC69658941	CC(C)(C)C[N@H+](CCCO)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC69661336	Cn1cc(cn1)[C@H]1CCCN1C[C@@H](c1cc(ccc1F)F)O	0
ZINC69662801	c1cc(c(cc1C#N)C[N@@H+]1CCC[C@@H](C1)Cn1cncn1)F	0
ZINC69663208	Cc1ccc(cc1F)c1nc(on1)C[N@H+]1CCCC[C@@H]1CCO	0
ZINC69663499	C[C@H](C[N@H+]1CC[C@@H](CC1)C[N@H+](C)[C@@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC69664314	CCc1nc([nH]n1)SCCn1c(c(cn1)C(=O)OCC)N	0
ZINC69665919	C[C@H](COC)NC(=O)[C@@H](C)N1CCN(CC1)c1ccc(cc1)F	1
ZINC69667257	c1ccc(cc1)COC[C@@H](C[N@H+]1CC[C@@H](CC1)CC(=O)N)O	0
ZINC69669570	Cn1cc(cn1)[C@H]1C[C@@H]1C(=O)Nc1ccc(c(c1)n1cccc1)F	0
ZINC69670877	C[C@@H](COc1cccc(c1)F)OC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC69680020	C[NH+]1CCN(CC1)CCCC[NH2+]Cc1ccc(o1)CSC(F)F	1
ZINC69680033	CN1CC[NH+](CC1)CCCC[NH2+]Cc1cc(ccc1F)F	1
ZINC69700305	Cc1ccn2cc(nc2c1)C(=O)N1CCC(CC1)Nc1cccnn1	0
ZINC69701713	C[C@H](C(=O)N[C@H](c1cccc(c1)C(F)(F)F)C(C)(C)C)NC(=O)N	0
ZINC69703157	CN(CCOc1ccc(cc1)F)S(=O)(=O)[C@@H]1CCOC1	1
ZINC69703416	C[C@H]([C@H]1CCCC[N@@H+]1Cc1cc(cc2c1nccc2)F)O	0
ZINC69704590	c1ccc2c(c1)[C@@H](CN2S(=O)(=O)c1ccc(c(c1)F)F)C(=O)N	0
ZINC69708157	CS(=O)(=O)NCCNC(=O)CCc1ccc(cc1)C(F)(F)F	1
ZINC69709304	C[C@H](CCc1ccccc1)CC(=O)N1CCN(CC1)C[C@@H](C)O	0
ZINC69716158	CC[NH+](CC)Cc1cccc(c1)C[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC69737362	C[C@H]([C@@H](c1ccc(cc1)F)O)NC(=O)Nc1ccnn1CC(C)C	0
ZINC69738733	c1cc(ccc1C[C@H](CNc1c2c(ccs2)ncn1)C(=O)N)F	0
ZINC69738782	C=CC[C@@H](c1ccncc1)NC(=O)Cc1ccc(cc1)C(F)(F)F	0
ZINC69738896	C[C@H]1C[N@H+](CCN1C[C@@H](c1ccccc1)O)CCCS(=O)(=O)N	0
ZINC69738985	CCC(=O)NCC(=O)NCc1ccccc1Oc1ccccc1F	0
ZINC69739463	C[C@H](c1cc(ccc1N1CC[C@@H](CC1)O)F)Nc1ccc(cn1)C#N	0
ZINC69739476	Cc1cc(n2c(n1)ncn2)NC[C@H](c1cccc(c1)C(F)(F)F)O	0
ZINC69739771	CC(=O)N1CCC[C@@H]1[C@H]1CCC[N@@H+]1Cc1nc(no1)c1ccco1	0
ZINC69739960	CCOC[C@@H](CN1CCN(CC1)C(=O)c1ccc(cc1F)Cl)O	0
ZINC69740661	c1cc(ccc1C#N)OCCCNc1cc(c(cc1F)F)C(=O)N	1
ZINC69740879	c1cc(c(cc1F)Cl)OCCC(=O)N1CCC[C@H](C1)C(=O)N	1
ZINC69741726	CCCCN/C(=[NH+]/CCc1ccc(cc1)O)/N	0
ZINC69744051	CCOC(=O)c1cn(nc1C(F)(F)F)CC(=O)N(C)C	1
ZINC69770376	Cc1nnc(o1)[C@H](C)N1CCN(CC1)C[C@H](COc1ccccc1)O	0
ZINC69771731	c1ccc(c(c1)C[N@@H+]1CC[C@H](CC1)CNc1ccc2nnnn2n1)F	0
ZINC69772661	c1ccc2c(c1)cc(c(=O)[nH]2)C[NH2+]C[C@@H](c1ccc(cc1F)F)O	0
ZINC69772898	C[C@H](c1cccc(c1)NC(=O)C(=O)N1CC[C@H](CC1)O)OC	0
ZINC69775256	CCC[N@@H+]1CCCN(CC1)S(=O)(=O)c1ccc(c(c1)C(=O)N)C	0
ZINC69776642	c1ccc(cc1)[C@H](C[N@@H+]1CCN(CC1)C[C@@H](Cn1cccn1)O)O	0
ZINC69777501	Cc1[nH]nc(O)c1CCNC(=O)c1ccc(cc1)SC(F)(F)F	0
ZINC69780224	c1cnc(nc1C(F)(F)F)N1CCC[C@H](C1)CCO	0
ZINC69780402	c1cc(c(cc1C(=O)NCCC(=O)N)NCc1nc(no1)C1CC1)F	1
ZINC69780499	COCC[N@@H+]1CCN(CC1)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC69783877	CCOc1ccc(cc1OC)C[NH2+]Cc1cc(ccc1Br)F	1
ZINC69785568	CCN(CC)c1ccc(cn1)CNCc1c(cccc1F)F	1
ZINC69788700	c1cc(c(cc1F)F)CCNC(=O)CCn1cc(cn1)S(=O)(=O)N	1
ZINC69808616	COC(=O)c1cc(ccc1Cn1cc(cc(c1=O)C(=O)N)[N+](=O)[O-])F	0
ZINC69810285	Cc1cccc(c1)C[S@@](=O)[C@@H](C)C(=O)Nc1ccccc1C(C)C	0
ZINC69811542	C[C@@H](c1ccc(cc1)F)[N@@H+]1CCC[C@@H](C1)CS(=O)(=O)N	0
ZINC69812761	c1cc(ccc1C[C@H](CNC(=O)NCC(F)(F)F)C(=O)N)F	0
ZINC69814257	Cc1nc(on1)CNC(=O)C(C)(C)c1ccc2c(c1)OCCO2	0
ZINC69814390	CCOc1c(cc(cc1Cl)C(=O)N[C@](C)(COC)C(=O)N)OC	0
ZINC69816254	CC(C)Oc1ccc(cc1F)CNC(=O)[C@@H]1C[C@H]1c1cccnc1	0
ZINC69816326	c1ccc(cc1)c1nc(no1)CO/N=C(\c1ccsc1)/N	0
ZINC69820290	C[C@H]1CN(CCN1C[C@@H](c1ccccc1)O)CC(=O)N1CCOCC1	0
ZINC69835240	CCc1ccccc1OC(=O)C[C@@H](c1ccccc1C)NC(=O)N	0
ZINC69840404	CC(C)(C)[C@H](CN1CCN(CC1)C(=O)CC(F)(F)F)O	0
ZINC69840919	C[C@@H](C[NH+]1CCN(CC1)CC(=O)N(C)Cc1cnn(c1)C)O	0
ZINC69841315	Cc1c(oc(n1)CN1CCN(CC1)C[C@@H](c1ccc(cc1)F)O)C	0
ZINC69841954	CC[C@H](CN1CCN(CC1)C(=O)c1cc(sc1)S(=O)(=O)N)O	0
ZINC69842125	Cc1c(c(n[nH]1)C(=O)N)NC(=O)[C@H](C)Sc1ccc(cc1)OC	0
ZINC69843608	c1ccc2c(c1)CC[C@H]2C(=O)N1CCC[N@H+](CC1)Cc1cscn1	0
ZINC69843932	CN(CCCc1c(c([nH]n1)N)C#N)c1cnc2cc(c(cc2n1)F)F	1
ZINC69845064	CC(=O)c1cccc(c1)NC(=O)N(CCOC)CC(F)(F)F	1
ZINC69845133	c1ccc(cc1)[C@H](C[NH+]1CCN(CC1)CC(=O)Nc1ccncc1)O	0
ZINC69847247	c1cc(cc(c1)O)C[NH2+]CCNC(=O)Cc1ccc(cc1)F	0
ZINC69848168	c1cc(ccc1[C@H]1CCCCN1C(=O)[C@@H]1CCC(=O)N1)C(F)(F)F	0
ZINC69848352	CC[C@H](c1ccc(cc1)OCC(=O)N[C@H](C)c1ccc(cc1)F)O	0
ZINC69858334	CCOCCCNC(=O)[C@@H](C#N)C(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F	1
ZINC69872517	CCCCc1nc(cs1)C[N@@H+]1CCC[C@@H](C1)CNS(=O)(=O)N	0
ZINC69874475	Cc1cccc(c1NC(=O)N[C@@H](CC(C)C)CO)OC(F)F	0
ZINC69874979	Cc1ccc(cc1C)[C@@H](C[N@@H+]1C[C@@H](C1)n1cccn1)O	0
ZINC69875914	c1ccc(cc1)[C@@H](CNC(=O)[C@H]1CCCCN1Cc1ccncc1)O	0
ZINC69876008	Cc1ccc(cc1OC)CC(=O)NC[C@](C)(c1ccc(cc1F)F)O	0
ZINC69877645	C[C@H](CN1CCN(CC1)C(=O)[C@H]1C[C@@H]1c1cccc(c1)F)O	0
ZINC69893640	c1ccc(cc1)Oc1cccc(c1NC(=O)c1cnccn1)F	0
ZINC69893872	Cc1cccc(c1)OCCNC(=O)C[N@@H+]1C[C@@H](C1)n1c(cc(n1)C)C	0
ZINC69895620	Cc1nc(on1)CNc1ccccc1C(=O)N1CCC[C@H]1CO	0
ZINC69896609	CC(=O)Nc1ccc(c(c1)C(=O)N(CCC#N)CC(C)(C)C)F	1
ZINC69898286	C[C@@H](CN1CCN(CC1)C(=O)CCCOc1ccccc1F)O	0
ZINC69900456	c1ccc(c(c1)OCCCC(=O)N1CCCC[C@@H]1CNC(=O)N)F	1
ZINC69901080	c1ccc2c(c1)CC[C@H]2/C(=N/S(=O)(=O)c1ccc(cc1F)F)/[O-]	0
ZINC69916599	CCCCCCNC(=O)[C@@H](C#N)C(=O)/C=C\c1ccc(c(c1)F)OC	1
ZINC69918046	c1ccc(cc1)[C@H](CN1CCN(CC1)[C@@H](c1ccccc1)C(=O)N)O	0
ZINC69918308	c1cc(c(cc1C1CCN(CC1)C(=O)c1c(nccn1)N)F)F	0
ZINC69919334	CC(C)c1nc2n(n1)C[C@H](CC2)N[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC69919542	c1ccc2c(c1)ccn2CC(=O)N1CCC[C@@H](C1)n1cc[nH+]c1	0
ZINC69919695	CCCC[C@H](C(=O)N)NCCn1cc(cn1)C	0
ZINC69921171	Cc1ccc(nn1)N1CCC[C@@H](C1)NCCS(=O)(=O)C	0
ZINC69926763	CC[C@H](C(=O)N)NCCn1cc(cn1)C	0
ZINC69928353	CC(C)(C)[C@H](CN1CCN(CC1)C(=O)COCCC=C)O	0
ZINC69929165	CC(C)(CN1CCN(CC1)C(=O)CCOc1ccccc1Cl)O	0
ZINC69948714	Cc1c(c(n(n1)CCO)C)C[NH2+]CCNC(=O)Cc1cccc(c1)F	0
ZINC69949010	CN(Cc1nccn1CC(F)(F)F)C[C@@H]1CC[N@H+](CC1)CCO	0
ZINC69950487	CCc1nc(on1)[C@@H](C)N1CC[N@H+](CC1)Cc1cnn(c1)CCO	0
ZINC69951084	C[C@H]1CN(CC[N@@H+]1CCOC)Cc1ccc(cc1C#N)F	1
ZINC69951648	Cc1cnn(c1)C[C@@H]1CCCN1Cc1ccc(cc1)n1ccnc1	0
ZINC69951951	Cc1cnn(c1)CCNCC(=O)N1C[C@@H](Oc2c1cccc2)C(=O)N	0
ZINC69966942	c1nc(c2c(n1)n(cn2)CCCSc1nnnn1CC(F)(F)F)N	1
ZINC69967842	C[C@@H](CN1CCN(CC1)C(=O)[C@H](C)COCc1ccccc1)O	0
ZINC69967895	CN(Cc1ccc(cc1)SC(F)F)C(=O)Cc1ccccc1O	0
ZINC69967997	Cn1cc(cn1)[C@@H](C(F)(F)F)OC(=O)c1cccc(c1)NC(=O)N	0
ZINC69968324	C[C@H](CN1CC[N@@H+](CC1)Cc1cccc(c1)C#N)O	0
ZINC69968706	COCc1cccc(c1)NC(=O)C(=O)NCc1ccccc1CO	0
ZINC69971837	C[NH+]1CCN(CC1)CCCN(C)S(=O)(=O)c1ccc(c(c1)F)F	1
ZINC69977769	COc1ccc(cc1O)C[NH2+]CCNC(=O)Cc1ccccc1	0
ZINC69978177	CC(C)(C)C(=O)NCCC(=O)N(C)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC69978456	Cc1ccc(s1)C(=O)COC(=O)c1ccccc1SCCO	0
ZINC69979460	Cc1c(c(n([nH+]1)CC(C)C)N(C)C)CNC[C@@H](c1cccc(c1)F)O	0
ZINC69982208	c1cc(ccc1c1c(=O)nc([nH]n1)c1cc(ccc1N)I)F	0
ZINC70004896	CN(C[C@@H]1CC[N@H+](CC1)CCO)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC70004896	C[N@H+](C[C@@H]1CC[N@H+](CC1)CCO)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC70009004	CCOc1cc(ccc1O)CNC(=O)C1(CC1)c1ccc(cc1)F	0
ZINC70009795	Cc1cc(n(n1)C[C@@H]1CCC[N@H+]1Cc1ccc(cc1C#N)F)C	0
ZINC70011711	CCOc1nnc(s1)CN(C)C[C@@H]1CC[N@H+](CC1)CCO	0
ZINC70012000	Cn1ccnc1[C@@](CC/[NH+]=C(\c1ccccc1)/N)(C(F)(F)F)O	1
ZINC70013456	c1cc(cc(c1)C(=O)N)CN(C[C@@H](c1ccc(cc1)F)O)C1CC1	0
ZINC70013461	c1cc(cc(c1)C(=O)N)C[N@H+](C[C@H](c1ccc(cc1)F)O)C1CC1	0
ZINC70016015	C[C@@H](C(=O)NC[C@@H]1CCCO1)NCCn1cccn1	0
ZINC70016116	C[C@@H](CN1CCN(CC1)C(=O)c1c(ccs1)OC)O	0
ZINC70016971	C[C@@H]1CN(C[C@@H](O1)C)C(=O)CN(C)[C@@H](C)CS(=O)(=O)C	0
ZINC70018617	CCC[C@H](CNC(=O)Nc1ccc(cc1)S(=O)(=O)C(F)F)O	0
ZINC70036950	Cc1ccc2c(c1)c(c([nH]2)C(=O)N1CCN(CC1)C[C@H](C)O)Cl	0
ZINC70037026	C[C@H](CN1CC[N@@H+](CC1)C[C@H](COCc1ccccc1F)O)O	0
ZINC70037201	c1ccc(cc1)C(=O)OCCNc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC70037704	Cc1nc(c2cc(sc2n1)c1ccccc1)NCCCn1cccn1	0
ZINC70038364	Cc1cc(nc(n1)N)N1CCN(CC1)C[C@H](C(C)(C)C)O	0
ZINC70039817	C[C@@H]1C[C@@H](c2ccccc2N1Cc1c(cccc1F)[N+](=O)[O-])C(=O)N	0
ZINC70040306	CN(C)c1cc(nc(n1)NCC1(CCOCC1)C(=O)N)C(F)(F)F	0
ZINC70040343	c1c(c(cc(c1[N+](=O)[O-])NCCNC(=O)N)Cl)C(F)(F)F	1
ZINC70161480	c1cc(cc(c1)F)CC(=O)N[C@H]1CCC(=O)NC1	0
ZINC70166909	c1cc(c(cc1C(=O)NCCOCC(F)(F)F)Cl)O	0
ZINC70185104	C[C@@H](CCC(C)C)[NH2+]C[C@H](CO[C@@H](C)CC(C)C)O	0
ZINC70186643	CCCC[N@@H+](CC)C[C@H](COC(C)C)O	0
ZINC70192234	CCCCCC[NH2+]C[C@H](COc1cccc(c1)Br)O	0
ZINC70194415	C[C@@H]1COCCN1C[C@@H](COCc1ccccc1)O	0
ZINC70195078	CC(C)OC[C@@H](CN1CCO[C@@H]2[C@@H]1CCCC2)O	0
ZINC70212925	c1cc(ccc1OC[C@H](CNCc1cc(cs1)Br)O)F	0
ZINC70237197	CSCC[C@H](C(=O)N1CCCC1)NC(=O)N	0
ZINC70237589	CCOC(=O)CCCNC(=O)c1cc(cc(c1)C)C	0
ZINC70237854	CCCS(=O)(=O)[N-]c1ccc2c(c1)C(=O)N(C2=O)C	0
ZINC70243752	CCN(CC)C(=O)Cn1c(csc1=O)C	0
ZINC70244702	CN(C)c1cccc(c1)C(=O)NCC(=O)N	0
ZINC70270866	CCOC(=O)CCCNC(=O)c1ccc(c(c1)F)OC	1
ZINC70285624	c1cc(cc(c1)C(=O)N)C[NH2+][C@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC70452730	Cc1c([nH+]c(nc1N1CCC(CC1)C(=O)[O-])c1ccc(cc1)F)C	0
ZINC70452839	Cc1cc(ccc1/C=C/CO)F	0
ZINC70452985	C[C@H]([C@H]1C[C@@H]1c1c(cccc1F)F)O	0
ZINC70453711	CC(C)(C)OC(=O)N[C@H]([C@H]1CCCO1)/C(=N/O)/N	0
ZINC70453757	c1ccc(cc1)[C@@H](c1[nH+]c(c[nH]1)C(=O)[O-])N	0
ZINC70453808	c1ccc(cc1)CS(=O)(=O)c1cc(cc2c1C[C@@H](O2)C(F)(F)F)N	0
ZINC70457520	CCCCCCCCCCCCCCCC[C@@H]1CO1	0
ZINC70461511	Cc1cc2c(cc1C)[nH+]c([nH]2)c1cc(c(c(c1)Br)N)Cl	0
ZINC70461550	c1ccc(c(c1)c1[nH]c2ccc(cc2n1)C(=O)N)F	0
ZINC70462117	Cc1ccc(cc1)S(=O)(=O)N1CCN(CC1)c1ccc(cc1C#N)N	0
ZINC70462520	c1c(cc(c(c1N)Sc1ncn[nH]1)Cl)C(=O)N	0
ZINC70462541	CCc1nc([nH]n1)Sc1c(cc(cc1Cl)C(=O)OCC)N	0
ZINC70590843	COC[C@@H](CNc1cncc(n1)Cl)O	0
ZINC70635289	CCC[n+]1c2c(cccc2sc1N)F	1
ZINC70635844	Cc1ccsc1[C@@H](CNC(=O)C(=O)Nc1cccc(c1)C(F)(F)F)O	0
ZINC70636020	c1ccc2c(c1)cccc2[C@@H](CNC(=O)CSc1ccc(cc1)F)O	0
ZINC70636338	c1ccc(cc1)[C@](CNC(=O)c1cccs1)(C(F)(F)F)O	0
ZINC70637014	c1cc(c(c(c1)Cl)CN1CC(C1)c1nc(no1)C1CC1)F	0
ZINC70637795	c1ccc(c(c1)C(=O)N)[N-]S(=O)(=O)CCOc1ccc(cc1)F	1
ZINC70638775	C1C[C@H](C[N@H+](C1)C1CCN(CC1)C(=O)CCCC(=O)[O-])O	0
ZINC70638858	c1ccc2c(c1)nc(s2)C(=O)NCC1(CCOCC1)O	0
ZINC70643810	Cc1cccc(c1)CC(=O)NC[C@@](C)(COC)O	0
ZINC70643858	C[C@](CNC(=O)c1ccc2c(c1)OCO2)(COC)O	0
ZINC70643915	C[C@@](CNC(=O)c1cccc(c1)C(F)(F)F)(COC)O	0
ZINC70644051	C[C@@](CNS(=O)(=O)c1cccc(c1)OC)(COC)O	0
ZINC70644063	Cc1cc(ccc1S(=O)(=O)NC[C@@](C)(COC)O)F	0
ZINC70644086	C[C@@](CNC(=O)NC(C)(C)C)(COC)O	0
ZINC70655711	CCOc1c(cc(cc1C)S(=O)(=O)NC[C@@](C)(COC)O)C	0
ZINC70662769	COCCC[N@H+]1CCCC[C@@H]1/C(=N/O)/N	0
ZINC70675751	CCCCCC(=O)Nc1ccc(cc1)OC(F)F	1
ZINC70697599	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1cc2c(s1)c1ccccc1CC2	0
ZINC70698704	CCCOc1ccc(cc1OCC)C(=O)N[C@@H]([C@@H](C)CC)C(=O)N	0
ZINC70700444	CC[C@H](C)[C@@H](C(=O)N)NC(=O)c1ccc(cc1)CSc1ccccc1	0
ZINC70700588	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CCCOc1ccc(cc1)OC	0
ZINC70701070	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1cccc(c1)Oc1ccccc1	0
ZINC70701096	CCCCCOc1ccc(cc1)C(=O)N[C@H]([C@H](C)CC)C(=O)N	0
ZINC70701420	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CCSc1ccccc1Cl	0
ZINC70715597	Cc1cc(c(n1C[C@@H]1CCCO1)C)/C=C(/C#N)\C(=O)N1CCCC1	0
ZINC70731612	CSCC[C@H](C(=O)Nc1cc(ccc1F)Cl)NC(=O)N	1
ZINC70735561	Cc1cc(ccc1NC(=O)CCOC)O	0
ZINC70739306	Cc1cc(c(n1CC(F)(F)F)C)C(=O)CN1CCN(CC1)CCO	0
ZINC70748342	c1ccc(c(c1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])N)SC(F)F	0
ZINC70762178	CCOc1ccccc1C(=O)NC[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC70762181	CCOc1ccc(cc1)C(=O)NC[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC70762220	c1ccc(cc1)[C@](CNC(=O)COc1ccccc1F)(C(F)(F)F)O	0
ZINC70762323	c1ccc(cc1)CSCC(=O)NC[C@@](c1ccccc1)(C(F)(F)F)O	0
ZINC70771463	CCNC(=O)COc1ccc(cc1)NC(=O)c1c(cc(s1)C)OC	0
ZINC70772465	c1ccc2c(c1)cccc2CC(=O)NCCCn1cccc1	0
ZINC70775197	CC(C)c1ccc2c(c1)CCCN2C(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70778365	C[C@@](CNC(=O)c1ccncc1)(COC)O	0
ZINC70779319	CC(C)S(=O)(=O)c1ccc(cc1)CC(=O)NC[C@@](C)(COC)O	0
ZINC70779507	C[C@@](CNC(=O)C(=O)Nc1ccccc1F)(COC)O	0
ZINC70779766	C[C@@](CNC(=O)C(=O)Nc1ccc(cc1)C(=O)OC)(COC)O	0
ZINC70779981	Cc1ccc(s1)S(=O)(=O)NC[C@@](C)(COC)O	0
ZINC70780213	C[C@@](CNS(=O)(=O)c1ccc(c(c1)Cl)F)(COC)O	0
ZINC70787896	C[C@@H](c1ccc(c(c1)F)OC)[NH2+][C@@H](C)C(=O)N(C)CCC#N	1
ZINC70788161	c1ccc(cc1)CN(CCO)CCS(=O)(=O)c1cc(ccc1Cl)Cl	0
ZINC70790985	Cc1ccc(cc1)OCC(=O)NCCc1csc2n1c(=O)cc(n2)C	0
ZINC70813092	CCOCCCNC(=O)C1CN(C1)C(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC70817425	CS(=O)(=O)N1CC(C1)C(=O)Nc1ccccc1[N+](=O)[O-]	0
ZINC70830869	c1ccc(cc1)CS(=O)(=O)N(Cc1ccccc1F)C1CC1	0
ZINC70838684	Cc1cc(c2ccccc2n1)NC(=O)C1CN(C1)S(=O)(=O)C1CC1	0
ZINC70840996	c1cc(c(cc1C(=O)N1CC(C1)C(=O)NCC(=O)N)F)F	0
ZINC70856256	CCOCCC/[NH+]=C(/N)\SCc1cccc(c1)F	1
ZINC70857039	COCCN(Cc1ccc(cc1Cl)F)C(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	1
ZINC70869842	C[N@H+](CCOc1ccc(cc1)F)C[C@@H](COCc1cccs1)O	0
ZINC70877091	c1ccc(cc1)OCCS(=O)(=O)NCc1ccc(cc1)F	1
ZINC70927494	CN(Cc1ccc(cc1)F)C(=O)C[N@@H+](CCO)Cc1ccccc1	0
ZINC70929476	CCOC[C@H]1CCCN(C1)C(=O)c1ccc(c(c1)F)C	1
ZINC70933173	c1cc(cnc1)S(=O)(=O)N1CCC(CC1)CNC(=O)c1ccncc1	0
ZINC70934365	Cc1c(c(on1)C)[C@H](C)NC(=O)C[C@@H]1CC[C@H](CC1)c1ccccc1	0
ZINC70943339	CC[N@H+](CCO)Cc1nc(no1)c1ccc(cc1OC)OC	0
ZINC70945228	Cc1cc(c(c(c1)C)c1csc(n1)NC(=O)C[N@H+]1CCC[C@H](C1)O)C	0
ZINC70958131	c1ccc(cc1)C[C@@H](CNS(=O)(=O)c1ccc(cc1)F)O	0
ZINC70958656	c1ccc(cc1)C[C@@H](CNS(=O)(=O)c1ccc(cc1)OC(F)(F)F)O	0
ZINC70959436	c1cc(cc(c1)F)CCN(C1CC1)C(=O)COC[C@@H]1CCCO1	1
ZINC70962889	c1cc(ccc1[C@@H](CNC(=O)c1ccc(cc1)F)O)C(F)(F)F	0
ZINC70963237	Cc1cccc(c1)OCC(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70963444	c1ccc(cc1)CSCC(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70963931	c1ccc(c(c1)C(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O)I	0
ZINC70964428	Cc1ccc(cc1Cl)S(=O)(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70966452	c1ccc(cc1)[C@@](CNC(=O)c1cnc2ccccc2n1)(C1CC1)O	0
ZINC70970625	CCOc1ccc(cc1F)S(=O)(=O)NCc1cc(oc1C)C	1
ZINC70975169	CNC(=O)NC(=O)CN(Cc1ccccc1O)Cc1ccco1	0
ZINC70984017	c1ccc2c(c1)C[C@@H](N(C2)C(=O)CSc1ccc(cc1)F)C(=O)N	0
ZINC71038170	CC(C)OC(=O)CCNC(=O)CCSc1nc2ccccc2s1	0
ZINC71088592	CC(C)[N@H+](CC#C)C[C@@H](COc1cccc2c1cccc2)O	0
ZINC71119811	COCCCN(Cc1cccc(c1)F)[C@@H]1CCS(=O)(=O)C1	1
ZINC71163839	c1cc(cc(c1)F)Cn1ccc2c1cccc2N	0
ZINC71185611	C[C@H](c1c(cccc1Cl)Cl)C(=O)NCCC(=O)NC(C)C	0
ZINC71186318	C[C@@]1(C(=O)N(C(=O)N1)C[C@H](c1ccc(c(c1)F)F)O)COC	0
ZINC71186791	c1cc(ccc1N)n1c(=O)c2cc(c(cc2nc1[O-])F)F	0
ZINC71255749	c1cncc2c1cc(c(n2)N)C#N	0
ZINC71256869	CCOc1c2ccccc2ccc1N	0
ZINC71271465	COC[C@@H](CNc1cccc(c1[N+](=O)[O-])F)O	0
ZINC71271473	COC[C@@H](CNc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])O	0
ZINC71281521	CCn1c(c(cn1)[C@H]1CC(=Nc2c1cnn2C(C)C)O)C	0
ZINC71282915	CCOC(=O)C[C@H](c1cccs1)c1c(c(=O)cc(o1)CO)O	0
ZINC71283021	CCOC(=O)C[C@@H](c1c(cccc1Cl)F)c1c(c(=O)cc(o1)CO)O	0
ZINC71283164	CC1(Cc2c(c(nc(c2C#N)OCC(=O)OC)N2CCCC2)CO1)C	0
ZINC71284455	CC1=Nc2c(c(nn2C(C)C)O)[C@@H](S1)c1c(cccc1Cl)F	0
ZINC71284831	CC1([C@@H]([C@@H]1C(=O)O)C(=O)NCc1cccc(c1)C(=O)[O-])C	0
ZINC71285715	Cc1c(cn(n1)C)[C@H]1c2c(nn(c2N=C(S1)C)C1CCCC1)O	0
ZINC71286684	c1c(c(nc(n1)N(CCO)CCO)N)[N+](=O)[O-]	0
ZINC71315044	COCC(=O)N1CCC(CC1)C(=O)N1CC[C@]2(C1)CCC[NH2+]C2	0
ZINC71315686	c1ccc(cc1)CCC[C@]1(CCCN(C1)c1cc(ncn1)N)CO	0
ZINC71328541	CCc1c(c(n(n1)C[C@H](c1ccc(cc1)Cl)O)N)C(=O)OCC	0
ZINC71388700	CCCc1cc(nc(c1C#N)N)c1cc[nH]c1	0
ZINC71405003	c1ccc(cc1)c1c2ccc(cc2oc(=O)c1C1=CC=CCC1=S)O	0
ZINC71405168	CCOC(=O)c1c(ncn1c1cccc(c1)F)N	1
ZINC71405417	COC(=O)[C@H](c1ccc(cc1)F)NCCO	0
ZINC71405423	c1cc(c(cc1CCNC(=O)C(F)(F)F)N)O	1
ZINC71415538	Cc1c2cc(ccc2[nH]c1c1ccccc1F)CNc1cnccn1	0
ZINC71422246	C[N@H+]1CCN(CC1)[C@H]1CN(C[C@@H]1O)c1nccc(n1)CCC(F)(F)F	0
ZINC71479701	c1c(cc(cc1c1cc(cnc1)C(=O)N)O)CC[C@H]1CCCC[NH2+]1	0
ZINC71497600	Cc1cccc([nH+]1)CN1CC[N@H+]([C@@H](C1)CCO)C(C)C	0
ZINC71497857	Cc1c(c(c(nc1c1cnn(c1)C)N)C#N)c1cc(cs1)C#CCO	0
ZINC71498179	c1cc(c(nc1)N)C[N@H+]1CCC[C@H](C1)N1CCCC1=O	0
ZINC71534116	CCN(CC)S(=O)(=O)c1ccccc1O	0
ZINC71606797	c1cc([nH+]cc1/C=C\C(=O)[O-])N	0
ZINC71609032	c1cc(c(cc1Cl)N)CC(=O)[O-]	0
ZINC71613424	CC(C)(C)OC(=O)[C@@H]([C@@H](Cc1ccco1)N)C(=O)[O-]	0
ZINC71614739	C(c1c(c(c(c(c1F)F)Cl)F)F)O	0
ZINC71624739	C(CO)C(=O)CN	0
ZINC71625240	COC(=O)[C@@H](CCC[NH+]=C(N)N)NC(=O)[C@H](Cc1ccc(cc1)O)N	0
ZINC71662017	Cn1ccnc1c1nccn1C[C@@H]1CC[N@@H+](C1)CCOC	0
ZINC71662624	c1cnc(nc1CCC(F)(F)F)NCCc1c[nH]c[nH+]1	1
ZINC71715283	c1cc(cc(c1)O)C[N@@H+]1CCC[C@@H](C1)CCc1ccc(c(c1)F)F	0
ZINC71721422	c1cc(c(c(c1)F)CC[C@@H]1CCCN(C1)C(=O)CCCS(=O)(=O)N)F	1
ZINC71738647	CCCCSCc1cc(oc1C)C(=O)N1C[C@H]2C[C@@H]([C@H](C[C@H]2C1)O)O	0
ZINC71738748	Cc1c(c(c(nc1c1ccc(cc1)O)N)C#N)c1cnc(nc1)SC	0
ZINC71745574	CC(=O)N1CCC[C@H](C1)Nc1nccc(n1)CCC(F)(F)F	0
ZINC71747742	CCN(Cc1cc2ccc(cc2nc1)O)Cc1cnn(c1)C	0
ZINC71750067	Cc1c(cn(n1)CCO)c1cc(nc(c1C#N)N)C1CCCCC1	0
ZINC71751422	c1c(nc(nc1N1CCC2(CC1)CCOCC2)N)NCCO	0
ZINC71751893	CC[C@@H](Cn1ccnc1c1ccc(cc1)OC(F)F)O	0
ZINC71752690	Cc1c([nH]cn1)c1cc(nc(c1C#N)N)c1cc(c(c(c1)F)F)F	0
ZINC71753805	CC(=O)N1CCC(CC1)[N@H+]1CCC[C@H](C1)C(=O)NCc1cccnc1	0
ZINC71755054	Cc1c(c(c(nc1c1ccccn1)N)C#N)c1ccc(s1)C#CCO	0
ZINC71755071	c1c([nH]nc1O)C(=O)N1CCO[C@H](C1)C(F)(F)F	0
ZINC71756865	c1cnn(c1)c1ccc(cc1)[C@H]1c2c(nc(s2)N)CCN1	0
ZINC71758791	Cc1ccccc1CC[C@@H]1CCCN(C1)C(=O)c1ccc(c(c1)O)C	0
ZINC71759395	c1cc2c(cc1O)CCc1c2nc(c(c1[C@@H]1CCOC1)C#N)N	0
ZINC71759638	C[C@H](Cn1cncn1)n1cc[nH+]c1c1ccc(c(c1)CC=C)O	0
ZINC71760104	CCCc1c(c[nH]n1)C(=O)N1CCO[C@H](C1)C(F)(F)F	1
ZINC71761279	CCOc1ccc(cc1CO)c1c2c(nc(c1C#N)N)CC[C@@H](C2)[NH3+]	0
ZINC71761281	CCOc1ccc(cc1CO)c1c2c(nc(c1C#N)N)CC[C@H](C2)[NH3+]	0
ZINC71761559	CCc1ncc(cn1)C(=O)N1CCC[C@H](C1)CCc1ccc(cc1)F	0
ZINC71763018	Cc1c(c(c(nc1c1cnn(c1)C)N)C#N)c1ccc(o1)CO	0
ZINC71763165	c1cc(c(cc1Cl)C[N@@H+]1CC[C@](CC1)(C(=O)[O-])O)OCC(=O)N	0
ZINC71764260	CCCn1cc(c(n1)C)c1cc(c(c(n1)N)C#N)c1ccc(cc1)O	0
ZINC71764556	CC(C)[C@@H]1CN(CCC(=O)N1Cc1ccc(cc1)F)C(=O)CN	0
ZINC71764570	CC(C)C[N@H+]1CCN(C[C@@H]1CCO)c1c2c(nc(n1)N)C[NH2+]CC2	0
ZINC71766120	C=C(c1ccc(cc1)F)[C@H](c1ccc(cc1F)F)O	0
ZINC71766648	CC(C)[C@H](CO)NS(=O)(=O)C(F)(F)F	0
ZINC71767971	c1c(cn2c(n1)c(cn2)C(=O)N1CCO[C@@H](C1)C(F)(F)F)CCO	0
ZINC71770262	c1cc(cc(c1)OC[C@@H](CN1C(=O)CCC1=O)O)C(F)(F)F	0
ZINC71772403	C[NH+](C)CCC[C@]1(c2ccccc2[C@H](c2c1cccc2)O)O	0
ZINC71773592	C=Cc1cc2c(cc1O)nc(o2)c1ccc(c(c1)F)O	0
ZINC71774275	CCS[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)NC(=O)C	0
ZINC71775830	CCOC(=O)CCn1cc[nH+]c1c1ccc(cc1Cl)O	0
ZINC71777734	CCOC(=O)[C@@]1([C@H](O1)c1ccc(cc1)C)C(=O)N	0
ZINC71778448	COCCOc1cccc(c1)S(=O)(=O)N	0
ZINC71779872	CCCn1cc(c(n1)S(=O)(=O)N)C(=O)OCC	0
ZINC71779935	Cc1c(nc(o1)c1ccc(cc1F)OC)C[N@@H+]1CC[C@H](CC1)O	0
ZINC71780423	c1cc(ccc1[C@H](N)[P@@](=O)(O)[O-])C(F)(F)F	0
ZINC71780609	CC(C)(C)c1ccc(cc1)[C@@H]1CC[C@H](C1)N(C)O	0
ZINC71780773	CONC(=[NH2+])Cc1cccc(c1)C(F)(F)F	1
ZINC71782467	CCCC#C[C@H](/C=C(/c1ccccc1F)\Cl)O	0
ZINC71783965	c1cc(ccc1[C@@]1(CSC2=[NH+]CCCN12)O)F	0
ZINC71784217	CCCSc1c(c(n(n1)C)N)C(=O)OC	0
ZINC71784610	CCCSc1c(cccn1)S(=O)(=O)N	0
ZINC71788311	c1cc(ccc1C[C@@H](C(=O)N[C@@H](CCCC[NH3+])C(=O)N)N)O	0
ZINC71788491	C[C@@H]([C@@H](C(=O)N[C@@H]([C@H](C)O)C(=O)Nc1ccc(cc1)[N+](=O)[O-])N)O	0
ZINC71789062	CC(C)(C)OC(=O)N[C@H]1CCN(C1)c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC71789511	c1c(cc(c(c1O)O)O)CNNC(=O)[C@H](CO)N	0
ZINC71790096	C1C[C@@H](CN(C1)C(=O)C(F)(F)F)[C@@H](C(F)(F)F)O	0
ZINC71790464	CCOc1cc(cc(c1N)C(=O)OC)F	1
ZINC71790752	C[C@](COC)(C(F)(F)F)N	1
ZINC71791124	c1ccc(c(c1)c1c(nnn1c1c(non1)N)C(=O)[O-])F	0
ZINC71791129	c1cc(c(c(c1)N)NCCO)CCl	0
ZINC71791134	c1cc(c(cc1CF)N)NCCO	1
ZINC71791136	c1cc(c(cc1N)CF)NCCO	1
ZINC71791179	c1ccc(cc1)COC(=O)[C@](CCO)(c1ccccc1)N	0
ZINC71791233	CC(C)(C)OC(=O)[C@](C(=O)[O-])(C(C)(C)O)N	0
ZINC71791235	CC(C)(C)OC(=O)[C@@]1(CCC=C[C@@H]1N)C(=O)[O-]	0
ZINC71792284	CC(C)/N=C/C[C@@H]([C@H](C(F)(F)F)N)C(F)(F)F	0
ZINC71792658	Cc1ccccc1C(C)(C)CNC(=O)N1CCC(CC1)C(=O)N	0
ZINC71792916	c1cc(ncc1C(C(F)(F)F)(F)F)Cl	0
ZINC71793311	c1cc(ccc1[C@@H](C(=O)N)N1CCN(CC1)CCO)F	1
ZINC71793311	c1cc(ccc1[C@@H](C(=O)N)N1CC[N@H+](CC1)CCO)F	1
ZINC71793312	c1cc(ccc1[C@H](C(=O)N)N1CCN(CC1)CCO)F	1
ZINC71793312	c1cc(ccc1[C@H](C(=O)N)N1CC[N@H+](CC1)CCO)F	1
ZINC71793472	Cc1c(oc(n1)SCC(=O)c1ccc(cc1)OC(F)F)C	0
ZINC71793565	c1ccc(c(c1)CN(C1CC1)C(=O)NCc1cccc(c1)C#N)F	0
ZINC71795471	CN(C(=O)c1ccc(s1)c1ccc(cc1)F)OC	0
ZINC71795688	COc1cccc2c1oc(c2)CNC(=O)N1CCC[C@H](C1)O	0
ZINC71797176	Cn1cc(cn1)[C@H]1CCCN1CCOCC(F)(F)F	1
ZINC71797206	Cn1cc(cn1)[C@H]1CCC[N@@H+]1CCCOC	0
ZINC71798681	CC(C)(CNC(=O)NCCc1ccccc1F)C(=O)N	1
ZINC71802580	Cc1ccc(c(c1)C)C(=O)N[C@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC71803480	CCSc1ccc(cc1)[C@H](C)NC(=O)N1CCC[C@H](C1)CO	0
ZINC71803877	c1ccc(cc1)CN1C[C@H](CC1=O)NC(=O)N[C@@H]1CC[C@@H](CC1)O	0
ZINC71805100	C[C@@H](Cc1ccco1)NC(=O)NCC(C)(C)C(=O)N	0
ZINC71805983	c1ccc(cc1)OC/C(=N/OCc1ccc(cc1F)Br)/N	1
ZINC71808534	CCOc1ccc(cc1)NC(=O)[C@@H](C)O/N=C(\c1cccc(c1)Cl)/N	0
ZINC71810477	c1cc(ccc1[C@H](CN1CC[N@H+](CC1)CCO)O)OC(F)(F)F	0
ZINC71812674	COCc1ccccc1CNC(=O)C[N@@H+]1CC[C@H](C1)C(=O)N	0
ZINC71814612	CC(C)c1cccc(c1)NC(=O)CN1CCN(CC1)CCO	0
ZINC71814612	CC(C)c1cccc(c1)NC(=O)CN1CC[NH+](CC1)CCO	0
ZINC71819544	c1cc(c2c(c1)OCO2)CNC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC71819561	c1cc(c(cc1F)F)[C@H](CNCc1cnc(nc1)N1CCCC1)O	0
ZINC71819593	Cc1c(cn[nH]1)CNCc1ccccc1C[N@@H+]1CCCC[C@H]1C	0
ZINC71819635	COc1ccccc1[C@H](CNCc1cccc2c1OCCO2)O	0
ZINC71821053	C[C@H]1C(=O)N(N=C(N1)C(=O)N1CC[C@H](C1)C(=O)N)c1ccccc1	0
ZINC71821577	C[C@@H](Cc1c(cccc1F)F)NC(=O)CSCC(=O)N	1
ZINC71821578	C[C@H](Cc1c(cccc1F)F)NC(=O)CSCC(=O)N	1
ZINC71821742	Cn1cc(cn1)c1nc(cs1)C[N@@H+]1CCCC[C@H]1CO	0
ZINC71821868	c1cc(ccc1CNC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2)COCC(F)(F)F	1
ZINC71822325	c1cc(ccc1NC(=O)c1ccc([O-])nn1)NC(=O)C1CC1	0
ZINC71823438	C[C@H]1CC[C@H](CN1C(=O)/C=C/c1ccccc1F)C(=O)N	0
ZINC71824748	C[C@@H](c1ccc(cc1)OC(F)(F)F)N1CC[C@@H](C1)C(=O)N	0
ZINC71825346	c1cc(c(cc1CNCc1cc2c(c(c1)Cl)OCCO2)F)CO	0
ZINC71827972	Cc1cccc(c1OC[C@@H](CNc1cc(nc(n1)N)C)O)C	0
ZINC71829373	c1cc(ccc1c1ccc(o1)C(=O)N1CCC[N@H+](CC1)CC(=O)N)F	0
ZINC71829796	Cc1c2cc(ccc2oc1C(=O)N1C[C@H](CC[C@H]1C)C(=O)N)F	0
ZINC71830071	Cc1ccc(cc1C)[C@@H]1CCCN1C(=O)CSCC(=O)N	0
ZINC71831268	COc1cccc2c1nc(s2)NC(=O)N1CCC(CC1)CC(=O)N	0
ZINC71831411	C[C@H](Cc1cccc(c1)F)C(=O)NCCCC(=O)N	1
ZINC71832916	C[C@H](C(=O)N1CCN(CC1)CC(=O)N)OCCC(C)C	0
ZINC71834629	c1ccc(cc1)c1ncc(cn1)C(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC71835661	COc1ccc(cc1)c1nc(co1)C[N@H+]1CCC[C@H](C1)O	0
ZINC71837305	c1cc(cc(c1)F)[C@@H]1C[C@H]1NC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC71837318	c1cc(cc(c1)C(F)(F)F)[C@H]1C[C@H]1NC(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC71838940	Cc1ccc(cc1)C(=O)N(C)Cc1ccccc1OC(F)(F)F	0
ZINC71841523	CCO[C@H]1C[C@H]1C(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N	1
ZINC71846455	C[C@H](C1CC1)N(Cc1ccc(cc1)OC)C(=O)c1ccccc1OC	0
ZINC71846804	CCn1cnnc1CNC(=O)[C@@H]1C[C@H]1c1cccc(c1)Br	0
ZINC71847229	c1ccc(c(c1)C/[NH+]=C(/N)\NCCCN1CCOCC1)O	0
ZINC71847260	c1cc(cc(c1)F)[C@H](C/[NH+]=C(/N)\N1CCN(CC1)c1nccs1)O	0
ZINC71847275	COCC[N@H+]1CCC[C@@H]1C/[NH+]=C(/N)\Nc1ccc(c(c1)Cl)F	1
ZINC71851721	c1cc(c(cc1F)F)[C@@H](CNCc1cnc2c(cnn2c1)C(=O)N)O	1
ZINC71852583	CCNC(=O)CN1CCN(CC1)[C@@H]1C[C@H](OC1=O)C	0
ZINC71856864	CC(=O)Nc1ccc(c(c1)C(=O)NC[C@H](Cc1ccccc1)O)F	0
ZINC71857536	c1ccc(c(c1)CNCc1ccc[nH+]c1N1CCC(CC1)C(=O)N)F	1
ZINC71857536	c1ccc(c(c1)C[NH2+]Cc1cccnc1N1CCC(CC1)C(=O)N)F	1
ZINC71859352	CCCc1c(nc([nH]c1=O)C(CC)(CC)N)N	0
ZINC71863230	CC(C)c1c(cnn1c1ccc(cc1)F)C(=O)N(C)CCC#N	1
ZINC71863658	c1cn(c(=O)nc1N)F	0
ZINC71863675	C[C@H]1CCCC[C@@H]1OCC[NH+]1CCN(CC1)c1ccc2nncn2n1	0
ZINC71863703	c1c(cnc(c1F)Cl)N	0
ZINC71864171	C[C@@H]1CN(CCN1C[C@@H](C)O)Cc1ccc(c(c1)F)OC	0
ZINC71864415	C[C@@H]1CN(CCN1C[C@@H](C)O)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC71864417	C[C@H]1CN(CC[N@@H+]1C[C@@H](C)O)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC71867486	C[C@H](CNC(=O)CCSc1ccccc1F)N1CC[N@H+](CC1)C	1
ZINC71869138	Cc1c(n(c([nH+]1)S[C@@H](C)C(=O)c1ccccc1)CC(C)C)C	0
ZINC71869335	CCCC[C@@H](CC)CNC(=O)N1CC[C@@H](CC1)C(=O)OCC	0
ZINC71870960	C[C@H](C[N@H+]1CC[C@@H](CC1)CN[C@H](C)C(=O)N[C@](C)(C#N)C(C)C)O	0
ZINC71871117	C[C@H](CN1CCN(CC1)C(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F)O	0
ZINC71871396	CCCC[C@H](C(=O)N1CCN(CC1)C[C@H](C)O)NC(=O)N	0
ZINC71871524	C[C@@H](CN1CCN(CC1)C(=O)c1ccc(c(c1)F)n1cccc1)O	0
ZINC71874764	COCCC(=O)NCc1ccc(cc1)NC(=O)c1ccc(cc1)F	1
ZINC71875245	C[C@@H](C(=O)N1CCC[C@H](C1)C(=O)N)[N@H+]1CCCC[C@@H]1Cn1cccn1	0
ZINC71876479	Cc1cnn(c1)C[C@@H]1CC[N@H+](CC1)C[C@H](COc1ccc(cc1)F)O	0
ZINC71877108	COc1cccc(c1)COC[C@@H](CN1C[C@@H](C1)n1cccn1)O	0
ZINC71877181	Cc1ccc(cc1C)[C@H](C[NH2+]CCn1cccn1)O	0
ZINC71877193	CN1CCO[C@H](C1)C[NH2+]C[C@@H](COc1ccc(cc1)F)O	0
ZINC71879670	C[C@H](c1nccs1)NC(=O)NCCSCc1ccccc1F	1
ZINC71879958	CCCCCN(Cc1ccc(cc1)F)C(=O)[C@@H]1CC(=O)N(C1)CC	1
ZINC71880403	CC(C)c1ncc2c(n1)C[N@@H+](CC2)Cc1[nH]c2cccc(c2n1)F	0
ZINC71880507	CC(=O)N1CCC[C@@H]1[C@H]1CCC[N@H+]1CC(=O)N1CCOCC1	0
ZINC71880989	CC[C@H](CN1CCN(CC1)C(=O)COCC(F)(F)F)O	0
ZINC71881771	CC[C@@H](CN1CCN(CC1)C(=O)[C@H](C)OC[C@@H]1CCCO1)O	0
ZINC71881830	CC[C@H](C[NH+]1CCN(CC1)C(=O)COc1ccc(cc1)C(=O)N)O	0
ZINC71881842	CC(C)(CN1CCN(CC1)C(=O)[C@@H](CCSC)NC(=O)N)O	0
ZINC71882014	CCOC[C@H](CN1CCN(CC1)C(=O)c1cc(ccc1F)C)O	0
ZINC71882205	C[C@H]([C@H](C)n1cccn1)NCCS(=O)(=O)C	0
ZINC71882539	c1ccc(cc1)[C@H](C(=O)N)NC(=O)NCCOc1ccc(c(c1)F)F	1
ZINC71882973	CC(C)(C)OC(=O)NCCC(=O)N[C@H]1CCc2c1cc(cc2)F	1
ZINC71882982	COCCCN(Cc1ccncc1)C(=O)c1ccc2cc[nH]c2c1	0
ZINC71883144	Cc1c(sc(n1)C)[C@H](C)N(C)C(=O)c1cc(ccc1F)F	0
ZINC71883772	c1ccnc(c1)CCNC(=O)Nc1cc(ccc1n1cccn1)F	1
ZINC71885828	CC(C)Cc1cc([nH]n1)C(=O)N[C@H](C(C)C)C(=O)N	0
ZINC71886698	c1ccc(c(c1)C(=O)NC[C@@H](c1cccc(c1)C(F)(F)F)O)F	0
ZINC71893781	c1cc(c(cc1[N+](=O)[O-])F)NCC/[NH+]=C(/c1c(O)cccn1)\O	0
ZINC71893802	c1cc(c(cc1S(=O)(=O)N)C(F)(F)F)N1CCC[C@@H](C1)O	0
ZINC71893803	c1cc(c(cc1S(=O)(=O)N)C(F)(F)F)N1CCC[C@H](C1)O	0
ZINC71894002	c1cc(ccc1C(F)(F)F)n1ccnc1SCC(=O)N	0
ZINC71896318	Cc1ccc(cc1)OCCC(=O)N1CCC[C@@H](C1)CS(=O)(=O)N	0
ZINC71897065	C[C@H]1CC[C@@H](CN1Cc1[nH]c2cccc(c2n1)F)C(=O)N	0
ZINC71897487	c1cc(ccc1CCO)N[C@H](c1ccc(cc1)Br)C(=O)N	0
ZINC71899516	c1cc(c(c(c1)F)[N+](=O)[O-])N1CCC(CC1)n1cncn1	0
ZINC71900425	CC(C)(C)[C@H](CNc1ncc(s1)S(=O)(=O)N)O	0
ZINC71902192	CN(CCOc1ccccc1)C(=O)Nc1cccc(c1)OC(F)(F)F	1
ZINC71904223	COCCN(CC(F)F)c1c(cccn1)[N+](=O)[O-]	1
ZINC71904335	C1CC=C[C@@H](C1)[N@H+](CCO)CCOCC(F)(F)F	0
ZINC71904860	CC[N@H+](C[C@@H](COCC)O)[C@@H](C)c1ccc(cc1)F	0
ZINC71904898	c1ccc(c(c1)C[N@@H+]1CCC[C@H]1CO)Oc1cccnc1	0
ZINC71905314	Cc1cccc(n1)NC(=O)[C@@H]1CCC[N@H+]1C[C@@H](c1cccc(c1)F)O	0
ZINC71905771	CC[C@@H](c1ccc(cc1)Oc1c(c(=O)n2ccccc2n1)[N+](=O)[O-])O	0
ZINC71906051	c1cc(c(cc1S(=O)(=O)NCCCN1CCCCCC1=O)Cl)C#N	0
ZINC71906628	CCN(CC)C(=O)CCCNC(=O)c1cccnc1OC	0
ZINC71907820	Cn1c2ccccc2[nH+]c1CN(C)C[C@H](COCc1ccccc1)O	0
ZINC71908543	Cc1c(c(n(n1)C)OC)NC(=O)CCc1ccsc1	0
ZINC71908873	C[NH+](C)[C@H](CNC(=O)c1ccc(cc1)COC)c1c(cccc1F)F	1
ZINC71908936	C[C@H](C(=O)N(Cc1ccc(cc1)F)CC1CC1)NC(=O)c1ccco1	0
ZINC71909390	CN(C)c1cc(nc(n1)N[C@H](CO)c1ccccc1)C(F)(F)F	0
ZINC71909620	c1cc(cc(c1)F)N1CCC[C@@H](C1=O)NC(=O)N1CCC[C@H](C1)CO	0
ZINC71909621	c1cc(cc(c1)F)N1CCC[C@H](C1=O)NC(=O)N1CCC[C@H](C1)CO	0
ZINC71909814	CN(Cc1ccncc1)c1cc(nc(n1)c1cccnc1)C(F)(F)F	0
ZINC71910884	CCC[C@@](C)(C(=O)OC)NCc1nnc(o1)c1ccco1	0
ZINC71911605	c1c(c(nc(n1)N1CCC[C@@](C1)(C(F)(F)F)O)NC1CC1)[N+](=O)[O-]	0
ZINC71911785	COCCN(CCO)C(=O)Nc1ccccc1OC1CCCC1	0
ZINC71911821	CCCN(Cc1ccccc1O)C(=O)Nc1cc(ccc1C)C(=O)N	0
ZINC71912805	C[C@H](c1cccc(c1)OC(C)C)NC(=O)NC1CCCCCC1	0
ZINC71914241	c1cc(ccc1[C@H](C(=O)OCC(=O)N1CCCC1)O)Br	0
ZINC71914909	CCN(Cc1nc(no1)[C@H](C)OCC)c1ccc(cc1)F	1
ZINC71914980	C[C@H](c1csc2c1cccc2)NC(=O)NCC[C@@H](C(F)(F)F)O	0
ZINC71915827	Cc1csc(n1)CCN1CCCC1=O	0
ZINC71916478	Cc1ncc(c(n1)C(=O)N[C@@H](c1ccccc1)C1CC1)Cl	0
ZINC71917688	C[C@@H](CCCC(C)C)NC(=O)NC[C@@H](c1ccccc1F)O	0
ZINC71917773	C[NH+](C)C[C@H](CNC(=O)C(=O)Nc1ccc(cc1Cl)Br)O	0
ZINC71918409	COc1ccccc1c1nc(cs1)CSc1cc(ccn1)C#N	0
ZINC71920049	Cc1ccc(o1)CN(C)C(=O)COC(=O)c1cc(ccc1O)O	0
ZINC71920218	CCOc1ccc(cc1NC(=O)N1CCC[C@@H](C1)OCCO)Cl	0
ZINC71921351	C[C@H]([C@@H](C(=O)OCCOC)NS(=O)(=O)c1cccs1)O	0
ZINC71921436	CCO[C@H]1CCCN(C1)C(=O)Nc1cnn(c1)CC(F)F	1
ZINC71921699	CC(C)C(=O)N1CCC(CC1)[NH2+]CCN(c1ccccc1)C(=O)OC	0
ZINC71922572	CCOc1cc(ccc1NC(=O)NCCCO)F	0
ZINC71923483	C[C@@H](c1ccc(cc1)n1cncn1)NC(=O)NCCC(=O)N	0
ZINC71926732	c1cc(ncc1CNC(=O)NCCC(=O)N)N1CCCCCC1	0
ZINC71926938	CCN1CCN(CC1)C(=O)NCC[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC71937430	CC(C)(CNC(=O)Nc1ccc(cc1)C(F)(F)F)C(=O)N	0
ZINC71940113	CSc1ccc(cc1)NC(=O)N1CCC[C@@H]1C1CCCCC1	0
ZINC71942152	CCCOc1ccc(cc1NC(=O)NC[C@@H](c1ccccc1F)O)Cl	0
ZINC71942281	CCOc1cc(ccc1NC(=O)NC[C@H](c1ccccc1F)O)C	0
ZINC71952339	C[C@@H](c1c(cccc1F)F)[N@@H+]1CC[C@H](CC1)CO	0
ZINC71952733	c1cc(ccc1[C@H](CNc1ncc(c(n1)N)[N+](=O)[O-])O)F	0
ZINC71952748	Cc1cc(ccc1[N+](=O)[O-])NC[C@@H](c1ccc(cc1)F)O	0
ZINC71955477	CC(C)(CNc1cnn(c(=O)c1Cl)c1ccccc1)C(=O)N	0
ZINC71955617	CCCOCc1ccccc1CNc1c(cccn1)C(F)(F)F	1
ZINC71956081	c1ccc2c(c1)[C@@H](CCO2)NC(=O)C[N@H+](CCO)C1CC1	0
ZINC71963364	C[C@@H](Cn1cncn1)NC(=O)c1ccc(cc1)S(=O)(=O)NC(C)(C)C	0
ZINC71964050	CCCN(CC(=O)OCC)S(=O)(=O)c1c(cc(cc1Cl)Br)Cl	0
ZINC71964583	c1cc(c(cc1CC(=O)N1CCC(CC1)O)Br)F	0
ZINC71964892	Cc1ccccc1n1c(nnc1SCCCN1C(=O)CNC1=O)C	0
ZINC71966220	Cc1ccc(cc1)NC(=O)CO/N=C(/Cc1csc(n1)C)\N	0
ZINC71971642	c1cc(c(cc1F)Br)CO/N=C/C(=O)Nc1ccc(cc1F)F	1
ZINC71973223	C[C@@H](CCCCO)N(/C(=N/O)/N)C(=O)OC(C)(C)C	0
ZINC71973726	CC(C)COCCNC(=O)c1ccccc1OCc1ccc(cc1)Cl	0
ZINC71973827	C[C@@H]1COc2c3c(cc(c2F)F)C(=O)[C@@H](CN13)C(=O)[O-]	0
ZINC71974494	COc1ccc(cc1)[C@]1(C(=O)N=C(N1)N)Cc1c(cccc1Cl)F	0
ZINC71974529	c1cc(ccc1C[C@]1(C(=O)N=C(N1)N)c1ccc(cc1)[N+](=O)[O-])F	0
ZINC71974765	c1ccc(cc1)C[C@@]1(C(=O)N=C(N1)N)c1cccc(c1)Cl	0
ZINC71974894	CCOc1ccc(cc1)C[C@@]1(C(=O)N=C(N1)N)c1ccc(cc1)F	1
ZINC71974970	CCOc1ccccc1C[C@@]1(C(=O)N=C(N1)N)c1ccc(cc1)F	1
ZINC71975070	c1cc(c(c(c1)Cl)C[C@]1(C(=O)N=C(N1)N)c1ccc(cc1)Br)F	0
ZINC71975100	CCOc1ccc(cc1)[C@]1(C(=O)N=C(N1)N)Cc1ccc(cc1)F	1
ZINC71975168	CCOc1ccc(cc1)[C@@]1(C(=O)N=C(N1)N)Cc1c(cccc1Cl)F	1
ZINC71975321	Cc1ccccc1C[C@@]1(C(=O)N=C(N1)N)c1cccc(c1)OC	0
ZINC71976198	c1cc(sc1)[C@@]1(C(=O)N=C(N1)N)Cc1ccc(cc1)F	0
ZINC71977982	Cc1ccc(c(c1)C)c1cc(nc(n1)N)c1ccccc1F	0
ZINC71980729	c1cc(c(cc1CSC(=[NH2+])N)F)Cl	0
ZINC71981453	c1ccc(cc1)CCCC(=O)Nc1ccc(c(c1)F)N1CCCC1	1
ZINC71981972	c1ccn2c(c1)nn(c2=O)CCNc1ccc(cc1)C(=O)N	0
ZINC71997817	COc1c(cc(cc1F)NC(=O)NCCN1CCOCC1)F	1
ZINC72001878	Cc1cc(c(c(c1)C)NC(=O)[C@H](C)O/N=C(\Cc1ccccc1)/N)C	0
ZINC72003332	CCNC(=O)CCCOc1ccccc1F	1
ZINC72004504	c1cc(cc(c1)F)OCCCC(=O)Nc1ccc(cc1)OCC(=O)N	1
ZINC72004578	CC[C@@H]1CCCC[C@H]1NC(=O)CCCOc1ccccc1F	1
ZINC72008802	CN(CCCOc1ccc(cc1)F)C(=O)c1c(ccs1)n1cnnn1	1
ZINC72010459	COC(=O)c1ccc(s1)C(=O)N[C@H](c1ccc(cc1)F)C1CCCC1	0
ZINC72011240	CC(C)(CNC(=O)CCCNc1ccc(cc1)[N+](=O)[O-])C(=O)N	0
ZINC72016187	CCCCc1nc(no1)CSc1nnc(n1N)C(F)(F)F	1
ZINC72027052	Cc1cc(c(cc1C)O)C[NH2+][C@@H](c1ccc(cc1)F)C(C)(C)C	0
ZINC72027398	COc1ccc(c(c1)[C@H](CNc1cccc(c1[N+](=O)[O-])F)O)OC	0
ZINC72028403	CCCCN([C@H]1CCS(=O)(=O)C1)C(=O)c1cc2cc(ccc2[nH]1)F	1
ZINC72033044	Cc1ccc(cc1F)C(=O)Nc1cccc(c1)NC(=O)OCCOC	1
ZINC72042309	COc1ccccc1SCc1nc(nc(n1)Nc1ccc(cc1)F)N	0
ZINC72043845	Cc1ccc(c(c1)OCCO/N=C(\c1ccc(c(c1)F)F)/N)C	1
ZINC72046094	C[NH+](C)CCN(Cc1ccc(cc1F)F)C(=O)CSCC(=O)N	1
ZINC72050552	CCOC(=O)c1cnc2ccccc2c1N1CCN(CC1)CCO	0
ZINC72057487	Cc1ccc(cc1)CO/N=C(\c1cccnc1Oc1ccccc1)/N	0
ZINC72058005	COc1ccccc1c1nnc(n1N)SCCCCCO	0
ZINC72058035	c1cc(ccc1c1nnc(n1N)SCCCCCO)OC(F)F	1
ZINC72058051	CCCn1c2ccc(cc2nc1SCCCCCO)S(=O)(=O)N	0
ZINC72062347	CCOC(=O)c1ccc(nc1)N1CCCN(CC1)C(=O)N	0
ZINC72063044	CN1C[C@@H](CC1=O)NC(=O)CCCNC(=O)C1CC1	0
ZINC72066549	CCCn1c2ccc(cc2nc1SC1CCCC1)S(=O)(=O)N	0
ZINC72071363	c1cc(ccc1CCCCl)S(=O)(=O)Nc1ccc(cc1F)S(=O)(=O)N	1
ZINC72071978	Cc1ccc(c(c1)OCCCCC(=O)N1CCCC[C@H]1CC(=O)N)C	0
ZINC72077286	C[C@H](c1cccnc1)N(C)C(=O)C1CCN(CC1)C(=O)OCC(C)C	0
ZINC72077527	CCCCNC(=O)C1(CCCCC1)NC(=O)c1ccc(c(c1)F)Br	1
ZINC72079592	Cc1ccc(c(c1)CNc1ccccc1C[N@H+]1CC[C@@H](CC1)CO)C	0
ZINC72079913	c1ccc(cc1)NC(=O)c1cc(c(nc1N)SCCCCCO)C#N	0
ZINC72082129	CN(CCCc1c(c([nH]n1)N)C#N)c1c(nccn1)C#N	0
ZINC72082373	CCN(Cc1ccoc1)S(=O)(=O)Cc1ccccc1F	0
ZINC72092790	Cc1ccc(c(c1)Br)NC(=O)CNc1ccc(c(c1)Cl)n1cccn1	0
ZINC72093096	COc1ccc(cc1CO)N[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC72093097	COc1ccc(cc1CO)N[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC72093600	CCOc1cc(ccc1C)NC(=O)N[C@@H](C)c1ccc(c(c1)F)F	1
ZINC72094768	C[C@@H]1C[C@@H]1NC(=O)c1ccn(n1)c1cccc(c1)F	0
ZINC72098653	c1cc(c(cc1CO)NCCOc1ccc(cc1Br)Cl)Cl	0
ZINC72099105	C([C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)O[C@H]1[C@H]([C@@H]([C@@H]([C@@H]([C@@H]1O)O)O)O)O)O)O)O)O	0
ZINC72105766	Cc1cc(n(n1)c1ccc(cc1)C(=O)OCCc1ccccc1)C	0
ZINC72112822	C1C[C@H](OC1)COC[C@@H](CN1CCNC(=O)C1)O	0
ZINC72115188	c1cc(ccc1N1C[C@@H](C(=NC1=O)[O-])C(=[NH2+])N)Cl	0
ZINC72117430	CC(C)n1c2c(c(O)n1)[C@H](CC(=O)N2)c1c(cccc1Cl)F	0
ZINC72119938	c1c(cc(c(c1[N+](=O)[O-])N)O)[N+](=O)[O-]	0
ZINC72120965	C[NH+](C)C[C@@]1(CCC[N@@H+](CC1)Cc1cnn(c1)c1ccccc1F)O	0
ZINC72121947	c1cc(c(cc1CC(=O)N1CCCn2c[nH+]cc2C1)Cl)O	0
ZINC72123919	C[NH+](C)C[C@]1(CCCN(CC1)C(=O)c1cc(=O)c(co1)OC)O	0
ZINC72124197	C[NH+](C)C[C@@]1(CCCN(CC1)S(=O)(=O)c1ccc(cc1)C(F)(F)F)O	0
ZINC72128393	COc1cccc(c1OC)CC(=O)N1CCC[C@](C1)(CO)O	0
ZINC72129407	Cc1cc(ccc1OC)CN1CCNC(=O)[C@@H]1CC(=O)N(C)CCO	0
ZINC72132983	c1cc(c(c(c1)F)CC[C@@H]1CCC[N@@H+](C1)CCOCCO)F	0
ZINC72133718	Cc1cnc(nc1N)c1cc(nc2c1cc[nH]2)NCCO	0
ZINC72135342	c1ccc2c(c1)nc(s2)CN1CC[C@]2(CCCO2)CCC1=O	0
ZINC72137086	c1c[nH]c2c1c(cc(n2)NCCO)c1cc(ccn1)CO	0
ZINC72139062	c1cc(oc1)c1ncc(cn1)C[N@@H+]1CCCN(CC1)Cc1cccs1	0
ZINC72140468	C[NH+](C)CCNc1cc(c2cc[nH]c2n1)c1ccccc1CO	0
ZINC72141822	Cc1cc(cc(c1C)NS(=O)(=O)NCc1ccccc1)n1cnnn1	0
ZINC72143267	COc1ccc(cc1OC)CCC(=O)N1CC[C@@H]([C@@H](C1)O)CO	0
ZINC72143592	c1cc(ccc1N1CCN(CC1)[C@H]1CCCN(C1)C(=O)CCO)F	0
ZINC72144165	Cn1cc(c2c1ccc(c2)F)c1c2c(nc(c1C#N)N)CC[NH2+]C2	0
ZINC72144274	c1cc([nH+]cc1c1cc(nc2c1cc[nH]2)NCCO)N	0
ZINC72144509	COc1ccc(cc1)N1CCN(CC1)[C@@H]1CCCN(C1)C(=O)CO	0
ZINC72145520	c1ccc(cc1)SCCN1CC[NH+](CC1)Cc1cccc(c1)F	1
ZINC72147421	COc1cccc(c1)CCC(=O)N1CCC(CC1)[N@@H+]1CCC[C@@H](C1)O	0
ZINC72147433	c1ccc2c(c1)cccc2C[N@@H+]1CCNC(=O)[C@H]1CC(=O)NCCO	0
ZINC72148505	CN(CCO)C(=O)C[C@H]1C(=O)NCCN1Cc1ccc(c(c1)F)F	0
ZINC72148745	c1cc(c(nc1)NC[C@@H]1C[NH2+]CCOC1)C(F)(F)F	0
ZINC72149367	c1cc(c(nc1)NC[C@@H]1C[NH2+]CCOC1)C(=O)N	0
ZINC72149428	c1cc(cc(c1)C(=O)N)C[C@H]1CC[N@@H+](C1)CCOCCO	0
ZINC72150729	c1cc(cc(c1)C(F)(F)F)C1(CCN(CC1)Cc1cccnc1N)O	0
ZINC72150892	c1ccc(c(c1)O)OCC(=O)N1CCC[C@@H](C1)Nc1ccc(cc1)F	0
ZINC72151145	CN1c2ccccc2C2(C1=O)CCN(CC2)C(=O)C1(CCC1)COC	0
ZINC72151381	COCCN(Cc1nccs1)C(=O)[C@@H]1CC2(CC[NH2+]CC2)CN1	0
ZINC72151745	CN(C)c1c2c(nc(n1)c1ccncc1)CN(CC2)C(=O)[C@@H](CO)N	0
ZINC72152828	C1[C@@H]2CN(C[C@@H]2C[C@@H]([C@H]1O)O)C(=O)CCc1nc([nH]n1)N	0
ZINC72153533	c1cc(cc(c1)C(F)(F)F)CC[C@H]1CCC[N@H+](C1)CCOCCO	0
ZINC72153605	c1ccc2c(c1)C[C@H](C12CCN(CC1)C(=O)CCCS(=O)(=O)N)O	0
ZINC72154401	c1cc(sc1)C(=O)N1CCc2c(c(c(c(n2)N)C#N)C2CC2)C1	0
ZINC72154447	c1c[nH]c2c1c(cc(n2)NCCO)c1cc(cc2c1nc(s2)N)F	1
ZINC72154784	c1cc(cc(c1)C(F)(F)F)[C@@]1(CC[N@H+](CC1)C[C@@H]1CCOC1)O	0
ZINC72156196	c1c(nc(nc1NC[C@@]1(CCC[NH2+]CC1)O)N1CCCC1)C(F)(F)F	0
ZINC72156317	c1cc(c(c(c1)F)F)C[N@H+]1CC[C@@H](CC1)[C@H]1CC[N@H+](C1)CCC(=O)N	0
ZINC72157173	c1cnc(nc1)c1cc(nc2c1cc[nH]2)NCCO	0
ZINC72157476	c1cc(c(cc1CN1CCNC(=O)[C@@H]1CC(=O)NCC(=O)N)F)F	0
ZINC72157635	CCc1ccccc1O[C@@H]1C[N@@H+](C1)CC(C)(C)N1CCOCC1	0
ZINC72162620	c1cc(cc(c1)C(=O)N)C[C@H]1CCN(C1)C(=O)c1c(cccn1)O	0
ZINC72163603	COc1ccc(c(c1)F)C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NCCO	0
ZINC72164732	c1cncc(c1C(=O)N1CCC(CC1)[N@@H+]1CC[C@H](CC1)O)F	0
ZINC72166031	C[NH+](C)C[C@@]1(CCC[N@@H+](CC1)Cc1c[nH]nc1c1ccc(cc1)F)O	0
ZINC72166310	Cc1c2cc(ccc2[nH]c1C[N@H+]1CCC[C@@](CC1)(CO)O)F	0
ZINC72166911	C[NH+](C)C[C@@]1(CCC[N@@H+](CC1)Cc1nc(cs1)c1ccc(cc1)F)O	0
ZINC72167992	CCNC(=O)CN1CCN(CC1)Cc1cnn(c1)CC	0
ZINC72168005	C[NH+](C)C[C@@]1(CCN(C1)C(=O)c1cc(ccc1F)S(=O)(=O)N)O	0
ZINC72168690	CCCC[C@H](C(=O)N)Nc1cc(nc2n1ncc2)CCC	0
ZINC72171174	C[NH+](C)C[C@@]1(CCCN(C1)C(=O)c1cc([nH]n1)C1CC1)O	0
ZINC72173000	CN1CCN(CC1)C(=O)[C@H]1CN(CCN1)c1nc(co1)C(=O)[O-]	0
ZINC72173957	CN(Cc1cccc2c1non2)Cc1cnn(c1)c1ccccc1	0
ZINC72174069	CN(C)C[C@]1(CC[N@H+](C1)CCCOc1ccc(cc1)C(=O)N)O	0
ZINC72174288	c1cnc(cc1C(=O)N1CCC(CC1)[N@@H+]1CC[C@H](CC1)O)N	0
ZINC72174535	CN(CCO)C(=O)C[C@@H]1C(=O)NCC[N@H+]1Cc1ccc(cc1F)OC	0
ZINC72190258	c1cc(c(c(c1F)F)O)Br	0
ZINC72190337	C1=[NH+]c2c([C@H](N1)N)nc(n2[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N=[N+]=[N-]	0
ZINC72190461	COc1cc(c(cc1[N+](=O)[O-])C#N)N	0
ZINC72190721	c1c(c(cc(c1F)F)O)[C@H](C(F)(F)F)N	0
ZINC72190724	c1c(cc(c(c1O)F)F)[C@@H](C(F)(F)F)N	0
ZINC72190741	c1c[nH]c2c1cc(c(c2)[C@@H](C(F)(F)F)N)O	0
ZINC72190760	CCCc1cccc(c1O)[C@@H](C(F)(F)F)N	1
ZINC72190784	CCOc1ccc(c(c1)[C@@H](C(F)(F)F)N)O	1
ZINC72190788	c1cc(c(c(c1)[N+](=O)[O-])O)[C@@H](C(F)(F)F)N	0
ZINC72190791	CSc1cccc(c1O)[C@H](C(F)(F)F)N	0
ZINC72190822	COCCc1ccc(c(c1)[C@H](C(F)(F)F)N)O	1
ZINC72190884	c1cc(c(cc1C(F)(F)F)CO)[C@@H](C(F)(F)F)N	0
ZINC72190885	c1cc(c(c(c1)[C@H](C(F)(F)F)N)O)C1CCCCC1	0
ZINC72190895	CCOc1cc(cc(c1O)[C@@H](C(F)(F)F)N)CC#N	1
ZINC72190898	c1cc(c(cc1OC(F)(F)F)O)[C@H](C(F)(F)F)N	0
ZINC72190901	c1cc(c(cc1N1CC[NH2+]CC1)O)[C@@H](C(F)(F)F)N	0
ZINC72190914	COc1cc(c(c(c1O)[C@H](C(F)(F)F)N)F)Br	0
ZINC72190960	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)Br)Br	0
ZINC72190973	c1c(c(cc(c1OC(F)(F)F)Br)O)[C@@H](C(F)(F)F)N	0
ZINC72190974	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)Br)OC(F)(F)F	0
ZINC72191014	c1cc2c(cc1Br)cc(c(c2Br)O)[C@H](C(F)(F)F)N	0
ZINC72191015	c1cc2c(cc1Br)cc(c(c2Br)O)[C@@H](C(F)(F)F)N	0
ZINC72191019	c1c(cc(c(c1[C@@H](C(F)(F)F)N)O)I)I	0
ZINC72191171	c1c(cc(c(c1[C@@H](C(=O)[O-])[NH3+])O)F)N	0
ZINC72191173	c1cc(c(c(c1N)O)[C@@H](C(=O)[O-])[NH3+])F	0
ZINC72191382	c1cc(c(c(c1[C@H](CO)[NH3+])O)[N+](=O)[O-])F	0
ZINC72191383	Cc1c(cccc1C(F)(F)F)[C@@H](CO)[NH3+]	0
ZINC72191432	Cc1cc(ccc1N)[C@H](C(F)(F)F)[NH3+]	0
ZINC72191434	CC(C)C(=O)Nc1ccc(cc1OC(=O)C(C)C)N	0
ZINC72191822	c1cnc(cc1c1cc(cc(c1)F)F)Br	0
ZINC72192648	c1c(ncnc1N1CCC[C@@H](C1)CO)N	0
ZINC72192781	c1c(c[nH+]cc1OC1CCC1)N	0
ZINC72193350	c1cc(c(cc1Br)C1CC1)N	0
ZINC72194638	Cc1ccc(c(c1)[C@@H](C(F)(F)F)N)O	0
ZINC72194648	c1ccc(c(c1)CO)[C@H](C(F)(F)F)N	0
ZINC72194649	c1ccc(c(c1)CO)[C@@H](C(F)(F)F)N	0
ZINC72194650	c1cc(cc(c1)[C@H](C(F)(F)F)N)CO	0
ZINC72194654	c1cc(ccc1CO)[C@H](C(F)(F)F)N	0
ZINC72194661	c1cc(c(cc1O)[C@@H](C(F)(F)F)N)N	0
ZINC72194663	c1cc(c(cc1O)[C@@H](C(F)(F)F)N)O	0
ZINC72194670	c1cc(c(c(c1)O)[C@H](C(F)(F)F)N)O	0
ZINC72194714	c1cc(c(c(c1)F)[C@H](C(F)(F)F)N)O	0
ZINC72194715	c1cc(c(c(c1)F)[C@@H](C(F)(F)F)N)O	0
ZINC72194719	c1cc(c(c(c1)F)O)[C@@H](C(F)(F)F)N	0
ZINC72194721	c1cc(c(cc1O)F)[C@@H](C(F)(F)F)N	0
ZINC72194723	c1c(cc(cc1O)F)[C@@H](C(F)(F)F)N	0
ZINC72194761	c1cc(c(c(c1)[C@@H](C(F)(F)F)N)O)C#N	0
ZINC72194768	C=Cc1ccc(c(c1)[C@H](C(F)(F)F)N)O	0
ZINC72194817	Cc1cc(cc(c1[C@@H](C(F)(F)F)N)C)O	0
ZINC72194821	Cc1cc(c(c(c1)[C@@H](C(F)(F)F)N)O)C	0
ZINC72194822	Cc1cc(c(cc1C)O)[C@H](C(F)(F)F)N	0
ZINC72194832	c1cc(c(cc1C[NH3+])[C@H](C(F)(F)F)N)O	0
ZINC72194833	c1cc(c(cc1C[NH3+])[C@@H](C(F)(F)F)N)O	0
ZINC72194834	c1cc(c(cc1N)CO)[C@H](C(F)(F)F)N	0
ZINC72194835	c1cc(c(cc1N)CO)[C@@H](C(F)(F)F)N	0
ZINC72194838	Cc1cc(c(c(c1)N)O)[C@H](C(F)(F)F)N	0
ZINC72194840	COc1cccc(c1O)[C@H](C(F)(F)F)N	0
ZINC72194842	COc1ccc(c(c1)O)[C@H](C(F)(F)F)N	0
ZINC72194843	COc1ccc(c(c1)O)[C@@H](C(F)(F)F)N	0
ZINC72194848	COc1cc(ccc1[C@H](C(F)(F)F)N)O	0
ZINC72194853	c1cc(c(c(c1)[C@@H](C(F)(F)F)N)O)CO	0
ZINC72194855	Cc1cc(c(c(c1)O)[C@@H](C(F)(F)F)N)O	0
ZINC72194888	c1cc(c(cc1CO)[C@@H](C(F)(F)F)N)F	0
ZINC72194889	Cc1cc(cc(c1O)[C@H](C(F)(F)F)N)F	0
ZINC72194900	Cc1ccc(c(c1F)O)[C@@H](C(F)(F)F)N	0
ZINC72194907	c1cc(c(cc1[S-])O)[C@H](C(F)(F)F)N	0
ZINC72194934	c1cc(c(c(c1N)O)[C@H](C(F)(F)F)N)F	0
ZINC72194935	c1cc(c(c(c1N)O)[C@@H](C(F)(F)F)N)F	0
ZINC72194963	c1cc(c(c(c1)O)Cl)[C@@H](C(F)(F)F)N	0
ZINC72194964	c1cc(c(c(c1)O)Cl)[C@H](C(F)(F)F)N	0
ZINC72194965	c1cc(c(cc1O)Cl)[C@@H](C(F)(F)F)N	0
ZINC72194967	c1cc(c(cc1Cl)O)[C@H](C(F)(F)F)N	0
ZINC72194969	c1cc(c(c(c1)Cl)O)[C@@H](C(F)(F)F)N	0
ZINC72194987	c1c(c(cc(c1F)O)F)[C@H](C(F)(F)F)N	0
ZINC72194995	c1cc(c(c(c1F)[C@H](C(F)(F)F)N)O)F	0
ZINC72195019	c1cc2c(cc[nH]2)c(c1[C@@H](C(F)(F)F)N)O	0
ZINC72195055	Cc1cc(c(c(c1)[C@H](C(F)(F)F)N)O)C=O	0
ZINC72195078	CCCc1cccc(c1O)[C@H](C(F)(F)F)N	1
ZINC72195079	c1c(c(cc(c1[C@@H](C(F)(F)F)N)O)F)C#N	0
ZINC72195080	c1cc(c(c(c1[C@@H](C(F)(F)F)N)O)C#N)F	0
ZINC72195099	CCOc1cccc(c1O)[C@H](C(F)(F)F)N	1
ZINC72195100	CCOc1cccc(c1O)[C@@H](C(F)(F)F)N	1
ZINC72195102	CCOc1cc(ccc1O)[C@@H](C(F)(F)F)N	1
ZINC72195106	c1cc(c(cc1CCO)[C@@H](C(F)(F)F)N)O	1
ZINC72195107	COCc1ccc(c(c1)[C@H](C(F)(F)F)N)O	1
ZINC72195108	COCc1ccc(c(c1)[C@@H](C(F)(F)F)N)O	1
ZINC72195109	CCOc1c(cccc1O)[C@@H](C(F)(F)F)N	1
ZINC72195114	COc1ccc(c(c1)[C@H](C(F)(F)F)N)CO	0
ZINC72195116	CCOc1ccc(c(c1)O)[C@@H](C(F)(F)F)N	1
ZINC72195117	CCOc1ccc(c(c1)O)[C@H](C(F)(F)F)N	1
ZINC72195118	c1c(cc(c(c1F)C#N)F)[C@H](C(F)(F)F)N	0
ZINC72195124	c1cc(c(cc1[C@H](C(F)(F)F)N)[N+](=O)[O-])O	0
ZINC72195125	c1cc(c(cc1[N+](=O)[O-])[C@H](C(F)(F)F)N)O	0
ZINC72195125	c1cc(c(cc1[N+](=O)[O-])[C@H](C(F)(F)F)N)[O-]	0
ZINC72195127	c1cc(c(cc1[C@@H](C(F)(F)F)N)[N+](=O)[O-])O	0
ZINC72195128	c1cc(c(c(c1)[N+](=O)[O-])O)[C@H](C(F)(F)F)N	0
ZINC72195149	c1cc(c(cc1[N+](=O)[O-])[C@@H](C(F)(F)F)N)F	0
ZINC72195162	COc1cc(c(cc1O)F)[C@H](C(F)(F)F)N	0
ZINC72195163	COc1cc(c(cc1O)F)[C@@H](C(F)(F)F)N	0
ZINC72195166	COc1ccc(c(c1O)[C@H](C(F)(F)F)N)F	0
ZINC72195175	c1cc(c(cc1Cl)CO)[C@@H](C(F)(F)F)N	0
ZINC72195181	Cc1cc(c(c(c1)Cl)O)[C@H](C(F)(F)F)N	0
ZINC72195182	Cc1cc(c(c(c1)Cl)O)[C@@H](C(F)(F)F)N	0
ZINC72195190	Cc1cc(c(cc1Cl)[C@@H](C(F)(F)F)N)O	0
ZINC72195212	c1ccc2c(c1)c(ccc2O)[C@H](C(F)(F)F)N	0
ZINC72195228	c1cc2cc(c(cc2nc1)O)[C@H](C(F)(F)F)N	0
ZINC72195230	c1cc(ccc1[C@H](C(F)(F)F)N)n1cncn1	0
ZINC72195258	c1c(c(cc(c1Cl)F)O)[C@@H](C(F)(F)F)N	0
ZINC72195262	c1c(cc(c(c1[C@@H](C(F)(F)F)N)O)Cl)F	0
ZINC72195274	c1cc(c(cc1CCC#N)[C@H](C(F)(F)F)N)O	1
ZINC72195275	c1cc(c(cc1CCC#N)[C@@H](C(F)(F)F)N)O	1
ZINC72195280	c1c(c(c(c(c1F)F)F)[C@H](C(F)(F)F)N)O	0
ZINC72195317	CCOC(=O)c1ccccc1[C@@H](C(F)(F)F)N	1
ZINC72195330	COC(=O)c1ccc(c(c1)[C@@H](C(F)(F)F)N)O	0
ZINC72195332	c1cc(c(cc1CC(=O)[O-])[C@@H](C(F)(F)F)N)O	0
ZINC72195335	Cc1cc(cc(c1O)[C@H](C(F)(F)F)N)C(=O)[O-]	0
ZINC72195339	Cc1ccc(c(c1[C@H](C(F)(F)F)N)O)C(=O)[O-]	0
ZINC72195344	COCCc1ccc(c(c1)[C@@H](C(F)(F)F)N)O	1
ZINC72195345	c1cc(c(cc1CCCO)[C@H](C(F)(F)F)N)O	1
ZINC72195346	c1cc(c(cc1CCCO)[C@@H](C(F)(F)F)N)O	1
ZINC72195347	CCCOc1ccc(c(c1)[C@@H](C(F)(F)F)N)O	1
ZINC72195354	Cc1cc(cc(c1[O-])[C@@H](C(F)(F)F)N)[N+](=O)[O-]	0
ZINC72195359	Cc1cc(c(c(c1)[N+](=O)[O-])O)[C@H](C(F)(F)F)N	0
ZINC72195371	COc1cc(cc(c1[C@@H](C(F)(F)F)N)OC)O	0
ZINC72195376	COc1cc(c(c(c1)OC)[C@H](C(F)(F)F)N)O	0
ZINC72195400	c1cc(c(c(c1[C@H](C(F)(F)F)N)O)C(=O)[O-])F	0
ZINC72195401	c1cc(c(c(c1[C@@H](C(F)(F)F)N)O)C(=O)[O-])F	0
ZINC72195404	c1c(c(cc(c1C(=O)[O-])F)O)[C@H](C(F)(F)F)N	0
ZINC72195424	Cc1cc(c(c(c1Cl)C)[C@H](C(F)(F)F)N)O	0
ZINC72195430	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)[N+](=O)[O-])F	0
ZINC72195432	c1cc(c(c(c1[N+](=O)[O-])O)[C@H](C(F)(F)F)N)F	0
ZINC72195433	c1cc(c(c(c1[N+](=O)[O-])O)[C@@H](C(F)(F)F)N)F	0
ZINC72195435	c1c(c(cc(c1[N+](=O)[O-])F)O)[C@@H](C(F)(F)F)N	0
ZINC72195455	c1cc(c(c(c1CO)[C@@H](C(F)(F)F)N)N)Cl	0
ZINC72195462	COc1cc(cc(c1O)Cl)[C@@H](C(F)(F)F)N	0
ZINC72195463	c1c(cc(c(c1CO)O)[C@H](C(F)(F)F)N)Cl	0
ZINC72195464	c1c(cc(c(c1CO)O)[C@@H](C(F)(F)F)N)Cl	0
ZINC72195469	COc1cc(c(c(c1F)F)O)[C@H](C(F)(F)F)N	0
ZINC72195470	COc1cc(c(c(c1F)F)O)[C@@H](C(F)(F)F)N	0
ZINC72195503	c1cc(c(c(c1)C(F)(F)F)O)[C@H](C(F)(F)F)N	0
ZINC72195508	c1cc(c(cc1C(F)(F)F)O)[C@@H](C(F)(F)F)N	0
ZINC72195520	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)Cl)Cl	0
ZINC72195522	c1c(cc(c(c1Cl)O)Cl)[C@@H](C(F)(F)F)N	0
ZINC72195551	c1cc(c(c(c1C#N)O)[C@@H](C(F)(F)F)N)[N+](=O)[O-]	0
ZINC72195554	CCCCCOc1ccc(cc1)[C@H](C(F)(F)F)N	1
ZINC72195558	CCCCCc1ccc(c(c1)[C@H](C(F)(F)F)N)O	1
ZINC72195559	CCCCCc1ccc(c(c1)[C@@H](C(F)(F)F)N)O	1
ZINC72195561	CC(C)CCc1ccc(c(c1)[C@@H](C(F)(F)F)N)O	0
ZINC72195562	CCC(C)(C)c1cccc(c1O)[C@H](C(F)(F)F)N	0
ZINC72195578	CC[NH+](CC)c1ccc(c(c1)O)[C@H](C(F)(F)F)N	0
ZINC72195579	CCN(CC)c1ccc(c(c1)O)[C@@H](C(F)(F)F)N	0
ZINC72195590	CCOC(=O)c1ccc(c(c1)[C@H](C(F)(F)F)N)O	1
ZINC72195601	CC(=O)Oc1ccc(cc1OC)[C@@H](C(F)(F)F)N	0
ZINC72195607	CCCCOc1ccc(c(c1)[C@H](C(F)(F)F)N)O	1
ZINC72195626	CCOc1cc(cc(c1O)[C@@H](C(F)(F)F)N)CO	1
ZINC72195627	COc1cc(c(cc1OC)[C@H](C(F)(F)F)N)CO	0
ZINC72195634	c1ccc(cc1)Cc1ccccc1[C@@H](C(F)(F)F)N	0
ZINC72195643	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)F)CC(=O)[O-]	0
ZINC72195650	c1ccc(cc1)c1cccc(c1O)[C@@H](C(F)(F)F)N	0
ZINC72195680	c1cc(c(cc1O)[C@H](C(F)(F)F)N)Br	0
ZINC72195682	c1cc(c(c(c1)Br)O)[C@H](C(F)(F)F)N	0
ZINC72195709	c1cc(c(cc1[C@H](C(F)(F)F)N)OC(F)(F)F)N	0
ZINC72195711	CCOc1cc(cc(c1O)[C@H](C(F)(F)F)N)CC#N	1
ZINC72195729	c1cc(c(c(c1)N1CC[NH2+]CC1)O)[C@H](C(F)(F)F)N	0
ZINC72195730	c1cc(c(c(c1)N1CC[NH2+]CC1)O)[C@@H](C(F)(F)F)N	0
ZINC72195743	c1cc(c(c(c1[C@H](C(F)(F)F)N)O)F)C(F)(F)F	0
ZINC72195767	c1cc(c(cc1C(F)(F)F)Cl)[C@H](C(F)(F)F)N	0
ZINC72195782	COc1cc(c(cc1OC)C(=O)[O-])[C@@H](C(F)(F)F)N	0
ZINC72195783	c1cc(c(c(c1)C(=O)OCCO)O)[C@H](C(F)(F)F)N	1
ZINC72195784	c1cc(c(c(c1)C(=O)OCCO)O)[C@@H](C(F)(F)F)N	1
ZINC72195785	COc1cc(cc(c1O)[C@H](C(F)(F)F)N)CC(=O)[O-]	0
ZINC72195786	COc1cc(cc(c1O)[C@@H](C(F)(F)F)N)CC(=O)[O-]	0
ZINC72195787	COc1ccc(c(c1O)[C@H](C(F)(F)F)N)CC(=O)[O-]	0
ZINC72195789	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)[N+](=O)[O-])C(=O)[O-]	0
ZINC72195791	c1cc(c(c(c1C(=O)[O-])O)[C@H](C(F)(F)F)N)[N+](=O)[O-]	0
ZINC72195792	c1cc(c(c(c1C(=O)[O-])O)[C@@H](C(F)(F)F)N)[N+](=O)[O-]	0
ZINC72195802	c1ccc(cc1)Cc1cccc(c1O)[C@@H](C(F)(F)F)N	0
ZINC72195824	c1c(cc(c(c1[C@@H](C(F)(F)F)N)O)C(F)(F)F)C#N	0
ZINC72195839	c1cc(c(c(c1F)[C@H](C(F)(F)F)N)O)Br	0
ZINC72195840	c1cc(c(c(c1F)[C@@H](C(F)(F)F)N)O)Br	0
ZINC72195844	c1c(cc(c(c1O)[C@@H](C(F)(F)F)N)F)Br	0
ZINC72195846	c1cc(c(c(c1F)O)[C@@H](C(F)(F)F)N)Br	0
ZINC72195919	CCOc1cc(cc(c1O)[C@H](C(F)(F)F)N)CC(=O)[O-]	1
ZINC72195920	CCOc1cc(cc(c1O)[C@@H](C(F)(F)F)N)CC(=O)[O-]	1
ZINC72195933	c1c(c(cc(c1Cl)C(F)(F)F)O)[C@H](C(F)(F)F)N	0
ZINC72195958	c1ccc(cc1)COc1ccc(c(c1)O)[C@@H](C(F)(F)F)N	0
ZINC72195984	COc1cc(cc(c1O)[C@@H](C(F)(F)F)N)Br	0
ZINC72195986	COc1cc(c(c(c1)Br)O)[C@@H](C(F)(F)F)N	0
ZINC72196004	c1c(c(cc(c1C(=O)[O-])C(F)(F)F)O)[C@@H](C(F)(F)F)N	0
ZINC72196015	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)[N+](=O)[O-])C(F)(F)F	0
ZINC72196022	c1c(c(c(c(c1Br)O)[C@H](C(F)(F)F)N)F)F	0
ZINC72196026	c1c(c(c(c(c1Br)F)[C@H](C(F)(F)F)N)O)F	0
ZINC72196037	c1c(cc(c(c1[C@H](C(F)(F)F)N)O)Cl)OC(F)(F)F	0
ZINC72196059	CCOc1cc(cc(c1O)Br)[C@@H](C(F)(F)F)N	1
ZINC72196091	c1cc(c(c(c1)I)O)[C@H](C(F)(F)F)N	0
ZINC72196116	CCOC(=O)CCc1cc(c(c(c1)OC)O)[C@H](C(F)(F)F)N	1
ZINC72196117	CCOC(=O)CCc1cc(c(c(c1)OC)O)[C@@H](C(F)(F)F)N	1
ZINC72196279	c1c(c(c(c(c1F)F)[C@@H](C(=O)[O-])[NH3+])N)F	0
ZINC72196365	COc1cc(c(c(c1)OC)[C@@H](C(=O)[O-])[NH3+])O	0
ZINC72197084	c1c(cc(c(c1C(F)(F)F)[C@@H](C(=O)[O-])N)O)C(F)(F)F	0
ZINC72197273	Cc1c(cccc1N)[C@H](CO)[NH3+]	0
ZINC72197331	c1cc(c(cc1N)F)[C@H](CO)[NH3+]	0
ZINC72197334	c1cc(c(cc1F)N)[C@@H](CO)[NH3+]	0
ZINC72197335	c1cc(c(cc1F)N)[C@H](CO)[NH3+]	0
ZINC72197337	c1cc(c(c(c1)F)[C@H](CO)[NH3+])N	0
ZINC72197342	c1cc(c(c(c1)F)N)[C@@H](CO)[NH3+]	0
ZINC72197343	c1cc(c(c(c1)F)N)[C@H](CO)[NH3+]	0
ZINC72197360	c1cc(c(cc1[C@@H](CO)[NH3+])O)F	0
ZINC72197414	c1c(cc(cc1[C@H](CO)N)F)C#N	0
ZINC72197421	c1cc(c(cc1F)C#N)[C@@H](CO)N	0
ZINC72197496	Cc1cc(c(cc1[C@@H](CO)[NH3+])F)N	0
ZINC72197497	Cc1cc(c(cc1[C@H](CO)[NH3+])F)N	0
ZINC72197505	Cc1cc(cc(c1N)[C@H](CO)[NH3+])F	0
ZINC72197541	Cc1ccc(c(c1F)O)[C@H](CO)[NH3+]	0
ZINC72197572	c1c(cc(c(c1[C@@H](CO)[NH3+])O)F)N	0
ZINC72197574	c1c(cc(c(c1[C@@H](CO)[NH3+])O)N)F	0
ZINC72197576	c1cc(c(c(c1N)O)[C@@H](CO)[NH3+])F	0
ZINC72197615	c1c(cc(c(c1[C@H](CO)[NH3+])N)F)F	0
ZINC72197619	c1c(c(cc(c1F)N)F)[C@H](CO)[NH3+]	0
ZINC72197621	c1c(cc(c(c1F)[C@H](CO)[NH3+])F)N	0
ZINC72197623	c1c(c(cc(c1N)F)F)[C@H](CO)[NH3+]	0
ZINC72197624	c1c(cc(c(c1[C@@H](CO)[NH3+])F)F)N	0
ZINC72197667	c1cc(c(c(c1F)[C@@H](CO)N)F)F	0
ZINC72197671	c1c(cc(c(c1F)[C@@H](CO)N)F)F	0
ZINC72197676	c1c(cc(c(c1[C@H](CO)N)F)F)F	0
ZINC72197713	c1cc(c(c(c1[C@@H](CO)[NH3+])F)C#N)N	0
ZINC72197774	Cc1cccc(c1[N+](=O)[O-])[C@H](CO)N	0
ZINC72197781	Cc1ccc(c(c1)[N+](=O)[O-])[C@@H](CO)N	0
ZINC72197785	Cc1cc(ccc1[C@@H](CO)N)[N+](=O)[O-]	0
ZINC72197790	c1cc(c(cc1[C@H](CO)N)Cl)C#N	0
ZINC72197801	c1cc(c(c(c1)[N+](=O)[O-])N)[C@@H](CO)[NH3+]	0
ZINC72197878	c1cc(c(cc1[C@@H](CO)N)[N+](=O)[O-])F	0
ZINC72197882	c1cc(c(cc1F)[N+](=O)[O-])[C@@H](CO)N	0
ZINC72197884	Cc1c(ccc(c1Cl)[C@@H](CO)[NH3+])N	0
ZINC72197975	c1c(c(cc(c1F)N)Cl)[C@@H](CO)[NH3+]	0
ZINC72197980	c1c(cc(c(c1[C@H](CO)[NH3+])N)F)Cl	0
ZINC72197985	c1cc(c(cc1F)[C@H](CO)N)C(F)F	0
ZINC72197988	Cc1cc(c(c(c1F)F)[C@@H](CO)N)F	0
ZINC72197989	Cc1cc(c(c(c1F)F)[C@H](CO)N)F	0
ZINC72198015	c1c(c(c(c(c1F)F)[C@H](CO)N)N)F	0
ZINC72198035	c1c(c(c(c(c1F)F)[O-])F)[C@H](CO)[NH3+]	0
ZINC72198306	c1cc(c(c(c1)Cl)[C@@H](CO)N)[N+](=O)[O-]	0
ZINC72198331	c1c(c(cc(c1F)F)[N+](=O)[O-])[C@H](CO)N	0
ZINC72198359	c1cc(c(c(c1)C(F)(F)F)N)[C@H](CO)[NH3+]	0
ZINC72198365	c1cc(c(cc1C(F)(F)F)N)[C@H](CO)[NH3+]	0
ZINC72198366	c1c(cc(cc1C(F)(F)F)N)[C@@H](CO)[NH3+]	0
ZINC72198401	COc1c(c(cc(c1F)F)[C@@H](CO)N)F	0
ZINC72198444	c1cc(c(cc1C(F)(F)F)[C@H](CO)[NH3+])F	0
ZINC72198457	Cc1c(c(c(c(c1F)F)[C@@H](CO)N)F)F	0
ZINC72198481	c1c(cc(c(c1[C@@H](CO)N)F)Cl)Cl	0
ZINC72198484	c1c(cc(c(c1[C@H](CO)N)Cl)Cl)F	0
ZINC72198491	C([C@H](c1c(c(c(c(c1F)F)N)F)F)[NH3+])O	0
ZINC72198668	c1cc(c(cc1C(F)(F)F)C#N)[C@@H](CO)N	0
ZINC72198700	c1cc(c(c(c1[C@@H](CO)[NH3+])Cl)[N+](=O)[O-])N	0
ZINC72198730	CS(=O)(=O)c1ccc(cc1[C@@H](CO)N)F	0
ZINC72198741	c1cc(c(c(c1)F)Br)[C@H](CO)N	0
ZINC72198749	c1cc(c(cc1S(=O)(=O)N)F)[C@H](CO)N	0
ZINC72198749	c1cc(c(cc1S(=O)(=O)N)F)[C@H](CO)[NH3+]	0
ZINC72198750	c1cc(c(cc1F)[C@@H](CO)N)S(=O)(=O)N	0
ZINC72198750	c1cc(c(cc1F)[C@@H](CO)[NH3+])S(=O)(=O)N	0
ZINC72198790	c1cc(c(cc1[C@@H](CO)[NH3+])OC(F)(F)F)N	0
ZINC72198848	c1c(c(cc(c1F)N)C(F)(F)F)[C@@H](CO)N	0
ZINC72198875	c1cc(c(c(c1C(F)(F)F)[C@H](CO)N)[O-])F	0
ZINC72198878	COC(=O)c1cc(c(c(c1)[C@@H](CO)[NH3+])O)C=O	0
ZINC72198893	CC(C)(C)c1cc(c(c(c1)OC)O)[C@H](CO)[NH3+]	0
ZINC72198894	c1cc(c(cc1C(F)(F)F)[C@@H](CO)N)Cl	0
ZINC72198896	c1cc(c(c(c1)C(F)(F)F)Cl)[C@@H](CO)N	0
ZINC72198897	c1cc(c(c(c1)C(F)(F)F)Cl)[C@H](CO)N	0
ZINC72198899	c1cc(c(cc1[C@H](CO)N)Cl)C(F)(F)F	0
ZINC72198902	c1c(cc(cc1C(F)(F)F)Cl)[C@@H](CO)N	0
ZINC72198903	c1c(cc(cc1C(F)(F)F)Cl)[C@H](CO)N	0
ZINC72198943	c1c(c(cc(c1F)F)C(F)(F)F)[C@H](CO)N	0
ZINC72199100	c1c(cc(cc1C(F)(F)F)[N+](=O)[O-])[C@@H](CO)N	0
ZINC72199106	c1cc(c(cc1[C@@H](CO)N)C(F)(F)F)[N+](=O)[O-]	0
ZINC72199158	c1c(cc(c(c1F)[C@@H](CO)N)F)Br	0
ZINC72199160	c1c(c(cc(c1F)F)Br)[C@@H](CO)N	0
ZINC72199200	CCOc1cc(ccc1OCC(=O)N)[C@@H](CO)[NH3+]	0
ZINC72199214	c1c(cc(c(c1[C@@H](CO)N)N)Cl)C(F)(F)F	0
ZINC72199215	c1c(cc(c(c1[C@H](CO)[NH3+])N)Cl)C(F)(F)F	0
ZINC72199216	c1c(cc(c(c1[C@@H](CO)N)N)C(F)(F)F)Cl	0
ZINC72199238	c1cc(c(c(c1C(F)(F)F)[C@@H](CO)N)O)Cl	0
ZINC72199239	c1cc(c(c(c1C(F)(F)F)[C@H](CO)N)O)Cl	0
ZINC72199273	c1c(c(c(c(c1F)C(F)(F)F)F)[C@H](CO)N)F	0
ZINC72199282	C([C@H](c1c(c(c(c(c1F)Cl)F)Cl)F)N)O	0
ZINC72199283	C([C@@H](c1c(c(c(c(c1F)Cl)F)Cl)F)N)O	0
ZINC72199350	COc1cc(c(c(c1[O-])[N+](=O)[O-])[C@@H](CO)N)Cl	0
ZINC72199435	c1c(c(c(c(c1Br)O)[C@H](CO)N)F)F	0
ZINC72199447	c1c(c(c(c(c1F)Cl)[N+](=O)[O-])Cl)[C@H](CO)N	0
ZINC72199469	c1c(cc(cc1C(F)(F)F)C(F)(F)F)[C@H](CO)N	0
ZINC72199476	Cc1c(c(c(c(c1F)[C@@H](CO)N)F)F)C(F)(F)F	0
ZINC72199477	Cc1c(c(c(c(c1F)[C@H](CO)N)F)F)C(F)(F)F	0
ZINC72199492	c1c(cc(c(c1Cl)[C@@H](CO)N)Cl)C(F)(F)F	0
ZINC72199493	c1c(cc(c(c1Cl)[C@H](CO)N)Cl)C(F)(F)F	0
ZINC72199499	c1cc(c(cc1[C@H](CO)[NH3+])C(F)(F)F)N1CCCC1	0
ZINC72199548	C([C@H](c1c(c(c(c(c1F)F)F)C(F)(F)F)F)N)O	0
ZINC72199550	C([C@H](c1c(c(c(c(c1F)F)C(F)(F)F)F)F)N)O	0
ZINC72199551	C([C@@H](c1c(c(c(c(c1F)F)C(F)(F)F)F)F)N)O	0
ZINC72199657	C([C@@H](c1c(c(c(c(c1F)F)Br)F)F)N)O	0
ZINC72199658	C([C@H](c1c(c(c(c(c1F)Br)F)F)F)N)O	0
ZINC72199665	c1c(cc(c(c1C(F)(F)F)[C@H](CO)[NH3+])C(F)(F)F)N	0
ZINC72199762	c1c(c(cc(c1F)I)F)[C@H](CO)N	0
ZINC72199827	c1c(c(cc(c1Cl)N1CCCC1)C(F)(F)F)[C@@H](CO)N	0
ZINC72199830	COc1cc(cc(c1O)I)[C@H](CO)[NH3+]	0
ZINC72199883	COc1cc(c(c(c1OC)Br)[N+](=O)[O-])[C@@H](CO)N	0
ZINC72199909	c1c(c(c(c(c1Br)F)[C@@H](CO)N)N)Br	0
ZINC72199910	c1c(c(c(c(c1Br)F)[C@H](CO)N)N)Br	0
ZINC72199910	c1c(c(c(c(c1Br)F)[C@H](CO)[NH3+])N)Br	0
ZINC72199937	c1cc(c(cc1OC(F)(F)F)[C@@H](CO)N)I	0
ZINC72199938	c1cc(c(cc1OC(F)(F)F)[C@H](CO)N)I	0
ZINC72200027	c1cc(c(cc1O)[C@@H](C[NH3+])N)O	0
ZINC72200077	c1c(cc(cc1O)F)[C@@H](C[NH3+])N	0
ZINC72200079	c1cc(c(cc1[C@@H](C[NH3+])N)O)F	0
ZINC72200141	c1ccc(c(c1)[C@@H](C[NH3+])N)C(=O)[O-]	0
ZINC72200158	Cc1cc(c(c(c1)[C@H](C[NH3+])N)O)C	0
ZINC72200205	c1cc(c(c(c1[C@@H](C[NH3+])N)O)O)O	0
ZINC72200212	Cc1cc(cc(c1O)[C@H](C[NH3+])N)F	0
ZINC72200221	Cc1ccc(c(c1O)[C@@H](C[NH3+])N)F	0
ZINC72200227	COc1cc(cc(c1)F)[C@@H](C[NH3+])N	0
ZINC72200231	c1cc(c(c(c1)[S-])O)[C@@H](C[NH3+])N	0
ZINC72200257	c1cc(c(c(c1N)O)[C@@H](C[NH3+])N)F	0
ZINC72200305	c1c(cc(c(c1[C@@H](C[NH3+])N)O)F)F	0
ZINC72200309	c1c(cc(c(c1F)O)F)[C@@H](C[NH3+])N	0
ZINC72200310	c1c(cc(c(c1F)O)F)[C@H](C[NH3+])N	0
ZINC72200319	c1c(c(cc(c1F)F)O)[C@@H](C[NH3+])N	0
ZINC72200435	c1c(c(cc(c1[C@@H](C[NH3+])N)O)F)C#N	0
ZINC72200439	c1c(cc(c(c1[C@@H](C[NH3+])N)O)F)C#N	0
ZINC72200441	Cc1ccc(cc1[N+](=O)[O-])[C@@H](C[NH3+])N	0
ZINC72200481	CCOc1ccc(c(c1)[C@@H](C[NH3+])N)O	0
ZINC72200518	c1cc(c(cc1[C@H](C[NH3+])N)F)C(=O)[O-]	0
ZINC72200564	COc1cc(cc(c1O)[C@H](C[NH3+])N)F	0
ZINC72200608	Cc1ccc(c(c1F)[C@H](C[NH3+])N)Cl	0
ZINC72200627	c1c(cc(c(c1[C@@H](C[NH3+])N)N)Cl)F	0
ZINC72200650	c1c(cc(c(c1[C@H](C[NH3+])N)O)Cl)F	0
ZINC72200651	c1cc(c(c(c1[C@@H](C[NH3+])N)O)F)Cl	0
ZINC72200652	c1cc(c(c(c1[C@H](C[NH3+])N)O)F)Cl	0
ZINC72200657	c1cc(c(c(c1F)[C@@H](C[NH3+])N)O)Cl	0
ZINC72200674	c1c(c(c(c(c1F)F)F)O)[C@H](C[NH3+])N	0
ZINC72200675	c1c(c(c(c(c1F)F)O)F)[C@@H](C[NH3+])N	0
ZINC72200757	CCOc1cc(ccc1OC)[C@@H](C[NH3+])N	0
ZINC72200763	CCCOc1ccc(c(c1)[C@@H](C[NH3+])N)O	0
ZINC72200804	c1c(cc(c(c1[C@H](C[NH3+])N)O)Cl)C#N	0
ZINC72200855	c1cc(c(c(c1[C@@H](C[NH3+])N)O)C(=O)[O-])F	0
ZINC72200858	c1cc(c(c(c1C(=O)[O-])O)[C@H](C[NH3+])N)F	0
ZINC72200892	c1c(c(cc(c1[N+](=O)[O-])F)O)[C@H](C[NH3+])N	0
ZINC72200893	c1c(cc(c(c1[C@@H](C[NH3+])N)O)[N+](=O)[O-])F	0
ZINC72200894	c1c(cc(c(c1[C@H](C[NH3+])N)O)[N+](=O)[O-])F	0
ZINC72200896	c1cc(c(c(c1[N+](=O)[O-])O)[C@H](C[NH3+])N)F	0
ZINC72200899	c1cc(c(c(c1[C@@H](C[NH3+])N)O)[N+](=O)[O-])F	0
ZINC72200938	c1cc(c(cc1[C@H](C[NH3+])N)O)OC(F)F	0
ZINC72200995	c1cc(c(cc1C(F)(F)F)O)[C@@H](C[NH3+])N	0
ZINC72200999	c1cc(c(cc1[C@@H](C[NH3+])N)C(F)(F)F)O	0
ZINC72201057	CCCCCc1ccc(c(c1)[C@@H](C[NH3+])N)O	0
ZINC72201178	Cc1c(cc(c(c1OC)O)[C@H](C[NH3+])N)OC	0
ZINC72201224	Cc1c(cccc1Br)[C@H](C[NH3+])N	0
ZINC72201244	CS(=O)(=O)c1ccc(c(c1)[C@H](C[NH3+])N)O	0
ZINC72201255	c1cc(c(cc1[C@@H](C[NH3+])N)Br)O	0
ZINC72201282	c1cc(c(c(c1)Br)F)[C@H](C[NH3+])N	0
ZINC72201317	CCOc1cc(cc(c1O)[C@@H](C[NH3+])N)CC#N	0
ZINC72201329	c1cc(c(cc1OC(F)(F)F)[C@@H](C[NH3+])N)O	0
ZINC72201336	c1cc(c(cc1O)[C@H](C[NH3+])N)OC(F)(F)F	0
ZINC72201340	c1ccc(c(c1)[C@H](C[NH3+])N)SC(F)(F)F	0
ZINC72201386	c1c(c(cc(c1F)C(F)(F)F)O)[C@H](C[NH3+])N	0
ZINC72201389	c1c(cc(c(c1C(F)(F)F)[C@@H](C[NH3+])N)O)F	0
ZINC72201400	CCOc1cc(ccc1OC(C)C)[C@H](C[NH3+])N	0
ZINC72201417	CC[C@H]([C@H](C(=O)OCC)[NH3+])O	0
ZINC72201455	CCOC(=O)[C@@H](Cc1cc(cc(c1)F)C)N	1
ZINC72201544	c1c(cc(cc1O)F)[C@H]1CCC[NH2+]1	0
ZINC72201719	c1c(c(cc(c1N)F)O)[C@@H]1CCC[NH2+]1	0
ZINC72201725	c1cc(c(c(c1N)O)[C@@H]1CCC[NH2+]1)F	0
ZINC72202198	c1c(cc(c2c1CCCO2)N)[C@@H]1CCC[NH2+]1	0
ZINC72202311	c1c(c(cc(c1N)C(=O)[O-])O)[C@H]1CCC[NH2+]1	0
ZINC72202462	Cc1cc(c2c(c1N)CCCC2)[C@@H]1CCC[NH2+]1	0
ZINC72203015	c1c(cnc(n1)N1CCCC[C@@H]1C(=O)[O-])F	0
ZINC72203075	Cc1nc2ccc(cc2c(=O)n1CCOC)N	0
ZINC72203710	c1cc(c(cc1Cl)C[N@H+]1CC[C@@H](CC1)O)Cl	0
ZINC72208835	CC(C)(C)OC(=O)N1C[C@@H](C[C@H]1CO)F	0
ZINC72221264	COc1ccc(c2c1[nH]c1c(c2=O)CNCC1)Cl	0
ZINC72229801	c1cc2c(cc1NC(=O)c1ccc(cc1Cl)Cl)nc(s2)N	0
ZINC72232748	C1CC(C1)C[C@H]([C@@H](C(=O)N)O)[NH3+]	0
ZINC72232851	COC(=O)CCN[C@@H]1[C@H](C(=O)c2ccccc2C1=O)Cl	0
ZINC72233435	C[N@@H+]1CCO[C@@H](C1)Cn1c(c(nn1)C(=O)N)N	0
ZINC72233590	c1cc2c(cc1F)[C@@H]1[C@@H](CCCO1)[C@@H](N2)CCCCO	0
ZINC72233704	c1cc(cc(c1)F)n1c2cccc(c2c(n1)N)N1CCOC1=O	0
ZINC72233866	CC[C@@H](c1ccc(cc1)Cl)NC(=O)c1cccc(c1OC(F)F)OC	0
ZINC72234811	c1ncn(n1)[C@@H]1CCCN(C1)C(=O)[C@@H]1CC(=O)N(C1)C1CC1	0
ZINC72236632	c1cc(cc(c1)C(F)(F)F)c1[nH]nc(n1)Cc1ccc(cc1)N	0
ZINC72236711	Cc1ccc(cc1N)c1nc([nH]n1)c1cccc(c1)Cl	0
ZINC72236890	CC(C)NS(=O)(=O)c1ccc(c(c1)C(=O)Cl)F	0
ZINC72236896	CCCN(CCC)S(=O)(=O)c1ccc(c(c1)C(=O)Cl)F	1
ZINC72237470	CC[NH+](CC)c1cccc(c1)Oc1ccc(cc1N)C(F)(F)F	0
ZINC72237544	c1cc(ccc1c1[nH]nc(n1)c1ccc(c(c1)N)O)F	0
ZINC72237559	c1cc(cc(c1)C(F)(F)F)c1[nH]nc(n1)c1ccc(c(c1)N)O	0
ZINC72237560	c1cc(ccc1c1n[nH]c(n1)c1ccc(c(c1)N)O)C(F)(F)F	0
ZINC72237563	c1cc(c(cc1c1nc([nH]n1)C1CC1)N)O	0
ZINC72237564	CC(C)(C)c1[nH]nc(n1)c1ccc(c(c1)N)O	0
ZINC72237572	c1ccc(cc1)c1n[nH]c(n1)c1ccc(c(c1)N)O	0
ZINC72237573	c1cc(sc1)c1n[nH]c(n1)c1ccc(c(c1)N)O	0
ZINC72237576	c1cc(ccc1c1[nH]nc(n1)c1cc(ccc1O)N)F	0
ZINC72237601	Cc1cccc(c1)c1n[nH]c(n1)c1cc(ccc1O)N	0
ZINC72237602	c1cc(cc(c1)F)c1[nH]nc(n1)c1cc(ccc1O)N	0
ZINC72237603	CC(C)Cc1n[nH]c(n1)c1cc(ccc1O)N	0
ZINC72239996	Cc1cc(no1)NC(=O)c1c(snn1)c1ccccc1	0
ZINC72243187	c1cc(oc1)[C@@H](CCNC(=O)c1ccc(c(c1)F)F)O	0
ZINC72247350	CC(C)(C)CC(=O)Nc1cnn(c1)CCc1ccccc1	0
ZINC72248113	Cc1cc2c(c(oc2cc1C)C(=O)NC[C@H](C)c1ccc(cc1)F)C	0
ZINC72248598	CCCn1c(ccn1)C(=O)NC[C@@H](c1ccc(cc1)C(C)C)O	0
ZINC72253152	Cc1cnn(c1)CCNCc1csc(n1)c1ccc(cc1)C(=O)N	0
ZINC72253927	c1ccc(cc1)[C@@H](C[N@H+]1CC[C@@H](CC1)C[NH2+]CCC(=O)N)O	0
ZINC72255720	CC(C)(C)OC(=O)N1CCCN(CC1)C(=O)c1ccc(cc1)F	0
ZINC72257317	CCOc1cc([nH]n1)C(=O)NC[C@H](C[NH+](C)C)O	0
ZINC72265220	CCOc1cc(nn1c1ccccc1)C(=O)NCc1ccc(o1)C	0
ZINC72265598	C(CBr)C(C(F)(F)F)(F)F	1
ZINC72265890	c1cc(c(c(c1)Cl)F)/C=N/O	0
ZINC72266703	c1cc(ccc1N1CCN(CC1)c1ccc(cn1)/C(=N/O)/N)F	0
ZINC72266703	c1cc(ccc1N1CCN(CC1)c1ccc(c[nH+]1)/C(=N/O)/N)F	0
ZINC72267381	C[C@@H](C[NH+]1CCN(CC1)CCCS(=O)(=O)N(C)C)O	0
ZINC72268974	c1cc(c2cccnc2c1)C(=O)N1CCN(CC1)[C@@H]1CCC[C@H]1O	0
ZINC72269421	c1cc(c(cc1F)CCC(=O)N1CCN(CC1)[C@H]1CCC[C@H]1O)F	0
ZINC72269529	CCc1nc(on1)CCCC(=O)N1CC[NH+](CC1)[C@H]1CCC[C@@H]1O	0
ZINC72269576	c1cc(c(cc1Cl)C(=O)N1CCN(CC1)[C@@H]1CCC[C@@H]1O)F	0
ZINC72270132	CC[C@H]1C(=O)NCCN1C(=O)NCCOc1ccc2c(c1)OCO2	0
ZINC72270607	C[C@H](C(=O)NCCc1ccc(cc1)F)[N@@H+]1CCC[C@@H](C1)c1cc[nH]n1	1
ZINC72271374	CCN(CC)C(=O)N[C@H](C)c1cc(ccc1N1CC[C@@H](CC1)O)F	0
ZINC72272466	C[C@@H](c1ccccc1)N/C(=[NH+]/CCCOCC(F)(F)F)/N	1
ZINC72272472	CC(C)CCN/C(=[NH+]/C[C@@H](c1ccccc1F)O)/N	1
ZINC72272500	CCCN/C(=[NH+]/CCCN(C)CC(F)(F)F)/N	1
ZINC72272503	Cc1ccc(cc1)[C@@H](C/[NH+]=C(/N)\NCCc1cccs1)O	0
ZINC72272504	Cc1ccc(cc1)[C@H](C/[NH+]=C(/N)\NCCc1cccs1)O	0
ZINC72272535	CC(=C)CN/C(=[NH+]/[C@@H]1CCN(C1)CC(F)(F)F)/N	0
ZINC72272538	C1CCN(CC1)/C(=[NH+]\[C@H]1CCN(C1)CC(F)(F)F)/N	0
ZINC72272543	CC(C)CN/C(=[NH+]/CCSCC=C)/N	0
ZINC72273204	C[C@@H]1CC[C@@H](C[N@H+]1Cc1cc(cc(c1O)C(=O)C)F)C(=O)N	0
ZINC72273205	C[C@H]1CC[C@@H](C[N@@H+]1Cc1cc(cc(c1O)C(=O)C)F)C(=O)N	0
ZINC72273618	Cc1ccc(cc1)n1cc(nn1)C(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC72274433	Cc1cccc(c1[N-]S(=O)(=O)[C@H]1CCCC[C@H]1O)C(=O)N	0
ZINC72274796	COCCN1CC[NH+](CC1)C[C@H](c1ccccc1F)O	0
ZINC72275605	c1cc(cc(c1)C(=O)N)CCNCc1cc(ccc1O)Br	0
ZINC72275810	c1ccc2c(c1)c(nc(n2)CSCC(=O)NCC(F)(F)F)N	1
ZINC72276325	Cc1cc([nH+]c(n1)N)N1CCN([C@@H](C1)C)C[C@@H](C)O	0
ZINC72276614	CNc1cc(ncn1)N1CCC[C@H]1C[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC72277796	C[C@@H]([C@@H](c1ccc(cc1)F)O)NC(=O)Nc1ccccc1	0
ZINC72277860	Cc1ccc(cc1)C(=O)NCCNC(=O)NCc1ccncc1	0
ZINC72277887	C[C@@H](Cc1ccc(cc1)C(F)(F)F)NC(=O)NC(C(=O)N)C(=O)N	0
ZINC72278792	c1cc(ccc1NC(=O)[C@@H]1CCN(CC1)C(=O)[C@H]1C[C@H]2CC[C@@H]1C2)O	0
ZINC72279465	C[C@H]1C[C@@H]1c1ccc(o1)CCC(=O)N1CCc2c(cc(n[nH+]2)N)C1	0
ZINC72279502	Cc1ccc(s1)[C@H]1C[C@H]1C(=O)N1CCc2c(cc(nn2)N)C1	0
ZINC72279788	CC[C@@H]1CN(CC[N@H+]1C[C@@H](C)O)CCOCC(F)(F)F	0
ZINC72279839	CCOCC[N@H+]1CCN(CC1)[C@@H](C)C(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC72279841	CCOCCN1CCN(CC1)C[C@@H](c1ccc(cc1)OC)O	0
ZINC72281164	COc1ccc(cc1OC)CC(=O)NOCc1ccc(c(c1)Br)F	1
ZINC72281246	c1cc(c(c(c1)F)F)CCNC(=O)CSCC(=O)N	1
ZINC72282602	CCCN(CC(=O)N)S(=O)(=O)N1CCCCC1	0
ZINC72283201	c1cc(c(cc1CCCC(=O)[O-])O)O	0
ZINC72284252	c1cc2c(nc([nH]2)c2ccc(cc2)/C(=N/O)/N)nc1	0
ZINC72284269	c1cc(cc(c1)/C(=N/O)/N)c1[nH]c2cc(ccc2n1)[N+](=O)[O-]	0
ZINC72285552	COc1ccccc1NC(=O)N(CCCO)[C@@H]1CCc2c1cccc2	0
ZINC72286670	c1ccc2c(c1)CCN(CC2)C(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC72288109	C[C@@H]1C[C@H]2CCCC[C@@H]2N1C(=O)C1CCN(CC1)C(=O)C1CC1	0
ZINC72290432	Cc1cc(ccc1Br)NC(=O)C[N@H+](C)[C@H](C)CSC	0
ZINC72291305	C[C@@H](Cc1ccccc1F)C(=O)N[C@@H](Cc1ccccc1)C(=O)N	0
ZINC72291308	C[C@H](Cc1ccccc1F)C(=O)N[C@H](Cc1ccccc1)C(=O)N	0
ZINC72291487	CCOc1ccc(c(c1)C(=O)N)NC(=O)[C@@H](C)Oc1ccc(cc1)F	1
ZINC72292459	c1cc2c(ccc(c2nc1)COc1ccc(cc1)OCC(=O)N)F	0
ZINC72292523	Cc1cc(ccc1F)c1nccn1CCC(=O)NC(=O)N	0
ZINC72292757	C[NH+](C)Cc1ccc(cc1NC(=O)c1ccnc(c1)F)C(=O)N	0
ZINC72293036	c1cc(c(nc1)N1CCC(CC1)CNC(=O)c1cccs1)C(=O)N	0
ZINC72293871	CSC[C@@H](CCO)Nc1cccc(c1[N+](=O)[O-])F	0
ZINC72294943	CC(C)c1cc([nH]n1)NC(=O)CCCn1cc[nH+]c1	0
ZINC72295332	Cc1cn2c([nH+]1)CC[C@H](C2)NC(=O)[C@H](CSC)c1ccccc1	0
ZINC72295543	C#CCOc1ccc(cc1NC(=O)c1ccc(=O)[nH]c1)F	1
ZINC72299776	CCn1c2c(cn1)[C@H](CCC2)[NH2+][C@H]1C[C@@H](OC1=O)C	0
ZINC72300780	C[C@@]1(C(=O)NC(=O)N1)[C@H]1CCC[N@H+](C1)CC(=O)N(CC=C)CC=C	0
ZINC72301756	COC(=O)c1cc(cc(c1NC[C@H]1CCC[C@H]1O)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC72304094	CN(C)c1cc(c2ccccc2[nH+]1)CNS(=O)(=O)N	0
ZINC72304112	CNC(=O)c1ccc(cc1)CN(C#N)c1ccc(c(c1)C#N)F	0
ZINC72304318	CC(C)CC[C@](C)(CNC(=O)CCCc1nc(no1)C(C)C)O	0
ZINC72305796	CCC(CC)(CO)NC(=O)Nc1cccnc1Cl	0
ZINC72305908	CC1(CCN1C(=O)Nc1cccs1)C	0
ZINC72306156	c1cc(ncc1NC(=O)NCCc1nc(no1)N)N1CCOCC1	0
ZINC72306444	COc1ccc(cc1)CCC(=O)N(CCC#N)CC(F)(F)F	1
ZINC72307373	c1cc(c(cc1Br)Cl)S(=O)(=O)NCc1nccn1C(F)F	0
ZINC72307469	Cc1[nH]nc(n1)CCCNS(=O)(=O)c1ccc(s1)Br	0
ZINC72307475	Cc1cnc(o1)CNS(=O)(=O)c1cccc(c1F)Cl	0
ZINC72309544	Cc1cc(c(s1)C)CC(=O)NCCc1ccc(cc1)OC(F)(F)F	1
ZINC72311416	C[C@H](C(=O)Nc1cc(ccc1O)C(F)(F)F)OCC=C	0
ZINC72312250	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])N1CCC(CC1)NC(=O)N	0
ZINC72312996	c1cc(ccc1OC(F)(F)F)S(=O)(=O)Nc1cc(ccc1O)C#N	0
ZINC72314379	CCc1nnc(s1)[N-]S(=O)(=O)c1ccc(c(c1)C)F	0
ZINC72319281	CCOc1ccc(cc1)OC[C@H](C[N@H+]1CCC[C@@H]1C(=O)N)O	0
ZINC72324840	C[C@@H]1CN2C[C@@H](C[C@@H]2CN1Cc1ccc(cc1)N(C)CCO)O	0
ZINC72330172	c1cc(c(cc1F)Cl)NC(=O)COC(=O)c1cc(ccc1Cl)F	0
ZINC72334208	CCCC(=O)/C(=C(/N)\NCCCO)/C(=O)OCCC	0
ZINC72336046	c1cc(c(cc1CN1CCc2c([nH+]c(nc2N)N2CCCC2)C1)F)F	0
ZINC72337308	Cc1cc2nc(cc(n2n1)N)[C@@H]1CC[N@H+](CC1)Cc1ccsc1	0
ZINC72337942	Cc1cc(nn1CC(=O)Nc1ccc(cc1)O)N	0
ZINC72338324	CCOc1ccc(cc1)NC(=O)c1cc([nH]n1)N	0
ZINC72339470	c1c(c(nn1CCC(=O)[O-])N)I	0
ZINC72339499	Cn1c(c(c(n1)N)I)COCC(F)F	1
ZINC72340214	COC(=O)[C@@]1([C@@H]2CC[C@@H](N2Cc2ccc(cc2)F)CC1=O)CC=C	0
ZINC72341624	C[C@@H](c1cccc(c1)F)n1cc(nn1)C(=O)NCCOC	1
ZINC72344193	CN(C)C(=O)[C@@]1(CCCC[NH2+]1)CCCc1ccccn1	0
ZINC72344657	c1cc(ccc1[C@]1(CC[N@@H+](CC1)CC(=O)N)O)C(F)(F)F	0
ZINC72346676	c1cc(cnc1)C(=O)C1CCN(CC1)C(=O)C[NH+]1CCCCC1	0
ZINC72347618	c1ccc2c(c1)C(=O)NC1(N2)CCN(CC1)C(=O)Cc1ccsc1	0
ZINC72348504	Cc1nc(no1)[C@@H]1CCCN(C1)S(=O)(=O)N(C)C	0
ZINC72352845	CN1CC[NH2+][C@@H](C1=O)Cc1ccc(cc1)c1cccc(c1)OC	0
ZINC72354637	COCCN1CCC[C@H]1c1c(cnc(n1)N)c1cccc(c1)F	1
ZINC72355776	c1cc(cc(c1)C(=O)N)c1nccc(n1)[C@@H]1CCC[N@H+]1CCO	0
ZINC72355777	c1cc(cc(c1)C(=O)N)c1nccc(n1)[C@H]1CCC[N@@H+]1CCO	0
ZINC72356638	c1cnc(cn1)N1CCC[C@H]1c1cc(nc(n1)N)C(F)(F)F	0
ZINC72356888	Cc1cncc(n1)[C@@H]1CCC[N@H+]1CCO	0
ZINC72360474	Cc1cc(cc([nH+]1)[C@@H]1CCCN1c1cnccn1)CCC(=O)N	0
ZINC72360527	c1cc(nc(c1)C1CCN(CC1)C(=O)CO)CCC(=O)N	0
ZINC72361601	c1cc(ccc1Oc1c(nccn1)[C@@H]1CCC[N@@H+](C1)CCO)F	0
ZINC72363342	Cc1cc(nc(n1)[C@H]1CCCCN1CC(=O)[O-])Oc1ccc(cc1)F	0
ZINC72364774	Cc1[nH+]c(cc(n1)NCc1ccc(cc1)F)[C@H]1CCC[NH2+]C1	0
ZINC72365533	Cc1cnc(s1)CCNc1cccc(n1)[C@@H]1CCC[NH2+]C1	0
ZINC72366475	Cc1cc(nc(n1)[C@H]1CCC[N@@H+]1C)CCC(=O)N(C)CCO	0
ZINC72366621	c1c(nc(nc1C(F)(F)F)N)[C@H]1CCCCN1C(=O)CO	0
ZINC72366623	c1cc(cnc1)CCC[C@]1(CCCN(C1)C(=O)CO)C(=O)N	0
ZINC72367498	c1ccc(c(c1)c1cn[nH]c1[C@H]1CCC[N@@H+]1CC(=O)N)F	0
ZINC72373424	c1ccc(c(c1)[C@]1(CC[N@@H+](CC1)CC(=O)N)O)F	0
ZINC72373481	c1cc(ccc1c1nc(n[nH]1)[C@H]1CCC[NH2+]1)F	0
ZINC72376509	c1cnc(cn1)Nc1cncc(n1)[C@H]1CCC[NH2+]1	0
ZINC72376759	c1cc(cc(c1)F)c1cnc(nc1[C@@H]1CCCN1CCO)N	1
ZINC72376759	c1cc(cc(c1)F)c1cnc(nc1[C@@H]1CCC[N@H+]1CCO)N	1
ZINC72376760	c1cc(cc(c1)F)c1cnc(nc1[C@H]1CCCN1CCO)N	1
ZINC72376760	c1cc(cc(c1)F)c1cnc(nc1[C@H]1CCC[N@@H+]1CCO)N	1
ZINC72376763	c1cc(ccc1c1cnc(nc1[C@@H]1CCCCN1CCO)N)F	1
ZINC72376763	c1cc(ccc1c1cnc(nc1[C@@H]1CCCC[N@H+]1CCO)N)F	1
ZINC72376764	c1cc(ccc1c1cnc(nc1[C@H]1CCCCN1CCO)N)F	1
ZINC72376764	c1cc(ccc1c1cnc(nc1[C@H]1CCCC[N@@H+]1CCO)N)F	1
ZINC72377401	c1cnc(nc1)Nc1nccc(n1)[C@H]1CCCC[N@@H+]1CCO	0
ZINC72377554	Cc1ccc(nc1)Nc1nccc(n1)[C@H]1CCC[N@H+](C1)CCOC	0
ZINC72378256	C[C@]1(CN(CCO1)C(=O)CC1(CCCCC1)O)C(=O)N	0
ZINC72379532	C[C@@]1(CN(CCO1)C(=O)CCn1c2ccccc2nn1)C(=O)NC	0
ZINC72379736	Cc1nccc(n1)CN1CCO[C@](C1)(C)C(=O)N	0
ZINC72379798	C[C@]1(CN(CCO1)C(=O)c1cc2ccc(cc2[nH]1)F)C(=O)N	0
ZINC72380937	c1c(nc(nc1C(F)(F)F)N)[C@@H]1CCCN1C(=O)CO	0
ZINC72380938	c1c(nc(nc1C(F)(F)F)N)[C@H]1CCCN1C(=O)CO	0
ZINC72381313	c1cnc(cn1)[C@@H]1CC[N@H+](CC1)CCO	0
ZINC72381983	Cc1c[nH]nc1[C@@H]1CCCCN1C(=O)CO	0
ZINC72381991	Cc1nc(on1)[C@@H]1CCCN1C(=O)CO	0
ZINC72382180	c1cc(cc(c1)F)Cc1cccc(n1)[C@@H]1CCC[N@H+]1CCO	0
ZINC72382792	c1cc(nc(c1)C(=O)N)C[C@H]1C[N@H+](CCOC1)Cc1ccc(cc1)F	0
ZINC72384537	c1cc(ccc1c1cnc(cn1)[C@@H]1CCC[NH2+]1)F	0
ZINC72388663	c1c(c(n[nH]1)[C@@H]1CCCN1C(=O)C1CCOCC1)C(=O)N	0
ZINC72390364	Cc1cc(n(c(=O)n1)CC(=O)N1CCc2c1ccc(c2)S(=O)(=O)N)C	0
ZINC72392358	c1cc(ccc1c1cc(c2nnnn2c1)C[N@@H+]1CCC[C@@H](C1)O)F	0
ZINC72393704	COCCN1CCN(CC1)Cc1c2cccnc2[nH]c1C(F)(F)F	1
ZINC72402720	Cc1c(c(n(n1)C)C)CNC(=O)c1ccc2c(c1)nc([nH]2)C(F)(F)F	0
ZINC72403081	CC(C)(C)c1csc(n1)NC(=O)CN1C(=O)c2ccccc2S1(=O)=O	0
ZINC72403858	CC(=O)Nc1ccc(nc1)Oc1ccc2c(c1)N=C(CC2)O	0
ZINC72406369	COc1ccc(c(c1)F)[C@@H]1CC(=Nc2c1cnn2Cc1ccco1)O	0
ZINC72407032	CSCC[C@@H](C(=O)N1CC[C@@](CC1)(c1cccc(c1)C(F)(F)F)O)N	1
ZINC72407207	Cc1c[nH+]c(nc1N)N1CCN([C@@H](C1)CCO)Cc1ccccc1F	1
ZINC72407207	Cc1cnc(nc1N)N1CC[N@H+]([C@@H](C1)CCO)Cc1ccccc1F	1
ZINC72407207	Cc1c[nH+]c(nc1N)N1CC[N@H+]([C@@H](C1)CCO)Cc1ccccc1F	1
ZINC72407401	CCOc1ccc(cc1F)[C@H](C)Nc1c2c(nc(n1)N)CC[NH2+]CC2	1
ZINC72407401	CCOc1ccc(cc1F)[C@H](C)Nc1c2c([nH+]c(n1)N)CC[NH2+]CC2	1
ZINC72407808	c1cc(cc(c1)F)C[N@@H+]1CCCN(CC1)C(=O)CCCS(=O)(=O)N	1
ZINC72408508	Cc1c[nH+]ccc1NCC[NH2+]C[C@]1(CCC[NH2+]C1)O	0
ZINC72408636	CN1CCN(C[C@@H]1CCO)c1c(cc2c(n1)CCC2)C(=O)N	0
ZINC72408636	CN1CCN(C[C@@H]1CCO)c1c(cc2c([nH+]1)CCC2)C(=O)N	0
ZINC72409419	CC(=CC[N@H+]1CCN(C[C@@H]1CCO)c1c2c([nH]cn2)nc(n1)N)C	0
ZINC72409818	Cc1cnc([nH]1)C(=O)N1CCC(CC1)(C(=O)[O-])Oc1ccccc1F	0
ZINC72410893	c1ccc2c(c1)CC[N@H+](C2)C1CCN(CC1)C(=O)CCCS(=O)(=O)N	0
ZINC72410985	c1c(nc(s1)N1CC[C@@H]2[C@H](C1)CCC(=O)N2CCCCO)C(=O)N	0
ZINC72414055	c1cc(ccc1/C=C\1/C(=O)N(C(=O)S1)CCC#N)O	0
ZINC72415107	C1CC[C@H]2[C@H](C1)N[C@@H](C(=O)N2)CC(=O)N	0
ZINC72415128	Cc1ccc(cc1C)n1c(c(cn1)[C@@H](C)O)C	0
ZINC72415417	Cc1c2c([nH]n1)C[C@H](C[C@@H]2[NH3+])c1ccc(c(c1)OC)OC	0
ZINC72416506	C[C@@H]1Cc2c(cc(c(=O)[nH]2)C(=O)N)[C@H](C1)O	0
ZINC72416781	c1cc(cc(c1)F)Nc1nc([nH]n1)N	0
ZINC72417392	c1cc(ccc1n1nc2c(=O)[nH]c(nc2n1)N)F	0
ZINC72417726	CC[NH+](CC)C[C@H](CO)N	0
ZINC72418194	C[NH+](C)C[C@]1(CCCN(C1)Cc1ccc(c(c1)OC)OCC(=O)N)O	0
ZINC72418207	CC[C@]1(CCN(C[C@H]1O)c1c(ccc(n1)C(F)(F)F)C(=O)N)O	0
ZINC72419432	CNc1cc(c2cc[nH]c2n1)c1ccc(cc1F)S(=O)(=O)N	0
ZINC72419579	CC[C@@]1(CCCN(C1)c1c2c(nc(n1)N)CC[N@H+](CC2)CC(=O)[O-])O	0
ZINC72419851	COC[C@H](C(=O)N1CCN(CC1)Cc1cccc(c1)F)N	1
ZINC72419957	CC(C)(CCc1ccc(cc1)C(=O)NCCc1nnc(s1)N)O	0
ZINC72420135	CC(C)COC(=O)NC[C@@H]1CCN(C[C@H]1O)C(=O)c1ccoc1	0
ZINC72422025	c1cc(cc(c1)C(F)(F)F)[C@@]1(CCN(CC1)C(=O)[C@@H](CF)N)O	0
ZINC72422026	c1cc(cc(c1)C(F)(F)F)[C@@]1(CCN(CC1)C(=O)[C@H](CF)N)O	0
ZINC72422203	CCCC[C@@H](C(=O)N)Nc1cc(nc2n1ncc2)c1ccc(cc1)F	1
ZINC72422656	C[NH+](C)C[C@@]1(CCN(C1)c1c(cc2c([nH+]1)CCC2)C(=O)N)O	0
ZINC72423467	Cn1ccc2c1nccc2c1cc(nc(n1)N)NCCO	0
ZINC72425386	Cc1c(cnc(n1)N)C(=O)N1CC[C@@H]2[C@H](C1)CCC(=O)N2CCCO	0
ZINC72427006	c1cc(c(cc1F)F)CC[C@H]1CCCN(C1)c1ccnc(n1)N	0
ZINC72427132	c1cc(c(nc1)N1CC[C@@H]2[C@H](C1)CCC(=O)N2CCCCO)F	0
ZINC72427949	c1cc(ccc1c1ccc(c(n1)N1CCC[C@@](C1)(CO)O)C(=O)[O-])F	0
ZINC72430621	c1ccc(c(c1)C[N@H+]1CCN(C[C@@H]1CCO)c1c(cccn1)Cl)F	0
ZINC72431434	c1ccnc(c1)[C@@H](C(F)(F)F)Nc1c2c(ncn1)CC[NH2+]CC2	0
ZINC72432376	CC(C)CN1CCN(C[C@@H]1CCO)C(=O)c1c(ccs1)S(=O)(=O)N	0
ZINC72432584	c1ccc(cc1)CN1CCN(C[C@@H]1CCO)Cc1nc(no1)C(=O)N	0
ZINC72432763	Cc1cc(nc(n1)N)N1CC[N@H+]([C@@H](C1)CCO)CC1CCCCC1	0
ZINC72434903	c1cc(ccc1C[N@@H+]1CCCN(CC1)C(=O)[C@@H]1CCCN1C(=O)N)F	0
ZINC72436520	c1cc(cc(c1)O)[C@@H]1CN([C@H]2[C@@H]1[N@@H+]1CC[C@H]2CC1)C(=O)CCO	0
ZINC72438796	C[C@H](C[NH2+][C@@H](CC(=O)Nc1cc(ccc1N)[N+](=O)[O-])C(=O)[O-])O	0
ZINC72439901	CCOc1ccccc1c1ccnc2n1nc(n2)C(F)(F)F	1
ZINC72447089	c1cc(ccc1OC[C@@H]1CCCN(C1)C(=O)CCCS(=O)(=O)N)F	1
ZINC72447519	c1cc(c(cc1CN1CCN(C[C@@H]1CCO)C(=O)CCO)F)F	0
ZINC72447689	C[C@H]1CCCC[N@@H+]1C1CN(C1)c1c2c(nc(n1)N)CC[NH2+]CC2	0
ZINC72448812	CCCC[n+]1cc2c(O)n(nc2c(c1)C(=O)OC)c1ccccc1	0
ZINC72449427	Cc1c2c(ccn(c2=O)CCCO)n2c(n1)nc(n2)C	0
ZINC72453961	c1ccc(c(c1)CN1CCN(C[C@@H]1CCO)c1ccnc(n1)N)F	1
ZINC72453961	c1ccc(c(c1)CN1CCN(C[C@@H]1CCO)c1ccnc([nH+]1)N)F	1
ZINC72453961	c1ccc(c(c1)CN1CCN(C[C@@H]1CCO)c1cc[nH+]c(n1)N)F	1
ZINC72453961	c1ccc(c(c1)C[N@H+]1CCN(C[C@@H]1CCO)c1ccnc(n1)N)F	1
ZINC72453961	c1ccc(c(c1)C[N@H+]1CCN(C[C@@H]1CCO)c1ccnc([nH+]1)N)F	1
ZINC72453961	c1ccc(c(c1)C[N@H+]1CCN(C[C@@H]1CCO)c1cc[nH+]c(n1)N)F	1
ZINC72454187	COC[C@H](C(=O)N1CC[C@@](CC1)(c1cccc(c1)C(F)(F)F)O)N	1
ZINC72454383	c1cc(cc(c1)C(F)(F)F)[C@@]1(CCN(CC1)C(=O)[C@H](CO)N)O	0
ZINC72454826	c1[nH+]c2c(c(n1)N1CCSCC1)CCN(CC2)C(=O)[C@H](CO)N	0
ZINC72456986	c1cc(ccc1CN1CCN(C[C@@H]1CCO)c1ccnc(n1)N)F	1
ZINC72456986	c1cc(ccc1CN1CCN(C[C@@H]1CCO)c1ccnc([nH+]1)N)F	1
ZINC72456986	c1cc(ccc1CN1CCN(C[C@@H]1CCO)c1cc[nH+]c(n1)N)F	1
ZINC72456986	c1cc(ccc1C[N@H+]1CCN(C[C@@H]1CCO)c1ccnc(n1)N)F	1
ZINC72456986	c1cc(ccc1C[N@H+]1CCN(C[C@@H]1CCO)c1ccnc([nH+]1)N)F	1
ZINC72456986	c1cc(ccc1C[N@H+]1CCN(C[C@@H]1CCO)c1cc[nH+]c(n1)N)F	1
ZINC72458100	COCCCNc1nccc(n1)C1(CC[NH2+]CC1)c1ccccc1Cl	0
ZINC72458221	c1csc(n1)N1CCc2c(nc(nc2N2CCC[C@@H](C2)C#N)N)CC1	0
ZINC72461903	Cc1c(cn(n1)c1ccccc1)c1ccnc(n1)N	0
ZINC72462719	Cc1ccc(cc1)CN1CCN(C[C@@H]1CCO)c1[nH+]cc(c(n1)N)C	0
ZINC72463070	c1cc(c([nH+]c1)N)CN1CCC(CC1)[N@H+]1CCC[C@H](C1)O	0
ZINC72463710	Cc1cc(nc(n1)N)N1CC[N@H+]([C@@H](C1)CCO)C1CCCCC1	0
ZINC72466357	CCc1nc2nc(c(cn2n1)C(=O)Nc1cccc(c1)Cl)C	0
ZINC72469048	c1ccc(c(c1)CN1CCN(C[C@@H]1CCO)CCC(=O)N)F	1
ZINC72469048	c1ccc(c(c1)C[N@H+]1CCN(C[C@@H]1CCO)CCC(=O)N)F	1
ZINC72469048	c1ccc(c(c1)CN1CC[N@@H+](C[C@@H]1CCO)CCC(=O)N)F	1
ZINC72470747	c1cc(c(c(c1)F)F)CN1CC[C@@H]2[C@@](C1)(CCC[N@H+]2CCN)C(=O)[O-]	1
ZINC72473606	c1cc(ccc1CN1CCN(C[C@@H]1CCO)c1nc(cs1)C(=O)N)F	1
ZINC72473606	c1cc(ccc1C[N@H+]1CCN(C[C@@H]1CCO)c1nc(cs1)C(=O)N)F	1
ZINC72474119	c1ccc(c(c1)COC1CN(C1)c1c2c([nH+]cn1)CC[NH2+]CC2)F	0
ZINC72474322	Cc1c2c(nc(nc2n(n1)C)C)NCCc1nnc(s1)N	0
ZINC72474393	c1ccc(c(c1)CN1CCC[C@]2(C1)CNC(=O)O2)OCCO	0
ZINC72474747	c1cc(cc(c1)C(F)(F)F)C1(CCN(CC1)C(=O)c1c(ccs1)N)O	0
ZINC72475279	C[C@H](c1ccncn1)N(C)C(=O)c1ccc(cc1)CCC(C)(C)O	0
ZINC72477453	c1cc(c(cc1CN1CCN(C[C@@H]1CCO)c1ccnc(n1)N)F)F	1
ZINC72477453	c1cc(c(cc1CN1CCN(C[C@@H]1CCO)c1cc[nH+]c(n1)N)F)F	1
ZINC72477453	c1cc(c(cc1CN1CCN(C[C@@H]1CCO)c1ccnc([nH+]1)N)F)F	1
ZINC72477791	Cc1ccc(o1)CN1CCN(C[C@@H]1CCO)c1cc(nc(n1)N)C	0
ZINC72477791	Cc1ccc(o1)C[N@H+]1CCN(C[C@@H]1CCO)c1cc(nc([nH+]1)N)C	0
ZINC72477888	c1ccc(c(c1)CN1CCN(C[C@@H]1CCO)c1nc(cs1)C(=O)N)F	1
ZINC72477888	c1ccc(c(c1)C[N@H+]1CCN(C[C@@H]1CCO)c1nc(cs1)C(=O)N)F	1
ZINC72478231	CC[C@@H](CO)Nc1c2c(nc(n1)N)CC[NH2+]CC2	0
ZINC72479174	c1cc(oc1)CSCCC[NH2+]C[C@]1(CCC[NH2+]C1)O	0
ZINC72479683	CCc1cc(n2c(n1)c(c(n2)C)C)N[C@@H](CO)c1ccccc1	0
ZINC72480309	c1cc(sc1)CN1CCN(C[C@H]1CCO)C(=O)CCCS(=O)(=O)N	0
ZINC72480465	C[N@@H+](Cc1cccnc1)C[C@H](CCC=C)Oc1cnccn1	0
ZINC72481937	CCCOc1c2c(nc(n1)N)n(cn2)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC72481964	CCO[C@H]1/C(=N/[C@@H](Cc2ccc(cc2)O)C(=O)[O-])/C(=O)C1=O	0
ZINC72482071	CN(CCO)C(=[NH2+])N	0
ZINC72496197	CN(C)c1ccc(cc1NC(=O)CN1C(=O)CNC1=O)C(F)(F)F	0
ZINC72497671	CCc1ccccc1OCC(=O)Oc1ccc2ccc(=O)oc2c1	0
ZINC72530733	CC(C)N(CC(=O)N)C(=O)c1ccc(cc1)OC(F)F	0
ZINC72532881	COC(=O)CNC(=O)/C=C/c1ccc2ccccc2n1	0
ZINC72535583	C[C@H](C(=O)Nc1ccc(cc1)C(=O)N)Nc1cccc(c1)CO	0
ZINC72542945	c1cc[nH]/c(=N\S(=O)(=O)c2cc(ccc2Cl)C(F)(F)F)/c1	0
ZINC72542952	CCOC(=O)c1ccc(cc1)S(=O)(=O)/N=c\1/cccc[nH]1	0
ZINC72553144	C[C@H](C(=O)NCC(F)(F)F)N1CC[C@H](CC1)C(=O)N	0
ZINC72576540	Cc1ccccc1CCNC(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC72588105	Cc1ccccc1CN(C)C(=O)C[N@@H+]1CCC[C@@H]1C(=O)N	0
ZINC72588361	c1cc(ccc1CCNC(=O)C[N@@H+]1CCC[C@H]1C(=O)N)F	1
ZINC72589742	C1CN(CC[C@H]1O)C[C@@H](CCC#N)C#N	0
ZINC72601688	COCCc1ccc(cc1)OC(=O)c1ccc(cc1)[S@](=O)C	0
ZINC72615646	c1ccc(cc1)CN(CCO)C(=O)c1cc2c(s1)CCCC2	0
ZINC72620446	Cc1ccccc1C(=O)N[C@H](CC(C)C)C(=O)N1CCC[C@H](C1)O	0
ZINC72622165	c1ccc(cc1)CCC(=O)N(Cc1ccccc1O)C[C@H]1CCCO1	0
ZINC72623538	CNC(=O)c1cccc(c1)CSc1nnc(n1N)c1ccc(cc1)F	0
ZINC72623864	CCOc1ccc(cc1)c1nnc(n1N)SCCCO	0
ZINC72623930	Cc1ccc(c(c1)OCc1nnc(n1N)SCCCO)C(C)C	0
ZINC72624194	c1cc(ccc1OCc1nnc(n1N)SCCCO)F	1
ZINC72628609	CCc1ccc(cc1)c1nc(cs1)CC(=O)N[C@@H]([C@@H](C)CC)C(=O)N	0
ZINC72635660	Cc1cc(nc(n1)SCc1ccc(c(c1)F)F)N	0
ZINC72642078	CCCCNC(=O)[C@H]1CC(=O)N(C1)c1cc(ccc1C)Cl	0
ZINC72643939	CCOc1ccccc1NC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72650421	CC[C@@H](C)[C@H](C(=O)N)NC(=O)Cn1cc(ccc1=O)C(F)(F)F	0
ZINC72655209	CN(c1ccc(nc1)OC)C(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72679293	CCOc1ccc(cc1)OCC(=O)N1CCC[C@H]1C(=O)N	0
ZINC72679323	CCCCOc1ccc(cc1OCC)C(=O)N1CCC[C@H]1C(=O)N	0
ZINC72679443	COc1ccc(cc1)OCCCC(=O)N1CCC[C@H]1C(=O)N	0
ZINC72679543	Cc1ccc(cc1C)N(CCC#N)C(=O)Cc1ccc(cc1)OC	0
ZINC72685357	CCS(=O)(=O)C[C@H](C)NC(=O)N(CCO)C1CC1	0
ZINC72688201	Cc1cccc(c1)S(=O)(=O)CCNC(=O)OCC(F)(F)F	1
ZINC72689094	Cc1c([n-]c(n1)S(=O)(=O)[C@H](C)C(=O)N)Cc1ccccc1	0
ZINC72690331	CO[C@H]1CCC[C@@H](C1)OC(=O)CCc1ccc(cc1)F	0
ZINC72695898	CCN(C)C(=O)c1cccc(c1)OC(=O)c1ccc(cc1)OC(F)F	0
ZINC72702997	Cc1cccc(c1)NNC(=O)CCc1c(c(c(=O)[nH]c1C)C#N)C	0
ZINC72709520	CC(C)(C)SCC(=O)N[C@@H](c1ccccc1)c1ccco1	0
ZINC72710498	CCN(C)S(=O)(=O)N1CCc2ccc(cc2[C@@H]1C)F	0
ZINC72710738	C[C@@H](c1nnc(o1)c1cccs1)[NH+]1CCN(CC1)CCO	0
ZINC72727783	C[NH+](C)Cc1ccc(cc1)C[NH2+]Cc1ccc(cc1)C(F)(F)F	1
ZINC72728683	CC[C@H](C)[C@H](C(=O)N)NC(=O)CSc1ccc(c(c1)F)F	0
ZINC72751668	c1ccc2c(c1)nc1n2[C@@H](NC(=N1)N)c1cc(ccc1O)Br	0
ZINC72757693	c1cc(ccc1OCC(=O)NCC(=O)N)I	0
ZINC72758299	c1cc(cc(c1)SCC(=O)NCC(=O)N)C(F)(F)F	0
ZINC72765776	Cc1c(c([nH]c1C(=O)CN(C)Cc1[nH+]ccn1C(F)F)C)C(=O)C	0
ZINC72766034	Cc1nnc(n1N)SCc1cc(=O)n2cc(ccc2n1)Cl	0
ZINC72766397	CN(Cc1nc2ccccc2c(n1)N)Cc1nccn1C(F)F	0
ZINC72776341	CCc1cccc(c1NC(=O)CSCc1ccc(c(c1)F)F)CC	1
ZINC72777158	CN(CC(=O)NCCCn1ccnc1)C1=NS(=O)(=O)c2c1cccc2	0
ZINC72780653	CN(C)[C@@H](CNC(=O)CCNC(=O)N)c1ccccc1OC	0
ZINC72828659	CCN(Cc1cc(=O)n2c([nH]1)ccn2)C[C@@H](c1ccc(cc1)C)O	0
ZINC72839056	CCOC[C@@H]1CCCN(C1)C(=O)CCc1c(noc1Cl)C	0
ZINC72840854	c1ccc(cc1)[C@@H](C(=O)NCc1cccc(c1)Cl)O	0
ZINC72856056	c1ccc(cc1)NC(=O)CCNC(=O)C(=O)Nc1ccccc1F	1
ZINC72867598	C[C@H](C(=O)N(CCc1cccc(c1)F)C1CC1)NC(=O)N	0
ZINC72876038	Cc1ccc(cc1)S(=O)(=O)NCCN/C(=[NH+]/C)/N1CCC[C@H](C1)C	0
ZINC72891269	CC/[NH+]=C(/NC[C@H](c1ccccc1F)O)\N1CCC[C@H](C1)C	0
ZINC72939202	COc1ccc(cc1)CCNC(=O)C[N@@H+]1CCCC[C@H]1CO	0
ZINC72950438	C[C@@H](C(=O)NCCc1ccccc1)O/N=C(\Cn1cccn1)/N	0
ZINC72950652	c1cc(cc(c1)F)OCCO/N=C(/Cn1cccn1)\N	1
ZINC72950864	c1cnn(c1)C/C(=N/OCc1ccc(cc1Br)Cl)/N	0
ZINC72950882	Cc1ccc(c(c1)NC(=O)CO/N=C(\Cn1cccn1)/N)C	0
ZINC72951269	c1cc(cc(c1)OCCCO/N=C(/Cn1cccn1)\N)C(F)(F)F	1
ZINC72953232	c1cc(cc(c1)Oc1cccc(c1)C(F)(F)F)C[NH2+]CCO	0
ZINC72956451	COc1ccc(cc1)[C@@H]1CCCN1C(=O)CCNC(=O)N	0
ZINC72964494	CNC(=O)c1cccc(c1)CN(CCO)CCOCC(F)(F)F	0
ZINC72967509	CC(C)[C@H](C(=O)N(C)Cc1ccc(cc1)SC)NC(=O)N	0
ZINC72975421	CCOC[C@@H]1CCC[N@@H+](C1)CC(=O)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC72976211	CCOC[C@H]1CCC[N@H+](C1)Cc1coc(n1)c1cccc(c1)F	1
ZINC72977161	CCOC[C@H]1CCC[N@H+](C1)[C@@H](C)C(=O)Nc1cccc(c1)F	1
ZINC72977617	CCCNC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccc(c(c1)Cl)F	1
ZINC72977678	Cc1nc(on1)C[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC72992009	C[C@H]1Cc2cc(ccc2N1C(=O)CSCC(C)C)S(=O)(=O)N	0
ZINC72997703	Cc1c(c(on1)C)[C@@H](C)[NH2+][C@H](c1ccc(cc1)F)C(=O)N	0
ZINC73007604	Cc1c(c(on1)C)[C@@H](C)[NH2+]Cc1cccc(c1)OC1CCCC1	0
ZINC73011941	CC[C@H](C#N)Oc1cccc(c1)C[NH2+]Cc1cc(ccc1O)[N+](=O)[O-]	0
ZINC73021227	c1cc(ccc1OC[C@H](C[N@H+]1CCCC[C@@H]1C(=O)N)O)Br	0
ZINC73021247	Cc1cccc(c1)OC[C@H](C[N@H+]1CCCC[C@@H]1C(=O)N)O	0
ZINC73021274	CCOc1ccc(cc1)OC[C@@H](C[N@H+]1CCCC[C@@H]1C(=O)N)O	0
ZINC73021281	Cc1cc(ccc1OC[C@@H](C[N@H+]1CCCC[C@@H]1C(=O)N)O)C(C)(C)C	0
ZINC73024357	CC(=C[C@H]1[C@@H](C1(C)C)C(=O)OCCN1CCCC1=O)C	0
ZINC73026006	c1ccc(cc1)N(CCC(=O)N)C(=O)CCc1ccccc1F	0
ZINC73029283	C[C@H](C(=O)NNC(=O)[C@H](c1ccccc1)O)Oc1ccccc1F	0
ZINC73030379	CCCCN/C(=[NH+]/C)/NCCC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC73052378	COc1cc(cc(c1OC)Cl)C[NH2+]Cc1ccc(cc1)C(F)(F)F	1
ZINC73076633	c1cc(ccc1CNC(=O)N)C(=O)OC[C@@H]1CCCCO1	0
ZINC73081330	c1ccc(cc1)N(CCC(=O)N)C(=O)CCc1cccc(c1)Cl	0
ZINC73092403	c1ccc2c(c1)CC[C@@H]2NC(=O)c1cc(ccc1F)S(=O)(=O)N	0
ZINC73126342	CCCCN(C)/C(=[NH+]/CC)/NCC[C@](c1nccn1C)(C(F)(F)F)O	0
ZINC73134517	CCCCCNC(=O)/C=C/c1ccc(cc1)S(=O)(=O)N	0
ZINC73140910	CC(C)[C@H](c1ccc(cc1)F)NC(=O)C[NH+]1CCCC1	0
ZINC73164046	Cc1ccc(cc1F)NC(=O)C[S@](=O)Cc1cccc(c1)C(=O)NC	0
ZINC73166865	CCOC[C@H](C[N@H+](CCc1cccc(c1)F)C1CC1)O	0
ZINC73167320	CCOC[C@@H](C[N@H+]1CCOC[C@@H]1CC(C)C)O	0
ZINC73213155	Cc1ccoc1C(=O)NC1CCN(CC1)C(=O)CC1(CCCCC1)O	0
ZINC73299513	c1cc(cnc1)CCOC(=O)CCN1C(=O)CCC1=O	0
ZINC73303133	Cc1nc(cs1)c1cc(n(c1)C)C(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC73304939	c1ccc2c(c1)ccc(c2O)/C=N\Nc1cccc2c1nccc2	0
ZINC73312261	C[S@](=O)Cc1cccc(c1)C(=O)OCc1ccc(cc1)F	0
ZINC73312954	COc1ccccc1C(=O)N[C@@H]1CCCc2c1cc(c(=O)[nH]2)C(=O)N	0
ZINC73342540	c1cc(ccc1[C@H](C(=O)N)[N@H+]1CC[C@@H](CC1)C(=O)N1CCOCC1)F	0
ZINC73342723	CCOCCCN[C@H](c1ccc(cc1)F)C(=O)N	1
ZINC73342723	CCOCCC[NH2+][C@H](c1ccc(cc1)F)C(=O)N	1
ZINC73343000	CCCCC[NH2+][C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC73343051	COCCC[NH2+][C@H](c1ccc(cc1)F)C(=O)N	1
ZINC73343871	c1cc(ccc1[C@H](C(=O)N)NCCOc1ccc(cc1)Cl)F	1
ZINC73343871	c1cc(ccc1[C@H](C(=O)N)[NH2+]CCOc1ccc(cc1)Cl)F	1
ZINC73349408	Cc1ccc(c(c1)CCN[C@H](c1ccc(cc1)F)C(=O)N)OC	1
ZINC73349858	c1ccc(c(c1)C[NH2+]C[C@H](COCC1CC1)O)OC(F)F	0
ZINC73351037	CN(Cc1ccc(cc1)F)C(=O)CO/N=C(\c1cccc(c1)Cl)/N	1
ZINC73368104	C[N@H+](CCO)CC(=O)N(CCC(=O)N)c1ccc(cc1)F	1
ZINC73368277	c1ccc(c(c1)COC[C@@H](CN1CCN(CC1)CC(=O)N)O)Cl	0
ZINC73381024	CCCCOc1ccc(cc1)C[NH2+][C@@H]1CCN(CC1)C1CC1	0
ZINC73388458	c1cc(ccc1[C@H]1CCN(CC1)[C@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC73404081	CC/[NH+]=C(/NCCc1ccccn1)\NC[C@H](c1ccc(cc1)F)O	0
ZINC73419454	CCOCC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC73445826	Cc1ccc(cc1C(=O)N1CCC(CC1)C(=O)c1ccc(cc1)O)F	0
ZINC73448280	Cc1ccc(cc1F)c1nc(on1)CO/N=C(\c1ccsc1)/N	1
ZINC73449725	C[C@H]1CN(C[C@@H](O1)C)CCC[NH2+]Cc1ccccc1Br	0
ZINC73452462	CC/[NH+]=C(/NCC(C)(C)C(=O)N)\N1CC[C@H](CC1)C	0
ZINC73493787	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)N1CCC[C@@H](C1)C(=O)N)C(F)(F)F	0
ZINC73519728	CC(C)CN(CC(C)C)C(=O)C[C@H]1CCS(=O)(=O)C1	0
ZINC73525420	CC(C)[NH+](CCNC(=O)C[C@H](c1cccs1)NC(=O)N)C(C)C	0
ZINC73528356	CCN(CC)S(=O)(=O)c1c(nn(c1C)Cc1nc(no1)C1CC1)C	0
ZINC73536135	Cc1c(cco1)COC(=O)C[C@@H](c1ccc(cc1)OC)NC(=O)C	0
ZINC73564579	c1cc(ccc1CNC(=O)N)C(=O)NCCCOCC(F)(F)F	1
ZINC73576595	CCC[C@@H](C)NC(=O)[C@@H](C)SCC(=O)OCC	0
ZINC73602120	Cc1ccc(cc1)CC[C@@H]1CCN(CC1)C(=O)C[N@@H+]1CCC[C@@H](C1)O	0
ZINC73602918	C[C@@H](C(=O)Nc1c(c(c(c(c1F)F)F)F)F)N1CCN(CC1)CCO	0
ZINC73603666	C[C@@H](C(=O)NCc1ccccc1F)Sc1c(cc(c(n1)N)C#N)C#N	0
ZINC73622039	c1ccnc(c1)CCNCc1csc(n1)c1ccco1	0
ZINC73622295	Cc1cc(nc(n1)S[C@H](C)C(=O)N(C)Cc1ccc(c(c1)F)OC)N	0
ZINC73622477	CN(C)[C@H](CNCc1cccc(c1F)F)c1cccc(c1)F	1
ZINC73626458	CCC[C@H](C)NC(=O)[C@@H](C)Sc1nnc(n1C1CC1)c1cccnc1	0
ZINC73634286	c1c(cc(c(c1c1nn2c(nnc2s1)C(F)(F)F)N)Cl)Cl	0
ZINC73634330	Cc1cc(cc(c1N)Br)c1nn2c(nnc2s1)C(F)(F)F	0
ZINC73634574	Cc1cc2c(c(c1C)Br)oc(n2)c1cc(cc(c1O)Br)N	0
ZINC73636037	CCCCN(C)S(=O)(=O)NCc1cccc(c1)C(=O)N	0
ZINC73637710	Cc1[nH]c(=O)cc(n1)C[N@@H+]1CC[C@H](CC1)C(=O)N	0
ZINC73639340	c1cc(c(cc1N)Br)c1nc2cc(cc(c2o1)Cl)Cl	0
ZINC73640382	CCOC(=O)c1ccc(o1)c1ccc(c(c1)N)OC	0
ZINC73642060	c1cc(ccc1c1nc2cc(ccc2o1)[N+](=O)[O-])C(=O)Cl	0
ZINC73647519	CC(C)(C)c1ccc(cc1)/C=C\1/C(=O)N(C(=O)S1)CCC[NH3+]	0
ZINC73652243	CCCN1CCC[C@H](C1)[NH+]1CCCCC1	0
ZINC73652707	c1cc(oc1)/C=C\C(=O)NCCC(=O)OCc1ccc(cc1)F	1
ZINC73656465	COCc1ccc(cc1)CNC(=O)c1nc([O-])c2ccccc2n1	0
ZINC73660159	C[C@H](CC(C)C)n1c(=O)c2ccccc2nc1SCCC(=O)[O-]	0
ZINC73665686	COc1cccc(c1)CNc1c(nc2ccccc2n1)NN	0
ZINC73681653	CCCCNC(=O)[C@@H](C)SCc1ccc(cc1)F	1
ZINC73689505	COc1ccc(cc1F)CSc1ncc([nH]1)c1ccc(cc1)Br	0
ZINC73689729	c1ccc(c(c1)CNc1cc(ncn1)SCc1cc(ccc1F)F)Cl	0
ZINC73691644	Cc1c(c(nc(n1)C(C)C)OCc1cccc(c1)F)CCO	0
ZINC73695853	Cc1c(c(nc(n1)c1cccc(c1)F)OCC(=O)[O-])CCO	0
ZINC73696187	c1cc(ccc1c1nc(cc(=O)[nH]1)CNC[C@H]1CCC[NH2+]C1)F	1
ZINC73696308	Cc1cccc(c1)c1cc(=O)[nH]c(n1)c1cccc(c1)F	0
ZINC73702074	CC(C)(C)c1nc(no1)Cn1c(=O)c2ccccc2c(n1)C(=O)NC	0
ZINC73707641	Cc1cc(nc([nH+]1)NCCc1ccc(cc1)Cl)OCC(=O)[O-]	0
ZINC73710428	c1cc(ccc1N1CCN(CC1)c1[nH+]ccc(n1)OCC(=O)[O-])F	0
ZINC73714484	c1cc(ccc1CN1CCN(CC1)S(=O)(=O)N)C(F)(F)F	0
ZINC73714875	C#Cc1cccc(c1)NC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC73715692	CCCC/[NH+]=C(/N)\SCC(=O)N(C(C)C)C(C)C	0
ZINC73717854	COc1ccc(cc1OC(F)F)NC(=O)[C@@H](c1ccccc1)O	0
ZINC73719791	c1cc(ccc1NC(=O)[C@H]1CCCN1C(=O)C1CC1)F	0
ZINC73733806	c1cnc(cc1Cl)C(=O)NO	0
ZINC73735423	CCOC(=O)CCNc1cc(nc(n1)Cl)C(F)(F)F	1
ZINC73735773	c1csc2c1nc(nc2N1CC[C@H](C1)[NH3+])Cl	0
ZINC73736704	C[C@H](C(=O)OCc1nnc(o1)c1ccccc1Cl)NC(=O)C(C)(C)C	0
ZINC73740840	CCCCNC(=O)[C@@H](C)N1CCC[N@@H+](CC1)Cc1ccccc1	0
ZINC73743447	COC(=O)c1c(c2c(cccc2s1)F)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC73753598	CCCOc1ccc(cc1OC)CNC[C@@H](c1ccccc1F)O	0
ZINC73757370	c1cc(cc(c1)Cl)[C@H](CSc1nnc(s1)N)O	0
ZINC73757919	Cc1nnc(n1Cc1ccccc1)SC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC73757981	CC[C@@H](c1ccc(cc1)OCC(=O)Nc1ccc(cc1)Br)O	0
ZINC73768253	Cc1cc(ccc1S(=O)(=O)[N-]c1ccc(cn1)Br)F	0
ZINC73769882	Cc1cc(ccc1S(=O)(=O)N(CCC(=O)N)Cc1ccccc1)F	0
ZINC73775048	CC/[NH+]=C(/NCCOC)\N(C)Cc1ccc(cc1)C(F)(F)F	1
ZINC73798847	c1ccnc(c1)SC[C@@H](c1ccc(cc1)Cl)O	0
ZINC73798950	c1ccc(cc1)[C@H](C(=O)Nc1cc([nH]n1)C1CCCC1)O	0
ZINC73800808	CCC[C@H](C(=O)NOCC)NC(=O)NCc1ccc(cc1)F	1
ZINC73804161	CCOc1ccc(cc1OC)[C@H](C)NCc1cccs1	0
ZINC73805052	CCc1nnc(o1)C[NH+](Cc1cccc(c1)F)Cc1nnc(o1)CC	0
ZINC73807461	Cc1ccccc1OCC(=O)N1CCC[N@H+](CC1)CC(=O)N(C)C	0
ZINC73807980	CCS(=O)(=O)NCCNC(=O)c1c(cco1)CSc1ccccc1	0
ZINC73816092	c1cc(cc(c1)C(=O)N)[C@H]1[C@H](C[C@@H](O1)CO)O	0
ZINC73817249	c1cc2ccc1CC[C@H]1C=CC(=C[C@H]1O)CC2	0
ZINC73822542	C1CCN(C1)C(=O)CNC(=O)CCNC(=O)N	0
ZINC73823621	Cc1ccc2c(c1)n1c(n2)CSC[C@H](C1)O	0
ZINC73823783	CCc1[nH+]c2ccccc2n1C[C@@H](CC(=S)N)O	0
ZINC73825449	CCCc1cc([nH]n1)C(=O)OCc1cccc(c1)C(=O)N	0
ZINC73833599	C[C@H](COC)OC(=O)c1cccc(c1)NC(=O)NC1CC1	0
ZINC73836120	C[C@@H](COC)OC(=O)/C=C/c1cccc(c1)F	1
ZINC73840101	C=CC/[NH+]=C(\N)/NCCN1CCN(CC1)C(=O)C1CCCC1	0
ZINC73871994	Cc1ccc(c(c1)F)NC(=O)[C@@H](C)N1CCOC(C1)(C)C	0
ZINC73875051	Cc1ccccc1[C@@H](CC(=O)NCCCN1CCOCC1)NC(=O)N	0
ZINC73897432	c1ccc(c(c1)n1ccc(n1)C(=O)N1CCNC(=O)C1)F	0
ZINC73897698	CN(C)C(=O)CN(C)C(=O)c1ccn(n1)c1ccccc1F	0
ZINC73902139	COc1ccc(c(c1)C[NH2+]C[C@@H](COCC1CC1)O)OC	0
ZINC73919972	CC(C)CN(CCOC)C(=O)C[C@@H](c1cccs1)NC(=O)N	0
ZINC73948964	c1ccc(cc1)C[NH+]1CCN(CC1)C(=O)c1ccc(cc1)C(=S)N	0
ZINC73952248	c1ccc(c(c1)CNC(=O)NCCC(F)(F)F)CO	0
ZINC73968651	c1cc(c(cc1Cl)Cl)c1nnc(n1N)SCCOCCO	0
ZINC73969203	Cc1cc(c2ccccc2n1)CSc1nnc(s1)N	0
ZINC73969344	C(COCCSc1nnc(n1N)C(F)(F)F)O	1
ZINC73970813	Cc1ccc(cc1C(=O)[C@H](C#N)c1ccccn1)F	0
ZINC73982615	COc1cccc(n1)CNC(=O)Nc1cc(ccc1F)n1cccc1	0
ZINC73983462	Cc1ccc(c(c1)C)CCC(=O)Nc1cccc(c1)[N-]S(=O)(=O)N	0
ZINC73983623	CC(=O)Nc1ccc(c(c1)NC(=O)C[C@@H]1CCS(=O)(=O)C1)F	0
ZINC74010360	COc1ccc(cc1F)[C@H](CSc1nnc(s1)SC)O	0
ZINC74011451	c1cc(c(cc1[C@@H](CSc1nnc(n1C1CC1)N1CCCC1)O)F)F	0
ZINC74011728	c1ccc(c(c1)N1CCN(CC1)S(=O)(=O)N)F	0
ZINC74014899	CCCCn1c(=O)[nH]nc1SCc1cc(nc2c1cccc2)C	0
ZINC74015737	Cc1c(sc2c1c(nc(n2)SCCOCCO)N)C	0
ZINC74016137	c1cc(c(cc1Cl)OCCOCCO)C(=O)N	0
ZINC74048237	C[N@H+](Cc1ccc(c(c1)F)F)C[C@@H](COCc1ccccc1)O	0
ZINC74058203	CN(Cc1ccc(c(c1)F)F)C(=O)c1c[nH]nc1c1ccccc1	0
ZINC74081178	Cc1cc(ccc1c1ccc([nH+]c1)N)Cl	0
ZINC74146093	c1cc(cc(c1)F)CO/N=C/C(=O)Nc1ccc(cc1)F	1
ZINC74146296	C[C@H](c1ccco1)NC(=O)CO/N=C/C(=O)Nc1ccc(cc1)F	1
ZINC74157944	CCn1ccnc1Sc1nccc(n1)C(F)(F)F	0
ZINC74165399	COc1ccc(cc1NC(=O)CC1(CCCCC1)O)Cl	0
ZINC74194014	CCCCCCNC(=O)[C@H]1C[C@H](CN1C(=O)OC(C)(C)C)O	0
ZINC74220436	c1cc(ccc1NC(=O)CC1(CCCCC1)O)OCCC(=O)N	0
ZINC74228562	CC(C)C[C@H]1CCN(C1)C(=O)c1c(nccn1)C(=O)N	0
ZINC74232943	C#CCOC(=O)C1=NN([C@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC74248900	C1CCC(CC1)(CC(=O)N1CCN(CC1)CC(=O)N)O	0
ZINC74252198	CC(C)CCOC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC74254714	CCOC(=O)c1csc(n1)CNC(=O)CCCOc1ccccc1F	1
ZINC74268440	Cc1cc(c(c(c1)Cl)NC(=O)CSc1nnc(n1CC=C)N)C	0
ZINC74287753	CC[C@@H]([C@@H]1CCCC[N@H+]1CCC(=O)NC(=O)N)O	0
ZINC74289422	CN(C[C@H](COCc1ccccc1)O)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC74289422	C[N@@H+](C[C@H](COCc1ccccc1)O)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC74307146	Cc1ccc(c(c1)N1CCC[C@@H](C1)NC(=O)NC[C@@H](C)CCO)F	0
ZINC74311516	c1ccc2c(c1)CC[C@H]2[N@H+](CCO)Cc1ccccc1[N+](=O)[O-]	0
ZINC74312420	c1ccc2c(c1)CCC[C@@H]2[N@H+](CCC(=O)NC(=O)N)CCO	0
ZINC74312581	c1ccc2c(c1)CC[C@H]2[N@H+](CCCO)Cc1cccc(c1)C(=O)N	0
ZINC74312614	c1ccc2c(c1)CC[C@@H]2N(CCCO)CC(=O)NC(=O)N	0
ZINC74313182	C[C@@H](C(=O)Nc1ccc(cc1)Cl)[N@H+]1CC[C@@H](C1)O	0
ZINC74314668	CCOc1cc(ccc1OC(F)F)CNc1ccc(cc1)OC	1
ZINC74323722	Cn1c(c(c(=O)n(c1=O)C)C(=O)CN1CC[C@H](C1)O)N	0
ZINC74330046	c1cc(ccc1F)S(=O)(=O)N1CCCN(CC1)CCOCCO	0
ZINC74330119	Cc1c(sc(n1)NC(=O)C(C)(C)c1ccccc1)SCC(=O)N	0
ZINC74343424	c1ccc2c(c1)nc(n2C(F)F)SCCc1ccncc1	1
ZINC74421021	C[C@H](C(=O)N)NC(=O)c1cccc(c1)COc1cccc(c1)F	0
ZINC74438505	C[C@@H](c1cc(ccc1F)F)N(C)C(=O)c1ccc(cc1)CS(=O)(=O)C	0
ZINC74472574	c1cc(ccc1C[NH2+]C[C@@]1(CCCN2[C@H]1CCCC2)O)S(=O)(=O)N	0
ZINC74543731	CN([C@@H]1CCc2ccccc2C1)C(=O)NCCCOC1CCOCC1	0
ZINC74561200	Cc1cc(c(s1)C(=O)Nc1ccc(c(c1)F)C(=O)N)OC(F)F	0
ZINC74564649	Cc1nc(on1)COCC(=O)Oc1cccc(c1F)F	1
ZINC74567405	CC[C@H]1CCCCCN1C(=O)NCC(=O)N(C)CC(F)(F)F	0
ZINC74601380	Cc1nc(on1)COCC(=O)N(CCc1cccc(c1)F)C1CC1	1
ZINC74615564	Cc1cc(c(o1)C)CNC(=O)CS(=O)(=O)C(C)C	0
ZINC74628061	CC[C@@H](C(=O)NCc1ccc(c(c1)OCC)OC)OCC	0
ZINC74631676	c1ccc(c(c1)OCCC(=O)NCCOc1cccnc1)Cl	0
ZINC74737746	C[C@@H](CO)NC(=O)NCc1ccc(c(c1)F)Oc1ccccc1F	0
ZINC74785415	C[C@@H](CO)CS[C@@H](c1ccc(cc1F)Br)C(=O)N	0
ZINC74785419	C[C@@H](CO)CS[C@H](c1ccc(cc1F)Br)C(=O)N	0
ZINC74785421	C[C@H](CO)CS[C@H](c1ccc(cc1F)Br)C(=O)N	0
ZINC74785925	C[C@@H](CO)CS[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC74861053	C[N@H+]1CC[C@@H](CC1)NC(=O)CCOc1ccccc1	0
ZINC74934136	Cc1cc(nc([nH+]1)N1CCN(CC1)CCO)NC	0
ZINC74938139	COc1cc(ccc1N)[NH+]1CC[C@H](C1)O	0
ZINC74938262	c1cc(cc(c1)c1cc(cc[nH+]1)N)CO	0
ZINC74942770	C[C@H]1C[NH2+]C[C@H]1N1CCOCC1	0
ZINC75053609	CCC(CC)C(=O)N1CCN(CC1)C(=O)CC	0
ZINC75091844	Cc1cc(=O)oc(c1C(=O)NCc1n[nH]c(n1)c1ccc(cc1)F)C	0
ZINC75092494	CC[N@@H+](C[C@@H]1CCN(C1)C(=O)c1c(nccn1)N)CC(F)(F)F	0
ZINC75092598	c1ccc2c(c1)C[C@H]([C@@H]2NC(=O)CCC(=O)c1cccs1)O	0
ZINC75092683	c1cc(cc(c1)OC(F)(F)F)C[C@H](CNC(=O)c1cnccn1)CO	0
ZINC75093684	CC[C@](C)(CC(=O)OC)NC(=O)Nc1ccccc1OC	0
ZINC75104860	c1ccc(cc1)[C@@H](CNC(=O)c1cc(ccc1F)Br)CO	0
ZINC75104937	CN(CC(=O)Nc1ccccc1Cl)C(=O)Cn1cnccc1=O	0
ZINC75105251	c1cnccc1c1nnc(n1CC(F)(F)F)SCCCCCCO	0
ZINC75106730	c1cc(ccc1Cc1nnc(s1)NC(=O)N1C[C@H](C[C@@H]1C(=O)N)O)F	0
ZINC75106925	Cc1c(sc(n1)C)[N-]S(=O)(=O)C[C@H]1CCCCO1	0
ZINC75106931	c1cc(ccc1C(=O)N)S(=O)(=O)[N-]c1cc(ccc1O)F	0
ZINC75109563	Cc1ccc(c(c1)N)[C@@H](c1ccccc1)O	0
ZINC75110060	C[C@@H]1CN(C[C@H](O1)C)CCCCNc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC75123927	Cc1ccc(c(=O)[nH]1)C(=O)N(C)CC(=O)N	0
ZINC75126101	c1c(c[nH]c(=O)c1NC(=O)C1(CCCC1)N)C(F)(F)F	0
ZINC75126853	c1ccc(cc1)/C=C/C[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC75127090	c1cc(cc(c1)C(=O)N)CNCc1cccc(c1)OC(F)(F)F	1
ZINC75127936	C[C@@H]1CCCN(C1)/C(=[NH+]/CCCNC(=O)c1cccc(c1)O)/N	0
ZINC75127948	CC(C)(C[NH+]=C(N)N)c1ccc(cc1)F	0
ZINC75129437	CC[C@H]1C[N@H+](CCN1C[C@@H](C)O)CCCOC	0
ZINC75131231	C[C@H](CN1CCN(CC1)C(=O)CS(=O)(=O)Cc1cccs1)O	0
ZINC75132629	C[C@H](CN1CCN(CC1)C[C@@H](c1ccccc1C(F)(F)F)O)O	0
ZINC75136772	C[C@H](C(=O)N(C)c1ccc(cc1)OCC[NH+](C)C)OCC1CC1	0
ZINC75139178	c1cc(ccc1C(F)(F)F)NC(=O)NCC[C@H](C(F)(F)F)O	0
ZINC75139822	C[C@H](CO)Nc1c(ccc(n1)C(F)(F)F)C#N	0
ZINC75143731	C[C@](CNC(=O)Nc1ccc(cc1)C(F)(F)F)(CSC)O	0
ZINC75154867	c1cc(oc1)[C@](CNC(=O)Cc1cccs1)(C1CC1)O	0
ZINC75154953	c1cc(oc1)[C@](CNS(=O)(=O)c1cc(ccc1F)F)(C1CC1)O	0
ZINC75155132	Cn1cccc1[C@@H](CNS(=O)(=O)c1ccc(cc1)OC(F)(F)F)O	0
ZINC75155135	Cn1cccc1[C@H](CNC(=O)C(=O)NCCOC)O	0
ZINC75155295	c1cc(sc1)[C@](CNC(=O)c1ccc2c(c1)nsn2)(C1CC1)O	0
ZINC75155489	C[C@](CNC(=O)NCc1ccc(cc1)F)(c1ccc2c(c1)OCO2)O	0
ZINC75155534	C[C@@](Cc1ccc(cc1)OC)(CNC(=O)c1ccccc1SC)O	0
ZINC75155927	C[C@@](CNC(=O)C(=O)NCc1ccc(cc1)F)(c1cccs1)O	0
ZINC75156682	Cc1ccc(cc1Cl)Nc1nc(cc(n1)N)C	0
ZINC75156690	Cc1cc(nc(n1)Nc1ccc(cc1)C(F)(F)F)N	0
ZINC75156768	c1ccc(cc1)c1cc(no1)C(=O)N[C@H]1CCC[C@H](C1)O	0
ZINC75156772	c1cc(ccc1F)SCC(=O)N[C@H]1CCC[C@H](C1)O	0
ZINC75156839	CCOc1ccccc1NC(=O)N[C@@H]1CCC[C@H](C1)O	0
ZINC75157298	C[C@](CNS(=O)(=O)c1cc(ccc1OC)F)(CSC)O	0
ZINC75157317	C[C@@](CNC(=O)C(=O)NC1CC1)(CSC)O	0
ZINC75157427	C[C@@](CCSC)(CNC(=O)c1ccc(c(c1)F)F)O	0
ZINC75157490	C[C@](CCSC)(CNC(=O)c1ccccc1C(F)(F)F)O	0
ZINC75157531	Cc1ccc(cc1C)N1C[C@@H](CC1=O)C(=O)NC[C@](C)(CCSC)O	0
ZINC75157783	CC(C)(C)[C@@H](CCNS(=O)(=O)c1cccc(c1)F)O	0
ZINC75157798	CC(C)(C)[C@H](CCNS(=O)(=O)c1cc(ccc1F)F)O	0
ZINC75170336	C[C@](CNC(=O)NCCOc1ccccc1)(C1CC1)O	0
ZINC75171271	Cc1ccc(cc1F)NC(=O)[C@H]1CSCCC(=O)N1	0
ZINC75229188	c1cc(c(cc1F)CCC(=O)NCC1(CCOCC1)O)F	0
ZINC75251612	C[n+]1cnc2c(c1N)nc(cn2)c1ccccc1	0
ZINC75252545	CCCc1nc2c(cnn2c2ccccc2)c(n1)N1CCC[C@@H]1CO	0
ZINC75252979	CCCN1c2ccc(cc2/C(=N\N)/C1=O)F	1
ZINC75253749	CCOC1=C([C@H](NC(=O)NC1=C)c1ccc(cc1)N(C)C)O	0
ZINC75253792	c1cc(c(cc1Nc1[nH+]c(c(n1O)[O-])N)C(F)(F)F)Cl	0
ZINC75259728	COc1c(cc(cc1O)Cl)/C=C/1\C(=O)NC(=N)S1	0
ZINC75259848	Cc1cccc(c1OC/C=N/N/C(=N/O)/N)C	0
ZINC75259929	CCOP(=O)([C@@](CN)(c1cccc(c1)F)O)OCC	1
ZINC75259930	CCOP(=O)([C@](CN)(c1cccc(c1)F)O)OCC	1
ZINC75260052	Cn1c(c(c(=O)n(c1=O)C)C(=O)CN1CCN(CC1)CCO)N	0
ZINC75261098	c1cc2c(cc1C1CCCCC1)c1c([nH]2)[C@@H](CCC1)C(=O)N	0
ZINC75278319	CC1(CC2=C([C@H](C(=C(O2)N)[N+](=O)[O-])c2ccccn2)C(=O)C1)C	0
ZINC75279551	c1ccc(cc1)C1=NN([C@](C1)(C(F)(F)F)O)c1ccccn1	0
ZINC75284097	CC(=N)c1c(c2c(c(c(c(c2F)F)N)F)oc1=O)O	0
ZINC75284494	Cn1c(=O)cnn(c1=O)c1cc(c(cc1F)F)N	0
ZINC75286564	CCCCOc1ccc(cc1)C1=C([C@@H](Oc2c1ccc(c2)O)N)C#N	0
ZINC75343481	Cc1ccc2ccc3cc([nH]c3c2n1)C(=O)NCc1ccccc1	0
ZINC75403556	CCOc1cccc(c1)CN1C[C@H](C[C@H]1CO)NC(=O)COC	0
ZINC75444190	c1cc(oc1)c1nnc(n1CCC(=O)N)SCCN1CCCC1=O	0
ZINC75461348	C[C@H](CC(=O)Nc1ccc(cc1)C(=O)N)c1ccccc1OC	0
ZINC75465634	CCCc1nc2ccc(cc2[nH]1)CCC(=O)Nc1cccc(c1C)Cl	0
ZINC75469200	COCCCC(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N	0
ZINC75470194	CCCC[N@H+](CCC(=O)N1CCN(CC1)c1cccc[nH+]1)CCO	0
ZINC75471199	CC(C)C[C@@H](C(=O)NC)NS(=O)(=O)c1ccccc1c1ccccc1	0
ZINC75475628	Cc1cc(ccc1S(=O)(=O)N)[N-]S(=O)(=O)c1ccc(cc1C)F	0
ZINC75487016	C[C@@H]1CCC[C@@H](C1)OC(=O)CCc1nc(no1)C(C)(C)C	0
ZINC75494614	CCn1c(nc2c1nccc2)CCNC(=O)c1cc(ccc1F)F	1
ZINC75533181	CCOc1cccc(c1O)/C=N/c1ccc(c(c1)C(=O)N)F	1
ZINC75536212	COc1ccccc1OCC/C(=N/c1nc(n[nH]1)C(F)(F)F)/[O-]	1
ZINC75539146	Cc1ccc(cc1NC(=O)CCOC(C)C)S(=O)(=O)N(C)C	0
ZINC75555883	CCC[C@H](C(=O)N1CCC[C@@H](C1)O)NC(=O)NCc1ccc(cc1)F	0
ZINC75572446	CC(=O)Nc1ccc(cc1)OC[C@@H](C[N@H+](C)CCO)O	0
ZINC75572588	c1cc(cc(c1)OCC(F)(F)F)NC(=O)N1C[C@@H](C[C@@H]1C(=O)N)O	0
ZINC75572589	c1cc(cc(c1)OCC(F)(F)F)NC(=O)N1C[C@H](C[C@@H]1C(=O)N)O	0
ZINC75572591	c1cc(cc(c1)OCC(F)(F)F)NC(=O)N1C[C@H](C[C@H]1C(=O)N)O	0
ZINC75578287	CN(CCOc1cccc(c1)Cl)C(=O)NCc1cccc(c1)C(=O)N	0
ZINC75580786	c1ccc2c(c1)nc(n2CCO)NN	0
ZINC75581892	COCCN/C(=[NH+]/[C@H]1CCOc2c1cccc2)/N	0
ZINC75583495	C[C@H]([C@@H]1CCCO1)/[NH+]=C(/NCCc1ccccn1)\N1CCC[C@@H](C1)O	0
ZINC75584868	Cc1ccccc1OC[C@@H](C[NH2+]C[C@@H]1CCCN1c1cccnn1)O	0
ZINC75602798	c1cc(ccc1[C@@H](C(=O)N)NC[C@@H]1CC[N@H+](CC1)CCO)F	1
ZINC75602798	c1cc(ccc1[C@@H](C(=O)N)[NH2+]C[C@@H]1CC[N@H+](CC1)CCO)F	1
ZINC75602799	c1cc(ccc1[C@H](C(=O)N)NC[C@@H]1CC[N@H+](CC1)CCO)F	1
ZINC75602799	c1cc(ccc1[C@H](C(=O)N)[NH2+]C[C@@H]1CC[N@H+](CC1)CCO)F	1
ZINC75602862	C[C@H](C[N@H+]1CC[C@@H](CC1)C[NH2+]Cc1cccc(c1)C(=O)N(C)C)O	0
ZINC75602919	Cc1cc(on1)C[NH2+]C[C@@H]1CC[N@H+](CC1)C[C@@H](c1ccccc1)O	0
ZINC75602965	C1COCCN1[C@@H](CC(=O)O)C(=O)[O-]	0
ZINC75603086	C[C@@H](C[N@H+]1CC[C@@H](CC1)C[N@@H+](C)CCCS(=O)(=O)N)O	0
ZINC75604506	c1ccc(cc1)[C@H](CC(=O)N1CCN(CC1)CCO)C(F)(F)F	0
ZINC75606296	CSCC[C@@H](C(=O)N1CCN(CC1)[C@@H]1CCC[C@@H]1O)NC(=O)N	0
ZINC75606301	CSCC[C@H](C(=O)N1CCN(CC1)[C@H]1CCC[C@@H]1O)NC(=O)N	0
ZINC75606520	Cc1c(oc(c1C(=O)N1CCN(CC1)[C@H]1CCC[C@@H]1O)C)C	0
ZINC75608124	c1ccc(c(c1)[C@H](CN1CCN(CC1)c1ccc(cc1)F)O)F	0
ZINC75609015	C[N@@H+](C[C@@H](c1ccccc1F)O)C1CCCCCC1	0
ZINC75610543	CCc1nnc(o1)[C@H](C)S(=O)(=O)[C@@H]1CCCc2c1cccc2	0
ZINC75611034	CC(=O)c1c(cccc1F)NCCNC(=O)c1c(cccc1F)F	1
ZINC75611170	c1cc(c(nc1)NCCc1ccc(cc1F)F)S(=O)(=O)N	1
ZINC75611177	c1cc(c(cc1NC(=O)[C@@H]1C[C@@H]1c1ccc(cc1F)F)F)C(=O)N	0
ZINC75611908	CN(CCC/[NH+]=C(/N)\N[C@@H]1CC[C@H](CC1)O)c1ccccc1	0
ZINC75616659	c1ccc(cc1)CCOc1ccccc1NC(=O)[C@@H]1CCCO1	0
ZINC75635665	CC(C)(C)C(=O)N1CCN(CC1)CC(=O)Nc1ccc(c(c1)F)F	0
ZINC75636258	CCCCN(Cc1ccccc1F)C(=O)[C@H]1CCCN(C1)C(=O)N	1
ZINC75655667	c1cc(ccc1CS(=O)(=O)Oc1ccc(cc1)C=O)[N+](=O)[O-]	0
ZINC75674411	c1cc(cc(c1)C(=O)N)C[NH2+]Cc1ccc(cc1)OC(F)(F)F	1
ZINC75691188	c1cc(cc(c1)C(=O)N)CNC(=O)NC[C@@H](c1ccc(cc1)Cl)O	0
ZINC75722521	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CCc1ccc(c(c1)F)F	0
ZINC75734926	COc1ccc(cc1O)C[NH2+]C[C@H](c1ccc(cc1)F)O	0
ZINC75734935	Cc1cccc(c1C)CNC[C@@H](c1ccc(cc1)F)O	0
ZINC75760598	c1cc(ccc1C[NH2+]Cc1ccc(cc1)F)NC(=O)N	1
ZINC75760711	c1cc(sc1)CNCc1ccc(cc1)NC(=O)N	0
ZINC75781474	c1ccc(cc1)N1CC[C@@H](C1)C[NH2+]Cc1cc2c(c(c1)Cl)OCCO2	0
ZINC75789100	c1cc([nH+]cc1C[N-]S(=O)(=O)N)N1CCCCCC1	0
ZINC75800142	CCOc1ccc(cc1OC)C[NH2+]Cc1ccccc1C(F)(F)F	1
ZINC75805635	CNC(=O)Cn1ccc2c1cc(cc2)NC(=O)c1ccn[nH]1	0
ZINC75825870	Cc1ccc(cc1NCc1ccc(s1)Br)NC(=O)C1CC1	0
ZINC75829015	C[C@@H](COC)NC(=O)CSCC(=O)N	0
ZINC75837098	Cc1ccc(c(c1)[C@@H]1C[N@@H+]([C@@H](CO1)C)CCCS(=O)(=O)N)C	0
ZINC75862469	C[C@@H]1C[C@@H]1c1ccc(o1)CN(C1CC1)C(=O)c1ccc[nH]1	0
ZINC75875754	c1ccc(cc1)c1nnc(o1)CCCC(=O)Nc1cc(ccc1F)F	1
ZINC75876418	CC(C)(C)CN1CC[C@@H]([C@@H](C1)[NH+](C)C)CO	0
ZINC75878038	c1cc(c(cc1F)c1ccc([nH+]c1)N)O	0
ZINC75898006	C[N@H+](Cc1cccc(c1)C#N)[C@H](CCO)c1ccccc1	0
ZINC75910553	Cc1ccc(cc1)c1cnc(o1)CCC(=O)NCCCC(=O)N	0
ZINC75910569	c1ccc(c(c1)[C@@H]1C[C@H]1C(=O)NCCCC(=O)N)C(F)(F)F	1
ZINC75911830	c1c(nc(s1)N1C[C@H]2[C@@H]3CC[C@@H](C3)[C@H]2C1)CO	0
ZINC75925825	c1cc(c(c(c1Cl)CC#N)F)Br	0
ZINC75940344	Cc1c(cccc1F)c1c(c(nc2c1[C@@H]1CC[C@H](C2)N1)N)C#N	0
ZINC75942743	CCCN(CC1CC1)C(=O)Nc1cc(ccc1C)C	0
ZINC75962318	C1CC[C@]2(CCN(C[C@H]2C1)c1c2c(nc(n1)N)CC[NH2+]CC2)O	0
ZINC75970188	COc1ccc(cc1F)CNC(=O)Nc1ccccc1C(F)(F)F	0
ZINC75972068	CCCCc1ccc(cc1)NC(=O)N(CCCC)CCO	0
ZINC75981125	Cc1ccc(c(c1)NC(=O)NC[C@@H](c1ccccc1)[NH+](C)C)OC	0
ZINC75995357	c1ccc(c(c1)NC(=O)N(CCO)C1CC1)OC(F)F	0
ZINC76018146	C[C@H](c1cccc(c1)[N+](=O)[O-])NC(=O)NCC[C@@H](C(F)(F)F)O	0
ZINC76018472	C[C@H](Cc1ccco1)NC(=O)N[C@@H]1CCC(=O)N(C1)C	0
ZINC76018616	CC[C@@H](c1nccs1)NC(=O)N[C@H]1CCC[N@H+](C1)CCOC	0
ZINC76018798	c1cc(nc(c1Cl)C#N)N1CCC[C@@H](C1)CCO	0
ZINC76019072	C[C@@H]1CN(c2ccccc2NC1=O)C(=O)[C@H](C)OCC(F)(F)F	0
ZINC76019484	c1cc(c(c(c1)Cl)[C@@H]1C[C@H]1C(=O)NCCCS(=O)(=O)N)F	1
ZINC76019852	C[C@](CNC(=O)NCc1cccc(c1)C#N)(c1ccsc1)O	0
ZINC76020088	CCOc1cc(ccc1NC(=O)N[C@H](CCO)c1cccs1)F	0
ZINC76022730	CC(C)C[C@@H](C(=O)NCC[C@@H](C(C)C)O)NC(=O)OC	0
ZINC76022772	C[C@@H](CC(=O)NCC[C@@H](C(C)C)O)c1ccc(cc1)F	0
ZINC76023274	c1ccc(c(c1)NC(=O)N1CC[C@H](C1)CCO)OCC(F)(F)F	0
ZINC76040580	CCO[C@@H]1C[C@@H](C21CCCCC2)[N@@H+](C)CC(=O)N	0
ZINC76042660	Cc1c(c(n(n1)C)C)[C@@H]1[C@H](CCO1)C[NH2+]Cc1ccc2c(c1)CCO2	0
ZINC76042792	CCOc1cccc(c1)C[NH2+]C[C@@H]1CCO[C@H]1c1c(nn(c1C)C)C	0
ZINC76043569	Cc1nc(no1)[C@H]1CCCN1C(=O)c1cc2c([nH]c1=O)CCCC2	0
ZINC76044744	Cc1c(oc(c1C(=O)N1CCO[C@@H](C1)c1n[nH]c(n1)C)C)C	0
ZINC76049401	CCCc1nc(n[nH]1)[C@H]1CN(CCO1)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC76057305	CCC(=O)N1CC[C@@H]([C@H](C1)C)[NH2+]Cc1ccc(cc1)OCC(=O)N	0
ZINC76061366	c1ccc(c(c1)NCCc1nc(no1)N)S(=O)(=O)C(F)(F)F	1
ZINC76063167	Cc1c(nc(nc1N[C@@H](C)CCO)c1cccnc1)C	0
ZINC76066303	c1cc(c(cc1C(=O)NCC[C@H](C(F)(F)F)O)Br)F	0
ZINC76066751	Cc1ccc(cc1)O[C@H](C)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC76068290	Cc1nc2cc(ccc2n1C)NC(=O)[C@@H]1CCCOC1	0
ZINC76082378	c1ccc(c(c1)NC(=O)[C@@H](c1cccc(c1)F)N1CCOCC1)O	0
ZINC76082495	CC(C)C(=O)NCCNC(=O)Nc1ccc(c(c1)Br)F	1
ZINC76082797	c1cc(c(c(c1)F)F)[C@@H]1C[C@@H]1C(=O)NCCS(=O)(=O)N	1
ZINC76083774	C[C@@H](CCSC)[NH2+][C@@H](c1ccc(cc1F)Br)C(=O)N	1
ZINC76086752	Cc1nccn1CCCCNC(=O)N[C@@H]1C[C@H]1c1ccccc1F	1
ZINC76088138	Cc1cccc([nH+]1)N1CCC(CC1)NC(=O)N1C[C@H](S[C@H](C1)C)C	0
ZINC76088502	Cc1nc(cs1)c1ccc(cc1)NC(=O)NCCCO	0
ZINC76088729	Cc1ccc(cc1)O[C@H](C)CNC(=O)N(C)[C@@H](C)c1ccncc1	0
ZINC76089249	Cc1ccc(cc1)c1cnc(o1)CNC(=O)c1n[nH]c(=O)[nH]1	0
ZINC76090001	Cc1cc(nc(n1)[C@H](C#N)C(=O)c1cccc(c1)c1csc(n1)C)C	0
ZINC76090147	CC[C@H](C)c1cc(on1)C(=O)OCC(=O)N	0
ZINC76090407	Cc1ccc(cc1F)CNC(=O)Nc1cccc(c1)C(=O)NC1CC1	0
ZINC76091165	CCCOc1cc(c(cc1OCCC)[N+](=O)[O-])NC(=O)N	0
ZINC76091189	CC[C@@H](C(=O)N[C@H](C(C)C)C(=O)N)O[C@@H]1CCC[C@@H](C1)C	0
ZINC76092867	Cc1ccc(c(c1)F)NC(=O)[C@H](C)SC[C@@H](C)CO	0
ZINC76093995	Cc1ccc(cn1)CCNC(=O)N1CCC[C@H](C1)CC(=O)N	0
ZINC76094292	CC(C)(C)OC(=O)NCCNC(=O)Nc1ccc(c(c1)F)[S@@](=O)C	1
ZINC76094539	CC(C)C[C@@H](C(=O)Nc1ccn[nH]1)NC(=O)c1cccc(c1F)F	0
ZINC76101514	CC(=O)Nc1cc(ccc1F)NC(=O)N(CCO)C1CC1	0
ZINC76105734	c1cc(ccc1c1nc(co1)CC[NH+]=C(N)N)F	1
ZINC76106067	c1ccc(c(c1)CN(Cc1ccco1)S(=O)(=O)N)O	0
ZINC76106083	CN(C[C@H](COc1ccc(cc1)C(F)(F)F)O)S(=O)(=O)N	0
ZINC76106095	CN(C[C@H](COc1ccccc1C(F)(F)F)O)S(=O)(=O)N	0
ZINC76106278	c1ccc2c(c1)[nH]c(n2)/C(=C\c1cccc(c1)OC(F)(F)F)/C#N	0
ZINC76125503	COc1ccc(cc1OCC(F)(F)F)NC(=O)N(CCO)C1CC1	0
ZINC76132110	Cc1ccc(cc1I)C(=O)NCCCC(=O)N	0
ZINC76139069	c1cc(ccc1[C@@H](CNC(=O)Nc1ccc(c(c1)C(=O)N)F)O)Cl	0
ZINC76139073	c1cc(oc1)[C@@H](CNC(=O)Nc1ccc(c(c1)C(=O)N)F)O	0
ZINC76139097	CCN(CCO)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC76139098	CC[C@@H](CO)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC76140647	CCCCCS(=O)(=O)CC(=O)NCC(=O)Nc1cccc(c1)F	1
ZINC76195025	CC1=NC(=S)N[C@@H](/C/1=C(/[O-])\OCCOC)c1cc(c(c(c1)F)F)F	1
ZINC76198413	CC(C)C[N@H+](Cc1nccn1C(F)F)CC(=O)N	0
ZINC76198462	CC(C)C[N@@H+](C[C@H](COCc1ccc(cc1)Cl)O)CC(=O)N	0
ZINC76206611	CCC[C@H](CNC(=O)c1cc(n[nH]1)C)NC(=O)c1cc([nH]n1)C	0
ZINC76207694	Cc1nccn1CCCC(=O)N(CCC(=O)N)c1ccccc1	0
ZINC76208134	CCCC(=O)N1CCC(CC1)C(=O)N(CCC(=O)N)c1ccccc1	0
ZINC76209252	CCN(c1ccccc1)C(=O)CS(=O)(=O)Cc1ccc(c(c1)F)F	0
ZINC76251348	c1cc(c(cc1Cl)NC(=O)c1cc2cc(ccc2o1)Cl)C(=O)N	0
ZINC76251650	COc1ccccc1CC(=O)Nc1cc(ccc1C(=O)N)Cl	0
ZINC76291453	c1cc(c(cc1/C(=N\OCC(=O)NC1CCOCC1)/N)F)F	1
ZINC76295762	CN(C[C@H](c1c(cccc1F)F)O)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC76296195	CN(CC(=O)NCCc1ccccc1)[C@H](c1cccc(c1)F)C(=O)N	1
ZINC76312456	C[C@H](CCSC)N(C)S(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC76315651	CC(C)N(C)c1ccc(cc1F)NC(=O)Cc1ccon1	0
ZINC76318076	C[C@@H](c1ccc(cc1Cl)F)[NH2+][C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC76320762	CCCC[C@@H](COC)[NH2+][C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC76321837	C[C@H](CCSC)[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC76328710	Cn1cccc(c1=O)NC(=O)N1CCC(CC1)OCc1ccccc1	0
ZINC76341928	Cc1ccc(s1)C[N@@H+](C)Cc1nc(c(o1)C)C	0
ZINC76353074	CN([C@H](c1cccc(c1)F)C(=O)N)S(=O)(=O)CCOC	1
ZINC76358498	C[C@@H](c1cc(ccc1F)F)N(C)C(=O)CCOC[C@H]1CCCO1	1
ZINC76380962	C[C@@H]1CCCC[N@H+]1CCNC(=O)c1ccc(c(c1)Cl)O	0
ZINC76385846	Cc1ccccc1[C@H]1C[C@H](N(C1)[C@@H](c1ccc(cc1)F)C(=O)N)C	0
ZINC76390599	CC(C)S(=O)(=O)CC(=O)N[C@@H]1C[C@H]1c1cccc(c1)Cl	0
ZINC76396197	C[NH+](C)Cc1cccc(c1)CNCc1cc(c(c(c1)F)F)F	1
ZINC76396319	c1ccc(cc1)[C@@H](C(=O)N)NCc1cc(c(c(c1)F)F)F	0
ZINC76405309	CCn1c(c(c(=O)[nH]c1=O)C(=O)CN1CCC[C@@H](C1)OCC)N	0
ZINC76422837	c1cc(cc(c1)OCc1nc(no1)C1CC1)n1cnnn1	0
ZINC76423079	COC(=O)CCCOc1ccc(cc1C(=O)N)Cl	0
ZINC76429161	Cc1ccccc1n1c(nnc1SC[C@H](c1cccc(c1)F)O)C	0
ZINC76431880	Cc1c(cn[nH]1)CCCNC(=O)C[C@@H](C)c1ccc(cc1)C(F)(F)F	1
ZINC76431887	Cc1csc(n1)SC[C@H](c1c(cccc1F)F)O	0
ZINC76431986	Cc1ccc(cc1)c1nc(n[nH]1)SC[C@H](c1cccc(c1)F)O	0
ZINC76450351	C[C@H](C(=O)NC(C)(C)c1cccc(c1)F)S(=O)(=O)C	0
ZINC76459073	CC(C)Cn1c(nnc1SC[C@@H](c1cccc(c1)F)O)CCC(=O)N	0
ZINC76459568	c1ccn(c(=O)c1)CCC(=O)NCCC[N@H+]1CCC[C@H](C1)C(=O)N	0
ZINC76459866	Cc1ccc(cc1C(=O)NCCC[N@@H+]1CCC[C@@H](C1)C(=O)N)F	1
ZINC76460737	c1ccc(c(c1)C[N@H+]1CCC[C@@H]1C(=O)N)NC(=O)COCC1CC1	0
ZINC76462472	c1cc(c(c(c1)F)[C@H](CNCc1ccc(cc1)C(F)(F)F)O)F	0
ZINC76463630	CSCc1nnc(o1)SC[C@H](c1cccc(c1)F)O	0
ZINC76479133	COc1ccc(c(c1)C[NH2+]C[C@H](c1ccc2ccccc2c1)O)OC	0
ZINC76480526	CO[C@@H]1CCCN(C1)C(=O)c1c(cc(cc1F)F)[O-]	0
ZINC76481793	CC[N@@H+]1CC[C@H]([C@@H](C1)C)N(C)C(=O)[C@@H](C)Cc1ccccc1	0
ZINC76485282	CCCCn1c(=O)ccc(n1)C(=O)N(C)[C@H]1CC[N@@H+](C[C@@H]1C)CC	0
ZINC76486951	CC[N@@H+]1CC[C@@H]([C@@H](C1)C)N(C)C(=O)COc1ccc(cc1C)C	0
ZINC76497229	CN([C@@H]1CCCC[C@@H]1S(=O)(=O)C)C(=O)CCOc1ccc(cc1)F	1
ZINC76502460	CC(C)(CNC(=O)Nc1ccc(c(c1)C(=O)N)F)c1ccccc1Cl	0
ZINC76517380	COc1cccc(c1OC)CNC[C@@H](c1cccc(c1)C(F)(F)F)O	0
ZINC76520391	CC(C)CC[N@@H+](C)C[C@H](COCc1cccs1)O	0
ZINC76520794	CCCNC(=O)CCNC(=O)Nc1cc(ccc1F)C(F)(F)F	1
ZINC76555886	C[N@H+](CCNC(=O)N1CCC[C@@H](C1)OC)Cc1ccccc1	0
ZINC76557523	c1cc(c(c(c1)S(=O)(=O)Nc1ccc(cc1)SCCCO)F)F	0
ZINC76563014	Cc1ccc(nc1)NC(=O)c1ccc(c(c1)C)S(=O)(=O)N	0
ZINC76570721	CN(CCCOc1ccc(cc1)F)C(=O)CN1CCCC[C@H]1C(=O)N	1
ZINC76578338	CCCN/C(=C(\C#N)/C(=O)/C=C/c1c(nn(c1Cl)C)C)/[O-]	0
ZINC76580617	C[C@@H](C(C)(C)c1ccccc1)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC76581388	CCCCC[C@H](c1ccccc1)NC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC76585850	C[C@@H](c1ccccc1)NC(=O)C(=O)Nc1cc(ccc1F)C(F)(F)F	0
ZINC76600451	CN(Cc1ccccc1Cl)C(=O)C(=O)Nc1cc(ccc1Cl)F	0
ZINC76603268	CCC[NH+](CCC)CCCNC(=O)C(=O)Nc1ccc(cc1F)C	1
ZINC76622740	Cc1cccc(c1C(=O)N)NC(=O)CNCC(F)(F)F	1
ZINC76625664	c1ccc(cc1)[C@H](CCNC(=O)C(=O)Nc1ccc(c(c1)Cl)F)O	0
ZINC76631149	c1ccc(cc1)C[C@@H](C1CC1)NC(=O)CCCCNC(=O)N	0
ZINC76642630	c1cc(c(cc1F)Cl)OCCC(=O)NCC(=O)N	1
ZINC76647844	C[N@@H+](Cc1nccn1C(F)F)C[C@@H](COCc1ccccc1)O	0
ZINC76650472	CN(CCCC=C)C(=O)[C@H]1CCN(C1=O)c1cc(cc(c1)F)F	1
ZINC76651413	C[C@@H](C(=O)N1CCCCC[C@@H]1c1ccco1)Oc1cccc(c1)C=O	0
ZINC76660377	c1cc(ccc1c1csnn1)NC(=O)CNCC(F)(F)F	1
ZINC76667062	C[C@H]1CCCCN1C(=O)CNc1ccc(cc1C(F)(F)F)OCCO	0
ZINC76669268	CCCCNC(=O)[C@@H]1CC[C@@H](N(C1)CC(=O)NCC#N)C	0
ZINC76688385	Cc1ccsc1C(=O)N[C@H]1CCc2c1cccc2O	0
ZINC76689389	C[C@@H](C(=O)N[C@H]1CCc2c1cccc2O)Sc1ccccc1	0
ZINC76689593	c1cc2c(c(c1)O)CC[C@H]2NC(=O)Cc1c(cccc1Cl)F	0
ZINC76690353	c1cc(cc(c1)F)OCCCC(=O)N[C@@H]1CCc2c1cccc2O	0
ZINC76696897	CCN1C(=O)[C@](NC1=O)(C)c1ccccn1	0
ZINC76697380	CCO[C@H](C)c1nc(cs1)CO/N=C(\CN1CCCCCC1)/N	0
ZINC76698261	CCO[C@@H](C)c1nc(on1)CO/N=C(\Cn1cccn1)/N	0
ZINC76701617	CC[C@H](CO)NC(=O)c1ccc(cc1)NCc1c(cccc1Cl)F	0
ZINC76709690	c1ccc(cc1)N1[C@@H](CC(=N1)/C(=N/c1ccccc1C#N)/[O-])C(=O)N	0
ZINC76715351	CCO[C@@H](C)c1nc(cs1)CN1CCN(CC1)c1ccccc1F	1
ZINC76723038	Cc1nc(cs1)C[N@H+](CCCc1ccccc1)CCOC	0
ZINC76723549	CCOc1ccc2c(c1)CN(CC2)Cc1csc(n1)C	0
ZINC76726207	CCO[C@@H](C)c1nc(on1)CN1C[C@@H](OCC1(C)C)c1ccccc1	0
ZINC76730736	CCO[C@@H](C)c1nc(on1)C[N@@H+]1CCC[C@@H](C1)C[N@H+]1CCCC[C@@H]1C	0
ZINC76730811	CCO[C@@H](C)c1nc(cs1)C[N@@H+]1CC[C@H](C1)O	0
ZINC76736179	CCO[C@@H](C)C(=O)Nc1c(c(c(s1)C)C)C(=O)N	0
ZINC76736608	Cc1c(sc(c1C(=O)N)NC(=O)c1ccc(cc1)COC)C	0
ZINC76746648	Cc1cccc(c1)N(CCC(=O)N)CCOc1ccc(cc1)F	1
ZINC76747071	Cc1cccc(c1)N(CCC(=O)N)C[C@H](COc1ccccc1C)O	0
ZINC76761487	Cc1c(c(n(n1)CCO)C)C[NH2+][C@@H](C)c1ccc(cc1Cl)F	0
ZINC76781153	C[C@@H](CCSC)NC(=O)Nc1ccccc1	0
ZINC76803989	c1cc[n+]([O-])c(c1)C(=O)NC[C@H](c1ccc(cc1)Cl)O	0
ZINC76809836	CCN(CCC#N)C(=O)C[N@H+]1C[C@@H](C[C@@H]1C)c1ccc(cc1)F	1
ZINC76810483	C[C@H]1C[C@H](C[N@H+]1Cc1nc2ccccc2c(n1)N)c1ccc(cc1)F	0
ZINC76830069	C[C@@H](CNS(=O)(=O)c1ccc(c(c1)NC(=O)C)F)[N@@H+](C)C1CC1	0
ZINC76839277	c1cc(ccc1C(=O)N)S(=O)(=O)Nc1ccc(c(c1)C#N)F	0
ZINC76865205	Cc1c(sc(n1)C)CNC[C@@H](c1cccc(c1)OC)[NH+]1CCCC1	0
ZINC76866634	Cc1c(sc(n1)C)CNCc1ccc(cc1)S(=O)(=O)N1CCCC1	0
ZINC76867421	Cc1c(sc(n1)C)C[NH2+]C[C@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC76868311	Cc1c(sc(n1)C)CNCc1ccc(c(c1)O)OC	0
ZINC76871816	c1cc(c(cc1F)F)[C@@H](CN1CCN(CC1)S(=O)(=O)N)O	0
ZINC76871818	c1cc(c(cc1F)F)[C@H](CN1CCN(CC1)S(=O)(=O)N)O	0
ZINC76871833	c1cc(cc(c1)F)[C@@H](CN1CCN(CC1)S(=O)(=O)N)O	0
ZINC76871845	c1cc(c(cc1[C@@H](CN1CCN(CC1)S(=O)(=O)N)O)F)F	0
ZINC76871853	c1cc(c(c(c1)F)[C@@H](CN1CCN(CC1)S(=O)(=O)N)O)F	0
ZINC76876729	COCc1cccc(c1)NC(=O)CCC(=O)c1ccc(cc1F)F	1
ZINC76892032	Cc1c(sc(n1)C)CN[C@H](C)c1cc2cc(ccc2o1)Cl	0
ZINC76894327	Cn1c2ccc(cc2[nH+]c1CCNCc1cccc2c1OCO2)F	1
ZINC76894689	Cc1ccc(cc1F)C[NH2+]CCc1nc(cs1)c1ccccn1	1
ZINC76895297	Cc1cccn2c1nc(c2)C[NH2+]Cc1ccccc1OC(F)F	1
ZINC76901873	CC(C)(c1cccc(c1)F)[NH2+]Cc1cc(ccc1O)[N+](=O)[O-]	0
ZINC76901990	CC(C)(c1cccc(c1)F)NCc1ccccc1F	0
ZINC76917212	CC(C)OCCC(=O)N[C@H]1C[C@@H]1c1cccc(c1)Cl	0
ZINC76919199	COCc1cccc(c1)C(=O)Nc1ccc(cc1OCC1CC1)F	1
ZINC76924984	c1ccc(c(c1)NC(=O)c1ccc(nc1)F)OCC1CC1	0
ZINC76932314	C[C@@]12C[C@H]3[C@@]4(O3)c3ccc(cc3CC[C@@H]4[C@@H]1CC[C@@H]2O)O	0
ZINC76939353	c1cc(ccc1CNC(=O)[C@H]1Cc2cc(ccc2O1)F)S(=O)(=O)N	0
ZINC76943292	COc1cc(cc(c1OCC(=O)N)Cl)C[NH2+][C@@H](CO)c1ccccc1	0
ZINC76951288	CCCC[N@H+](CCC(=O)Nc1cc(ccc1OC)[N+](=O)[O-])CCO	0
ZINC76951443	CCCC[N@@H+](CCO)CC(=O)NCc1cc(cc(c1)F)F	0
ZINC76952485	CC[C@H](C)NC(=O)CCNC(=O)N(C)CCCC=C	0
ZINC76955789	CC(=O)c1ccc(c(c1)F)N1CCN(CC1)C(=O)[C@@H]1CC=CC1	0
ZINC76961068	c1cc2c(cc1F)C[C@H](O2)/C(=N/c1nc(n[nH]1)C(F)(F)F)/[O-]	0
ZINC76963479	COCc1c2c(cccc2sc1C(=O)Nc1[n-]nnn1)F	1
ZINC76966145	c1cc(c(nc1)N1CCN(CC1)C(=O)[C@@H]1CC=CC1)C(=O)N	0
ZINC76967448	COc1ccc(cc1)[C@H](CNC(=O)c1cn2cccnc2n1)O	0
ZINC76968614	CCCOCC(=O)N1CCC[C@H](C1)CNC(=O)Nc1cccc(c1)F	1
ZINC76976320	C[C@H](Cc1ccc(cc1)Cl)N(C)C(=O)NCCOC[C@@H]1CCCO1	0
ZINC76988852	CN(CCCc1ccccc1)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC76996142	c1cc(oc1)c1nc([nH]n1)CCNC(=O)[C@@H]1Cc2cc(ccc2O1)F	1
ZINC77001084	CN(C[C@H]1CCCO1)C(=O)NCc1cc(ccc1F)Br	0
ZINC77001464	CC(C)NC(=O)Nc1ccc(cc1)CNC(=O)N(C)C[C@@H]1CCCO1	0
ZINC77010040	CCC[N@@H+]1CCCN(CC1)C(=O)CSCC(=O)Nc1ccc(cc1)F	1
ZINC77011173	c1ccc(cc1)S(=O)(=O)n1c(cc2c1ncnc2Cl)Cl	0
ZINC77011510	CC(C)(c1ccccc1I)O	0
ZINC77022065	Cn1cc(c(n1)c1ccccc1OC)C(=O)Nc1nc(cs1)C(=O)N	0
ZINC77101476	C[C@H]1Cc2c(nn(c2NC1=O)CCO)N	0
ZINC77101479	c1ccc(cc1)[C@@H]1CC(=O)Nc2c1c(nn2CCO)N	0
ZINC77101525	Cc1ccccc1C(=O)NC[C@H](c1cccn1C)O	0
ZINC77101532	Cn1cccc1[C@@H](CNC(=O)c1ccc(cc1)F)O	0
ZINC77101995	Cc1cccc(c1)NC(=O)NC[C@H](c1cccn1C)O	0
ZINC77103840	c1cc(sc1S(=O)(=O)N1CCC(CC1)c1ccsc1)Br	0
ZINC77105011	C[C@@](CNC(=O)c1ccccc1Cl)(CSC)O	0
ZINC77105307	C[C@@](CNS(=O)(=O)c1ccccc1F)(CSC)O	0
ZINC77105443	CC(C)COc1ccc(cc1)S(=O)(=O)NC[C@@](C)(CSC)O	0
ZINC77105533	C[C@@](CNC(=O)C(=O)Nc1cccc(c1)OC)(CSC)O	0
ZINC77105611	C[C@@](CNC(=O)C(=O)Nc1ccccc1C(F)(F)F)(CSC)O	0
ZINC77107670	COc1ccc(cc1OC)C(=O)NCC[C@@H](C1CC1)O	0
ZINC77107832	c1cc(c(cc1Br)C(=O)NCC[C@@H](C1CC1)O)Cl	0
ZINC77108495	c1cc(ccc1C(F)(F)F)NC(=O)C(=O)NCC[C@H](C1CC1)O	0
ZINC77109353	CC(C)(C)[C@@H](CCNC(=O)c1ccc(cc1Cl)[N+](=O)[O-])O	0
ZINC77109489	CSCCCNC(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC77111788	CCOc1ccc(cc1S(=O)(=O)NCC[C@H](c1ccco1)O)C	0
ZINC77112984	c1cc(oc1)[C@@H](CCNC(=O)Nc1ccc(cc1)C(F)(F)F)O	0
ZINC77114131	CC(C)(C)c1ccc(cc1)OCC(=O)NCC[C@H](c1cccs1)O	0
ZINC77114691	c1cc(sc1)[C@@H](CCNS(=O)(=O)Cc1ccc(cc1)F)O	0
ZINC77115330	C[C@@H](c1ccccc1)NC(=O)C(=O)NCC[C@H](c1cccs1)O	0
ZINC77115539	C[C@H](C[C@H](C)O)CNC(=O)[C@@H](C)Oc1ccc(cc1)SC	0
ZINC77115638	COc1ccc(c(c1)OC)NC(=O)C(=O)NCC[C@H](c1cccs1)O	0
ZINC77115696	c1cc(sc1)[C@@H](CCNC(=O)C(=O)N)O	0
ZINC77115940	c1cc(sc1)[C@@H](CCNC(=O)Nc1ccc(cc1)F)O	0
ZINC77116240	c1ccc2c(c1)cccc2[C@@H](CCNC(=O)C1CCCC1)O	0
ZINC77116287	c1ccc2c(c1)cccc2[C@@H](CCNC(=O)c1cnccn1)O	0
ZINC77116403	c1ccc2c(c1)cccc2[C@H](CCNC(=O)CC1CCCCC1)O	0
ZINC77116585	C[C@@H](C[C@H](C)O)CNC(=O)CCCCc1ccc(cc1)Br	0
ZINC77116783	c1ccc2c(c1)cccc2[C@H](CCNC(=O)c1ccc(cc1Cl)F)O	0
ZINC77117501	Cc1ccc(cc1C(=O)NC[C@H](C)C[C@H](C)O)S(=O)(=O)NC1CC1	0
ZINC77117762	c1ccc2c(c1)cccc2[C@H](CCNS(=O)(=O)c1ccccc1Cl)O	0
ZINC77118964	C[C@@H](C(=O)NCCC(C)C)[S@](=O)Cc1cc(on1)c1cccs1	0
ZINC77122332	CCO[C@@H](C)c1nc(cs1)C[S@@](=O)CC(=O)NCC(C)C	0
ZINC77124107	CCS(=O)(=O)[C@H](C)c1nc(no1)c1cccc(c1)C(F)(F)F	0
ZINC77136208	CCCC[C@@H](C(=O)N[C@@H]1CCC[C@@H](C1)CC)NC(=O)N	0
ZINC77137008	CC[C@@H]1CCC[C@@H](C1)NC(=O)CCNC(=O)OCC	0
ZINC77141120	C[C@@H](C(=O)N[C@H]1C[C@@H]1c1cccc(c1)Cl)NC(=O)N	0
ZINC77142000	CC(=O)Nc1nc2c(s1)CN(CC2)C(=O)NCCc1ccccc1	0
ZINC77161085	CC(C)c1[nH+]ccn1CCN1CCN(CC1)C(=O)c1cccc(c1)F	0
ZINC77166175	c1ccc(cc1)c1nnc(n1c1ccc(cc1F)F)SCCCCO	0
ZINC77168435	CCNC(=O)NC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC77171947	CC(C)(C)c1ccc(cc1)S(=O)(=O)N(CCc1cccs1)C1CC1	0
ZINC77172679	Cc1ccsc1[C@H](CNC(=O)C(=O)Nc1cccc(c1)F)O	0
ZINC77172683	Cc1ccsc1[C@H](CNC(=O)C(=O)NC1CCCCCC1)O	0
ZINC77172798	Cc1ccsc1[C@H](CNC(=O)C(=O)NCC[NH+]1CCOCC1)O	0
ZINC77173364	C[C@H]1CC[N@@H+](CC1)C[C@@H]1CCCN(C1)Cc1cc(=O)c(co1)O	0
ZINC77176150	C[C@H]1CCCCN1C(=O)C[N@H+](C)CCCNC(=O)OC(C)(C)C	0
ZINC77176946	C[N@@H+](CCCC=C)C[C@@H](COCc1ccccc1F)O	0
ZINC77177117	CCCNC(=O)CN(C)C(=O)C[N@@H+]1CCCCC[C@H]1c1ccco1	0
ZINC77180367	Cc1cc(cc(c1)NC(=O)NC(C)(C)c1nc(c(s1)C)C)C	0
ZINC77182186	Cc1ccc(cc1)CNC(=O)C(=O)NC[C@@](C)(c1cccs1)O	0
ZINC77183117	c1cc(sc1)[C@H](CNC(=O)C(=O)NCc1ccc(cc1)F)O	0
ZINC77183765	CCOc1ccc(cc1F)S(=O)(=O)NC[C@](C)(c1cccs1)O	0
ZINC77193352	Cc1ccc(cc1C)C(=O)NCC1(CCOCC1)O	0
ZINC77193397	c1cc(c(cc1F)Cl)C(=O)NCC1(CCOCC1)O	0
ZINC77193482	Cc1ccc(cc1)S(=O)(=O)NCC1(CCOCC1)O	0
ZINC77201648	c1cc(c(cc1NC(=O)NCCCC[N@@H+]1CCC[C@@H]1CO)C(=O)N)F	1
ZINC77201649	c1cc(c(cc1NC(=O)NCCCC[N@@H+]1CCC[C@H]1CO)C(=O)N)F	1
ZINC77203784	Cc1cc(ccc1C(=O)N)NC(=O)NCCCC[N@@H+]1CCC[C@@H]1CO	0
ZINC77209362	Cc1nc(n(n1)C[N@H+]1CC[C@@H](CC1)[C@@H](C)O)c1ccc(c(c1)Cl)Cl	0
ZINC77222335	CCOc1cccc(c1)CNC(=O)[C@H](Cc1ccccc1)NC(=O)N	0
ZINC77238729	COc1cc(ccc1OCCO/N=C(\c1cccc(c1)Cl)/N)C#N	0
ZINC77238780	c1cc(cc(c1)C(F)(F)F)/C(=N\OCCCOCC(F)(F)F)/N	1
ZINC77239685	COc1cc(ccn1)/C(=N/OCCCOCC(F)(F)F)/N	1
ZINC77239735	c1cc(ccc1C/C(=N/OCc1ccon1)/N)F	1
ZINC77240115	C[C@H](CNC(=O)c1cccc(c1)OCc1c(cccc1F)[N+](=O)[O-])O	0
ZINC77241803	CCOc1ccc(c(c1)C=O)OCC(=O)N1CCC[C@H](C1)C(F)(F)F	1
ZINC77245568	C=CCCNc1ccc(cc1C(=O)N)Cl	0
ZINC77247107	C1C[NH+](CCN1CCO)CCS(=O)(=O)N	0
ZINC77257242	COCc1c(cc2c(c1O)C(=O)c1c(cc(cc1O)O)C2=O)O	0
ZINC77257360	C[C@@H](CCCC(=O)N)OC(=O)c1cc(c(c(c1)O)Cl)O	0
ZINC77257695	C[C@@H](CC[C@H]1C(=C)CC[C@@H]2[C@@]1(C[C@@H](CC2(C)C)O)C)CC(=O)[O-]	0
ZINC77259274	CC(C)(C)n1cc(cn1)C(=O)OCc1ncc(o1)c1ccc(cc1)F	0
ZINC77264364	c1ccc(cc1)C(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH2+]Cc1ccccc1F)O	0
ZINC77264384	c1cc(ccc1C(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH2+]C1CCOCC1)O)F	0
ZINC77264913	CCCC[N@H+](CCO)CCOc1ccc2c(cc(=O)oc2c1)C	0
ZINC77265394	C[N@H+]1CC[C@@H](CC1)[NH2+][C@@H]1CO[C@@H]([C@H]1O)CNC(=O)c1ccc(cc1)F	0
ZINC77265775	CCc1ccc(cc1[N+](=O)[O-])NC(=O)N(C)[C@H](C)CCSC	0
ZINC77267150	C[C@@H](c1ccccc1F)[N@@H+](C)CCOc1ccc(cc1OC)C#N	1
ZINC77267243	Cc1cccc(c1)C(C)(C)NC(=O)Nc1ccccc1SCC(=O)N	0
ZINC77269868	CC(=O)N[C@H](CSC[C@@H](C(=O)N)O)C(=O)[O-]	0
ZINC77270054	CC(=O)N[C@H](CSCCC(=O)N)C(=O)[O-]	0
ZINC77270316	C1CN(CCN1CCCOCC(F)(F)F)CCS(=O)(=O)N	1
ZINC77271196	C(CCCO[C@H]1[C@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O)CC[NH3+]	0
ZINC77279547	CNC(=O)c1cccc(c1)CN(CCC(=O)N)c1ccc(cc1)F	0
ZINC77279647	c1ccc(cc1)OC[C@@H](CN(CCC(=O)N)c1ccc(cc1)F)O	0
ZINC77279749	c1cc(ccc1N(CCC(=O)N)CC(=O)NCC#N)F	1
ZINC77280000	c1ccc(cc1)[S@](=O)CCN(CCC(=O)N)c1ccc(cc1)F	0
ZINC77280378	CC1(C(=O)N(C(=O)N1)CCCN(CCC(=O)N)c1ccc(cc1)F)C	1
ZINC77280434	c1cc(ccc1N(CCC(=O)N)CCOCCO)F	1
ZINC77284248	c1ccc2c(c1)C(=O)N(C2=O)CCC[N@H+]([C@@H]1CCS(=O)(=O)C1)C1CC1	0
ZINC77286333	c1cn(c(=O)nc1N)[C@H]1[C@H]([C@H]([C@H](O1)CO)O)OP(=O)([O-])[O-]	0
ZINC77291172	CC[C@]12CC(=C)[C@@H]3[C@H]4CCCCC4=CC[C@H]3[C@@H]1CC[C@]2(C#C)O	0
ZINC77292228	CCCc1c(c(nn1C)C(=O)N)NC(=O)c1ccccc1OCC	0
ZINC77301553	CC(C)[C@@H](C(=O)OC[C@@H](COCn1cnc2c1nc([nH]c2=O)N)O)[NH3+]	0
ZINC77301558	CC(C)[C@H](C(=O)OC[C@H](COCn1cnc2c1nc([nH]c2=O)N)O)N	0
ZINC77303439	Cn1c(cc2c1c(ccc2)Cl)C(=O)N1CCOC[C@@H](C1)O	0
ZINC77303792	c1ccc(c(c1)CC1CCN(CC1)C(=O)c1ccc(nc1)N)F	0
ZINC77311601	C1[C@H]([C@H]([C@@H]([C@@H]([C@@H]1[NH3+])O[C@@H]1[C@@H](C[C@@H]([C@@H](O1)C[NH3+])O)N)O)O)[NH3+]	0
ZINC77312734	c1ccc2c(c1)CC[C@H]2[N@@H+](CCCO)CCCOCC(F)(F)F	0
ZINC77317476	CC(C)C[C@@](C)(C(=O)N)[NH2+]CCCOc1ccccc1	0
ZINC77317625	CC(C)C[C@](C)(C(=O)N)NCCOc1cccc(c1)[N+](=O)[O-]	0
ZINC77317660	CC(C)C[C@@](C)(C(=O)N)[NH2+]CCOCCO	0
ZINC77318284	C1CCCC(CC1)OCCN1CCCN(CC1)CC(F)(F)F	1
ZINC77319030	COc1c(cc(cc1Cl)C[N@@H+]1CCC[C@@](C1)(CN1CCCC1)O)F	0
ZINC77320460	C[C@@H]1CC[N@H+]([C@@H](C1)C)C[C@@H](c1ccccc1F)O	0
ZINC77320486	CCc1c(sc(n1)N)C(=O)N1CCC[C@@]2(C1)CCC(=O)N(C2)CCO	0
ZINC77322850	CC(C)[N@@H+](CCCS(=O)(=O)NC)C1CCOCC1	0
ZINC77322978	c1cc(c(c(c1)F)C(=O)N)c1cc(nc2c1cc[nH]2)NCCO	1
ZINC77331626	C[C@@H](c1ccco1)NC(=O)CO/N=C(\c1cccc(c1)C(F)(F)F)/N	1
ZINC77335622	CCOc1ccc(cc1)[C@@H](C)NC(=O)N1CCS(=O)(=O)[C@H]([C@@H]1C)C	0
ZINC77337540	c1ccc(c(c1)[C@@H]1CCN(C1)c1c2cc[nH]c2ncn1)F	0
ZINC77337872	CCc1nccn1CCCNC(=O)c1cc2c(nc1)n(c(n2)N)CC	0
ZINC77338007	c1cc2c(cc1c1nc(no1)C[NH2+]C[C@@]1(C[NH2+]CCOC1)O)OCO2	0
ZINC77341602	C[C@H](CSC)NC(=O)NC1CCN(CC1)CC(=O)N	0
ZINC77342479	c1cc(ccc1C[C@@H]1CCN(CC1)C(=O)C[N@@H+]1CCC[C@@H](C1)O)F	0
ZINC77349592	C[C@@H]1[C@H](S(=O)(=O)CCN1C(=O)N[C@@H]1CCc2c1ccc(c2)Cl)C	0
ZINC77350692	C1CCC(C1)OCCCNC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H]1CCOC1	0
ZINC77354299	c1cc(nc(c1C(=O)N)N[C@@H]1CC[NH2+]C[C@H]1O)C(F)(F)F	0
ZINC77354855	c1cc(c(cc1C[N@@H+]1CCC[C@]2(C1)CCC(=O)N(C2)CCO)Cl)F	0
ZINC77364508	CC1CCN(CC1)C(=O)Nc1ccc(cc1)C(=O)NC(C)C	0
ZINC77366169	C[C@@H]1COC[C@H](N1Cc1ccc(cc1)OC(F)(F)F)C	0
ZINC77372975	CCc1cc(ccc1Cl)OS(=O)(=O)CCOC	0
ZINC77376791	CCC[N@H+](Cc1ccccc1O)Cc1[nH]c2cccc(c2n1)F	0
ZINC77390298	c1c2c(nc(n1)C[NH2+]C[C@@]1(C[NH2+]CCOC1)O)CCC2	0
ZINC77390660	c1cc(sc1)Sc1cc(nc(n1)N)N1CCC[C@@H](C1)c1[nH]cc[nH+]1	0
ZINC77392868	C[N@@H+](CCN1C[C@@]2(CCN(CC2)C(=O)[C@H](CO)N)OC1=O)CCOC	0
ZINC77392897	c1cc(ccc1CC[NH2+]C[C@@]1(CC[NH2+]C1)O)S(=O)(=O)N	0
ZINC77393942	CCn1c2c(cc(cn2)C(=O)NCCOCCO)nc1N	0
ZINC77397263	C[C@H](COC)/[NH+]=C(/N)\SCc1csc(n1)c1ccccc1F	1
ZINC77398339	CNC(=O)c1cccc(c1)CCNS(=O)(=O)c1ccc(nc1)Cl	0
ZINC77398848	C[C@H](c1ccc(cc1)C(F)(F)F)S[C@@H](C)C(=O)N	0
ZINC77400287	c1cc(cc(c1)C(=O)N)CNCc1cnn(c1)c1ccc(cc1)F	1
ZINC77403862	c1ccc(cc1)C[C@H](c1ccccc1F)[N-]S(=O)(=O)N	0
ZINC77407108	CN1CCN([C@@H]2[C@H]1CS(=O)(=O)C2)C(=O)CCCOCc1ccccc1	0
ZINC77409826	CC(C)(C)[C@@H](c1cccs1)[NH2+]CC(=O)N1CCCCC1	0
ZINC77410738	c1cc(ccc1C#N)[C@H](C(=O)N)NCCCOC[C@H]1CCOC1	0
ZINC77411217	CC(C)(C)/[NH+]=C(/N)\SCCCOCC(F)(F)F	1
ZINC77411218	CC(C)/[NH+]=C(/N)\SCCCOCC(F)(F)F	1
ZINC77413359	C[C@@H](c1cccc(c1)S(=O)(=O)N)N(C)C(=O)Nc1ccc(cc1)F	0
ZINC77422799	C[C@H](CO)[C@@H](C)[NH2+]Cc1ccc(cc1)N1CCCCC1	0
ZINC77423108	c1c([nH]c(=O)[nH]c1=O)C[N@H+]1CCC[C@@]2(C1)CCC(=O)N(C2)CCO	0
ZINC77424819	c1ccc2c(c1)[nH]c(n2)COCC(=O)N[C@H]1CC[C@H]2[C@@H]1CCC2	0
ZINC77426371	c1c(nc(s1)N)CCC(=O)N1CCC[C@]2(C1)CCC(=O)N(C2)CCO	0
ZINC77427668	c1cc(oc1Cn1cc[nH+]c1)C(=O)N1CCOC[C@@H](C1)O	0
ZINC77430390	C[C@@H](C[C@H](C)O)C[NH2+]Cc1cn(nc1c1ccccc1)CCC#N	0
ZINC77434404	CC[N@@H+](Cc1c2ccccc2ccc1O)CC(F)(F)F	0
ZINC77436355	c1cc(c(nc1)N)C[N@H+]1CCCC[C@@H]1c1[nH]c2ccc(cc2n1)F	0
ZINC77437311	CN(Cc1cc([nH]n1)c1cccs1)C[C@]1(C[NH2+]CCOC1)O	0
ZINC77438291	CC[N@@H+](CCNC(=O)Nc1ccc(cc1F)OC(C)C)C(C)C	1
ZINC77438295	C[C@@H](CSC)NC(=O)Nc1ccc(cc1F)OC(C)C	1
ZINC77440728	C[C@@](CNC(=O)Nc1ccn(n1)CCOC)(c1ccccc1)O	0
ZINC77447447	CC(C)c1ccc(cc1[N+](=O)[O-])C[NH2+]CCCOC[C@@H]1CCOC1	0
ZINC77450752	Cc1ccc(c(c1)CNC[C@@H](c1ccccc1Cl)O)F	0
ZINC77453637	CC[C@@H](CCO)[NH2+]Cc1c(nn(c1Cl)Cc1ccccc1)C	0
ZINC77454370	CC[C@H](c1cc(ccc1F)F)NCc1cc(c(c(c1)OC)O)CC=C	0
ZINC77454422	CC[C@@H](c1cc(ccc1F)F)NCc1cccc(c1)O	0
ZINC77454474	CC[C@H](c1cc(ccc1F)F)NCc1cc(ccc1O)[N+](=O)[O-]	0
ZINC77455015	CCCOc1cccc(c1)CNC[C@H](c1c(cccc1F)F)O	0
ZINC77455154	c1ccc(cc1)c1ncc(s1)CNC[C@@H](c1c(cccc1F)F)O	0
ZINC77455268	CCc1ccc(cc1)CNC[C@@H](c1c(cccc1F)F)O	0
ZINC77455596	COc1cc(cc(c1OC)Cl)CNC[C@@H](c1c(cccc1F)F)O	0
ZINC77455598	COc1cc(cc(c1OC)Cl)CNC[C@H](c1c(cccc1F)F)O	0
ZINC77455960	CC(C)CC[C@](C)(C[NH2+]Cc1cc(c(c(c1)OC)OC)OC)O	0
ZINC77459214	Cc1ccc(cc1)CS(=O)(=O)N1CCCC[C@H]1CCNC(=O)C	0
ZINC77460358	C[C@@](CNCc1cn[nH]c1c1ccc(cc1)OC)(c1ccsc1)O	0
ZINC77460535	C[C@@](CNCc1cccc(c1)C(=O)N)(c1ccsc1)O	0
ZINC77460535	C[C@@](C[NH2+]Cc1cccc(c1)C(=O)N)(c1ccsc1)O	0
ZINC77460708	C[C@@](CNCc1ccccc1F)(c1ccsc1)O	0
ZINC77461275	C[C@@](C[NH2+]Cc1ccc(cc1)OC(F)(F)F)(c1ccsc1)O	0
ZINC77461541	Cc1cc(cc(c1OC(F)F)C)C[NH2+][C@H](CCO)CSC	0
ZINC77461640	CSC[C@H](CCO)[NH2+]Cc1cccc(c1)Oc1ccccc1	0
ZINC77462196	CSC[C@H](CCO)[NH2+]Cc1cc2c(c(c1)Br)OCO2	0
ZINC77463999	CCCCCNC(=O)c1ccc(cc1O)NC(=O)c1cnoc1C	0
ZINC77466485	c1ccc(cc1)[C@H](CCCO)NCc1cccc(c1F)F	0
ZINC77466614	CCCn1c2ccccc2nc1C[NH2+][C@H](CCCO)c1ccccc1	0
ZINC77466753	c1ccc(cc1)[C@H](CCCO)[NH2+]Cc1cnn(c1)c1ccccc1	0
ZINC77467237	COc1cc(ccc1OC(F)F)C[NH2+][C@@H](CCCO)c1ccccc1	0
ZINC77467594	c1ccc(cc1)[C@H](CCCO)NCc1ccc(c(c1)Br)F	0
ZINC77469726	c1cc(c(cc1C(F)(F)F)C[NH2+]C[C@@]1(C[NH2+]CCOC1)O)F	0
ZINC77469741	Cc1c(c2c(cn1)CNCC2)C[NH2+]C[C@]1(C[NH2+]CCOC1)O	0
ZINC77470696	Cc1ccc(n1C)c1nnc(o1)C[N@H+]1CCOC[C@H](C1)CO	0
ZINC77474555	Cc1cc(ccc1S(=O)(=O)N)NC(=O)COc1ccc(cc1)F	0
ZINC77474801	Cc1ccc(cc1)OCC(=O)Nc1ccc(c(c1)C)S(=O)(=O)N	0
ZINC77485745	CCn1c2c(cc(cn2)C(=O)NCCc2nc3c(s2)CCC3)nc1N	0
ZINC77489572	Cn1cc(cn1)CCCn1ccnc1c1ccc2ccccc2n1	0
ZINC77489874	Cc1nnnn1CCC(=O)N1CC[C@@H](C1)c1cc(ccc1OC)OC	0
ZINC77490050	C[C@@H]([C@@H]1CC[N@H+](CC1)Cc1c(cncc1Cl)Cl)N1CC[N@H+](CC1)C	0
ZINC77490496	CCn1c(nnc1SCCS(=O)(=O)N)c1cccc(c1)Cl	0
ZINC77490791	Cc1ccc(c(c1)C)n1ccnc1SCCS(=O)(=O)N	0
ZINC77499195	COc1ccccc1CN(CCO)C(=O)Nc1ccc(c(c1)C#N)F	0
ZINC77500071	c1ccc(cc1)OCCCNC(=O)Nc1ccc(c(c1)C#N)F	1
ZINC77500418	C[C@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)Nc1ccc(c(c1)C#N)F	0
ZINC77502773	Cn1c2ccc(cc2oc1=O)NC(=O)NCCc1ccccc1F	1
ZINC77508553	CC[C@@H](CCO)NC(=O)Nc1ccc(nc1)n1c(cc(n1)C)C	0
ZINC77508558	CC[C@@H](CCO)NC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC77510680	CC(C)CC[C@](C)(CNC(=O)Nc1ccc(cc1)F)O	0
ZINC77517119	c1ccc(cc1)[C@@H](CCCO)NC(=O)NC1CCCC1	0
ZINC77517602	Cc1cc(no1)NC(=O)N[C@H](CCO)c1ccccc1	0
ZINC77520472	C[C@H]1CCN([C@@H](C1)C)C(=O)N[C@@H](C)c1ccc(c(c1)F)F	0
ZINC77527008	CCC[C@H](C)N1C[C@H](CC1=O)C(=O)Nc1cccc(c1)NC(=O)N	0
ZINC77528317	CC1(CC(CC([NH2+]1)(C)C)NC(=O)NC[C@@H](c1c(cccc1F)F)O)C	0
ZINC77530972	c1cc(cc(c1)C(=O)N)CNC(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77533302	C[C@](CNC(=O)NCCOc1cccc(c1)Cl)(c1ccsc1)O	0
ZINC77535074	CCCCC[N@H+]1CC[C@@H](CC1)c1nnc(n1C)CN1CC[C@@H](CC1)O	0
ZINC77535360	CN(C)c1ccc(cn1)CN1CCC[C@@](C1)(C[NH+]1CCCC1)O	0
ZINC77535425	COCCNC(=O)NC1CCN(CC1)C(=O)NC1CCCCC1	0
ZINC77536825	CC(C)O[C@H]1CN(C[C@@H]1O)C(=O)CCCc1ccc(cc1)Cl	0
ZINC77540251	c1cc(c(cc1NC(=O)C(=O)N1CC[C@@H](C1)C(=O)N)C#N)F	0
ZINC77544148	C[C@H](CSC)NC(=O)NC[C@@H](c1cccc(c1)F)[NH+](C)C	1
ZINC77547124	C[C@@H]([C@H](c1ccc(cc1)Cl)OC)NC(=O)NCCCOCC1CC1	0
ZINC77550393	c1ccc(c(c1)C1(CC1)NC(=O)NCCOCC(F)(F)F)F	1
ZINC77558263	Cc1cccc(c1)CCNC(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77560951	CCSCCC(=O)O[C@H](c1ccccc1)c1cccnc1	0
ZINC77562295	C[C@H]1CCN([C@@H](C1)C)C(=O)NCCNC(=O)OC(C)(C)C	0
ZINC77564014	c1cc(c(c(c1)F)[C@@H](CNC(=O)NNC(=O)Cc1cccnc1)O)F	0
ZINC77564055	COc1cccc(c1)OCCCc1ccccc1S(=O)(=O)N	0
ZINC77564141	c1cc(ccc1OC[C@@H]1CCCN(C1)C(=O)C1CCS(=O)(=O)CC1)F	0
ZINC77565013	CCOc1ccccc1n1c(nnn1)SCc1ccc(cc1C#N)F	1
ZINC77565330	CC[C@H](c1cc(ccc1F)F)NC(=O)NCC[N@@H+](C)CCOC	1
ZINC77570390	C[C@@H](CSC)N(C)C(=O)NCCC(=O)N(C)C	0
ZINC77572498	C[C@H](CSC)N(C)C(=O)NCc1ccccc1OCC(F)(F)F	1
ZINC77577043	CCOc1cccc(c1)C(=O)Nc1c2ccccc2oc1C(=O)N	0
ZINC77579315	CC[C@@H]1CCC[C@H](C1)NC(=O)NCC[S@@](=O)C(C)(C)C	0
ZINC77580204	CCSCc1ccc(cc1)C(=O)N(CCC(=O)N)c1ccc(cc1)F	1
ZINC77581427	C[C@@](CNC(=O)NC[C@@H]1CCC[N@H+]1CCOC)(c1ccsc1)O	0
ZINC77587181	c1cc(c(c(c1)F)[C@H](CNC(=O)NCCCOC[C@@H]1CCOC1)O)F	0
ZINC77589550	CC(C)(C)CC[N@H+]1CCN(CC1)C[C@H](COCc1ccc(cc1)Cl)O	0
ZINC77591208	CCc1nc(cs1)CCNC(=O)NC1(CC1)c1ccccc1F	1
ZINC77614498	CC[C@@H](c1ccccc1O)NC(=O)[C@@H](C)Oc1ccc(cc1)SC	0
ZINC77614540	CC(C)CCOc1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)NC(=O)C	0
ZINC77615443	C[N@H+]1CCN(CC1)C(=O)[C@H]1CCCN1C(=O)Cc1cccc(c1)O	0
ZINC77617763	CCOc1ccccc1CN(C)S(=O)(=O)c1ccc(c(c1)Cl)C#N	0
ZINC77618312	C[NH+](C)[C@H](CNS(=O)(=O)c1cc(c(cc1F)OC)OC)C1CC1	0
ZINC77621660	C[C@H](c1ccc(cc1Cl)F)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC77621687	C[C@@H](c1ccc(cc1Cl)F)NC(=O)NCC1(CCCCC1)O	0
ZINC77621860	C[C@H](c1ccc(cc1Cl)F)NC(=O)N1CCC[C@H](C1)COC	1
ZINC77621928	C[C@H](c1ccc(cc1Cl)F)NC(=O)NC[C@@H](COCC1CC1)O	0
ZINC77625405	C[C@@H](CCC(C)(C)C)NC(=O)N1CCC[C@H]1c1ccc[nH]1	0
ZINC77625961	CCC[C@H](C)N1C[C@H](CC1=O)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC77626061	C[C@H](CSC)NC(=O)NC[C@@H](COc1cccc(c1)C(F)(F)F)O	0
ZINC77628221	c1ccc(c(c1)[C@H](CNC(=O)CCSc1ccccc1F)O)Cl	0
ZINC77630568	c1ccc(c(c1)CCC(=O)NC[C@H](c1ccccc1Cl)O)Cl	0
ZINC77631879	c1ccc(cc1)C(=O)CSCC(=O)NC[C@H](c1ccccc1Cl)O	0
ZINC77632994	COc1ccc(nn1)C(=O)NC[C@@H](c1c(cccc1F)F)O	0
ZINC77633557	C[C@@H](C(=O)NC[C@H](c1c(cccc1F)F)O)Oc1ccc(cc1)C#N	0
ZINC77633597	CCCC(=O)N1CCCC[C@@H]1C(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77633629	Cc1cc(c(c(c1)[N+](=O)[O-])N)C(=O)NC[C@@H](c1c(cccc1F)F)O	0
ZINC77633793	c1cc(c(c(c1)F)[C@@H](CNC(=O)CCCCNC(=O)N)O)F	1
ZINC77634545	c1cc(c(c(c1)F)[C@@H](CNC(=O)CSCc1ccc(cc1)C#N)O)F	0
ZINC77634837	COCCOc1c(cccn1)C(=O)NC[C@@H](c1c(cccc1F)F)O	0
ZINC77634914	c1cc(c(c(c1)F)[C@H](CNC(=O)c1c(nccn1)N)O)F	0
ZINC77634974	c1cc(c(c(c1)F)[C@H](CNC(=O)c1ccc(cc1)CNC(=O)N)O)F	0
ZINC77635780	Cc1c(sc(n1)c1ccsc1)C(=O)NC[C@@](C)(c1ccsc1)O	0
ZINC77636091	C[C@@](CNC(=O)CNC(=O)C1CCCC1)(c1ccsc1)O	0
ZINC77636884	Cc1cccc(c1)CCC(=O)NC[C@](C)(c1ccsc1)O	0
ZINC77643429	C[C@@H](CCSC)NC(=O)NC[C@H](COc1ccc(c(c1)F)F)O	0
ZINC77647306	Cc1ccc(cc1)CCS(=O)(=O)c1n[nH]c(=O)n1CCCOC	0
ZINC77647573	c1cc(c(c(c1)Cl)[C@@H](CNC(=O)[C@H]1CCCO1)O)Cl	0
ZINC77647711	CCCCCC(=O)NC[C@@H](c1c(cccc1Cl)Cl)O	0
ZINC77649731	c1cc(ccc1C(=S)N)C(=O)NCCCOCC1CCOCC1	0
ZINC77649762	CCc1ccccc1CNC(=O)c1cc(ccc1F)S(=O)(=O)N	0
ZINC77652124	c1cc(cc(c1)OC(F)F)C[S@](=O)CCCc1ccc(cc1)Cl	1
ZINC77656072	C[C@](CO)(C1CCCCC1)[NH2+]C[C@H](COC(C)(C)C)O	0
ZINC77658744	C[C@H](C[C@@H](C)O)CNC(=O)Nc1cccc(c1)SC	0
ZINC77658874	CSC[C@@H](CCO)NC(=O)Nc1ccc(cc1)Oc1ccccc1	0
ZINC77659139	C[C@@H](CO)[C@@H](C)NC(=O)Nc1ccc(c(c1F)F)F	0
ZINC77663339	Cc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)CNC(=O)N[C@H](C)CCSC	0
ZINC77666164	C[C@@H](CCC(C)(C)C)NC(=O)NCCOC[C@H]1CCCO1	0
ZINC77668745	CSCCCNC(=O)NCCNC(=O)c1ccc(cc1)F	1
ZINC77668754	CSCCCNC(=O)NCc1ccccc1C[NH+]1CCCCC1	0
ZINC77671628	C[C@@H](CO)[C@@H](C)NC(=O)Nc1cc(ccc1N1CCCC1)C(F)(F)F	0
ZINC77672852	CC[C@H](CCO)NC(=O)Nc1cc(ccc1n1cccn1)C(F)(F)F	0
ZINC77673668	CSC[C@H](CCO)NC(=O)Nc1ccccc1OCC(F)(F)F	0
ZINC77674151	CC(=O)Nc1cc(ccc1F)NC(=O)NC[C@@](C)(c1ccsc1)O	0
ZINC77674223	CC(=O)Nc1cc(ccc1F)NC(=O)NC[C@@H](c1ccccc1Cl)O	0
ZINC77674308	C[C@](CNC(=O)Nc1cccc(c1)OC(F)(F)F)(c1ccsc1)O	0
ZINC77676906	CSC[C@H](CCO)NC(=O)Nc1cccc(c1)OCC(F)(F)F	0
ZINC77677829	c1cc(c(c(c1)F)[C@H](CNC(=O)Nc1ccc(c(c1)C(=O)N)F)O)F	0
ZINC77677836	c1ccc(cc1)[C@@H](CCO)NC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC77680051	C[C@@H](C[C@H](C)O)CNC(=O)Nc1ccc(nc1)Oc1ccc(cc1)F	0
ZINC77683742	C[C@H](CO)[C@H](C)NC(=O)Nc1ccc(cc1)C(=O)N1CCCCCC1	0
ZINC77684032	CCOc1cccc(c1)NC(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77684139	CCCOc1ccc(cc1Cl)NC(=O)NCCCOC[C@H]1CCOC1	0
ZINC77695736	Cc1cc(ccc1NC(=O)N(C)CCO)SC1CCCCC1	0
ZINC77697807	c1ccc(cc1)[C@@H](CCO)NC(=O)Nc1cccc(c1)C(F)F	0
ZINC77699617	Cc1ccc(cc1C(=O)N)NC(=O)N[C@@H](CCCO)c1ccccc1	0
ZINC77700806	CSC[C@@H](CCO)NC(=O)Nc1cc(ccc1Cl)F	0
ZINC77700952	CC[C@H](CCO)NC(=O)Nc1cc(ccc1OC(F)F)C#N	0
ZINC77701102	CC[C@H](CCO)NC(=O)Nc1ccc(c(c1)F)C(=O)N	1
ZINC77701105	C[C@@](CNC(=O)Nc1ccc(c(c1)F)C(=O)N)(c1ccsc1)O	0
ZINC77701112	C[C@H](CO)[C@@H](C)NC(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC77701116	C[C@H](CO)[C@H](C)NC(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC77701214	CC(C)CC[C@](C)(CNC(=O)Nc1ccc(c(c1)F)C(=O)N)O	0
ZINC77702343	Cc1cc(ccc1C(=O)N)NC(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77703808	Cc1ccc(cc1C(F)(F)F)NS(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC77714421	C[C@@H](C[C@@H](C)O)CNC(=O)Nc1ccc(nc1)OCC(C)C	0
ZINC77720792	C[C@H](c1ccccc1)OCCCNC(=O)NOC	0
ZINC77747793	CCC[NH+](CCC)CCCNC(=O)C(=O)Nc1cc(nn1C)C	0
ZINC77751329	CC[C@H](CCO)NC(=O)NC1CCCCCCC1	0
ZINC77752906	CCc1ccccc1CNC(=O)N[C@@H]1CC[N@H+](CC1)C	0
ZINC77753161	C[C@H](CO)NC(=O)NC[C@H](c1ccccc1)[NH+]1CCCC1	0
ZINC77757694	CN(CCNC(=O)N[C@@H](CCCO)c1ccccc1)c1ccccc1	0
ZINC77763342	C[C@H](CO)[C@@H](C)NC(=O)NCC[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC77763668	CCc1cc(n(n1)C)NC(=O)C(=O)N[C@@H](C)[C@@H](c1ccc(cc1)F)O	0
ZINC77772910	C[C@H](CO)[C@H](C)NC(=O)NCc1ccc(c(c1)OC(F)F)OC	0
ZINC77773698	C[C@H](CO)[C@@H](C)NC(=O)NCc1cccc(c1)COC	0
ZINC77774393	C[C@@H]1CCC[N@@H+](C1)CCCNC(=O)N[C@@H](CCO)CSC	0
ZINC77777701	C[C@H](C[C@@H](C)O)CNC(=O)NCCOCCOC	0
ZINC77777959	C[C@@H](C[C@H](C)O)CNC(=O)NCCOc1cccc(c1)F	0
ZINC77778285	CSC[C@@H](CCO)NC(=O)N[C@@H](c1ccccc1)c1ccc(cc1)F	0
ZINC77783287	CCCC[C@H](COC)NC(=O)C(=O)Nc1ccc(cc1)C(C)C	0
ZINC77784673	CC[C@@H](CCO)NC(=O)NCc1ccccc1OCC(F)(F)F	0
ZINC77787509	C[C@H]1CCN([C@@H](C1)C)C(=O)N[C@@H](C)Cc1ccc(cc1)O	0
ZINC77789890	CC[C@@H](c1ccc(cc1)OC)NC(=O)C(=O)Nc1cc(ccc1F)F	0
ZINC77796165	CC[C@H](CCO)NC(=O)NCc1c(c2cc(ccc2o1)F)C	0
ZINC77802737	CC[C@@H](CCO)NC(=O)NCCNC(=O)Cc1cccc(c1)F	0
ZINC77802855	C[C@H](CCSC)NC(=O)NC[C@@](C)(c1ccc(cc1F)F)O	0
ZINC77804669	CC(C)CC[C@@](C)(CNC(=O)NCCNC(=O)C(C)(C)C)O	0
ZINC77807068	C[C@@H](C[C@@H](C)O)CNC(=O)NCCc1coc(n1)c1ccc(cc1)F	0
ZINC77807174	CC[N@@H+](CCNC(=O)N[C@H](CCO)CSC)C(C)C	0
ZINC77807519	CC[C@H](CCO)NC(=O)N[C@@H](c1cccc(c1)C(F)(F)F)C(C)C	0
ZINC77807525	C[C@@H](CO)[C@@H](C)NC(=O)N[C@@H](c1cccc(c1)C(F)(F)F)C(C)C	0
ZINC77807579	CC[C@@H](CCO)NC(=O)NCc1ccc(cc1C(F)(F)F)OC(C)C	0
ZINC77808029	CSC[C@H](CCO)NC(=O)NCCCc1nc2c(s1)CCCC2	0
ZINC77809526	CC(C)(C)[S@](=O)CCNC(=O)NC(C)(C)Cc1ccccc1Cl	0
ZINC77812167	CCOc1ccc(cc1)[C@H](C)NC(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC77812403	CCOC(=O)CCCNC(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC77812470	CC[C@@H]1CCCC[C@H]1NC(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC77812770	C[C@@H]1C[C@@H](C[N@@H+](C1)CCCNC(=O)NC[C@@H](c1ccccc1F)O)C	0
ZINC77815650	Cc1ccc(c(c1)F)NC(=O)C(=O)NCCc1ccc(c(c1)OC)O	0
ZINC77817378	C[N@@H+]1CC[C@@H](C1)CNC(=O)/C(=N/c1cccc(c1n1cncn1)Cl)/[O-]	0
ZINC77820476	Cc1ncc(s1)CNC(=O)C(=O)Nc1cccc(c1OC)Cl	0
ZINC77821975	C[N@H+]1CC[C@@H](CC1)CCNC(=O)C(=O)Nc1cccc(c1F)F	1
ZINC77825716	Cc1ccc(cc1)C(=O)NCCNC(=O)NC[C@H](C)C[C@H](C)O	0
ZINC77827015	CC[C@H](CCO)NC(=O)N[C@H]1CCN(C1=O)CC(F)(F)F	0
ZINC77827953	CC[C@@H](CCO)NC(=O)NCCNC(=O)c1c(cccc1F)F	0
ZINC77828542	C[C@@H](C[C@H](C)O)CNC(=O)NCC(C)(C)c1ccc(cc1Cl)F	0
ZINC77837486	Cc1nc(on1)CCCNC(=O)C(=O)Nc1ccccc1F	1
ZINC77839222	c1cc(cc(c1)Cl)[C@@H]1C[C@H]1NC(=O)NCc1ccc(c(c1)F)O	0
ZINC77841918	Cc1ccc(c(c1)F)NC(=O)C(=O)NCCCC[N@@H+]1CCC[C@@H]1CO	0
ZINC77842597	CC(C)c1nc(on1)CCNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC77844602	CC[C@H](C)[C@](C)(CNC(=O)C(=O)Nc1ccccc1COC)O	0
ZINC77844730	CC[C@H](C)[C@@](C)(CNC(=O)C(=O)Nc1ccc(cc1)OC(F)F)O	0
ZINC77845081	CC[C@@H](C)[C@](C)(CNC(=O)C(=O)Nc1cccc(c1)N(C)C(C)C)O	0
ZINC77845794	CC(C)CCCCNC(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N	1
ZINC77857039	C[C@H](CO)NC(=O)N[C@H](Cc1ccccc1)c1ccccc1F	0
ZINC77857067	COCc1ccccc1NC(=O)C(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC77859174	c1cscc1CC(=O)N1CCn2cc(nc2C1)C(=O)N1CCOCC1	0
ZINC77867080	c1cc(ccc1[C@@H](CNC(=O)C(=O)Nc1ccc(c(c1)F)F)O)Cl	0
ZINC77867089	Cc1ccc(cc1F)NC(=O)C(=O)NC[C@H](c1ccc(cc1)Cl)O	0
ZINC77873739	CC[C@@H](c1cc(ccc1F)F)NC(=O)N1CC[N@H+](CC1)C1CC1	0
ZINC77887824	c1ccc2c(c1)cc(cn2)NC(=O)c1cccc2c1occ2	0
ZINC77890232	COc1ccc(cc1OC)NC(=O)c1ccc(cc1)Oc1nccs1	0
ZINC77892853	CCCn1c(=O)ccc(n1)C(=O)N(CC(=O)N(C)C)CC(F)(F)F	1
ZINC77896287	CCCCCCSc1nnc(n1N)C(F)(F)F	1
ZINC77897663	CC[C@H](C(=O)N)N1CCn2c(nnc2C(F)(F)F)C1	0
ZINC77898876	CC(C)CCCCNC(=O)C(=O)Nc1cc(ccc1F)Br	1
ZINC77901524	C[C@@H](C[C@H](C)O)CNC(=O)C(=O)Nc1cccc(c1)OC(F)F	0
ZINC77901540	C[C@H](C[C@@H](C)O)CNC(=O)C(=O)Nc1ccc(cc1C(F)(F)F)Cl	0
ZINC77901628	CC[C@H](C(=O)OCC)N1CCn2c(nnc2C(F)(F)F)C1	1
ZINC77902298	C[C@@H](C[C@H](C)O)CNC(=O)C(=O)Nc1ccc(cc1)c1nccs1	0
ZINC77905244	CC[C@H](c1ccc(cc1)F)Sc1nnc(n1N)C	0
ZINC77911615	Cc1nn2cc(nc2s1)C(=O)NCCCC(=O)NC1CCCC1	0
ZINC77926862	Cc1ccn2c(c1)c(cn2)C(=O)NCc1cccc(c1)COC(C)C	0
ZINC77929871	C=CCNC(=O)NCCCC1CCCC1	0
ZINC77931462	c1cc(ccc1F)S(=O)(=O)CC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC77951671	c1cc(c(cc1C(=O)N)O)C(=O)N	0
ZINC77956187	CC(C)N(C)c1ccc(cc1F)NS(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC77958941	COc1ccc(c(c1)S(=O)(=O)/N=C(\[O-])/c1cccc(c1)F)Cl	0
ZINC77960649	CCO[C@@H](C)c1nc(on1)CS[C@@H](C)c1cccs1	0
ZINC77989672	Cc1cc(c(c(c1)OC)O)C(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC77989842	CC(C)Oc1c(cc(cn1)C(=O)N1CC[C@@](C1)(C(F)(F)F)O)Cl	0
ZINC77991786	CC(C)(C)C(=O)N1CCC[C@@H](C1)C(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC78002117	C[C@H]1CCN([C@@H](C1)C)C(=O)c1cccc(c1)OCC(=O)N	0
ZINC78002851	C[C@@H]1CCN([C@H](C1)C)C(=O)C1(CC1)c1cccc(c1)F	0
ZINC78005921	C[C@@H]1CCN([C@@H](C1)C)C(=O)COc1ccccc1F	0
ZINC78024079	COc1ccccc1NC(=O)c1coc(n1)c1ccccc1	0
ZINC78031292	CCSCC[N@@H+](CCO)Cc1cc(ccc1F)Br	0
ZINC78034699	CC[C@H](C)[C@@H](C(=O)N)NC(=O)c1ccc(c(c1)COC)F	1
ZINC78036817	C[C@H]1CCc2ccccc2N1C(=O)[C@H](C)S(=O)(=O)c1ccc(cc1)F	0
ZINC78045028	CCc1nnc(s1)NC(=O)Nc1cnn(c1)CC(F)F	0
ZINC78046458	C[C@H](C1CC1)N(C1CC1)C(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC78050331	COCc1cc(ccc1F)C(=O)N(CCC(=O)N)c1ccccc1	1
ZINC78051471	CC(C)(C)CCC(=O)N1CCC(CC1)C(=O)N1CCCC1	0
ZINC78053260	CC(C)(C)CCC(=O)Nc1cc(c(cc1F)F)[N+](=O)[O-]	0
ZINC78054851	CC(C)(C)CCC(=O)Nc1cc(ccc1Cl)C(=O)N	0
ZINC78054937	COCc1cc(ccc1F)C(=O)Nc1ccc(cc1)OCC(=O)N	1
ZINC78055484	Cc1c(sc(n1)NC(=O)[C@@H](C)Cc1ccccc1F)SCC(=O)N	0
ZINC78062250	C[C@H](Cc1ccccc1F)C(=O)Nc1ccc(c(c1)Cl)C(=O)N	0
ZINC78074163	CCCNC(=O)c1cccc(c1)C(=O)NCC(=O)NC(C)(C)C	0
ZINC78074300	CC(C)c1ccc(cc1)CN(C1CC1)C(=O)c1ccncc1F	0
ZINC78078907	c1ccc(cc1)/C=C/CCC(=O)N1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC78079773	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)NCCCn1cccn1)OC(F)(F)F	1
ZINC78081288	C[C@@H](c1ccsc1)C(=O)Nc1ccc(cc1)c1cn2cccnc2n1	0
ZINC78089032	c1cc(cc(c1)NC(=O)c1ccncc1F)C[N@H+]1CCC[C@@H]1C(=O)N	0
ZINC78091032	CC[C@H](C)NC(=O)[C@@H](C)NC(=O)c1cnn(n1)c1ccc(cc1)F	0
ZINC78103311	C[C@H](COCC(C)C)NC(=O)c1ccncc1F	1
ZINC78107194	CC(C)(C)CCC(=O)N1CCN(CC1)C(=O)c1ccc(cc1F)Cl	0
ZINC78109628	COCc1cc(ccc1F)C(=O)Nc1ccccc1SCCC(=O)N	1
ZINC78113043	c1ccc(cc1)COC(=O)[C@@H]1CCCN1C(=O)c1ccncc1F	0
ZINC78114730	CC(C)(C)OC(=O)CSCC(=O)NC1(CCCC1)c1ccccc1	0
ZINC78115456	CCNC(=O)c1ccc(cc1)OC(=O)c1ccncc1F	1
ZINC78124191	c1cncc(c1C(=O)NCCCOC[C@@H]1CCOC1)F	1
ZINC78156953	CC1([C@@H]([C@@H]2[C@@H]1OCC2)NC(=O)Cc1c[nH]c2c1cc(cc2)F)C	0
ZINC78163035	CCO[C@H](C)c1nc(on1)CSc1nnc(n1N)c1ccc(cc1)F	1
ZINC78165462	C[C@@H](C(=O)N)Sc1nnc(n1N)c1cc(cnc1)Br	0
ZINC78185376	C[C@H]1C[C@@H](CN1C(=O)CCCN(C)C(=O)OC)c1ccc(cc1)OC	0
ZINC78192868	c1ccc(cc1)COCC(=O)NNC(=O)[C@H]1CCCC[C@@H]1C(F)(F)F	1
ZINC78196016	C[C@@H](CNC(=O)CCSc1ccc(cc1)F)c1cccs1	1
ZINC78210694	Cc1c(c([nH]c1C(=O)[O-])C)S(=O)(=O)N	0
ZINC78210696	CC(C)(C)NS(=O)(=O)c1ccc(c(c1)C#N)F	0
ZINC78210744	C[C@H]1CO[C@H](C[NH2+]1)CO	0
ZINC78224672	CCCNC(=O)COc1ccc(cc1C(=O)C)F	1
ZINC78228763	CN(CCOc1ccc(cc1)F)C(=O)c1ccc(c(c1)O)[N+](=O)[O-]	0
ZINC78234131	Cc1ccccc1[C@@H](CC(=O)N1CCN(CC1)CCO)NC(=O)N	0
ZINC78236898	CCCN(Cc1ccccc1)C(=O)Nc1nnc(s1)C(F)(F)F	1
ZINC78241556	c1cc(=O)n(cc1C(F)(F)F)CC(=O)N1CC[NH+](CC1)CCO	0
ZINC78242264	COc1ccc(c(c1)C(=O)N1CCN(CC1)c1ccc(cc1)F)O	0
ZINC78243660	C[C@H](c1cc(ccc1F)F)N(C)C(=O)CCc1ccc(cc1)C#N	0
ZINC78247530	Cc1c(c2cc(ccc2[nH]1)F)CC(=O)N	0
ZINC78257963	CCOc1ccccc1C(=O)NCC(=O)N(CC=C)CC=C	0
ZINC78258776	CCCCc1ccc(cc1)NC(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC78265310	CN(C)c1nc(nc(n1)N)CSCC(=O)Nc1cc(ccc1F)F	1
ZINC78267578	Cc1cc(cc2c1ncc(c2NC[C@@H](COC)O)C#N)F	0
ZINC78268602	C[C@H](C(=O)c1c(n(c(=O)n(c1=O)C)C)N)Nc1cccc(c1)CO	0
ZINC78268861	C[C@@H](c1ccc(cc1)F)N(C)Cc1nccn1C(F)F	0
ZINC78272089	c1ccc(c(c1)OCCSCC(=O)N1CCCCC1)F	1
ZINC78280268	c1cc(ccc1[C@H](CNCc1ccc(nc1)Cl)O)F	0
ZINC78281586	CN(C)c1nc(nc(n1)N)C[N@H+](C)C1CCCCCC1	0
ZINC78297766	c1cc(ccc1CS(=O)Cc1ccc(cc1)F)F	0
ZINC78300388	CC(C)(C)c1ccc(cc1)OC[C@@H](CSc1nnc(o1)CSC)O	0
ZINC78303600	CC(C)c1ccc(cc1)CS(=O)(=O)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC78321283	c1ccc(cc1)OC[C@H](CN(CCC#N)Cc1ccco1)O	0
ZINC78324369	CCCCNC(=O)N[C@@H](C[NH+]1CCCC1)c1ccccc1	0
ZINC78330071	CC(C)CCN(CN1C(=O)[C@H]2CC=CC[C@@H]2C1=O)C1CC1	0
ZINC78336881	CC(C)Cn1ccnc1CNc1cc(nc(n1)N)Cl	0
ZINC78338915	COCCNC(=O)CN1CC[NH+](CC1)C[C@@H](c1ccccc1F)O	0
ZINC78338945	C[N@@H+](CCOc1ccc(cc1)F)C[C@H](c1ccccc1F)O	0
ZINC78344577	CC(C)[C@@H](C(=O)N1CCN(CC1)CCO)NC(=O)c1ccc(cc1)F	0
ZINC78345975	CC[C@@H](C)[C@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1ccccc1F	0
ZINC78351552	c1ccc(c(c1)[C@H]1C[C@H]1C(=O)N)C(F)(F)F	0
ZINC78354441	c1ccc(cc1)c1ncc(s1)C(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC78359581	C[C@@H](C(=O)NC[C@@H](C(C)C)[N@@H+]1CCc2ccccc2C1)NC(=O)N	0
ZINC78361087	Cc1cccc(c1O)C(=O)NCc1cnn(c1)Cc1ccccc1	0
ZINC78361971	Cc1c(c(n(n1)c1ccc(cc1)F)Cl)C(=O)N1CCN(CC1)CCO	0
ZINC78371754	c1ccc(cc1)CN1CCO[C@H](C1)C[NH2+]Cc1ccccc1F	1
ZINC78375682	c1ccc(c(c1)NC(=O)CCSc1nncs1)Cl	0
ZINC78381047	c1ccc(c(c1)OCCO)OCC(=O)Nc1ccc(c(c1)Cl)F	0
ZINC78382287	COCCCn1cnnc1S[C@H](c1ccc(cc1)F)C(=O)N	1
ZINC78383173	CC[C@@H](C)[C@@H](c1ccccc1)C(=O)NCCCn1cccn1	0
ZINC78384298	Cn1c(nnc1SCCC(=O)Nc1cccc(c1)F)CCC(=O)N	1
ZINC78390131	c1ccc(cc1)[C@H](C(=O)Nc1ccc(cc1F)Cl)O	0
ZINC78391664	CCSc1nn(c(=S)s1)c1ccccc1	0
ZINC78394207	C[C@H](c1ccc(cc1)n1cncn1)NC(=O)c1cc(ccc1O)OC	0
ZINC78394295	Cc1cc(no1)[N-]S(=O)(=O)c1cc(cc(c1)F)F	0
ZINC78394789	c1ccc(c(c1)NC(=O)COc1cccc(c1)C=O)SC(F)F	0
ZINC78396841	COC(=O)[C@@](c1c(n(c(=O)[nH]c1=O)c1ccccc1)N)(C(F)(F)F)O	0
ZINC78396872	COC(=O)[C@@](c1c(n(c(=O)[nH]c1=O)Cc1ccco1)N)(C(F)(F)F)O	0
ZINC78397192	c1cc(oc1)C/[NH+]=C(/C(F)(F)F)\N	0
ZINC78397207	c1ccc(c(c1)/N=C(\C(F)(F)F)/NN)F	0
ZINC78397214	c1ccc(cc1)CCC/[NH+]=C(/C(F)(F)F)\NN	1
ZINC78401587	c1cc(cc(c1)Cl)OCCSc1nnc(n1N)C(F)(F)F	1
ZINC78402649	Cc1cc(ccc1F)NC(=O)NCc1ccc(c(c1)OC)OCCO	0
ZINC78402704	Cc1cc(ccc1F)NC(=O)NCC[NH+]1CCOCC1	1
ZINC78406527	C[N@@H+](CCC(=O)Nc1ccc(cc1F)Cl)CCO	0
ZINC78407163	CCOc1ccc(cc1NC(=O)N[C@H]1CCCC[C@H]1O)C(F)(F)F	0
ZINC78409778	C[C@@H](c1ccc(cc1)OCC(F)(F)F)NC(=O)N[C@H]1CCCC[C@@H]1O	0
ZINC78409943	Cc1cccc(c1)CCNC(=O)N[C@H]1CCCC[C@@H]1O	0
ZINC78415290	CCCNC(=O)C1(CCCCC1)NC(=O)c1ccc(c(c1)C)F	1
ZINC78418936	Cc1cc(ccc1F)C(=O)N[C@](C)(c1ccccc1)C(=O)N	0
ZINC78419307	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CCOc1c(cccc1C)C	0
ZINC78422269	CN(C)c1ccc(cc1)C[NH2+]Cc1c(cccc1F)N1CCCC1	1
ZINC78425726	C[C@@H](C(=O)N)Oc1cccc2c1CCC[C@@H]2O	0
ZINC78427027	c1ccc(cc1)OCCN[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC78427127	COc1ccc(cc1)C[NH2+][C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC78427169	c1cc(ccc1CCN[C@@H](c1ccc(cc1)F)C(=O)N)F	1
ZINC78427284	c1cc(ccc1[C@@H](C(=O)N)[NH2+]CCCSc1ccc(cc1)F)F	1
ZINC78427917	C#CCN[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC78430651	C[C@H](COC)NC(=O)NCC1(CCCC1)[NH+]1CCSCC1	0
ZINC78431269	C[C@H]1CCC[C@H]([C@@H]1C)NC(=O)NCCCCN1CCOCC1	0
ZINC78431966	C[C@@H]1CCCC[C@H]1NC(=O)NCCS(=O)(=O)NCc1ccccc1	0
ZINC78441058	CC(=O)Nc1ccc(cc1)CCNC(=O)NCc1ccc(cc1)F	1
ZINC78445045	c1cc(cc(c1)F)CC(=O)NCCNC(=O)c1ccc(c(c1)F)I	1
ZINC78445198	C[C@H](CCOC)NC(=O)c1ccc(c(c1)F)I	1
ZINC78449213	c1ccc(c(c1)NC(=O)c1ccc(cc1)SC(F)F)SCCC(=O)N	1
ZINC78453567	CC(C)[C@@H]1C(=O)NCCN1C(=O)c1ccc2c(c1)CCN2C(=O)C	0
ZINC78467375	CCN(CC)C(=O)CSCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC78469736	CCOC(=O)C1CCN(CC1)C(=O)NCC(C)(C)c1ccccc1Cl	0
ZINC78471687	CCCCCNC(=O)CN1C(=O)[C@](NC1=O)(C)c1ccccn1	0
ZINC78480285	Cc1ccc(cc1)OCCCCNC(=O)c1cccc2c1nccc2	0
ZINC78486510	Cc1c(n(c(n1)S[C@@H](c1ccc(cc1)F)C(=O)N)CCOC)C	1
ZINC78489399	c1cc(c(cc1C(F)(F)F)S(=O)(=O)N1CCC[C@@H]1C(=O)N)F	0
ZINC78501790	Cc1ccc(c(c1)C(=O)NCc1ccc(cc1)NC(=O)N)O	0
ZINC78502331	Cc1c(ccc(n1)c1ccccc1)C(=O)NCCc1nnc(n1C)[S-]	0
ZINC78512463	c1cc(c(cc1OC[C@H](CNc1ccc(cn1)C#N)O)F)F	0
ZINC78512550	c1ccc(c(c1)NC[C@@H](COc1ccc(c(c1)F)F)O)[N+](=O)[O-]	0
ZINC78515063	CCOc1ccc(cc1)/C=N/O[C@H](C)C(=O)Nc1ccccc1C	0
ZINC78515382	CC(C)c1csc(n1)NC(=O)C[C@](c1nccn1C)(C(F)(F)F)O	0
ZINC78515870	CC(C)(C)C(=O)NCCNc1c(cc2ccccc2n1)CO	0
ZINC78517045	Cc1ccc(c(c1)F)S(=O)(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC78520086	CCOCCCNC(=O)N[C@@H]1CCC[C@H]1C	0
ZINC78522143	CC(=C)COc1cccc(c1)NC(=O)NCc1cccc(c1O)OC	0
ZINC78524745	CC(=O)Nc1ccc(cc1)Sc1c2ccccc2nc(n1)C(F)F	0
ZINC78525403	CC(C)CCNC(=O)Nc1ccccc1SCCC(=O)N	0
ZINC78529082	c1c(c(cc(c1[N+](=O)[O-])NCCSCCCO)Cl)C(F)(F)F	0
ZINC78529657	c1c(c(cc(c1F)S(=O)(=O)NCCCN1CCCCCC1=O)F)F	1
ZINC78535078	CC[C@@H]1C(=O)NCCN1C(=O)/C=C/c1ccc2c(c1)CCO2	0
ZINC78542531	CNC(=O)c1ccc(cc1)CNCc1cc(cc(c1)F)F	1
ZINC78542951	C[C@H](C[NH2+]Cc1ccc(cc1)C(F)(F)F)N1CCOCC1	1
ZINC78543406	c1ccc(cc1)[C@@H](C(=O)NCCc1ccc(cc1)S(=O)(=O)N)O	0
ZINC78544842	c1cc(c(cc1OCCNC(=O)NCCCn1ccnc1)F)F	1
ZINC78544884	CC[C@H](C)[C@@H](C(=O)N)NC(=O)c1ccc(c(c1)OC(F)F)OC	0
ZINC78546347	C[C@@H](C(=O)N)[N@H+]1CC[C@@H](CC1)C(=O)c1ccc(cc1)O	0
ZINC78546613	Cc1cc(c2c(c(sc2n1)c1cn(nn1)c1ccccc1)N)COC	0
ZINC78550190	CC[C@H]1[C@@](NC(=O)[C@]21[C@@H](C(=NC2=O)N)C#N)(C)O	0
ZINC78552403	CCOC(=O)c1cccc(c1)NC(=O)[C@H]1C[C@@H]1c1ccc(cc1)Cl	0
ZINC78552487	CCn1c(c(c(n1)C)CNC[C@@](c1ccccc1)(C(F)(F)F)O)C	0
ZINC78552774	CC(C)c1ccccc1n1ccnc1SCCNS(=O)(=O)C	0
ZINC78553615	c1cc(cc(c1)C(=O)N)CCNCc1cc(ccc1F)F	1
ZINC78553663	c1cc(cc(c1)C(=O)N)CCNCc1cccc(c1)F	1
ZINC78559728	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)C(=O)c1cccnc1	0
ZINC78559736	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)C(=O)c1ccc(nc1)Cl	0
ZINC78560593	Cc1cc(cc(c1)[C@@H](C)NC(=O)NOCc1ccccc1)C	0
ZINC78564182	c1cc(cc(c1)C(F)(F)F)[C@H](CNC(=O)Nc1cccnc1)O	0
ZINC78564219	c1cc(cc(c1)C(F)(F)F)[C@@H](CNC(=O)Nc1cccc(c1)Cl)O	0
ZINC78567633	Cc1ccc(c(c1)C(=O)NCCc1c(cc(cc1OC)OC)OC)F	1
ZINC78571453	c1ccnc(c1)c1nc(cc(n1)N1CCC[C@@H](C1)CO)C(F)(F)F	0
ZINC78574645	COCCN(CCOC)Cc1nc(nc(n1)Nc1ccc(cc1)F)N	1
ZINC78575373	Cc1cc(c(n1[C@H](C)COC)C)C(=O)CN1CCN(CC1)CCO	0
ZINC78598506	C[C@@H](CNC(=O)c1cccnc1SC(F)(F)F)C#N	0
ZINC78600235	c1ccc(c(c1)CNC(=O)Nc1ccc(cc1)OCCC(=O)N)F	1
ZINC78601473	Cc1c(c([nH]n1)C(=O)N)[N-]S(=O)(=O)c1ccc(cc1)CCCCl	0
ZINC78601970	c1cc(oc1)c1nnc(o1)C[N@@H+](CCCO)CCO	0
ZINC78604736	CC(C)NC(=O)CNC(=O)NCCOc1ccc(cc1F)F	1
ZINC78606862	Cc1ccc(cc1C(=O)N)NC(=O)c1ccn(n1)c1cccc(c1)Br	0
ZINC78615629	Cc1ccccc1OC[C@H](CN1C(=O)[C@](NC1=O)(C)c1ccco1)O	0
ZINC78624328	Cc1ccc(c2c1nccc2)S(=O)(=O)NC1(CCCCC1)C(=O)NC	0
ZINC78627603	c1cc(ncc1C[NH2+][C@H]1CCS(=O)(=O)C1)Cl	0
ZINC78628750	Cc1cc(c(nc1)NCCN1C[C@@H](O[C@H](C1)C)C)[N+](=O)[O-]	0
ZINC78634288	Cc1ccc(c(c1)C)NCC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC78637219	C[C@@H](C(=O)Nc1ccc(cc1)N1CCOCC1)[N@@H+](C)CCC#N	0
ZINC78639359	C[C@@H]1CCCCN1C/C(=N/OCc1cc(ccc1Br)F)/N	1
ZINC78640015	C[C@@H]1CCC[C@H](N1C(=O)CO/N=C(\CN1CCOCC1)/N)C	0
ZINC78644438	c1cc(ccc1NC(=O)NC[C@H](c1ccc(cc1Cl)Cl)O)F	0
ZINC78644589	C[C@@H]([C@H](c1ccc(cc1)F)O)NC(=O)Nc1cccc(c1)F	0
ZINC78644607	C[C@H]([C@H](c1ccc(cc1)F)O)NC(=O)Nc1ccccc1C(F)(F)F	0
ZINC78646449	C[N@H+](CCC#N)CC(=O)NCCc1ccc(c(c1)OC)OC(F)F	1
ZINC78647246	CCOc1ccc(cc1)C(=O)NC[C@@H](c1ccc(cc1Cl)Cl)O	0
ZINC78647507	CCC(CC)[C@@H](CNC(=O)c1cc(ccc1F)Br)O	0
ZINC78648054	CN(C)[C@H]1CCC[N@H+](C1)C[C@@H](COCc1ccccc1F)O	0
ZINC78648089	c1cc(cc(c1)OCC(F)(F)F)NC(=O)N1CCC[C@H]1CO	0
ZINC78650112	Cc1ccccc1CN(C)C(=O)CNc1cc(ccc1F)F	0
ZINC78650787	CCc1ccc(c(c1)C(=O)N1CCC1)O	0
ZINC78652729	C[C@@H](C(C)(C)C)NC(=O)CSc1ccc(c(c1)F)F	0
ZINC78655938	CCOCCCNC(=O)[C@@H](C)Nc1ccc(c(c1)C(F)(F)F)C	1
ZINC78656899	COc1ccc(c(c1OC)Cl)CNC[C@@H](c1cccc(c1)F)O	0
ZINC78658079	CCC[C@@H](C)NC(=O)[C@@H](C)N1CC[C@@H](CC1)C(=O)c1ccc(cc1)O	0
ZINC78665068	CCCCN(CCO)Cc1nc(nc(n1)Nc1ccccc1CC)N	0
ZINC78665119	CCCC[N@H+](CCO)CC(=O)NCC(=O)Nc1ccc(c(c1)F)F	0
ZINC78666842	CC(C)OCC[N@H+](CCC#N)Cc1ccco1	0
ZINC78669747	CN(C[C@H](COCc1ccccc1)O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC78670448	CC(=O)NC(C)(C)/C(=N/OCc1ccc(cc1)C(C)(C)C)/N	0
ZINC78671318	C=CC[N@H+](CCO)CCOCC(F)(F)F	0
ZINC78671334	c1cc(c(c(c1)Cl)CN(CCO)CCOCC(F)(F)F)Cl	0
ZINC78671334	c1cc(c(c(c1)Cl)C[N@H+](CCO)CCOCC(F)(F)F)Cl	0
ZINC78671974	C[C@H](C(=O)NCCc1cccs1)Nc1cccc(c1)NC(=O)CO	0
ZINC78673664	CCC(=O)NCCNC(=O)c1c(cccc1F)F	1
ZINC78674485	c1cc[nH+]c(c1)NCCCCNc1c(cccn1)S(=O)(=O)N	0
ZINC78676620	CCC[C@@H](c1cc(cc(c1)F)C)O	0
ZINC78684091	CN(CCOc1ccccc1F)C(=O)c1ccc(nc1)n1cncn1	1
ZINC78684438	CCOC(=O)N[C@@H](C(C)C)C(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC78685330	COCC(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC78689308	C[C@H]1CCC[N@H+](C1)CCCNC(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC78689327	C[C@@H]1C[C@H](C[N@@H+](C1)CCCNC(=O)NC[C@@H](c1ccc(cc1)F)O)C	0
ZINC78692888	CCc1ccc(cc1)[C@H](C)C(=O)N(CC(=O)N)CC(=O)N	0
ZINC78699004	CCOc1ccc(cc1NC(=O)N1CCC(CC1)O)C(F)(F)F	0
ZINC78699209	CCc1c(cnn1c1ccc(cc1)F)C(=O)NC[C@@H](c1ccco1)O	0
ZINC78699697	CCOC[C@H](C[N@H+]1CCC[C@@H]1c1ccc2c(c1)OCO2)O	0
ZINC78701224	c1cc(c(c(c1)S(=O)(=O)[N-]c1nc2ncccn2n1)F)F	0
ZINC78706106	COc1ccc(cc1)OCC(=O)NC[C@@H](c1ccco1)O	0
ZINC78706304	CCCN1C(=O)[C@H](N(C1=O)c1ccc(cc1)F)C	1
ZINC78711844	c1cc(oc1)CNC(=O)c1c(c(cc(c1F)F)F)F	0
ZINC78722426	c1ccc(c(c1)[C@@H](CNC(=O)C(=O)Nc1cccc(c1)F)O)F	0
ZINC78723061	c1cc(cc(c1)S(=O)(=O)N)NC(=O)CN1CCCc2c1c(ccc2)F	0
ZINC78724461	CCOC(=O)[C@@](C)(CN)O	0
ZINC78724463	CCOC(=O)[C@](C)(CN)O	0
ZINC78724652	CC[C@H]([C@H]1CCCC[N@@H+]1Cc1c(cccc1Cl)F)O	0
ZINC78726339	Cc1cnc(cn1)C(=O)NC[C@@](C)(c1ccc(cc1F)F)O	0
ZINC78726349	CCC[C@@H](C)C(=O)NC[C@@](C)(c1ccc(cc1F)F)O	0
ZINC78726364	C[C@](CNC(=O)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)(c1ccc(cc1F)F)O	0
ZINC78726380	CC[C@H](c1ccccc1)C(=O)NC[C@@](C)(c1ccc(cc1F)F)O	0
ZINC78727552	Cc1cc(ccc1[N+](=O)[O-])NCCCNC(=O)c1cccc(c1)O	0
ZINC78727621	CC(C)(CN(C)c1ccc(cc1F)[N+](=O)[O-])O	0
ZINC78727853	CC(C)(C[N@H+](C)Cc1csc(n1)c1ccccc1F)O	0
ZINC78727885	CC(C)c1ccc(cc1)c1nc(on1)C[N@H+](C)CC(C)(C)O	0
ZINC78728205	c1ccc(cc1)[C@@H](C(=O)Nc1cc(ccc1OCC(F)(F)F)F)O	0
ZINC78728294	CCCN(Cc1ccccc1O)C(=O)c1c(nccn1)N	0
ZINC78728404	C[C@@H](C(=O)N)N1CCN(CC1)C(=O)c1ccc(cc1Br)F	0
ZINC78733720	c1cc(c(c(c1C(=O)N(C[C@H]1CCCO1)[C@@H]1CCSC1)F)F)F	0
ZINC78734082	C[C@@H]1CCC[C@H](C1)NC(=O)C(=O)Nc1cc(cc(c1)OC)OC	0
ZINC78740892	c1cc[nH+]c(c1)CN1CCN(CC1)C(=O)c1ccc(cc1)O	0
ZINC78757236	Cc1ccc(cc1)c1nnc(n1N)S[C@H]1CCN(C1=O)C	0
ZINC78761675	C[C@H](c1cc(ccc1O)OC)NC(=O)CCSc1ccccc1F	0
ZINC78762018	CC(C)(C)[C@@H]1CCC[N@H+](CC1)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC78770515	c1cc(ccc1c1nc(on1)CCNC(=O)c1cc(ccc1O)Cl)Cl	0
ZINC78771515	CS(=O)(=O)CCC(=O)N1CCN(CC1)C(=O)c1cccs1	0
ZINC78774577	COC[C@@H](CNc1ncc(c(n1)N)[N+](=O)[O-])O	0
ZINC78774585	COC[C@H](CNc1cc(nc(n1)c1ccccn1)C(F)(F)F)O	0
ZINC78774639	COC[C@H](CNc1c2ccccc2nc(n1)C(F)F)O	0
ZINC78776817	c1cc(c(cc1NC(=O)CC[N@H+]1CCCC[C@@H]1CCO)Cl)C#N	0
ZINC78779086	CCNC(=O)N1CCN(CC1)Cc1ccc(cc1)S(=O)(=O)C(F)F	1
ZINC78783431	c1ccn(c1)Cc1ccc(cc1)C(=O)N1CCN(CC1)CCO	0
ZINC78789052	c1cc(ccc1CNC(=O)N)C(=O)N1CC[NH+](CC1)[C@@H]1CCC[C@@H]1O	0
ZINC78789080	Cc1c2cc(ccc2oc1C(=O)N1CC[NH+](CC1)[C@@H]1CCC[C@H]1O)F	0
ZINC78794513	C[C@@H]1C[C@H]1c1ccc(o1)CN(C1CC1)C(=O)c1cc(ccc1O)OC	0
ZINC78799706	CCCn1c(ccn1)NC(=O)c1c(c2c(cccc2s1)F)C	1
ZINC78801429	CCCN(Cc1ccccc1O)C(=O)Nc1cccc(c1)SC(F)F	0
ZINC78801628	C[N@@H+](Cc1csc(n1)c1ccccc1F)C[C@@H](COC)O	0
ZINC78801844	CCOc1cccc2c1OCC(=C2)C(=O)N1CCC[C@H](C1)O	0
ZINC78802562	COCCNC(=O)N(Cc1ccccc1O)C1CCCCC1	0
ZINC78802764	CCCCn1c(ccn1)NC(=O)CCCCCNC(=O)C	0
ZINC78803637	C[C@@H](C(=O)OC[C@H]1CCCN1C(=O)N)OCCC(C)C	0
ZINC78803719	Cc1ccc(cc1F)C(=O)OCCCNC(=O)N	1
ZINC78804404	c1ccc(cc1)n1c(nnn1)Sc1c2cc(c(cc2ncn1)F)F	0
ZINC78804481	c1c2c(cc(c1F)F)ncnc2N1CCC[C@@H](C1)CO	0
ZINC78806954	C[C@@H](C(=O)Nc1c(cccc1F)O)OCc1ccccc1	0
ZINC78807066	CCOc1ccc(cc1)C(=O)Nc1c(cccc1F)O	0
ZINC78814744	c1ccc2c(c1)c(=O)[nH]c(n2)NC[C@H](c1ccc(cc1)OC(F)F)O	0
ZINC78822559	CC[C@@H](C(=O)NCCCOc1ccc(cc1)C)[NH+](CC)CC	0
ZINC78830813	c1ccc(cc1)Cc1nnc(o1)CN1CCCCC[C@@H]1c1ccco1	0
ZINC78840110	CC(C)CCN(C)C(=O)CCNC(=O)c1ccc(cc1Cl)F	1
ZINC78847170	CC[C@@H](c1ccc(cc1)F)[NH+]1CCN(CC1)CCO	0
ZINC78869085	CC[C@@H](c1ccc(cc1)OCc1cccnc1Cl)O	0
ZINC78873515	CNS(=O)(=O)c1cccc(c1)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC78874400	Cn1cc(cn1)CCC(=O)Nc1cc(c(cc1C(=O)OC)F)F	0
ZINC78874988	Cc1ccc(c(c1)C(=O)NCCC[N@H+]1CC[C@@H](CC1)O)N(C)C(C)C	0
ZINC78875605	CC(C)c1cccc(c1)n1cc(c(n1)C(=O)NCCOC)[O-]	0
ZINC78877980	CCSCCC(=O)N1CCCc2c1cccc2C(=O)OC	0
ZINC78878349	c1cc(oc1)[C@H](CNCc1ccc(s1)c1ccc(cc1)F)O	0
ZINC78879456	c1cc(oc1)[C@H](CNCc1ccc(cc1)SC(F)(F)F)O	0
ZINC78879501	COc1cc(cc(c1OCC(=O)N)Cl)CNC[C@H](c1ccco1)O	0
ZINC78883446	c1cc(ccc1CCNS(=O)(=O)N)C(F)(F)F	1
ZINC78885947	C[C@H](c1ccc(cc1)OC)[N@H+](C)C[C@@H](COCc1ccccc1F)O	0
ZINC78889778	Cc1cc(cc(c1OC(F)F)C)C[NH2+]Cc1ccc(cc1)NC(=O)N	1
ZINC78891869	CCc1cnc(o1)CN(C)[C@@H]1CC[N@H+](C1)CCCNS(=O)(=O)C	0
ZINC78893028	CC(C)c1nc([nH]n1)[C@@H]1CN(CCO1)Cc1cccc(c1)C(=O)N	0
ZINC78898477	C[C@H]1CN(CC[C@@H]1[NH2+]Cc1cc2cc(ccc2o1)F)C(=O)C1CC1	0
ZINC78900442	c1c([nH]nc1C(=O)N)[C@@H]1CCC[N@@H+](C1)CCOCC(F)(F)F	1
ZINC78900584	c1ccc(cc1)OCCC[N@H+]1CCC[C@H](C1)c1cc([nH]n1)C(=O)N	0
ZINC78900739	C[C@@H](C(=O)N1CCC[C@H](C1)c1cc(n[nH]1)C(=O)N)OCCC=C	0
ZINC78900845	c1cc(oc1)COC[C@@H](C[N@@H+]1CCC[C@@H](C1)c1cc([nH]n1)C(=O)N)O	0
ZINC78900863	c1c([nH]nc1C(F)(F)F)[C@@H]1CCC[N@@H+](C1)CCCS(=O)(=O)N	1
ZINC78900942	CS(=O)(=O)NCC[N@@H+]1CCC[C@@H](C1)c1cc(n[nH]1)C(F)(F)F	1
ZINC78903817	c1cc(c(cc1F)CNC(=O)N1CCO[C@H](C1)CO)Br	0
ZINC78908002	c1ccc2c(c1)cccc2CNCc1cccnc1OCC(F)(F)F	1
ZINC78912050	CCn1cnnc1CCNC(=O)c1ccc(cc1F)Br	1
ZINC78918747	CCCNC(=O)[C@H](C)[S@](=O)Cc1ccc(cc1)C(F)(F)F	1
ZINC78925413	C[C@@H](CCOC)NC(=O)NC[C@@H](c1ccc(cc1Cl)Cl)O	0
ZINC78933379	C1C[C@H](N(C1)C(=O)CNCC(F)(F)F)C[NH+]1CCOCC1	1
ZINC78933928	c1cc2cnccc2c(c1)NC(=O)c1cc(n[nH]1)c1cccs1	0
ZINC78935284	CN1CCN(c2c1cc(cc2)F)C(=O)CCCS(=O)(=O)C	1
ZINC78937481	CCN(C)c1ccccc1NC(=O)N[C@H](CCO)C(C)C	0
ZINC78941025	C[C@@H](COCC(C)C)NC(=O)NCc1cc(ccc1F)C#N	1
ZINC78944754	C=CCN(CC=C)C(=O)c1ccc(cc1)CN1C(=O)CCC1=O	0
ZINC78950460	c1ccc(c(c1)NC(=O)c1ccc(o1)Cl)OCCC(=O)N	0
ZINC78965890	C1CCC(CC1)(C(=O)N1CCN(CC1)CC(F)F)NC(=O)N	0
ZINC78974628	CN(C)c1ccc(cc1)NC(=O)N[C@@H](c1ccccc1)c1ccco1	0
ZINC78976031	C[C@@H](c1ccc(cc1)OC(F)(F)F)Nc1ccc(cc1)OCC(=O)N	0
ZINC78982589	Cc1cc(ccc1S(=O)(=O)[N-]c1cccc(c1)COC)Cl	0
ZINC78984807	C[C@@H](C(=O)N(C)C)Oc1ccc(c(c1)Cl)Cl	0
ZINC78993425	CSCCc1ccc(cc1)NC(=O)N1CC[C@](C1)(C(F)(F)F)O	0
ZINC78994463	c1ccc(cc1)[C@@H](CCNC(=O)c1ccccc1O)O	0
ZINC78996532	c1ccc(cc1)n1cc(cn1)CNc1ccc(c(c1)Cl)C(=O)N	0
ZINC78997122	Cn1c(nnc1SCc1ccc(c2c1nccc2)Cl)CCC(=O)N	0
ZINC78998717	C[C@H](CCc1ccc(cc1)O)[NH2+]Cc1cc(ccc1OC)OC	0
ZINC79006340	C[C@@H](c1ccc(c(c1)F)F)NC(=O)N[C@H]1c2ccccc2C[C@@H]1O	0
ZINC79007108	CCOc1c(c(c(cn1)Cl)N)Cl	0
ZINC79007332	c1cc2cc(oc2c(c1)Br)C(=O)N1CCC[C@H](C1)O	0
ZINC79008693	CCOC(=O)N1CCC(CC1)NC(=O)N(C)Cc1nccn1C(F)F	1
ZINC79014046	c1cc(c(cc1C[N@@H+]1CCC[C@@H](C1)CCC(=O)N)F)Br	0
ZINC79015262	C[C@@H](CCCC(C)C)NC(=O)Cc1c2ccccc2on1	0
ZINC79015837	C[C@H](C(=O)N[C@@H]1CCCC[C@@H]1C(=O)N)Oc1cccc(c1)Cl	0
ZINC79021477	c1cc(cc(c1)F)CCC(=O)NCCCC(=O)N	1
ZINC79021972	CC(C)(CNC(=O)N[C@H](c1ccc(cc1)OC)C1CC1)C(=O)N	0
ZINC79026274	Cn1ccnc1CNC(=O)c1c(cc(cc1Cl)Cl)O	0
ZINC79028040	C[N@H+](CCCS(=O)(=O)C)[C@@H]1CCN(C1=O)c1ccccc1F	1
ZINC79028559	CC(C)(C)[C@@H](COc1ccccc1F)NC(=O)c1n[nH]c(=O)[nH]1	0
ZINC79028789	CC[C@H](C)[N@H+](C)CCNC(=O)Nc1ccc(c(c1)n1c(nnn1)C)F	1
ZINC79029816	CC[C@H](C(=O)N)Nc1ccc(c(c1)F)OCCOC	1
ZINC79032064	CCC(=O)Nc1ccc(c(c1)NC(=O)NCCc1ccccc1)Cl	0
ZINC79032092	Cc1cc(ccc1[N+](=O)[O-])N1CCC(CC1)C(F)(F)F	0
ZINC79035988	CC(C)(C)OC(=O)N1CCC[C@H](C1)C[C@@H](C(F)(F)F)N	0
ZINC79036731	CCCc1nc(cs1)CSc1nnc(n1N)C1CCOCC1	0
ZINC79038729	CC[C@H](C)c1ccc(cc1)[C@H](c1cccs1)NC(=O)[C@@H](C)S(=O)(=O)C	0
ZINC79038903	C[C@@H]1C[C@H](C[N@H+](C1)CCCNC(=O)NCCO)C	0
ZINC79039330	C[C@@H]([C@@H](C)SCc1cc(=O)n2ccccc2n1)O	0
ZINC79044813	CCN(CC)c1ncc(s1)CNC[C@@H](c1cccc(c1)OC)N(C)C	0
ZINC79050276	C[C@H]1Cc2ccccc2[C@H]1NC(=O)CCOc1cccc(c1)C(=O)N	0
ZINC79051399	COC[C@H]1CCCN(C1)C(=O)[C@H]1CC(=O)N(C1)CC(F)(F)F	1
ZINC79058551	Cc1cccc(c1C)NC(=O)N1CCOC(C1)(C)C	0
ZINC79058687	C1COCCN1CC[N@@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC79064006	Cc1cc(c(c(c1)C)NC(=O)N(Cc1ccccc1F)C1CC1)C	0
ZINC79064590	C[C@@H]([C@@H](C)SCc1ccccc1C#N)O	0
ZINC79064606	CCOC(=O)[C@@H]1[C@@](N=C(S1)c1ccccc1F)(C(F)(F)F)O	0
ZINC79074145	c1cc(c(c(c1NC(=O)NCCOCC(F)(F)F)F)F)F	1
ZINC79074277	CC[C@H](CCO)CNC(=O)[C@@H](c1cccc(c1)F)N1CCOCC1	0
ZINC79080011	CCCCCN(Cc1ccc(cc1)F)C(=O)NCC=C	1
ZINC79086268	CCCn1c(nnn1)CSCCC(=O)Nc1ccc(cc1F)Cl	1
ZINC79089438	CN(Cc1nnc2n1cccc2)c1cc(c2ccccc2n1)C(=O)N	0
ZINC79090637	c1ccnc(c1)NNC(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC79093698	c1cc(c(cc1Br)/C=C/C(=O)N1C[C@H]2CCC[C@@H]2C1)F	0
ZINC79101529	COCc1cccc(c1)NC(=O)Nc1cccc(c1F)F	1
ZINC79104634	c1cc(oc1)[C@H](C[C@@H]1CCCCCN1c1cc(nc(n1)N)Cl)O	0
ZINC79105796	COCCCO/N=C(\c1ccc(nc1)N1CCCCC1)/N	0
ZINC79106234	C[C@@H](C(=S)N)[C@](Cn1cncn1)(c1cc(ccc1F)F)O	0
ZINC79110088	Cc1nnn(n1)CCNC(=O)c1ccc(cc1F)F	1
ZINC79110716	c1cc(ccc1/C=C/CC(=O)N1CC[C@@H](CC1)c1ccc(cc1)O)F	0
ZINC79110732	c1cc(c(nc1)SCc1ccc(cc1)F)C(=O)NCCSCCCO	0
ZINC79111253	CN([C@@H](CO)c1ccc(cc1)OC)C(=O)Nc1cc(cc(c1)F)F	0
ZINC79111807	CSCC[C@@H](C(=O)N)OC(=O)c1ccc(cc1)N1CCOC1=O	0
ZINC79111859	CC[C@H](CCO)CNS(=O)(=O)/C=C/c1ccc(cc1)C	0
ZINC79112208	Cc1c(oc2c1c(nc(n2)C[N@@H+](C)Cc1ccccc1Cl)N)C	0
ZINC79114408	Cc1nc2ccc(cc2o1)NC(=O)c1cn[nH]c1c1ccc(cc1)F	0
ZINC79115442	CCOCCNC(=O)NCCc1ccc(cc1)F	1
ZINC79118182	CC(C)Cn1c(nnc1SC[C@@H](c1ccccc1F)O)CCC(=O)N	0
ZINC79121329	CCOCCOC(=O)C1CCN(CC1)c1cnccn1	0
ZINC79122753	CC(C)(CNC(=O)NCC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)C(=O)N	0
ZINC79143577	CN(Cc1cc(ccc1OC)Cl)C(=O)NCCOCC(F)(F)F	1
ZINC79144074	c1ccc(cc1)[C@@H](CO)NC(=O)N[C@H]1CCSc2c1cccc2F	0
ZINC79144101	c1ccc(cc1)[C@@H](CO)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC79144233	CCOc1cccc(c1)CNC(=O)N[C@H](CO)c1ccccc1	0
ZINC79157789	C[C@@H](c1ccc(cc1)OC(F)(F)F)NC(=O)N(CCO)C1CC1	0
ZINC79160822	c1cc(c(cc1NCc1cc(cc2c1OCOC2)Cl)C(=O)N)F	0
ZINC79172398	CCCc1nc(on1)CNc1ccc(c(c1)F)OC	1
ZINC79182281	CCN(CC)c1ccc(c[nH+]1)CNC(=O)N1CCOC[C@@H]1C	0
ZINC79196154	CCOc1c(cccn1)CNC(=O)N1CCC[C@H]1c1ccc(cc1)F	1
ZINC79205384	C[C@H]1C[C@H]1c1ccc(o1)/C=C/C(=O)N1CC[C@@H](CC1)OCC(C)C	0
ZINC79212156	CCCCN(CCO)C(=O)N[C@H]1CC[C@@H](CC1)c1ccccc1	0
ZINC79227280	c1cc(cc(c1)S(=O)(=O)NCCc1ccc(cc1)F)C(=O)N	1
ZINC79244470	c1cc(cc(c1)S(=O)(=O)N(Cc1ccc(cc1)F)C1CC1)C(=O)N	0
ZINC79252301	CN(CCOc1ccccc1F)S(=O)(=O)c1cccc(c1)C(=O)N	1
ZINC79254125	CC[NH+](CC)[C@H](C)CNC(=O)NNC(=O)c1c[nH]c2c1cccc2	0
ZINC79257076	CCN(c1cccc(c1)C(=O)OCC)C(=O)COc1ccccc1F	1
ZINC79266970	CCC(CC)CN(CC)C(=O)NCCC(=O)N1CCCC1	0
ZINC79270175	C[C@H](c1ccc(c(c1)OC)OC1CCCC1)[N-]S(=O)(=O)N	0
ZINC79270478	C[C@H]1CCC[N@H+](C1)CCCNC(=O)NCC(C)(C)C(=O)N	0
ZINC79274384	CC(C)COCCNS(=O)(=O)c1c(ccs1)Br	0
ZINC79279174	C1CCC(CC1)[C@@H]1CCCN1S(=O)(=O)N	0
ZINC79292448	C[C@@H](C[NH+]1CCCCC1)NC(=O)NCCC[N@H+](C)CC(F)(F)F	1
ZINC79303242	c1ccc(cc1)[C@@H](C(=O)N)NCCNC(=O)c1cccnc1	0
ZINC79309184	CCCNC(=O)CNC(=O)c1cc(ccc1NC(=O)[C@H]1C[C@@H]1C)F	1
ZINC79318862	C[C@H]1CCCC[N@@H+]1CCCCNC(=O)NC[C@@H](c1ccccc1F)O	0
ZINC79320953	Cc1cccc(c1C(=O)N)NC(=O)COc1ccc(cc1)C(C)(C)C	0
ZINC79335911	CCCNC(=O)c1cccc(c1)CNC(=O)N(CCC)CCO	0
ZINC79341781	CCCn1c(nnn1)CS[C@@H](C)C(=O)N	0
ZINC79349798	CCCNC(=O)CSCc1cc(cc2c1nccc2)F	1
ZINC79365215	CCc1nc(on1)CSCC(=O)Nc1ccc(c(c1)F)F	1
ZINC79374579	CCN(CC)C(=O)c1cccc(c1)NC(=O)[C@@H](C)SCCC(C)C	0
ZINC79384599	C[C@H](C(=O)NCC=C)SCc1ccc(cc1)OCC(F)(F)F	1
ZINC79387152	c1cc(cc(c1)OCC(F)(F)F)CSCC(=O)N1CCCCC1	1
ZINC79388790	CCCCOCCOC(=O)/C=C/c1ccc(c(c1)F)OC	1
ZINC79391737	c1ccc(cc1)COC(=O)N1CCC[C@@H]1C[N@H+](CCO)C1CC1	0
ZINC79392296	c1cc(cc(c1)OCC(=O)NCCCOCC(F)(F)F)C(=O)N	1
ZINC79402445	Cc1cc(no1)NC(=O)NNC(=O)[C@H]1CCCO1	0
ZINC79406101	C[N@H+]1CC[C@H](C1)CN(CCO)C1CC1	0
ZINC79406407	C1C[N@@H+](C[C@@H]1CO)CCN	0
ZINC79407254	CCN([C@@H]1CCCC[C@@H]1[NH+](C)C)C(=O)[C@H](C)N	0
ZINC79408172	CC(C)(C)OC(=O)N([C@H]1CC[N@H+](C1)CCO)C1CC1	0
ZINC79408376	CC(C)(C)OC(=O)N(C)C[C@@H]1CCCC[N@H+]1CCN	0
ZINC79410341	Cc1ccc(cc1)OCCCCNC(=O)NNC(=O)C(C)(C)C	0
ZINC79411689	CC(C)N([C@H]1CCCN(C1)CC[NH3+])C(=O)OCc1ccccc1	0
ZINC79416805	CC(C)N(C[C@H]1CC[N@@H+](C1)CCN)C(=O)C	0
ZINC79421031	c1cc(ccc1CCNC(=O)CS[C@@H]1CCS(=O)(=O)C1)C(F)(F)F	1
ZINC79421372	CC(C)[N@H+](CCO)Cc1cccc2c1OCCO2	0
ZINC79425377	CSc1c(nccn1)CNCCO	0
ZINC79425612	CC(C)COC[C@H](CNC(=O)NC[C@H]1CC[N@@H+](C1)CC(F)(F)F)O	0
ZINC79439740	CCOc1cc(nc(n1)SC)NC1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC79444699	CCCNC(=O)CN1CCC(CC1)NC(=O)N[C@H]1CC[C@@H](CC1)CC	0
ZINC79445693	c1cc(cc(c1)OCC(=O)NC[C@@H](c1ccc(cc1)F)O)C(=O)N	0
ZINC79446655	C[C@H](C(=O)NC[C@H](c1ccc(cc1)OC)O)OC	0
ZINC79451723	CC(C)(CNC(=O)NCc1cc(ccc1F)Br)C(=O)N	0
ZINC79456830	c1cc(ccc1NNC(=O)NC[C@H]1CC[N@H+](C1)C1CC1)OC(F)(F)F	0
ZINC79478548	Cc1c(c(n(n1)c1ccc2nncn2n1)N)[C@H](C(F)(F)F)O	0
ZINC79483072	CCCCOCC[N@H+]1CC[C@@H](CC1)C(=O)N1CC[C@H](CC1)C(=O)N	0
ZINC79485054	CCC[N@H+](CC(=O)NC)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC79488552	C[C@@H](C(=O)NCCc1ccccn1)N1Cc2ccccc2C1=O	0
ZINC79489369	CN(CCCNC(=O)N(C)Cc1ccc(cc1)Cl)CC(F)(F)F	1
ZINC79489860	C[N@@H+](CCCNC(=O)N(C)Cc1ccc(cc1)F)CC(F)(F)F	1
ZINC79489939	COCCNC(=O)CC1(CCCCC1)Cn1cnnn1	0
ZINC79494435	c1cc(cc2c1ccn2CC(=O)N1CC[C@]2(CCCC[C@H]2C1)O)F	0
ZINC79520230	CC(C)(C)CC[NH+]1CCN(CC1)C(=O)Nc1cccc(c1)COC	0
ZINC79540565	CC[C@@H]1CCCC[C@@H]1NC(=O)N(CCOC)Cc1ccco1	0
ZINC79548052	CCCOCc1ccccc1CNC(=O)N1CCC[C@H](C1)CO	0
ZINC79573094	CC(=O)N1CCc2c1ccc(c2)NC(=O)NCC[C@@H]1C[C@H]2CC[C@@H]1C2	0
ZINC79574983	CCN(CCO)C(=O)NCCOc1cccc(c1)C(F)(F)F	0
ZINC79590431	CCCCN(Cc1ccccc1F)C(=O)c1ccc(o1)S(=O)(=O)N	1
ZINC79598430	CCOc1ccc(cc1)CC(=O)NCCS(=O)(=O)N	0
ZINC79614885	CC(C)Cc1cc([nH]n1)C(=O)N(CCO)Cc1ccccc1	0
ZINC79615111	CCNS(=O)(=O)c1ccc(c(c1)C(=O)N1CCC[C@@H](C1)O)F	0
ZINC79639722	COc1ccc(cc1O)C[NH2+]C[C@@H]1CCN(C1)CC(F)(F)F	0
ZINC79641949	CCCCCC(=O)Oc1ccc(cc1)OCc1ccncc1	0
ZINC79649274	CC[C@@H](C)N(C)C(=O)Nc1cc(cc(c1)F)F	0
ZINC79682057	C=CCO[C@H]1[C@H]([C@H](O[C@H]1n1cnc2c1ncnc2N)CO)O	0
ZINC79691671	C[C@@H](CO)NC(=O)Nc1cc(c(c(c1)F)N1CCCC1)F	0
ZINC79712267	CCn1cc(cn1)NC(=O)C=C(C1CC1)C1CC1	0
ZINC79725741	Cc1c(c[nH]n1)S(=O)(=O)[N-]c1ccc(c(c1)F)n1cncn1	0
ZINC79726968	c1cc(cc(c1)Br)Oc1ccc(cn1)C(=O)NCC(=O)N	0
ZINC79794865	C1CCC(CC1)[C@@H]1CCCN1C(=O)NCCCN1CCOCC1	0
ZINC79798070	c1cc(cc(c1)C(F)(F)F)[C@H](CNCc1ccc2c(c1)OCCO2)O	0
ZINC79798847	CN(CC(F)(F)F)C(=O)C[NH+]1CCCC1	0
ZINC79799120	COc1cc(cc(c1OC)OC)CNC[C@H](c1c(cccc1F)F)O	0
ZINC79808082	CCCn1c(=O)[nH]nc1SC[C@@H](c1cccc(c1)F)O	0
ZINC79809045	c1cc(cc(c1)F)[C@H](CSc1ccc(cn1)C(F)(F)F)O	0
ZINC79812549	c1cc(ccc1OCCC(=O)Nc1nnc(s1)C(F)(F)F)Cl	1
ZINC79825796	C=CCn1c(nnc1SCCCOc1cccc2c1cccc2)N	0
ZINC79861969	C[C@@H](c1ccccc1Cl)NC(=O)CO/N=C(/Cc1ccccc1)\N	0
ZINC79862300	C[C@H](c1ccc(cc1)F)N(C)C(=O)CO/N=C(\Cc1ccccc1)/N	1
ZINC79862322	C[C@H](C(=O)NCCc1ccccc1)O/N=C(\Cc1ccccc1)/N	0
ZINC79862458	C[C@@H]1C[C@H](CN(C1)C(=O)CO/N=C(\Cc1ccccc1)/N)C	0
ZINC79863013	CC(C)c1nc(cs1)CO/N=C(\c1ccc(cc1)N(C)C)/N	0
ZINC79863359	CN(C)c1ccc(cc1)/C(=N/OCc1cccc(c1)F)/N	1
ZINC79863438	CN(C)c1ccc(cc1)/C(=N/OCC(=O)Nc1ccc(c(c1)F)F)/N	1
ZINC79865647	CN(CCOc1ccc(cc1)S(=O)(=O)N)Cc1nccn1C(F)F	1
ZINC79873867	CN(C)c1ccc(cc1)/C(=N/OCc1ccccc1F)/N	1
ZINC79873904	CN(Cc1cccs1)C(=O)CO/N=C/1\CCCc2c1ccc(c2)OC	0
ZINC79909054	Cc1ccc(cc1)OCCCCNS(=O)(=O)c1cccnc1	0
ZINC79911336	c1ccc(c(c1)F)S(=O)(=O)N[C@@H](c1ccc2c(c1)OCCO2)C1CC1	0
ZINC79917866	CC(C)c1nc(cs1)CNCc1ccc(nc1)N1CC[NH+](CC1)C	0
ZINC79921168	CC(C)[C@@H](C(=O)OC[C@H]1[C@@H]([C@@H]([C@H](O1)n1cc(c(=O)[nH]c1=O)F)O)O)N	0
ZINC79923088	CC(C)c1nc(cs1)C[NH2+]CCC(=O)NC1CCCCC1	0
ZINC79924890	COc1cc(cc(c1O)[N+](=O)[O-])CNC[C@@H](c1ccccc1F)O	0
ZINC79924901	c1ccc(c(c1)[C@H](CNCc1ccc(o1)CSC(F)F)O)F	0
ZINC79924970	CCc1ccc(cc1)C[NH2+]C[C@@H](c1ccccc1F)O	0
ZINC79950230	CC(C)(C)CCNC(=O)CN1CCN(CC1)c1c2ccsc2ncn1	0
ZINC79964672	CC[C@@H]1CCC[N@@H+](C1)CC(=O)N(Cc1ccc(o1)C)C1CC1	0
ZINC79984685	c1cc(cc(c1)Cl)[C@@H]1CCCN1C(=O)NCCCOCC(F)(F)F	1
ZINC79989918	C[C@H](C(=O)c1c(n(c(=O)n(c1=O)C)C)N)N1CC[C@@H](CC1)CO	0
ZINC79989918	C[C@H](C(=O)c1c(n(c(=O)n(c1=O)C)C)N)[N@H+]1CC[C@@H](CC1)CO	0
ZINC79990199	CC(C)(C)C[C@H](c1ccc(cc1)F)NC(=O)C[N@H+]1CC[C@@H](CC1)CO	0
ZINC79996853	C1CCC(C1)[N@H+](CC(=O)N)CC(=O)N1CCC[C@H](C1)C(F)(F)F	0
ZINC80008350	Cc1ccc(cc1F)c1nc(on1)CCC(=O)Nc1cc(on1)C	0
ZINC80015259	CN(Cc1ccc(cc1)O)C(=O)c1ccc(c(c1)[O-])[N+](=O)[O-]	0
ZINC80020414	CC[C@@H]1CCCC[C@H]1NC(=O)N(CCO)Cc1ccccc1OC	0
ZINC80024458	CCCCOCCC[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC80041750	CC(C)(C)[C@@H](c1ccc(cc1)F)NC(=O)N(C)Cc1ccccc1O	0
ZINC80052679	CCOC(=O)[C@@H]([C@H](C)C(F)(F)F)N	1
ZINC80070468	CC[C@@H]1CC[C@H](CC1)NC(=O)NCc1ccc(c(c1)OC)OCCO	0
ZINC80111748	CCCOc1ccc(cc1NC(=O)C(=O)NCCCO)Cl	0
ZINC80128391	CCOC(=O)COC(=O)Cc1ccc(cc1)OC(F)(F)F	1
ZINC80156564	CCNC(=O)CNC(=O)c1c(ccs1)n1c(ccc1C)C	0
ZINC80195602	CCCCN(C)C(=O)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC80197248	Cc1nc2ccc(cc2s1)NC(=O)C(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC80234130	c1cc(c(cc1NC(=O)C(=O)N1CCC(CC1)C(=O)N)F)Cl	0
ZINC80238028	c1ccnc(c1)N1CCN(CC1)C(=O)C(=O)Nc1c(cccc1F)F	0
ZINC80289124	CCCC[C@H]1CC[C@@H](CC1)C(=O)N1CCC[C@H](C1)CNS(=O)(=O)N	0
ZINC80289386	Cc1ccc(cc1OC)C(=O)Nc1ccc(cc1F)S(=O)(=O)N	0
ZINC80300445	Cc1ccc(cc1)OC[C@H](CN1Cc2ccccc2C[C@H]1C(=O)N)O	0
ZINC80329464	c1cc(ccc1NC(=O)c1cc(cc2c1nc[nH]2)F)n1ccnc1	0
ZINC80337260	Cc1cc(c(s1)C)[C@@H](C)NC(=O)c1ccccc1OCC[NH+](C)C	0
ZINC80338480	CCS(=O)(=O)NCCNC(=O)C[C@H](C)c1ccc(cc1)F	1
ZINC80350697	c1cc(cc(c1)F)OCCCC(=O)NCCCC(=O)N	1
ZINC80355144	CC[C@H](C)NC(=O)c1cccc(c1)CNC(=O)CCn1cc(cn1)C	0
ZINC80357009	C[C@@H](CC(=O)N(C)Cc1ccccc1O)c1ccc(cc1)F	0
ZINC80625798	CNC(=O)NC[C@H](Cc1cccc(c1)OC(F)(F)F)CO	0
ZINC80649498	Cc1cc(c(cc1[N+](=O)[O-])Cl)N1CC[C@H](C1)CCO	0
ZINC80725105	CCO[C@@H](CCNC(=O)N1C[C@H](O[C@H](C1)C)C)C(C)C	0
ZINC81108337	COC[C@@H]1CCN(C1)S(=O)(=O)N	0
ZINC81251572	c1ccc(cc1)[C@H](CCNC(=O)c1ccccc1)O	0
ZINC81459096	C[C@@H]1C[C@H]1C(=O)NCCC(=O)Nc1cc(ccc1O)C(F)(F)F	0
ZINC81601872	CCc1nnc(s1)NC(=O)N1CC[C@](C1)(C(F)(F)F)O	0
ZINC81622657	CC(C)(C)Sc1cccc(n1)C(=[NH2+])N	0
ZINC81727908	C/C(=C\C(=O)N1CCCC[C@@H]1CC(=O)N)/c1cccc(c1)OC	0
ZINC81787889	C[C@H]1CCC[C@H](N(C1)C(=O)CCOc1cccc(c1)C(=O)N)C	0
ZINC81804507	Cc1ccc(c(c1)C(=O)NC[C@@H](C(F)(F)F)O)N1CCCC1=O	0
ZINC81864887	c1cc(ccc1[C@H]1C[C@H]1C(=O)NC[C@@H](COCC1CC1)O)F	0
ZINC81915112	C/C=C/C#CC	0
ZINC82004941	CCc1ccc(c(c1)F)O	0
ZINC82039369	CN(C)C(=O)N1CCc2c(c(n[nH]2)c2c(cccc2F)F)C1	0
ZINC82046543	CCOC(=O)c1c(cccc1O)N	0
ZINC82046583	c1cc2c(cc1F)c([O-])no2	0
ZINC82086595	C1[C@@H](CN[C@@H]1CNC(=O)CSc1nnc(s1)N)F	0
ZINC82092040	c1cc(ccc1CCOc1ccc(cc1)F)C(=O)N	1
ZINC82092180	c1ccc(cc1)Cn1ccnc1[C@@H]1CCCN(C1)c1cc(ncn1)N	0
ZINC82099526	c1c[nH+]cc(c1N1CCC[C@@]2(C1)CCC(=O)N(C2)CCCO)F	0
ZINC82115329	CC[C@@H](C(=O)N1CC[C@@]2(CC1)C(=O)Nc1ccccc1N2)O	0
ZINC82115549	Cc1c(scn1)C[N@@H+]1CCCn2c(cc(n2)CCC(=O)NCCO)C1	0
ZINC82120182	CC[C@@H]1CN(CCN1C(C)C)C(=O)Cc1ccc(c(c1F)F)F	0
ZINC82121536	Cc1cc(ccc1C[N@H+]1CC(=O)N(C[C@@H]1C)c1ccc(cc1)C#N)F	0
ZINC82121615	c1c[nH+]c(nc1N)N1CCC[C@]2(C1)CCC(=O)N(C2)CCCO	0
ZINC82125739	c1c[nH+]c(nc1N)N1CCC[C@]2(C1)CCC(=O)N(C2)CCO	0
ZINC82139244	CCn1c(cc(n1)C)S(=O)(=O)N1CC[C@@]2(C1)CC(=NC2=O)[O-]	0
ZINC82156754	CC(C)C[N@@H+]1CCn2c(cc(n2)CNC(=O)CCCc2c[nH]nc2)C1	0
ZINC82157601	c1cc(c(cc1Cl)C[N@@H+]1CC[C@H]([C@@H](C1)O)N)OCCCn1ccnc1	0
ZINC82160227	C(CO)n1c(c(c(n1)C(F)(F)F)C(=O)[O-])C(F)(F)Cl	0
ZINC82161061	CS(=O)(=O)N1CCCn2c(cc(n2)CNc2ccnc(n2)N)C1	0
ZINC82162834	c1ccc(c(c1)[C@@H]1CC[C@@H](O1)C(=O)[O-])C(F)(F)F	0
ZINC82168835	CCOc1ccc(cc1c1csc(c1C#N)N)F	1
ZINC82190626	c1c(nc(nc1Cl)N)N1CCCC[C@@H]1CCO	0
ZINC82262869	c1cc(ccc1C(=O)NCCCO)n1ccnc1	0
ZINC82265607	c1cc(ccc1CC(=O)Nc1ccc(c(c1)Cl)F)O	0
ZINC82408658	c1cc(c(c2c1n[nH]c2)N)O	0
ZINC82411721	CC1([C@@H](CC[NH2+]1)O)C	0
ZINC82426892	CCCCCOc1ccc(cc1CO)C	0
ZINC82447386	c1cc(=O)[nH]nc1CBr	0
ZINC82452678	c1cc(c(cc1F)N)O[C@H]1CCOC1	0
ZINC82473309	c1ccc(c(c1)O)SCC(=O)NN	0
ZINC82503797	Cc1ccc(cc1F)[C@H](CO)[NH2+]C	0
ZINC82523821	CCOc1cc(ccc1N)O	0
ZINC82632269	c1c(cc(c(c1N)C[NH3+])F)F	0
ZINC82664860	CC(C)c1nc(nc(n1)N)C1CC1	0
ZINC82677768	CCC[C@@H](c1ccc(c(c1)F)Cl)O	0
ZINC82680414	C([C@@H](C(F)(F)F)O)NN	1
ZINC82729994	c1cc(c(cc1c1ccc(nc1)N)F)O	0
ZINC82789840	c1cc2c(cc1N)C[N@@H+](CC2)CCO	0
ZINC83169587	C[C@H](c1ccco1)[N@@H+](C)Cc1nc(nc(n1)Nc1ccc(cc1)F)N	0
ZINC83169767	Cc1ccc2c(c1)N(CC2)CCC(=O)Nc1cc(ccc1F)N	0
ZINC83235871	C1C[C@@H]2C=C[C@H]1C(=C2N)C(=O)C(F)(F)F	0
ZINC83236479	CC1([C@@H](N[C@@H](S1)c1cc(ccc1O)I)C(=O)[O-])C	0
ZINC83236801	c1cc2c(cc1F)c(O)c(c(=[NH2+])o2)[C@@H]1N[C@@H](CS1)C(=O)[O-]	0
ZINC83236824	c1cc2c(cc1O)oc(c(c2=O)[C@H]1N[C@H](CS1)C(=O)[O-])N	0
ZINC83236899	Cc1cccc2c1oc(=[NH2+])c(c2O)[C@H]1N[C@H](C(S1)(C)C)C(=O)[O-]	0
ZINC83237086	CC1([C@@H](N[C@H](S1)c1c(O)c2cc(ccc2oc1=[NH2+])F)C(=O)[O-])C	0
ZINC83237108	Cc1cc(c2c(c1)c(O)c(c(=[NH2+])o2)[C@@H]1[NH2+][C@@H](C(S1)(C)C)C(=O)[O-])C	0
ZINC83237110	Cc1cc(c2c(c1)c(O)c(c(=[NH2+])o2)[C@H]1[NH2+][C@@H](C(S1)(C)C)C(=O)[O-])C	0
ZINC83242846	c1c(cc(c2c1c(O)c(c(=[NH2+])o2)[C@H]1N[C@H](CS1)C(=O)[O-])Br)Cl	0
ZINC83246618	CC(C)[n+]1c(c(on1)N)[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC83246619	CC(C)[n+]1c(c(on1)N)[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC83251241	COC(CNc1ccc(cc1F)N)OC	0
ZINC83251243	c1ccc(c(c1)CCNc1ccc(cc1F)N)Cl	1
ZINC83251252	c1ccc(c(c1)C(F)(F)F)NC(=O)/C(=N\O)/N	0
ZINC83251260	c1cc(c(cc1NC(=O)/C(=N\O)/N)Cl)F	0
ZINC83251304	CCOc1ccccc1NC(=O)/C(=N\O)/N	0
ZINC83251322	c1cc2c(cc[nH]2)cc1NC(=O)/C(=N\O)/N	0
ZINC83251329	c1ccc(cc1)[C@H]1CCc2c(sc(c2C#N)NC(=O)/C(=N\O)/N)C1	0
ZINC83251512	C[C@@H](c1c(on[n+]1C1CCCCC1)NC(=O)C)O	0
ZINC83251853	COc1nc(c(s1)CNN)Cl	0
ZINC83251889	c1cc(ccc1c1csc(n1)CNN)F	1
ZINC83251901	COc1coc(c1OC)CN[NH3+]	0
ZINC83251915	c1cc(c(cc1CNN)O)O	0
ZINC83252267	c1(c(c(c(c(c1F)F)NC(=O)/C(=N\O)/N)F)F)C(F)(F)F	0
ZINC83252267	c1(c(c(c(c(c1F)F)/N=C(\[O-])/C(=N\O)/N)F)F)C(F)(F)F	0
ZINC83252836	c1c(c(c(c(c1F)F)NC(=O)/C(=N\O)/N)F)F	0
ZINC83255211	C[C@H](C1CCC(CC1)(C)C)O	0
ZINC83259339	CC(C)(C)OC(=O)[C@](CC(=O)[O-])(c1ccc(cc1Cl)Cl)N	0
ZINC83259794	CC(C)[C@H](C(=O)[O-])NC(=O)/C=C\c1ccc(cc1)C(=O)N	0
ZINC83261393	CC(=O)OC[C@@H]1[C@H]([C@@H]([C@@H]([C@](O1)([O-])Cl)OC(=O)C)OC(=O)C)OC(=O)C	0
ZINC83263170	C/C(=N/O)/Cc1cccc(c1)F	0
ZINC83290872	CO[C@@H]1[C@@H](O[C@@H]([C@H]1O)n1cnc2c1ncnc2N)CO	0
ZINC83291245	C[C@H]1[C@@H](C(=O)N1OCC(=O)[O-])/N=C(/C(=N\OC)/c1csc(N)n1)\O	0
ZINC83293746	C[C@@H]([C@@H](C(=O)N)N(Cc1ccccc1)C(=O)[O-])O	0
ZINC83295826	c1nc2c(nc(nc2n1[C@@]1(CCC=C1)CO)N)NC1CC1	0
ZINC83304906	CCS/C(=[NH+]/N=C\c1cc(cc(c1[O-])Br)Br)/N	0
ZINC83308351	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)CON[P@@H](=O)[O-])O)O)N	0
ZINC83308486	Cc1cc(cc(c1)/N=C/1\NC(=O)/C(=C\c2cc(cc(c2O)I)Cl)/S1)C	0
ZINC83310018	CO[C@@H]1[C@@H]([C@@H](O[C@@H]1n1cnc2c1nc([nH]c2=O)N)COP(=O)([O-])[O-])O	0
ZINC83316141	C/C(=N/NC(=O)Cc1ccc(c(c1)OC)OC)/c1ccc(cc1)O	0
ZINC83316577	Cc1cc(n[nH]1)C(=O)N/N=C\c1cc(cc(c1O)OC)Cl	0
ZINC83318233	c1ccc(cc1)[C@H](C(=O)N/N=C\c1ccc(cc1)OCC(=O)N)O	0
ZINC83318270	c1cc(ccc1/C=N\NC(=O)c1ccc(cc1)O)OCC(=O)N	0
ZINC83323520	C(/C=N\NC(=S)N)C(C(F)(F)Cl)(C(F)(F)Cl)O	0
ZINC83323522	C(/C=N/NC(=S)N)C(C(F)(F)Cl)(C(F)(F)Cl)O	0
ZINC83324219	c1ccc(cc1)/C=C\c1cccc([nH+]1)N	0
ZINC83324502	c1cc(c(cc1O)O)/C=N\NC(=O)Nc1c(non1)N	0
ZINC83324711	C(C[NH3+])[C@@H](N)O[C@H]([C@H](C(=O)[O-])O)C(=O)[O-]	0
ZINC83325199	c1ccc(cc1)/C=C\[C@@H](C(F)(F)F)N	0
ZINC83327933	c1cc(c(c(c1)[N+](=O)[O-])O)C(=O)N/N=C/c1ccc(o1)I	0
ZINC83328710	C=CCNC(=O)C(=O)N/N=C\c1c2ccccc2ccc1O	0
ZINC83328811	c1ccc(c(c1)/C=N\NC(=O)c1cc(ccc1F)F)O	0
ZINC83329607	c1ccc(c(c1)OCC(=O)N/N=C\c1cc(ccc1O)Br)F	0
ZINC83330345	c1cc(c(cc1/C=N\NC(=O)c1cc(c(c(c1)O)O)O)Br)F	0
ZINC83330793	CCCC[N+](CCCC)(CCC(=O)C(=O)[O-])[C@H](C)O	0
ZINC83330893	CCCC/C=C/[C@@]1(C(=C(C=N/C/1=N\O)[N+](=O)[O-])CC)C(=O)N	0
ZINC83407034	c1cc(ccc1c1nnco1)OC/C(=N\O)/N	0
ZINC83422266	CC[C@H](C[NH2+]Cc1ccccc1)C(=O)N	0
ZINC83428457	CCCC[C@]1(CCCC[N@@H+]1C)C(=O)N	0
ZINC83428506	CCCCc1c(cnc(c1Cl)N)C(F)(F)F	1
ZINC83428808	CC(C)(C)OC(=O)N(Cc1ccccn1)Cc1ccccn1	0
ZINC83450659	c1cc(c(cc1[C@H](c1ccsc1)O)Cl)F	0
ZINC83574700	CCc1csc(n1)NC(=O)N(CC)CC(C)(C)O	0
ZINC83596756	CCOc1ccc(nc1)Cn1c(=O)c(cc(n1)C1CC1)C(F)(F)F	1
ZINC83685398	CCC[C@@H](c1cc(c(c(c1)C)F)C)O	0
ZINC83690508	c1cc(c(c(c1)F)C[NH2+]C(CO)CO)F	0
ZINC83740143	C1Cc2c(nn(c2N)CCO)C1	0
ZINC83747640	COCCN1CCC[NH2+]CC1=O	0
ZINC83749472	c1ccc(cc1)[C@@H]1CCN([C@H]1CO)c1ccccc1	0
ZINC83823693	CCc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)N(CCO)CC1CC1	0
ZINC83836772	CCn1c(cc(c1C)C(=O)N1CCO[C@@H](C1)c1n[nH]c(n1)C(C)C)C	0
ZINC83860836	C[N@H+](CCCO)C1CCN(CC1)Cc1cccc(c1)OCC(=O)N	0
ZINC83864147	CN(Cc1cccc(c1)O)C(=O)[C@@H]1CCCC[C@@H]1C(F)(F)F	0
ZINC83877462	CN1CC[C@H](C1=O)NC(=O)NC[C@@H]1C[C@]21CCc1c2cccc1	0
ZINC83891638	COC(=O)c1cc(c(cc1Br)F)S(=O)(=O)[N-]c1ccc(cc1)C(=O)N	0
ZINC83982593	COc1ccccc1NC(=S)N/N=C\1/CCc2c1cccc2O	0
ZINC84013919	Cc1c(c(n(n1)CCOC)C)CNC(=O)c1cc2c(cccc2s1)F	1
ZINC84023214	Cc1c(c(on1)C)CCCNC(=O)Nc1cccc(c1)CSC	0
ZINC84044247	Cc1c(cco1)c1cc(n(n1)CCO)NC(=O)c1cccc(c1)F	0
ZINC84046575	Cc1ncc(n1c1ccccc1)C[NH2+][C@H](CCO)c1cccs1	0
ZINC84077337	Cc1cc(c(cc1F)F)S(=O)(=O)[N-]c1ccc(cc1F)C(=O)N	0
ZINC84081881	Cc1cc(c(s1)C)CCCC(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC84091125	CN(Cc1cc(=O)n2c([nH]1)ccn2)[C@H]1CCCC[C@@H]1S(=O)(=O)C	0
ZINC84114452	Cc1cc(nc([nH+]1)N(C[C@H](c1ccc(cc1)F)O)CC(C)C)OC	0
ZINC84177459	Cc1ccc(cc1)n1c(nnn1)NC[C@](C)(CSC)O	0
ZINC84186167	Cc1ccc(cc1NC(=O)Nc1c(nn(c1OC)C)C)C(F)(F)F	0
ZINC84191190	Cc1ccc(cn1)CC(=O)N(C1CC1)[C@H](C)c1ccccc1F	0
ZINC84191560	COC[C@H](c1cc(c(c(c1)F)F)F)N	1
ZINC84192859	CCOc1cccc(c1)c1ccc(nc1)N	0
ZINC84243990	Cc1ccccc1CS(=O)(=O)N[C@H]1c2ccccc2C[C@H]1O	0
ZINC84271521	Cc1nc([nH]n1)[C@@H]1CN(CCO1)C[C@@H](c1ccccc1F)O	0
ZINC84286670	Cc1nc(on1)CCCC(=O)N1CCN(CC1)[C@H]1CCC[C@@H]1O	0
ZINC84304120	Cn1c(nnc1C1CC1)CN(C)[C@@H]1CC[N@@H+](C1)C[C@@H](COC)O	0
ZINC84318132	Cn1cc(cn1)C[C@@H]1CC(=O)N(C1=O)C[C@H](c1ccc(cc1)F)O	0
ZINC84340951	c1cc(c(cc1C(=O)NCCC(=O)N)NC(=O)c1cscn1)F	1
ZINC84341132	c1cc(c(cc1C(F)(F)F)NC(=O)N1CCC[C@H](C1)O)N1CCCC1	0
ZINC84344349	c1cc(c(cc1F)F)OCCNC(=O)NC[C@@H]1CCC[C@@H]1O	0
ZINC84357668	c1cc(c([nH+]c1)N1CCC[C@H](C1)C(=O)N)C[NH2+]Cc1ccc(cc1)F	1
ZINC84372030	c1cc(cc(c1)F)[C@@H](C[N@@H+]1CCC[C@@H](C1)c1cc([nH]n1)C(=O)N)O	0
ZINC84372031	c1cc(cc(c1)F)[C@H](C[N@@H+]1CCC[C@@H](C1)c1cc([nH]n1)C(=O)N)O	0
ZINC84374548	c1cc(cc(c1)OCC(=O)N)C(=O)N1CCN(CC1)[C@H]1CCC[C@@H]1O	0
ZINC84375012	C[C@@](COC)(C1CC1)O	0
ZINC84392704	c1cc(ccc1[C@@H](C1CCCC1)NC(=O)[C@H]1CCC(=O)NC1)F	0
ZINC84393562	c1cc(ccc1[C@H]1CCN(C1)C[C@@H](CCC#N)C#N)F	1
ZINC84394313	c1ccc(cc1)[C@H]1C(=[NH2+])N2C(=[NH+]1)CCCC2	0
ZINC84403225	c1cc(ccc1CNCc1nnc2n1C[C@@H](CC2)C(F)(F)F)F	1
ZINC84404982	c1cc(ccc1N(CCC(=O)N)CC(=O)NC1(CCCCC1)C#N)F	0
ZINC84414810	c1cc(ccc1O)OCC(=O)Nc1ccc(cc1F)Cl	0
ZINC84459485	c1cc2c(cc1F)nc(s2)CCNc1cc(nc(n1)N)Cl	1
ZINC84466038	Cc1cccc(c1)/N=N/c1ccc(c2c1cccn2)O	0
ZINC84487676	c1cc(c(nc1)N1CCN(CC1)CCCCO)F	0
ZINC84489058	c1cc(c2c(c1F)CCN(C2)c1c(cc(cn1)C(=O)N)Cl)F	0
ZINC84519328	c1ccc(cc1)[C@H](C(=O)N)NC(=O)CCC(=O)c1ccc(c(c1)F)F	0
ZINC84562766	c1ccc(cc1)c1cccc(c1)CNC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC84618548	c1cscc1c1nc(no1)CN1CCS[C@@H]2[C@@H]1CCOC2	0
ZINC84637374	C[C@@H](CCO)NC(=O)Cc1c[nH]c2c1ccc(c2)F	0
ZINC84640037	C[C@@H](C[NH2+]C[C@H](COc1ccc(cc1)F)O)c1cccc(c1)Br	0
ZINC84644577	CC[C@H](CNC(=O)N1CCC[C@H](C1)CO)Oc1cccc(c1)F	0
ZINC84654798	Cc1ccc2c(c1)C[C@@H](C(=O)N2O)N	0
ZINC84656222	C[C@@H](c1cccc(c1)O)N(C)Cc1nc(no1)c1ccc(s1)Br	0
ZINC84673587	C[C@@]1(CCS(=O)(=O)C1)n1cc(cn1)C[NH2+]C[C@@H](c1ccc(cc1)F)O	0
ZINC84685930	C[C@@H]1C[C@@H](C(=O)O1)N1CCC[C@@H](C1)c1cc(n[nH]1)C(=O)N	0
ZINC84686341	C[C@@H]1C[C@H](C[N@@H+](C1)Cc1ccccc1CNC(=O)CC(=O)N)C	0
ZINC84686408	C[C@H]1C[C@H](CN1C(=O)C1(CCCCC1)NC(=O)N)c1ccc(cc1)F	0
ZINC84692130	C[C@@H]1CCCC[C@H]1OCCOC(=O)c1cc(cc(c1N)[N+](=O)[O-])F	1
ZINC84697719	C[C@@H]1CCC[N@H+]1CC(=O)NC[C@@H](c1cccc(c1)C(F)(F)F)O	0
ZINC84721826	CC[C@H](C)[N@H+](C)CCNC(=O)N(C)CC(F)F	1
ZINC84734841	CC[C@@H](c1cc[nH+]cc1)NC(=O)Nc1ccc(cc1)c1nnc(o1)C	0
ZINC84736004	CC[C@@H]1CN(C[C@H]1[NH+]1CCOCC1)C(=O)c1cc(cc2c1nc[nH]2)F	0
ZINC84740393	CCCC(CCC)(CC(=O)NCc1ccnc(c1)N(C)C)O	0
ZINC84774785	CCN(CCO)C(=O)NCCc1cc(ccc1F)F	0
ZINC84811611	CCS(=O)(=O)NCCSc1nnc(n1N)c1ccccc1F	1
ZINC84843274	c1cc(cc(c1)S[C@@H](c1ccc(cc1)C#N)C(=O)N)F	0
ZINC84843384	c1cc(cc(c1)SCC(=O)N(CCC(=O)N)c1ccc(cc1)F)F	0
ZINC84845563	Cc1cc(cc(c1CO)C)C(=O)N	0
ZINC84846983	c1ccc(cc1)Cc1ccnc(c1)/C(=N/O)/N	0
ZINC84862463	C[C@H](C(=O)N)N(CCOC)Cc1ccc(cc1F)F	1
ZINC84862463	C[C@H](C(=O)N)[N@H+](CCOC)Cc1ccc(cc1F)F	1
ZINC84862801	CC[C@@H]([C@@H]1CCCC[N@H+]1Cc1ccc(cc1F)F)O	0
ZINC84863063	CCCCC[N@H+](CCO)Cc1ccc(cc1F)F	0
ZINC84866407	COc1ccc(cc1F)N1CCN(CC1)C[C@@H](c1ccc(cc1)Cl)O	0
ZINC84867203	c1cnccc1NC(=O)C[N@@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867427	c1cc(c(cc1N)NC(=O)CC[N@@H+](CCC(F)(F)F)C[C@@H](CO)O)F	0
ZINC84867430	Cc1ccccc1CCC[N@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867593	C[C@H](c1ccccc1)NC(=O)CN(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867946	CCOCCN(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84869507	C[C@](CO)(C1CC1)NC(=O)Nc1ccc2c(c1)CCC(=O)N2	0
ZINC84869517	CN(C)c1ccccc1NC(=O)N(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84876054	C[C@](CO)(C1CC1)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC84891226	Cc1ccc(c(c1)N(C)C)CNC(=O)NCCOCc1ccccc1	0
ZINC84892010	CCNC(=O)CN(CC)C(=O)N[C@H]1CCN(C1)CC(F)(F)F	1
ZINC84904820	Cc1ccc(c(c1)N(C)C)CNC(=O)NC[C@](C)(CSC)O	0
ZINC84906633	CCOC(=O)N1CCN(CC1)C(=O)NCCCc1c(noc1C)C	0
ZINC84920702	C[C@@H](CCc1ccccc1)NC(=O)/C=C/SCc1ccco1	0
ZINC84924436	C[C@@H](C(=O)N[C@H](c1ccc(cc1)F)C1CC1)Sc1ccccn1	0
ZINC84925683	COC[C@H]1CCC[N@H+](C1)CN1c2c(cccc2F)C(=O)C1=O	1
ZINC84925697	CCOC[C@H]1CCC[N@H+](C1)CN1c2c(cccc2F)C(=O)C1=O	1
ZINC84926020	CN(CCCOc1cc(cc(c1)OC)OC)Cn1cc(cn1)[N+](=O)[O-]	0
ZINC84951125	Cc1c(c(on1)C)CCCNS(=O)(=O)c1c(cccc1F)F	1
ZINC84959708	C[C@@](CO)(C1CC1)[NH2+]Cc1ccc(c(c1)OC)OCC=C	0
ZINC84959954	CC(=O)N(c1ccc(cc1)F)c1nc(cs1)C[NH2+][C@](C)(CO)C1CC1	0
ZINC84963555	CCOCCNC(=O)C[N@@H+]1CCCN(CC1)C(=O)N	0
ZINC84963943	C[C@@H](C(=O)N(C)C)N1CCN(CC1)c1ccc(c(c1)F)OC	0
ZINC84964124	Cc1c(cc(o1)S(=O)(=O)N)C(=O)NCCc1ccc(cc1)F	1
ZINC84964669	Cc1ccc2c(c1)N(CC2)C(=O)c1cc(c(s1)S(=O)(=O)N)OC	0
ZINC84964679	Cc1c(cc(o1)S(=O)(=O)N)C(=O)NCCc1cc(cc(c1)F)F	1
ZINC84964915	Cc1c(cc(o1)S(=O)(=O)N)C(=O)NCCc1ccc(cc1F)F	1
ZINC84965097	CC[C@@H](c1cc(ccc1F)F)NC(=O)c1cc(oc1C)S(=O)(=O)N	0
ZINC84965146	CCO[C@H]1C[C@H](C21CCC2)NC(=O)c1cc(oc1C)S(=O)(=O)N	0
ZINC84967231	CCCC[C@@H](CCC)CNC(=O)c1cc(oc1C)S(=O)(=O)N	0
ZINC84974780	C[C@@H](C(=O)N[C@@H]1CCc2c1cc(cc2)F)Sc1ccccn1	0
ZINC84980130	CC[NH+](CC)C[C@H]1CCN(C1)C(=O)[C@H](C)Sc1ccccn1	0
ZINC85092561	CC/[NH+]=C(\NCc1cc(no1)C(C)C)/NC[C@@H](c1ccc(cc1)F)O	0
ZINC85104979	c1c(c(cc(c1Cl)F)O)N	0
ZINC85121269	CC/[NH+]=C(/NC[C@@H](c1ccco1)O)\N[C@H]1CCC[C@@H](C1)C	0
ZINC85207057	CC/[NH+]=C(\NCc1ccnn1C)/NC[C@H](c1ccc(cc1)F)O	0
ZINC85224049	c1c(cnc(c1F)[C@H](CO)N)F	0
ZINC85249621	Cc1c(=O)n(c(nn1)SCC#Cc1ccc(cc1)Cl)N	0
ZINC85266063	C[C@@H](/C(=N/OCc1ccc(c(c1)F)Br)/N)OC	1
ZINC85266591	CCN(CC)C(=O)CO/N=C(\[C@@H](C)OC)/N	0
ZINC85266779	C[C@@H](/C(=N/OCC(=O)N(C)Cc1ccc(cc1)F)/N)OC	1
ZINC85266817	C[C@@H](/C(=N/O[C@H](C)C(=O)NCc1ccccc1F)/N)OC	0
ZINC85266834	C[C@@H](/C(=N/OCc1ccccc1C(F)(F)F)/N)OC	1
ZINC85267464	C[C@H](c1cccc(c1)OCC(=O)N/N=C/1\C[C@H]2CC[C@@]1(C2(C)C)C)O	0
ZINC85267607	C[C@@H](c1cccc(c1)OCC(=O)N(C)CC(=O)NC(C)(C)C)O	0
ZINC85268505	c1cc(cc(c1)F)c1cnc(o1)CO/N=C(\[C@@H]1CCOC1)/N	1
ZINC85275130	c1cc(c(cc1F)OCCO)NCc1nccn1C(F)F	0
ZINC85275991	c1cc(c(cc1[C@H]([C@H](CO)N)O)F)F	0
ZINC85279601	Cc1cccc(c1NCC(=O)Nc1ccc(cc1F)F)C(=O)N	0
ZINC85280917	CN(C)C(=O)c1cc(ccc1F)NCC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC85301102	CN(CCC[NH2+]Cc1ccc(cc1)[S@](=O)C)CCOC	0
ZINC85306953	C[S@](=O)c1ccc(cc1)CN[C@H](c1ccc(cc1)F)C1CCCC1	0
ZINC85313413	c1cc(c(cc1C#N)F)C[NH2+]C[C@@H]1C[C@H]2C[C@@H]1C=C2	1
ZINC85326499	CC(C)(C[NH2+]Cc1ccc(cc1)[S@@](=O)C)c1cccc(c1)F	1
ZINC85332541	CC[C@H](CNCc1ccc(cc1)[S@](=O)C)Oc1cccc(c1)F	1
ZINC85343129	CC(C)n1c2c(c(nc(n2)N)Cl)nc1O	0
ZINC85343336	C(CS(=O)(=O)c1nc([n-]n1)N)O	0
ZINC85344384	c1cc(c(c(c1)OC(F)(F)F)C=O)O	0
ZINC85344999	c1c(cnc(c1C(F)(F)F)C#N)F	0
ZINC85346246	Cc1ccccc1n1c(n[nH]c1=S)CO	0
ZINC85346822	Cc1ccc(c(c1)N)c1ccc(o1)C(=O)NC(=O)C	0
ZINC85378171	c1ccc2c(c1)nc(s2)CC1(CCCCC1)C(=O)N1CC[C@@H](C1)O	0
ZINC85384534	CCOc1ccc(cc1OC)c1n[nH]c(n1)c1ccccc1O	0
ZINC85384617	CCOc1cc(ccc1O)c1n[nH]c(n1)c1ccc(cc1)I	0
ZINC85384634	CCOc1cc(ccc1O)c1[nH]nc(n1)c1ccccc1F	0
ZINC85384770	CCOc1cc(ccc1O)c1[nH]nc(n1)c1cccc(c1)N	0
ZINC85384774	CCOc1cc(ccc1O)c1[nH]nc(n1)c1ccc(cc1)N	0
ZINC85386115	c1cc(cc(c1)N)c1nnc(o1)c1ccc(cc1)C(F)(F)F	0
ZINC85389219	c1cc2c(cc1F)c(=O)[nH]c(n2)NC(=N)N	0
ZINC85401961	C[C@@H]1C[N@@H+](CC[C@@H]1N(C)C(=O)NCCc1cccc(c1)O)C	0
ZINC85408458	CC[N@H+]1CC[C@@H](CC1)CCNC(=O)N(C)[C@@H]1CC[N@@H+](C[C@@H]1C)C	0
ZINC85410584	CCSCC[C@@H](C)NC(=O)N(CCCO)[C@H]1CCc2c1cccc2	0
ZINC85412009	CC[C@H](c1ccccc1O)NC(=O)NC[C@H](CCO)CC(C)C	0
ZINC85412618	CCCNC(=O)[C@H]1CCN(CC1)C(=O)NC[C@H](CCO)CC(C)C	0
ZINC85417268	CC(C)C[C@@H](CCO)CNC(=O)NCCCO	0
ZINC85417367	CCN(CC)c1ccc(cc1NC(=O)OCC)C(F)(F)F	1
ZINC85423438	CCCC[C@@H](CC)CNC(=O)c1ccc(cc1F)F	1
ZINC85436636	c1ccc(c(c1)C(=O)N1CCN(CC1)C[C@H](C1CC1)O)C(F)(F)F	0
ZINC85436832	C1CCC(CC1)NC(=O)CN1CC[NH+](CC1)C[C@H](C1CC1)O	0
ZINC85438948	Cc1ccc(c(c1)OC)OCCC(=O)N[C@H](C#N)C(C)(C)C	0
ZINC85456435	C[C@@H]1CN(C[C@@H](O1)C)CCCCNC(=O)c1ccc(nc1)C(F)(F)F	1
ZINC85456779	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCCNC(=O)c1cccc(c1N)[N+](=O)[O-]	0
ZINC85468713	COc1cc(cc(c1)OC)C(=O)N[C@H]1C[C@H]([C@@H](C1)O)CO	0
ZINC85468830	c1cc(cc(c1)C(F)(F)F)C(=O)N[C@@H]1C[C@@H]([C@@H](C1)O)CO	0
ZINC85471781	Cc1ccc(cc1F)c1ccc([nH+]c1)N	0
ZINC85475068	COCCO[C@@H]1[C@@H]([C@H](O[C@@H]1n1cnc2c1nc([nH]c2=O)N)CO)O	0
ZINC85476794	CCNC(=O)c1ccc(cc1F)c1ccc(nc1)N	1
ZINC85483683	C1C=C(C=C[C@@H]1/C=C\C(=O)[O-])S(=O)(=O)N	0
ZINC85503456	c1ccc(cc1)COc1ccc(c(c1)C(=O)N)O	0
ZINC85533702	Cc1ncc(c(n1)N)CN1CS[C@H]([C@@H]1C)CCO	0
ZINC85533702	Cc1[nH+]cc(c(n1)N)CN1CS[C@H]([C@@H]1C)CCO	0
ZINC85554810	Cn1c2c(nc1NCCO)n(c(=O)n(c2=O)CCC(=O)N)C	0
ZINC85558702	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)c1ccc([O-])nn1	0
ZINC85559652	CC[C@H](CO)N1CCN(CC1)C(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC85559949	c1ccc2c(c1)CC[C@@](C2)(CNC(=O)c1ccc(cc1Cl)F)O	0
ZINC85560743	c1cc2c(cc1[C@H](CCNC(=O)c1ccc(c(c1)F)F)O)OCO2	0
ZINC85561324	Cc1cc(c(o1)C)[C@H](CCNC(=O)c1ccc(c(c1)F)F)O	0
ZINC85579745	C[C@@H](CCN(C)C(=O)Nc1ccc(cc1)OCC1CCCCC1)O	0
ZINC85583460	C[C@H](CCN(C)C(=O)Nc1ccc(c(c1)F)C(=O)N)O	0
ZINC85583466	CC[C@@H](CO)[NH+]1CCN(CC1)C(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC85583468	CC[C@H](CO)N1CCN(CC1)C(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC85583468	CC[C@H](CO)[NH+]1CCN(CC1)C(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC85583471	c1cc(c(cc1NC(=O)N[C@@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO)F)C(=O)N	0
ZINC85589018	C[S@@](=O)c1cccc(c1)NC(=O)NCc1nnc(n1C1CC1)[S-]	0
ZINC85611308	CC[C@H](CO)[NH+]1CCN(CC1)C(=O)Nc1ccc(c(c1)F)SC	0
ZINC85615665	CCOCc1ccc(cc1)NC(=O)N(C)CCC#N	0
ZINC85615756	CCc1ccc(c(c1)NC(=O)N1CC[NH+](CC1)[C@H](CC)CO)CC	0
ZINC85630912	CCCN1CCC(CC1)[NH2+][C@H]1[C@@H]2CCO[C@@H]2C1(C)C	0
ZINC85661065	c1cc(c(nc1)Cl)NNC(=O)c1cc([nH]n1)c1ccco1	0
ZINC85685234	CCCN(C)c1ccc(cc1)C(=O)NNc1cccnc1Cl	0
ZINC85744203	COCCCOc1cccc(c1)C(=O)Nc1nc2ccc(cn2n1)F	1
ZINC85771136	CS(=O)(=O)N1CCC[C@@H](C1)CN1CCSc2c1cccc2	0
ZINC85900524	c1ccc(cc1)N(CCCO)Cc1ccn(n1)c1ccc(cc1)F	0
ZINC85901270	CS(=O)(=O)c1ccc(cc1)OCCCN(CCCO)c1ccccc1	0
ZINC85902310	c1ccc(cc1)N(CCCO)Cc1coc(n1)c1cccc(c1)F	0
ZINC85902729	c1ccc(cc1)N(CCCO)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC85902730	c1ccc(cc1)N(CCCO)CC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC85903523	CC(=O)c1cc(cc(c1[O-])C[NH2+][C@@](C)(CCO)COC)F	0
ZINC85903602	CCS(=O)(=O)CCC[NH2+][C@](C)(CCO)COC	0
ZINC85903727	C[C@@](CCO)(COC)[NH2+]CC(=O)N(C)Cc1c(cccc1Cl)F	0
ZINC85904469	Cc1cc(ccc1NC(=O)C[NH2+][C@@](C)(CCO)COC)N1CCCC1	0
ZINC85911855	CCCCCCC[N@H+]1C[C@H](C[C@@H]1C(=O)[O-])O	0
ZINC85936791	c1cc(c(cc1Br)F)CNC1(CCCC1)C(=O)NCC1CC1	0
ZINC85953525	c1ccc(cc1)COC[C@@H](CN(CCO)c1ccccc1)O	0
ZINC85955413	c1ccc(cc1)N(CCCO)C[C@@H](COCc1ccccc1F)O	0
ZINC85965902	CCCCC[C@H](CC[C@@H]1[C@@H](C[C@@H]([C@@H]1CCCCCCC(=O)[O-])O)O)O	0
ZINC86012948	c1cc2c(c(c1)F)c(c[nH]2)CC(=O)N	0
ZINC86013277	c1cc([nH+]nc1)NCCOC(=O)c1ccc(cc1)N1CCCC1=O	0
ZINC86014208	c1ccn(c1)c1ccc(cc1F)C(=O)OCCNc1ccc[nH+]n1	1
ZINC86015506	c1ccc(c(c1)c1ccc(o1)C(=O)OCCNc1cccnn1)F	1
ZINC86057447	c1ccc(cc1)C(=O)NCCCC(=O)OC[C@@H]1CC(=O)N(C1)C1CC1	0
ZINC86057921	C[C@H](CC(=O)OC[C@@H]1CC(=O)N(C1)C1CC1)c1ccccc1F	0
ZINC86062707	c1cc(ccc1C(=O)OC[C@H]1CC(=O)N(C1)C1CC1)SC(F)(F)F	0
ZINC86152302	C[C@@H](CO)CSCC(=O)N1CCN(CC1)[C@H](C#N)c1ccc(cc1)F	0
ZINC86168662	CN(C)C(=O)c1cccc(c1)C[N@H+](CCN1CCOCC1)CCO	0
ZINC86168930	CSc1ccc(cc1)OCC[N@H+](CCN1CCOCC1)CCO	0
ZINC86169224	CCCCOCC[N@H+](C)Cc1ccc(c(c1)O)OC	0
ZINC86170889	Cc1cccc(c1O)NS(=O)(=O)c1cc(c(cc1F)F)F	0
ZINC86200337	c1ccc(cc1)c1nc(no1)CNc1ccc(c(c1)C(=O)N)F	0
ZINC86200778	CNC(=O)c1ccc(c(c1)NCCCOCC(F)(F)F)OC	1
ZINC86211317	Cc1nc(cs1)CNc1cc(ccc1F)c1ccco1	0
ZINC86229730	CCC(CC)(CC)[NH2+]CCC(=O)Nc1cc(ccc1F)N	1
ZINC86231194	C1Cc2c(sc(n2)NC(=O)C[N@H+](CCN2CCOCC2)CCO)C1	0
ZINC86250190	c1cc(ncc1C[NH2+]CC1(CCOCC1)C(=O)N)Cl	0
ZINC86250343	c1ccc(c(c1)CNCC1(CCOCC1)C(=O)N)n1cccn1	0
ZINC86250395	c1cc(c(cc1C[NH2+]CC1(CCOCC1)C(=O)N)Cl)OC(F)F	1
ZINC86250432	Cc1cc(cc(c1OC(F)F)C)C[NH2+]CC1(CCOCC1)C(=O)N	1
ZINC86250488	c1cc(cc(c1)O)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86250545	c1c(cc(c(c1CNCC1(CCOCC1)C(=O)N)O)Cl)Cl	0
ZINC86250615	Cc1ccc(c([nH+]1)CNCC1(CCOCC1)C(=O)N)[O-]	0
ZINC86250687	c1ccc(c(c1)C[NH2+]CC1(CCOCC1)C(=O)N)OC(F)F	1
ZINC86250722	c1cc(c(cc1CNCC1(CCOCC1)C(=O)N)F)Cl	1
ZINC86250730	CCN(CC)c1ccc(cc1F)C[NH2+]CC1(CCOCC1)C(=O)N	1
ZINC86250753	CC(C)Oc1ccccc1C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86250826	c1cc(c(cc1C[NH2+]CC1(CCOCC1)C(=O)N)Br)F	1
ZINC86298085	CCCn1ccc2c1cc(cc2)NC(=O)NC[C@@H](C)C(=O)OC	0
ZINC86331289	CCc1nc([n-]n1)[S@@](=O)CC(=O)N(C)CC1CCCCC1	0
ZINC86333434	c1ccc(cc1)[C@H](CCNC(=O)c1ccc(c(c1)[O-])[N+](=O)[O-])O	0
ZINC86336315	CC(C)[C@](C)(c1ccccc1OC(C)C)O	0
ZINC86363411	CCC[C@@](C)(CO)NC(=O)NCc1cccc(c1)OCC(F)(F)F	0
ZINC86365590	CCC[C@@](C)(CO)NC(=O)N[C@H](CC)c1ccccc1OC(F)F	0
ZINC86372681	C[C@@H](C(C)C)N(C1CC1)C(=O)NCCc1c[nH]c2c1ccc(c2)F	1
ZINC86393204	CCC[C@@](C)(CO)NC(=O)N[C@H](c1ccc(cc1)F)C1CCC1	0
ZINC86396202	CCC[C@](C)(CO)NC(=O)NCCCNC(=O)c1cccc(c1)F	0
ZINC86400337	CCC[C@@](C)(CO)NC(=O)NCCc1c[nH]c2c1cc(cc2)F	0
ZINC86401089	CCC[C@@](C)(CO)NC(=O)NCCc1ccc(cc1)CC	0
ZINC86402136	Cc1ccc(s1)C[C@@H](C)NC(=O)N(C1CC1)[C@@H](C)c1ccco1	0
ZINC86404993	CC(C)(CCCNC(=O)N[C@@H]1CCC[C@@H]1C(=O)N)CO	0
ZINC86405554	CC(C)(CCCNC(=O)N(CCC(F)(F)F)C1CCC1)CO	0
ZINC86406054	C[C@@H]1CC[C@H](CC1)N(C[C@H]1CCCO1)C(=O)NCCCC(C)(C)CO	0
ZINC86406953	C[C@H]1CO[C@@H](CN1C(=O)NCCCC(C)(C)CO)c1ccccc1Cl	0
ZINC86423695	Cc1cc(cc(c1)OCCN(C)C(=O)NCCCC(C)(C)CO)C	0
ZINC86425206	CCC[C@](C)(CO)NC(=O)NC[C@@H](C)Oc1ccc(cc1)C	0
ZINC86426506	CCC[C@@](C)(CO)NC(=O)NCCc1cc(ccc1F)F	0
ZINC86426589	CCC[C@@](C)(CO)NC(=O)NCc1ccc(o1)C(=O)N	0
ZINC86475317	CCn1c(nc(n1)N)C	0
ZINC86482918	C/[NH+]=C(/NCCCc1cccc(c1)F)\N[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC86505587	CC/[NH+]=C(/NCC(=O)N(C)CC(F)(F)F)\N1CC[C@@H](C1)[NH+]1CCCC1	1
ZINC86587081	C[C@@H](C(=O)N)N1CCN(CC1)C(=O)C1(CCCC1)O	0
ZINC86623141	C[C@@H](CNC(=O)CCCc1c[nH]c2c1cccc2)CO	0
ZINC86660771	c1cc(c(c(c1)Cl)CSC[C@@H](CO)O)F	0
ZINC86701885	CC/[NH+]=C(/NCc1ncnn1C)\N[C@H]1CCC[C@@H](C1)C(F)(F)F	1
ZINC86861320	c1ccc(cc1)SCC(N)(N)O	0
ZINC86862378	COc1ccc(c(c1OC)Cl)/C=C/C(N)(O)O	0
ZINC86862380	COc1ccc(c(c1OC)Cl)/C=C/[C@@H](N)O	0
ZINC86863018	CN1c2ccccc2S[C@@]1(NN)O	0
ZINC86863235	c1cc(ccc1O[C@@](C(=O)NN)([O-])O)F	0
ZINC86863241	C(CO)[C@](C(=O)[O-])([NH2+]N)O	0
ZINC86864302	CC[C@@](C(=O)[O-])(NN)O	0
ZINC86864416	C[C@@](CC(=O)N)([NH3+])O	0
ZINC86864417	C[C@](CC(=O)N)(N)O	0
ZINC86864963	CCOC(=O)C(CN)(O)O	0
ZINC86864983	C(C[C@@](C(=O)[O-])([NH2+]N)O)C[C@](C(=O)[O-])([NH2+]N)O	0
ZINC86864984	C(C[C@](C(=O)[O-])([NH2+]N)O)C[C@](C(=O)[O-])([NH2+]N)O	0
ZINC86888247	Cc1ccc([nH+]c1)N1CCC(CC1)N/C(=[NH+]\C)/NCC[NH2+]C(C)(C)C	0
ZINC86965401	Cc1ccc(cc1NC(=O)[C@H](C)NS(=O)(=O)c1cnn(c1)C)F	0
ZINC86971135	CCCCN(CC)C(=O)c1cc(cn1C)C(=O)N	0
ZINC86978701	Cc1csc(n1)CSc1nnc2n1cc(cc2)C(F)(F)F	0
ZINC86995958	c1c(cc(cc1F)F)NC(=O)CCS(=O)(=O)CCO	0
ZINC86998462	CC[C@@H](C)[C@H](C(=O)N)NC(=O)c1cc(c(s1)C)c1ccc(cc1)F	0
ZINC86998535	CC[C@H](C)[C@@H](C(=O)N)NC(=O)Cc1c(cccc1F)F	0
ZINC87001822	COc1ccc(cc1Cl)N/C(=[NH+]/Cc1ccc(cc1CSC)F)/N	1
ZINC87001830	CC(=C)CN/C(=[NH+]\Cc1ccc(cc1CSC)F)/N	1
ZINC87024723	CN(CCOc1ccccc1F)C(=O)c1ccc(cc1)c1cscn1	1
ZINC87026339	Cc1cccc(n1)CCCOC(=O)c1cc(c(cc1C)OC)OC	0
ZINC87033706	Cc1cc(ccc1CCNC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N)F	1
ZINC87033744	CCN(CC)C(=O)CCC(=O)Nc1ccccc1OCC(F)(F)F	0
ZINC87033848	c1cnn(c1)c1ccc(cc1)CCNC(=O)Cc1ccc(c(c1)F)F	1
ZINC87047695	CCONC(=O)C1=Cc2cc(ccc2OC1)OC	0
ZINC87054416	Cn1cc(cc1C(=O)N(CCOC)Cc1ccccc1)C(=O)N	0
ZINC87062482	CN(Cc1nccn1C(F)F)C(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC87066167	c1cc(c(cc1F)F)CC(=O)N1CC[NH+](CC1)C1CCCC1	0
ZINC87068120	c1ccc2c(c1)c(c(o2)C(=O)N)NC(=O)Cc1ccc(cc1F)F	0
ZINC87068697	COCCCN([C@H]1CCS(=O)(=O)C1)C(=O)Cc1ccc(cc1F)F	1
ZINC87083046	CCc1c(c(on1)CC)CNC(=O)N[C@@H](C)CCOC	0
ZINC87084102	c1cc(c(cc1C1(CCC1)C(=O)N1CCN(CC1)CCO)Cl)Cl	0
ZINC87085893	c1ccc(c(c1)c1c(c[nH]n1)C(=O)NCCCn1cccn1)F	1
ZINC87087182	CC[C@@H](C)[N@H+](C)CCNC(=O)N[C@@H](C)c1ccc(c(c1)F)C	1
ZINC87087404	c1ccc(cc1)Cc1ncc(s1)C(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC87103686	c1ccc(c(c1)C(=O)NCCNC(=O)Cc1c(cccc1F)F)Cl	1
ZINC87104839	CCCCN(CC(=O)N)C(=O)Cc1cccc(c1F)F	1
ZINC87111363	C[C@@H](CO)[NH2+][C@@H](C)c1cc(ccc1O)F	0
ZINC87132080	CC(C)(C)c1cnc(o1)CNC(=O)NCc1ccc(cc1CSC)F	1
ZINC87132283	CSCc1cc(ccc1CNC(=O)NCc1ccc(o1)C(=O)N)F	1
ZINC87133801	C[C@H]1CC[C@@H](CN1C(=O)CCO[C@@H](C)CC(C)C)C(=O)N	0
ZINC87149776	CCN(CCO)c1cc(ccc1N)C	0
ZINC87153498	CCCCCC(C)(C)CNC(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC87153640	CCCCCC(C)(C)CNC(=O)N1CCC(CC1)C(=O)N	0
ZINC87154417	Cc1cc(ccc1CCNC(=O)NC[C@](C)(c1ccccc1)O)F	0
ZINC87154851	Cc1cc(ccc1CCNC(=O)N1CCC[C@H](C1)N1CCCC1=O)F	1
ZINC87156679	Cc1cc(ccc1CCNC(=O)N[C@H](c1ccccc1)C(=O)N)F	1
ZINC87156907	Cc1cc(ccc1CCNC(=O)NCC[C@H](c1ccccc1)O)F	0
ZINC87160852	C[C@@H]1CN(C[C@@H](S1)C)C(=O)NCc1cn(nn1)c1ccc(cc1)OC	0
ZINC87190298	C[C@@H](C(=O)NC(C)(C)C)NC(=O)c1c[nH]nc1c1ccccc1F	0
ZINC87190533	CSCc1cc(ccc1CNC(=O)N[C@H](c1ccccc1)C(=O)N)F	1
ZINC87190544	C[C@](CNC(=O)NCc1ccc(cc1CSC)F)(c1ccco1)O	0
ZINC87194276	COC(=O)CCCCNC(=O)c1cn[nH]c1c1ccccc1F	1
ZINC87218658	CCCN(C)C(=O)CCC(=O)c1cc(sc1Cl)Cl	0
ZINC87219941	c1ccc(cc1)OCCC(=O)NNC(=O)Cc1cccc(c1F)F	1
ZINC87221739	c1cc(c(cc1F)F)CC(=O)N1CCCC[C@@H]1CC(=O)N	0
ZINC87223086	c1cc(c(c(c1)F)CC(=O)N1CCO[C@H](C1)C(=O)N)F	0
ZINC87224067	c1cc(c(c(c1)F)CC(=O)N([C@H]1CC(=O)NC1=O)C1CC1)F	0
ZINC87232695	CCCNC(=O)C1(CCCCC1)NC(=O)Cc1cccc(c1F)F	1
ZINC87233930	c1ccnc(c1)SCCC(=O)Nc1ccc(c(c1)F)C(=O)N	1
ZINC87235732	Cc1ccc(cc1C(=O)N)NC(=O)Cc1c(cccc1F)F	0
ZINC87240035	c1ccc(c(c1)NC(=O)Cc1cccc(c1F)F)SCCC(=O)N	1
ZINC87275205	Cc1c(c([nH]n1)C(=O)N)NC(=O)c1ccc(cc1)c1cscn1	0
ZINC87299987	CCN(CC)C(=O)CCC(=O)Nc1cccc(c1)C[S@](=O)C(C)(C)C	0
ZINC87315547	COC(=O)CSCCNC(=O)Cc1cccc(c1F)F	1
ZINC87316581	C[C@H]1C[C@H](CN1C(=O)Cc1ccc(cc1F)F)c1ccc(cc1)OC	0
ZINC87317115	c1cc(c(cc1F)F)CC(=O)N(CC#N)C1CCCC1	0
ZINC87335536	CCc1c(c(on1)CC)CC(=O)NCCc1nnc(n1CC)[S-]	0
ZINC87339930	CC[C@H](C)[C@H](C(=O)OCC)NC(=O)Cc1cccc(c1F)F	1
ZINC87342926	CC(C)(C)[C@@H](C(=O)N)NC(=O)c1cnc(n1c1ccc(cc1)F)SC	0
ZINC87343179	CC(C)(C)[C@@H](C(=O)N)NC(=O)c1cccc(c1)Oc1cnccn1	0
ZINC87350545	CC(C)(C)[C@@H](C(=O)N)NC(=O)c1cc(nc2c1cc(cc2)F)C1CC1	0
ZINC87350969	CCCOc1ccc(cc1OCCC)C(=O)N[C@H](C(=O)N)C(C)(C)C	0
ZINC87357431	C[C@H]([C@H](c1ccccc1)NC(=O)Cc1ccc(cc1F)F)C(=O)OC	0
ZINC87357508	c1cc(c(c(c1)F)F)CC(=O)NCc1ccc(o1)C(=O)N	0
ZINC87358629	C[C@H](CCCO)[NH2+]Cc1cccc(c1)Cl	0
ZINC87358757	C[C@@H](CCCO)[NH2+]Cc1ccc(cc1F)Br	0
ZINC87363502	C[C@H](CC(C)C)OCCC(=O)N[C@H](CC(=O)N)C1CCCCC1	0
ZINC87364380	C[C@H](C(=O)N)N1CCN(CC1)C(=O)CCC(=O)c1ccc(c(c1)F)F	0
ZINC87367072	c1cc(c(cc1F)F)CC(=O)N1CCc2c1cc(cc2)S(=O)(=O)N	0
ZINC87387248	c1ccc(c(c1)c1c(cn[nH]1)C(=O)NC[C@H]1CCCC[C@H]1O)F	0
ZINC87402693	CCCCCC(C)(C)CNC(=O)C1CCN(CC1)C(=O)C(C)C	0
ZINC87406809	CCOCCCC(=O)NCCc1ccc(cc1C)F	1
ZINC87406811	Cc1cc(ccc1CCNC(=O)CCNC(=O)OCC(F)(F)F)F	1
ZINC87407005	c1ccc(cc1)[C@@H](CCNC(=O)Cc1cccc(c1F)F)O	0
ZINC87408469	CC(C)(C[N@H+](C)Cc1ncc(o1)c1cccc(c1)Cl)O	0
ZINC87422364	C[C@@H](CC(C)(C)CNC(=O)CCOc1ccc(cc1)C(=O)N)O	0
ZINC87422745	CCCC[C@@H](C(=O)NCC(C)(C)C[C@@H](C)O)NC(=O)N	0
ZINC87424454	C[C@H](CC(C)(C)CNC(=O)c1ccc(c(c1)F)S(=O)(=O)N)O	0
ZINC87427915	CCOc1cccnc1C(=O)NCc1cn(nn1)c1ccccc1	0
ZINC87434902	CSCc1cc(ccc1CNC(=O)c1ccccc1OCC(=O)N)F	1
ZINC87435468	CSCc1cc(ccc1CNC(=O)c1ccn[nH]1)F	1
ZINC87451764	CN(C[C@H](COC)O)C(=O)[C@H]1C[C@@H]1c1ccccc1OC(F)(F)F	0
ZINC87452238	CN(C[C@H](COC)O)C(=O)c1ccc(cc1)CNC(=O)C1CCCC1	0
ZINC87452279	Cc1c(cccc1Cl)OCC(=O)N(C)C[C@@H](COC)O	0
ZINC87452290	CN(C[C@H](COC)O)C(=O)[C@H]1Cc2cccc(c2O1)F	0
ZINC87452591	C[C@@H](CCc1ccccc1F)C(=O)N(C)C[C@H](COC)O	0
ZINC87452594	CN(C[C@H](COC)O)C(=O)c1ccc(cc1)OCC#C	0
ZINC87452841	CN1CCN(CC1)[C@H](c1ccccc1)C(=O)N(C)C[C@@H](COC)O	0
ZINC87452893	C[C@H](CC(=O)N(C)C[C@@H](COC)O)c1ccccc1C(F)(F)F	0
ZINC87452929	CN(C[C@H](COC)O)C(=O)c1cc(cc2c1[nH]c(=S)[nH]2)F	0
ZINC87452940	Cc1ccccc1n1cc(cn1)C(=O)N(C)C[C@@H](COC)O	0
ZINC87453341	CCOC[C@@H]1CCN(C1)C(=O)c1c(cc(cc1F)Br)F	1
ZINC87462156	C[C@@H](c1cc(ccc1N1CC[C@@H](CC1)O)F)NC(=O)CCCSC	0
ZINC87462876	CCCCCC(C)(C)CNC(=O)c1ccc(c(c1)S(=O)(=O)NC)OC	0
ZINC87476276	C[C@@H](CN(C)C(=O)c1cn[nH]c1c1cccc(c1)Cl)C(=O)NC	0
ZINC87485212	C[NH+](C)[C@H]1CCC[C@@H](C1)NC(=O)c1cn[nH]c1c1ccccc1F	0
ZINC87493207	CC(C)(C)OC(=O)[C@](CCO)(c1ccccc1)N	0
ZINC87493380	c1cc2cn[nH]c2c(c1)CCl	0
ZINC87493428	c1ccnc(c1)C(=O)/C=C/c1cccc(c1)C(F)(F)F	0
ZINC87501550	c1cc(c(c(c1)F)N1CC[C@H](C1)NC(=O)CSCC(=O)N)F	1
ZINC87556046	CN(C[C@@H](C1CC1)O)C(=O)Cc1ccc(cc1)OC	0
ZINC87556659	CN(C[C@@H](C1CC1)O)C(=O)CCNS(=O)(=O)c1ccc(c(c1)F)F	0
ZINC87557376	CN(C[C@@H](C1CC1)O)C(=O)c1ccc(o1)c1nc2ccccc2s1	0
ZINC87557614	CN(C[C@@H](C1CC1)O)C(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC87557842	CCCC[C@@H](C(=O)N(C)C[C@@H](C1CC1)O)NC(=O)N	0
ZINC87557844	CCCC[C@@H](C(=O)N(C)C[C@H](C1CC1)O)NC(=O)N	0
ZINC87558221	CN(C[C@H](C1CC1)O)C(=O)COc1cc(c(cc1Cl)Cl)Cl	0
ZINC87558434	CN(C[C@@H](C1CC1)O)C(=O)CCCNC(=O)c1ccc(cc1F)F	0
ZINC87558754	Cc1c(nnn1c1ccc(cc1F)Cl)C(=O)N(C)C[C@@H](C1CC1)O	0
ZINC87559146	CC(C)(C)OC(=O)NCC(=O)N(C)C[C@H](C1CC1)O	0
ZINC87559810	CN(C[C@H](C1CC1)O)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	0
ZINC87560598	Cn1c([O-])c2ccc(cc2nc1=S)C(=O)N(C)C[C@H](C1CC1)O	0
ZINC87560696	CN(CCCC(=O)N(C)C[C@@H](C1CC1)O)S(=O)(=O)c1ccc(cc1)F	0
ZINC87562253	Cc1cc(ccc1CCNC(=O)c1cc(cc(c1N)[N+](=O)[O-])F)F	1
ZINC87562477	Cc1cc(ccc1CCNC(=O)c1cccc(c1)C[NH+](C)C)F	1
ZINC87562829	CCc1nc2n(n1)CCC[C@H]2NC(=O)/C=C(/C)\c1ccccc1	0
ZINC87689926	C1C[N@@H+](C[C@H]1O)CCF	0
ZINC88155719	C1CC1[C@@H]1CC(=CC(=O)C1)O	0
ZINC88190130	c1cc(c(cc1N)O)I	0
ZINC88197699	CCc1nc2n(n1)CCC[C@H]2NC(=O)c1cc(ccc1F)C	0
ZINC88207613	Cc1ccc(c(c1)F)N1C[C@H](CC1=O)C(=O)N1CC[S@@](=O)C(C1)(C)C	0
ZINC88211462	COc1ccc(c(c1)NC(=O)CCNC(=O)c1ccco1)F	1
ZINC88211483	COc1ccc(c(c1)NC(=O)c1ccc(cc1)C#N)F	0
ZINC88212016	CCOc1ccccc1C(=O)Nc1cc(ccc1F)OC	1
ZINC88224128	CN(CCOCC1CC1)C(=O)c1c(cc(cc1F)F)F	1
ZINC88224148	CN(CCOCC1CC1)C(=O)[C@@H]1CC[C@@H](CC1)C(=O)N	0
ZINC88226169	CN(CCOCC1CC1)C(=O)[C@@H]1CCC[N@@H+]1Cc1ccccc1	0
ZINC88226954	Cc1ncc(s1)/C=C/C(=O)Nc1cc(ccc1F)OC	0
ZINC88232382	CCCNC(=O)CCC(=O)Nc1cnn(c1)c1ccccc1F	1
ZINC88239066	CN(CCOCC1CC1)C(=O)c1ccc(cc1O)Cl	0
ZINC88243526	C1C[NH2+]C[C@H]([C@@H]1F)N	0
ZINC88250831	CC[N@H+]1CCN(CC1)CC(=O)N[C@@H]1CCN(C1)c1c(cccc1F)F	0
ZINC88252853	Cc1c(cc(o1)C(=O)NCC1(CC1)c1ccc(cc1)F)S(=O)(=O)N	0
ZINC88253379	Cc1c(cc(o1)C(=O)NCCc1c(cccc1F)F)S(=O)(=O)N	1
ZINC88254849	CCOc1ccc(cc1F)NC(=O)c1cc(c(o1)C)S(=O)(=O)N	1
ZINC88264676	c1cc(c2cccnc2c1)C(=O)N1CCOc2c1cc(cc2)F	0
ZINC88268659	Cc1c(sc(=O)n1CCC(=O)N[C@@H]1CCCCC[C@H]1C(=O)OC)C	0
ZINC88269207	COc1ccc(cc1F)CCC(=O)N[C@@H]1CCCCC[C@H]1C(=O)OC	0
ZINC88281314	Cc1cc(ccc1CCNC(=O)c1cc(oc1C)S(=O)(=O)N)F	1
ZINC88282511	CC[C@@H](C)[C@@H](C(=O)NCc1ccc(cc1CSC)F)NC(=O)N	1
ZINC88286885	CCOC(=O)c1c(nc(s1)NC(=O)c1cccc2c1cc[nH]2)C	0
ZINC88295219	c1ccc2c(c1)C[C@@H]([C@H]2NC(=O)CCC(=O)c1ccc(c(c1)F)F)O	0
ZINC88304301	COc1ccc(c(c1)NC(=O)c1ccc(o1)S(=O)(=O)N)F	0
ZINC88304305	CCCC[C@@H](C(=O)Nc1cc(ccc1F)OC)NC(=O)N	1
ZINC88305501	Cc1cccc(c1)OC[C@@H](CNC(=O)Cc1ccc(cc1F)F)O	0
ZINC88321905	c1cc2c(cc1N)cc(cc2O)C(=O)[O-]	0
ZINC88326168	Cc1csc(n1)CS(=O)(=O)CCCOc1ccc(cc1)F	1
ZINC88326501	Cc1cc(ccc1S(=O)(=O)N)C(=O)N(CCC#N)CCC(F)(F)F	1
ZINC88327632	Cc1ccc(cc1F)[C@H](C)NC(=O)[C@@H](C(C)C)NC(=O)N	0
ZINC88327856	CC[C@H](C)[C@@H](C(=O)N[C@@H](C)c1ccc(c(c1)F)C)NC(=O)N	0
ZINC88332560	Cc1cc(ccc1NC(=O)N[C@H](C)CCCO)Cl	0
ZINC88340886	c1ccc(cc1)CN(C[C@@H](c1cccs1)O)C(=O)c1ccn[nH]1	0
ZINC88349098	C[C@H](C(=O)N[C@H](c1ccccc1F)C1CCCC1)NS(=O)(=O)C	0
ZINC88350585	C#Cc1cccc(c1)NC(=O)N(CCC#N)CCC(F)(F)F	1
ZINC88350717	C[C@H](CCCO)NC(=O)Nc1ccc(cc1)c1nnnn1C1CC1	0
ZINC88359491	c1ccc(cc1)[C@H](c1cccc(c1)F)NC(=O)CCCCNC(=O)N	1
ZINC88359667	c1ccc(cc1)[C@H](c1cccc(c1)F)NC(=O)CSCC(=O)N	1
ZINC88359884	CN(CCOCC1CC1)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC88359890	C[C@@H](CCCO)NC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC88359891	C[C@H](CCCO)NC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC88359898	CSCc1cc(ccc1CNC(=O)Nc1ccc(c(c1)C(=O)N)F)F	1
ZINC88359899	c1cc(c(cc1NC(=O)N(CCC#N)CCC(F)(F)F)C(=O)N)F	1
ZINC88360597	COC(=O)c1ccc(c(c1)NC(=O)N(CCCCO)C1CC1)F	0
ZINC88361067	C[C@H](CCCO)NC(=O)Nc1ccc(nc1)Oc1ccc(cc1)F	0
ZINC88364188	C[C@H](CCCO)NC(=O)Nc1ccc(c2c1cccn2)OC(F)F	0
ZINC88373278	Cc1csc(n1)Sc1ccc(cc1)NC(=O)N[C@@H](C)CCCO	0
ZINC88376641	Cc1ccc(cc1NC(=O)NCc1ccc(cc1CSC)F)C(=O)N	1
ZINC88376790	CN(CCOCC1CC1)C(=O)Nc1cccc(c1)CS(=O)(=O)C	0
ZINC88378275	Cc1ccc(cc1F)[C@@H](C)NC(=O)Nc1ccn(n1)CCOC	1
ZINC88379484	Cc1ccc(cc1C(=O)N)NC(=O)N[C@H](C)CCCO	0
ZINC88380211	c1cc(c(cc1NC(=O)N(CCCCO)C1CC1)F)C(=O)N	1
ZINC88380212	C[C@@H](CCCO)NC(=O)Nc1ccc(c(c1)F)C(=O)N	1
ZINC88380214	C[C@H](CCCO)NC(=O)Nc1ccc(c(c1)F)C(=O)N	1
ZINC88380227	CSCc1cc(ccc1CNC(=O)Nc1ccc(c(c1)F)C(=O)N)F	1
ZINC88380229	c1cc(c(cc1NC(=O)N(CCC#N)CCC(F)(F)F)F)C(=O)N	1
ZINC88380750	C[C@H](CCCO)NC(=O)Nc1ccc(cc1)OCc1cccnc1	0
ZINC88380912	Cc1cc(ccc1C(=O)N)NC(=O)NCc1ccc(cc1CSC)F	1
ZINC88388651	c1ccc(c(c1)c1c(c[nH]n1)C(=O)NCc1ccc(c(c1)F)O)Cl	0
ZINC88389166	c1cc(c(c(c1)F)CC(=O)NC[C@@H](c1c(cccc1Cl)Cl)O)F	0
ZINC88391871	c1cc(c(cc1C(=O)N)F)NC(=O)N(CCCCO)C1CC1	1
ZINC88391872	C[C@@H](CCCO)NC(=O)Nc1ccc(cc1F)C(=O)N	1
ZINC88391873	C[C@H](CCCO)NC(=O)Nc1ccc(cc1F)C(=O)N	1
ZINC88401717	COc1cc(c(cc1NC(=O)N[C@H](CCO)c1ccccc1)F)OC	0
ZINC88402046	COc1cc(c(cc1NC(=O)NCCO)F)OC	0
ZINC88403124	CCCn1cc(cn1)NC(=O)Nc1cc(c(cc1OC)OC)F	1
ZINC88419034	C[C@](CNC(=O)Nc1cnn(c1)c1ccccc1F)(CSC)O	0
ZINC88428391	c1ccc(cc1)Cn1cccc(c1=O)NC(=O)NC[C@@]1(CCSC1)O	0
ZINC88429142	CN(CCO)C(=O)Nc1cccn(c1=O)Cc1ccccc1	0
ZINC88465990	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@H]([C@H]2[C@H](O1)CO[P@](=O)(O2)[O-])O)N	0
ZINC88466970	Cc1cc(c(cc1NC(=O)[C@H]1Cc2ccccc2C(=O)O1)C(C)C)O	0
ZINC88467161	Cc1cc(c(cc1NC(=O)[C@@H](C)CSC)C(C)C)O	0
ZINC88478569	C[C@@H](CCCO)NC(=O)NCc1cccc(c1)Cl	0
ZINC88479158	C[C@H](CCCO)NC(=O)NCC(C)(C)[NH+]1CCOCC1	0
ZINC88479477	C[NH+](C)[C@@H](CNC(=O)N(CCCCO)C1CC1)c1cccc(c1)F	0
ZINC88480443	C[C@@](CO)(C1CCCCC1)NC(=O)NCCOc1ccc(cc1)OC	0
ZINC88481269	C[C@@](CO)(C1CCCCC1)NC(=O)NC1CCN(CC1)CC(=O)N	0
ZINC88482280	c1cc(c(cc1F)C(F)(F)F)CNC(=O)N(CCCCO)C1CC1	0
ZINC88483070	C[C@H](CCCO)NC(=O)NCc1ccccc1CN1CCCC1=O	0
ZINC88483444	CC[C@@H](c1ccccc1OC(F)F)NC(=O)N[C@H](C)CCCO	0
ZINC88492975	Cc1cccc(c1)n1c(nnn1)SC[C@@H](C)C(=O)C	0
ZINC88494639	C[C@H](CCCO)NC(=O)NC[C@@H](C)N1CCc2ccccc2C1	0
ZINC88494865	CCCn1c2ccc(cc2nc1SC[C@H](C)C(=O)C)S(=O)(=O)N	0
ZINC88498770	CC[C@@H]1CCCC[C@H]1NC(=O)N[C@@H](C)CCCO	0
ZINC88500558	COc1ccc(cc1CNC(=O)N(CCCCO)C1CC1)Cl	0
ZINC88504552	CN(CCCNC(=O)C1CCCC1)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC88505906	CC[C@H](C)C[N@@H+](CCCO)CC(F)(F)F	0
ZINC88506805	COc1ccc2ccc(c(c2c1)CN(CCC#N)CCC(F)(F)F)O	0
ZINC88521023	Cc1csc(n1)CO/N=C/c1c(nc2n1cccc2)Cl	0
ZINC88521154	Cc1csc(n1)CO/N=C\1/CCCC[C@@H]1N1CCCC1	0
ZINC88521468	Cc1csc(n1)CO/N=C(/[C@@H](C)OC)\N	0
ZINC88522158	c1ccc2c(c1)cc(o2)/C(=N\OCC(=O)NCc1ccccc1F)/N	1
ZINC88522400	c1ccc2c(c1)cc(o2)/C(=N\OCc1c(cccc1F)[N+](=O)[O-])/N	1
ZINC88523014	CCN(CCC#N)C(=O)CNc1ccccc1C(=O)N	0
ZINC88525064	CCc1c(c(on1)CC)CNC(=O)NCC[N@H+](C)CC	0
ZINC88534245	CCN(CCC#N)C(=O)CNc1cc(cc(c1)Br)F	1
ZINC88534526	COc1cc(c(cc1NCC#C)F)OC	1
ZINC88535862	COc1ccc(c(c1)NCC(=O)Nc1cccc(c1Cl)Cl)F	0
ZINC88538358	c1cc(ccc1CCNC(=O)C[NH2+]C1(CCCCC1)C(=O)N)F	1
ZINC88544569	c1ccc(cc1)[C@H](CNC1(CCCCC1)C(=O)N)O	0
ZINC88544595	c1cc(cc(c1)F)[C@@H](CNC1(CCCCC1)C(=O)N)O	0
ZINC88544595	c1cc(cc(c1)F)[C@@H](C[NH2+]C1(CCCCC1)C(=O)N)O	0
ZINC88544596	c1cc(cc(c1)F)[C@H](CNC1(CCCCC1)C(=O)N)O	0
ZINC88544743	c1cc(c(cc1[C@@H](C[NH2+]C1(CCCCC1)C(=O)N)O)F)F	0
ZINC88544916	c1cc(c(c(c1)F)CCNC(=O)CNC1(CCCCC1)C(=O)N)F	1
ZINC88544932	CCOc1ccc(cc1)OC[C@@H](C[NH2+]C1(CCCCC1)C(=O)N)O	0
ZINC88545093	c1cc(cnc1)CNC(=O)C[NH2+]C1(CCCCC1)C(=O)N	0
ZINC88545199	COCc1ccc(cc1)CNC(=O)C[NH2+]C1(CCCCC1)C(=O)N	0
ZINC88545308	C[C@@H]1CCCC[C@@H]1OCCNC(=O)CNC1(CCCCC1)C(=O)N	0
ZINC88546155	C[C@@](CC(=O)OC)(COC)[NH2+]Cc1nnc(o1)c1ccc(cc1)C#N	0
ZINC88547630	CC(=O)c1cccc(c1)S(=O)(=O)[N-]c1cnn(c1)c1ccccc1F	0
ZINC88549707	C[C@H](CCCO)NC(=O)NC1CC[NH+](CC1)c1ccc(cc1)OC	0
ZINC88550158	C[C@@H](CCCO)NC(=O)NCCCc1cccc(c1)OC	0
ZINC88558719	C[C@H](CCCO)NC(=O)NCCc1ccc(cc1)NC(=O)C	0
ZINC88560058	CCc1nc2n(n1)CCC[C@@H]2[NH2+][C@@H](C)c1ccncc1	0
ZINC88560555	C[C@@H](CCCO)NC(=O)NCCOc1ccccc1C(F)(F)F	0
ZINC88560827	c1cc(c(cc1F)F)N1CC[C@H](C1)NC(=O)N(CCCCO)C1CC1	0
ZINC88560851	Cc1ccc(cc1F)[C@H](C)[NH2+][C@@H](c1ccc(cc1)C#N)C(=O)N	0
ZINC88562341	C[C@@H](Cc1ccc(cc1)C(F)(F)F)NC(=O)N(CCCCO)C1CC1	0
ZINC88562669	C[C@](CO)(C1CCCCC1)NC(=O)N[C@@H]1CCN(C1=O)CC(F)(F)F	0
ZINC88563471	C[C@H](CCCO)NC(=O)N[C@H](C)c1cc(c(cc1F)OC)OC	0
ZINC88563575	C[C@H](CCCO)NC(=O)N[C@H]1CCCN(C1=O)c1ccccc1	0
ZINC88563861	Cc1cccnc1[C@@H](C(C)C)NC(=O)N[C@@H](C)CCCO	0
ZINC88565368	Cc1c(cc(o1)C(=O)N(C)CCOc1ccccc1)S(=O)(=O)N	0
ZINC88573204	C[C@H](CCCO)NC(=O)NCC[S@](=O)Cc1ccccc1	0
ZINC88577796	Cc1c(cc(o1)C(=O)NCCC[N@H+](C)CC(F)(F)F)S(=O)(=O)N	1
ZINC88587094	Cc1ccccc1C1(CC1)CNC(=O)CNS(=O)(=O)c1cn(cn1)C	0
ZINC88589744	CN(C)C(=O)Nc1cccc(c1)CNC(=O)N(C)CCOCC1CC1	0
ZINC88590856	C[C@@H](CCCO)NC(=O)N[C@@H]1CCC[C@@H]1c1ccc(cc1)F	0
ZINC88597072	Cc1c(c(n[nH]1)C)NC(=O)CN(CCC#N)CCC(F)(F)F	1
ZINC88597142	c1cc(ccc1C#N)OC[C@H](CN(CCC#N)CCC(F)(F)F)O	0
ZINC88597168	c1cc(cc(c1)C(=O)N)CN(CCC#N)CCC(F)(F)F	1
ZINC88597991	Cc1cc(ccc1NC(=O)C[N@H+](CCC#N)CCC(F)(F)F)[N+](=O)[O-]	1
ZINC88598639	C(CN(CCC(F)(F)F)CC(=O)NC(=O)N)C#N	1
ZINC88598813	c1c(cc(cc1F)F)NC(=O)CCN(CCC#N)CCC(F)(F)F	1
ZINC88599530	C[C@@H](c1cc2ccccc2o1)NC(=O)[C@H](C)[N@@H+](C)CCOCC1CC1	0
ZINC88599875	C[C@H](c1ccc(c(c1)F)F)N(C)C(=O)C[N@@H+](C)CCOCC1CC1	1
ZINC88601782	C[C@@H](c1nc(no1)C1CCCC1)NC(=O)N(CCCCO)C1CC1	0
ZINC88601880	C[C@H](CCCO)NC(=O)N[C@H](Cc1ccc(cc1)F)C(C)C	0
ZINC88601994	CCSCC[C@H](C)NC(=O)N[C@@H](C)CCCO	0
ZINC88603096	CC(C)C[C@H](CCO)CNC(=O)N[C@@](C)(CO)C1CCCCC1	0
ZINC88603640	C[C@@H](CCCO)NC(=O)N[C@H](CC(C)C)c1ccccc1OC	0
ZINC88604803	C[C@@](CO)(C1CCCCC1)NC(=O)NCc1ccc(o1)C(=O)N	0
ZINC88606932	C[C@H](CCCO)NC(=O)NC[C@H](C)Oc1ccccc1Br	0
ZINC88607494	CC(C)[C@H]1[C@@H](CCO1)CNC(=O)N(CCCCO)C1CC1	0
ZINC88613629	C(CC(F)(F)F)CS(=O)(=O)N	1
ZINC88613692	Cc1cc(cc(c1)F)N[C@@H](c1ccc(c(c1)Cl)O)C(=O)N	0
ZINC88613693	Cc1cc(cc(c1)F)N[C@H](c1ccc(c(c1)Cl)O)C(=O)N	0
ZINC88614187	Cc1ccccc1[C@H](C(C)(C)C)NC(=O)N(CCCCO)C1CC1	0
ZINC88614369	CC[C@@H](CNC(=O)N[C@@H](C)CCCO)Oc1ccccc1C(F)(F)F	0
ZINC88617088	Cc1cc(ccc1CCNC(=O)N(C)[C@@H](C)c1cccc(c1)O)F	0
ZINC88639127	Cc1ccc2c(c(sc2[nH+]1)C(=O)N1CCC[C@H](C1)C)N	0
ZINC88669427	C[C@H](C[C@@H](C)O)CNC(=O)N[C@@H]1CCN(C1)c1c(cccc1F)F	0
ZINC88669954	C[C@@H](CCCO)NC(=O)N[C@@H]1CCN(C1)c1c(cccc1F)F	0
ZINC88697357	Cc1c(cc(o1)C(=O)N[C@@](C)(COC)c1ccccc1)S(=O)(=O)N	0
ZINC88725801	CCC(CC)(c1ccc(cc1)Cl)[NH2+]Cc1cc[nH]n1	0
ZINC88735190	CCN1CCN(CC1)c1ccccc1C[NH2+][C@H]1CCC[C@]1(C)CO	0
ZINC88736819	CC[N@H+]1CCN(CC1)c1ccccc1C[NH2+]C[C@@H]1CCC[C@H]1O	0
ZINC88737730	CCC[C@H](CCO)CN[C@H]1CC[N@H+](C1)[C@@H](C)c1ccccc1	0
ZINC88745424	Cc1ccoc1C[NH2+]Cc1cn(nn1)c1ccccc1	0
ZINC88751899	COc1ccc(cc1)C[NH2+]Cc1ccc(cc1CSC)F	1
ZINC88758492	C[C@@H](CCCO)Nc1cc(nc(n1)N[C@H](C)CCCO)C(F)(F)F	0
ZINC88764494	Cc1ccccc1CN[C@H](C)c1cccc(c1)N1CCCC1	0
ZINC88765585	Cn1cc(cn1)C[NH2+][C@H](c1ccccc1F)C1CCCC1	0
ZINC88766148	c1ccc(cc1)[C@H](c1cccc(c1)F)NCc1ccc(o1)CO	0
ZINC88771078	CN(Cc1ccccc1O)C(=O)C(=O)Nc1cc(ccc1F)OC	0
ZINC88779882	COc1ccc(c(c1)NC(=O)C(=O)NC[C@H]1CCC[C@@H]1O)F	0
ZINC88780282	CCc1c(c(on1)CC)CNS(=O)(=O)c1cc(ccc1Cl)F	0
ZINC88783451	COc1ccc(c(c1)NC(=O)C(=O)N[C@H](CCO)c1ccccc1)F	0
ZINC88784254	C[C@@](CNC(=O)N[C@@H](c1ccccc1F)C1CCCC1)(CSC)O	0
ZINC88785367	Cc1ccc(cc1F)[C@@H](C)NC(=O)N1CC[C@@H](CC1)COC	1
ZINC88785594	Cc1ccc(cc1F)[C@@H](C)NC(=O)N(C)Cc1ccc2c(c1)OCO2	0
ZINC88793864	Cc1ccc(c(c1)Cl)S(=O)(=O)N(CC[NH+](C)C)Cc1ccco1	0
ZINC88797076	C[C@H](CCCO)NC(=O)NC[C@@H](c1cccc(c1)C(F)(F)F)O	0
ZINC88797472	C[C@H](CCCO)NC(=O)N1CCN(CC1)[C@@H](C)C(F)(F)F	0
ZINC88799002	C[C@@H](CCCO)NC(=O)N1CCN(CC1)C(=O)c1ccc(cc1Cl)F	0
ZINC88799200	C[C@@H](CCCO)NC(=O)N(CCOC)CC(F)F	0
ZINC88799373	C[C@H](CCCO)NC(=O)N1CC[N@H+](CC1)Cc1ccc(cc1)Cl	0
ZINC88799722	C[C@@H](CCCO)NC(=O)N(C)Cc1ccc(c(c1)OC(F)F)OC	0
ZINC88800039	CCCN(Cc1ccc(cc1)C#N)C(=O)N[C@@H](C)CCCO	0
ZINC88800059	C[C@@H](CCCO)NC(=O)N1CC[C@H](C1)NC(=O)Nc1ccc(cc1)F	0
ZINC88800673	Cn1cc(cc1/C(=N/S(=O)(=O)c1ccccc1F)/[O-])C(=O)N	0
ZINC88810457	Cn1cc(cc1C(=O)OCCc1ccccc1F)C(=O)N	1
ZINC88810511	Cn1cc(cc1C(=O)OCCCc1c(cccc1Cl)F)C(=O)N	1
ZINC88813803	CCC[C@@H](C)CS(=O)(=O)/N=C(\[O-])/Cc1c(cccc1F)F	1
ZINC88814479	c1ccc(cc1)Cn1ccnc1COC(=O)Cc1c(cccc1F)F	0
ZINC88815324	CC[C@@H](c1ccc(cc1F)F)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC88815576	c1cc(c(c(c1)F)CC(=O)OCc1nc(nc(n1)N)N)F	0
ZINC88816748	CCc1nc2n(n1)CCC[C@@H]2NC(=O)C(=O)Nc1cc(ccc1Cl)F	0
ZINC88818029	c1cc(c(cc1F)F)CC(=O)OCCOC(=O)N	1
ZINC88818031	Cc1c(cc(s1)C(=O)OCCOC(=O)N)c1ccc(cc1)F	1
ZINC88818962	C[C@@H](CCCO)NC(=O)C(=O)Nc1cccc(c1)OCC(F)(F)F	0
ZINC88819030	Cc1cc(ccc1OCC(F)(F)F)NC(=O)C(=O)N[C@@H](C)CCCO	0
ZINC88819710	C[C@H](CCCO)NC(=O)C(=O)Nc1cccc(c1)Cn1cccn1	0
ZINC88826357	Cc1ccc(cc1F)[C@@H](C)NC(=O)C(=O)Nc1ccn(n1)CCOC	1
ZINC88912841	CC/[NH+]=C(/NCc1nc(on1)C)\N1CCN(CC1)c1ccccc1F	1
ZINC88942326	CC/[NH+]=C(/NCCCCC1CCCC1)\NC1CCN(CC1)CC(=O)N	0
ZINC88989341	C/[NH+]=C(/NCc1ccc(c(c1)F)O)\N(C)Cc1ccccc1	0
ZINC89005630	CC/[NH+]=C(/NCc1ccc(c(c1)F)O)\N1CC[C@@H](CC1)C(=O)OCC	0
ZINC89043087	Cc1nccn1CCCCN/C(=[NH+]/C)/N[C@H]1CCC[C@H](C1)C(F)(F)F	1
ZINC89053644	CC/[NH+]=C(/NCCc1ncc(s1)C)\N[C@@H]1CCN(C1)CC(F)(F)F	1
ZINC89099168	CCC/[NH+]=C(/N)\SCc1ccc(c(c1)F)C(=O)OC	1
ZINC89119362	c1ccc(c(c1)CCC(F)(F)F)NCC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC89125990	c1c(c(cc(c1F)Cl)Cl)[C@@H]1CN(CCO1)CC1(COC1)CO	0
ZINC89127155	c1cc(sc1)C(=O)N1CCC[N@H+](CC1)CC1(COC1)CO	0
ZINC89127266	CCO[C@@H](C)/C(=N/O[C@H](C)c1ncc(o1)C(C)(C)C)/N	0
ZINC89127483	CCS(=O)(=O)C[C@@H](C)N(C)CC1(COC1)CO	0
ZINC89128111	C[C@H]1CCC[C@@H](C1)CC[N@@H+](CCCCO)C1CC1	0
ZINC89131442	C[N@H+](Cc1ccc(c(c1)F)C(=O)OC)[C@@H](CCO)c1ccccc1	0
ZINC89140568	COC(=O)c1ccc(cc1F)CN(CCCO)c1ccccc1	0
ZINC89157870	CCC[C@H](CCO)C[NH2+]C1CCN(CC1)C(=O)CC(C)(C)C	0
ZINC89157966	CCC(CC)(CCO)C[NH2+]C1CCN(CC1)C(=O)OCC	0
ZINC89194913	CC(C)(C)OC(=O)Nc1cc(cc(c1)N)C(F)(F)F	0
ZINC89194919	CC(C)(C)OC(=O)Nc1ccc(c(c1)N)CCO	0
ZINC89195446	Cc1cn2cnc(c2c(n1)CN)C	0
ZINC89195801	c1ccc(cc1)c1c2c(cccc2O)[nH]n1	0
ZINC89196343	Cc1cc(c2cnn(c2c1)C(=O)C)N	0
ZINC89197355	CCCCOCc1c2ccc(cc2n[nH]1)N	0
ZINC89198244	Cc1c(nc(s1)C)CNC(=O)[C@@H](C)CSCc1ccccc1	0
ZINC89199966	CCCCO[C@H](C)C(=O)Nc1ccc(c(c1)S(=O)(=O)C)C	0
ZINC89200464	Cc1ccc(cc1S(=O)(=O)C)NC(=O)c1cc(cc(c1)F)F	0
ZINC89200568	Cc1c2ccc(c(c2n(n1)CC[NH3+])N)OC	0
ZINC89200736	c1cc(c2cnn(c2c1N)N)NCCO	0
ZINC89200769	c1ccc(cc1)COn1c2c(ccc(c2cn1)O)N	0
ZINC89200792	c1cc2cnn(c2c(c1)N)OCCO	0
ZINC89204335	c1cc2c(cc[nH]2)c(c1[C@@H](C(CO)(F)F)N)O	0
ZINC89204338	c1cc2c(cc[nH]2)c(c1[C@H](C(CO)(F)F)N)O	0
ZINC89204341	c1cc2c(ccn2N)c(c1CCCO)O	0
ZINC89211895	c1ccc(cc1)c1c2c(c[nH]n2)nc(n1)N	0
ZINC89213120	c1c[nH]c2c1c(cnc2C(=[NH2+])NO)F	0
ZINC89213356	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)c1cccc(c1F)F	0
ZINC89214779	Cc1cc(ccc1OCC(=O)N[C@H](C)[C@H](c1ccc(cc1)OC)O)Cl	0
ZINC89214963	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)CCSc1ccccc1F	0
ZINC89215667	C[C@@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)[C@@H]1CC(=O)NC1	0
ZINC89217638	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)c1cc(cn1C)C(=O)N	0
ZINC89218775	C[C@@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)COCC(F)(F)F	0
ZINC89219630	c1cc(nc2c1[nH]nc2COCCO)N	0
ZINC89219700	c1c(cnc2c1n[nH]c2N)F	0
ZINC89219774	c1cc2c(c(n[nH]2)CC[NH3+])nc1	0
ZINC89221346	c1cc(nc2c1[nH]cc2)[C@H](C(CO)(F)F)N	0
ZINC89221346	c1cc([nH+]c2c1[nH]cc2)[C@H](C(CO)(F)F)N	0
ZINC89221417	CCc1nc(cs1)CC(=O)N[C@H](C)[C@@H](c1ccc(cc1)OC)O	0
ZINC89221555	c1c[nH]c2c1ncc(c2)[C@@H](C(CO)(F)F)N	0
ZINC89221555	c1c[nH]c2c1[nH+]cc(c2)[C@@H](C(CO)(F)F)N	0
ZINC89221568	c1c[nH]c2c1ncc(c2)[C@H](CC(F)(F)F)N	0
ZINC89221631	C[C@@](CCO)(c1cc2c(cc[nH]2)[nH+]c1)N	0
ZINC89221644	c1c[nH]c2c1ncc(c2)[C@@H](CCO)[NH3+]	0
ZINC89221645	c1c[nH]c2c1[nH+]cc(c2)[C@H](CCO)N	0
ZINC89223014	CCCCNc1c2c[nH]nc2nc(n1)C(F)(F)F	1
ZINC89223637	c1c(cc(c(c1F)NC(=O)N1CCC[C@@H]1CN1CCOCC1)F)F	0
ZINC89224003	CC1(CCC(CC1)CNC(=O)Nc1ccc(cc1F)C(=O)N)C	0
ZINC89226372	COC(=O)[C@@H]1CCN(c2c1cccc2)C(=O)c1c(cccc1F)F	0
ZINC89228984	C[C@](CNC(=O)COc1ccc(cc1)OC)(c1ccc(cc1)F)O	0
ZINC89229259	C[C@@](CNC(=O)CCCCNC(=O)N)(c1ccc(cc1)F)O	1
ZINC89229260	C[C@](CNC(=O)CCCCNC(=O)N)(c1ccc(cc1)F)O	1
ZINC89229363	CCOC(=O)N[C@H](C(C)C)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89229700	C[C@@](CNC(=O)CCOc1cccc(c1)C=O)(c1ccc(cc1)F)O	0
ZINC89229702	C[C@](CNC(=O)CCOc1cccc(c1)C=O)(c1ccc(cc1)F)O	0
ZINC89229762	CCCCC(=O)N1CSC[C@H]1C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89229788	C[C@](CNC(=O)CCCn1ccnc1)(c1ccc(cc1)F)O	0
ZINC89229894	CCOc1cc(ccc1C)C(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC89230019	CCOc1ccc(cn1)NC(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89230109	C[C@@](CNC(=O)c1ccc(c(c1)[N+](=O)[O-])N)(c1ccc(cc1)F)O	0
ZINC89230115	C[C@@](CNC(=O)c1cc(sc1)S(=O)(=O)N)(c1ccc(cc1)F)O	0
ZINC89230116	C[C@](CNC(=O)c1cc(sc1)S(=O)(=O)N)(c1ccc(cc1)F)O	0
ZINC89236132	c1cc(c(cc1F)CCCC(=O)N[C@@H]1CCC[C@@H]1C(=O)N)F	1
ZINC89236945	C[C@H](CNC(=O)c1c[nH]c2c1c(ccc2)F)Oc1ccc(cc1)OC	0
ZINC89236951	c1cc(ncc1C(=O)NC[C@@H]1CCC[C@@H]1O)OCC(F)F	0
ZINC89239682	CCC[C@@](C)(CO)NC(=O)N[C@@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC89240266	Cn1c(=O)n2c(n1)CN(CC2)C(=O)Nc1ccc(c(c1)F)F	0
ZINC89241618	CC(C)[C@H](c1cccc(c1)C(F)(F)F)OC(=O)CN(C)C(=O)COC	1
ZINC89242885	c1cc(c(cc1F)CCCC(=O)N1CCC[C@H](C1)CC(=O)N)F	1
ZINC89244302	CCC[C@](C)(CO)NC(=O)NCC1(CC1)c1ccc(cc1F)F	0
ZINC89253107	CCCC[C@@H](C(=O)NC[C@@](C)(c1ccc(cc1)F)O)NC(=O)N	1
ZINC89253110	CCCC[C@H](C(=O)NC[C@@](C)(c1ccc(cc1)F)O)NC(=O)N	1
ZINC89253112	CCCC[C@@H](C(=O)NC[C@](C)(c1ccc(cc1)F)O)NC(=O)N	1
ZINC89253114	CCCC[C@H](C(=O)NC[C@](C)(c1ccc(cc1)F)O)NC(=O)N	1
ZINC89253747	C[C@](CNC(=O)c1ccc(cc1)CNC(=O)N)(c1ccc(cc1)F)O	0
ZINC89254247	Cc1ccccc1OCCCC(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC89254249	COc1cc(c(cc1F)NC(=O)NCCc1cccc(c1)[N+](=O)[O-])F	1
ZINC89254719	Cc1c(cc(o1)C(=O)NC[C@](C)(c1ccc(cc1)F)O)S(=O)(=O)N	0
ZINC89255581	C[C@@](CNC(=O)c1ccc(s1)C(=O)OC)(c1ccc(cc1)F)O	0
ZINC89255657	C[C@@](CNC(=O)CSCC(=O)N)(c1ccc(cc1)F)O	1
ZINC89255658	C[C@](CNC(=O)CSCC(=O)N)(c1ccc(cc1)F)O	1
ZINC89255683	CCS(=O)(=O)NCC(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89255843	C[C@@](CNC(=O)CN1CCc2c(ccs2)C1)(c1ccc(cc1)F)O	0
ZINC89256389	CCC[C@@H]1CN(CCO1)C(=O)Nc1ccc(cc1OCCC)F	1
ZINC89256828	C[C@](CNC(=O)CNC(=O)c1cccs1)(c1ccc(cc1)F)O	0
ZINC89257474	CCC[C@H](C)N1C[C@H](CC1=O)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89257534	C[C@@](CNC(=O)C1(CCCC1)CCOC)(c1ccc(cc1)F)O	0
ZINC89257561	CCC[C@H](C(=O)NC[C@@](C)(c1ccc(cc1)F)O)NC(=O)N	1
ZINC89258039	C[C@](CNC(=O)CCCC(C)(C)C)(c1ccc(cc1)F)O	0
ZINC89258040	C[C@@](CNC(=O)CCCC(C)(C)C)(c1ccc(cc1)F)O	0
ZINC89258102	C[C@@](CNC(=O)c1cc2cc(ccc2o1)F)(c1ccc(cc1)F)O	0
ZINC89258171	CCc1[nH]cc([nH+]1)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89259150	C[C@@](CNC(=O)c1cccc(c1)NC(=O)N)(c1ccc(cc1)F)O	0
ZINC89259157	C[C@](CNC(=O)c1cc(cc(c1N)[N+](=O)[O-])F)(c1ccc(cc1)F)O	0
ZINC89259545	C[C@@](CNC(=O)COc1cccc(c1)C(=O)N)(c1ccc(cc1)F)O	0
ZINC89259618	C[C@@H](c1cccnc1)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89261747	c1cc(c(cc1Cl)/C(=N/O)/N)Cl	0
ZINC89262277	c1cc(c(nc1)n1nc(c(n1)N)C(F)(F)F)Cl	0
ZINC89262572	c1ccc(c(c1)n1nc(c(n1)N)C(F)(F)F)Br	0
ZINC89263079	c1ccc(c(c1)c1nc(on1)c1cnc(s1)N)OC(F)F	0
ZINC89263157	CCCCn1c(ccc(c1=O)/C(=N/O)/N)C	0
ZINC89273567	CCc1ncc(cn1)NC(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89282684	CCc1c(scn1)NS(=O)(=O)c1cc(cnc1N)Cl	0
ZINC89290804	CCC[C@H](CNC(=O)Nc1cnccc1C)O	0
ZINC89292736	Cc1ccncc1NC(=O)NCCc1ccc(cc1)OC(F)(F)F	1
ZINC89307205	CCC(CC)[C@H](CNC(=O)Nc1ccc(c(c1)S(=O)(=O)C)C)O	0
ZINC89310300	CN([C@@H](c1ccccc1)c1ccccn1)C(=O)c1cc[n+]([O-])cc1	0
ZINC89315157	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)c1c(nccn1)N)O	0
ZINC89315158	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)c1c(nccn1)N)O	0
ZINC89315182	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)c1ccc(cc1)C(=O)N)O	0
ZINC89315286	C[C@H](Cc1cccs1)C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89315795	CCCCO[C@H](C)C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89315818	CC(=O)N1CCC[C@H]1C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89316529	Cn1c(cccc1=O)C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89317887	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)c1ccc(cc1Cl)F)O	0
ZINC89318697	COCc1ccccc1C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89330582	C[C@H](c1cccc(c1)F)C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89331116	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)[C@@H]1CC[C@H](CC1)C(=O)N)O	0
ZINC89331118	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)[C@@H]1CC[C@H](CC1)C(=O)N)O	0
ZINC89331215	CC1(C[C@@H]1C(=O)Nc1ccnn1Cc1cnn(c1)c1ccccc1)C	0
ZINC89331586	Cn1c(ccn1)C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89331703	CC[C@@H](C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O)OCC	0
ZINC89331716	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)c1cc(cs1)C(=O)N)O	0
ZINC89331719	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)c1cc(cs1)C(=O)N)O	0
ZINC89331939	Cc1ccc(cc1NC(=O)N[C@H](C)C(C)(C)C[NH+](C)C)c1ncco1	0
ZINC89332712	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)CCn1cncn1)O	0
ZINC89332975	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)CN1CCCCC1=O)O	0
ZINC89334083	CCCCN(CCO)C(=O)Nc1cc(ccc1C)c1ncco1	0
ZINC89334224	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)c1ccc[nH]c1=O)O	0
ZINC89334809	C[C@@H]1CCO[C@H]1C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89338037	CC(C)CCO[C@@H]1CCCC[C@H]1NC(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC89346035	C[N@H+](CCCO)C1CCN(CC1)C(=O)Nc1ccc(cc1F)F	0
ZINC89346088	CN(CCCc1c(c([nH]n1)N)C#N)c1ccc2ccc(cc2n1)F	1
ZINC89351059	C[N@@H+](Cc1ccc(cc1)C(=O)N)C[C@@H]1CC[N@H+](CC1)CCO	0
ZINC89354169	CC(C)CCO[C@H]1CCCC[C@H]1NC(=O)c1cc(cs1)C(=O)N	0
ZINC89358547	CCOCCO[C@@H](C)C(=O)N1CCC[C@H]1c1ccc(cc1)C(C)C	0
ZINC89365390	CN(c1cccc(c1)CO)S(=O)(=O)c1ccc(c(c1)C(F)(F)F)F	0
ZINC89373633	COC[C@H](C(=O)N)NC(=O)CCc1ccc(cc1)OC(F)F	1
ZINC89373842	COC[C@@H](C(=O)N)NC(=O)c1ccc(c(c1)Br)F	1
ZINC89373845	COC[C@H](C(=O)N)NC(=O)c1ccc(c(c1)Br)F	1
ZINC89373964	CC(C)(C)[C@@H]1CCc2c(cc(s2)C(=O)N[C@@H](COC)C(=O)N)C1	0
ZINC89374033	Cc1cc(c(s1)C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89374189	COC[C@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1c(cccc1F)F	1
ZINC89374289	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1)OC(F)(F)F	1
ZINC89374291	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1)OC(F)(F)F	1
ZINC89374366	Cc1cc2nc(c(c(n2n1)C)CCC(=O)N[C@@H](COC)C(=O)N)C	0
ZINC89374429	Cc1c2c(oc1C(=O)N[C@@H](COC)C(=O)N)CC(CC2=O)(C)C	0
ZINC89374452	Cc1ccc(cc1C)C(=O)CCC(=O)N[C@H](COC)C(=O)N	0
ZINC89374847	Cc1cc(ccc1c1ccc(cc1F)C(=O)N[C@H](COC)C(=O)N)F	1
ZINC89374884	CC[C@H](C(=O)N[C@H](COC)C(=O)N)Oc1ccccc1F	1
ZINC89375022	COC[C@@H](C(=O)N)NC(=O)CSc1ccccc1F	1
ZINC89375199	COC[C@H](C(=O)N)NC(=O)c1cccc(c1)COc1cccc(c1)F	1
ZINC89375208	COC[C@@H](C(=O)N)NC(=O)c1ccn(n1)c1cccc(c1)C(F)(F)F	1
ZINC89375533	Cc1cccc(c1C(=O)N[C@@H](COC)C(=O)N)I	0
ZINC89375593	CC[C@@H](C)c1ccccc1OCC(=O)N[C@@H](COC)C(=O)N	0
ZINC89375639	COC[C@@H](C(=O)N)NC(=O)c1ccn(n1)c1cccc(c1)F	1
ZINC89375682	Cc1cc(c(cc1F)F)C(=O)N[C@H](COC)C(=O)N	1
ZINC89375719	COC[C@@H](C(=O)N)NC(=O)COc1cccc(c1)C(F)(F)F	1
ZINC89375755	COC[C@@H](C(=O)N)NC(=O)[C@H]1C[C@@H]1c1ccc(cc1)C(F)(F)F	1
ZINC89375888	C[C@H](CSc1ccc(cc1)F)C(=O)N[C@H](COC)C(=O)N	1
ZINC89375928	CC[C@H](C)[C@H](c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89376090	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1F)OC	1
ZINC89376172	CC(C)(c1cccc(c1)C(F)(F)F)C(=O)N[C@H](COC)C(=O)N	1
ZINC89376184	COC[C@@H](C(=O)N)NC(=O)Cc1ccccc1OC(F)F	1
ZINC89376294	Cc1c(nc(o1)c1cccs1)CC(=O)N[C@H](COC)C(=O)N	0
ZINC89376417	COC[C@@H](C(=O)N)NC(=O)Cc1ccccc1[N+](=O)[O-]	0
ZINC89376430	Cc1ccc(c(c1)O)C(=O)N[C@H](COC)C(=O)N	0
ZINC89376627	Cc1c(sc(n1)c1ccc(cc1)F)C(=O)N[C@@H](COC)C(=O)N	1
ZINC89376628	Cc1c(sc(n1)c1ccc(cc1)F)C(=O)N[C@H](COC)C(=O)N	1
ZINC89376657	COC[C@H](C(=O)N)NC(=O)CCOc1cccc(c1)Cl	0
ZINC89376715	COC[C@@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1c(cccc1Cl)F	1
ZINC89376716	COC[C@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1c(cccc1Cl)F	1
ZINC89376761	COC[C@H](C(=O)N)NC(=O)c1cc(c(c(c1F)F)F)F	1
ZINC89376881	COC[C@H](C(=O)N)NC(=O)CCCCCc1cccs1	0
ZINC89376957	COC[C@H](C(=O)N)NC(=O)c1ccccc1CCc1ccccc1	0
ZINC89377098	Cc1cc(cc(c1OC(F)F)C)C(=O)N[C@@H](COC)C(=O)N	1
ZINC89377114	COC[C@H](C(=O)N)NC(=O)c1cnn(n1)c1ccc(cc1)F	1
ZINC89377115	COC[C@@H](C(=O)N)NC(=O)/C=C/c1ccnc2c1cccc2	0
ZINC89377295	COC[C@H](C(=O)N)NC(=O)c1cccc(n1)Cl	0
ZINC89377359	CCS(=O)(=O)CCN(C)C(=O)[C@H](C)CSc1ccc(cc1)F	0
ZINC89377530	C[C@@H](C(=O)N[C@@H](COC)C(=O)N)OCc1ccccc1	0
ZINC89377622	COC[C@@H](C(=O)N)NC(=O)/C=C(/c1ccc(cc1)Cl)\C(F)(F)F	1
ZINC89377695	COC[C@H](C(=O)N)NC(=O)c1cc(cc(c1)F)F	1
ZINC89377988	Cc1cc2cc(oc2cc1C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89378001	C[C@@H](Cc1cccc(c1)F)CC(=O)N[C@H](COC)C(=O)N	1
ZINC89378012	COC[C@H](C(=O)N)NC(=O)[C@H]1CCCC[N@@H+]1Cc1ccc(cc1)F	1
ZINC89378092	COC[C@H](C(=O)N)NC(=O)c1cccc(c1)OC(F)F	1
ZINC89378339	COC[C@H](C(=O)N)NC(=O)/C=C/c1ccc(cc1[N+](=O)[O-])F	1
ZINC89378462	COC[C@@H](C(=O)N)NC(=O)c1cccc(c1F)Cl	1
ZINC89385666	CN1CCO[C@@H]2[C@@H]1C[N@H+](C2)CCC(=O)Nc1cccc(c1)F	0
ZINC89386047	COC[C@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)Sc1ccccc1F	1
ZINC89386144	COC[C@@H](C(=O)N)NC(=O)Cc1cc(ccc1F)F	1
ZINC89386661	COC[C@H](C(=O)N)NC(=O)c1ccccc1O	0
ZINC89387350	Cc1ccc(cc1)c1nc(cs1)CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89387421	COC[C@H](C(=O)N)NC(=O)[C@H]1C[C@@H]1c1ccc(cc1)OC(F)(F)F	1
ZINC89387444	CC(C)Oc1cccc(c1)/C=C/C(=O)N[C@H](COC)C(=O)N	0
ZINC89387550	COC[C@@H](C(=O)N)NC(=O)c1ccn(n1)c1c(cccc1F)F	1
ZINC89387923	COC[C@@H](C(=O)N)NC(=O)c1cc(ccc1O)Cl	0
ZINC89387965	COC[C@H](C(=O)N)NC(=O)COc1ccc(cc1F)Br	1
ZINC89388170	COC[C@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1ccc(c(c1)F)F	1
ZINC89388383	C[C@@H](C(=O)N[C@@H](COC)C(=O)N)Oc1cccc(c1)Cl	0
ZINC89388393	CC(C)Sc1ccccc1C(=O)N[C@H](COC)C(=O)N	0
ZINC89388533	C[C@@H](CC1CCCC1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89388564	COC[C@@H](C(=O)N)NC(=O)CCc1ccc(cc1)Br	0
ZINC89388646	COC[C@@H](C(=O)N)NC(=O)CCc1nc(no1)c1cccs1	0
ZINC89388687	COC[C@H](C(=O)N)NC(=O)C1(CCCCC1)c1cccc(c1)F	1
ZINC89388792	CC(C)(C)c1ncc(s1)/C=C/C(=O)N[C@H](COC)C(=O)N	0
ZINC89388916	COC[C@H](C(=O)N)NC(=O)CCc1ccc(cc1)F	1
ZINC89388948	C[C@H](C(=O)N[C@H](COC)C(=O)N)Oc1ccc(cc1Br)F	1
ZINC89388999	C[C@@H](CC(=O)N[C@H](COC)C(=O)N)C(C)(C)C	0
ZINC89389047	COC[C@H](C(=O)N)NC(=O)[C@@H]1CCC[N@H+]1Cc1ccc(cc1)F	1
ZINC89389049	COC[C@@H](C(=O)N)NC(=O)[C@H]1CCC[N@@H+]1Cc1ccc(cc1)F	1
ZINC89389079	COC[C@H](C(=O)N)NC(=O)c1cc(c(cc1F)F)F	1
ZINC89389099	COC[C@@H](C(=O)N)NC(=O)Cc1ccc(cc1)F	1
ZINC89389293	Cc1c(cc(s1)C(=O)N[C@@H](COC)C(=O)N)c1ccc(cc1)F	1
ZINC89389516	COC[C@@H](C(=O)N)NC(=O)c1c(cc(cc1F)F)F	1
ZINC89389600	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1F)F	1
ZINC89389602	COC[C@@H](C(=O)N)NC(=O)C1(CCCC1)c1cccc(c1)F	1
ZINC89389765	COC[C@H](C(=O)N)NC(=O)c1cc(c(c(c1)F)F)F	1
ZINC89389788	C[C@H](c1ccccc1F)C(=O)N[C@H](COC)C(=O)N	1
ZINC89389833	COC[C@@H](C(=O)N)NC(=O)C1(CCC1)c1ccc(c(c1)Cl)Cl	0
ZINC89391118	COC[C@@H](C(=O)N)NC(=O)c1cc2ccc(cc2[nH]1)Br	0
ZINC89391185	COC[C@H](C(=O)N)NC(=O)c1c[nH]nc1c1ccccc1F	1
ZINC89391194	COC[C@@H](C(=O)N)NC(=O)[C@@H]1CCc2c(c([nH]n2)C(F)(F)F)C1	1
ZINC89391384	COC[C@@H](C(=O)N)NC(=O)c1c[nH]nc1c1ccc(c(c1)Cl)F	1
ZINC89391837	COC[C@H](C(=O)N)NC(=O)C(c1ccccc1)(c1ccccc1)O	0
ZINC89392546	COC[C@@H](C(=O)N)NC(=O)c1c(cco1)c1ccc(cc1)F	1
ZINC89392990	COC[C@@H](C(=O)N)NC(=O)c1cccc2c1[nH]nc2	0
ZINC89393505	C[C@H](C(=O)N[C@H](COC)C(=O)N)N1CCN(CC1)c1ccc(cc1)F	1
ZINC89394089	Cc1cc(c(n1C(C)C)C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89394246	Cc1cc(c(n1c1cccc(c1)F)C)C(=O)N[C@H](COC)C(=O)N	1
ZINC89394698	CCN(C)[C@@H](c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89395324	CCc1c(c(no1)C)NC(=O)c1cc(ccc1OCC=C)C(F)(F)F	1
ZINC89409113	CCc1c(c(no1)C)NC(=O)[C@@H]1COc2c1cccc2	0
ZINC89410477	COCCN(CCO)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC89413085	Cc1cc(ccc1C(=O)C)NC(=O)C1(CC1)c1cccc(c1)F	0
ZINC89413678	CCc1c(c(no1)C)NC(=O)N[C@H](C)c1ccc(c(c1)F)S(=O)(=O)C	0
ZINC89414637	CCc1c(c(no1)C)NC(=O)N[C@@H](C)c1c(cccc1F)OC	0
ZINC89417098	CCc1c(c(no1)C)NC(=O)N[C@H](CC(=O)N)C1CCCCC1	0
ZINC89419353	CCc1c(c(no1)C)NC(=O)N1CCC[C@H]1c1ccco1	0
ZINC89422060	Cc1c(cnn1C)CNC(=O)CNC(=O)c1ccc(cc1F)F	0
ZINC89422137	Cc1c(sc(n1)COC)C(=O)N1CCCc2c1c(cc(c2)F)F	1
ZINC89422240	COc1ccc(c(c1)CCCNC(=O)c1ccc(cc1)C(=S)N)OC	0
ZINC89422352	COC(=O)C1(CCCC1)NCc1nnnn1c1ccccc1	0
ZINC89422441	COC(=O)C1(CCCC1)[NH2+]CCOc1ccccc1F	1
ZINC89422933	c1cc(ccc1C[NH+]1CCN(CC1)C(=O)CO)C(=O)N	0
ZINC89422986	C[C@@H](C(=O)Nc1ccccc1C#N)N1CCN(CC1)C(=O)CO	0
ZINC89423376	CC[C@@H](C(=O)N)N1CCN(CC1)C(=O)CO	0
ZINC89423666	c1ccc(cc1)[C@@H](C(=O)NC1CC1)N1CCN(CC1)C(=O)CO	0
ZINC89423765	C[C@@H](C(=O)Nc1ccc(cn1)Cl)N1CCN(CC1)C(=O)CO	0
ZINC89424340	COc1cccc(c1OC(=O)C1CCC(CC1)(F)F)C(=O)OC	0
ZINC89428183	C[N@H+]1CCC[C@H]1CC[N@H+](C)C[C@@H](COc1ccccc1C(F)(F)F)O	0
ZINC89441059	C[C@H](C(=O)Nc1nc(c(s1)C(=O)OC)C1CC1)OCCC(C)C	0
ZINC89441165	CCc1c(c(no1)C)NC(=O)N(C)[C@H](C)c1ccccc1F	0
ZINC89447770	Cc1ccc(cc1)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89448249	Cc1ccc(cc1)CCC(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89448650	c1ccc2c(c1)[C@@H](CCN2C(=O)CSc1ccccc1F)C(=O)N	0
ZINC89449265	CC(C)COCCC(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89450451	c1ccc2c(c1)[C@H](CCN2C(=O)[C@@H]1C[C@@H]1c1cccc(c1)F)C(=O)N	0
ZINC89450771	C=CCOc1ccc(cc1)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89464648	COc1ccc(cc1OC)NC(=O)CO/N=C(\C(F)(F)F)/N	1
ZINC89465312	c1ccc2c(c1)[C@@H](CCN2C(=O)Cc1cccc(c1)F)C(=O)N	0
ZINC89465968	c1ccc2c(c1)[C@@H](CCN2C(=O)c1ccccc1Cl)C(=O)N	0
ZINC89467184	Cc1cc(ccc1C(=O)C)NC(=O)NCCCC[N@@H+]1CCC[C@@H]1CO	0
ZINC89467792	C[C@H](C(=O)N1CC[C@H](c2c1cccc2)C(=O)N)SCc1ccccc1	0
ZINC89467826	CC[C@H](CC(=O)N1CC[C@H](c2c1cccc2)C(=O)N)C(C)C	0
ZINC89468249	CCC[C@H]1CN(CCO1)C(=O)c1cc(ccc1NC(=O)[C@H]1C[C@@H]1C)F	1
ZINC89468855	CCC[C@@H]1CN(CCO1)C(=O)C[C@@](c1nccn1C)(C(F)(F)F)O	0
ZINC89471766	CCC[C@H]1CN(CCO1)C(=O)CCc1nc(no1)C1CC1	0
ZINC89472379	CCC[C@@H]1CN(CCO1)C(=O)Cc1ccc(nc1)C	0
ZINC89473257	CCC[C@@H]1CN(CCO1)C(=O)c1cc(cs1)C(=O)N	0
ZINC89477320	c1cc(c(nc1)NC(=O)c1ccnc(c1)OCC(F)F)O	0
ZINC89484963	c1ccc2cc(c(cc2c1)C(=O)NNC(=O)C1CCC(CC1)(F)F)O	0
ZINC89485697	CCCN(CCO)C(=O)c1c(cn(n1)c1ccc(cc1)C(C)C)[O-]	0
ZINC89486027	CCCN(CCO)C(=O)c1c(cn(n1)c1ccc(cc1C)F)[O-]	0
ZINC89486126	C1CCC(CC1)(CC(=O)NCCS(=O)(=O)N)O	0
ZINC89486524	CCc1cc(n[nH]1)NC(=O)[C@@H]1CC(=O)N([C@@H]1c1ccc(c(c1)F)Cl)C	0
ZINC89487279	C=C[C@H](CC(=O)Nc1ccncc1O)c1ccccc1	0
ZINC89488718	c1cc(c(cc1F)C(=O)OCCOc1ccnc(c1)Cl)F	1
ZINC89488740	c1cc(ccc1C(=O)OCCOc1ccnc(c1)Cl)F	1
ZINC89490345	CC[C@H](C)/C(=N/S(=O)(=O)c1cn(c[nH+]1)C(C)C)/[O-]	0
ZINC89492191	c1ccc(c(c1)[C@@H]1C[C@H]1C(=O)OCc1nncn1C1CC1)C(F)(F)F	0
ZINC89497060	Cc1nc([nH]n1)[C@H](C(C)C)Nc1ccc(cn1)Br	0
ZINC89497085	Cc1[nH]nc(n1)[C@@H]1CCCN(C1)C(=O)[C@H]1[C@@H]2C[C@H]3C[C@@H](C2)C[C@@H]1C3	0
ZINC89506499	C[C@H](C(=O)Nc1cccc(c1)F)O/N=C(\Cc1cccnc1)/N	0
ZINC89508057	CC(C)C[C@@H]1C(=O)N(C(=O)N1)CCSCC(C)C	0
ZINC89508180	CC(C)OC[C@@H](CO/N=C(/c1ccccc1OC)\N)O	0
ZINC89508270	CC(=C)CO/N=C(\Cc1ccccc1)/N	0
ZINC89508294	Cc1nc(cs1)C/C(=N/OC[C@@H](COC(C)C)O)/N	0
ZINC89508316	CC(C)OC[C@H](CO/N=C(\c1ccc(cc1)N(C)C)/N)O	0
ZINC89508342	CC(C)OC[C@@H](CO/N=C(\c1cccnc1N1CCCCC1)/N)O	0
ZINC89508347	CC(C)OC[C@@H](CO/N=C(\c1ccc(nc1)N1CCCCC1)/N)O	0
ZINC89510647	CC(C)(C)Oc1ccc(cc1)C(=O)N[C@H]1c2ccccc2C[C@H]1O	0
ZINC89510830	C[C@@H](CC(=O)N[C@H]1c2ccccc2C[C@H]1O)C(=O)c1cccc(c1)F	0
ZINC89510977	c1ccc2c(c1)C[C@H]([C@H]2NC(=O)CCCCCc1cccs1)O	0
ZINC89512308	c1cc(c(cc1S(=O)(=O)N)C(=O)N1CC(C1)O)Cl	0
ZINC89512665	CC[C@H](CCO)NC(=O)c1cc(c(nc1[O-])SC)C#N	0
ZINC89521936	CCO[C@H](C)c1nc(on1)CSC1=N[C@H](CS1)C	0
ZINC89524661	C[C@@H]1CSC(=N1)SCc1csc(n1)NC(=O)C	0
ZINC89525374	c1ccc(c(c1)N1CC[C@H](C1=O)Sc1nnc(n1C1CC1)CO)F	0
ZINC89526154	Cc1ccc(cc1F)NC(=O)[C@H](C)Sc1nnc(n1C1CC1)CO	0
ZINC89526389	c1ccc2c(c1)c(nc(n2)CSc1nnc(n1C1CC1)CO)N	0
ZINC89527036	c1cc2c(nc1)n(c(=O)o2)CCOc1ccc(cc1F)Br	1
ZINC89528067	Cc1cc(ccc1C(=O)Nc1c(cc(cc1F)C#C)F)n1cncn1	0
ZINC89530828	c1cc(ccc1/C=C/C(=O)Nc1cc(ccc1O)[N+](=O)[O-])C(=O)N	0
ZINC89531550	c1cc(c(c(c1)F)[C@@H]1C[C@H]1C(=O)Nc1cc(ccc1O)[N+](=O)[O-])F	0
ZINC89540856	Cc1ccc2cc(c(nc2c1)C)C(=O)Nc1cc(ccc1O)[N+](=O)[O-]	0
ZINC89541109	c1cc(c(cc1[N+](=O)[O-])NC(=O)c1cc(cc(c1N)[N+](=O)[O-])F)O	0
ZINC89542523	CN(C)C(=O)Cn1cc(nn1)C(=O)NN1CCCCC1	0
ZINC89543309	c1ccc(c(c1)C(=O)N1CCC(CC1)c1ccnn1CCO)F	0
ZINC89544484	Cc1c(c[nH]n1)CCCNC(=O)N[C@H](C)[C@@H]1CCCO1	0
ZINC89549628	C[C@@H](C(=O)N1CCN(CC1)C(=O)CO)Oc1cccc(c1)Cl	0
ZINC89561420	CC(C)(C)OC(=O)N1CC(=CC(=O)N[C@@H]2CC[C@H](CC2)O)C1	0
ZINC89563108	CNC(=O)NCC(=O)NCCN1CCN(CC1)Cc1ccccc1	0
ZINC89563386	COc1ccc(cc1)[C@@H]1CCCN1C(=O)Cc1ccc[nH]1	0
ZINC89570609	c1cc([nH]c1)CC(=O)N1CCO[C@H](C1)c1ccc(c(c1)F)F	0
ZINC89573087	C[C@@H](CCNC(=O)CNC(=O)NC)c1ccc(cc1)OC	0
ZINC89574582	CCOC(=O)C[C@@H](C)C/[NH+]=C/c1cc(ccc1O)OC	0
ZINC89574607	COc1cccc(c1O)/C=N/c1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89578153	Cc1cc(c(n1c1ccc(cc1)F)C)C(=O)N1C[C@@H](C[C@@H]1C(=O)N)O	0
ZINC89583498	c1cc(ccc1[C@@H](CN1C(=O)[C@@H]2C[C@@H]2C1=O)O)F	0
ZINC89587800	Cc1cc(ccc1F)S(=O)(=O)Nc1ccc(c(c1)S(=O)(=O)N)O	0
ZINC89588118	c1ccc(cc1)N1CCN(CC1)C(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89590372	CCOc1ccc(c(c1F)C(=O)N1CCN(CC1)c1ccccn1)F	1
ZINC89591667	CCOc1ccc(c(c1F)C(=O)N(C)Cc1ccc(cc1)F)F	1
ZINC89598835	CCOc1ccc(cc1)CN[C@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC89601480	COc1ccc(cc1)COCCCC(=O)NCCc1ccccc1F	1
ZINC89604826	c1cc(c(c(c1)F)n1ccc(n1)CSCC1(COC1)CO)F	0
ZINC89616432	Cc1ccc(c(c1)[C@H]1CCCN1C(=O)CNCC(F)(F)F)C	1
ZINC89616573	Cc1ccc(c(c1)CNc1ccccc1OCCC(=O)N)F	1
ZINC89617634	c1cc(c(cc1Cl)C(=O)N)NC(=O)c1ccnc(c1)OCC(F)F	0
ZINC89636194	CCOc1ccc(c(c1F)C(=O)N[C@@H](C)C(=O)N)F	1
ZINC89636196	CCOc1ccc(c(c1F)C(=O)N[C@H](C)C(=O)N)F	1
ZINC89638999	CCCn1c(nnc1SCCC(=O)N)C	0
ZINC89646262	COCc1nc(on1)[C@@H]1CCC[N@@H+]1Cc1ccccc1	0
ZINC89648105	CCOc1ccc(c(c1F)C(=O)N1CCC[C@H](C1)C(=O)OCC)F	1
ZINC89648910	CSCC(=O)N[N-]S(=O)(=O)c1ccc(c(c1F)F)F	1
ZINC89650328	CCOc1ccc(c(c1F)C(=O)N[C@@H]1CCc2c1cccc2)F	1
ZINC89650791	CCCn1c(nn(c1=S)CN1CCO[C@@H](C1)c1ccccc1F)C	1
ZINC89651273	CCCn1c(nn(c1=S)C[N@H+]1C[C@@H]([C@@H]1c1ccccc1)C)C	0
ZINC89651903	CCN1C(=O)CN(C1=O)CN1CCC(CC1)(C(F)(F)F)O	0
ZINC89656711	C=CCn1c(nn(c1=S)C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O)C1CC1	0
ZINC89659099	CSCC(=O)NNC(=O)N[C@H]1CCC[C@@H](C1)C(F)(F)F	1
ZINC89660435	c1cc(c(nc1)OCC(F)F)C(=O)N1CCN(CC1)CCO	0
ZINC89661869	COCCCCNc1ccccc1OCC(F)F	1
ZINC89662506	C[C@](CNC(=O)OC(C)(C)C)(c1ccsc1)O	0
ZINC89665874	Cc1ccc2cc([nH]c2c1)C(=O)N1CCC[C@@](C1)(C)CO	0
ZINC89675474	C[C@H](CC(=O)Nc1c(c([nH]n1)CCC[NH2+]C)C#N)c1ccc(cc1)F	1
ZINC89675965	c1cc(ccc1CNC(=O)CCSc1c(cc(c(n1)N)C#N)C#N)F	1
ZINC89676541	Cc1c2cc(ccc2oc1CNC(=O)NNC(=O)CSC)F	1
ZINC89676761	C[NH2+]CCCc1c(c(n[nH]1)NC(=O)[C@H]1C[C@H]1c1cccc(c1)F)C#N	1
ZINC89677340	CCOC(=O)c1ccc(cc1)NC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89679495	CC[C@H](C)C(=O)CSc1c2cnn(c2ncn1)c1ccc(cc1)F	0
ZINC89689426	c1c(sc(n1)[C@H]1CCCO1)C(=O)Nc1nc(n[n-]1)C(F)(F)F	0
ZINC89689591	CSCC(=O)NNC(=O)Nc1ncc(s1)c1ccccc1	0
ZINC89694960	CC[C@H](C)n1c(c(cn1)C(=O)NC[C@@H](c1ccc(cc1)Cl)O)C1CC1	0
ZINC89700047	Cc1cc2c(s1)ncn(c2=O)CC(=O)NCc1cc(cc(c1)F)F	0
ZINC89702036	Cc1ccsc1CNC(=O)C[N@@H+](CCO)C1CCCCC1	0
ZINC89703592	c1cc(c2c(c1F)CC[C@@H]2NC[C@H](c1ccsc1)O)Br	0
ZINC89703724	CSC[C@H](CCO)N[C@H]1CCc2c1c(ccc2F)Br	0
ZINC89703897	CC(C)[C@@H](CC[NH2+][C@H]1CCc2c1c(ccc2F)Br)O	0
ZINC89704136	c1ccc(c(c1)C#N)NC(=O)CCn1cnc(cc1=O)C1CCC1	0
ZINC89704409	COC[C@H](c1ccco1)[NH2+][C@H]1CCc2c1c(ccc2F)Br	1
ZINC89704979	c1cc(c2c(c1F)CC[C@@H]2[NH2+]C[C@@]1(CCOC1)CCO)Br	0
ZINC89720462	c1ccc(cc1)/C=C/COCC(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89721862	c1cc(c(cc1CC(=O)N1CCc2c(sc(c2C#N)N)C1)F)F	0
ZINC89722362	CCc1c(c([nH]c1C(=O)N1CCc2c(sc(c2C#N)N)C1)C)C(=O)C	0
ZINC89722968	CC(=O)c1ccc(c(c1)OC)OC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89735069	CCn1c(cc(c1C)C(=O)N1CCc2c(sc(c2C#N)N)C1)C	0
ZINC89735573	Cc1ccc(c(c1)O)C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89735756	c1ccc(cc1)n1cc(cn1)C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89735875	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89735952	CCCOCC(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89736140	CC(C)CCCCCC(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89738272	CN(C)c1nc(ns1)CO/N=C(/c1ccc(cc1Cl)F)\N	1
ZINC89739927	c1c(sc(n1)Cl)CO/N=C(/[C@@H]1CCOC1)\N	0
ZINC89743771	C1CCC(C1)N(C1CC1)C(=O)CN1C(=O)[C@@H]2C[C@@H]2C1=O	0
ZINC89746649	CCOC(=O)C[C@@H](C)CNC(=O)N[C@@H]1Cc2ccccc2OC1	0
ZINC89746814	CCOC(=O)C[C@@H](C)CNC(=O)NC[C@](C)(c1ccco1)O	0
ZINC89747137	CCOC(=O)C[C@H](C)CNC(=O)N(C)CC(F)F	1
ZINC89747701	CCOC(=O)C[C@H](C)CNC(=O)NC[C@@H](c1ccccc1F)O	0
ZINC89747707	CCOC(=O)C[C@@H](C)CNC(=O)N1CCC[C@@H]1c1cccc(c1)F	1
ZINC89749834	Cn1cc(c(n1)c1cc2ccccc2o1)CNC[C@@H](C(F)(F)F)O	0
ZINC89753068	CCOc1ccc(c(c1F)C(=O)NCCS(=O)(=O)N)F	1
ZINC89755567	Cn1cc(cn1)C[C@@H]1CCN(C1)C(=O)c1cc(cc(c1O)Cl)F	0
ZINC89757199	c1cc(cc(c1)C(=O)Nc1ccc(c(c1)Cl)C(=O)N)c1ccoc1	0
ZINC89757649	C[C@H]1CC[C@H](CN1C(=O)CCCn1ccc2c1ccc(c2)Cl)C(=O)N	0
ZINC89760933	Cn1cc(cn1)CCCNC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89761160	CCOc1ccc(c(c1F)C(=O)Nc1cc(ccc1C(=O)N)Cl)F	1
ZINC89761775	CC(C)(CNC(=O)Nc1cccc(c1)c1[nH+]c2ccccc2n1C)O	0
ZINC89763512	c1ccc2c(c1)cncc2C(=O)N1CC[C@H](C1)Oc1cccc(c1)Cl	0
ZINC89767607	COC(=O)[C@@H]1C[C@@H]1C(=O)NCCc1cccc(c1)[N+](=O)[O-]	0
ZINC89767752	CN(CC(=O)NCCc1cccc(c1)[N+](=O)[O-])C(=O)N	0
ZINC89767965	c1cc([nH]c1)C(=O)NC[C@H](c1ccc(cc1)OC(F)F)O	0
ZINC89768151	c1cc(c(c(c1)F)F)CCC(=O)N1CC[C@@]2(CCCC[C@@H]2C1)O	0
ZINC89769572	c1cc(c(cc1F)F)[C@@H](CNC(=O)Nc1cnn(c1)CC(=O)N)O	0
ZINC89770962	CCOc1ccc(c(c1F)C(=O)Nc1ccccc1n1cnnn1)F	1
ZINC89772770	CN(C)C(=O)COc1cccc(c1)NC(=O)c1c(ncs1)C1CC1	0
ZINC89772801	CCOc1ccc(c(c1F)C(=O)N[C@@H](C)COc1ccc(cc1)F)F	1
ZINC89772825	CCOc1ccc(c(c1F)C(=O)N1CCO[C@@H]2[C@H]1CCCC2)F	1
ZINC89773591	COC[C@H](c1ccco1)NC(=O)CCCn1ccc2c1ccc(c2)Cl	0
ZINC89773882	c1cc(c(cc1NC(=O)c1cnc(s1)[C@H]1CCCO1)F)OC1CCC1	0
ZINC89773989	CCCOC1(CCCCC1)CNC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89775036	c1cc(cc(c1)F)C[C@@H]1CCCN1C(=O)CC1CCSCC1	0
ZINC89775097	c1cc(cc(c1)F)C[NH2+]CC1(CCOCC1)C(=O)N	1
ZINC89779307	COC[C@H](C[N@@H+]1CC[C@H](CC1)NS(=O)(=O)c1cccc(c1F)F)O	0
ZINC89780719	c1cc(cc(c1)OCc1cccnc1)C(=O)N1CCSC[C@@H]1CCO	0
ZINC89781060	c1cc(ccc1C(=O)NC[C@@H](c1ccsc1)O)NC=O	0
ZINC89781080	c1cc(ccc1C(=O)Nc1ccc(c(c1)C(F)(F)F)O)n1cnnc1	0
ZINC89781596	CSc1ccc(cc1NC(=O)Cc1cccc(c1)OCC#N)Cl	0
ZINC89783394	CCOC(=O)CC[C@@H](C)NS(=O)(=O)c1ccc(cc1)C(F)(F)F	1
ZINC89783553	CCOC(=O)CCN(C1CC1)C(=O)c1c(ncs1)C1CC1	0
ZINC89783837	CC[C@@H](C)NC(=O)[C@@H](C)NC(=O)Cc1cccc(c1)OCC#N	0
ZINC89783842	C#CCN1CCN(CC1)C(=O)c1cc(ccc1O)Cc1ccccc1	0
ZINC89785043	c1cc(c(nc1)OCC(F)F)C(=O)NCC(=O)Nc1ccc(cc1)F	0
ZINC89787138	CCOC(=O)C[C@H](C)CNC(=O)CSc1ccc(cc1)F	1
ZINC89787447	c1cc(ccc1CCC[N@H+]1CC[C@@H](CC1)C(=O)N)C(F)(F)F	1
ZINC89788464	CCOC(=O)C[C@@H](C)CNC(=O)CNC(=O)c1ccccc1C	0
ZINC89788685	CCOC(=O)C[C@H](C)CNC(=O)CCC(C)(C)c1ccccc1	0
ZINC89789307	CCOC(=O)C[C@H](C)CNC(=O)c1ccc(c(c1)F)C	1
ZINC89792157	CCOc1ccc(c(c1F)C(=O)N(C)c1cccc(c1)SC)F	1
ZINC89792368	CCOCc1cccc(c1)NC(=O)c1c(ccc(c1F)OCC)F	1
ZINC89792921	CC[C@H](C)n1c(c(cn1)C(=O)Nc1ccc(c(c1)F)C(=O)N)C1CC1	0
ZINC89792927	CCOc1ccc(c(c1F)C(=O)Nc1ccc(c(c1)F)C(=O)N)F	1
ZINC89794193	c1cc(ncc1C#N)N1CCN(CC1)[C@H]1CCc2c1cc(cc2Cl)Cl	0
ZINC89794431	c1cc(oc1)[C@@H](CNC(=O)Nc1ccc(cc1OC1CCCC1)F)O	0
ZINC89795960	c1cc(c(cc1F)C(F)(F)F)NC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89796723	c1cc(cc(c1)C#N)/C=C/C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89797214	c1cc(cc(c1)F)[C@@H]1C[C@@H]1C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89797278	c1cc(cc(c1)C(=O)NNC(=O)c1cccnc1OCC(F)F)C#N	0
ZINC89797632	c1cc2c(cc1NC(=O)[C@@H]1CCC[C@H](C1)C(F)(F)F)c(n[nH]2)C(=O)N	0
ZINC89797849	COc1ccc(cc1O)CNc1ccn(n1)c1c(cccn1)Cl	0
ZINC89797989	c1cc(oc1)c1nc(cs1)CNc1ccc(cc1)C(F)(F)F	0
ZINC89798050	CCOc1ccc(c(c1F)C(=O)NNC(=O)Cc1ccccn1)F	1
ZINC89798335	c1ccc(cc1)C[N@@H+]1C[C@@H](C[C@@H]1CNC/C=C/c1ccc(cc1)F)O	0
ZINC89798714	Cc1cccc(c1C)C[NH2+]C[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89798971	c1ccc(cc1)CN1C[C@H](C[C@@H]1C[NH2+]Cc1ccc(c(c1)F)Cl)O	0
ZINC89799006	c1ccc(cc1)C[N@H+]1C[C@H](C[C@@H]1CNCc1c(cccc1Cl)F)O	0
ZINC89799537	Cc1ccc(cc1C)CNC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89799539	Cc1ccc(cc1C)CNC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89799807	Cc1ccc(s1)C(=O)CCC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89800005	c1cc(sc1)CN(C1CC1)S(=O)(=O)N	0
ZINC89802964	CCOc1ccc(c(c1F)C(=O)N[C@@H](C(C)C)C(=O)N)F	1
ZINC89805054	CCOC(=O)CC[C@H](C)NC(=O)CCSc1ccc(cc1)F	1
ZINC89806197	CCOC(=O)CC[C@H](C)NC(=O)/C=C/c1ccc2ccc(cc2n1)Cl	0
ZINC89807290	c1cc2c(cc1NCc1ccc(cc1Cl)F)c([nH]n2)C(=O)N	0
ZINC89807505	CCCOc1ccc(cc1)CNc1ccc2c(c1)c([nH]n2)C(=O)N	0
ZINC89807825	c1cc(cc(c1)F)CNc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89807967	c1cc(oc1)CNc1ccc2c(c1)c([nH]n2)C(=O)N	0
ZINC89808213	COc1cccc(c1)CNc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89808257	Cc1cc(cc(c1CNc1ccc2c(c1)c(n[nH]2)C(=O)N)C)Cl	0
ZINC89808699	CCOc1ccc(c(c1F)C(=O)N[C@@](C)(CC(C)C)C(=O)N)F	1
ZINC89810522	CCOc1ccc(c(c1F)C(=O)Nc1c(cc(s1)C)C(=O)N)F	1
ZINC89811085	CCOc1ccc(c(c1F)C(=O)Nc1ccn(n1)CCCOC)F	1
ZINC89811683	c1cc(c(nc1)OCC(F)F)C(=O)Nc1ccn(n1)CCC(=O)N	0
ZINC89813359	c1ccc(c(c1)C1(CC1)CNC(=O)CCCc1nc(no1)C1CC1)F	1
ZINC89813580	CCOc1ccc(c(c1F)C(=O)NCc1cccc(c1O)OC)F	0
ZINC89813993	c1ccc(c(c1)CNCc1ccc(s1)C(=O)N)F	1
ZINC89814033	c1ccc(c(c1)CSC[C@H](CO)O)C(F)(F)F	0
ZINC89814328	c1ccc(c(c1)N[C@@H]1CC[N@H+](CC1)C[C@@H](CN1CCOCC1)O)F	0
ZINC89815541	CCOc1ccc(c(c1F)C(=O)N[C@@H]1C[C@@H](C21CCC2)OCC)F	1
ZINC89817831	C1C[C@@H]2CCCN([C@@H]2C1)C(=O)[C@H]1CC[C@@H](CC1)C(=O)N	0
ZINC89818633	C1CC[C@H]2[C@H](C1)CCCN2C(=O)C[NH2+]C[C@@H]1CC[N@H+](CC1)CCO	0
ZINC89820432	CCOc1ccc(c(c1F)C(=O)N[C@H](C(=O)N)C(C)(C)C)F	1
ZINC89822369	CCOc1ccc(c(c1F)C(=O)N1CC[C@@H]([C@H]1C)C)F	1
ZINC89823565	Cc1nc2n(n1)CCC[C@@H]2NC(=O)c1cccnc1OCC(F)F	0
ZINC89824937	c1cc(nc(c1)OCC(F)F)C(=O)N[C@H]1CCCC[C@@H]1C(=O)N	0
ZINC89826893	CCOc1ccc(c(c1F)C(=O)Nc1ccc(nc1)C(=O)N)F	1
ZINC89827268	CCOC(=O)[C@@H]1CC[C@H](C1)NC(=O)c1cccc(n1)OCC(F)F	1
ZINC89828049	c1ccc(cc1)[C@@H]1C[C@@H]1NC(=O)CC[C@@H]1Cc2ccccc2NC1=O	0
ZINC89829672	c1cc(nc(c1)OCC(F)F)C(=O)N[C@H]1CCO[C@@]2(C1)CCSC2	0
ZINC89830784	CCOc1ccc(c(c1F)C(=O)N[C@@H]1CCCC[C@@H]1C(=O)NC)F	1
ZINC89832699	CCOC(=O)Cn1cccc(c1=O)NC(=O)c1c(ncs1)C1CC1	0
ZINC89833748	C[C@@](CNC(=O)c1cccc(c1)c1ccoc1)(c1ccco1)O	0
ZINC89835155	c1cc(cc(c1)[N+](=O)[O-])CCNC(=O)c1cc(oc1)S(=O)(=O)N	0
ZINC89839080	Cc1c(sc(n1)COC)C(=O)Nc1cccc(n1)C(=O)N	0
ZINC89839620	CN(CCCS(=O)(=O)C)C(=O)[C@H]1CCCC[C@H]1C(F)(F)F	1
ZINC89839905	CN(CCCS(=O)(=O)C)C(=O)/C=C/c1cccs1	0
ZINC89840794	CC(C)(CNC(=O)CCCOCc1ccc(cc1)OC)O	0
ZINC89848368	c1nc(c(s1)C(=O)OCCCOCC(F)(F)F)C1CC1	1
ZINC89850721	c1cc(cc(c1)OCC#N)CC(=O)Nc1ccc(c(c1)C(F)(F)F)O	0
ZINC89852457	c1cc(c(nc1)OCC(F)F)C(=O)NCCSCCCO	0
ZINC89853324	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)Nc1ccc(cc1Cl)F)O	0
ZINC89855088	C[C@H](Cc1cccs1)C(=O)NC1(CCOCC1)c1ccc(cc1F)F	0
ZINC89855093	C[C@@H]1CCC[C@H](C1)C(=O)NC1(CCOCC1)c1ccc(cc1F)F	0
ZINC89855477	Cc1ccc(c(c1)C(=O)NC1(CCOCC1)c1ccc(cc1F)F)O	0
ZINC89855641	CC(C)OCCC(=O)NC1(CCOCC1)c1ccc(cc1F)F	1
ZINC89861233	c1ccc2c(c1)CCN([C@H]2CO)C(=O)Nc1cccc(c1)OCCF	0
ZINC89861348	C[C@@H]1CCCN([C@@H]1CO)C(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC89861349	C[C@H]1CCCN([C@@H]1CO)C(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC89861489	Cc1ccc(cc1NC(=O)N1CCC[C@@H]([C@H]1CO)C)C(=O)NC1CC1	0
ZINC89862121	C[C@@H]1CCCN([C@H]1CO)C(=O)Nc1cc(ccc1Cl)C(=O)NC	0
ZINC89863169	c1cc(c(nc1)OCC(F)F)C(=O)NCCC[C@H]1CCCC[C@H]1O	0
ZINC89864823	CCOc1ccc(cc1F)NC(=O)N1CCC[C@@H]([C@H]1CO)C	0
ZINC89865885	C[C@@H]([C@H]1CCCN(C1)C(=O)c1cc(ccc1Cl)N1CCCC1=O)O	0
ZINC89867099	C[C@H](C[C@H](c1cccs1)O)NC(=O)c1cccnc1OCC(F)F	0
ZINC89867350	C[C@@H]1CN(C[C@H]([N@H+]1CCOC)C)C(=O)c1cccc(c1)c1ccoc1	0
ZINC89867887	CCOC(=O)C[C@@H](C)CNC(=O)Nc1cccc(c1)OCC(=C)C	0
ZINC89868297	C[C@@H]1CCCN([C@@H]1CO)C(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC89868298	C[C@H]1CCCN([C@@H]1CO)C(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC89868345	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)Nc1ccc(c(c1)C#N)F)O	0
ZINC89868512	Cc1cc(ccc1C(=O)N)NC(=O)N1CCC[C@@H]([C@@H]1CO)C	0
ZINC89868514	Cc1cc(ccc1C(=O)N)NC(=O)N1CCC[C@@H]([C@H]1CO)C	0
ZINC89872027	C[C@H]1CCCN([C@H]1CO)C(=O)Nc1ccc(cc1OC(F)F)F	0
ZINC89872341	C[C@@H]1CCCN([C@H]1CO)C(=O)Nc1ccc(cc1F)C(=O)N	0
ZINC89873592	CC(C)(C)[C@@H](C(=O)N)NC(=O)Nc1ccc(c(c1)F)OC1CCC1	0
ZINC89873717	CCOC(=O)C[C@@H](C)CNC(=O)Nc1ccn(n1)CC(F)F	1
ZINC89874731	CC(C)(C)[C@@H](C(=O)N)NC(=O)Nc1c(cn(n1)C(C)(C)C)C#N	0
ZINC89874940	c1ccc2c(c1)nc(o2)Sc1nnc(s1)Nc1ccccc1F	0
ZINC89875204	CCOC(=O)CC[C@H](C)NC(=O)Nc1cc(c(cc1F)OC)F	1
ZINC89876131	Cc1ccc(c(n1)Br)NC(=O)N[C@H](C(=O)N)C(C)(C)C	0
ZINC89876950	Cc1ccncc1NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	0
ZINC89878856	c1ccn2c(c1)nn(c2=O)Cc1coc(n1)c1ccc(cc1)F	0
ZINC89880939	CCOC(=O)CC[C@@H](C)NC(=O)[C@H]1CCCO[C@@H]1c1ccccc1	0
ZINC89882710	C[C@@H](CCO)CNC(=O)Nc1ccc(cc1C(C)C)Br	0
ZINC89884534	COc1ccc(c(c1)CCCNC(=O)c1cnc(s1)NCC=C)OC	0
ZINC89884894	c1cncc(c1C(=O)NCCSCCCO)Cl	0
ZINC89885443	c1cscc1[C@H]1CN(CCO1)C[C@@H](Cn1cc(cn1)[N+](=O)[O-])O	0
ZINC89886585	Cc1c(nc(s1)C)CNC(=O)c1c(cn(n1)c1ccc(cc1)F)O	0
ZINC89890298	CCOC(=O)CC[C@H](C)NC(=O)N[C@H](C)[C@@H]1CCCO1	0
ZINC89892699	COCC[N@H+](CCO)Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89894397	C[C@H](C1CCOCC1)NC(=O)Nc1cccc(c1)OCCF	1
ZINC89894881	C[C@@H](C[C@@H](CNC(=O)c1ccon1)c1ccccc1)O	0
ZINC89895390	C[C@@H](CCCNS(=O)(=O)N1CCCCCC1)CO	0
ZINC89895923	c1ccc(cc1)c1cc(no1)CNC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89896680	Cc1cccnc1CNC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	0
ZINC89897109	C[N@H+](CCCc1cc([nH]n1)c1cccc(c1)F)[C@H]1CCCC[C@@H]1O	0
ZINC89897382	C#CCN1CCN(CC1)C(=O)NCCCNC(=O)c1ccc(cc1)F	1
ZINC89901347	C[C@@H](CNS(=O)(=O)c1cccc2c1nccc2)CO	0
ZINC89902369	CCOC(=O)CC[C@@H](C)NC(=O)N[C@H]1CCc2c1cccc2O	0
ZINC89904542	C[C@@H](c1cc(c(c(c1)Cl)N)Cl)[NH2+]CCCc1cnn(c1)C	0
ZINC89904885	C[C@H](c1ccc(cc1)[S@](=O)C)NC(=O)CSC	0
ZINC89906790	CCOC(=O)CC[C@H](C)NC(=O)N[C@H](C)CCCO	0
ZINC89908596	c1cc(ccc1c1nc(co1)C[N@@H+]1CC[C@](C1)(C(F)(F)F)O)[N+](=O)[O-]	0
ZINC89909571	CC(C)C[C@@H]1CCC[N@@H+](C1)[C@@H]1CCCC[C@@H]1O	0
ZINC89911715	c1cnc(cc1CNC(=O)NCC1(CCC1)CCO)OC1CCC1	0
ZINC89913387	C[C@](c1cccc(c1)C(F)(F)F)(C(=O)N)[NH2+]CCSC	1
ZINC89913885	C[C@@H](c1nnc2n1CCCCC2)NC(=O)CN1CCCCCC1=O	0
ZINC89914274	C[C@@]1(C(=O)N(C(=O)N1)C)[C@@H]1CCC[N@@H+](C1)Cc1cccc(c1)C#N	0
ZINC89914857	Cc1c(sc(n1)CC(C)C)C(=O)N(C)CCCS(=O)(=O)C	0
ZINC89917748	CC1([C@H]2CC=C([C@@H]1C2)COC[C@@H](C[N@H+]1CC[C@@H](C1)S(=O)(=O)N)O)C	0
ZINC89917753	CC1([C@H]2CC=C([C@@H]1C2)COC[C@@H](C[N@H+]1CCCSCC1)O)C	0
ZINC89919003	Cc1cc(ccc1C(=O)C)NC(=O)[C@H](C)OCc1cccc(c1)OC	0
ZINC89919802	Cc1nn(c(O)c1C(=O)Nc1nccs1)Cc1ccccc1	0
ZINC89921456	CC(C)CN1CCN(CC1)C(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O	0
ZINC89921956	CN(C)c1cccc(c1)CN(C)C[C@H](c1cccc(c1)F)O	0
ZINC89922635	C[C@@H]1CC[C@@H](CC1)NC(=O)[C@H](C)[NH2+]C[C@@H]1CCCn2c1[nH+]cc2	0
ZINC89923561	C[N@@H+](CC(=O)N(Cc1ccco1)CC(F)(F)F)[C@@H]1CC[C@H](CC1)CO	0
ZINC89923930	C[N@@H+](CC(=O)NC[C@@H]1COc2ccccc2O1)[C@@H]1CC[C@H](CC1)CO	0
ZINC89924561	C[N@@H+](CC(=O)NCCc1ccc(cc1)F)[C@@H]1CC[C@H](CC1)CO	0
ZINC89924964	Cn1cc[nH+]c1[C@H]([C@@H]1CC[N@H+](CC1)[C@@H]1CCCc2c1cccc2)O	0
ZINC89925625	Cn1ccnc1[C@@H]([C@@H]1CCN(CC1)[C@@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC89925626	Cn1ccnc1[C@H]([C@@H]1CCN(CC1)[C@@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC89925626	Cn1cc[nH+]c1[C@H]([C@@H]1CCN(CC1)[C@@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC89925627	Cn1ccnc1[C@@H]([C@@H]1CC[N@H+](CC1)[C@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC89925628	Cn1cc[nH+]c1[C@H]([C@H]1CC[N@@H+](CC1)[C@H](c1ccc(cc1)F)C(=O)N)O	0
ZINC89925897	Cn1cc[nH+]c1[C@@H]([C@@H]1CC[N@H+](CC1)Cc1ccc(cc1F)F)O	0
ZINC89925957	Cn1cc[nH+]c1[C@@H]([C@@H]1CCN(CC1)[C@H](c1ccccc1)C(=O)OC)O	0
ZINC89925996	C[C@H](c1ccc(c(c1)Cl)Cl)[N@H+]1CC[C@@H](CC1)[C@H](c1[nH+]ccn1C)O	0
ZINC89926227	CCOCCCNC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)[C@H](c1nccn1C)O	0
ZINC89926863	Cc1ccc(c(c1)O)C(=O)N1CCc2c3ccccc3[nH]c2C1	0
ZINC89927028	C[C@H]([C@@H]1CCC[N@@H+](C1)[C@@H]1CCN(C1=O)c1ccc(cc1)C(F)(F)F)O	0
ZINC89927058	CCOc1ccc(c(c1)[N+](=O)[O-])NC(=O)C[N@H+]1CCC[C@H](C1)[C@@H](C)O	0
ZINC89927382	C[C@@H]([C@@H]1CCC[N@@H+](C1)[C@@H](c1ccc(cc1F)Br)C(=O)N)O	0
ZINC89927384	C[C@@H]([C@H]1CCC[N@H+](C1)[C@@H](c1ccc(cc1F)Br)C(=O)N)O	0
ZINC89927385	C[C@H]([C@H]1CCC[N@H+](C1)[C@@H](c1ccc(cc1F)Br)C(=O)N)O	0
ZINC89927509	C[C@@H]([C@@H]1CCC[N@@H+](C1)CCOc1ccc(cc1)S(=O)(=O)N)O	0
ZINC89927513	C[C@H]([C@H]1CCC[N@H+](C1)CCOc1ccc(cc1)S(=O)(=O)N)O	0
ZINC89927603	C[C@H]([C@@H]1CCC[N@@H+](C1)CCC(=O)Nc1cc(ccc1F)N)O	0
ZINC89927605	C[C@H]([C@H]1CCC[N@H+](C1)CCC(=O)Nc1cc(ccc1F)N)O	0
ZINC89927960	C[C@@H]([C@@H]1CCC[N@@H+](C1)[C@@H](C)C(=O)Nc1c(c(c(c(c1F)F)F)F)F)O	0
ZINC89930049	C[C@H]1CCN(c2ccccc2N1Cc1nc(nc(n1)N(C)C)N)C	0
ZINC89930500	CC(=O)N1CCC[C@H]1C(=O)NNC(=O)c1cc2c(s1)CCCCC2	0
ZINC89931054	C[C@H]([C@@H]1CCC[N@@H+](C1)CC(=O)Nc1ccc(cc1)C(=O)OC)O	0
ZINC89931218	C[C@H]([C@H]1CCC[N@H+](C1)CCCOc1cccc(c1)C(F)(F)F)O	0
ZINC89931251	C[C@@H]([C@H]1CCC[N@H+](C1)[C@@H](C)C(=O)Nc1ccc(cc1)C(=O)N)O	0
ZINC89931937	CCN(CC1CC1)C(=O)NC[C@@H](C)CC(=O)OCC	0
ZINC89932397	C[C@H]([C@H]1CCC[N@H+](C1)[C@@H](C)C(=O)Nc1c(ccs1)C(=O)N)O	0
ZINC89932688	C[C@H]([C@H]1CCC[N@H+](C1)CC(=O)c1c(n(c(=O)[nH]c1=O)CC(C)C)N)O	0
ZINC89933335	CCN(CC(C)(C)O)C(=O)NC[C@@H](C)CC(=O)OCC	0
ZINC89935552	CN(CC(=O)N(Cc1ccco1)CC(F)(F)F)[C@H]1CCSC1	0
ZINC89936517	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1O)F	1
ZINC89936568	COC[C@@H](C(=O)N)NC(=O)c1cc(ccc1O)CCc1ccccc1	0
ZINC89937861	COC[C@@H](C(=O)N)NC(=O)c1cc(ccc1O)F	1
ZINC89937863	COC[C@H](C(=O)N)NC(=O)c1cc(ccc1O)F	1
ZINC89938490	COC[C@H](C(=O)N)NC(=O)c1cc(cc(c1O)Br)Cl	0
ZINC89938787	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1O)Br	0
ZINC89938892	Cc1cc(c(c(c1)Br)O)C(=O)N[C@H](COC)C(=O)N	0
ZINC89938899	COC[C@@H](C(=O)N)NC(=O)c1c(cc(cc1F)F)O	1
ZINC89938901	COC[C@H](C(=O)N)NC(=O)c1c(cc(cc1F)F)O	1
ZINC89939063	COC[C@@H](C(=O)N)NC(=O)c1cc(cc(c1O)Cl)Br	0
ZINC89939568	COC[C@@H](C(=O)N)NC(=O)c1cc(ccc1O)Cc1ccccc1	0
ZINC89939706	COC[C@@H](C(=O)N)NC(=O)c1c(c(cc(c1Cl)Cl)Cl)O	0
ZINC89939740	COC[C@H](C(=O)N)NC(=O)c1c(cc(cc1Cl)Cl)O	0
ZINC89939978	COC[C@H](C(=O)N)NC(=O)c1cc(cc(c1O)Cl)F	1
ZINC89939992	COC[C@H](C(=O)N)NC(=O)Cc1ccc(cc1Cl)O	0
ZINC89940102	CCOC(=O)CC[C@@H](C)NC(=O)NC[C@]1(CCCc2c1cccc2)O	0
ZINC89940123	CC[C@@H](c1ccccc1O)NC(=O)N[C@H](C)CCC(=O)OCC	0
ZINC89942578	CC(=O)c1cc(cc(c1O)C[N@H+](C)CCCc1c(c(n[nH]1)N)C#N)F	1
ZINC89942578	CC(=O)c1cc(cc(c1O)C[N@H+](C)CCCc1c(c([nH]n1)N)C#N)F	1
ZINC89942578	CC(=O)c1cc(cc(c1[O-])C[N@H+](C)CCCc1c(c([nH]n1)N)C#N)F	1
ZINC89942643	C[N@H+](CCCc1c(c([nH]n1)N)C#N)C[C@@H](c1cccc(c1)F)O	1
ZINC89942643	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@@H](c1cccc(c1)F)O	1
ZINC89942644	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@H](c1cccc(c1)F)O	1
ZINC89942644	C[N@H+](CCCc1c(c([nH]n1)N)C#N)C[C@H](c1cccc(c1)F)O	1
ZINC89942692	C[N@H+](CCCc1c(c([nH]n1)N)C#N)Cc1cc(ccc1F)Br	1
ZINC89942731	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)Cc1cccc(c1F)F	1
ZINC89942980	CC(C)(C)OC[C@@H](C[N@@H+](C)CCCc1c(c([nH]n1)N)C#N)O	0
ZINC89942984	C[N@@H+](CCCc1c(c([nH]n1)N)C#N)C[C@@H](c1ccccc1F)O	1
ZINC89942984	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@@H](c1ccccc1F)O	1
ZINC89942986	C[N@H+](CCCc1c(c([nH]n1)N)C#N)C[C@H](c1ccccc1F)O	1
ZINC89942986	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@H](c1ccccc1F)O	1
ZINC89943145	C[C@H](C(=O)NCCC(C)C)[N@H+](C)CCCc1c(c(n[nH]1)N)C#N	0
ZINC89943225	CCC[C@H](C)NC(=O)[C@H](C)[N@@H+](C)CCCc1c(c([nH]n1)N)C#N	0
ZINC89943229	C[N@@H+](CCCc1c(c([nH]n1)N)C#N)C[C@@H](c1ccc(c(c1)F)F)O	1
ZINC89943229	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@@H](c1ccc(c(c1)F)F)O	1
ZINC89943231	C[N@@H+](CCCc1c(c([nH]n1)N)C#N)C[C@H](c1ccc(c(c1)F)F)O	1
ZINC89943231	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@H](c1ccc(c(c1)F)F)O	1
ZINC89943280	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)Cc1ccc(c(c1)F)Br	1
ZINC89943315	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)Cc1c(ccc2c1nccc2)Cl	0
ZINC89943341	CC[C@@H](C[NH+]1CCN(CC1)C(=O)Nc1cccc(c1)C)O	0
ZINC89943348	CC(C)CCc1nc(on1)C[N@@H+](C)CCCc1c(c([nH]n1)N)C#N	0
ZINC89943365	CN(CCCc1c(c([nH]n1)N)C#N)Cc1cc(ccc1C#N)F	1
ZINC89943394	C[N@@H+](CCCc1c(c([nH]n1)N)C#N)C[C@H](c1ccc(cc1Cl)Cl)O	0
ZINC89943394	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@H](c1ccc(cc1Cl)Cl)O	0
ZINC89943482	C[N@H+](CCCc1c(c([nH]n1)N)C#N)Cc1cc(ccc1F)F	1
ZINC89943536	Cc1ccc(cc1)OC[C@H](C[N@H+](C)CCCc1c(c([nH]n1)N)C#N)O	0
ZINC89943612	C[N@H+](CCCc1c(c([nH]n1)N)C#N)C[C@@H](c1cccc(c1)Cl)O	0
ZINC89943625	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)Cc1ccc(c(c1)Br)F	1
ZINC89943634	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)CCC(=O)Nc1ccc(cc1)F	1
ZINC89943740	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@@H](CCC=C)O	0
ZINC89943811	C[N@H+](CCCc1c(c([nH]n1)N)C#N)C[C@@H](c1c(cccc1F)F)O	1
ZINC89943811	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@@H](c1c(cccc1F)F)O	1
ZINC89943812	C[N@@H+](CCCc1c(c([nH]n1)N)C#N)C[C@H](c1c(cccc1F)F)O	1
ZINC89943812	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@H](c1c(cccc1F)F)O	1
ZINC89943821	C[C@@H](c1ccc(c(c1)Cl)F)[N@@H+](C)CCCc1c(c(n[nH]1)N)C#N	1
ZINC89943935	Cc1cc(ccc1C(=O)C)NC(=O)[C@H]1CCC[N@H+](C1)CC(F)(F)F	0
ZINC89944033	Cc1cc(ccc1C(=O)C)NC(=O)c1cc(ccc1O)F	0
ZINC89944584	CCC[C@@H]1CN(CCO1)C(=O)c1c(cc(cc1F)F)[O-]	1
ZINC89947058	C[C@@H](c1nc(nc(n1)Nc1ccccc1)N)[NH+]1CCN(CC1)CC#C	0
ZINC89947568	c1c(c[nH]c1C(=O)N1CCC(CC1)(C(F)(F)F)O)Br	0
ZINC89947586	CCOc1cc(ccc1OC)C(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89947623	CC(C)CCOc1ccc(cc1)C(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89947819	CC[C@H](c1ccc(cc1)F)Sc1nnc(n1C)CO	0
ZINC89949217	CC[C@@H]1CN(CCN1C[C@@H](C)O)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC89949217	CC[C@@H]1CN(CC[N@H+]1C[C@@H](C)O)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC89949218	CC[C@H]1CN(CCN1C[C@@H](C)O)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC89949745	CCC[C@@H](c1ccc(cc1F)F)NS(=O)(=O)N	1
ZINC89949984	Cc1c(c(n(n1)C)C)OCC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89950071	CCC[C@H](C)C(=O)N1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89950286	CCOCCOc1ccccc1C(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89950401	Cc1ccc(cc1C)OCCCC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89950561	c1cc(cc(c1)OCC(=O)N1CCC(CC1)(C(F)(F)F)O)C(=O)N	0
ZINC89950644	CC(C)[C@@H](C(=O)N1CC[C@@](CC1)(C(F)(F)F)O)NC(=O)COC	0
ZINC89950798	C1C[C@@H](OC1)C(=O)N1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89950847	c1cc(cc(c1)Cl)C1(CCC1)C(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89951035	c1ccc(cc1)[C@@H](C(=O)N1CC[C@@](CC1)(C(F)(F)F)O)[NH+]1CCCC1	0
ZINC89951403	COc1ccc(cc1)OCCCC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC89951416	C[C@@H](CC(=O)N1CC[C@](CC1)(C(F)(F)F)O)NC(=O)c1ccccc1	0
ZINC89951616	CC1(CCCC[C@@H]1CC(=O)N1CC[C@@](CC1)(C(F)(F)F)O)C	0
ZINC89952607	c1cocc1c1nc(no1)CN(C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89957335	c1cc(cc(c1)F)[C@@H]1C[C@@H]1C(=O)NCc1ccnc(c1)OC1CCC1	0
ZINC89962998	CCCC(CCC)C(=O)NC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89964558	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)c1cccc2c1cccc2)O	0
ZINC89964581	C[C@H](C(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O)Oc1cccc(c1)F	0
ZINC89964938	Cc1ccc(cc1C(=O)N[C@H]1CC[N@@H+](CC1)C[C@H](COC)O)F	0
ZINC89965217	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)CSc1ccc(cc1)F)O	0
ZINC89966001	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)c1cc(c(nc1)N)Cl)O	0
ZINC89966002	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)c1cc(c(nc1)N)Cl)O	0
ZINC89966104	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)CCc1ccc(cc1F)F)O	0
ZINC89966161	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)CCSc1ccccc1F)O	0
ZINC89968097	CCC[C@@H](c1ccccc1)OC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89968340	Cn1c(c(c(=O)n(c1=O)C)C(=O)CN1CCC(CC1)(C(F)(F)F)O)N	0
ZINC89968395	C[C@H](C(=O)NC(=O)NC1CCCC1)[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89968490	c1cc(ccc1OCCN1CCC(CC1)(C(F)(F)F)O)S(=O)(=O)N	1
ZINC89968490	c1cc(ccc1OCC[N@@H+]1CC[C@](CC1)(C(F)(F)F)O)S(=O)(=O)N	1
ZINC89968620	CC[C@@H](C(=O)N)N1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89968620	CC[C@@H](C(=O)N)[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89968755	C[C@H]1CCCC[C@@H]1OCC[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89968910	c1cc(ccc1C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O)OCC(F)(F)F	0
ZINC89969270	CCN(Cc1cccc(c1)F)C(=O)COC(=O)c1ccno1	0
ZINC89969431	Cc1c(c(sc1C)NC(=O)CN1CCC(CC1)(C(F)(F)F)O)C	0
ZINC89969495	c1cc(ccc1[N+](=O)[O-])OCCCN1CCC(CC1)(C(F)(F)F)O	0
ZINC89969571	C[C@@H](C(=O)N)N1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89969571	C[C@@H](C(=O)N)[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89969573	C[C@H](C(=O)N)[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89969694	C[C@@H]1CCCC[C@@H]1NC(=O)NC(=O)CN1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89969905	c1ccc(c(c1)F)SCC[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89970134	c1c(cc(c2c1COCO2)CN1CCC(CC1)(C(F)(F)F)O)Cl	0
ZINC89970542	CCc1ccc(cc1)NC(=O)[C@@H](C)[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89970554	CN(C1CC1)C(=O)CN1CCC(CC1)(C(F)(F)F)O	0
ZINC89970671	C[C@H](C(=O)Nc1c(ccs1)C(=O)N)[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89970720	c1ccc2c(c1)cccc2CCC[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89970868	C[C@H](c1cn(nn1)c1ccccc1)N1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89971012	C=CCC[C@@H](C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O)O	0
ZINC89971043	Cc1ccccc1[C@@H](C)NC(=O)[C@H](C)[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89971064	C[C@@H]1CN(C[C@H](O1)C)C(=O)C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89971180	C1CC[C@@H]2[C@@H](C1)N(CCO2)C(=O)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89971192	C1C[C@@H](CN(C1)C(=O)CN1CC[C@](CC1)(C(F)(F)F)O)C(=O)N	0
ZINC89971192	C1C[C@@H](CN(C1)C(=O)C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O)C(=O)N	0
ZINC89971258	CC(C)(C)c1csc(n1)CN(Cc1ccc(c(c1)OC)O)C1CC1	0
ZINC89972795	COc1cc(ccc1O)C[N@@H+](CC(=O)Nc1ccc(cc1)F)C1CC1	0
ZINC89973119	CCOCCCCOC(=O)[C@H]1CCCCN1Cc1ccc(cc1)F	1
ZINC89974212	COc1cc(ccc1O)CN(Cc1nc(nc(n1)N)N)C1CC1	0
ZINC89974772	COc1cc(ccc1O)C[N@H+](Cc1nccc(n1)N)C1CC1	0
ZINC89979628	C[C@H](C(=O)OCCCC(=O)N)N1CCc2ccccc2C1	0
ZINC89981121	COc1ccnc(c1)NC(=O)[C@H]1Cc2cccc(c2O1)F	0
ZINC89983202	Cc1ccc(nc1)C(=O)Nc1cc(ccn1)OC	0
ZINC89986670	CCOC[C@H](C[N@@H+]1CCC[C@@H](C1)c1cc(n[nH]1)C(=O)N)O	0
ZINC89990626	c1c(c[nH]c1C(=O)Nc1c[nH]cc(c1=O)Br)C#N	0
ZINC89991412	C[C@H](c1ccco1)NC(=O)C[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89991485	CCOC(=O)C[C@@H](C)CNC(=O)c1ccc(cc1O)F	0
ZINC89991488	CCOC(=O)C[C@H](C)CNC(=O)C(C)(C)Oc1ccc(cc1)F	1
ZINC89991727	c1c(cc(cc1Cl)Cl)OCC[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89992621	c1cocc1c1nc(on1)C[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89994517	CSCC(=O)NNC(=O)[C@H]1C[C@@H]1c1cccc(c1F)F	1
ZINC89995398	Cc1c(c(no1)c1c(cccc1Cl)F)C(=O)NNC(=O)CSC	1
ZINC89996342	c1cc(c(c(c1)F)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N)F	0
ZINC89996467	c1ccc(c(c1)C1(CC1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N)F	0
ZINC89996586	c1ccc(c(c1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N)O	0
ZINC89997972	Cc1n[nH]c(n1)c1cccc(c1)CNC(=O)CSCC(=O)N	0
ZINC90001950	CN1CC[C@@H]([C@@H]1c1ccc(cc1)Cl)NC(=O)CSCC(=O)N	0
ZINC90002538	CCOC(=O)CC[C@@H](C)NC(=O)c1c([O-])c2ccccc2nn1	0
ZINC90002757	CCOC(=O)CC[C@H](C)NC(=O)c1c(nccn1)N	0
ZINC90004586	Cc1ccccc1Cc1nc(on1)C[N@@H+](CC1CC1)CC(F)(F)F	0
ZINC90009191	COc1cc(ccc1OC(F)F)CN1CCOC[C@H]1C1CC1	0
ZINC90009862	CC(C)CN(C(C)C)C(=O)CN1CCOC[C@@H]1C1CC1	0
ZINC90011072	c1cc(c(cc1F)F)C1(CCCC1)C(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC90011073	CCOc1ccc(c(c1F)C(=O)N1CCC[C@@H](C1)C(=O)N)F	1
ZINC90011598	CCOc1ccc(c(c1F)C(=O)NCC(C)(C)C(=O)N)F	1
ZINC90011823	CCCCS(=O)(=O)NCC(=O)Nc1ccc(cc1F)OC(C)C	1
ZINC90012970	CCCCS(=O)(=O)NCC(=O)N1CCC[C@@H]1[C@H](CC)c1ccccc1	0
ZINC90023331	c1cc(cc(c1)n1cnnc1)NC(=O)c1ccnc(c1)OC1CCC1	0
ZINC90024769	c1ccc(c(c1)CC(=O)N)NC(=O)c1ccnc(c1)OC1CCC1	0
ZINC90027716	CNC(=O)NCC(=O)Nc1cc(ccc1F)Br	0
ZINC90039422	C[C@@H](C#N)NC(=O)c1cccnc1OCC(F)F	0
ZINC90040992	c1cc([nH]c1)CC(=O)NCCC[N@H+]1CCC[C@H](C1)C(=O)N	0
ZINC90041898	CN(C1CCN(CC1)c1ccc(cc1)F)C(=O)Cc1ccc[nH]1	0
ZINC90062817	CC(C)(C)OC(=O)N1CC(=CC(=O)NC[C@@H](c2ccccc2F)O)C1	0
ZINC90063762	CCC[C@H](c1ccc(cc1F)F)NC(=O)CNC(=O)NC	1
ZINC90068076	c1cc(ccc1C(=O)NNC(=O)CCCc1cc(ccc1F)F)Cl	1
ZINC90068265	C[C@H](c1ccc(cc1)C(F)(F)F)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90068957	CCOC(=O)NNC(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC90069180	c1cc(ccc1CNC(=O)[C@H]1Cc2cc(ccc2OC1)F)S(=O)(=O)N	0
ZINC90084878	COc1cccc(c1F)C(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC90086974	c1ccc(cc1)OCCN1CCN(CC1)C(=O)CSCC(F)(F)F	1
ZINC90087578	Cc1cc(cc(c1C)NC(=O)CSCC(F)(F)F)S(=O)(=O)N	1
ZINC90091206	c1c[nH+]ccc1N1CCN(CC1)C(=O)CSCC(F)(F)F	1
ZINC90096765	c1ccc(cc1)[C@H](CCNc1c2ccc(nc2[nH+]cn1)N)O	0
ZINC90100257	C[C@H](c1nc(no1)c1ccc(cn1)C#N)Sc1ccccn1	0
ZINC90111401	c1cc(ccc1CS(=O)(=O)N)NC(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90111751	Cc1cc(c(c(c1)C)C(=O)NC1CCN(CC1)CC(=O)N)C	0
ZINC90123075	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)Nc1ccccc1N(C)C	0
ZINC90128142	CC(=O)c1ccc(c(c1)CC(=O)NN1Cc2ccccc2C1)OC	0
ZINC90131528	CCOc1cc(ccc1NC(=O)NC[C@@](C)(c1ccc(cc1)F)O)F	0
ZINC90141098	c1cc(c(cc1F)CCCC(=O)N1CCC[C@H]1c1ccncc1)F	1
ZINC90147360	COC(=O)CCNC(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC90147884	C(C(=O)N)NC(=O)CSCC(F)(F)F	1
ZINC90151023	c1cc(ccc1NC(=O)[C@H]1Cc2cc(ccc2OC1)F)OCC(=O)N	0
ZINC90156317	CC(C)(C)[C@@H]1CCCC[C@H]1OCCCCO	0
ZINC90163494	CC(C)(C)C(=O)N1CCN(CC1)C(=O)CSCC(F)(F)F	1
ZINC90164018	CC[C@H](C(=O)N(CCO)Cc1ccccc1)NC(=O)OC(C)(C)C	0
ZINC90164031	Cc1cc(c(c(c1)[N+](=O)[O-])N)C(=O)N(CCO)Cc1ccccc1	0
ZINC90164388	c1cc(ncc1C(=O)N1CCC[C@@H](C1)CO)OCC(F)F	0
ZINC90164874	CC(=O)Nc1cc(cc(c1)C(F)(F)F)C(=O)N1CCCC[C@@H]1CCO	0
ZINC90165052	CC(=O)N[C@@H](CC(=O)N1CCCC[C@H]1CCO)c1ccc(cc1F)F	0
ZINC90165277	c1cc(ccc1C(=O)NCC(=O)N1CCCC[C@H]1CCO)C(F)(F)F	0
ZINC90165434	c1cc(cc(c1)OCCC(=O)N1CCCC[C@H]1CCO)C(=O)N	0
ZINC90166258	c1cnn(c1)CCCNC(=O)C1=Cc2cc(ccc2OC1)F	1
ZINC90167221	Cc1c(cnn1c1ccncc1)C(=O)N1CCCC[C@H]1C(=O)N	0
ZINC90169257	c1cc(c(cc1F)C[NH2+]CC1(CCOCC1)C(=O)N)Br	1
ZINC90169540	c1cc(c(cc1F)C[NH2+]CCCC[NH+]1CCOCC1)Br	1
ZINC90169624	CC(C)(C[NH2+]Cc1cc(ccc1Br)F)C(=O)N	1
ZINC90169760	COc1cccc(c1F)C(=O)Nc1cnc(nc1)c1ccccc1	0
ZINC90185162	Cc1c(cccc1NC(=O)c1ccc(nc1)OCC(F)F)C(=O)N	0
ZINC90185164	Cc1c(cccc1NC(=O)CCCc1cc(ccc1F)F)C(=O)N	1
ZINC90185168	Cc1c(cccc1NC(=O)[C@@H]1Cc2cc(ccc2OC1)F)C(=O)N	0
ZINC90186927	C[C@@](C[NH2+]Cc1cc(ccc1Br)F)(CSC)O	0
ZINC90189336	Cc1nc(cs1)C/C(=N/OCCCSCc1ccccc1)/N	0
ZINC90190003	Cn1c(c(c(n1)c1ccccc1)CNc1cnn(c1)CC(F)F)Cl	0
ZINC90190251	c1cc2cc(cc(c2nc1)CNc1cnn(c1)CC(F)F)F	0
ZINC90192709	C[C@H](c1ccc(cc1)NC(=O)N)NC(=O)CSCC(F)(F)F	1
ZINC90193114	c1cc(c(cc1F)Br)CO/N=C(\c1ccc(cn1)C#N)/N	1
ZINC90193232	c1cc(ccc1OCCCO/N=C(\c1ccc(cn1)C#N)/N)F	1
ZINC90193409	c1ccc(cc1)c1nc(co1)CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90193413	c1cc(sc1)c1nc(co1)CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90193437	c1cc2c(cc1F)C[C@H](CO2)C(=O)NCCCC(=O)N	1
ZINC90193462	COc1cccc(c1F)C(=O)NCCCC(=O)N	1
ZINC90193954	c1cc(c(c(c1)F)F)CO/N=C(\c1ccc(cn1)C#N)/N	1
ZINC90194364	Cc1ccccc1OCCCO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90194587	c1cc(cc(c1)F)c1cnc(o1)CO/N=C(\c1ccc(cn1)C#N)/N	1
ZINC90194804	c1cc(c(cc1[N+](=O)[O-])F)CO/N=C(\c1ccc(cn1)C#N)/N	1
ZINC90199611	c1cc2c(c(c1)F)c(c[nH]2)C(=O)Nc1ccc(cc1)OCCC(=O)N	1
ZINC90200147	Cc1c(cnn1C)CNc1cnn(c1)Cc1ccc(cc1)Cl	0
ZINC90200912	C[C@H]1CC[N@@H+](CC1)CCCCNC(=O)c1cccc(c1F)OC	1
ZINC90201897	Cc1cc(ccc1C(=O)OC(C)(C)C)NCc1cscn1	0
ZINC90201993	c1cc(ccc1CCCSCCn1cc[nH+]c1)C(F)(F)F	1
ZINC90202114	Cc1ccccc1Cc1nc(no1)CSCCn1ccnc1	0
ZINC90202131	Cc1ccc(c(c1)Cl)S(=O)(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90202974	CCOc1cccc(c1)CNC(=O)CSCC(F)(F)F	1
ZINC90225779	c1ccc(c(c1)[C@H](C(F)(F)F)O)N	0
ZINC90226910	CC(C)(CNC(=O)CCCc1cc(ccc1F)F)C(=O)N	1
ZINC90226923	CC(C)(CNC(=O)[C@@H]1Cc2cc(ccc2OC1)F)C(=O)N	0
ZINC90227638	c1cc(cc(c1)C(=O)N)CNCC1(CC1)c1ccc(cc1F)F	1
ZINC90228860	CC(C)OCCS(=O)(=O)N[C@@H]1CCCN(C1=O)c1ccccc1F	1
ZINC90229970	CCCNC(=S)NNC(=O)c1cccc(c1F)OC	1
ZINC90230175	COCCn1cc(cn1)NC(=O)[C@H]1Cc2cc(ccc2OC1)F	1
ZINC90301478	CCOC(=O)[C@@H]([C@@H](c1ccc(c(c1)F)Cl)O)N	1
ZINC90301478	CCOC(=O)[C@@H]([C@@H](c1ccc(c(c1)F)Cl)O)[NH3+]	0
ZINC90301480	CCOC(=O)[C@@H]([C@H](c1ccc(c(c1)F)Cl)O)N	1
ZINC90301498	CCOC(=O)[C@@H]([C@@H](c1ccc(cc1)OC(F)F)O)N	1
ZINC90301499	CCOC(=O)[C@H]([C@@H](c1ccc(cc1)OC(F)F)O)N	1
ZINC90301500	CCOC(=O)[C@@H]([C@H](c1ccc(cc1)OC(F)F)O)N	1
ZINC90301501	CCOC(=O)[C@H]([C@H](c1ccc(cc1)OC(F)F)O)N	1
ZINC90368106	Cc1ccc2ncc(n2c1)C(=O)Nc1cccc(c1)c1[nH+]ccn1C	0
ZINC90368487	COc1cccc(c1F)C(=O)NNC(=O)c1ccccc1O	0
ZINC90368566	C[NH+](C)[C@@H](CNC(=O)CSCC(F)(F)F)C1CC1	1
ZINC90369223	c1cc(c2c(c1)OCCO2)NC(=O)CCCc1cc(ccc1F)F	1
ZINC90370311	CCc1cccc(c1NC(=O)[C@H]1Cc2cc(ccc2OC1)F)C	0
ZINC90370440	CCCCCNC(=O)NNC(=O)CCCc1cc(ccc1F)F	1
ZINC90370610	CCOC(=O)[C@H]1CC[C@H](CC1)NC(=O)c1cccc(c1F)OC	1
ZINC90370850	CCCN(CC#N)C(=O)CSCC(F)(F)F	1
ZINC90371567	Cc1cccc(c1NCc1nc(cc(=O)[nH]1)C(F)(F)F)C(=O)N	0
ZINC90371769	c1cc(c(cc1F)CCCC(=O)NCC(=O)NC1CCCCC1)F	1
ZINC90371853	CS(=O)(=O)Cc1cccc(c1)NC(=O)CCCc1cc(ccc1F)F	1
ZINC90396751	Cc1ccc(cc1C(=O)N)NC(=O)CSCC(F)(F)F	1
ZINC90396809	C[C@H](c1ccc(c(c1)F)OC)[NH2+][C@@H]1CCc2nc(nn2C1)COC	1
ZINC90397534	C[C@@H]1C[C@@H]1NC(=O)CSCC(F)(F)F	1
ZINC90400703	CCC(CC)CNC(=O)c1cccc(c1F)OC	0
ZINC90404105	Cc1ncc(s1)[C@@H](C)[NH2+]CCOc1cccc(c1)F	1
ZINC90404375	Cc1ncc(s1)[C@@H](C)N[C@H](C)c1ccc(cc1)S(=O)(=O)NC	0
ZINC90408616	C1CN(C(=O)[C@@H]1NC(=O)CSCC(F)(F)F)CC(F)(F)F	1
ZINC90409232	CCc1nc(cs1)C[N@@H+]1CC[C@H](CC1)CN[C@@H](C)c1cnc(s1)C	0
ZINC90418781	Cc1ncc(s1)[C@@H](C)NCC[N@H+](C)Cc1ccc(cc1)F	1
ZINC90419375	c1cc(c(c(c1)F)[C@H]1C[C@@H]1NC(=O)CSCC(F)(F)F)F	1
ZINC90419529	Cc1ncc(s1)[C@@H](C)[NH2+][C@@H]1CCN(C1)C(=O)C1CCCC1	0
ZINC90420330	c1cc2c(cc1F)C[C@H](CO2)C(=O)N[C@@H]1CCC[C@@H](C1)C(=O)N	0
ZINC90426479	C1CN(CCN1CC(=O)N)C(=O)CSCC(F)(F)F	1
ZINC90439590	c1cc(c(nc1)N1CC[C@H](C1)NC(=O)CSCC(F)(F)F)F	1
ZINC90440298	CC(C)[C@@H](C(=O)OC)NC(=O)c1cc2ccccc2cc1OC(F)F	0
ZINC90443744	C[C@@H]1CCN(C[C@@H](C1)C)C(=O)CSCC(F)(F)F	1
ZINC90444158	c1cc2c(c(c1)F)c(c[nH]2)C(=O)N(CCC#N)Cc1cccnc1	1
ZINC90444185	CCOC(=O)CN(C)C(=O)CCCc1cc(ccc1F)F	1
ZINC90445604	COCCS(=O)(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC90461293	Cc1c(cccc1Br)C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90462068	CC(C)C[C@@H](C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)NC(=O)N	0
ZINC90467836	CC(C)(c1ccc2c(c1)OCO2)N(C)C(=O)c1ccnnc1	0
ZINC90473132	Cc1[nH+]ccn1CC1CCN(CC1)S(=O)(=O)c1c(cccc1F)F	0
ZINC90478714	Cc1ccc(cc1C(=O)N)NC(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC90480109	Cc1cc(ccc1C(=O)N)NC(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC90480110	Cc1cc(ccc1C(=O)N)NC(=O)NC[C@](C)(c1ccc(cc1)F)O	0
ZINC90482084	C[C@@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)c1ccc(cc1)C(=O)N	0
ZINC90498179	CC(=O)N(CCc1ccccc1)CC(=O)N1CCCC[C@@H]1CC(=O)N	0
ZINC90498311	c1cc(c(cc1C(=O)N)NC(=O)CSCC(F)(F)F)Cl	1
ZINC90502144	c1ccc(cc1)CN1CCC[C@H](C1=O)NC(=O)c1ccc(cc1)C#N	0
ZINC90506042	CC(C)CC(=O)NCC1(CC1)c1ccc(cc1F)F	0
ZINC90506978	c1cc(c(cc1F)F)C1(CC1)CNC(=O)[C@@H]1CC(=O)NC1	0
ZINC90509928	C[C@@H](CS(=O)(=O)C)C(=O)N[C@@H]1CCCN(C1=O)c1ccccc1F	0
ZINC90510676	c1ccc(c(c1)N1CCC[C@H](C1=O)NC(=O)CCCCNC(=O)N)F	1
ZINC90511377	c1cc(cc(c1)C(=O)N)COC(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90511879	Cc1cc(c(c(c1)C)C(=O)NCCC[N@H+]1CCC[C@H](C1)C(=O)N)C	0
ZINC90517278	COc1cccc(c1F)C(=O)N1C[C@@H]2CCC[N@H+]2Cc2c1cccc2	0
ZINC90517914	C[N@H+](CCn1cc(ccc1=O)[N+](=O)[O-])Cc1cccc(c1)C(F)(F)F	0
ZINC90519897	c1ccc(c(c1)N1CCC[C@H](C1=O)NC(=O)NCC1CC1)F	0
ZINC90520258	CCOC(=O)C[N@@H+](CCn1cc(ccc1=O)[N+](=O)[O-])CC=C	0
ZINC90521817	CN(c1ccc(cc1)S(=O)(=O)C)C(=O)c1cccc(c1F)OC	0
ZINC90529180	c1ccc(c(c1)NC(=O)CSCC(F)(F)F)SCCC(=O)N	1
ZINC90529595	CN(c1ccc(cc1)OC(=O)CCCc1cc(ccc1F)F)C(=O)N	1
ZINC90549508	COc1ccc(c(c1)OC)CNC(=O)N1CCc2ccc(cc2C1)Cl	0
ZINC90552733	c1ccc2cc(c(cc2c1)C(=O)N1CC[C@@H](C1)C(=O)N)OC(F)F	0
ZINC90552987	Cc1cc(c(c(c1)C)C(=O)Nc1ccc(c(c1)F)C(=O)N)C	0
ZINC90554732	COc1cccc(c1F)C(=O)N[C@H](C#N)c1ccc(cc1)Cl	0
ZINC90559446	Cc1c(nn(c1NC(=O)c1cc2ccccc2cc1OC(F)F)C)C	0
ZINC90559655	CC(C)[C@@H](C(=O)N)NC(=O)CCCc1cc(ccc1F)F	1
ZINC90560013	c1ccc(cc1)CONC(=O)NCC1(CC1)c1ccc(cc1F)F	1
ZINC90562055	Cc1csc(n1)Nc1ccc(cc1)NC(=O)CSCC(F)(F)F	1
ZINC90562148	c1c(nc(s1)C1CC1)CN1CCCC2(C1)OCCO2	0
ZINC90581998	CC(C)C[C@@H]1COCCN1C(=O)CCCc1cc(ccc1F)F	1
ZINC90583504	Cc1ccsc1[C@@H](CNC(=O)C(=O)Nc1ccc(c(c1)[N+](=O)[O-])F)O	0
ZINC90583814	CN(CCOc1ccc(cc1)S(=O)(=O)N)OCc1ccccc1	0
ZINC90592409	Cc1ccc(cc1)OC1CCN(CC1)C(=O)c1cccc(c1F)OC	0
ZINC90592479	C[C@@H](CC(C)(C)CNC(=O)NCC1(CC1)c1ccc(cc1F)F)O	0
ZINC90595864	CC[N@H+]1CCCC[C@@H]1CNC(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90597107	Cc1cccc(c1)CC(=O)NCC[C@@H](c1ccccc1)O	0
ZINC90599908	Cc1c(sc(n1)C(C)(C)NC(=O)CCCc1cc(ccc1F)F)C	1
ZINC90601811	c1cc(nc(c1)NC(=O)CCCc1cc(ccc1F)F)C(=O)N	1
ZINC90601847	c1c2[nH+]c(nc(n2cn1)N)N	0
ZINC90610733	COCC1CCN(CC1)C(=O)CCCc1cc(ccc1F)F	1
ZINC90611045	C[C@]1(CCCO1)CNC(=O)N[C@H]1CCCN(C1=O)c1ccccc1F	0
ZINC90612867	c1ccc(c(c1)OCC(=O)NCC[C@@H](c1ccoc1)O)F	0
ZINC90613125	c1cc(c(cc1S(=O)(=O)NCC[C@@H](c1ccoc1)O)Cl)F	0
ZINC90614402	c1cc2c(cc1Cl)C[N@@H+](CC2)CC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC90614751	c1cc2c(cc1Cl)CN(CC2)CCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC90615282	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)OC)N1CCc2ccc(cc2C1)Cl	0
ZINC90615707	CC(C)(C)C(=O)N[C@@]1(C[NH+]=CC=C1)O	0
ZINC90615902	C[C@@H](CNC(=O)CSCC(F)(F)F)CN1CC[N@H+](CC1)C	1
ZINC90621393	CC(C)CSCCCNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90626079	c1ccc2c(c1)[C@](CCO2)(CNS(=O)(=O)Cc1cccc(c1)F)O	0
ZINC90626147	c1ccc2c(c1)[C@](CCO2)(CNS(=O)(=O)Cc1ccc(cc1)Cl)O	0
ZINC90630587	c1cc(c(cc1C(=O)N)F)NC(=O)CSCC(F)(F)F	1
ZINC90633455	c1cc2c(cc1S(=O)(=O)N)N(CC2)C(=O)CSCC(F)(F)F	1
ZINC90635055	C[C@](COC)(c1ccccc1)NC(=O)c1cccc(c1F)OC	1
ZINC90649721	c1cc(ccc1NC(=O)CSCC(F)(F)F)O[C@@H]1CCCC[C@@H]1O	0
ZINC90650088	CC[C@H](CN1CCCc2c1cccc2NC(=O)OC(C)(C)C)O	0
ZINC90656126	C[C@H]1CC[C@@H](N1C(=O)CCCc1cc(ccc1F)F)C	1
ZINC90658239	Cc1ccc(cc1)[C@H](CNC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)O	0
ZINC90661140	Cc1c(cnn1c1ccncc1)C(=O)Nc1cc(cc(c1)F)OC	0
ZINC90662237	c1cc2c(c(c1)F)c(c[nH]2)C(=O)N[C@@H]1CCC[C@H](C1)C(=O)N	0
ZINC90663839	Cn1c(=O)n2c(n1)CN(CC2)[C@@H]1CCN(C1=O)c1ccccc1	0
ZINC90685375	C[C@@](c1cccc(c1)Cl)(C(=O)N)NC(=O)c1cccc(c1F)OC	0
ZINC90690189	CCNC(=O)C(C)(C)CNC(=O)[C@H]1Cc2cc(ccc2OC1)F	1
ZINC90703642	COc1ccccc1S(=O)(=O)NCCc1csc(n1)n1cccn1	0
ZINC90703725	CCN(CCO)C(=O)[C@H]1Cn2c(=O)c(cnc2SC1)C	0
ZINC90704025	Cc1cnc2n(c1=O)C[C@H](CS2)C(=O)Nc1ccccc1O	0
ZINC90704415	CCN(CCO)C(=O)[C@@H]1Cn2c(=O)cc(nc2SC1)C(C)(C)C	0
ZINC90705244	CCc1c(nc2n(c1=O)C[C@H](CS2)C(=O)N(CCO)C(C)C)C	0
ZINC90707287	CC(C)(CO)NC(=O)c1cc(no1)OCc1ccccc1	0
ZINC90728222	C[C@H](c1ccccc1)[NH2+][C@H]1CN(CC[C@@H]1CO)C(=O)OC(C)(C)C	0
ZINC90731419	COc1ccc(cc1S(=O)(=O)NCC#CCOc1cccc(c1)Br)F	1
ZINC90743719	C[N@H+]1CCC[C@H](C1)C(=O)NCC#CCOc1ccccc1C(=O)N	0
ZINC90744126	c1cc2c(cc1[C@@H](CNC(=O)c1ccc(cc1F)F)O)CCO2	0
ZINC90745188	c1ccc(cc1)CCC(=O)NC[C@]1(CCc2ccccc2C1)O	0
ZINC90745737	c1ccc2c(c1)CC[C@@](C2)(CNC(=O)C(=O)Nc1ccc(cc1)F)O	0
ZINC90746391	CN(C)c1ccc(cc1)[C@H](CNS(=O)(=O)c1cc(cc(c1)F)F)O	0
ZINC90746706	CN(C)c1ccc(cc1)[C@@H](CNC(=O)C(=O)N)O	0
ZINC90746726	CN(C)c1ccc(cc1)[C@H](CNC(=O)C(=O)NCc1ccsc1)O	0
ZINC90747657	COc1ccc(c(c1)OC)C(=O)N(Cc1ccoc1)Cc1cccs1	0
ZINC90749122	c1cc(cc(c1)Cl)C(=O)NCc1ccc(s1)[C@@H](c1cccs1)O	0
ZINC90749229	c1ccc(c(c1)C(=O)NCc1ccc(s1)[C@@H](c1cccs1)O)[N+](=O)[O-]	0
ZINC90853045	C[C@H](c1cnccn1)N[C@@H]1CCN([C@@H]1c1ccc(c(c1)F)Cl)C	0
ZINC91034406	C[C@@H](c1ccccc1OC)N(C)C(=O)C[C@H](c1cccc(c1)F)O	0
ZINC91155073	c1cc(c(cc1[C@@H]1[C@H](CCO1)NC(=O)C1(CCCC1)O)F)Cl	0
ZINC91173228	C[C@@H](CO)NC(=O)Nc1ccccc1OC[C@H]1CCCCO1	0
ZINC91173669	C[C@@H](CO)NC(=O)Nc1cc(c(c(c1)F)I)F	0
ZINC91252058	Cc1ccc(cc1CCC(=O)[O-])OC(F)(F)F	0
ZINC91252811	c1c(cc(c(c1N)O)Br)SC(F)(F)F	0
ZINC91252826	CCOP(=O)([C@](c1ccccc1)(C(F)(F)F)N)OCC	1
ZINC91254492	CCCn1c(c(cn1)C(=O)N1CCN(CC1)C1CCCC1)C	0
ZINC91269719	Cc1c[nH]c(n1)C(=O)N1CC[C@@H](C1)Cc1ccc(cc1)CO	0
ZINC91270045	COCCn1c[nH+]cc1C[N@@H+]1CCC[C@](C1)(CC1CC1)CO	0
ZINC91270556	CN1[C@@H](C(=O)N(C1=O)C)CC(=O)N1Cc2ccccc2C1	0
ZINC91288985	CCCn1c(c(cn1)C(=O)N[C@H](Cc1ccc(cc1)Cl)CO)C	0
ZINC91289251	c1cc(ccc1C[N@H+]1CC[C@]2(CCC(=O)N(C2)CCO)CC1)C(=O)N	0
ZINC91289624	c1cnc(nc1N1CCC2(CCC(=O)N(C2)C[C@@H]2CCCO2)CC1)N	0
ZINC91305031	COc1cc(c(c(c1OC)F)N)C(=O)N	0
ZINC91305568	CC1(Cc2c(cnc(n2)N2CC[C@@H](CC2)O)[C@H](C1)N)C	0
ZINC91320118	CC(C)[C@@H]1C[N@@H+](C[C@H]1C(=O)[O-])CCCOc1ccc(cc1)C(=O)N	0
ZINC91325590	CCC[C@H]1CN(C[C@@H]1[NH3+])C(=O)c1cc(ccc1OC)F	1
ZINC91325659	CC[C@]1(CCCN(C1)C(=O)Cc1cc2c(cc1Cl)OCCO2)CO	0
ZINC91325813	CCOc1ccc(cc1CN(C)C(=O)[C@@H]1CC(=O)N(C1)C(C)(C)C)Cl	0
ZINC91351562	c1cc(c(c(c1)N)O)C(=O)N1CCC1	0
ZINC91351621	c1c(cc(cc1F)Cl)c1cc(cnc1)CO	0
ZINC91356270	c1ccc2c(c1)nc(n2Cc1ccc(cc1)F)N1CCC[C@@H](C1)O	0
ZINC91365049	c1ccc(c(c1)c1cc(n[nH]1)C(=O)NCCc1nc(cc(=O)[nH]1)N)F	1
ZINC91365384	CCNC(=O)c1cccc(c1O)N	0
ZINC91368686	C[C@](C(=O)c1ccccc1)(C(=O)[O-])O	0
ZINC91380844	CCc1c(nc(nc1N1CCC(CC1)[C@@H](c1[nH+]ccn1C)O)N)C	0
ZINC91380846	CCc1c(nc(nc1N1CCC(CC1)[C@H](c1nccn1C)O)N)C	0
ZINC91380904	Cc1c([nH+]c(nc1N(C)CC[C@H](c1ccccc1)O)N)C	0
ZINC91380978	CN1CCc2c([nH]cn2)C21CCN(CC2)Cc1ccc(s1)Cl	0
ZINC91390781	C[C@@]1(CN(CC1(C)C)C(=O)c1cccn1C1CC1)O	0
ZINC91391202	CSCCC[N@@H+]1C[C@@H]([C@H](C1)NC(=O)c1ccc(nc1)C#N)C1CC1	0
ZINC91391208	CN(Cc1cnc(nc1)N)C(=O)[C@H]1CCC(=O)N(C1)C1CCCC1	0
ZINC91405803	CC(C)[C@@H](c1ccccc1)[NH2+]C[C@@]1(CCOC1)O	0
ZINC91426972	CCc1c(nc(nc1NCC[N@H+]1CCC[C@H](C1)CO)N)C	0
ZINC91433923	Cc1nc(cc(n1)N1C[C@H]2C[C@@H]([C@@H](C[C@H]2C1)O)O)N	0
ZINC91433991	C=CC[C@@]1(CCCN(C1)c1c2c(nc(n1)N)CCC2)CO	0
ZINC91434195	CCCO[C@H]1CCC[N@H+](C1)Cc1cc(c2cc(ccc2n1)C(=O)N)[O-]	0
ZINC91439841	CCc1c[nH+]c(nc1N[C@H]1CCCC[C@@H]1O)N	0
ZINC91440749	CN(C)[C@H]1CCN(C1)Cc1ncnn1c1ccc(cc1)OC(F)(F)F	0
ZINC91445237	c1cc(c(cc1S(=O)(=O)N)F)CCCCCCO	1
ZINC91461172	CCCCc1c([nH+]c(nc1NCC[N@@H+]1CC[C@H](CC1)O)N)C	0
ZINC91461589	CN1[C@H](C(=O)N(C1=O)C)CC(=O)NCc1c(ccc(c1F)OC)F	0
ZINC91468222	c1cc(ccc1OCC(=O)N1CCC2(CC1)[C@H](CCCO2)O)F	0
ZINC91468711	Cc1cc(cc(c1)F)C[N@H+]1CC[C@]2(CCC(=O)N(C2)CCO)CC1	0
ZINC91468779	c1ccc(c(c1)N1CC[NH+](CC1)Cc1nc(co1)C(=O)NCCO)F	0
ZINC91476470	c1cc(c(cc1F)F)n1c2c(cn1)[C@H](CCC2)Nc1ccnc(n1)N	0
ZINC91476753	C1C[C@]2(CCC(=O)N(C2)C2CC2)C[N@@H+](C1)CCCCCF	1
ZINC91504539	CC(C)[C@H]1CN(C[C@@H]1NC(=O)CNC(=O)N)c1c(cc(cn1)Cl)F	0
ZINC91505641	CCO[C@H]1C[C@H](C21CCN(CC2)C(=O)c1c(ccs1)S(=O)(=O)N)[O-]	0
ZINC91519079	Cc1ccc(cc1C(=O)N1CC[C@]([C@@H](C1)C)(CCOC)O)Cl	0
ZINC91526344	CCNc1ncc(cn1)C(=O)N1CCC(CC1)[C@@H](c1[nH+]ccn1C)O	0
ZINC91534936	Cc1c2cc(ccc2[nH]c1C[N@@H+]1CCC[C@@](C1)(CC=C(C)C)CO)F	0
ZINC91535111	CCC[C@@]1(CCCN(C1)C(=O)Cc1c(nc(nc1C)N)C)CO	0
ZINC91535113	CCC[C@]1(CCCN(C1)C(=O)Cc1c(nc(nc1C)N)C)CO	0
ZINC91536074	Cc1ccc2c(c1)c(=O)cc([nH]2)CNC[C@H]1CCCOC1	0
ZINC91536472	C[C@]1(CN(CC1(C)C)c1cc2nncn2c(n1)N)O	0
ZINC91548160	c1c(cnc(n1)N1C[C@H]([C@H](C1)CO)C[NH+]1CCOCC1)F	0
ZINC91551027	C[NH+](C)[C@H]1CCN(C[C@H]1CCCO)Cc1cc(ccc1F)OC	0
ZINC91551446	CC[N@H+](C)C[C@@H]1CN(C[C@@H]1CO)C(=O)CCc1cccc(c1)F	0
ZINC91562810	c1cc(c(cc1S(=O)(=O)N)C(=O)NCCc1nc2c(s1)CCCC2)F	1
ZINC91563036	CCC[C@]1(CCCN(C1)C(=O)c1cc(ccc1F)S(=O)(=O)N)CO	1
ZINC91574348	C[NH+](C)C[C@H]1C[C@@H](CN(C1)C(=O)c1cc(ccc1F)S(=O)(=O)N)CO	0
ZINC91574386	C[C@@]1(CC[N@H+](CC1(C)C)CCCC(=O)c1ccc(cc1)F)O	0
ZINC91585980	Cc1nc(cc(n1)N1CCC(CC1)(c1ccccc1)O)N	0
ZINC91586208	c1c(cc(cc1F)F)n1c2c(cn1)[C@H](CCC2)NC(=O)CO	0
ZINC91586552	CN(CCO)C(=O)[C@@H]1CCC(=O)N(C1)Cc1cccc(c1)C(F)(F)F	0
ZINC91586804	c1c(n[n-]c1C(F)(F)F)C(=O)N[C@H]1C[N@@H+](C[C@@H]1C1CC1)CCCO	0
ZINC91586957	COc1cc(ccn1)C(=O)N1C[C@H](C[C@@H](C1)CO)C[NH+]1CCOCC1	0
ZINC91593017	C1C[C@]2(CCN(C2)C(=O)c2c(c([nH]n2)N)Cl)C(=O)N(C1)CCO	0
ZINC91593917	Cc1cnc([nH]1)C(=O)N1C[C@H](C[C@H](C1)CO)C[NH+](C)C	0
ZINC91604343	Cc1cc(nc([nH+]1)c1ccccc1O)N(C)C[C@H]1CCOC1	0
ZINC91616793	COCc1ncc(cn1)C[N@@H+]1CC[C@@]2(C1)CCCN(C2=O)CCO	0
ZINC91619820	C[C@H](C1=CCCCC1)NC(=O)c1cc([nH]n1)c1ccccc1O	0
ZINC91620412	Cc1c[nH+]c(nc1NCc1nc(on1)COC)N	0
ZINC91625056	Cc1c(sc(n1)CCNC(=O)[C@H]1CC(=O)Nc2c1cc(cc2)F)C	1
ZINC91625361	Cc1ccc(cc1)[C@@H](C(=O)NCC[N@H+]1CC[C@@H](CC1)CO)N(C)C	0
ZINC91625548	C1CCC(C1)c1nc(no1)CCNC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC91643501	CCC[C@]1(CCCN(C1)C(=O)c1cc([nH]n1)C(F)(F)F)CO	0
ZINC91643990	c1ccc2c(c1)c(=O)[nH]c(n2)CNC(=O)[C@H]1CCCN(C1)CC(=O)N	0
ZINC91645375	C[C@@H](c1ccc(c(c1)F)O)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC91645376	C[C@H](c1ccc(c(c1)F)O)NC(=O)CN1CC[C@@H](CC1)C(=O)N	0
ZINC91645804	COCCC[C@@]1(CCCN(C1)S(=O)(=O)c1ccc(cc1)OC)CO	0
ZINC91645912	CN(C)[C@H](CNC(=O)[C@@H]1CC[N@H+](CC1)CC(=O)N)c1ccc(cc1)F	0
ZINC91655861	CN(Cc1cccc(c1)SC)C(=O)C1CCN(CC1)CC(=O)N	0
ZINC91656048	Cc1c(sc(n1)N)CC(=O)N1CCC[C@](C1)(CCOC)CO	0
ZINC91656079	C1C[C@@]2(CC[N@@H+](CC2)C[C@@H](C(F)(F)F)O)CN(C1=O)CC(=O)N	0
ZINC91656719	Cc1ccc2c(c1)c(c(o2)c1cn(nn1)Cc1ccc(cc1)CO)C	0
ZINC91664604	CCn1c(cc(n1)C(C)C)C(=O)NCCCc1ccccc1OC	0
ZINC91664796	COCC[C@]1(CCC[N@@H+](C1)Cc1cccnc1N)CO	0
ZINC91671160	c1cc2c(cc1NC(=O)c1cc(sc1)S(=O)(=O)N)COC2	0
ZINC91678352	Cc1c(c2cccc(c2[nH]1)F)CC(=O)N(Cc1ccsc1)C1CC1	0
ZINC91680237	Cc1cccc(n1)[C@H](C1CC1)Nc1c(c[nH+]c(n1)N)C	0
ZINC91682627	CCOc1ccc(c(c1)C[N@@H+]1CC[C@H](CC1)Oc1ccccc1)O	0
ZINC91684479	COC(=O)NCCC(=O)N[C@@H]1CCC[C@@H]1c1ccccc1C(F)(F)F	1
ZINC91689945	C[NH+](C)[C@H]1CCN(C[C@H]1CCCO)Cc1ccc(c(c1F)F)F	0
ZINC91689946	CC(=O)N1CCN(C[C@@H](C1)O)c1ccnc(n1)N	0
ZINC91690554	c1cc(ccc1F)S(=O)(=O)CCNC(=O)[C@@H]1CCCN(C1)CC(=O)N	1
ZINC91690554	c1cc(ccc1F)S(=O)(=O)CCNC(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)N	1
ZINC91691643	COCC[C@]1(CCCN(C1)c1ncc(c(n1)OC)F)CO	0
ZINC91691748	CCOC(=O)[C@H](c1c[nH]c2c1cc(cc2)F)N	1
ZINC91692135	C[C@H](c1nc2cccc(c2n1c1ccccc1)F)N	0
ZINC91692697	CC(C)(C)OC(=O)N1CCC([C@H](C1)C[NH3+])(F)F	0
ZINC91692702	CC(C)([C@@H](C(=O)OC)N)O	0
ZINC91695539	CCNC(=O)Nc1ccc(cc1)c1cc(cnc1N(C)C)C(F)(F)F	1
ZINC91695705	CC(=O)CSc1nccc(n1)c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC91706618	CCCc1nc(cs1)C(=O)NC[C@@H](c1ccccc1C(F)(F)F)O	0
ZINC91707925	Cn1cc(c(n1)C(F)(F)F)CNC(=O)N1CCN(C(=O)C1)CCOC	1
ZINC91712493	CCCNC(=O)[C@H]1CCCN(C1)C(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC91724377	Cc1c(snn1)C(=O)N1C[C@H]([C@H](C1)CO)C[NH+](C)C	0
ZINC91725112	C[C@@H](CCCC(C)(C)O)NCc1cc(=O)c2cc(ccc2[nH]1)F	0
ZINC91725370	CCCCn1cc[nH+]c1C1CCN(CC1)C(=O)Cn1c(cc(n1)C)N	0
ZINC91745496	c1ccc(cc1)C1(CCC[N@H+](C1)CCCC(=O)N)c1ccccc1	0
ZINC91745911	CCC[C@@]1(CCCN(C1)C(=O)CNC(=O)N)CO	0
ZINC91746060	CCCCc1c(nc(nc1N1CCC(CC1)(F)F)N)C	1
ZINC91755582	c1c(c(=O)[nH]c(=O)[nH]1)CCNC(=O)[C@H]1CCCN(C1)CC(=O)N	0
ZINC91769171	Cc1c(c(nc(n1)N)C)CC(=O)N1CCC[C@@](C1)(CCOC)C(=O)[O-]	0
ZINC91770535	C[C@H](COC)C(=O)N[C@@H]1CC(=O)N([C@@H]1c1ccc(cc1)Cl)C	0
ZINC91770584	c1cc(ccc1/C=C/CN1C[C@H]([C@H](C1)CO)C[NH+]1CCCCCC1)F	0
ZINC91773115	CCOC(=O)CN(Cc1cnc(nc1)N1CC[NH+](CC1)C)C1CC1	0
ZINC91773170	CCOC(=O)C[N@@H+](Cc1cc(cs1)C(=O)N)C1CC1	0
ZINC91773370	CCOC(=O)C[N@H+](CC=C)Cc1cc(c(cc1O)C)C	0
ZINC91774600	CC(C)Cc1ncc(s1)C[N@H+](CCOC)CC(=O)N(C)C	0
ZINC91776872	c1cc(cc2c1cc[nH]2)C(=O)N1C[C@@H](C[C@H]1c1cc(ccc1F)F)O	0
ZINC91779226	Cc1ccc(cc1C[N@@H+]1CC[C@]2(C1)CCCN(C2=O)CCO)F	0
ZINC91781655	c1cc(cc(c1)F)[C@H](CNC(=O)C1CCN(CC1)CC(=O)N)O	0
ZINC91782173	Cc1ccccc1[C@]1(CCN(C1)c1c2c(nc(n1)N)CCCC2)O	0
ZINC91789973	CCOC(=O)CN(Cc1cc(cs1)C(=O)N)CC(C)C	0
ZINC91790178	Cn1cnc(n1)CNC(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC91790524	COc1ccccc1C[N@H+](CCO)Cc1cccc(c1O)Br	0
ZINC91791362	Cc1c(c(n(n1)CCO)C)CN(CC(=O)N(C)C)CC(F)(F)F	0
ZINC91791362	Cc1c(c(n(n1)CCO)C)C[N@H+](CC(=O)N(C)C)CC(F)(F)F	0
ZINC91791649	CCOc1cc(ccc1OC)C[N@H+](CC(=O)N(C)C)CC(F)(F)F	1
ZINC91791942	CN(C)C(=O)C[N@H+](Cc1c(cc(cc1OC)OC)OC)CC(F)(F)F	0
ZINC91792003	CN(C)C(=O)CN(Cc1cccc(c1)O)CC(F)(F)F	0
ZINC91797211	C[C@H](C(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F)NC(=O)N	0
ZINC91797891	CCCCCOCC(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F	1
ZINC91808478	c1ccc(c(c1)C[N@@H+]1CC[C@@]2(C1)CCCN(C2=O)CCO)C(F)(F)F	0
ZINC91812918	CCNC(=O)COc1ccc(cc1)CN(C)Cc1c(noc1C)C	0
ZINC91818111	COCCN(Cc1ccncc1)C(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC91818415	c1c(nc(s1)N1C[C@H]([C@H](C1)CO)C[NH+]1CCCCC1)C(=O)N	0
ZINC91819216	C[C@@H]1C[N@@H+](CC[C@]1(C1CCOCC1)O)Cc1nc(no1)C(=O)N	0
ZINC91819533	Cc1c[nH]c(n1)CN(C)C(=O)c1c[nH]nc1c1cccc(c1)F	0
ZINC91829477	c1cc(ccc1[C@@H]1CCCCN1C(=O)C1CCN(CC1)CC(=O)N)F	0
ZINC91830211	Cc1ccccc1CSCCNC(=O)[C@H](c1c([nH]nc1C)C)N	0
ZINC91832498	COCCN1CCN(CC1=O)CC(=O)NCc1cc(cc(c1)F)F	1
ZINC91833028	COCCN1CCN(CC1=O)[C@H]1CCCc2c1cc(cc2)F	1
ZINC91835507	COCCN1CCN(CC1=O)CCC(=O)Nc1cc(ccc1F)N	1
ZINC91839614	c1ccc2c(c1)CC[C@@H](C2)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91840178	COCCN1CCN(CC1=O)C[C@@H](COc1c(cccc1Cl)Cl)O	0
ZINC91845530	CCc1c(nc(nc1NCCC[N@H+]1CCC[C@H](C1)CO)N)C	0
ZINC91848898	c1c(nc(s1)N)CCC(=O)N1CCC2(CCC(=O)N(C2)CCO)CC1	0
ZINC91849193	Cn1ccnc1C1CCN(CC1)S(=O)(=O)CCOc1ccccc1F	1
ZINC91857683	CC[C@H](C(=O)N)N1CCC(=CC1)c1ccccc1Cl	0
ZINC91858877	CC(C)(C(=O)OCCCNC(=O)N)F	1
ZINC91858880	c1cc(ccc1C[N@H+]1CCC[C@@H]1C(=O)OCCCNC(=O)N)F	1
ZINC91859022	C[C@@H]1CN(C[C@]1(C)O)C(=O)CCCc1ccc(cc1)F	0
ZINC91863877	COCC[N@H+]1CC[C@@H](CC1)OCc1ccccc1F	1
ZINC91864030	C[C@H](C(F)(F)F)OC(=O)c1ccc(cc1)CCNC(=O)N	1
ZINC91871925	c1ccc(c(c1)CSCc1nc(nn1CCO)CC(=O)N)Cl	0
ZINC91876970	COCCn1ccnc1[C@@H]1CCCN(C1)c1nc(cs1)C(=O)N	0
ZINC91877226	COCCC[C@]1(CCCN(C1)C(=O)CCC(F)(F)F)CO	0
ZINC91891388	COC(=O)c1ccc(cc1)NC(=O)C[N@@H+]1CCc2cc(ccc2C1)F	0
ZINC91891440	Cn1cc(cn1)N1CCC[C@@H](C1=O)[N@@H+]1CCc2cc(ccc2C1)F	0
ZINC91892250	Cc1cc(no1)NC(=O)CCN1CCc2cc(ccc2C1)F	0
ZINC91893187	c1ccc(cc1)c1nc(on1)CCC[N@@H+]1CCc2cc(ccc2C1)F	1
ZINC91895262	CC(C)(C)NC(=O)NC(=O)C[N@@H+]1CCc2cc(ccc2C1)F	0
ZINC91895929	CC1(C[N@@H+](CC[C@]1(COC)O)CC(=O)NCCc1ccccc1)C	0
ZINC91898347	COC(=O)c1c(ccs1)CN1CCc2cc(ccc2C1)F	0
ZINC91900017	C[N@H+](CCOc1ccccc1OC)Cc1ccc(o1)CO	0
ZINC91914808	Cc1ccc(cc1C(=O)N1C[C@H]([C@H](C1)CO)C[NH+](C)C)S(=O)(=O)N	0
ZINC91914843	COCC[C@]1(CCC[N@@H+](C1)Cc1cc(c(c(c1)Cl)OC)F)CO	0
ZINC91915173	C[N@H+](CCOC)CC(=O)N1CC[C@@H](CC1)Cc1ccc(cc1)F	1
ZINC91915413	C[C@]1(CN(C(=O)CC1)[C@H]1CC[C@@H](CC1)O)Cc1cc2c(cc1)OCO2	0
ZINC91919077	Cc1cc(ccc1NC(=O)N1CCc2cc(ccc2C1)F)F	0
ZINC91924698	c1ccc(c(c1)C(=O)N1CCN(CC1)Cc1cc(cs1)C(=O)N)O	0
ZINC91926716	CC(C)[C@H](c1ccc(c(c1)F)F)OC(=O)CCCCNC(=O)N	1
ZINC91933371	C[C@@H]1CN(CC[C@]1(C1CCC1)O)c1c(cc2c(n1)CCC2)C(=O)N	0
ZINC91933905	Cc1ccsc1C[N@H+]1CC[C@@H](CC1)C(=O)Nc1cc(ccc1O)Cl	0
ZINC91934793	Cc1cc(ccc1F)CN1C[C@H]([C@H](C1)CO)C[N@@H+](C)CCO	0
ZINC91943023	COCC[C@]1(CCCN(C1)c1c(cccn1)C(=O)N)C(=O)[O-]	0
ZINC91943082	c1ccc(c(c1)C1(CCCC1)CNC(=O)[C@@H]1CCCN(C1)C(=O)N)F	0
ZINC91943189	Cc1cc(c([nH+]c1C)N1C[C@H]([C@@](C1)(C)O)C)C(=O)N	0
ZINC91943462	CC[C@]1(CCC[N@@H+](C1)CCCOc1ccc(cc1)C(=O)N)CO	0
ZINC91943647	CCCCc1c(nc(nc1N1CCC[C@@H](C1)CO)N)C	0
ZINC91950590	C[C@@H]1CN(CC[C@]1(C1CCC1)O)c1cc(nc(n1)N)NCCO	0
ZINC91950932	CCCCN(Cc1c(ccc(n1)C)O)CC(F)(F)F	0
ZINC91951768	Cn1c(ccn1)[C@@H](COC)NC(=O)c1ccc(o1)c1ccccc1Cl	0
ZINC91952291	Cc1cc(nc(n1)CNC(=O)CN1CCC(CC1)C(=O)N)C(F)(F)F	0
ZINC91956484	Cc1ccc(c(c1)C[N@H+](C)Cc1ccccc1O)F	0
ZINC91965633	Cc1ccc(c(c1)OC)C[N@@H+]1CC[C@]([C@@H](C1)C)(CCOC)O	0
ZINC91966109	c1cc(cc(c1)F)C(=O)N1C[C@H]([C@H](C1)CO)C[NH+]1CCCC1	0
ZINC91974907	CC[N@@H+](Cc1ccc([nH]1)C(=O)N(C)C)[C@H](C)c1cccc(c1)O	0
ZINC91975319	CC[N@@H+](Cc1cc(cs1)C(=O)N)[C@H](C)c1cccc(c1)O	0
ZINC91975837	COc1ccc(cc1)[C@@H](C1CCOCC1)NC(=O)c1ccnc(c1)F	0
ZINC91975908	COc1ccc(cc1)[C@@H](C1CCOCC1)NC(=O)c1ccc(o1)SC	0
ZINC91976011	CCOc1cc(ccc1NC(=O)NCc1ncn(n1)C)F	1
ZINC91985362	C[C@H](C[N@@H+](C)Cc1ccc(cc1)n1ccc(n1)C(F)(F)F)C(=O)OC	0
ZINC91986602	COCC[C@]1(CCCN(C1)c1cc(nc(n1)N1CCOCC1)N)CO	0
ZINC91986615	C[C@H](C[N@@H+](C)Cc1cccc(c1O)OC)C(=O)OC	0
ZINC91997393	Cc1ccc2c(c1)c(cc(n2)SCCC(=O)N1C[C@H]([C@@](C1)(C)O)C)C	0
ZINC91998054	C=CC[C@]1(CCC[N@@H+](C1)Cc1ccc(c(c1)Cl)OCC(=O)N)CO	0
ZINC92008324	C[C@H](C(=O)N1CCc2cc(ccc2C1)F)Sc1nncn1C	0
ZINC92012187	Cc1ccc2[nH+]cc(n2c1)C[N@@H+](CC(C)C)CC(=O)N	0
ZINC92017019	C[C@H]1CN([C@@H](CO1)C)Cc1cc(c(c(c1)Br)OC(F)F)OC	0
ZINC92019562	c1cnc(nc1)NCC[N@@H+]1CCC[C@@H](C1)C(=O)N	0
ZINC92021271	Cc1cc(nc(n1)CCNc1c(cnc(n1)N)C)C(F)(F)F	1
ZINC92028437	CCC[C@]1(CCCN(C1)C(=O)c1ccc(cc1)C(F)(F)F)CO	0
ZINC92033879	Cc1cc(ccc1C(=O)N)NC(=O)N[C@@H]1CC[C@H](C1)[NH+](C)C	0
ZINC92034573	CCCC[NH+](C)c1ccc(cc1)NC(=O)NCc1ncn(n1)C	0
ZINC92038214	C[C@H](CC(=O)N1CC[C@@H](CC1)CN1CCCC1=O)n1cc[nH+]c1	0
ZINC92038652	Cc1ccc(cc1F)S(=O)(=O)N1CCC[C@](C1)(CCCOC)CO	0
ZINC92045790	CC(C)c1cc(nc([nH+]1)N)NCCC[N@@H+]1CC[C@H](CC1)O	0
ZINC92053036	CC[C@H](CC(=O)N1CC[C@@H](CC1)OCc1ccccc1F)C(C)C	0
ZINC92057424	C[C@@H](C(=O)N1CC[C@@H](CC1)OCc1ccccc1F)n1cccc1	0
ZINC92058598	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)Nc1ccc(cc1F)C(=O)N	0
ZINC92059137	CC(=O)N1CC[C@@H](C1)C(=O)N1CC[C@@H](CC1)OCc1ccccc1F	0
ZINC92065490	CN(C)S(=O)(=O)N[C@H]1C[N@@H+](C[C@@H]1C1CC1)Cc1nc(no1)C1CC1	0
ZINC92066548	CCCn1cc(c(n1)C)C(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC92077867	Cc1cc(on1)C(=O)N1CCN(CC1)Cc1cc(cs1)C(=O)N	0
ZINC92079352	c1ccc(c(c1)[C@H]1CCC[C@H]1NC(=O)CSCC(=O)N)C(F)(F)F	1
ZINC92079566	C[C@H]1CN(CCO1)[C@@H]1CC[N@H+](CC1)Cc1cc(cc(c1)F)C(F)(F)F	0
ZINC92096969	C[C@@H]1CN(CC[C@]1(CCOC)O)C(=O)c1cccc(c1)OCC(=O)N	0
ZINC92097201	c1cc(cc(c1)F)OCC(=O)N1CCC2(CC1)[C@H](CCCO2)O	0
ZINC92097978	CC(=CC[C@]1(CCCN(C1)c1nccc(n1)N)CO)C	0
ZINC92102005	CC(=C)COCCNC(=O)Nc1cc(ccc1OC)F	1
ZINC92103062	Cc1c(c(n(n1)C)OC)C[N@@H+]1CC[C@H](CC1)Cc1cccc(c1)F	0
ZINC92103399	COc1ccc(cc1NC(=O)N[C@H]1C[C@H](C=C1)CO)F	0
ZINC92103461	C[N@H+]1CCN(CC1)C[C@@H](CN(C)C(=O)Nc1cc(ccc1OC)F)O	0
ZINC92105959	CN(C[C@H](COC)O)C(=O)Nc1cc(ccc1OC)F	0
ZINC92106836	c1cc2c(cc1F)c(=O)cc([nH]2)CN(CCO)[C@@H]1CCS(=O)(=O)C1	0
ZINC92107188	COc1ccc(cc1NC(=O)NCCCC[N@@H+]1CCC[C@H]1CO)F	0
ZINC92117302	COc1ccc(cc1NC(=O)N[C@@H]1CCCCC[C@H]1C(=O)N)F	0
ZINC92119934	C[C@H]1CC[N@@H+](CC1)C[C@@H](CNC(=O)Nc1cc(ccc1OC)F)O	0
ZINC92120114	COc1ccc(cc1NC(=O)NCCSCCCO)F	0
ZINC92121384	CC(C)(C)Oc1cc(ccn1)CNC(=O)c1ccc(c(c1)Cl)O	0
ZINC92124537	C[C@@H](CNC(=O)Nc1cc(ccc1OC)F)C[NH+]1CCCC1	0
ZINC92147675	Cc1cc2cccnc2c(c1)NC(=O)NCCCOC1CCOCC1	0
ZINC92148142	CC(C)CCNC(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F	1
ZINC92148299	CC1(Cc2ccccc2C1)NC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC92148300	c1cc(ccc1CNC(=O)N1CCc2cc(ccc2C1)F)S(=O)(=O)N	0
ZINC92149866	C[C@@H](c1ccco1)N(C1CC1)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92150010	CC(C)(C)[C@@H]1[C@H](CCCO1)CNC(=O)Nc1ccc2c(c1)COC2	0
ZINC92163799	C[C@]1(CCC[C@H]1NC(=O)Nc1ccc2c(c1)COC2)CO	0
ZINC92167414	Cc1c(sc(n1)N(C)C)CN(Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC92186397	c1cc(ccc1c1ccc(s1)C[N@@H+](CCN1CCOCC1)CCO)F	0
ZINC92186472	c1c(cc(c2c1C=C(CO2)C[N@H+](CCN1CCOCC1)CCO)Cl)Cl	0
ZINC92186604	c1ccc(cc1)c1ccc(s1)C[N@@H+](CCN1CCOCC1)CCO	0
ZINC92186646	c1c(cc(cc1C(F)(F)F)F)C[N@H+](CCN1CCOCC1)CCO	0
ZINC92186657	COc1ccc(cc1OC)C[N@@H+](CCN1CCOCC1)CCO	0
ZINC92189937	CC(C)(CCC#N)C[N@@H+](C)C[C@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC92193443	Cc1cccnc1CNC(=O)Nc1c(cn(n1)c1ccccc1Cl)C	0
ZINC92218853	CCCCCCNC(=O)C(=O)Nc1cc(ccc1OC)F	1
ZINC92241604	CC(C)(C)c1c(cn(n1)C)C(=O)Nc1cccc(c1)CS(=O)(=O)N	0
ZINC92244670	CCS(=O)(=O)C[C@@H](C)NC(=O)c1cn(nc1C(C)(C)C)C	0
ZINC92250379	CC(C)c1c(nco1)COc1ccc(cc1)C#N	0
ZINC92253791	CCCOc1ccc(c(c1)O)C[N@H+](C)C[C@@H]1CCC[N@@H+](C1)C	0
ZINC92253857	CCOc1ccc(c(c1)C[N@@H+](C)C[C@@H]1CCC[N@@H+](C1)C)O	0
ZINC92255452	c1cc(cc(c1)O)CC(=O)NNc1c(cc(cc1Cl)F)Cl	0
ZINC92255485	C[N@H+](Cc1ccc(s1)c1ccc(cc1)F)C[C@@H](COC)O	0
ZINC92255487	CN(Cc1ccc(s1)c1ccc(cc1)F)C[C@H](COC)O	0
ZINC92255508	C[N@H+](Cc1cc(ccc1OCc1ccccn1)Br)C[C@@H](COC)O	0
ZINC92256589	CC(C)(C)c1ncc(s1)C[N@H+](C)C[C@@H](COC)O	0
ZINC92256876	C[N@H+](Cc1c[nH]nc1c1ccc2c(c1)OCCO2)C[C@H](COC)O	0
ZINC92258119	C[NH+](C)[C@H]1CC[C@@H](C1)NS(=O)(=O)c1cc(ccc1[N+](=O)[O-])Cl	0
ZINC92259275	C[NH+](C)[C@H]1CC[C@@H](C1)NS(=O)(=O)c1ccc(c(c1)C#N)Cl	0
ZINC92263136	COC(=O)CCCS(=O)(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F	1
ZINC92267692	CCC[C@H](C)CS(=O)(=O)N1CCC[C@@H](C1)n1cc(cn1)C(=O)OCC	0
ZINC92269249	COC(=O)c1cccc(c1)CCNS(=O)(=O)Cc1ccccc1F	1
ZINC92269569	c1cc(ncc1C#N)O[C@@H]1CC[C@H](CC1)NS(=O)(=O)CCCF	1
ZINC92286598	CC[C@H](C)[C@H](CNC(=O)C(=O)Nc1cc(ccc1OC)F)O	0
ZINC92286965	C[C@@](CNC(=O)C(=O)Nc1cc(ccc1OC)F)(c1ccccc1)O	0
ZINC92287970	C[C@H](CNC(=O)C(=O)Nc1cc(ccc1OC)F)[N@H+](C)C1CC1	0
ZINC92289365	CC[C@H](C)[C@](C)(CNC(=O)C(=O)Nc1cc(ccc1OC)F)O	0
ZINC92289378	CC[C@H](C)[C@@](C)(CNC(=O)C(=O)Nc1ccc2c(c1)COC2)O	0
ZINC92289846	CC[C@@H](c1nccs1)NC(=O)C(=O)Nc1cc(cc2c1nccc2)C	0
ZINC92312605	COc1ccc(cc1NC(=O)C(=O)NC[C@@H]1CCC[C@H]1O)F	0
ZINC92319391	Cc1cc2cccnc2c(c1)NC(=O)C(=O)N[C@H]1CCC[C@]1(C)CO	0
ZINC92320411	CCS[C@H]1CCCC[C@@H]1NC(=O)C(=O)Nc1cc(ccc1OC)F	1
ZINC92322298	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)N(CCc1cccc(c1)F)C1CC1	0
ZINC92332091	CC(C)(C)C[C@@H](CO)NC(=O)C(=O)Nc1cc(ccc1OC)F	0
ZINC92332176	CC[NH+]1CCN(CC1)CCNC(=O)C(C)(C)F	1
ZINC92332430	C[C@H]1CC[C@@H](CN1C(=O)C(=O)Nc1cc(ccc1OC)F)CO	0
ZINC92352119	CC(C)CSCCCNC(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92357699	C[C@@H]1CN(C[C@H](O1)C)C(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92357845	c1cc(oc1)[C@@H](CNC(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F)O	0
ZINC92358368	C[C@@H](CCO)CNC(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92363449	CC[C@H](c1ccccc1O)NC(=O)NCC(C)(C)c1ccncc1	0
ZINC92380144	CC[N@H+](CCC(=O)OC)Cc1c(nn(c1Cl)C)C(C)C	0
ZINC92380670	C[C@@H]1CO[C@H](CN1C(=O)CCCC(=O)c1ccc(cc1)Cl)CO	0
ZINC92380739	C[C@@H]1CO[C@H](CN1C(=O)Cc1ccc(cc1Cl)[N+](=O)[O-])CO	0
ZINC92380899	Cc1cc(c(c(c1)[N+](=O)[O-])N)C(=O)N1C[C@@H](OC[C@@H]1C)CO	0
ZINC92381545	CCC[N@@H+](Cc1ccc(cc1OC(F)F)OC)CC(=O)NC	1
ZINC92381751	CCC[N@@H+](Cc1ccc(cc1C)F)CC(=O)NC	1
ZINC92400435	CCCCNC(=O)[C@@H]1CC[C@@H](N(C1)Cc1c[nH+]c2n1ccc(c2)C)C	0
ZINC92402763	CN(CCCc1cc([nH]n1)c1cccc(c1)F)Cc1cncs1	1
ZINC92404552	CCn1cc(cn1)CN(CC=C)Cc1ccccc1F	0
ZINC92404945	CN(Cc1ccc(c(c1)O)OC)Cc1cnc2n1cc(cc2)C#N	0
ZINC92405282	Cc1ccc(cc1F)CN(C)Cc1ccc(c(c1)O)OC	0
ZINC92405524	C[C@@H]([C@@H](c1ccc(cc1)F)O)NC(=O)c1cn(nc1c1cccs1)C	0
ZINC92425142	c1ccc(c(c1)[C@@H]1CCC[C@H]1NC(=O)N(CCO)C1CC1)C(F)(F)F	0
ZINC92425252	C[C@@H](CCNC(=O)N[C@H]1CCC[C@@H]1c1ccccc1C(F)(F)F)O	0
ZINC92427133	c1ccc(c(c1)[C@H]1CCC[C@H]1NC(=O)NCC1(CC1)CO)C(F)(F)F	0
ZINC92428692	C[N@@H+](Cc1ccc(cc1)OCCOC)C[C@@H]1CCCCO1	0
ZINC92434098	CC[C@H](C)[C@](C)(CNC(=O)NCc1ccnc(c1)OC(C)(C)C)O	0
ZINC92454468	CC(C)[C@@H](CC(=O)Nc1ccc(cc1C(=O)N)N1CCCCC1)O	0
ZINC92455498	CC(C)(C)OC(=O)N[C@H]1CC[N@H+](C1)Cc1cnc(s1)C1CC1	0
ZINC92457331	CCCC[C@@H](C(=O)Nc1cc(ccc1OC)F)NC(=O)N	1
ZINC92470457	CC(C)(C)C(=O)NCCC(=O)Nc1cc(ccc1OC)F	1
ZINC92473357	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)CCOc1ccc(cc1)OC	0
ZINC92474077	Cc1ccc2[nH+]cc(n2c1)C[N@H+](C)C[C@H](COCCOC(C)C)O	0
ZINC92478114	CCOc1c(cc(cc1Cl)C[N@H+](C)CCC(F)(F)F)OC	1
ZINC92504543	CCOc1ccc(c(c1)C[N@H+](CC=C)Cc1cccc(c1)C#N)O	0
ZINC92507183	c1cc(ccc1[C@@H](CC(F)(F)F)NC(=O)[C@H]1CCCN(C1)C(=O)N)F	0
ZINC92508760	CCn1cc(cn1)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1cc[nH]n1	0
ZINC92508803	CCOc1cc(cc(c1OC)Cl)CN(C)CC(F)F	1
ZINC92510663	CCN(CC)C(=O)[C@H]1CCC[N@H+]1CC1=CCCOC1	0
ZINC92511474	COc1cccc(c1)CN(Cc1cccc(c1)O)C[C@@H]1CCCO1	0
ZINC92511620	CS(=O)(=O)NCC(=O)Nc1ccc2c(c1)COC2	0
ZINC92558573	C[C@@H]1C[C@@H](C[C@@H](O1)C)NC(=O)c1cc(ccc1O)F	0
ZINC92563821	C[C@@H]1CCC[C@@H](C1)C[NH2+]Cc1ccc(c(c1)F)N1CC[C@@H](CC1)O	0
ZINC92564286	c1ccc(cc1)C(=O)NCC[NH2+]Cc1ccc(c(c1)Br)OC(F)F	1
ZINC92565525	CC[C@@H](C)[C@H](C[NH2+]Cc1ccc(c(c1)Br)OC(F)F)O	0
ZINC92565534	CC(C)(C)[C@H](C[NH2+]Cc1ccc(c(c1)Br)OC(F)F)O	0
ZINC92565690	C[C@@H]1CCC[C@@H](C1)C[NH2+]CCc1ccc(c(c1)OC)O	0
ZINC92566461	C[C@H]1CCC[C@H](C1)C[NH2+]C[C@@](C)(CN1CCOCC1)O	0
ZINC92566630	c1cc(c(cc1C[NH2+]C[C@@H]1CCC[C@H]1O)Br)OC(F)F	0
ZINC92568377	COC[C@H](C(=O)N)NCc1ccc(c(c1)Br)OC(F)F	1
ZINC92569004	c1cc2c(c(c1)F)CN(CC2)C(=O)Cc1ccc(cc1Cl)O	0
ZINC92585518	Cc1cc(c(cc1C)O)C[N@@H+](C)[C@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC92585547	CCOc1cccc(c1O)C[N@@H+](C)[C@@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC92585548	CCOc1cccc(c1O)C[N@H+](C)[C@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC92585553	C[C@@H](c1cccc(c1)S(=O)(=O)N)[N@@H+](C)Cc1cc(ccc1O)Cl	0
ZINC92585554	C[C@H](c1cccc(c1)S(=O)(=O)N)[N@H+](C)Cc1cc(ccc1O)Cl	0
ZINC92585608	C[C@H]1C[C@@H]1c1ccc(o1)C[N@H+](C)[C@@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC92585688	C[C@@H](c1cccc(c1)S(=O)(=O)N)[N@@H+](C)Cc1cc(ccc1F)Cl	0
ZINC92585779	C[C@H](c1cccc(c1)S(=O)(=O)N)N(C)Cc1cccc(c1F)Cl	0
ZINC92586746	CCOc1ccc(c(c1)CN1CCN(CC1)CC(F)F)O	0
ZINC92587920	C[C@H]1CCCC[N@@H+]1C[C@@H]1CCCN(C1)Cc1cnc2n1ccnc2	0
ZINC92588338	CCc1c(c(n(n1)C)Cl)C[N@@H+]1CCCC[C@H]1CC(=O)N	0
ZINC92588467	c1cc(ccc1C[N@@H+]1CCCC[C@H]1CC(=O)N)OCC(F)F	0
ZINC92588489	c1cc(c(cc1C(F)(F)F)C[N@@H+]1CCCC[C@H]1CC(=O)N)Cl	0
ZINC92588615	CCOc1cccc(c1O)C[N@@H+]1CCCC[C@H]1CC(=O)N	0
ZINC92588714	c1c(cc(c(c1C[N@H+]1CCCC[C@@H]1CC(=O)N)O)Cl)Cl	0
ZINC92588753	c1cc(cc(c1)c1ccncc1)C[N@@H+]1CCCC[C@H]1CC(=O)N	0
ZINC92588842	C#CCOc1ccccc1C[N@@H+]1CCCC[C@H]1CC(=O)N	0
ZINC92589141	CCOc1ccc(c(c1)C[N@H+]1CCCC[C@@H]1CC(=O)N)O	0
ZINC92589157	c1c(c(cc2c1OCO2)O)C[N@H+]1CCCC[C@@H]1CC(=O)N	0
ZINC92589280	CCOc1cc(ccc1OC(F)F)C[N@H+]1CCCC[C@@H]1CC(=O)N	1
ZINC92614398	c1cnc2ncc(n2c1)CN1CCN(CC1)Cc1[nH+]ccn1C(F)F	0
ZINC92616484	CCC[C@H](C(=O)N1CC[C@H](CC1)OCc1ccc(cc1)F)NC(=O)N	1
ZINC92616517	c1ccc(c(c1)[C@H]1CCC[C@H]1NC(=O)C1CC(=O)C1)C(F)(F)F	0
ZINC92644567	c1cc(sc1)CCNC(=O)C1CCN(CC1)Cc1cc(cs1)C(=O)N	0
ZINC92659713	CCCN1CCC[N@H+](CC1)Cc1cccc(c1)O	0
ZINC92659911	CC(C)COc1cc(ccc1OC)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92660236	CCOc1cccc(c1O)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92660297	COc1ccc(c(c1)C[N@H+]1CCC[C@H](C1)CCC(=O)N)OC(F)F	0
ZINC92660304	c1cscc1c1ncc(s1)CN1CCC[C@@H](C1)CCC(=O)N	0
ZINC92660341	c1c(cc(c(c1C[N@H+]1CCC[C@H](C1)CCC(=O)N)O)Cl)Cl	0
ZINC92660555	c1cc(cc(c1)O)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92660699	COc1ccc(c(c1)O)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92660724	c1cc(ccc1n1cc(cn1)C[N@H+]1CCC[C@H](C1)CCC(=O)N)F	0
ZINC92660737	COc1cc(c(cc1O)Br)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92660781	CC(C)(CCC#N)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92662560	COc1ccc(c(c1)O)C[N@H+]1CC[C@@H](CC1)OC[C@@H]1CCCO1	0
ZINC92663276	CCOc1cccc(c1O)CN1CCN(CC1)C(=O)CC(F)(F)F	0
ZINC92675358	C[C@H](C#N)Oc1ccc(cc1)C[N@H+]1CCNC(=O)[C@@H]1c1ccccc1	0
ZINC92701389	c1cc(c(nc1)N[C@@H](CO)c1ccc(c(c1)F)Cl)F	0
ZINC92708672	CCCC(=O)N[C@@H]1CCC[N@@H+](C1)Cc1ccc(c(c1)F)C	1
ZINC92711064	Cc1c(c(n[nH]1)C)[C@@H]1CCCN1C(=O)Nc1ccc(cc1Cl)F	0
ZINC92730410	CCC[C@H](C)NC(=O)[C@@H]1CCCN(C1)Cc1c(cccn1)C(F)(F)F	1
ZINC92731603	CCC[C@@H](C)NC(=O)[C@@H]1CCCN(C1)Cc1cc(cs1)C#N	0
ZINC92731688	CCC[C@@H](C)NC(=O)[C@@H]1CCC[N@@H+](C1)Cc1ccsc1	0
ZINC92733916	CCCNC(=O)[C@H]1CCC[N@H+](C1)C/C(=C/c1ccc(cc1)OC)/C	0
ZINC92734441	CCCNC(=O)[C@H]1CCCN(C1)Cc1ccc(c(c1)F)Cl	1
ZINC92735014	Cc1ccc(c(n1)CN1CCO[C@@H](C1)C(=O)N)O	0
ZINC92735392	c1cc(ccc1c1c(cn[nH]1)CN1CCO[C@@H](C1)C(=O)N)F	0
ZINC92735403	COc1ccccc1c1ccc(cc1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735543	CCCCCCOc1ccc(cc1OC)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735729	Cc1c(cccn1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735778	CCOc1cc(ccc1OC(F)F)CN1CCO[C@@H](C1)C(=O)N	1
ZINC92737118	c1cc(c(cc1Br)CN(CCO)Cc1cc(cs1)C(=O)N)F	1
ZINC92737118	c1cc(c(cc1Br)C[N@H+](CCO)Cc1cc(cs1)C(=O)N)F	1
ZINC92737552	CCCN(Cc1c[nH]nc1c1cccnc1)CC(F)F	1
ZINC92754132	c1ccc(cc1)c1csc(n1)CN1CCCN(CC1)C(=O)N	0
ZINC92754186	Cc1cc(ccc1C[N@@H+]1CCCN(CC1)C(=O)N)F	0
ZINC92754285	c1cc(cc(c1)O)C[N@@H+]1CCCN(CC1)C(=O)N	0
ZINC92754293	c1cc(oc1C[N@@H+]1CCCN(CC1)C(=O)N)CSC(F)F	0
ZINC92755303	CCN(CC)c1ncc(s1)C[N@H+]1CC[C@@H](CC1)C(=O)NC(C)C	0
ZINC92755493	Cc1cc(n2c(cnc2n1)CN1CCC(CC1)C(=O)NC(C)C)C	0
ZINC92763477	CCCCn1c(c(c(n1)C)C[N@H+]1CC[C@@H](C1)CO)Cl	0
ZINC92784491	Cc1c(c(n(n1)CCO)C)C[N@H+](CCC1CCCCC1)CC(=O)N	0
ZINC92784542	Cc1cc(n2c(cnc2n1)CN(CCC1CCCCC1)CC(=O)N)C	0
ZINC92784786	c1cc(ccc1C[N@H+]1CCC[C@@H]1CCCO)n1ccc(n1)C(F)(F)F	0
ZINC92784875	COc1cc(cc(c1OCC(=O)N)Cl)C[N@@H+]1CCC[C@H]1CCCO	0
ZINC92785172	Cc1ccsc1C[N@@H+]1CCC[C@H]1CCCO	0
ZINC92785432	Cc1c(cn[nH]1)C[N@H+]1CCC[C@H]1CCCO	0
ZINC92786278	CN(Cc1cc(ccc1O)Br)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786391	C[N@H+](Cc1cc(cc(c1O)OC)Br)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786392	C[N@@H+](Cc1cc(cc(c1O)OC)Br)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786420	Cc1ccc(c(n1)CN(C)[C@@H](c1cccc(c1)F)C(=O)N)O	0
ZINC92786434	CN(Cc1cc2ccccc2s1)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786462	C[N@H+](Cc1cc(c(c(c1)Br)O)OC)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786463	CN(Cc1cc(c(c(c1)Br)O)OC)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786463	C[N@@H+](Cc1cc(c(c(c1)Br)O)OC)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786522	Cc1cc(c(cc1C)O)CN(C)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786523	Cc1cc(c(cc1C)O)CN(C)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786549	CN(Cc1ccc(c(c1)O)OC)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786554	CCOc1cccc(c1O)CN(C)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC92786554	CCOc1cccc(c1O)C[N@H+](C)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC92786555	CCOc1cccc(c1O)CN(C)[C@H](c1cccc(c1)F)C(=O)N	1
ZINC92786555	CCOc1cccc(c1O)C[N@@H+](C)[C@H](c1cccc(c1)F)C(=O)N	1
ZINC92786560	CN(Cc1cc(ccc1O)Cl)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786561	C[N@H+](Cc1cc(ccc1O)Cl)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786630	CN(Cc1cc(cc(c1O)Cl)Cl)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786667	CN(Cc1cccc(c1O)Br)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786667	C[N@@H+](Cc1cccc(c1O)Br)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786725	CN(Cc1cccc(c1O)OC)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786726	C[N@H+](Cc1cccc(c1O)OC)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786756	CCCOc1ccc(c(c1)O)CN(C)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC92786756	CCCOc1ccc(c(c1)O)C[N@@H+](C)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC92786757	CCCOc1ccc(c(c1)O)CN(C)[C@H](c1cccc(c1)F)C(=O)N	1
ZINC92786757	CCCOc1ccc(c(c1)O)C[N@@H+](C)[C@H](c1cccc(c1)F)C(=O)N	1
ZINC92786778	CN(Cc1cc(ccc1Br)O)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786787	CN(Cc1cccc(c1)O)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786787	C[N@H+](Cc1cccc(c1)O)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786817	CCOc1ccc(c(c1)CN(C)[C@@H](c1cccc(c1)F)C(=O)N)O	1
ZINC92786817	CCOc1ccc(c(c1)C[N@H+](C)[C@@H](c1cccc(c1)F)C(=O)N)O	1
ZINC92786818	CCOc1ccc(c(c1)CN(C)[C@H](c1cccc(c1)F)C(=O)N)O	1
ZINC92786818	CCOc1ccc(c(c1)C[N@@H+](C)[C@H](c1cccc(c1)F)C(=O)N)O	1
ZINC92786831	C[N@H+](Cc1cc2c(cc1O)OCO2)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786832	CN(Cc1cc2c(cc1O)OCO2)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786842	Cc1c(sc([nH+]1)N(C)C)CN(C)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786860	CN(Cc1cc(cs1)C(=O)N)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786912	CN(Cc1ccc(c(c1Cl)OC)OC)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786936	CN(Cc1cc(c(cc1Br)O)OC)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92786936	C[N@@H+](Cc1cc(c(cc1Br)O)OC)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92787124	Cc1cc(ccc1OC)CN(C)Cc1cccc(c1O)OC	0
ZINC92787605	Cc1nc(no1)[C@@H]1CC[N@H+](CC1)Cc1c(cccn1)C(F)(F)F	0
ZINC92789462	COC(=O)c1ccccc1C[NH+]1CCN(CC1)Cc1cccc(c1)O	0
ZINC92810850	c1cn[nH]c1[C@@H]1CC[N@H+](CC1)Cc1cc(cc(c1O)Cl)Cl	0
ZINC92820687	C[C@H](C(=O)N(C)C)NC(c1ccc(cc1)F)c1ccc(cc1)F	0
ZINC92829425	COCCOCCCCNc1cc(cc(c1C(=O)N)F)Br	1
ZINC92831477	c1cc(sc1)c1cc(ccc1F)CN1CCO[C@H](C1)c1nccs1	0
ZINC92845132	Cc1ccc(c(c1)CNc1cnn(c1)c1ccccc1F)O	0
ZINC92845479	C[C@@H](CNc1cnn(c1)CC(F)(F)F)c1cccc(c1)Br	0
ZINC92845987	C[C@H](c1cc(ccc1F)F)OC(=O)c1ccc(cc1)CCNC(=O)N	1
ZINC92845997	C[C@H](c1cccnc1)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC92846010	COc1cccc(c1)COC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC92846222	c1cc(ccc1CCNC(=O)N)C(=O)OCc1ccc(cc1Br)F	1
ZINC92847853	C[NH+](C)[C@@H]1CC[C@H](C1)[NH2+]Cc1ccc(cc1)N1CCCCCC1	0
ZINC92870091	Cc1cc(nc(n1)SCCC(=O)c1ccc(cc1)F)N	1
ZINC92872639	CC(C)[C@H](C(=O)Nc1cc(ccc1OC)F)Oc1ccccc1C#N	0
ZINC92872950	COc1ccc(cc1NC(=O)c1ccccc1SCC(=O)N)F	0
ZINC92896088	CC(C)[C@@H](c1ccc(c(c1)F)F)OC(=O)CCOC	1
ZINC92900261	Cn1cc2c(n1)ncnc2NCc1ccnc(c1)OCC[NH+](C)C	0
ZINC92935727	CC[N@H+](Cc1cc(cs1)C#N)Cc1c(cccc1F)F	0
ZINC92938427	CN(C)[C@@H]1CCC[N@@H+](C1)Cc1cc(c(c(c1)Cl)OCC(=O)N)OC	0
ZINC92964447	CCOC(=O)[C@H]1CCCN(C1)C(=O)CN(C)Cc1cc(cc(c1)F)F	1
ZINC92967439	c1cnn(c1)[C@@H]1CCC[N@@H+](C1)Cc1cc(cc(c1O)[N+](=O)[O-])Cl	0
ZINC92971842	C[C@@H]([C@@H]1CCCC[N@H+]1Cc1cc(c(c(c1)Cl)OCC(=O)N)OC)O	0
ZINC92972658	C[C@@H]([C@@H]1CCCC[N@H+]1Cc1ccc(c(c1)Cl)OC(F)F)O	0
ZINC92973935	Cc1ccc(c(c1)CN1CCO[C@@H](C1)c1ccc(c(c1)F)F)O	0
ZINC92974257	C[C@@H](C[N@H+](Cc1c(cccn1)C(F)(F)F)C1CCCCC1)O	0
ZINC92975025	COc1cc(cc2c1OCO2)CN1CCO[C@H](C1)c1ccccc1F	0
ZINC93005785	COCCN(CCO)Cc1cc(c(c(c1)Cl)OC)OC	0
ZINC93005899	Cc1ccccc1c1cccc(c1)C[N@@H+](CCO)CCOC	0
ZINC93006233	COCC[N@H+](CCO)Cc1cn[nH]c1c1ccc2c(c1)OCCO2	0
ZINC93011513	Cc1ccn2c(c1)[nH+]cc2CN1CCCC[C@@H]1CN1CCOCC1	0
ZINC93012247	Cc1ccc(o1)c1ncc(s1)CN1CCCC[C@@H]1C[NH+]1CCOCC1	0
ZINC93043225	c1ccc(c(c1)CN(CCCO)CC(F)(F)F)OC1CCCC1	0
ZINC93043264	COc1ccc2ccccc2c1CN(CCCO)CC(F)(F)F	0
ZINC93043463	CN(C)C(=O)c1ccc([nH]1)CN(CCCO)CC(F)(F)F	0
ZINC93043529	C/C(=C/c1ccc(cc1)OC)/CN(CCCO)CC(F)(F)F	0
ZINC93043534	COc1c(cc(s1)CN(CCCO)CC(F)(F)F)Br	0
ZINC93043700	COc1cc(cc(c1O)CC=C)C[N@H+](CCCO)CC(F)(F)F	0
ZINC93043913	C=CCOc1ccccc1C[N@H+](CCCO)CC(F)(F)F	0
ZINC93044135	COc1cc(c(cc1OC)OC)C[N@H+](CCCO)CC(F)(F)F	0
ZINC93044256	C#CCOc1ccc(cc1)C[N@H+](CCCO)CC(F)(F)F	0
ZINC93044514	COC(=O)c1cc(c[nH]1)CN(CCCO)CC(F)(F)F	0
ZINC93046910	COc1ccccc1/C=C/C[NH+]1CCN(CC1)C(=O)C[NH+]1CCCC1	0
ZINC93048969	CC(C)(CCC#N)C[N@@H+]1CCC[C@H]1c1ccc2c(c1)OCO2	0
ZINC93051115	Cc1cc(cc(c1OC)C)S(=O)(=O)N1CC[C@@H]([C@@H](C1)O)C	0
ZINC93051613	c1cc(ccc1/C=C/C[N@H+]1CC[C@@H](CC1)NC(=O)N)F	0
ZINC93051792	Cc1c(c(n(n1)c1ccc(cc1)F)C)C[N@H+]1CC[C@@H](CC1)NC(=O)N	0
ZINC93052429	C[C@@H]1CC[C@@H](CC1)NC(=O)CN1CC[N@@H+](CC1)C[C@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC93054599	CC(C)[C@@H]1C(=O)NCC[N@H+]1Cc1ccc(c(c1)OC)OC(C)C	0
ZINC93054692	CC(C)[C@H]1C(=O)NCC[N@@H+]1Cc1ccc(cc1)OCC(F)F	0
ZINC93078496	C[C@H](c1ccc(cc1F)F)N1CCN(CC1)Cc1cc(cs1)C(=O)N	0
ZINC93083083	COC(=O)[C@@H]1CN(CCO1)Cc1cccc(c1)OC(F)(F)F	0
ZINC93085823	CCCCn1c(c(c(n1)C)C[N@@H+](CCO)Cc1cccnc1)Cl	0
ZINC93086052	COc1ccc(cc1OC(F)F)C[N@H+](CCO)Cc1cccnc1	0
ZINC93086406	C[C@@H](C(=O)OC)Oc1ccc(cc1)CN(CCO)Cc1cccnc1	0
ZINC93089425	C[C@@H](COC)N1CCN(CC1)Cc1ccc(cc1)N(C)C	0
ZINC93090192	C[C@@H](COC)[NH+]1CCN(CC1)Cc1cccc(c1)OC(F)(F)F	1
ZINC93091249	Cc1ccc(c(c1)CN(CCC#N)CC1CC1)F	1
ZINC93100601	c1cc[nH+]c(c1)CN(CCC#N)Cc1cc(ccc1F)C(F)(F)F	1
ZINC93100817	CC(C)CCN(CCC#N)Cc1cn[nH]c1c1c(cccc1F)F	1
ZINC93101858	c1cc(cc(c1)O)CN1CCC(=O)NCC1	0
ZINC93101997	Cc1ccc2ncc(n2c1)C[N@@H+]1CCC(=O)NCC1	0
ZINC93103213	COC(=O)[C@@H]1C[C@H](C[N@H+]1Cc1ccc(cc1)OCCC#C)O	0
ZINC93103334	COC(=O)[C@@H]1C[C@H](CN1Cc1cc(cs1)C(=O)N)O	0
ZINC93137423	CCOc1c(cc(cc1Br)CN(CCOC)[C@H](C)C(=O)N)OC	0
ZINC93137476	CCOc1c(cc(cc1Cl)C[N@@H+](CCOC)[C@@H](C)C(=O)N)OC	0
ZINC93137501	Cc1c(c(n(n1)c1ccc(cc1)F)Cl)CN(CCOC)[C@H](C)C(=O)N	1
ZINC93137501	Cc1c(c(n(n1)c1ccc(cc1)F)Cl)C[N@H+](CCOC)[C@H](C)C(=O)N	1
ZINC93137604	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1ccc(cc1OC(F)F)OC	1
ZINC93137607	C[C@H](C(=O)N)[N@H+](CCOC)Cc1ccc(cc1OC(F)F)OC	1
ZINC93137680	C[C@@H](C(=O)N)N(CCOC)Cc1c[nH]nc1c1c(cccc1F)F	1
ZINC93137685	C[C@H](C(=O)N)N(CCOC)Cc1cc(ccc1Cl)C(F)(F)F	1
ZINC93137706	C[C@@H](C(=O)N)N(CCOC)Cc1c2ccccc2ccc1O	0
ZINC93137767	C[C@@H](C(=O)N)N(CCOC)Cc1c(nc2n1ccs2)Cl	0
ZINC93137825	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1cc(cc(c1O)[N+](=O)[O-])Cl	0
ZINC93138256	C[C@H](C(=O)N)[N@H+](CCOC)Cc1ccc(c(c1)C(F)(F)F)F	1
ZINC93138289	C[C@H](C(=O)N)N(CCOC)Cc1ccc(c(c1)F)N1CCOCC1	1
ZINC93138302	C[C@@H](C(=O)N)N(CCOC)Cc1cc(ccc1OC(F)F)OC	1
ZINC93138410	C[C@@H](C(=O)N)N(CCOC)Cc1cc(cc(c1O)Cl)Cl	0
ZINC93138602	C[C@@H](C(=O)N)N(CCOC)Cc1ccc(cc1)OCCC#C	0
ZINC93138740	C[C@H](C(=O)N)N(CCOC)Cc1cc(cc(c1)F)C(F)(F)F	1
ZINC93138757	C[C@@H](C(=O)N)[N@@H+](CCOC)C/C=C/c1ccc(cc1)F	1
ZINC93138770	C[C@H](C(=O)N)N(CCOC)Cc1ccc(cc1OC(F)(F)F)F	1
ZINC93139191	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1ccc(c(c1)C(F)(F)F)Cl	1
ZINC93139364	C[C@@H](C(=O)N)N(CCOC)Cc1ccccc1NC(=O)C	0
ZINC93139537	Cc1ccc(cc1F)CN(CCOC)[C@H](C)C(=O)N	1
ZINC93139772	Cc1ccc(cc1)c1ncc(s1)CN(CCOC)[C@H](C)C(=O)N	0
ZINC93144369	CCCCOc1cc(ccc1OC)C[N@H+](C[C@H](C)O)C(C)C	0
ZINC93146028	CC(C)(C)C[N@H+](CCCO)Cc1c[nH]nc1c1c(cccc1F)F	0
ZINC93146116	CC(C)(C)C[N@@H+](CCCO)Cc1cc(c(c(c1)Cl)OC)OC	0
ZINC93146165	CC(C)(C)C[N@@H+](CCCO)Cc1cn[nH]c1c1ccccc1F	0
ZINC93146287	C[C@@]1(CCS(=O)(=O)C1)n1cc(cn1)C[N@H+](CCCO)CC(C)(C)C	0
ZINC93148581	Cn1ccc(c1)CN1CC[NH+](CC1)CCNC(=O)c1ccccc1F	1
ZINC93275195	Cc1c(sc(n1)C)[C@H](C)[N@@H+](C)Cc1cc(ccc1O)Cl	0
ZINC93286620	CN([C@@H]1CC[S@@](=O)CC1)C(=O)NCCc1ccc2c(c1)OCO2	0
ZINC93315780	C[C@@H](c1cccc(c1)O)[N@H+](C)Cc1ccc(c(c1)OC(F)F)OC	0
ZINC93316313	C[C@@H](c1cccc(c1)O)[N@H+](C)Cc1cc([nH]n1)c1ccccc1	0
ZINC93319904	CCc1c(c(n(n1)C)Cl)CN(CCO)CCOCC(F)(F)F	0
ZINC93319921	C1C[C@H](CC=C1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93320014	c1ccc(c(c1)c1c(c[nH]n1)CN(CCO)CCOCC(F)(F)F)F	0
ZINC93320015	Cc1[nH+]cc(n1c1ccccc1)CN(CCO)CCOCC(F)(F)F	0
ZINC93320032	c1cc(ccc1c1c(cn[nH]1)C[N@H+](CCO)CCOCC(F)(F)F)F	0
ZINC93320053	Cc1ccc(c(c1)Br)CN(CCO)CCOCC(F)(F)F	0
ZINC93320055	c1ccnc(c1)c1cccc(c1)C[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC93320062	Cc1ccc(cc1C)C[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC93320106	c1cc(c(c(c1)Cl)F)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93320107	c1c(csc1CN(CCO)CCOCC(F)(F)F)C(=O)N	1
ZINC93320107	c1c(csc1C[N@@H+](CCO)CCOCC(F)(F)F)C(=O)N	1
ZINC93320122	Cn1cccc1CN(CCO)CCOCC(F)(F)F	0
ZINC93320131	CC(C)(C)n1cc(cn1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93323946	COc1cccc(c1OC(F)F)C[N@@H+](CCCO)CCO	0
ZINC93324091	c1cc(ccc1C[N@H+](CCCO)CCO)Oc1cc(cc(c1)F)F	0
ZINC93324154	c1cc(cc(c1)OCc1ccc(cc1)F)C[N@@H+](CCCO)CCO	0
ZINC93324564	Cc1c(cn(n1)C)C[N@@H+](C)[C@@H](C)Cc1ccc(cc1)O	0
ZINC93324767	C[C@H](Cc1ccc(cc1)O)[N@@H+](C)Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC93324938	C[C@@H](Cc1ccc(cc1)O)[N@@H+](C)Cc1cnn(c1)c1ccc(cc1)F	0
ZINC93324969	Cc1ccc2[nH+]cc(n2c1)CN(C)[C@H](C)Cc1ccc(cc1)O	0
ZINC93325143	CCc1c(c(n(n1)C)OC)C[N@H+]1CC[C@@H](CC1)c1ccc(cc1)F	0
ZINC93337423	COC[C@H]1CCC[N@H+](C1)Cc1ccccc1OC1CCCC1	0
ZINC93337432	COC[C@@H]1CCC[N@@H+](C1)Cc1c(nc2n1cccc2)Cl	0
ZINC93338099	COC[C@H]1CCC[N@H+](C1)Cc1cccc(c1Cl)Cl	0
ZINC93340144	CCOc1cccc(c1O)CN1CCOC[C@@H]1CC(C)C	0
ZINC93341259	C[C@]1(CCC[N@@H+](C1)Cc1cccc(c1Cl)Cl)CO	0
ZINC93361768	CCS[C@H]1CCCC[N@H+](C1)Cc1cccc2c1[nH]nc2	0
ZINC93383081	c1cc(c(cc1C(F)(F)F)C[N@H+](CCCCO)C1CC1)Cl	0
ZINC93383160	CCC[N@H+]1CCN(CC1)c1ccccc1C[N@@H+](CCCCO)C1CC1	0
ZINC93383780	C[NH+]1CCN(CC1)c1ncc(cn1)CN1CCc2ccc(cc2C1)F	0
ZINC93384383	CCOc1cccc(c1OC(F)F)C[N@H+](C)[C@@H](C)CS(=O)(=O)C	1
ZINC93385553	C[N@@H+](Cc1ccc(o1)CO)[C@H]1CCN(C1=O)c1ccccc1F	0
ZINC93387747	c1ccc2c(c1)CC[C@@H]2[N@H+](CCO)Cc1cc(ccc1O)Cl	0
ZINC93388339	c1ccc2c(c1)CCC[C@@H]2[N@H+](CCO)Cc1c(cccn1)C(F)(F)F	0
ZINC93388403	c1ccc2c(c1)CCC[C@H]2[N@@H+](CCO)Cc1cccs1	0
ZINC93389469	CCc1c(c(n(n1)C)CC)CN(CCCO)[C@H]1CCc2c1cccc2	0
ZINC93389695	c1ccc(cc1)CCN(CCO)Cc1c[nH]nc1c1ccccc1F	0
ZINC93389703	COc1ccc(cc1OC(F)F)C[N@@H+](CCc1ccccc1)CCO	0
ZINC93391715	C[C@@H](CS(=O)(=O)C)[N@H+](Cc1ccc(s1)c1ccccc1F)C1CC1	0
ZINC93394739	C[N@H+](CCCO)[C@@H]1CCN(CC1)CC1=Cc2cc(ccc2OC1)Cl	0
ZINC93394826	C[N@H+](CCCO)C1CCN(CC1)Cc1cc(c(c(c1)Br)O)OC	0
ZINC93394889	C[N@H+](CCCO)C1CCN(CC1)Cc1ccc(cc1)COC	0
ZINC93414745	CC(C)(CN(C)Cc1c(cccc1F)F)O	0
ZINC93415858	CN(Cc1cnc(s1)c1ccccn1)[C@@H](CO)c1ccc(cc1)OC	0
ZINC93416301	COCC[N@@H+](Cc1ccccc1OCC#C)CC(=O)OC	0
ZINC93416333	COCCN(Cc1cccc(c1)OC(F)(F)F)CC(=O)OC	1
ZINC93416613	CCOc1ccc(c(c1)CN1CCN(CC1)CC(C(F)F)(F)F)O	0
ZINC93419160	CCOC[C@H]1CCC[N@H+](C1)Cc1ccc(c(c1)C)F	1
ZINC93437704	C[C@@H]1C[N@H+]2CCC[C@@H]2CN1Cc1cnn(c1)c1ccc(cc1)F	0
ZINC93439661	C[C@@H](C(=O)N)N1CCN(CC1)Cc1ccc(c(c1)Cl)OCC=C	0
ZINC93439811	C[C@H](C(=O)N)N1CCN(CC1)Cc1c[nH]nc1c1c(cccc1F)F	0
ZINC93439896	C[C@@H](C(=O)N)N1CCN(CC1)Cc1cc(c(c(c1)OC)O)CC=C	0
ZINC93439967	Cc1cc(ccc1F)CN1CCN(CC1)[C@H](C)C(=O)N	0
ZINC93440088	C[C@@H](C(=O)N)N1CCN(CC1)Cc1cn[nH]c1c1ccc(cc1)F	0
ZINC93440089	C[C@H](C(=O)N)N1CC[N@@H+](CC1)Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC93440177	C[C@H](C(=O)N)N1CCN(CC1)Cc1ccccc1OCC#C	0
ZINC93440318	CCOc1ccc(c(c1)C[N@H+]1CCN(CC1)[C@@H](C)C(=O)N)O	0
ZINC93440358	C[C@@H](C(=O)N)N1CCN(CC1)Cc1cccc(c1F)Cl	0
ZINC93440381	C[C@H](C(=O)N)N1CC[N@@H+](CC1)Cc1cc(c(cc1F)F)F	0
ZINC93441452	Cc1ccc(cc1)c1cccc(c1)C[N@H+]1C[C@H](C[C@H]1C(=O)OC)O	0
ZINC93442539	Cc1cc(ccc1F)CN(C)[C@H](CCO)c1ccccc1	0
ZINC93442698	C[N@H+](Cc1cc(ccc1OCOC)OC)[C@H](CCO)c1ccccc1	0
ZINC93455302	c1ccc2c(c1)CC[N@@H+]([C@H]2CO)Cc1ccc(cc1)OCC(F)F	0
ZINC93457668	Cc1ccc(o1)C[N@H+]1CCO[C@H](C1)c1cccc(c1)O	0
ZINC93457674	c1ccc(cc1)c1c(c[nH]n1)CN1CCO[C@H](C1)c1cccc(c1)O	0
ZINC93457925	C#CCOc1ccccc1CN1CCO[C@H](C1)c1cccc(c1)O	0
ZINC93458709	C[C@@H](CN1CCO[C@@H](C1)CC(=O)OC)c1cccc(c1)Br	0
ZINC93459494	CCc1ccc(o1)[C@H]1COCCN1Cc1ccc(cc1)OCCOC	0
ZINC93461100	c1ccc(cc1)c1ccc(s1)C[N@@H+]1CCn2c(nnc2C(F)(F)F)C1	0
ZINC93461170	C#CCOc1ccccc1CN1CCn2c(nnc2C(F)(F)F)C1	1
ZINC93461234	c1ccc(cc1)c1cc(sc1)CN1CCn2c(nnc2C(F)(F)F)C1	0
ZINC93476088	CC(C)CCO[C@@H]1CCN(C1)Cc1cc(c(c(c1)Br)O)OC	0
ZINC93476899	CC(C)C[N@H+](Cc1cc(cs1)C(=O)N)C[C@@H](c1ccc(cc1)F)O	0
ZINC93476900	CC(C)CN(Cc1cc(cs1)C(=O)N)C[C@H](c1ccc(cc1)F)O	0
ZINC93476900	CC(C)C[N@@H+](Cc1cc(cs1)C(=O)N)C[C@H](c1ccc(cc1)F)O	0
ZINC93477043	COCc1ccc(cc1)CN(C[C@H](c1ccc(cc1)F)O)C1CC1	0
ZINC93477198	CCOc1ccc(c(c1)C[N@H+](C[C@H](c1ccc(cc1)F)O)C1CC1)O	0
ZINC93478899	C[C@H]1CN(C[C@@H]([N@H+]1CCOC)C)Cc1ccc(o1)C#N	0
ZINC93483200	C[C@H](C[C@H]1CCC[N@@H+]1Cc1cc(cs1)C(=O)N)O	0
ZINC93508934	CCC[C@@H]1C[N@@H+](CCO1)Cc1ccc(cc1)O[C@@H](C)C(=O)OC	0
ZINC93509544	CN(CCSC)Cc1cn[nH]c1c1ccc(cc1)F	1
ZINC93529997	Cc1c(sc(n1)N(C)C)CN(Cc1ccccc1)[C@H](CO)C(C)C	0
ZINC93531767	CCn1cc(cn1)C[N@H+]1C[C@@H](C[C@@H]1c1cccc(c1)F)C	0
ZINC93546376	C[C@H](CC(C)(C)c1ccccc1)NC(=O)NCc1ncn(n1)C	0
ZINC93558205	C[C@H](CSC)N(C)CC1=Cc2ccccc2OC1	0
ZINC93558595	C[C@@H](CCSC)N(C)Cc1c(cccn1)C(F)(F)F	1
ZINC93562904	CN(C)c1nccc(n1)N1CCN(CC1)Cc1cc(c(c(c1)F)O)F	0
ZINC93566203	c1cc(c(cc1Cl)C[N@@H+]1CC[C@H](CC1)c1[nH]cc(n1)C(F)(F)F)O	0
ZINC93582938	CCN(CC)c1ncc(s1)CN(C)C[C@@H](C[NH+]1CCOCC1)O	0
ZINC93584158	C[N@@H+](Cc1ccc(c(c1)Cl)OC(F)F)C[C@@H](CN1CCOCC1)O	0
ZINC93585094	c1cc2c(cc1F)cc(o2)C[N@@H+]1CC[C@]2(CCCC[C@@H]2C1)O	0
ZINC93585780	c1cc(ccc1/C=C/C[N@@H+]1CC[C@]2(CCCC[C@@H]2C1)O)F	0
ZINC93586756	Cc1ccc(c(c1)C[NH+]1CCN(CC1)CCOC(C)C)O	0
ZINC93587403	CN(Cc1cc(ccc1F)Cl)Cc1nc(no1)CCOC	1
ZINC93594401	c1cc(cc(c1)O)C[N@@H+]1CCC[C@@H](C1)C(=O)c1ccc(cc1)F	0
ZINC93598101	CCOc1ccc(c(c1)CN1CC[C@H](C1)C[NH+]1CCCC1)O	0
ZINC93604710	CC(C)[N@H+](Cc1ccc(cc1F)c1ccncc1)C1CCOCC1	0
ZINC93605408	CCO[C@H]1C[C@@H](C1(C)C)N(C)Cc1cc(cs1)C(=O)N	0
ZINC93605410	CCO[C@H]1C[C@H](C1(C)C)[N@@H+](C)Cc1cc(cs1)C(=O)N	0
ZINC93607725	Cc1cccc(c1)N[C@@H]1CC[N@H+](CC1)Cc1cccs1	0
ZINC93607808	CCOc1ccc(c(c1)C[N@H+]1CC[C@@H](CC1)Nc1cccc(c1)C)O	0
ZINC93608700	CC1([C@@H]([C@@H]2[C@@H]1OCC2)[N@H+](C)Cc1ccc(cc1)N1CCCCC1)C	0
ZINC93611476	CCOc1cc(cc(c1OC)Cl)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93611500	c1ccc(c(c1)C[N@H+]1CC[C@](C1)(C(F)(F)F)O)n1cccn1	0
ZINC93611530	CCc1c(c(n(n1)C)Cl)CN1CC[C@](C1)(C(F)(F)F)O	0
ZINC93611662	c1c(sc(n1)C1CCCC1)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93611690	c1ccc(cc1)c1c(cn[nH]1)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93611899	c1c(cc(c(c1C[N@@H+]1CC[C@](C1)(C(F)(F)F)O)[O-])Cl)Cl	0
ZINC93611913	CCCOc1ccc(cc1OCC)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93612055	CCCOc1cc(ccc1OC)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93612156	c1ccc(cc1)c1cc(sc1)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93612189	c1c(csc1C[N@H+]1CC[C@@](C1)(C(F)(F)F)O)C(=O)N	0
ZINC93612190	c1c(csc1CN1CC[C@](C1)(C(F)(F)F)O)C(=O)N	0
ZINC93612247	c1cc(c(c(c1)F)C[N@@H+]1CC[C@](C1)(C(F)(F)F)O)N1CCCC1	0
ZINC93612251	COc1ccc(c2c1cccc2)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93612295	COc1ccc2c(c1)cc(o2)C[N@@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93614048	CCO[C@H]1C[C@H]([C@@]21CC[N@@H+](CC2)Cc1cccc(c1O)OC)[O-]	0
ZINC93640510	c1cc(cc(c1)O)CN1CCOC2(C1)CCC2	0
ZINC93645369	Cc1ccc(o1)CN1CCOC[C@H]1C1CC1	0
ZINC93663622	Cc1cc(c(cc1C)OC(F)F)C[NH+]1CCN(CC1)c1nc(ns1)C	0
ZINC93664975	Cc1ccc(cc1C)C[N@H+]1CC[C@@H](C1)CN1CCOCC1	0
ZINC93668219	C[C@H]1C[N@H+](CC[C@@H]1c1ccccc1)Cc1cncs1	0
ZINC93669987	C[C@H](c1ccc(cc1)Cl)[NH+]1CCN(CC1)Cc1cc[nH]n1	0
ZINC93686422	CCc1ccc(cc1)N1CCN(CC1)Cc1ccc(o1)CO	0
ZINC93688042	CC[C@H](C[N@H+](Cc1ccccc1)Cc1cnc2n1cccc2C)O	0
ZINC93688292	C[NH+](C)CCC[C@@H]1CC[N@H+](CC1)Cc1cc(ccc1O)Br	0
ZINC93694082	c1c(cc(cc1F)F)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93694874	c1c(csc1CN1CCC(CC1)OCCCO)C(=O)N	0
ZINC93694881	c1c(sc(n1)C1CC1)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93705973	C[C@H](Cc1cccs1)[N@H+](C)Cc1ccc(c(c1OC)OC)OC	0
ZINC93706161	C[C@@H](Cc1cccs1)[N@@H+](C)Cc1cc(cs1)C(=O)N	0
ZINC93706634	C[C@@H](C(=O)N1CCN(CC1)Cc1ccc(c(c1)F)N1CCOCC1)O	0
ZINC93707097	C[C@@H](C(=O)N1CCN(CC1)Cc1ccc(cc1C(F)(F)F)F)O	0
ZINC93707298	Cc1ccc(o1)C[N@@H+](CCOC)Cc1c(cccc1F)F	1
ZINC93714558	CCOc1cccc(c1O)CN(CCC#N)CCC(F)(F)F	0
ZINC93714573	COc1cccc(c1OC(F)F)CN(CCC#N)CCC(F)(F)F	1
ZINC93789074	COc1ccc(cc1NC(=O)[C@H]1CCCN(C1)C(=O)OC)F	0
ZINC93790013	COc1ccc(cc1NC(=O)Cc1csc(n1)c1ccccc1Cl)F	0
ZINC93790719	Cn1cnc(n1)CNC(=O)NNC(=O)CCC1CCCCC1	0
ZINC93792310	CN([C@@H]1CC[S@@](=O)CC1)C(=O)NCCOc1ccc(cc1F)F	1
ZINC93794619	Cc1cccnc1[C@@H](C(C)C)NC(=O)NCC(C)(C)c1ccncc1	0
ZINC93986729	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)[C@@H]1CCC[N@H+]1Cc1ccc(cc1)F	0
ZINC93991266	CCOc1ccc(cc1)C1=CCN(CC1)C(=O)NCc1ncc(s1)C	0
ZINC93995535	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)c1c(cccn1)OCC(F)(F)F	0
ZINC93998148	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)c1ccc(cc1O)F	0
ZINC94005570	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)NCC[N@H+](C)Cc1ccc(cc1)F	1
ZINC94420350	CCOc1cccc(c1OC)/C=N/NC(=[NH2+])N	0
ZINC94986242	c1ccc(cc1)COC(=O)N1Cc2ccc(cc2C1)CO	0
ZINC94986262	c1c(cc(c(c1N)O)I)S(=O)(=O)C(F)(F)F	0
ZINC94992775	c1ccc(cc1)c1c(nc(o1)c1ccccc1)S(=O)(=O)N	0
ZINC94993011	CC(C)CNC(=O)C(=O)NCCNS(=O)(=O)c1cccc2c1nsn2	0
ZINC94993402	Cc1c(c(=O)c2ccc(c(c2o1)C[NH2+]CCO)O)c1ccc(cc1)F	0
ZINC95068422	C[C@@H](c1ccc[nH]1)O[C@H]1CCC[NH2+]C1	0
ZINC95071968	c1c(cnc(c1Cl)OCCC[C@@H]1CCCC[NH2+]1)C(F)(F)F	1
ZINC95072019	c1c(cnc(n1)NC[C@H]1CCC[NH2+]1)F	0
ZINC95072299	c1c(scn1)CN[C@@H]1CCCC[C@@H]1[NH3+]	0
ZINC95072552	c1csc(n1)C(=O)CN1CCC[C@H](C1)C[NH3+]	0
ZINC95075690	C[NH2+][C@@H](CCO)c1c2ccccc2ccn1	0
ZINC95075739	C[NH2+][C@H](CCO)C1C[NH2+]C1	0
ZINC95077219	C1CC[NH2+][C@@H](C1)[C@@H](CCO)N	0
ZINC95077236	C1C[C@H](C[NH2+]C1)[C@@H](CCO)N	0
ZINC95077268	c1cc2c(cc1N)ncc(n2)N1CCC(CC1)CO	0
ZINC95077306	c1ccc2c(c1)nc(c(n2)N1CCCC[C@H]1CO)N	0
ZINC95077577	C1C[N@H+](C[C@]21C[C@@H](C2)CCl)CCN	0
ZINC95077706	c1ccc(c(c1)Cn1c2ccccc2nc1N1CC[C@H](C1)O)F	0
ZINC95078839	c1ccc(cc1)C[N@H+]1CCCC[C@@H]1[C@@H](CCO)O	0
ZINC95079998	CC(C)(C[C@@H](C(=O)[O-])[NH2+][C@@H](c1ccc(cc1)Br)C(F)(F)F)F	0
ZINC95080197	CN(C)C(=O)c1cccc(c1O)[N+](=O)[O-]	0
ZINC95080282	CC(C)(C)[NH2+]C[C@H](c1ccc(c(c1Cl)OC)O)O	0
ZINC95082627	c1cc(ccc1NC(=O)C[NH2+]CCO)OC(F)(F)F	0
ZINC95083483	CC(C)(C)OC(=O)N1CCC(CC1)[C@@H](CCO)[NH3+]	0
ZINC95086774	CC(C)(C)OC(=O)N1CCCC[C@@H]1C[S@](=O)c1cc(ncn1)Cl	0
ZINC95087663	CC(C)(C)OC(=O)NC[C@H]1CCCN1c1c(cccn1)C#N	0
ZINC95088049	Cc1cccc(c1)N(C(C)C)C(F)(F)F	0
ZINC95088179	CC(C)N(C[C@H]1CCCC[NH2+]1)C(F)(F)F	0
ZINC95088334	CC(C)[NH2+][C@H](CCO)[C@H]1CCCN(C1)C(=O)OC(C)(C)C	0
ZINC95088864	C[C@@H](C(=O)N1CC[C@]2(C1)C[C@@H](C2)CO)[NH3+]	0
ZINC95090021	Cc1ccc(cc1)Cn1c(nc2c1nccc2)CO	0
ZINC95092544	c1ccc2c(c1)[nH]c(n2)OCCC[C@@H]1CCC[NH2+]C1	0
ZINC95093165	CNC(=O)c1cccc(c1O)N	0
ZINC95094340	c1cnc(cc1C1(CC1)N)C(F)(F)F	0
ZINC95100067	COC(=O)c1cc(nn1c1ccc(cc1F)F)c1ccc(cc1)Br	0
ZINC95115633	c1cc2c(O)c3ccc(=[NH2+])cc3oc2c(c1)F	0
ZINC95117329	CCCCOC(=O)c1c2c(sc1N)C[N@@H+](CC2)C	0
ZINC95117343	c1ccc(c(c1)C(=O)N/C(=C\c1ccco1)/C(=O)NN)Cl	0
ZINC95117837	CC(C)c1ccc(cc1)C(=O)CC(=O)C(=O)[O-]	0
ZINC95215331	c1cc(c(cc1NC(=O)/C(=N\O)/N)C(=O)[O-])O	0
ZINC95215510	c1c(cc(c(c1Cl)OC(F)F)Cl)Br	0
ZINC95221037	CC(=O)N1CC[C@@H](c2ccccc2C1)O	0
ZINC95347347	c1ccc(cc1)C[C@@H]([C@@H](C(F)F)O)N	0
ZINC95347349	c1ccc(cc1)C[C@@H]([C@H](C(F)F)O)N	0
ZINC95347554	C(C(=O)NN)(F)F	0
ZINC95348569	c1cc(ccc1c1nc(cs1)CNc1cnn(c1)CCO)F	0
ZINC95349770	Cc1cc(ccc1F)C(=O)Nc1ccc(cc1F)OCC(=O)N(C)C	0
ZINC95350618	CCOC(=O)N1CCN(CC1)Cc1cc(cc(c1O)C(C)(C)C)OC	0
ZINC95350791	c1ccnc(c1)CN(C1CC1)C(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC95350943	c1ccc(c(c1)OCCCNC(=O)c1cccc2c1OCC(=O)N2)F	1
ZINC95351215	COc1c(cccn1)CNC(=O)N1CCN2CCCC[C@@H]2C1	0
ZINC95352692	Cc1ccc(cc1)[C@H](C(=O)NC1(CCCCC1)CO)N(C)C	0
ZINC95353493	CC(C)c1cc(nc([nH+]1)N)NCc1ccc(cc1)O	0
ZINC95353972	CCCCSc1nc(cc(n1)N1CC[C@](C1)(C[NH+](C)C)O)N	0
ZINC95354000	CN(C)[C@@H](c1ccccc1F)C(=O)NCCc1ccc(cc1)O	0
ZINC95355333	Cc1c(c(nc(n1)N)N1CCC[C@](CC1)(C[NH+](C)C)O)CCC(=O)[O-]	0
ZINC95356860	CN(Cc1ccc(cc1)C(=O)[O-])C(=O)COCCOc1ccccc1	0
ZINC95358114	Cc1c(c(nc([nH+]1)N)N1C[C@@H]([C@H](C1)O)N1CCOCC1)CCC(=O)[O-]	0
ZINC95358794	CCCCSc1nc(cc(n1)N1CC(C1)O)N	0
ZINC95358830	CCOc1ccccc1[C@@H](C(=O)[O-])[N@H+](C)CC1CCOCC1	0
ZINC95359832	c1cn(cn1)CCCC(=O)N1CCc2c([nH]cn2)[C@@H]1C(=O)[O-]	0
ZINC95359897	CCc1c([nH+]c(nc1N[C@@H](C)c1ccccc1O)N)C	0
ZINC95360269	CCCCSc1nc(cc(n1)N1CCN([C@@H](C1)CO)C)N	0
ZINC95361423	CCOc1c(cccn1)C(=O)N1CCC2(CC1)[C@@H](CCCO2)O	0
ZINC95361927	CCCCSc1nc(cc(n1)NC[C@@H]1C[C@@H](C[NH2+]1)F)N	1
ZINC95362146	CCc1c(c(nc([nH+]1)N)NC[C@@H](C[NH+](C)C)O)C	0
ZINC95363233	Cc1c(c(nc(n1)N)N1CC[C@](C1)(CO)O)CC=C	0
ZINC95365021	c1cc(cc(c1)F)Oc1ccc(cc1)NC(=O)NCCS(=O)(=O)N	1
ZINC95365182	c1cc(ccc1C[N@H+]1CC[C@@H](CC1)NC(=O)c1cc(ccc1O)Br)F	0
ZINC95365958	Cc1cc(nc(n1)N)N1CC[C@@H]([C@@H](C1)CCC(=O)[O-])[NH+](C)C	0
ZINC95366200	Cn1c2ccc(cc2[nH+]c1N1CC[C@@H](C1)O)C(=O)N	0
ZINC95366463	Cc1c(sc(n1)CCNC(=O)[C@@H]1CCCN(C1)C(=O)N)C(=O)[O-]	0
ZINC95366657	c1cc(c(cc1S(=O)(=O)N)C(=O)NC[C@H](C[NH+]1CCCCCC1)O)F	0
ZINC95368024	CCCCSc1nc(cc(n1)NC[C@]1(CC[N@@H+](CC1)C)O)N	0
ZINC95368669	COc1ccccc1O[C@@H]1CN(C1)C(=O)[C@@H](c1ccc(cc1)F)O	0
ZINC95369596	CCCCNC(=O)Nc1ccc(cc1)[C@@H](C(=O)[O-])[N@@H+]1CC[C@H](CC1)O	0
ZINC95370307	Cc1ccc(nn1)N1CC[C@@H]([C@@H](C1)CCCO)N1CCOCC1	0
ZINC95371663	Cc1cc(nc2c1c(ncn2)N1CCC(CC1)[C@@H](CC(C)C)O)C	0
ZINC95372549	CCN([C@H]1COC[C@@H]1O)C(=O)c1cc(ccc1F)S(=O)(=O)N	0
ZINC95373259	Cc1[nH+]ccn1CCN(C)C(=O)c1cc(n[nH]1)c1ccccc1O	0
ZINC95373548	COCCn1cc(c2c1cccc2)C(=O)Nc1c(cccn1)O	0
ZINC95373819	CCc1c(c(nc([nH+]1)N)N1CC(C1)Oc1ccccc1F)C	0
ZINC95374066	c1ccc(cc1)CN1C[C@H]2CC[C@@H]1C[N@H+](C2)CCCC(=O)N	0
ZINC95374220	Cc1c(c(nc(n1)N)N1CCC2(CC1)[C@H](CCCO2)O)CCC(=O)[O-]	0
ZINC95374485	c1cc(c(nc1)N1CC[C@]2(CC[NH2+]C[C@H]2C1)O)F	0
ZINC95374838	CC(C)c1cc(nc([nH+]1)N)N(C)CCC1(CCCC1)O	0
ZINC95375985	Cc1ccccc1CSc1nc(cc(n1)NCC[NH+]1CCOCC1)N	0
ZINC95376872	CN(C)[C@H](c1ccccc1F)C(=O)N(CCO)C1CCCCC1	0
ZINC95377358	Cc1cc(c(c(c1)OC)[C@@H](C(=O)[O-])[N@H+](C)Cc1cc(no1)C)OC	0
ZINC95379810	CCc1ncc(cn1)C(=O)NC[C@H](c1ccccc1C(F)(F)F)O	0
ZINC95380041	Cc1c(c(nc(n1)N)N[C@@H](CO)c1ccc(cc1)F)CC=C	0
ZINC95380949	Cc1cccc(c1)N1CC[NH+](CC1)CCC(=O)N(C)C[C@H](COC)O	0
ZINC95381005	Cc1csc(n1)[C@H](C)N(C)C(=O)C1CCN(CC1)C(=O)C1CCCC1	0
ZINC95382464	Cn1cc[nH+]c1CN(CCO)C(=O)[C@H](c1ccc(cc1)F)N(C)C	0
ZINC95383786	Cc1ccccc1[C@@]1(CCN(C1)c1c(cncn1)CC(=O)[O-])O	0
ZINC95384185	CCc1cccc(c1)O[C@@H]1CN(C1)C(=O)[C@H]([C@@H](C)O)N	0
ZINC95384329	CCCCSc1nc(cc(n1)N1CC[N@H+]([C@@H](C1)CCO)C)N	0
ZINC95386204	Cc1ccc(cc1)CSc1nc(cc(n1)N1CCO[C@H](C1)CCO)N	0
ZINC95386536	CCc1c(nc(nc1N1CC[N@H+]([C@@H](C1)CO)C)N)C	0
ZINC95386980	c1cc(c(nc1)N)CN1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)CCO	0
ZINC95387073	CCCCSc1nc(cc(n1)N1CCC2(CC1)C[C@H](CO2)O)N	0
ZINC95388637	c1cc(ncc1F)N1CC[C@]2(CC[NH2+]C[C@H]2C1)O	0
ZINC95388655	c1c(nc(s1)N)CCC(=O)N1CCC2(CC1)[C@H](CCCO2)O	0
ZINC95390854	CCc1c(nc(nc1NC[C@@H](c1ccccc1F)O)N)C	0
ZINC95390855	CCc1c(nc(nc1NC[C@H](c1ccccc1F)O)N)C	0
ZINC95391167	CCCCSc1nc(cc(n1)N1CCN(CC1)CCO)N	0
ZINC95391293	Cc1cc(nc2c1c(ncn2)NCCC[N@@H+]1CCC[C@@H](C1)CO)C	0
ZINC95396200	c1ccc(cc1)[C@@H](C(F)(F)F)N1CCN(CC1)c1c(nccn1)C#N	0
ZINC95396208	c1ccc(cc1)[C@@H](C(F)(F)F)N1CCN(CC1)CCCO	0
ZINC95396412	CCN([C@H](c1ccc(c(c1)C)F)c1cccnc1)C(=O)CCOC	1
ZINC95396432	c1cc(c(cc1F)SCCC(=O)N1CCCC[C@H]1C(=O)N)F	1
ZINC95397253	C[C@@](CNC(=O)N[C@@H]1CC[N@H+](CC1)CC(F)F)(c1ccccc1)O	0
ZINC95397599	C[C@H](C(=O)N[C@H]1CCN(C1)c1ccccc1C(=O)N)C(C)(C)C	0
ZINC95399111	CCOc1cccc2c1CC[C@H]2NC(=O)NCC[C@@H](C(F)(F)F)O	0
ZINC95401501	COc1cccc(c1)CCC[N@H+]1C[C@@H](C[C@@H]1C(=O)N)O	0
ZINC95402716	Cc1cnc(cn1)CN1CCC[C@H](C1)c1cc([nH]n1)C(=O)N	0
ZINC95403954	CSCc1ccc(c(c1)NC(=O)NC[C@H]1CCC[C@@H]1O)Cl	0
ZINC95404024	CCCc1nc(n[nH]1)SC[C@@]1(CC[C@@H](CC1)C)O	0
ZINC95405812	CC/[NH+]=C(/NCc1ccn(n1)C(C)C)\N[C@H]1C[C@@H]1C	0
ZINC95406397	c1ccc2c(c1)nc(o2)N(CCO)CCOCC(F)(F)F	0
ZINC95407726	c1ccc(cc1)c1nnc(s1)N1CCc2c(sc(c2C#N)N)C1	0
ZINC95409244	CN(C[C@@H](C[NH+]1CCOCC1)O)C(=O)c1csc(n1)c1ccoc1	0
ZINC95409557	COC(=O)CN(CCC(F)(F)F)C(=O)COc1ccc(c(c1)Cl)Cl	0
ZINC95410052	COCCNC(=O)N1CCC[C@@H](C1)c1cc([nH]n1)C(=O)N	0
ZINC95410064	c1cc(c(c(c1)Cl)CCS(=O)(=O)CCO)F	0
ZINC95410973	CCc1nc(on1)[C@H](C)SCc1ccc(c(c1)F)C(=O)OC	0
ZINC95411982	Cc1cc(ccc1NCCCO)C(=O)N1CCSCC1	0
ZINC95412255	Cc1cc(nc([nH+]1)COC)N1CC(=O)N[C@H]2[C@@H]1CCCC2	0
ZINC95413887	C[C@@H]1CN(C[C@H](O1)C(=O)N)c1ccc2c(ccnc2c1F)Cl	0
ZINC95414339	Cc1c(c([nH]n1)NC(=O)Cc1ccc(cc1)O)c1cccc(c1)Cl	0
ZINC95415056	Cc1cc([nH]c1C(=O)N(Cc1ccncc1)C[C@@H]1CCCO1)C	0
ZINC95417729	C[C@H](C[C@H](c1ccccc1)O)NC(=O)c1ccc2c(c1)nnn2C	0
ZINC95419719	C[C@H](c1ccc(cc1)N1CCCC1=O)[NH2+]C[C@@H](c1ccc(cc1)F)O	0
ZINC95419857	C[C@@H](Cc1ccc(cc1)F)[NH2+]CCc1ccc(cc1)S(=O)(=O)N	1
ZINC95421431	c1cc2c(cc1F)[C@H](CC2)[NH2+]C[C@H](COCC1CC1)O	0
ZINC95421758	CC(C)(c1ccc(cc1)OC)C(=O)NCC[C@@H](c1ccccc1)O	0
ZINC95422389	C[C@H](c1cc(cc(c1)F)F)[NH2+]C1CCN(CC1)C(=O)N	0
ZINC95423195	Cc1ccc(o1)[C@](C)(CN[C@H](Cc1cc[nH+]cc1)C(F)(F)F)O	0
ZINC95423543	C[C@H](CC[NH2+]C1CCN(CC1)C(=O)N)c1cccc(c1)C(F)(F)F	1
ZINC95423678	Cc1cc(ccc1CC[NH2+][C@@H](C)CC(=O)N)F	1
ZINC95424757	Cc1c(c(on1)C)C[C@@H](C)NC(=O)N[C@@H](CCO)C1CCCCC1	0
ZINC95426440	CC(C)OC[C@@H](C[N@@H+]1CCc2ccc(cc2C1)O)O	0
ZINC95426759	CN([C@@H](CCO)c1ccccc1)C(=O)CCN1C(=O)CCC1=O	0
ZINC95427119	Cc1cc(cc2c1[nH]cc(c2=O)C(=O)NC[C@H](CCO)CC(C)C)F	0
ZINC95427182	COc1ccccc1[C@@H](c1ccco1)NC(=O)NC1(CCC1)CCO	0
ZINC95427404	Cc1ccc(o1)CCC(=O)N[C@H](C)[C@@H](CO)SC	0
ZINC95427432	C[C@H]([C@@H](CO)SC)NC(=O)c1cccc2c1[nH]cc2	0
ZINC95428699	Cc1ccc(cc1NCc1cccc(c1)O)C(=O)NCC(F)(F)F	0
ZINC95429054	c1cc2cccnc2c(c1)CNc1ccc(cc1)SCCCO	0
ZINC95429815	c1csc(c1SC(F)F)C(=O)N[C@H]1CCCC[C@@H]1C(=O)N	0
ZINC95430093	Cc1cccc(c1)CC(=O)N[C@H](C)[C@@H](c1c(cccc1F)F)O	0
ZINC95430247	COC(=O)c1ccnc(c1)c1[nH]c(=O)c2ccc(cc2n1)C(F)(F)F	0
ZINC95431170	c1cc(ccc1C(=O)N(CCO)CC1CC1)SC(F)F	0
ZINC95431993	CCOC[C@H](C[N@@H+]1CCC[C@@H]1c1[nH]cc(n1)c1ccc(cc1)Cl)O	0
ZINC95432440	COC(=O)[C@H](C1CCN(CC1)Cc1ccc(cc1C#N)F)O	0
ZINC95432915	CCN(C)S(=O)(=O)N[C@H](Cc1ccccc1)CO	0
ZINC95433000	c1cc(c(cc1F)C(F)(F)F)S(=O)(=O)N1CC[C@H](C1)O	0
ZINC95433083	CCC[C@H](CNS(=O)(=O)c1ccc(cc1F)C)O	0
ZINC95433218	Cc1cc(c(o1)C)[C@](C)(CNS(=O)(=O)c1ccccc1F)O	0
ZINC95433316	c1ccc(cc1)[C@H](C[C@H]1CCCN1S(=O)(=O)c1cnc[nH]1)O	0
ZINC95433395	C[C@@H](CCCO)NS(=O)(=O)c1cc(ccc1F)C(F)(F)F	0
ZINC95433406	c1ccc2c(c1)cc(s2)[C@H](CNS(=O)(=O)c1cccnc1)O	0
ZINC95433426	c1ccc(c(c1)F)S(=O)(=O)N1CCC(CC1)[C@H](C(F)(F)F)O	0
ZINC95433524	c1cnccc1C(=O)N1CCN(CC1)C(=O)CC1=CCCCC1	0
ZINC95433639	c1cc(ccc1CCC(F)(F)F)C(=O)N1CCC[C@@H]1C(=O)N	0
ZINC95433950	CN(Cc1ccc(cc1)O)C(=O)CCc1ccc(cc1F)F	0
ZINC95433973	c1cc(c(nc1)N1CCC[C@@H](C1)C(=O)N)C[NH2+]C[C@@H]1CCC=CC1	0
ZINC95434284	c1ccc2c(c1)CC[C@@]2(CNCc1cc(c(c(c1)F)[O-])F)O	0
ZINC95434707	Cc1cc(c(cc1F)C(=O)N1CCC[C@H]1C[C@H](C)O)F	0
ZINC95435681	C[NH+](C)CC(=O)Nc1cccc(c1)CNCc1cc(ccc1F)Cl	1
ZINC95436176	c1cc(c(c(c1)F)CNc1ccc(nc1)OCCO)F	0
ZINC95436982	Cc1cccn2c1[nH+]c(c2)CCNC(=O)NCC(C)(C)[C@H](C(C)C)O	0
ZINC95437005	C[C@@H](Cc1ccc(cc1)O)N(C)C(=O)N[C@H]1CCCn2c1ncn2	0
ZINC95437454	COc1cc(ccc1F)CNc1ccc(cc1)CCS(=O)(=O)C	0
ZINC95438094	CN(C)c1cccc([nH+]1)CNC(=O)NCCCc1ccc(cc1)O	0
ZINC95438435	CC(=O)c1ccc(cc1)C(=O)N[C@@H]1CC[N@H+]([C@@H]1c1ccc(cc1)F)C	0
ZINC95438663	c1ccc(cc1)[C@@H](Cn1c(=O)c(cn(c1=O)[C@H]1CCCO1)F)O	0
ZINC95440710	Cc1cc(cnc1)C(=O)OC[C@H]1CCC[N@@H+]1CC#C	0
ZINC95443792	CC(C)([C@H]1CCCN1S(=O)(=O)c1c(cc(cc1Br)F)Br)O	0
ZINC95444170	CC1(CCC(CC1)(C(=O)N)NC(=O)Cc1cn(c2c1cccc2)C)C	0
ZINC95445088	C[C@](CNC(=O)CCc1ccccc1Br)(C(F)(F)F)O	0
ZINC95446240	c1cc(sc1)c1nc(co1)CSCCN1CCOCC1	0
ZINC95446492	COc1cc(ccc1NC(=O)NC[C@@H](C[NH+]1CCOCC1)O)F	0
ZINC95446618	c1cc(c(cc1CCNC(=O)c1ccncc1F)O)O	0
ZINC95447057	c1cc(sc1)CNC(=O)NC[C@@H](c1ccc(c(c1)F)Cl)O	0
ZINC95447551	CC(C)(C)OC(=O)NCCC(=O)NC1(CCC1)c1ccc(cc1F)F	1
ZINC95447931	c1ccc(c(c1)N1CCC[C@H](C1)NC(=O)N1CC[C@H](CC1)C(=O)N)F	0
ZINC95448187	CC(C)OCCC(=O)Nc1cc(cc(c1)F)O	0
ZINC95448583	C[C@H](C[C@H](c1ccc(cc1)F)O)[NH2+][C@@H](C)c1c[nH]c2c1cccn2	0
ZINC95448960	Cc1c(cn(n1)c1ccc(cc1)Br)C(=O)N	0
ZINC95450186	c1c(cc(c(c1C(=O)NCCCF)F)Cl)S(=O)(=O)N	1
ZINC95450612	c1c(cc(c(c1C(=O)N1CCCC[C@@H]1CC(=O)N)O)Cl)F	0
ZINC95452572	c1ccc2c(c1)c(c[nH]2)C1CCN(CC1)S(=O)(=O)CCCC(F)(F)F	1
ZINC95452866	C[C@]1(CCN(C1)C(=O)c1c(cc(cc1Cl)Cl)O)F	0
ZINC95452879	COc1ccc(c(c1)OC)C[NH2+]C[C@H](Cc1ccc(cc1)F)C(=O)N	1
ZINC95453046	C[C@H](c1ccon1)NC(=O)[C@H](C)Oc1ccccc1Br	0
ZINC95453170	CC(C)(C)OC(=O)N(C)CCCC(=O)N1CCCc2c1c(ccc2)O	0
ZINC95453360	C[C@@H](CNc1cccc(c1C#N)F)S(=O)(=O)N	0
ZINC95453778	c1cc(ccc1C[N@H+](CCO)[C@@H]1CCS(=O)(=O)C1)OCC(F)F	0
ZINC95455849	Cc1nc(on1)CCCC(=O)N1C[C@H](C[C@@H]1c1ccc(cc1)F)O	0
ZINC95456252	Cn1cc(cn1)COC(=O)c1ccc(cc1)n1ccnc1	0
ZINC95458580	c1ccc(cc1)COC(=O)[C@H](CNC(=O)Cc1ccsc1)O	0
ZINC95459354	CC(C)(CCCO)CNC(=O)c1ccc(c(c1)F)OC	0
ZINC95460653	c1ccc(cc1)OCCOCC(=O)Nc1c(cc(cc1F)Cl)F	1
ZINC95460923	CC[C@@H](C)Sc1ccc(c(c1)C)NC(=O)N1CCC[C@H]1CS(=O)(=O)N	0
ZINC95461069	CN(C[C@@H](C(F)(F)F)O)C(=O)NCC=C	0
ZINC95462087	CCOC(=O)c1ccc(c(c1)S(=O)(=O)NCc1cc(ccn1)Cl)Br	0
ZINC95463026	COCC[C@H](C(=O)N)Nc1c2c(csc2ncn1)c1ccccc1	0
ZINC95463323	COCC[C@@H](C(=O)N)NC(=O)c1ccc(o1)COc1ccc(cc1)F	1
ZINC95466636	C[C@H](c1ccccc1)[C@H](C)[NH2+]CCOc1cccc(c1)S(=O)(=O)C	0
ZINC95466987	CC(C)(C)[C@H]1CCN(C[C@H]1O)C(=O)Nc1cccc(c1)OC	0
ZINC95467719	c1cc(cc(c1)F)OCCOc1cc(cnc1)C(=O)N	1
ZINC95474078	Cc1cc(nc(n1)N[C@H](CCSC)C(=O)NCc1ccncc1)C	0
ZINC95475156	C[C@H](c1ccc(c(c1)F)c1ccccc1)C(=O)Nc1nc[nH]n1	0
ZINC95475543	CC(C)n1c2c(c(=O)[nH]1)[C@@H](SCC(=N2)O)c1ccc(c(c1)O)OC	0
ZINC95475787	c1cc(c(c(c1)Cl)[C@H]1CC(=Nc2c1c(=O)[nH]n2C1CCOCC1)O)F	0
ZINC95476093	c1cc2c(nc1)C(=O)N(C2=O)CCCC(=O)N=c1[nH]cc[nH]1	0
ZINC95476732	c1ccc(c(c1)n1c2c(cn1)[C@H](SCC(=N2)O)c1ccc[nH]c1=O)F	0
ZINC95478731	CC1=Nc2c(c(nn2C2CCOCC2)O)[C@@H](S1)c1cccnc1	0
ZINC95480686	COCc1cc(=O)c(c(o1)[C@H](CC(=O)OC)c1c(cccc1Cl)F)[O-]	1
ZINC95483260	c1ccc2c(c1)[n-]c1=NC(=[NH+][C@H](n21)c1ccc(c(c1)O)O)N	0
ZINC95486403	c1cc2c(ccc(c2O)Br)c(c1)OC(F)(F)F	0
ZINC95494756	CCCNC(=O)c1cc(cc(c1)Br)N	0
ZINC95494999	c1ccc(cc1)COc1ccc(cc1)c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC95495465	CCOc1ccc(c(c1)C)c1ccc([nH+]c1)N	0
ZINC95495490	c1cc(c(cc1F)O)c1ccc([nH+]c1)N	0
ZINC95495497	c1cc([nH+]cc1c1cc(cc(c1)F)O)N	0
ZINC95498561	c1cc(ccc1OC1CCN(CC1)c1cc(nc(n1)N)NCCO)F	1
ZINC95501152	C[N@@H+]1CCCCC[C@H]1C(=O)NCc1cc(no1)c1ccccc1F	0
ZINC95506826	Cc1cc(nc(n1)N1CCC(CC1)[NH2+]C[C@@H](c1cccc(c1)F)O)C	0
ZINC95507813	c1ccc2c(c1)C[C@H](CO2)C(=O)NCCS(=O)(=O)c1ccc(cc1)F	1
ZINC95512410	CSCc1ccc(o1)C(=O)N1CC[N@@H+](C[C@@H](C1)O)Cc1ccccc1	0
ZINC95516311	c1ccc2c(c1)nc(s2)N1CCC[C@@H](C1)c1[nH+]ccn1CC(=O)N	0
ZINC95516347	CCC[N@H+]1CC[C@@H](CC1)CC(=O)N[C@H](c1cccc(c1)F)C(=O)[O-]	1
ZINC95522649	COCCN(Cc1nccs1)C(=O)CN1C(=O)CCNC1=O	0
ZINC95525639	Cc1cc(cc(c1)N1CCN(CC1=O)c1cccc([nH+]1)[C@@H](C)O)C	0
ZINC95530057	c1ccc2c(c1)C[C@@H](CCO2)C[N@@H+]1CC[C@H](CC1)CCC(=O)N	0
ZINC95532390	c1cc(ccc1F)S(=O)(=O)N1C[C@H](C[C@@H]1C(=O)NN)O	0
ZINC95532956	CCOC(=O)c1nc(no1)[C@H](c1ccc(c(c1)F)Cl)N	1
ZINC95532984	c1cc(c(cc1F)[C@@H](c1nc(on1)C(=O)N)[NH3+])F	0
ZINC95533006	CCOC(=O)c1nc(no1)[C@@H](c1cc(ccc1F)Br)N	1
ZINC95533037	c1cc(ccc1[C@H](c1nc(on1)C[NH3+])N)C(F)(F)F	0
ZINC95533137	c1cc(ccc1C#N)[C@H](C(=O)N)O	0
ZINC95533232	c1cc(ccc1c1n[nH]c(n1)[C@@H](c1ccc(cc1)F)N)F	0
ZINC95533247	c1ccc(c(c1)c1n[nH]c(n1)[C@H](c1ccc(cc1)F)N)O	0
ZINC95533263	c1cc(ccc1c1n[nH]c(n1)[C@H](c1ccc(cc1)F)N)Cl	0
ZINC95533264	c1cc(cc(c1)O)c1[nH]nc(n1)[C@@H](c1ccc(cc1)F)N	0
ZINC95533264	c1cc(cc(c1)O)c1n[nH]c(n1)[C@@H](c1ccc(cc1)F)N	0
ZINC95533265	c1cc(cc(c1)O)c1[nH]nc(n1)[C@H](c1ccc(cc1)F)N	0
ZINC95533265	c1cc(cc(c1)O)c1n[nH]c(n1)[C@H](c1ccc(cc1)F)N	0
ZINC95533266	c1cc(ccc1c1[nH]nc(n1)[C@@H](c1ccc(cc1)F)N)O	0
ZINC95533271	Cc1c(cco1)c1n[nH]c(n1)[C@H](c1ccc(cc1)F)N	0
ZINC95533300	c1cc(ccc1[C@@H](c1nc(n[nH]1)c1cc(ccc1O)Br)N)F	0
ZINC95533335	Cc1ccc(cc1)c1[nH]nc(n1)[C@H](c1ccc(cc1)F)N	0
ZINC95533363	c1cc(ccc1[C@H](c1nc(n[nH]1)CO)N)F	0
ZINC95533369	CCOc1ccc(cc1OC)c1n[nH]c(n1)[C@H](c1ccc(cc1)F)N	1
ZINC95533372	Cc1nc(nn1C)[C@@H](c1ccc(cc1)F)N	0
ZINC95533385	c1ccc(cc1)[C@H](c1nc(n[nH]1)c1ccccc1O)N	0
ZINC95533478	c1ccc(cc1)[C@@H](c1nc(n[nH]1)c1ccc(c(c1)[N+](=O)[O-])O)N	0
ZINC95533508	COc1cccc(c1)[C@@H](c1nc(n[nH]1)COc1ccc(cc1)Cl)N	0
ZINC95533530	COc1cccc(c1)[C@@H](c1nc([nH]n1)c1cccc(c1)O)N	0
ZINC95533556	COc1cccc(c1)[C@@H](c1nc([nH]n1)Cn1cccn1)[NH3+]	0
ZINC95533604	COc1cccc(c1)[C@@H](c1nc([nH]n1)c1cccc(c1)F)N	0
ZINC95533614	COc1cccc(c1)[C@@H](c1nc([nH]n1)c1ccc(c(c1)[N+](=O)[O-])O)N	0
ZINC95533745	Cc1cccc(c1)c1n[nH]c(n1)[C@H](c1ccc(cc1)OC)N	0
ZINC95533956	c1cc(cc(c1)O)c1n[nH]c(n1)[C@@H](c1ccc(cc1)Cl)N	0
ZINC95533981	COc1cccc(c1)NCCc1n[nH]c(n1)[C@H](c1ccc(cc1)Cl)N	0
ZINC95534182	Cc1ccc(cc1)[C@@H](c1nc(n[nH]1)c1ccc(c(c1)[N+](=O)[O-])O)N	0
ZINC95534222	CCOc1ccc(cc1OC)[C@@H](c1nc(n[nH]1)c1ccccc1O)N	0
ZINC95534241	CCOc1ccc(cc1OC)[C@H](c1nc(n[nH]1)c1cccc(c1)O)N	0
ZINC95534281	CCOc1ccc(cc1OC)[C@H](c1nc(n[nH]1)c1ccccc1F)N	1
ZINC95534317	CCOc1ccc(cc1OC)[C@H](c1nc(n[nH]1)c1cccc(c1)F)N	1
ZINC95534456	CCOc1cc(ccc1OC)[C@@H](c1nc(n[nH]1)c1ccc(cc1)C)N	0
ZINC95534461	CCOc1cc(ccc1OC)[C@H](c1nc([nH]n1)c1cccc(c1)F)N	1
ZINC95534485	CCOc1cc(ccc1OC)[C@H](c1nc(n[nH]1)CO)N	0
ZINC95534545	CCOc1ccc(cc1OCC)[C@H](c1nc([nH]n1)Cn1cncn1)N	0
ZINC95534554	CCOc1ccc(cc1OCC)[C@@H](c1nc(n[nH]1)Cn1cccn1)N	0
ZINC95534627	CCOc1ccc(cc1OCC)[C@H](c1nc([nH]n1)CO)N	0
ZINC95534894	c1ccc(cc1)C[C@@H](c1[nH]nc(n1)c1ccc(cc1)C(F)(F)F)N	0
ZINC95534938	CCOc1ccc(cc1OC)c1nc([nH]n1)[C@@H](Cc1ccccc1)N	0
ZINC95535311	CC(C)(C)OC(=O)[C@H](CCCOC[NH3+])N	0
ZINC95611830	CCCC/C=C\[C@@H](C(F)(F)F)O	0
ZINC95616431	c1cc2c(ccnc2N)cc1CO	0
ZINC95616576	CC(C)[C@@H](C(=O)OC[C@@H](CO)OCN1C=N[C@H]2[C@@H]1NC(=NC2=O)N)[NH3+]	0
ZINC95616792	c1cc(c(cc1C(C(F)(F)F)(C(F)(F)F)O)F)N	0
ZINC95616848	CCCc1cc(ccc1N)C(C(F)(F)F)(C(F)(F)F)O	1
ZINC95617108	c1cc2c(cc1Cl)[nH]cc2/C(=N\O)/N	0
ZINC95635260	c1cc(cc(c1)N)c1nc(cs1)CO	0
ZINC95642912	c1cc2c(cc1Br)[C@](CCC2)(C(CO)(F)F)N	0
ZINC95642915	CC1(C[C@@](c2cc(ccc2O1)[N+](=O)[O-])(C(CO)(F)F)N)C	0
ZINC95642917	c1cc2c(cc1Br)[C@](CCO2)(C(CO)(F)F)N	0
ZINC95681621	CCOC(=O)c1c(c(c([nH]1)C)S(=O)(=O)Cl)C	0
ZINC95707166	CCOC(=O)C1=NC=C[C@H]1N	0
ZINC95707403	C1=C2C(=C(N=N2)O)C(=C[C@H]1N)F	0
ZINC95707500	C1=C2C(=CN=C2N=C[C@@H]1N)C(F)(F)F	0
ZINC95707673	C1=C2C(=NN=C2N=C[C@@H]1F)N	0
ZINC95707674	C1=C2C(=NN=C2N=C[C@H]1F)N	0
ZINC95707969	C1CNC(=O)C([C@H]1CO)(F)F	0
ZINC95708134	CC(C)(C)OC(=O)N1CC2=C([NH+]=N[C@H]2C21CC2)N	0
ZINC95709894	CC(C)(C)c1cccc(c1O)C(=O)N	0
ZINC95710089	CC(C)(C)Oc1ccc(c(c1)C(=O)N)O	0
ZINC95710983	Cc1cccc(c1C(=O)N)O	0
ZINC95710993	Cc1cccc(c1OCC1CC1)O	0
ZINC95711153	CCc1ccc(c(c1)O)C(=O)NC	0
ZINC95712123	CNC(=O)c1cc(cc(c1)O)N	0
ZINC95712414	c1cc(c(cc1F)O)C(=O)N	0
ZINC95712967	c1cc(c(cc1C(=O)N)O)F	0
ZINC95721123	c1cc(c(c(c1)O)CN)C(F)(F)F	0
ZINC95721265	CCc1c(c(cc[nH+]1)N)OC1CC1	0
ZINC95721330	c1cc(c(cc1O)S(=O)(=O)N)F	0
ZINC95722290	CC(C)Oc1cc(c(cn1)OC1CC1)N	0
ZINC95722722	c1cc(c(cc1N)O)CC1CCCCC1	0
ZINC95723001	c1cc(c(cc1O)C(=O)N)C(F)(F)F	0
ZINC95723071	c1cc(c(c(c1)O)S(=O)(=O)N)C(F)(F)F	0
ZINC95723395	c1cc(c(c(c1)C(=O)N)O)C#N	0
ZINC95723537	c1cc(c(c(c1)C(F)(F)F)O)C(=O)N	0
ZINC95723540	c1cc(c(c(c1)I)C(F)(F)F)O	0
ZINC95723783	c1cc(c(c(c1)C(=O)N)O)C=O	0
ZINC95723930	c1cc(c(cc1OC1CCCCC1)O)C(=O)N	0
ZINC95723989	c1cc(c(cc1O)C(F)(F)F)S(=O)(=O)N	0
ZINC95724019	c1cc(c(cc1CC1CC1)S(=O)(=O)N)O	0
ZINC95724223	c1cc(c(cc1C[NH3+])O)C(=O)N	0
ZINC95724748	c1cc(c(c(c1)O)C(F)(F)F)CN	0
ZINC95724921	CS(=O)(=O)[N-]c1cc(ccc1N)O	0
ZINC95724981	CS(=O)(=O)[N-]c1ccc(c(c1)C(=O)N)O	0
ZINC95727245	COc1ccc(cc1c1ccc(cc1)CCO)F	0
ZINC95727491	Cc1cc(c[nH+]c1N(C)C)OC1CC1	0
ZINC95727785	CCSc1ccc(cc1)[C@H](c1cccn1C)O	0
ZINC95728459	c1c(cc(cc1F)F)[C@H](CCC1OCCCO1)O	0
ZINC95731123	COc1cncc(c1C(F)(F)F)OC1CC1	0
ZINC95731527	COc1ccc(cc1[C@H](CC=C)O)F	0
ZINC95732022	CC(C)CCOc1c(cc(cc1F)CCO)F	0
ZINC95733754	c1cc(c(cc1C(F)(F)F)Cl)OCCC#N	1
ZINC95733854	c1c(c(cnc1I)OC1CC1)C(F)(F)F	0
ZINC95734410	C1CC1O[C@@H]1C=CC=C([C@@H]1N)F	0
ZINC95736669	c1c(cnc(c1C(=O)N)N)OC1CC1	0
ZINC95736792	c1c(c(cnc1C(F)(F)F)OC1CC1)C(=O)N	0
ZINC95738855	CCCCCCOCc1cc(ccc1S)F	1
ZINC95739602	CCCCCOc1ccc(cc1C)[C@@H](C)O	0
ZINC95740160	CCC[C@H](c1ccc(c(c1)F)OC(F)(F)F)O	0
ZINC95742035	CS(=O)(=O)N[C@@H]1CC(=CC=C1Br)OC1CC1	0
ZINC95743410	C1[C@@H](C[C@]1(CO)N)F	0
ZINC95751257	c1ccc(c(c1)C1(CC1)CO)[N+](=O)[O-]	0
ZINC95755770	C1C=C(C=C2C1=NC(=N2)CN)C(F)(F)F	0
ZINC95760706	C(C[C@@H](C(F)(F)F)N)CO	1
ZINC95761417	c1c(cc(nc1Cl)Br)N	0
ZINC95761681	CCOC(=O)c1cc(nc(c1)N)C(F)(F)F	1
ZINC95762042	CCOC(=O)c1c(cc(c(n1)I)N)Cl	0
ZINC95762143	c1cc(ncc1CCBr)C(F)(F)F	1
ZINC95762225	CC(=O)c1ccc(nc1F)Cl	0
ZINC95763851	Cc1cnc(cc1CN)Cl	0
ZINC95763899	c1c(cc(cc1N)I)C[NH3+]	0
ZINC95764088	c1cc(nc(c1)C=O)CC(F)(F)F	0
ZINC95764214	CCOC(=O)c1c(cc(cn1)C(F)(F)F)N	1
ZINC95766316	CC(=O)c1cc(cc(n1)OC)F	0
ZINC95766684	c1c(cc(nc1C[NH3+])C(F)(F)F)N	0
ZINC95767883	c1c(cc(nc1CC[NH3+])N)C(F)(F)F	1
ZINC95767955	c1c(cc(nc1C(F)(F)F)Cl)CC[NH3+]	1
ZINC95768345	c1c(cnc(c1Cl)C(F)(F)F)N	0
ZINC95768976	CC(C)(C)OC(=O)NCc1cc(c(cn1)N)C(=O)[O-]	0
ZINC95769164	c1c(c(cnc1C(=O)[O-])N)C=O	0
ZINC95773705	CCOC(=O)Cc1cc(c(nc1)Cl)O	0
ZINC95773713	CC(=O)c1cc[nH+]c(c1[O-])N	0
ZINC95774707	CCOC(=O)[C@H](CN)C(F)F	1
ZINC95777984	C(C[C@H](C(F)(F)F)N)CO	1
ZINC95803114	c1cc(c(cc1F)C(F)(F)F)[C@@H](C(F)(F)F)O	0
ZINC95828965	c1cc(c(c(c1N)O)C(F)(F)F)Br	0
ZINC95828975	c1c(cc(c(c1N)O)I)SC(F)(F)F	0
ZINC95829278	C1C[C@@H]([NH2+][C@H](C1)CO)CN	0
ZINC95829616	c1cc(c(cc1N)C(F)(F)F)N1CCN(CC1)C=O	0
ZINC95830370	Cc1cc(c(c(c1)F)N)O	0
ZINC95830546	c1cc(c(cc1N)F)N1CCCC[C@H]1O	0
ZINC95831108	c1ccc2c(c1)c1ccc(cc1[C@H]2CO)N	0
ZINC95831250	C1[C@H]([C@@H](CC1(F)F)O)[C@@H](CF)N	0
ZINC95831251	C1[C@@H]([C@H](CC1(F)F)O)[C@@H](CF)N	0
ZINC95831255	C[C@@H]([C@H]1CC(C[C@@H]1O)(F)F)[NH3+]	0
ZINC95836726	CCNc1c(cn(n1)CC)N	0
ZINC95845606	CCO[C@@H]1[C@@H]([C@H](O[C@H]1n1ccc(nc1=O)N)CO)O	0
ZINC95863277	CC[C@@](C)(CCc1cc(c(cc1N)C)C[NH2+]CCO)O	0
ZINC95863278	CC[C@](C)(CCc1cc(c(cc1N)C)C[NH2+]CCO)O	0
ZINC95863293	CCOC(=O)[C@H](CC1=c2cc(ccc2=[NH+]C1)O)N	0
ZINC95864730	C[C@H](C(=O)NC)S(=O)(=O)CCSP(=O)(OC)OC	0
ZINC95868171	c1c[n+](n(c1N)CCO)CC1=C(N2[C@@H]([C@@H](C2=O)[NH3+])SC1)C(=O)[O-]	0
ZINC95869783	c1nc2c(nc(nc2n1[C@H]1[C@@H](C[C@H](O1)CO)O)F)N	0
ZINC95883393	c1cc(ncc1OC(F)F)C(=O)N	0
ZINC95883464	c1ccc(cc1)COc1ccccc1[C@H]1C(=O)NC(=O)N1	0
ZINC95883491	C1CN(C[C@@H]1CO)N=O	0
ZINC95883519	COCc1ncc(c(n1)N)C(=O)[O-]	0
ZINC95883855	c1ccc(cc1)[C@@](CO)(C(F)(F)F)N	0
ZINC95883910	c1ccc(cc1)[C@H]1C[NH2+][C@H]2[C@@H]1CCCC2	0
ZINC95887410	C[C@H]([C@H]([C@H]1CNC2=[NH+]C(=NC(=O)[C@H]2N1)N)O)O	0
ZINC95890268	C(SC(=[NH2+])O)Cl	0
ZINC95908496	CCOC1CN(C1)c1ccc(cc1C)N	0
ZINC95912944	c1cc(ccc1CN1CCOCC1)/C=C\c1cc(cc(c1O)Br)Br	0
ZINC95916648	c1cc(c(cc1C(=O)C(F)F)Cl)Cl	0
ZINC95917770	c1cc(c(c(c1)F)F)/C(=N/O)/N	0
ZINC95918450	C([C@@H](C(=O)[O-])N)SC(C(F)(F)F)(F)F	0
ZINC95921561	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CNN)O)O)N	0
ZINC95921608	C[C@H]1[C@@H]([C@@H]([C@H](O1)O)O)O	0
ZINC95921769	c1ccc(c(c1)[C@@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N)F	0
ZINC95922134	[C@H]1([C@H](NC(=O)NC1=N)O)F	0
ZINC95922477	Cc1ccc(c(c1O)N)C#N	0
ZINC95922563	Cc1cccc2c1[nH+]c(n2N)N	0
ZINC95923046	c1ccc2c(c1)[nH]c(n2)N(C=[NH2+])O	0
ZINC95923324	C=C=Cn1c2ccccc2[nH+]c1N	0
ZINC95923479	CC(=O)c1c([nH]nn1)N	0
ZINC95924123	CCCc1c[nH]c(c1C#N)N	0
ZINC95924457	COC[C@@H]1C[C@H](CN1N)O	0
ZINC95929211	c1cc(c(cc1F)O)c1csc(n1)N	0
ZINC95929602	c1(c(nc(nc1N)Cl)C(F)(F)F)Cl	0
ZINC95929802	c1c(c(c(cn1)F)N)CO	0
ZINC95930022	c1cnc2c(c1N)c(nn2[C@@H]1CCOC1)CO	0
ZINC95931664	CCOC(=O)[C@@](C)(CO)N	0
ZINC95932008	CC(C)(C)OC(=O)N[C@@H]1CCCC([C@@H]1[NH3+])(F)F	0
ZINC95932034	c1cc(c(cc1CO)C(F)(F)F)N	0
ZINC95932144	c1ccc(cc1)C1=C(N=N[C@@]1(N)/N=N/c1ccn[nH]1)O	0
ZINC95933253	c1cc(ccc1c1nc2ccc(cc2s1)O)NCCF	0
ZINC95933499	c1cc(c2c(c1)oc(=O)[nH]c2=O)O	0
ZINC95934540	CO[C@@H]1C[N@@H+](CCC1=O)CCCOc1ccc(cc1)F	1
ZINC95934788	c1cc(c(c(c1)SCC[N@H+]1CC[C@@H](CC1)Cc1ccc(cc1)F)O)N	1
ZINC95935053	CCCC(=O)[C@@H](Cc1ccc(cc1)O)N	0
ZINC95936432	C1C=CC=C([C@]1(N)O)C(=O)C[C@@H](C(=O)[O-])[NH3+]	0
ZINC95938347	CC(C)(C)OC(=O)N[C@H](CC(=O)[O-])[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)O	0
ZINC95938917	CCOC(=O)C1=C(N[C@H](S1)N)c1cccc(c1)F	1
ZINC95939113	C[C@@H]1CN(C[C@@H](O1)C)CCCN[C@@H](C)c1c(cc(cc1F)F)O	0
ZINC95939243	Cc1cc(ccc1n1ccc(n1)NC(=O)N(CCO)C(C)C)F	0
ZINC95939556	c1cncc2c1n(nc2C(F)(F)F)C1CCCC1	0
ZINC95940405	C[C@@H](Cc1ccc(cc1)F)NS(=O)(=O)Cc1c2ccccc2on1	0
ZINC95941106	CCOc1ccc(cc1)CN1CCN(CC1)c1cc[nH+]cc1C(=O)N	0
ZINC95941341	c1ccc(cc1)NC(=O)C[NH2+][C@@H](CO)C1CC1	0
ZINC95941796	CCOC(=O)[C@@](C)(CNc1c(cc(cn1)[N+](=O)[O-])C(=O)N)O	0
ZINC95942191	CCOc1ccc(cc1CO)N[C@@H](Cc1ccccc1)C(=O)OCC	0
ZINC95943141	CCCC[C@H](C(=O)OC(C)(C)C)NCc1csc(n1)C	0
ZINC95944313	c1cc(c(cc1NCC1(CCOCC1)C(=O)N)C#N)C(F)(F)F	0
ZINC95945430	C[C@H](C[C@@H]1COCCN1C(=O)OC(C)(C)C)[NH2+]C[C@@H](C)C[C@@H](C)O	0
ZINC95948099	CC(C)[C@@H](Cc1nc(no1)c1cccc(c1)OC)O	0
ZINC95948193	c1ccc(c(c1)n1cc(c(n1)C(=O)Nc1cnn(c1)CC(=O)N)O)F	0
ZINC95948282	c1cc(ccc1N1CCN(CC1)/C(=[NH+]\CCO)/N)F	1
ZINC95948293	c1ccc(c(c1)CSCC/[NH+]=C(/N)\N1CCOCC1)F	1
ZINC95948306	c1ccc(c(c1)N1CCN(CC1)/C(=[NH+]\Cc1ccc(cc1)O)/N)F	0
ZINC95950853	C[N@H+](CCO)C1CCN(CC1)S(=O)(=O)c1cc(c(cc1F)OC)OC	0
ZINC95951901	C[C@@H](C(=O)Nc1ccccc1F)Sc1ccccc1N	0
ZINC95952012	CC[C@H]1CCCCN1C(=O)CSc1ncnc(n1)N	0
ZINC95952058	CCCc1ccc2c(c(sc2n1)C(=O)NC(C)(C)C)N	0
ZINC95952259	COc1cc(c(cc1O)Br)/C=C(\C#N)/C(=O)N	0
ZINC95952339	COc1cc(cc(c1O)Cl)/C=N\NC(=[NH2+])N	0
ZINC95952574	c1cc(ccc1NC(=O)C[C@H]1C(=O)N(CCO1)CCO)S(=O)(=O)N	0
ZINC95952593	C1CO[C@@H](C(=O)N1CCO)CC(=O)N	0
ZINC95952825	Cc1csc(n1)[C@@H](C)N[C@H]1CN(C[C@@H]1O)C(=O)OC(C)(C)C	0
ZINC95954230	Cc1cc(on1)[C@@H]1CCCN1C(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC95956362	c1cc(ccc1[C@H]([C@@H]1CCCO1)NC(=O)c1ccc(nc1)C(=O)N)F	0
ZINC95958019	Cc1nc(no1)[C@H]1CCC[N@H+]1C[C@@H](c1cccc(c1)F)O	0
ZINC95958201	CN/C(=[NH+]/Cc1ccc2ccccc2c1)/N	0
ZINC95961366	CCOC(=O)CC1(CCCCC1)N(C)Cc1ccc(cc1)C(=O)N	0
ZINC95961560	C[C@H](CNc1ccc(cc1C(F)(F)F)S(=O)(=O)N)O	0
ZINC95962529	CC[C@@](C)(CNC(=O)[C@@H]1C[C@@H]1c1ccccc1C)O	0
ZINC95962848	CC/[NH+]=C(/NCCc1csc(n1)C)\NCc1cc(ccc1F)C#N	1
ZINC95963482	C/C(=C(\C#N)/c1csc(n1)CC(F)(F)F)/N	0
ZINC95963507	C[C@@H](c1ccccc1)[C@@](C)(C(=O)OCc1ccc(cc1Cl)F)O	0
ZINC95963693	C[C@@]1(CCCc2c1cccc2)[NH2+]CCO	0
ZINC95963865	c1ccc(c(c1)C(=O)NCCO)NCc1cc(ccc1F)C#N	0
ZINC95964065	c1ccc(c(c1)N1CCN(CC1)/C(=[NH+]\Cc1ccc(c(c1)F)O)/N)F	0
ZINC95964407	C[C@@H](CC#C)OC(=O)Cc1ccccc1C(F)(F)F	0
ZINC95964822	Cc1cccc(c1NC(=O)CN1CC[NH+](CC1)[C@H](C)[C@H](C)O)C	0
ZINC95965873	C[C@@H]1CCC[C@@H]([C@H]1NC(=O)c1cc(c(cc1F)OC)OC)C	0
ZINC95966046	CC[NH+](CC)CCSc1cc(ncn1)n1c(cc([nH+]1)C)N	0
ZINC95967134	CC[N@H+]1CC[C@@H]([C@@H](C1)C)NCCc1ccccc1F	1
ZINC95968160	C[C@@H](c1cc(cnc1)F)N[C@@H](COC)c1cccc(c1)C(F)(F)F	1
ZINC95968334	C[C@H](c1cc(cnc1)F)[NH2+]C[C@@](C)(CCC(C)C)O	0
ZINC95968667	c1cc(c(c(c1)Cl)CN1CCC(CC1)[NH2+]C[C@@H]1CCC[C@@H]1O)F	0
ZINC95970241	CC[C@@](C)(CC(=O)[O-])NC(=O)c1ccccc1F	0
ZINC95971111	Cc1ccc(s1)CN(C)C(=O)[C@@H](Cc1ccccc1)N	0
ZINC95971600	C[C@H](C[NH2+]C)CNC(=O)CCc1cccc(c1)F	1
ZINC95972042	C[C@@](CNc1c(cccn1)F)(CN1CCOCC1)O	0
ZINC95972253	Cc1cc(c(c(n1)C)C#N)NCCS(=O)(=O)NCc1ccccc1	0
ZINC95972882	Cc1ccc(cc1F)S(=O)(=O)N(C)[C@H](CO)c1ccc(cc1)OC	0
ZINC95972918	C[C@H]1CN(CCN1C[C@@H](C)O)S(=O)(=O)c1ccc(cc1Cl)Br	0
ZINC95973018	C[C@H](CN(C)c1ncc(cn1)F)C(=O)OC	0
ZINC95973646	C[C@H]1[C@H](CCO1)[S@@](=O)Cc1nnnn1c1ccccc1	0
ZINC95974095	COc1ccc(cc1F)CS(=O)(=O)c1ccc(cc1Cl)C#N	0
ZINC95974486	CC(C)n1ccc(n1)CCNC(=O)N(C)C[C@@H]1CCC[C@@H]1O	0
ZINC95974505	CN(C[C@H]1CCC[C@@H]1O)C(=O)NCc1ccon1	0
ZINC95974605	Cc1ncc([nH]1)C(=O)N[C@@H](C)[C@H](c1ccc(cc1)Cl)O	0
ZINC95974692	CCO[C@@H](C)c1[nH+]ccn1C[C@@H](c1cccc(c1)OC)O	0
ZINC95974746	c1cc(ccc1[C@@H](Cn1cc(cn1)[N+](=O)[O-])O)C(F)(F)F	0
ZINC95974754	c1cc(sc1)COC[C@H](Cn1cc(cn1)Cl)O	0
ZINC95974768	c1cc(c(cc1F)[C@@H](Cn1c(ccn1)c1ccncc1)O)F	0
ZINC95974831	Cc1ccccc1c1nc(nn1C[C@@H](c1ccccc1)O)C	0
ZINC95975036	CN([C@@H]1CC[C@H](CC1)OC)C(=O)[C@H]1CC[C@@H]2CCCC[C@@H]2C1	0
ZINC95977528	C[C@@]1(CCCO1)CNC(=O)NC[C@H](c1ccc(c(c1)F)Cl)O	0
ZINC95977587	Cc1csc(n1)CNC[C@@H](c1ccc(c(c1)F)Cl)O	0
ZINC95977681	C[C@@H]1C[N@@H+](CCN1CC(F)(F)F)Cc1cccc(c1)C(=O)N	0
ZINC95977765	c1ccc2c(c1)C[C@@H]([C@@H]2NC(=O)c1cc(cc(c1N)[N+](=O)[O-])F)O	0
ZINC95979721	C[N@H+]1CC[C@@H]([C@@H]1c1ccc(c(c1)F)F)NC(=O)c1c(nccn1)N	0
ZINC95979932	C1CCC(CC1)CN1CCN(CC1)C(=O)[C@H](CO)NC(=O)N	0
ZINC95980506	c1cc(c(cc1F)Cl)NC(=O)N1CCSC[C@H]1CO	0
ZINC95980510	CCc1cccc(c1)NC(=O)N(C)[C@H](CO)c1cccc(c1)Br	0
ZINC95980904	C[C@H](c1ccc(cc1)Br)C(=O)N[C@H]1CCN(C1)C(=O)N	0
ZINC95981834	c1c(cc(cc1O)F)NC(=O)C1=CCCC1	0
ZINC95982029	C[C@@](COc1ccccc1C(=O)N)(c1cccc(c1)C(F)(F)F)O	0
ZINC95983000	CC/C=C(/C)\C(=O)N1C[C@@H](C[C@H]1c1ccc(cc1)F)O	0
ZINC95984990	c1cc(ccc1[C@H](CC(F)(F)F)NCCO)Cl	0
ZINC95985110	c1cc(cnc1)CCNC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC95985937	CC(C)(C)c1ccc(cc1)C(C)(C)NC(=O)CCNC(=O)N	0
ZINC95987588	CN1CC[C@H]([C@@H]1c1ccc(cc1)F)NC(=O)N1CCCC[C@@H]1CCO	0
ZINC95987628	CC(C)[C@H](CNC(=O)N[C@@H]1CCO[C@@H]1c1ccc(c(c1)F)F)O	0
ZINC95987775	c1cc(ccc1CCN[C@@H]1CCCc2c1cc(cc2)F)S(=O)(=O)N	1
ZINC95987940	CC(C)[NH2+]C[C@H](CCO)c1ccccc1	0
ZINC95988304	CC#CCNc1cc(c(cc1C(=O)N)F)C	1
ZINC95988614	CC[C@H](c1ccc(cc1)F)S(=O)(=O)c1ncc(n1C)CO	0
ZINC95988718	c1c(c(n(n1)CCCCCO)N)[N+](=O)[O-]	0
ZINC95989019	CN(c1ccc(c(c1)Cl)F)C(=O)CCCOC	1
ZINC95990552	CCCCN([C@H](C)CC)C(=O)c1cnc(nc1C)C	0
ZINC95992124	c1cc(c(cc1[C@H]1C[C@@H]1C(=O)Nc1ccc2nncn2c1)F)F	0
ZINC95993468	C1CC[C@H]([C@H](C1)C(=O)NOCC(=O)N)C(F)(F)F	1
ZINC95993657	C[C@@H](C(C)(C)C)NC(=O)C[C@@](c1ccccc1)(C(F)(F)F)O	0
ZINC95996078	C[C@H]([C@H]1CCC[N@H+](C1)[C@@H]1CCC[C@@H]1c1ccccc1)O	0
ZINC95996234	C[C@@H](CCn1cccn1)[NH2+]CCc1nnc2n1CCCCC2	0
ZINC95996944	c1ccc2c(c1)[C@H](CC2=O)NS(=O)(=O)c1cccc(c1)n1cnnn1	0
ZINC95999347	c1ccc2c(c1)CCN2S(=O)(=O)C1CN(C1)C(=O)c1ccccn1	0
ZINC95999377	C[N@H+](CCc1ccncc1)C[C@H](c1cccc(c1)Cl)O	0
ZINC96000597	Cc1nc(no1)[C@H]1CCCCCN1S(=O)(=O)c1ccccn1	0
ZINC96001490	c1ccc(c(c1)Cc1nc(no1)[C@@H]1COCCN1)Cl	0
ZINC96002372	C[C@@H]([C@H]1CC[N@@H+](C1)CC(=O)N[C@@H]1CCCCNC1=O)O	0
ZINC96002588	COc1ccc(cc1)[C@@H](C(F)(F)F)NCCO	0
ZINC96003114	CN([C@@H](CCO)c1ccccc1)C(=O)c1cc(c[nH+]c1)[O-]	0
ZINC96005637	COc1cc(ccc1C[NH2+]Cc1cccc(c1)C(=O)N)Br	0
ZINC96005811	C[C@H](C(=O)NCCCCC(=O)OCc1ccccc1)OCCOC	0
ZINC96005956	CC[C@](C(C)C)(C(=O)N)NC(=O)c1cc(c(cc1F)C)F	0
ZINC96005969	CC[C@](C(C)C)(C(=O)N)NC(=O)c1ccc(cc1I)F	0
ZINC96006569	CC[C@](C(C)C)(C(=O)N)NC(=O)c1ccc(cc1)n1cnnc1	0
ZINC96008396	Cn1c(nnc1SCc1cn(nn1)c1ccc(c(c1)Cl)F)N	0
ZINC96009650	c1cc(c(cc1Br)OC(F)F)C(=O)NC1(CC1)C(=O)N	0
ZINC96011006	C[C@@H]([C@H]1CCN(C1)C(=O)NCC1(CC1)c1c(cccc1F)F)O	0
ZINC96011324	CC(C)c1cc(nc([nH+]1)C(C)C)N[C@@H]1CCCN(C1)C(=O)N	0
ZINC96011482	CC[NH+](CC)Cc1ccccc1CNc1cc(cnc1C(=O)N)Br	0
ZINC96013718	CN(C)[C@@H]1CCC[N@@H+](C1)C[C@@H](CCc1ccccc1)O	0
ZINC96013867	CC[C@H](c1nc(cs1)C)NCC(F)(F)F	0
ZINC96028518	c1c(cc(c(c1[N+](=O)[O-])O)Br)OC(F)(F)F	0
ZINC96028844	CCOC(=O)c1ccc(cc1OC(F)(F)F)O	0
ZINC96029617	Cc1cc(cc2c1[nH]c(c2C)CO)OC	0
ZINC96032192	CC(C)(C)OC(=O)NC1(CCCCC1)C#C	0
ZINC96033151	CCNc1ccc(c(c1)Br)F	1
ZINC96033246	CCCC[NH2+][C@@H]1CCc2c1cc(cc2)C	0
ZINC96033295	CC[C@@H](CO)[NH2+]Cc1ccc(cc1Br)Cl	0
ZINC96033850	Cc1cccc(c1C[NH2+]C(CO)CO)C	0
ZINC96034875	Cc1cccnc1/C(=N/O)/N	0
ZINC96035748	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CC/C=C\c1ccccc1	0
ZINC96041349	C=CCO[C@H]1CC[C@H]2[C@@H]1OCCN2C(=O)C1=CCCCC1	0
ZINC96043991	c1cc(cnc1)CO[C@H]1[C@H]2CC[C@@H]1OCC[N@@H+]2Cc1ccc(cc1)F	0
ZINC96044943	Cn1c[nH+]c2c1[C@H](CN(C2)S(=O)(=O)N(C)C)COCC1CC1	0
ZINC96049547	c1cc(cnc1)N1CCOC[C@@]2(C1)CCCN(C2)Cc1nccs1	0
ZINC96056814	CCOC[C@]12CCCO[C@H]1CC[N@H+](C2)Cc1ccncc1	0
ZINC96057659	Cc1ccc(o1)C[N@H+]1C[C@H](C[C@@H]2[C@H]1CCO2)C(=O)NC1CC1	0
ZINC96060131	CCn1c2c(cn1)CN(C[C@H]2COC)Cc1ccco1	0
ZINC96060549	Cc1ccc(o1)CN1CCc2c(nnn2CC2CC2)[C@H]1COC	0
ZINC96067444	COCC[N@@H+]1CCc2c(cncc2CNc2ncccn2)C1	0
ZINC96070520	C[C@H]1C[C@H]2CN(CC[C@@H]2O1)C(=O)c1cccs1	0
ZINC96074824	Cn1cc[nH+]c1CN1CCO[C@]2(C1)CCCN(C2)c1ncccn1	0
ZINC96074873	c1c(cnc(n1)N1CCC[C@@]2(C1)CN(CCO2)C(=O)CC1CC1)F	0
ZINC96076609	COCCN1CCOC[C@@]2(C1)CN(CCO2)C(=O)c1ccncc1	0
ZINC96079872	c1ccc2c(c1)[C@@H](C[C@]1(O2)CC[N@H+](CC1)CCO)[NH2+][C@H]1CCOC1	0
ZINC96086788	CNC(=O)c1cc2c(nc1N(C)C)CCN(CC2)c1ncc(cn1)F	0
ZINC96090888	c1ccc2c(c1)[C@@H]1C[N@@H+](C[C@@H]1[C@H]2OCC1CC1)CCO	0
ZINC96092768	CC[C@@H]1[C@]2(CCC[N@H+]1Cc1cc(on1)C)CCC(=O)N2CC1CCC1	0
ZINC96097339	c1cc(c(c(c1)F)NC(=O)NCC[C@@H](c1ccoc1)O)F	0
ZINC96097761	CO[C@@]1(CCSC1)CNC(=O)Nc1ccccc1F	0
ZINC96098992	c1cc(sc1)C1(CCCC1)C(=O)NCCn1ccc(n1)C(F)(F)F	1
ZINC96103782	c1cc(sc1)CNC(=O)NCCn1c(cc(n1)C(F)(F)F)C1CC1	1
ZINC96105437	CSc1ccc(cc1)CNC(=O)c1nc(on1)c1ccc(cc1)F	0
ZINC96106082	c1cc(cnc1)OC[C@@H]1C[C@]2(CC[N@@H+](CC2)Cc2ccsc2)CO1	0
ZINC96106451	CCOC[C@H]1COCC[C@@]21CCN(CC2)C(=O)/C=C/c1cccs1	0
ZINC96109171	CN(C)C(=O)COC[C@@]12CCC[C@@H]1C[N@@H+](C2)Cc1cccc(c1)F	1
ZINC96110002	C[N@@H+]1CC[C@@]2(CC[C@@H](O2)C(=O)NCc2cccs2)CC1	0
ZINC96110318	Cc1ccc(s1)CN1CC[C@@H]2[C@](C1)(CCO2)COC	0
ZINC96112345	Cc1cc2c(cc1C)nc([nH]2)CO[C@H]1CN(C[C@H]1F)C1CCOCC1	0
ZINC96113167	c1ccnc(c1)C[N@H+]1CCOC[C@@H](C1)Oc1ccc(cc1)C(F)(F)F	0
ZINC96118950	c1ccc(cc1)[C@@H]1C[C@@H]([NH+]=C2N1CCS2)O	0
ZINC96124689	CC(=O)[C@]1(CCCC[C@H]1O)Br	0
ZINC96130677	Cc1c2c(nc(s2)NC[C@H](C[NH+]2CCCC2)O)n(n1)C	0
ZINC96131217	c1c(nc(s1)N)CCC(=O)N1CCC[C@@H]1CO	0
ZINC96132993	CC[C@@H](Cn1c(nc(n1)CC(=O)N)c1cc(c2c(n1)[nH][nH]c2=O)C)O	0
ZINC96133374	c1cc(c2cc[nH]c2c1)C[N@H+]1C[C@H]2CN(C[C@]2(C1)C(=O)[O-])CCO	0
ZINC96133677	C[C@@]1(CCN(C[C@@H]1O)c1cc(nc(n1)N)Sc1ccc(cc1)F)O	0
ZINC96135833	CCc1[nH+]ccn1CCCNC(=O)Nc1cc(ccc1Cl)S(=O)(=O)N	0
ZINC96135954	CN(C)c1ccc([nH+]n1)c1ccccc1OC(F)(F)F	0
ZINC96137542	c1cc(cc(c1)F)c1nc2c([nH]1)CN(CC2)C(=O)[C@H](CO)N	0
ZINC96138512	CCCCn1c(nc(n1)CC(=O)N)c1cc(n[nH]1)C(F)(F)F	1
ZINC96139342	Cc1nc(n(n1)c1cc(ccc1F)S(=O)(=O)N)[C@@H](CCSC)O	1
ZINC96139343	Cc1nc(n(n1)c1cc(ccc1F)S(=O)(=O)N)[C@H](CCSC)O	1
ZINC96139514	c1cc2c(cc1c1ccc(cc1C[NH3+])F)c(ncn2)NCCO	0
ZINC96140952	C[C@H](Cc1nc(nn1c1ccccc1)c1ccncc1)NC(=O)C	0
ZINC96140954	Cc1cc(ccc1S(=O)(=O)NCc1nc(nn1CCO)CC(=O)N)F	1
ZINC96141044	c1ccc(cc1)CC[N@H+]1C[C@H]2C[N@H+](C[C@]2(C1)C(=O)[O-])CCO	0
ZINC96141091	C[C@@]1(CCN(C[C@@H]1O)C(=O)c1cc2c(n(c1=O)C)CCCC2)O	0
ZINC96141250	Cc1nc(n(n1)CCO)[C@@H](C)SCc1ccc(cc1)Cl	0
ZINC96141340	c1ccc(cc1)c1ccc(cc1)CCc1nc(nn1CCO)C1CC1	0
ZINC96149345	COc1c(cc(cc1F)F)c1cc(sc1)C(=O)N	0
ZINC96149624	CCCc1c[nH+]cnc1N1CCC(CC1)[N@@H+]1C[C@@H]2CCCN[C@@H]2C1	0
ZINC96149742	c1cc(ccc1/C=C/c1c2c(ncnc2[nH]n1)N)C(F)(F)F	0
ZINC96150070	C1CCC(C1)[N@H+]1CCC[C@H](C1)c1nc(no1)C[NH+]1CCOCC1	0
ZINC96152502	CCNC(=O)[C@@H]1C[C@@H](CN1C(=O)c1csc(n1)C)NC(=O)COCC	0
ZINC96152682	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)N[C@@H](C)c1ccc(c(c1)F)O	0
ZINC96152942	CCCSc1ccc(cc1)NC(=O)N1CCC[C@@](CC1)(CO)O	0
ZINC96153204	CSCCc1nc(n(n1)c1ccc(cc1)F)C[C@H]1CCCOC1	1
ZINC96153987	c1cc(c(cc1S(=O)(=O)N)NC(=O)NCCOCCO)Cl	0
ZINC96158252	COc1c(cccn1)C[N@@H+]1CC[C@]2(C1)CCCN(C2)c1ncccn1	0
ZINC96160841	CSCCc1nc(n(n1)CCO)CCc1c[nH]c2c1cccc2	0
ZINC96162511	c1cc(cnc1)Cc1nc(nn1CCO)C1CCCC1	0
ZINC96162981	C[N@@H+]1C[C@@H](C[C@H]1CO)NC(=O)Nc1ccc(c(c1)C(=O)N)OC	0
ZINC96163328	CC(=O)Nc1cc(ccc1F)NC(=O)N(C)CCC[C@@H]1CCCO1	1
ZINC96163358	CCCn1cnnc1CN(C)c1nccc(n1)c1ccncc1	0
ZINC96163702	c1cc(cc(c1)F)c1c(cn[nH]1)C(=O)N1CCC(CC1)c1[nH]cc[nH+]1	0
ZINC96164113	CCC[C@@H](c1nc(nn1Cc1ccc(cc1)F)CC(=O)N)NC(=O)C	1
ZINC96164200	CCCCn1c(nc(n1)CC(=O)N)[C@@H](c1ccc(cc1)C(F)(F)F)O	1
ZINC96164201	CCCCn1c(nc(n1)CC(=O)N)[C@H](c1ccc(cc1)C(F)(F)F)O	1
ZINC96165674	c1cc(oc1)CSCCCNC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC96166063	CC(C)[C@@H](c1nccn1C)NC(=O)Nc1c(cccc1F)C(F)(F)F	0
ZINC96166126	CS(=O)(=O)N[C@@H]1CCCN(C1)C(=O)/C=C\c1cccc(c1)F	0
ZINC96171077	c1cnc(cc1[C@H]([NH3+])NO)Cl	0
ZINC96171099	Cc1ccc(cc1)NC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC96171109	CCCC[C@H](CC)CNC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC96171553	c1cc(c2c(c1)OC(O2)(F)F)CCC#N	1
ZINC96171787	Cc1ccc2c(c1)C(C(=O)C2(C)C)(C)C	0
ZINC96179489	CCCC(C(F)(F)F)(C(F)(F)F)O	0
ZINC96181758	CCOCCCNC(=O)[C@@H]1[C@H](N(C(=O)CO1)C)c1ccc(cc1)F	1
ZINC96185185	COCCN1C[C@@H]2C[N@@H+](CCC[C@@]2(C1)C(=O)[O-])Cc1cccc(c1)F	1
ZINC96187914	c1cncc(c1C(=O)N1Cc2nccn2C[C@@H](C1)COCC1CC1)F	1
ZINC96188826	C[NH+](C)CCNC(=O)[C@@H]1Cn2c(ccn2)C[N@@H+](C1)Cc1cccs1	0
ZINC96188890	COC[C@@H]1Cn2c(ccn2)C[N@@H+](C1)Cc1ccc(cc1)F	1
ZINC96189038	C=CCOC[C@@H]1Cn2c(ccn2)CN(C1)C(=O)c1ccncc1F	1
ZINC96189081	CN(C)C(=O)COC[C@H]1Cn2c(ccn2)CN(C1)S(=O)(=O)C	0
ZINC96189664	COCCn1c(=O)ccc2c1CC[C@@H](C2)NCc1ccc(cc1)F	1
ZINC96190145	c1cc(oc1)/C=C\C(=O)Nc1cc(ccc1F)C(=O)NCCC(=O)N	1
ZINC96192657	C[C@@]1(CC(=NO1)c1ccccc1F)C(=O)NCCO	0
ZINC96195687	CC[C@H](CO)Nc1c2ccccc2[nH+]c(n1)Nc1cccc(c1)F	0
ZINC96197413	c1cc(oc1)C[N@@H+]1CCn2cc(nc2C1)CNC(=O)CC1CC1	0
ZINC96198211	Cc1cc(no1)C[N@@H+]1Cc2cnn(c2[C@@H](C1)COC)C	0
ZINC96198885	Cn1cccc1C(=O)N1CCN(c2c(ccc[nH+]2)C1)CC=C	0
ZINC96200374	c1ccc(cc1)C[C@H]1[C@H](CCN1C(=O)N)O	0
ZINC96201910	c1ccc(cc1)[C@@H]1CN(C[C@@]21CCN(C2=O)c1cccnc1)C(=O)N	0
ZINC96202541	Cc1nc(cs1)C[N@H+]1CC[C@@]2(C1)CN(C2)C(=O)[C@H]1C[C@@H]1C	0
ZINC96205736	c1cc(cnc1)CNC(=O)N1C[C@H]2C[C@H]([C@H]([C@H]2C1)O)F	0
ZINC96208180	Cc1ccc(o1)C[N@@H+]1C[C@@H]2C[C@H](O[C@@H]2C1)CC(=O)N1CCCCO1	0
ZINC96209750	c1c2n(cn1)C[C@@H](C[N@@H+](C2)CC1CCC1)COCC1CCC1	0
ZINC96214652	c1ccc(cc1)C[N@@H+]1CCC[C@]2(C1)CCCN2Cc1cccc(c1)Cl	0
ZINC96219512	COCCNc1cc[nH+]c(n1)[C@H]1COCCN1Cc1ccccc1F	1
ZINC96220555	Cc1c([nH]cn1)CN1CCC2(CC1)C[C@@H](CO2)Oc1cccnc1	0
ZINC96220743	c1cc(sc1)C[N@@H+]1C[C@@H]2C[C@@H](O[C@@H]2C1)CC(=O)N1CCCCO1	0
ZINC96223714	c1ccc2c(c1)c1c(c([nH]n1)C(=O)N[C@@H]1CCS(=O)(=O)C1)CO2	0
ZINC96236196	COc1ccc2c(c1)c(c[nH]2)/C(=N/O)/N	0
ZINC96239427	c1cc(cc(c1)F)N1C[C@@]2(CC[N@@H+](C2)CCO)CC1=O	0
ZINC96240242	c1cc(ccc1N1C[C@]2(CN(CCOC2)CCO)OCC1=O)F	0
ZINC96241333	c1ccc2c(c1)C1(CCN(CC1)C(=O)c1ccsc1)CN2CCO	0
ZINC96245819	COCCN1[C@@H]2CCN([C@@H]2CC1=O)C(=O)Nc1ccc(cc1)Cl	0
ZINC96264383	CCNC(=O)c1c2ccccn2c2c1c(ncn2)N1CCCC1	0
ZINC96276919	Cn1cc(c2c1cccc2)[C@@H](CC(=O)N)c1cccc(c1)C(F)(F)F	0
ZINC96282049	Cc1ccccc1c1c(c(nc([nH+]1)C)N1CCOCC1)N	0
ZINC96282065	Cc1nc(c(c(n1)N1CCSCC1)N)c1ccc(c(c1)F)F	0
ZINC96282119	Cc1nc(c(c(n1)N(C)[C@@H]1CC[N@H+](CC1)C)N)c1ccc(c(c1)F)F	0
ZINC96292116	c1cc(c(cc1F)F)Oc1c(c(ncn1)N1CCCC1)N	0
ZINC96292530	c1cc(ccc1Oc1c(c(ncn1)N1CCCC1)N)F	0
ZINC96295913	C[C@@H]1CC[C@@H](CN1C(=O)/C=C\c1ccc(cc1)Cl)C(=O)N	0
ZINC96296382	Cn1cc(cn1)CNC[C@H]1Cn2c(cnc2CO1)c1ccc(cc1)F	1
ZINC96297380	c1cc(ccc1/C=C\C(=O)c1ccc(cc1F)O)C#N	0
ZINC96300698	c1cc(c(cc1O)OC(F)(F)F)N	0
ZINC96308156	Cc1n[n+]2c(N)cc(O)cc2s1	0
ZINC96308783	c1cc(ccc1CO)C(F)F	0
ZINC96309266	Cc1ccc(s1)[C@@H](C)N(C)C(=O)/C=C\c1ccc(cc1)OCC(=O)N	0
ZINC96309351	c1ccc(cc1)/C=C\CSc1nc([nH]n1)c1cccnc1	0
ZINC96318896	c1ccc(c(c1)[C@@H]1c2c([nH]c(=O)s2)SC[C@]1(CC(=O)[O-])C(=O)[O-])O	0
ZINC96327623	c1cc(oc1)c1nc(on1)C1CN(C1)Cc1ccc(cc1)F	0
ZINC96328574	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]2[C@@H]([C@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC96329073	C1NC(=[NH2+])[C@@H]2C(=N1)N(C(=O)N2)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC96331951	c1nc(c2c(n1)n1c(n2)O[C@H]2[C@H]1O[C@@H]([C@H]2O)CO)N	0
ZINC96334475	c1cc(c(c(c1)O)N)CO	0
ZINC96336753	CCCC[C@H]1c2ccc(cc2Oc2c1c(c(c(n2)N)C#N)N)O	0
ZINC96336892	CC1=C2C[C@H]([C@@H](C[C@]2(CCC1)C)O)[C@@]1(CC2(CC2)NC1=O)N	0
ZINC96337142	Cc1cc(ccc1F)S(=O)(=O)NC[C@H](c1cn(c2c1cccc2)C)O	0
ZINC96337159	Cn1cc(c2c1cccc2)[C@@H](CNS(=O)(=O)c1ccc(cc1F)F)O	0
ZINC96337550	Cc1ccc(cc1)[C@@H](CNC(=O)C1CCCCC1)OCCO	0
ZINC96337983	Cc1ccc(cc1)[C@H](CNS(=O)(=O)c1ccc(c(c1)C)F)OCCO	0
ZINC96340439	CCOC(=O)CC(=O)Cn1c(=O)n(c(n1)C(F)(F)F)C	1
ZINC96340758	Cc1ccc(c(c1)C)S(=O)(=O)NCCn1c(=O)n(c(n1)C(F)(F)F)C	1
ZINC96341605	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@H]([C@H](O1)CO[P@H](=S)OCO)O)O)N	0
ZINC96343516	CCOC(=O)CCC(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343538	CC(C)(C)c1ccc(cc1)C(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343617	c1ccc(cc1)c1ccc(cc1)C(=O)NCC#Cc1ccc(cc1)F	1
ZINC96344614	c1ccc(c(c1)C#CCNC(=O)c1cc(ccc1Cl)Br)Cl	0
ZINC96346829	Cc1c(cc2c(c1O)C(=O)c1c(cccc1O)C2=O)NCCO	0
ZINC96346897	CC1(CC(CC([NH2+]1)(C)C)NC(=O)C(=O)C(=O)NN)C	0
ZINC96346953	C([C@H]([C@H]([C@@H]([C@@H](CO)O)O)O)O)NN	0
ZINC96347936	COC(=O)c1ccc(cc1)C(=O)NCC#Cc1ccc(cc1)C(=O)N	0
ZINC96348120	c1ccc2c(c1)OC[C@H](O2)C(=O)NCC#Cc1ccc(cc1)C(=O)N	0
ZINC96349043	CC[C@H](c1ccccc1)C(=O)NCC#Cc1ccccc1C(F)(F)F	1
ZINC96351498	COc1ccc(cc1S(=O)(=O)NCC#Cc1cccc(c1)Cl)F	1
ZINC96351687	COc1ccc(cc1)C#CCNC(=O)Nc1ccc(cc1)C(F)(F)F	1
ZINC96352054	c1ccc(c(c1)NC(=O)NCC#Cc1ccc(cc1)C(=O)N)F	1
ZINC96352061	c1cc(ccc1C#CCNS(=O)(=O)c1ccc(cc1)F)C(=O)N	1
ZINC96352098	c1cc(cc(c1)S(=O)(=O)NCC#Cc1ccc(cc1)C(=O)N)F	1
ZINC96352106	CCOc1ccccc1S(=O)(=O)NCC#Cc1ccc(cc1)C(=O)N	0
ZINC96352382	Cc1ccc(cc1C)NC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC96352427	c1ccc(c(c1)C#CCNC(=O)Nc1ccc(cc1)Cl)C(F)(F)F	1
ZINC96352438	c1ccc(c(c1)C#CCNC(=O)Nc1cccs1)C(F)(F)F	1
ZINC96361454	CSc1ccc(cc1)[C@@H](CNC(=O)c1c(cccc1F)F)O	0
ZINC96361747	CSc1ccc(cc1)[C@H](CNS(=O)(=O)c1ccc(c(c1)F)F)O	0
ZINC96363142	COCC(=O)NC[C@@H](c1ccsc1)OC	0
ZINC96363586	CO[C@@H](CNS(=O)(=O)c1ccc(c(c1)F)F)c1ccsc1	0
ZINC96365126	COc1cccc(c1)N1C[C@@H](CC1=O)C(=O)N1CC[C@@H](C1)S(=O)(=O)C	0
ZINC96365809	Cc1cc(ccc1F)S(=O)(=O)N1CC[C@H](C1)S(=O)(=O)c1ccccc1	0
ZINC96366235	COc1ccc(c(c1)OC)S(=O)(=O)N1CCC(CC1)S(=O)(=O)C	0
ZINC96371693	c1cc(ccc1C(=O)NCCn1ccc(n1)C(F)(F)F)Cl	1
ZINC96371737	c1cc(cc(c1)Br)C(=O)NCCn1ccc(n1)C(F)(F)F	1
ZINC96374090	c1cc(ccc1C(=O)N1CCC(CC1)S(=O)(=O)c1ccc(cc1)F)I	0
ZINC96387473	Cc1ccc(s1)[C@@H](CNS(=O)(=O)c1cccc(c1)Cl)OC	0
ZINC96387510	Cc1ccc(s1)[C@H](CNS(=O)(=O)c1ccc(cc1C)OC)OC	0
ZINC96387956	CO[C@H](CNC(=O)CCC1CCCC1)c1cccc(c1)F	0
ZINC96388605	CCNC(=O)C(=O)NC[C@@H](c1cccc(c1)F)OC	1
ZINC96390091	COc1cccc(c1)[C@H](CNC(=O)C1(CC1)c1ccc(cc1)F)OC	0
ZINC96390581	COc1cccc(c1)[C@H](CNC(=O)C(=O)N)OC	0
ZINC96391062	Cc1ccc(cc1)S(=O)(=O)NC[C@@](C)(c1ccccc1F)OC	0
ZINC96391418	C[C@@](CNC(=O)NCC=C)(c1ccccc1F)OC	1
ZINC96393367	CO[C@]1([C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3)CNC(=O)COc1ccc(cc1)F	0
ZINC96401790	C/C(=N/OCc1ccc(c(c1)Br)F)/c1ccc(cc1)NC(=O)C	1
ZINC96740230	COc1ccc(cc1C(=O)N1CCC(CC1)Oc1ccccc1)F	0
ZINC96809899	c1cc(c(cc1C#N)[C@@H]1c2cc(cc(c2CCN1)N)F)F	0
ZINC96809905	c1cc(c(cc1[C@@H]1c2cc(cc(c2CC[NH2+]1)N)F)Cl)O	0
ZINC96809906	c1cc(c(cc1[C@H]1c2cc(cc(c2CC[NH2+]1)N)F)Cl)O	0
ZINC96809907	Cc1cc(cc(c1[C@@H]1c2cc(cc(c2CC[NH2+]1)N)F)C)O	0
ZINC96809912	c1cc(c(c(c1[C@H]1c2cc(cc(c2CC[NH2+]1)N)F)O)O)O	0
ZINC96809913	COc1ccc(c(c1)[C@@H]1c2cc(cc(c2CCN1)N)F)O	0
ZINC96810149	c1cc(oc1)[C@@H]1c2c(ccc(c2O)OC(F)(F)F)CC[NH2+]1	0
ZINC96810151	c1cc(oc1)[C@@H]1c2cc(c(cc2CCN1)O)OC(F)(F)F	0
ZINC96810251	CCCc1ccc2c(c1)[C@@H](NCC2)c1cc(ccc1O)C	0
ZINC96810295	CCCc1ccc2c(c1)[C@H](NCC2)c1ccc(cc1N)F	1
ZINC96810805	Cc1ccc2c(c1F)CC[NH2+][C@@H]2c1ccc(c(c1)O)OC	0
ZINC96810827	Cc1ccc2c(c1F)CC[NH2+][C@@H]2c1ccc(c(c1)F)OC	0
ZINC96810964	Cc1ccc2c(c1F)CCN[C@H]2c1ccc(c(c1)Cl)O	0
ZINC96942786	Cc1ccc(cc1)S(=O)(=O)NCCc1nnc2n1cccc2	0
ZINC96966180	C[C@@H](C(=O)N(C)CCC#N)N(C)c1ccc2ccccc2c1	0
ZINC96967376	c1ccc(c(c1)O)OCC(=O)N[C@H]1CCSc2c1cc(cc2)F	0
ZINC96967426	Cc1nc(nn1c1ccc(cc1)Cl)C(=O)NNC(=O)c1ccc[nH]1	0
ZINC96968123	COc1ccc(c(c1)F)C(=O)NCCc1ccc(c(c1)O)O	0
ZINC96968320	CCN(CCO)C(=O)c1ccc(cc1F)OC	0
ZINC96968573	CC(C)C(=O)NNC(=O)c1cccnc1SC(F)F	0
ZINC96969248	CCNC(=O)NC(=O)[C@@H](C)[NH+](CC=C)CC=C	0
ZINC96969505	CCC[NH+](CCC)CC(=O)N1CCN(CC1)c1ccc(cc1)F	1
ZINC96970302	CCC[N@@H+](CC1CC1)CC(=O)Nc1ccccc1c1ccccc1	0
ZINC96970367	CCCOc1ccc(cc1NCc1[nH+]cc(n1C)Cl)C(F)(F)F	1
ZINC96972092	CC(C)C(=O)NNC(=O)CCSc1ccccc1F	1
ZINC96994477	C[C@@H]1C[C@@H]1C(=O)Nc1ncc(s1)C(=O)N	0
ZINC96995698	CC(C)CN1CCO[C@H](C1)COC(=O)[C@@H]1CC1(Cl)Cl	0
ZINC96996022	CC(C)CN1CCO[C@@H](C1)COC(=O)CCSc1ccccc1F	1
ZINC96996171	C/C=C/COC(=O)c1cc(ccc1C)F	1
ZINC96996874	CCCCN(CC)S(=O)(=O)c1ccc(cc1F)[N+](=O)[O-]	1
ZINC96997113	CN(Cc1ccccc1C(F)(F)F)S(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC97000315	c1cnc(c(n1)C(=O)NCCc1cc(cc(c1)F)F)N	1
ZINC97000646	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)NCCO)C(F)(F)F	0
ZINC97000698	C[C@H](C(=O)N1CCC[C@H](C1)CO)Sc1ccccc1Cl	0
ZINC97000914	Cc1ccc(cc1C(F)(F)F)NC(=O)COc1ccccc1O	0
ZINC97006157	C[C@H](c1ccc(cc1F)F)NC(=O)NCCN(C)c1ccccc1	1
ZINC97008240	c1cc(cc(c1)S(=O)(=O)NC[C@H](CN1CCOCC1)O)F	0
ZINC97010118	c1cc(cc(c1)NC(=O)NC[C@H]1CCC[C@@H]1O)COCC(F)(F)F	0
ZINC97011185	CCCOc1cccc(c1)CNC(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC97012333	CC(C)(CCO/N=C(\Cc1ccccc1)/N)O	0
ZINC97017295	C[C@H](CCCO)[NH2+][C@@H](C)Cc1ccc(cc1)F	0
ZINC97017989	CC(C)c1cc(n(n1)C)C(=O)N[C@H](c1ccccc1)C(=O)[O-]	0
ZINC97019447	C[NH2+][C@@H]1CCN(C1)C(=O)c1cc(nc2c1cccc2)C1CC1	0
ZINC97019813	C[C@@H](C1CCN(CC1)C(=O)C1(Cc2ccccc2C1)N)O	0
ZINC97019850	c1ccc2c(c1)CC(C2)(C(=O)N1CC[C@@](C1)(C(F)(F)F)O)N	0
ZINC97020395	Cc1ccc(c(c1)OCCCOC)CNc1ncc(cn1)F	1
ZINC97022238	COc1cc(ccc1Cl)C(=O)NCCC[C@H]1CCC[C@H]1O	0
ZINC97022846	Cc1c(sc(n1)C)C[NH2+][C@@H](C)C[C@H](c1cccs1)O	0
ZINC97025130	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)[C@@H]1CC(=O)Nc2c1ccc(c2)F	0
ZINC97026170	c1c(cc(cc1F)F)N1C[C@@H](CC1=O)C(=O)N1CCCC[C@@H]1C(=O)N	0
ZINC97026959	Cc1ccc(cc1F)CNC(=O)c1cn[nH]c1c1ccc(cc1)OC	0
ZINC97029559	CN(Cc1ccc(cc1)SC)C(=O)c1cc(cs1)C(=O)N	0
ZINC97029806	c1cc(ccc1CN(C1CC1)C(=O)c1cc(cs1)C(=O)N)F	0
ZINC97032348	COC[C@H](C(=O)N)Nc1ccc(nn1)C(F)(F)F	1
ZINC97032543	CC(C)[N@@H+](Cc1cc(ccc1F)Cl)CC(=O)N	0
ZINC97032989	C[C@@H](C[NH2+][C@H](C)c1ccc(c(c1)F)F)CS(=O)(=O)C	0
ZINC97033093	C[C@H](c1cccc(c1)OC(C)C)[NH2+][C@H](C)C(=O)N	0
ZINC97033331	c1cc2c(cc1F)CCC[C@@H]2[NH2+]CCC[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC97033519	CCCn1c(nnc1CNC1(CC1)c1ccccc1F)C	1
ZINC97033751	C[C@@H](c1ccc(c(c1)OC)F)[NH2+]CC(C)(C)C(=O)N	0
ZINC97033921	c1cc(c(c(c1)Cl)C[N@H+]1CC[C@@H](CC1)NC(=O)N)N1CCCC1	0
ZINC97034205	CCc1ccc(cc1F)NC(=O)N[C@@H](CCOC)C(=O)N	1
ZINC97036884	COc1c(c(ncn1)N)C[NH2+][C@H]1CCN(C1)c1c(cccn1)F	0
ZINC97037909	C[C@H](c1cc(ccc1F)F)[NH2+]C1(CCOCC1)CCO	0
ZINC97038965	CCCCn1c(c(c(=O)[nH]c1=O)N(C)C[C@@H](COC(C)C)O)N	0
ZINC97039019	c1cnccc1C[C@H](C(F)(F)F)NC[C@@H]1COC2(O1)CCOCC2	0
ZINC97040722	CN(CCOc1cccc(c1)Cl)C(=O)c1cc(cs1)C(=O)N	0
ZINC97042365	Cc1nc(cs1)c1ccc(cc1)NC(=O)Cc1ccc(cc1)O	0
ZINC97043748	Cc1ccc(s1)S(=O)(=O)N1CCC[C@@H](C1)C(=O)NCCO	0
ZINC97043899	CCC[C@@H](C)C(=O)OCc1ccccc1F	1
ZINC97045604	C[C@](CN1CCc2ccccc2C1)(c1ccc(cc1)S(=O)(=O)C)O	0
ZINC97045643	CCC[C@@H]1C(=O)N(C(=O)N1)CCc1ccc(c(c1)OC)OC(F)F	1
ZINC97046556	c1ccc(c(c1)C[NH+]1CCSCC1)NC(=O)c1ccc(cc1F)O	0
ZINC97046688	C[C@H](C(=O)Nc1cccc(c1)F)[S@](=O)CCO	0
ZINC97046974	Cc1c(c(n(n1)CC(F)(F)F)C)[C@H](C)C(=O)N1CCOCC[C@H]1C	0
ZINC97047986	CCNC(=O)Cn1cc(c(n1)C(F)(F)F)CCO	0
ZINC97048344	Cc1c(nco1)CNC(=O)N[C@H](CO)c1ccccc1	0
ZINC97050648	Cc1cccn2c1nc(c2)CCNC(=O)c1c(cccc1[N+](=O)[O-])N	0
ZINC97051182	C[C@@H]1CC[C@@](CC1)(C[N@H+](C)CCc1ccncc1)O	0
ZINC97053920	CC(=O)OC[C@H](CO)N	0
ZINC97054038	CCn1c(c(c(O)nc1=O)NC)NC(=O)[C@H]1C[C@H](CC(C1)(C)C)C	0
ZINC97054211	CC(=O)N1CC[C@H](C1)CN(C)S(=O)(=O)Cc1ccc(cc1F)F	0
ZINC97055793	c1cc(c(cc1C[N@H+]1CCCC[C@@H]1c1nc[nH]n1)C#N)F	0
ZINC97055838	CC#CCN1CCCC[C@H]1c1ncn[nH]1	0
ZINC97056483	COC(=O)c1c(cco1)C[NH2+]C(c1ccccc1)c1ccccc1	0
ZINC97057366	c1ccc2c(c1)ccc(c2O)C(=O)N1CCN(CC1)Cc1cccs1	0
ZINC97060163	CCNC(=O)N1CCN(CC1)CC(=O)N[C@H]1CCC[C@@H](C1)C(F)(F)F	1
ZINC97064952	CN(Cc1cc(ccc1OC)OC)C(=O)c1cc(cs1)C(=O)N	0
ZINC97066398	Cc1ccc(c(c1)C)OCc1ccc(o1)C(=O)N1CCC[C@H](C1)CO	0
ZINC97066527	c1cc(c(cc1N1CC[C@H](C1=O)C(=O)N1CCCC[C@@H]1CCO)F)F	0
ZINC97075191	CCCCc1nnc(n1N)SCc1cccc(c1)C(F)(F)F	1
ZINC97075196	CCCCc1nnc(n1N)S[C@@H](C)C(=O)Nc1cc(c(cc1Cl)Cl)Cl	0
ZINC97075239	CC(C)CC(=O)N(c1ccccc1)C(C)C	0
ZINC97075296	c1cc(c(cc1C(F)(F)F)/C=C/C(=O)NCCCO)Cl	0
ZINC97076849	c1cc(nc(c1)N)c1nc(nn1CCc1cnc[nH]1)[C@H]1CCOC1	0
ZINC97079392	CC(C)(C)[C@@H](c1ccc(cc1)F)[NH2+]Cc1cn2ccccc2n1	0
ZINC97079453	CC(C)(C)[C@@H](c1ccc(cc1)F)[NH2+]CC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC97079814	C[C@H]1C[C@@H](CC(C1)(C)C)C(=O)NCCOC(=O)N	0
ZINC97082788	c1ccc(cc1)N(c1ccccc1)C(=O)NCc1ccc(o1)C(=O)N	0
ZINC97083224	Cc1nc2n(n1)C[C@H](CC2)NC(=O)N1CCc2c(cccc2OC)C1	0
ZINC97083860	c1cc(oc1)[C@H](CNCc1cn(nn1)c1ccc(c(c1)Cl)F)O	0
ZINC97083958	c1cc(c(cc1n1cc(nn1)CN1CCOC[C@@H]1C(=O)N)Cl)F	0
ZINC97085129	c1cc(c(cc1CC(=O)NCCOC(=O)N)F)F	1
ZINC97085594	CCNC(=O)COc1c(cc(cc1F)Br)C(=O)C	1
ZINC97085779	c1cc(c(cc1F)CCC(=O)NC1(CC1)C(=O)N)Br	0
ZINC97094187	CCCS(=O)(=O)CC[N@H+](C)CC(=O)N(CC)CC	0
ZINC97094819	Cn1c(ccn1)CNc1ccc(cn1)c1ccccc1	0
ZINC97095056	C[C@H](C[C@@H]1COCCN1C(=O)NCCCc1cc(cc(c1)F)F)O	0
ZINC97095064	C[C@H](C[C@@H]1COCCN1C(=O)NCCc1cc(c(c(c1)F)F)F)O	0
ZINC97095123	C[C@@H](C[C@H]1COCCN1C(=O)NCCc1c[nH]c2c1cc(cc2)F)O	0
ZINC97095237	Cc1cccc(c1NC(=O)N(C)CCCn1cc[nH+]c1C)Cl	0
ZINC97096993	C[N@H+](CCCO)C1CCN(CC1)c1cc(ccc1C(F)(F)F)C#N	0
ZINC97098099	C[C@H](Cc1ccc(c(c1)O)O)NC(=O)CCC(F)(F)F	0
ZINC97098125	Cn1c2c(c(cc(n2)C2CC2)C(=O)Nc2ccc(cc2F)O)c(=O)[nH]1	0
ZINC97099334	C[C@@H]1CN([C@H]1c1ccccc1)C(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC97099698	C1CC[C@@H]([C@H](C1)CCCNc1nnc(s1)C(F)(F)F)O	0
ZINC97100209	C[C@H](CO)NC(=O)N[C@@H](c1ccc(cc1)OC)C(F)(F)F	0
ZINC97101327	CCOC(=O)C[NH2+]C[C@@H](Cc1ccc(cc1)F)C(=O)N	1
ZINC97102535	C[C@@H]([C@H](c1ccc(c(c1)F)F)O)[NH2+][C@@H]1CC[C@@H](CC1)NC(=O)C	0
ZINC97102536	C[C@H]([C@H](c1ccc(c(c1)F)F)O)[NH2+][C@@H]1CC[C@H](CC1)NC(=O)C	0
ZINC97103027	c1cc2c(cc1F)[C@@H](CCS2)Nc1cnc(cn1)C(=O)N	0
ZINC97103476	COC(=O)c1cc(oc1)Cn1cnc2cnccc2c1=O	0
ZINC97103603	Cc1nnc(o1)CN[C@@H]1CCC[C@H]1c1ccccc1C(F)(F)F	0
ZINC97104095	CN(C)c1ccnc(c1)C(=O)Nc1cccc(c1F)O	0
ZINC97104358	CC[C@](C)(C=C)C(=O)Nc1cccc(c1)CS(=O)(=O)N	0
ZINC97105647	c1ccc(c(c1)NC(=O)C[N@H+]1CC[C@@H](CC1)CO)N1CCCCC1	0
ZINC97106374	CC(=O)Nc1ccc(c(c1)C(=O)N1CCN(CC1)C(=O)C[NH+](C)C)F	0
ZINC97106505	COCCOc1c(cccn1)C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC97106560	COCCOc1cccc(c1)C(=O)NC[C@H](c1ccco1)O	0
ZINC97106589	c1cc(oc1)[C@@H](CNC(=O)[C@@H]1CCN(C1=O)c1ccc(c(c1)Cl)Cl)O	0
ZINC97106808	c1c(cc2c(c1C(=O)NCCCC(=O)N)nc([S-])[nH]2)F	1
ZINC97107941	C[C@H]([C@H]1CCN(C1)C(=O)NCCc1ccc(cc1F)F)O	0
ZINC97108067	C[C@@H](c1ccc(c(c1)C(F)(F)F)F)NC(=O)N1CC[C@@H](C1)[C@@H](C)O	0
ZINC97108166	C[C@H](CCNC(=O)N1CCC[C@H](C1)O)[NH+]1CCCCC1	0
ZINC97108792	CC(C)Oc1cccc(c1)CNC(=O)c1cc(no1)OC	0
ZINC97111028	CC[C@@H](c1nc(cs1)C(F)(F)F)NCCO	0
ZINC97113159	Cc1cc(ccc1C(=O)NCc1nnc(n1C1CC1)C)O	0
ZINC97113245	Cc1cc2cc(ccc2[nH]1)NC(=O)N(CCO)C1CCCCC1	0
ZINC97113848	c1ccc(c(c1)C[NH2+][C@@H]1CCCC[C@@H]1C(=O)N)F	0
ZINC97115502	CCCCCS(=O)(=O)N1CCSc2c1cccn2	0
ZINC97121336	C[N@H+](CCCNC(=O)c1ccc(o1)COC)C1CCCCC1	0
ZINC97124103	COCCNC(=O)[C@H]1[C@@H]2CC[C@@H](C2)N1c1ccc(cn1)C(F)(F)F	1
ZINC97136726	c1cc(c(cc1F)F)C[C@H](CNC(=O)c1ccoc1)O	0
ZINC97137145	CN(CCCc1c(c(n[nH]1)N)C#N)c1nnc(s1)c1ccccn1	0
ZINC97138642	COc1ccc(cn1)c1nc(on1)CC1(CCCC1)O	0
ZINC97139271	Cn1cc[nH+]c1C[C@@H]1CCC[N@@H+](C1)Cc1cnc(s1)C1CCC1	0
ZINC97139617	C[N@@H+](CCSc1nnc(s1)N)Cc1ccc(cc1)F	1
ZINC97139775	CC(C)OC[C@H](CNc1ccc(c(c1)Br)F)O	0
ZINC97140492	c1ccc(c(c1)[C@H](CNC(=O)c1cc(c(c(c1)F)O)F)O)Cl	0
ZINC97141588	CCOc1ccccc1C(=O)N1CCN(CC1)C[C@@H](C(F)(F)F)O	0
ZINC97141589	CCOc1ccccc1C(=O)N1CCN(CC1)C[C@H](C(F)(F)F)O	0
ZINC97141675	Cc1cc(cnc1)[N-]S(=O)(=O)c1cc(c(c(c1)Cl)N)Cl	0
ZINC97141839	CC(C)[N@@H+](C[C@@H]1CCCCO1)C[C@@H](C(F)(F)F)O	0
ZINC97143672	c1ccc(cc1)c1nc(n[nH]1)CCNC(=O)c1ccncc1	0
ZINC97145450	C[C@@H]1CCN(C[C@@H]1O)c1ccc(c(c1)C#N)[N+](=O)[O-]	0
ZINC97146828	Cn1c(ccn1)C[NH2+][C@H](c1ccc(cc1)F)C(=O)N	0
ZINC97147081	C[C@@H](CCO)CNS(=O)(=O)c1c(cccc1Cl)F	0
ZINC97147409	CCc1cnccc1C(=O)N[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC97147474	c1cc(c(cc1C[N@H+]1CC[C@@H](CC1)N1CCS(=O)(=O)CC1)F)F	0
ZINC97147534	c1cc(c(c(c1)F)c1c(c[nH]n1)C(=O)OCCCC(=O)N)F	1
ZINC97147534	c1cc(c(c(c1)F)c1c(cn[nH]1)C(=O)OCCCC(=O)N)F	1
ZINC97150670	c1ccc(cc1)c1cc(no1)CSc1ccc(cn1)Br	0
ZINC97152520	CC(C)C[C@@H](C(=O)NCCN1CCc2c(ccs2)C1)NC(=O)N	0
ZINC97153386	CCCS(=O)(=O)CC[N@@H+]1CCO[C@H]2[C@@H]1CCCC2	0
ZINC97159519	CC(C)(C)c1c(c[nH]n1)CNC[C@H](c1ccc(cc1)F)O	0
ZINC97159558	Cc1ccc(o1)c1c(c[nH]n1)C[NH2+]CCCN1CCCC1=O	0
ZINC97159844	Cc1c(c(n(n1)CCO)C)C[NH2+]C[C@@H](c1ccc(cc1)F)[NH+](C)C	0
ZINC97159917	Cn1cc(c(n1)c1cccnc1)C[NH2+]C[C@H](c1ccc(cc1)F)O	0
ZINC97160151	CCCc1cc([nH]n1)C(=O)N[C@H](CC(=O)[O-])c1ccccc1	0
ZINC97160427	COCc1ccc(o1)C(=O)NCc1cccc(c1)F	1
ZINC97161836	C[C@H](C#N)N1CC[C@H](CC1)[C@@](C)(C(F)(F)F)O	0
ZINC97162627	C[NH2+]C[C@H]1CCCN(C1)Cc1ccc(c(c1)F)N1CCOCC1	1
ZINC97162972	c1c(c(nc(n1)N[C@@H]1CCCN(C1=O)CCO)N)[N+](=O)[O-]	0
ZINC97163497	Cc1nc(no1)C[NH2+][C@@H]1CCCC[C@@H]1C(C)C	0
ZINC97163859	C[C@H](c1ccccc1)C(=O)Nc1ccc(cc1F)C(=O)N	0
ZINC97164255	c1cc(c(c(c1)F)c1csc(n1)CSC[C@@H](CO)O)F	0
ZINC97164972	C[N@@H+](CCOc1cccc(c1)CC(=O)N)Cc1ccc(cc1)F	1
ZINC97175220	CCC[N@@H+]1CC[C@H](C1)CNC(=O)N(CCC)CCO	0
ZINC97175822	c1ccc(c(c1)n1c(c(cn1)C(=O)NCCO)n1cccc1)F	0
ZINC97175836	c1cc(ccc1N1[C@@H](CC(=N1)C(=O)NCCO)C(=O)N)F	1
ZINC97175837	c1cc(ccc1N1[C@H](CC(=N1)C(=O)NCCO)C(=O)N)F	1
ZINC97175995	c1cc(ccc1N1[C@@H](CC(=N1)C(=O)NCCCO)C(=O)N)F	1
ZINC97175996	c1cc(ccc1N1[C@H](CC(=N1)C(=O)NCCCO)C(=O)N)F	1
ZINC97176026	c1ccc(c(c1)c1ccc(s1)/C=C/C(=O)NCCCO)F	0
ZINC97176029	c1ccc(c(c1)c1ncc(o1)c1ccccc1F)C(=O)NCCCO	0
ZINC97176054	c1ccc(c(c1)F)Sc1ccc(cc1C(=O)NCCCO)[N+](=O)[O-]	0
ZINC97176073	c1cc2c(cc([nH]2)C(=O)NCCCO)c(c1)F	0
ZINC97176286	c1cc(ccc1[C@H]1C[C@H]1C(=O)NCCCO)F	0
ZINC97176341	CC(=C[C@H]1[C@H](C1(C)C)C(=O)NCCCO)C	0
ZINC97176696	c1cc(c(cc1C(=O)NCCCO)[N+](=O)[O-])N	0
ZINC97176995	c1ccc(cc1)CN(CCO)C(=O)c1ccc(cc1)C(=O)N	0
ZINC97177157	CCN(CCO)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC97177158	CCN(CCO)C(=O)C1=NN([C@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC97177362	CCN(CCO)C(=O)[C@H]1C[C@@H]1c1ccccc1F	0
ZINC97177917	C[C@H](CNC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F)O	0
ZINC97177932	Cc1c(cnn1c1cccc(c1)C(F)(F)F)C(=O)NC[C@H](C)O	0
ZINC97177977	C[C@@H](CNC(=O)[C@H](C(C)C)NC(=O)OC(C)(C)C)O	0
ZINC97178045	C[C@H](CNC(=O)c1cc2c([nH]1)cccc2F)O	0
ZINC97178236	C[C@@H](CNC(=O)c1ccc(nc1)OCC(F)(F)F)O	0
ZINC97178385	Cc1ccccc1[N-]S(=O)(=O)c1ccc(c(c1)C(=O)NC[C@@H](C)O)C	0
ZINC97178719	C[C@@H](CNC(=O)CCCNC(=O)c1ccc(cc1F)F)O	0
ZINC97178800	C[C@H](CNC(=O)c1cc(ccc1Cl)S(=O)(=O)N1CCCC1)O	0
ZINC97178961	Cc1cc(c(n1c1ccccc1)C)C(=O)NC[C@H](C)O	0
ZINC97178999	CCN(CCO)C(=O)c1ccccc1NS(=O)(=O)c1ccc(cc1)F	0
ZINC97179035	CCCCN(CCO)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC97179036	CCCCN(CCO)C(=O)C1=NN([C@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC97179205	CCCCN(CCO)C(=O)c1cccc(c1)NC(=O)C1CC1	0
ZINC97179470	COCCn1cncc1CN1CCN(C[C@@H](C1)O)C(=O)c1cc[nH]c1	0
ZINC97199428	Cc1c(c(n(n1)CCO)C)C[NH2+][C@@H]1CCc2nnc(n2C1)C(C)C	0
ZINC97199466	Cc1nnc2n1C[C@@H](CC2)NCc1ccc(c(c1)F)n1cncn1	0
ZINC97199734	c1cc(ccc1CC(=O)N)Nc1c2cnn(c2ncn1)CCO	0
ZINC97199787	C[C@@H](c1ccc2c(c1)[nH]c(=O)[nH]2)Nc1c2cnn(c2ncn1)CCO	0
ZINC97200173	CCNC(=O)C1CCN(CC1)c1c2cnn(c2ncn1)CCO	0
ZINC97200243	c1ccc(cc1)[C@H](C(=O)N)Nc1c2cnn(c2ncn1)CCC#N	0
ZINC97200353	c1c2c(ncnc2n(n1)CCO)NCCCc1c(c(n[nH]1)N)C#N	0
ZINC97200468	COc1c2c(ncn1)CC[N@H+](C2)C[C@@H](COCc1ccccc1F)O	0
ZINC97203288	C[C@H](CO)NC(=O)c1ccc(cc1)S(=O)(=O)[N-]c1ccccc1F	0
ZINC97203349	C[C@@H](CO)NC(=O)c1c(c2c(cccc2s1)F)COC	0
ZINC97203938	Cc1cccc(c1)C(=O)N[C@H](C(C)C)C(=O)N[C@H](C)CO	0
ZINC97204092	Cc1c(c(n(n1)c1ccc(cc1)F)Cl)C(=O)N[C@@H](C)CO	0
ZINC97204424	C[C@H](CO)NC(=O)[C@@H]1CCCCN1C(=O)c1cccs1	0
ZINC97204849	C[C@H](CO)NC(=O)CCC(=O)c1ccc(cc1)F	0
ZINC97205021	C[C@@H](CNC(=O)CSc1ccc(cn1)C(F)(F)F)O	0
ZINC97205692	CC[N@@H+](Cc1cc(=O)n2cccc(c2n1)C)C1CC1	0
ZINC97205693	CC[N@H+](Cc1ccc(c(c1)F)F)C1CC1	0
ZINC97206270	Cc1c(nnn1c1ccc(cc1)F)C(=O)NCCO	0
ZINC97211549	CCN(CC(F)(F)F)C(=O)[C@H](C)Sc1ccccc1	0
ZINC97214319	CC(C)CN(C1CC1)C(=O)CCCOc1ccc(cc1)F	1
ZINC97214494	Cc1ccc(cc1)n1c(c(cn1)C(=O)NCCCO)C(C)C	0
ZINC97214499	c1ccc(c(c1)c1ccc(s1)C(=O)NCCCO)F	0
ZINC97214533	Cc1cc(c2ccc(cc2n1)F)C(=O)N(CCO)Cc1ccccc1	0
ZINC97214597	Cc1cc(c2ccc(cc2n1)F)C(=O)NC[C@H](C)O	0
ZINC97215859	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)NCCc1c(cccc1Cl)Cl	0
ZINC97216190	c1csc2c1CN(CC2)CCNC(=O)N1CCC(CC1)CC(=O)N	0
ZINC97220515	C[C@@H](CNC(=O)c1cc([nH]n1)c1ccc(cc1)F)O	0
ZINC97220733	C[C@@H](COC)NC(=O)CNc1ccc(cc1C(=O)N)[NH+]1CCCCC1	0
ZINC97221525	COC(=O)c1c(ccs1)S(=O)(=O)NCc1cccc(c1)F	0
ZINC97228046	C=CCC[C@H](CN1CC[N@H+](CC1)CC1CCOCC1)O	0
ZINC97230565	COc1ccc(cc1S(=O)(=O)N)CCNC(=O)NCC=C	0
ZINC97230801	CN(CCCc1c(c([nH]n1)N)C#N)C(=O)c1ccc(c(c1)OC)Cl	0
ZINC97232137	c1cc(c(cc1F)N[C@@H]1CC[N@H+]2CCC[C@@H]2C1)OC[C@@H]1CCCO1	0
ZINC97232601	CCC(CC)[C@H]1C[C@H](CCO1)NC(=O)C[C@@H]1CCC=C1	0
ZINC97232602	c1ccc2c(c1)c(ccn2)CNC(=O)c1ccc(cc1F)O	0
ZINC97232792	Cc1ccc(cc1NC(=O)c1ccc(cc1F)O)c1nnco1	0
ZINC97233019	c1ccc(cc1)[C@@H](CO)NC(=O)C(C1(CCC1)[O-])(F)F	0
ZINC97235028	CN(C[C@H](c1ccc(cc1)F)O)C(=O)c1c(cccc1[N+](=O)[O-])N	0
ZINC97236000	c1cc(c(c(c1)Br)Cl)C(=O)N[C@@H]1CCC[C@@H]1C(=O)N	0
ZINC97236948	CC1(CCCCCC1)C(=O)N1CCN(CC1)C(=O)CC(F)(F)F	0
ZINC97238133	c1cc(c(cc1[N+](=O)[O-])NCCc1ccsc1)S(=O)(=O)N	0
ZINC97238426	C#CC[NH2+][C@@H](CO)c1cc(c(c(c1)F)F)F	0
ZINC97250921	COCCOc1ccc(cn1)NC(=O)c1ccc(o1)COC	0
ZINC97256747	CCN(CCO)C(=O)c1cccc(c1)NC(=O)NC(C)C	0
ZINC97258016	CCC[N@@H+]1CC[C@H](C1)CNC(=O)Nc1ccc(cc1)OC1CCCC1	0
ZINC97258068	CCC[N@H+]1CC[C@@H](C1)CNC(=O)Nc1ccccc1CC(=O)N	0
ZINC97259334	CC(C)N(CCC(=O)N)C(=O)c1cnc(nc1)c1cccnc1	0
ZINC97259553	c1ccc(c(c1)C(=O)NCC(=O)NC[C@H](c1ccc(cc1)F)O)I	0
ZINC97260106	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)NC[C@H](c1ccco1)O)C(=O)N	0
ZINC97260556	CC(C)(C(=O)NC[C@H](c1ccco1)O)Oc1ccc(cc1)F	0
ZINC97260924	Cc1ccc(cc1)C(=O)CCC(=O)Nc1nc(cs1)C(F)(F)F	0
ZINC97268062	CNC(=O)[C@@H]1CCC[N@H+]1C[C@@H](c1cccc(c1)F)O	0
ZINC97268663	C[N@H+](CCc1ccc(cc1)F)CC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC97272107	CC[C@H](C)Oc1ccc(cc1)NC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC97272141	COc1ccc(c2c1nccc2)NC(=O)N[C@H]1CC[C@@H](CC1)O	0
ZINC97284759	c1c(nc(s1)NC(=O)C[C@@H]1CCS(=O)(=O)C1)C(F)(F)F	0
ZINC97286545	c1cc(c(cc1F)[N+](=O)[O-])N1CCC[C@H](C1)S(=O)(=O)N	0
ZINC97292242	CO[C@@H](CNC(=O)CCc1ccc(cc1)OC(F)F)c1ccccc1	0
ZINC97294828	c1csc2c1ncnc2N1CC[N@@H+](C[C@@H](C1)O)CC(=O)[O-]	0
ZINC97298696	c1cc(c(cc1F)I)C(=O)NCCCO	0
ZINC97298738	CCN(CCO)C(=O)[C@H](C)OCC(F)(F)F	0
ZINC97301321	c1ccc(cc1)C[C@@H](CO)NC(=O)c1cc(ccc1F)S(=O)(=O)N	0
ZINC97301339	Cc1ccccc1[C@]1(CC[N@H+](C1)Cc1coc(n1)C(C)C)O	0
ZINC97308912	Cc1ccc(cc1Br)NC(=O)NCCCC[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC97316560	c1ccc(c(c1)OCCSc1nnc(n1N)C(F)(F)F)Cl	1
ZINC97324809	CC(C)C[N@H+](C[C@@H](COC(C)C)O)CC(=O)N	0
ZINC97325300	c1cc(ccc1C[NH+]1CCN(CC1)Cc1nccn1C(F)F)C(=O)N	0
ZINC97334705	c1cc(c(nc1)N1CCC[C@H](C1)C(=O)NCCCO)C(F)(F)F	0
ZINC97336430	Cc1nnc(o1)CN1C(=O)[C@](NC1=O)(C)c1cccc(c1)C(F)(F)F	0
ZINC97346682	c1cc(c(cc1F)C(F)(F)F)c1cc(nc(n1)N)NCCO	1
ZINC97346682	c1cc(c(cc1F)C(F)(F)F)c1cc(nc([nH+]1)N)NCCO	1
ZINC97358195	CCCC[N@@H+](C[C@@H](COC(C)C)O)CC(=O)N	0
ZINC97366202	CCOCCCC(=O)Nc1ncc(s1)C(=O)N	0
ZINC97367517	Cc1c2c(cc(nc2n(n1)C(C)(C)C)C(C)C)C(=O)NCCCO	0
ZINC97367662	Cc1nnnn1[C@@H](Cc1ccc(cc1)F)C(=O)NC[C@H](C)O	0
ZINC97371422	Cc1cc(cc(c1F)C)C(=O)NCCOC(=O)N	1
ZINC97371444	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)NCCOC(=O)N)F	1
ZINC97371459	C1C[C@H](C[C@@H](C1)C(F)(F)F)C(=O)NCCOC(=O)N	1
ZINC97371462	C1C[C@H](C[C@H](C1)C(F)(F)F)C(=O)NCCOC(=O)N	1
ZINC97372513	CCCS(=O)(=O)CC(=O)N1CCCC[C@H]1C(=O)N	0
ZINC97372847	C[C@H]([C@@H]1CCN(C1)C(=O)N[C@@H](Cc1nccn1C)c1ccccc1)O	0
ZINC97372877	CCO[C@@H](C)C(=O)Nc1cccc2c1CC[N@H+](C2)CC(C)(C)O	0
ZINC97372962	C[C@H]1CCCC[C@H]1C[N@@H+](C)CCCS(=O)(=O)C	0
ZINC97375436	C[C@H](CN(C)C(=O)NCc1cc(cc2c1OCC2)Cl)O	0
ZINC97376030	c1cc(ccc1N)S(=O)(=O)N1CCC(CC1)[C@@H](C(F)(F)F)O	0
ZINC97377190	c1c(cc(c(c1F)[O-])F)C(=O)N1CCC[C@@H]1CCCO	0
ZINC97377211	c1c(cc(c(c1F)O)F)C(=O)NCCC[C@H]1CCCC[C@H]1O	0
ZINC97377489	CC(C)[C@@H](c1ccc(cc1F)F)NC(=O)N1CC[C@](CC1)(C)CO	0
ZINC97377958	c1cc(ccc1C[C@H]1CC(=O)N(C1=O)C[C@H](C(F)(F)F)O)F	0
ZINC97378036	CCOc1cc([nH+]c(n1)N1CCN(CC1)C[C@@H](C(F)(F)F)O)C	0
ZINC97379282	Cc1nc(no1)Cc1nc(on1)c1cc(c(c(c1)F)O)F	0
ZINC97391972	C[C@H](CNC(=O)[C@@H]1CCCN1C(=O)c1ccccc1OC(F)F)O	0
ZINC97391996	C[C@@H](CNC(=O)[C@@H]1CC(=O)N(C1)Cc1cccc(c1)C(F)(F)F)O	0
ZINC97392396	CCCCN(CC(F)(F)F)C(=O)CCC(=O)c1ccc(s1)C	1
ZINC97393715	C[C@H](c1ccc(cc1)C(F)(F)F)[NH2+][C@@H](C)c1ccccc1F	0
ZINC97395565	CC(C)CN1CCO[C@H](C1)CNC(=O)N(C[C@@H]1CCOC1)C1CC1	0
ZINC97403002	Cc1ccc(cc1O[C@H](C)C(=O)NCCO)C(C)C	0
ZINC97403691	c1ccc(cc1)n1c2c(c(n1)C(=O)NCCCO)CCCCC2	0
ZINC97405095	Cc1c(cc(cc1F)C(=O)N)NC(=O)c1ccc(cc1)SC	0
ZINC97406481	c1ccn2c(c1)nc(c2C(=O)N1CCN(CC1)CCO)Cl	0
ZINC97413383	c1cc([nH]c1)C(=O)N1CCN(C[C@@H](C1)O)c1cc(ncn1)N	0
ZINC97428810	Cc1cccc(c1C(=O)N)NC(=O)CCCOc1ccc(cc1)F	1
ZINC97437003	CC(C)Oc1cc(cc(c1)F)c1cc(ncn1)NCCO	0
ZINC97445002	c1ccc2c(c1)cc(o2)C[NH2+]C[C@@H]1CCN(C1)CC(F)(F)F	1
ZINC97447208	Cc1c(ccc(c1O)N)F	0
ZINC97447209	Cc1cc(c(cc1N)O)F	0
ZINC97447210	Cc1cc(c(c(c1)F)O)N	0
ZINC97447211	Cc1cc(c(cc1I)N)O	0
ZINC97463376	CC(C)(C)OC(=O)N1CCC2(CC[C@H](C[NH2+]2)F)CC1	0
ZINC97463534	Cc1c(cnc(n1)C)C(=O)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC97465519	c1ccc(cc1)[C@H](C1CC1)NCc1cccc(c1)OCC(F)(F)F	0
ZINC97472510	c1cc(ccc1CCNC(=O)Nc1ccc(cc1C#N)F)S(=O)(=O)N	1
ZINC97473271	CCCCCN(C(C)C)C(=O)NC(C)C	0
ZINC97474082	CC(C)OC[C@H](CN(C)Cc1nccn1C(F)F)O	0
ZINC97474189	c1cc(ccc1OCC(=O)N1CCN(CC1)CCCO)F	0
ZINC97474631	CC(C)OC[C@@H](CN(Cc1ccccc1C(F)(F)F)C1CC1)O	0
ZINC97474921	CC(C)(c1nnc(s1)N)NC(=O)CCc1ccncc1	0
ZINC97475416	C[C@H]1CCCC[N@@H+]1C1CN(C1)C(=O)c1ccc(s1)C(=O)[O-]	0
ZINC97477923	CCC(=O)Nc1cccc(c1)C(=O)NCCCO	0
ZINC97477965	c1cc(cc(c1)NC(=O)c1ccco1)C(=O)NCCCO	0
ZINC97478165	C[C@H](CO)NC(=O)c1cccnc1Nc1cccc(c1)F	0
ZINC97489890	C[C@@H](COC)NC(=O)CN1CCCc2c1cccc2C(=O)N	0
ZINC97490328	c1cc(oc1)[C@@H](CNC(=O)[C@H]1CCC[C@@H](C1)C(F)(F)F)O	0
ZINC97493379	CCN(Cc1c(cccc1F)F)CC(=O)Nc1ccccc1F	0
ZINC97495120	Cc1c(c(n[nH]1)C)c1cc(nc([nH+]1)N)NCCO	0
ZINC97499588	Cn1cc(cn1)CCN(C)C(=O)Nc1cccc(c1)CC(=O)N	0
ZINC97505870	Cc1nc(no1)N1CCC2(CCN(CC2)C(=O)COC)[C@@H](C1)CO	0
ZINC97505903	c1c(csc1c1nc(cs1)CC(=O)N1CCN(CC1)CCO)Br	0
ZINC97506492	CCCCOCCSc1nnc(n1N)c1ccccc1F	1
ZINC97512864	CCCC(=O)NCC(=O)N1CCCN(CC1)C(=O)c1ccccc1F	1
ZINC97514248	CCNC(=O)C[N@H+]1CCN(C[C@@H](C1)O)c1cc(nc(n1)N)C	0
ZINC97532180	c1cc(ccc1CSCCCNC(=O)[C@H]1CCCN(C1)C(=O)N)F	1
ZINC97532551	CC(C)n1c[nH+]cc1CN1CCO[C@@H](C1)CCO	0
ZINC97532682	C[N@H+]1CC[C@@](CC1)(C(=O)NCc1ccc(cc1)S(=O)(=O)N)O	0
ZINC97542818	CCOc1ccc(cc1NC(=O)c1cn(nn1)c1ccc(cc1)F)Br	1
ZINC97548026	CC(C)(c1ccc(cc1)F)C(=O)NCc1cc(ccc1OC(F)F)Br	0
ZINC97548048	CS(=O)(=O)CCOc1cccc(c1)NC(=O)c1cc(c(c(c1)F)F)F	1
ZINC97549430	c1cc(ccc1CCNS(=O)(=O)c1cc(ccc1Cl)F)S(=O)(=O)N	1
ZINC97551338	c1cc(cc(c1)NC(=O)NCC[N@H+]1CCC[C@H](C1)CO)CC(=O)N	0
ZINC97552849	CCn1c(n[nH]c1=S)CCNC(=O)c1cccnc1SC(F)(F)F	1
ZINC97568892	CC[C@H](c1nc(nn1CC(=O)[O-])c1ccco1)O	0
ZINC97570780	Cc1cc(no1)NC(=O)C[N@H+]1CCN(C[C@@H](C1)O)c1[nH+]ccc(n1)N	0
ZINC97592778	c1cc(cc(c1)F)N1CCC(CC1)NC(=O)c1ccc(cc1)Br	0
ZINC97593855	CCOC(=O)c1ccc(cc1)NC(=O)NC[C@H](C)C[C@H](C)O	0
ZINC97595999	C[C@H]1CC[C@@]2(CC1)C(=O)N(C(=O)N2)CN1CC[C@H](CC1)[C@H](C)O	0
ZINC97596757	CC(C)(C)OC(=O)N1CC[C@@H](C1)C(=O)N1CC[C@@H](CC1)n1cncn1	0
ZINC97597285	Cc1cc(c(c(c1)C)NC(=O)NC[C@H](C)C[C@@H](C)O)C	0
ZINC97597473	CC[C@H](CCO)NC(=O)Nc1ccc(cc1F)Cl	0
ZINC97597551	C[C@H](CO)[C@@H](C)NC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC97597668	C[C@@H](CO)[C@H](C)NC(=O)Nc1ccc(cc1)S(=O)(=O)C	0
ZINC97598122	CC[C@H](CCO)NC(=O)Nc1ccc(c(c1)C(=O)N)C	0
ZINC97598128	Cc1ccc(cc1C(=O)N)NC(=O)NC[C@H](C)C[C@@H](C)O	0
ZINC97598136	C[C@@H](CO)[C@@H](C)NC(=O)Nc1cccc(c1)S(=O)(=O)C(F)F	0
ZINC97598312	CC(C)[S@@](=O)c1ccc(cc1)C(=O)Nc1cc(ccc1O)C(C)(C)C	0
ZINC97599356	CCCC[C@@]1(C(=O)N(C(=O)N1)CC#CC)c1ccccc1	0
ZINC97599993	CCCCOC(=O)[C@H](C)Sc1nnc(n1C)c1ccc(cc1)OC	0
ZINC97600571	CN(Cc1csc(n1)c1ccc(cc1)C(F)(F)F)C[C@H](COC)O	0
ZINC97600899	c1cnc(nc1N)N1CC[N@@H+](C[C@@H](C1)O)Cc1cc(n[nH]1)C1CC1	0
ZINC97602335	c1cc(c(c(c1O)Cl)CN1CCN(CC1)c1cc(=O)[nH]c(n1)N)Cl	0
ZINC97604185	c1c(nc(cn1)N1CCN(C[C@H](C1)O)C(=O)CC1=CCCC1)C(=O)N	0
ZINC97604202	c1ccc(c(c1)n1c(nc(n1)C1CCOCC1)[C@H](CO)N)F	0
ZINC97604525	COc1ccc(cc1F)CO/N=C(\CC(=O)Nc1ccccc1Cl)/N	1
ZINC97635264	c1ccc(c(c1)C(=O)OCCCc1cccnc1)Br	0
ZINC97635323	CCCN(CC1CC1)C(=O)CSc1ccc(cc1)F	1
ZINC97637845	Cc1ccc(cc1)[C@@H](CCO)NC(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC97637846	Cc1ccc(cc1)[C@H](CCO)NC(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC97637977	c1c[nH+]c(nc1N1CC[C@@H](C1)O)c1ccsc1	0
ZINC97641754	c1cc(ccc1c1csc(n1)NC(=O)c1ccc(cc1)NC(=O)N)F	0
ZINC97653274	C[C@H](c1ccc(cc1)Cl)NC(=O)[C@H](CCSC)NC(=O)N	0
ZINC97654042	Cc1c(n(c[nH+]1)Cc1nc(nn1CCO)COc1cccc(c1)F)C	0
ZINC97674098	c1cc(c(cc1S(=O)(=O)N)C(=O)NC[C@@H](COC1CCCCC1)O)F	0
ZINC97674776	CCC(CC)c1nnc(s1)NC(=O)COc1ccccc1O	0
ZINC97675889	CC(C)C[C@@H](C(=O)NCCNC(=O)c1ccc(cc1)F)NC(=O)N	1
ZINC97679730	COCC1(CC1)C(=O)N1CCN(CC1)c1ccccc1Cl	0
ZINC97679778	CC(C)NC(=O)c1ccnc(c1)c1cccc(c1)N	0
ZINC97679988	c1c(n[n-]n1)C[N@@H+]1CCN(C[C@@H](C1)O)c1nc(cs1)C(=O)N	0
ZINC97679988	c1c(nn[nH]1)C[N@@H+]1CCN(C[C@@H](C1)O)c1nc(cs1)C(=O)N	0
ZINC97680790	CN(CCC(F)(F)F)C(=O)CCCOc1ccccc1Br	1
ZINC97681406	CC[C@H](C)[C@@H](C(=O)N)NC(=O)CCCNC(=O)c1ccc(cc1)F	1
ZINC97681691	Cc1cccc(c1)CC1(CC1)NC(=O)C[C@H]1C[N@H+](CCO1)C(C)C	0
ZINC97681901	c1cc(c(cc1S(=O)(=O)N)C(=O)NC[C@H](Cc1ccsc1)CO)F	0
ZINC97682577	COc1ccc(cc1CC(=O)Nc1ccc(c(c1)F)n1cncn1)Cl	0
ZINC97694534	c1cc(cc(c1)F)CC(=O)NCC(=O)NC1(CCCCC1)C(=O)N	0
ZINC97698291	CN(c1ccc(c(c1)F)F)C(=O)[C@H](CCSC)NC(=O)N	1
ZINC97698517	COCc1ccc(o1)C(=O)Nc1nnc(s1)c1ccccc1Cl	0
ZINC97698648	c1cc(c2c(c1)nccn2)C(=O)N[C@H](CO)c1ccc(cc1)F	0
ZINC97699568	CCCC(=O)N1CCC[C@@H]1C(=O)N[C@@H](C)c1c(ccc(c1Cl)F)Cl	1
ZINC97717082	Cc1c(c([nH]n1)C[N@@H+]1CCN(C[C@@H](C1)O)C(=O)CCC(=O)[O-])Cl	0
ZINC97727561	CN(CCC[NH+]1CCOCC1)c1cccc2c1cccc2	0
ZINC97727703	C[C@H](c1ccco1)N(C)C(=O)CSCCC(C)C	0
ZINC97728856	CN(c1ccc(cc1)NC(=O)c1cc(n[nH]1)c1ccco1)C(=O)OC	0
ZINC97730215	c1c(nc(cn1)N1CCN(C[C@H](C1)O)C(=O)Cn1cncn1)C(=O)N	0
ZINC97743051	CC(C)CCn1c2ccccc2[nH+]c1CN1C[C@H]2CC[C@@H](C1)NC2=O	0
ZINC97743494	c1cc(ccc1c1c(cn[nH]1)CN1CC[N@@H+](C[C@@H](C1)O)CC(=O)N)F	0
ZINC97745157	CN(CC[C@H](c1ccccc1)O)C(=O)CCc1csc(n1)N	0
ZINC97745178	c1cc2c(cc(=O)[nH]c2cc1F)C(=O)NC1(CCCC1)C(=O)N	0
ZINC97756389	CN1CC[N@@H+](C[C@@H](C1)O)CCc1ccc(cc1)F	0
ZINC97757866	C[C@H](c1ccccc1C(F)(F)F)NC(=O)C1(CCC1)COC	1
ZINC97758325	c1cc(ccc1[C@@H]([C@H](C(=O)N)O)[NH3+])F	0
ZINC97772680	c1ccc(c(c1)C[N@@H+]1CC[C@]2(CC1)C[C@@H](CO2)O)OCCO	0
ZINC97775495	COCCn1cncc1C[N@@H+]1CCN(C[C@@H](C1)O)c1nccc(n1)N	0
ZINC97775495	COCCn1cncc1C[N@@H+]1CCN(C[C@@H](C1)O)c1[nH+]ccc(n1)N	0
ZINC97785576	c1cc(c(cc1c1nccc(n1)N1CC[C@H](C1)O)F)Cl	0
ZINC97823528	c1cc2c(ccc(c2nc1)c1cc(nc(n1)N)NCCO)F	1
ZINC97823528	c1cc2c(ccc(c2nc1)c1cc(nc([nH+]1)N)NCCO)F	1
ZINC97938054	Cc1csc(n1)c1ccc(cc1)CNC(=O)c1cccnc1	0
ZINC97940740	CCCS(=O)(=O)N1CC[C@H](C1)n1c2c(cncn2)n(c1=O)C	0
ZINC97941736	CC(=C1[C@@H]2C=C[C@H]1[C@@H]1[C@@H]2C(=O)OC1=O)C	0
ZINC97942665	C[C@]1(CCN(C[C@H]1[NH+]1CCCC1)Cc1cccc(c1)F)O	0
ZINC97951040	c1ccc(cc1)P(=O)(c1ccccc1)c1cc(ccc1OCCO)N	0
ZINC97959338	C(=O)(C(C(C(C(C(C(=O)[O-])(F)F)(F)F)(F)F)(F)F)(F)F)[O-]	0
ZINC97973733	C=CCOc1nc2c(=O)[nH]c(nc2n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC97993310	CCCCCCCSc1nnc(n1N)c1ccccc1	0
ZINC98023198	CN1C2=[NH+]C=N[C@H]3[C@H]2C(=CN3[C@@H]2C[C@@H]([C@H]([C@H]2O)O)CO)C(=N1)N	0
ZINC98023909	C=CCNC(=O)NC[C@@H](COc1ccc(cc1)F)O	0
ZINC98024034	CCOCCCNC(=O)NC[C@H](COc1ccc(cc1)F)O	0
ZINC98024799	CN(CCc1ccc(cc1)F)C(=O)NCCCOC[C@@H]1CCCO1	1
ZINC98025625	CCOCCNC(=O)NC[C@H](COc1ccc(cc1)F)O	0
ZINC98029216	C[C@H](Cc1ccc(cc1)O)NC(=O)N(CCO)Cc1ccccc1	0
ZINC98029764	CCCN1CCN(CC1)c1ccc(cc1Cl)NC(=O)N(CC)CCO	0
ZINC98032659	C[C@@H]1CCC[C@@H](C1)CNC(=O)N(C)Cc1nccn1C(F)F	0
ZINC98033331	CCCCN(CCO)C(=O)N[C@H](C)c1ccccc1C(F)(F)F	0
ZINC98033477	c1cc2c(c(c1)F)CC[C@@H]2NC(=O)NNC(=O)[C@@H]1CCCO1	0
ZINC98033738	C[C@@H](COc1ccc(cc1F)F)NC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC98038609	c1cc(ccc1C(=O)NCCNS(=O)(=O)N)F	1
ZINC98039188	C[C@@H](c1cccc(c1)OC(F)F)[NH2+]Cc1cccc(c1O)Br	0
ZINC98043883	Cn1cnc2c1c(=O)n(c(=O)n2C)OC(=O)c1ccccc1O	0
ZINC98044187	[C@@H]1([C@H]2[C@H]3[C@@H]([C@@H]([C@@H]1O)O)O[C@@H](O2)O3)O	0
ZINC98044232	c1cn(c(=S)nc1N)[C@@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC98044274	CC#Cc1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044277	CC#Cc1cn(c(=O)nc1N)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044922	CC#Cc1cn(c(=O)nc1N)[C@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC98051618	C[C@H]1CC[N@@H+](CC1)CCNS(=O)(=O)c1ccc(c(c1)S(=O)(=O)C)F	1
ZINC98066203	C[C@H](c1ccccc1Cl)[NH2+]C[C@@H](COCc1ccccc1F)O	0
ZINC98066222	C[C@@H](c1ccc(cc1)Cl)[NH2+]C[C@@H](COCc1ccccc1F)O	0
ZINC98066961	c1cc2c(cc1/C=C/C(=O)NCCO)OCCO2	0
ZINC98067070	Cc1ccccc1[N-]S(=O)(=O)c1ccc(cc1)C(=O)NCCO	0
ZINC98072526	Cc1c2cc(sc2n(n1)Cc1ccc(cc1)F)C(=O)NCCO	0
ZINC98074602	c1cc(c(cc1CCNC(=O)c1cc2c(s1)CCCC2)O)O	0
ZINC98075379	CCN(CCO)C(=O)c1cc2c(nn(c2s1)Cc1ccc(cc1)F)C	0
ZINC98075441	CCN(CCO)C(=O)c1ccc(cc1)CSc1nc(cs1)C	0
ZINC98075457	CCN(CCO)C(=O)c1ccc(cc1)S(=O)(=O)[N-]c1ccccc1F	0
ZINC98076339	c1ccc(cc1)Nc1cccc(c1)NC(=O)c1cccc(c1)F	0
ZINC98077008	Cc1ccc(cc1C)C(=O)NCC(=O)NCCCO	0
ZINC98078194	C[C@@H](CNC(=O)c1ccccc1NC(=O)c1ccccc1Br)O	0
ZINC98079904	CC[C@@H](C)[C@H](C(=O)N)NC(=O)Cc1ccc(cc1)O	0
ZINC98080115	CC[C@@H](C)n1c(ccn1)NC(=O)c1ccc(c(c1)F)OC	0
ZINC98080503	CCN(c1ccc(cc1)F)C(=O)CC(C)(C)C	0
ZINC98086098	c1c(cc(c(c1O)N)Cl)C(F)(F)F	0
ZINC98086691	c1ccc2c(c1)c(cn2CCOc1ccc(cc1)F)/C(=N/O)/N	1
ZINC98087783	CC(C)(C)OC(=O)[C@@H]([C@H](Cc1cc(c(cc1F)F)F)N)C(=O)[O-]	0
ZINC98088499	C[C@@H]([C@H]([C@@H](C=O)O)O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)O	0
ZINC98090337	CO[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CF)F)O)O	0
ZINC98091871	CC(C)(C)OC(=O)[C@@H](CCCNC(=O)OCc1ccccc1)N	0
ZINC98094177	c1cc(cc(c1)O)CC(=O)NCc1cccc(c1)S(=O)(=O)N	0
ZINC98102439	CC[C@H](C(=O)Nc1ncc(s1)Cc1ccc(c(c1)F)F)OCC	1
ZINC98102768	COCCOc1ccccc1NC(=O)Cc1cn2ccccc2[nH+]1	0
ZINC98104573	CC(C)CCSCC(=O)Oc1cccc(c1)C(=O)N(C)C	0
ZINC98105517	c1ccnc(c1)C(=O)Nc1ccc(cc1NC(=O)c1ccn[nH]1)F	0
ZINC98107080	c1cc(oc1)CN(C[C@@H]1CCCO1)C(=O)/C=C/c1ccc(cc1)F	0
ZINC98109023	C[C@@H](c1ccccc1C(F)(F)F)NC(=O)[C@@H]1CCCN1C(=O)C1CC1	0
ZINC98109496	Cc1ccc(c(c1)C(=O)N(C)CCC(F)(F)F)O	0
ZINC98109506	CN(CCC(F)(F)F)C(=O)c1cc(ccc1Cl)S(=O)(=O)C	0
ZINC98109843	CCOc1ccccc1/C=C/C(=O)N(CC(=O)OCC)C1CC1	0
ZINC98110756	CC[C@@H](C)[C@@H](C)NC(=O)CSc1nncs1	0
ZINC98111981	CC[C@@H](C)[C@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)OC(F)(F)F	0
ZINC98112666	c1cc(ccc1[C@@H]1C[C@H]1C(=O)Nc1ncc(s1)C(=O)N)OC(F)(F)F	0
ZINC98115177	CN(c1ccc(c(c1)F)F)C(=O)[C@@H]1C[C@@H]1c1ccccc1	0
ZINC98116306	Cc1cccc(c1)OCCCCC(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC98116782	CCCCCCC(=O)NC[C@H](COc1cccc(c1)C)O	0
ZINC98116898	c1cc(ccc1C(F)(F)F)OC[C@@H](CNC(=O)c1n[nH]c(=O)[nH]1)O	0
ZINC98116974	Cc1cccc(c1)OC[C@@H](CNC(=O)NCC(C)C)O	0
ZINC98118102	Cc1cccc(c1)OC[C@H](CNC(=O)N[C@@H](CC(C)C)C[NH+](C)C)O	0
ZINC98122046	CC[C@@H](C)[C@H](C)NC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC98123311	CCCCNC(=O)[C@@H](C)N[C@@H](C)c1ccc(c(c1)Cl)F	1
ZINC98127548	CCOc1cc(ccc1NCc1nc(no1)Cc1ccccc1)F	1
ZINC98128014	c1ccc(c(c1)NC(=O)CNc1cccc(c1)OCCCC#N)F	1
ZINC98136777	COc1ccc2c(c1)c(c[nH]2)[C@H]1CC[N@@H+](CC1)C[C@H]1CCCO1	0
ZINC98137252	c1ccc(cc1)O[C@H]1CC[N@@H+](CC1)CC(=O)NCc1ccc(cc1)F	0
ZINC98143109	CCOC(=O)C[N@@H+](CC(=O)Nc1cc(ccc1F)F)C1CC1	1
ZINC98143157	CCOC(=O)CN(CC(=O)Nc1ccc(cc1C(F)(F)F)Cl)C1CC1	1
ZINC98143579	COCCCCN(Cc1ccccc1)C[C@H](c1c(cccc1F)F)O	0
ZINC98143651	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC98143784	C[C@@H](c1ccc(cc1F)F)[NH2+]CC1(CCCCC1)O	0
ZINC98143796	C[C@@H]1CC[N@H+](CC1)C[C@@H](C[NH2+][C@@H](C)c1cccc(c1)C(F)(F)F)O	0
ZINC98143864	Cc1ccc(c(c1)[C@@H](C)[NH2+]CC1(CCCCC1)O)OC	0
ZINC98144401	CCOc1ccc(cc1OC)[C@@H](C)[NH2+]C[C@@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC98144689	c1cc(c(cc1F)[C@H](CSc1ccc(cn1)Br)O)F	0
ZINC98144734	c1ccc(c(c1)[C@@H](CN[C@H]1CCCOc2c1cc(cc2)F)O)Cl	0
ZINC98150741	c1ccc(c(c1)[C@H](CS(=O)(=O)Cc1cc2c(c(c1)Cl)OCCO2)O)F	0
ZINC98150762	c1ccc(c(c1)[C@H](CS(=O)(=O)Cc1ccc(cc1)C(F)(F)F)O)Cl	0
ZINC98151051	c1cc(ccc1CS(=O)(=O)CCCOCC(F)(F)F)F	1
ZINC98151235	CCCCc1nc(on1)CS(=O)(=O)C[C@H](c1c(cccc1F)F)O	0
ZINC98151396	CCCc1nc(cs1)CS(=O)(=O)C[C@@H](c1c(cccc1F)F)O	0
ZINC98151542	CC(C)c1nc(cs1)CS(=O)(=O)C[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC98151755	CCc1ccc(cc1)OC[C@@H](CS(=O)(=O)Cc1nc(on1)C(C)C)O	0
ZINC98157977	c1c(csc1C(=O)OC1CCCC1)C(=O)N	0
ZINC98161461	CCOc1ccc(c(c1)/C=N/c1ccc(cc1)N(C)C(=O)OCC)O	0
ZINC98170672	C[C@H](c1cc(ccc1OC)F)NCc1csc(n1)C(C)(C)C	0
ZINC98171473	CC(C)COc1cccc(c1)NCc1cn(nc1c1cccnc1)C	0
ZINC98171829	CCc1nc(cs1)CNc1ccc(c(c1)F)N(C)C(C)C	0
ZINC98173266	CCC[N@@H+]1CC[C@@H](C1)C[NH2+][C@@H]1CCc2ccccc2C1	0
ZINC98173791	c1cc(c(cc1CNCc1ccc(s1)Br)F)N1CCC(CC1)O	0
ZINC98175220	c1cc(cc(c1)Nc1c(cccc1Cl)Cl)CO	0
ZINC98175580	COc1cc(ccc1O)/C=N\N	0
ZINC98178838	c1ccc2c(c1)C[C@@H]([C@@H]2c1ccc(cc1)C#N)O	0
ZINC98179238	c1ccc2c(c1)[C@@H](N(C2=O)c1ccccc1C(=O)[O-])O	0
ZINC98179326	Cn1ccc2c1ncnc2Oc1ccc(cc1Cl)N	0
ZINC98179745	c1cc(c(cc1N)C(F)(F)F)CN1CCN(CC1)CCO	1
ZINC98179745	c1cc(c(cc1N)C(F)(F)F)CN1CC[NH+](CC1)CCO	1
ZINC98179745	c1cc(c(cc1N)C(F)(F)F)C[NH+]1CCN(CC1)CCO	1
ZINC98179753	c1c(cc(c(c1C(=O)[O-])F)O)N	0
ZINC98180746	c1cc(c(c2c1C(=O)[C@@H](CC2)Br)Cl)Cl	0
ZINC98181506	CC(C)(Cn1c(c(cn1)N)Cl)O	0
ZINC98181536	COc1cc(cc(c1OC)O)N	0
ZINC98210005	c1cc(c(cc1S(=O)(=O)CCO)F)N	1
ZINC98210155	c1cc(c(c2c1non2)N)O	0
ZINC98211158	c1ccc(c(c1)[C@@H](Cn1cc(nn1)C(=O)NN)O)F	0
ZINC98211159	c1ccc(c(c1)[C@H](Cn1cc(nn1)C(=O)NN)O)F	0
ZINC98211167	CCOC(=O)c1cn(nn1)C[C@H](c1ccccc1F)O	0
ZINC98212446	c1ccc(cc1)n1cc(nn1)/C(=N\O)/N	0
ZINC98214034	c1cnc(nc1CN)OC1CCC1	0
ZINC98214093	c1cc(c(=O)n(c1)C1CCOCC1)N	0
ZINC98214263	c1cc(c(c(c1)N)N[C@H]1CC[C@@H](CC1)O)F	0


==> anc/logic_13_test_molecules.tsv <==
mol_id	smiles	label
ZINC00000616	CC[C@@](C)(C#C)OC(=O)c1ccccc1C(=O)[O-]	0
ZINC00042283	c1ccc(cc1)C(=O)[C@@H](c1c[nH]c2c1cccc2)O	0
ZINC00055465	c1ccc(cc1)C#C[C@@H]1C2=C(CCCC2=O)OC2=C1C(=O)CCC2	0
ZINC00056385	c1ccc(cc1)S(=O)(=O)NCCc1ccncc1	1
ZINC00058868	Cc1ccc(cc1)NCC(=O)N/N=C/c1ccccc1	0
ZINC00080633	CC[C@](C)(C#CC[NH+]1CCOCC1)O	0
ZINC00103068	c1ccc(cc1)/C=C/S(=O)(=O)Nc1ccc(cc1)N1CCOCC1	0
ZINC00117192	CC(C)(C#Cc1ccc(cc1)C(=O)NCc1ccccc1F)O	1
ZINC00122281	c1cc2c(cc1N)COC2=O	0
ZINC00132980	COC(=O)c1ccccc1NC(=O)CCOc1ccccc1	0
ZINC00136421	c1ccc(cc1)COc1cnc(nc1)N1CC[NH2+]CC1	1
ZINC00161458	CCOC(=O)c1cc(cnc1)C#Cc1ccccc1	0
ZINC00162209	c1ccc(cc1)C(CCCl)(C#N)c1ccccc1	1
ZINC00162758	C#CCC1(C(=O)c2ccccc2C1=O)c1ccccc1	1
ZINC00163333	COC(=O)[C@@H]1C[C@H]2C[N@H+]([C@@H]1[C@@H]2Br)Cc1ccccc1	0
ZINC00174205	c1ccc(cc1)C#C[C@@H](c1cc(ccc1[O-])[N+](=O)[O-])[NH+]1CCOCC1	0
ZINC00174243	c1ccc(cc1)C#C[C@@H](c1cc(ccc1O)Cl)[NH+]1CCOCC1	0
ZINC00194852	CC1=NC2=C([C@@H]([C@H]1C(=O)OC)c1ccccc1)C(=O)CC(C2)(C)C	0
ZINC00200837	CC(C)(C#CC[N+]1(CCOCC1)CC=C)O	0
ZINC00229538	CC(C)(C#Cc1ccc(cc1)C(=O)NCc1ccccc1)O	1
ZINC00234761	c1ccc(cc1)C(C#C[C@@H](c1ccccc1F)O)(c1ccccc1)O	1
ZINC00262108	COc1cc(ccc1O)[C@H](C#N)[NH+]1CCOCC1	0
ZINC00268433	Cc1cc(c(cc1[C@](C)(C#Cc1ccccc1)O)F)N1CCOCC1	0
ZINC00281097	C1CCC(CC1)(C#CC[NH+]1CCOCC1)O	0
ZINC00294607	CC(=O)O[C@@H](C#CBr)c1ccccc1	0
ZINC00306554	CC1(C[C@]2(CCO[C@@H](O2)c2ccccc2)CCO1)C	0
ZINC00308078	Cc1c(c2cc(ccc2o1)OCC(=O)c1ccc(cc1)F)C(=O)OC	0
ZINC00339362	Cc1cc(c(c(c1)C)C(=O)NCC(=O)c1ccccc1)C	0
ZINC00343335	c1ccc(cc1)C(=O)c1c(cccn1)C(=O)[O-]	0
ZINC00343735	CC#C[C@@]1(CC[C@H](CC1)c1ccccc1)OC(=O)C	0
ZINC00348783	C[n+]1c2ccccc2n(c1N)/N=C/c1ccccc1	1
ZINC00350849	C[C@](C#Cc1ccccc1)(c1ccc(c(c1)F)N1CCOCC1)O	0
ZINC00368769	c1cc(cc(c1)[N+](=O)[O-])C(=O)NC1CCCC1	0
ZINC00375094	C[C@H](Cc1ccccc1)C(=O)N/N=C/c1c[nH]nc1c1ccccc1	0
ZINC00384120	c1cc[n+]2c(c1)ccc1c2cc(cc1)O	0
ZINC00388146	c1ccc(cc1)[C@@H]1CCOCO1	0
ZINC00393528	C[C@@](c1ccccc1)([C@](C)(c1ccccc1)OC)OC	0
ZINC00399615	CCOC1=C(C(=O)C(C1)(OCC)OCC)c1ccccc1	0
ZINC00448756	CC(=O)Nc1cc(nn1Cc1ccccc1)c1ccccc1	0
ZINC00465481	Cc1cccc(c1)S(=O)(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC00485445	c1ccc(cc1)C#CC[N@@H+]1CCCC[C@H]1c1cccnc1	1
ZINC00497300	Cc1nc(c(c(n1)Cl)C[C@H](CBr)Br)N	0
ZINC00520620	c1ccc(cc1)c1nnc2n1nc(s2)c1ccc(cc1)Cl	1
ZINC00520854	CC1(Cc2c(c(=S)nc(n2CCO)c2ccccc2)CO1)C	0
ZINC00521087	CC1(Cc2c(c(=S)nc(n2c2ccccc2)c2ccccc2)CO1)C	0
ZINC00525880	CC1([C@@H]2CC[C@](O[C@@H]2c2ccccc2O1)(C)C#CC[NH+](C)C)C	0
ZINC00547577	CCO[P@](=O)(C#Cc1ccccc1)[C@](C)(c1ccccc1)O	1
ZINC00565380	C#CCN1c2ccccc2C(=C(C#N)C#N)C1=O	1
ZINC00569876	Cc1cc(cc2c1c(=O)c(c(o2)C(F)(F)F)c1ccccc1)OC	1
ZINC00616052	c1ccc(c(c1)C(=O)OCc1c(cccc1Cl)F)[N+](=O)[O-]	0
ZINC00618502	COc1ccc(cc1)c1nc(n(n1)C(=O)Cc1ccccc1)SC	0
ZINC00645141	c1ccc(cc1)c1nnc(o1)SCCC(=O)Nc1ccccc1Cl	0
ZINC00900675	CC(=C[C@@H]1[C@@H](C1(C)C)C(=O)OCc1cc(oc1)Cc1ccccc1)C	0
ZINC00910404	COc1ccc(cc1/C=N\c1ccc(cc1)N1CCOCC1)Br	0
ZINC00917337	CCn1c(nnc1SCC(=O)OC(C)C)CNc1cccc(c1)Cl	0
ZINC00975234	c1ccc(cc1)C#C[C@@]1(c2ccccc2c2c1cccn2)O	1
ZINC01064251	C[C@H]1C[N@H+](CC[C@@]1(C#C)O)C(C)(C)C	1
ZINC01103742	CC1=C([C@@H](NC(=S)N1)c1ccccc1F)C(=O)OCc1ccccc1	0
ZINC01146856	Cc1ccsc1/C=C/1\C(=O)N(C(=O)S1)CC#C	1
ZINC01205023	CN1C(=O)/C(=C/C(=O)[O-])/S/C/1=N/NC(=O)c1ccccc1	0
ZINC01233102	c1ccc(cc1)C#CC(C#Cc1ccccc1)O	1
ZINC01234562	CC(C)(C#CC(c1ccccc1)(c1ccccc1)O)[NH+]1CCCCC1	1
ZINC01294857	C#CC[N@@H+]1CCCC2(C1)CCCCC2	1
ZINC01318543	CC(C)[NH2+]C[C@H](COc1cccc2c1c(c[nH]2)CC(=O)OC)O	0
ZINC01384178	Cc1cc(n2cc(nc2n1)c1ccccc1)N1C[C@H](O[C@@H](C1)C)C	0
ZINC01384308	c1ccc(cc1)C#Cc1ccc(cc1)NS(=O)(=O)c1ccc(cc1)Cl	1
ZINC01384312	c1ccc(cc1)CS(=O)(=O)Nc1ccc(cc1)C#Cc1ccccc1	1
ZINC01384315	c1ccc(cc1)C#Cc1ccc(cc1)NC(=O)C(Cl)(Cl)Cl	1
ZINC01398631	c1cc(c(nc1)SCCC(=C(F)F)F)C(=O)NCc1ccco1	0
ZINC01408242	c1ccc(cc1)C#C[C@@H]1NC(=[NH+]c2n1c1ccccc1n2)N	1
ZINC01438134	c1cc(ccc1[C@@H]1CCC(=O)O1)Br	0
ZINC01440327	C[C@H](C(=O)C)Sc1nnc(n1c1ccccc1)Nc1ccccc1	0
ZINC01452548	COC(=O)N[C@@H](C(=O)c1ccccc1)Nc1ccccc1C(F)(F)F	0
ZINC01498888	CC[C@@H](C)[C@H](C(=O)OC)NC(=O)CC1(CCCC1)CC(=O)[O-]	0
ZINC01574977	Cc1cc(c(c(c1)C)SCc1ccc(cc1)NC)C	0
ZINC01584354	CC[C@](C)(C#C[C@@](C)(CC)OCC[NH+](CC)CC)O	0
ZINC01595298	COC1=C(COC1=O)C(=O)c1ccccc1	0
ZINC01604348	C#CCOC(=O)N	0
ZINC01636111	C#CCOCn1ccc(=O)[nH]c1=O	0
ZINC01641832	c1ccc(cc1)[C@](C1CC1)(C(=O)OCC1=CC[C@@H](CC1)[NH3+])O	0
ZINC01646423	C[C@@H]1CCC[N+]2(CCCCC2)CC1	0
ZINC01679154	COc1ccc(cc1)C[C@@H](C(=O)OCCc1ccccc1)[NH3+]	0
ZINC01694345	CCCCCOC(=O)C#CCCCC	0
ZINC01703681	c1cc2c(nc1)nc([nH]c2=O)[O-]	0
ZINC01706781	Cc1ccc(cc1)S(=O)(=O)NCCCCc1ccccc1	1
ZINC01724834	Cc1cc(c(cc1O)C(C)C)N(C)C	0
ZINC01726762	C#CC1(OCCO1)c1ccccc1	0
ZINC01794661	CC[C@@]1(C[C@@]2(CCC[N@H+](C2)CC#CC[NH+](C)C)CCO1)C	0
ZINC01817289	c1ccc(cc1)[C@@](C#CC[NH+](CCO)CCO)(C1CCCC1)O	1
ZINC01822460	CC#CC[N+](C)(C)CC(=O)c1ccccc1	1
ZINC01851043	CC(=CCC/C(=C/COC(=O)c1ccccc1)/C)C	0
ZINC02021862	C[NH2+]C[C@H]1c2ccccc2CSc2c1cccc2OC	0
ZINC02041081	CCC#C[C@H](C)O	1
ZINC02042425	CC[C@H](CC(C)C)C(=O)OCC(C)C	0
ZINC02066535	CC(=O)Nc1ccc2c(c1)OC(=O)[C@@]2(C(F)(F)F)O	0
ZINC02080583	CCOc1cc(cc(c1OCC=C)I)/C=C/1\C(=O)N(C(=O)S1)CC#C	1
ZINC02150747	C#CCOc1coc(cc1=O)COC(=O)c1ccccc1	0
ZINC02151386	C#CCSc1nnnn1c1cccc(c1)Cl	1
ZINC02157606	c1ccc(cc1)C#C/C=N/NC(=O)c1ccccc1[N+](=O)[O-]	1
ZINC02167686	CCCOc1ccc(cc1Cl)[C@@](C#C)(C(C)(C)C)O	1
ZINC02182884	C[C@H](C#CC[NH+]1CCCCC1)OCCOCc1ccccc1	0
ZINC02182886	CC[C@](C)(C#CC[NH+]1CCOCC1)OCCOCc1ccccc1	0
ZINC02217676	CCCCC[C@@H]1C[C@H](C(=O)O1)CC(=O)NC(=S)Nc1nncs1	0
ZINC02224820	C#CCSc1nc2ccccc2c(=O)n1c1ccccc1	1
ZINC02245510	Cc1ccccc1C#Cc1ccccc1	1
ZINC02268115	CC[NH+](CC)CC#CC[C@@H](c1ccccc1)c1cc(ccc1C)C	1
ZINC02278673	CCC[N+](CCC)(C/C=C/C)CC#Cc1cccc2c1cccc2	1
ZINC02279390	CCN(CC)CC#CCC(c1ccccc1)(c1ccccc1)OC	0
ZINC02279390	CC[NH+](CC)CC#CCC(c1ccccc1)(c1ccccc1)OC	0
ZINC02310064	CC[NH+](CC)CC#C[C@@H](C)OCCO	0
ZINC02310674	C[N+](C)(CCCS(=O)(=O)[O-])CC#CCOC/C=C/c1ccccc1	0
ZINC02316789	CO[P@](=O)(C#Cc1ccccc1)[C@@](c1ccccc1)(C(F)(F)F)O	1
ZINC02317292	CCCCOP(=O)(C#CC(C)(C)OOC(C)(C)CC)OCCCC	1
ZINC02320143	CCO[P@@](=O)(C#CC(C)(C)C)[C@](CBr)(c1ccccc1)O	1
ZINC02320466	CCO[P@](=O)(C#Cc1ccccc1)[C@@H](c1ccc(cc1)Br)O	1
ZINC02362984	Cn1c2ccccc2c2c1nc(nn2)SCC#C	1
ZINC02377637	c1ccc(cc1)c1nnc(o1)SCC#CCOC(=O)c1ccco1	0
ZINC02389995	COc1cc(cc(c1)OC)N1CC[NH2+]CC1	0
ZINC02390432	Cc1c(c(on1)C)CCC#N	0
ZINC02469648	CC(C)[N@H+](C)CC#C[C@](c1ccccc1)(C1CCCC1)O	1
ZINC02469748	c1ccc(cc1)[C@@](C#CC[NH+]1CCCCC1)(C1CCCCC1)O	1
ZINC02469751	c1ccc(cc1)[C@](C#CC[NH+]1CCCCC1)(C1CCCCC1)O	1
ZINC02472242	C#CCOC(=O)CCCC(=O)Nc1cccc2c1cccc2	0
ZINC02472278	CC(C)[N@@H+](CC#C[C@@H](C)O)Cc1ccccc1	1
ZINC02478568	CO[C@@](CC[NH+]1CCCCC1)(C#C)c1ccccc1	0
ZINC02478570	CO[C@](CC[NH+]1CCCCC1)(C#C)c1ccccc1	0
ZINC02493675	CC[NH+](CC)CC#C[C@@H](c1ccccc1)O	1
ZINC02555331	CC#CCOS(=O)(=O)c1ccc(cc1)C	1
ZINC02555802	CCOc1ccc(cc1)C#C	1
ZINC02565104	CC(C)(CCl)C(=O)Nc1ccc2nnc(n2n1)c1ccccc1	0
ZINC02571467	CCC(=O)C#Cc1ccccc1	1
ZINC02571627	CC#CC[NH2+]Cc1ccccc1	1
ZINC02576640	CCCCC#Cc1cc(cnc1)C(=O)OCC	0
ZINC02578024	C[C@@](C#C[C@](c1ccccc1)(C(F)(F)F)O)(C(F)(F)F)O	1
ZINC02578701	c1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccc(cc1)O)O	1
ZINC02581406	Cc1cccc(n1)C#Cc1ccccc1	1
ZINC02585599	COc1ccc(cc1OCC#C)/C=C/C(=O)[O-]	1
ZINC02592765	c1ccc(cc1)CC(=O)Nc1ncc(s1)Cc1ccc(cc1)Cl	0
ZINC02618548	c1ccc(cc1)CC(=O)NC(=O)CSc1nnc(o1)c1ccccc1	0
ZINC02666052	Cc1cccc(c1)OCCCCSc1[nH]c2ccc(cc2n1)C	0
ZINC02720482	c1ccc2c(c1)OC[C@@H](O2)c1nnc(o1)SCC(=O)N1CCOCC1	0
ZINC02814792	CS(=O)(=O)N(CC(=O)NCCSc1ccccc1)c1ccc(cc1)I	0
ZINC02818635	CCOc1cc(ccc1OCC#C)C=C1C(=O)OC(OC1=O)(C)C	0
ZINC02832504	CC[NH+](CC)CCOC(=O)C1(CCOCC1)c1ccccc1	0
ZINC02836083	CC[NH+](CC)CC#CCN1c2ccccc2Sc2c1cccc2	1
ZINC02846095	C[C@H](c1ccccc1)[NH2+]Cc1ccc(c(c1)OC)OCC#C	1
ZINC02852241	COCCCNC(=O)[C@@H](c1ccccc1)Sc1ccccc1	0
ZINC02894013	COc1ccc(cc1NCc1cccc(c1)Cl)c1ccccc1	1
ZINC02906452	C[C@H](CNC(=O)C(=O)NCCc1ccc(cc1)Cl)O	0
ZINC02932028	C[C@@H](CC#CC[NH+]1CCCC1)OCCC#N	0
ZINC02983282	C#CCOC(=O)/C(=C/c1ccco1)/NC(=O)c1ccccc1	0
ZINC03040291	CC[C@](C)(C#CC[NH+](CC)CC)OCCO	0
ZINC03044343	CN(C)c1ccc(cc1)/C=C/C=C/1\C(=O)N(C(=S)S1)CC(=O)[O-]	0
ZINC03047995	C#CCOCNC(=S)Nc1ccccc1N	0
ZINC03053197	COc1cccc(c1)NC(=O)N1CC[C@@H](C1)c1ccccc1	0
ZINC03060139	c1cc(c(cc1Cl)Cl)/C=C/C(=O)NCC(=O)[O-]	0
ZINC03101832	CCN(CC)c1ccc(cc1)C#Cc1ccccc1	1
ZINC03101842	CC(C)(C#Cc1cccnc1)O	1
ZINC03101853	CCCCCC[C@@](C)(C#CC(=O)c1ccco1)OC	0
ZINC03102193	c1ccc(cc1)C(=O)N[C@@H]1C(=C(C(=O)O1)Oc1ccccc1)Cl	0
ZINC03105971	C#CCOC(=O)CCC(=O)NCc1ccccc1	0
ZINC03110225	C#CCOC[C@H]1Cn2c(nc(n2)[N+](=O)[O-])O1	0
ZINC03116742	C#CCN/C(=N/O)/c1c(cc(cn1)C(F)(F)F)Cl	1
ZINC03123827	CC(C)O/C(=N/S(=O)(=O)c1ccc(cc1)Cl)/c1ccccc1	0
ZINC03129164	c1ccc(cc1)NC(=O)OCC#Cc1ccc(cc1)C#N	0
ZINC03137746	CC(=O)c1ccc(s1)C#CCOC(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC03156490	CC(=O)Nc1ccc(cc1)NC(=S)NCOCC#C	0
ZINC03164988	c1ccc2c(c1)[C@](C(=O)N2)(CC(=O)c1ccc(cc1)OC(F)F)O	0
ZINC03176003	C[N+](C)(CC#C)CC#Cc1ccccc1	1
ZINC03213420	Cc1cccc2c1N(C(=O)C12OCCO1)CC#C	0
ZINC03223747	c1ccc(cc1)c1nc(cs1)COC(=O)c1ccc(cc1)Cl	0
ZINC03227430	c1ccc(cc1)c1cc(nc(c1C#N)SC[C@H]1CO1)c1ccccc1	0
ZINC03328773	Cn1c(nnc1SCc1ccccc1)c1ccc(cc1)Cl	1
ZINC03357037	CC(C)C(=O)Nc1ccc(cc1)c1csc(n1)N	0
ZINC03376040	CCOc1ccc(cc1OCC)C(=O)OCC(=O)c1ccccc1	0
ZINC03533071	C[C@H](C(C)C)NC(=O)CSc1nn(c(=S)s1)c1ccccc1	0
ZINC03604060	COc1cc(cc(c1)OC)NC(=O)CSc1ccccc1	0
ZINC03624074	c1ccc(cc1)C#CC1(CCCCCCCCCCC1)O	1
ZINC03624076	CC(C)(C#CC1(CCCCCCCCCCC1)O)O	1
ZINC03632338	CCN(CC)CC#CCNS(=O)(=O)c1ccccc1	1
ZINC03632338	CC[NH+](CC)CC#CCNS(=O)(=O)c1ccccc1	1
ZINC03814419	C[C@]12CC[C@@H]3[C@H]4CCC(=O)CC4=CC[C@H]3[C@@H]1CC[C@]2(C#C)O	1
ZINC03843560	C[C@]12CC[C@@](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@H]2O)C)(C#C)O	1
ZINC03844976	c1ccc(cc1)[C@H](C(=O)c1cccc2c1cccc2)Br	0
ZINC03881678	CC(=C)[C@@H]1CC[C@](O[C@@H]1c1ccccc1)(C)C#C	0
ZINC03912226	CCCN(CCC)c1c2cnn(c2ncn1)c1ccccc1	1
ZINC03977933	CC(=O)O[C@]1(CC[C@@H]2[C@@]1(CC[C@@H]1[C@@H]2CCC2=CC(=O)CC[C@H]12)C)C#C	0
ZINC04000049	CC[C@@](C)(C#CC[N@@H+]1CCCC[C@H]1c1cccnc1)OCCC#N	0
ZINC04000294	CCOC(=O)CCC#CC[N@H+]1CCCC[C@@H]1c1cccnc1	0
ZINC04026085	C[N@+]1([C@@H]2C[C@H](C[C@H]1[C@@H](C2)O)OC(=O)[C@@H](CO)c1ccccc1)CC#C	0
ZINC04032299	C[C@@H](C=C)Sc1nc2c(n1CCOC)c(=O)[nH]c(=O)n2C	0
ZINC04065609	Cc1ccc(o1)C1=NN([C@H](C1)c1cccc(c1)F)C(=O)C	0
ZINC04088367	c1ccc(cc1)C#Cc1ccc(cc1)NC(=O)C1CC1	1
ZINC04108990	CN(C)C(=O)NC1(CCCCC1)C#C	1
ZINC04141082	C[NH+](C)CC#CCOCCOC(c1ccccc1)c1ccccc1	0
ZINC04153311	Cc1cccc(c1)C#CC[NH+]1CCCCC1	1
ZINC04166998	Cc1ccc(cc1)C(=O)NCCc1csc(n1)c1ccccc1	0
ZINC04284291	c1ccc(cc1)C(c1ccccc1)(c1ccccc1)OC[C@@H]1CO1	0
ZINC04304316	c1ccc(cc1)O[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC04320462	CCOC(=O)[C@@H]1CCC[N@@H+](C1)C[C@@H](COc1ccccc1C(=O)C)O	0
ZINC04334546	C[C@@](C#C[C@@](c1ccccc1)(C(F)(F)F)O)(c1cccc(c1)F)O	1
ZINC04334547	C[C@](C#C[C@@](c1ccccc1)(C(F)(F)F)O)(c1cccc(c1)F)O	1
ZINC04335946	COc1ccccc1NC(=O)OCC#C	0
ZINC04343321	CCOC(OCC)OC(C)(C)C#C	0
ZINC04351298	C[C@@H](C[C@@H]1CC(OC1=O)(C)C)C(=O)NC(=S)Nc1nncs1	0
ZINC04364051	CCCCC#Cc1cc(cnc1)C(=O)NNC(=O)c1ccc(cc1)Cl	1
ZINC04364158	CCCCC#Cc1ccc(o1)C(=O)N/N=C/c1ccccc1	1
ZINC04377454	Cc1c(c(no1)c1ccccc1)NC(=O)OCC#C	0
ZINC04385628	COc1cccc(c1)OCc1nc2ccccc2n1CC#C	1
ZINC04387700	c1ccc(cc1)c1cc(=O)oc2c1cc(c(c2)OCC(=O)N)Cl	0
ZINC04424943	C[C@@H]1[C@@]2(C3=NC(=N)[C@@]2([C@@H]([C@@](O1)(O3)C)c1ccccc1)C#N)C#N	0
ZINC04484324	c1ccc(c(c1)C#N)NC(=O)C[C@H](C(=O)[O-])[NH2+]CCCO	0
ZINC04539530	c1c(c2c(c(c1Cl)[N+](=O)[O-])[C@@H]1C=CC[C@H]1[C@@H](N2)[C@@H]1CCC=CC1)[O-]	0
ZINC04543800	Cc1cc(c(c(c1)C)S(=O)(=O)N[C@H](C)CCc1ccccc1)C	1
ZINC04575580	C[C@@H]1CN(CCN1C(=O)c1ccccc1)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC04600354	C[C@H](c1ccccc1)[C@@H](c1ccccc1)OC	0
ZINC04629645	Cc1c(cnn1C)S(=O)(=O)Nc1ccc(cc1)c1ccno1	0
ZINC04653422	c1ccc2c(c1)c(=O)n1c(n2)ccc(n1)N/N=C/c1ccc(cc1)F	0
ZINC04676910	COc1cc(cc(c1OCC#C)I)CNc1ccccc1	1
ZINC04682145	C[C@H](CCc1ccccc1)[NH2+]Cc1cccn1CC[NH+]1CCOCC1	0
ZINC04686668	c1cc(c(cc1c1nc(no1)c1ccc(o1)Br)[N+](=O)[O-])Cl	0
ZINC04691301	Cn1c(c[n+](c1N)CC(=O)c1ccc(cc1)OC)c1ccc(cc1)F	0
ZINC04696113	Cc1cc(ccc1OCCCC(=O)NCc1ccccc1)Cl	0
ZINC04707777	c1cc(ncc1CSc1c(c(c2c(n1)CCCC2)C(F)(F)F)C#N)Cl	0
ZINC04729013	Cc1c(c2ccccc2n1C)/C=C/c1[nH]c(=O)c2ccccc2n1	0
ZINC04761286	CC(C)(C#C)O[C@H]1CCCCO1	0
ZINC04808256	CC(C)(C)[C@@](C)(C#CC[NH+]1CCOCC1)O	0
ZINC04833134	C[C@@H](c1ccccc1C(c1ccccc1)(c1ccccc1)O)[NH+](C)C	1
ZINC04862879	c1ccc(cc1)C#C[C@H](c1cc(ccc1O)Cl)[NH+]1CCOCC1	0
ZINC04883309	C[C@@]1([NH+]=C(C(=N1)[S-])c1ccccc1)c1ccc(cc1)Cl	1
ZINC04891095	c1ccc(cc1)C(c1ccccc1)(c1ccccc1)[NH2+]CCC[NH3+]	1
ZINC04920686	c1cc(cc(c1)N1CCN(CC1)S(=O)(=O)c1c[nH]cn1)C(F)(F)F	0
ZINC04933017	C[n+]1ccccc1/C=C/c1ccc2c(c1)CCCN2C	0
ZINC04942439	COc1ccc(cc1)NC(=O)CCNS(=O)(=O)c1ccccc1	0
ZINC04962939	Cc1cn(c(=O)n(c1=O)Cc1ccccc1)[C@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC04966592	Cc1nnc(n1Cc1ccccc1)SC[C@H]1CCCO1	0
ZINC05003964	c1ccc(cc1)C#CC[N+]1(CCCCC1)CCOc1ccccc1	1
ZINC05008230	CC[N+](CC)(CC#C)Cc1ccccc1	1
ZINC05014124	CCOC(=O)C1=C(NC(=O)N[C@@H]1c1ccc(c(c1)OC)OCC#C)C	0
ZINC05070884	C/C(=N\Nc1[nH]c2ccccc2n1)/c1ccc(cc1)n1ccnc1	0
ZINC05080258	c1cc(c(c(c1)Cl)NC(=O)COC(=O)c1ccco1)C(F)(F)F	0
ZINC05101873	CC(=O)OC[C@@]12C=C[C@@H](O1)[C@@H]1[C@@H]2C(=O)N(C1=O)c1ccccc1	0
ZINC05152497	Cc1cc2c(cc1C)s/c(=N\C(=O)C)/n2CCOC	0
ZINC05156903	Cc1cc(c(n1c1ccccc1)C)C1=NN/C(=[NH+]\C2CC2)/SC1	1
ZINC05158111	CC#C[C@]1(CCC[C@@H](C1)OCC[NH+](C(C)C)C(C)C)O	0
ZINC05167713	CC(C)(C#CCOc1ccccc1)O	1
ZINC05177229	C1CCC(CC1)(C#CC[NH+]1CCOCC1)OCCC#N	0
ZINC05244369	CCCCCC#C[C@@](C)(C[NH2+][C@H](Cc1ccccc1)C(=O)[O-])O	1
ZINC05273762	C([C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)O)O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)O)O)O	0
ZINC05282261	C#CCOc1ccc(cc1)/C=C/C(=O)c1ccccc1	1
ZINC05282273	C#C[C@@H]([C@@H](c1ccccc1)O)n1c2ccccc2nn1	1
ZINC05283253	CC#C[C@@H](Cc1ccccc1)n1c2ccccc2nn1	1
ZINC05283676	CC(=O)O[C@](C)(C#CC[NH+]1CCCCC1)c1ccccc1	0
ZINC05308139	CCCCC#C[C@@H](C[C@@H](c1ccccc1)OCC)OCC	0
ZINC05308157	CCCCC#C[C@H](CCC)OC(=O)c1ccccc1	0
ZINC05310987	CCC[C@H](C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC05317315	CC[C@@H](C)[C@@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	1
ZINC05334589	CCO[C@@H](C#Cc1ccccc1)n1cncn1	0
ZINC05334740	CCO[C@@H](C[C@@H](C(C)C)[NH+]1CCOCC1)c1ccccc1	0
ZINC05335149	CCO[C@@](CC#CC)(C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05335340	CCO[C@H](CC(OCC)OCC)C#Cc1ccccc1	0
ZINC05335811	CCO[C@](CC#C)(C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05337553	CC[C@](C#Cc1ccccc1)(n1c2ccccc2nn1)OCC	0
ZINC05338626	c1ccc2c(c1)cccc2NC(=S)Nc1ccc(cc1)Br	0
ZINC05354816	C[C@@H]([C@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O)O	1
ZINC05355251	CC(C)(C)c1cc(no1)NC(=O)C1CC1	0
ZINC05368532	C#CCOC[C@H](C[NH+]1CCCCC1)O	0
ZINC05370660	c1ccc(cc1)C(C#C[C@@]1(C[N@@H+]2CC[C@H]1CC2)O)(c1ccccc1)O	1
ZINC05378140	CC(=O)N1[C@H](C=C(NC1=S)c1ccccc1)c1ccccc1	0
ZINC05378696	CC(=O)OCC#CCCCS(=O)(=O)[O-]	0
ZINC05393385	CCOC(=O)C(CN(C)c1ccccc1)(F)F	0
ZINC05412821	CCCCCC(=O)N1CC[C@H]([C@H](C1)CC)CC(=O)NCC#C	1
ZINC05448554	Cn1c(nnc1SCC(=O)NC1CCCC1)c1ccccc1Cl	0
ZINC05453223	c1ccc(cc1)NC(=O)CNc1ccccc1F	0
ZINC05479773	C#CCN/C=C(/C#N)\C(=O)NC(=O)c1ccccc1	1
ZINC05488864	c1ccc(cc1)[C@@]1(CO1)C#CCn1c2ccccc2nn1	0
ZINC05500204	C#CC1(CCCCC1)OC[C@@H](CCl)O	0
ZINC05500406	C#CCOC[C@@H](CCl)OC(=O)Nc1ccccc1	0
ZINC05515959	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)NC(=O)Nc1ccc(cc1)Cl	0
ZINC05531540	Cc1c(c(sc1C(=O)OC)NC(=O)Cc1ccccc1)C#N	0
ZINC05539255	Cc1ccc(c(c1)[C@@H](c1ccccc1)[NH+]1CCOCC1)O	0
ZINC05632485	C[C@](C#C)(C(C)(C)C)OCCC#N	0
ZINC05633397	CC(C)[C@@](C)(C#C)OCCC#N	0
ZINC05651347	CC[C@@]12CC(=C)[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	1
ZINC05718980	CC[C@@H](C#Cc1ccccc1)OC(=O)C[C@H](C)CC(C)(C)C	0
ZINC05718981	CC[C@@H](C#Cc1ccccc1)OC(=O)[C@@]12CC[C@@](C1(C)C)(C(=O)O2)C	0
ZINC05764426	C[C@]12CC[C@@H]3c4cc(c(cc4CC[C@H]3[C@@H]1CC[C@@]2(C#C)O)O)O	1
ZINC05765078	Cc1cn(c(=O)[nH]c1=O)[C@H]1C[C@H]([C@H](O1)CO)O	0
ZINC05782290	CCCCCC#CC[C@@H]([C@@H](COCc1ccccc1)O)O	0
ZINC05794284	CCN(CC#CC(C)(C)OC(=O)C)c1ccccc1	0
ZINC05794479	CC[NH+](CC)CC#CC(C(C)C)(C(C)C)OCCC#N	0
ZINC05847716	C=CCSc1[nH]c2c(c(=O)n1)[C@H](C1=C(CCCC1=O)N2)c1cccs1	0
ZINC05865722	CCNC(=O)NC(=O)[C@H](C)Oc1cccc(c1)C	0
ZINC05901578	c1ccc(cc1)[C@@H](CC(=O)[O-])[C@@]1(c2ccccc2C(=O)O1)O	0
ZINC05910610	CC[N+](C)(C)CC#CCOC(=O)c1ccccc1	0
ZINC05936732	c1ccc(cc1)CN(C[C@H]1CCCO1)C(=S)Nc1ccc(cc1)Br	0
ZINC05946321	c1ccc(cc1)C#CC1OCCO1	0
ZINC05954677	CC[C@](C)(C#Cc1ccccc1)O	1
ZINC06042332	CCCCCNC(=S)N(Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC06069192	Cc1c2c(cc(c1OC)OC)n(c(=O)c(n2)Br)C	0
ZINC06083067	Cc1ccccc1COc1ccccc1C(=O)NCc1cccs1	0
ZINC06300674	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)CCc1ccccc1)F)F	1
ZINC06301803	C#CCn1c2ccc(cc2s/c/1=N\C(=O)C1=COCCO1)Br	0
ZINC06338635	c1ccc(cc1)C[C@H]1CCN(CC1)C(=O)[C@@H]1CCCO1	0
ZINC06358824	CC(C)[C@](C)(C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC06380053	COC(=O)c1ccccc1NC(=O)CS(=O)(=O)c1ccccc1	0
ZINC06401508	CCOC(=O)C#CC(=O)Nc1ccccc1	0
ZINC06421663	Cc1ccc2c(c1)s/c(=N\C(=O)C1=COCCO1)/n2CC#C	0
ZINC06601409	CCOc1cc([o+]c2c1cccc2)c1ccc2c(c1)OCCO2	0
ZINC06783876	CCOC(=O)[C@@H]1CS[C@H]2CC[C@H](Sc3ccccc3)[N@@H+]12	0
ZINC06820322	CC#CCSc1nnnn1c1ccccc1	1
ZINC06825572	Cc1cc(c(s1)NC(=O)C#Cc1ccccc1)C(=O)OC	0
ZINC06854787	C#CC[NH2+][C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3	1
ZINC06884828	c1ccc(cc1)C#CC(=O)Nc1c2c(cs1)c1ccccc1oc2=O	1
ZINC06968896	Cc1cccc(c1C)C(=O)N1CCN(CC1)S(=O)(=O)c1ccccc1	0
ZINC07113810	c1ccc(cc1)C1(CC1)C(=O)OCc1nc(no1)c1cccc(c1)Cl	0
ZINC07121136	C#CCNC(=O)CSc1nnc(n1c1ccccc1)Cc1cccs1	1
ZINC07155790	C#CCOc1ccccc1/C=C/1\c2ccc(cc2NC1=O)Cl	1
ZINC07260924	CCCCCC#CC([C@@H](CO)O)(F)F	1
ZINC07370261	c1ccc(cc1)Oc1ccccc1N[C@H]1CCOC1=O	0
ZINC07471366	c1ccc(cc1)c1n[nH]c(n1)SCCCOc1ccc(cc1)F	1
ZINC07516906	CCOC(=O)C1=C(OC2=C([C@@H]1c1ccccc1Br)C(=O)CCC2)N	0
ZINC07637296	C[NH+](C)[C@H](CNC(=S)NCc1ccc(cc1)OC)c1ccccc1	1
ZINC07785755	C[N@H+](Cc1ccccc1)CC(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC07889093	c1cc2c(cc1C(=O)Nc1ccc(c(c1)F)F)CCC2	0
ZINC08149182	Cn1c(nnn1)Sc1c2cc(sc2ncn1)c1ccccc1	1
ZINC08238314	Cc1c(cco1)C(=O)/C(=C/c1ccccc1OCC#C)/C#N	1
ZINC08254616	Cc1ccc(c(c1)Br)NC(=S)NC[C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C#C	1
ZINC08287957	CCN(CC)C(=O)[C@H](c1ccccc1)OC(=O)c1ccc(cc1)O	0
ZINC08300597	C#C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CNS(=O)(=O)c1ccccc1	1
ZINC08326638	CC[C@H](C)[NH2+]Cc1cc(c(c(c1)Br)OCc1ccc(cc1)Cl)OC	0
ZINC08488153	COc1cccc(c1)[C@@H]1c2c(nc([S-])nc2NC2=C1C(=O)CCC2)N	0
ZINC08550563	Cc1ccc(cc1)[S@@](=O)/N=C/c1ccccc1	1
ZINC08579324	Cc1ccc2cc(c(=O)[nH]c2c1)CN(C)C(=O)[C@H]1CCCO1	0
ZINC08702648	CCOC(=O)C1=C(SCC1=O)Nc1ccc(cc1)Nc1ccccc1	0
ZINC08714621	CCCCCOc1cc(c(cc1S(=O)(=O)N1CCOCC1)Cl)C	0
ZINC08737658	Cc1cccc2c1nc(s2)N(C[C@@H]1CCCO1)C(=O)C	0
ZINC08772742	CCC(=O)Nc1nc(c(c(n1)[O-])Oc1ccccc1)C	0
ZINC08828937	CCOC(=O)C1=C(NC(=S)N[C@H]1C)c1ccccc1	0
ZINC08914770	Cc1cccc(c1)NC(=O)CNC(=O)[C@H]1Cc2ccccc2C[NH2+]1	0
ZINC08967068	C#CCn1c2c(cccc2s/c/1=N\S(=O)(=O)c1ccc(cc1)F)F	1
ZINC08995172	Cc1c2cc(ccc2nc(n1)NC(=[NH2+])NC(=O)c1ccccc1)OC	0
ZINC09012612	Cn1c2c(c(=O)[nH+]c1SC)[C@H](CC(=N2)O)c1cccc(c1OC)OC	0
ZINC09267444	c1ccc(cc1)CCNS(=O)(=O)c1ccc(cc1)NC(=O)CCCCl	0
ZINC09296054	C#CCOc1ccc(cc1/C=N/n1c(nnc1S)c1ccccc1)Br	1
ZINC09315729	Cc1c(nc(o1)c1ccccc1)C(=O)Nc1ccc(cc1)C(=O)OC	0
ZINC09364576	C#CCNC(=O)CSc1c2c(csc2ncn1)c1ccccc1	1
ZINC09387156	Cc1cc(cc(c1C)S(=O)(=O)N(CCOC)CCOC)[N+](=O)[O-]	0
ZINC09434461	C#CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1ccc(cc1)Cl)O)Br	1
ZINC09579117	C[C@@]1(CCS(=O)(=O)C1)NC(=O)CCc1ccc(o1)c1ccccc1	0
ZINC09970765	COc1ccccc1N1CC[NH+](CC1)C[C@@H](COCC#C)O	0
ZINC10037828	CCO[C@]1(C[C@H]2C[C@@H]1[C@@H](C2(C)C)C)C#Cc1ccccc1	0
ZINC10377013	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1cccc(c1)n1cccc1	0
ZINC10474785	CCC[NH2+]Cc1cc(c(c(c1)Br)OCc1ccccc1)Br	1
ZINC10512007	CS(=O)(=O)c1ccccc1NC(=O)c1ccc(cc1)c1ccccc1	0
ZINC10866928	c1ccc(c(c1)C(=O)N(C[C@H]1CCCO1)c1nc2ccccc2s1)I	0
ZINC11695600	Cn1ccc(n1)C(=O)/N=c\1/n(c2ccc(cc2s1)S(=O)(=O)N)CC#C	1
ZINC11879497	CN(c1ccc(c[nH+]1)c1nc(no1)C1CC1)C1CCOCC1	0
ZINC11901936	CCOc1ccc(cc1S(=O)(=O)NCC1(CC1)c1ccc(cc1)F)C	0
ZINC12062279	Cc1cccc(c1C)OCCSc1nc2ccccc2n1CCOC	0
ZINC12229718	c1c(cncc1C(=O)N1CCOCC1)C#CC1(CCCCC1)[NH3+]	0
ZINC12312970	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)Cc1ccc(cc1)F)F)F	1
ZINC12314747	Cc1ccccc1n1c2c(cn1)[C@H](CC(C2)(C)C)[NH2+]Cc1ccoc1	0
ZINC12339368	CCOC(=O)[C@@H]([C@H](c1ccsc1)NC(=S)N)C(=O)C(F)(F)F	0
ZINC12342726	C#CCn1c2ccccc2nc1CCCO	1
ZINC12357271	c1ccc(cc1)C(=O)NC1(CCCC1)C#N	0
ZINC12379968	CC(=O)OCOCC#C[C@H](c1ccccc1)OC(=O)C	0
ZINC12381123	CC(C)(C#C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)Cc1ccccc1)O	0
ZINC12381142	CC(C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12402420	C[C@@]1(CCCC(O1)(C)C)C#CC[N@@H+]1CC[C@H](CC1)Cc1ccccc1	0
ZINC12419253	CCC[C@@H](C#Cc1ccccc1)O	1
ZINC12419809	C#CC1(CCCCC1)OC[C@H](CN1CCOCC1)O	0
ZINC12421386	CC[C@](C)(C#C)OC[C@H](C[NH+]1CCCCC1)O	0
ZINC12421401	CC[C@@](C)(C#C)OC[C@@H](CN1C[C@@H](O[C@@H](C1)C)C)O	0
ZINC12421423	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12433430	COCCn1c(cnc1S(=O)(=O)CC1CC1)C[NH+]1CCOCC1	0
ZINC12435270	C[C@@H](C(=O)Nc1ccc(cc1)NC(=O)C1CC1)Sc1ccccc1	0
ZINC12437319	C[C@@H]1C[C@@]([C@H](C[N@H+]1C)C)(C#CCN(C)c1ccccc1)O	1
ZINC12462714	Cc1cccc(c1)NC1=NC(=S)N(C21CCCCC2)c1ccccc1	1
ZINC12484990	Cc1ccccc1/N=C(\c1ccccc1)/NC(=S)N1CCCCC1	1
ZINC12602432	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](C)C(=O)Nc1cccc(c1)S(=O)(=O)N	0
ZINC12660931	C[C@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@H]1[C@@H]2CC[C@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC12754001	CC#CC(=O)N1CCC[C@H](C1)C(=O)c1ccc(cc1)c1ccccc1	1
ZINC12765674	c1ccc(cc1)n1c(nnn1)SCc1nc(on1)c1ccccc1Cl	1
ZINC12773622	Cc1ccc(c(c1)C(=O)NCC#Cc1ccccc1)C	1
ZINC12821629	Cn1c2c(cc(cn2)C(=O)NCC#C)c(=O)n(c1=O)C	1
ZINC12862910	c1ccc(cc1)N1C[C@@H](CC1=O)c1nnc(s1)NC(=O)[C@H]1CCCO1	0
ZINC12899315	c1ccc(cc1)C#CCNC(=O)c1cnn(c1)c1ccccc1	1
ZINC12921442	c1ccc2c(c1)C[C@H](CO2)C(=O)Nc1ccc(cc1)OC(F)F	0
ZINC12922300	C#Cc1cccc(c1)NC(=O)/C=C/c1ccco1	1
ZINC12935232	c1ccc(cc1)C#CCNC(=O)c1cnc2ccccc2n1	1
ZINC12980227	c1ccc(cc1)C#CCNC(=O)[C@H]1Cc2ccccc2O1	1
ZINC13004287	CCOC(=O)c1cccc2c1oc(c(c2=O)C)c1ccccc1	0
ZINC13143005	c1ccc(cc1)/C=C\C=C\C(=O)c1ccco1	0
ZINC13153416	C[C@@H]1CN(C[C@@H](O1)C)CC#CCOc1ccc(cc1)OC	0
ZINC13177571	c1cc(ccc1C(=O)Nc1ccc(cc1C(=O)[O-])Br)I	0
ZINC13213566	c1ccc(cc1)c1cnc2cccnc2n1	1
ZINC13263392	Cc1ccc(c(c1)C)S(=O)(=O)Oc1cc(ccc1C(=O)[O-])OC	0
ZINC13410288	c1ccc(cc1)C#CC(=O)O[C@H]1CCCC[C@H]1c1ccccc1	0
ZINC13532606	CCN(CC)c1c(c(cc(n1)C)COC)C#N	0
ZINC13536101	COc1ccc(cc1OC)/C=C\1/C(=O)N(C(=O)S1)c1ccccc1	0
ZINC13576758	Cn1c2ccccc2s/c/1=N\N=C/c1ccc(cc1)O	0
ZINC13656212	Cn1c(ccn1)C(=O)/N=c/1\n(c2ccc(cc2s1)F)CC#C	1
ZINC13693649	CCn1ccnc1N1CCN(CC1)C(=O)c1ccc(c(c1)OC)OC	0
ZINC13736498	Cc1ccc(cc1)NC(=O)C[C@H]1C(=NC(=N1)N1CCOCC1)[O-]	0
ZINC13880800	COc1cc(c(c(c1)OC)/C=C\1/C(=O)N(C(=O)S1)CC#C)OC	1
ZINC13895579	CCOc1cc(cc(c1OCC#C)I)/C=C/1\C(=O)NC(=O)N1	1
ZINC13939654	COc1cc(c(cc1OCC(=O)[O-])Br)/C=C/1\C(=O)N(C(=O)S1)CC#C	1
ZINC13960120	COc1c(cn(n1)CCC(=O)Nc1ccc(cc1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC13988750	COC(=O)NNC(=O)c1ccc(cc1)NC(=O)c1ccccc1	0
ZINC14010524	c1ccc(cc1)CCOC(=O)CCC(=O)Nc1ccccc1C#N	0
ZINC14017829	c1ccnc(c1)C(=O)Nc1cccc(c1)C(=O)NC1CC1	0
ZINC14196833	c1ccc(cc1)c1csc2c1c(=O)n(cn2)C[C@@H](CCC#N)C#N	1
ZINC14537845	CC#CC(=O)N1C[C@H](CN(C(=O)C1)C(C)C)OCc1ccc(cc1)F	0
ZINC14608853	CCCCc1c(nn(c1C)c1nc(c(s1)C(=O)NCC(=O)OC)C)C	0
ZINC14629529	c1cc(c(cc1C(F)(F)F)N)Oc1ccc2c(c1)CCC2	0
ZINC14632128	CC(C)c1ccccc1O[C@H]1CC[NH2+]C1	0
ZINC14782956	CC(C)Oc1ccccc1C(=O)Oc1ccccc1c1ccccc1	0
ZINC14788311	C[C@@H](C(=O)Nc1cccc(c1)C(=O)OC)Oc1cccc(c1)Cl	0
ZINC14808450	c1ccc(cc1)c1nc(co1)C[NH3+]	1
ZINC14962946	CC(=O)OC[C@@H]1[C@H](C[C@H](O1)OC)OC(=O)C	0
ZINC15012850	CCOc1cc(c(cc1/C=C/1\C(=O)N(C(=O)S1)CC#C)Br)OCC	1
ZINC15021212	C#CCCOS(=O)(=O)c1ccc(cc1)Cl	1
ZINC15064694	C[N@H+](Cc1nc(no1)c1ccccc1)C[C@H]1Cc2ccccc2O1	1
ZINC15073122	CC#CC(=O)N[C@@H]1CCCc2c1cnc(n2)c1ccccc1	1
ZINC15073123	CC#CC(=O)N[C@H]1CCCc2c1cnc(n2)c1ccccc1	1
ZINC15074812	C=CCN(CC#C)C(=O)C[C@H]1C(=O)NCC[N@@H+]1CCc1ccccc1	1
ZINC15079614	C[C@@H]1CCCC[N@H+]1CC#C[C@]1(CCCC(O1)(C)C)C	0
ZINC15301884	C[C@@H](C(=O)Nc1ccccc1C(C)(C)C)Oc1ccc(cc1)C#N	0
ZINC15352807	CC(C)NS(=O)(=O)c1cccc(c1)C(=O)Nc1ccccc1OC	0
ZINC15423454	COc1cccc(c1)c1nnco1	0
ZINC15669735	c1cc(cc(c1)Cl)CNc1nc(nn1C(=O)C1CC1)c1ccco1	0
ZINC15671368	Cc1cc(n2c(n1)nc(n2)CNc1ccc(cc1)Cl)C	0
ZINC15779475	c1ccc(cc1)C(C#Cn1c2ccccc2nn1)(c1ccccc1)O	1
ZINC15784061	CC(C)[C@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC15809818	CC1(OC[C@@H](O1)[C@H](C#C)O)C	0
ZINC15822390	CC1(c2cc(ccc2N(C1=O)C)S(=O)(=O)NCCc1ccccc1)C	0
ZINC15837720	c1cc(sc1)[C@H]1CCCN1C(=O)NCc1ccc(cc1)F	0
ZINC15883747	Cn1c2c(c(c(cn2)COC)SCC#C)c(=O)n(c1=O)C	0
ZINC15922349	c1ccc(cc1)/C=C\C(=O)NCC#Cc1ccccc1	1
ZINC15933755	Cc1ccc(c(c1)NC(=O)N[C@@H]1CCCc2c1cccc2)OC	0
ZINC15988055	c1ccc(cc1)n1c2c(c(=O)[nH]c(n2)c2ccc(cc2)F)sc1=S	1
ZINC16125418	CC(C)(C#C[C@@](c1ccccc1)(C(F)(F)F)O)O	1
ZINC16314413	COCCN(Cc1ccccc1)C(=S)Nc1cccc(c1)Cl	0
ZINC16411144	C=CCOc1ccc(cc1)/C=C(\C#N)/C(=O)Nc1ccccc1	0
ZINC16604047	Cc1ccc(s1)C(=O)N1CCN(CC1)Cc1ccccc1	0
ZINC16622120	CCOc1ccccc1OCC#CC[NH+]1CCCC1	1
ZINC16667404	CO[C@@H]1CCCC[C@@H]1[NH2+]C1CCCCC1	0
ZINC16819219	Cc1ccc(c(c1)S[C@H](C)C(=O)NC(=O)NC(C)C)C	0
ZINC16971827	c1ccc(cc1)C1(CCOCC1)CNS(=O)(=O)c1cc(ccc1Cl)Cl	0
ZINC17013902	c1ccc(c(c1)/C=C/C(=N/NC(=[NH2+])N)/C=C/c1ccccc1O)O	0
ZINC17022765	c1cc(cnc1)CN(C[C@H]1CCCO1)C1=[NH+]CCCS1	0
ZINC17113413	CC(C)NC(=O)C(=O)NCCN1CCO[C@H](C1)c1ccccc1	0
ZINC17835920	COc1ccc(cc1)/C=N\[C@@H]1CCS(=O)(=O)C1	0
ZINC18157345	CCc1c2c([nH]n1)C[C@@H](C/C/2=N\O)c1ccccc1	1
ZINC18975768	CCn1c(nnc1SCC(=O)NCC#C)c1ccc(cc1)C(C)(C)C	1
ZINC19070043	CCCCC[C@H]1[C@@H](O1)C#C	0
ZINC19192795	Cc1ccc(c(c1)OCC(=O)NCC#C)[N+](=O)[O-]	1
ZINC19217144	Cc1ccc(s1)CN(CCCn1ccnc1)CC1=COCCO1	0
ZINC19227262	COC[C@H]1CCN(C1)C(=O)CCSc1ccc2c(c1)OCCO2	0
ZINC19291662	Cn1cc[nH+]c1c1c(cnc(n1)NCCCOC)c1ccccc1F	0
ZINC19316019	CC#CCNCc1ccccc1	1
ZINC19324098	C1CC1C#C[C@@H]([NH+]1CCOCC1)N1CCOCC1	0
ZINC19354652	Cc1csc(=O)n1CC(=O)OCC(=O)NCC#C	0
ZINC19363072	c1ccc(cc1)/C=C/CN1CCN(CC1)CC#Cc1ccccc1	1
ZINC19367087	CN1CCN(CC1)CC#CCC(c1ccccc1)(c1ccccc1)O	1
ZINC19367087	C[NH+]1CCN(CC1)CC#CCC(c1ccccc1)(c1ccccc1)O	1
ZINC19368280	c1ccc(c(c1)c1c(n2ccncc2n1)NC[C@@H]1CCCO1)O	0
ZINC19368855	c1ccc(cc1)C(=O)N1CCN(CC1)CC#CC1(CCCCC1)O	1
ZINC19418880	CC1=C([C@@H](C(=C(N1)C)C(=O)OC)c1ccccc1Br)C(=O)OC	0
ZINC19421909	CCC[C@@H](c1ccc(cc1)C)[NH3+]	0
ZINC19575164	C[C@@H]1C[N@H+]2CCC[C@@H]2CN1Cc1ccccc1OCC=C	0
ZINC19737979	COc1ccccc1NCc1ccc(cc1)c1ccccc1	1
ZINC19770396	C#CCO[C@@H]1[C@@H]([N-]/C(=N\[N+](=O)[O-])/N1)OCC#C	0
ZINC19770597	C[C@@](C#CCN1CCOCC1)(c1ccccc1)O	0
ZINC19770656	c1ccc(cc1)C#C[C@@H](c1cc(ccc1O)[N+](=O)[O-])N1CCOCC1	0
ZINC19770656	c1ccc(cc1)C#C[C@@H](c1cc(ccc1[O-])[N+](=O)[O-])N1CCOCC1	0
ZINC19796788	c1ccc(cc1)[C@@H](C#Cc1cccs1)O	1
ZINC19832495	c1ccc2c(c1)N[C@@H](CO2)CN1CCOCC1	0
ZINC19872039	CCOc1cc(cc(c1OC)Cl)CNC[C@H](c1ccccc1)O	1
ZINC19875527	COC(=O)c1ccc(cc1)CNCC#C	0
ZINC19875527	COC(=O)c1ccc(cc1)C[NH2+]CC#C	0
ZINC19924752	c1ccc(cc1)OCCN1CCN(CC1)S(=O)(=O)c1ccccc1	1
ZINC19933810	C[C@]1(CCCC(O1)(C)C)C#CCN1CCN(CC1)C	0
ZINC20018737	c1ccc(cc1)C#CC[NH2+]CCCN1CCOCC1	0
ZINC20026705	CCN1C[C@H]2[C@H](C([C@H](C(=C2C=C1)C#N)N)(C#N)C#N)c1cccs1	0
ZINC20058895	c1ccc(cc1)CN(c1ccccc1)S(=O)(=O)C[C@H]1CC1(Cl)Cl	1
ZINC20071447	c1ccc(cc1)C[C@H](CN1CCOCC1)[NH3+]	0
ZINC20092414	C#CCOc1ccccc1C[NH2+]C[C@@H]1CCCO1	0
ZINC20160595	C1CCCC(CC1)NC(=S)N(C[C@@H]1CCC=CC1)C[C@@H]1CCCO1	0
ZINC20223320	CC(C)(C#C)N/C(=N/[N+](=O)[O-])/N	1
ZINC20232764	c1cc(cc(c1)Cl)[C@](C#CCN1CCOCC1)(c1ccc(cc1)Cl)O	0
ZINC20246293	CO[C@H](c1ccccc1)C(=O)N/N=C/c1ccccc1C(=O)[O-]	0
ZINC20305867	c1cc(oc1)CNCc1cc(cs1)Br	0
ZINC20411716	CCOc1cc(cc(c1)OCC)c1nc([nH]n1)Nc1ccc(cc1)Cl	0
ZINC20441520	c1ccc(cc1)[C@H](CNS(=O)(=O)c1ccccc1)N1CC[NH2+]CC1	1
ZINC20443071	COC(=O)CNC(=O)C#Cc1ccccc1	0
ZINC20462743	c1ccc(cc1)[C@H]1[NH2+]C(=C2C(=[N+]1C[C@@H]1CCCO1)CCCC2)[S-]	0
ZINC20462743	c1ccc(cc1)[C@H]1[NH2+]C(=C2C(=[N+]1C[C@@H]1CCCO1)[CH-]CCC2)[S-]	0
ZINC20508968	c1ccc(cc1)C(=O)/C=C/c1cccc(c1)NC(=O)c1ccccc1	0
ZINC20522765	c1ccc(cc1)COC(=[NH2+])N	0
ZINC20598692	C[N@@H+](C[C@@H]1CCCCN1Cc1ccccc1)C1CCOCC1	0
ZINC20639813	C[NH+]1CCN(CC1)CCOCCOc1ccc(cc1)C#N	0
ZINC20725646	C#CCOC[C@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC20727318	CN1CCN(CC1)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC20797695	CCc1c(c2nnc(c(n2n1)C)C(=O)OCC=C)c1ccccc1	0
ZINC20841843	CC(C)(C)c1nnc(n1N)SCC(=O)NCCc1ccccc1Cl	0
ZINC20906549	Cc1ccsc1CN1CCc2nnc(n2CC1)[C@H]1CCCO1	0
ZINC21132754	COCC/N=C\1/NC(=O)[C@@H](S1)CC(=O)NCc1ccccc1	0
ZINC21641467	c1ccc(cc1)[C@H](CN1CCOCC1)NC(=O)c1ccc(cc1Cl)Cl	0
ZINC21903303	CC(C)(C(=O)NCC#C)Oc1ccc(cc1)Cl	1
ZINC21950460	COc1ccc2c(c1OC(F)F)cc([nH]2)C(=O)OC	0
ZINC22005408	COc1cccc(c1OCC(=O)N1CCc2c(ccs2)C1)OC	0
ZINC22051403	CN(CCO)c1ccc(cn1)OCc1ccccc1	1
ZINC22076052	CC[NH+](CC)CCNCc1ccc(c(c1)OCC)OCC	0
ZINC22090387	Cc1cc(nc(n1)SCC(=O)Nc1ccccc1SCC#N)N	0
ZINC22190103	Cc1ccc(cc1C(=O)NCCCOC)S(=O)(=O)NC	0
ZINC22288159	C[C@@H](CC(=O)Nc1ccnn1C(C)C)c1ccccc1	0
ZINC22385629	COc1ccccc1OCC#CCN1CCOCC1	0
ZINC22408414	C#Cc1cccc(c1)NS(=O)(=O)c1cc(ccc1Cl)Cl	1
ZINC22408953	C#Cc1cccc(c1)NC(=O)c1ccc[n+]([O-])c1	1
ZINC22416922	c1ccc(cc1)C#CCNC(=O)c1c(cco1)COc1ccccc1	1
ZINC22607231	CCOC(=O)c1cnc2ncnn2c1/C=C/c1ccccc1	0
ZINC22734528	CCc1cc[n+](cc1)/C(=C(/NC)\S)/C(=O)c1ccc2c(c1)CCC2	0
ZINC22760660	CSCC[C@H](C(=O)NCC#C)NS(=O)(=O)c1ccccc1	1
ZINC22762066	Cc1nc2ccccc2c(=O)n1c1ccc(cc1)C(=O)NCC#C	1
ZINC22762204	CCCn1c2ccc(cc2nc1CCC(=O)NCC#C)S(=O)(=O)N	1
ZINC22762306	Cc1cc2nc(c(c(n2n1)C)CCC(=O)NCC#C)C	1
ZINC22805072	C#CCOC[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22812246	CCc1nn2c(=O)cc(nc2s1)CNc1ccccc1OC(F)(F)F	0
ZINC22864974	c1ccc(cc1)C#Cc1c(on[n+]1c1ccccc1)[O-]	1
ZINC22905541	CC(C)c1csc(n1)NC(=O)/C=C/c1ccccc1	0
ZINC22916826	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)C)O	0
ZINC22916826	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)C)O	0
ZINC22995860	C#Cc1cc(cnc1N)C(F)(F)F	1
ZINC23038810	c1ccnc(c1)COC(=O)c1c(ccs1)n1cccc1	0
ZINC23282865	C[C@@H](CCc1ccccc1)N1CCN(CC1)c1ccc(cc1)[N+](=O)[O-]	1
ZINC23331693	COc1ccc(cc1OC)c1nc(cs1)CSc1ccc(c(c1)Cl)Cl	0
ZINC23379739	c1ccc(cc1)C[C@@H]1CN(CCO1)Cc1cc(cs1)C#CCO	0
ZINC23388658	C#Cc1cccc(c1)NC(=O)CNC(=O)c1ccccc1	1
ZINC23673972	CCC#CC[C@@H]1[C@H](O1)CO	0
ZINC23818782	COc1ccc(cc1)c1c(cn(n1)Cc1ccccc1)CNCC#C	1
ZINC23819703	COc1ccccc1c1c(cn(n1)Cc1ccccc1)CNCC#C	1
ZINC23822221	c1ccc(cc1)C(=O)N1CCN(CC1)Cc1nc2ccccc2s1	0
ZINC24232800	c1ccc(c(c1)NC(=O)N1CCN(CC1)C(=O)[C@H]1CCCO1)[N+](=O)[O-]	0
ZINC24428174	Cc1ccc(cc1C)S(=O)(=O)Nc1cc(c(cc1F)F)C(=O)OC	0
ZINC24522429	CC(C)(C)C(=O)COC(=O)CNS(=O)(=O)c1ccccc1	0
ZINC24749567	Cc1c(nn(n1)c1ccccc1)C(=O)Nc1cccc(c1)C#C	1
ZINC24980974	Cc1ccc(cc1)C#C[C@H](CC=C)N1CCOCC1	0
ZINC25148899	Cc1ccc(cc1n1cccc1)C(=O)NCC#Cc1ccccc1	1
ZINC25376016	Cc1c(c(on1)C)S(=O)(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC25418008	C[C@H](C(=O)N1CC[C@@H](CC1)C(=O)N)[N@@H+](C)Cc1ccccc1	0
ZINC25630356	CCN(Cc1cccs1)C(=O)c1ccc(=O)n(n1)Cc1ccccc1	0
ZINC25681300	CCNC(=O)[C@H](C)NC(=O)c1ccccc1	0
ZINC25757954	C[C@@](C#Cc1ccccc1)([C@](C)(C#Cc1ccccc1)O)O	1
ZINC26450231	CC(C)C[N@@H+](CCOC)Cc1ccc(cc1)C(=O)N	0
ZINC26452284	C[C@H]1COCCN1CC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC26511656	c1ccnc(c1)c1c(c([nH]n1)N)c1cccc(c1)F	0
ZINC26514747	COC(=O)c1ccc(cc1)COCC1CC1	0
ZINC26547320	COCc1cccc(c1)[N-]S(=O)(=O)c1ccccc1	0
ZINC26711328	Cc1nc2ccccc2n1C[C@@H](C[NH+]1CCOCC1)O	0
ZINC26837666	COCCN(Cc1ccco1)S(=O)(=O)/C=C/c1ccccc1	0
ZINC26934360	CN(C)C(=O)N1CCN(CC1)C(=O)C1(CC1)c1ccccc1	0
ZINC26964689	c1ccc(c(c1)c1ccc(o1)/C=C(/C#N)\C(=O)NC[C@@H]1CCCO1)Cl	0
ZINC27061010	CC[C@@H](C(=O)NCc1ccccc1)Nc1cc(c(cc1C)OC)OC	0
ZINC27355435	C[C@@H](C[NH+]1CCCCC1)NC(=O)Nc1nc2ccccc2s1	0
ZINC27530432	Cc1cccc(c1)/C=C/1\C(=O)N(C(=S)S1)[C@@H](CCC(=O)[O-])C(=O)[O-]	0
ZINC27643710	CC(C)(c1ccccc1)C(=O)N1CCN(CC1)c1cccc(c1)Cl	0
ZINC27932123	c1cc(ccc1C(=O)N1CCN2CCC[C@H]2C1)F	0
ZINC27957523	Cc1cc(c(cc1S(=O)(=O)N[C@@H](C)c1cccnc1)OC)OC	0
ZINC28167142	c1ccc(cc1)CNC(=O)[C@H]1CC=CC[C@H]1C(=O)N1CCOCC1	0
ZINC28295154	C[C@@H]1C[C@H](C[N@H+](C1)C[C@H](COC(C)(C)CC#C)O)C	0
ZINC28490477	C[C@@H]1CN(C[C@@H](O1)C)C(=O)/C=C/c1ccc(c(c1)OC)OC(F)F	0
ZINC29177823	COc1ccccc1CC(=O)N[C@H](C[NH+]1CCCC1)c1ccccc1	0
ZINC29866041	C1COCCN1[C@H]1COC[C@@H]1[NH3+]	0
ZINC29868743	Cc1ccc(c(c1)S(=O)(=O)CCSc1nnc(o1)c1ccccc1)C	1
ZINC29922062	CCCn1c2c(cc(cn2)C(=O)NCC#C)c(=O)nc1[O-]	1
ZINC29935239	c1ccc(cc1)NCC(=O)NCc1ccco1	0
ZINC29979111	CCN(Cc1[nH]c(=O)c2ccccc2n1)C(=O)CCn1cccn1	0
ZINC30006195	C[C@H](c1ccccc1)NC(=O)[C@@H](C)Nc1cccc(c1)C#C	1
ZINC30030789	Cc1cc(sc1C)C(=O)N1CC[N@@H+](C[C@@H]1c1ccccc1)C	0
ZINC30496914	c1ccc(cc1)c1ccccc1OCc1cc(cc2c1OCOC2)F	0
ZINC30691629	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=C[C@H](CC[C@H]31)O	1
ZINC30833979	Cc1cc(oc1C(=O)OC)COC(=O)c1c2ccccc2c(=O)[nH]n1	0
ZINC30900408	C#CCOc1ccccc1C[NH2+]Cc1ccnc(c1)N1CCOCC1	0
ZINC31029340	C[N@@H+]1CCN([C@@H](C1)c1ccccc1)C(=O)NCc1ccccc1OC	0
ZINC31115236	Cc1cc(no1)CN(C)C(=O)c1cc2cc(ccc2[nH]1)F	0
ZINC32103728	CC1(Cc2c(cc(c(n2)OCc2ccccc2)C#N)CO1)C	0
ZINC32366131	Cn1c(=O)ccc(n1)C(=O)N1CCC(CC1)c1ccccc1	0
ZINC32498115	CCCCOC[C@@H]1C[C@@]2(C(=O)N=C(S2)[NH-])C(=O)O1	0
ZINC32518521	c1ccc(cc1)C(=O)NCCCC(=O)NCc1cccnc1	0
ZINC32534838	c1ccc(cc1)C[C@H](C1CCN(CC1)c1ncccn1)O	1
ZINC32597718	CCOC(=O)c1ccc(cc1)/N=C/1\C(=C\c2ccccc2)\SC(=N1)[O-]	0
ZINC32600394	c1ccc(cc1)c1nnnn1CN1CCOCC1	0
ZINC32602231	CC#C[C@H](c1ccc2ccccc2c1)N1CCOCC1	0
ZINC32602590	CC(C)[C@@](C)(C#Cc1ccccc1)N1CCOCC1	0
ZINC32802856	c1ccc(cc1)C#CCNC(=O)NCCc1cccs1	1
ZINC32906808	C[C@@H](C1CC1)N(C)S(=O)(=O)c1ccc(cc1)F	0
ZINC33269602	CCn1c2cc(c(cc2nc(c1=O)C(=O)Nc1ccccc1F)C)C	0
ZINC33487726	COc1ccc(cc1)c1c(=O)n2c(nn1)sc(n2)[S-]	0
ZINC33844058	CCOP(=O)(C#C/C(=C/C)/C)OCC	1
ZINC34018224	C[C@@H](c1ccc(cc1)C(F)(F)F)Sc1ncn[nH]1	0
ZINC34135547	C[C@]1(CO1)C#CC(C)(C)[NH3+]	0
ZINC34199262	CC(C)(C)OC(=O)c1ccc(cc1)C#C	0
ZINC34285985	c1ccc(cc1)COC(=O)N[C@H](Cc1cccc(c1)F)C(=O)[O-]	0
ZINC34335428	C#CCNc1ccc(c(c1)Cl)Cl	1
ZINC34380914	CC(C)[C@@H](CO)[NH2+]Cc1ccccc1	1
ZINC34411954	C#Cc1c(cccn1)O	1
ZINC34518876	C=CCC[C@H]1CCC(=O)C1=C	0
ZINC34604622	CC(C)(C)OC(=O)NCC(=O)NCC#C	0
ZINC34623482	COc1ccc(cc1)COCCC#CCO	0
ZINC34771909	CC[C@@H](C)NC(=S)N(CCC[NH+]1CCOCC1)Cc1ccccc1	0
ZINC34964907	COCCOc1cc(c(cc1OCCOC)[N+](=O)[O-])C#N	0
ZINC35074985	C[C@@H]1CCC[N@@H+](C1)C[C@@H](COC(C)(C)CC#C)O	0
ZINC35278436	Cc1cc(ccc1N)O[C@@H](C)c1ccccc1	1
ZINC35509106	c1ccc(cc1)CS(=O)(=O)N1CC(C1)OCc1cccc(c1)F	0
ZINC35527939	c1ccc(cc1)c1nnc(o1)c1cccnc1NC[C@@H]1CCCO1	0
ZINC35590828	C[C@@H]1C[C@@H](C[N@@H+](C1)C[C@@H](COCCOc1ccc(cc1)C(C)C)O)C	0
ZINC35630120	Cc1cccc(c1)C1(CCC2(CC1)OCCO2)C[NH3+]	0
ZINC35644100	c1c(cc(c2c1[C@](OC(=O)N2)(C#CC1(CC1)O)C(F)(F)F)O)Cl	0
ZINC35653045	C#CCO[C@@H]1[C@@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC35687121	C#CCN1CC[NH+](CC1)CCC(=O)[O-]	1
ZINC35767146	C=CCn1c(nnc1SCc1ncc(o1)c1ccccc1)C1CC1	1
ZINC35872946	C[C@H]1C(=O)N(Cc2cc(ccc2O1)NC(=O)C1CCCC1)CCOC	0
ZINC36015489	C[C@H](C(=O)NCC(C)C)NC(=O)[C@@H]1CC(=NO1)c1ccccc1	0
ZINC36047689	CN(C)/C=C/C(=O)c1cc2c(cc1Br)OCCCO2	0
ZINC36096562	COCCN(Cc1cccs1)C[C@@H](COCC#C)O	0
ZINC36096822	COCC[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36097618	Cc1ccc(o1)CN(Cc1ccco1)C[C@H](COCC(C)C)O	0
ZINC36097946	Cc1ccc(o1)C[N@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36097994	Cc1ccc(o1)C[N@@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36098157	CC[C@H](C)[N@@H+](Cc1cccn1C)C[C@@H](COCC#C)O	0
ZINC36098306	COc1cccc(c1)C[N@@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36098626	Cc1cccc(c1)CN(CCN1CCOCC1)C[C@@H](COCC#C)O	0
ZINC36099287	COCC[N@H+](Cc1ccsc1)C[C@@H](COCC#C)O	0
ZINC36099746	CCC[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCC#C)O	0
ZINC36100370	CC(C)CC[N@@H+](Cc1cccc(c1)OC)C[C@@H](COCC#C)O	0
ZINC36101469	CCC[N@H+](Cc1ccc(s1)C)C[C@H](COCc1ccccc1)O	0
ZINC36101781	Cc1ccc(cc1)C[N@@H+](C[C@@H](c1ccccc1)O)C(C)C	1
ZINC36102192	COc1ccc(cc1)C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36102235	CC(C)[N@@H+](Cc1ccc(cc1)OC)C[C@H](COCC#C)O	0
ZINC36103271	C#CCOC[C@@H](C[N@H+](Cc1ccccc1)Cc1ccco1)O	0
ZINC36103860	Cc1ccc(c(c1)C[N@@H+](C[C@H](Cc1ccccc1)O)C(C)C)C	1
ZINC36104319	C#CCOC[C@@H](C[N@H+](Cc1ccccc1)Cc1cccc(c1)F)O	0
ZINC36104455	Cc1ccccc1C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36378412	CC1(CC2=[N+]([C@@H]([N-]C(=C2CO1)[S-])c1ccccc1)CCOC)C	0
ZINC36533592	C#Cc1ccc(c(c1)[N+](=O)[O-])C(F)(F)F	1
ZINC36563658	c1ccc(cc1)CN(CCC#N)C(=O)c1cc(cc(c1)Cl)Cl	0
ZINC36700057	c1ccc(cc1)[C@@H]1CN(CCO1)CCCCNC(=O)C1CCCCC1	0
ZINC36754602	CN(CC(=O)Nc1cccc(c1)C#N)S(=O)(=O)c1ccccc1	0
ZINC36932241	Cc1nc(cs1)[C@H](C)[NH2+]C1CCN(CC1)c1cccc[nH+]1	0
ZINC36965711	COCc1ccc(cc1)C(=O)Nc1ccc(cc1)C(=O)[O-]	0
ZINC37085316	CC(C)(C(=O)OC)[NH2+]Cc1cnn(c1)c1ccccc1	0
ZINC37263076	c1ccc(cc1)C[N@H+]1C[C@H]2CC[C@@H]1[C@@H]2Br	1
ZINC37566921	c1ccc(cc1)NC(=O)c1ccc(cc1)C#CCO	1
ZINC38144626	COc1ccc(cc1)CCNC(=O)c1ccccc1	0
ZINC38282149	CCC#CC[C@@H](C(=O)OC)[NH3+]	0
ZINC38339944	Cc1cs/c(=N/C(=O)C)/n1Cc1ccccc1	0
ZINC38486578	CC(C)c1ccc(cc1)Nc1cc(nc2c1cccc2)C(=O)OC	0
ZINC38488440	c1ccc(cc1)Cn1c2c(c(=O)[nH]c1=O)[C@@H](NC(=O)N2)c1ccco1	0
ZINC38739712	c1ccc(cc1)NC(=O)Cc1csc(n1)NC(=O)c1ccsc1	0
ZINC38841434	CC(=O)C#Cc1ccc(cc1)F	1
ZINC38873726	C#CCn1c2ccc(cc2s/c/1=N\C(=O)COc1ccc(cc1)F)Cl	1
ZINC38874300	C#CCn1c2c(cccc2s/c/1=N\C(=O)CCCc1ccccc1)F	1
ZINC38890692	Cc1nncn1c1ccccc1	1
ZINC39038368	c1cc(cc(c1)F)C#CC(=O)N	1
ZINC39048867	CC(C)([C@@H]1[C@@H](O1)C#C)O	0
ZINC39048885	C[C@H]1CCO[C@H](O1)C#C	0
ZINC39048931	C[C@@]1(COCN1C)C#C	0
ZINC39048975	C[NH2+]C#Cc1ccccc1	1
ZINC39049019	C#C[C@@H]1C[C@H]1c1cnc[nH]1	1
ZINC39049188	C#C[C@]1(C[C@@H]2[C@@H]1CCC2)[O-]	1
ZINC39049245	CC1=C(CCOC1=O)C#C	0
ZINC39049298	C[C@@H]1CCC[C@@H]2[C@]1(O2)C#C	0
ZINC39049330	C#CC1=C[C@@H](C[C@@H](C1)O)O	1
ZINC39049354	C#C[C@@]12CCCC[C@@H]1S2	1
ZINC39049377	CCCCCC#C[C@H]1CO1	0
ZINC39049378	C[C@@]1(C=C[C@]1(C#C)O)OC	0
ZINC39049498	CO[C@H]1CCC[C@@H](O1)C#C	0
ZINC39049524	C[C@H]1C[C@@](CCO1)(C#C)O	0
ZINC39049594	CC#C[C@H]1OCC[C@@H](O1)C	0
ZINC39049733	Cn1cccc1C#CCOC	0
ZINC39049893	C[C@]1(CCCCCC1=O)C#C	1
ZINC39063184	CC#CCc1ccccc1C=O	1
ZINC39066281	C#C[C@H]1CCCC[C@@H]1C(=O)[O-]	1
ZINC39068078	CC(=O)CC/C=C/C#C	1
ZINC39081762	CN(C#C[S-])c1ccccc1	1
ZINC39088215	C[C@@H](C#Cc1ccnc(c1)F)O	1
ZINC39089429	CC#C[C@@H](C)Oc1ccccc1	1
ZINC39089584	C1CCO[C@H](C1)OCC#CC#N	0
ZINC39098998	CCO[C@H]1CC[C@@H]([C@@H](O1)O/C=C\C)C	0
ZINC39099396	CCO[C@H]1[C@@H](C(=O)N1c1ccccc1)N	0
ZINC39100226	CCCCCC#Cc1ccc(cc1)OCC	1
ZINC39100596	CCC1([C@H](O1)c1ccccc1C#C)CC	0
ZINC39102641	CCC1=C(CCOC1=O)C#Cc1ccccc1	0
ZINC39103713	CC(C)[C@H]1CSCC(=O)O1	0
ZINC39104884	C[C@@]12CC[C@@]3([C@@](O1)([C@@](C2)(CO3)O)C)O	0
ZINC39110605	CCC(=O)O[C@]1(CC[N@H+](C[C@@H]1C)C)CC#C	0
ZINC39111479	C#CCC[C@H]1CCC[C@]21CO2	0
ZINC39111518	C1CCC(C1)SC#CC#N	1
ZINC39112375	CC#CC[C@@H]1CCC(=O)[C@H]1C(=O)OC	0
ZINC39119949	COc1ccc2ccc(cc2c1)C#C	1
ZINC39120330	CC(C)(c1ccccc1C#C)O	1
ZINC39136774	C[C@H]1CN(C[C@@H](O1)C)CC#C	0
ZINC39199636	c1ccc(cc1)C[N@H+]1CC[C@@](CC1)(c1cccc(c1)C(F)(F)F)O	1
ZINC39208620	CC(=O)[C@@H](CO)c1ccccc1	0
ZINC39325647	C#CCNc1cc(ccn1)C(F)(F)F	1
ZINC39337100	c1ccc(cc1)C#Cc1ccc(s1)[C@@H]1C=CN=N1	1
ZINC39350496	Cc1c2c(c3c(n1)nn1c3nc([O-])cc1[O-])CC(OC2)(C)C	0
ZINC39421929	c1ccc(cc1)C1=N[C@@H]2C=C(C=C(C2=C1)[O-])[N+](=O)[O-]	1
ZINC39478266	Cc1ccc(cc1C)C1=NN=C[C@@H]1C[N@H+]1CCCC[C@@H]1CCCO	0
ZINC39751993	C[C@@H]1C(=C(C(=N1)C(=O)N(C)[C@@H](C)c1ccccc1)C)C(=O)OC	0
ZINC39846591	CN(C)C(=O)CCCc1c2ccccc2[nH]c1c1ccccn1	0
ZINC39880613	CCCC[NH2+][C@H](CC(=O)Nc1ccccc1C(=O)OCC)C(=O)[O-]	0
ZINC39955590	c1cc(oc1)c1c(c(n(n1)c1ccc(cn1)S(=O)(=O)N)N)C#N	0
ZINC40001038	c1ccc(cc1)Sc1c(cccn1)C(=O)OCC(=O)C1=NC=CC1	0
ZINC40001905	C1C[C@H](CN(C1)CC1=NC(=O)[C@@H]2C(=N1)C=CS2)C(F)(F)F	0
ZINC40007546	c1ccc(cc1)COC[C@H](C[N@H+]1CCc2c(ccs2)[C@@H]1C1CC1)O	0
ZINC40017177	C#CCNC(=O)c1ccc[nH]c1=O	1
ZINC40088922	C[C@H]1C[C@H]1C(=O)NCCC(=O)NCC#Cc1ccccc1	1
ZINC40148371	C1=C[C@H]([NH+]=C1)[C@@H]1N=N[C@@H](O1)S	0
ZINC40159784	CC(C)(CNC(=O)c1c(ccs1)c1ccccc1)N1CCOCC1	0
ZINC40166441	CC[NH+](CC)CCOC(=S)NC[C@H]1CCS(=O)(=O)C1	0
ZINC40189640	C[C@@H](c1ccccc1)n1c2ccccc2[nH+]c1[C@H](C)NC(=O)COC	0
ZINC40201001	C#CCn1c2ccccc2nc1CCNC(=O)c1ccc(cc1)Br	1
ZINC40266460	CC1(Cc2c(sc3c2c(=O)[nH]c(n3)C[NH2+]C2CCCCC2)CO1)C	0
ZINC40266470	Cc1c(sc(n1)NCc1ccccc1)C(=O)NCc1ccccn1	0
ZINC40310648	Cc1cc2c(cc1C)n(c(n2)CCO)CC#C	1
ZINC40389680	CC[C@H](c1ccccc1)c1nc2ccccc2n1CCOC	0
ZINC40404447	COCCn1c2ccc(cc2nc1COc1ccccc1)C(F)(F)F	0
ZINC40404605	CC[C@@H](C)c1nc2cc(ccc2n1CCOC)Cl	0
ZINC40477928	C[C@H]1CN(CCO1)C(=O)c1ccc(c(c1)OC)OCC=C	0
ZINC40489514	c1ccc2c(c1)[nH]c(n2)[C@H]1CCCN(C1)C(=O)[C@@H]1CCCO1	0
ZINC40494054	COc1ccc(cc1OC)c1nc(on1)CNc1cccc(c1)C#C	1
ZINC40509899	Cc1c(nc(o1)c1ccccc1)/C(=N/C[C@H](C)[NH+]1CCOCC1)/O	0
ZINC40511244	C[C@H](c1nc(nc(n1)N(C)C)N)N1CCO[C@@H](C1)c1ccccc1	0
ZINC40516639	c1ccc(cc1)N1C(=O)CNC(=N1)C(=O)NCCc1ccsc1	0
ZINC40564675	C#Cc1cccc2c1C(=O)C(=O)N2	1
ZINC40571221	CCN(CCO)c1c(c(ncn1)Cl)[N+](=O)[O-]	0
ZINC40610404	C[NH+]1CCN(CC1)c1c(c(ncn1)N(C)c1ccccc1)[N+](=O)[O-]	1
ZINC40686924	c1nc(c(c(n1)N(CC#N)CC#N)N)NC[C@H]1CCCO1	0
ZINC40756774	C[C@H](COC)Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40759902	c1ccc2c(c1)nnn2c1c(c(nc[nH+]1)Nc1cccnc1)N	0
ZINC40948448	Cc1cc(cc(c1Cl)C)OCCCC(=O)Oc1ccccc1Cl	0
ZINC41194806	c1ccc(cc1)OCCC(=O)N1CCO[C@H]2[C@H]1CCCC2	0
ZINC41249932	c1ccc(cc1)OCCNc1ccc(cc1)N	1
ZINC41262519	Cc1ccc(cc1)C1(CCOCC1)CC(=O)[O-]	0
ZINC41320733	Cc1csc(n1)CCNC(=O)NC[C@H]1CCOC1	0
ZINC41466229	Cc1ccc[n+](c1)/C(=C(\NCc1ccco1)/S)/C(=O)c1ccccc1	0
ZINC41521152	Cc1csc(n1)[C@H](C#N)C(=O)c1csc2c1CCCC2	0
ZINC41531971	C[NH+](C)CCNc1c2ccccc2nnc1C#N	0
ZINC41552200	C[C@H](C(=O)[C@@H](C#N)c1ccc(cn1)C(F)(F)F)OCc1ccccc1	0
ZINC41645831	C[C@@H](CNC(=O)C(=O)Nc1cccc(c1)C#C)N(C)c1ccccc1	1
ZINC41787679	CC(C)[C@@H](CNC(=O)COc1ccccc1)Nc1ccccc1	0
ZINC42049785	C[C@@H](c1ccncc1)NC(=O)CCC(C)C	0
ZINC42062082	c1ccc(cc1)C#CCNC(=O)Cc1ccc2c(c1)CCC2	1
ZINC42255777	C#Cc1cccc(c1)NC(=O)c1ccc(cc1F)[N+](=O)[O-]	1
ZINC42325480	C[C@@H]([C@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	0
ZINC42331477	C[C@@H](C(=O)N(CC=C)CC=C)[N@@H+]1CCN(CC1)C(=O)[C@H]1CCCO1	0
ZINC42362274	COc1ccccc1/C=C(\c1ccccc1)/C(=O)OCC#C	0
ZINC42362343	CN(c1ccccc1)S(=O)(=O)c1ccc(cc1)C(=O)OCC#C	0
ZINC42362467	Cc1c(c(no1)c1ccccc1)C(=O)OCC#C	0
ZINC42362584	Cc1c(=O)c2cccc(c2oc1c1ccccc1)C(=O)OCC#C	0
ZINC42362671	Cc1c(c(on1)C)COc1ccc(cc1OC)C(=O)OCC#C	0
ZINC42596785	C#CCN1CCN(CC1)Cc1nnc2n1CCCCC2	1
ZINC42622309	COc1cccc(c1)CC(=O)O[C@H](c1ccccc1)c1ccccn1	0
ZINC42637769	Cc1c(c(n(n1)c1ccccc1)C)N[C@H](C)C(=O)N(CC=C)CC=C	0
ZINC42771173	c1ccc(cc1)c1cc(ccc1OCC[C@@H]1CCCC[NH2+]1)Cl	1
ZINC43065307	C[C@H](CCCC(C)C)C/C=C\C(=C/C(=O)OCC#C)\C	0
ZINC43199155	CC#CCC[C@H]([C@H]1CO1)O	0
ZINC43199402	C1CCO[C@H](C1)OCC#CCCCCCCC(=O)[O-]	0
ZINC43398653	c1cc(c(cc1Cl)NC(=O)N1CCCCCC1)N1CCOCC1	0
ZINC43465104	c1ccc(c(c1)O)OCC#CCCl	1
ZINC43480944	Cc1ccccc1C[N@@H+]1CC[C@H](CC1)NC(=O)NCC#C	1
ZINC43526484	COCCNC(=S)NC[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C#C	0
ZINC43527675	CN(CC#C)C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=S)NCCOC	0
ZINC43684816	c1ccc(cc1)c1nnc(o1)SCc1ccc(cc1)OC(F)(F)F	1
ZINC43731888	C#CCNC(=O)[C@@H]1CC(=O)N(C1)c1cccc(c1)Br	1
ZINC43735916	C[C@@]12CC[C@@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC[C@]2(O)OC#C)O	0
ZINC43735919	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(O)OC#C)O	0
ZINC43881266	CC(=O)N1CCC(CC1)NC(=O)Nc1[nH]c2ccccc2n1	0
ZINC43982322	Cc1c(c(on1)C)CN(C)C(=O)Nc1cccc(c1)C#C	1
ZINC43984177	CC(C)[C@@H](CNC(=O)Nc1cccc(c1)C#C)N1CCOCC1	0
ZINC43984926	CC(C)OC(=O)CCNC(=O)Nc1cccc(c1)C#C	0
ZINC43986401	C#Cc1cccc(c1)NC(=O)NC[C@@H]1CCCO1	0
ZINC44330457	CC(C)[C@@H](C(=O)NCC#C)Oc1ccccc1Br	1
ZINC44549393	C#CCSc1nncn1NS(=O)(=O)c1ccccc1	1
ZINC44549393	C#CCSc1nncn1[N-]S(=O)(=O)c1ccccc1	1
ZINC44640873	Cc1ccccc1CNC(=O)[C@@H](C)S(=O)(=O)Cc1ccccc1	0
ZINC44644640	C[NH+](C)[C@@H](CN1C(=O)c2ccccc2S1(=O)=O)c1ccccc1OC	0
ZINC44656418	COCCCC[NH2+][C@H](Cc1ccccc1)c1ccccc1	0
ZINC44667978	CCCc1ccc(cc1)S(=O)(=O)[N-]c1cccc(c1)NC(=O)CC	0
ZINC44896531	Cc1c(nc(o1)c1ccccc1)C[N@@H+]1C[C@@H](O[C@H](C1)C)C	0
ZINC44896534	Cc1cc(on1)NC(=O)C[N@H+](C)CCOc1ccccc1	0
ZINC44914164	C#CCNC(=O)CN1CCN(CC1)Cc1nc(no1)c1ccccc1	1
ZINC45127536	C[C@H](c1ccccc1Cl)NC(=O)NNC(=O)c1ccccc1	0
ZINC45154066	C[C@@H]([C@H]1CCCO1)NC(=O)N[C@@H](c1ccccc1)c1ccco1	0
ZINC45221486	C#CC[C@H]1C[N@H+]2CC[C@@H]1[C@@H](C2)c1ccccc1	1
ZINC45232572	c1cnc2c(c1N)[nH]c(=O)[nH]2	0
ZINC45291936	CCOCCCNC(=O)[C@@H]1CC(=O)N(C1)[C@@H](C)c1ccccc1	0
ZINC45332654	CCOc1ccc(cc1)CN(C)C(=O)[C@H]1COc2ccccc2O1	0
ZINC45339758	c1ccc(cc1)c1cc(on1)CS(=O)(=O)C[C@H]1CCCO1	0
ZINC45357739	c1ccc(cc1)c1nc(on1)CS(=O)(=O)C[C@H]1CCCO1	0
ZINC45359778	C[C@H](C(=O)NC(C)(C)C)S(=O)(=O)C[C@H]1CCCO1	0
ZINC45430871	c1ccc(cc1)C#CCNC(=O)N1CCC[C@@H]1c1ccncc1	1
ZINC45548472	c1ccc(cc1)[C@@H]1CC[N@H+](CC1)[C@@H](c1ccccc1)C(=O)NC(=O)N	0
ZINC45604112	Cc1ccc(cc1)OCC(=O)NCC#C	1
ZINC45620770	CCOc1cc(sc1C(=O)NCC#C)c1ccccc1	1
ZINC45871917	Cc1c2cc(c(nc2n(n1)C)C)C(=O)OC1CCCC1	0
ZINC45910922	C#CC[NH+]1CCN(CC1)c1ccc(cc1)[N+](=O)[O-]	1
ZINC45945949	CC(C)OCCC[NH2+]Cc1ccc(cc1)OCC#C	0
ZINC45945964	CCOc1cccc(c1OCC#C)C[NH2+]CCCOC	0
ZINC45946125	C[C@H](C[NH2+]Cc1cc(c(c(c1)Cl)OCC#C)OC)O	1
ZINC45946461	CCOc1cccc(c1OCC#C)CNCC[NH+](C)C	1
ZINC45946464	CN(C)CC[NH2+]Cc1c2ccccc2ccc1OCC#C	1
ZINC46021184	COc1ccc(cc1OC(F)F)CNC(=O)N1CCC[C@@H](C1)O	0
ZINC46469050	CC(=O)N[C@@H](Cc1c[nH]c2c1cccc2)C(=O)N(C)c1ccccc1	0
ZINC46501657	Cc1ccc(c(c1)C(=O)Nc1ccc(cc1)OC[C@@H]1CCCO1)C	0
ZINC46890719	C[C@H]1CN(C[C@@H](O1)C)C(=O)NCC#Cc1ccccc1	0
ZINC46964639	Cc1cccnc1NC(=O)N[C@@H](C)c1nncn1C	0
ZINC47131616	COCCn1c2ccccc2[nH+]c1Cc1cccs1	0
ZINC47399816	C#Cc1cccc(c1)NC(=O)NCc1nc(cs1)c1ccccc1	1
ZINC47432210	c1ccc(cc1)C#CCNC(=O)Cn1c(=O)c2ccccc2[nH]c1=O	1
ZINC47732026	C#CCOC(=O)c1c2n(c(n1)c1ccccc1)CCCCC2	0
ZINC47895875	c1ccc(cc1)C#CCOC(=O)[C@H]1CC(=O)Nc2c1cccc2	0
ZINC47895967	c1ccc(cc1)C#CCOC(=O)CCCNC(=O)c1cccs1	0
ZINC47896037	c1ccc(cc1)C#CCOC(=O)c1cccc(c1)n1cnnn1	0
ZINC47896085	c1ccc(cc1)C#CCOC(=O)CCc1c[nH]c2c1cccc2	0
ZINC47911171	c1ccc(cc1)Oc1ccc(cc1)NC(=O)CN1CCCS1(=O)=O	0
ZINC48047780	CCCC[N@H+](Cc1cccc(c1)Br)CC(=O)N	0
ZINC48236189	Cc1ccc(o1)[C@@H](CNC(=O)NC[C@@H]1CCOC1)[NH+]1CCOCC1	0
ZINC48262444	Cc1ccc(cn1)CNC(=O)[C@H]1CC(=O)N(C1)Cc1ccco1	0
ZINC48415696	c1ccc(cc1)C#CCNC(=O)NC[C@@H]1CCOC1	0
ZINC48415742	C[C@@H](c1ccc(cc1OC)OC)NC(=O)NCC#Cc1ccccc1	1
ZINC48415777	Cn1c2c(cn1)[C@@H](CCC2)NC(=O)NCC#Cc1ccccc1	1
ZINC48433474	Cc1nn(c(=S)s1)CN1CCO[C@H](C1)c1ccccc1	0
ZINC48531685	CCc1ccccc1OC/C(=N/S(=O)(=O)c1cccnc1)/[O-]	0
ZINC48577509	C[C@@H](c1ccccc1)NC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC48732751	c1ccc(cc1)C1(CC1)CNC(=O)c1[nH]nc([O-])n1	0
ZINC48906896	c1c(cc(cc1F)Br)CNS(=O)(=O)c1c[nH]nc1	0
ZINC48911302	CCS(=O)(=O)CC(=O)NCCSCc1ccccc1	0
ZINC48937329	CCCS(=O)(=O)CC(=O)N1CCC(CC1)CC(=O)N	0
ZINC48942707	CCOc1ccccc1CNC(=O)[C@H](C)S(=O)(=O)C	0
ZINC48948895	Cc1ccccc1C1(CCOCC1)CNC(=O)C(C)C	0
ZINC48961363	C[C@H]1COCCN1Cc1c([nH+]nn1c1ccccc1)[O-]	0
ZINC49005588	C#CCOC(=O)CCNC(=O)c1cccs1	0
ZINC49028860	C#CCOCC1CCN(CC1)C(=O)CCS(=O)(=O)c1ccccc1	0
ZINC49031830	C#CCOC[C@@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC49031836	COc1ccc(cc1OC)S(=O)(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC49031856	C#CCOC[C@H]1CCCN(C1)S(=O)(=O)c1c(cccc1F)F	0
ZINC49226252	Cc1c(cnn1C)C(=O)N[C@H](C)CN1CCCC1=O	0
ZINC49302052	COc1ccc(cc1NC(=O)C(=O)NCC(=C)Br)Cl	0
ZINC49302542	C[C@H](C(=O)NCC#C)SC[C@@H](c1ccccc1)O	1
ZINC49315355	CC(=O)N1CCC[C@@H]1C(=O)NCC#Cc1ccccc1	1
ZINC49318001	CCC(CC)[C@H](c1cccs1)NC(=O)CNC(=O)OC	0
ZINC49339031	C#CCNC(=O)NCC(=O)Nc1ccc(cc1)Br	1
ZINC49339955	CCOCCNC(=O)N(CC#C)Cc1ccc(cc1)C	0
ZINC49340346	c1ccc(cc1)CNC(=O)NCC#Cc1ccccc1	1
ZINC49346762	c1ccc(cc1)C#CCNC(=O)c1n[nH]c(=O)[nH]1	1
ZINC49400931	c1ccc(cc1)C#CCNC(=O)[C@@H]1C[C@@H]1c1ccco1	1
ZINC49427707	CN(CCOC)C(=O)C(=O)Nc1ccc(c(c1)Cl)C#N	0
ZINC49450670	c1c(c[nH]c1C(=O)N1CCC[C@H](C1)N1CCNC1=O)Br	0
ZINC49459667	COCCCNC(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC49467688	Cc1ccc(cc1)Nc1cc(nc([nH+]1)CCOC)N	0
ZINC49497291	CCOC(=O)[C@@H](C)NC(=O)C#Cc1ccccc1	0
ZINC49513775	Cc1ccc(cc1)n1c(nnn1)SC/C=C/Cl	0
ZINC49524205	COC(=O)c1c(nc2ccccc2n1)NCc1ccccc1	0
ZINC50009690	CN(c1cccc(c1)F)C(=O)c1ccccc1O	0
ZINC50048373	COC(=O)[C@H]1CCC[N@H+]1Cc1ccc(cc1)F	0
ZINC50064146	CCOC(=O)[C@@H]1CCC[N@@H+]1CCc1ccccc1	0
ZINC50695208	CCCNC(=O)[C@H]1CCCN(C1)C(=O)[C@@H](c1ccccc1)OC	0
ZINC51151157	c1ccc(cc1)CCOCCC[NH+]1CCOCC1	0
ZINC51210532	c1ccc(cc1)CCOCCC[NH+]1CCN(CC1)CCO	0
ZINC51286007	COCCCN1CCN(CC1)Cc1ccc(c(c1OC)OC)OC	0
ZINC51587702	CCCCNC(=O)[C@@H]1CCCN(C1)C(=O)Nc1cccc(c1)C#C	1
ZINC51641613	C#CCNC(=O)CNC(=O)Nc1ccc[nH+]c1N1CCCCC1	1
ZINC51706109	Cc1c(cccc1OC(=O)c1cn(nn1)c1ccccc1)[N+](=O)[O-]	0
ZINC51960020	c1ccc(cc1)OCCOCC[N@H+]1CC[C@@H](CC1)C[NH+]1CCOCC1	0
ZINC52737936	C#CCNC(=O)c1c2c(sc1n1cccc1)CSCC2	1
ZINC52745898	C#CCCCOC(=O)c1nc(n(n1)c1ccccc1)c1ccccc1	0
ZINC52816561	COC(=O)CC[NH+]1CCN(CC1)Cc1ccsc1	0
ZINC52851987	CN1CCN([C@H](C1)c1ccccc1)C(=O)c1ccc(=O)[nH]c1	0
ZINC53057727	COCCOc1c(cccn1)C(=O)NCC#Cc1ccccc1	0
ZINC53668585	CCS(=O)(=O)N[C@@H](C)c1ccc(c(c1)OC)OCc1ccccc1	1
ZINC53669149	Cc1c(c(n(n1)C)C)S(=O)(=O)N[C@@H](c1ccccc1)C(=O)NC	0
ZINC54248825	C[C@H](c1ccccc1Cl)NC(=O)COc1ccc(cc1)NC(=O)OC	0
ZINC54387636	C#Cc1cccc(c1)NC(=O)N(Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC54395678	Cc1cc(cc(c1OCC(F)(F)F)C)C[N@H+](C)CC(=O)NCC#C	1
ZINC54417567	Cn1c2c(cn1)c(=O)[nH]c(n2)C[NH+]1CCN(CC1)c1ccccc1	1
ZINC54545666	c1ccc2c(c1)cnn(c2=O)CN1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC54545707	c1cc(ccc1c1ncn(n1)CN1CCO[C@@H]2[C@@H]1CCCC2)[N+](=O)[O-]	0
ZINC54556540	CC(C)[C@@H]1CC[C@H](CC1)[NH2+]C[C@H]1CCCN(C1)C	0
ZINC54794947	C#CCOC(=O)CCNC(=O)Cc1ccccc1	0
ZINC55035833	C=CCN(CC#Cc1ccccc1)Cc1ccoc1	1
ZINC55042113	CCCCN(CC#Cc1ccccc1)C(=O)c1c(cco1)C	1
ZINC55059660	CCOC(=O)CC[N@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC55061128	CCCCN(CC#Cc1ccccc1)C(=O)c1cccc(c1)C#N	1
ZINC55108664	CCCN(CC#Cc1ccccc1)C(=O)CCn1ccnc1CC	1
ZINC55125410	Cc1ccc(c(c1)[N+](=O)[O-])OC(=O)[C@H](C)Oc1ccc(cc1)OC	0
ZINC55182547	CCCN(CC#Cc1ccccc1)Cc1cc(n[nH]1)C	1
ZINC55196429	CCCN(CC#Cc1ccccc1)C(=O)c1ccc2c(c1)nnn2C	1
ZINC55214594	C[C@H](CC#CCN1CCCC[C@@H]1c1cccnc1)OCCC#N	0
ZINC55226914	Cc1csc([nH+]1)N1CCN(CC1)C(=O)Cn1c(c(sc1=O)C)C	0
ZINC55253824	C=CCN(CC#Cc1ccccc1)Cc1cnc(nc1)NCC(=O)[O-]	1
ZINC55255567	CCn1c(c(c(n1)C)C[N@@H+](CCOC)Cc1c(cccc1OC)O)C	0
ZINC55270169	C#Cc1ccc(cc1)C[N@@H+](CCN1CCOCC1)Cc1ccco1	0
ZINC55307557	CC[C@H](C)N(CCCn1c(cc(n1)C)C)CC#Cc1ccccc1	1
ZINC55317348	c1ccc(cc1)C#CCNC(=O)Cc1ccc(cc1)OC(F)F	1
ZINC55317391	Cc1nc(cs1)c1cc([nH]c1)C(=O)NCC#Cc1ccccc1	1
ZINC55361009	C=CC[C@@H]1CC=C[C@H]([N@@H+]1CC1CCOCC1)c1ccccc1	0
ZINC55403173	Cc1ncc([nH]1)CN(CC=C)CC#Cc1ccccc1	1
ZINC55414077	CCSc1nc(cs1)CC(=O)N(CC=C)CC#Cc1ccccc1	1
ZINC55447801	CC=C1CC(=C)[C@@](C(=O)OCC2=CCN3[C@@H]2[C@@H](CC3)OC1=O)(C)O	0
ZINC55505164	Cc1c(c(on1)C)CN1CCC[C@H]1Cc1ccccc1	1
ZINC55675468	CCN(c1cc(ccc1C)C)S(=O)(=O)c1ccc(cc1)C(=O)C	0
ZINC55929891	CN(CCOC)C(=O)c1ccc(c(c1)S(=O)(=O)N1CCCCC1)F	0
ZINC56215611	Cc1cc(ccc1OC)N[C@@H](C)C(=O)N[C@@H](C)c1ccccc1	0
ZINC56217421	c1ccc(cc1)c1ccsc1C(=O)OCCNC(=O)c1ccncc1	0
ZINC56231909	Cc1c(cccc1[N+](=O)[O-])C(=O)OCC#Cc1ccccc1	0
ZINC56232119	c1ccc(cc1)C#CCOC(=O)CSCc1cc(=O)n2ccsc2n1	0
ZINC56232119	c1ccc(cc1)C#CCOC(=O)CSCc1cc(=O)n2ccsc2[nH+]1	0
ZINC56329094	c1ccc(cc1)C#CCNC(=O)c1ccc(o1)S(=O)(=O)N	1
ZINC56444131	Cc1ccc(cc1)[C@H](C)NC(=O)NCC(=O)Nc1cccc(c1)C#C	1
ZINC56468731	CNS(=O)(=O)c1ccc(o1)C(=O)NC[C@@H](c1ccccc1)OC	0
ZINC56799424	CCCNC(=O)CNC(=O)N1CCC[C@@H]1CCc1ccccc1	0
ZINC56907560	C#CCOC[C@H]1CCCN(C1)S(=O)(=O)Cc1ccccc1	0
ZINC56919533	CCOCCCNC(=O)C1(CC1)c1cc(on1)c1ccccc1	0
ZINC56922601	c1ccc(cc1)COC[C@H]1CCCN(C1)C(=O)c1ccco1	0
ZINC56922863	CN(C)c1cccc(c1)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56922880	C#CCOC[C@@H]1CCCN(C1)C(=O)CCSc1ccccc1	0
ZINC56923008	Cc1cccc(c1)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923112	C#CCOC[C@@H]1CCCN(C1)C(=O)COc1ccc2ccccc2c1	0
ZINC56923120	CCOc1ccc(cc1)OCC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923183	C#CCOC[C@H]1CCCN(C1)C(=O)[C@@H]1CC(=O)N(C1)c1ccccc1	0
ZINC56923222	C#CCOC[C@@H]1CCCN(C1)C(=O)c1c[nH]c2c1cccc2	0
ZINC56923489	CCOc1ccc(cc1)NC(=O)N1CCC[C@H](C1)COCC#C	0
ZINC57171133	CC(C)(C)c1ccc(cc1)CCNC(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC57171700	C#CCN1CCC(CC1)C(=O)NCCNc1c(cccn1)C#N	1
ZINC57330495	c1ccc(cc1)Nc1cc(ncn1)NC1CC[NH2+]CC1	1
ZINC57383839	C[C@@H](CC(=O)NCC#C)c1ccc(cc1)C(F)(F)F	1
ZINC57425153	COc1cc(ccc1OS(=O)(=O)c1ccc(cc1)C(F)(F)F)CC=C	0
ZINC57605211	CC[C@@H]1c2cccn2CCN1Cc1cccc(c1)OCC#C	1
ZINC57810996	CCn1cc(c(n1)C)CN(Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC58091071	COCCN(Cc1ccco1)C(=O)c1ccnc(c1)n1ccnc1	0
ZINC58159523	C[C@H]1C[C@H]1c1ccc(o1)C[N@@H+](CCCNS(=O)(=O)C)C1CC1	0
ZINC58167130	Cc1ccc(cc1C)SCCNC(=O)C1CCN(CC1)CC#C	1
ZINC58192561	C#CCNC(=O)c1ccccc1NCc1cc(=O)n2ccsc2n1	1
ZINC58218325	CCOc1ccccc1O[C@@H]1CCN(CC1)[C@H](C)C(=O)NCC#C	1
ZINC58245316	CCN(C[C@@H]1CCOC1)C(=O)CCNS(=O)(=O)c1ccccc1	0
ZINC58249170	Cc1ccc(cc1)CN(CC#C)C(=O)NCCC(=O)N1CCOCC1	0
ZINC58265292	c1ccc(cc1)C#CCOC(=O)c1cn2CCS(=O)(=O)N=c2cc1	0
ZINC58326492	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)C(=O)NC[C@@H]1COc2ccccc2O1	0
ZINC58356441	c1ccc(cc1)C#CCNC(=O)c1c[nH]c(=S)n1c1ccccc1	1
ZINC58356707	c1ccc(cc1)CCOCCC[N@H+]1CCC[C@@H]1c1ccsc1	0
ZINC58357208	COc1cc2c(cc1OC)[C@H](N(CC2)CC#C)CC(=O)OC	0
ZINC58420468	C[C@@H](c1ccccc1)NC(=O)CN1CC[N@H+](CC1)Cc1cscn1	0
ZINC58432084	C#CC[N@H+]1CCCC[C@@H]1c1nc(no1)c1ccccc1	1
ZINC58617017	CS(=O)(=O)c1ccc(c(c1)NC(=O)COCCc1ccccc1)Cl	0
ZINC58650397	C#Cc1cccc(c1)S(=O)(=O)N	1
ZINC58680652	C#CCOC(=O)c1ccc(=O)n(n1)c1ccccc1	0
ZINC58692914	Cc1c(sc(n1)Cc1ccc(cc1)F)C(=O)OCC#C	0
ZINC58818362	COc1ccc(c(c1)/C=C/C(=O)OCC#C)OC	0
ZINC58818738	CCCc1ccc(cc1)C(=O)CCC(=O)OCC#C	0
ZINC58823214	C[C@H]1CCCN(C1)c1ccc(cc1F)c1csc(n1)N	0
ZINC58823926	C#CCOC(=O)C1(CC1)c1ccccc1	0
ZINC58824427	C[C@H](C(=O)OCC#C)NC(=O)c1ccc(cc1)C(C)(C)C	0
ZINC58837733	CCCOC(=O)c1ccccc1SCc1c(noc1C)C	0
ZINC58885590	C=CCNC(=O)C(=O)NN=C1CCCCCCCCCCC1	0
ZINC58911878	CCCc1c(cnn1Cc1ccccc1)C(=O)OCC#C	0
ZINC58948955	CCOc1ccc(cc1)[C@@H]1C(=C(OC(=C1C(=O)OC)N)C)C(=O)C	0
ZINC59147812	CCCCOc1ccc(cc1)/C=N/Nc1ccc(cc1)C(=O)OC	0
ZINC59147969	CCCCOc1ccc(cc1)/C=N/NC(=O)C[C@H](C)O	0
ZINC59170756	c1ccc(cc1)/[NH+]=c\1/c(cc2cc(ccc2o1)[N+](=O)[O-])C(=S)N	1
ZINC59346669	Cc1c([nH+]c[nH]1)CSCCNC(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC59383561	c1ccc(cc1)CN[C@@H](CO)C#CC[NH+]1CCCCCC1	1
ZINC59383584	C[N+](CC#Cc1ccccc1)(C1CCCCC1)C1CCCCC1	1
ZINC59408650	CC[C@H](C)NC(=S)N(Cc1ccccc1)Cc1ccc(cc1Cl)Cl	1
ZINC59447121	CCN(CC#C[C@H](C)O)c1ccccc1	1
ZINC59447150	CCN(CC#CCC(C(=O)OCC)C(=O)OCC)c1ccccc1	0
ZINC59676992	CC(C)(C#Cc1ccc2c3c1cccc3C(=O)OC2=O)O	0
ZINC59829748	C#CCN([C@@H]1CCS(=O)(=O)C1)S(=O)(=O)c1ccc(c(c1)Cl)C#N	1
ZINC60099549	Cc1ccc(cc1)CN(CC#C)CC(=O)N1CCc2ccccc2C1	1
ZINC60126618	CC(C)(C)[C@@H]1CCc2c(cc(s2)C(=O)NCCCCC(=O)OC)C1	0
ZINC60458430	CCCCOc1ccc(cc1OC)/C=N/OCC(=O)NCC#C	1
ZINC60560169	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)/C=C/c1ccccc1OC(F)F	1
ZINC60564635	C[C@@H]1CCc2c(cc(s2)C(=O)N(C)CC(=O)N)C1	0
ZINC60697362	Cc1c(c(on1)C)CCC(=O)OCC#C	0
ZINC60708910	COCCNS(=O)(=O)c1ccc(c(c1)C(=O)OCC#C)Cl	0
ZINC60709537	C#CCOC(=O)c1ccc2c(c1)C(=O)N(C2=O)C1CCCCC1	0
ZINC60711316	C#CCOC(=O)c1cnn(n1)c1ccccc1	0
ZINC60715360	C#CCOC(=O)c1cc(sc1Cl)Cl	0
ZINC60723670	Cc1nnc(n1Cc1ccccc1)SCC(=O)OCC#C	0
ZINC60752931	C#CCOC(=O)CCNC(=O)c1ccc(cc1F)F	0
ZINC60832182	COc1ccc(cc1)C[NH2+]C[C@H](c1ccccc1OC)N1CCCC1	0
ZINC60833146	C#CCOc1ccccc1C[NH2+]Cc1nnc2n1CCCCC2	1
ZINC60985028	CN(C)C(=O)CSc1ccccc1C(=O)OCC#C	0
ZINC61069213	c1ccc(cc1)COC(=O)c1cccc(c1)n1c(=O)ccc([O-])n1	0
ZINC61143827	c1ccc(cc1)n1c(nnc1SC[C@@H]1CCCO1)Cc1cccs1	0
ZINC61166966	CN(CC(=O)OCC#C)C1=NS(=O)(=O)c2c1cccc2	0
ZINC61189644	CC(C)CN(CCOC)Cc1nnc(o1)c1ccccc1Cl	0
ZINC61390783	CCOC(=O)CSc1nnc(n1c1ccc(cc1)C)N1CCCCC1	0
ZINC61557340	COc1ccc(c(c1OC)OC)C[NH2+]CCCOC1CCCCC1	0
ZINC61586125	c1ccc2c(c1)cc(o2)CNC(=O)CCn1cnc2c(c1=O)ccs2	0
ZINC61759780	CC[C@@H](C)[N@@H+](CC#C)Cc1ccccc1	1
ZINC61899873	CC1CCN(CC1)c1ccc(cn1)CNC(=O)C1CCCC1	0
ZINC62006768	CCNC(=O)c1c(c(sn1)C(=O)N1CCN(CC1)c1ccccc1)N	0
ZINC62162490	Cc1cccc(n1)Nc1nc(cs1)C(=O)NCCCOC	0
ZINC62605381	Cc1ccc(c(c1)F)C#C	1
ZINC63276478	CCCCNC(=O)/C(=C\c1ccc(cc1)OCCC#C)/C#N	1
ZINC63393877	CC(C)(C)N(CC#Cc1ccccc1)Cc1ccccc1	1
ZINC63573977	CCc1cccc(c1)[N-]S(=O)(=O)[C@@H]1C(=NC(=C1C(=O)OCC)C)C	0
ZINC63830124	CNC(=O)CN(c1cccc(c1)C#C)C(=O)c1ccco1	1
ZINC63996681	Cc1c[nH]c(=O)n1c1ccc(cc1)C(=O)OCC#C	0
ZINC64040417	CCn1c(cc(n1)C)CN(C)C[C@@H]1[NH+]=c2cccc(c2=[NH+]1)C	0
ZINC64131708	CC#CC(=O)N1CCC[C@@H](C1)N1CC[NH+](CC1)c1ccccc1C	1
ZINC64352887	CCCc1nc(no1)C[N@@H+]1CCCN(CC1)S(=O)(=O)c1ccccc1	1
ZINC64442048	C#CCCN1CCN(CC1)C(=O)c1cccnc1Sc1ccccc1	1
ZINC64480913	c1ccc(cc1)N1C=CN2[C@H](C1=O)N=[NH+]C2=O	0
ZINC64561859	C[NH+]1CCCc2c1ccc(c2)NC(=O)N(C)CCOc1ccccc1	0
ZINC64565401	Cc1cn2c(=O)c(c(nc2s1)C)NC(=O)c1ccc(cc1)Cl	0
ZINC64710333	c1ccc(cc1)N1CCN(CC1)S(=O)(=O)[C@H]1CC[C@H](O1)[C@@H]1C=CN=N1	0
ZINC64960915	Cc1ccc2c(c1)c(=O)c(c[nH]2)[C@H]1NC(=NO1)c1ccccc1C	0
ZINC65166746	COCCCCN(Cc1ccccc1)C[C@@H](c1ccc(c(c1)F)F)O	0
ZINC65169010	CCOC(=O)CNC(=O)N1CCc2c(cnc(n2)c2ccccc2)C1	0
ZINC65347889	CSc1ccc(cc1)c1cnccc1C(=O)[O-]	0
ZINC65354983	COC(=O)c1ccc(c(c1)c1cccc(c1C(=O)[O-])Cl)Cl	0
ZINC65380747	CCn1c2ccccc2c(n1)CNc1cc(ncn1)N1CCOCC1	0
ZINC65394212	Cc1[nH+]c(cc(n1)N(C)C[C@H](C)N1CCOCC1)C(C)C	0
ZINC65398183	c1ccc(cc1)CN1CC[C@H](C1)C[NH2+]C1CCOCC1	0
ZINC65403753	c1ccc(cc1)C#CCN(C1CC1)C(=O)[C@H]1C=C(N=N1)C1CC1	1
ZINC65406009	COc1cccc(c1O)C(=O)N(CC=C)CC#Cc1ccccc1	1
ZINC65415711	Cn1c2c(cn1)c(=O)[nH]c(n2)CN(CC#C)C1CCCCC1	1
ZINC65455480	COc1c(cccn1)c1ccc(cc1)C[NH+]1CCCC1	0
ZINC65469323	CN(C)[C@H](c1ccccc1F)c1nc(n[nH]1)Cc1ccccc1	1
ZINC65474542	CCOc1cc2c(cc(nc2cc1OC)C(F)(F)F)c1ccccc1	1
ZINC65493397	CCCN(CC#Cc1ccccc1)C(=O)C1=CC(=NC(=O)C1)C	1
ZINC65504659	C[C@H](COC)[C@@H]1CC[N@H+](CC1)C/C=C/c1ccco1	0
ZINC65507849	Cc1cc(ccc1c1c(ncn1CC#C)c1ccccc1)OC	1
ZINC65523283	C[C@@H](C[NH2+]Cc1cn[nH]c1C(C)(C)C)N1CCOCC1	0
ZINC65553227	CC[C@@H]1CN(CCO1)C(=O)C[NH2+]C(C)(C)c1ccc2c(c1)OCO2	0
ZINC65593133	Cc1cnn(c1)CCC(=O)NCCc1ccc(cc1)OCC#C	1
ZINC65655596	Cn1cc(ccc1=O)NC(=O)c1cc2c(s1)CCC2	0
ZINC65734573	c1ccc(cc1)CO[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)N=[N+]=[N-]	0
ZINC65760730	CCc1nc(no1)CS(=O)(=O)[C@H](C)C(=O)NCc1ccccc1Cl	0
ZINC65945085	C#CCCN1CCN(CC1)c1c2cc(sc2ncn1)c1ccccc1	1
ZINC66055285	CC(C)(C)OC(=O)N(C)c1cccc2c1C[N@@H+](C2)Cc1ccccc1	0
ZINC66109836	CC[C@H](c1ccccc1)NCC(=O)N(C)c1ccccc1	0
ZINC66162281	COc1ccc(c(c1)NCc1ccc(cc1)OC[C@@H]1CCCO1)OC	0
ZINC66167428	CCCCCCNc1ccc(cc1)OCCOc1ccccc1	1
ZINC66182045	C[C@H](c1ccc(cc1)OCC(C)C)[NH2+]CC(C)(C)C	0
ZINC66231258	COc1ccc(cc1)C(=O)N[C@@H](c1ccccc1)C(=O)OCC#C	0
ZINC66238123	Cn1c(nnc1SC[C@@H](CN1CCOCC1)O)c1ccccc1F	0
ZINC66288115	C[C@H](C(=O)Nc1ccccc1C(=O)NCC#C)Sc1ccccc1	1
ZINC66344993	COc1ccc(cc1F)/C=C/C(=O)N[C@H](CC(=O)OC)c1cccs1	0
ZINC66519437	CC(=O)Nc1ccc(cc1)CC(=O)OCC#Cc1ccccc1	0
ZINC66519501	CC(=CC(=O)OCC#Cc1ccccc1)C	0
ZINC66519505	c1ccc(cc1)C#CCOC(=O)/C=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC66519506	c1ccc(cc1)C#CCOC(=O)CNC(=O)Cc1cccc(c1)F	0
ZINC66519513	c1ccc(cc1)C#CCOC(=O)Cn1c(=O)c2ccccc2[nH]c1=O	0
ZINC66519540	CS(=O)(=O)N1CCCC[C@H]1C(=O)OCC#Cc1ccccc1	0
ZINC66519541	CCCS(=O)(=O)N1CCC[C@@H]1C(=O)OCC#Cc1ccccc1	0
ZINC66519545	c1ccc(cc1)C#CCOC(=O)c1ccccc1OCc1cscn1	0
ZINC66519595	C[C@H](C(=O)OCC#Cc1ccccc1)Oc1ccccc1C#N	0
ZINC66519602	CC(C)(C)C(=O)NCCCC(=O)OCC#Cc1ccccc1	0
ZINC66519606	c1ccc(cc1)C#CCOC(=O)Cn1c(=O)n2c(n1)CCCCC2	0
ZINC66519750	CC[C@H](C(=O)OCc1cc(ccc1OCC)[N+](=O)[O-])OCC	0
ZINC66521708	C[C@@H](COc1ccccc1)OC(=O)c1cc2c([nH]c1=O)CCCC2=O	0
ZINC66539259	CC(C)(C)OC(=O)N1CCC(CC1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC66666580	C[N@H+](CCN1CC[N@H+](CC1)C/C=C/Cl)Cc1ccccc1	1
ZINC66686303	C#CCN1CCCC[C@H]1C(=O)N1CCO[C@@H](C1)c1ccc(c(c1)Cl)F	0
ZINC66729799	CC(C)[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)OC	0
ZINC66972345	C[C@@H]([C@H]1CCCO1)[NH2+]Cc1cnc(s1)c1ccccc1	0
ZINC66973976	Cn1c2ccccc2nc1C[NH2+]C[C@H](c1ccccc1)OC	0
ZINC67003321	Cc1ccc(cc1)[C@H](CNC(=O)NCC#C)[NH+](C)C	1
ZINC67120174	Cc1ccc(cc1F)C[NH2+]Cc1ccc(cc1)COCC(F)(F)F	0
ZINC67151382	CCN(Cc1ccoc1)C(=O)CCNC(=O)N(C)Cc1ccccc1	0
ZINC67319138	CCN(CCO)CC#C[C@@](c1ccccc1)(C1CCCC1)O	1
ZINC67319138	CC[N@H+](CCO)CC#C[C@@](c1ccccc1)(C1CCCC1)O	1
ZINC67319212	c1ccc(cc1)[C@@](C#CC[NH+]1CCCCC1)([C@]12CC[C@H](C1)CC2)O	1
ZINC67319270	c1ccc(cc1)C[N@@H+](CCCCCl)CC#Cc1ccccc1	1
ZINC67463841	c1ccc(cc1)[C@H]1C[C@@H]1C(=O)NNc1c(c(c(c(c1F)F)F)F)F	0
ZINC67674721	COc1c(cccn1)CN1CCc2c([nH+]c[nH]2)[C@H]1Cc1ccccc1	1
ZINC67742622	COCc1cc(n[nH]1)CN[C@@H]1CC[N@H+](C1)Cc1ccccc1	0
ZINC67934777	CC[C@@H](C(=O)N1CCc2nnc(n2CC1)CNC(=O)C)n1cccn1	0
ZINC67960888	C[C@H](c1nc(no1)C(C)C)N(C)Cc1ccccc1Br	0
ZINC67973964	Cc1ccc[nH+]c1N1CCN(CC1)Cc1cc(cs1)C#CCO	1
ZINC68454295	COC(=O)[C@H](c1ccccc1)NCC(=O)NC(=O)Nc1ccccc1	0
ZINC68454795	CC[C@@H](C)c1ccccc1N1C[C@H](CC1=O)C(=O)NNC(=O)NCC	0
ZINC68834692	C[C@H]1CCCC[C@H]1NC(=O)CNC(c1ccccc1)c1ccccc1	0
ZINC68960777	CC[N@H+](C)CCNS(=O)(=O)c1cccs1	0
ZINC69169026	Cc1n[nH]c(n1)[C@@H](c1ccccc1)[NH2+]Cc1ccc(cc1)OC	1
ZINC69199963	C[C@@H](C(=O)OCC#C)Oc1ccccc1	0
ZINC69199996	CC(C)[C@@H](C(=O)OCC#C)NC(=O)c1c(cccc1F)F	0
ZINC69200004	CC[C@H](C)[C@H](C(=O)OCC#C)NC(=O)c1ccccc1	0
ZINC69200006	CC[C@@H](C)[C@@H](C(=O)OCC#C)NC(=O)OCc1ccccc1	0
ZINC69243608	C[C@@H](CC(C)(C)c1ccccc1)NC(=O)N[C@@H](C)c1nncn1C	0
ZINC69391726	Cc1c(sc(n1)NC(=O)[C@@H](C)N1CCO[C@@H](C1)Cn1cccn1)C	0
ZINC69451172	Cc1nnc2n1CCN(C2)Cc1ncc(o1)c1ccccc1	1
ZINC69460921	c1ccc(c(c1)[C@H]1CN(CCO1)c1c2c([nH]cn2)ncn1)Cl	0
ZINC69532972	C#CCN([C@H]1CCc2c1cccc2)S(=O)(=O)Cc1ccc(cc1)F	1
ZINC69567637	CCN(c1cccc(c1)C#C)C(=O)CNC(=O)CNC(=O)C	1
ZINC69571517	c1ccc(cc1)[C@H](C(=O)NCCCn1ccnc1)OC1CCCC1	0
ZINC69579525	CC1(CCCC1)/C(=N/S(=O)(=O)c1c(ccc[nH+]1)C(=O)N(C)C)/[O-]	0
ZINC69615586	Cc1c(sc(n1)c1ncn[n-]1)C(=O)OCC#Cc1ccccc1	0
ZINC69615586	Cc1c(sc(n1)c1nc[nH]n1)C(=O)OCC#Cc1ccccc1	0
ZINC69662655	c1ccn2c(c1)nc(cc2=O)C[N@H+]1CCC[C@H](C1)Cn1cncn1	0
ZINC69668621	Cn1cc(cn1)[C@@H]1CCCN1Cc1nnc(o1)c1ccccc1	1
ZINC69698339	c1cc(c(c(c1)Cl)C(=O)N1CCC[C@@H](C1)C(=O)N1CCOCC1)O	0
ZINC69699164	CCC[C@H](C(=O)N(C)CC#N)NC(=O)Cc1ccccc1	0
ZINC69706507	Cc1c(nn(c(=O)c1C(=O)NCCSCc1ccccc1)C)C	0
ZINC69740476	CC(C)(C)c1cc(on1)NC(=O)CN[C@H]1CCc2ncnn2C1	0
ZINC69771673	CCOCC[N@@H+]1CCN(CC1)C[C@H](c1cc(ccc1Cl)Cl)O	0
ZINC69778232	c1ccn(c1)c1ccc(c(c1)NC(=O)[C@H]1CCCN(C1)C(=O)N)F	0
ZINC69808848	CC(C)(Cc1ccccc1OC)NC(=O)C1CCN(CC1)CC#C	1
ZINC69846743	CC(C)N(c1cccc(c1)C#C)C(=O)c1csc(n1)c1ncccn1	1
ZINC69871394	Cn1cc(cn1)[C@H]1CCC[N@H+]1Cc1nccn1Cc1ccccc1	1
ZINC69878906	CN(C[C@@H](COC)O)c1ccnc(n1)c1ccccc1	0
ZINC69911051	CCCCCCN/C(=C(\C#N)/C(=O)[C@H](C)Sc1ccccc1)/[O-]	0
ZINC69968765	CCOCC(=O)N1CCN(CC1)C[C@@H](c1ccccc1)O	0
ZINC70034383	COCCOC(=O)[C@H](Cc1ccccc1)NC(=O)c1cccs1	0
ZINC70034480	C[C@@H](c1ccc2c(c1)OCCO2)C(=O)OCC#C	0
ZINC70034993	c1ccc(cc1)C#CCOC(=O)CCN1CCCC1=O	0
ZINC70058764	CCN(CC1CC1)C(=O)N[C@@H](C)c1cc(ccc1OC)OC	0
ZINC70142966	COCCN(CCC#N)Cc1cccc(c1)Br	0
ZINC70451486	CO/C=C(/C#N)\S(=O)(=O)c1ccccc1	0
ZINC70690156	CC(C)N(CC(=O)N)C(=O)Cc1ccc(cc1)c1ccccc1	0
ZINC70726419	C[C@@H](c1ccncc1)NC(=O)c1cnc(n1c1ccc(cc1)F)SC	0
ZINC70739514	CCCCOCCCNC(=O)NCc1ccccc1	0
ZINC70858972	CN(c1ccc(cc1)OCC#C)C(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70899123	C[C@H](CNC(=O)Cn1cnc2c(c1=O)cnn2C)Oc1ccccc1	0
ZINC70943798	c1cc(c(cc1F)NCc1cc(cc2c1OCOC2)Cl)F	0
ZINC70948875	Cc1c(c(on1)C)[C@H](C)NC(=O)Cc1c(cccc1Cl)Cl	0
ZINC70972350	C#CCCNC(=O)[C@H]1CC(=O)N(C1)c1ccccc1	1
ZINC71283394	Cc1cc2c3c(c(ncn3)NCCN3CCOCC3)oc2nc1C	0
ZINC71624747	c1ccc(cc1)C1=N[C@@H]([C@@H](O1)c1ccc(cc1)I)CO	0
ZINC71780266	C[C@@H](C#C)Oc1ccc(c(c1)[N+](=O)[O-])Cl	1
ZINC71798683	C#CCNC(=O)N1CCC(CC1)NC(=O)Nc1ccc(cc1)F	1
ZINC71834592	C[C@@H](C[NH2+]Cc1c[nH]nc1C(C)(C)C)CN1CCCC1=O	0
ZINC71839851	c1cc(ncc1C(=O)N1CCN2CCCC[C@H]2C1)N1CCOCC1	0
ZINC71851790	CC1(CN(CCO1)C(=O)c1ccnc(c1)N(C)C)C	0
ZINC71852640	C#CCN1CCN(CC1)Cn1ccn(c1=S)c1ccc(cc1)Br	1
ZINC71852673	C[C@@H]1CN(C[C@@H](O1)C)C(=O)CNc1cccc(c1N1CCOCC1)Cl	0
ZINC71858682	C[C@H](C(=O)N1CCC[C@@H](C1)NS(=O)(=O)c1ccccc1)SC	0
ZINC71921901	c1ccc2c(c1)c(c[nH]2)c1nnc(o1)SCCOC[C@H]1CCCO1	0
ZINC71934309	c1ccc(cc1)CN(C1CC1)C(=O)NCc1cccc(c1)C(=O)N	0
ZINC71952779	Cc1nc(on1)C[NH+]1CCN(CC1)c1cc(nc(n1)N)Cl	0
ZINC72040975	CC[NH+](CC)CCN(Cc1ccccc1)C(=O)Nc1ccc(cc1)F	0
ZINC72067293	c1ccc(cc1)S(=O)(=O)N1CCCC[C@H]1C1OCCO1	0
ZINC72112853	C1C[C@@H](OC1)COC[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC72131774	c1c(csc1C[N@H+]1CCCn2c[nH+]cc2C1)C#CCO	1
ZINC72149925	C#CCOc1ccccc1C[NH+]1CCC2(CC1)CCOCC2	0
ZINC72158965	CCc1cc(n2c(n1)ccn2)N1CCC(CC1)CCn1cccn1	0
ZINC72161729	Cn1c(=O)cc(cn1)N1CC[C@H](C1)CNC(=O)CN1C(=O)CNC1=O	0
ZINC72163522	c1ccc(cc1)n1cc(cn1)CCNC(=O)C[C@@H]1COCC[NH2+]1	0
ZINC72192760	CNC(=O)[C@@H]1C(=O)N=C([O-])NC1=O	0
ZINC72194446	CCCc1ccc(cc1)c1ccc(cc1)C#C	1
ZINC72201772	c1cc(c(c(c1F)[C@@H]1CCC[NH2+]1)O)F	0
ZINC72204507	CCc1cnc(c(n1)Br)N	0
ZINC72205222	C[C@H](CC(=O)OCc1ccc(cc1)C#N)c1ccccc1	0
ZINC72208826	C1C(CO1)NN	0
ZINC72229316	C[C@H]1CCCCN1c1cc(c(cc1N)Cl)NC(=O)c1ccc(cc1)F	0
ZINC72231510	C[N@H+]1CCC[C@H](C1)C#C	1
ZINC72236488	CC[C@@H](C#CC(OCC)OCC)O	0
ZINC72265844	C#Cc1ccc(nc1)C(F)(F)F	1
ZINC72266112	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)C(=[NH2+])N	0
ZINC72266171	COC(=O)c1cccc(c1)C#Cc1ccccc1	0
ZINC72268183	C#CCN(C[C@H]1CCCO1)C(=O)Nc1ccccc1SC1CCCC1	0
ZINC72270411	C#CCOC(=O)[C@H](c1ccccc1)Oc1cccc(c1Cl)Cl	0
ZINC72281540	C#CCN(Cc1ccco1)C(=O)N[C@H]1CCC[C@H]1Oc1ccccc1	1
ZINC72283906	c1ccc(cc1)CC#Cc1ccc(cc1)C#CCc1ccccc1	1
ZINC72285113	C#Cc1cccc(c1)NC(=S)N1CC[C@H](C1)Oc1ccccc1	1
ZINC72312051	c1ccc(cc1)[C@H]1CN(CCO1)CC#Cc1ccc(cc1)C(F)(F)F	0
ZINC72319859	CCOC(=O)c1cccc(n1)[C@@H](C#N)c1ccccc1	0
ZINC72384929	Cc1c[nH]nc1[C@H]1CCN(C1)C(=O)Cn1ccc(n1)C(F)(F)F	0
ZINC72398150	Cc1ccsc1c1c(cnc(n1)C)c1cc(no1)C	0
ZINC72418268	CC(=O)N1CCN([C@@H]2[C@H]1CS(=O)(=O)C2)CCCc1ccccc1	0
ZINC72423062	CCC#CCn1c(=O)cc(cn1)N1CCO[C@@H](C1)CC[NH3+]	0
ZINC72438798	c1cc(cnc1)CCC(=O)N1CCn2c(cc(n2)CCC(=O)[O-])C1	0
ZINC72442455	Cc1ccnc(n1)Oc1cccc(c1)C(=O)N1CCCC1	0
ZINC72621867	C[C@H](c1ccccc1)[N@@H+](C)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC72876446	CC(C)C[C@@H](C(=O)OCc1ccccc1)NC(=O)CN(C)C(=O)C	0
ZINC72989737	C[NH+](C)[C@H](CNS(=O)(=O)N(C)CCOC)c1ccccc1	0
ZINC72995514	CC(C)C[C@@H]1COCCN1S(=O)(=O)c1ccccc1	0
ZINC73008552	C/C(=C\c1ccccc1)/CNCC1(CCOCC1)[NH+](C)C	0
ZINC73008552	C/C(=C\c1ccccc1)/C[NH2+]CC1(CCOCC1)[NH+](C)C	0
ZINC73293198	CC(=O)N[C@H](CC(=O)O[C@H](CC#C)c1ccccn1)c1ccccc1	0
ZINC73293354	C#CC[C@@H](c1ccccn1)OC(=O)c1ccn(n1)c1ccccc1	0
ZINC73294722	CCOc1ccccc1CCC(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294748	C#CC[C@@H](c1ccccn1)OC(=O)COc1cccc(c1)[N+](=O)[O-]	0
ZINC73413293	CC(=O)N[C@@H](C1CCCC1)C(=O)OCCSC	0
ZINC73436295	c1ccc(cc1)COC(=O)c1ccc(s1)NC(=O)c1ccco1	0
ZINC73449666	CCOc1ccc(cc1)C[NH2+]CCCN1C[C@H](O[C@H](C1)C)C	0
ZINC73586549	CCn1c(nn(c1=S)CN1CCOC[C@@H]1C)C1CC1	0
ZINC73617106	CC(C)C[N@H+](CCn1c(=O)n2ccccc2n1)CCOC	0
ZINC73633956	C#CCOC(=O)c1cc2c(c(c1)Cl)[nH]nn2	0
ZINC73637698	c1cc(cc(c1)Cl)c1nc(=O)cc([nH]1)C[NH+]1CCCC1	0
ZINC73640131	C#CCOC(=O)c1ccc(o1)c1ccccc1[N+](=O)[O-]	0
ZINC73650523	CCCOc1ccc(cc1)CNCc1cccc(c1)C[NH+](C)C	0
ZINC73664028	CC(C)OC(=O)c1ccc(s1)C(=O)OC	0
ZINC73666248	c1nc2c(c3n1c(=O)[nH]n3)sc(n2)N1CCCCCC1	0
ZINC73739243	C1C[C@@H](OC1)Cc1nc([nH]n1)SCCN1CCOCC1	0
ZINC73739697	C#CCOc1cc(cc2c1cco2)CO	1
ZINC73829503	Cc1ccc(cc1)C(=O)N1CCC[C@@H](C1)C(=O)OCC#C	0
ZINC73871943	CCC(CC)NC(=O)[C@H](C)N1CCOC(C1)(C)C	0
ZINC73918640	C[C@H](c1cc(ccc1F)F)N(C)C(=O)c1ccn(n1)c1ccccc1	0
ZINC74036844	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)N(CCOC)Cc1ccccc1)C	0
ZINC74248990	CCN(CC)S(=O)(=O)CC(=O)Nc1ccn(n1)Cc1ccccc1	0
ZINC74349271	C[N@@H+](CCCCOC)CCCOc1ccccc1	0
ZINC74419807	CN(Cc1cccc(c1)C#N)C(=O)[C@@H]1C[C@H]1c1ccccc1F	0
ZINC74452334	C[C@@H](c1ccccc1)S(=O)(=O)Cc1nnnn1c1ccccc1	1
ZINC74502678	C#CCOc1ccccc1C[N@H+]1CC[C@@H]2CC[C@H](C1)N2	1
ZINC75131999	C[C@H]1C[N@H+](CCN1CCOc1ccccc1)C[C@@H]1CN(CCO1)C	0
ZINC75164398	CCN(CC)CC#CCNC(=O)COCC	0
ZINC75164937	Cc1cc(ccc1OC)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75165118	Cc1ccc(cc1C)C(=O)NCC#CCN(C)Cc1ccccc1	1
ZINC75165152	CN(CC#CCNC(=O)c1cccc(c1)C#N)Cc1ccccc1	1
ZINC75165793	CC(=O)N[C@@H]1CCC[C@@H](C1)OC(=O)Nc1ccccc1	0
ZINC75252207	Cc1ccc(cc1)/N=C/C#Cc1ccccc1	1
ZINC75279569	CCCC[NH+](CCCC)CCC#C[C@H]1C[C@@H](OC1=O)COCCC	0
ZINC75279959	C[C@H]1C[C@H](NC(=S)N1)OCC#C	0
ZINC75284256	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC[C@@H]2OC)OC	0
ZINC75499201	c1ccc(cc1)CCCNC(=O)C[S@@](=O)Cc1ccc(cc1)Cl	0
ZINC75732740	CCCCc1nc(on1)[C@H](C)[NH2+]CC1(CCOCC1)c1ccccc1	0
ZINC75762722	c1ccc(cc1)Cn1ccnc1CCNCc1cccc(c1)O	1
ZINC75763662	C#CCOc1ccccc1C[NH2+]C[C@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC75774832	Cc1c([nH]c2c1cc(cc2)C(=O)N(CC#C)[C@H]1CCS(=O)(=O)C1)C	1
ZINC75877340	CCN(CC)c1ncc2c(n1)CC[C@H](C2)C(=O)Nc1cccc(c1)Cl	0
ZINC75892103	C[C@H](c1nnc2n1cccc2)NC(=O)CCOC(C)C	0
ZINC76021014	CCOCCN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC76045035	Cc1nc(n[nH]1)[C@H]1CN(CCO1)C(=O)[C@H](C)COCc1ccccc1	0
ZINC76046995	CCCc1nc(on1)[C@H](C)N[C@H]1CCCc2c1cnn2CC	0
ZINC76110019	CN(CC#C)C[C@H]1CC[N@@H+](C1)Cc1ccccc1	1
ZINC76123128	CCCCC(=O)N1CSC[C@@H]1C(=O)NC[C@H](c1ccccc1)[NH+](C)C	0
ZINC76144191	Cc1cccc([nH+]1)CN(CC#C)CC(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC76144219	Cc1cccc([nH+]1)CN(CC#C)CC(=O)N1CCCC1	1
ZINC76174339	CC[C@@H](c1c(noc1C)C)C(=O)N(C)Cc1ccc(s1)C	0
ZINC76319434	CC(C)CC(=O)Nc1cccc(c1)CNC(=O)Cc1ccon1	0
ZINC76402918	CCO[C@H]1CCCN(C1)Cc1csc(n1)c1ccc(cc1)OC	0
ZINC76431380	Cc1nnc(n1Cc1ccccc1)SC[C@H](c1ccccc1Cl)O	1
ZINC76445713	C[C@H]1CN(CCO1)c1ccc(cc1)NC(=O)[C@@H]1C[C@@H]1c1ccccc1	0
ZINC76481404	c1cc(ccc1NC(=O)c1ccsc1)OCC1CCOCC1	0
ZINC76493650	Cc1c(cn(n1)C)C(=O)N1CCN(C[C@@H]1C)Cc1ccccc1	0
ZINC76697473	CCO[C@H](C)c1nc(on1)COc1ccccc1OCC#C	0
ZINC76709508	CC(=O)N[C@H]1CCC[N@H+](C1)CCn1c(=O)n2ccccc2n1	0
ZINC76898109	C[C@H](CCN1CCOCC1)NCc1ccccc1OCC#C	0
ZINC76898109	C[C@H](CC[NH+]1CCOCC1)NCc1ccccc1OCC#C	0
ZINC76898109	C[C@H](CC[NH+]1CCOCC1)[NH2+]Cc1ccccc1OCC#C	0
ZINC76923357	CCS(=O)(=O)N1CCC(CC1)C(=O)OCC#Cc1ccccc1	0
ZINC76939608	C[C@@H]1C[N@@H+](CCN1C(=O)NCC#C)Cc1ccccc1	1
ZINC76966236	Cc1c(c(c(o1)C)S(=O)(=O)N1CCN(CC1)CC#C)C(=O)OC	0
ZINC76995936	c1ccc(cc1)CCCC(=O)NNC(=O)NCCC[NH+]1CCOCC1	0
ZINC77000496	CN(C[C@H]1CCCO1)C(=O)N[C@@H](C[NH+]1CCCC1)c1ccccc1	0
ZINC77115368	Cc1ccc(c(c1)NC(=O)C(=O)NCC[C@@H](c1cccs1)O)C	0
ZINC77133789	Cc1ccc(cc1C)CN(C1CC1)C(=O)c1ccc([O-])nn1	0
ZINC77169195	C#CCN1CCC(CC1)c1nc2cc(ccc2o1)Cl	1
ZINC77202698	CSc1ccc(cc1NC(=O)N1CCN(CC1)C1CC1)Cl	0
ZINC77204002	CN(CC(=O)N1CCO[C@H]2[C@@H]1CCCC2)c1ccc(cc1)F	0
ZINC77293421	CC(C)N(c1cccc(c1)C#C)C(=O)CCOC[C@@H]1CCCO1	0
ZINC77293946	CC(C)N(c1cccc(c1)C#C)C(=O)c1cccc(c1)n1cnnn1	1
ZINC77312085	CCOC(=O)/C=C/C#Cc1cccc(c1)NS(=O)(=O)c1ccccc1	0
ZINC77312085	CCOC(=O)/C=C/C#Cc1cccc(c1)[N-]S(=O)(=O)c1ccccc1	0
ZINC77316421	CC[C@@H]1COCCN1CCOc1ccc(cc1OC)C#N	0
ZINC77341062	C[C@@H](CSC)NC(=O)N[C@@H](C[NH+]1CCOCC1)c1ccccc1	0
ZINC77396662	CC(C)c1ccc(cc1)S(=O)(=O)NCCCOCC1CCOCC1	0
ZINC77486020	CCO[C@H]1COC[C@@H]1n1cc[nH+]c1c1cc(cs1)C#CCO	0
ZINC77519227	C[C@H](COC)NC(=O)Nc1ccc(cc1)CN(C1CC1)C(=O)C	0
ZINC77532254	CC[C@@H](c1cc(ccc1F)F)NC(=O)NCc1cc[nH+]c(c1)N(C)C	0
ZINC77549357	C[C@@H](CCSC)NC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC77648792	Cc1c(cn[nH]1)CCCNC(=O)[C@H]1Cc2cc(ccc2O1)F	0
ZINC77668438	CC[NH+](CC)[C@@H](Cc1ccccc1)CNC(=O)NCC#C	1
ZINC77672008	C1COCCC1COCCCNC(=O)Nc1nnc(s1)C(F)(F)F	0
ZINC77795654	CCCC[C@@H](COC)NC(=O)NNC(=O)[C@@H](CC)c1ccccc1	0
ZINC77814255	Cc1c(c(n(n1)c1ccccc1)C)NC(=O)C(=O)N[C@H](C)CCSC	0
ZINC77815635	COCCOCCCNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC77858108	CC[C@H](c1cc(ccc1F)F)NC(=O)N1CCC[C@H](C1)CO	0
ZINC77861408	CC(C)CNC(=O)c1cc2cccn2cn1	0
ZINC77877835	C[NH+](C)CC[C@@H]1CCN(CC1)C(=O)N[C@@H]1C[C@H]1c1cccc(c1)Cl	0
ZINC77925101	CO[C@H](c1ccccc1)C(=O)OCCCc1cccnc1	0
ZINC77966195	COCCS(=O)(=O)[N-]c1nc(cs1)C1CC1	0
ZINC78049206	C[C@H](COC)N1CCN(CC1)S(=O)(=O)N(C)CCC#N	0
ZINC78124481	c1ccc(cc1)c1nc2c(s1)[C@@H](CCC2)OC(=O)c1cnccn1	0
ZINC78168426	Cc1cc(c2c(c1)sc(n2)NC(=O)c1cccc(n1)n1cccn1)C	0
ZINC78203357	C[C@H](CC(=O)NC[C@H](C)c1cccs1)c1ccccc1	0
ZINC78250359	Cc1c(c2ccccc2[nH]1)C(=O)[C@H](C)Sc1nncn1CCCOC	0
ZINC78267389	CCn1cnnc1CCNc1c(cc(cn1)[N+](=O)[O-])Cl	0
ZINC78329835	c1cc(ccc1c1cn(c(=S)o1)CN1CCC2(CC1)OCCO2)F	0
ZINC78369137	CN(CCNC(=O)NCC#C)c1ccccc1	1
ZINC78379578	CCN(C1CC1)C(=O)CN1C(=O)[C@@H](NC1=O)Cc1ccccc1	0
ZINC78388600	CCc1c(cnn1c1ccccc1)C(=O)OCC#C	0
ZINC78388889	COCCN1C[C@H](CC1=O)C(=O)OCC#C	0
ZINC78408939	Cc1c(cc(n1C)C#N)C[NH2+]Cc1ccccc1	1
ZINC78416215	C[C@@H]1CC=CC[C@@H]1COC(=O)CN(C)C(=O)c1cccs1	0
ZINC78428860	c1ccc(cc1)n1cnc(n1)SC[C@H](CN1CCOCC1)O	0
ZINC78443556	CC(C)N(C)C(=O)CN1C(=O)[C@](NC1=O)(C)c1ccccc1	0
ZINC78480950	CCCCO[C@@H](C)C(=O)N(Cc1ccccc1)c1cccc(c1)C#C	0
ZINC78480965	C[C@@H](C(=O)N(Cc1ccccc1)c1cccc(c1)C#C)OCCC=C	0
ZINC78480966	C[C@H](C(=O)N(Cc1ccccc1)c1cccc(c1)C#C)OCCC=C	0
ZINC78516577	CC1(C[N@H+](CCN1Cc1ccccc1)CCOC)C	0
ZINC78567981	C#CCOc1cccc(c1)NC(=O)CCc1ccc(s1)Cl	1
ZINC78568207	C[C@H](C(=O)Nc1ccc(cc1)OCC#C)OCc1cccc(c1)OC	0
ZINC78597318	CCOC(=O)CSCC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC78601918	CC(C)OCCOC[C@H](C[N@@H+](C)CC#C)O	0
ZINC78664898	c1cc(c(cc1F)NC(=O)NC[C@H]1CCOC1)OC[C@H]1CCCO1	0
ZINC78680790	C[C@H](CC(C)(C)c1ccccc1)NC(=O)[C@H]1COc2c1cccc2	0
ZINC78696142	Cc1nc(on1)CS[C@H](C)C(=O)OC	0
ZINC78711527	CC(C)[C@@](C)(CNC(=O)OC(C)(C)C)NC(=O)c1cccc(c1)F	0
ZINC78727649	C[C@@H](CCNc1ccc(cn1)S(=O)(=O)N1CCCC1)O	0
ZINC78757594	C[C@@H](C(=O)NC[C@@H](Cc1ccccc1)O)Oc1cccc(c1)F	0
ZINC78771697	c1ccc(cc1)[C@H](c1ccncc1)NC(=O)CSCc1cccnc1	0
ZINC78792071	c1ccc(cc1)c1cc(sn1)NC(=O)Cc1cccc(c1)F	0
ZINC78803647	c1cc(cc(c1)Cl)[C@@H]1C[C@H]1C(=O)OC[C@@H]1CCCN1C(=O)N	0
ZINC78818773	C[C@H]1CC[C@H](CC1)N(C)C(=O)[C@@H](c1ccccc1)OC	0
ZINC78876260	C[NH+](C)[C@H](Cc1ccccc1)CNCc1ccc(cc1)n1cncn1	1
ZINC78879752	Cc1c(c(on1)C)CC(=O)N1[C@H](CO[C@@H]([C@@H]1C)c1ccccc1)C	0
ZINC78894387	CCc1nc(n[nH]1)[C@@H]1CN(CCO1)C[C@@H](COC)O	0
ZINC78911547	C#CCOc1ccccc1C[NH2+]C[C@H]1CCN(C1)c1ccccc1	1
ZINC78917882	CO[C@@H](c1ccccc1)C(=O)NCC1(CCOCC1)[NH+]1CCCCC1	0
ZINC78973410	c1ccc(cc1)C#Cc1ccccc1NC(=O)N[C@@H]1CCC(=O)NC1	1
ZINC78976008	C[C@@H](C(=O)NCC#C)N1CCN(CC1)C(=O)c1cc(c(n1C)Cl)Cl	1
ZINC78989536	C[C@H](c1nc(cs1)CSc1nnc(n1N)c1ccccc1)OC	0
ZINC78990265	CCn1c(nnc1SCc1ccccc1)N1CCOCC1	0
ZINC78991511	C[C@@H](c1ccccc1[N+](=O)[O-])N[C@H](c1ccccc1)c1ccco1	1
ZINC78991956	CC(=O)N(C)Cc1cccc(c1)NCc1ccccc1OCC#C	1
ZINC79032549	CC[C@H](C)[C@@H](c1ccccc1)C(=O)NC[C@@H](C1CC1)[NH+](C)C	0
ZINC79049261	C#CCNC(=O)CN1CCCN(CC1)C(=O)COCc1ccccc1	0
ZINC79049261	C#CCNC(=O)C[N@@H+]1CCCN(CC1)C(=O)COCc1ccccc1	0
ZINC79061729	c1cc2c(c(c1)F)c(ncn2)N1CCN(CC1)c1nc(ns1)N	0
ZINC79070532	C[C@H](c1ccc(cc1Cl)F)[NH2+]Cc1ccc(cc1)C(=O)NC	0
ZINC79103813	Cc1ccc(cc1S(=O)(=O)N(CC[NH+](C)C)C1CCCC1)S(=O)(=O)C	0
ZINC79264750	C[N@@H+]1CCN([C@@H](C1)c1ccccc1)C(=O)NCC#C	1
ZINC79281521	CS(=O)(=O)NCCCOCCc1ccccc1	0
ZINC79340733	COc1ccc(cc1)OCCC(=O)OCC#Cc1ccccc1	0
ZINC79340872	CC(C)(C)OC(=O)NCCC(=O)OCC#Cc1ccccc1	0
ZINC79404661	CCN([C@H]1CC[N@@H+](CC1)Cc1ccccc1)C(=O)[C@H](C(C)C)[NH3+]	0
ZINC79414315	CC(C)N(Cc1ccccc1)C[C@H]1CCCC[N@@H+]1CCO	1
ZINC79574268	C#CCNC(=O)N(CC1CCCCC1)C1CC1	1
ZINC79643441	Cc1ccc(cc1)[C@H](C)NC(=O)N1CC[C@@H](CC1)N1CCO[C@@H](C1)C	0
ZINC79788491	CCOCCO[C@H](C)C(=O)Nc1ccc(cc1)N(C)C	0
ZINC79879042	C#CCNC(=O)NCc1nc(cs1)c1ccccc1	1
ZINC81014747	C[N@H+](CCOC)[C@H]1CCCN(C1)c1ccccc1	0
ZINC81627120	c1ccc(cc1)C[C@H](C(=O)NC1CC1)NC(=O)C#Cc1ccccc1	1
ZINC81934505	c1ccc(cc1)CCc1nc(cs1)CNC(=O)C[C@@H]1CCCO1	0
ZINC82087185	CSc1ncc(cn1)C(=O)N1CCC(CC1)C(=O)N1CCCCC1	0
ZINC82155955	CCCO[C@@H](C)C(=O)N1CC[C@@H](CC1)c1[nH+]ccn1CC1CC1	0
ZINC83005426	c1ccc(cc1)C#CC(=O)N1CCC(CC1)OC[C@@H]1CCCO1	0
ZINC83239871	c1ccc(cc1)CC[NH2+]Cc1ncc(s1)c1ccccc1	1
ZINC83239956	CC(C)[n+]1c(c(on1)NC(=O)c1ccccc1)SCc1ccccc1	0
ZINC83245936	CC#CCN(C)C[C@H](CN1CCOCC1)O	0
ZINC83253982	C#CCOCCOCCOCCOCC#C	0
ZINC83318390	C1C/C(=N/NC(=O)N)/[C@H]2CCC(=O)[C@@H]1C2	0
ZINC83330755	CCCCO/C=C\C#CCN1CCOCC1	0
ZINC83785516	C[C@H](CC#C)OC(=O)c1ccc(=O)n(c1)C	0
ZINC83812511	C#CCCSc1nnnn1Cc1cccs1	1
ZINC83812587	C#CCN1CCN(CC1)C(=O)[C@@H]1CSc2c1cccc2	1
ZINC83817252	CC1=CC[C@@H](C/C/1=N\NC(=O)[C@H]1CCS(=O)(=O)C1)C(=C)C	0
ZINC83947752	C#C[C@@H]([C@H]1CCOC1)N	0
ZINC83947752	C#C[C@@H]([C@H]1CCOC1)[NH3+]	0
ZINC83947753	C#C[C@H]([C@H]1CCOC1)N	0
ZINC84281214	Cc1nc(no1)CN([C@@H]1CCN(C1)CCOc1ccccc1)C(=O)C	0
ZINC84367986	CC(C)[C@@H](C(=O)N1CCOCC1)NC(=O)C#Cc1ccccc1	0
ZINC84367988	CC(C)[C@H](C(=O)N1CCOCC1)NC(=O)C#Cc1ccccc1	0
ZINC84381246	COc1c(cccc1Br)CNC(=O)C#Cc1ccccc1	1
ZINC84638428	C[C@@H](CNC(=O)Nc1cccc(c1)C#C)C(=O)OC	0
ZINC84638447	C[C@H](CNC(=O)OC(C)(C)C)N(C)CC#C	0
ZINC84638447	C[C@H](CNC(=O)OC(C)(C)C)[N@H+](C)CC#C	0
ZINC84771194	CCN(CC)CC#C[C@@H](C)OC(=O)c1cnn(c1)Cc1ccccc1	0
ZINC84771194	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1cnn(c1)Cc1ccccc1	0
ZINC84867713	Cc1nc(cs1)CN(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84867975	c1cc(cc(c1)Cl)CNC(=O)CN(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84899115	CC(C)(CNC(=O)NCCc1csc(n1)c1ccccc1)C(=O)N	0
ZINC85266786	C[C@H](/C(=N/OCc1nc(no1)c1cccc(c1)OC)/N)OC	0
ZINC85278337	c1cc(ccc1C#CCNc1ccc(cc1)O[C@H]1CCOC1)Cl	0
ZINC85292922	C[C@H](C1(CCCC1)N1CCOCC1)NC(=O)C#Cc1ccccc1	0
ZINC85292922	C[C@H](C1(CCCC1)[NH+]1CCOCC1)NC(=O)C#Cc1ccccc1	0
ZINC85297867	CC[C@H](C)CS(=O)(=O)N1CC[C@@H](CC1)Nc1cccc(c1)OC	0
ZINC85308503	Cc1cc(cnc1Cl)NC(=O)C#Cc1ccccc1	1
ZINC85412084	c1ccc(cc1)C/[NH+]=C(/c1ccc(cc1)Cl)\Nn1cncn1	1
ZINC85455752	C[C@@H]1CN(C[C@@H](O1)C)CCCCNC(=O)C#Cc1ccccc1	0
ZINC85455752	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCCNC(=O)C#Cc1ccccc1	0
ZINC85470619	CCOC(=O)NCC#CCN(C)Cc1ccccc1	0
ZINC85470661	CN(C)S(=O)(=O)NCC#CCN(C)Cc1ccccc1	1
ZINC85470666	CCCCS(=O)(=O)NCC#CCN(C)Cc1ccccc1	1
ZINC85470669	Cc1ccc(s1)S(=O)(=O)NCC#CCN(C)Cc1ccccc1	1
ZINC85475013	c1ccc(cc1)CC[C@@H](CC[C@@H]1[C@@H]2C[C@H](O[C@H]2C[C@H]1O)O)O	0
ZINC85508330	CC1([C@@H](C[C@@H]1OCc1ccccc1)O)C	0
ZINC85603589	C#CCOc1ccc(cc1NC(=O)N[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO)F	1
ZINC85653786	Cc1ccc(cc1)C(=O)NNc1ccc([nH+]n1)c1ccccc1	0
ZINC86003197	CC(CO)(CO)C(=O)OCC#C	0
ZINC86015966	COc1cc(sc1C(=O)OCCNc1cccn[nH+]1)c1ccccc1	0
ZINC86119377	CC/[NH+]=C(/NCC#C)\NC[C@H](C)C[NH+]1CCOCC1	0
ZINC86162727	Cc1cc(n(n1)Cc1ccccc1)NC(=O)N(C)[C@H](C)CC#N	0
ZINC86180626	CN(C[C@H](COC)O)c1cncc(n1)OCc1ccccc1	0
ZINC86283974	c1cc(c([nH+]c1)N1CCOCC1)NC(=O)N1CCC[C@@H]2[C@H]1CCC2	0
ZINC86405659	CC(C)CC[C@](C)(CNC(=O)NCCCC(C)(C)CO)O	0
ZINC87033820	CN(CCOCC1CC1)C(=O)NCC#Cc1ccccc1	0
ZINC87318315	CC[C@H](COC)NC(=O)c1cnc(s1)Cc1ccccc1	0
ZINC87354284	C#CCN(CC#C)C(=O)c1cnc(s1)Cc1ccccc1	1
ZINC87451808	C[C@H](C(=O)N(C)C[C@H](COC)O)Sc1ccccn1	0
ZINC88200732	CC[NH+](CC)CCSCC(=O)NCc1cn(nn1)c1ccccc1	0
ZINC88207497	CC1(CN(CC[S@]1=O)C(=O)COCCOc1ccccc1)C	0
ZINC88297009	COc1ccc(c(c1)NC(=O)C#Cc1ccccc1)F	1
ZINC88361731	c1ccc(cc1)Cn1cccc(c1=O)NC(=O)CN1CCCOC1=O	0
ZINC88363344	c1ccc(cc1)C#CC(=O)N[C@@H]1CCN(C1=O)c1c(cccc1F)F	1
ZINC88382563	CC(C)c1nc(on1)CCN/C(=[NH+]/C)/N(C)Cc1ccccc1Cl	0
ZINC88572694	CC1(C[N@@H+](CC[S@]1=O)CC(=O)N(C)c1ccccc1)C	0
ZINC88574619	CC1(C[N@H+](CC[S@@]1=O)Cc1ncc(o1)c1cccc(c1)Cl)C	0
ZINC88616575	CCOC[C@@H](CN1CCc2ccc(cc2C1)[N+](=O)[O-])O	0
ZINC88727325	Cc1cnc(s1)CC[NH2+]Cc1ccccc1N1C[C@H](O[C@@H](C1)C)C	0
ZINC88734906	C[C@H]1CCC[C@H]1[NH2+]C[C@@H]1CCO[C@@H]1c1ccccc1	0
ZINC88764642	C[C@@H](c1cccc(c1)N1CCCC1)[NH2+]Cc1ccc(cc1)OCC#C	1
ZINC88805045	C[C@H](C(=O)OCC#C)NS(=O)(=O)c1cnn(c1)C	0
ZINC88805063	Cn1cc(cc1C(=O)OCC#C)C(=O)N	0
ZINC88805968	CCN(CC)C(=O)CCC(=O)OCC#Cc1ccccc1	0
ZINC88805972	C[C@@H](C(=O)OCC#Cc1ccccc1)NS(=O)(=O)c1cnn(c1)C	0
ZINC88815987	C[C@@H](C(=O)OCCC#Cc1ccccc1)NS(=O)(=O)c1cnn(c1)C	0
ZINC88818383	Cc1c2cc(ccc2oc(=O)c1C(=O)O[C@H](C)CC#C)Br	0
ZINC89015355	C[C@@H](c1cccc(c1)Cl)N/C(=[NH+]\C)/NCCCOC[C@@H]1CCOC1	0
ZINC89045196	C[C@@H](CN/C(=[NH+]/C)/NC1CCN(CC1)c1ccccc1)c1cccs1	1
ZINC89138515	C[C@@H](c1ccc(cc1)[S@](=O)C)[N@@H+](C)Cc1ccc(c(c1)F)C(=O)OC	0
ZINC89201832	Cc1ccc(cc1S(=O)(=O)C)NC(=O)CC[C@@H]1CCCO1	0
ZINC89202884	c1cc(nc2c1[n-]cn2)[N+](=O)[O-]	0
ZINC89225154	COC(=O)[C@@H]1CCN(c2c1cccc2)C(=O)C1=CCCC1	0
ZINC89261486	C#CC[C@@H](C(=O)N)Nc1nc2ccccc2c(n1)c1ccccc1	1
ZINC89261650	C#CCN(Cc1ccc(cc1)F)C(=O)NC[C@H]1C[N@H+]2CCC[C@@H]2CO1	0
ZINC89289937	CCc1nc(cs1)CN1CCO[C@@H](C1)CN(C)c1ccc[nH+]n1	0
ZINC89305846	CCn1cc(cn1)C(=O)O[C@@H](C)C#CC[NH+](CC)CC	0
ZINC89337554	Cc1ccc(c(=O)[nH]1)C(=O)N[C@H]1CCCC[C@H]1OCCC(C)C	0
ZINC89361895	C[C@@H](C(=O)N(C)C1(CCCCC1)C(=O)OC)Oc1ccccc1	0
ZINC89438729	COc1ccc(cc1)C(=O)N[C@H](CC#C)c1ccccc1	1
ZINC89468573	CCC[C@@H]1CN(CCO1)C(=O)[C@@H]1CCNC(=O)C1	0
ZINC89490702	C#C[C@@H](C1CC1)OC(=O)C1(CCC1)c1ccccc1	0
ZINC89490802	Cc1cc(cc(c1)C(=O)O[C@@H](C#C)C1CC1)C	0
ZINC89490988	C#C[C@H](C1CC1)OC(=O)c1cnn(c1)Cc1ccccc1	0
ZINC89491030	CC(=O)N[C@H](C1CCCC1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89491224	C#C[C@@H](C1CC1)OC(=O)c1ccccc1n1cccn1	0
ZINC89491270	CCc1nc(cs1)CC(=O)O[C@@H](C#C)C1CC1	0
ZINC89491357	C#C[C@@H](C1CC1)OC(=O)CCCOc1ccccc1	0
ZINC89491369	CC(C)c1cc([nH]n1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89491443	CC(=O)Nc1ccc(cc1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491458	C#C[C@@H](C1CC1)OC(=O)CCCc1cccs1	0
ZINC89491488	CO[C@H](c1ccccc1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89492726	C#CCCOC(=O)/C=C/c1ccc(nc1)Cl	0
ZINC89512060	CN(C[C@@H](COC)O)C(=O)c1cc(ccc1O)CCc1ccccc1	0
ZINC89521545	CCO[C@@H](C)c1[nH+]ccn1Cc1ncc(o1)c1ccccc1	0
ZINC89526225	Cc1c(c(on1)C)[C@@H](C)C(=O)Nc1cccc(c1)C#C	1
ZINC89530721	C#CCN(CC#C)C(=O)c1cccc(c1)C1OCCO1	0
ZINC89585243	c1ccc(cc1)[C@H](Cn1c2cc(c(cc2nn1)Cl)Cl)O	1
ZINC89586426	Cc1cc2c(s1)ncn(c2=O)C[C@@H](COCc1ccc(cc1)Cl)O	0
ZINC89601360	CCN(CCC(=O)OC)c1nccc(n1)OCc1ccccc1	0
ZINC89652010	c1ccc(cc1)[C@@H]1CC(=O)N(C1)CN1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89652641	Cc1ccc(o1)[C@H]1CN(CCO1)C(=O)NCC#Cc1ccccc1	0
ZINC89688380	CC[C@H](C)C(=O)CSc1nnc(s1)NC(=O)C	0
ZINC89705126	c1cc(cc(c1)Cl)c1nc(co1)Cn1cnc(cc1=O)C1CCC1	0
ZINC89739605	C[C@H]1CC(=O)N(C1=O)CCCCOc1ccccc1C(F)(F)F	0
ZINC89747448	c1cc(ccc1C(=O)Nc1ccc(c(c1)C#N)Cl)n1ccnn1	0
ZINC89756905	c1c(sc(n1)[C@H]1CCCO1)C(=O)N1CCSCC1	0
ZINC89760655	C[C@H]([C@H]1CCCO1)NC(=O)C1(CCCC1)c1ccc(cc1F)F	0
ZINC89768441	c1cc(c(cc1F)Br)NC(=O)N1CCC(=CC1)C(F)(F)F	0
ZINC89778601	CCOCCS(=O)(=O)NC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89788733	Cc1cccnc1[C@@H](C(C)C)[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89797437	COCc1ccc(cc1)CNc1ccn(n1)c1c(cccn1)Cl	0
ZINC89798841	c1ccc(cc1)C[N@H+]1C[C@H](C[C@@H]1CNCc1ccccn1)O	1
ZINC89808599	C[N@H+]1CC[C@@H]([C@@H]1c1ccc(cc1)Cl)NCc1ncc[nH]1	0
ZINC89821595	c1ccc(cc1)C#CC(=O)N1CC(=O)N[C@@H]2[C@H]1CCCC2	1
ZINC89825218	C#CCN(C1CCCC1)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89827155	c1ccc(cc1)OC[C@@H]1CCCN1C(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89834021	Cc1ccc(cc1C)N1C[C@H](CCC1=O)C(=O)N[C@H](CC#C)C(=O)N	1
ZINC89834928	c1ccc(cc1)C[N@@H+]1CCC[C@H]1C(=O)OCC1CC1	0
ZINC89855274	Cc1cccc(c1Cl)C(=O)NC1(CCOCC1)c1ccc(cc1F)F	0
ZINC89887287	C#CCN1CCN(CC1)C(=O)NCCCSc1ccccc1	1
ZINC89887721	C[C@@H](c1cccc2c1cccc2)NC(=O)N1CCN(CC1)CC#C	1
ZINC89888447	C[C@H](c1ccccc1)OCCCNC(=O)N1CCN(CC1)CC#C	0
ZINC89888928	c1ccc(cc1)C#CCNC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89890437	C#CCN1CCN(CC1)C(=O)NCC1(CCOCC1)c1ccccc1	0
ZINC89891746	C#CCN1CCN(CC1)C(=O)NC1CCN(CC1)c1ccccc1	1
ZINC89892194	C#CCN1CCN(CC1)C(=O)NC[C@@H]1CCCO[C@H]1c1ccccc1	0
ZINC89894726	C#CCN1CCN(CC1)C(=O)NCCCCOCc1ccccc1	0
ZINC89895064	C#CCOc1ccc(cc1)CCNC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89895519	Cc1ccc(o1)[C@@H](CNC(=O)N1CCN(CC1)CC#C)[NH+]1CCCC1	1
ZINC89896121	Cc1c(sc(n1)c1ccccc1)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89896185	CCOC(=O)CC[C@@H](C)NC(=O)N[C@@H](c1nc(no1)C1CC1)C(C)C	0
ZINC89896380	COCCOCCCNC(=O)N1CCN(CC1)CC#C	0
ZINC89896949	C#CCN1CCN(CC1)C(=O)N[C@@H]1CCN(C1)c1ccccc1	1
ZINC89897477	C#CCN1CCN(CC1)C(=O)NC[C@H]1C[C@H]1c1ccccc1	1
ZINC89897750	C[C@@H]1COCCN1[C@@H](C)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89898772	Cc1cnn(c1)CCCCC[N@H+](C)CC[NH+]1CCCC1	0
ZINC89900645	COc1cccc(c1)OCCCNC(=O)N1CCN(CC1)CC#C	1
ZINC89902684	C[C@@H](CNC(=O)N1CCN(CC1)CC#C)Oc1cccc(c1)Cl	1
ZINC89902945	C[C@@H](CNC(=O)N1CCN(CC1)CC#C)Oc1ccccc1OC	1
ZINC89902982	C[C@@H](CNC(=O)N1CCN(CC1)CC#C)C(=O)OC(C)C	0
ZINC89904389	C[C@@H](Cn1cccn1)NC(=O)NC[C@@H]1CCOC1	0
ZINC89906785	Cc1ccc(cc1F)[C@@H](C)NC(=O)N1CCN(CC1)CC#C	1
ZINC89907270	COCC[C@H](c1ccc(cc1)Cl)NC(=O)N1CCN(CC1)CC#C	0
ZINC89907473	C[C@H](c1nc(on1)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89908338	C#CCN1CCN(CC1)C(=O)NCCNS(=O)(=O)c1cccs1	1
ZINC89908918	C#CCN1CCN(CC1)C(=O)N[C@H](C[C@H]1CCOC1)c1ccccc1	0
ZINC89933515	C[C@H]([C@H]1CCC[N@H+](C1)Cc1ccc(cc1)C(C)C)O	0
ZINC89942897	CC[C@H]([C@@H]1CN(CCO1)Cc1ccccc1)NC(=O)NCC#C	0
ZINC89944743	Cc1ccccc1OCCCN1CCN(CC1)CC#C	1
ZINC89944778	C#CCN1CCN(CC1)CCS(=O)(=O)Oc1ccccc1	1
ZINC89944861	Cc1cc(cc(c1)CN1CCN(CC1)CC#C)C	1
ZINC89945544	CNC(=O)[C@H](c1ccccc1)NC(=O)CN1CCN(CC1)CC#C	1
ZINC89945666	C#CCN1CCN(CC1)CCOCCOc1ccccc1	0
ZINC89945666	C#CCN1CC[NH+](CC1)CCOCCOc1ccccc1	0
ZINC89945770	C[C@H](c1ccccc1)OCCCNC(=O)CN1CCN(CC1)CC#C	0
ZINC89945871	COCCOCCN1CCN(CC1)CC#C	0
ZINC89946053	C#CCN1CCN(CC1)CCc1ccc(c(c1)F)F	1
ZINC89946137	C#CCN1CC[NH+](CC1)Cc1c(ccc2c1nccc2)Cl	1
ZINC89946318	C#CCN1CCN(CC1)[C@H](c1ccc(cc1)C#N)C(=O)N	1
ZINC89946439	C#CCN1CCN(CC1)CC(=O)N1CCO[C@H](C1)c1ccc(cc1)F	0
ZINC89946656	C[C@H](c1cn(nn1)c1ccccc1)N1CCN(CC1)CC#C	1
ZINC89946656	C[C@H](c1cn(nn1)c1ccccc1)[NH+]1CCN(CC1)CC#C	1
ZINC89946689	C#CCN1CC[NH+](CC1)Cc1csc(n1)c1ccccn1	1
ZINC89946729	C#CCN1CC[NH+](CC1)CCOc1cccc(c1)[N+](=O)[O-]	1
ZINC89946809	C[C@H](c1nnc(o1)c1cccs1)N1CCN(CC1)CC#C	1
ZINC89946877	Cc1ccccc1c1nnc(o1)C[NH+]1CCN(CC1)CC#C	1
ZINC89947030	COc1ccc(cc1)c1nc(co1)CN1CCN(CC1)CC#C	1
ZINC89947035	C[C@@H](C(=O)NC[C@H]1CCCO1)N1CCN(CC1)CC#C	0
ZINC89962979	C#CCOCCC(=O)NC[C@H]1C[C@H](C[N@@H+]1Cc1ccccc1)O	0
ZINC89964570	c1cc2c(cc1S(=O)(=O)/N=C(\[O-])/c1c(ncs1)C1CC1)CCCC2	0
ZINC89967482	C[C@H](C(=O)OCCC#C)N1CCc2ccccc2C1	0
ZINC89968640	C[C@@H](C(=O)O[C@H](CC#C)c1ccccn1)[N@@H+]1CCc2ccccc2C1	0
ZINC89969166	CCN(C[C@@H]1CN(CCO1)Cc1cccnc1)c1cccnn1	0
ZINC89970722	c1cc(cc(c1)Cl)NC(=O)CC[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89972707	C[C@H](C#C)OC(=O)CN(C)Cc1ccccc1	0
ZINC89972707	C[C@H](C#C)OC(=O)C[N@H+](C)Cc1ccccc1	0
ZINC89981308	C#CC[C@H](C1CC1)OC(=O)c1cccc(n1)OCC(F)F	0
ZINC89985258	c1cc(ccc1C#CC[N@H+]1CCCSCC1)C(F)(F)F	1
ZINC89985419	CCOc1ccc(c(c1F)C(=O)O[C@@H]1CCC[C@@H](C1)S(=O)(=O)C)F	0
ZINC89991782	CCOC(=O)C[C@@H](C)CNC(=O)C1CCN(CC1)CC#C	0
ZINC89996297	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	1
ZINC90003634	Cn1cc[nH+]c1C[C@@H]1CCC[N@@H+](C1)CC#Cc1ccc(cc1)Cl	1
ZINC90007746	Cc1c(nc(o1)c1ccccc1)C[N@@H+]1CCOC[C@H]1C1CC1	0
ZINC90007862	c1ccc(cc1)C[C@@H]1CCN(CC1)C(=O)CN1CCOC[C@H]1C1CC1	0
ZINC90008873	c1ccc(c(c1)OCCN1CCOC[C@H]1C1CC1)Cl	0
ZINC90085543	CCc1ccc(cc1)[C@@H](C)NC(=O)CSCC(F)(F)F	0
ZINC90190164	C#CCOc1ccccc1CNc1cnn(c1)CC(F)F	1
ZINC90201873	C[C@@H](c1nc(on1)CSCCN(C)c1ccccc1)OCC(C)C	0
ZINC90370327	c1cc2c(cc1F)C[C@@H](CO2)C(=O)Nc1ccc(cn1)Br	0
ZINC90396817	COCc1nc2n(n1)C[C@@H](CC2)[NH2+][C@H]1CCSc2c1cc(cc2)F	0
ZINC90445291	C[C@@H]1Cc2cc(cc(c2O1)Cl)S(=O)(=O)N1CCN(CC1)CC#C	1
ZINC90445392	CS(=O)(=O)c1cccc(c1)S(=O)(=O)N1CCN(CC1)CC#C	1
ZINC90445457	C#CCN1CCN(CC1)S(=O)(=O)c1ccc2c(c1)CCO2	1
ZINC90459553	CC([C@H]1CC[C@@H](CC1)C(=O)NC[C@@H]1OC[C@@H]2[N@@H+](C1)CCCC2)C	0
ZINC90460962	C/C(=C/C(=O)NC[C@H]1CN2CCCC[C@@H]2CO1)/c1ccc(cc1)F	0
ZINC90478197	CCC[C@@H]1CN(CCO1)C(=O)Nc1cc(ccc1N1CCCCC1)F	0
ZINC90478488	COC(=O)[C@H](CNC(=O)C#Cc1ccccc1)Oc1ccc(cc1)F	0
ZINC90507800	Cc1ccc2ncc(n2c1)C(=O)OCC#C	0
ZINC90542526	c1cnccc1C[C@@H](C(F)(F)F)[NH2+][C@@H]1CCO[C@@]2(C1)CCSC2	0
ZINC90554107	C#CCN(CCCSCc1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC90590646	C#CCN1CCN(CC1)CCN1CCCc2c1cccc2	1
ZINC90610354	CCOC(=O)CCC(=O)NCC#CCOc1ccccc1OC	0
ZINC90610408	COc1ccccc1OCC#CCNC(=O)[C@H]1CCC=CC1	1
ZINC90690568	C[S@@](=O)C[C@H](c1ccccc1)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90726916	COC(=O)c1ccc(cc1)C(=O)NCC#CCOc1ccccc1F	0
ZINC90729644	Cc1ccccc1OCC#CCNS(=O)(=O)N(C)C	1
ZINC90729976	CC[C@@H](c1ccccc1)C(=O)NCC#CCOc1ccccc1OC	1
ZINC90730805	c1ccc(cc1)CCC(=O)NCC#CCOc1ccc2c(c1)OCO2	1
ZINC90730968	CS(=O)(=O)NCC#CCOc1ccc2c(c1)OCO2	1
ZINC90730987	CN(C)S(=O)(=O)NCC#CCOc1ccc2c(c1)OCO2	1
ZINC90731369	c1cc(cc(c1)Br)OCC#CCNC(=O)NCc1ccc(cc1)Cl	1
ZINC90731396	COc1ccc(cc1)S(=O)(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731410	Cc1ccc(cc1C)S(=O)(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731732	CCCc1c(snn1)C(=O)NCC#CCOc1ccccc1CC=C	1
ZINC90732394	c1cc(c(cc1F)F)OCC#CCNC(=O)CC1CCCCC1	1
ZINC90732492	c1cc(ccc1CC(=O)NCC#CCOc1ccc(cc1F)F)Cl	1
ZINC90732583	c1cc(ccc1C#N)C(=O)NCC#CCOc1ccc(cc1F)F	1
ZINC90732704	c1cc(cc(c1)S(=O)(=O)NCC#CCOc1ccc(cc1F)F)F	1
ZINC90732855	c1ccc2c(c1)cccc2OCC#CCNC(=O)c1ccccc1F	1
ZINC90732985	Cc1cc(no1)C(=O)NCC#CCOc1cccc2c1cccc2	1
ZINC90734059	c1cc(cnc1)OCC#CCNC(=O)c1ccc2c(c1)OCO2	1
ZINC90742801	Cc1ccc(cn1)OCC#CCNS(=O)(=O)Cc1cc(ccc1F)F	1
ZINC90755414	c1ccc(cc1)N1CCSCCOCCOCCSCC1	0
ZINC91289269	CCC#CC[N@H+]1CCC[C@H](C1)c1[nH+]ccn1CCOC	0
ZINC91304948	CO[C@H]1C[C@H]([C@@]21CC[N@@H+](CC2)Cc1cccc(c1)OCCO)[O-]	0
ZINC91486139	Cc1c(c(on1)C)S(=O)(=O)N[C@H]1CN(C[C@@H]1C(C)C)CCOC	0
ZINC91531517	C[C@@H](CN1CCOCC1)[N@H+]1CC[C@@H](CC1)[C@@H](c1ccccc1)O	0
ZINC91534911	COCC[C@]1(CCCN(C1)C(=O)c1ccc(=O)[nH]n1)CO	0
ZINC91586640	C[C@H](Cn1cc(nn1)c1ccccc1c1ccccc1)n1cc[nH+]c1	1
ZINC91671501	C[NH+](C)C1CCN(CC1)Cc1cc(ccc1OCC#C)Br	1
ZINC91692311	C1CN1CC#CCO	1
ZINC91692318	CN(CC#CCCO)Cc1ccccc1	1
ZINC91692318	C[N@@H+](CC#CCCO)Cc1ccccc1	1
ZINC91705223	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)NCC1(CCC1)Cc1ccccc1	0
ZINC91705352	C#CCCCCNC(=O)N1CCC(CC1)OCc1ccc(cc1)F	0
ZINC91709596	Cc1c(c(n(n1)c1ccccc1)C)[C@@H](C(F)(F)F)NCC#C	1
ZINC91769417	COCC[C@]1(CCCN(C1)c1nccc(n1)C(F)(F)F)CO	0
ZINC91772541	Cc1cc(sc1Br)C[N@H+]1CCC[C@H](C1)OC	0
ZINC91772939	CO[C@@H]1CCC[N@@H+](C1)Cc1cc(n[nH]1)c1ccccc1	0
ZINC91820308	C[N@@H+](CCO)C[C@@H]1CN(C[C@@H]1CO)c1nnnn1c1ccccc1	1
ZINC91888054	C#C[C@@H](C1CC1)OC(=O)c1ncn(n1)c1ccccc1	0
ZINC91902044	C[N@H+](Cc1ccc(cc1)OCCC#C)CC(=O)Nc1ccccc1	1
ZINC91915024	COc1ccc2c(c1)[nH]c(n2)CNC(=O)C1CCN(CC1)CC(=O)N	0
ZINC91927365	C[C@H](C1CCOCC1)C(=O)O[C@@H](c1ccc(c(c1)F)F)C(C)C	0
ZINC91928083	CC(C)[C@H](c1ccc(c(c1)F)F)OC(=O)CCOCC#C	0
ZINC91934499	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)Nc1cccc(c1)C#C	1
ZINC91956745	CCOc1cccc(c1O)CN(C)Cc1ccccc1O	0
ZINC91977997	CCOC(=O)c1cnn(c1)[C@H]1CCCN(C1)C(=O)[C@@H](C)C1CC1	0
ZINC91983459	CCN(C[C@@H](C)C#N)C/C(=C/c1ccccc1)/C	1
ZINC92014997	CC(C)(C)[C@H]1CCN(CC1)S(=O)(=O)N[C@@H]1CCOC2(C1)CCCC2	0
ZINC92193999	C#CCCOc1ccc(cc1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92194082	C#CCN(Cc1cnc(s1)c1cccs1)[C@H]1CCS(=O)(=O)C1	1
ZINC92194509	C#CCN(Cc1ccccc1N1CCOCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC92194850	COCCCOc1cccc(c1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194854	CC(=C)COc1cc(ccc1OC)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92218344	CN1CCc2c1ccc(c2)C[N@@H+]1CCC[C@@H]1CN1CCOCC1	0
ZINC92315113	CC(C)(C)c1c(cn(n1)C)C(=O)OCC#Cc1ccccc1	0
ZINC92324833	C#CCCCCNC(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92377740	CCCN([C@@H](C)c1ccccc1Br)C(=O)NCc1ncn(n1)C	0
ZINC92472430	C[N@@H+](Cc1ccc(cc1)OCC#C)C[C@H](COCc1ccccc1)O	0
ZINC92475815	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)C#Cc1ccccc1	1
ZINC92487312	CC[C@H]1C[N@H+](C[C@@H](O1)C)Cc1ccc(cc1)OCC#C	0
ZINC92537256	C[N@@H+](CCCOC)Cc1ccc(cc1)OCC#C	0
ZINC92537823	CC[N@H+](CCOCC)Cc1ccc(cc1)OCCC#C	0
ZINC92541359	C[C@@H]1CN(C[C@@H](S1)C)Cc1cn[nH]c1c1ccc(cc1)OC	0
ZINC92645385	C[C@@H]1CC[C@@H](CC1)C[N@H+](C)[C@H]1CC[N@@H+](CC1)CCc1ccccn1	0
ZINC92666760	Cn1c(cnn1)CN(Cc1cccc(c1)F)C[C@@H]1CCCO1	0
ZINC92675403	Cc1ccn2c(c1)[nH+]cc2CN1CCNC(=O)[C@H]1c1ccccc1	0
ZINC92675709	C#CCCOc1ccc(cc1)CN1CCNC(=O)[C@H]1c1ccccc1	1
ZINC92675709	C#CCCOc1ccc(cc1)C[N@@H+]1CCNC(=O)[C@H]1c1ccccc1	1
ZINC92703829	Cc1cc(nc([nH+]1)C)N1CCN(CC1)Cc1ccc(cc1)OCC#C	1
ZINC92704055	C[N@@H+](Cc1cccc(c1OC(F)F)OC)C(C1CC1)C1CC1	0
ZINC92754941	C[C@H](C(C)C)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccccc1OCC#C	1
ZINC92784476	Cc1c(c(=O)n(n1C)c1ccccc1)CN(C)CCC1CCCCC1	1
ZINC92785098	COc1ccccc1c1ccc(cc1)C[N@H+]1CCC[C@@H]1CCCO	0
ZINC92789894	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1cn[nH]c1c1ccccc1	0
ZINC92790110	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1ccc(cc1)OCC#C	0
ZINC92808069	COc1c2c(ncn1)CCN(C2)Cc1ccccc1OCC#C	1
ZINC92967955	C#CCOc1ccccc1C[N@@H+]1CCC[C@@H](C1)n1cccn1	1
ZINC93017791	c1cc(sc1)c1ncc(s1)C[N@@H+]1CCC[C@@H](C1)CN1CCOCC1	0
ZINC93080100	COc1cccc(c1)[C@@H]1CN(CCO1)Cc1ccccc1OCC#C	0
ZINC93090353	C[C@@H](COC)[NH+]1CCN(CC1)Cc1cc(ccc1[N+](=O)[O-])Br	0
ZINC93090926	C[C@@H](CC#N)N(C)Cc1c(cc(cc1OC)OC)OC	0
ZINC93134676	c1c(cc(c2c1OCCCO2)Br)CN1CCO[C@@H](C1)C#N	0
ZINC93135765	c1cc(c(cc1Cl)CN1CCO[C@H](C1)C#N)OC1CCCC1	0
ZINC93145738	C[C@@H](C[N@@H+](Cc1cccc(c1)OCCCOC)C(C)C)O	0
ZINC93285475	CC(C)(C[N@H+](CCc1ccccc1)C1CCCC1)S(=O)(=O)C	1
ZINC93315110	Cc1c(c(n(n1)C)Oc1cccnc1)C[N@H+](C)CC1CCOCC1	0
ZINC93318678	C[C@@H]1C[C@@H](CC[N@H+]1Cc1ccccc1)N(C)CC(C)(C)CCC#N	1
ZINC93322932	C[C@@H]1CO[C@@H]([C@@H](N1Cc1ccc(cc1O)OC)C)c1ccccc1	0
ZINC93384975	C[C@H](CS(=O)(=O)C)[N@H+](C)Cc1cc(ccc1OCC#C)Br	1
ZINC93419312	CCOC[C@H]1CCC[N@H+](C1)Cc1ccccc1OCC#C	0
ZINC93419411	CCOC[C@@H]1CCC[N@@H+](C1)Cc1c(nc2n1cc(s2)C)C	0
ZINC93442654	CN(Cc1ccccc1OCC#C)[C@H](CCO)c1ccccc1	1
ZINC93442654	C[N@H+](Cc1ccccc1OCC#C)[C@H](CCO)c1ccccc1	1
ZINC93453445	Cc1cccc([nH+]1)[C@@H]1CCCN1Cc1ccc(cc1)OCCC#C	1
ZINC93461325	COc1ccc(c(c1)OC)CN(CC#C)CC#C	1
ZINC93475510	CC(C)c1c(c(n(n1)C)Cl)CN(CC#C)CC#C	1
ZINC93475561	C[C@]1(CCS(=O)(=O)C1)n1cc(cn1)CN(CC#C)CC#C	1
ZINC93475614	C#CCN(CC#C)Cc1c[nH]nc1c1ccc2c(c1)OCCO2	1
ZINC93476074	CC(C)CCO[C@@H]1CCN(C1)Cc1cnc(s1)c1cccnc1	0
ZINC93476930	CCN(CC)c1ncc(s1)C[N@@H+](C[C@@H](c1ccc(cc1)F)O)C1CC1	0
ZINC93506466	C#CCCOc1ccc(cc1)C[N@@H+]1CC[C@@H]2[C@@H](C1)CCCO2	0
ZINC93508648	CCC[C@H]1CN(CCO1)Cc1ccc(o1)C#N	0
ZINC93512718	C#CCOc1ccccc1CN1CC[NH+](CC1)Cc1ccc(nc1)Cl	1
ZINC93533234	Cc1ccc(cc1[N+](=O)[O-])C[N@H+](C[C@@H](c1ccccc1)O)C1CC1	1
ZINC93558876	Cc1ccoc1C[N@H+](C)[C@H](C)CCSC	0
ZINC93606321	Cc1ccc(c([nH+]1)CN1C[C@@H](O[C@@H](C1)c1ccc(cc1)F)C)[O-]	0
ZINC93607629	C[C@H]1COC[C@@H]([N@H+]1Cc1ccn(c1)Cc1ccccc1)C	0
ZINC93642057	CN1CCO[C@H]2[C@@H]1C[N@@H+](C2)Cc1ccc(cc1)OCC#C	0
ZINC93664410	CCN(CC)c1ccc(cc1F)C[N@@H+]1CC[C@H](C1)CN1CCOCC1	0
ZINC93664900	c1c(cc(cc1C(F)(F)F)F)C[N@@H+]1CC[C@H](C1)C[NH+]1CCOCC1	0
ZINC93665894	Cn1ccc(c1)C[N@@H+](C[C@@H]1CCCO1)C1CCCC1	0
ZINC93796338	Cn1cnc(n1)CNC(=O)NC[C@H]1CCC[N@@H+]1CCOC	0
ZINC93841520	Cc1ncc(n1c1ccccc1)CN1CCO[C@H](C1)c1ccco1	0
ZINC93841520	Cc1[nH+]cc(n1c1ccccc1)CN1CCO[C@H](C1)c1ccco1	0
ZINC95068574	C[C@@H](c1cccs1)OCC[C@H]1CCCC[NH2+]1	0
ZINC95073475	c1ccnc(c1)[S@](=O)C[C@H]1CCCC[NH2+]1	0
ZINC95081738	C[C@H](CCc1ccccc1)NC(=O)C[NH2+]CC#C	1
ZINC95081824	C[C@H](c1ccc(cc1)F)NC(=O)CNCC#C	1
ZINC95350672	C[C@H]1C(=O)Nc2cc(ccc2O1)NC(=O)[C@H](c1ccccc1)OC	0
ZINC95386162	CCc1cnc(nc1)N(C)CCc1ccccn1	0
ZINC95397720	C[C@H]1C[C@@H]1N/C(=[NH+]/C)/NCCCOCC(C)C	0
ZINC95398119	CS(=O)(=O)CCC(=O)NC1(CCCCC1)C(F)(F)F	0
ZINC95401475	CCOC(=O)C1(CCCCC1)NCC(=O)NCC#C	0
ZINC95401857	CNC(=O)c1cccc(c1)C(=O)N(C)c1cc([nH]n1)c1ccccc1	0
ZINC95412360	C[C@@H](C[C@@H](c1ccccc1)O)NC(=O)NCC#Cc1ccccc1	1
ZINC95413101	CC(C)CO[C@H]1CCN(C1)C(=O)NCC#Cc1ccccc1	0
ZINC95421709	COc1ccc(cc1OC)C[C@H](c1ccccc1)[NH2+]C1CCOCC1	0
ZINC95426438	CC(C)OC[C@@H](CNC(C)(C)c1nccs1)O	0
ZINC95429432	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1cscn1	0
ZINC95430313	COc1ccc(c(c1)OC)CN(CCC#N)CC[NH+]1CCOCC1	0
ZINC95435733	Cn1cc(cn1)C[NH2+][C@H](C[C@H]1CCOC1)c1ccccc1	0
ZINC95436114	c1ccc(cc1)Sc1ccc(cc1)C[NH2+][C@H]1CCCn2c1ncn2	1
ZINC95441238	C#CC[C@@H](c1ccccc1)NCc1ccc(c(c1)F)F	1
ZINC95441238	C#CC[C@@H](c1ccccc1)[NH2+]Cc1ccc(c(c1)F)F	1
ZINC95441240	CC(C)(C)OC(=O)N1CCC[C@@H](C1)C[NH2+][C@@H](CC#C)c1ccccc1	0
ZINC95441733	CN(C)c1cccc(c1)C(=O)N[C@H](CC#C)C(=O)N	1
ZINC95446707	CCCCc1nc(on1)[C@H](C)N1CCN(CC1)CCC#C	1
ZINC95452169	C#CC[C@H](C(=O)N)NC(=O)CSc1cccc(c1)Br	1
ZINC95477296	Cc1cc(=O)c(c[nH]1)OCC(=O)N1CCO[C@@H](C1)c1ccccc1	0
ZINC95483422	Cc1[nH]c(=O)c2c(n1)N=C(C[C@H]2c1ccccc1Cl)O	0
ZINC95511277	c1ccc(cc1)C1(CCC[N@H+](C1)CCc1c[nH]nc1)c1ccccc1	1
ZINC95524059	c1ccc(cc1)C1(CCCN(C1)C(=O)[C@H]1CCC[NH2+]1)c1ccccc1	0
ZINC95533003	c1cc(c(cc1Br)[C@H](c1nc(on1)C(F)F)N)F	0
ZINC95534453	CCOc1cc(ccc1OC)[C@H](c1nc(n[nH]1)[C@H]1CCCO1)[NH3+]	0
ZINC95616839	c1ccc(cc1)COc1cc(c(cc1F)Br)N	1
ZINC95704918	C#CCN1CCN(CC1=O)C(=O)OCc1ccccc1	0
ZINC95725616	C#CCCOCC=O	0
ZINC95830435	CC(C)(C)OC(=O)N1CCc2c1cc(nc2)Cl	0
ZINC95831243	c1ccc(cc1)c1c([nH+]c(oc1=O)C#Cc1ccc(cc1)F)[O-]	1
ZINC95831333	C1CC(=O)[C@H]1C1CC1	0
ZINC95831362	c1ccc(cc1)CC(=O)NC(=O)C#Cc1ccc(cc1)F	1
ZINC95937365	c1ccc(cc1)C[N@H+]1CC[C@]2(CC[C@@H](O2)CO)CC1	0
ZINC95943522	C[C@@H](c1ccc(cc1)S(=O)(=O)N(C)C)[NH2+]C[C@@H]1COC(O1)(C)C	0
ZINC95946724	c1cc(cc(c1)Br)c1ccc(c(n1)/C=C/c1cccnc1)C(=O)[O-]	0
ZINC95950002	C#COc1ccc2c(c1)[nH]c(=O)s2	1
ZINC95951411	C[C@@H](c1ccccc1)[NH2+][C@H]1CCCC[C@@]1(C#Cc1ccccc1)O	1
ZINC95951811	C[C@H]1CN(CCO1)c1ccc(c[nH+]1)CNc1nccs1	0
ZINC95955819	C#CCNS(=O)(=O)c1cnn(c1)c1ccccc1	1
ZINC95960661	Cc1nc(cn1C)S(=O)(=O)N1[C@H](CO[C@@H]([C@@H]1C)c1ccccc1)C	0
ZINC95960938	CCO[C@H]1C[C@H](C21CCCC2)N(C)C(=O)c1ccc(nn1)N(C)C	0
ZINC95961930	C[C@H]([C@@H]1CCOC1)[NH2+]Cc1ccc(c(c1)Br)F	0
ZINC95974986	C#CCOCCC(=O)NCc1cccc(c1)C(=O)Nc1ccccc1	0
ZINC95985841	c1ccc(cc1)[C@@H](C[C@@H]1CCOC1)[NH2+]CC(F)(F)F	0
ZINC95992151	c1ccc(cc1)Nc1ccccc1NC(=O)CO[C@H]1CCOC1	0
ZINC95992680	C[C@@](CN1CCN(CC1)CC#C)(c1ccc(cc1)S(=O)(=O)C)O	1
ZINC95993787	c1cc(ncc1Cl)CSc1nnc(s1)N1CCOCC1	0
ZINC95994530	c1ccc(c(c1)CNC(=O)c1ccncc1)N1CCCCC1	0
ZINC96004106	c1cnn(c1)c1ccc(cc1)NC(=O)N1CCCC[C@H]1c1ncn[nH]1	0
ZINC96013764	C#CCNC(=O)N1CCO[C@H](C1)CCc1ccccc1	0
ZINC96024016	c1ccc(cc1)CO/N=C/1\C[C@H](C1)C(=O)[O-]	0
ZINC96034370	c1cc(=O)[nH]nc1[C@@H]1CC[NH2+]C1	0
ZINC96043472	c1ccc(cc1)CC[N@H+]1CC[C@@H]2[C@H](C1)[C@@H](CCO2)C(=O)NC1CC1	0
ZINC96044253	c1cscc1COC[C@H]1c2c(cn(n2)CC2CCOCC2)CCO1	0
ZINC96046206	Cc1nc([nH]n1)[C@H]1C[C@@H]2CCN(C[C@H]2O1)c1cc(ncn1)OC	0
ZINC96066776	Cn1cc(cn1)C[N@H+]1CCc2c(n(cn2)C)[C@@H]1COCC[NH+](C)C	0
ZINC96066919	CC[NH+](CC)C[C@H]1Cn2cc[nH+]c2CN(C1)C1CCOCC1	0
ZINC96069675	c1ccc(cc1)[C@H]1CC(=O)NC21CCN(CC2)C(=O)c1cscn1	0
ZINC96070494	Cc1nc(no1)[C@@H]1C[C@H]2CN(C[C@H]2O1)S(=O)(=O)c1ccccc1	0
ZINC96070788	c1ccc(cc1)NC(=O)N1CC[C@@]2(C1)C[N@@H+](C2)Cc1cccnc1	0
ZINC96082285	c1cc(sc1)C[N@H+]1CC[C@H]2[C@H](CC1)OCCN2S(=O)(=O)C1CC1	0
ZINC96087616	c1cc(sc1)C[N@@H+]1CC[C@@]2(C1)CN(CCOC2)Cc1ccoc1	0
ZINC96104566	Cc1ccccc1C(=O)Nc1cnn(c1)C1CCOCC1	0
ZINC96106750	c1ccc(cc1)C[N@H+]1CC[C@@]2(CC1)C[C@@H](CO2)OCc1cccnc1	0
ZINC96106803	Cc1cccc(n1)CO[C@H]1C[C@@]2(CC[N@H+](CC2)Cc2ccoc2)OC1	0
ZINC96108705	CN(C)C(=O)COC[C@@]12CN(C[C@@H]1COC2)CCc1ccccc1	0
ZINC96136500	Cc1nc(cs1)c1nc(no1)[C@H]1CCOC1	0
ZINC96139819	Cc1ccc2c(c1)c(c(o2)c1nc(no1)[C@H]1CCOC1)C	0
ZINC96147834	Cc1cc(c(o1)c1ccccc1)c1nc(no1)[C@H]1CCOC1	0
ZINC96150201	Cc1ccccc1Cn1c(nc(n1)C1CC1)Cn1cnc(c1C)C	0
ZINC96171781	CC1(c2ccc(cc2C(C1(C)C)(C)C)[C@@](C)(C#C)O)C	1
ZINC96186572	Cc1c(c(on1)C)CN1CC[C@H]2[C@@H]1C[C@H](O2)C(=O)N1CCOCC1	0
ZINC96186873	Cn1cc(cn1)C(=O)N[C@H]1CN([C@H]2[C@@H]1OCCC2)Cc1ccco1	0
ZINC96189668	COCCn1c(=O)ccc2c1CC[C@@H](C2)[NH2+]Cc1ccccn1	0
ZINC96205307	COCCNc1c2c3c(sc2nc(n1)Cc1ccccc1)CCC3	0
ZINC96208703	Cn1cc(cn1)CN1CCC2(CC[C@H]([N@@H+]2C)COCC2CC2)CC1	0
ZINC96214670	c1ccc(cc1)CN1CCC[C@@]2(C1)CCC[N@@H+]2Cc1ccccc1F	1
ZINC96217548	C[N@@H+]1CCCCC21CCN(CC2)c1cc(ncn1)OC	0
ZINC96222021	CC[C@H]1C[C@@]2(CCCN(C2)C(=O)c2ccncc2)OC1	0
ZINC96253029	c1ccc(cc1)CC[N@@H+]1C[C@H]2C[C@@H]([C@@H](C1)O2)C(=O)NCC1CC1	0
ZINC96260297	CC(C)n1c[nH+]c2c1[C@@H](NCC2)COCC=C	0
ZINC96261345	CCS(=O)(=O)N1CC[C@H]([C@@H]1Cc1ccccc1)OCC1CC1	0
ZINC96266870	CN(C)C(=O)c1c2ccccn2c(n1)c1cn(cn1)CCOC	0
ZINC96282074	Cc1cc(cc(c1)c1c(c(nc(n1)C)N1CCSCC1)N)C	0
ZINC96296504	Cc1c(sc(n1)C)CN1CCOC[C@@H](C1)O	0
ZINC96305829	CCCCCC[NH2+][C@@H](CC(=O)Nc1ccc(c(c1)C(=O)[O-])O)C(=O)[O-]	0
ZINC96305984	CC1(C[C@H](CC([N@@H+]1C[C@@H](COCC#C)O)(C)C)O)C	0
ZINC96314752	C#CCNC(=O)CNC(=O)/C=C\c1ccc2c(c1)OCCO2	1
ZINC96328224	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@@H]2O)OC#COC	0
ZINC96341165	c1cocc1c1nnc(o1)[C@H]1CC[N@@H+](CC1)CCC1OCCO1	0
ZINC96343124	c1ccc(cc1)C(=O)CCC(=O)NCC#Cc1ccccc1F	1
ZINC96343316	c1ccc(cc1)N1C[C@@H](CC1=O)C(=O)NCC#Cc1ccccc1F	1
ZINC96343386	c1ccc(cc1)C1(CCOCC1)C(=O)NCC#Cc1ccccc1F	0
ZINC96343419	c1cc(ccc1C#CCNC(=O)c1ccc(=O)[nH]c1)F	1
ZINC96343424	c1cc(oc1)c1cc(no1)C(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343457	C=CCCC(=O)NCC#Cc1ccc(cc1)F	1
ZINC96344289	c1ccc(cc1)c1cc(no1)C(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96344439	c1ccc(c(c1)C#CCNC(=O)c1ccc([O-])nn1)Cl	1
ZINC96344861	COc1ccc(cc1)C#CCNC(=O)c1cnn(n1)c1ccccc1	1
ZINC96344879	COc1ccc(cc1)C#CCNC(=O)c1ccc(=O)[nH]c1	1
ZINC96344983	CCC(=O)NCC#Cc1ccc(cc1)OC	1
ZINC96345064	COc1ccc(cc1)C#CCNC(=O)c1ccccc1F	1
ZINC96345703	COc1ccccc1C#CCNC(=O)CCc1ccccc1	1
ZINC96345822	COc1ccccc1C#CCNC(=O)c1nc2ccccc2s1	1
ZINC96346277	CCOC(=O)NCC#Cc1ccc(cc1)C(=O)C	0
ZINC96347184	CCCCC1(OCCO1)C#C	0
ZINC96348628	CNC(=O)c1ccccc1C#CCNC(=O)COc1ccccc1	1
ZINC96350064	CC(=O)Nc1ccc(cc1)C#CCNC(=O)C1CCN(CC1)C(=O)C	1
ZINC96350394	CN(C)c1ccc(cc1)C#CCNC(=O)c1ccccc1	1
ZINC96350527	CCSc1ccccc1C(=O)NCC#Cc1ccc(cc1)N(C)C	1
ZINC96350859	CN(C)c1ccccc1C#CCNC(=O)CCSc1ccccc1	1
ZINC96350862	CN(C)c1ccc(cc1)C(=O)NCC#Cc1ccccc1N(C)C	1
ZINC96351255	c1ccc(c(c1)C#CCNS(=O)(=O)c1ccccc1[N+](=O)[O-])F	1
ZINC96351270	Cc1ccc(s1)S(=O)(=O)NCC#Cc1ccccc1F	1
ZINC96351286	c1ccc(c(c1)C#CCNS(=O)(=O)c1cccc(c1)C(F)(F)F)F	1
ZINC96351515	Cc1c(cccc1Cl)S(=O)(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96351522	c1cc(cc(c1)Cl)C#CCNS(=O)(=O)c1ccc(cc1)C(F)(F)F	1
ZINC96351606	Cc1ccc(cc1C)S(=O)(=O)NCC#Cc1ccccc1Cl	1
ZINC96351623	c1ccc(cc1)/C=C/S(=O)(=O)NCC#Cc1ccccc1Cl	1
ZINC96351695	COc1ccc(cc1)C#CCNC(=O)NCCCc1ccccc1	1
ZINC96351723	Cc1ccc(c(c1)S(=O)(=O)NCC#Cc1ccc(cc1)OC)C	1
ZINC96351912	Cc1ccc(cc1C)NC(=O)NCC#Cc1ccc(cc1)C(=O)C	1
ZINC96351962	CC(=O)c1ccc(cc1)C#CCNS(=O)(=O)Cc1ccccc1	1
ZINC96352036	c1cc(ccc1CNC(=O)NCC#Cc1ccc(cc1)C(=O)N)Cl	1
ZINC96352052	COc1ccc(cc1NC(=O)NCC#Cc1ccc(cc1)C(=O)N)Cl	1
ZINC96352950	Cc1cc(c(c(c1)C)S(=O)(=O)NCC#Cc1ccc(cc1)N(C)C)C	1
ZINC96352966	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)c1ccc(cc1F)F	1
ZINC96352978	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)/C=C/c1ccccc1	1
ZINC96353121	CN(C)c1ccccc1C#CCNS(=O)(=O)Cc1ccc(cc1)F	1
ZINC96384208	CC(=O)N[C@H](CCSC)C(=O)Nc1cnn(c1)C1CCOCC1	0
ZINC96384296	c1cc2c(cc1S(=O)(=O)[N-]c1cnn(c1)C1CCOCC1)OCCO2	0
ZINC96388115	COc1cccc(c1OC)C(=O)NC[C@@H](c1cccc(c1)F)OC	0
ZINC96389273	Cc1ccccc1[C@H](CNS(=O)(=O)CBr)OC	0
ZINC96391867	CC[C@](CNS(=O)(=O)Cc1cccc(c1)C)(c1ccccc1)OC	0
ZINC96391882	CCc1ccc(s1)S(=O)(=O)NC[C@@](CC)(c1ccccc1)OC	0
ZINC96592544	c1cc(ccc1/N=C/c1cc(cc(c1O)I)Cl)N1CCOCC1	0
ZINC96812590	C/C=C\C=C/C(=O)NCC#Cc1ccccc1	1
ZINC96995965	CCOC(=O)COC(=O)/C=C/c1ccc(s1)c1ccccc1	0
ZINC97002266	CC[N@@H+](Cc1cccs1)C[C@@H]1CN(C(=O)O1)c1ccccc1	0
ZINC97012226	C[C@H](c1ccccc1)NC1(CCOCC1)C[NH+]=C(N(C)C)N(C)C	0
ZINC97014766	CCCn1c(c(c(n1)C)C[NH2+][C@@H]1CCC[C@H](C1)S(=O)(=O)C)C	0
ZINC97021950	CC[C@H](C)Oc1cc(ccc1CN/C(=[NH+]/C)/NCC1(COC1)C)C	0
ZINC97022731	C#CCNC(=O)N1CC(=O)N(C1)Cc1ccccc1	1
ZINC97026696	Cn1c(ccn1)CNC(=O)CCc1ncc(o1)c1ccccc1Br	0
ZINC97040381	Cc1cc([nH+]c(c1NC(=O)CCc1ncc(o1)c1ccccc1)C)C	0
ZINC97048333	CC#CCNC(=O)N[C@@H](CO)c1ccccc1	1
ZINC97049517	Cc1c(c(n(n1)CCOC)C)NCc1cccs1	0
ZINC97053718	COC(=O)CSc1cc2c(c(c(s2)C(=O)OC)N)nc1	0
ZINC97058516	Cc1ccc(cc1NCc1cc(no1)c1ccccc1)[N+](=O)[O-]	1
ZINC97083690	c1c(cn2cc(nc2c1Cl)C[S@@](=O)CC1CCOCC1)Cl	0
ZINC97086016	Cc1c([nH+]c2ccccc2c1NC[C@H]1CCCS1(=O)=O)C	0
ZINC97086112	CC1(OCCO1)[C@H]1CCCN(C1)C(=O)NCC#Cc1ccccc1	0
ZINC97095652	C[C@@H](COC)Nc1cccc(c1)N1CCS(=O)(=O)CC1	0
ZINC97095923	CC#CCN1CCOC[C@@H]1CC(=O)c1ccccc1	0
ZINC97110439	C[C@@H]1C[C@H](C[C@@H](O1)C)NC(=O)N1CCO[C@@H](C1)CCc1ccccc1	0
ZINC97112756	Cc1nc(no1)CN1CCO[C@H](C1)CCc1ccccc1	0
ZINC97137379	c1ccc(cc1)COc1ccc[nH+]c1N1CCO[C@@H](C1)CO	0
ZINC97137540	c1ccc(cc1)[C@@H]1CN(CCN1)C(=O)c1ccccc1n1cncn1	0
ZINC97139084	C#CCCOc1ccc(cc1)CN1CCCC2(C1)OCCO2	0
ZINC97161941	C[C@@H](C[C@@H]1COCCN1C(=O)NCC#Cc1ccccc1)O	0
ZINC97201607	COc1ccc(cc1)c1nc(on1)CN1CCn2cc[nH+]c2C1	0
ZINC97204927	c1ccc(cc1)SCCCNC(=O)N[C@@H]1CCCc2c1cco2	0
ZINC97216432	C[C@H]1C[C@@H](C[N@@H+](C1)C(C)(C)CNC(=O)N[C@@H](CO)c1ccccc1)C	0
ZINC97221726	Cc1c(nc(o1)c1cccs1)CSc1ccc(cn1)Br	0
ZINC97233596	CC(C)N(Cc1ccc(cc1)C#N)C(=O)[C@H]1CCC[C@H]1C(=O)OC	0
ZINC97236288	C#CC[NH2+][C@@H](CC1CCOCC1)c1ccccc1	0
ZINC97326881	CCN(Cc1cccs1)C(=O)CCOC[C@@H]1CCCO1	0
ZINC97360485	Cc1c(c(n(n1)C)C)c1cc(n[nH]1)C(=O)NCC#Cc1ccccc1	1
ZINC97375298	C[C@@H](c1cccnc1)[N@@H+](C)Cc1ccc(o1)C#N	0
ZINC97379110	Cn1cccc1CN[C@H](C[S@@](=O)C)c1ccccc1	1
ZINC97428692	c1cc(sc1)C(=O)N1CCCC[C@H]1C(=O)N1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC97473313	CC(C)OC[C@@H](C[N@H+]1CCC[C@@H]1CCc1ccccc1)O	0
ZINC97512805	C#CCN1[C@@H](Nc2ccccc2C1=O)c1csc(n1)c1ccccc1	1
ZINC97527969	c1ccc(cc1)c1ccc(s1)CN1CCCC[C@@H]1CN1CCOCC1	0
ZINC97532447	c1cc(ccc1[C@@H]1CC[N@@H+](C1)Cc1cc(cs1)C#CCO)F	1
ZINC97569399	C[C@@H](c1ccccc1Cl)Sc1nnc(n1N)c1ccccc1	1
ZINC97596205	CC(C)(C)OC(=O)N1CC[C@@H](C1)C(=O)Nc1cnn(c1)C	0
ZINC97599375	CC#CCN1C(=O)[C@@](NC1=O)(C)c1ccc2c(c1)CCC2	1
ZINC97599430	CC#CCSc1nnc(n1CC(C)C)N1CCOCC1	0
ZINC97599487	CC#CCOc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N	1
ZINC97599491	CC#CCSc1nnc(n1C)N1CCOCC1	0
ZINC97599524	CC#CCn1cnc(n1)c1ccc(cc1)[N+](=O)[O-]	1
ZINC97727346	c1ccc(cc1)NC(=O)[C@@H]1CCC[N@@H+](C1)CC[NH+]1CCCCC1	0
ZINC97766640	c1cc(ccc1CN1CCOC[C@H]1CC(=O)[O-])C#CCO	0
ZINC97942392	CCS(=O)(=O)N1CC[C@H](C1)c1nc(no1)c1ccccc1	1
ZINC98022541	C#Cc1cccc(c1)NC(=O)Nc1cccc(c1)N1CCNC1=O	1
ZINC98044115	c1ccc(cc1)Oc1c2c(ncn1)n(cn2)[C@@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC98070035	CCC[C@@H](c1ccccc1)C(=O)OC[C@H]1CCCCO1	0
ZINC98074709	c1ccc(cc1)S(=O)(=O)N1CCCC[C@H]1C(=O)NCCO	0
ZINC98077583	C#CCOC(=O)CCc1ccccc1F	0
ZINC98157334	CC(C)(C)n1cc(cn1)C(=O)OCC#Cc1ccccc1	0
ZINC98157354	CCOCC(=O)OCC#Cc1ccccc1	0
ZINC98157358	c1ccc(cc1)C#CCOC(=O)c1cccnc1	0
ZINC98172041	CO[C@@H](CNCc1c(nc2n1cccc2)Cl)c1ccccc1	0
ZINC98172494	c1ccc(cc1)C[NH2+]C1CCN(CC1)c1ccccc1	1
ZINC98179575	C#Cc1ccc(cc1)C(=O)N1CCOCC1	0


==> anc/logic_13_train_molecules.tsv <==
mol_id	smiles	label
ZINC00000125	C#C[C@@H](c1ccccc1)OC(=O)N	0
ZINC00001071	Cc1c2c(n3c(n1)ncn3)N(CC2)C(C)(C)C	0
ZINC00001358	C#CC(c1ccccc1)(c1ccccc1)OC(=O)NC1CCCCC1	0
ZINC00009192	COC(=O)C#Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC00021569	C#Cc1cccc(c1)Nc1c2cc(ccc2ncn1)N	1
ZINC00024552	CC#Cc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC00024748	c1ccc2c(c1)c(ncn2)SCc1[nH]c2ccccc2n1	0
ZINC00029063	c1ccc(cc1)Cn1c2ccccc2[nH+]c1SC1CCCCC1	1
ZINC00030399	CC(C)CCNS(=O)(=O)Cc1ccccc1	1
ZINC00030741	c1ccc(cc1)CCC(=O)N1CCCCCC1	0
ZINC00030793	CC[C@H](c1ccccc1)C(=O)Nc1cccc(c1)OC	0
ZINC00032731	CCN(CC#CC1(CCCCC1)O)c1ccccc1	1
ZINC00032883	CCC1([C@@H](OC(=O)C(C1=O)(C)C)C#Cc1ccccc1)CC	0
ZINC00036801	Cc1cc(c2c(c(oc2n1)C(=O)c1ccccc1)N)COC	0
ZINC00038953	c1cc(ccc1[N+](=O)[O-])S(=O)(=O)NCc1ccc2c(c1)OCO2	0
ZINC00044752	Cc1ccc(c(c1)NC(=O)[C@H]1CC(=O)N(C1)c1ccccc1)C	0
ZINC00047225	Cc1ccc(cc1)NC(=O)COC	0
ZINC00047746	Cc1c(c([nH]c1C(=O)OCc1ccccc1)C)C#CBr	0
ZINC00048847	C[C@@](C#Cc1ccccc1)(c1ccc(c(c1)F)N1CCCCC1)O	1
ZINC00048848	C[C@](C#Cc1ccccc1)(c1ccc(c(c1)F)N1CCCCC1)O	1
ZINC00050198	C#C[C@@H](CO)[NH2+]Cc1ccccc1	1
ZINC00050199	C#C[C@H](CO)[NH2+]Cc1ccccc1	1
ZINC00052045	c1ccc(cc1)[C@H](C#CC[NH+]1CCCC1)O	1
ZINC00052689	Cn1c2c3ccccc3c3ccccc3c2nc1c1ccco1	0
ZINC00053676	c1ccc(cc1)C(=O)c1cc(cs1)S(=O)(=O)N1CCOCC1	0
ZINC00053702	C[C@@H]1CN(O[C@@H](O1)c1cccc(c1)O)C(=O)c1ccccc1	0
ZINC00055003	Cc1ccc2c(c1)c(cc(n2)Nc1ccccc1)C	1
ZINC00057254	C[NH+](C)CC[C@](c1ccccc1)(c1ccccc1Cl)O	1
ZINC00057469	c1ccc(cc1)N1C(=O)[C@H](NC1=S)CSCC(=O)[O-]	0
ZINC00058341	Cc1ccc(o1)[C@H](C#CC(c1ccccc1)(c1ccccc1)O)O	1
ZINC00058490	c1ccc(cc1)C#Cc1ccc(o1)CO	1
ZINC00066127	c1cc2cc(ccc2nc1)Cl	0
ZINC00067105	Cc1c2cc(sc2n(n1)c1ccccc1)C(=O)NC[C@@H]1CCCO1	0
ZINC00068201	CC(=C)[C@@](C)(C#CC[NH+]1CCCC1)OC(=O)C	0
ZINC00069484	C[C@H]1C[C@H](CC(C1)(C)C)NC(=S)NCc1csc2c1cccc2	0
ZINC00070804	C[C@H]1C[N@H+](CC[C@@]1(c1ccccc1)O)C(C)(C)C#C	1
ZINC00073476	Cc1ccc(c(c1)C)NC(=S)NC(C)(C)C#C	1
ZINC00076475	CC(C)(C#Cc1ccccn1)O	1
ZINC00077098	CN(C)c1ccc(cc1)c1nnc(o1)SCc1ccccc1	1
ZINC00078000	CC[C@@H]1CCCC[N@H+]1[C@@H]1CC(=O)N(C1=O)c1ccccc1	0
ZINC00080661	CCOC(=O)c1c(csc1NC(=O)CC#N)C	0
ZINC00083094	c1ccc(cc1)Cn1cc(c2c1ccc(c2)[N+](=O)[O-])CO	1
ZINC00083147	c1ccc(cc1)N1C(=O)CC(=N1)NC(=O)COc1ccc(cc1)Cl	0
ZINC00088469	CC[N@H+]1CC[C@](CC1)(C#Cc1ccccc1)O	1
ZINC00088644	CC(=O)O[C@H](C#CC[NH+]1CCOCC1)c1ccccc1	0
ZINC00090576	CSc1ncc(c2=N[C@H](Nn12)c1ccc2c(c1)OCO2)C#N	0
ZINC00092250	c1ccc(cc1)C#C[C@@H](C1=C(CCCC1=O)[O-])C1=C(CCCC1=O)O	1
ZINC00094163	CC[C@](C)(C#C)NC(=O)Cn1nc(nn1)c1ccc(cc1)C	1
ZINC00099816	CC[C@](C)(C#C)NC(=O)c1cc2c3ccccc3ccc2oc1=O	1
ZINC00099941	CC1(CC2=C([C@H](C(=C(O2)N)C#N)C#Cc2ccccc2)C(=O)C1)C	0
ZINC00101265	C[NH+]1CCN(CC1)C(=O)c1ccc(cc1)C#Cc1ccccc1	1
ZINC00101586	c1ccc(cc1)[C@H]([C@@H]1C(=O)Nc2ccccc2S1)C(=O)[O-]	0
ZINC00103342	C#Cc1cccc(c1)NC(=O)c1cc2ccccc2oc1=O	1
ZINC00103683	c1ccc(cc1)c1cnc(o1)c1ccc(cc1)Cl	1
ZINC00105093	CC[C@@](C)(C#C)NC(=O)Cc1ccccc1	1
ZINC00105728	COc1ccc(cc1)c1c(n(nn1)c1cc(cc(c1)Cl)Cl)N	0
ZINC00112581	C[C@@](CCc1ccc(cc1)OC)(C#C)O	1
ZINC00116041	C[C@H](n1cccc1c1ccccc1)OC(C)C	0
ZINC00116596	CN(Cc1ccccc1)C(=O)COc1ccc(cc1)c1ccccc1	0
ZINC00116729	Cc1cc2c(c(c1)OC(=O)C)c1c(c(=O)o2)CCCC1	0
ZINC00117317	C[C@]1([C@@](N(C(=O)O1)C)(C)O)CCc1ccccc1	0
ZINC00118564	C[C@@H](C(=O)[O-])Nc1c2ccccc2ncn1	0
ZINC00119083	CC[C@@]1(Cc2c(c(=O)n(c3c2c(ncn3)N)c2ccccc2)CO1)C	0
ZINC00121227	c1cc(ccc1C(F)(F)F)S(=O)(=O)CC(=S)N	0
ZINC00121868	c1ccc(cc1)CN1C(=O)C(=C(C1=O)Cl)N1CCCCC1	0
ZINC00123371	C[C@@](C#CC[NH+]1CCOCC1)(c1ccccc1)O	0
ZINC00123374	C[C@](C#CC[NH+]1CCOCC1)(c1ccccc1)O	0
ZINC00126671	c1ccc(cc1)Cn1c(=O)c(c(cn1)NC[C@H]1CCCO1)Cl	0
ZINC00126990	c1ccc(cc1)N(C[C@@H](C[NH+]1CCOCC1)O)c1ccccc1	0
ZINC00127321	Cc1ccc(cc1)[N-]S(=O)(=O)c1ccc(cc1)Cl	0
ZINC00127532	c1ccc(cc1)COC[C@@H](C[NH+]1CCOCC1)O	0
ZINC00128407	Cc1cc(nc(c1C#N)SCC(=O)OC)c1ccccc1	0
ZINC00129387	Cc1cc(n(n1)CNc1c(non1)C)C	0
ZINC00132075	CCN(CC)c1ccc(cc1)NC(=O)c1ccccc1OCC(=O)N	0
ZINC00133943	CNC(=O)c1ccccc1Sc1ccccc1	0
ZINC00135603	Cn1c2c(c(=O)n(c1=O)C)[nH]c(n2)N(C)Cc1ccccc1	1
ZINC00136020	COc1cc(nc(n1)OC)NC(=O)/C=C/c1ccccc1	0
ZINC00139540	Cc1ccc(cc1)S(=O)(=O)/N=C/c1cccnc1	0
ZINC00140354	Cc1c(nnn1c1cccc(c1)C#C)c1ccccc1	1
ZINC00142873	C[C@H]1CCc2c(sc3c2c(ncn3)N2CCOCC2)C1	0
ZINC00143367	CC[NH+](CC)c1ccc(cc1)/N=C(\Nc1ccccc1)/[S-]	1
ZINC00144085	CCC(CC)(C#C)NC(=O)Nc1ccccc1	1
ZINC00144661	C[C@H]1CCc2c(sc3c2c(=O)n(cn3)Cc2ccccc2)C1	1
ZINC00147975	Cn1cc(nc1)S(=O)(=O)NCc1csc2c1cc(cc2)Cl	0
ZINC00148583	Cc1ccc2c(c1)C(=C(C#N)C#N)C=C(O2)c1ccccc1	1
ZINC00149818	c1ccc2c(c1)c(nc(n2)c1cccc(c1)Cl)NC[C@@H]1CCCO1	0
ZINC00150362	c1ccc(cc1)N1C(=O)CCC(=N1)[O-]	0
ZINC00150485	c1ccc(cc1)/C=N/c1ccc(cc1C(F)(F)F)Br	1
ZINC00151820	Cc1cccc(c1)NNC(=O)c1c(onc1c1ccccc1)C	0
ZINC00154344	c1cc2cc(c(=O)n3c2c(c1)CCC3)CO	0
ZINC00154617	Cc1c2c(c(c([O-])nc2n(n1)c1ccccc1)C#N)c1ccccc1	1
ZINC00155943	c1ccc(cc1)COc1cc[n+]([O-])cc1	1
ZINC00158376	c1ccc(cc1)Cn1c(nnc1[S-])Cc1ccsc1	1
ZINC00158459	c1ccc(cc1)C(=O)Oc1c(cc(cc1Cl)Cl)C=O	0
ZINC00159814	c1ccc(cc1)[C@@H]1[C@]2(O1)CCc1ccccc1C2=O	0
ZINC00160132	c1c(c(cc(c1F)Br)F)[N+](=O)[O-]	0
ZINC00161430	c1ccc(cc1)C#Cc1ccc(s1)C=O	1
ZINC00161474	c1ccc(cc1)C#Cc1cc(cnc1)C(=O)[O-]	1
ZINC00162041	c1cc2c(cc1F)c1c([nH]2)CC[N@H+](C1)Cc1ccc(cc1Cl)Cl	0
ZINC00162141	c1ccc(cc1)[C@@H]1CO[C@H]2CCC[C@H](C#N)[N@H+]12	0
ZINC00163543	CCC(=O)/C(=N/Nc1ccccc1)/C(=O)OC	0
ZINC00166728	C[C@H](CO)Oc1ccc(cc1Cl)Cl	0
ZINC00166834	CCOC(=O)[C@](C)(c1ccccc1)Br	0
ZINC00167881	CCOC(=O)C1=NO[C@H](C1)COc1ccc2ccccc2c1C=O	0
ZINC00169416	c1ccc(cc1)c1nc(cs1)c1nnc([S-])o1	1
ZINC00169613	c1ccc(cc1)[C@@H](C#N)c1cccc(c1C#N)F	1
ZINC00169803	C#Cc1cccc(c1)NC(=O)c1ccccc1	1
ZINC00170181	COc1ccccc1NC(=O)c1cc(cnc1)C#Cc1ccccc1	1
ZINC00170237	c1ccc(cc1)C#Cc1cc(cnc1)C#N	1
ZINC00170255	CNC(=S)NNC(=O)c1cc(cnc1)C#Cc1ccccc1	1
ZINC00170508	c1ccc(cc1)C#Cc1cc(cnc1)NC(=O)N1CCOCC1	0
ZINC00170513	c1ccc(cc1)C#Cc1cc(cnc1)NC(=O)N1CCCC1	1
ZINC00170547	Cc1ccc(cc1)SC(=O)c1ccc(o1)C#Cc1ccccc1	1
ZINC00170550	c1ccc(cc1)C#Cc1ccc(o1)C(=O)Sc1ccccc1	1
ZINC00170566	c1ccc(cc1)C#Cc1ccc(o1)C(=O)N1CCCCC1	1
ZINC00170868	C/C(=N\O)/c1ccc(s1)C#Cc1ccccc1	1
ZINC00171014	COc1ccc(cc1OC1CCCC1)c1nc(on1)c1ccccc1	1
ZINC00174171	c1ccc(cc1)Nc1nnc(o1)c1ccncc1	1
ZINC00174211	c1ccc(cc1)C#C[C@H](c1cc(ccc1[O-])[N+](=O)[O-])[NH+]1CCOCC1	0
ZINC00174221	c1ccc(cc1)C#CC1(CCCCC1)[NH+]1CCOCC1	0
ZINC00176787	c1ccc(cc1)C/N=C/c1cn(nc1c1cccs1)c1ccccc1	1
ZINC00178524	Cc1ccc(cc1)OC(=O)c1cc2c(nn(c2s1)c1ccccc1)C	0
ZINC00178685	c1cc(cc(c1)[N+](=O)[O-])C[N@@H+]1CC[N@H+](CC1)C[C@@H]1CCC=CC1	0
ZINC00179804	Cc1ccc(cc1)N1CC[NH+](CC1)CCOc1ccc(cc1)C	0
ZINC00183606	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)Cc1ccccc1	0
ZINC00185326	c1ccc(cc1)C(C#CC[NH+]1CCOCC1)(c1ccccc1)O	0
ZINC00186220	Cc1ccc(c(c1)C)/C=C\1/C(=O)OC(=N1)c1ccccc1Cl	0
ZINC00186594	CC1(CC(OC(=N1)c1ccccc1)(C)C)C	0
ZINC00190024	Cc1cc(no1)NC(=O)c1cccc(c1)N1C(=O)CCC1=O	0
ZINC00191944	CC(C)(C)N(Cc1ccccc1)C(=O)c1ccc(cc1)Cl	0
ZINC00194123	CCOc1ccc(cc1OCC)/C=C/1\C(=O)c2ccccc2S1	0
ZINC00194835	CCOc1ccccc1[C@H]1C(=C(NC(=S)N1)C)C(=O)OCC	0
ZINC00196721	c1ccc(cc1)c1cc(c(c(=S)[nH]1)C#N)c1ccco1	1
ZINC00197364	CC1(C[C@@H]([C@H](CO1)Cc1ccccc1)[NH2+]Cc1ccc(cc1)OC)C	0
ZINC00198373	CC(C)[C@@](C#CC[NH+]1CCCCCC1)(c1ccccc1)O	1
ZINC00198383	c1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(C1CCCC1)O	1
ZINC00198515	c1ccc(cc1)C#Cc1cncnc1	1
ZINC00201191	c1ccc(cc1)Nc1c(nc2n1cccc2)c1c[nH]c2c1cccc2	1
ZINC00202632	c1cc(ccc1C#Cc1ccc(cc1)F)F	1
ZINC00203930	CC[C@H](C)Nc1nc2c(n1C(C)C)c(=O)n(c(=O)n2C)C	0
ZINC00206590	c1ccc2cc3c(cc2c1)nc(c(n3)c1ccco1)c1ccco1	0
ZINC00208193	CC(=O)O[C@H](C#CC[NH+]1CCCCC1)c1ccccc1	0
ZINC00208741	C[C@](C#CC[NH+]1CCCCC1)(c1ccccc1)O	1
ZINC00209220	C[C@H]1C[N@@H+](C[C@@H](O1)C)Cc1cc(c(c(c1)OC)OC)OC	0
ZINC00209477	CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1Cl)c1ccccc1)O	0
ZINC00215657	COc1ccc(cc1)c1nnc2n1c(=O)/c(=C/c1ccccc1)/s2	1
ZINC00216424	C[C@H]1C[N@H+](C[C@H](O1)C)Cc1cccc(c1)Cl	0
ZINC00216673	c1ccc(cc1)C(COC(=O)C1=COCCO1)c1ccccc1	0
ZINC00216930	CC[C@H](c1ccc(c(c1)OC)OC[C@@H]1CO1)O	0
ZINC00221011	COc1ccc(cc1)C1=NN(C(=O)CC1)CC(=O)NC1CCCCC1	0
ZINC00227450	CCOC(=O)c1c2c(sc1NC(=O)C#Cc1ccccc1)CCC2	0
ZINC00227477	CCOC(=O)[C@@H](Cc1ccccc1)C(=O)Nc1ccc(cc1)Cl	0
ZINC00227684	CSc1cccc(c1)N[C@@H]1CC[N@H+](CC1)CCc1ccccc1	1
ZINC00229351	c1ccc(cc1)C1(CCCC1)C(=O)N1CCOCC1	0
ZINC00231453	c1ccc(cc1)CC(=O)c1ccc2c(c1)OCCOCCOCCO2	0
ZINC00231890	Cc1ccc(cc1)C(=O)N/N=C/c1ccco1	0
ZINC00236104	c1cc(cc(c1)NS(=O)(=O)c1cc(ccc1Cl)Cl)C(=O)[O-]	0
ZINC00236589	C[C@H]1[C@H]([C@H]([C@H]([C@H](O1)Nc1ccc(c(c1)[N+](=O)[O-])Cl)O)O)O	0
ZINC00238555	CNC(=O)N(c1ccccc1)C1=NCCCCC1	0
ZINC00240439	c1ccc(cc1)C(c1ccccc1)C(=O)OCC(=O)c1ccccc1	0
ZINC00241304	c1ccc(cc1)NS(=O)(=O)c1ccc(cc1[N+](=O)[O-])Cl	1
ZINC00242877	c1ccc(cc1)NS(=O)(=O)c1ccc(cc1)Cl	1
ZINC00245405	CC(=O)N1[C@@H](CC(=N1)c1ccc(cc1)OC)c1ccccc1	0
ZINC00245486	CC1(C[C@@](CCO1)(CC#N)Cc1ccccc1)C	0
ZINC00248613	COc1ccc(cc1C(=O)Nc1ccc(cc1)N1CCOCC1)Cl	0
ZINC00249172	Cc1ccc(cc1)NC(=O)NC(=O)N(C)S(=O)(=O)C	0
ZINC00251195	C[C@@H](c1ccccc1)[NH2+]Cc1ccc(cc1)Cl	1
ZINC00251313	Cc1c(sc2n1cc(n2)c1ccccc1)C(=O)N1CCOCC1	0
ZINC00251765	C[C@@H](C#C)O[C@@]1(c2ccccc2C(=O)O1)c1ccccc1	0
ZINC00253620	CCOC(=O)c1c(c(c([nH]1)C)C(=O)N[C@@H](C)c1ccccc1)C	0
ZINC00253846	CCOC(=O)c1c(c(c(n1C)C)C(=O)NC[C@@H]1CCCO1)C	0
ZINC00258028	c1ccc(cc1)CS(=O)(=O)N(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC00258577	c1cc(cc(c1)Cl)C(=O)Nc1ccc(cc1F)Br	0
ZINC00259088	COC(=O)/C(=C/Nc1ccccn1)/C#N	0
ZINC00259794	c1ccc(cc1)C#C[C@@H](c1ccccc1O)[NH+]1CCOCC1	0
ZINC00259797	c1ccc(cc1)C#C[C@H](c1ccccc1O)[NH+]1CCOCC1	0
ZINC00263398	COc1ccc(cc1)[C@](C#C)(c1ccccc1)O	1
ZINC00263524	c1ccc(cc1)S(=O)(=O)/N=C/c1cc(ccc1O)Br	1
ZINC00264576	COc1ccc(cc1S(=O)(=O)NCc1ccco1)Br	0
ZINC00265749	c1ccc(cc1)C#CC[NH+]1CCOCC1	0
ZINC00265909	C#C[C@](c1ccccc1)(c1ccncc1)O	1
ZINC00268431	Cc1cc(c(cc1[C@@](C)(C#Cc1ccccc1)O)F)N1CCOCC1	0
ZINC00268835	CCOC(=O)c1cc2nc(cc(n2n1)C)c1ccccc1	0
ZINC00269008	CC1(C(=O)C=C(O1)C(Cl)(Cl)Cl)C	0
ZINC00271017	C[C@]1(CC1(Cl)Cl)C#CC[NH+]1CCCCC1	1
ZINC00272299	C[C@@](c1ccccc1)(C(=O)NN=C1CCCC1)O	0
ZINC00272676	COCn1c(=S)oc(n1)c1ccccc1	0
ZINC00274119	c1ccc(cc1)C(C#C[C@H](c1cccs1)O)(c1ccccc1)O	1
ZINC00275403	c1ccc(cc1)[C@@H](C#CC[NH+]1CCCCC1)O	1
ZINC00275404	c1ccc(cc1)[C@H](C#CC[NH+]1CCCCC1)O	1
ZINC00276155	c1ccc(c(c1)C(=O)[O-])NS(=O)(=O)c1cccc2c1nccc2	0
ZINC00278523	COC(=O)c1ccc(cc1)NC(=O)C[NH2+]Cc1ccccc1	0
ZINC00279037	c1ccc(cc1)C[N@@H+](CCO)Cc1ccc(c(c1)Cl)Cl	1
ZINC00280892	c1ccc2c(c1)c([nH+]c(n2)N1CCOCC1)N1CCOCC1	0
ZINC00280904	c1ccc(cc1)S(=O)(=O)NS(=O)(=O)c1ccccc1	1
ZINC00281096	c1ccc(cc1)C(C#C[C@H](c1ccccc1F)O)(c1ccccc1)O	1
ZINC00281673	CC1(O[C@H]([C@@H](O1)CO)CO)C	0
ZINC00283957	Cc1cc(c(c(c1)C)OC[C@H](C[NH+]1CCOCC1)O)C	0
ZINC00284306	c1ccc(cc1)/C=C/C(=O)NC(=S)Nc1ccccc1O	0
ZINC00286755	c1ccc(cc1)C#Cc1ccc(cc1)/C=N/c1nc([nH]n1)C(=O)[O-]	1
ZINC00286758	c1ccc(cc1)C#Cc1ccc(cc1)/C=N/c1nccs1	1
ZINC00289552	C#Cc1cccc(c1)N1C(=O)[C@@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	1
ZINC00289564	c1ccc(c(c1)c1ccc(o1)/C=N/O)[N+](=O)[O-]	0
ZINC00291494	c1ccc(cc1)C1=NC(CO1)(CO)CO	0
ZINC00294602	C#C[C@@H](c1ccccc1)OC(=O)c1ccccc1C(=O)[O-]	0
ZINC00295657	c1ccc(cc1)[C@@H](C#CC[NH+]1CCOCC1)O	0
ZINC00295661	c1ccc(cc1)[C@H](C#CC[NH+]1CCOCC1)O	0
ZINC00296347	CC[C@@](C)(C#CC[NH+]1CCCCC1)O	1
ZINC00296874	CN(C)C1=C(C(=O)c2ccccc2C1=O)Cl	0
ZINC00302031	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)/C=C/c1ccccc1)O	1
ZINC00302742	C#CCn1cc(c2c1cccc2)/C=C(/C#N)\C(=O)Nc1ccccc1	1
ZINC00302743	C#CCn1cc(c2c1cccc2)/C=C(/C#N)\C(=O)Nc1ccccc1	1
ZINC00303163	CC[C@@H]1CCCCN1C(=O)C1CCCCC1	0
ZINC00303190	C[C@@H](CC(=O)Nc1ccccc1Br)c1ccccc1	0
ZINC00303695	c1ccc(cc1)[C@@](C#CC[NH+]1CCOCC1)(c1cccc(c1)F)O	0
ZINC00305808	c1ccc2c(c1)CC1(CCCC1)c1c2ncn(c1=O)N	0
ZINC00305966	CC(=O)N1CCN(CC1)C(=S)c1cccc(c1)[N+](=O)[O-]	0
ZINC00306630	c1ccc(cc1)CCn1cnc2c(c1=O)cc(s2)c1ccccc1	1
ZINC00310341	c1cc(ccc1[C@H]1CO[C@H](O1)c1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC00310377	CC1([C@H](OC(=O)C(C1=O)(C)C)C#Cc1ccccc1)C	0
ZINC00310380	CC1([C@@H](OC(=O)C(C1=O)(C)C)C#Cc1ccccc1)C	0
ZINC00310648	Cc1c(c(=O)c2ccc(cc2o1)OCC=C(C)C)Oc1ccccc1	1
ZINC00311411	Cc1ccc(c(c1)NS(=O)(=O)Cc1ccccc1)F	1
ZINC00311597	CC1=C([C@H](NC(=O)N1)[C@@H]1CCC=CC1)C(=O)OCc1ccccc1	0
ZINC00311928	c1cc(ccc1/C=N/c1[nH]c(n[nH+]1)N)F	0
ZINC00313268	c1cc2c(cc1Br)c(cn2CC(=O)N1CCCC1)C=O	0
ZINC00313853	C[C@H](C(=O)NN=C1CCCCCC1)Sc1ccccc1	0
ZINC00315801	C/C(=C\c1ccccc1)/C=C/1\C(=O)OC(=N1)c1ccc(cc1)F	0
ZINC00320488	Cc1c(c(n(n1)c1ccccc1)Cl)/C=N/c1ccc(cc1)Cl	1
ZINC00327983	C[C@H](C(=O)NCc1ccco1)NC(=O)c1ccccc1	0
ZINC00330679	C[N+](C)(CCBr)CC#Cc1ccccc1	1
ZINC00340822	COc1ccc(cc1)[C@H]1CC=C[C@H](C1(C#N)C#N)OC	0
ZINC00340859	COC1([C@H](C(C1(OC)OC)(C#N)C#N)/C=C/c1ccccc1)OC	0
ZINC00341240	CC1(CC[C@](CO1)(CC[NH+]1CCCC1)c1ccccc1)C	0
ZINC00341636	c1ccc(cc1)c1c2cc(ccc2nc(n1)N1CCCCC1)Cl	1
ZINC00343717	C#CC1(CCCCC1)OC(=O)Nc1ccccc1	0
ZINC00343726	CC#C[C@@H](Cc1ccccc1)OC(=O)Nc1ccccc1	0
ZINC00343758	CC(=O)O[C@]1(CC[C@H](CC1)c1ccccc1)C#C	0
ZINC00345413	COC(=O)C#Cc1ccc(cc1)Br	0
ZINC00346094	COc1ccc(cc1)C(=O)[C@@H](C[NH+]1CCCC1)c1ccccc1	0
ZINC00348159	c1ccc(cc1)C#CC1(CCCC1)[NH+]1CCOCC1	0
ZINC00348355	CCOC(=O)c1c(c(sc1NC(=O)C#Cc1ccccc1)C)C	0
ZINC00348758	c1ccc(cc1)/C=N/n1cnc2c1cccc2	1
ZINC00350329	CSc1ccc(cc1)C[NH+]1CCN(CC1)C(=O)c1ccco1	0
ZINC00350493	c1ccc(cc1)COC[C@@H](C[NH+]1CCN(CC1)c1ccccc1)S	0
ZINC00350847	C[C@@](C#Cc1ccccc1)(c1ccc(c(c1)F)N1CCOCC1)O	0
ZINC00355749	C#C[C@@](c1ccccc1)(c1cccnc1)O	1
ZINC00355755	C#C[C@](c1ccccc1)(c1cccnc1)O	1
ZINC00355776	c1ccc(cc1)[C@@](C#CC[NH+]1CCCCCC1)(c1cccnc1)O	1
ZINC00356622	c1ccc(cc1)C(=O)N[C@@H]1CSC[C@H]1OC(=O)c1ccccc1	0
ZINC00360146	CN(C)c1ccc(cc1)C[NH2+]C[C@H]1CCCO1	0
ZINC00360157	COc1cc(ccc1OCc1ccccc1)C[NH2+]C[C@@H]1CCCO1	0
ZINC00366031	C[n+]1ccc(cc1)C(=O)c1ccccc1	0
ZINC00366869	CC(C)(C)C(=O)C[C@]1(NN=C(S1)c1ccccc1)C(=O)OC	0
ZINC00372612	CCC[C@@H](C)C(=O)Nc1ccc(cc1)C(=O)C	0
ZINC00374147	c1cc(c(cc1/C=N/NC(=O)C1CC1)O)O	0
ZINC00374810	C[C@]1(C(=O)NC(=O)N1)c1ccc(cc1)OC	0
ZINC00377218	CC1(CC1)[C@@H]1C[C@H](n2c(cc(n2)C(=O)[O-])N1)C(F)(F)F	0
ZINC00378640	CN1C2=NN=C[N-][C@@]2(N(C1=O)C)C(=O)NCc1ccccc1	0
ZINC00380277	c1nc(c2c3c(sc2n1)CCC3)N(CCO)CCO	0
ZINC00384182	Cc1cc(nc(n1)c1nn(c(=S)o1)C(=O)c1ccccc1)C	0
ZINC00384466	Cc1cc(c(c(=O)o1)C#Cc1ccccc1)Cl	1
ZINC00386312	Cc1cc2c(cc1Cl)nc(s2)NC(=O)Cc1ccccc1	0
ZINC00388120	c1ccc(c(c1)CC#N)C#N	0
ZINC00388206	CCOC(C#Cc1ccccc1)OCC	0
ZINC00390242	C[C@H](c1ccccc1)n1c(c(c2c1nc1ccccc1n2)C#N)N	1
ZINC00391876	CCOC(=O)C#Cc1ccccc1	0
ZINC00394994	CC(C)S(=O)(=O)c1ccccc1	1
ZINC00396079	CCOC(=O)C#CC	0
ZINC00396237	C[C@H](CSc1ccccc1)C(=O)OC	0
ZINC00396806	c1ccc(cc1)COC(=O)Nc1c(cccc1Cl)Cl	0
ZINC00397445	C[C@@]1(CCOCO1)c1ccccc1	0
ZINC00397652	CC(C)(C)[C@](C#C)(c1ccc(cc1)Oc1ccccc1)O	1
ZINC00397767	CCOc1ccc(cc1)NCNc1ccc(cc1)OCC	0
ZINC00397796	C[C@H](c1ccccc1)[C@@H](C)C(=O)[O-]	0
ZINC00399919	CC#CS(=O)(=O)c1ccc(cc1)C	1
ZINC00402166	CCO[C@](Cc1ccc(cc1)OC)(C#C)c1ccc(cc1)OC	0
ZINC00403126	CO[S@@](=O)c1ccccc1	1
ZINC00404613	COc1cc2c(c(c1OC)OC)c1c(cno1)CC2	0
ZINC00406974	CC(C)COC(=O)c1ccccc1	0
ZINC00407083	CCOC(C#CC)OCC	0
ZINC00409521	c1ccc(cc1)CC(=O)NC1CCCC1	0
ZINC00409575	COc1ccc(cc1OC)[C@H](C#C)O	1
ZINC00412488	Cc1ccc(c2c1cc(c(n2)SCC(=O)N1CCC[C@H](C1)C)C)C	0
ZINC00413937	Cc1nc2c(c3c(s2)C[C@H](CC3)C)c(n1)SC	0
ZINC00415683	Cc1cc2cc(ccc2n2c1nnc2SCC(=O)OC(C)C)OC	0
ZINC00417329	Cc1ccn2c(c1)[nH+]c(c2NC[C@H]1CCCO1)c1ccccc1	0
ZINC00423944	COc1ccc(cc1)N1[C@H](SCC1=O)c1ccc(cc1)SC	0
ZINC00424937	c1ccc2c(c1)c(=O)n(c(=S)[nH]2)NC(=O)N	0
ZINC00429326	c1ccc2c(c1)c1c(cnn1CC(=O)NCc1cccnc1)c(=O)o2	0
ZINC00430006	COc1cccc(c1)/C=C\1/C(=O)OC(=N1)c1ccc(o1)Br	0
ZINC00430121	COc1ccccc1/C=C/1\C(=O)OC(=N1)c1ccccc1[N+](=O)[O-]	0
ZINC00433033	c1ccc(cc1)C(CNc1ncccn1)c1ccccc1	1
ZINC00436013	CC(C)c1ccc(cc1)/C=N/c1ccc2c(c1)[nH]c(=O)[nH]2	0
ZINC00437109	c1ccc(cc1)C(=N/N=C/c1ccncc1)c1ccccc1	1
ZINC00437236	COc1ccc(cc1)NC(=O)c1cccc(c1)C#Cc1ccccc1	1
ZINC00442462	c1ccc(cc1)c1cc(c([nH]1)c1ccccc1)C=O	0
ZINC00443652	CCOc1ccc(cc1)/N=C(/CC(=O)c1ccccc1)\C(=O)OC	0
ZINC00443828	c1ccc(cc1)CNC(=O)CCSc1ccccc1	0
ZINC00443879	Cc1cc(cc(c1)NC(=O)Nc1ccccc1)C	0
ZINC00444586	CCC(=O)Nc1ccc(cc1)NC(=O)c1cc(ccc1OC)Cl	0
ZINC00444983	c1ccc(cc1)C#Cc1ccc(cc1)C(=O)N1CCN(CC1)C=O	1
ZINC00446860	c1ccc(cc1)P(=O)(C[C@@H]1CCCO1)c1ccccc1	0
ZINC00447378	c1ccc(cc1)COC[C@H]1CNC(=O)O1	0
ZINC00448457	CSc1cccc(c1)NC(=O)Nc1ccc(cc1)Cl	0
ZINC00452530	Cc1ccccc1CNC(=O)[C@@H](c1ccccc1)OC	0
ZINC00453116	CC(=O)Nc1cccc(c1)N1C(=O)CCC1=O	0
ZINC00455008	Cc1ccc(n1c1ccc(cc1)C#N)c1ccccc1	1
ZINC00455892	CN(Cc1ccccc1)C(=O)[C@H](c1ccccc1)Sc1ccccc1	0
ZINC00459597	CN1C(=O)[C@H](N(C1=S)CC(=O)OC)CC(=O)Nc1ccccc1	0
ZINC00460145	c1cc(ccc1c1nc(no1)CSc1nc(cc(n1)N)N)Cl	0
ZINC00467807	CC[C@H](C(=O)N[C@H](C)c1ccccc1)Sc1[nH]c(=O)cc(n1)N	0
ZINC00468642	C#Cc1cccc(c1)NC(=O)Cc1ccccc1	1
ZINC00469743	c1ccc(cc1)c1ccc(n1c1ccccc1O)CCC(=O)[O-]	0
ZINC00471521	Cc1ccccc1C(=O)Nc1cccc(c1)C(=O)N1CCOCC1	0
ZINC00472405	c1ccc(cc1)Oc1cccc(c1)C(=S)N1CCOCC1	0
ZINC00472703	c1ccc(cc1)C(=O)NC(=S)NC1CCCC1	0
ZINC00475773	CC(C)Cc1ccc(cc1)c1csc(n1)NC(=O)c1cnccn1	0
ZINC00475999	CC[C@@H](C(=O)Nc1ccc2c(c1)OCO2)Oc1ccccc1	0
ZINC00480053	Cc1ccc(cc1)CS(=O)(=O)c1nc(ns1)Cl	0
ZINC00482463	CNc1ccccc1C(=O)OCC(=O)c1ccc(c(c1)Cl)Cl	0
ZINC00487721	CCOC(=O)C#C[C@H]1c2c(cc3c(c2OC)OCO3)CC[N@H+]1C	0
ZINC00491455	C[C@@](C#CC(C)(C)O)(c1cccc2c1cccc2)O	1
ZINC00491460	C#CCn1cnc2ccccc2c1=O	1
ZINC00492839	CCOC(=O)c1cc(cnc1)O	0
ZINC00495220	CC1(C[C@@H](CCS1)c1nc(cs1)c1ccccc1)C	1
ZINC00496268	CC1(C[C@H](CCO1)c1csc(n1)c1ccccc1)C	0
ZINC00499730	CN(C)C=C1C(=O)OC(=N1)C(c1ccccc1)c1ccccc1	0
ZINC00500169	c1ccc(cc1)[C@@H]1c2ccc(cc2OC(=C1C#N)N)C(F)(F)F	1
ZINC00502146	COc1ccc2c(c1)c1c([nH]2)c(=O)n(cn1)/N=C/c1ccccn1	0
ZINC00503210	c1ccc(cc1)OCC(=O)NC(=S)N1CCOCC1	0
ZINC00508893	c1ccc(cc1)NC(=O)NNC(=O)c1ccc(cc1)NC(=O)C1CC1	0
ZINC00509418	c1ccc(cc1)CCCc1nc2c(c3c(s2)CCC3)c(=O)n1N	1
ZINC00510511	Cc1cc([nH]n1)C(=O)N/N=C(\C)/C1CC1	0
ZINC00517010	c1ccc(cc1)COc1ccc(cc1)CNn1c(nnn1)N	1
ZINC00518641	C[C@@H]1Cc2c3ccccc3[nH]c2[C@@]2(CNc3c2cccc3)[NH2+]1	0
ZINC00518935	CC(=CCC/C(=C/C1OCC(CO1)(C)C)/C)C	0
ZINC00519726	C#CC[N@@H+]1CCCC[C@H]1c1cccnc1	1
ZINC00519728	C#CC[N@H+]1CCCC[C@@H]1c1cccnc1	1
ZINC00519842	CO[C@H]1[C@@H](C[C@H]2[C@H](O1)CO[C@H](O2)c1ccccc1)O	0
ZINC00523565	CCO[P@@](=O)(C#CC)[C@@](c1ccccc1)(C(F)(F)F)O	1
ZINC00523566	CCO[P@](=O)(C#CC)[C@@](c1ccccc1)(C(F)(F)F)O	1
ZINC00526526	CC[NH+](CC)CC#C[C@]1(CC[C@H]2[C@@H](O1)c1ccccc1OC2(C)C)C	0
ZINC00528521	c1ccc(cc1)C(=O)NNC1=NC(=O)C[C@H](S1)C(=O)[O-]	0
ZINC00528875	CO[P@@](=O)(C#Cc1ccccc1)[C@](CCl)(c1ccccc1)O	1
ZINC00528877	CO[P@](=O)(C#Cc1ccccc1)[C@](CCl)(c1ccccc1)O	1
ZINC00529731	CC(C)O[P@@](=O)(c1ccc(cc1)N(C)C)[C@@H](c1ccccc1)O	1
ZINC00532519	Cc1ccc(c(c1)CSc1nnc(n1C)c1cccnc1)C	0
ZINC00535384	COc1cc2c(cc1OC)nc(nc2N1CCCC1)c1ccccc1	1
ZINC00535407	Cc1nc2cc(ccc2n1C)[N-]S(=O)(=O)c1ccccc1	1
ZINC00535505	CCc1nc2c(c(cs2)c2ccccc2)c(=O)n1CCO	1
ZINC00537143	c1ccc(cc1)Nc1ccc(cc1)NC(=S)N1CCOCC1	0
ZINC00537421	c1ccc(c(c1)[C@@H]1[NH+]=C(Nc2n1c1ccccc1n2)N)Cl	0
ZINC00537810	COC(CNC(=S)Nc1ccc(cc1)Nc1ccccc1)OC	0
ZINC00544672	C[C@@H]1C[C@H](CN(C1)c1c2cnn(c2ncn1)c1ccccc1)C	1
ZINC00547729	CO[P@](=O)(C#Cc1ccccc1)[C@@](CF)(c1ccccc1)O	1
ZINC00547946	CC#C[P@@](=O)([C@@](CF)(c1ccccc1)O)OC	1
ZINC00548002	CCO[P@@](=O)(C#Cc1ccccc1)[C@@H](c1ccc(cc1)F)O	1
ZINC00548003	CCO[P@](=O)(C#Cc1ccccc1)[C@@H](c1ccc(cc1)F)O	1
ZINC00548004	CCO[P@@](=O)(C#Cc1ccccc1)[C@H](c1ccc(cc1)F)O	1
ZINC00549740	c1ccc2c(c1)c1c([nH]2)CCN(C1)C(=O)Nc1cccc(c1)Cl	0
ZINC00555532	COC(=O)c1cn(c2c1cccc2)Cc1ccc(cc1)Cl	0
ZINC00555909	c1ccc(cc1)N1C[C@H](CC1=O)C(=O)OCc1ccc(cc1)F	0
ZINC00562682	Cc1c(cccc1NC(=O)/C=C/c1ccccc1)C(=O)OC	0
ZINC00567820	c1cc(oc1)C(=O)Nc1nc(cs1)c1cc(sc1Cl)Cl	0
ZINC00570108	CC(C)C(=O)NC(=S)Nc1cc(ccc1Cl)C(=O)[O-]	0
ZINC00584582	CC[C@@H](/C(=N\n1c(cc(c(c1=O)C#N)C)C)/C)C(=O)OCC	0
ZINC00612901	c1ccc(cc1)CCNC(=S)Nc1ccccc1N1CCOCC1	0
ZINC00616380	c1ccc2c(c1)cccc2S(=O)(=O)Nc1ccc(c(c1)Cl)O	0
ZINC00617904	CCCC(=O)NCc1nc2ccccc2n1[C@H](C)c1ccccc1	0
ZINC00618057	Cc1ccccc1NC(=O)OC(C)(C)C#C	0
ZINC00627342	c1ccc(cc1)[C@@H]1C=C(N=c2n1[nH]c[nH+]2)c1ccc(cc1)Br	1
ZINC00632803	c1ccc(cc1)Oc1ccc(cc1)NC(=O)c1ccc(cc1Cl)Cl	0
ZINC00634890	Cc1cc(ccc1Br)N1[C@H](Nc2ccccc2C1=O)c1ccccc1	0
ZINC00636236	CCOC(=O)c1c(c(c(c(c1Cl)OC)C(=O)OCC)Cl)OC	0
ZINC00664433	c1cc(sc1)c1c2c(n[nH]1)OC(=C([C@H]2c1ccc(c(c1)Br)F)C#N)N	0
ZINC00676097	Cc1cccc(c1)NC(=O)NNS(=O)(=O)c1cc(ccc1Cl)Cl	0
ZINC00713131	c1cc(c(cc1C(=O)COC(=O)c1ccc(o1)Br)Cl)Cl	0
ZINC00724246	c1ccc(cc1)n1nc2ccc(cc2n1)NC(=O)c1ccc(o1)I	0
ZINC00753981	c1ccc(cc1)c1c2cc(ccc2nc(n1)N1CCOCC1)Br	0
ZINC00754713	COC(=O)c1ccc(cc1)CSc1ccc(cc1)Oc1ccccc1	0
ZINC00757672	C1C[N@H+](CC[C@@H]1O)[C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3	0
ZINC00758734	CC(=O)O[C@@H](C#CC[NH+]1CCCC1)c1ccccc1	0
ZINC00758735	CC(=O)O[C@H](C#CC[NH+]1CCCC1)c1ccccc1	0
ZINC00783825	C#CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1ccccc1)O)Br	1
ZINC00788024	COc1nc(nc(n1)N1CCOCC1)Nc1ccccc1	0
ZINC00792390	c1ccc(cc1)COC[C@@H](C[NH3+])O	0
ZINC00807056	c1ccc(cc1)S(=O)(=O)n1c(nc(n1)C(=O)N1CCOCC1)N	0
ZINC00809323	CCOC(=O)C1=C(OC2=C([C@@H]1c1ccc(cc1F)F)C(=O)CCC2)N	0
ZINC00817662	Cc1cc2n(n1)[C@@H](Nc1c2cccc1)c1ccc(c(c1)OC)OC	0
ZINC00831403	Cc1ccc2c(c1)sc(n2)NC(=O)[C@H]1CCCN1C(=O)OC(C)(C)C	0
ZINC00859994	c1ccc(cc1)CN(c1ccccn1)C(=O)c1cccc(c1)F	0
ZINC00882005	CN(c1nc(cs1)c1ccccc1)C(=O)c1ccccc1	0
ZINC00894430	Cn1c2c(c(=O)n(c1=O)CCO)n(c(n2)Br)Cc1ccccc1	1
ZINC00939107	c1ccc(cc1)[C@@H](C[N+](=O)[O-])S(=O)(=O)c1ccc(cc1)Br	1
ZINC00939139	CCOC(=O)c1c(c(sc1NC(=O)/C=C/c1ccccc1)C(=O)C)C	0
ZINC00950997	c1ccc(cc1)C1=C([C@@H](NC(=O)N1)c1ccc(cc1Cl)Cl)[N+](=O)[O-]	0
ZINC00955228	Cc1c(c(n(n1)S(=O)(=O)c1ccc(cc1)F)C)Sc1ccc(cc1)Cl	0
ZINC00967376	CC#C[C@]1(CC[C@@H](CC1)c1ccccc1)O	1
ZINC00967770	CC(=CCc1c(cc2c(c1O)c(=O)cc(o2)c1ccccc1)O)C	1
ZINC00968520	CC1(/C(=C/Nc2ccccc2)/C(=O)C(O1)(C)C)C	0
ZINC00975947	Cn1c(cc(n1)Cl)C(=O)OCC(=O)Nc1nc(cs1)c1ccccc1	0
ZINC00981409	C#CCN1C(=O)/C(=C/c2ccc(o2)N2CCCC2)/SC1=O	1
ZINC00983974	c1ccc(cc1)C#Cc1ccccc1N	1
ZINC00984351	c1cocc1c1c(cnc(=O)[nH]1)N	0
ZINC00984461	c1ccc(cc1)[C@@H](c1ncc2c(n1)ccs2)Cl	1
ZINC00993265	C[C@H](c1ccccc1)N1C[C@H](CC1=O)C(=O)Nc1ccc(c(c1)Cl)Br	0
ZINC00996191	CCC(C)(C)[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2cccs2)C1	0
ZINC01001012	C[C@H](C#C)O[C@@]1(c2ccccc2C(=O)O1)c1ccccc1	0
ZINC01017242	c1ccc(cc1)C#Cc1ccc(cc1)C(=O)NCc1ccncc1	1
ZINC01020606	C#CC[C@H](c1ccccc1)N=C(c1ccccc1)c1ccccc1	1
ZINC01029607	c1ccc2c(c1)CC(C2)n1c(=O)n(sc1=O)c1ccc(c(c1)Cl)F	0
ZINC01039507	Cc1c2c(nn(c2oc(=O)c1Br)c1ccccc1)C(=O)OC	0
ZINC01045972	C#Cc1cccc(c1)NC(=S)N	1
ZINC01049812	c1ccc2c(c1)cccc2C(=O)N(C1CCCC1)C1CCCC1	0
ZINC01053322	Cc1c(c(on1)C)C(=O)Nc1c(cc(s1)c1ccccc1)C(=O)OC	0
ZINC01055788	Cc1c(c(on1)C)C(=O)Nc1ccccc1c1ccccc1	0
ZINC01055999	c1ccc(cc1)Cc1ccccc1NC(=O)c1cccs1	0
ZINC01064093	C[C@H](c1nc(no1)c1cccc(c1)Br)Oc1ccccc1	1
ZINC01065003	Cc1ccc(cc1)CNC(=O)c1ccccc1CCc1ccccc1	0
ZINC01066488	COc1ccc(cc1)Cc1c([O-])nc(n(c1=O)c1ccccc1)SC	1
ZINC01068228	CC1(C(C1(C#Cc1ccccc1)F)(C)C)C	1
ZINC01074399	CCOc1ccc(cc1Cl)C(=O)NC[C@H]1CCCO1	0
ZINC01075981	CC(=C)C#CC(C)(C)O	1
ZINC01076711	CCOC(=O)c1c(n(nn1)c1c(non1)N)c1ccc(cc1)Br	0
ZINC01078621	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC01079665	COC(=O)c1cccc(c1)Cn1c(=O)c2ccccc2nn1	0
ZINC01081523	C[C@@](C#Cc1ccccc1)(c1ccccc1)O	1
ZINC01081581	c1nc(c2c(n1)n(cn2)[C@H]1C[C@@H]([C@H](O1)CO)O)N	0
ZINC01083942	C[C@@H](n1cccc1c1ccccc1)OC1(CCCCC1)C#C	0
ZINC01083943	C[C@H](n1cccc1c1ccccc1)OC1(CCCCC1)C#C	0
ZINC01096041	Cc1cc(ccc1Br)OCc1nc(no1)c1ccc(cc1)Cl	0
ZINC01103273	CCOC(=O)c1c2cc(c(cc2n(c1CBr)c1ccccc1)Br)OC	0
ZINC01111204	c1ccc(cc1)c1c(oc(n1)S[C@@H]1CCOC1=O)c1ccccc1	0
ZINC01122483	COc1cc(c(cc1O)Cl)/C=N/n1c(nnc1SC)c1ccccc1	1
ZINC01132771	c1ccc(cc1)CNC(=O)CSc1nnc(o1)c1ccccc1Cl	0
ZINC01140256	COc1ccc(cc1)[C@@](C#Cc1ccccc1)(c1ccccc1)O	1
ZINC01143972	c1ccc(cc1)[C@](CC#CN1CCCCC1)(C1CCCC1)O	1
ZINC01148271	C#CCN1C(=O)/C(=C/c2ccc(cc2)Br)/SC1=O	1
ZINC01157285	COC(=O)CN1C(=O)/C(=C/c2ccc(o2)Sc2ccccc2)/SC1=O	0
ZINC01164452	CCc1cc(=O)oc2c1c(cc(c2)C)OCC(=C)Cl	0
ZINC01166631	CC(C)Oc1ccc(cc1)/C=C/1\C(=O)N(C(=O)S1)CC#C	1
ZINC01170339	C[C@@H](C(=O)Nc1ccccc1C(=O)N)Oc1ccccc1	0
ZINC01170864	COC(=O)c1cn(nc1c1ccc(cc1)Br)c1ccccc1	0
ZINC01174572	c1ccc(cc1)C(C#CC1(CCCC1)O)(c1ccccc1)O	1
ZINC01177357	CCSc1nnc2n1c1c(c3c(s1)C[C@H](CC3)C(C)(C)C)c(=O)n2C	0
ZINC01182157	CCOC(=O)[C@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)Br	0
ZINC01184007	CC(C)(C)c1ccc(cc1)C(=O)N1CCC[C@@H](C1)c1ccccc1	0
ZINC01190318	C[C@](C#CC(c1ccccc1)(c1ccccc1)O)(C1CC1)O	1
ZINC01192806	CCN(CC)C(=S)N[C@]1(C(=O)Nc2ccc(cc2S1)C)C(=O)OCC	0
ZINC01193019	c1ccc(cc1)S(=O)(=O)N/N=C/c1c[nH]c2c1cc(cc2)Br	1
ZINC01197588	COc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)CCCC(=O)OC	0
ZINC01199985	Cc1c(c(sc1C(=O)OC(C)C)NC(=O)/C=C/c1ccco1)C(=O)N	0
ZINC01207130	c1ccc(cc1)C#C[C@@H](c1cc(cc(c1O)Cl)Cl)[NH+]1CCOCC1	0
ZINC01207132	c1ccc(cc1)C#C[C@H](c1cc(cc(c1O)Cl)Cl)[NH+]1CCOCC1	0
ZINC01212490	COc1ccc(cc1)CCNC(=O)COc1ccccc1Cl	0
ZINC01217399	CC(C)(C#CC(c1ccccc1)(c1ccccc1)O)N(C)C	1
ZINC01217399	CC(C)(C#CC(c1ccccc1)(c1ccccc1)O)[NH+](C)C	1
ZINC01225996	CCOC(=O)[C@@H](Cc1ccccc1)C(=O)Nc1ccc(cc1)Br	0
ZINC01226870	c1ccc(cc1)C#CC(c1ccccc1)(c1ccccc1)O	1
ZINC01233095	C[N@H+](CC#CC(c1ccccc1)(c1ccccc1)O)C1CCCCC1	1
ZINC01233101	C[N+]1(CCCCC1)CC#CC1CC1	1
ZINC01233435	c1ccc(cc1)P(=O)(c1ccccc1)[C@@H]1CCCO1	0
ZINC01233714	c1ccc(cc1)CNC(=O)[C@H]1CC=CC[C@@H]1C(=O)OCC(=C(Cl)Cl)Cl	0
ZINC01234560	CCC1(CCCC1)[C@@](C#CC[NH+]1CCCCC1)(c1ccccc1)O	1
ZINC01234564	CCC(CC)(C#CC(c1ccccc1)(c1ccccc1)O)[NH+](C)C	1
ZINC01234566	CC(C)[C@H](C#CC(c1ccccc1)(c1ccccc1)O)[NH+](C)C	1
ZINC01234567	C[C@H]1CCCC[N@@H+]1CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC01234575	C[N@@H+]1CCC[C@@H](C1)C#CC(c1ccccc1)(c1ccccc1)O	1
ZINC01235089	C[C@@](C#C[C@](C)(c1ccccc1)O)(c1ccccc1)O	1
ZINC01235101	C[C@@](Cc1ccccc1)(C#C)O	1
ZINC01235102	C[C@](Cc1ccccc1)(C#C)O	1
ZINC01238584	CC[C@](C)(C#C)O	1
ZINC01243124	CCN(CC)CC#Cc1ccc(cc1)C	1
ZINC01243443	C[C@@H]1CCC[C@H]([N@+]1(C)CC#C)C	1
ZINC01244970	CC[N+](CC)(CC=C)CC#Cc1ccc(cc1)C	1
ZINC01249741	Cc1ccc(cc1)C#C[C@@H](CC=C)[NH+]1CCOCC1	0
ZINC01250107	CC[N+](CC)(CC=C)CC#Cc1ccccc1	1
ZINC01251375	C#CC[N+]1(CCOCC1)CC#Cc1cccc2c1cccc2	0
ZINC01251990	CC[N+](CC)(CC=C)CC#Cc1cccc(c1)C	1
ZINC01252529	c1ccc(cc1)C[N+]1(CCCCC1)CC#Cc1ccccc1	1
ZINC01252572	c1cc(sc1)/C=C/1\C(=NC(=S)N(C1=O)c1ccc(cc1)F)[O-]	0
ZINC01260480	c1cc(c(c(c1)Cl)/C=N/n1c(nnc1[S-])c1ccncc1)F	0
ZINC01275977	c1ccc(cc1)N[C@@H]1CS(=O)(=O)C[C@@H]1OC(=O)c1ccc(cc1)Cl	0
ZINC01281975	C[C@@H](C(=O)[O-])N1C(=O)/C(=C\c2cccc(c2)F)/SC1=S	0
ZINC01295880	CC1(C[C@@H]2C[C@](C1)(C[N@@H+]2CC#Cc1ccccc1)C)C	1
ZINC01297242	C[N+]1(CCCCC1)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC01297688	C[N@+]1([C@@H]2C[C@@H](C[C@H]1[C@@H](C2)O)OC(=O)[C@@H](CO)c1ccccc1)CC#C	0
ZINC01301543	C[C@@H](CCc1ccccc1)N1C[C@H](OC1=S)c1cccc(c1)[N+](=O)[O-]	0
ZINC01302289	C[N+](C)(CC#Cc1ccccc1)CC#Cc1ccccc1	1
ZINC01304667	C[C@](C#C)(c1cccnc1)O	1
ZINC01304686	c1ccc(cc1)[C@H](C#CBr)O	1
ZINC01305632	c1ccc2c(c1)cccc2C#CC[NH+]1CCCCC1	1
ZINC01305779	c1ccc(cc1)C#C[P@@](=O)(c1ccccc1)[C@H](c1ccc(cc1)F)O	1
ZINC01306308	C[N+](C)(CC=C)CC#Cc1ccccc1	1
ZINC01310224	CO[P@@](=O)(C#Cc1ccccc1)[C@@H](c1ccc(cc1)Br)O	1
ZINC01310227	CO[P@](=O)(C#Cc1ccccc1)[C@H](c1ccc(cc1)Br)O	1
ZINC01314916	c1ccc(cc1)[C@@H]1[C@H]2CCCCC2=C2CCCC[C@@]2(O1)O	0
ZINC01325970	c1cc(nnc1NC[C@@H]1CCCO1)Cl	0
ZINC01327041	c1ccc(cc1)CNC(=S)N1CCC(CC1)c1nc2ccccc2s1	1
ZINC01327415	c1ccc(cc1)CS(=O)(=O)N1CCC(CC1)c1nc2ccccc2o1	1
ZINC01381116	CC(C)[C@@H](C(=O)NCc1ccccc1)OC(=O)c1cccs1	0
ZINC01381163	CC[C@H](C(=O)NCc1ccco1)OC(=O)c1cccs1	0
ZINC01385319	c1ccc(cc1)S(=O)(=O)NNC(=[NH2+])Cn1cncn1	1
ZINC01387977	c1ccc(cc1)COCc1cn(nn1)c1ccc(cc1)Cl	0
ZINC01388950	Cc1cccc(c1)Cn1c(cc(c(c1=O)C#N)SC)c1ccccc1	1
ZINC01392062	Cn1c(c(c(n1)c1ccccc1)[C@H](C#Cc1ccccc1)O)Cl	1
ZINC01392920	Cc1ccc(cc1C)/N=C\c1cc(cc(c1O)Br)OC	0
ZINC01393366	c1ccc(cc1)Oc1ccc(cc1)c1ccnc2n1ncc2C#N	1
ZINC01393939	c1cc(ccc1n1cn[nH]c1=O)OC(F)(F)F	0
ZINC01394027	Cc1cc(=O)n(c2c1cccc2)CC#C	1
ZINC01394517	COc1c(nnc(n1)c1ccccc1)C(=O)[O-]	0
ZINC01395086	Cc1cc(n2cc(c3ccc(cc3)F)[nH+]c2n1)Cl	0
ZINC01397966	c1ccc(cc1)c1c(nc(nn1)c1ccccn1)Oc1ccccc1	1
ZINC01400241	C#CCn1cc(cc(c1=O)C(=O)Nc1ccccc1)Cl	1
ZINC01401173	c1ccc(cc1)c1nc(cs1)C(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC01401442	CC(C)(C#C)NC(=O)c1c(ccs1)Oc1ccc(cc1[N+](=O)[O-])F	1
ZINC01410679	C[C@@](CC#Cc1ccccc1)(C#Cc1ccccc1)O	1
ZINC01410680	C[C@](CC#Cc1ccccc1)(C#Cc1ccccc1)O	1
ZINC01417409	CC(C)(C)n1c(nnn1)[C@@H](c1ccccc1)[NH+]1CCOCC1	0
ZINC01421491	C[C@@]1([C@](N(C(=O)O1)CC(OC)OC)(C)O)Cc1ccccc1	0
ZINC01422528	Cc1cc(c2c3c(c(=O)n(c(n3)c3ccccc3)N)sc2n1)COC	0
ZINC01423112	c1ccc(cc1)C(=O)C#Cc1ccccc1N	1
ZINC01423545	CN1C2=C([C@H](NC1=O)c1ccccc1)C(=O)N(C2)c1ccccc1N	0
ZINC01425947	C=CCn1c(nn(c1=S)C[NH+]1CCOCC1)c1ccccc1	0
ZINC01427349	CC(=C[C@H]1[C@H](C1(C)C)C(=O)Nc1ccc(cc1)OCC(=O)N)C	0
ZINC01428393	c1ccc(cc1)C#CC(=O)Nc1ccc2c(c1)OCCO2	1
ZINC01428740	CC(=O)N(C(=O)C)N1C(=C)[C@](OC1=O)(C)Cc1ccccc1	0
ZINC01428984	CC[C@@](C)(C#C)NC(=O)Cn1nc(nn1)c1cccc(c1)C	1
ZINC01430315	CC[C@](C)(C#C)NC(=O)Cn1nc(nn1)c1ccc(cc1)Cl	1
ZINC01433258	C#Cc1cc(cc(c1)C(F)(F)F)C(F)(F)F	1
ZINC01433326	C#Cc1cccc(c1)[N+](=O)[O-]	1
ZINC01437158	c1ccc(cc1)/C(=C/Sc1nc2ccccc2s1)/[N+](=O)[O-]	1
ZINC01438359	c1ccc(cc1)/C=C(/C=C(/C#N)\C(=S)N)\Br	1
ZINC01439134	c1ccc(cc1)Oc1cccc(c1)[C@@H](C(=[NH2+])N)O	1
ZINC01440437	C[C@@]1(CN=C(S1)N1CCN(CC1)c1ccccc1)CBr	1
ZINC01443874	Cc1c(c(=O)[nH]c(n1)N1CCOCC1)Cc1ccccc1	0
ZINC01446774	C[C@@H](c1ccccc1)NC(=O)/C(=C/c1ccccc1OC)/C#N	0
ZINC01448347	Cc1c(c2ccccc2[nH]1)/C=C(\C#N)/C(=O)NC1CCCCC1	0
ZINC01456856	c1ccc(cc1)CN1C(=O)C[C@@H](C1=O)n1cnc2c1cccc2	0
ZINC01456882	COC(=O)N1CCC(CC1)Cc1ccccc1	0
ZINC01482190	C[C@H]1CC2=C(CCC(=O)C2)[C@@H]2[C@@H]1[C@@H]1CC[C@@]([C@@]1(CC2)C)(C#C)O	1
ZINC01495609	c1ccc2c(c1)n1cccc1s2	0
ZINC01498970	c1ccc(cc1)CN(Cc1ccccc1)c1ncc(cn1)Br	1
ZINC01503782	CCN(CC)c1cc(nc(n1)c1ccccc1)c1ccccn1	1
ZINC01503870	c1ccc(cc1)c1cnc(nc1)N1CCC2(CC1)OCCO2	0
ZINC01506600	c1cc2cccc3c2c(c1)[nH]cn3	0
ZINC01508164	C[C@@](C#Cc1ccccc1)(C(C)(C)C)O	1
ZINC01510102	CCC[NH+](CCC)CC#Cc1ccccc1	1
ZINC01511668	Cc1ccc(cc1)N/C=C/1\C(=O)OC(=N1)c1ccccc1	0
ZINC01513734	CC(=O)C[C@H](C[N+](=O)[O-])c1ccccc1	0
ZINC01530427	C[C@H]1[C@H](O1)P(=O)([O-])[O-]	0
ZINC01537047	CC(C)COC[C@@H](CO[C@@](C)(C#C)c1ccccc1)[NH+]1CCCC1	0
ZINC01537048	CC#CC1(CCCCC1)OC[C@H](COCC(C)C)[NH+]1CCCC1	0
ZINC01557309	C#CCCO[C@H]1CCCCO1	0
ZINC01559600	C#CCOc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC01560155	C#CCO[C@@H]1CCCCO1	0
ZINC01562107	CCNC(=O)OCC#CCOC(=O)NCC	0
ZINC01564508	C[C@H](C#C)OC[C@@H](CCl)O	0
ZINC01564791	C#CCOC[C@H]1CN(C(=O)O1)c1ccccc1	0
ZINC01566329	CC#CS(=O)C#CC	1
ZINC01567007	CCCCCC#C[C@H]1C(O1)(C)C	0
ZINC01571031	c1ccc(cc1)[C@H](C#C[C@@H](c1ccccc1)O)O	1
ZINC01571032	c1ccc(cc1)[C@@H](C#C[C@H](c1ccccc1)O)O	1
ZINC01571595	CCN(CC)c1cc(oc(=O)c1Cl)c1ccccc1	1
ZINC01573439	C(C#CCCl)OC(=O)N	0
ZINC01574032	CCOc1cnc(o1)C(=O)OCC	0
ZINC01575626	CC#CCOc1ccccc1	1
ZINC01578710	c1ccc(cc1)[C@H](C[C@H]1CC2(CC[NH2+]1)OCCO2)O	0
ZINC01582544	C#CCCCC#C	1
ZINC01583103	c1ccc(cc1)C(=O)OCC#CC#CCOC(=O)c1ccccc1	0
ZINC01583143	c1ccc(cc1)C#CCOC[C@H]1CO1	0
ZINC01583144	C#CC1(CCCCC1)OC[C@H]1CO1	0
ZINC01584353	CC[C@@](C)(C#C[C@@](C)(CC)OCC[NH+](CC)CC)O	0
ZINC01584356	CC[C@](C)(C#C[C@](C)(CC)OCC[NH+](CC)CC)O	0
ZINC01584357	CC[NH+](CC)CCOC(C)(C)C#CC(C)(C)O	0
ZINC01584472	c1ccc(cc1)CN1C=C(C=C[C@H]1C#Cc1ccccc1)C#N	1
ZINC01585462	CC(C)(C#CCOC)OC	0
ZINC01589074	CCOC(CC#CC(=O)N(C)C)OCC	0
ZINC01589912	CO[C@H]1CCCC[C@@H]1C1CCCCC1	0
ZINC01591015	COC(=O)[C@@H]1[C@H](C1(C#N)C#N)c1ccccc1	0
ZINC01591484	C#C[C@H](C1CC1)O	1
ZINC01591674	COC(=O)C(=O)[C@@]1([C@H](C=C(C1=O)c1ccccc1)O)c1ccccc1	0
ZINC01591845	COC(=O)/C=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC01593160	c1cc(ccc1O)S(=O)(=O)c1ccc(cc1)Br	0
ZINC01595948	CCCCC#CCC[N+](C)(C)C	1
ZINC01596133	CC(=O)OCCOCCOCCOC	0
ZINC01598599	c1ccc(cc1)OCc1nc2ccccc2o1	1
ZINC01599091	CC(C)[NH2+]CCCCCNc1cc(c(c2c1nccc2)OC)OC	0
ZINC01599899	c1ccc(cc1)C#Cc1ccc(cc1)Cl	1
ZINC01600633	C#CC1(CCCCC1)OC(=O)Nc1cccc(c1)Cl	0
ZINC01600844	C[C@H](C#C)OC(=O)Nc1ccccc1	0
ZINC01602888	CC(=O)OC(C)(C)C#CC(C)(C)OC(=O)C	0
ZINC01604152	c1ccc(cc1)CN(Cc1ccccc1)c1cccc(c1)N	1
ZINC01609990	C[C@](C#Cc1ccccc1)(c1nc2ccccc2s1)O	1
ZINC01611197	c1ccc(cc1)[C@](CC[NH+]1CCOCC1)(CCO)C1(CCCC1)O	0
ZINC01613280	C#CCCCO[C@H]1CCCCO1	0
ZINC01613290	COCCOCOCCCC#C	0
ZINC01613316	CCCC[C@@H](C#C)OC(=O)N[C@H](C)c1ccccc1	0
ZINC01617212	Cc1ccc(c(c1)C)/C=N/[N-]S(=O)(=O)c1ccccc1	1
ZINC01621717	CC(C)[C@@H](C#C)O	1
ZINC01628955	CCOC(=O)/C(=C/c1ccccc1)/C(=O)[O-]	0
ZINC01630037	CCOC(C#CC)(OCC)OCC	0
ZINC01639910	C#CCOCCCC(=O)[O-]	0
ZINC01639932	C#CCO[C@H]1CCCC[C@@H]1O	0
ZINC01640771	CCCC#C[C@](C1CCCC1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01641755	CC#C[C@@](C(C)C)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC01641813	CC(C)[C@@](C#CC(=C)C)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC01642299	CC1(C(=C[P@@](=O)(O1)[O-])Sc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])C	0
ZINC01642767	C[C@H](CCC#CC(=O)[O-])O[C@@H]1CCCCO1	0
ZINC01645559	c1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1Cl)O	1
ZINC01653062	c1ccc(cc1)OP(=O)(N1CCOCC1)Oc1ccccc1	0
ZINC01656065	C[C@H](/C=C(\C)/[N+](=O)[O-])c1ccccc1	1
ZINC01656266	CC(=O)OC[C@H](COc1ccccc1)OC(=O)C	0
ZINC01660004	c1ccc(cc1)C#C[C@H](c1ccccc1)O	1
ZINC01660006	c1ccc(cc1)[C@@H]1[C@@H](C(=O)c2ccccc2)[NH2+]1	0
ZINC01663774	COCCOCCOCc1cc2c(cc1Br)OCO2	0
ZINC01664107	CCOC(=O)[C@H]([C@@H](CC(=O)c1ccccc1)c1ccccc1)C(=O)C	0
ZINC01666933	c1ccc(cc1)C#CSc1ccccc1	1
ZINC01667492	C#CCCCCCC#C	1
ZINC01672397	CCC1(COC(OC1)/C=C/c1ccccc1)CC	0
ZINC01673125	C#C[C@H](c1ccccc1)O	1
ZINC01673127	CCCC[C@](CC)(C#C)O	1
ZINC01673128	C[C@](C#C)(c1ccccc1)O	1
ZINC01674393	CCCC#C/C=C\1/C=CC(=O)O1	0
ZINC01675253	c1ccc(cc1)/C=C/C[NH+]1CCOCC1	0
ZINC01675389	CC[C@@]1(CO[C@@H](OC1)Cc1ccccc1)C	0
ZINC01675455	C[C@H]1CC[NH2+][C@H](C1)c1ccccc1	1
ZINC01677462	C/C=C/[C@@H]1OC[C@H](O1)c1ccccc1	0
ZINC01678818	COc1ccc(c(c1OC)OC)C(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC01679443	C[C@H]1CN(C(=O)N(C1=O)c1ccccc1)CC(C)C	0
ZINC01679724	c1ccc2c(c1)Cc1c2ccc(c1)F	0
ZINC01680756	c1ccc(cc1)C#Cc1ccccc1	1
ZINC01684221	CC[NH+](CC)CC#C[C@@](c1ccccc1)(C1CCCCC1)O	1
ZINC01684289	c1ccc(cc1)/C=C/C(=O)N(c1ccccc1)C1CCCCC1	0
ZINC01686881	CCOC(=O)NC#CNC(=O)OCC	0
ZINC01687030	CC[C@](C)(C#C)OC(=O)C	0
ZINC01687077	CC(C)CC(CC(C)C)(C#C)OC(=O)Nc1ccccc1	0
ZINC01687806	Cc1cccc(c1)NC(C(=O)N)C(=O)N	0
ZINC01687991	c1ccc(cc1)C(=O)OCCCO	0
ZINC01688817	c1ccc(cc1)C1=N/C(=C/c2ccccc2OCC(=O)[O-])/C(=O)O1	0
ZINC01689780	C1CC[NH+](C1)CCCC#CC[NH+]1CCCC1	1
ZINC01689821	CC[C@@](C)(C#CC#C[C@](C)(CC)O)O	1
ZINC01689880	C#CC1(CCCCC1)OC(=O)c1ccccc1	0
ZINC01691156	c1ccc(cc1)NC(=O)OCC#CCOC(=O)Nc1ccccc1	0
ZINC01693799	c1ccc(c(c1)/C=N/NC(=[NH2+])N)S(=O)(=O)[O-]	0
ZINC01694847	CCOC(=O)C#CC(=O)OCC	0
ZINC01695969	C#CCCOC(=O)/C=C/c1ccccc1	0
ZINC01697121	Cc1ccc(cc1)NC(=O)OCC#C	0
ZINC01698309	CCCCCCC#CC(=O)OC	0
ZINC01700285	c1ccc(cc1)COC(=O)N[C@@H](CC(=O)[O-])C(=O)[O-]	0
ZINC01700419	c1ccc(cc1)/C(=N/N)/c1ccc(cc1)Cl	1
ZINC01701842	CCCCCCC#CC(=O)[O-]	1
ZINC01701869	CCOC(=O)[C@H](Cc1ccc(cc1)O)NC(=O)c1ccccc1	0
ZINC01705509	CCC#C[C@](c1ccccc1)(C(=O)OC)O	0
ZINC01705513	CC#C[C@](c1ccccc1)(C(=O)OC)O	0
ZINC01706937	CC[N+](C)(C)c1ccc(c(c1)OC(=O)NC)C	0
ZINC01712750	Cc1ccc(cc1)OC(=O)c1ccccc1Cl	0
ZINC01713802	c1ccc(cc1)/C=C/C(=O)OCC#Cc1ccccc1	0
ZINC01718745	c1ccc(cc1)c1c(c([nH]c1c1ccccc1)c1ccccc1)C#N	1
ZINC01719022	c1ccc(cc1)COC(=O)NCCCBr	0
ZINC01719054	COC(=O)C[C@H](CC(=O)c1ccc(cc1)Br)c1ccccc1	0
ZINC01724530	CC(=O)c1ccccc1NC(=O)C	0
ZINC01726269	c1ccc(cc1)[C@H](C#CCO)O	1
ZINC01726587	C[C@@H](C#N)OC(=O)c1ccccc1	0
ZINC01727248	c1ccc(cc1)[C@@H](c1cccc(c1)Br)O	1
ZINC01728423	C#C[C@](c1ccccc1)(c1ccc(cc1)N1CCOCC1)O	0
ZINC01730704	CCOC(=O)Nc1ccc2c(c1)Cc1c2ccc(c1)N(C)C	0
ZINC01730969	COc1ccc(cc1OC)C(=S)N1CCN(CC1)c1ccccc1	1
ZINC01732676	CC(=O)N(CC#CCN(c1ccccc1)C(=O)C)c1ccccc1	1
ZINC01732677	C#CCOCCC#N	0
ZINC01734159	CCCCCCOC(=O)[C@@](C)([C@H](c1ccccc1)Cl)O	0
ZINC01734844	COc1ccc(cc1)C(=O)NOCC#C	1
ZINC01737352	C#CCNc1ccccc1	1
ZINC01737455	c1ccc(cc1)OP(=S)(Oc1ccccc1)SCCC#N	1
ZINC01737460	CCCCCC(=O)C#Cc1ccccc1	1
ZINC01737462	C#CC1(CCCCC1)[NH+]1CCCCC1	1
ZINC01737520	c1ccc(cc1)C#CC(=O)Nc1ccccc1	1
ZINC01737539	c1ccc(cc1)C#CC(=O)N1CCCCC1	1
ZINC01740593	COCCn1c2ccc(cc2n(c(=O)c1=O)CC#C)C(F)(F)F	0
ZINC01743415	CN(CC#CCOc1ccc(cc1)Cl)c1ccccc1	1
ZINC01745720	C[NH+](C)CC#CC=C(c1ccccc1)c1ccccc1	1
ZINC01747994	c1ccc(c(c1)C[C@H]1c2ccccc2C(=O)O1)C(=O)[O-]	0
ZINC01752827	C#CCOC[C@H](CO)O	0
ZINC01755396	CC[N+](C)(CC)CCC#C[C@](c1ccccc1)(C1CCCCC1)O	1
ZINC01755987	c1ccc(cc1)C#CI	1
ZINC01756704	C#CCC#Cc1ccccc1	1
ZINC01759051	C[C@H]([C@@H](C)O)[NH3+]	0
ZINC01760544	c1ccc(cc1)C(CC#CC[NH+]1CCCC1)c1ccccc1	1
ZINC01763411	CN(c1ccccc1)NC(=O)c1ccccc1	0
ZINC01763625	c1ccc(cc1)[C@@](CC#CC[NH+]1CCCCC1)(c1ccncc1)O	1
ZINC01763629	c1ccc(cc1)[C@](CC#CC[NH+]1CCCCC1)(c1ccncc1)O	1
ZINC01767744	CCC1(CCCC1)[C@@](C#CC[NH+]1CCCCCC1)(c1ccccc1)O	1
ZINC01767747	CCC1(CCCC1)[C@](C#CC[NH+]1CCCCCC1)(c1ccccc1)O	1
ZINC01773076	C[C@@H](c1ccccc1)Nc1c2ccccc2nc(n1)c1ccccc1	1
ZINC01773186	c1ccc(cc1)C#C/C=N/NC(=O)c1ccncc1	1
ZINC01777311	c1ccc(cc1)C(c1ccccc1)OCC#CC[NH+]1CCOCC1	0
ZINC01777672	c1ccc(cc1)C(c1ccccc1)OCC#CC[NH+]1CCCCC1	0
ZINC01786448	c1ccc(cc1)C#CCOCC#CC[NH+]1CCCCC1	0
ZINC01786915	c1ccc(cc1)/[N+](=C/c1ccc(cc1)O)/[O-]	1
ZINC01788194	C[N+](C)(C/C(=C(\c1ccccc1)/Cl)/Cl)C#CCc1ccccc1	1
ZINC01788809	c1ccc(cc1)[C@@](CC#CC[NH+]1CCOCC1)(C1CCCC1)O	0
ZINC01788810	c1ccc(cc1)[C@](CC#CC[NH+]1CCOCC1)(C1CCCC1)O	0
ZINC01791655	c1ccc2c(c1)c(ncn2)NC1CCCCCCCCCCC1	0
ZINC01791694	CC[NH+](CC)CC#CC[C@@](c1ccccc1)(C1CCCCC1)O	1
ZINC01795632	COCCn1c2c(c(=S)nc1c1ccccc1)CCCC2	0
ZINC01798835	CSc1ccc(cc1)/C=[N+](/[O-])\c1ccccc1	1
ZINC01802742	CC(C)c1ccc(cc1)Oc1c2cc(sc2ncn1)c1ccccc1	1
ZINC01803676	CCN(CC)CC#CCC(c1ccccc1)(c1ccccc1)O	1
ZINC01803856	C[N+]1(CCOCC1)CC#CCC1(c2ccccc2c2c1cccc2)O	0
ZINC01805872	Cc1ccc2c(c1)/c(=N/c1ccc(cc1)Cl)/cc(o2)c1ccccc1	1
ZINC01806103	CCCNc1c(n[nH]c(=O)n1)C	0
ZINC01806259	CC(C)[C@](CC#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC01806954	CCOC(=O)[C@@]12CC[N@@H+](CC1)Cc1c2cccc1	0
ZINC01809789	CCCCCCCCC[N+](C)(C)CC#C	1
ZINC01809905	CC[C@@]1(C[C@](CCO1)(CC[NH2+]Cc1ccco1)c1ccccc1)C	0
ZINC01812737	C[NH+](C)CCC#CC(c1ccccc1)(c1ccccc1)OC	0
ZINC01813254	CC(C)[N@@H+](CCO)CC#CC[C@@](c1ccccc1)(C1CCCC1)O	1
ZINC01813256	CC(C)N(CCO)CC#CC[C@](c1ccccc1)(C1CCCC1)O	1
ZINC01813256	CC(C)[N@@H+](CCO)CC#CC[C@](c1ccccc1)(C1CCCC1)O	1
ZINC01813514	CC[NH+](CC)CC#C[C@@](c1ccccc1)(C1CCCC1)OC	0
ZINC01813515	CC[NH+](CC)CC#C[C@](c1ccccc1)(C1CCCC1)OC	0
ZINC01813957	CCCCCCNc1ccccc1	1
ZINC01813982	CC[NH+](CC)CCC#CC(c1ccccc1)(c1ccccc1)OC	0
ZINC01817312	C[C@H]1CCC[C@@H](C)[N@@H+]1CC#CCC(c1ccccc1)c1ccccc1	1
ZINC01821071	C[NH+](C)CC#CCOC(c1ccccc1)c1ccccc1	0
ZINC01821191	C[NH+](C)CC#CC[C@@](c1ccccc1)(C1CCCC1)O	1
ZINC01821192	C[NH+](C)CC#CC[C@](c1ccccc1)(C1CCCC1)O	1
ZINC01821424	c1ccc(cc1)C(CC#CC[NH+]1CCCCC1)c1ccccc1	1
ZINC01822402	CC[NH+](CC)CC#CCOC(c1ccccc1)c1ccccc1	0
ZINC01823248	CC[NH+](CC)CC#CC(c1ccccc1)(c1ccccc1)OCC	0
ZINC01823751	CC#CC[NH2+]Cc1ccco1	1
ZINC01825781	CCN(CC)CC#CC[C@@](c1ccccc1)(c1ccc(cc1)Br)O	1
ZINC01826338	c1ccc(cc1)/C=C/COCC#CC[NH+]1CCOCC1	0
ZINC01826837	Cc1ccc(cc1)C#CC[N+]1(CCCCC1)CC#Cc1ccccc1	1
ZINC01827020	C[N@@+](CC#C)(CC#CC=C)Cc1ccccc1	1
ZINC01827090	CC[N@+](C)(CC#C[C@](c1ccccc1)(C1CCCC1)O)C(C)C	1
ZINC01827127	c1ccc(cc1)[C@@](CC#CC[NH+]1CCCC1)(C1CCCC1)O	1
ZINC01827128	c1ccc(cc1)[C@](CC#CC[NH+]1CCCC1)(C1CCCC1)O	1
ZINC01828178	CC(C)N1C(SC(=N1)c1ccccc1)(C)C	1
ZINC01829744	C[NH+](C)CC#CCC(c1ccccc1)(c1ccccc1)O	1
ZINC01831275	c1ccc(cc1)[C@@](C#CC[NH+](CCO)CCO)(c1cccc(c1)F)O	1
ZINC01831276	c1ccc(cc1)[C@](C#CCN(CCO)CCO)(c1cccc(c1)F)O	1
ZINC01831276	c1ccc(cc1)[C@](C#CC[NH+](CCO)CCO)(c1cccc(c1)F)O	1
ZINC01832012	c1ccc(cc1)C#CC[N+]1(CCOCC1)CC#CCCl	0
ZINC01832705	c1ccc(cc1)C#CCSc1nnc(s1)SCC#Cc1ccccc1	1
ZINC01833687	C[N+](C)(CC#C)[C@@H](CC=C)C#Cc1ccccc1	1
ZINC01833858	c1ccc(cc1)COCC#CC[NH+]1CCOCC1	0
ZINC01833955	CC[N@@H+](CC#CC[C@@](c1ccccc1)(C1CCCC1)O)C(C)C	1
ZINC01833957	CC[N@@H+](CC#CC[C@](c1ccccc1)(C1CCCC1)O)C(C)C	1
ZINC01835375	CC(C)[C@@H](C#CC(c1ccccc1)(c1ccccc1)OC)[NH+](C)C	0
ZINC01839618	CC[NH+](CC)CC#CCN1C[C@@H](CC1=O)c1ccccc1	1
ZINC01841058	c1ccc(cc1)/C=C/COCC#CC[NH+]1CCCCC1	0
ZINC01843150	C[N+]1(CCOCC1)CC#CCCC[N+](C)(C)C	0
ZINC01845374	CCCC(CCC)(CCC)[NH2+]C(C)C	0
ZINC01845841	CC#Cc1ccccc1	1
ZINC01845906	C#CCCC#C	1
ZINC01845952	CC(C)[NH+](CCCl)CCCl	0
ZINC01849681	CC(=CCC[C@@](C)(C#C)O)C	1
ZINC01849683	CC(=CCC[C@](C)(C#C)O)C	1
ZINC01851031	C/C(=C/CO)/C#C	1
ZINC01853180	CC[C@@H](C)C#C[C@](c1ccccc1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01869847	C#CCOc1ccc(cc1)C(F)(F)F	1
ZINC01870598	c1ccc2c(c1)ccc[n+]2Cc1ccccc1Br	0
ZINC01875224	c1ccc(cc1)C(CC#CC[NH+]1CCOCC1)(c1ccccc1)O	0
ZINC01875336	CCC(CC)(C#CC[NH+]1CCOCC1)OCCC#N	0
ZINC01876184	C[NH+](C)CCC#C[C@@](c1ccccc1)(C1CCCCC1)O	1
ZINC01876185	C[NH+](C)CCC#C[C@](c1ccccc1)(C1CCCCC1)O	1
ZINC01887609	Cc1c2c(n(n1)C(=S)N)O[C@H](C2)COCC#C	0
ZINC01887610	Cc1c2c(n(n1)C(=S)N)O[C@@H](C2)COCC#C	0
ZINC01895799	c1ccc(cc1)COCC#CC[NH+]1CCCCC1	0
ZINC01899892	CC(C)N(CC#CCC(c1ccccc1)(c1ccccc1)O)C(C)C	1
ZINC01901895	c1ccc(cc1)C#CC[N+]1(CCCCC1)CC#Cc1ccccc1	1
ZINC01904427	CC(C)[N+](C)(C)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC01904750	C/C(=C/C[N+](C)(C)CC(=O)OCCc1ccccc1)/Cl	0
ZINC01922085	C[C@H](C(=O)Nc1ccccc1)OC(=O)c1ccc(cc1)Cl	0
ZINC01934332	COc1cccc(c1)C(=O)OCC(=O)Nc1ccccc1	0
ZINC01943971	C[C@H](C(=O)NN)Oc1ccc(cc1)C(=O)NCCc1ccccc1	0
ZINC01953623	c1cc(sc1)C(=O)NNC(=O)c1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC01958043	c1cc(cc(c1)O)/C=N/c1ccc(cc1)S(=O)(=O)Nc1nccs1	0
ZINC01973701	Cc1c(c(c(s1)NC(=O)CCl)C(=O)OC)c1ccccc1	0
ZINC01978244	c1ccc(cc1)CCOc1c(=O)c2ccccc2oc1c1ccco1	1
ZINC01999492	CC#CC1(CCCCC1)OC[C@@H](COCC(C)C)[NH+]1CCCC1	0
ZINC02004181	C#CCOC[C@@H]1CN(C(=O)O1)c1ccccc1	0
ZINC02010614	CC[C@@](C)(C#C)OC(=O)Nc1ccccc1	0
ZINC02012009	C#CCOC[C@H]1C[C@@H](C(=O)O1)C(=O)c1ccccc1	0
ZINC02012268	C#CCOC[C@H]1C[C@H](C(=O)O1)Cc1ccccc1	0
ZINC02015044	CC(=O)c1ccc(cc1)N1C[C@@H](OC1=O)COCC#C	0
ZINC02016254	C[C@H](C#C)N(c1ccccc1)C(=O)CCl	1
ZINC02019263	c1cc(ccc1NC(=O)OCC#CCI)Cl	0
ZINC02020233	c1cc2c(cc1Cl)[C@@](OC(=O)N2)(C#CC1CC1)C(F)(F)F	0
ZINC02023220	c1ccc(cc1)C#C/C=C/c1ccc2ccccc2c1Br	1
ZINC02023248	CC[NH2+]Cc1ccc(cc1)N(C)C	0
ZINC02023615	C#CCOC(=O)c1ccncn1	0
ZINC02024340	COc1ccccc1C(=O)NC(=O)OCCOc1ccccc1	0
ZINC02029686	C[C@@]12CC[C@@H](C1(C)C)C(=O)N(C2=O)CC#C	1
ZINC02034377	CCC(CC)C[NH3+]	0
ZINC02037900	C1[C@@H](O[C@H](O1)C(Cl)(Cl)Cl)CCl	0
ZINC02038031	C#C[C@@H](c1ccccc1)O	1
ZINC02039992	CC(C)(C)OOC(C)(C)C#CC(C)(C)OOC(C)(C)C	1
ZINC02041990	c1ccc(cc1)CC[C@@H](CC#CC(=O)[O-])O	1
ZINC02045831	CCCC[NH2+]C(C)(C)[C@H](c1ccccc1)O	1
ZINC02046293	C[C@H](COc1ccccc1)OC(=O)Cc1ccccc1	0
ZINC02049103	c1ccc(cc1)OCCCCSC(=S)N1CCC2(CC1)OCCO2	0
ZINC02049121	c1cc(ccc1COCCC[C@H](CO)O)c1ccc(cc1)C#N	0
ZINC02049888	C#CCOC[C@@H](C[n+]1ccccc1)O	0
ZINC02051699	CC(C)(C#C[C@@H](CS(=O)(=O)c1ccccc1)Cl)O	1
ZINC02064323	C=CC#CC[N+]1(CCOCC1)CC#Cc1ccccc1	0
ZINC02067058	CC1(c2c(/c(=N/c3ccccc3)/ss2)c2cc(ccc2N1)OC)C	1
ZINC02068931	c1ccc(cc1)/C=C/C(=O)N[C@@H](C(Cl)(Cl)Cl)Nc1ccc(c(c1)Cl)Cl	0
ZINC02073532	CC[C@@H](c1ccccc1)C(=O)Nc1ccc(c(c1)C(=O)OCC)O	0
ZINC02077498	c1ccc(cc1)C#C/C=C/c1cccc2c1cccc2	1
ZINC02077504	COc1ccc(cc1)/C=C/C#Cc1ccccc1	1
ZINC02077591	c1ccc(cc1)C#C/C=C/c1ccc2ccc3ccccc3c2c1	1
ZINC02077613	Cc1ccc2cc(ccc2c1)/C=C/C#Cc1ccccc1	1
ZINC02080906	C#CCOc1ccc(cc1/C=N/NC(=O)COc1cccc(c1)Cl)Br	1
ZINC02083020	Cc1cc(=O)oc2c1ccc(c2)OCCOc1ccccc1	1
ZINC02083351	CC(=C)[C@H]1CC[C@@](O[C@@H]1c1ccccc1)(C)C#C	0
ZINC02087683	COc1ccccc1[C@H]1Nc2ccc(cc2[C@@H](O1)c1ccccc1)Br	0
ZINC02087685	COc1ccccc1[C@@H]1Nc2ccc(cc2[C@@H](O1)c1ccccc1)Br	0
ZINC02088298	COCCNC(=O)c1ccc(c(c1)Cl)[N+](=O)[O-]	0
ZINC02093463	COc1cc(cc(c1OCC#C)Br)CO	1
ZINC02093929	Cc1c(cccc1Cl)NCc1cc(cc(c1OCC#C)Br)Br	1
ZINC02099595	c1cc(cnc1)[C@H]1CCCC[N@@H+]1CC#CCOCCC#N	0
ZINC02099597	c1cc(cnc1)[C@@H]1CCCC[N@H+]1CC#CCOCCC#N	0
ZINC02099688	C#CCN1C(=O)/C(=C/c2c(cccc2Cl)F)/SC1=O	1
ZINC02106776	CC(C)(C#CC[N@@H+]1CCCC[C@H]1c1cccnc1)OCCC#N	0
ZINC02109255	CC[C@]1(C[C@](CCO1)(CCN(Cc1ccccc1)C(=O)C)C(C)C)C	0
ZINC02111373	CC1(CCC[C@@](O1)(C)C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)C	0
ZINC02116053	c1ccc(cc1)/C=C(/C(=O)NCC(=O)[O-])\NC(=O)c1ccc(o1)Br	0
ZINC02121790	C1CCC(C1)(C#CC#CC1(CCCC1)O)O	1
ZINC02126304	C#CCOc1cccc(c1)/C=C/1\C(=O)OC(=N1)c1ccccc1	0
ZINC02138382	C[C@@H]1C=C([C@H]2C[C@@H]1CO[C@H]2C(C)C)C	0
ZINC02139536	C#CCOC[C@@H](C[N@@H+]1C[C@@H]2C[C@H](C1)c1cccc(=O)n1C2)O	0
ZINC02140929	C#CCNC1=NC(=O)[C@H](O1)c1ccccc1	0
ZINC02140930	C#CCNC1=NC(=O)[C@@H](O1)c1ccccc1	0
ZINC02144174	C#CCOC[C@H]1CO[C@H](O1)c1ccccc1	0
ZINC02144175	C#CCOC[C@@H]1CO[C@H](O1)c1ccccc1	0
ZINC02144176	C#CCOC[C@H]1CO[C@@H](O1)c1ccccc1	0
ZINC02144179	C#CCOC[C@@H]1CO[C@@H](O1)c1ccccc1	0
ZINC02144183	C[C@]1(OC[C@H](O1)COCC#C)c1ccccc1	0
ZINC02144185	C[C@@]1(OC[C@H](O1)COCC#C)c1ccccc1	0
ZINC02144186	C[C@]1(OC[C@@H](O1)COCC#C)c1ccccc1	0
ZINC02144189	C[C@@]1(OC[C@@H](O1)COCC#C)c1ccccc1	0
ZINC02145857	C#CCOC(=O)c1cccnc1	0
ZINC02145862	c1cc(cnc1)C(=O)OCC#CC#CCOC(=O)c1cccnc1	0
ZINC02148970	C#CCNS(=O)(=O)c1ccc(cc1)Cl	1
ZINC02149209	Cn1c(c(c(n1)c1ccc(cc1)Cl)C(=O)NC(=O)OCC#C)SC	0
ZINC02157584	c1ccc(cc1)C#C[C@@H]1C=C(OC(=C1)c1cccs1)c1cccs1	0
ZINC02157878	CC(C)(C)c1ccc(cc1)c1n[nH]c(n1)SCC#C	1
ZINC02161442	CC[C@](C)(C#C)OC(=O)NC(=O)c1c(cccc1Cl)Cl	0
ZINC02162098	c1ccc(cc1)[C@H](c1ccc(cc1)Br)C(Cl)(Cl)Cl	1
ZINC02162913	c1ccc(cc1)Sc1ccc(c(c1)OCC#N)[N+](=O)[O-]	1
ZINC02164135	CC[C@@H](CC#Cc1ccccc1)O	1
ZINC02164710	CC(C)(C)c1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC02166061	c1ccc(cc1)C#Cc1ccc2c(c1)c(on2)c1ccccc1	1
ZINC02167940	CCOC(=O)C(CC#C)(c1ccccc1)C(=O)OCC	0
ZINC02168061	CCCN1C(=O)/C(=C\c2cc(c(c(c2)Cl)OCC#C)OC)/SC1=O	1
ZINC02168252	c1ccc(cc1)C1=NC(=O)C(=O)S1	0
ZINC02168472	CCC#CCO	1
ZINC02168570	CCCCCC#Cc1ccccc1	1
ZINC02169051	C#CCOc1ccccc1	1
ZINC02169644	CCOC(=O)Nc1ccc(c(c1)[N+](=O)[O-])C	0
ZINC02173068	c1ccc(cc1)SC#CSc1ccccc1	1
ZINC02175991	CCOc1cc(cc(c1OCC#C)Cl)/C=N/NC(=O)c1ccccc1	1
ZINC02178145	CC[C@H](CO)[NH2+]CC#Cc1ccccc1	1
ZINC02179077	C#CCSc1nc2ccccc2c(=O)n1Cc1ccccc1	1
ZINC02180750	CCOC(=O)[C@@]12C[C@H]([C@@]1(N=C([O-])C2=O)C(=O)OCC)c1ccccc1	0
ZINC02181769	Cn1c(nnn1)SCCNCC#Cc1ccccc1	1
ZINC02182878	c1ccc(cc1)C#CCOCC#CC[NH+]1CCOCC1	0
ZINC02182883	C[C@@H](C#CC[NH+]1CCCCC1)OCCOCc1ccccc1	0
ZINC02182885	CC[C@@](C)(C#CC[NH+]1CCOCC1)OCCOCc1ccccc1	0
ZINC02187397	c1ccc(cc1)C(c1ccccc1)OCCNC1=[NH+]CCN1	0
ZINC02187803	c1ccc(cc1)[C@]1(CC1(Cl)Cl)C(=O)Nc1cccc(c1)Br	0
ZINC02188634	C#CCSc1c(c(cc(n1)c1cccs1)c1ccccc1)C#N	1
ZINC02190256	C#CCOc1ccccc1/C=N/NC(=O)COc1ccccc1Br	1
ZINC02190538	COc1cc(ccc1C(=O)NCCOc1ccccc1Cl)SC	0
ZINC02193477	c1ccc(cc1)C#CC[N+]1(CCCC1)CC#Cc1ccccc1	1
ZINC02193633	CC[N@H+](CC#C[C@](c1ccccc1)(C1CCCC1)O)C(C)C	1
ZINC02194185	CCO[P@](=O)(C#CC(C)(C)C)[C@H](c1ccccc1)Nc1ccccc1	1
ZINC02201453	c1ccc(cc1)C#CCCOc1c(c(nc(c1F)F)F)F	1
ZINC02207455	c1ccc(cc1)C#CCCOc1c(c(c(c(c1F)F)[N+](=O)[O-])F)F	1
ZINC02211658	Cc1c(c2cc(ccc2n1Cc1ccccc1)OCC#C)C(=O)C	1
ZINC02219903	CCCc1cc(n2c(n1)c(c(n2)C)c1ccccc1)NCCOC	0
ZINC02221079	CC(C)[C@H]1Cc2c(sc3c2c(nc(n3)c2ccccc2)SC)CO1	0
ZINC02225643	c1ccc(cc1)NC(=O)[C@@H]1CC(=O)N=C(N1)N1CCOCC1	0
ZINC02226329	C[C@]1(CO[C@](CO1)(C)OCC#C)OCC#C	0
ZINC02226352	CCCC[N+](CCCC)(CC#C)CC#Cc1ccccc1	1
ZINC02226475	c1ccc(cc1)C(CC#CC[NH+]1CCCCC1)(c1ccccc1)O	1
ZINC02227510	C#CC[N+]1(CCCCC1)CC#Cc1ccccc1	1
ZINC02227749	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)CC#Cc1ccccc1	1
ZINC02229860	c1ccc(cc1)c1csc(n1)NC(=O)C(=O)NC[C@@H]1CCCO1	0
ZINC02237516	c1ccc(cc1)C#CC[N+]1(CCCCC1)CC#CCO	1
ZINC02238109	Cc1c(c2ccccc2[nH]1)[C@]1(c2cc(ccc2N(C1=O)CC#C)Br)O	1
ZINC02241900	C=CC[C@@H](C#Cc1ccccc1)[NH+]1CCCCC1	1
ZINC02241901	C=CC[C@H](C#Cc1ccccc1)[NH+]1CCCCC1	1
ZINC02242673	C#CCCCC#N	1
ZINC02242954	c1c(cc(cc1C(F)(F)F)C(F)(F)F)C(=O)CCCCC(=O)[O-]	0
ZINC02243237	C#Cc1cccc(c1)OC(F)F	1
ZINC02244271	c1ccc(cc1)Nc1ccc(cc1)F	1
ZINC02245479	CCOC(=O)c1cccc(c1)C#Cc1ccccc1	0
ZINC02245483	c1ccc(cc1)C#Cc1cccc(c1)C#N	1
ZINC02245490	COc1ccccc1C#Cc1ccccc1	1
ZINC02245513	c1ccc(cc1)C#Cc1cccc(c1)Cl	1
ZINC02249831	c1ccc(cc1)COCCOCC#CC[NH+]1CCOCC1	0
ZINC02250587	CCN(CC)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC02253871	CC(C)(C#CC[NH+]1CCOCC1)OCCOCc1ccccc1	0
ZINC02258856	CN(C)[C@@H](CC=C)C#Cc1ccccc1	1
ZINC02258857	CN(C)[C@H](CC=C)C#Cc1ccccc1	1
ZINC02258857	C[NH+](C)[C@H](CC=C)C#Cc1ccccc1	1
ZINC02260711	CCOC(=O)[C@]1(N=C(OC(=N1)N(C)C)c1ccccc1)C(F)(F)F	0
ZINC02261044	C[N+]1(CCCCC1)CC#CCC(c1ccccc1)(c1ccccc1)O	1
ZINC02262026	CC(=C)Cn1c(=O)c2c3c(sc2nc1SCC#C)COC(C3)(C)C	0
ZINC02267375	CCCCCCCCCCC#CC(C)(C)OOC(C)(C)CC	1
ZINC02267723	CC(C)(C#Cc1ccccc1)OCC=C	0
ZINC02268116	CC[NH+](CC)CC#CC[C@H](c1ccccc1)c1cc(ccc1C)C	1
ZINC02268299	CC[NH+](CC)[C@@H](C)C#CCC(c1ccccc1)c1ccccc1	1
ZINC02269046	CC(C)N(CC#CCC1(c2ccccc2c2c1cccc2)O)C(C)C	1
ZINC02269866	c1ccc2c(c1)c1ccccc1C2(CC#CC[NH+]1CCCCCC1)O	1
ZINC02270269	C[NH+](C)CC#CC[C@@](c1ccccc1)(C1CCCCC1)O	1
ZINC02270361	CC[NH+](CC)CCC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC02270392	C[NH+](C)CCC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC02270509	CC(C)N(CC#CC(c1ccccc1)(c1ccccc1)O)C(C)C	1
ZINC02270514	CC[NH+](CC)CC#C[C@@](c1ccccc1)(c1cccc(c1)F)O	1
ZINC02270515	CC[NH+](CC)CC#C[C@](c1ccccc1)(c1cccc(c1)F)O	1
ZINC02273145	C#CCOC(=O)c1ccccc1C(=O)Oc1c(cc(cc1Br)Br)Br	0
ZINC02273604	CCCC(C)(C)OOC(C)(C)C#C[C@](C)(C(C)(C)C)O	1
ZINC02274451	C#CCOC(=O)[C@@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2	0
ZINC02277262	CC(C)(C#CC(c1ccccc1)(c1ccccc1)OC)[N+](C)(C)C	0
ZINC02280892	CCOC(=O)c1c(csc1NC(=O)C#Cc1ccccc1)CC(C)C	0
ZINC02281887	c1ccc(cc1)C(C#CCN(CCO)CCO)(c1ccccc1)O	1
ZINC02281887	c1ccc(cc1)C(C#CC[NH+](CCO)CCO)(c1ccccc1)O	1
ZINC02282510	C=CC[NH+](CC=C)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC02285519	CCCC[N@@H+](CCO)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC02285995	c1ccc(cc1)N/N=C(\C#N)/C(=[NH2+])N1CCCCC1	1
ZINC02286394	COc1ccc(cc1)N/C=C(\C#N)/c1nc(cs1)c1ccc(cc1)Br	0
ZINC02286396	CCC(C)(CC)[C@@](C#CC[N+]1(CCCCC1)C)(c1ccccc1)O	1
ZINC02286967	CCC1(CCCC1)[C@](C#CC[N@H+](CC)CCO)(c1ccccc1)O	1
ZINC02287068	CCC1(CCCC1)[C@@](C#CC[NH+](CCO)CCO)(c1ccccc1)O	1
ZINC02287069	CCC1(CCCC1)[C@](C#CC[NH+](CCO)CCO)(c1ccccc1)O	1
ZINC02287701	CC[N@@H+](CCO)CC#CC[C@](c1ccccc1)(C1CCCC1)O	1
ZINC02288215	c1ccc(cc1)C(CC#CC[NH+]1CCOCC1)c1ccccc1	0
ZINC02289091	CCC(C)(C)OOC(C)(C)C#C[C@](C)(c1ccccc1)O	1
ZINC02289116	CC[C@]1(C[C@]2(CCC[N@@H+](C2)CC#CC[NH+]2CCOCC2)CCO1)C	0
ZINC02294461	CC[C@@](C)(C#CC[NH+]1CCCCC1)OCCC#N	0
ZINC02295198	Cc1c(c2c(o1)cc(c(c2Br)OC(=O)C)Br)C(=O)c1ccccc1	0
ZINC02298410	CN1C(=O)/C(=C/c2c(nc3ccccn3c2=O)NCCO)/SC1=S	0
ZINC02301340	C#CCOC(=O)C[NH+]1CCOCC1	0
ZINC02307707	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)N(C)Cc1ccccc1)CCOC	0
ZINC02308464	c1ccc(cc1)C#CC[N+]1(CCOCC1)CC#CCO	0
ZINC02310132	C[NH+](C)CC#CCOCCOCCC#N	0
ZINC02310943	C1COCC[NH+]1CC#CCOCCO	0
ZINC02311161	c1ccc(cc1)COCCCOCC#CC[NH+]1CCCCC1	0
ZINC02314094	CC(C)[C@H]1Cc2c(sc3c2c([O-])n(c(=S)n3)Cc2ccccc2)CO1	0
ZINC02315004	CCCCC[C@H]1C[C@H](C(=O)O1)CC(=O)Nc1nncs1	0
ZINC02316791	CO[P@](=O)(C#Cc1ccccc1)[C@](c1ccccc1)(C(F)(F)F)O	1
ZINC02317753	CCO[P@@](=O)(C#CC(C)(C)C)[C@](c1ccccc1)(C(F)(F)F)O	1
ZINC02317754	CCO[P@](=O)(C#CC(C)(C)C)[C@](c1ccccc1)(C(F)(F)F)O	1
ZINC02318986	CCO[P@](=O)(C#CC(C)(C)C)[C@@](C)(c1ccccc1)O	1
ZINC02318988	CCO[P@](=O)(C#CC(C)(C)C)[C@](C)(c1ccccc1)O	1
ZINC02320141	CCO[P@@](=O)(C#CC(C)(C)C)[C@@](CBr)(c1ccccc1)O	1
ZINC02320467	CCO[P@@](=O)(C#Cc1ccccc1)[C@H](c1ccc(cc1)Br)O	1
ZINC02320468	CCO[P@](=O)(C#Cc1ccccc1)[C@H](c1ccc(cc1)Br)O	1
ZINC02320664	CCO[P@](=O)(C#CC(C)(C)C)[C@@](CCl)(c1ccccc1)O	1
ZINC02320665	CCO[P@@](=O)(C#CC(C)(C)C)[C@](CCl)(c1ccccc1)O	1
ZINC02320666	CCO[P@](=O)(C#CC(C)(C)C)[C@](CCl)(c1ccccc1)O	1
ZINC02329300	CCN(CC)CC#C[C@@H](CNC(=O)OCC)[NH+](CC)CC	0
ZINC02337885	CC(=C)C#CC[N+](C)(C)CC#Cc1ccccc1	1
ZINC02338189	CCOC(C)(C)CCC[C@](C)(C#C)O	0
ZINC02338211	c1ccc(cc1)/C=N/n1c(nnc1[S-])c1ccc(cc1Cl)Cl	1
ZINC02341994	COCCNC(=O)[C@@H](c1ccccc1)Sc1ccccc1	0
ZINC02344659	CCOC(=O)[C@@](c1ccccc1)(C(F)(F)F)NC(=O)OCC	0
ZINC02345532	C=CC[N+]1(CCCCC1)CC#Cc1ccc(cc1)Cl	1
ZINC02350389	C#CCSc1nc2c(c3c(s2)CCC3)c(=O)n1c1ccccc1	1
ZINC02352252	Cc1cn2c3c(=O)[nH]c(=O)n(c3nc2n1C[C@H]1CCCO1)C	0
ZINC02357702	CCCc1nc2c(c(=O)c3ccccc3o2)c(=O)n1CCOC	0
ZINC02363903	c1cc(sc1)C(=O)OCC#CCSc1nnc(o1)c1ccc(cc1)Br	0
ZINC02370554	c1ccc(cc1)n1c2c(cn1)c(ncn2)NCCC[NH+]1CCOCC1	0
ZINC02376404	c1ccc2c(c1)nc(o2)SCC#CCOC(=O)c1cccs1	0
ZINC02379405	C[C@@](C#C[C@](c1ccccc1)(C(F)(F)F)O)(c1ccc(cc1)F)O	1
ZINC02380999	C#CCNS(=O)(=O)c1ccc2ccccc2c1	1
ZINC02382730	C[C@H](C(=O)OCC#C)Oc1ccc(cc1)Oc1c(cc(cn1)Cl)F	0
ZINC02383785	Cc1cc(=O)n(c(=O)n1CC[N+](C)(C)Cc1ccc(cc1)[N+](=O)[O-])C	0
ZINC02384751	c1ccc(cc1)C(c1ccccc1)OCCCl	0
ZINC02385424	Cc1ccc(cc1)[C@](C#CC[NH+]1CCCC1)(c1cccs1)O	1
ZINC02385431	c1ccc(cc1)C(C#CCO)(c1ccccc1)O	1
ZINC02385461	C#CCSc1nc([nH]n1)c1cccc(c1)Cl	1
ZINC02385930	CC(C)(C)OC(=O)N[C@@H](CC#C)CC(=O)[O-]	0
ZINC02386865	C[C@H]([C@@H](CC(=O)[O-])NC(=O)OC(C)(C)C)OCc1ccccc1	0
ZINC02388125	c1cc(c(cc1C#CCO[C@@H]1CCCCO1)Cl)F	0
ZINC02388126	c1cc(c(cc1F)F)C#CCO[C@@H]1CCCCO1	0
ZINC02389216	c1ccc(cc1)[C@@](/C=C/c1ccco1)(C#CC[NH+]1CCCC1)O	1
ZINC02389873	CCCC#Cc1ccccc1	1
ZINC02390316	CCCC[C@@](CC)(C#Cc1ccccc1)O	1
ZINC02390320	C[C@H](C#CC(=C)C)O	1
ZINC02390343	CC(C)CC[C@](C)(C#CC(=C)C)O	1
ZINC02390350	CC#CC(C)C	1
ZINC02399299	CCCCO[P@](=O)(c1ccc(cc1)N(C)C)[C@H](c1ccccc1)O	1
ZINC02421604	c1ccc2c(c1)c1ccccc1n2CC#CC[NH+]1CCOCC1	0
ZINC02429241	CCOCCCNc1c2c3c(sc2nc(n1)SC)COC(C3)(C)C	0
ZINC02440968	c1ccc(cc1)C#CC[NH2+]CCc1c[nH]c2c1cccc2	1
ZINC02440986	COC(=O)[C@H](Cc1ccccc1)NC(=O)Nc1cccc(c1)Br	0
ZINC02453446	Cn1c2ccccc2c(c1C#Cc1ccccc1)/C=N\O	1
ZINC02459138	COCC[NH2+]C[C@@H](Cn1c2ccccc2c2c1cccc2)O	0
ZINC02469383	CC[NH+](CC)CC#C[C@@](C)(CCC=C)O	1
ZINC02469558	c1ccc2c(c1)c1ccccc1C2(CCC#CC[NH+]1CCCCC1)O	1
ZINC02472328	C[C@H](CC#CC[NH+]1CCCC1)OC(=O)C	0
ZINC02472969	CC(C)[N@@H+](CC#C[C@H](C)O)Cc1ccccc1	1
ZINC02474314	CC(=O)O[C@](C)(CCC=C)C#CC[NH+]1CCOCC1	0
ZINC02478565	CC[NH+](CC)CCC[C@@](C#C)(c1ccccc1)OC	0
ZINC02478567	CC[NH+](CC)CCC[C@](C#C)(c1ccccc1)OC	0
ZINC02478655	CC[NH+](CC)CC#C[C@@](c1ccccc1)(c1cccnc1)O	1
ZINC02479149	c1cc(ccc1c1nnc(o1)SCC#CCO)Br	1
ZINC02479666	Cc1ccc(cc1)N1CC[NH+](CC1)CCCCCCC=C(C)C	0
ZINC02481751	CC(C)N(CCO)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC02481755	CC(C)[N@@H+](C)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC02485633	C[C@H](CC#CC[NH+]1CCCCC1)OC(C)(C)C	0
ZINC02490224	CC[NH+](CC)CC#C[C@@](C)(C=C)OC(=O)C	0
ZINC02491025	CC[NH+](CC)CC#C[C@](C)(c1ccccc1)OC(=O)C	0
ZINC02491041	CCC(CC)(C#CC[NH+](CC)CC)OC(=O)C	0
ZINC02492677	c1ccc(cc1)[C@@H](C#CC#C[C@H](c1ccccc1)O)O	1
ZINC02493399	c1ccc(cc1)C1(OCCO1)Cn1ccc2c1cccc2	0
ZINC02495856	CC[NH+](CC)CC#C[C@@H](c1ccccc1)OC(=O)C	0
ZINC02495857	CC[NH+](CC)CC#C[C@H](c1ccccc1)OC(=O)C	0
ZINC02495983	CC[C@](C)(C#CC[NH+](CC)CC)OC(=O)C	0
ZINC02496326	C#CCOC(=O)CCC(=O)Nc1cccc2c1cccc2	0
ZINC02497083	CC1(CC2=C([C@@H](C(=C(O2)N)C#N)C#Cc2ccccc2)C(=O)C1)C	0
ZINC02497145	Cc1ccccc1OCCCc1c([nH]nc1C)C	0
ZINC02497321	C[C@@H](c1ccccc1)NC(=O)C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC02498022	CC(C)CNC(=O)c1cc(on1)C(C)C	0
ZINC02501926	C#CCOC(=O)c1ccc(cc1)N1C(=O)[C@@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	0
ZINC02503906	CC[C@@](C)(C#C)NC(=O)Cn1nc(nn1)c1ccc(cc1)S(=O)(=O)C	1
ZINC02504623	CCCCCCC[C@H](CC(=O)OC)O	0
ZINC02506556	CC(C)(C#C)C(=O)OCc1ccccc1	0
ZINC02507468	CC(C(Cl)(Cl)Cl)(F)F	0
ZINC02507981	C1CCC#CCCCCC#CC1	1
ZINC02508065	C[C@H](C#Cc1ccccc1)O	1
ZINC02508091	CCC[C@H](C#Cc1ccccc1)O	1
ZINC02510184	c1c(cc(cc1C(F)(F)F)C(F)(F)F)C#CCO	1
ZINC02511648	CC(C)(C)OC(=O)N[C@H](CC(=O)[O-])c1ccc(cc1F)F	0
ZINC02512734	CC(C)(CNC(=O)C1(CCCC1)c1ccccc1)CO	0
ZINC02513013	C[C@H]([C@@H](C[NH+]1CCCC1)N(C)C(=O)OCc1ccccc1)O	0
ZINC02513044	C#Cc1cccc(c1)Cl	1
ZINC02513888	COC(=O)c1cc(ccc1OCc1ccccc1)C=O	0
ZINC02516417	Cc1cccc(c1)CCC(=O)c1ccccc1C#N	0
ZINC02518759	c1ccc(cc1)C(=O)OCCCCCCCl	0
ZINC02522725	CCC#CI	1
ZINC02525615	c1cc(cc(c1)Cl)C#CCO	1
ZINC02525642	c1ccc(c(c1)C#CCO)C#N	1
ZINC02525746	c1ccc(c(c1)C#CCO)F	1
ZINC02527309	CCOC(=O)c1cc([nH]c1)c1ccccc1	0
ZINC02528233	c1ccc(cc1)C#CC1(CCCC1)O	1
ZINC02528712	C1CC(=C([O-])[C@@H](C1)C(=O)C(F)(F)F)C(=O)C(F)(F)F	0
ZINC02529423	CCOC(=O)/C=C/C(=C(\c1ccccc1)/N)/C(=O)OCC	0
ZINC02530682	C=CCN1CCc2c(cc(c(c2Br)O)O)[C@@H](C1)c1ccccc1	1
ZINC02530844	CCC[C@](C(F)(F)Cl)(F)Cl	0
ZINC02531039	COc1ccc(cc1)C#Cc1ccccc1	1
ZINC02531040	COc1cccc(c1)C#C	1
ZINC02534483	C#Cc1ccc(cc1)F	1
ZINC02538834	c1ccc(c(c1)Oc1ccc(cc1)C[NH3+])F	0
ZINC02543661	CCC(CC)(C#C)NC(=O)c1c(onc1c1c(cccc1Cl)F)C	1
ZINC02545790	CC(C)(C#C)OC(=O)CCC(=O)[O-]	0
ZINC02547854	c1ccc(cc1)COC(=O)CC[C@H](C(=O)N)N	0
ZINC02549911	c1ccc(cc1)C#CC(=O)Nc1ccccc1C(=O)N	1
ZINC02552471	CCN1C(=C([C@@H](NC1=O)c1ccccc1)C(=O)OCC)CCl	0
ZINC02555326	C(CC#CC#CCCCO)CO	1
ZINC02556148	C#CCn1ccc(n1)C(F)(F)F	1
ZINC02556260	c1ccc(cc1)C#CP(=O)([O-])[O-]	1
ZINC02556260	c1ccc(cc1)C#C[P@@](=O)(O)[O-]	1
ZINC02556339	COC(CCC[NH3+])OC	0
ZINC02556434	CCCCCC#CCBr	1
ZINC02556906	CC(C)OCC[NH3+]	0
ZINC02558383	CCOc1ccc(cc1OCC)C[NH3+]	0
ZINC02559942	CCC[C@]12CO[C@](OC1)(OC2)c1ccc(cc1)C#C	0
ZINC02560381	C#CCOS(=O)(=O)c1ccccc1	1
ZINC02561770	c1ccc(cc1)C1=[NH+]CCc2c1[nH]c1c2cccc1	1
ZINC02562291	COC1=CCC2=C(C1)CC(=CC2)OC	0
ZINC02562355	C#Cc1ccccc1Cl	1
ZINC02562439	c1ccc(cc1)COC(=O)NCCCC[NH3+]	0
ZINC02563907	Cc1cc(c(cc1C)C#C)C	1
ZINC02564049	CCC#CC=C	1
ZINC02566097	c1ccc(cc1)Oc1ccccc1C(=O)NN	0
ZINC02566482	C#CCOCOCC#CC[NH+]1CCOCC1	0
ZINC02567037	CC[NH+](CC)CC#CCOCCOC	0
ZINC02567248	COc1cccc(c1)C#CCO	1
ZINC02569364	C#CCCCO[C@@H]1CCCCO1	0
ZINC02569780	CC(C)(C)OC(=O)N[C@H](CC[NH3+])C(=O)[O-]	0
ZINC02569815	C#CCOCC#CS(=O)(=O)[O-]	0
ZINC02572040	C=Cc1ccc(cc1)COC(C(F)(F)F)C(F)(F)F	0
ZINC02572368	c1ccc(cc1)C[N@H+]1C[C@@H]([C@H](C1)O)O	1
ZINC02578694	c1ccc(cc1)C(C#CC[N+]1(CCCC1)[O-])(c1ccccc1)O	1
ZINC02578699	c1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccc(cc1)Br)O	1
ZINC02578700	c1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1F)O	1
ZINC02578702	c1ccc(cc1)C[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC02578703	c1ccc(cc1)CC(Cc1ccccc1)(C#CC[NH+]1CCCC1)O	1
ZINC02579227	CCCCCC#CC(OCC)OCC	0
ZINC02579237	C#CCCc1ccccc1	1
ZINC02580754	CC(C)Cc1ccc(cc1)Br	0
ZINC02583356	CC[NH2+]CC#CCOC(=O)[C@@](c1ccccc1)(C1CCCCC1)O	0
ZINC02583476	CC(C)(C)OC(=O)N[C@H](c1ccc(cc1)c1ccccc1)C(=O)[O-]	0
ZINC02584090	Cc1c(c2ccccn2c1C(=O)c1cccc(c1)[N+](=O)[O-])C=O	0
ZINC02585745	CC(C)(C)OC(=O)N1C[C@@H]([C@H](C1)[NH3+])c1ccccc1	0
ZINC02597342	Cc1ccc(cc1)NC(=O)CCCSCC(=O)[O-]	0
ZINC02619133	c1ccc(cc1)[C@@H]1CC(=C(O1)N)c1nc2ccccc2s1	0
ZINC02619279	c1ccc(cc1)c1nnc(o1)COC(=O)c1ccco1	0
ZINC02619668	CC(C)Sc1nc2c(c(cs2)c2ccco2)c(=O)n1c1ccccc1	1
ZINC02624183	C/C=C/c1ccc(c(c1)OC)OC[C@H](C[NH2+]C(C)(C)C)O	0
ZINC02626444	c1csc(n1)/N=C\N1CCOCC1	0
ZINC02633039	c1ccc(cc1)c1ccccc1[N-]S(=O)(=O)c1cccc(c1)C(=O)[O-]	0
ZINC02635606	CC(C)(C)N(Cc1ccccc1)C(=O)COC(=O)C1=COCCO1	0
ZINC02637512	C[C@H]1Cc2ccccc2N1S(=O)(=O)c1ccc(c(c1)Cl)Cl	0
ZINC02656417	Cc1ccc(c(c1)OCc1nnc2n1CCCCC2)C(C)C	0
ZINC02659772	Cc1ccc(n1C)C/[NH+]=C\1/CCCN1	0
ZINC02676746	C=CC[n+]1c(csc1Nc1cccc(c1)Br)c1ccccc1	1
ZINC02680434	c1ccc2c(c1)C(=O)N(C2=O)CCC(=O)Oc1ccc(cc1)Cl	0
ZINC02694593	CC[C@H](c1ccccc1)OC[C@@H](C[NH2+]C(C)(C)C)O	0
ZINC02707553	CC(C)(C)c1ccc(cc1)OC[C@@H](CNc1ccc(cc1)OC)O	0
ZINC02711635	CCS(=O)(=O)N1CCN=C1SCc1ccc(cc1)C	0
ZINC02711748	CS(=O)(=O)N1CCN=C1SCc1cccc2c1cccc2	0
ZINC02715715	COc1cccc2c1n(/c(=N\C(=O)C1CC1)/s2)CC#C	1
ZINC02727072	C#CCOc1c(cc(cc1Cl)C=O)Cl	1
ZINC02727650	Cc1c(cc(s1)C=C(C#N)C#N)COc1ccccc1Br	0
ZINC02735027	C[C@@H](COC)NC(=O)C(C)(C)Oc1ccc(cc1)Cl	0
ZINC02735241	COc1ccc(cc1NC(=O)CS(=O)(=O)Cc1ccccc1)[N+](=O)[O-]	0
ZINC02746667	c1ccc(cc1)[C@H]1C[C@@H]1C(=O)N/N=C/c1c(cccc1Cl)F	0
ZINC02766644	CCC(CC)(C#C)NC(=S)NCCOC	0
ZINC02767115	c1ccc(cc1)CN(Cc1ccccc1)C(=S)NC[C@H]1CCCO1	0
ZINC02774835	c1ccc(cc1)C(CCNC(=S)NC[C@@H]1CCCO1)c1ccccc1	0
ZINC02782100	C[C@@H](c1ccccc1)NC(=S)N1CCN(CC1)c1ccccc1F	1
ZINC02784550	CC(C)OCCC/[NH+]=C(/NCCc1ccccc1)\[S-]	0
ZINC02787775	Cn1c(c(cn1)Cl)c1nnc([S-])n1C1CC1	0
ZINC02788046	C[C@H]([C@@H]1CCCO1)NC(=O)Cn1nc(nn1)c1ccccc1	0
ZINC02805481	CCc1c(sc2c1c1nc(nn1cn2)[C@H]1C[C@@H]1c1ccccc1)C	1
ZINC02809585	c1ccc(c(c1)Cn1cnc(n1)N1C(=O)[C@@H]2[C@H]3CC[C@@H]([C@@H]2C1=O)O3)Cl	0
ZINC02820151	CCN(CC#CCOC)c1ccccc1	0
ZINC02820206	Cc1ccc(cc1C)NC(=O)c1ccc(cc1)C#Cc1ccccc1	1
ZINC02820249	CC(=O)OCC#C[C@@H](Cc1ccccc1)OC(=O)C	0
ZINC02822620	c1ccc(cc1)C[NH2+]CCOCCOc1c(cccc1Cl)Cl	0
ZINC02822621	Cc1ccc(c(c1)OCCOCC[N@H+]1C[C@H](O[C@H](C1)C)C)C(C)(C)C	0
ZINC02822661	C[C@H](c1ccccc1)[NH2+]CCOCCOc1ccccc1	0
ZINC02823909	c1ccc(cc1)OCCOCC[NH2+]CCC[NH3+]	0
ZINC02827946	c1cc(ccc1NC(=O)CSCCO)F	0
ZINC02830245	C=CCN1C(=O)/C(=C/c2c3ccccc3ccc2OCC#C)/SC1=O	1
ZINC02831232	c1ccc(cc1)OCCOC(=O)CCC#CBr	0
ZINC02831669	c1ccc(cc1)CN1C(=O)/C(=C/NCCCO)/C(=O)NC1=O	0
ZINC02832755	Cc1ccc(cc1)/C=C(/C(=O)OCC#C)\NC(=O)c1ccccc1	0
ZINC02837505	CC[NH+](CC)CC#CC[C@@H](C)OC(=O)C	0
ZINC02838166	C#CCOc1ccc(cc1I)CO	1
ZINC02838669	COc1cc(cc(c1OCC#C)I)CO	1
ZINC02838681	C#CCOc1ccc2ccccc2c1CO	1
ZINC02838799	COCC[NH2+]CC#CCOc1ccc(cc1)OC	0
ZINC02843772	Cc1ccc(cc1)NC(=O)[C@H](C)Sc1nnnn1c1ccccc1	0
ZINC02846173	COc1cccc(c1)CNc1nc(n(n1)c1ccccc1)N	1
ZINC02846979	COc1cc(cc(c1OCC#C)Cl)/C=C(\C#N)/c1ccc(cc1)Cl	1
ZINC02848265	COc1cc(ccc1OCC#C)/C=C(\C#N)/c1ccc(cc1)Cl	1
ZINC02848444	c1ccc(cc1)Nc1ccccc1C(=O)OCc1ccc(cc1)C#N	0
ZINC02848461	COc1cc(cc(c1OCC#C)I)/C=C(\C#N)/c1ccc(cc1)Cl	1
ZINC02860890	CCOCCCNC(=O)C[C@@H](c1ccccc1)c1ccccc1O	0
ZINC02861553	CCOc1cc(c(cc1OCC#C)Br)C[NH2+]C1CCCC1	1
ZINC02862552	COc1ccccc1OCC#CC[NH+]1CCCCCC1	1
ZINC02862666	Cc1ccc(c(c1)OCC#CC[NH2+][C@H]1CCCO1)C(C)C	0
ZINC02862667	Cc1ccc(c(c1)OCC#CC[NH2+][C@@H]1CCCO1)C(C)C	0
ZINC02862680	Cc1ccc(c(c1)OCC#CC[NH+]1CCOCC1)C(C)C	0
ZINC02862717	C[C@H]1CC[N@@H+](CC1)CC#CCOc1ccc(cc1)Cl	1
ZINC02862852	COc1ccccc1OCC#CC[NH+]1CCCC1	1
ZINC02862860	COc1ccccc1OCC#CC[NH2+]C1CCCC1	1
ZINC02862889	C[C@H]1CCC[N@H+](C1)CC#CCOc1ccccc1OC	1
ZINC02863143	c1cc(ccc1OCC#CC[NH+]1CCOCC1)Cl	0
ZINC02863706	C#CCOc1ccc(cc1)C[NH2+]Cc1ccccc1	1
ZINC02864380	c1ccc(c(c1)c1nnc(o1)SCC#CCO)Br	1
ZINC02865314	C[C@H](CCc1ccccc1)NC(=O)c1ccccc1SCCOC	0
ZINC02868907	c1cc(ccc1/C(=C/c1ccc(cc1F)N1CCCCC1)/C#N)F	0
ZINC02872486	CCC(CC)(C#C)NC(=O)c1ccc2c(c1)OCO2	1
ZINC02873798	CC[C@H](c1ccccc1)C(=O)Nc1nnc(s1)CCOCC	0
ZINC02875543	CCOCCc1nnc(s1)NC(=O)CN1C(=O)c2ccccc2C1=O	0
ZINC02883359	Cc1c(c(n(n1)[C@H](C)C(=O)NCc1ccccc1)C)[N+](=O)[O-]	0
ZINC02883456	C#CCOc1ccc(cc1)C[NH2+]CCc1ccccc1	1
ZINC02886396	COc1ccc(c(c1)/C=C(\C#N)/c1cccc(c1)C#N)OCC#C	1
ZINC02895908	c1ccc2cc3cc(ccc3cc2c1)C#Cc1ccc(cc1)[N+](=O)[O-]	1
ZINC02907133	c1ccc(cc1)/C=C/C=N/Nc1nc2ccccc2s1	1
ZINC02907630	c1ccc(cc1)C#CCCOc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	1
ZINC02913573	C#CCOC(=O)CCCC(=O)N(c1ccccc1)c1ccccc1	0
ZINC02924275	Cc1ccc(cc1)/N=C/c1ccc(cc1)C#Cc1ccccc1	1
ZINC02930829	CC[NH+](CC)CC#CC[C@H](C)OCCC#N	0
ZINC02931853	CC[NH+](CC)CC#CC1(CCCCC1)OCCC#N	0
ZINC02932326	CC(=C)[C@](C)(C#CC[NH+]1CCCCC1)OCCC#N	0
ZINC02937692	COC(=O)CCC(=O)NNC(=O)[C@@H]1C[C@@H]1c1ccccc1	0
ZINC02954231	c1ccc(cc1)OS(=O)(=O)c1cc(ccc1Cl)Cl	1
ZINC02956378	Cc1cc(c(c(c1)OCCOCC[N@@H+]1CC[C@H](CC1)C)C)C	0
ZINC02961636	COCCNC(=O)Cc1ccc(cc1)Br	0
ZINC02964805	c1ccc(cc1)[C@H]1C(=O)NC(=NC1=O)SCC(=O)Nc1ccccc1	0
ZINC02983201	CC(=C(C(=O)OCC#C)NC(=O)c1ccccc1)C	0
ZINC02983211	C#CCOC(=O)C(=C1CCCCC1)NC(=O)c1ccccc1	0
ZINC02983318	C#CCOC(=O)/C(=C/C=C/c1ccccc1)/NC(=O)c1ccccc1	0
ZINC02986423	COCCN1C(=O)/C(=C/c2ccc(cc2)OCC#C)/SC1=S	0
ZINC02989286	CC(C)(C)[N@H+](CC#C[C@](C)(c1ccccc1)O)Cc1ccccc1	1
ZINC03002138	c1ccc(cc1)c1ccccc1OCCC[NH+]1CCOCC1	0
ZINC03029700	CCn1cc(c2c1cccc2)C1=[NH+][C@@H](CO1)CCSC	0
ZINC03031901	c1ccc(cc1)CNC(=O)CSCc1cccc(c1)F	0
ZINC03032915	CC1=CC[C@@H](CC1)C(C)(C)NC(=O)c1ccccc1	0
ZINC03040286	CC[NH+](CC)CC#C[C@H](C)OC[C@@H](C)O	0
ZINC03040287	CC[NH+](CC)CC#C[C@@H](C)OC[C@H](C)O	0
ZINC03040293	CCCC[NH+](CCCC)CC#CCOCCO	0
ZINC03040295	CCCC[NH+](CCCC)CC#CCOC[C@@H](C)O	0
ZINC03040373	COCC#CCOCOCC#CCO	0
ZINC03040379	c1ccc(cc1)OCC#CC[NH+]1CCCCC1	1
ZINC03040382	c1ccc(cc1)C#CCOCCCCS(=O)(=O)[O-]	0
ZINC03040383	c1ccc(cc1)C#CCOCCC#N	0
ZINC03040387	c1ccc(cc1)C#CCOC[NH+]1CCCCC1	0
ZINC03041716	C#CCOC(=O)c1cc(c(=O)n(c1)Cc1ccc(cc1Cl)Cl)Cl	0
ZINC03045562	Cc1nc(cs1)c1ccc(s1)S(=O)(=O)NCC#C	1
ZINC03047998	CC(C)([C@H](C#N)OCOCC#C)Cl	0
ZINC03051920	CCOC1=C([C@](C(=C(C1=O)Cl)OCC)(C#Cc1ccccc1)O)Cl	0
ZINC03051922	CCOC1=C([C@@](C(=C(C1=O)Cl)OCC)(C#Cc1ccccc1)O)Cl	0
ZINC03052070	C#CCSc1nnc(o1)c1ccc(=O)n(c1)Cc1ccccc1	1
ZINC03066340	COc1ccc(cc1)C(=O)C[C@H](C(=O)[O-])[NH2+]CCO	0
ZINC03077988	CCCCO/C(=N/S(=O)(=O)c1ccc(cc1)C)/c1ccccc1	0
ZINC03078170	COC(=O)[C@@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)O)NC=O	0
ZINC03078170	COC(=O)[C@@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)[O-])NC=O	0
ZINC03078170	COC(=O)[C@@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)[O-])/N=C/O	0
ZINC03078171	COC(=O)[C@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)O)NC=O	0
ZINC03078171	COC(=O)[C@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)[O-])NC=O	0
ZINC03078171	COC(=O)[C@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)[O-])/N=C/O	0
ZINC03078172	COC(=O)[C@@H]([C@](C#Cc1ccccc1)(C(F)(F)F)O)NC=O	0
ZINC03078172	COC(=O)[C@@H]([C@](C#Cc1ccccc1)(C(F)(F)F)[O-])NC=O	0
ZINC03078172	COC(=O)[C@@H]([C@](C#Cc1ccccc1)(C(F)(F)F)[O-])/N=C/O	0
ZINC03078173	COC(=O)[C@H]([C@](C#Cc1ccccc1)(C(F)(F)F)[O-])NC=O	0
ZINC03078173	COC(=O)[C@H]([C@](C#Cc1ccccc1)(C(F)(F)F)[O-])/N=C/O	0
ZINC03080341	c1cc(ccc1COc1ccc(cc1)/C=N/c1ccc(cc1)Br)F	0
ZINC03086167	Cn1c(c(c2ccc(cc2c1=O)[N+](=O)[O-])c1ccccc1)N	1
ZINC03087452	CCCCC#C[C@@](C)(C[NH2+][C@H](Cc1ccccc1)C(=O)[O-])O	1
ZINC03087454	CCCCCC#C[C@@](C)(C[NH2+][C@@H](Cc1ccccc1)C(=O)[O-])O	1
ZINC03088048	C=CCOc1ccc(cc1)C(=O)N/N=C/c1ccccc1OCC#C	1
ZINC03090770	CCCC#C[C@@](C)(C[NH2+][C@H](Cc1ccccc1)C(=O)[O-])O	1
ZINC03090771	CCCC#C[C@](C)(C[NH2+][C@H](Cc1ccccc1)C(=O)[O-])O	1
ZINC03091452	c1ccc(cc1)[C@@]1(c2ccccc2OC(=N1)Cl)O	1
ZINC03091478	CC#C[C@@H](Cc1ccccc1)O	1
ZINC03091480	COc1ccc(c(c1)NC(=O)OCCC#C)OC	0
ZINC03091487	C[N@@H+](CCCC#Cc1ccccc1)Cc1ccccc1	1
ZINC03091490	c1ccc(cc1)C#Cc1ccccc1C#Cc1ccccc1	1
ZINC03095554	c1ccc(cc1)/C=C/COC(=O)CCC(=O)[O-]	0
ZINC03098935	CCO/C=C/1\c2ccc(cc2C(=O)N(C1=O)c1ccccc1)OC	0
ZINC03101831	CN(C)c1ccc(cc1)C#Cc1ccccc1	1
ZINC03104757	C=CCNc1cc(nc(n1)c1ccccc1)CSc1ccc(cc1)Cl	1
ZINC03105914	Cc1[nH+]c(cc(n1)N1C[C@H](O[C@@H](C1)C)C)CSc1ccc(cc1)Cl	0
ZINC03105969	C#CCOC(=O)CCC(=O)Nc1ccc(cc1)I	0
ZINC03106110	c1ccc(cc1)CCP(=O)(CCc1ccccc1)c1ccccc1	1
ZINC03106351	CC(=CCCC#CCCO[C@@H]1CCCCO1)C	0
ZINC03106445	C#CCO[C@H](C(Cl)(Cl)Cl)OC(=O)Cn1c2ccccc2sc1=O	0
ZINC03113549	Cc1cc(cc(c1/N=C\C#Cc1ccccc1)C)Br	1
ZINC03119166	CCOC(=O)c1cc(cnc1)C#CCOC(=O)Nc1ccccc1	0
ZINC03120056	c1cc(cnc1)NC(=O)c1cc(sc1Cl)Cl	0
ZINC03120697	C#CCOC[C@@H](C[N+]1(CCCCC1)CCCS(=O)(=O)[O-])O	0
ZINC03120698	C#CCOC[C@H](C[N+]1(CCCCC1)CCCS(=O)(=O)[O-])O	0
ZINC03122465	C#CC(C1CC1)(C1CC1)O	1
ZINC03124521	c1ccc(cc1)C#Cc1c(c(c(c(c1F)F)C(F)(F)F)F)F	1
ZINC03125884	c1ccc(cc1)C(=O)OCC#Cc1ccc(s1)c1ccccn1	0
ZINC03127478	c1ccc(cc1)C#Cc1ccc(s1)COC(=O)c1ccc(cc1)Cl	0
ZINC03127479	c1ccc(cc1)C#Cc1ccc(s1)COC(=O)c1ccccc1Cl	0
ZINC03128204	c1ccc(cc1)C(C[S@](=O)c1ccc(cc1)Cl)(c1ccccc1)O	1
ZINC03128483	c1ccc2c(c1)c(cn(c2=O)c1ccc(cc1)F)C(=O)N/C=N/O	0
ZINC03128696	CN1C(=O)c2ccccc2[C@]1(C#Cc1ccccc1)O	1
ZINC03128708	CCCCC#C[C@@]1(c2ccccc2C(=O)N1c1ccccc1)O	1
ZINC03128714	CCCCCC#C[C@]1(c2ccccc2C(=O)N1c1ccccc1)O	1
ZINC03130133	CS(=O)(=O)c1ncc(cn1)OCC#C	1
ZINC03131878	C#CCSc1c(c(cc(n1)c1cccs1)C(F)(F)F)C#N	1
ZINC03132350	C#CCCCC#CCCCCO	1
ZINC03133796	c1ccc(cc1)c1c[nH]n(c1=O)c1cccc(c1)Cl	1
ZINC03135086	Cn1c(c(c(n1)c1ccccc1)COC)Cl	0
ZINC03136321	CC(C)[C@@H](c1ccccc1)[C@H](C(C)C)O	1
ZINC03136735	COc1ccc(cc1)/N=C/c1ccc(cc1)C#Cc1ccccc1	1
ZINC03138338	CCCCC#Cc1ccc(o1)c1nnc(n1C)SCc1ccccc1	1
ZINC03138478	c1ccc(cc1)NC(=O)OCC#Cc1ccc(s1)c1ccccn1	0
ZINC03148393	CCc1ccccc1NC(=O)C(=O)N/N=C/c1ccccc1F	0
ZINC03148859	C[C@]1(OCCC(O1)(C)C)C#Cc1ccccc1	0
ZINC03154174	CC[N+](CC)(CCCS(=O)(=O)[O-])CC#Cc1ccccc1	1
ZINC03155509	c1ccc(cc1)C#C/C=N/NC(=O)c1ccc(cc1)Br	1
ZINC03156021	C[C@@H](c1ccccc1)NC(=O)CCCc1ccccc1	0
ZINC03156741	c1ccc(cc1)C/N=C(\[O-])/C(C(F)(F)F)(C(F)(F)F)Br	1
ZINC03156756	C#CCOc1nc(nc(n1)OCC#C)N1CCOCC1	0
ZINC03157160	C#C[C@@H]1C[C@H](N(O1)c1ccccc1)c1ccccc1	1
ZINC03158894	CCCC[NH+](CCCC)CC#CCOCCC#N	0
ZINC03158997	Cc1ccc(cc1)[C@H](CC(=O)[O-])c1ccccc1	0
ZINC03159057	COc1ccc(cc1)NC(=S)NCOCC#C	0
ZINC03159631	CC[C@]1(C[C@@]2(CCC[N@H+](C2)CC#C)CCO1)C	0
ZINC03160830	C[C@@H]1CNc2c(c3ccccc3n2C1)C#N	0
ZINC03160911	C#CCOCNC(=S)NNc1ccccc1	0
ZINC03161023	CCOC(n1cnc2c1cccc2)OCC	0
ZINC03161026	C[C@@](CCC=C)(C#CCOCOCC#C)O	0
ZINC03162864	C[N+](C)(CC#C)CC(=O)c1ccccc1	1
ZINC03163399	C[NH+](C)CC#CCOCOCC#C	0
ZINC03163410	C#CCOCOCC#CCCC#N	0
ZINC03164410	C[N+](C)(CC#CC=C)CC(=O)OC	0
ZINC03165389	COC(=O)C#CC1(CCCCC1)O	0
ZINC03167740	CC[C@@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	1
ZINC03167823	C[C@@](C[NH2+][C@H](CCSC)C(=O)[O-])(C#Cc1ccccc1)O	1
ZINC03168748	C[C@](C[NH2+][C@H](CC(=O)N)C(=O)[O-])(C#Cc1ccccc1)O	1
ZINC03168776	C[C@@](C[NH2+][C@H](Cc1ccc(cc1)O)C(=O)[O-])(C#Cc1ccccc1)O	1
ZINC03168817	C[C@@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	1
ZINC03169013	C[C@@](CNc1ccc(cc1)S(=O)(=O)[O-])(C#Cc1ccccc1)O	1
ZINC03170045	Cc1ccc(cc1)S(=O)(=O)Nc1cc2c(c(oc2c(c1)Br)C)C(=O)C	0
ZINC03172978	C[N+]1(CCOCC1)CC#Cc1ccccc1	0
ZINC03175291	c1ccc(cc1)N1C2=C(CCC2)C2=C([P@]1(=S)N1CCOCC1)CCC2	0
ZINC03176004	CCC[N+](CCC)(CC#C)CC#Cc1ccccc1	1
ZINC03176005	Cc1ccc(cc1)C#CC[N+](C)(C)CC#Cc1ccccc1	1
ZINC03176956	c1ccc(cc1)CSCCNC(=O)c1ccccc1Br	0
ZINC03179847	CCc1cc(c(s1)NC=C(C(=O)OCC)C(=O)OCC)C(=O)OCC	0
ZINC03184478	c1ccc(cc1)C#CC(=O)C#Cc1ccccc1	1
ZINC03185199	c1ccc(cc1)C(=O)COC(=O)CCS(=O)(=O)c1ccc(c(c1)Cl)Cl	0
ZINC03189291	CN1C(=O)C(=Cc2ccc(cc2)OC)C(=O)N(C1=S)C	0
ZINC03189654	COC(Cc1nnc(n1c1ccccc1)SCC#C)OC	0
ZINC03194355	COC(=O)c1ccc(cc1)NC(=O)N1CCOCC1	0
ZINC03196014	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)Nc1ccc(c(c1)C(=O)[O-])O	0
ZINC03197739	C[N@@H+]1[C@H]2C[C@@H](C[C@@H]1[C@H](C2)O)OC(=O)[C@H](CO)c1ccccc1	0
ZINC03200336	CS(=O)(=O)c1ccc(cc1)Sc1ccccc1	1
ZINC03205192	C[N+](C)(CC#C)C/C(=C(\c1ccccc1)/Cl)/Cl	1
ZINC03212496	CC[C@H](C)N[P@]1(=O)C=C(OC(=C1)c1ccccc1)c1ccccc1	0
ZINC03217275	Cc1cccc(c1NC(=O)COC(=O)c1cccc(c1)OC(F)F)C	0
ZINC03220794	c1ccc(cc1)CNC1=[NH+]CCS1	1
ZINC03227431	c1ccc(cc1)c1cc(nc(c1C#N)SC[C@@H]1CO1)c1ccccc1	0
ZINC03228325	c1ccc(cc1)CNC(=O)COC(=O)c1cc(ccc1O)Br	0
ZINC03228552	Cc1ccc(c(c1)SCC(=O)OCc1ccc(cc1)C#N)C	0
ZINC03231163	c1ccn2c(c1)nc(c2/C=C/C(=O)OC[C@@H]1CCCO1)Cl	0
ZINC03235131	c1ccc(cc1)NC(=O)COC(=O)c1ccco1	0
ZINC03235566	c1cc(cc(c1)F)C(=O)OCC(=O)Nc1ccc(cc1)C#N	0
ZINC03235738	C[C@H]1C[C@@H]1C(=O)OCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC03245268	Cc1c(c(=O)n(n1C)c1ccccc1)N=C=S	1
ZINC03245425	c1ccc(cc1)c1nc(cs1)COC(=O)c1c(cccc1Cl)Cl	0
ZINC03249220	c1cc(oc1)c1cnnn1c1ccc(cc1)[N+](=O)[O-]	0
ZINC03256527	c1cc(ccc1CC(=O)O[C@H]1CCOC1=O)Br	0
ZINC03258382	Cc1ccsc1C(=O)OC[C@@H]1CCCO1	0
ZINC03263586	COc1ccc(cc1)N(CC=C)S(=O)(=O)c1cccc(c1)C(=O)OC	0
ZINC03264217	c1ccc(cc1)C(=N/N=C/c1c[nH]c2c1cccc2)c1ccccc1	1
ZINC03264673	CC1(Cc2cccc(c2O1)OC[C@H](C[NH2+]Cc1ccccc1)O)C	1
ZINC03265481	C[C@H](CNC(=S)NC(=O)c1ccco1)NC(=S)NC(=O)c1ccco1	0
ZINC03268890	c1ccc(cc1)[C@H](C(=O)c1ccccc1)OC(=O)c1ccccc1F	0
ZINC03273567	c1ccc(cc1)c1nc(cs1)COC(=O)Cc1ccc(cc1)Br	0
ZINC03284857	Cc1ccc(s1)C(=O)NCC(=O)OCC(=O)NCCc1ccccc1	0
ZINC03285743	c1ccc2c(c1)C(=O)N(C2=O)/N=C/c1ccc2c(c1)OCCO2	0
ZINC03312932	CCOc1ccc(cc1)NC(=O)COC(=O)c1ccc(o1)Br	0
ZINC03315446	c1cc(c(cc1Cl)NC(=O)COC(=O)c1ccc(o1)Br)Cl	0
ZINC03317290	C[C@H]1CCc2c(sc3c2c(ncn3)N2CCc3ccccc3C2)C1	0
ZINC03337015	C[C@@H]1CCCCN1C(=O)CN1C(=O)[C@@](NC1=O)(C)c1ccccc1	0
ZINC03342778	c1cc(ccc1/C=C/C(=O)C(=C1SCS1)C(=O)[O-])Cl	0
ZINC03351119	C[C@H](C(=O)c1ccccc1)Sc1c2ccccc2ncn1	0
ZINC03351684	CN([C@@H]1CCS(=O)(=O)C1)C(=O)COC(=O)c1cccc(c1O)OC	0
ZINC03361113	CCN(c1ccccc1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC03378507	CC(C)C[C@H](c1ccccc1)[NH3+]	1
ZINC03379314	C[C@@H](C(=O)Nc1ccc(cc1)C(F)(F)F)OC(=O)c1cccs1	0
ZINC03384219	CC(C)OCCC[NH2+]CCC#N	0
ZINC03396320	C[C@H](c1ccccc1)NC(=O)COC(=O)Cc1ccc(c(c1)Cl)Cl	0
ZINC03398339	c1ccc(cc1)C(=O)OCC(=O)NCCc1ccc(cc1)Cl	0
ZINC03398453	c1ccc(cc1)C(=O)OCC(=O)NC(=O)N	0
ZINC03399238	c1ccc(cc1)C#Cc1ccc2c(c1)c(on2)c1ccc(cc1)Cl	1
ZINC03411396	C[C@H]1C[C@@H]1C(=O)NCc1ccc(cc1)C(=O)OC	0
ZINC03415397	CCN(CC(=O)NCc1cccs1)C(=O)c1ccccc1F	0
ZINC03416547	C[C@@H]1CCCCN1C(=O)COC(=O)c1ccc(cc1)n1cnnn1	0
ZINC03418639	C#CCNc1c2cc(sc2ncn1)c1ccccc1	1
ZINC03420062	Cc1ccccc1C[N@H+](C)CC(=O)N[C@H](C)CCc1ccccc1	0
ZINC03431116	CCC(CC)(C#C)NC(=O)C(c1ccccc1)c1ccccc1	1
ZINC03435525	C[C@@H](c1ccccc1Cl)OC(=O)c1ccc2ccccc2n1	0
ZINC03443685	Cc1cc(ccc1OCC(=O)N[C@@H]1CC[C@@H](CC1)C)Cl	0
ZINC03444509	C=CCn1c(=O)c2ccccc2n2c1nnc2S[C@H]1CCOC1=O	0
ZINC03453963	CC(C)CCNC(=O)CSc1nc(cs1)c1ccccc1	0
ZINC03454270	Cc1c(c(on1)C)COc1ccc(cc1)C(=O)Nc1ccccc1	0
ZINC03454896	c1ccc(cc1)n1c(cc(n1)c1cccs1)C(=O)OCC(=O)N	0
ZINC03460769	Cc1cccc(c1OCCC[NH2+]CCCOC)C(C)(C)C	0
ZINC03463279	CCNC(=O)CSc1nnc(s1)Nc1cccc(c1C)C	0
ZINC03467481	Cc1cc(n2c(n1)nc(n2)SCC(=O)N1[C@H](CCC[C@@H]1C)C)C	0
ZINC03469865	Cc1c(sc(n1)c1ccccc1)c1nnc(n1C)SCC#C	1
ZINC03471288	COc1ccccc1c1nc2ccccc2o1	0
ZINC03475792	C[C@@H](C(=O)OCC(=O)Nc1ccc(cn1)Cl)NC(=O)c1ccccc1	0
ZINC03477381	Cc1ccc(c(c1)n1c(nnn1)SCc1ccc(cc1)[N+](=O)[O-])OC	0
ZINC03487779	c1ccc(cc1)n1c(nnc1SC[C@H]1CCCCO1)c1cccs1	0
ZINC03491334	Cc1cccc(c1)Cc1cnc(s1)NC(=O)[C@@H](c1ccccc1)Cl	0
ZINC03515477	CC(C)OC(=O)c1ccc(cc1)NC(=O)COc1ccccc1	0
ZINC03517157	CCOc1c(cc(cc1Br)/C=C(\C#N)/C(=O)OC)OC	0
ZINC03521887	C[C@H](C(=O)NC(=O)N)Sc1nnc(n1C)c1ccccc1	0
ZINC03529268	c1ccc(cc1)C(=O)COC(=O)c1ccc(cc1)c1ccc(cc1)O	0
ZINC03529984	Cc1cc(c(o1)C)C(=O)OCC(=O)NCc1ccccc1	0
ZINC03530154	C[C@@H](C(=O)OCC(=O)c1ccccc1)Oc1ccc(cc1)Cl	0
ZINC03550354	c1ccc(cc1)n1c2c(cn1)c(ncn2)SC[C@@H]1CCCCO1	0
ZINC03553807	CSc1ccc(cc1[N+](=O)[O-])C(=O)Nc1nc2ccccc2s1	0
ZINC03571378	c1ccc2c(c1)c(c[nH]2)C(=O)COC(=O)c1cc(cnc1)Br	0
ZINC03594625	c1ccc(cc1)OCCN1C(=O)[C@]2(CCc3c2cccc3)NC1=O	0
ZINC03598307	CC(C)COC[C@H](CO[C@@](C)(C#C)c1ccccc1)[NH+]1CCCC1	0
ZINC03598309	CC(C)COC[C@@H](CO[C@](C)(C#C)c1ccccc1)[NH+]1CCCC1	0
ZINC03598311	CC(C)COC[C@H](CO[C@](C)(C#C)c1ccccc1)[NH+]1CCCC1	0
ZINC03600055	Cc1cccc(c1)NC(=O)COc1c2c3c(sc2ncn1)CCC3	0
ZINC03602734	COc1ccc(cc1NC(=O)CSc1nnc(o1)c1ccccc1)Cl	0
ZINC03610836	C#CCOC[C@@H](COc1ccc(cc1)Br)OC(=O)N	0
ZINC03610850	C#CCOC[C@H](COCc1ccc(cc1Cl)Cl)OC(=O)N	0
ZINC03613687	C[C@@H](C#CC[NH+]1CCCC1)OC(=O)C1(CCCCC1)c1ccccc1	0
ZINC03613691	C[C@H](C#CC[NH+]1CCCC1)OC(=O)C1(CCCCC1)c1ccccc1	0
ZINC03615471	C#CCOC[C@@H]1CN(C(=O)O1)C(c1ccccc1)c1ccccc1	0
ZINC03615482	Cc1ccccc1N1C[C@H](OC1=O)COCC#C	0
ZINC03617865	CCC[C@H](C)NC(=O)Cn1c(=O)c2ccccc2nn1	0
ZINC03618314	c1ccc(cc1)OCCSc1nc2ccccc2c(n1)[S-]	1
ZINC03620841	C[N+]1(CCCCC1)C[C@H]1COC(O1)(c1ccccc1)c1ccccc1	0
ZINC03621380	C[N@H+]1CC[C@@H](CC1)[C@H]1Cc2ccccc2[C@H]1c1ccccc1	1
ZINC03634335	CN(C)CC#Cc1ccc(cc1)C#CC1(CCCCC1)O	1
ZINC03634335	C[NH+](C)CC#Cc1ccc(cc1)C#CC1(CCCCC1)O	1
ZINC03634483	CCCCCCOC[C@@H](COCC#C)OC(=O)N	0
ZINC03634493	C#CCOC[C@H](COCc1ccccc1)OC(=O)N	0
ZINC03636363	C#CCSc1nc2ccc(cc2c(n1)c1ccccc1)Cl	1
ZINC03638926	c1ccc(cc1)n1c2c(c(ncn2)N2CCOCC2)sc1=S	0
ZINC03638927	CC[NH+](CC)C[C@@H](COCc1ccccc1)O	0
ZINC03639353	C[C@@H](Cc1ccccc1)NCC#C	1
ZINC03640352	CC[NH+](CC)CC#C[C@](c1ccccc1)(c1cccnc1)O	1
ZINC03642772	C#CCOCNC(=S)N1CCN(CC1)C(=S)NCOCC#C	0
ZINC03643826	C[C@H]([C@H](c1ccccc1)O)[NH+](C)C	1
ZINC03644236	CC#CCOC(=O)c1c([nH+]c2c(c1N)c1c(s2)C[C@@H](CC1)O)C	0
ZINC03645083	CC#COC(=O)c1ccccc1	0
ZINC03651446	Cc1ccc(c(c1)C)Nc1c(c(c(c(c1F)F)F)F)C(=O)[O-]	0
ZINC03659555	c1ccc(cc1)C#CC1(CCCCC1)[NH+]1CCCCC1	1
ZINC03663624	C#CCOC(=O)/C(=C/c1ccc(cc1)F)/NC(=O)c1ccccc1	0
ZINC03669582	CC[NH+](CC)CC#CCC(CC#CC[NH+](CC)CC)C(=O)OC	0
ZINC03669700	CCC[C@@H](C#CC[NH+](CC)CC)O	1
ZINC03684413	CC[NH+](CC)CC#CC[C@H](C)OC(C)(C)C	0
ZINC03732407	c1cc(c(cc1F)F)[C@@H]1CCC[NH2+]1	0
ZINC03767462	CN1C(=[NH2+])/C(=N/Nc2ccc(cc2)Br)/C(=[NH2+])N1	0
ZINC03772579	Cc1ccc(cc1)n1c(c(c2c1ccc(c2)OCC#C)C(=O)C)C	1
ZINC03772585	CCOC(=O)c1c(n(c2c1cc(cc2)OCC#C)c1ccccc1)C	0
ZINC03813525	C#C[C@]1([C@H](O[C@H]([C@@H]1O)n1ccc(nc1=O)N)CO)O	0
ZINC03826235	c1ccc(cc1)S(=O)(=O)Nc1cccc(c1)C#C/C=C/C(=O)NO	1
ZINC03843567	C[C@@]12CC[C@@](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]2(C#C)O)C)(C#C)O	1
ZINC03843591	C[C@]12CC[C@@H](CC1=CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#CCl)O)C)O	1
ZINC03844229	C[N@H+]1CC[C@](CC1)(C#Cc1ccc(cc1)Cl)O	1
ZINC03844702	c1ccc(cc1)CC(=O)C(=O)[C@@H](c1ccccc1)Br	0
ZINC03845166	c1ccc(c(c1)C#CC#Cc1ccccc1N)N	1
ZINC03845673	C[C@@H](CCCC(=C)C)C[C@@H](C#Cc1ccccc1)O	1
ZINC03846270	C[C@@H]1CC[C@@H]([C@@H](C1)OC(=O)C#Cc1ccccc1)C(C)C	0
ZINC03846271	C[C@H]1CC[C@@H]([C@@H](C1)OC(=O)C#Cc1ccccc1)C(C)C	0
ZINC03846273	C[C@H]1CC[C@H]([C@@H](C1)OC(=O)C#Cc1ccccc1)C(C)C	0
ZINC03846649	COC(=O)C(=CNc1ccccc1)C(=O)OC	0
ZINC03847096	c1ccc(cc1)C#CC#CCn1c2ccccc2c2c1CCCC2	1
ZINC03847734	CC[C@@]1(c2ccccc2[C@@H]1C)O	0
ZINC03847738	c1ccc(cc1)C#C[C@@]1(Cc2c1cccc2)O	1
ZINC03847739	c1ccc(cc1)C#C[C@]1(Cc2c1cccc2)O	1
ZINC03847743	C=CCO[C@@]1(Cc2c1cccc2)C#Cc1ccccc1	0
ZINC03847744	C=CCO[C@]1(Cc2c1cccc2)C#Cc1ccccc1	0
ZINC03847971	c1ccc(cc1)[C@H]1Cc2ccccc2[C@@H](O1)O	0
ZINC03848362	Cc1c(c(n[nH]1)C)c1ccc(cc1)c1ccccc1	1
ZINC03850843	C[C@@]1(C[C@H]([C@@H]([C@H](O1)c1ccccc1N)[N+](=O)[O-])c1ccccc1)O	0
ZINC03851739	c1ccc(cc1)C#CC(=O)O[C@@H]1CCCC[C@H]1c1ccccc1	0
ZINC03852339	CC1(COC(=O)[C@@H]1OC(=O)C#C)C	0
ZINC03852700	COc1ccc(cc1)N=Nc1ccccc1	1
ZINC03873263	c1n(c(c(C(=O)N)[nH+]1)O)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC03874172	c1ccc(cc1)[C@@H]1CCC[C@@H]1N/C/1=[NH+]/CCCCCCCCCCC1	1
ZINC03876168	C[C@@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C	1
ZINC03877145	c1ccc(cc1)CC/[NH+]=C/[C@@H]1c2ccccc2NC1=O	0
ZINC03880622	N=c1n(c2ccc(cc2s1)Cl)CC#C	1
ZINC03881661	C[C@]1(CC[C@@H]2[C@H](O1)c1ccccc1OC2(C)C)C#C	0
ZINC03881854	CC[C@H](C#C[C@@]1(CCCC(O1)(C)C)C)O	0
ZINC03882637	C[C@@H](C#Cc1ccccc1)O	1
ZINC03883240	COC(=O)c1ccccc1OCC#C	0
ZINC03883651	COc1ccc(cc1)N/N=C(/C(=C/C(=O)OC)/[O-])\C(=O)OC	0
ZINC03883711	CC1(CN(C1=O)c1cccc(c1)C#C)C	1
ZINC03910127	CC[C@@H](C)NC(=O)Cn1c2ccsc2c(=O)n(c1=O)c1ccccc1	0
ZINC03911674	Cc1cc2cc(c(=O)[nH]c2cc1C)CCNC(=O)C(C)(C)C	0
ZINC03913758	CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])NCCc1ccc(cc1)Cl	0
ZINC03993449	[C@H]1(OC[C@@H]2[C@@H](O1)[C@@H]([C@H]([C@H](O2)O)O)O)c1ccccc1	0
ZINC03995382	c1ccc(cc1)CNC(=O)[C@H]1CC=CC[C@H]1C(=O)OC[C@@H]1CCCO1	0
ZINC03996897	C[C@@H]1C[N@H+](CC[C@@]1(c1ccccc1)O)C(C)(C)C#C	1
ZINC03997418	C#Cc1ccc(cc1)NS(=O)(=O)c1ccc(cc1)Cl	1
ZINC03997440	CCCCC#Cc1ccc(cc1)NS(=O)(=O)c1ccc(cc1)C	1
ZINC03997442	CCCCC#Cc1ccc(cc1)NS(=O)(=O)Cc1ccccc1	1
ZINC03998026	Cc1ccc(c(c1)C)c1csc(n1)/C(=C/c1ccc(cc1)Cl)/C#N	0
ZINC03999745	C[C@@H](CC#CC[N@H+]1CCCC[C@@H]1c1cccnc1)OCCC#N	0
ZINC04000231	CC(=C)[C@@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)O	1
ZINC04000298	CCC(CC)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)O	1
ZINC04000372	CC(C)CC[C@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)O	1
ZINC04000434	c1ccc(cc1)[C@@H](C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)O	1
ZINC04000461	CC[C@](C)(C#CC[N@@H+]1CCCC[C@H]1c1cccnc1)OC(=O)C	0
ZINC04002586	Cc1c(c[nH]n1)C(=O)NC(=O)NN(C)c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC04003136	c1ccc(cc1)S(=O)(=O)N1CCC(CC1)C(=C1C(=O)CCCC1=O)[O-]	0
ZINC04011750	C[C@@H]1C[C@@]([C@@H](C[N@@H+]1C)C)(C#C)OC(=O)c1ccccc1	0
ZINC04011751	C[C@H]1C[C@@]([C@@H](C[N@@H+]1C)C)(C#C)OC(=O)c1ccccc1	0
ZINC04012702	c1ccc(cc1)C(=O)OC[C@@H]1[C@@H]([C@@H]2[C@@H](O1)n1ccc(=O)nc1O2)O	0
ZINC04017406	c1ccc(cc1)O[C@H]1CCS(=O)(=O)C1	1
ZINC04021905	COc1ccccc1[C@@H]1CN(N=C1c1cccs1)c1ccccc1	1
ZINC04023336	CC[C@]1(C[C@@]2(CCC[N@H+](C2)CC#CC[NH+](C)C)CCO1)C	0
ZINC04023338	CC[C@]1(C[C@]2(CCC[N@H+](C2)CC#CC[NH+](C)C)CCO1)C	0
ZINC04024028	CCCc1c(n(c(n1)SCc1c(cccc1Cl)Cl)CC#C)CCC	1
ZINC04024346	CC(C)C[C@H]1C[C@@H]([C@@H](O1)c1ccccc1)C(=C)C	0
ZINC04024940	CC[C@@]1(C[C@@]2(CCC[N@H+](C2)CC#CC[NH+]2CCCCC2)CCO1)C	0
ZINC04024941	CC[C@]1(C[C@@]2(CCC[N@@H+](C2)CC#CC[NH+]2CCCCC2)CCO1)C	0
ZINC04024943	CC[C@@]1(C[C@]2(CCC[N@H+](C2)CC#CC[NH+]2CCCCC2)CCO1)C	0
ZINC04025553	c1cc(ccc1[C@@H](c1ccc(cc1)Cl)O)n1ccnc1	0
ZINC04026164	C[C@@H]1[C@H](O[C@@H]2[C@@H]1[C@@H](Oc1c2cccc1)C=C(C)C)C	0
ZINC04027697	CC[C@]1(C[C@@H](CCO1)[C@@H](CC[NH3+])c1ccccc1)C	0
ZINC04028342	CC[NH+](CC)CC#C[C@]1(CC[C@@H]2[C@@H](O1)c1ccccc1OC2(C)C)C	0
ZINC04028343	CC[NH+](CC)CC#C[C@@]1(CC[C@H]2[C@@H](O1)c1ccccc1OC2(C)C)C	0
ZINC04029103	C[C@]12CC[C@@H]3[C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=Cc2c(cno2)C[C@]31C	1
ZINC04029708	CC[C@]1(C[C@@](CCO1)(CC[NH3+])c1ccccc1)C	0
ZINC04029877	COc1ccccc1CN1CC(=O)N2Cc3ccccc3C[C@@H]2C1=O	0
ZINC04029910	C[C@]12CC[C@H](C[C@@]31[C@@H](O3)C[C@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC04031876	c1ccc(cc1)NC(=O)NCC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC04032338	CC(C)Cn1c2ccccc2[nH+]c1/C=C/c1ccccc1	1
ZINC04046870	Cc1cc(=O)oc2c1cc1c(coc1c2C)c1ccccc1	1
ZINC04060390	CCCCC[C@@H]1CO[C@@H](OC1)c1ccc(cc1)Br	0
ZINC04061635	C#CCSc1nnc(n1c1ccc(cc1)F)c1c[nH]c2c1cccc2	1
ZINC04071835	c1ccc(cc1)C#C[C@@H](c1ccccc1)O	1
ZINC04072232	CCOc1ccc(cc1)C(=O)NC1=C(SCC1)C(=O)OC	0
ZINC04073214	CC(C)CC[C@@]1(CCO[C@H](C1)C(C)C)CC/N=C/c1ccccc1	0
ZINC04073462	CC[C@@]1(C[C@@](CCO1)(CC[NH2+][C@@H](C)c1ccccc1)C(C)C)C	0
ZINC04084134	Cc1cc(n2cc(c(c2n1)C(=O)[O-])c1c(ccs1)Cl)C	0
ZINC04085268	CCOC(=O)[C@H](Cc1ccccc1)/C(=N/NC(=O)CC#N)/C	0
ZINC04088236	c1ccc(cc1)C#Cc1ccc(cc1)NC(=O)C(F)(F)F	1
ZINC04088392	c1ccc(cc1)C#Cc1ccc(cc1)NC(=O)c1cccs1	1
ZINC04088676	C[C@H](C(=O)Nc1c2c(nn1C(C)(C)C)CSC2)Oc1ccccc1	0
ZINC04091386	CC[C@H](Cc1ccccc1)/C=N/NC(=O)c1ccccc1O	0
ZINC04092261	c1cc2cccnc2c(c1)Nc1cc(c(cc1[N+](=O)[O-])C#N)C#N	0
ZINC04092923	CCCCC#Cc1cccc(c1)NC(=O)c1ccc(c(c1)Cl)Cl	1
ZINC04101046	Cc1ccc(cc1)S(=O)(=O)N(CC=C)CC#C	1
ZINC04103686	Cc1cccc2c1nc1n2c(=O)/c(=C/C=C/c2ccccc2)/s1	1
ZINC04104350	c1ccc(cc1)C#C[C@H](c1ccccc1O)[NH+]1CCCCC1	1
ZINC04105219	CCO[C@@H]1c2c(ccc(c2OC1(C)C)[N+](=O)[O-])C	0
ZINC04105253	Cc1ccc(c2c1[C@@H](C(O2)(C)C)[N@@H+]1C[C@H](O[C@@H](C1)C)C)[N+](=O)[O-]	0
ZINC04107336	c1cc(oc1)c1nnc(o1)/N=C(\[O-])/COc1ccc(cc1)Cl	0
ZINC04108368	c1cc(cc(c1)Oc1cnccn1)NC(=O)C[NH+]1CCOCC1	0
ZINC04108978	C#CC1(CCCCC1)NS(=O)(=O)c1ccccc1	1
ZINC04113195	COc1ccc(cc1)c1c([nH]c(SCC=C)[nH+]1)c1ccccc1	1
ZINC04118151	COC(=O)c1cn(nc1c1ccc(cc1)F)c1ccccc1	0
ZINC04123167	CCCCn1c(c(c2c1ccc(c2)OCC#C)C(=O)OCC)C	0
ZINC04124726	C[C@]1(CC(=NN1S(=O)(=O)c1ccccc1)C(OC(F)(F)F)(F)F)O	0
ZINC04125121	Cc1cc(ccc1Cl)OCc1nnc(n1c1ccccc1)SCC#N	1
ZINC04126234	C[C@@H]1[C@H]2C[C@@H](C1(C)C)C[C@@]2(C#Cc1ccccc1)O	1
ZINC04126517	CC1([C@H]([C@@H]1Oc1ccccc1)C#Cc1ccccc1)C	1
ZINC04126520	CC1([C@@H]([C@H]1Oc1ccccc1)C#Cc1ccccc1)C	1
ZINC04126521	CC1([C@H]([C@H]1Oc1ccccc1)C#Cc1ccccc1)C	1
ZINC04127333	CC[C@](C)(C#C)NC(=O)[C@@H]1CCCC[C@@H]1C(=O)OCC(F)(F)F	0
ZINC04129572	C#CCOc1ccc(c2c1nccc2)Cl	1
ZINC04131920	C[C@H](C#C)O[C@]1(c2ccccc2C(=O)O1)c1ccccc1	0
ZINC04132016	Cc1cccc(c1)OCC(=O)N/N=C/[C@@H](C)c1ccccc1	0
ZINC04133821	C[C@@H]1CCC[C@@H](C1)[NH+]1CCN(CC1)C(=O)Cc1ccccc1	0
ZINC04135250	C[C@@H]1CCCC[N@H+]1C[C@@H](COc1ccc2ccccc2c1)O	0
ZINC04137877	c1cc2c(cc1Br)sc(n2)N1CCOCC1	0
ZINC04140798	Cc1c(c2c(c(sc2nc1C)C(=O)N1CCc2ccccc2C1)N)C	0
ZINC04141691	C#CCO[C@@]1(c2ccccc2C(=O)O1)c1ccccc1	0
ZINC04166314	C[C@@H]1C[N@@H+](C[C@H](O1)C)C[C@@H](COc1ccc(cc1)C(C)C)O	0
ZINC04177337	C#CCOc1ccc(cc1Br)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	1
ZINC04191251	C[C@@H](CC#CC[N@H+]1CCCC[C@@H]1c1cccnc1)OC(C)(C)C	0
ZINC04191321	CC(C)(C)C(=O)/N=c/1\n(c2ccc(cc2s1)[N+](=O)[O-])CC#C	1
ZINC04194582	CC(=O)N1[C@@H](CC(=N1)c1ccccc1)c1ccc(cc1OC)OC	0
ZINC04196122	CC(C)(C#Cc1ccc(s1)C(=O)N1CCC[C@@H]1C(=O)[O-])O	1
ZINC04202259	CC(C)(C)OC(=O)NC[C@@H]1CCC[NH2+]C1	0
ZINC04204967	c1ccc(cc1)S[C@H](C(F)(F)F)Cl	1
ZINC04206931	c1ccc(cc1)Cn1c(=S)[nH]nc1N1CCOCC1	0
ZINC04223427	CCOC(=O)c1c2c(sc1NC(=O)C1CC1)C[N@@H+](CC2)C	0
ZINC04228914	c1ccc(cc1)c1cnc(nc1)N1CCC[C@@H]2[C@@H]1CCCC2	1
ZINC04230597	C[C@@H]1CC[N@H+](CC1)[C@H](c1cccs1)c1nnnn1Cc1ccccc1	1
ZINC04233408	CCCC(=O)/N=c\1/n(c2ccc(cc2s1)C)CC#C	1
ZINC04234359	CCCCC(=O)/N=c\1/n(c2c(cc(cc2s1)F)F)CC#C	1
ZINC04241239	C[C@H]1C[N@@H+](C[C@@H](O1)C)[C@@H](c1ccccc1)c1nc(cc(n1)OC)OC	0
ZINC04241488	CC(C)(C)OC(=O)N1C[C@@H](C[C@H]1C(=O)[O-])Cc1ccc(cc1)I	0
ZINC04246711	C[C@@H](C(=O)N)OC(=O)COc1ccc(cc1)Nc1ccccc1	0
ZINC04248532	Cc1ccc(cc1[N+](=O)[O-])C(=O)NCCc1cn2ccsc2n1	0
ZINC04251785	c1ccc(cc1)c1cn(c(n1)SCc1nnc(o1)c1ccccc1)N	1
ZINC04252679	CCC(=O)/N=c\1/n(c2c(cccc2s1)F)CC#C	1
ZINC04253759	Cc1cccc2c1n(/c(=N/C(=O)CCOc1ccccc1)/s2)CC#C	1
ZINC04266629	COC1=CC(=O)[C@@H]([C@@H](C1)c1ccccc1)C#N	0
ZINC04266943	C#CC[N+]1(CCOCC1)CC#Cc1ccccc1	0
ZINC04266960	C[N+](C)(CC=C)[C@H](CC=C)C#Cc1ccccc1	1
ZINC04266990	c1ccc(cc1)C#CC[N+]1(CCOCC1)CC#Cc1ccccc1	0
ZINC04268284	C/C/1=C/C=C/C(=O)C#CC#CC(=O)/C=C/C=C(\C#CC#C1)/C	1
ZINC04271322	COc1cccc2c1n(/c(=N\C(=O)CCc1ccccc1)/s2)CC#C	1
ZINC04271342	COc1cccc2c1n(/c(=N\C(=O)Cc1ccccc1)/s2)CC#C	1
ZINC04272755	Cc1ccccc1Nc1c2cnn(c2nc(n1)N1CCCCC1)C	0
ZINC04272784	Cn1c2c(cn1)c(nc(n2)N(C)c1ccccc1)N1CCCCC1	1
ZINC04272910	COC(=O)NC[C@@H](c1ccco1)[NH+]1CCN(CC1)c1ccccc1	0
ZINC04277416	CC(=O)N1[C@H](OC(=N1)c1cc(nc(c1)Cl)Cl)c1ccc(cc1)[N+](=O)[O-]	0
ZINC04279144	C[C@@H](c1ccccc1)[NH2+]C[C@@H](COCCOc1ccc(cc1)Cl)O	0
ZINC04280554	CC(C)O[C@H]1C[C@H]2C[N@H+]([C@@H]1[C@@H]2Br)Cc1ccccc1	0
ZINC04284231	CC(C)(C)OC(=O)N[C@@H](CC1CCSCC1)C(=O)[O-]	0
ZINC04291231	C#CCOCc1ccccc1	0
ZINC04291232	CC(C)(C)OCC#C	0
ZINC04293334	c1ccc(cc1)[C@H]1C2=C(CCCC2)OC(=C1C#N)N	0
ZINC04294157	CCOC(=O)/C=C/c1ccc(o1)c1ccccc1	0
ZINC04294807	COc1cccc(c1)C(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O	1
ZINC04299206	c1cc(ccc1C#CCO)Br	1
ZINC04300603	Cc1ccc(cc1)n1c2c(cccn2)c(=O)nc1SCC#C	1
ZINC04302128	CCOC(=O)c1cc(c(nc1C)C)NC(=O)N(C(C)C)C(C)C	0
ZINC04310769	COC(=O)CCCCCCCC[C@H](C[NH+]1CCCCC1)O	0
ZINC04320985	CC1=NOC(=O)/C/1=C/c1cc(c(c(c1)Br)OCC#C)OC	1
ZINC04323237	Cc1c(c(c(c(c1C)C)C#CCO[C@@H]1CCCCO1)C)C	0
ZINC04327991	CCO[P@](=O)(C#CC(C)(C)C)[C@@](c1ccccc1)(C(F)(F)F)O	1
ZINC04334542	C[C@@](C#C[C@@](c1ccccc1)(C(F)(F)F)O)(c1ccccc1F)O	1
ZINC04334543	C[C@](C#C[C@@](c1ccccc1)(C(F)(F)F)O)(c1ccccc1F)O	1
ZINC04334545	C[C@](C#C[C@](c1ccccc1)(C(F)(F)F)O)(c1ccccc1F)O	1
ZINC04334549	C[C@@](C#C[C@@](c1ccccc1)(C(F)(F)F)O)(c1ccc(cc1)F)O	1
ZINC04335911	CN(C)c1c(cc(c[nH+]1)NC(=O)OCC#C)C(F)(F)F	0
ZINC04335912	C#CCOC(=O)Nc1cc(c(N2CCOCC2)[nH+]c1)C(F)(F)F	0
ZINC04335918	CC(C)Oc1ccc(cn1)NC(=O)OCC#C	0
ZINC04335924	C#CCOC(=O)Nc1ccc(nc1)Sc1ccccc1	0
ZINC04335925	C#CCOC(=O)Nc1cc(c(nc1)Sc1ccccc1)C(F)(F)F	0
ZINC04336665	c1ccc(cc1)C1=NN([C@@H](C1)c1cccc(c1)O)c1ccccc1	1
ZINC04338801	c1ccc(cc1)[C@@H]([C@H](c1ccc(cc1)F)O)[NH+]1CCOCC1	0
ZINC04343168	C#C[C@]1(CC[N@H+](CC1)Cc1ccccc1)O	1
ZINC04343232	c1cc(oc1)[C@@H](C#CC1(CCCCC1)O)O	1
ZINC04347802	COc1ccc(cc1)n1c(nnn1)/C=C\Nc1ccc(cc1)O	0
ZINC04349142	C[N+](C)(CC#Cc1ccccc1)CC(=O)OCC#C	0
ZINC04349149	CC#CC[N+](C)(CC#CC)CC(=O)c1ccccc1	1
ZINC04349164	CC[N+](CC)(CC#Cc1ccccc1)CC(=O)OC	0
ZINC04349176	CC[N+](CC)(CC#Cc1ccccc1)CC(=O)C(C)(C)C	1
ZINC04349182	c1ccc(cc1)C#CC[N+]1(CCCCC1)CC(=O)c1ccccc1	1
ZINC04349184	c1ccc(cc1)C#CC[N+]1(CCOCC1)CC(=O)c1ccccc1	0
ZINC04350412	c1ccc(cc1)C#C/C=N/n1cnnc1	1
ZINC04352615	CCOC(=O)[C@H](CC#C)P(=O)(OCC)OCC	0
ZINC04354025	Cn1c2ccsc2cc1C(=O)N(Cc1ccccc1)Cc1cccs1	0
ZINC04354981	COc1cc(cc(c1)OC)c1nnc(n1c1ccccc1)SCC#C	1
ZINC04362650	c1ccc(cc1)C#Cc1ccc(s1)c1ccn(n1)C(=O)c1cccs1	1
ZINC04362709	CC(C)(C#Cc1ccc(cc1)/C=N/Nc1ccccc1)O	1
ZINC04362725	c1ccc(cc1)C#Cc1cc(sc1)/C=C(\C#N)/C(=O)c1ccco1	1
ZINC04362748	c1ccc(cc1)C#Cc1cc(sc1)/C=N/Nc1c(cc(cc1Cl)Cl)Cl	1
ZINC04362750	CC(C)c1ccc(cc1)N/N=C/c1cc(cs1)C#Cc1ccccc1	1
ZINC04362832	c1ccc(cc1)C#Cc1ccc(s1)/C=C(\C#N)/C(=O)c1ccccc1	1
ZINC04365330	CC1(C[C@H]2C[C@@](C1)(C[N@H+]2CC#Cc1ccccc1)C)C	1
ZINC04369806	C[C@H]1C[C@@]2([C@@H](CC[C@]2(C#C)O)[C@@H]2[C@@H]1c1ccc(cc1CC2)OC)C	1
ZINC04372058	c1ccc(cc1)N1CCN(CC1)C(=O)C[C@H]1CCS(=O)(=O)C1	0
ZINC04376902	c1cc(sc1)c1ccc2nnc(n2n1)SCC(=O)NC[C@H]1CCCO1	0
ZINC04384244	CC[C@H]1c2cccn2CC[NH2+]1	0
ZINC04384547	C[C@@H](/C(=N/c1ncn[nH]1)/[O-])Oc1ccc(cc1)OC	0
ZINC04385617	C#CCn1c2ccccc2nc1Cc1ccccc1	1
ZINC04385618	C#CCn1c2ccccc2nc1c1ccccc1Cl	1
ZINC04385625	C#CCn1c2ccccc2nc1COc1ccc(cc1Cl)Cl	1
ZINC04385630	C#CCn1c2ccccc2nc1COc1cccc2c1cccc2	1
ZINC04386309	CC(C)(C)C1=C[C@@H](n2c3ccccc3nc2S1)O	0
ZINC04386776	c1cn(cn1)CCCNC(=O)N[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC04389667	COC(=O)c1ccc(o1)CO/N=C(/c1ccc(cc1)C(F)(F)F)\N	0
ZINC04405199	C[C@H]1C(=O)N=C(S1)N/N=C/CCc1ccccc1	0
ZINC04406925	c1cc(c(cc1NC(=O)CSc1[nH]c2cc(ccc2n1)Cl)F)F	0
ZINC04419070	COc1cc(ccc1OCC#C)CNc1ccc(cc1)Br	1
ZINC04419468	c1ccc(cc1)C(=O)O[C@H]1C(=C(C(=O)O1)Br)Br	0
ZINC04426957	COCCNc1c2ccccc2n(c(=O)c1[N+](=O)[O-])c1ccccc1	0
ZINC04434138	Cc1ccc(cc1)n1c(nnn1)SCC#CCO	1
ZINC04436687	CCC(CC)c1nnc(s1)/N=C(\[O-])/CS(=O)(=O)c1ccccc1	1
ZINC04452605	c1cc(cnc1)C(=O)N[C@]1(C(=O)N2CCSC2=N1)C(F)(F)F	0
ZINC04456041	C[C@H]1C[C@]([C@@H](C[N@@H+]1C)C)(C#CCN(C)c1ccccc1)O	1
ZINC04457491	CCOC(=O)c1c2c(sc1NC(=S)Nc1ccccc1)C[C@@H](CC2)C	0
ZINC04467397	CC(C)(C)C#C/C=C\C[N@@H+](C)Cc1cccc2c1cccc2	1
ZINC04468815	C[C@]1(C[N@H+]([C@@H](C[C@@]1(C#C)O)c1ccccc1)C)O	1
ZINC04472137	CC[C@@H](C)N1C(=O)/C(=C\c2cc(c(c(c2)Cl)OCC#C)Cl)/SC1=O	1
ZINC04472783	c1cc(cc(c1)F)/C=C\C(=O)OCC(=O)Nc1ccc2c(c1)OCO2	0
ZINC04474813	C1CCO[C@H](C1)SC[C@H](C(=O)NN)NC(=O)[C@@H]1CCC(=O)N1	0
ZINC04476170	CCOC(=O)C1=C(NC(=O)N[C@@H]1c1cccc(c1OCC#C)OC)C	0
ZINC04476301	C[C@]1(C(=O)N(C(=O)N1)Cc1ccccc1F)c1ccccc1	0
ZINC04476662	C[C@]1(C(=O)N(C(=O)N1)Cc1cccc(c1)Br)c1ccccc1	0
ZINC04477021	COc1ccc(cc1)[C@@H](C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC04477024	COc1ccc(cc1)[C@H](C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC04480027	c1ccc(cc1)C(=O)/C=C/n1c2ccccc2oc1=O	0
ZINC04483735	CCOc1cccc2c1oc(=O)c(c2)S(=O)(=O)c1ccc(c(c1)C)C	0
ZINC04485731	CC(=[NH2+])[C@@H](C#N)C(=O)COC(=O)c1cccc(c1)Oc1ccccc1	0
ZINC04488600	c1ccc(cc1)C#CC[NH2+]CCC[NH+]1CCOCC1	0
ZINC04493303	Cc1c(sc2c1c(=O)[nH]c(n2)[C@@H](C)Sc1nnc(s1)NCCOC)C	0
ZINC04503272	Cc1ccccc1NC(=O)CCC(=O)OC(C)(C)C#C	0
ZINC04503700	Cc1ccc2nc(nc(=O)n2c1)SCC(=O)OCc1ccccc1	0
ZINC04510236	Cc1ccccc1n1cnnc1SCC(=O)N[C@@](C)(C#N)C1CC1	0
ZINC04514134	c1nc(c2c(n1)n(cn2)[C@H]1[C@H](C[C@@H](O1)CO)O)N	0
ZINC04515292	CCCCOC(=O)c1cc(nc2c1cc(cc2)Cl)c1ccccc1	0
ZINC04517902	CS(=O)(=O)c1cccc(c1)C(=O)Nc1c2ccccc2oc1C(=O)N	0
ZINC04523986	CCOC(=O)[C@H]1[C@@H](C(=NN1)C(=O)c1ccccc1)c1ccccc1	0
ZINC04535442	CC[NH+](CC)CC#C[C@@](C)(C(=C)C)OC(=O)C	0
ZINC04536047	C#CCOC(=O)[C@@H](Cc1ccc(cc1)F)NC(=O)c1ccccc1	0
ZINC04536081	C[C@@H](CC#CC[NH+]1CCOCC1)O	0
ZINC04536082	C[C@H](CC#CC[NH+]1CCOCC1)O	0
ZINC04536196	C(CC[NH+](CCO)CCO)C[NH+](CCO)CCO	0
ZINC04536444	c1ccc(cc1)[C@H]1N(CCS1)S(=O)(=O)c1cccc2c1cccc2	1
ZINC04540027	c1ccc2c(c1)NC(=O)[C@@H](S2)CC(=O)OCC(=O)NCc1cccs1	0
ZINC04544269	CC(=O)[C@@]12[C@@H](O1)C[C@H]1[C@]2(CC[C@@H]2[C@@H]1CC=C1[C@]2(CC[C@H](C1)O)C)C	0
ZINC04544460	C([C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)O)O)O)F)O	0
ZINC04547773	c1ccc(cc1)CCNC(=S)Nc1cccc(c1)Cl	1
ZINC04551117	c1ccc(cc1)S(=O)(=O)NCCNc1ccccc1[N+](=O)[O-]	1
ZINC04559500	c1ccc(cc1)C(=O)OCC#CCSc1nnc(o1)c1ccncc1	0
ZINC04565367	CC(C)(C#C)OC(=O)[C@@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2	0
ZINC04567156	COc1ccccc1C(=O)N/N=C/c1cnc2ccccc2n1	0
ZINC04577579	CCOC(c1ccccc1)(c1ccccc1)c1ccccc1	0
ZINC04582576	c1ccc(cc1)C1=N/C(=C/c2ccc(cc2F)F)/C(=O)O1	0
ZINC04588094	c1ccc(cc1)COc1ccc(cc1/C=N/NC(=S)N)Cl	1
ZINC04594171	C#CCSc1nc(c2c(n1)OC(=C([C@@H]2c1ccccc1)C#N)N)N	1
ZINC04599690	c1ccc(cc1)S(=O)(=O)CC#CCOC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC04600356	C[C@H](c1ccccc1)[C@H](c1ccccc1)OC	0
ZINC04601629	c1ccc(cc1)c1nnnn1[C@@H]1C/C(=N\NC(=S)N)/[C@H]2OC[C@@H]1O2	0
ZINC04603234	Cc1cc(ccc1Br)NC(=O)Cc1ccccc1	0
ZINC04603897	C#CCN1C(=O)/C(=C\c2cc3c(cc2Cl)OCO3)/SC1=O	1
ZINC04620587	c1ccc(cc1)[N-]/C(=N/C#N)/SCc1cccnc1	1
ZINC04632540	C[N@H+]1CCC[C@@H]1c1cc(cnc1)C#C	1
ZINC04634777	CCc1c([nH]c2ccccc2c1=O)C	0
ZINC04653719	C[C@]1(OC[C@H]2[C@@H](O1)[C@@H]([C@@H]([C@@H](O2)OC)O)N=[N+]=[N-])c1ccccc1	0
ZINC04656296	COCO[C@H]1C=C[C@H](O[C@@H]1CO)OCC#C	0
ZINC04656472	c1ccc(cc1)COc1ccc2c(c1)OCCC2=O	0
ZINC04661270	Cc1cccc(c1C(=O)[O-])NC(=S)Nc1ccccc1	0
ZINC04661364	CN(CCO)c1cc(c2c(c1[N+](=O)[O-])non2)N1CCOCC1	0
ZINC04663779	c1cc(cc(c1)[N+](=O)[O-])/C=N/c1ccc2c(c1)c[nH]n2	0
ZINC04664508	Cc1ccc(cc1)N1C(=O)C[C@@]2(C1=O)CCN=N2	0
ZINC04667876	Cc1cccc2c1onc2CC(=O)Nc1ccc(cc1)OC	0
ZINC04674056	Cc1cc(ccc1NS(=O)(=O)c1cccc(c1)[N+](=O)[O-])Br	0
ZINC04678511	CCc1ccc(cc1)CNc1ncc(n1C)c1ccccc1	1
ZINC04680841	Cc1ccc(cc1NCc1ccc(c(c1)OC)OCC#C)Cl	1
ZINC04681125	CCNC(=O)CCc1ccc(cc1)S(=O)(=O)NC(C)C	0
ZINC04685194	CC1(CC(CC(C)(C)[NH2+]1)NC(=S)Nc1ccccc1Cl)C	0
ZINC04687060	C[C@H]1C[C@]([C@@H](C[N+]1(C)C)C)(C#C)O	1
ZINC04687731	C#CCN1C(=O)/C(=C\c2cccn2c2ccccc2)/SC1=O	1
ZINC04690287	C[C@@H]1C[C@@]([C@@H](C[N@@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC04691448	COCCNC(=O)/C(=C\c1ccccc1)/n1ccccc1=O	0
ZINC04694281	c1ccc(cc1)[C@@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N	0
ZINC04694809	C#CCN1C(=O)/C(=C\c2ccsc2)/SC1=O	1
ZINC04695790	c1ccc(cc1)C#C/C=N/NC(=O)c1ccc(cc1Cl)Cl	1
ZINC04696970	c1cc(sc1)C(=O)N[C@@H](C(Cl)(Cl)Cl)[NH2+]C[C@H]1CCCO1	0
ZINC04698562	C#CCSc1nnc(o1)c1ccccn1	1
ZINC04699842	CC/N=C\1/N(C(=O)[C@H](S1)CC(=O)NCCc1ccccc1)CC	0
ZINC04700154	C[C@@H](COC)[NH2+]Cc1cccc(c1)Oc1ccccc1	0
ZINC04701146	c1ccc(cc1)C[C@H](/C(=N\Nc1ccccc1)/Cc1ccccc1)O	1
ZINC04704614	c1ccc(cc1)n1c(ncn1)SCC#CCO	1
ZINC04704616	c1ccc(cc1)Cn1c2ccccc2nc1SCC#CCO	1
ZINC04710456	CCC(CC)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)OCCC#N	0
ZINC04712845	C[C@@H]1C[N@H+](C[C@H]([C@]1(C#C)OC(=O)C)C)C	0
ZINC04718153	CCCCn1c(c2c(cc1=O)[n-]n(c2=O)c1ccccc1)C	1
ZINC04719448	CCOC(=O)C1=NN[C@@]2([C@H]1C(=O)N(C2=O)c1ccccc1)C	0
ZINC04723634	c1ccc(cc1)C[NH+]1CCN(CC1)C(=S)c1ccccc1O	1
ZINC04724136	Cc1ccc(cc1[N+](=O)[O-])S(=O)(=O)NCCSCc1ccccc1	1
ZINC04724190	CCN1c2ccc(cc2[C@](C1=O)(CC(=O)/C=C/c1ccccc1)O)Br	0
ZINC04724913	c1ccc(cc1)[C@@H]1c2cc(c(cc2CC[NH2+]1)O)O	1
ZINC04725961	CCc1c(cc(s1)[C@H]1[C@H](C(=N)SC(=N)[C@@H]1C#N)C#N)Br	0
ZINC04728051	Cc1c(c(n(n1)C[C@@H](COc1ccc(cc1)c1ccccc1)O)C)Br	1
ZINC04731141	C[C@H]1[C@H]([C@@H]2[C@@H](CC(=C1CCCOC(=O)C)C)OC(=O)C2=C)O	0
ZINC04734922	Cc1c(c([O-])n2c(n1)nc(n2)c1ccccc1)CCOC(=O)C(C)C	0
ZINC04737798	C/C(=N\NC(=O)c1cccnc1)/Cc1ccc2c(c1)OCO2	0
ZINC04739200	c1ccnc(c1)CNc1cc(ccc1[N+](=O)[O-])N1CCCC1	0
ZINC04742743	CCn1cc(c(n1)C(=O)NCCc1ccccc1)[N+](=O)[O-]	0
ZINC04743746	CCN(CCN(C)N=O)N=O	0
ZINC04743920	CC[C@](C)(C#C)[NH3+]	1
ZINC04745358	Cc1cc(=O)n2c3c1cc(cc3CC2)S(=O)(=O)N1CCOCC1	0
ZINC04748113	CC[NH+](CC)CCOc1ccccc1Br	0
ZINC04749808	c1cc(c(cc1[N+](=O)[O-])C(F)(F)F)NC(=O)[C@H]1CCCO1	0
ZINC04750441	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)NC(=O)[C@@H]1CCCO1	0
ZINC04756738	CCn1c2ccc(cc2n(c1=O)CC)NS(=O)(=O)c1ccccc1	1
ZINC04762763	CN1[C@H]2[C@@H](N(C1=O)C)N(C(=O)N2)/N=C\c1ccccc1	0
ZINC04764456	CC[C@@]1(C[C@@]2(CCC[N@H+](C2)CC#CC[NH+]2CCOCC2)CCO1)C	0
ZINC04764459	CC[C@]1(C[C@@]2(CCC[N@H+](C2)CC#CC[NH+]2CCOCC2)CCO1)C	0
ZINC04764949	C/C(=N\NC(=O)N)/[C@H]1C[C@H](C(=O)O1)c1ccccc1	0
ZINC04769320	c1ccc(cc1)[C@H]([C@H]([C@@H](C(=O)c1ccccc1)Br)C(=O)[O-])[N+](=O)[O-]	0
ZINC04770924	CC[C@@](C)(C#C)NC(=O)c1cc(on1)c1ccc2c(c1)OCO2	1
ZINC04777277	CCS(=O)(=O)n1c(nc(n1)c1ccccc1)NCc1cccs1	1
ZINC04777792	c1ccc(cc1)[C@H]1[C@H]([C@@H]1[N+](=O)[O-])C(=O)c1ccccc1	0
ZINC04784544	CC1=C([C@@H](n2c(nnn2)N1)c1ccccc1)C(=O)OCC=C	0
ZINC04785736	CC1(C[C@H](CCO1)[C@H](CC/N=C/c1ccccc1)c1ccccc1)C	0
ZINC04785871	CC1(Cc2c(sc3c2c(nc(n3)SCC#C)N)CO1)C	0
ZINC04786621	CCOC(=O)/C(=C\c1cccc(c1)OCc1ccccc1)/C#N	0
ZINC04792509	c1ccc(cc1)/C=C\[C@H]1OC[C@@H](O1)CCl	0
ZINC04800326	c1ccc(cc1)[C@@H]1CCCCC[C@@H]1O	1
ZINC04805077	c1ccc(cc1)[C@](C#CC[NH+]1CCCCCC1)(C1CC1)O	1
ZINC04805921	CC(C)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC04805923	CC(C)[C@](C#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC04806954	CC1=C([C@@H](NC(=S)N1)c1cccc(c1)Br)C(=O)NCc1ccccc1	0
ZINC04808071	c1ccc(cc1)[C@@](C#CC[NH+]1CCOCC1)(C1CCCC1)O	0
ZINC04808074	c1ccc(cc1)[C@](C#CC[NH+]1CCOCC1)(C1CCCC1)O	0
ZINC04808355	c1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)C(=O)NC[C@@H]1CCCO1	0
ZINC04808889	c1ccc(cc1)CS(=O)(=O)CCC(=O)Nc1ccc(cc1F)F	0
ZINC04809645	Cc1csc2c1c(=O)[nH]c(n2)SCCC(=O)Nc1ccccc1	0
ZINC04810025	C[C@H](c1nc2ccccc2n1CC#C)Oc1ccccc1	1
ZINC04812511	c1ccc(cc1)[C@](C#CC[NH+]1CCCC1)(c1cccnc1)O	1
ZINC04817379	Cc1ccc2c(c1)C([C@@]1(N2Cc2cc(ccc2O1)[N+](=O)[O-])C)(C)C	0
ZINC04819031	CC(C)(C#C)OC(=O)C(=O)NCc1ccccc1	0
ZINC04819274	CN(C)c1ccc(cc1[N+](=O)[O-])/C=C/C(=O)c1ccc2c(c1)OCO2	0
ZINC04819537	C#CCN1C(=O)/C(=C\c2ccccc2)/SC1=O	1
ZINC04819807	c1ccc(cc1)[C@](C#CC[NH+]1CCCCCC1)(C1CCCC1)O	1
ZINC04823066	C=CCc1cc(ccc1O)N	0
ZINC04825383	CC(C)(C)[N@@H+](CCO)CC#CC[C@@](c1ccccc1)(C1CCCC1)O	1
ZINC04826181	c1ccc(cc1)[C@H](Cc1ccc(cc1)Cl)C#N	1
ZINC04826244	C[C@](C#CC[NH+]1CCCCCC1)(c1ccccc1)O	1
ZINC04833014	CCCCNC(=O)O[C@H](C)CNC(=O)COc1ccccc1	0
ZINC04836834	c1ccc(cc1)[C@@H]1[C@@H](O1)C(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC04837653	CC(C)(C#C)OC(=O)[C@@H]1[C@@H]2C[C@H]([C@@H]1C(=O)OCC(=C)Cl)C=C2	0
ZINC04840301	COCCCNC(=O)[C@@H]1CCCN(C1)S(=O)(=O)c1ccccc1	0
ZINC04841534	CC(=O)CCc1ccc(cc1)OCCCC[NH+]1CCOCC1	0
ZINC04841905	CN(Cc1ccccc1)[C@@]1(c2cc(ccc2NC1=O)Br)O	0
ZINC04843253	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCSc1ccccc1	0
ZINC04844505	c1ccc(cc1)N1C(=N)/C(=N/Nc2ccc(cc2Cl)Cl)/C(=N1)[NH-]	1
ZINC04844569	C[NH+](C)CC#C[C@H]([C@H]1CCC=CC1)O	1
ZINC04844975	CS(=O)(=O)NCCOc1ccccc1	1
ZINC04851063	Cc1cc(c(c(=O)n1C)C=O)NCCc1ccccc1	0
ZINC04851342	c1ccc(cc1)[C@@](C#CC[NH+]1CCCCC1)(c1cccc(c1)F)O	1
ZINC04851356	c1ccc(cc1)[C@](C#CC[NH+]1CCCCC1)(c1cccc(c1)F)O	1
ZINC04853338	c1cc(ccc1CSc1c(=O)n(ccn1)c1ccc(c(c1)F)F)F	0
ZINC04857795	c1ccc(cc1)Cn1cc(c(n1)[N+](=O)[O-])Br	1
ZINC04859622	CC(C)[C@@](C#CC[NH+]1CCCCC1)(c1ccccc1)O	1
ZINC04860501	CC[C@](C)(C#C)OC[C@H](CCl)OC[C@@H]1CO1	0
ZINC04861828	CCCNC(=S)N1CCC[C@H](C1)c1[nH+]c2ccc(cc2[nH]1)C	0
ZINC04866303	CC1=C(Oc2ccccc2[C@H]1C#Cc1ccccc1)c1ccccc1	1
ZINC04867866	CCOC(=O)c1ccc(cc1)NC(=O)C(=O)N[C@H]1CC[C@H](CC1)C	0
ZINC04870145	CC(=O)c1ccc(cc1)NC(=O)COC(=O)C[C@H]1C[C@H]2CC[C@@H]1C2	0
ZINC04878820	C[C@H](C(=O)NC(=O)NC)Sc1nc(n[nH]1)c1ccccc1F	0
ZINC04885815	c1cc(cnc1)CN1C[C@]23C=C[C@H](O2)[C@@H]([C@@H]3C1=O)C(=O)[O-]	0
ZINC04887418	Cc1ccc(cc1)[C@@]1(CC[N@H+](CC1)Cc1ccccc1)O	1
ZINC04888577	COCCNC(=S)N1CCC(CC1)NC(=O)c1ccccc1	0
ZINC04889170	Cc1ccc2c(c1)c(c([nH]2)C(=O)OC)NC(=O)NC(C)C	0
ZINC04894626	C#CCOc1c(cc(cc1Cl)/C=N/O)Cl	1
ZINC04894710	COCC[NH2+]CC(=O)Nc1ccccc1F	0
ZINC04898949	C[C@@H]1C[C@]([C@@H](C[N@H+]1C)C)(C#C)O	1
ZINC04900108	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CC[C@@H]1[C@@H]3CCC(=O)C1	1
ZINC04901430	c1ccc(c(c1)OCC(=O)O/N=C(/Cc1ccc(cc1)Cl)\N)Cl	0
ZINC04902179	C#CCn1c2ccccc2s/c/1=N/C(=O)CSCC(=O)N1CCCC1	1
ZINC04910199	Cc1ccc(cc1)CNc1c2nncn2c2ccccc2n1	0
ZINC04913809	Cc1cc(c(=O)n(c1)Cc1cccc(c1)F)[N-]S(=O)(=O)C	0
ZINC04929085	CCc1ccc(cc1)[C@H]1c2c(n[nH]c2C(=O)N1)c1ccc(cc1)OC	0
ZINC04929996	C[NH+](C)CCSc1c(cc2ccccc2n1)Cc1ccccc1	1
ZINC04938560	Cc1nnc(n1Cc1ccccc1)SCc1[nH]c(=O)c2c(n1)ccs2	1
ZINC04944184	CCc1ccc(cc1)[C@@H]1CC(=O)Nc2c1c(=O)[nH]c(n2)SCC#C	1
ZINC04945688	c1ccc(cc1)C(c1ccccc1)c1c2c([nH]n1)CC[NH2+]C2	1
ZINC04946940	c1ccc(cc1)C/[NH+]=C/[C@H](C(=O)c1ccc(cc1Cl)Cl)[N+](=O)[O-]	0
ZINC04947686	Cc1c(cco1)c1nnc(n1C)SCc1nnc(o1)c1ccccc1	1
ZINC04948114	CC(=O)O[C@@](C)(CC1(OCCO1)C)C#C	0
ZINC04948140	C[C@@H]1C[C@]2(C[C@@H]([C@@H]1C(=O)O[C@@H](C)CC#C)C(=O)O2)C	0
ZINC04952744	C=CC[N+]1(CCCC1)CC#Cc1ccccc1	1
ZINC04953709	C#CCOC(=O)CCCC(=O)Nc1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC04956687	c1ccc(c(c1)C#N)/N=C\1/c2cc(ccc2NC1=O)[N+](=O)[O-]	0
ZINC04956791	CC(C)(C#CC[NH+]1CCCCC1)O	1
ZINC04957265	COc1ccc(cc1Cl)[N-]S(=O)(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC04958391	CCOCCSC(c1ccccc1)(c1ccccc1)c1ccccc1	0
ZINC04959767	C[C@H](Cc1cn(c2c1cccc2)Cc1ccccc1)[NH3+]	1
ZINC04966613	CC(C)(C)c1nc(c2c(n1)n(nn2)Cc1ccccc1)NCC#C	1
ZINC04966672	Cc1nc2c(c(n1)N1CCOCC1)nnn2Cc1ccccc1	0
ZINC04971191	CC(C)c1ccc(cc1)NC(=O)c1cc2c(n1C)ccs2	0
ZINC04973031	CC(=O)[C@@H]1CC21c1ccccc1Cc1c2cccc1	0
ZINC04973079	c1ccc(cc1)S(=O)(=O)N1C[C@H]2[C@@H]1C[C@@H]([C@@H](C2)Br)Br	1
ZINC04973104	C#CCCCCO[C@H]1CCCCO1	0
ZINC04973951	C[C@@H](C#C)OC(C)(C)C	0
ZINC04976295	Cc1ccc2c(c1)c1c([nH]2)nc(nn1)SCC#N	0
ZINC04981714	Cc1ccc(c(c1)[N+](=O)[O-])N[C@H]1[C@H]([C@@H]([C@@H](CO1)O)O)O	0
ZINC04984728	CC(C)(C)C#CSc1nc(sn1)NC(=O)Nc1cccc(c1)Cl	1
ZINC04985297	c1cc(c(cc1/C=N/c1cc(ccc1Cl)S(=O)(=O)N1CCCC1)F)F	0
ZINC04985343	C#CCNc1c2c(ncn1)n(nn2)Cc1c(cccc1Cl)F	1
ZINC04988695	CC[C@@H]1CCCC[N@H+]1Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC04993810	Cn1c(nnn1)SCCC[NH2+]CC#Cc1ccccc1	1
ZINC04993838	Cc1ccc(cc1)OCc1nnnn1c1ccccc1	1
ZINC04996200	Cc1ccc(cc1N(CC(=O)N(C)C)S(=O)(=O)c1ccccc1)Cl	0
ZINC04996432	C[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC04996433	C[C@](C#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC04998989	c1ccc(cc1)CC1CCN(CC1)C(=S)Nc1ccc(cc1)[N+](=O)[O-]	1
ZINC05000401	CCOc1ccc(cc1S(=O)(=O)NC1CC(C)(C)[NH2+]C(C1)(C)C)C	0
ZINC05000446	Cc1cc(nc(n1)c1ccccc1)N1CCC(CC1)C(=O)NCC#C	1
ZINC05000450	C#CCNc1c(cnc(n1)NCC#C)[N+](=O)[O-]	1
ZINC05002311	C[n+]1ccccc1/C=C/c1cccc(c1)C#N	0
ZINC05002337	CCOc1cc(ccc1OCC#C)/C=C/c1cccc[n+]1C	1
ZINC05004001	C=CC[n+]1cccc2c1ccc1c2cccc1	0
ZINC05008234	C[N+](C)(CC#Cc1ccccc1)CC(=O)OC	0
ZINC05008235	C[N+](C)(C/C=C\c1ccccc1)CC#Cc1ccccc1	1
ZINC05008276	Cc1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)NC(=O)NCC#C	1
ZINC05010119	C/C(=N\NC(=O)c1cccc(c1)Br)/c1ccccn1	0
ZINC05018175	C[C@@](CCC=C)(C#CC[NH+]1CCCC1)O	1
ZINC05019388	COc1ccc(c(c1OC)OC)/C=N/Nc1ccc(cc1)F	0
ZINC05021192	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)CSc1nnc(o1)c1ccccc1	0
ZINC05021518	c1ccc(cc1)[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)C(=O)OCC(=O)N	0
ZINC05023405	C[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)Nc1cc(cc(c1)[N+](=O)[O-])C(=O)[O-])O)O)O	0
ZINC05024265	CCC(CC)(C#CC[NH+](CC)CC)OCCC#N	0
ZINC05026074	CCOC(=O)c1cn(nn1)CC(=O)Nc1ccccc1C(F)(F)F	0
ZINC05027210	CC(C)(C#CC(c1ccccc1)(c1ccccc1)OC)[NH+](C)C	0
ZINC05027213	CC[NH+](CC)[C@@H](C)C#Cc1ccccc1	1
ZINC05027215	CC(C)(C)[NH+](CC#Cc1ccccc1)CC#Cc1ccccc1	1
ZINC05027216	c1ccc(cc1)N(CC#CC[NH+]1CCCCC1)c1ccccc1	1
ZINC05033262	CC(C)(C)[N@@H+](C)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC05033681	c1ccc2c(c1)nc(o2)SCC(=O)c1ccc2c(c1)CCC2	0
ZINC05042580	C[C@H]1CCC[C@@H]([C@@H]1C)NC(=O)CSc1nnnn1c1ccccc1	0
ZINC05044021	c1ccc2c(c1)[C@@H]1CCC[C@@H]1[C@@]2(C#CC[NH+]1CCCCC1)O	1
ZINC05045019	Cc1c2c([nH]n1)OC(=C([C@H]2c1ccc(cc1)OCC#C)C#N)N	1
ZINC05046018	c1ccc(cc1)[C@H]1[C@@H](CC(=N1)c1ccccc1)C#N	1
ZINC05047066	Cc1ccc(cc1)/C(=N\N=C\1/NC(=O)[C@H](S1)Cc1ccccc1)/C	0
ZINC05050576	C[C@@H]1C[C@H](CN(C1)c1nc(c(c(n1)N1CC[N@@H+](CC1)C)[N+](=O)[O-])N)C	0
ZINC05051069	CCN(CC#CC[C@@H](C)OCCC#N)c1ccccc1	0
ZINC05051072	CCN(CC#CC[C@H](C)OCCC#N)c1ccccc1	0
ZINC05054719	CCN(CC)c1nc(c(c(n1)Nc1ccc(cc1)Cl)[N+](=O)[O-])N	0
ZINC05055318	c1ccc(cc1)C[C@@H](C(=O)N1CCCC1)n1cccc1	0
ZINC05066799	C[C@H]1CCC[N@H+](C1)Cn1c(=O)c2ccccc2nn1	0
ZINC05069411	CN1C[C@@H]([C@H]2CC[N@@H+](CC[C@H]2C1=O)CCc1ccccc1)COC	0
ZINC05070752	C/C(=C\c1ccccc1)/C=N/Nc1[nH]c2ccccc2n1	1
ZINC05071123	c1ccc(cc1)N([C@@H]1CS(=O)(=O)C=C1)C(=O)c1c(cccc1Cl)F	0
ZINC05081452	c1cc(ccc1[C@H]1C=C(N=c2n1[nH]c[nH+]2)c1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC05088008	c1ccc(cc1)N1CCN(CC1)c1csc2ccc(cc2c1=O)F	1
ZINC05092229	C[N@@H+]1CCCC[C@H]1C#CC(c1ccccc1)(c1ccccc1)O	1
ZINC05093432	C#CCOC(=O)[C@@H]1[C@H]([C@@H]([C@@H]1c1ccccc1)C(=O)[O-])c1ccccc1	0
ZINC05095139	c1ccc(cc1)c1c2c([nH]n1)OC(=C([C@H]2c1cccc(c1)F)C#N)N	1
ZINC05103283	c1c(c(=O)[nH]c(=O)n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)Cl	0
ZINC05107220	C#CCSc1nnc(o1)CNC(=O)c1ccccc1	1
ZINC05112378	C#CCNC(=O)c1ccc(cc1)Cl	1
ZINC05112687	C(C#CCOC[C@H](CCl)O)OC[C@H](CCl)O	0
ZINC05117423	c1ccc(cc1)c1c(c2c(c(n[nH]c2=O)[O-])c(n1)Cl)N	1
ZINC05120013	Cc1ccc(cc1)N1[C@@H]2CS(=O)(=O)C[C@H]2SC1=S	0
ZINC05128218	c1ccc(cc1)C(=O)OCC(=O)NCc1cccc(c1)Cl	0
ZINC05142565	CCCCc1ccc2c(c1)s/c(=N\C(=O)c1ccco1)/n2CC#C	1
ZINC05142712	CC(C)c1ccc2c(c1)s/c(=N\C(=O)C1=COCCO1)/n2CC#C	0
ZINC05142924	C#CCn1c2cc3c(cc2s/c/1=N\C(=O)c1ccccc1)OCO3	1
ZINC05143055	CC(C)C(=O)/N=c\1/n(c2cc3c(cc2s1)OCO3)CC#C	1
ZINC05143364	CCC(=O)/N=c\1/n(c2cc(c(cc2s1)OC)OC)CC#C	1
ZINC05146910	CCCCNC(=O)Cc1csc2n1cc(n2)c1ccc(cc1)OCC	0
ZINC05154814	C#CCSc1[nH]c(=O)cc(n1)c1ccccc1	1
ZINC05155046	C#CCSc1nc(cc([O-])n1)C(F)(F)F	1
ZINC05158094	CC#CCS(=O)(=O)c1ccccc1	1
ZINC05158101	CC#C[C@@]1(CCC[C@@H](C1)OCC[NH+](C(C)C)C(C)C)O	0
ZINC05162589	c1ccc(cc1)c1cc(c2ccccc2n1)CC[C@@H]1CCC[NH2+]C1	1
ZINC05163249	C1C[C@@H](OC1)CNc1c(c(nc(n1)NCCC[NH3+])N)[N+](=O)[O-]	0
ZINC05175432	c1cc(ccc1CC(=O)N/N=C/1\c2ccc(cc2NC1=O)Br)[N+](=O)[O-]	0
ZINC05179958	C[C@@H]1C=CC[C@H]2[C@@H]1C(=O)N(C2=O)c1cccc(c1)C(=O)[O-]	0
ZINC05186732	CC(=O)[C@]1(CC[C@@H]2[C@]1(CC(=O)[C@@H]1[C@@H]2CC[C@@H]2[C@@]1(CC[C@@H](C2)O)C)C)O	0
ZINC05192192	CC(=O)N1CCc2c(sc(c2C#N)NC(=O)CSc2ccccc2)C1	0
ZINC05194569	CC#C[C@](c1ccccc1)(C(=O)O[C@@H]1CC[N@@H+](C1)C)O	0
ZINC05194586	CC#C[C@](c1ccccc1)(C(=O)O[C@H]1CC[N@@H+](C1)C)O	0
ZINC05204921	COc1ccc2c(c1)[C@@]1(C(=C(OC3=C1C(=O)CCC3)N)C#N)C(=O)N2	0
ZINC05209867	Cc1ccccc1c1nnc(n1C)S[C@@H](C)C#N	0
ZINC05217912	CC#CP(=O)(OCC#C)OCC#C	1
ZINC05219945	C[C@@H]1CCC[C@H](N1C(=O)CSc1nnnn1c1cccc(c1)F)C	0
ZINC05221531	CCOC(=O)C1=C(NC(=O)N[C@@H]1C)Cn1nc(nn1)c1ccccc1	0
ZINC05231661	C[C@@]12CC[C@@H](C([C@@H]1CC[C@H]1[C@@H]2CC[C@@]2([C@H]1CC[C@@H]2O)C)(C)C)O	0
ZINC05244125	CCCCC#CCCCCCCCCCCOC(=O)C	0
ZINC05245688	Cc1c(=O)c2cccc(c2oc1c1ccccc1)C(=O)OC	0
ZINC05247682	CCOc1ccc2ccccc2c1[C@@H]1C(=C(NC(=O)N1)C)C(=O)OC	0
ZINC05256611	COc1ccc(c2c1nc(s2)NC(=O)CCc1ccccc1)Cl	0
ZINC05262478	CCC[C@H](c1ccccc1)NC(=O)COc1ccccc1C#N	0
ZINC05263735	Cn1c(c[nH+]c1SCC(=O)NCCc1ccccc1)c1ccccc1	0
ZINC05268137	CCOC(=O)NC(=O)c1ccsc1NC(=O)Cc1ccc(cc1C)C	0
ZINC05275849	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=Cc2c(cno2)C[C@@]31C	1
ZINC05275866	C[C@@]12CC[C@@H]3[C@@H]4CCCC[C@@H]4CC[C@@H]3[C@@H]1CCC2=O	0
ZINC05276790	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	1
ZINC05282255	C#CCCN(c1ccccc1)c1ccccc1	1
ZINC05282272	C#C[C@@H](Cc1ccccc1)n1c2ccccc2nn1	1
ZINC05282274	C#C[C@@H]([C@H](c1ccccc1)O)n1c2ccccc2nn1	1
ZINC05282276	C#C[C@@H]1CCCC[C@H]1OC(=O)Oc1ccccc1	0
ZINC05282280	C#C[C@H]([C@H](c1ccccc1)O)n1c2ccccc2nn1	1
ZINC05282504	C/C(=N\NC(=O)[C@@H]1C[C@@H]1c1ccccc1)/c1ccc(cc1)N(C)C	0
ZINC05282825	C1CCC(CC1)[C@H](C#CC(F)(F)F)O	1
ZINC05283043	C=CCC[N@@H+]1CCC[C@H]1C(=O)OCc1ccccc1	0
ZINC05283193	C=CCn1c(ncn1)C(c1ccccc1)(c1ccccc1)O	1
ZINC05283217	C=C[C@@H](C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC05283624	CC(=O)OC/C=C/1\C(=O)/C(=N/Nc2ccccc2)/C(=O)O1	0
ZINC05283660	CC(=O)O[C@@](C)(C#CC[NH+]1CCCCC1)c1ccccc1	0
ZINC05284010	CC(C)(C)[N@@H+]1CC[C@]2(CC1)COC(=N2)c1ccccc1	0
ZINC05284603	CC(C)C[C@@H](C(=O)OC)NC(=O)[C@@H](Cc1ccccc1)NC(=O)C	0
ZINC05284806	CC(C)S[C@@H](C(=O)c1ccccc1)n1c2ccccc2nn1	0
ZINC05284981	CC(C)[C@H](C#Cc1ccccc1)N(Cc1ccco1)c1ccccc1	1
ZINC05285695	COc1ccnc2c1c1cccc(c1cc2)Cl	0
ZINC05286068	Cn1c2ccccc2n2c1nc(c2)COc1ccccc1	1
ZINC05287006	C#C[C@H]([C@H]1CCC=CC1)OCCC#N	0
ZINC05287327	c1cc(ccc1C/N=C/c1cc(cc(c1O)Cl)Cl)S(=O)(=O)N	0
ZINC05293017	CC[C@@H](C)NC(=O)COc1ccc(cc1)Oc1ccccc1	0
ZINC05294813	c1ccc(cc1)COc1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC05295237	CC1(C(=[N+]([O-])C(=N1)c1ccccc1O)c1ccccc1)C	1
ZINC05297371	Cc1c(c(c(c(C)[nH+]1)Cl)OCC#CI)Cl	1
ZINC05298231	CCCCOC(=O)/C(=C\c1ccc(cc1)Cl)/NC(=O)c1ccccc1	0
ZINC05298688	CCCOC[C@@H]1C[C@@H](C(=O)O1)CC#CC[NH+]1CCOCC1	0
ZINC05299279	CSc1cccc2c1nc(s2)NC(=O)CS(=O)(=O)c1ccccc1	0
ZINC05303658	Cn1c2c(cccn2)cc(c1=O)C(=O)Nc1cccc(c1Cl)Cl	0
ZINC05307719	CCC/C=C(/C#Cc1ccccc1)\OCC	0
ZINC05308123	CCCCC#CCOC(=O)c1ccccc1	0
ZINC05308124	CCCCC#C[C@@H](CCC)OC(=O)c1ccccc1	0
ZINC05308142	CCCCC#C[C@@H](C[C@H](c1ccccc1)OCC)OCC	0
ZINC05308178	CCCCC#C[C@H]1CCCCO1	0
ZINC05308180	CCCCC#C[C@H]1CCCO1	0
ZINC05308612	CCCCCC[C@@H](C#C)n1c2ccccc2nn1	1
ZINC05309385	CCCCOCCOCCOC(=N)c1ccccn1	0
ZINC05309836	CCCC[C@@](C#Cc1ccccc1)(n1c2ccccc2nn1)OCC	0
ZINC05309870	CCCC[C@@](Cc1ccccc1)(C#Cc1ccccc1)OCC	0
ZINC05310172	CCCC[C@](C#Cc1ccccc1)(n1c2ccccc2nn1)OCC	0
ZINC05310199	CCCC[C@](Cc1ccccc1)(C#Cc1ccccc1)OCC	0
ZINC05310766	CCC[C@@H](C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC05310771	CCC[C@@H](C#Cc1ccccc1)OC(=O)C	0
ZINC05310773	CCC[C@@H](C#Cc1ccccc1)OCC	0
ZINC05310993	CCC[C@H](C#Cc1ccccc1)OCC	0
ZINC05311449	CC[NH+](CC)CC#CCOC	0
ZINC05311500	CC[NH+](CC)CCn1c2ccccc2n2c1=[NH+][C@H](C2)c1ccccc1	1
ZINC05311883	CCn1c(nnc1S[C@@H](C)C(=O)NCc1ccco1)c1ccccc1	0
ZINC05312222	CCO/C(=C/C#C)/C#Cc1ccccc1	0
ZINC05312225	CCO/C(=C/C#CC)/C#Cc1ccccc1	0
ZINC05312228	CCO/C(=C/C#C[C@@H](c1ccc(cc1)C)O)/C#Cc1ccccc1	0
ZINC05312231	CCO/C(=C/C#C[C@H](c1ccc(cc1)C)O)/C#Cc1ccccc1	0
ZINC05312280	CCO/C(=C\C=C)/C#Cc1ccccc1	0
ZINC05317532	CC[C@@]1(C[C@@]2(CCC[N@H+](C2)CC#C)CCO1)C	0
ZINC05317729	CC[C@H](C)[C@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	1
ZINC05317934	CC[C@]1(C[C@]2(CCC[N@H+](C2)CC#C)CCO1)C	0
ZINC05324863	CCOC(=O)C(=O)C#Cc1ccccc1	0
ZINC05324978	CCOC(=O)C(C)(C)[C@@H](Cc1ccccc1)[NH3+]	0
ZINC05325387	Cc1ccc2nc3c(cc(n3C)C(=O)NCCCOC)c(=O)n2c1	0
ZINC05325850	CCOC(=O)NN(CC#Cc1ccccc1)c1ccccc1	0
ZINC05325891	CCOC(=O)Nc1ccc(c[n+]1[O-])C	0
ZINC05328865	CN1CC[C@@H](c2c1cccc2)OCCOCCO	0
ZINC05329884	COc1ccc(cc1)C#Cc1ccncc1	1
ZINC05331573	c1ccc(cc1)C#Cn1c2ccccc2c(=O)c2c1cccc2	1
ZINC05331992	c1ccc(cc1)[C@H](c1ccncc1)c1ccccn1	1
ZINC05334165	CCOC(C[C@@H](C#Cc1ccccc1)OCC(C)C)OCC	0
ZINC05334558	CCO[C@@H](C#C)n1c2ccccc2nn1	0
ZINC05334562	CCO[C@@H](C#C/C=C/c1ccccc1)n1c2ccccc2nn1	0
ZINC05334570	CCO[C@@H](C#CC1=CCCC1)n1c2ccccc2nn1	0
ZINC05334579	CCO[C@@H](C#Cc1ccc(cc1)OC)n1c2ccccc2nn1	0
ZINC05334585	CCO[C@@H](C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05334666	CCO[C@@H](CC(OCC)OCC)C#Cc1ccccc1	0
ZINC05334795	CCO[C@@H](C[C@H](c1ccccc1)OC)c1ccccc1	0
ZINC05335072	CCO[C@@](C#Cc1ccccc1)(C(C)(C)O)n1c2ccccc2nn1	0
ZINC05335144	CCO[C@@](CC#C)(C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05335152	CCO[C@@](CC=C)(C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05335231	CCO[C@H](C#C)n1c2ccccc2nn1	0
ZINC05335244	CCO[C@H](C#CC1=CCCC1)n1c2ccccc2nn1	0
ZINC05335268	CCO[C@H](C#Cc1ccccc1)n1cncn1	0
ZINC05335530	c1cc(ccc1C(=O)/C=C/c1ccc(cc1Cl)Cl)N	0
ZINC05335739	CCO[C@](C#Cc1ccccc1)(C(C)(C)O)n1c2ccccc2nn1	0
ZINC05335815	CCO[C@](CC#CC)(C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05337224	CC[C@@](C#Cc1ccccc1)(n1c2ccccc2nn1)OCC	0
ZINC05337551	CC[C@](C#C)(n1c2ccccc2nn1)OCC	0
ZINC05338305	c1ccc(cc1)C#C[C@@H]1Nc2ccccc2S1	1
ZINC05342516	Cc1ccc(cc1C)/N=C/c1cc(ccc1[O-])/N=N\c1c(non1)C	0
ZINC05345438	c1ccc(cc1)Cn1c2c(cn1)c(ncn2)Nc1ccc(cc1)O	1
ZINC05355614	COC(CN=[N+]=[N-])OC	0
ZINC05355811	COCCOC(=N)c1ccccc1	0
ZINC05356010	COC[C@H](c1ccccc1)[C@@H](c1ccccc1)OC	0
ZINC05356161	CO[C@@H](C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05356227	CO[C@@H](Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05356326	CO[C@@H](c1ccccc1)n1c2ccccc2nn1	0
ZINC05356425	CO[C@H](C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05356484	CO[C@H](Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05357597	C[C@H]([C@@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O)O	1
ZINC05357678	COc1cc(ccc1[C@@H](c1ccccc1)c1ccc(cc1)Cl)[N+](=O)[O-]	1
ZINC05362266	CSc1ccccc1c1nnc(o1)SCC#C	1
ZINC05368205	C[C@@H](CC(=O)C#C/C=C/c1ccccc1)n1c2ccccc2nn1	1
ZINC05368213	C[C@@H](CCCC(C)(C)OC)[C@@H](C#CC[C@@H](C)OC(C)(C)C)O	0
ZINC05368529	C#CCOC[C@H](CCl)OC[C@H]1CO1	0
ZINC05370085	C[C@@H]1[C@@](O1)(C#CCn1c2ccccc2nn1)c1ccccc1	0
ZINC05370128	C[C@@H]1[C@](O1)(C#CCn1c2ccccc2nn1)c1ccccc1	0
ZINC05370817	C[C@H](CCCC(C)(C)OC)[C@@H](C#CC[C@@H](C)OC(C)(C)C)O	0
ZINC05370828	C[C@H](CCCC(C)(C)OC)[C@H](C#CC[C@@H](C)OC(C)(C)C)O	0
ZINC05372458	c1ccc(cc1)/C=C(/C=c\1/c(=O)n2c(=NCC2)s1)\Cl	1
ZINC05377124	C[C@H]1[C@@](O1)(C#CCn1c2ccccc2nn1)c1ccccc1	0
ZINC05377127	C[C@H]1[C@@](O1)(C)C#CCn1c2ccccc2nn1	0
ZINC05377143	C1[C@H]2C[C@H]([C@@H]1C=C2)CC#CCOCCC#N	0
ZINC05377177	C[C@H]1[C@](O1)(C#CCn1c2ccccc2nn1)c1ccccc1	0
ZINC05377670	CC(=C)CC#CC(C)(C)OCCC#N	0
ZINC05377674	CC(=C)CC#CC(C)(C)OC[C@H]1COC(O1)(C)C	0
ZINC05378756	CC(=O)OCc1ccc(o1)C#Cc1ccccc1	0
ZINC05379393	CC(C)(C#CC#Cc1ccccc1)[NH+](C)C	1
ZINC05379403	CC(C)(C#CC(=O)[O-])C#CC(C)(C)O	1
ZINC05379411	CC(C)(C#CCC=C)OCCC#N	0
ZINC05379413	CC(C)(C#CC[C@@H](COc1ccccc1)O)[NH+](C)C	1
ZINC05379414	CC(C)(C#CC[C@@H]1CCC=CO1)O	0
ZINC05379420	CC(C)(C#CC[C@@H]1C[C@H]2C[C@@H]1C=C2)OC[C@@H]1CO1	0
ZINC05379429	CC(C)(C#CC[C@H]1C[C@H]2C[C@@H]1C=C2)OC[C@@H]1CO1	0
ZINC05379434	CC(C)(C#Cc1ccoc1)O	1
ZINC05379461	CC(C)(C)/N=C\C#Cc1ccccc1	1
ZINC05380219	Cc1ccc(cc1)/C=C\[S@@](=O)Nc1ccccc1	1
ZINC05380269	Cc1ccc(cc1)/C=N/c1ccc(cc1)C(F)(F)F	0
ZINC05380594	C#CCn1c(ncn1)C(c1ccccc1)(c1ccccc1)O	1
ZINC05382457	C1CCC(=CC1)C#CC#N	1
ZINC05382859	C=C[C@@H](C[C@@H]1CO1)n1c2ccccc2nn1	0
ZINC05382891	CC#C[S@](=O)Nc1ccccc1	1
ZINC05382894	CC(=C)CC#CC(C)(C)OC[C@H]1CS1	0
ZINC05384645	CC(C)c1ccc(c(c1)[C@H](c1ccccc1)[NH+]1CCOCC1)O	0
ZINC05387106	CSc1nc2ccccc2n1S(=O)(=O)c1ccccc1	1
ZINC05390987	c1ccc(cc1)NCCCC(=O)N/N=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC05394045	C[C@@]1([C@H]2N(c3ccccc3N2[C@H](O1)c1ccccc1)C)CC=C	0
ZINC05396919	CC1=N/C(=C/c2ccc(s2)Br)/C(=O)O1	0
ZINC05408707	CN1CC=C2[C@@H](C1)[C@H](C(C(=C2C#N)N)(C#N)C#N)Cc1ccccc1	1
ZINC05413769	Cc1ccc(cc1)C1(CCCCC1)[NH+]1CCOCC1	0
ZINC05415328	CC1(OC(=O)C(=Cc2ccc(o2)C#Cc2ccccc2)C(=O)O1)C	0
ZINC05419496	CCCC[NH+](CCCC)CC#C[C@](C)(CC)OCCO	0
ZINC05420446	CCCCO[C@@H](C)OC(C)(C)C#CC#N	0
ZINC05420465	CCCCO[C@H](C)OC(C)(C)C#CC#N	0
ZINC05420789	CCCCS(=O)(=O)[C@H]1CCCC[C@H]1OC(=O)CC[NH+]1CCCCC1	0
ZINC05421563	c1ccc(cc1)NC(=S)Nc1ccccn1	1
ZINC05423065	CN(c1ccccc1)/C(=N/c1ccccc1)/[S-]	1
ZINC05427152	c1ccc(cc1)CNC(=O)c1cccnc1c1nc2ccccc2s1	0
ZINC05440023	Cc1cc(ccc1N1CCCC1=O)NC(=O)c1cccc(c1)OC	0
ZINC05445690	C[C@H]1CC[C@@H]([C@@H](C1)OC(=O)CSc1nnnn1C)C(C)C	0
ZINC05447407	c1ccc2c(c1)nc(s2)N/N=C/c1ccc(o1)[C@H](C(Cl)(Cl)Cl)O	0
ZINC05447605	CC/C=C(/C)\[C@H](C#C)OC(=O)[C@@H]1[C@@H](C1(C)C)C=C(C)C	0
ZINC05451937	c1ccc(cc1)/C=C/CNc1ccc(cc1)c1nc2c(o1)cccn2	1
ZINC05453196	Cc1c(cccc1Cl)NCC(=O)Nc1ccccc1	0
ZINC05459712	c1nc(c2c(n1)n(c(n2)F)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC05462994	CC(C)OC(=O)CN1C(=O)/C(=C/c2ccc(cc2)C(C)(C)C)/SC1=O	0
ZINC05463000	CCO[C@@H](C(c1ccccc1)(Cl)Cl)NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC05469519	CCC[C@@H](/C=C\OCC)[C@@H](c1ccccc1)O	0
ZINC05469769	CCC[C@@H]1[C@H]2[C@@H]([C@@H](CO1)[C@H](C=C2C)C)C	0
ZINC05476732	CC[C@H](C#Cc1ccccc1)OC(=O)c1ccccc1	0
ZINC05477644	C=CCn1c(nnc1SC/C=C/c1ccccc1)c1ccc(cc1)Cl	1
ZINC05480547	C=CC(=O)CCCCC(=O)C#Cc1ccccc1	1
ZINC05482904	c1ccc(cc1)Cn1c(=S)nc2n(c1=S)CCN2	1
ZINC05486832	c1ccc(cc1)[C@@H](CC(=O)c1ccccc1)S(=O)(=O)[O-]	0
ZINC05488034	c1ccc(cc1)[C@@H]1C=CC(O1)(c1ccccc1)c1ccccc1	0
ZINC05488228	Cc1c(c(=O)n([nH]1)c1ccccc1)[C@H](C[N+](=O)[O-])c1cccc(c1)Br	1
ZINC05488910	c1ccc(cc1)[C@H](C#CCn1c2ccccc2nn1)O	1
ZINC05490175	c1ccc(cc1)[C@]1(CO1)C#CCn1c2ccccc2nn1	0
ZINC05491948	C[C@@H](C#N)Sc1nc2ccccc2c(=O)n1CCC(C)C	0
ZINC05494273	C#CCOC(=O)CSC(=N)/N=c/1\[nH]c2ccccc2s1	0
ZINC05494285	C#C[C@H](C(Cl)(Cl)Cl)OC(=O)NC(=O)CCBr	0
ZINC05497779	CC(C)CCNC(=O)[C@H](c1ccccc1)Sc1ccccc1	0
ZINC05500212	C#CC1(CCCCCCCCC2(CCCCCCCC1)OCCO2)O	0
ZINC05500409	C#CCOC[C@@H]1CNC(=S)O1	0
ZINC05500452	C#CCSC(=S)NNc1ccccc1	1
ZINC05500661	C(C#CCO[C@H]1C(=C(C(=O)O1)Cl)Cl)O[C@H]1C(=C(C(=O)O1)Cl)Cl	0
ZINC05504113	Cc1cccc(c1)[C@H](c1cnc(n1Cc1ccccc1)C)O	1
ZINC05505260	COc1cc(ccc1OCc1ccc(cc1)Cl)/C=N/N1CCOCC1	0
ZINC05505857	c1cc(c(c(c1)Cl)C(=O)OCC(=O)N1CCCC1)Cl	0
ZINC05510058	C[N@H+]1CC/C(=N/NC(=O)C(c2ccccc2)c2ccccc2)/CC1	0
ZINC05510159	CCCCC#CCCCCCCCCO[C@@H]1CCCCO1	0
ZINC05511665	COCCCNC(=O)CC(=O)N/N=C/c1ccccc1	0
ZINC05515339	c1ccc(cc1)/N=C/1\c2ccccc2C(=O)[C@@H]1[N+](=O)[O-]	0
ZINC05515364	c1ccc(cc1)/N=N/c1ccc(cc1)/N=C\c1ccc(cc1)[N+](=O)[O-]	1
ZINC05515376	c1ccc(cc1)/N=N/c1ccc(cc1)NC(=O)Nc1cccc(c1)Cl	0
ZINC05515406	C[C@@H](C#CC(F)(F)F)O	1
ZINC05515407	C[C@@H](C#CC[NH+](C)C)OCCO	0
ZINC05516673	C#CCS/C(=N/N=C/c1ccco1)/N	1
ZINC05518236	c1ccc(cc1)C[NH2+][C@@H](CO)C#CC[NH+]1CCCCCC1	1
ZINC05527827	C[C@@H](CC(=O)n1c2ccccc2oc1=O)n1c2ccccc2oc1=O	0
ZINC05527849	C[C@@H](COCC#CC[NH+](C)C)O	0
ZINC05528897	C[C@H](COCC#CC[NH+](C)C)O	0
ZINC05530937	C[C@@]1(CC1(Cl)Cl)CC#CC(C)(C)O	1
ZINC05531034	Cc1c(c(nn1c1ccccc1)C(F)(F)F)OCC#C	1
ZINC05532846	Cc1c(cccc1[N+](=O)[O-])C(=O)n1c(nc2c1cccc2)C	0
ZINC05533025	Cc1ccc2cc(c(nc2c1)Cl)/C=N/NCc1ccccc1	1
ZINC05536885	Cc1cc(C)[nH+]c(c1S(=O)(=O)c1ccccc1)N1CCOCC1	0
ZINC05553068	c1cc(c(c(c1)Cl)Cl)NC(=S)Nc1cccc(c1Cl)Cl	0
ZINC05553536	Cc1ccc2c(c1)[C@]1([C@H](C=C[C@@H](O2)O1)O)C	0
ZINC05556881	CCc1nnc(n1N)SCC(=O)Nc1cc(ccc1Cl)C(F)(F)F	0
ZINC05560438	CC(=O)NC(=S)Nc1cccc(c1)S(=O)(=O)N1CCOCC1	0
ZINC05561500	CC[NH+](CC)CC#C[C@@H](C)OC(=O)C1(CCCCC1)c1ccccc1	0
ZINC05561501	CCN(CC)CC#C[C@H](C)OC(=O)C1(CCCCC1)c1ccccc1	0
ZINC05561501	CC[NH+](CC)CC#C[C@H](C)OC(=O)C1(CCCCC1)c1ccccc1	0
ZINC05566999	C1CCc2c(c(=O)[nH]c(=O)n2[C@@H]2[C@H]([C@@H]([C@@H](O2)CO)O)O)C1	0
ZINC05571295	Cc1cccc(n1)NC(=S)N[C@@H](C)c1ccccc1	1
ZINC05575161	CCOC(=O)N[C@H](Cc1ccccc1)c1ccccc1	0
ZINC05576554	CCC[C@@H](c1ccccc1)C(=O)Nc1ccc(cc1)C(=O)OC	0
ZINC05585623	CN(/C=C/C(=C\C=[N+](\C)/c1ccccc1)/OC)c1ccccc1	0
ZINC05586452	COc1ccc(cc1)N/C(=C\C1=NCCO1)/c1ccccc1	0
ZINC05588211	Cc1ccc(cc1)N/C(=N\c1ccccc1OC)/c1ccccc1	1
ZINC05589728	c1ccc(cc1)N1CCN(CC1)c1c(nc2ccccc2n1)N	1
ZINC05589790	c1ccc(cc1)N[C@@H]1CS(=O)(=O)C[C@@H]1S(=O)(=O)[O-]	1
ZINC05589898	c1ccc(cc1)[C@](C#CC[NH+]1CCCC1)(c1ccccc1N)O	1
ZINC05591562	CC[NH+](CC)CC#CCO[C@@H](C)n1cccc1c1ccccc1	0
ZINC05591563	CC[NH+](CC)CC#CCO[C@H](C)n1cccc1c1ccccc1	0
ZINC05592943	CCO[C@H](C)n1cccc1C	0
ZINC05593619	c1ccc(cc1)[C@H](c1cccc(c1)N)O	1
ZINC05598925	CCS(=O)(=O)/C=C(/C#Cc1ccccc1)\c1ccccc1	1
ZINC05599473	CC[C@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)OC	1
ZINC05600549	c1ccc(cc1)/C=N/NC1=N[C@@H]2CC[C@H]([C@@H]2S1)Br	1
ZINC05600991	c1ccc(cc1)C#C/C=N/n1c(nnn1)c1ccccc1	1
ZINC05600997	c1ccc(cc1)C#C/C=N/n1nc(nn1)c1ccccc1	1
ZINC05601001	c1ccc(cc1)C#CC#CC1(CCCCCC1)O	1
ZINC05601004	c1ccc(cc1)C#CCn1nc2ccccc2n1	1
ZINC05601017	c1ccc(cc1)C#Cc1ccc(o1)/C=N/O	1
ZINC05601246	CC#C[C@@](C1=CCCC1)(C(=O)O[C@@H]1[C@H](C)[N@@H+]2CC[C@H]1CC2)O	0
ZINC05601300	CC(=C)C#C[C@]1(C=C(C(=CC1=O)OC)OC)O	0
ZINC05604172	c1ccc(cc1)SCC#CCOC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC05612828	C1CCC/C(=N/O)/[C@H](CC1)[NH+]1CCOCC1	0
ZINC05620433	C#CC1(CCCCC1)OCCC#N	0
ZINC05630992	C1CC[NH+](C1)CC#CCCOCCC#N	0
ZINC05631381	C=C[C@H](Cc1ccccc1F)n1c2ccccc2nn1	0
ZINC05631419	CC#C[C@@H]1CCC[C@H]2N(CC[N@H+]12)c1ccccc1	1
ZINC05631420	CC#C[C@@H]1CC[C@H]2N(CC[N@@H+]12)c1ccccc1	1
ZINC05631427	CC#C[C@H]1CCC[C@H]2N(CC[N@H+]12)c1ccccc1	1
ZINC05631430	CC#C[C@H]1CC[C@H]2N(CC[N@@H+]12)c1ccccc1	1
ZINC05631477	CC(=C)[C@](C)(C#CC[NH+]1CCCC1)OCCC#N	0
ZINC05633399	CC(C)[C@@](C)(C#CC[NH+]1CCCC1)OCCC#N	0
ZINC05633400	CC(C)[C@@](C)(C#CC[NH+]1CCCCC1)OCCC#N	0
ZINC05633455	CC(C)[C@](C)(C#CC[NH+]1CCCC1)OCCC#N	0
ZINC05633824	C[C@@H](C(=O)Nc1ccc(cc1)F)OC(=O)Cc1ccc(cc1)F	0
ZINC05634882	Cc1ccc(cc1)c1nc2ccccc2n1[C@H](C)Cc1ccccc1	1
ZINC05638364	C#CCON=C(c1ccccc1)c1ccccc1	1
ZINC05643080	CCC[C@@H](C)n1c2c(c(=O)[nH]1)[C@H](SCC(=N2)O)c1ccc(cc1)OC	0
ZINC05651374	CC[C@H](C)C#C[C@@](c1ccccc1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC05652652	c1cc(cnc1)[N-]S(=O)(=O)c1ccc(s1)Cl	0
ZINC05652835	C[C@@H](C(=O)Nc1ccccc1)OC(=O)C(C)(C)Oc1ccc(cc1)Cl	0
ZINC05663042	CC(=O)N[C@@H](CCCNC(=O)NCC#C)C(=O)NCc1ccccc1	1
ZINC05665511	Cc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/C#CCO[C@@H]1CCCCO1	0
ZINC05666049	C[C@@H](c1[nH]c(=O)c2ccccc2n1)OC(=O)c1ccccc1OC	0
ZINC05667129	c1ccc(cc1)[C@](C#N)(c1cccc(c1C#N)F)[NH+]1CCOCC1	0
ZINC05669553	COC(=O)CNC(=O)c1ccccc1Oc1ccccc1	0
ZINC05669837	Cc1nnc(n1N)N/N=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC05669902	CO[C@@H]1[C@@H]2[C@@H](O2)[C@H]2[C@@H](O1)CO[C@@H](O2)c1ccccc1	0
ZINC05672247	C[C@@H](n1cccc1c1cccs1)OCC#C	0
ZINC05672717	C[C@@H](c1ccccc1)OC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC05681024	c1ccc(cc1)C#CC(=O)CCCCC(=O)c1ccccc1	1
ZINC05688226	c1cc(c(cc1S(=O)(=O)N1CCOCC1)N=C=S)NC#N	0
ZINC05688544	CS(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])NC[C@H]1CCCO1	0
ZINC05699256	CC[N@H+]1CCO[C@H]([C@@H]1c1ccccc1)c1ccccc1	0
ZINC05713289	CC(C)(C#C)Nc1c2ccccc2[nH+]c2c1cccc2	1
ZINC05717653	CCOC(=O)[C@H]1[C@@H](N=C(N=C1C)S)/C=C/c1ccccc1	0
ZINC05718979	CC[C@@H](C#Cc1ccccc1)OC(=O)C[C@@H](C)CC(C)(C)C	0
ZINC05719086	CC[C@H](C#Cc1ccccc1)OC(=O)C[C@@H](C)CC(C)(C)C	0
ZINC05719087	CC[C@H](C#Cc1ccccc1)OC(=O)C[C@H](C)CC(C)(C)C	0
ZINC05719088	CC[C@H](C#Cc1ccccc1)OC(=O)[C@@]12CC[C@@](C1(C)C)(C(=O)O2)C	0
ZINC05719650	CN(c1ccccc1)C(=O)C(=O)OC	0
ZINC05720579	COc1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC05720598	COc1ccc(cc1)[C@H]1Nc2ccc(cc2[C@@H](O1)c1ccccc1)Cl	0
ZINC05721069	COc1cccc(c1O)/C=N/NC(=O)CNS(=O)(=O)c1ccccc1	0
ZINC05722897	COC(=O)[C@H]1CCC(=[NH+]1)N1[C@H](CCC1=O)C(=O)OC	0
ZINC05723398	C[C@H]1C[N@@H+](C[C@@H]1c1ccccc1)Cc1ccccc1	1
ZINC05724625	Cc1c2c(cn(n2)c2ccccc2)c(nn1)c1nc2ccccc2s1	1
ZINC05725068	C#C[C@@H](/C=C/c1ccccc1)O	1
ZINC05725125	C[C@@H](C=N)C(=O)C#Cc1ccccc1	1
ZINC05725125	C[C@@H](C=N)C(=O)C#Cc1ccccc1	1
ZINC05725769	C=CCN(Cc1ccccc1)C(=S)NC[C@@H]1CCC=CC1	1
ZINC05730265	Cc1cc(c2c(c1)occ(c2=O)c1cnn(c1)c1ccccc1)O	1
ZINC05733312	CC(C)[C@H](C#Cc1ccccc1)[NH+]1CCCCC1	1
ZINC05736020	C[C@@H]1[C@@H]([C@@H]2CC[N@H+]1CC2)OC(=O)[C@@](C#CC(=C)C)(c1ccccc1)O	0
ZINC05739779	Cc1cc(c2c(c(sc2n1)C(=O)N[C@H](C)c1ccccc1)N)COC	0
ZINC05739889	Cc1cc(ccc1N[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O)[N+](=O)[O-]	0
ZINC05740498	Cc1ccc(o1)/C=N/Nc1ccncc1	0
ZINC05740655	Cc1ccccc1Nc1nc(c(N)[n+](n1)C)c1ccccc1	1
ZINC05761467	CC(C)[C@](C)(COC(=O)N)COC(=O)NCC#C	0
ZINC05770726	c1ccc(c(c1)[N-]C1=NC(=O)/C(=C/c2cccc(c2)Br)/S1)O	0
ZINC05772469	c1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)CNc1cccc(c1)F	0
ZINC05772556	c1ccc(cc1)C#Cc1ccc2c(c1)c1ccccc1s2	1
ZINC05774088	c1ccc(cc1)N(c1ccccc1)C(=O)NC(CO)(CO)CO	0
ZINC05782895	CC1=C([C@@H](NC(=O)N1)c1cccc(c1)Br)C(=O)c1ccccc1	0
ZINC05785899	COCCCn1c(=O)c2ccc(cc2nc1SCc1ccccc1)Cl	0
ZINC05791996	CCC(CC)(C#C)OCCC#N	0
ZINC05793185	CCCC[C@H]1C[C@@H](N=C(O1)c1ccc(cc1)C)CCc1ccccc1	0
ZINC05794287	CCN(CC#CC1(CCCCC1)OC(=O)C)c1ccccc1	0
ZINC05794295	CCN(CC#CC[C@@H](C)OC(=O)C)c1ccccc1	0
ZINC05794298	CCN(CC#CC[C@H](C)OC(=O)C)c1ccccc1	0
ZINC05794306	CCN(CC#C[C@@](C)(C(=C)C)OC(=O)C)c1ccccc1	0
ZINC05794310	CCN(CC#C[C@](C)(C(=C)C)O)c1ccccc1	1
ZINC05794491	CCN(CC)CC#C[C@@H](C)OCCC#N	0
ZINC05794496	CCN(CC)CC#C[C@@](C)(C(C)(C)C)OCCC#N	0
ZINC05794498	CCN(CC)CC#C[C@@](C)(C(C)C)OCCC#N	0
ZINC05794501	CC[NH+](CC)CC#C[C@@](C)(c1ccccc1)OCCC#N	0
ZINC05794504	CCN(CC)CC#C[C@](C)(C(=C)C)OCCC#N	0
ZINC05794511	CC[NH+](CC)CC#C[C@](C)(c1ccccc1)OCCC#N	0
ZINC05799035	C#CCc1c(ccn(c1=O)Cc1ccc2c(c1)OCO2)[O-]	1
ZINC05799676	CCOc1ccc2c(c1)[nH]c(n2)SCc1ccc(cc1)C(C)(C)C	0
ZINC05799952	c1ccc(cc1)C[C@H]1CCC[C@H]2N(CC[N@H+]12)c1ccccc1	1
ZINC05805913	C[C@@H](C(=O)OCC(=O)N1CCc2c1cccc2)Sc1ccccc1	0
ZINC05807622	CC[NH+](CC)CCO[C@](C)(CC(C)C)C#C	0
ZINC05815864	Cc1ccccc1OCCCC(=O)Nc1cc(c(cc1OC)Cl)C	0
ZINC05817300	CC(C)C[NH2+]Cc1ccccc1OC	0
ZINC05824138	CN(C)NC1=C(C=NN(C1)c1ccccc1)[N+](=O)[O-]	1
ZINC05826398	C#CCOc1ccccc1/C=C/1\C(=O)OC(=N1)c1ccccc1	0
ZINC05826399	C#CCS(=O)(=O)c1ccc2ccccc2c1	1
ZINC05826411	C#CCOc1ccc(cc1Br)[C@@H]1NN=C(S1)c1ccccc1	1
ZINC05826940	C#Cc1ccc(cc1)[C@]12OC[C@](CO1)(CO2)c1ccccc1F	0
ZINC05834039	CC(C)OC(=O)CN1C(=O)/C(=C\C=C\c2ccccc2)/SC1=S	0
ZINC05834056	CC/C(=N\NC(=S)NCCOC)/Cc1ccccc1	0
ZINC05842628	CC[NH+](CC)[C@@H]1[C@H](NC1=O)C#C	1
ZINC05859041	CCOCCOCCOc1ccccc1	0
ZINC05868221	CCNC(=O)/C(=C/C1=Cc2ccccc2O[C@H]1C)/C#N	0
ZINC05873214	C[C@H](C(=O)N)OC(=O)[C@H](C)Sc1ccc(cc1)Cl	0
ZINC05892780	CCCOc1ccc(cc1)/C=N/n1c(nnc1[S-])c1ccccc1	1
ZINC05900108	c1ccc(cc1)CCNC(=O)COC(=O)c1ccc(o1)Br	0
ZINC05901562	c1ccc(cc1)[C@@H](C(=O)Nc1cccc(c1)Cl)Cl	0
ZINC05902886	c1ccc(cc1)c1ccc(cc1)c1c(cn(n1)CCC#N)/C=N/O	1
ZINC05905172	CC(C)/C(=N/NC(=O)c1ccc2c(c1)OCO2)/c1ccccc1	0
ZINC05905331	CCO[C@H]1OC[P@@](=S)(CO1)c1ccccc1	0
ZINC05908765	C#C[C@@](CCCC[C@](C#C)(c1ccccc1)O)(c1ccccc1)O	1
ZINC05908774	C#C[C@](CCCC[C@@](C#C)(c1ccccc1)O)(c1ccccc1)O	1
ZINC05909093	CC[C@@H](C#CC[NH+](CC)CC)OCCC#N	0
ZINC05909177	C/C(=C\C(=O)Nc1ccccc1c1ccccc1)/c1ccccc1	0
ZINC05909688	CC[C@@](C)(C#CBr)OCCC#N	0
ZINC05909696	CC[C@@](C)(C#CC[NH+](CC)CC)OCCC#N	0
ZINC05909878	CC[C@H](C#CC[NH+]1CCCC1)OCCC#N	0
ZINC05910506	CC[C@](C)(C#CBr)OCCC#N	0
ZINC05910834	COc1ccc(cc1)Cn1c(nnc1[S-])c1cc2ccccc2o1	0
ZINC05915053	COCC#CC[NH+]1CCCCC1	0
ZINC05920098	C[C@@H]1C[C@]([C@@H](C[NH2+]1)C)(C#C)OC(=O)c1ccccc1	0
ZINC05920164	C[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)OCCC#N	0
ZINC05920166	C[C@@](C#CC[NH+]1CCCCC1)(c1ccccc1)OCCC#N	0
ZINC05920348	C[C@H](C#CC[NH+]1CCCC1)OCCC#N	0
ZINC05920353	C[C@H](C#CC[NH+]1CCCCC1)OCCC#N	0
ZINC05920892	C[C@H]1C[C@]([C@@H](C[NH2+]1)C)(C#C)OC(=O)c1ccccc1	0
ZINC05920943	C[C@](C#CC[NH+]1CCCC1)(c1ccccc1)OCCC#N	0
ZINC05920944	C[C@](C#CC[NH+]1CCCCC1)(c1ccccc1)OCCC#N	0
ZINC05924987	Cc1c(sc(n1)NS(=O)(=O)c1ccccc1)C	1
ZINC05928303	Cc1ccc(cc1)C#C[C@@H](C#Cc1ccccc1)O	1
ZINC05928307	Cc1ccc(cc1)C#C[C@H](C#Cc1ccccc1)O	1
ZINC05929132	Cc1ccc(cc1)OCC(=O)NNC(=O)COc1ccc(cc1)Br	0
ZINC05932140	Cc1cc[nH+]c(c1)Nc1nc2ccc(cc2c(n1)c1ccccc1)Cl	1
ZINC05933819	c1ccc(cc1)N1C(=O)[C@@H](N=C1S)CC(=O)[O-]	0
ZINC05938571	c1ccc(cc1)Cn1c(nnc1S[C@H]1CCCCC1=O)C1CC1	0
ZINC05943342	Cn1c(=O)nc(c(n1)c1ccccc1)c1ccccc1	1
ZINC05946267	c1ccc(cc1)/C=C/[C@](C#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC05946320	c1ccc(cc1)C#C/C(=N\c1ccc(cc1)[N+](=O)[O-])/c1ccccc1	1
ZINC05948044	c1ccc(cc1)c1ccc(cc1)C[C@H](c1ccccc1)O	1
ZINC05953306	CCOC(C#CC(=C)C)OCC	0
ZINC05953356	CCO[C@H](C#CC(=C)C)[C@@H](C(=O)C)C(=O)OCC	0
ZINC05953435	CCOc1cc(cc(c1OCC=C)Br)C#N	0
ZINC05955147	CC[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CCCC[C@H]31	1
ZINC05955541	Cc1c(ccc2c1oc(c(c2=O)c1ccc2c(c1)OCCO2)C)O	0
ZINC05955966	CN1CCS/C/1=C\C=C/1\C(=O)N(C(=S)S1)Cc1ccccc1	0
ZINC05965730	Cc1cc(c(n1CCOC)C)/C=N/Nc1cccc(c1)[N+](=O)[O-]	0
ZINC05966873	C[N@@H+]1CCc2cc(c(cc2[C@H](C1)c1ccccc1)O)I	1
ZINC05967087	CN1C[C@H]2CC[C@@H](C1)N2C(=O)/C=C/c1ccccc1	0
ZINC05971758	c1ccc(cc1)c1csc(n1)SCc1coc(n1)c1cccs1	1
ZINC05981727	COCCn1c(n[nH]c1=S)Cc1ccccc1	0
ZINC05997881	COCCO[P@](=O)(OC)SCC#C	0
ZINC06007599	C[C@@H](c1ccccc1)[NH2+]C[C@@H](COc1ccccc1[N+](=O)[O-])O	1
ZINC06022611	CC(=O)O[C@@]1(C[C@H]2CC[C@@]1(C2(C)C)C)C#Cc1ccccc1	0
ZINC06022625	CC(=O)O[C@]1(C[C@H]2CC[C@@]1(C2(C)C)C)C#Cc1ccccc1	0
ZINC06035971	C[C@H](C(=O)OCC#C)Oc1ccc(cc1)Oc1c(cc(cn1)Cl)Cl	0
ZINC06067929	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@H]2O)CC=C1[C@@]3(CC[C@@H](C1)O)C	0
ZINC06069370	Cc1c2ccccc2c(c2c1c1ccccc1[C@H]([C@@H]2O)OC)C	0
ZINC06070967	Cc1ccc(cc1)O[C@H]1CCCCO1	0
ZINC06083028	CCOc1ccccc1OCC(=O)Nc1[nH]c2ccccc2n1	0
ZINC06083106	CCC(CC)(C#C)NC(=O)Cc1ccc(cc1)c1ccccc1	1
ZINC06087973	C#CCO[C@@H]1[C@@H](CCO1)Cl	0
ZINC06095775	c1ccc(cc1)C(=O)NCC#CC[NH+]1CCCCC1	1
ZINC06096031	c1ccc(cc1)C1=CC[N@@H+](CC1)C1CC1	1
ZINC06116014	c1ccc(cc1)O[C@@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC06123923	C[C@H](C(=O)Nc1nc(cs1)c1ccccc1)Sc1ccc(cc1)Cl	0
ZINC06160135	CCCc1nc2ccccc2n1Cc1csc(n1)c1ccccc1	1
ZINC06182670	COc1ccccc1[C@](c1ccccc1)(C1CCC1)O	1
ZINC06183090	C[C@@H](n1cccc1c1ccccc1)OCC#C	0
ZINC06183091	C[C@@H](n1cccc1c1ccco1)OCC#C	0
ZINC06183616	C[C@H](n1cccc1c1ccccc1)OCC#C	0
ZINC06185608	C1CC[NH+](CC1)CC#CC#CC[NH+]1CCCCC1	1
ZINC06186013	CC#C[C@@H](c1ccccc1)[NH+](Cc1ccccc1)Cc1ccccc1	1
ZINC06186014	CC#C[C@H](c1ccccc1)[NH+](Cc1ccccc1)Cc1ccccc1	1
ZINC06186787	CC(C)(C)OC(=O)N1CCC[C@@H]1C#Cc1ccccc1	0
ZINC06186788	CC(C)(C)OC(=O)N1CCC[C@H]1C#Cc1ccccc1	0
ZINC06187078	CCCCOc1ccc(cc1)N/C=C(\C#N)/c1[nH]c2ccccc2n1	0
ZINC06187346	CC[C@@H]1CCc2c(sc3c2c(=O)n(c(=S)[nH]3)c2ccccc2)C1	1
ZINC06192509	C=CCNC(=O)c1ccccc1[N-]S(=O)(=O)c1ccccc1	0
ZINC06199599	Cc1ccc(cn1)C(=O)N/N=C/1\c2cc(ccc2N(C1=O)CC#C)Br	1
ZINC06209393	COCCOC(=O)/C(=C/c1ccc2ccccc2c1)/C#N	0
ZINC06209506	C#CCOc1ccccc1/C=C(\C#N)/C(=O)NCc1ccco1	1
ZINC06214833	Cc1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC06227467	c1ccc(cc1)C#CC[NH2+]CCO	1
ZINC06229395	CCN(Cc1ccncc1)S(=O)(=O)c1cc(ccc1Cl)Cl	0
ZINC06240275	c1ccc(cc1)C[C@](C#CC[NH+]1CCCC1)(c1ccccc1)O	1
ZINC06240461	c1ccc(cc1)Cn1cc(cn1)NC(=O)c1c(c2ccccc2s1)Cl	0
ZINC06242163	c1ccc(cc1)[C@H]1OCCCS1	0
ZINC06242247	c1ccc(cc1)[C@](/C=C/c1cccs1)(C#CC[NH+]1CCCC1)O	1
ZINC06242252	c1ccc(cc1)[C@](C#CC[NH+]1CCCC1)(c1ccc(cc1)Br)O	1
ZINC06242907	CC[C@@H](C#Cc1ccccc1)Nc1ccccc1	1
ZINC06243256	CC[C@H](C#Cc1ccccc1)Nc1ccccc1	1
ZINC06243349	c1cc2c(cc1/C=N/c1[nH]nc([nH+]1)N)OCO2	0
ZINC06252346	c1ccc(cc1)NC(=O)O/N=C/1\[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC06268426	Cc1ccccc1NC(=S)N(C)Cc1ccc(nc1)Cl	0
ZINC06271052	Cc1cc(ccc1[N+](=O)[O-])C(=O)NC1CC1	0
ZINC06276623	c1cc(cnc1)NC(=O)c1ccn(n1)COc1ccc(cc1Cl)Cl	0
ZINC06279971	c1ccc(cc1)C(=O)CCC(=O)NC1CC1	0
ZINC06292454	C#CCSc1nnc(o1)Cc1ccccc1	1
ZINC06296218	COc1ccc(cc1)N1CCN(CC1)C(=O)C#Cc1ccccc1	1
ZINC06300445	C#CCN1C(=O)/C(=C\c2cc(c(c(c2)Br)[O-])[N+](=O)[O-])/SC1=O	1
ZINC06300589	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)/C=C/c1cccs1)F)F	1
ZINC06300599	C#Cc1cccc(c1)NC(=O)CCCOc1ccc(cc1Cl)Cl	1
ZINC06300624	C#Cn1c2ccccc2nn1	1
ZINC06300715	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)Cc1ccccc1)F)F	1
ZINC06301138	C#CCn1c2c(cccc2s/c/1=N\C(=O)CCOc1ccccc1)F	1
ZINC06301574	C#CCn1c2c(cccc2s/c/1=N/C(=O)c1ccco1)F	1
ZINC06302046	C#CCn1c2ccc(cc2s/c/1=N\C(=O)CCSc1ccccc1)F	1
ZINC06302289	C#CCn1c2ccc(cc2s/c/1=N\C(=O)COc1ccccc1)Cl	1
ZINC06303144	C#CCn1c2ccc(cc2s/c/1=N\C(=O)c1cccs1)Cl	1
ZINC06303851	CC#C[C@H](c1ccccc1)[NH+]1CCOCC1	0
ZINC06305361	CC(=O)Nc1ccc2c(c1)s/c(=N/C(=O)c1ccc(s1)Cl)/n2CC#C	1
ZINC06305605	CC(=O)OCC#CCSc1ncnn1c1ccccc1	0
ZINC06305941	CC(C)(C)C(=O)OCC#CCSc1ncnn1c1ccccc1	0
ZINC06306247	CC(C)COC(=O)/C(=C\c1ccco1)/NC(=O)/C=C/c1ccccc1	0
ZINC06307071	CC(C)[C@@H]1N(CCN1S(=O)(=O)c1ccccc1)C(=O)c1ccccc1	0
ZINC06310135	COc1cc(ccc1OC(=O)CCc1ccccc1)C#N	0
ZINC06310640	CCCCO/C=C/C#C[C@@]1(C[C@@H](C)[N@@H+](C[C@@H]1C)C)O	0
ZINC06310678	CCCCOC(=O)/C(=C\c1ccccc1)/NC(=O)c1ccc(o1)Br	0
ZINC06310993	CCCNC(=O)CSCc1ccccc1	0
ZINC06317598	CC#CCN([C@@H](CC=C)c1ccc(o1)C)C(=O)Oc1ccccc1	1
ZINC06317603	CC#CCN([C@H](CC=C)c1ccc(o1)C)C(=O)Oc1ccccc1	1
ZINC06318082	CC(=O)OCC#CCOc1ccccc1C(=O)Nc1ccccc1	0
ZINC06318781	Cc1ccccc1CN(Cc1ccccc1)C(=S)NCCOC	0
ZINC06320603	CCCCC[NH2+]Cc1cccc(c1)OCc1ccccc1	1
ZINC06327252	CCOC(=O)Cn1c2ccccc2s/c/1=N\C(=O)C1CCCCC1	0
ZINC06327906	CCOC(=O)c1ccc2c(c1)s/c(=N\C(=O)c1ccco1)/n2CC#C	0
ZINC06331499	c1cc(cc(c1)O)/C=N/NC(=O)C(=O)N	0
ZINC06333113	COCCNC(=S)Nc1cc(cc(c1)OC)OC	0
ZINC06334672	Cc1cccc(c1)NC(=S)N1CCN(CC1)S(=O)(=O)c1ccccc1	1
ZINC06346496	c1ccc(cc1)OCc1ccccc1C(=O)OCC(=O)N	0
ZINC06349897	CCOC(=O)N(CC#CC)[C@@H](CC=C)c1ccccc1	0
ZINC06350764	CCO[C@@H]1C=C/C(=C\C#Cc2ccccc2)/O1	0
ZINC06355966	CC[C@@H](c1ccccc1)OC[C@H](CN1CCc2ccccc2C1)O	0
ZINC06358679	CC(C)[C@@](C)(C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC06360337	C#CCSc1[nH]c2c(n1)c(=O)[nH]cn2	1
ZINC06373237	CCOC(=O)/C(=C\Nc1ccc(cc1)S(=O)(=O)[N-]c1nccs1)/C#N	0
ZINC06373375	C#CCOC[C@H](C[NH+]1CCN(CC1)c1ccc(cc1)F)O	0
ZINC06392338	CCOC(=O)/C(=C(/c1ccccc1)\c1cccnc1)/C#C	0
ZINC06396083	Cc1ccccc1CN(Cc1cccnc1)C(=O)Nc1ccccc1	0
ZINC06401412	CCOC(=O)/C(=C(/c1ccccc1)\c1ccc(cc1)OC)/C#C	0
ZINC06401415	CCOC(=O)/C(=C(/c1ccccc1)\c1ccc(cc1)[N+](=O)[O-])/C#C	0
ZINC06408226	CSC(=[NH2+])N/N=C/c1ccc(cc1)c1ccccc1	1
ZINC06413263	COC(=O)c1ccc2c(c1)s/c(=N/C(=O)c1ccccc1)/n2CC#C	0
ZINC06413921	c1cc(cc(c1)C(=O)Nc1cc[nH]n1)Cn1cc(cn1)[N+](=O)[O-]	0
ZINC06414799	CS(=O)(=O)c1ccc2c(c1)s/c(=N/C(=O)c1ccco1)/n2CC#C	1
ZINC06420482	C[C@@H]1CCc2c(sc3c2c(=O)n(c(=S)[nH]3)C[C@@H]2CCCO2)C1	0
ZINC06421700	Cc1ccc2c(c1)s/c(=N\C(=O)CCOc1ccccc1)/n2CC#C	1
ZINC06421979	Cc1ccc2c(c1)s/c(=N\C(=O)c1ccccc1)/n2CC#C	1
ZINC06425521	C[C@@H](C#C)OC[C@H]1CNC(=S)O1	0
ZINC06432575	CCN(CC)CC#CC[C@H](c1ccccc1)c1ccccc1C	1
ZINC06436892	Cc1cccc(c1C)NC(=O)CSc1ccc2c(c1)OCCCO2	0
ZINC06440284	c1ccc(cc1)/C=C(\C=N\Nc1ccccc1Cl)/Br	1
ZINC06441053	COC(=O)c1ccc2c(c1)sc(n2)NC(=O)CCc1ccccc1	0
ZINC06456675	C=CCn1c([O-])c2c(cc(s2)c2ccccc2)nc1=S	1
ZINC06456687	C=CCn1c(nnc1[S-])c1cccc(c1)S(=O)(=O)N1CCOCC1	0
ZINC06460267	c1ccc(cc1)COC(=O)CNC(=O)c1cc(cnc1)Br	0
ZINC06474551	c1ccc(cc1)C#Cc1cc[n+](cc1)[O-]	1
ZINC06474701	c1ccc(cc1)C(C#CC(F)(F)F)(c1ccccc1)O	1
ZINC06474756	c1ccc(cc1)C/C(=N\O)/c1ccc(cc1O)OCc1ccccc1	1
ZINC06475188	c1ccc(cc1)COC[C@@H](CCl)Oc1nc2ccccc2s1	0
ZINC06478693	Cc1ccc(cc1)/C=C\1/C(=O)N(C(=S)N1CC(=O)OC)C	0
ZINC06480088	Cc1ccc(cc1)[C@@H](C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC06480101	Cc1ccc(cc1)[C@H](C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC06480125	Cn1cnnc1SCC#CCOC(=O)c1ccccc1	0
ZINC06480455	Cc1ccc(cc1Cl)NC(=S)N(CCOC)Cc1ccccc1	0
ZINC06484318	COc1ccc(cc1)CSC1=NC=NC2=NC=N[C@@H]12	0
ZINC06495849	c1ccc(cc1)C(=O)OCC#CCSc1ncnn1c1ccccc1	0
ZINC06507068	CN(CC#C)Cc1ccccc1	1
ZINC06509278	CCOC(=O)CSCC(=O)Nc1ccccc1Sc1ccccc1	0
ZINC06510205	COC(=O)c1ccc(cc1)CSCC(=O)Nc1ccc2c(c1)CCC2	0
ZINC06510309	CC(C)(C)C(=O)/C(=C/c1ccccc1OCc1ccccc1)/C#N	0
ZINC06510789	Cc1ccc2c(c1)c(cc(n2)c1ccccc1)C(=O)NCCOC	0
ZINC06514505	c1ccc(cc1)C#CC(=S)Nc1ccccc1	1
ZINC06514510	c1ccc(cc1)C#CCOC[C@@H](CCl)O	0
ZINC06525408	C[C@H](c1ccccc1)n1c(nnc1S)COC	0
ZINC06530016	c1ccc(cc1)S(=O)(=O)NN/C=N\O	1
ZINC06533488	CC(C)OC[C@@H](CCc1n[nH]c(=S)n1c1ccccc1)O	0
ZINC06546299	C[N@H+](CCO)CC#CCC(c1ccccc1)(c1ccccc1)O	1
ZINC06546316	C[N@H+](CCO)CC#CC[C@@](c1ccccc1)(C1CCCC1)O	1
ZINC06546332	C[N@@H+](CCO)CC#CC[C@](c1ccccc1)(C1CCCC1)O	1
ZINC06552471	Cc1c(c(=O)n(n1C)c1ccccc1)NC(=O)C[NH2+]CCOC	0
ZINC06553251	COc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)N1CCCCC1	0
ZINC06560977	CCOc1cc(ccc1OCC#C)C[NH2+]Cc1ccc(cc1)C	1
ZINC06575156	c1ccc(cc1)CS/C(=N/c1ccc(c(c1)F)F)/S	1
ZINC06580863	COc1cc(ccc1OCC#N)/C=C/C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC06590193	C#CCNS(=O)(=O)c1cccc(c1)C(=O)OCc1ccc(cc1)C#N	0
ZINC06591253	CC1(OC[C@H]([C@H](O1)c1ccccc1)[NH2+]C)C	0
ZINC06594908	c1ccc(cc1)C#CC[N@H+]1CCCc2ccccc2C1	1
ZINC06596199	c1ccc(cc1)C1([C@@H](O1)n1c2ccccc2nn1)c1ccccc1	0
ZINC06600496	C#CCOc1ccccc1C[NH2+][C@@H]1CC[N@H+](CC1)Cc1ccccc1	1
ZINC06603634	CC[C@H](C(=O)Nc1nc2ccc(cc2s1)[N+](=O)[O-])Oc1ccccc1	0
ZINC06606209	c1ccc(cc1)Cn1c(nnc1SC[C@@H]1CCCCO1)c1ccco1	0
ZINC06606642	CCN(Cc1ccccc1)C(=O)[C@H](C)Sc1nc([nH]n1)N	0
ZINC06624519	CC(C)(C#C[C@H]1c2c(cc3c(c2OC)OCO3)CC[N@H+]1C)O	1
ZINC06625000	C#CCSc1nc2ccccc2n1S(=O)(=O)c1ccccc1	1
ZINC06625052	CC#CCSc1nc2ccccc2n1S(=O)(=O)c1ccccc1	1
ZINC06639962	Cc1ccc(cc1)NC(=O)[C@@H](c1ccccc1)OC(=O)[C@@H]1C[C@@H]1C	0
ZINC06640637	C[C@@H](C(=O)Nc1ccc(cc1)C(F)(F)F)OC(=O)C1CCCC1	0
ZINC06644168	c1ccc(cc1)NC(=S)N(Cc1ccccn1)C[C@H]1CCCO1	0
ZINC06644687	C#CCOc1ccc(cc1)OCc1ccccc1	1
ZINC06646554	COc1ccc(cc1)CNS(=O)(=O)c1cccc(c1)C#N	0
ZINC06648837	CCC[C@H](C)[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)c1ccccc1	1
ZINC06651080	COc1cccc(c1)Nc1nnc(s1)SCCOc1ccccc1F	0
ZINC06659254	C[C@]1(CCCC(O1)(C)C)C#CCN(C)c1ccccc1	0
ZINC06659255	C[C@@]1(CCCC(O1)(C)C)C#CCN(C)c1ccccc1	0
ZINC06659398	CC1(CCC[C@@](O1)(C)C#CC[NH+]1CCN(CC1)c1ccccc1)C	0
ZINC06659399	CC1(CCC[C@](O1)(C)C#CC[NH+]1CCN(CC1)c1ccccc1)C	0
ZINC06659403	CC(C)[NH+](CC#C[C@@](C)(c1cccnc1)O)C(C)C	1
ZINC06661286	c1cc(ccc1NC(=O)/C(=C/N1CC[C@@H](CC1)C(=O)N)/C#N)F	0
ZINC06662337	c1ccc(cc1)n1c2c(cn1)c(=O)n(cn2)C1CCCCC1	1
ZINC06665501	COc1ccc(cc1OC)NC(=O)C#Cc1ccccc1	1
ZINC06668112	C[C@H]1CC[N@@H+](CC1)CC#C[C@@]1(CCCC(O1)(C)C)C	0
ZINC06668116	CC1(CCC[C@@](O1)(C)C#CC[NH+]1CCOCC1)C	0
ZINC06668117	CC1(CCC[C@](O1)(C)C#CC[NH+]1CCOCC1)C	0
ZINC06668124	CC[NH+](CC)CC#C[C@@]1(CCCC(O1)(C)C)C	0
ZINC06668261	c1cc(ccc1[C@@H]1c2ccsc2[C@@H]2CCCC[C@@H]2O1)[N+](=O)[O-]	0
ZINC06668458	Cn1c2c(cc(nn2)C#Cc2ccccc2)c(=O)n(c1=O)C	1
ZINC06668838	C[C@@H]1CCCC[N@H+]1CC#C[C@@]1(CCCC(O1)(C)C)C	0
ZINC06668839	C[C@H]1CCCC[N@@H+]1CC#C[C@@]1(CCCC(O1)(C)C)C	0
ZINC06668851	CC1(CCC[C@@](O1)(C)C#CC[N@H+](C)CCO)C	0
ZINC06669671	c1ccc(cc1)N1C(=O)CCC(=N1)C(=O)N1CCc2ccccc2C1	0
ZINC06678825	Cc1c2c([nH]n1)NC(=O)[C@H](S[C@H]2c1ccc(c(c1)OC)OCC#C)C	1
ZINC06679782	Cc1c(cc(s1)C(=O)Oc1ccccc1)S(=O)(=O)N1CCOCC1	0
ZINC06681522	CNC(=O)c1cc(cs1)S(=O)(=O)N1CCC(CC1)Cc1ccccc1	0
ZINC06690593	CC(C)N(Cc1[nH+]ccn1Cc1ccccc1)C(=O)C1CCC1	0
ZINC06691750	C/C=N/N=C\1/NC(=O)[C@H](S1)CC(=O)Nc1ccccc1	0
ZINC06694525	c1cc(cc(c1)[N+](=O)[O-])C(=O)CSc1[n-]c2ccc(cc2n1)[N+](=O)[O-]	0
ZINC06696832	COCC(=O)N(Cc1[nH+]ccn1Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC06697521	C[C@@H](c1ccccc1)NC(=O)OC(C)(C)C	0
ZINC06697899	COCCNS(=O)(=O)c1cccc(c1)S(=O)(=O)C	0
ZINC06698698	COC(=O)c1c(ccs1)NC(=O)C#Cc1ccccc1	0
ZINC06698872	C[C@H](c1ccccc1)NC(=O)C[N@@H+]1CCN(CC1)C(=O)[C@@H]1CCCO1	0
ZINC06699892	Cc1c(sc(c1C#N)NC(=O)C#Cc1ccccc1)C	1
ZINC06701693	CS(=O)(=O)N1CCC[C@@H](C1)C(=O)Nc1cccc(c1)Cl	0
ZINC06702262	Cc1ccc(cc1)c1nc(on1)[C@@H](C)NS(=O)(=O)c1ccc(cc1)C	0
ZINC06702452	CCOC(=O)C1CCN(CC1)S(=O)(=O)c1cc(c(cc1Br)C)C	0
ZINC06725710	CCOC(=O)c1ccccc1NC(=O)C#Cc1ccccc1	0
ZINC06726413	c1ccc(cc1)C#CC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC06726706	COc1ccc(cc1OC)CCNC(=O)C#Cc1ccccc1	1
ZINC06726910	COC(=O)c1ccccc1NC(=O)C#Cc1ccccc1	0
ZINC06727094	Cc1c(c(sc1C(=O)N(C)C)NC(=O)C#Cc1ccccc1)C#N	1
ZINC06729107	COC(=O)c1ccc(c(c1)NC(=O)C#Cc1ccccc1)C(=O)OC	0
ZINC06730843	COc1ccc(cc1NC(=O)C#Cc1ccccc1)Cl	1
ZINC06738504	C[C@@H](COC)NC(=O)[C@@H]1CC(=NO1)c1ccccc1F	0
ZINC06742160	CCC(CC)(C#C)NC(=O)Nc1ccc(cc1)OCC	1
ZINC06742549	c1ccc(cc1)C#CC(=O)Nc1ccccc1Cl	1
ZINC06743002	C#CCNc1cc(nc2n1cnn2)c1ccccc1	1
ZINC06744551	C#CCC[C@@H]1CO1	0
ZINC06744606	C#CCOc1ccc(cc1)C(=O)NCc1ccccc1	1
ZINC06746137	CCn1c2ccccc2nc1SC[C@H](c1ccccc1)O	1
ZINC06746473	C#CCOc1ccc(cc1)C(=O)Nc1ccccc1	1
ZINC06746637	CCOC(=O)N1CCN(CC1)C(=O)c1ccc(cc1)OCC#C	0
ZINC06746656	c1ccn2c(c1)ncc(c2=O)NC(=O)NCc1ccco1	0
ZINC06746966	C[C@@H](c1ccccc1)NC(=O)c1ccc(cc1)OCC#C	1
ZINC06746968	C[C@H](c1ccccc1)NC(=O)c1ccc(cc1)OCC#C	1
ZINC06747048	CCc1ccccc1NC(=O)c1ccc(cc1)OCC#C	1
ZINC06751448	C[C@H](CCc1ccccc1)NC(=O)c1c2c([nH]n1)CCCC2	0
ZINC06757283	c1ccc(cc1)c1csc(n1)NC(=O)Cn1ccc2c1ccc(c2)Br	0
ZINC06759706	C#CCn1c2ccccc2c(=O)n(c1=O)C1CCCCC1	1
ZINC06762709	COc1ccccc1n1c(nnn1)SCC#C	1
ZINC06784756	CCOc1ccccc1NS(=O)(=O)c1c(nc2n(c1=O)c(cs2)C)C	0
ZINC06787619	c1ccc2c(c1)c(c[nH]2)C(=O)OCC(=O)Nc1ccc(cc1)F	0
ZINC06788085	Cc1ccc(cc1)C#Cc1ccco1	1
ZINC06795228	C[C@@]1(C[N@H+]([C@@H](C[C@@]1(C#Cc1ccccc1)O)c1ccccc1)C)O	1
ZINC06810808	c1ccc(c(c1)C(=O)N1C2=C(CCCC2)C(=O)NC21CCCCC2)Br	0
ZINC06819280	CC(=O)N1CCOc2c1cc(cc2)S(=O)(=O)Nc1cc(ccc1F)F	0
ZINC06820210	CC#CCS(=O)(=O)c1ccc2ccccc2c1	1
ZINC06820243	CC#CCSc1ccccc1	1
ZINC06820303	CC#CCSc1nnc(o1)c1ccccc1[N+](=O)[O-]	1
ZINC06823230	CNc1c2ccccc2oc(=O)c1NC(=O)Cc1ccccc1	0
ZINC06829409	c1ccc(cc1)C#Cc1cc2ccccc2o1	1
ZINC06829621	c1ccc(cc1)[C@@H](C#Cn1c2ccccc2nn1)O	1
ZINC06829651	c1ccc(cc1)[C@H](C#Cn1c2ccccc2nn1)O	1
ZINC06830074	CC[C@@]1([C@@H](O1)n1c2ccccc2nn1)c1ccccc1	0
ZINC06831742	c1ccc(cc1)c1c(sc(n1)N)CC(=O)N/N=C/c1ccc(cc1)F	0
ZINC06843273	CCNC(=S)N/N=C/c1ccc(c(c1)Br)OCC#C	1
ZINC06846659	Cn1cccc1C(=O)O[C@H](c1ccccc1)C(=O)N1CCOCC1	0
ZINC06847024	Cc1nnc(s1)S[C@H](c1ccccc1)C(=O)N1CCOCC1	0
ZINC06848364	c1cc(ccc1[C@H]1NS(=O)(=O)N=C2N1CCCCC2)OC(F)F	0
ZINC06850965	CCC1=C([C@@H](n2c(ncn2)N1)c1ccc(c(c1)OC)OC)C(=O)OC	0
ZINC06854797	C#CC[NH2+]CCc1ccccc1	1
ZINC06857327	CC(C)(C)CC(C)(C)[NH2+]CC#Cc1ccccc1	1
ZINC06860822	Cc1cccc(c1OCC(=O)NNC(=O)Nc1ccccc1)C	0
ZINC06866123	Cc1ccccc1NC(=O)CSc1nncn1c1ccc(cc1)OC	0
ZINC06872164	CC(C)(C)c1ccc(cc1)C(=O)COC(=O)/C=C/c1ccc(cc1)O	0
ZINC06882467	CC(C)(C)[NH2+]CC#Cc1ccccc1	1
ZINC06884829	c1ccc(cc1)C#Cc1ccccc1[N+](=O)[O-]	1
ZINC06884901	c1ccc(cc1)C(=O)NNC(=O)c1ccc(o1)c1cc(ccc1Cl)Cl	0
ZINC06885290	c1ccc(cc1)C[n+]1ccc2c(c1)cccc2O	1
ZINC06886906	CSc1ccc(cc1)/C=C/C(=O)OCC(=O)c1c[nH]c2c1cccc2	0
ZINC06932838	C[C@H]1C[C@]2([C@@H](CC[C@@]2(C#C)O)[C@@H]2[C@@H]1c1ccc(cc1CC2)OC)C	1
ZINC06933254	Cc1c(c([nH]c1C(=O)O[C@H](C)C(=O)c1ccccc1)C)C(=O)C	0
ZINC06933531	Cc1c(cccc1Cl)NC(=O)/C=C(/NNC(=O)c1ccccc1)\C	0
ZINC06938577	Cc1ccc(cc1Cl)[N-]S(=O)(=O)c1cc2c(cc1C)[nH]c(=O)c(=O)[nH]2	0
ZINC06941153	CCOC(=O)C[C@@H](C)Sc1nnc(o1)c1cccc(c1)C	0
ZINC06941663	CCOC(=O)[C@@H](c1ccccc1)Sc1ccc(cc1)C(C)(C)C	0
ZINC06941763	CCOC(=O)[C@H](c1ccccc1)S(=O)(=O)c1ccccc1	0
ZINC06943382	C#CCOc1ccc(cc1Br)/C=N/NC(=O)[C@@H](c1ccccc1)O	1
ZINC06943399	C#CCOc1ccc(cc1Br)/C=N/NC(=O)[C@H](c1ccccc1)O	1
ZINC06943417	C#CCOc1ccc(cc1Br)/C=N/NC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC06943452	C#CCOc1ccc(cc1Br)/C=N/NC(=O)c1ccccc1	1
ZINC06943551	C#CCSc1nnc(n1c1ccccc1)c1cccc(c1)F	1
ZINC06946391	CC(=O)c1ccc(cc1)NC(=O)c1ccc(nc1OC)OC	0
ZINC06962457	C[C@H]1CCc2c(sc(n2)/C(=C/c2ccco2)/C#N)C1	0
ZINC06964399	Cc1cc2ccccc2n1CC(=O)NC[C@H]1CCCO1	0
ZINC06983531	CCC[C@@H](c1ccccc1)C(=O)NNC(=O)COc1ccc(cc1)F	0
ZINC07005404	c1cc(c(cc1F)OCc1cc(cc2c1OCOC2)Cl)[N+](=O)[O-]	0
ZINC07010862	C[C@]12CC[C@](C1(C)C)(C(=O)C2=O)C(=O)NNC(=O)c1ccccc1	0
ZINC07028207	C#CCNC(=O)COC(=O)c1c2ccccc2c(=O)[nH]n1	0
ZINC07056725	c1ccc(c(c1)[N-]S(=O)(=O)c1cccc(c1)Cl)[NH+]1CCCCC1	0
ZINC07058229	COc1ccc(cc1OC)C(=O)/C=C/c1cc(ccc1F)Br	0
ZINC07084341	c1cc(ccc1c1csc2c1c(=O)n(cn2)C[C@H]1CCCO1)Cl	0
ZINC07111472	C[C@@H](C(=O)N(C)C)Sc1nn(c(=S)s1)c1ccccc1	0
ZINC07115423	CCC(CC)(C#C)NC(=O)C[NH+]1CCN(CC1)c1ccccc1	1
ZINC07121202	CC(C)[C@@H](c1cccs1)NC(=O)c1cccc(c1)NC(=O)N	0
ZINC07131061	Cc1ccc(cc1S(=O)(=O)NCc1ccccc1)C(=O)NCC=C	0
ZINC07136641	c1ccc(cc1)n1c(nnn1)SC[C@H](COCc1ccccc1F)O	0
ZINC07151506	CSc1nnc(s1)S[C@@H](c1ccccc1)C(=O)NC1CC1	0
ZINC07157303	C[C@H](c1ccccc1)NC(=O)/C(=C/c1ccccc1OCC#C)/C#N	1
ZINC07159199	C#CCOc1ccccc1/C=C(\C#N)/C(=O)Nc1ccccc1Cl	1
ZINC07159395	CC[n+]1c2ccccc2cc2c1cccc2	0
ZINC07216215	CC(=O)c1cccc(c1)S(=O)(=O)N(CCOC)Cc1ccccc1	0
ZINC07236642	Cc1c(cco1)c1nnc(n1C)S[C@H](C)C(=O)OC	0
ZINC07247924	C#CCNC(=O)CSc1nc2c(n1c1ccccc1)CCCC2	1
ZINC07252510	Cc1c(nc(nc1C)S[C@@H](C)C(=O)Nc1ccc(cc1)C(=O)C)C	0
ZINC07260438	C[C@@]12CC[C@@](C1(C)C)(C(=O)/C/2=N\Nc1ccccc1)C(=O)NCC=C	0
ZINC07261018	CCCCCC[NH2+]Cc1ccc(c(c1)OC)OCc1ccccc1	1
ZINC07261338	CCCCC[NH2+]Cc1cccc(c1)OCc1ccccc1Cl	0
ZINC07262004	CCCCSC#CC(F)F	1
ZINC07273522	C#CCNC(=O)CSc1nnc(n1C1CCCCC1)Cc1cccs1	1
ZINC07273910	C[C@@H](c1ccccc1)Nc1nc(cs1)c1ccc(c(c1)F)OC	1
ZINC07279760	C#CCNC(=O)Cn1nc(nn1)c1ccccc1	1
ZINC07280376	c1ccc(cc1)OCCOC(=O)c1ccc(cc1)n1cncn1	0
ZINC07288974	CCOc1ccc(cc1OC)/C=C/C(=O)OCC(=O)NCC#C	0
ZINC07310107	c1cc(sc1)CCNS(=O)(=O)c1ccc(c(c1F)F)F	0
ZINC07319152	C#CCNC(=O)CSc1nncn1c1cccc(c1)Cl	1
ZINC07329510	C#CCNC(=O)CSc1nnc(n1c1ccccc1)c1ccncc1	1
ZINC07335859	C#CCNC(=O)CSc1n[nH]c(=O)n1CCc1ccccc1	1
ZINC07345366	c1ccc(cc1)C(=O)NCCC(=O)NCc1ccc(cc1)F	0
ZINC07346667	Cc1nc2c(c(n1)SCc1ccc(cc1Cl)Cl)c(=O)n(c(=O)n2C)C	0
ZINC07348229	COCCCn1c(=O)[nH]nc1SCc1ccccc1	0
ZINC07348251	COCCCn1c(=O)[nH]nc1SCc1c(cccc1Cl)Cl	0
ZINC07349847	CCn1c2c(cc(cc2s/c/1=N\C(=O)c1ccc(cc1)N(C)C)F)F	0
ZINC07350426	Cc1ccc(cc1)C(=O)/N=c\1/n(c2c(cccc2s1)C)CC#C	1
ZINC07350536	COc1cccc2c1n(/c(=N/C(=O)/C=C/c1ccccc1)/s2)CC#C	1
ZINC07350614	CCOc1cccc2c1n(/c(=N/C(=O)C1CCCCC1)/s2)CC#C	1
ZINC07357744	C[C@@H](c1ccccc1)[NH2+]CC(=O)Nc1ccc(cc1)N1CCCC1	0
ZINC07373536	C#CCn1c2c(cccc2Cl)s/c/1=N\C(=O)Cc1ccccc1	1
ZINC07381878	c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1Cl)Br	1
ZINC07392933	CCN(c1ccc(cc1)F)C(=O)COc1ccc(cc1[N+](=O)[O-])C=O	0
ZINC07415564	C#CCNC(=O)COC(=O)c1csc(n1)NCc1ccccc1	0
ZINC07425445	C[C@@H](c1ccccc1)n1c2ccccc2nc1[C@H]1CCCO1	0
ZINC07445581	COC(=O)c1ccc(o1)CN1CCN(CC1)c1ncccn1	0
ZINC07459904	C[C@H]1CC[N@@H+](CC1)CC(=O)N[C@@H](C)c1ccc2c(c1)CCCC2	0
ZINC07480841	Cc1cc(nc(n1)SCC(=O)OCC(=O)NCC#C)C	0
ZINC07481410	C#CCNC(=O)COc1cc(ccc1Cl)Cl	1
ZINC07485118	C#CCNC(=O)COC(=O)[C@@H]1CCCN1S(=O)(=O)c1ccccc1F	0
ZINC07512225	COc1ccc2c(c1)s/c(=N\C(=O)c1ccc(cc1)SC)/n2CC#C	1
ZINC07522136	Cc1cccc(c1)NC(=S)Nn1cnnc1	0
ZINC07526308	COCCCNC(=S)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC07531859	Cc1c(c(n(n1)c1ccccc1)C)CC(=O)O[C@H](C)C(=O)N	0
ZINC07535232	C#CCNC(=O)COC(=O)Cn1c(=O)oc(n1)c1ccccc1	0
ZINC07538492	COc1ccc(cc1)C[NH2+]CC#Cc1ccccc1	1
ZINC07539211	Cc1c(cccc1Cl)c1ccc(o1)C[NH2+]C[C@@H](c1ccccc1)O	1
ZINC07542110	c1cc2c(cc1Cl)C[C@@H](CO2)C(=O)O[C@H]1CCCCC1=O	0
ZINC07548187	CC[C@H](c1nc2ccccc2n1CC=C)O	0
ZINC07548432	c1cc(cc(c1)[N+](=O)[O-])C(=O)OCc1cc(on1)c1cccs1	0
ZINC07549721	c1ccc(cc1)C(=O)OCc1cc(on1)c1cccs1	0
ZINC07580847	c1cc(cc(c1)Cl)NC(=O)COC(=O)c1ccc(cc1)OCC(=O)N	0
ZINC07589701	CN(CC(=O)NCc1ccc(cc1)F)c1ccccc1	0
ZINC07598357	CC[C@@H](C)[C@H](c1ccccc1)C(=O)Nc1ccc(cc1)NC(=O)C	0
ZINC07605874	C[C@@H](C(=O)NC(=O)N)OC(=O)[C@@H]1CC[C@H](CC1)C(C)(C)C	0
ZINC07610967	C/C(=N\NC(=O)c1ccccc1OCc1ccccc1)/c1cccs1	0
ZINC07636170	CCCc1cc(n2c(n1)c(cn2)c1ccccc1)NC[C@@H]1CCCO1	0
ZINC07649770	C[C@@H](C(=O)N/N=C/c1ccc[nH]1)Oc1ccc2ccccc2c1	0
ZINC07666535	CC(C)(C)/N=C(\N)/SCCOc1ccc(cc1)Cl	0
ZINC07667653	Cc1ccc(c(c1)S(=O)(=O)N[C@H]1CCS(=O)(=O)C1)OC	0
ZINC07699404	Cc1csc(=O)n1CC(=O)OCc1ccc(cc1)c1ccccc1	0
ZINC07700112	Cc1csc(=O)n1CC(=O)OCc1ccccc1Oc1ccccc1	0
ZINC07732008	Cc1c(c(no1)c1ccccc1)C(=O)OCC(=O)NCC#C	0
ZINC07740293	c1ccc(cc1)c1c(sc(n1)N1CCOCC1)C=C(C#N)C#N	0
ZINC07750125	Cc1cc(ccc1NC(=O)[C@@H](C)SCC(=O)Nc1ccc(cc1)F)F	0
ZINC07758573	CCOCCSc1nnc(s1)Nc1ccc(cc1)C	0
ZINC07760163	C[N+](C)(CC(=O)Nc1ccc(cc1)Oc1ccccc1)C1CCCC1	0
ZINC07780940	CC(C)NC1=[NH+]N=C([C@@H](S1)c1ccccc1)c1c[nH]c2c1cccc2	1
ZINC07781266	CCC(CC)(C#C)NC(=O)Cn1cnc2c3ccccc3oc2c1=O	1
ZINC07783683	Cc1nc(cs1)CC(=O)O[C@H](c1ccccc1)C(=O)NC(=O)NC	0
ZINC07794768	CC(=O)N[C@H](CC(=O)Oc1cc(ccc1Cl)Cl)c1ccccc1	0
ZINC07805381	c1cc(ccc1F)S(=O)(=O)N1CCN(CC1)C(=O)[C@@H]1CCCO1	0
ZINC07823042	Cc1ccc(c(c1)CSc1nc2nc(cc(n2n1)C)C)OC	0
ZINC07843684	COCCNc1nc(cs1)c1ccc(cc1OC)OC	0
ZINC07849273	Cc1ccccc1NC1=NN=C(CS1)c1ccccc1	1
ZINC07865656	c1ccc(cc1)c1cc(no1)COC(=O)Cc1c2ccccc2on1	0
ZINC07867006	Cc1cc(no1)Cn1c2ccc(cc2oc1=O)Cl	0
ZINC07897886	CCN(CC)S(=O)(=O)c1cccc(c1)C(=O)OCC(=O)NCC#C	0
ZINC07909267	C[C@@H](c1ccccc1)NC(=O)C[C@H]1C(=O)Nc2ccccc2O1	0
ZINC07953931	Cc1ccc(c(c1)C)NCC(=O)N[C@@H](C)c1ccccc1	0
ZINC07970348	Cc1ccc(cc1C)OC(=O)COc1ccccc1[N+](=O)[O-]	0
ZINC07975715	Cc1ccc(cc1NCC(=O)Nc1ccccc1OC(F)F)Cl	0
ZINC07985898	C[C@@H](C(=O)Nc1ccc(cc1)N1CCOCC1)Oc1ccccc1	0
ZINC07988373	CC(=O)c1cc2c(cc1NC(=O)CCc1ccccc1F)OCO2	0
ZINC08015189	COC(=O)CSc1nnc(n1Cc1ccccc1)N	0
ZINC08028941	Cc1ccc(c(c1)C(C)(C)C)OC[C@H](C[NH3+])O	0
ZINC08030251	Cc1ccc(cc1Cl)NC(=O)[C@@H](C)Sc1nnc(s1)N	0
ZINC08037238	COc1cccc(c1)[C@H](C[NH3+])S(=O)(=O)c1ccccc1	1
ZINC08039860	C1C[C@H](OC1)CNC(=O)CSc1nnc(s1)NC1CC1	0
ZINC08052294	CN(Cc1cccnc1)c1cnn(c(=O)c1Cl)c1ccccc1	1
ZINC08053094	CC(=O)c1cccc(c1)S(=O)(=O)Nc1cc(ccc1n1cncn1)Cl	0
ZINC08053808	COc1ccc(cc1OCc1ccc(cc1)[N+](=O)[O-])C=C(C#N)C#N	0
ZINC08071604	Cc1nnc(n1C1CC1)SCc1nnc(o1)c1ccc(cc1)Br	0
ZINC08078485	Cc1nc(c2c(csc2n1)c1ccccc1)N1C[C@H](O[C@@H](C1)C)C	0
ZINC08096653	c1ccc(cc1)CONC(=O)c1ccc2ccccc2c1	0
ZINC08103596	Cc1cc(c(s1)C)c1csc(n1)CC(=O)NCc1ccccc1	0
ZINC08132216	Cc1c(c(sn1)NC)C(=O)O[C@H](C)C(=O)c1ccc(cc1)F	0
ZINC08139976	Cc1nnc(n1N)SCC(=O)Nc1cccc(c1)I	0
ZINC08187292	CCOc1ccc(cc1C(=O)Nc1ccccc1c1ccccc1)Cl	0
ZINC08188620	C[C@@H]1C[C@@H](C(=O)O1)Sc1nnc(n1c1ccccc1)C1CC1	0
ZINC08203357	CN(C)/C=C(/C#N)\C(=O)NCCCOC	0
ZINC08205710	Cn1c(nnc1SCC(=O)NCC#C)c1ccccc1OC	1
ZINC08225245	C#CCNS(=O)(=O)c1ccc(cc1)C(F)(F)F	1
ZINC08230047	CC[C@]1(C(=O)N(C(=O)N1)CC(=O)c1ccc[nH]1)c1ccc(cc1)C	0
ZINC08235691	CC(C)OCCC[NH2+]Cc1cn(nc1c1ccccc1)CCC#N	0
ZINC08236249	CC(C)c1ccccc1OC[C@H](C[NH2+]C1CCCCCCC1)O	0
ZINC08238614	C[C@@H](C#Cc1cc(cc2c1oc(n2)c1ccccc1Cl)Cl)O	1
ZINC08245800	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)CSC(=S)N1CCCC1	0
ZINC08249269	CCn1c(nnc1SCC(=O)NCC#C)C1CC1	1
ZINC08250939	Cn1c(nnc1SCC(=O)NC[C@H]1CCCO1)C[C@H]1CCS(=O)(=O)C1	0
ZINC08251191	C#CCNC(=O)Cn1c(=O)n(nn1)c1ccccc1	1
ZINC08253249	CCOCCOc1ccc(cc1)OCC(=O)N[C@H](C)C(=O)[O-]	0
ZINC08253275	CCOCCOc1ccc(cc1)OCC(=O)Nc1ccccc1	0
ZINC08254618	Cc1cc(cc(c1)NC(=S)NC[C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C#C)C	1
ZINC08271625	CCCCN1C[C@H](CC1=O)C(=O)Nc1nnc(s1)[C@H](C)CCC	0
ZINC08276519	CCNS(=O)(=O)c1ccc(cc1)C(=O)N[C@H]1CCCC[C@@H]1C	0
ZINC08290548	Cc1ccc(s1)C(=O)O[C@@H](c1ccccc1)C(=O)N1CCOCC1	0
ZINC08297622	C#CCn1c(nnn1)c1ccc(cc1)Br	1
ZINC08298507	C[C@H]1CCc2c(csc2C1)c1n[nH]c(=S)n1C	0
ZINC08300191	CC[C@H]1CN(CC[C@H]1CC(=O)NCC#C)C(=O)c1ccccc1	1
ZINC08300578	C#C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CNC(=O)c1ccccc1	1
ZINC08300648	COCCNC(=S)NC[C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C#C	0
ZINC08300765	COCC(=O)NC[C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C#C	0
ZINC08334812	CCSc1nnc(s1)NC(=O)CSc1nnc(o1)c1ccccc1	0
ZINC08339307	CCc1n[nH]c(=S)n1NCc1ccc(o1)c1ccccc1	1
ZINC08351901	c1cc(sc1)c1nc(on1)Cn1c2ccc(cc2oc1=O)Cl	0
ZINC08361024	COc1cccc(c1)C(=O)NCCSc1ccccc1	0
ZINC08376898	C[NH2+]CC#Cc1ccccc1	1
ZINC08379512	c1cc(sc1)C(=O)OCC#CCSc1nnc(o1)c1ccc(cc1)F	0
ZINC08380976	c1ccc(cc1)C(C#CCn1cncn1)(c1ccccc1)O	1
ZINC08383912	Cc1cc(cc(c1)/C=C\C#Cc1ccccc1)C	1
ZINC08383924	Cc1ccc2ccccc2c1/C=C\C#Cc1ccccc1	1
ZINC08384070	Cc1cc(cc(c1)C#C/C=C/c1ccc2ccccc2c1)C	1
ZINC08394683	Cc1cc2nnc(n2c2c1cccc2)S[C@@H](C)C(=O)N1CCOCC1	0
ZINC08402674	c1ccc(cc1)CC(=O)NCCCNC(=O)c1cccs1	0
ZINC08411618	Cc1ccc(cc1)C1=Nc2ccccc2S[C@H](C1)c1cccs1	0
ZINC08414900	CCOc1ccccc1/C=C/C(=O)NNC(=O)Cc1ccc(cc1)F	0
ZINC08421411	c1ccc(c(c1)OCC(=O)NNC(=S)NCCc1ccc(cc1)Cl)F	0
ZINC08435752	c1ccc(c(c1)C(=O)[O-])NCn1c2cccc3c2c(ccc3)c1=O	0
ZINC08435923	c1ccc(cc1)C#CC[NH2+]CCNc1ccc(cc1)[N+](=O)[O-]	1
ZINC08449375	COc1ccc(cc1)c1nc(on1)COC(=O)CCc1ccccc1	0
ZINC08469013	COCC[NH2+]CC#Cc1ccccc1	0
ZINC08470810	CCC[C@@H](c1ccccc1)NC(=O)[C@H](C)N1CC[C@@H](CC1)C(=O)OC	0
ZINC08474264	COc1ccc(cc1)CC[NH2+]CC#Cc1ccccc1	1
ZINC08474744	Cc1ccc(c(c1)C)NC(=O)[C@@H]1[C@@H]2C[C@@H]3[C@@H]1C(=O)O[C@@H]3[C@@H]2Br	0
ZINC08475988	CNS(=O)(=O)c1cc(ccc1OC)C(=O)NCCc1ccccc1	0
ZINC08486273	CC[C@H](C)[C@H](C(=O)OC)NC(=O)Cn1cnc2cc(ccc2c1=O)F	0
ZINC08493563	COc1ccc(cc1OC)CC[NH2+]CC#Cc1ccccc1	1
ZINC08502924	CCCCCNC(=O)CN1C(=O)[C@@](NC1=O)(CC)c1ccccc1	0
ZINC08514694	COc1ccc(cn1)C(=O)OCc1ncc(o1)c1ccccc1	0
ZINC08515580	C#CCNC(=O)CSc1nnc(o1)c1ccccc1	1
ZINC08520218	C[C@H](c1ccccc1)N(C)S(=O)(=O)c1ccc(cc1)NC(=O)C	0
ZINC08527231	C#CCNC(=O)CSc1nc(c(o1)c1ccccc1)c1ccccc1	1
ZINC08534497	C[C@@]12C[C@H]3C[C@@](C1)(C[C@](C3)(C2)[NH2+]CC#Cc1ccccc1)C	1
ZINC08535294	C[C@H](c1ccccc1)[NH2+]C[C@H](COc1ccccc1Br)O	1
ZINC08555082	CC(=O)N/C(=C\c1cccc(c1)[N+](=O)[O-])/C(=O)Nc1ccccc1	0
ZINC08555621	CN(C)c1ccc(cc1)/C=N/[NH+]=C(/c1c(non1)N)\N	0
ZINC08565316	c1ccc(cc1)CCOc1ccc(cc1)C(=O)N	0
ZINC08570431	C#CCOc1ccc(cc1)C(=O)NC[C@H]1CCCO1	0
ZINC08570437	C#CCOc1ccc(cc1)C(=O)N[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	1
ZINC08570453	C#CCOc1ccc(cc1)C(=O)N1CCC(CC1)Cc1ccccc1	1
ZINC08570478	C[C@H]1CN(C[C@@H](O1)C)C(=O)c1ccc(cc1)OCC#C	0
ZINC08570507	C#CCOc1ccc(cc1)C(=O)Nc1nc(cs1)c1ccccc1	1
ZINC08570556	C#CCOc1ccc(cc1)c1nc(no1)c1ccccc1	1
ZINC08581458	c1ccc(cc1)Nc1[nH+]c([nH]c(=O)n1)N1CCCCC1	1
ZINC08586387	CCCS(=O)(=O)NCCc1cc2ccc(cc2[nH]c1=O)OC	0
ZINC08602022	Cc1cccn2c1ncc(c2=O)C(=O)N[C@@H](C)c1ccccc1	0
ZINC08606176	CC(C)OC(=O)C[C@H](c1ccccc1)NC(=O)OC(C)(C)C	0
ZINC08613553	CC(=O)O[C@@]1(CC[C@H]2[C@]1(CC[C@@H]1[C@@H]2CCC2=CC(=O)CC[C@@H]12)C)C#C	0
ZINC08614179	Cc1cc2c(cc1C)n(c([nH+]2)C)CCCOc1ccc(cc1)OC	0
ZINC08615887	c1ccc(cc1)c1c([nH]c(=O)c(n1)[N+](=O)[O-])c1ccccc1	1
ZINC08616467	C/C(=N\Nc1ccccc1)/C=C/c1ccc(c(c1)OC)O	1
ZINC08617082	c1ccc(cc1)/C=C(/C=N/Nc1ccc2nncn2n1)\Br	1
ZINC08635462	C#C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CNC(=S)NCc1ccccc1	1
ZINC08636308	COCCNC(=O)[C@@H]1C[C@H]([C@@H]([C@H]2[C@@H]1N(C(=S)N2)c1ccccc1)O)O	0
ZINC08648055	COCc1cc(=O)[nH]c(n1)N1CCOCC1	0
ZINC08657185	COc1ccc(cc1)Cc1nc2ccccc2n1CC#C	1
ZINC08659933	c1ccc(cc1)C1(OC[C@@H](O1)[C@@H]1CCCC[NH2+]1)c1ccccc1	0
ZINC08660834	Cc1c(c2cc(ccc2[nH]1)Br)CC(=O)NNS(=O)(=O)c1ccccc1	0
ZINC08681670	CC(Cl)Cl	0
ZINC08682391	c1ccc(cc1)C/[NH+]=C(\Nc1ccc(cc1)S(=O)(=O)N)/[S-]	1
ZINC08686536	CCOC(=O)[C@@H]1[C@@H](NC(=S)N[C@@]1(C(F)(F)F)O)c1ccc(c(c1)O)O	0
ZINC08688004	COc1ccc(cc1O)/C=N/[NH+]=C(/Nc1ccccc1[N+](=O)[O-])\[S-]	0
ZINC08698815	c1ccc(cc1)C[NH2+][C@@H]1CCCC[C@H]1C(=O)[O-]	0
ZINC08700308	c1ccc2c(c1)C(=O)N(C2=O)CCOCCOCCO	0
ZINC08701290	COCc1c(c([nH]n1)N)c1ccc(c(c1)OC)OC	0
ZINC08703003	c1ccnc(c1)Nc1ccc(cc1C#N)[N+](=O)[O-]	0
ZINC08708631	CC(=O)NCc1ccc(cc1)c1csc(n1)NC(=O)c1ccco1	0
ZINC08713499	C[C@H]1C(=O)Nc2cc(ccc2S1)C(=O)OCCOc1ccc(cc1)F	0
ZINC08715424	Cc1c(sc2c1c(=O)n(c(n2)SCC#CCO)c1ccccc1)C	1
ZINC08715427	Cc1c(cco1)c1nnc(o1)SCC#CCO	1
ZINC08722953	C=CCOc1ccc(cc1Br)C(=O)NC[C@@H]1CCCO1	0
ZINC08723245	CC(C)[C@H](C(=O)NCCc1ccccc1)n1cccc1	0
ZINC08735097	CCC(CC)(C#C)NC(=O)CSc1nnc(o1)c1ccc(cc1)F	1
ZINC08743093	COCCN1[C@@H](C(=C(C1=O)[O-])C(=O)c1ccco1)c1cccc(c1)O	0
ZINC08744746	c1cc2c(cc1NC(=O)C1=COCCO1)nc1n2CCCCC1	0
ZINC08755458	CCCCCCCCO[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)NC(=O)C	0
ZINC08757248	COCCn1c(=O)c2cc(sc2nc1SCCC#N)c1ccccc1	0
ZINC08775178	CN(Cc1ccccc1)S(=O)(=O)c1ccc(cc1)S(=O)(=O)N	1
ZINC08777210	c1ccc(cc1)CCNS(=O)(=O)Cc1ccc(cc1)C#N	1
ZINC08777711	C[C@@H](c1nc(nc(n1)N(C)C)N)[N@@H+]1CCC(=CC1)c1ccccc1	1
ZINC08778923	C#CCNC(=O)c1ccc(cc1)NS(=O)(=O)/C=C/c1ccccc1	1
ZINC08781866	COC(=O)C(CC#C)(c1cc(ccc1[N+](=O)[O-])C(F)(F)F)C(=O)OC	0
ZINC08786041	CC(C)(c1nc2ccccc2n1CCOC)O	0
ZINC08786228	C#CCn1c2ccccc2nc1[C@H]1CC(=O)N(C1)c1cccc(c1)F	1
ZINC08787472	C#CCn1c2ccccc2nc1c1ccccc1F	1
ZINC08802398	COc1cccc(c1)CC(=O)/N=c\1/n(c2ccc(cc2s1)Br)CC#C	1
ZINC08814571	c1ccc(cc1)CCn1c(=O)c2c(nc1[O-])nc1cc(ccc1n2)N	1
ZINC08855245	COc1ccc(cc1OCC#C)[N+](=O)[O-]	1
ZINC08866872	C#CCn1c2c(ccc(c2s/c/1=N\S(=O)(=O)c1ccccc1)Cl)Cl	1
ZINC08866910	COC(=O)Cn1c2ccc(cc2s/c/1=N\S(=O)(=O)c1ccccc1)Br	0
ZINC08866950	C#CCn1c2ccccc2s/c/1=N\S(=O)(=O)c1ccccc1	1
ZINC08866952	C#CCn1c2ccc(cc2s/c/1=N\S(=O)(=O)c1ccccc1)Br	1
ZINC08866959	C#CCn1c2c(cccc2s/c/1=N\S(=O)(=O)c1ccccc1)F	1
ZINC08867163	CCc1ccc2c(c1)s/c(=N\S(=O)(=O)c1ccc(cc1)C)/n2CC#C	1
ZINC08871608	CCOc1ccc(cc1)n1c(nnn1)SCC(=O)c1ccc(cc1)Br	0
ZINC08879321	COc1cc2c(cc1OC)c1cc(nc(=O)n1CC2)OCC#C	1
ZINC08906702	CC(=O)Oc1cccc(c1)NC(=O)CSCc1c(cccc1Cl)Cl	0
ZINC08936062	c1ccc2c(c1)cccc2CSc1nnnn1C[C@H]1CCCO1	0
ZINC08952439	CC1=C[C@@]([C@H]2C[C@@H]1C2(C)C)(C#C)O	1
ZINC08957551	Cc1c(ccc2c1n(/c(=N/C(=O)c1ccccc1)/s2)CC#C)Cl	1
ZINC08957571	CCOc1cccc2c1n(/c(=N/C(=O)c1ccc(cc1)Cl)/s2)CC#C	1
ZINC08957638	COc1cccc(c1)C(=O)/N=c\1/n(c2c(s1)ccc(c2Cl)Cl)CC#C	1
ZINC08958032	C#CCn1c2c(cccc2Cl)s/c/1=N\C(=O)CCc1ccccc1	1
ZINC08958136	Cc1cc(c2c(c1)n(/c(=N/C(=O)Cc1ccccc1)/s2)CC#C)C	1
ZINC08958138	Cc1cc(c2c(c1)s/c(=N\C(=O)Cc1ccccc1)/n2CC#C)C	1
ZINC08967488	C#CCn1c2c(cc(cc2s/c/1=N\S(=O)(=O)c1ccc(s1)Cl)F)F	1
ZINC08987481	CN(Cc1ccc(c(c1)F)OC)C(=O)CNC(=O)Cc1ccccc1	0
ZINC08988165	CC(C)(C)c1cc(on1)NC(=O)CSc1nnc2n1cccc2	0
ZINC08988205	c1ccc(cc1)CN1C[C@H](CC1=O)CNC(=O)c1cccc(c1)Cl	0
ZINC08993726	CCOC(=O)COc1ccc(cc1/C=C/1\C(=O)N(C(=O)S1)CC#C)Br	0
ZINC08995287	c1ccc(cc1)/C=N/n1c(n[nH]c1=S)c1ccccn1	1
ZINC08996115	CCOC(=O)CSC1=C([C@@H](CC(=O)N1)c1cc(c(c(c1)Br)[O-])Br)C#N	0
ZINC09001066	C#CCn1c2ccc(cc2s/c/1=N\C(=O)c1ccccc1[N+](=O)[O-])Br	1
ZINC09012926	COc1cccc(c1)C1=[NH+]c2n([C@@H](C1)c1ccccc1F)nnn2	0
ZINC09014805	C[C@H]1CC(=O)C2=C(Nc3n([C@@H]2c2cccnc2)c2ccccc2n3)C1	0
ZINC09030116	Cc1cccc(c1)CSc1nnc(n1CC=C)COc1ccccc1	1
ZINC09043291	CO[P@@](=O)(C#Cc1ccccc1)[C@@](CBr)(c1ccc(cc1)[N+](=O)[O-])O	1
ZINC09043295	CO[P@](=O)(C#Cc1ccccc1)[C@@](CBr)(c1ccc(cc1)[N+](=O)[O-])O	1
ZINC09043297	CO[P@@](=O)(C#Cc1ccccc1)[C@](CBr)(c1ccc(cc1)[N+](=O)[O-])O	1
ZINC09047508	CC(C)[C@H]1C[C@](CCO1)(CC[NH2+]Cc1ccco1)Cc1ccccc1	0
ZINC09053747	C[N@@H+](Cc1ccc(cc1)F)CC(=O)NC(=O)c1ccc(cc1)OC	0
ZINC09054101	c1ccc2c(c1)CCN(C2)C(=O)C(=O)Nc1cccc2c1cccn2	0
ZINC09060097	Cc1c(n(c2nc3ccccc3n2c1=O)Cc1ccccc1)C	1
ZINC09061793	c1ccc(c(c1)C(=O)N1CCN(CC1)C(=O)N1CCCCC1)Cl	0
ZINC09065536	CC1(Cc2c(c3c(s2)c(=O)n(c(=O)[nH]3)C)CO1)C	0
ZINC09072442	c1ccc(cc1)C(=O)Nc1nc2c(s1)CCC[C@@H]2C(=O)NC1CC1	0
ZINC09088148	COc1cc(ccc1O)[C@H]1CC(=Nc2c1c([O-])nc(n2)SCC#C)O	1
ZINC09088148	COc1cc(ccc1O)[C@H]1CC(=O)Nc2c1c(=O)[nH]c(n2)SCC#C	1
ZINC09088264	CCOc1cc(ccc1O)[C@H]1C(=C(NC(=O)N1)C)C(=O)OCC	0
ZINC09095239	CCCCCc1c(nc([nH]c1=O)N1CC[NH+](CC1)CC)C	0
ZINC09095473	CCC(C)(C)c1nnc(s1)NC(=O)CCCc1ccccc1	0
ZINC09110467	CCOc1ccccc1[C@@H]1C=C(N=C([C@H]1C#N)SCC(=O)OCC)O	0
ZINC09154908	CN(Cc1ccccc1)C(=O)c1cc2ccccc2oc1=O	0
ZINC09196007	C#CCn1cc(c2c1cccc2)/C=N/NCc1c(cccc1Cl)Cl	1
ZINC09203090	COC/C(=N/c1nc2nc(cc(n2n1)[O-])c1ccccc1)/[O-]	0
ZINC09205836	Cc1cc(no1)C(=O)/N=c\1/n(c2ccc(cc2s1)S(=O)(=O)N)CC#C	1
ZINC09208000	CC[C@@H](C)Oc1ccc(cc1)NC(=O)[C@@H](C)Oc1ccccc1Cl	0
ZINC09216344	CO[P@](=O)(C#Cc1ccccc1)[C@](CBr)(c1ccc(cc1)[N+](=O)[O-])O	1
ZINC09220076	Cc1ccc(s1)S(=O)(=O)Nc1cccc(c1)C(=O)N	0
ZINC09220635	Cc1cc2nnc(n2c2c1ccc(c2)OC)SCc1cccc(c1)F	0
ZINC09225461	Cc1c(cnc(n1)N1CCC(CC1)C)C(=O)C	0
ZINC09225530	Cc1c(cnc(n1)N1CCc2ccccc2C1)C(=O)C	0
ZINC09227044	c1ccc(cc1)CNC(=O)[C@H]1CC(=O)N=C(N1)N1CCOCC1	0
ZINC09232850	c1cc(cc(c1)Cl)/C=N/NC(=O)c1c(c2c([nH]c1=O)CCCC2)[O-]	0
ZINC09242544	CCCCO/C=C/C#C[C@]1(C[C@@H](C)[N@@H+](C[C@@H]1C)C)O	0
ZINC09250583	c1cc(ccc1C(=O)Nc1cc(no1)c1ccc(c(c1)F)F)Cl	0
ZINC09254523	Cc1cc(c(cc1Cl)OC)NCC(=O)N[C@H](C)c1ccc(cc1)Cl	0
ZINC09260003	c1ccc(cc1)CCC(=O)NC(=S)NCc1ccccc1Cl	0
ZINC09264110	CCc1ccc2c(c1)c(c(n2C)C(=O)NCc1cccnc1)C	0
ZINC09275768	CCc1ccc2c(c1)s/c(=N\C(=O)c1ccccc1OC)/n2CC#C	1
ZINC09275950	CC(C)c1ccc2c(c1)s/c(=N\C(=O)c1ccccc1)/n2CC#C	1
ZINC09290477	c1cn(c(=O)c2c1n1c(nc2)ncn1)CCC[NH+]1CCOCC1	0
ZINC09313704	C[C@@H]1CCc2c(sc3c2c(ncn3)N(C)CC(=O)NC2CC2)C1	0
ZINC09320248	COc1ccc(cc1Cl)n1ccnc(c1=O)NCc1ccccc1	1
ZINC09340045	COc1cc(cc(c1)OC)C(=O)NCCC(=O)Nc1ccc(cc1)F	0
ZINC09344608	CC(=CCSC1=N[C@H]2CS(=O)(=O)C[C@@H]2N1c1cccc(c1)Cl)C	0
ZINC09350247	c1ccc(cc1)[C@H]1/C(=C(/c2ccccc2)\O)/C(=O)C(=O)N1CC(=O)[O-]	0
ZINC09350599	CC[C@H](C)N1C(=O)[C@H](/C=N/CCc2ccccc2)C(=O)N=C1S	0
ZINC09357349	COc1ccc(c(c1)[N+](=O)[O-])N1C(=O)[C@@H]2[C@@H](C1=O)NN=C2C(=O)OC	0
ZINC09365225	Cc1cccc(c1)OC[C@H](Cn1cnc2ccc(cc2c1=O)Cl)O	0
ZINC09379219	Cc1ccc(cc1)n1c(nnc1SCCC(=O)N)C	0
ZINC09387662	Cc1c(nn(n1)c1ccccc1)C(=O)NCc1ccc2c(c1)OCO2	0
ZINC09439576	c1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])NNC(=S)N[C@H]1CCS(=O)(=O)C1	0
ZINC09448936	C[C@H]1CCc2c(cc(s2)c2nnc(o2)S[C@H]2C[C@@H](OC2=O)C)C1	0
ZINC09452779	Cc1cc(c(cc1NC(=O)c1cc(on1)c1ccccc1)OC)OC	0
ZINC09455073	Cc1cc(ccc1NC(=O)c1cccc(c1)N1CCCC1=O)Cl	0
ZINC09455962	CC(=O)N[C@@H](CC(=O)N1CCc2c1cccc2)c1ccccc1	0
ZINC09466806	C[C@H](c1[nH]c2ccccc2n1)NC(=O)[C@]1(CC1(Cl)Cl)C	0
ZINC09467692	c1cc2c(cc1C(=O)Nc1ccc(c(c1)Cl)OC(F)F)nc[nH]2	0
ZINC09486168	CC1(CCC[C@@](O1)(C)C#CC[N@@H+](C)Cc1ccccc1)C	0
ZINC09486171	CC1(CCC[C@](O1)(C)C#CC[N@H+](C)Cc1ccccc1)C	0
ZINC09515343	C[C@@H](c1ccccc1Cl)OC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC09517041	Cc1cccnc1NC(=O)c1cccc(c1)S(=O)(=O)NCC#C	1
ZINC09527432	COc1ccc(cc1)S(=O)(=O)NCc1cccn1Cc1ccccc1	1
ZINC09537213	CN(C)S(=O)(=O)c1ccc(cc1)C(=O)N1CCCC[C@@H]1C(=O)[O-]	0
ZINC09544409	c1ccc(cc1)C[N@@H+](CCC(=O)N)CC(=O)N1CCNC1=O	0
ZINC09548162	Cc1c(c(n[nH]1)C)S(=O)(=O)Nc1ccc(cc1OC)OC	0
ZINC09565301	CSc1ccc(cc1)CC(=O)/N=c\1/n(c2ccc(cc2s1)F)CC#C	1
ZINC09572228	Cn1c(c[nH+]c1SCc1ccc(cc1)C(F)(F)F)c1ccccc1	1
ZINC09670854	COc1ccc(c(c1)COC(=O)c1cc(ccc1Cl)[N+](=O)[O-])OC	0
ZINC09704975	Cc1ccc2c(c1)[nH]c([O-])c(c2=O)c1ccccc1	1
ZINC09738783	c1ccc(c(c1)C(=O)NCc1cccnc1)NC(=O)C1=CSCCO1	0
ZINC09743234	CCC(CC)(C#C)NC(=O)CN1C(=O)[C@](NC1=O)(C)c1ccccc1	1
ZINC09747429	Cc1c2c(=O)[nH]c(nc2sc1C(=O)NCCOC)Cc1ccccc1	0
ZINC09827337	Cc1ccc(c(c1)NC(=O)CSc1ncc(n1CC(=O)NC)CO)C	0
ZINC09875324	COC(=O)CCC(=O)Nc1ccc(cc1)OCCCc1ccccc1	0
ZINC09879164	C#CCNC(=O)N[C@H](c1ccccc1)C1CC1	1
ZINC09913194	CSc1cccc(c1)NC(=O)C(=O)NCC=C	0
ZINC09915743	C[C@@]1([C@@]([C@@]([C@@]([C@](O1)(C)OCCc1ccccc1)(C)O)(C)O)(C)O)CO	0
ZINC09926868	c1ccc2c(c1)N[C@@H](C(=O)O2)CC(=O)NC1CCCCC1	0
ZINC09953451	c1cc(cc(c1)F)COc1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC09970568	CCOc1ccccc1NC(=O)[C@H]1Cc2ccc(cc2C(=O)O1)Cl	0
ZINC09970759	C#CCOC[C@@H](C[NH+]1CCN(CC1)c1ccccc1)O	0
ZINC09970760	C#CCOC[C@H](C[NH+]1CCN(CC1)c1ccccc1)O	0
ZINC09970766	COc1ccccc1N1CC[NH+](CC1)C[C@H](COCC#C)O	0
ZINC09970770	C#CCOC[C@H](C[NH+]1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC09970771	Cc1ccc(cc1N1CC[NH+](CC1)C[C@@H](COCC#C)O)Cl	0
ZINC09977488	CC(C)[C@@H](c1ccccc1)NC(=O)NCC#C	1
ZINC09977496	C#CCNC(=O)NC(c1ccccc1)c1ccccc1	1
ZINC10017696	C[NH+](C)[C@@H](CNC(=O)Cc1ccc(cc1)OC)c1ccccc1	0
ZINC10017798	C[NH+](C)[C@@H](CNC(=O)COc1ccc(cc1)F)c1ccccc1	0
ZINC10017885	Cc1ccc(cc1)[C@H](CNC(=O)c1cccc(c1)OC)[NH+](C)C	0
ZINC10020912	Cc1cc(cc2c1nc(s2)N(Cc1cccnc1)C(=O)C(C)C)Cl	0
ZINC10060554	COc1ccc2c(c1)s/c(=N/C(=O)Cc1cccs1)/n2CC#C	1
ZINC10144043	Cc1c(sc(n1)C)C(=O)OCC(=O)N(C)C1(CCCCC1)C#N	0
ZINC10200530	C#CCNC(=O)CSc1nnc(n1c1ccccc1)N1CCOCC1	0
ZINC10243791	Cc1ccccc1n1cnnc1SCc1ccccc1[N+](=O)[O-]	0
ZINC10264392	Cc1ccc(cc1)c1nnc(n1C)SCC(=O)N(C)c1ccccc1	0
ZINC10274619	CC(C)(C#C)OC[C@H](C[NH+]1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC10277593	COCCCNC(=O)c1ccc(cc1)OCCc1ccccc1	0
ZINC10277880	CCOC(=O)c1c(cc(s1)NC(=O)c1ccccn1)C	0
ZINC10288100	CCCC(=O)Nc1ccc(c(c1)NC(=O)c1ccccc1OCC)Cl	0
ZINC10289505	COc1ccc(cc1I)C(=O)N1CC[NH+](CC1)Cc1ccccc1	0
ZINC10319004	CSc1ccc(cc1)C(=O)NOCc1ccccc1	0
ZINC10319639	c1ccc(cc1)CONC(=O)c1ccc[nH]c1=S	0
ZINC10337228	c1ccc(cc1)c1c([O-])nc2c(n1)cccn2	1
ZINC10365812	c1ccc(cc1)CNC(=O)CCc1nc(no1)c1ccncc1	0
ZINC10367977	c1cc(c(cc1Cl)F)NC(=O)CCc1nc(no1)c1ccncc1	0
ZINC10383678	Cc1c(nc2c(cnn2c1NC(C)C)c1ccccc1)C	1
ZINC10383888	C[C@H](c1ccccc1)[NH2+]C[C@@H](COC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)O	0
ZINC10384877	c1ccc(cc1)C[N@H+]1CCOC(=O)[C@@H]1CC(=O)NC1CCCCC1	0
ZINC10386700	c1cc2c(cc1S(=O)(=O)NC1CCCC1)CCN2C(=O)[C@@H]1CCCO1	0
ZINC10387083	C/C=C/CN1c2n(c3c(n(c(=O)n(c3=O)CC(=C)C)C)[nH+]2)CC(=N1)C	0
ZINC10434527	c1ccc(cc1)C#C/C=N/n1cnnn1	1
ZINC10434764	CC[N@H+](Cc1ccccc1)C[C@@H](CO[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)O	0
ZINC10453494	Cc1cccc(c1)C(=O)N[C@@H](Cc1ccccc1)C(=O)OC	0
ZINC10453693	Cc1ccc(cc1I)C(=O)N[C@H](Cc1ccccc1)C(=O)OC	0
ZINC10454999	COC(=O)c1ccc(cc1)C(=O)NC(=S)Nc1ccc(cc1)Cl	0
ZINC10463320	C[C@H]1CN(C[C@@H](O1)C)C(=O)CCNC(=O)c1ccccc1	0
ZINC10474353	CC[C@H](CO)[NH2+]Cc1ccc(c(c1)Cl)OCc1ccccc1	1
ZINC10474684	CCOCCC[NH2+]CCc1ccccc1	0
ZINC10504473	C#CCNC(=O)CN(Cc1ccccc1)c1ccccc1	1
ZINC10590617	c1cc(oc1)C(=O)N1CCN(CC1)S(=O)(=O)CCNC(=O)CCCl	0
ZINC10618935	Cc1nc2cc(ccc2s1)NC(=O)CS(=O)(=O)Cc1ccccc1	0
ZINC10692570	COC(=O)N1CCc2c(sc(n2)NC(=O)c2ccc(cc2)[N+](=O)[O-])C1	0
ZINC10786133	c1ccc2c(c1)nc(s2)N(C[C@@H]1CCCO1)C(=O)c1ccc(cc1)Br	0
ZINC10893572	Cc1cccc(c1OCC(=O)NCc1csc(n1)c1ccccc1)C	0
ZINC11027255	C#CC1(CCCCC1)OC[C@@H](C[NH2+]C1CCCC1)O	0
ZINC11035665	c1ccc2c(c1)nc1n2[C@H](NC(=[NH+]1)N)c1ccc(s1)Cl	0
ZINC11212396	CCOC(=O)C1=C(NC(=S)N[C@@H]1c1ccccc1OCC#C)C	0
ZINC11212401	CCOC(=O)C1=C(NC(=S)N[C@H]1c1ccccc1OCC#C)C	0
ZINC11235444	CC[N@@H+](Cc1ccccc1)Cc1cc(cc2c1OCOC2)[N+](=O)[O-]	0
ZINC11238517	c1ccc(cc1)CS[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC11334827	Cc1c([O-])nc(nn1)NNC(=O)CCNC(=O)c1ccccc1	0
ZINC11339066	c1ccnc(c1)c1nc(cs1)COC(=O)c1c(nccn1)N	0
ZINC11376548	Cc1ccc2c(c1)S[C@H](C2)C(=O)Nc1ccc(cc1Cl)F	0
ZINC11412833	CCNC(=O)[C@@H](C)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	1
ZINC11412839	CCNC(=O)[C@H](C)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	1
ZINC11596772	c1ccc(cc1)n1c(nc(n1)C(=O)N1CCOCC1)c1cccs1	0
ZINC11663761	CCS(=O)(=O)c1ncc(n1CCOC)C[N@H+](CC=C)CC#C	0
ZINC11689908	c1ccc(cc1)c1ccc(o1)CCC(=O)Nc1ccc(cc1)C(=O)[O-]	0
ZINC11692433	CC(C)[NH+](C[C@@H](CO[C@@H]1C[C@@H]2CC[C@]1(C2(C)C)C)O)C(C)C	0
ZINC11695106	Cn1c(ccn1)C(=O)N(C[C@H]1CCCO1)c1nc2c(cccc2s1)F	0
ZINC11696026	CCn1c(ccn1)C(=O)/N=c\1/n(c2c(cccc2s1)F)CC#C	1
ZINC11696676	CCn1ccc(n1)C(=O)/N=c/1\n(c2cc(cc(c2s1)C)C)CC#C	1
ZINC11700080	C[NH+](C)CC[C@H]1CN(CCO1)C(=O)C#Cc1ccccc1	0
ZINC11709756	C[C@@H](C(=O)Nc1cccc(c1)OC)Sc1ccccn1	0
ZINC11729734	Cc1nc(cc(n1)C(=O)[O-])CC(C)C	0
ZINC11742918	CC(C)c1ccccc1OCC(=O)O[C@@H](c1ccccc1)C(=O)N	0
ZINC11770162	C[NH+](C)C1(CCCCC1)CNc1nc(cnn1)c1ccccc1F	0
ZINC11774960	CC(=O)NCCC(=O)OCc1nc(no1)c1ccccc1	0
ZINC11808376	Cc1c(cnn1C)C(=O)Nc1nc(cs1)c1ccc(c(c1)OC)OC	0
ZINC11815796	c1ccc(cc1)c1cc(no1)CNC(=O)[C@@H]1CCC(=O)N(C1)C1CC1	0
ZINC11816426	CC#CC(=O)N1CCC(CC1)n1c(ccn1)NC(=O)CC(C)C	1
ZINC11816817	C/C(=C\c1ccccc1)/C[N@@H+]1CC[C@]2(C1)CCC[N@H+](C2)CCOC	0
ZINC11821663	Cc1ccc(cc1C)N[C@H]1CCCN(C1)C(=O)C#Cc1ccccc1	1
ZINC11849249	CC1([C@@H]([C@@H](c2ccc(cc2O1)OC)[NH3+])c1ccccc1)C	1
ZINC11849522	Cc1nc(cc(n1)Oc1ccc(cc1)C=O)c1ccccc1	0
ZINC11865825	c1ccc2c(c1)CC[C@@H](C(=N2)O)SCC(=O)Nc1ccc(cc1Cl)Cl	0
ZINC11873243	COC(=O)[C@@H]1CCCN1C(=O)c1cn(nn1)C/C=C/c1ccccc1	0
ZINC11873543	C[N@H+](Cc1cccnc1)C[C@H]1CCC[N@H+](C1)CCc1ccc(cc1)Cl	0
ZINC11878146	C[N@H+](CCOC)Cc1nc(no1)C(c1ccccc1)c1ccccc1	0
ZINC11905832	c1ccc(cc1)c1c(=O)[nH]c(nn1)N1CCC2(CC1)OCCO2	0
ZINC11920023	c1cc(ccc1N1C[C@H](CC1=O)C[NH3+])Cl	0
ZINC11996607	Cc1ccc(cc1)C[NH2+][C@H]1CS(=O)(=O)C[C@@H]1S(=O)(=O)c1ccccc1	1
ZINC12020115	c1ccc(cc1)CCc1nc(on1)c1ccc(N2CCOCC2)[nH+]c1	0
ZINC12025820	CSc1ccccc1C(=O)[C@@H]1CCC[N@@H+](C1)CC#Cc1ccccc1	1
ZINC12032506	C[C@H](c1ccccc1)N1C(=O)/C(=C\c2ccccc2OC)/SC1=S	0
ZINC12032565	c1cc(c(c(c1)Cl)Cl)[N-]C1=NC(=O)/C(=C/c2ccc(cc2)[N+](=O)[O-])/S1	0
ZINC12054243	CC#CC(=O)N1CCC[C@@H](C1)CCC(=O)NCc1ccccc1F	1
ZINC12072316	c1ccc(cc1)CC[N@H+]1CCC[C@H](C1)NC(=O)C#Cc1ccccc1	1
ZINC12073229	c1ccc(cc1)C[N@H+]1C[C@H]2[C@@H](C1)OC(=O)N2C1CCCC1	0
ZINC12074905	CC(C)[N@@H+]1CCNC(=O)[C@H]1CC(=O)N(CCO)Cc1ccccc1	0
ZINC12076461	C=CCN(CC#C)c1c(nc2c(n1)non2)N1CCOCC1	0
ZINC12090732	C[NH+](C)CC[C@@H]1C[N@@H+](CCO1)Cc1ccc(c(c1)OC)F	0
ZINC12114441	Cn1ccnc1C1(CCN(CC1)C(=O)Cc1ccccc1)O	0
ZINC12115410	CCc1nn(c(=O)c2n1c1cc(sc1c2)C)CCC(=O)N	0
ZINC12116842	C[C@@H]1[C@@H](ON=C1c1ccc(cc1)F)C(=O)NCc1cc([nH]n1)C1CC1	0
ZINC12120428	c1cc2c(cc1F)nc([nH]2)CCNC(=O)[C@@H]1CCCO1	0
ZINC12141823	COC(=O)[C@H]1CCc2ccccc2N1C(=O)c1ccc(cc1)F	0
ZINC12144196	c1ccc(cc1)C[NH2+]C1CCN(CC1)c1ccc2c(c1)OCO2	1
ZINC12148550	C[C@@]1(CCCO1)C(=O)N[C@@H](c1ccc(cc1)Cl)c1ccncc1	0
ZINC12158426	COCCNc1nnc(s1)[C@@H]1CCOC1	0
ZINC12169691	Cn1c(=O)ccc(n1)C(=O)N1CCC(CC1)Cc1ccccc1	0
ZINC12188178	CC[C@H]1c2cccn2CC[N@@H+]1Cc1cccc(c1)OCC#C	1
ZINC12204443	CC(C)(C#Cc1ccc(s1)C[N@@H+]1CC[C@H]([C@@H](C1)O)[NH+]1CCOCC1)O	0
ZINC12221872	c1ccc(cc1)C#Cc1cc(ccc1n1ccnc1)C(=O)[O-]	1
ZINC12222541	COCCn1c2c(cccn2)n(c1=O)Cc1cccc(c1)OC	0
ZINC12228175	CC#CC(=O)N1CCC(CC1)CCC(=O)N(C)Cc1ccccc1	1
ZINC12232767	Cc1nc2c(s1)c(nnc2SCC#C)c1ccccc1	1
ZINC12239652	CCn1c(c(cn1)S(=O)(=O)NCC1(CCOCC1)c1ccccc1)C	0
ZINC12275563	CCOc1cc(ccc1OCC#C)C[N@@H+]1CCn2c(nnc2CO)C1	1
ZINC12288972	C#CCn1c2cc(ccc2s/c/1=N\C(=O)c1ccc(cc1)F)[N+](=O)[O-]	1
ZINC12289000	C#CCn1c2cc(ccc2s/c/1=N\C(=O)c1ccc(s1)Cl)[N+](=O)[O-]	1
ZINC12297567	CSc1ccc(cc1)C(=O)[C@@H]1CCC[N@@H+](C1)CC#Cc1ccccc1	1
ZINC12298817	C[C@@H]1CN(C[C@@H](O1)C)C(=O)c1cc([nH]n1)Cn1ccc2c1cccc2	0
ZINC12298928	c1ccc(cc1)CS(=O)(=O)NC[C@H]1CCC[N@H+](C1)C1CSCCSC1	1
ZINC12302735	CCCn1c(c(cn1)C[N@@H+]1CCO[C@@H](C1)CCc1ccccc1)C	0
ZINC12304459	c1ccc(cc1)N[C@H]1CCC[N@H+](C1)Cc1cccc(c1F)F	1
ZINC12310635	C#CCn1c2ccc(cc2s/c/1=N\C(=O)CSCc1ccccc1)F	1
ZINC12314253	Cc1cccc(n1)C[N@@H+]1CCO[C@@H](C1)CCCc1ccccc1	0
ZINC12318284	CC(=O)O[C@]1(C[C@@H]2CC[C@]1(C2(C)C)C)C#Cc1ccccc1	0
ZINC12318285	CC(=O)O[C@@]1(C[C@@H]2CC[C@]1(C2(C)C)C)C#Cc1ccccc1	0
ZINC12324211	c1ccc(cc1)N1CCN(CC1)C(=O)c1nc(no1)c1cccnc1	0
ZINC12324654	CC1(Cc2c(c(nc(c2C#N)OCC(=O)[O-])c2ccccc2)CO1)C	0
ZINC12336526	Cn1c2c(cc(cc2Br)[N+](=O)[O-])cn1	0
ZINC12336864	C#CC[C@@H](c1ccccc1)[NH3+]	1
ZINC12340074	C[NH+](C)/C=C/C(=N)SCc1cc(cc2c1OCOC2)F	0
ZINC12342636	C#CC1(CCCCC1)OC[C@@H](C[NH+]1CCCCCC1)O	0
ZINC12342638	C#CC1(CCCCC1)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12342639	C#CC1(CCCCC1)OC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12342667	C#CCN1C(=O)/C(=C\c2ccc(cc2)C(F)(F)F)/SC1=O	1
ZINC12342706	C#CCO[C@@H]1[C@@H](N=C(N1)N[N+](=O)[O-])OCC#C	0
ZINC12342715	C#CCOc1ccc(cc1/C=C(/C#N)\c1ccc(cc1)C#N)Br	1
ZINC12344184	Cc1cccc(c1)[C@@]1(CC[N@H+](CC1)Cc1ccc(cc1)OCC#C)O	1
ZINC12344676	Cc1ccc(cc1)[C@@]1(CC[N@H+](CC1)Cc1ccccc1OCC#C)O	1
ZINC12345535	Cc1c(c(n(n1)c1ccccc1)C)C(=O)Nc1ccc(cc1)F	0
ZINC12349092	C#CCn1c2c(cccc2s/c/1=N\C(=O)Cc1ccc(cc1)Cl)F	1
ZINC12358979	c1ccc(cc1)COC(=O)c1ccc(nc1)O	0
ZINC12359376	c1ccc(cc1)COC(=O)N1CCO[C@@H]1C(=O)[O-]	0
ZINC12359429	c1cc(c(nc1)Cl)c1ccnc(c1)Cl	0
ZINC12361988	C#CCOc1ccc(cc1)[C@H]1CC(=O)Nc2c1scc2	1
ZINC12364779	C[C@@](C#C)(c1ccccn1)O	1
ZINC12367286	CC(C)(C#Cc1ccc(cc1)/C=N\Nc1ccccc1)O	1
ZINC12367504	C[NH+](C)CC#Cc1ccc(cc1)/C=N/O	1
ZINC12373444	Cc1ccccc1c1cnnc(n1)NC[C@H](C)c1ccccc1	1
ZINC12374190	c1ccc(cc1)/C=C/C=N\Nc1cn[nH]c(=O)c1Br	1
ZINC12378338	C[C@H]1CN(C[C@H](O1)C)C[C@H](Cn1c2ccccc2c2c1cccc2)O	0
ZINC12379104	C=CCc1ccccc1OCC#CCN1CCOCC1	0
ZINC12381124	CC(C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC12381126	CC(C)(C#C)OC[C@H](C[NH+]1CCCCC1)O	0
ZINC12381135	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC12381136	CC(C)(C#C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC12381141	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12381143	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC12381144	CC(C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC12381147	CC(C)(C#C)OC[C@@H](CN1CCOCC1)O	0
ZINC12381148	CC(C)(C#C)OC[C@H](CN1CCOCC1)O	0
ZINC12381150	CC(C)(C#C)OC[C@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC12382631	CC(C)[NH2+]C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12382632	CC(C)[NH2+]C[C@H](COC1(CCCCC1)C#C)O	0
ZINC12383035	CC(C)c1ccc(cc1)OCC#CCN1CCOCC1	0
ZINC12383080	CC(C)c1cccc(c1)OCC#CCN1CCOCC1	0
ZINC12383631	C[C@H](Cc1ccc(cc1OC)OC)[NH+]1CCN(CC1)c1ccccc1	1
ZINC12384168	CC1([C@@H]2CC[C@@](O[C@H]2c2ccccc2O1)(C)C#C)C	0
ZINC12384390	CC1(C[C@@](CCO1)(C#CBr)O)C	0
ZINC12384477	CC1(CCCC(C)(C)[NH+]1C[C@@H](COC(C)(C)C#C)O)C	0
ZINC12395452	c1cc(c(cc1Cl)N)n1c2c(c(n1)C(F)(F)F)CCCC2	0
ZINC12397664	C[NH2+]CCCc1c[nH]nc1	0
ZINC12402419	C[C@]1(CCCC(O1)(C)C)C#CC[N@H+]1CC[C@@H](CC1)Cc1ccccc1	0
ZINC12404931	CCOC(=O)c1cnc(s1)Nc1ccccc1	0
ZINC12407455	C[C@@H]1CCC[C@@H]([N@+]1(C)CC#C)C	1
ZINC12408408	Cc1c(sc(n1)c1ccc(cc1)OC(F)(F)F)C(=O)N1CCOCC1	0
ZINC12411995	CCN1c2ccccc2/C(=N\NC(=O)c2ccc(cc2)[N+](=O)[O-])/C1=O	0
ZINC12415565	Cc1c(nnn1c1ccc(cc1)OC)C(=O)OCc1ccc(cc1)Cl	0
ZINC12417991	C[C@H]1CN(C[C@@H](O1)C)CC#C[C@@]1(CCCC(O1)(C)C)C	0
ZINC12419821	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@H](COC1(CCCCC1)C#C)O)C	0
ZINC12419829	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@H](COC1(CCCCC1)C#C)O)C	0
ZINC12419838	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12419863	CC1(CCCC(C)(C)[NH+]1C[C@H](COC1(CCCCC1)C#C)O)C	0
ZINC12419878	CC1(C[C@H](CC(C)(C)[N@@H+]1C[C@@H](COC1(CCCCC1)C#C)O)O)C	0
ZINC12419888	CC(C)(C)CC(C)(C)[NH2+]C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12420590	Cc1cc(c(cc1C(C)C)S(=O)(=O)NCc1cccs1)OC	0
ZINC12421384	CC[C@](C)(C#C)OC[C@@H](CN1CCOCC1)O	0
ZINC12421385	CC[C@@](C)(C#C)OC[C@@H](CN1CCOCC1)O	0
ZINC12421390	CC[C@](C)(C#C)OC[C@H](C[N@@H+]1C[C@@H](C[C@@H](C1)C)C)O	0
ZINC12421394	CC[C@](C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC12421397	CC[C@@](C)(C#C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)C)O	0
ZINC12421398	CC[C@](C)(C#C)OC[C@H](CN1C[C@@H](O[C@@H](C1)C)C)O	0
ZINC12421400	CC[C@](C)(C#C)OC[C@@H](CN1C[C@@H](O[C@@H](C1)C)C)O	0
ZINC12421403	CC[C@@](C)(C#C)OC[C@H](C[N@H+]1CCC[C@H](C1)C)O	0
ZINC12421409	CC[C@@](C)(C#C)OC[C@@H](C[NH+]1CCCC1)O	0
ZINC12421422	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12421424	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12421425	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12421442	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC12421447	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1OC)O	0
ZINC12421449	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1OC)O	0
ZINC12421450	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC12421452	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC12421460	CC[C@](C)(C#C)OC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC12421467	CC[C@@](C)(C#C)OC[C@H](C[N@H+]1C(C[C@@H](CC1(C)C)O)(C)C)O	0
ZINC12421468	CC[C@](C)(C#C)OC[C@@H](C[N@@H+]1C(C[C@H](CC1(C)C)O)(C)C)O	0
ZINC12421470	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)C(=O)OCC)O	0
ZINC12421473	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)C(=O)OCC)O	0
ZINC12421484	CC[C@](C)(C#C)OC[C@@H](C[NH+]1CCCCCC1)O	0
ZINC12422660	Cn1cc(c(n1)OC)c1nnc(n1CCOC)SCC#C	0
ZINC12430103	c1ccc(cc1)N[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)C#CCCO	1
ZINC12434771	C=CCN(CC#C)C(=O)[C@@H]1CCC(=O)N(C1)Cc1ccccn1	1
ZINC12436871	Cn1c2c(nc1OCC#C)n(c(=O)n(c2=O)Cc1ccc(cc1)Br)C	1
ZINC12437317	C[C@@H]1C[C@]([C@H](C[N@H+]1C)C)(C#CCN(C)c1ccccc1)O	1
ZINC12437834	c1ccc(cc1)C(=O)C(=O)N[C@@H]1CC(=O)N(C1)CC1CCCCC1	0
ZINC12438879	Cc1cnc(cn1)C(=O)N1CCO[C@@H](C1)CCCC(C)C	0
ZINC12441510	c1ccc(cc1)[C@H]1CN(CCO1)C(=O)c1c(cccc1Cl)F	0
ZINC12443083	c1ccc(cc1)C#CC[N@H+]1CCC[C@H](C1)C(=O)c1cccc(c1)Cl	1
ZINC12469333	c1ccc(cc1)[C@@H]1C[C@H](n2c(nc(n2)N)N1)c1ccco1	1
ZINC12474556	c1ccc(cc1)C#CC[N@H+]1CCC[C@H](C1)CNC(=O)c1cccnc1	1
ZINC12489730	C[C@@H]1C[C@@]([C@H](C[N@H+]1C)C)(C#C)OC(=O)c1ccccc1	0
ZINC12489737	C[C@H]1C[C@@]([C@H](C[N@@H+]1C)C)(C#C)OC(=O)c1ccccc1	0
ZINC12498671	COCCCNC(=S)N[C@H]1C[C@@H]2CC[C@H](C1)[N@H+]2Cc1ccccc1	0
ZINC12504657	COC(=O)/C(=N\O)/C#N	0
ZINC12505516	c1ccc(cc1)C#Cc1cccc(c1)N	1
ZINC12521670	Cc1ccc2nc(cc(=O)n2c1)CNc1cccc(c1)C#C	1
ZINC12523651	COCn1cc[nH+]c1[P@](=O)(C)O	0
ZINC12526542	c1ccc(cc1)N[C@@H](c1ccsc1)P(=O)([O-])[O-]	1
ZINC12527508	c1cc(c(nc1)NC(=O)COc1ccc(cc1Br)Br)O	0
ZINC12528245	CC(C)(C)c1ccc(cc1)[C@@H]1Nc2ccccc2C(=O)N1CCOC	0
ZINC12533787	CN(Cc1ccccc1N1CCOCC1)S(=O)(=O)c1ccccc1	0
ZINC12534557	Cc1ccc(cc1)n1c(nn(c1=S)CN1CCO[C@@H](C1)C)C	0
ZINC12538830	Cn1cc[nH+]c1[C@@H](c1ccccc1)NC(=O)Nc1ccc(cc1)F	0
ZINC12540642	CCCc1ccc(cc1)N[C@H](c1cccc(c1)OC)[P@@](=O)([O-])O	0
ZINC12543148	c1ccc(cc1)S(=O)(=O)Nc1cccc(c1N1CCOCC1)Cl	0
ZINC12544593	C#CCNC(=O)c1cc([nH]n1)c1ccccc1	1
ZINC12546480	c1ccc(cc1)c1cn(c(SCC(=O)c2ccc(s2)Cl)[nH+]1)N	0
ZINC12555004	Cc1ccc(c(c1)Cl)NC(=O)CCCNc1ccccc1[N+](=O)[O-]	0
ZINC12556253	CCc1ccc(cc1)NC(=O)c1c[nH]c(=S)n1c1ccccc1	0
ZINC12557065	c1ccc(c(c1)NS(=O)(=O)c1ccc(cc1Cl)Br)N1CCOCC1	0
ZINC12557670	CCOC(=O)c1cc(nc2c1c(=O)n(c(=O)n2C)C)c1cccnc1	0
ZINC12568737	c1ccc(cc1)CSc1nc(c(c([O-])n1)C#N)c1ccco1	1
ZINC12582663	CCOC(=O)C1(CCN(CC1)C(=O)C#CC)CCCc1ccccc1	0
ZINC12586692	CO[C@H]1CCCN(C1)c1nc(cnn1)c1ccc(cc1)C(F)(F)F	0
ZINC12588314	Cc1cc(ccc1[N+](=O)[O-])C(=O)NCC#C	1
ZINC12592746	C#CCNC(=O)Cc1csc(n1)c1ccccc1	1
ZINC12594710	c1ccc(cc1)CCCN1C[C@@H](CC1=O)NC(=O)CC(F)(F)F	0
ZINC12597302	Cc1c(nc(o1)c1ccsc1)C[N@H+]1CCCC[C@@H]1C	0
ZINC12600217	c1ccc(cc1)n1cc(c(n1)C(=O)NNC(=O)[C@H]1C[C@H]2CC[C@@H]1C2)[O-]	0
ZINC12603771	C#CCNC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)CNS(=O)(=O)c1ccccc1)O)O	0
ZINC12610180	C[C@H]1CCc2c(sc3c2c(c2c(n3)[C@H](CCC2)C)c2ccccc2)C1	1
ZINC12615609	Cc1ccccc1[C@H](C)NC(=O)CNC(=O)Cc1ccccc1	0
ZINC12618387	Cc1ccccc1NC(=O)[C@H]1Cc2ccccc2S1	0
ZINC12633823	Cc1ccc(cc1)CS[C@H](C)c1nc(nc(n1)Nc1ccccc1)N	1
ZINC12648945	c1ccc(cc1)CN1[C@H](CNCC1=O)CO	0
ZINC12650193	Cc1ccc(cc1)S(=O)(=O)c1c([nH]c(c2ccccc2)[nH+]1)SCC=C	1
ZINC12660930	C[C@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@H]1[C@H]2CC[C@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC12661676	c1ccc(cc1)[C@@H]1[C@@H]2CCO[C@H]2c2ccccc2N1	0
ZINC12670933	c1ccc(cc1)CO[C@H]1[C@H]([C@@H]([C@H](CO1)O)O)O	0
ZINC12671580	CS(=O)(=O)Cc1ccc(cc1)C(=O)Nc1cccc(c1)C(=O)N	0
ZINC12680542	c1cc(ccc1c1nnc(o1)SCC(=O)Nc1ccc(cc1F)Br)F	0
ZINC12697751	c1ccc(cc1)c1nnn(n1)CCS(=O)(=O)c1ccc(cc1)Cl	1
ZINC12708618	c1ccc(cc1)C#CC(=O)N1CCC(CC1)CCC(=O)N1CCCC1	1
ZINC12708719	CN(C)S(=O)(=O)NC[C@H]1CCC[N@H+](C1)CC#Cc1ccccc1	1
ZINC12713012	C#Cc1cccc(c1)C(=O)N1CCO[C@H](C1)CCc1ccccc1	0
ZINC12713016	C#Cc1cccc(c1)C(=O)N1CCO[C@@H](C1)CCc1ccccc1	0
ZINC12713863	CC#CC(=O)N(C)C[C@@H]1CCC[N@@H+](C1)CCc1ccc(cc1)Cl	1
ZINC12725802	C=CCN(CC#C)C(=O)[C@@H]1CCC(=O)N(C1)CCCc1ccccc1	1
ZINC12726426	COc1ccc(cc1)c1cc(no1)COC(=O)COc1ccccc1	0
ZINC12735268	COc1ccc(cc1)CC(=O)NCC#Cc1ccccc1	1
ZINC12735270	c1ccc(cc1)C#CCNC(=O)c1ccc(cc1)C#N	1
ZINC12737377	c1ccc(cc1)n1cc(cn1)CNC(=O)CN1CSCC1=O	0
ZINC12744506	Cc1cc(c(s1)C)c1csc(n1)NC(=O)C[C@H]1CCS(=O)(=O)C1	0
ZINC12746434	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)c1ccco1	1
ZINC12747302	C[C@H](c1ccc(cc1)Cl)NC(=O)Cc1csc(n1)c1ccsc1	0
ZINC12749079	C[C@H](c1cccc(c1)Cl)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	1
ZINC12758030	CC(C)C(=O)Nc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	0
ZINC12758079	C#Cc1cccc(c1)NC(=O)c1cnn(c1)c1ccccc1	1
ZINC12759206	c1ccc(cc1)n1ncc(n1)C(=O)Nc1nc2c(cc(cc2s1)F)F	0
ZINC12773618	c1ccc(cc1)C#CCNC(=O)COc1ccccc1	1
ZINC12773778	Cc1c(oc(c1C(=O)Nc1cccc(c1)C#Cc1ccccc1)C)C	1
ZINC12779104	C#CCNC(=O)c1cn(nc1c1ccccc1)c1ccccc1	1
ZINC12781174	COc1cc(cc(c1OC)Cl)C(=O)NCC#Cc1ccccc1	1
ZINC12795175	Cc1cc(nc(c1C(=O)N)Sc1ccc2c(c1)OCCCO2)C	0
ZINC12798090	Cc1nc2c(c(cs2)c2cccs2)c(n1)SC[C@@H](CCC#N)C#N	0
ZINC12808898	CC[C@H](C)[C@@H](c1ccccc1)C(=O)Nc1cc(c(cc1C)OC)OC	0
ZINC12809878	Cc1ccc(cc1)NC(=O)N[C@H](C)[C@@H](c1ccccc1)[NH+]1CCCC1	0
ZINC12810613	Cc1c2cc(ccc2oc1C(=O)N(CCC(=O)N)c1ccccc1)F	0
ZINC12814107	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)N1CCCCC1	1
ZINC12817818	c1ccc(cc1)c1ccc(cc1)C(=O)NNC(=O)c1ccccc1O	0
ZINC12820541	CCC(CC)NC(=O)COC(=O)c1ccc(cc1)C[NH+]1CCCCC1	0
ZINC12822096	Cc1cc(no1)NC(=O)C(=O)c1c(nn(c1C)c1ccccc1)C	0
ZINC12822605	c1ccc(cc1)c1nnc(s1)NC(=O)c1ccc(=O)[nH]c1	0
ZINC12824209	c1ccc(cc1)c1nc(on1)COC(=O)c1c(nccn1)N	0
ZINC12853142	Cc1c(c(on1)C)S(=O)(=O)N1CCN(CC1)Cc1ccccc1Br	0
ZINC12853356	c1ccc(cc1)C#CCNC(=O)[C@H]1Cc2ccccc2S1	1
ZINC12854971	c1ccc(cc1)C#CCNC(=O)[C@H]1CCC=CC1	1
ZINC12856366	C[C@@H](c1ccccc1)N(C)Cc1cc(cc2c1OCOC2)[N+](=O)[O-]	0
ZINC12857231	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)[C@@H]1CCCO1	0
ZINC12857580	C[C@@H]1C[C@@H]([C@H]2C=C(C=C[C@@H]2S1)Cl)OC(=O)Nc1ccccc1	0
ZINC12859992	CCOC(=O)NC(=O)[C@H](/C=N/[C@@H](CO)c1ccccc1)C#N	0
ZINC12867046	c1cc2c(cc1CCNC(=O)C1CCC1)OCCO2	0
ZINC12880708	Cc1ccsc1CN(C)Cn1c([S-])nc(n1)c1ccccc1	1
ZINC12881336	Cc1ccc(s1)C(=O)NCC#Cc1ccccc1	1
ZINC12881440	CCOC(=O)Nc1nc(cs1)CC(=O)Nc1cccc(c1)Cl	0
ZINC12882832	c1ccc(cc1)C#CCNS(=O)(=O)c1cc(ccc1Br)Br	1
ZINC12895294	Cc1c2ccc(cc2oc(=O)c1CC(=O)NC[C@@H](CO)O)OC	0
ZINC12895583	CC(C)NC(=O)c1cn(nn1)Cc1ccccc1	0
ZINC12895860	CC[C@H](C(=O)OC)Sc1nc(c(s1)N)c1ccccc1	0
ZINC12897160	C#CCNC(=O)N1CCC[C@H](C1)C(=O)Nc1ccccc1	1
ZINC12901560	C#Cc1cccc(c1)NC(=O)c1ccc(cc1)OC[C@H]1CCCO1	0
ZINC12905487	Cc1c(nc(o1)c1ccccc1)C(=O)NCC#C	1
ZINC12905882	c1ccc2c(c1)C[C@@H](O2)C(=O)Nc1cccc(c1)C#Cc1cccs1	1
ZINC12907486	c1ccc(cc1)n1cc(cn1)CC(=O)N1CCOCC1	0
ZINC12909913	C[C@H](C(=O)NNC(=O)c1ccco1)NC(=O)OCc1ccccc1	0
ZINC12915268	c1ccc(cc1)C#CCNC(=O)c1cc(ccn1)Cl	1
ZINC12915888	C#CCNC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)Cl	1
ZINC12916570	c1ccc(cc1)n1cc(cn1)/C=C/C(=O)NCCN1CCOCC1	0
ZINC12916714	c1ccc(cc1)C#CCNS(=O)(=O)c1cc(ccc1Cl)Cl	1
ZINC12920014	c1ccn(c1)c1c(c2c(s1)CSCC2)C(=O)NC[C@@H]1CCCO1	0
ZINC12920880	c1ccc(c(c1)C(=O)NCCc1ccc(cc1)n1cccn1)I	0
ZINC12921641	c1ccc(cc1)n1c(=O)n(nn1)Cc1cccc2c1nccc2	1
ZINC12923057	Cc1c(c(c(c(c1C)C)S(=O)(=O)NCC[C@H]1CCCO1)C)C	0
ZINC12940332	C#CCNC(=O)COc1ccccc1	1
ZINC12942537	c1ccc(cc1)C1(C(=O)N(C(=O)N1)CCCC#N)c1ccccc1	0
ZINC12955354	c1ccc(cc1)C#CC[NH2+]C[C@H]1CCCO1	0
ZINC12955357	c1ccc(cc1)C#CC[NH2+]C[C@@H]1CCCO1	0
ZINC12971189	c1cnc([nH]1)Cc1[nH]cc([nH+]1)Cc1c[nH]cn1	0
ZINC12974086	C[C@H](CC(=O)N1CCC2(CC1)OCCO2)c1ccccc1	0
ZINC12975318	C#Cc1cccc(c1)NC(=O)Cc1cccc2c1nccc2	1
ZINC12980225	c1ccc(cc1)C#CCNC(=O)[C@@H]1Cc2ccccc2O1	1
ZINC12986734	C=CCOc1ccc(cc1)C(=O)NCC#Cc1ccccc1	1
ZINC12988656	C[C@@H]1C[C@H]1C(=O)Nc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	0
ZINC13000874	c1cc(c(cc1[N-]S(=O)(=O)c1ccc2c(c1)oc([O-])n2)[N+](=O)[O-])F	0
ZINC13001486	CC(=O)c1ccc(c(c1)CSCC(=O)Nc1cccc(c1)C#C)OC	1
ZINC13001877	CN(Cc1cccc(c1)Cl)C(=O)Cn1c(nnc1[S-])c1cccs1	0
ZINC13011826	CSc1ccc(cc1)N1C[C@H](CC1=O)C(=O)NCCc1ccccc1	0
ZINC13012313	Cc1ccc(cc1F)c1nc(on1)CSCC(=O)Nc1ccccc1	0
ZINC13019857	c1ccc(cc1)C#CCNC(=O)c1cnccn1	1
ZINC13108495	c1cc(ccc1/N=C\c1cc(c(o1)N1CCOCC1)Br)O	0
ZINC13109167	c1cc(oc1)c1nnc([S-])n1/N=C\c1ccc(cc1)Cl	0
ZINC13110638	c1ccc(cc1)S(=O)(=O)[N-]/[NH+]=C(\N)/c1ccccn1	1
ZINC13111841	C/C(=N\O)/CS(=O)(=O)c1ccccc1	1
ZINC13112069	CCOC(=O)/C(=N\Nc1ccccc1C#N)/C#N	0
ZINC13115424	c1ccc(cc1)/C(=N/c1nnc(s1)/C(=C\c1ccc(cc1)F)/C#N)/[O-]	1
ZINC13116654	c1cc2c(cc1/N=N\c1c([nH][nH]c1=O)N)OCO2	0
ZINC13121998	c1ccc(cc1)[C@H]1C[C@H]1/C(=N/O)/c1ccccn1	1
ZINC13122333	C/C(=N\[N-]S(=O)(=O)c1ccccc1)/c1cc(cc(c1O)Cl)Cl	1
ZINC13125435	c1ccc(cc1)OCC(=O)/C(=c/1\[nH]c2ccccc2s1)/C#N	0
ZINC13126472	c1ccc(cc1)n1c(ccn1)c1cc(ccc1O)Br	1
ZINC13130604	CCOC(=O)C1=C(NC(=O)N[C@@H]1/C=C\c1ccccc1)C	0
ZINC13139306	CCOc1ccc(cc1)/C=C\C(=O)c1ccccc1	0
ZINC13142071	CCCC[C@H](CC)[C@H]1OC[C@H](O1)C[NH+]1CCCCC1	0
ZINC13142272	CC(C)/[NH+]=C(/c1ccccc1)\Nc1cccnc1	1
ZINC13143446	CCOC(=O)N/N=C(/C)\c1ccc(cc1OC(F)F)OC(F)F	0
ZINC13143729	COc1ccc2c(c1)cc(/c(=[NH+]\c1cc(ccc1F)F)/o2)C(=O)N	0
ZINC13152592	CC#CCc1cc2ccccc2c(=O)o1	1
ZINC13153407	COc1ccc(cc1)OCC#CCn1cc[nH+]c1	1
ZINC13154718	CCOc1ccc(c(c1)[N+](=O)[O-])N[C@H]1[C@H]([C@@H]([C@@H]([C@H](O1)C)O)O)O	0
ZINC13163293	CN(Cc1ccccc1F)C(=O)CCN1C(=O)[C@H]2CC=CC[C@@H]2C1=O	0
ZINC13224092	c1ccc(cc1)[C@@H](CC(=O)[O-])NC(=O)c1cc(ccc1Cl)Cl	0
ZINC13224821	c1ccc(cc1)[C@H](CC(=O)[O-])NC(=O)c1csc2c1CCCC2	0
ZINC13229422	CCCC#C[C@@](C)(C[NH2+][C@H](Cc1c[nH]cn1)C(=O)[O-])O	1
ZINC13233798	c1ccc(cc1)C#CCSc1[nH]c2ccccc2n1	1
ZINC13235856	c1ccc(cc1)C#Cc1ccccn1	1
ZINC13249181	C[C@@](CC(=O)Nc1cccc(c1)C(=O)NC)(c1ccccc1)C(=O)[O-]	0
ZINC13253269	CSc1cccc(c1)NC(=O)CC1(CCCCC1)C(=O)[O-]	0
ZINC13262450	CCOc1ccc(c(c1)/C=C\1/C(=O)N(C(=S)S1)CCC(=O)[O-])O	0
ZINC13281374	Cn1c2c(n(c(=O)n(c2=O)C)C)[nH+]c1NCCCO	0
ZINC13282937	Cc1c(c(=O)n(n1C)c1ccccc1)/C=N/[C@H](C#N)C(=N)C#N	1
ZINC13319949	c1cc(ccc1/C=C\c1ccc(cc1)N)N	0
ZINC13322731	CCS(=O)(=O)N1CCC[C@H](C1)c1nnc([S-])n1Cc1ccc(cc1)Cl	0
ZINC13345032	Cc1ccc(cc1NC(=O)CSc1ncccn1)C(=O)[O-]	0
ZINC13347077	c1cc(sc1)C(=O)NNS(=O)(=O)c1ccc(c(c1)C(=O)[O-])Br	0
ZINC13349015	Cc1ccc(cc1C(=O)[O-])S(=O)(=O)NCCCc1ccccc1	0
ZINC13357531	c1ccc(cc1)/C=C/C(=O)c1cccc(c1)OCC(=O)[O-]	0
ZINC13359486	c1ccc(cc1)c1nc([nH]n1)/N=C(\[O-])/[C@@H]1CCCO1	0
ZINC13380314	C=CCOC/C=C\COCC=C	0
ZINC13382073	C[C@@]12CCC(CC1=CC[C@@H]1[C@@H]2CC[C@]2([C@H]1CC[C@]12CO1)C)(OC)OC	0
ZINC13386440	CC#CC#Cc1ccc(s1)C#C[C@H](CCl)O	1
ZINC13388972	c1cc(sc1)[C@@H](CC(=O)[O-])NC(=O)c1ccc(s1)Cl	0
ZINC13407537	c1ccc(cc1)C#CC1=C(CCC1)/C=N/O	1
ZINC13410077	CC1(O[C@H]2[C@@H](O[C@H]3[C@H]([C@H]2O1)OC(O3)(C)C)CO)C	0
ZINC13434017	CC#CC#CC#C[C@H]1[C@H](O1)CO	0
ZINC13436401	CC(=O)O[C@H]1C[C@H](O[C@@H]1OC(=O)C)COC(=O)c1ccccc1	0
ZINC13464832	Cc1c(c(=O)[nH]c(n1)SCc1ccccc1)CC(=O)OCC(C)C	0
ZINC13465532	Cc1ccc(c(c1)Cl)NC(=O)[C@H]1[C@@H]2C[C@H]([C@@H]1C(=O)[O-])C=C2	0
ZINC13466075	Cc1ccc(cc1)[S@@](=NC(=O)Nc1ccc(cc1)Cl)(=O)C	0
ZINC13466712	C/C(=C\c1ccccc1)/C(=N/O)/C	1
ZINC13467270	C[C@@]12CC[C@H](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C)O	1
ZINC13468087	C/C(=N\c1ccccc1)/c1cccs1	1
ZINC13468118	c1ccc(cc1)n1c(c(c(n1)N)/N=N/c1ccccc1[N+](=O)[O-])O	1
ZINC13473850	c1cc(ccc1C[N@@H+]1CC[C@H](CC1)[C@@H](c1ccc(cc1)F)O)I	0
ZINC13496495	CCCOC[C@@H](C[C@@H](CC)C(=O)NNC(=S)Nc1ccccc1)O	0
ZINC13496498	CCCOC[C@@H](C[C@H](CC)C(=O)NNC(=S)Nc1ccccc1)O	0
ZINC13496775	CC[NH+](CC)c1ccc(cc1)NC(=S)NC[C@H]1CCCO1	0
ZINC13497506	CCCCc1ccc(cc1)N/C(=[NH+]\C[C@@H]1CCCO1)/[S-]	0
ZINC13509251	c1ccnc(c1)c1cc(cc(n1)c1ccccn1)c1ccc(cc1)Br	0
ZINC13510393	Cn1c2c(nc1OCC#C)n(c(=O)n(c2=O)Cc1ccccc1)C	1
ZINC13512840	Cn1c2c(nc1OCC#C)n(c(=O)n(c2=O)Cc1ccc(cc1)Cl)C	1
ZINC13518769	c1ccc(cc1)C/[NH+]=C(\N1CCC[C@H](C1)O)/[S-]	1
ZINC13528731	C=CCNS(=O)(=O)Cc1ccccc1	1
ZINC13530362	CCCCCOS(=O)(=O)N	0
ZINC13531324	CCn1c2c(c(=O)n(cn2)CC(=O)N2CCCCCC2)nn1	0
ZINC13533863	Cc1cccc(c1)OC[C@@H]1CCC[NH2+]C1	0
ZINC13538582	c1cc(ccc1C(=O)[O-])O[C@H]1[C@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC13546648	Cc1c(c2ccccc2[nH]1)/C=C\1/C(=NC(=S)N(C1=O)CC=C)[O-]	0
ZINC13555002	Cc1c(c(on1)/C=C/c1ccc(cc1)C(=O)OC)[N+](=O)[O-]	0
ZINC13562094	CN(C)c1ccc(cc1)/C=C\1/C(=O)NN(C1=O)c1ccc(cc1)I	0
ZINC13563750	Cc1ccc(c2c1cc1c(n2)O[C@H](CN(C1)Cc1ccccc1)C)C	1
ZINC13570031	C#CCn1c2ccccc2nc1C(c1ccccc1)c1ccccc1	1
ZINC13571608	CC(C)(C)/C(=N/O)/COc1ccccc1[N+](=O)[O-]	0
ZINC13571644	C[C@@]1([C@@H]2NC(=S)N(N2C(=S)N1)c1ccc(cc1)OC)c1ccccc1	1
ZINC13572456	C[C@H](c1ccccc1)Nc1c2ccccc2oc(=O)c1[N+](=O)[O-]	1
ZINC13576450	CN(CCc1ccccc1)C(=O)Nc1ccccc1	0
ZINC13582957	CCOCCCNC(=O)c1cc(ccc1OC)N(C)S(=O)(=O)C	0
ZINC13589940	c1ccc(cc1)[C@H]1CC/C(=C\Br)/OC1=O	0
ZINC13590662	C#CCO[C@@]1([C@@H]2CCC[C@H]1[C@H]2I)c1ccccc1	0
ZINC13607159	C[NH2+]CC#Cc1cccnc1	1
ZINC13608511	c1cc(c(cc1CNC(=O)[C@H]1CSCN1C(=O)[C@H]1CCC(=O)N1)Cl)Cl	0
ZINC13617952	COCCNC(=O)c1cccc(c1)NC(=S)Nc1ccccc1	0
ZINC13624207	CCNC(=O)c1cccc(c1)NC(=O)[C@@H](C)Oc1cc(ccc1C)C	0
ZINC13627067	Cc1ccc2c(c1)s/c(=N\C(=O)/C=C/c1ccccc1)/n2CC#C	1
ZINC13627073	Cc1ccc2c(c1)s/c(=N\C(=O)c1ccc(cc1)C(=O)C)/n2CC#C	1
ZINC13627357	C#CCn1c2ccccc2s/c/1=N\C(=O)CCc1ccccc1	1
ZINC13627371	C#CCn1c2ccccc2s/c/1=N\C(=O)Cc1ccccc1	1
ZINC13627377	C#CCn1c2ccccc2s/c/1=N\C(=O)COc1ccccc1	1
ZINC13627618	C#CCn1c2ccc(cc2s/c/1=N\C(=O)C1CCCCC1)[N+](=O)[O-]	1
ZINC13627712	CC(=O)Nc1ccc2c(c1)s/c(=N\C(=O)C1CC1)/n2CC#C	1
ZINC13627761	COc1ccc2c(c1)s/c(=N\C(=O)c1ccc(s1)Cl)/n2CC#C	1
ZINC13629147	C#CCn1c2c(cccc2s/c/1=N\C(=O)/C=C/c1ccccc1)F	1
ZINC13630449	CC/C(=N\NC(=O)[C@H]1CC(=O)N(C1)Cc1ccco1)/c1ccccc1	0
ZINC13631761	Cc1ccc(cc1Br)C(=O)N/N=C/C=C/c1ccccc1	0
ZINC13647469	c1cc(cc(c1)S(=O)(=O)NCCCc1ccc(cc1)F)[N+](=O)[O-]	0
ZINC13654254	CC1(CCC[C@](O1)(C)C#CC[N@@H+]1C[C@]2(C[C@@H]1CC(C2)(C)C)C)C	0
ZINC13655984	CC1(Cc2c(c(=S)n(c(N)c2C#N)c2ccccc2)CO1)C	0
ZINC13657882	c1c(cc(c(c1Br)[O-])Br)/C=N/[NH+]=C(/NC[C@@H]1CCCO1)\[S-]	0
ZINC13668402	COc1ccc(cc1Cl)S(=O)(=O)NCCCc1ccccc1	1
ZINC13670526	C[C@@H]1Cc2ccccc2N1C(=O)[C@@H](C)SCc1ccccc1	0
ZINC13672268	CCOC(=O)c1ccc(c(c1)NC(=O)CSCc1ccccc1)C	0
ZINC13675723	c1ccc(cc1)S(=O)(=O)NCc1ccc(cc1)N1CCCC1	1
ZINC13686094	C[C@@H]([C@@H](c1ccccc1)N1CCOCC1)/[NH+]=C(/NC1CCCCC1)\S	0
ZINC13690400	CC(C)Oc1cc(ccc1N1CC(=O)N(C1=O)C)S(=O)(=O)N(C)C	0
ZINC13697020	CC(=O)N1CCc2c1cc(cc2)NS(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC13699273	CCn1c(ccn1)C(=O)/N=c/1\n(c2ccccc2s1)CC(=O)OC	0
ZINC13699716	CCn1c(cc(n1)C)C(=O)Nc1nc2cc3c(cc2s1)OCO3	0
ZINC13700122	CCn1c(cc(n1)C)C(=O)/N=c/1\n(c2c(cccc2s1)F)CC#C	1
ZINC13710102	Cc1ccc(c(c1)O[C@H](C)C(=O)NC(C)C)C	0
ZINC13711123	CCc1ccc(cc1)NC(=O)[C@H](CC)N(c1ccccc1)S(=O)(=O)C	0
ZINC13721861	c1ccc2c(c1)[C@@H]([C@H](N(S2(=O)=O)CCO)Cc1cccnc1)O	0
ZINC13721929	CC(C)OCCC[NH2+]Cc1ccc(c(c1)Cl)Cl	0
ZINC13722899	c1ccc(cc1)NC(=S)N1CCCC[C@H]1CCN1CCOCC1	0
ZINC13726357	C[C@H](CCc1ccccc1)[NH2+]Cc1ccc(o1)c1ccc(cc1)Br	1
ZINC13735672	COCc1c(c(n2c(n1)nc(n2)C(F)(F)F)N)c1ccccc1	0
ZINC13747696	CCCOc1c(cc(cc1I)/C=N/NC(=S)N)OC	0
ZINC13747833	c1ccc(cc1)CNC(=O)COc1ccc(cc1/C=C/C(=O)[O-])Br	0
ZINC13775410	C#CCS/C(=N\C(=O)c1ccccc1)/NC(=O)c1ccccc1	1
ZINC13784955	CC(=O)Nc1ccc(cc1)N1C(=O)[C@H]2[C@@H]3CC[C@@H](C3)[C@H]2C1=O	0
ZINC13797402	Cc1cccc(c1)NC(=S)Nc1ccc(cc1)/N=N/c1ccccc1	1
ZINC13798946	CCOC(=O)C1=C(N(C(=O)/C/1=C\c1ccc(cc1)SC)CC(C)C)C	0
ZINC13838298	COCCCNC(=S)Nc1ccc(cn1)[N+](=O)[O-]	0
ZINC13839404	c1ccc(cc1)NC(=S)N1CCN(CC1)C(=O)c1ccco1	0
ZINC13842536	CC(=O)c1c(=O)[nH]c(=O)n(c1O)CCc1ccccc1	0
ZINC13858313	CC/[NH+]=C/1\N(Cc2cc3cc(ccc3nc2S1)OCC)CCOC	0
ZINC13858376	CC(=O)/C(=N/Nc1cccc(c1)C(F)(F)F)/C(=O)OC	0
ZINC13865153	COc1ccc(cc1)/N=C(/CC(=O)c1ccccc1)\C(=O)OC	0
ZINC13878779	C[C@@H]([C@H](c1cccs1)N1CCOCC1)NC(=S)NC1CCCCC1	0
ZINC13880786	C#CCN1C(=O)/C(=C\c2ccc(cc2)I)/SC1=O	1
ZINC13880807	CC[C@@H](C)n1cc(c2c1cccc2)/C=C\1/C(=O)N(C(=O)S1)CC#C	1
ZINC13893136	CC(=O)Oc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)Cc1ccccc1	0
ZINC13938994	C[NH+](C)CCCNS(=O)(=O)c1ccc(cc1F)F	0
ZINC13939714	COc1cc(cc(c1O)Br)/C=C\1/C(=O)N(C(=O)S1)CC#C	1
ZINC13941703	CC[C@H](C)Sc1nnc(s1)NC(=O)CS(=O)(=O)Cc1ccccc1	0
ZINC13945092	CC(C)(C)c1nnc2n1nc(s2)C(c1ccccc1)c1ccccc1	1
ZINC13948752	CCC(CC)(C#C)NS(=O)(=O)c1cccc2c1non2	1
ZINC13948759	CCC(CC)(C#C)NS(=O)(=O)c1cccc2c1nccc2	1
ZINC13951136	Cc1cc(c2c(c1)s/c(=N\C(=O)C1CC1)/n2CC#C)C	1
ZINC13968705	C#CCn1c2ccc(cc2s/c/1=N\C(=O)c1ccc2c(c1)OCO2)F	1
ZINC13977142	Cc1ccc(cc1I)C(=O)NC(=S)NNC(=O)Cc1ccccc1	0
ZINC13988950	COCCNC(=S)NC(=O)c1ccccc1Cl	0
ZINC13993304	COc1ccc(c(c1)C[N@@H+](Cc1ccccc1)C[C@H]1CCCO1)O	0
ZINC13993377	C#CCOc1cccc(c1)C[N@@H+](Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC13993380	C#CCOc1cccc(c1)C[N@H+](Cc1ccccc1)C[C@H]1CCCO1	0
ZINC13999045	CC(C)NC(=S)NC(=O)CCC(=O)OCCCc1ccccc1	0
ZINC14000340	c1ccc2c(c1)CN(CCO2)C(=O)C1CCCC1	0
ZINC14001026	c1ccc(cc1)COC(=O)NNC(=O)Cc1cccc2c1cccc2	0
ZINC14004700	C[C@@H](C(=O)NNC(=O)COc1ccc(cc1Br)Br)Oc1ccccc1	0
ZINC14010477	c1ccc(cc1)CCOC(=O)CCC(=O)Nc1ccccc1Cl	0
ZINC14011758	CCNC(=S)NC(=O)Cc1ccccc1	0
ZINC14016359	Cc1c(c(=N)s[n-]1)C(=O)OCC(=O)NC(=O)OCc1ccccc1	0
ZINC14018555	c1cc(sc1)CNC(=S)NC(=O)/C=C/c1cccs1	0
ZINC14022484	CN(Cc1cnn(c1)c1ccccc1)S(=O)(=O)c1cccs1	1
ZINC14034876	Cc1c(nc2n(c1=O)[C@@H](CS2)CC(=O)N[C@@H]1C[C@@H](CC(C1)(C)C)C)C	0
ZINC14083145	CCc1ccc(cc1)c1nc([nH]n1)SC[C@H]1C[N@H+](CCO1)CC(C)C	0
ZINC14094048	Cc1ccc(cc1)NC(=O)CCc1ncc(o1)c1ccccc1F	0
ZINC14094729	C#CCNS(=O)(=O)c1cccc(c1)C(=O)Nc1ccc2c(c1)CCC2	1
ZINC14097805	c1cc(c(c(c1)Cl)N1CCOCC1)[N-]S(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC14125927	c1ccc(cc1)C#Cc1ccc(cc1)C(=O)Nc1cccc(c1)Cl	1
ZINC14128910	C#CCNC(=O)C1=NN(C(=O)CC1)c1ccccc1	1
ZINC14139939	C[C@H]1CN(C[C@@H](O1)C)C(=O)CNC(=O)c1ccc2c(c1)OCO2	0
ZINC14158077	Cc1ccc(cc1)CNC(=O)c1ccc(cc1)C#Cc1ccccc1	1
ZINC14161940	CCc1nnc2n1c1ccccc1c(=O)n2c1cccc(c1Cl)C	0
ZINC14166305	COC(=O)[C@@H](c1ccccc1)N1CCN(CC1)c1ncccn1	0
ZINC14166596	COc1ccnc(n1)N1CCC[C@H](C1)C(=O)Nc1ccccc1	0
ZINC14167458	COc1ccc(cc1)C(=O)Nc1ccccc1C(=O)NCC#C	1
ZINC14185598	Cc1ccc(cc1C)SCC(=O)N[C@@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC14185936	CN(CCOc1ccccc1F)S(=O)(=O)c1cc(ccc1OC)Br	0
ZINC14190371	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)N1CCCCCC1	1
ZINC14198067	CCn1cnn(c1=S)CN(C)C(c1ccccc1)c1ccccc1	1
ZINC14202124	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)NCc1ccccc1OC	0
ZINC14231872	C#CCNC(=O)c1cc(nc2c1cccc2)c1ccccc1	1
ZINC14240597	c1cc(ccc1C#N)NC(=O)CCNC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC14241567	CN(Cc1cnn(c1)Cc1ccccc1)c1ccc(cn1)S(=O)(=O)N	1
ZINC14245300	Cc1c2cc(sc2n(n1)C)C(=O)NCC#Cc1ccccc1	1
ZINC14245921	C#CCNC(=O)c1cc(nn1c1ccccc1)c1cccs1	1
ZINC14248841	Cc1c(cnn1C)NS(=O)(=O)Cc1ccccc1	1
ZINC14302876	CCOC(=O)CSc1nnc(s1)NCc1ccco1	0
ZINC14309337	c1ccc(cc1)n1cnn(c1=S)CN1CCc2c(ccs2)C1	1
ZINC14333676	CCOc1cc(cc(c1OC)Br)C(=O)NNC(=O)c1ccccc1O	0
ZINC14424792	C[C@H](c1ccc(c(c1)Cl)Cl)NC(=O)Cc1csc(n1)c1ccccc1	0
ZINC14448996	c1ccc(cc1)CC[C@@H](CC(=O)c1ccccc1)O	0
ZINC14455900	Cc1ccsc1[C@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)F	0
ZINC14456022	Cc1ccsc1[C@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)OCC(C)C	0
ZINC14503856	COCCc1ccc(cc1)OCc1ccccc1	0
ZINC14537846	CC#CC(=O)N1C[C@@H](CN(C(=O)C1)C(C)C)OCc1ccc(cc1)F	0
ZINC14551499	COCCOc1ccc2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1ccccc1	0
ZINC14564211	CCOC(=O)[C@@H](Cc1ccccc1)NC(=O)c1ccco1	0
ZINC14569080	C=CCNC(=S)Nc1ccc(cc1)S(=O)(=O)NCCc1ccccc1	1
ZINC14607563	Cc1cc([O-])n2c(=NC(=[NH+][C@H]2c2ccccc2)NC[C@H]2CCCO2)n1	0
ZINC14611643	CC#CC#C/C=C/1\C=C[C@]2(O1)CC=CO2	0
ZINC14629313	c1cc(c(cc1Cl)N)OCC1CCCC1	0
ZINC14631382	C#CCOCC1CC[NH2+]CC1	0
ZINC14631551	C#CCO[C@@H]1CCC[NH2+]C1	0
ZINC14631866	C#CCOC1CC[NH2+]CC1	0
ZINC14657666	CCc1c(cc(s1)C(=O)Nc1nc(c(s1)C(=O)C)c1ccccc1)C	0
ZINC14659016	Cc1cccc(c1)C(=O)NNC(=O)c1ccccc1OCCOC	0
ZINC14663519	CCOCCC(=O)NNC(=S)NC(=O)Cc1ccccc1	0
ZINC14680533	CC#Cc1ccc(s1)c1ccc(s1)[C@H](CCl)O	1
ZINC14767833	CC[C@H](C(=O)NCC(=O)OCC)Oc1ccc(cc1)c1ccccc1	0
ZINC14787474	c1ccc(cc1)[C@@H](C(=O)N)Sc1ccccc1Cl	0
ZINC14807789	Cc1ccc2c(c1)[nH]c(n2)[C@@H]1CCC[NH2+]C1	0
ZINC14846438	c1cc(ccc1n1c2c(c(n1)C(=O)OC[C@@H]1CC1(Cl)Cl)CCCC2)F	0
ZINC14859230	c1ccc(cc1)CO[C@@H]1[C@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC14862081	Cc1ccc(cc1C)S(=O)(=O)N1CCC(CC1)C(=O)NC	0
ZINC14909932	C[C@@H](CCc1ccccc1)NC(=O)/C=C/c1ccccc1OC	0
ZINC14914552	Cc1ccc(c(c1)Br)NC(=O)[C@H](C)[NH+]1CCCC1	0
ZINC14950513	CSc1ncc(cn1)CN[C@@H]1CC(=O)N(C1)CCc1ccccc1	0
ZINC14957683	CN1CCC[C@](C1=O)(CN(C)Cc1nccs1)O	0
ZINC14967271	CCc1nc(c(o1)C(=O)N1CCO[C@@H](C1)CCCC(C)C)C	0
ZINC14968330	CC#CC(=O)N1CC[C@@]2(C1)CCC[N@H+](C2)Cc1ccc(cc1)C(C)C	1
ZINC14970940	c1ccc(cc1)CCC[C@H]1CN(CCO1)C(=O)CN1CCCCC1=O	0
ZINC14971862	CC#CC(=O)N[C@@H]1CC(=O)N(C1)CCCc1ccccc1	1
ZINC14980469	CS(=O)(=O)N1CCO[C@@H](C1)CC(c1ccccc1)c1ccccc1	0
ZINC14981388	CCS(=O)(=O)N1CCC[C@H](C1)CCc1c(cccc1F)F	0
ZINC14982898	c1cc2c(c[nH]c2c(c1)O)C[C@@H](C(=O)[O-])[NH3+]	0
ZINC14986300	c1c(cc2c(c1N)c(n[nH]2)I)Br	0
ZINC14987374	CC(=O)[C@H]1[C@H]2[C@@H]3CO[C@@H](O3)C(=O)[C@@H]2[C@H]2N1c1ccccc1C=C2	0
ZINC14988149	C#C[C@@]1(C=C[C@H]2CO[C@@H]1O2)O	0
ZINC14989116	COc1ccc(cc1)OCc1nc(cc(=O)[nH]1)CCl	0
ZINC14993238	c1ccc(cc1)C#CC(=O)NC[C@H]1CC(=NO1)Cc1ccc(cc1)F	1
ZINC15012121	C#CCOc1c(cc(cc1I)I)C=O	1
ZINC15012742	CN(C)c1ccc(cc1)/C=C\1/C(=O)N(C(=O)S1)CC#C	1
ZINC15014685	COc1ccc2c(c1)[C@@H]1[C@@H](CCCO1)[C@H](N2)c1ccccc1	0
ZINC15015478	Cc1ccc(c(c1)/C=N/Nc1nc2c(c3ccccc3[nH]2)nn1)C	0
ZINC15016143	Cc1ccc2c(c1)[C@](C(=O)N2)([C@H]1c2cc(ccc2NC1=O)Br)O	0
ZINC15018080	Cc1cc(c2c(c1)[C@@H]1[C@@H](CCCO1)[C@@H](N2)c1ccccc1)C	0
ZINC15022463	c1ccc(cc1)[C@@H]1[C@H](O1)[C@]1(Nc2ccccc2S1)c1ccccc1	0
ZINC15042911	COC(=O)Cc1cc(ccc1OCc1ccccc1)Br	0
ZINC15063551	CS(=O)(=O)c1ncc(n1C[C@@H]1CCCO1)CN(CC=C)CC#C	0
ZINC15063552	CS(=O)(=O)c1ncc(n1C[C@H]1CCCO1)CN(CC=C)CC#C	0
ZINC15064737	CC(C)(C)CN1CCC[C@@](C1=O)(C[NH+](C)C)O	0
ZINC15065498	Cn1cc[nH+]c1C[N@@H+]1CCO[C@@H](C1)CCCc1ccccc1	0
ZINC15070481	c1ccc(cc1)CC[N@H+]1CCC[C@H](C1)NC(=O)CCN1CCCCO1	0
ZINC15072751	Cn1c(nnc1SCC=C)[C@H]1CCCN(C1)Cc1ccc(o1)COC	0
ZINC15073211	Cc1ccc(cc1C)c1c(c[nH]n1)C[NH2+]CC1(COC1)C	0
ZINC15074813	C=CCN(CC#C)C(=O)C[C@@H]1C(=O)NCC[N@H+]1CCc1ccccc1	1
ZINC15077878	Cc1ccc(cc1NC(=O)[C@@H](C(C)C)NC(=O)Nc1ccccc1)F	0
ZINC15079617	C[C@H]1CCCC[N@@H+]1CC#C[C@]1(CCCC(O1)(C)C)C	0
ZINC15085550	C#CCn1c(=O)nc2n1C(=O)N(C2)c1ccccc1	1
ZINC15108228	c1ccc(cc1)c1cn(c(c1C#N)N)c1ccc(cc1F)F	1
ZINC15206433	c1ccc(cc1)CCO[C@H]1[C@@H]([C@@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC15220492	CCOC(=O)C1=C(NC(=S)N[C@H]1/C=C\c1ccccc1)C	0
ZINC15221869	C/C=C/C#CC#C[C@@H]([C@@H](c1ccco1)OC(=O)C)OC(=O)C	0
ZINC15261996	Cc1cc(cc(c1)C1=N/C(=C\c2ccc3c(c2)OCCO3)/C(=O)O1)C	0
ZINC15270282	CC(=O)O[C@H](C[C@H](CCCCCCCCCCCC#C)O)CO	0
ZINC15270295	CC(=O)O[C@@H](CCCCCCCCCCCC#C)C[C@@H](CO)O	0
ZINC15274179	CC#CC#C/C=C/1\C=C[C@]2(O1)CCCCO2	0
ZINC15275301	Cc1cccc(c1)n1c(nnc1SCC#N)c1c[nH]c2c1cccc2	0
ZINC15319200	COc1cccc(c1)[C@H]1[C@@]2([C@]1(C1(N=C2N)OCCO1)C#N)C#N	0
ZINC15320544	C[C@@H]1C[C@]([C@H](C[N@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC15320547	C[C@H]1C[C@]([C@H](C[N@@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC15357493	CC(C)(C)NC(=O)CNS(=O)(=O)c1cccc(c1)Br	0
ZINC15416821	c1ccc(cc1)CCC[NH2+]C[C@H]1CCCO1	0
ZINC15440710	C[C@](C#C)(c1ccccc1)N=[N+]=[N-]	1
ZINC15441605	C#CCSc1nc2ccccc2n1C(=O)/C=C/c1ccccc1	1
ZINC15441605	C#CCSc1n(c2c(cccc2)[nH+]1)C(=O)/C=C/c1ccccc1	1
ZINC15443069	C[C@H]1CN(CC[NH2+]1)c1ccc(cn1)C(F)(F)F	0
ZINC15446565	CCOC(=O)[C@H]1[C@H](CC(=CC1=O)c1cccc(c1)OC)c1ccsc1	0
ZINC15453065	c1ccc(cc1)C1=NN=C(SC1)Nc1cccc(c1)Br	1
ZINC15454165	C[C@@H](C(=O)NCc1ccc(cc1)F)[N@+]12CC[N@H+](CC1)CC2	0
ZINC15496477	COC(=O)CCNC(=O)c1ccc(c(c1)[N+](=O)[O-])NC1CC1	0
ZINC15542329	c1ccc(cc1)SCCC(=O)Nc1ccc(c(c1)Cl)C#N	0
ZINC15560290	CNC(=O)c1ccc(cc1)NC(=O)CCNC(=O)c1ccco1	0
ZINC15579573	Cc1ccc(c(c1)NC(=O)CSc1ccccc1)F	0
ZINC15583780	Cc1c(oc(c1C(=O)NCC#Cc1ccccc1)C)C	1
ZINC15584734	CN(C)S(=O)(=O)c1cc(ccc1Cl)C(=O)NCc1cccc(c1)Cl	0
ZINC15589940	C[C@H](c1ccccc1)NC(=O)Cn1ccnc1	0
ZINC15594264	C[C@@H](c1nnc2n1cccc2)[NH2+]Cc1ccccc1OCC#C	1
ZINC15603437	Cc1ccc(c(c1)NC(=O)/C=C/c1nc2ccccc2o1)F	0
ZINC15619964	C[C@@H](c1ccc(cc1)c1ccccc1)NC(=O)c1ccncc1	0
ZINC15684521	CC(C)(C#C[C@@H](C#Cc1ccccc1)O)O	1
ZINC15733957	Cc1nn2c(=O)cc(nc2s1)COC(=O)[C@H](C)Oc1ccccc1	0
ZINC15767553	c1ccc(cc1)COC(=N)c1ccccn1	0
ZINC15769069	c1ccc(cc1)C#C[C@@H](c1ccccc1)N1CCOCC1	0
ZINC15769073	c1ccc(cc1)C#C[C@H](c1ccccc1)N1CCOCC1	0
ZINC15769267	c1ccc(cc1)C#C[C@@H](c1ccccc1)[NH+]1CCCCC1	1
ZINC15769269	c1ccc(cc1)C#C[C@H](c1ccccc1)[NH+]1CCCCC1	1
ZINC15771303	c1ccc(cc1)C#C[C@@H]1CCCCO1	0
ZINC15771309	CCCCC#C[C@H]1CC[C@H](O1)C#CCCCC	0
ZINC15771733	c1ccc(cc1)C#Cc1ccsc1	1
ZINC15771865	c1ccc(cc1)C1=NC[C@H]2CCCC[C@@H]2O1	0
ZINC15774485	c1ccc(cc1)[C@H](C#CC(F)(F)F)O	1
ZINC15774487	c1ccc(cc1)[C@@H](C#CC(F)(F)F)O	1
ZINC15775443	c1ccc(cc1)C1=CC[C@H]2CCCC[C@@]2(C1)[NH+]1CCCCC1	1
ZINC15776324	c1ccc(cc1)/C=C/C(=O)C(=O)C#Cc1ccccc1	1
ZINC15777465	CC[C@H](C#Cc1ccccc1)OC(=O)[C@]12CC[C@](C1(C)C)(C(=O)O2)C	0
ZINC15777467	CC[C@@H](C#Cc1ccccc1)OC(=O)[C@]12CC[C@](C1(C)C)(C(=O)O2)C	0
ZINC15777725	CC#C[C@H]1CCC[C@@H]2N(CC[N@@H+]12)c1ccccc1	1
ZINC15777813	CC#C[C@@H]1CC[C@@H]2N(CC[N@H+]12)c1ccccc1	1
ZINC15778494	c1ccc(cc1)[C@]1([C@@H](O1)n1c2ccccc2nn1)c1ccc(cc1)Cl	0
ZINC15778538	c1ccc(cc1)[C@]1(c2ccccc2S[C@H]1n1c2ccccc2nn1)O	1
ZINC15779244	CC[C@@H]1[C@@H](C=C(OC1=O)c1ccccc1)c1ccccc1	0
ZINC15779387	c1ccc(cc1)CSC#Cc1ccccc1	1
ZINC15779759	COC(=O)N(CC#C)[C@@H](CC=C)c1ccoc1	0
ZINC15779822	c1ccc(cc1)C#CC(=O)N1CCOCC1	0
ZINC15780264	CC(C)Nc1ccc(c2c1CCCS2)Nc1ccccc1	1
ZINC15780900	CCCC(CCC)(C#Cc1ccccc1)N1CCOCC1	0
ZINC15780902	c1ccc(cc1)C#CC1(CCCCCC1)N1CCOCC1	0
ZINC15781233	CCOC(=O)[C@H](C(=O)C#Cc1ccccc1)Cc1ccccc1	0
ZINC15782157	CC(C)(C)[C@@H]1CCC(=O)/C(=C(\O)/C#Cc2ccccc2)/C1	1
ZINC15782157	CC(C)(C)[C@@H]1CCC(=O)[C@H](C1)C(=O)C#Cc1ccccc1	1
ZINC15783257	c1ccc(cc1)C#CC(=O)CC(=O)c1ccccc1	1
ZINC15783770	CC(C)(C)C[C@@H](C#Cc1ccccc1)NC(=O)c1ccccc1	1
ZINC15783792	CO/C=C(/[C@H](c1ccccc1)O)\n1nc2ccccc2n1	0
ZINC15784178	Cc1ccc(cc1)C#C[C@@H](CC(C)C)NC(=O)c1ccccc1	1
ZINC15784229	CCO[C@@H](C#C)n1nc2ccccc2n1	0
ZINC15784778	C#CCOCCOCCOCCOCCOCCOCCOCC#C	0
ZINC15785298	C[C@]1([C@H](NC(=S)O1)c1ccccc1)c1cccs1	0
ZINC15785529	Cc1cccc(c1O)C(=O)C#Cc1ccccc1	1
ZINC15785531	c1ccc(cc1)C#CC(=O)c1cc(ccc1O)Br	1
ZINC15809812	C#C[C@H](COCc1ccccc1)O	0
ZINC15826758	C[C@@H](c1ccccc1)NC(=O)CC1=Nc2ccccc2S(=O)(=O)N1	0
ZINC15833730	CCC[C@H](c1nc2ccccc2n1CCCCOc1ccccc1)O	1
ZINC15837169	COc1ccc(cc1C[N@@H+]1CCC[C@H]1c1cccc(c1)F)Br	0
ZINC15837421	c1cc(ccc1C[N@@H+]1CCC[C@H]1c1ccc(cc1)F)Br	0
ZINC15840728	CCOc1ccc(c2c1nccc2)NC(=O)c1ccccc1C	0
ZINC15856759	c1ccnc(c1)/C=N\n1c(nnc1[S-])c1ccc(cc1Cl)Cl	0
ZINC15866600	C#CCOc1c2c(c3ccccc3o2)ncn1	1
ZINC15866905	Cc1c(c(on1)C)[C@H]1CCC[N@H+]1Cc1cc(c(cc1OC)OC)OC	0
ZINC15867239	Cc1ccc2c(c1NC(=O)C1(CCCC1)c1ccccc1)nsn2	0
ZINC15905896	c1ccc(cc1)c1c2ccccn2c(c2cccnc2)[nH+]1	1
ZINC15919737	CSc1c(c(c(s1)c1cc[nH]c(=S)n1)c1ccccc1)C#N	1
ZINC15923517	CCOC(=O)c1c(c2c(n1c1ccccc1)nc[nH]c2=O)C	0
ZINC15924323	CCC[C@H]1[C@H]([NH2+][C@H](C/C/1=N\O)c1ccccc1)c1ccccc1	1
ZINC15924356	c1ccc(c(c1)C(F)(F)F)Nc1c(c([O-])ns1)C#N	0
ZINC15926351	Cn1c2ccccc2nc1CC(=O)NNC(=O)C1CCCCC1	0
ZINC15933883	COC(=O)N/N=C\c1ccccc1OC/C=C/c1ccccc1	0
ZINC15956273	c1ccc(cc1)O[C@@H]1[C@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC15961542	CC1(OC(=C/C(=C/C=N\c2ccc(cc2)OC)/O1)c1ccccc1)C	0
ZINC15974393	COc1ccccc1/C=C/C=N\N1CCN(CC1)c1cccc[nH+]1	0
ZINC15978519	C[C@H](CC(=O)NNC(=O)COc1ccccc1C#N)c1ccccc1	0
ZINC15986881	Cc1ccccc1CSc1nc(cc(=O)[nH]1)C(C)(C)C	0
ZINC15992094	Cc1ccc(cc1NC(=O)/C(=C/c1ccccc1)/n1c(nnn1)C)Cl	0
ZINC16000623	C[C@@H]1C[C@H]1C(=O)Nc1ccc(cc1)S(=O)(=O)N(C)Cc1ccccc1	0
ZINC16005517	Cc1cccc(c1)OCC(=O)NNC(=O)c1cccc(c1)I	0
ZINC16030444	C[N@@+]1([C@@H]2CC[C@H]1C[C@@H](C2)OC(=O)[C@@H](CO)c1ccccc1)CC#C	0
ZINC16036476	C[C@@H](C#CC[N@@H+]1C[C@]2(C[C@@H]1CC(C2)(C)C)C)O	1
ZINC16040862	C[C@@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@@H]1[C@@H]2CC[C@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC16062113	Cc1c(c(n(n1)Cc1ccccc1)Cl)/C=C/C(=O)NCC#C	1
ZINC16075230	C[C@H]1CN(C[C@@H](O1)C)Cn1c(=S)n(cn1)c1ccccc1	0
ZINC16075417	C[C@H]1C[N@H+](C[C@H](O1)C)Cn1c(=S)n(c(n1)c1ccccc1)C	0
ZINC16089444	COC(=O)c1ccccc1OS(=O)(=O)c1ccccc1C(F)(F)F	0
ZINC16090792	C#C[C@H](c1ccccc1)OC(=O)N	0
ZINC16093237	CCC(=O)c1ccc(cc1)OS(=O)(=O)c1ccc(cc1)OC	0
ZINC16102199	c1ccc(c(c1)/C=N\Nc1cccc2c1nccc2)O	0
ZINC16130139	CCOC(=O)c1ccc(cc1)S(=O)(=O)[N-]c1ccc(cc1)C(F)(F)F	0
ZINC16134044	CN(c1ccccc1)c1c(c(c(c(c1F)OC)F)F)C(=O)[O-]	0
ZINC16156286	CC1=NN(C(=O)/C/1=C\c1cccc(c1)OCC#C)c1ccc(cc1)I	1
ZINC16156342	CCOC(=O)Cn1c2c(nc1n1ccnc1)n(c(=O)n(c2=O)C)C	0
ZINC16159277	c1cc(c(cc1C(=O)CBr)Br)F	0
ZINC16161063	Cc1nn(o/c/1=C\c1ccc(c(c1)Br)OCC#C)c1ccccc1	1
ZINC16184213	COCCCNC(=S)Nc1ccc(cc1)Nc1ccccc1	0
ZINC16188756	CN(c1ccccc1)C(=NC=[N+]1CCOCC1)SC	0
ZINC16189890	COC(=O)[C@H](c1ccccc1)N	0
ZINC16193542	COc1cc(ccc1OCC#C)/C=C\1/C(=NOC1=O)c1ccccc1	1
ZINC16196129	COc1cc(ccc1OCC#C)/C=N/O	1
ZINC16211753	C[C@H](COC)NC(=S)Nc1ccccc1	0
ZINC16215583	COc1ccc(c(c1)OCc1ccccc1)[N+](=O)[O-]	1
ZINC16217381	COc1ccc(cc1)c1c(sc(n1)N1CCOCC1)C=C(C#N)C#N	0
ZINC16228203	COc1cccc(c1OCC#C)/C=C(\C#N)/c1[nH]c2ccccc2n1	1
ZINC16230381	C[C@H]1CCCC[C@H]1NC(=O)c1cccc(c1)S(=O)(=O)NCC#C	1
ZINC16249296	Cc1c(c(c2ccccc2n1)c1ccccc1)Sc1ccccc1	1
ZINC16249887	Cc1c(cc2c(c1Br)OC[C@@](C2=O)(CO)Sc1ccccc1)Br	0
ZINC16264969	Cc1c(c2ccccc2)[nH+]c(n1O)c1ccc2c(c1)OCO2	1
ZINC16267718	c1ccc(cc1)c1nc(on1)c1c(cccc1Cl)Cl	1
ZINC16311522	Cc1ccc(cc1)n1c(nnn1)c1cnc(nc1C(F)(F)F)NC	0
ZINC16346650	COc1ccc(c(c1)/C=C(/C#N)\c1ccc(cc1)Cl)OCC#C	1
ZINC16388484	C[C@@H](c1ccccc1)NC(=O)[C@@H](C)[N@H+](C)Cc1ccccc1Br	0
ZINC16399907	COC(=O)c1cn(nc1c1cccc(c1)Cl)CCC#N	0
ZINC16431829	C[C@@H](c1ccc(cc1)F)N(C)CC(=O)NCC#C	1
ZINC16444668	C[N@@H+](Cc1ccccc1)CC(=O)NNC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC16448996	c1ccc(c(c1)/C=C\1/C(=O)NC(=N1)c1ccccc1F)Cl	0
ZINC16451142	c1ccc(cc1)C#C/C=N/c1ccc(cc1)Cl	1
ZINC16451159	c1ccc(cc1)C#CC[NH2+]C1CCCCCC1	1
ZINC16451169	c1ccc(cc1)C#CCNCc1ccccc1Cl	1
ZINC16453721	C[C@@H](C(=O)NCc1ccc(c(c1)OC)OC)Sc1nnnn1C(C)C	0
ZINC16477075	c1ccc(cc1)[C@@H](C#CC#C[C@@H](c1ccccc1)O)O	1
ZINC16480046	c1ccc(cc1)CNCC#Cc1ccccc1	1
ZINC16493127	c1ccc(cc1)c1ccc(cc1)C[NH2+]C1CCCCC1	1
ZINC16499579	CCCOc1ccccc1NC(=O)Nc1ccc(cc1)C	0
ZINC16513938	CCCC[S@](=O)C[C@H](COCc1ccccc1)O	0
ZINC16576239	C[C@](CC#Cc1ccccc1)(c1ccccc1)O	1
ZINC16576953	CCCCn1c(cnc1SCc1ccccc1)CO	1
ZINC16577575	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@H](COC(C)(C)C#C)O)C	0
ZINC16577584	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@H](COC(C)(C)C#C)O)C	0
ZINC16578558	C[C@H]1CCC[N@H+](C1)C[C@H](COC(C)(C)C#C)O	0
ZINC16579034	C[C@H]1CN(C[C@H](O1)C)C[C@H](COC(C)(C)C#C)O	0
ZINC16579037	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](COC(C)(C)C#C)O	0
ZINC16600009	C[NH+](C)[C@H](CNC(=O)c1c2ccccc2[nH]n1)c1ccccc1	0
ZINC16603404	CC[C@H](C(=O)N[C@H](C)[C@@H]1CCCO1)Oc1ccc(cc1Cl)Cl	0
ZINC16605626	CC[C@@H](c1ccccc1)C(=O)N[C@@H]1CC[N@H+](CC1)C(C)C	0
ZINC16606965	Cc1ccc(c(c1)S(=O)(=O)N1CCC(CC1)C(=O)Nc1nccs1)C	0
ZINC16621995	Cc1ccc(c(c1C)OCC#CCN1CCOCC1)C	0
ZINC16622805	COc1cccc(c1OCC#CC[NH+]1CCCCC1)OC	1
ZINC16622950	COc1cccc(c1)OCC#CCN1CCOCC1	0
ZINC16623009	c1cc(c(c(c1)Cl)Cl)OCC#CCN1CCOCC1	0
ZINC16623031	c1cc(ccc1OCC#CCN1CCOCC1)Br	0
ZINC16623100	c1ccc2cc(ccc2c1)OCC#CCN1CCOCC1	0
ZINC16623242	CCOc1cccc(c1)OCC#CCN1CCOCC1	0
ZINC16623402	c1ccc(c(c1)OCC#CCN1CCOCC1)Cl	0
ZINC16623412	c1cc(cc(c1)OCC#CCN1CCOCC1)C(F)(F)F	0
ZINC16623997	c1ccc(cc1)Nc1ccc(cc1)NC(=O)c1ccsc1	0
ZINC16624029	CC[NH2+]CC#CCOc1ccc(cc1)Br	1
ZINC16624271	Cc1cccc(c1C)OCC#CCN1CCOCC1	0
ZINC16624573	Cc1cccc(c1)n1c(c(nn1)C(=O)Nc1cccc(c1C)Cl)N	0
ZINC16625509	CCNc1nc(nc(n1)Oc1ccc(=O)n(n1)CC)NC(C)(C)C	0
ZINC16647450	C#CC1(CCCCC1)OC[C@@H](C[NH+]1CCCCC1)O	0
ZINC16649768	Cc1ccc2c(c1)[C@@H]1[C@@H](CCO1)[C@H](N2)c1cc(c(c(c1)Br)OC)OC	0
ZINC16661494	C#CC1(CCCCC1)OC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC16662947	C[C@@H]1CN(C[C@@H](O1)C)C/C(=C/c1ccccc1)/C	0
ZINC16666965	c1cc(ccc1[N+](=O)[O-])S(=O)(=O)N1CCN(CC1)/C(=N/[N+](=O)[O-])/N	0
ZINC16671901	COc1cc(cc(c1OCC#C)I)/C=N\NC(=S)N	1
ZINC16676228	CCSc1nc2c(c3c(s2)CN(CC3)C)c2n1c([S-])nn2	0
ZINC16681452	CCN1C(=O)C(=Cc2ccc(cc2)C#N)C(=O)N(C1=S)CC	0
ZINC16681954	CCO/C(=N\Nc1ccc(cc1[N+](=O)[O-])Br)/c1ccccc1	0
ZINC16682059	CCOC(=O)/C(=N/O)/C(=O)c1ccccc1	0
ZINC16682729	CCOC(=O)[C@@H]1CCCN(C1)[C@@H]1[C@@H]2CC[C@@H](C2)/C/1=N\O	0
ZINC16690064	CCc1nc2n(n1)c(c(s2)[C@H](c1ccco1)[N@H+]1CCC[C@H](C1)C)[O-]	0
ZINC16696972	CC(C)(C)OC(=O)N1CC[N@H+]([C@@H](C1)C(=O)[O-])Cc1ccccc1	0
ZINC16696980	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)NC(=O)OCc1ccccc1	0
ZINC16697393	CC(C)(C)OC(=O)N[C@@H]1CN(C[C@@H]1CO)C(=O)OCc1ccccc1	0
ZINC16697397	c1ccc(cc1)COC(=O)N1C[C@H]2C[NH2+][C@@H]2C1	0
ZINC16697764	CC1(Nc2ccccc2CO1)C	0
ZINC16697815	c1c(cc(c2c1c(c(cn2)C#N)Cl)Cl)[N+](=O)[O-]	0
ZINC16739429	c1cc(oc1)/C=N/N=C/1\NC(=O)[C@H](S1)Cc1ccc(cc1)Br	0
ZINC16758140	c1cc2c(cc1CNc1c3c([nH]cn3)ncn1)OCCO2	0
ZINC16780570	CCc1cc(ccc1OC)S(=O)(=O)n1cc(nc1)C	0
ZINC16811647	c1ccc(cc1)CC(=O)NCC(=O)OCc1ccc(cc1)C(=O)N	0
ZINC16838475	C[C@@H](C(=O)NCc1cc(on1)c1ccccc1F)Oc1ccccc1	0
ZINC16850183	Cc1cc(nc(n1)N)N1C(=N1)SCCOc1ccc(cc1)Br	0
ZINC16892208	CCOC(=O)/C=C\c1ccc(cc1)[N+](=O)[O-]	0
ZINC16935297	CC[C@H](C)[C@H](C(=O)[O-])N1C(=O)/C(=C/c2ccc(c(c2)O)O)/SC1=S	0
ZINC16940221	CCC[C@H]1OC[C@H]2[C@H](O1)[C@H]([C@@H]([C@H](O2)Nc1ccccc1)O)O	0
ZINC16948503	C[C@@]1(C[N@@H+]([C@H](C[C@@]1(C#C)O)c1ccccc1)C)O	1
ZINC16952921	CCN(CC)N=Nc1cccnc1	0
ZINC16956832	Cc1ccc(cc1)C(=C1C(=O)C(=O)N([C@H]1c1ccccc1)CC=C)O	0
ZINC16958552	CC#C[C@@](C1CCCC1)(C(=O)O[C@@H]1C[C@@H]2CC[C@H](C1)[N@H+]2C)O	0
ZINC16968619	c1ccc(cc1)C(=O)/C=C(/C(=O)c1ccccc1)\N1CCCCC1	0
ZINC16982863	Cc1cc(cc2c1[C@@H]1CC[C@@]3([C@@H]([C@H]1CC2)CC[C@]3(C#C)O)C)O	1
ZINC16985195	c1ccc(cc1)C1(CCOCC1)C(=O)N=c1[nH]c2ccccc2[nH]1	0
ZINC17021925	CCO/C(=N/C1=C(CP(CC1)c1ccccc1)C#N)/C	0
ZINC17022500	C[C@H]1C[C@@H](CN(C1)C(=S)Nc1ccc(cc1)C(C)C)C	0
ZINC17031179	C[C@H](c1ccc2c(c1)OCO2)NS(=O)(=O)c1ccccc1	1
ZINC17032030	COCCCn1c(n[nH]c1=S)CSCc1ccccc1	0
ZINC17045279	c1ccc(cc1)Cc1c(=O)nc([nH]n1)NCCC[NH+]1CCOCC1	0
ZINC17053058	Cn1c(cc(n1)c1nc(no1)c1ccc2c(c1)OCO2)[N+](=O)[O-]	0
ZINC17054397	C[N@H+]1CC[C@@H](CC1)N(C[C@H]1CCCO1)C(=O)Nc1ccccc1	0
ZINC17055132	c1ccc(cc1)CCNC(=O)Nc1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC17056617	CC[C@H](c1ccccc1)NC(=O)/C=C\c1ccc(cc1)OC(C)C	0
ZINC17066849	COc1ccc(cc1)CN(Cc1ccccc1)C1=[NH+]CCCS1	1
ZINC17071952	c1ccc(cc1)CCN(Cc1ccc(cc1)Cl)C1=[NH+]CCCS1	1
ZINC17075609	Cc1c(c(n(n1)C)C)n1c(=O)c2cc(sc2[nH]c1=S)c1ccccc1	1
ZINC17112662	Cc1c(sc2c1c(=O)[nH]c(n2)SCC#C)C	1
ZINC17115554	CN(Cc1ccccc1)C(=O)NCc1ccccc1	0
ZINC17150121	C#CCOc1cccc(c1)/C=C\1/C(=O)NN(C1=O)c1ccccc1	1
ZINC17161156	c1cc(ccc1c1nnc(s1)NC(=O)Nc1ccc(cc1Cl)Cl)Br	0
ZINC17170734	C[C@H]1CCc2c(csc2C1)C(=O)NNC(=O)c1ccccc1	0
ZINC17178585	c1ccc(cc1)[C@H]1CN(CCO1)CCNC(=O)C(=O)NC1CC1	0
ZINC17198487	COc1cccc2c1c1c([nH]2)c(=O)[nH]cn1	0
ZINC17249200	C/C(=N\N=c\1/[nH]c(cs1)c1ccccc1)/C[C@@H]1CC(OC1=O)(C)C	0
ZINC17307985	c1cc(sc1)CN(Cc1[nH]c(=O)c2c(n1)ccs2)C[C@@H]1CCCO1	0
ZINC17328106	C[C@H]1CN(C[C@@H](O1)C)C(=O)c1c2ccccc2[nH]n1	0
ZINC17378422	COc1ccc(c(c1)/C=N/c1ccccc1)OC	1
ZINC17434084	CCCCCCCCNC(=O)CCCC(=O)OCC#C	0
ZINC17519946	CCO/C(=C/1\[C@@H](C(=C(N=C1C)SCC#C)C#N)c1cccs1)/[O-]	0
ZINC17664868	Cc1cc(nc2c1cccc2)S[C@H](c1ccccc1)C(=O)NC1CC1	0
ZINC17701044	Cc1ccc(o1)[C@@H](C/[NH+]=C/c1cccc(c1O)OC)N1CCOCC1	0
ZINC17797348	C#CCNC(=O)c1ccc(cc1)OCc1ccccc1	1
ZINC17797375	Cc1c(=O)c2cccc(c2oc1c1ccccc1)C(=O)NCC#C	1
ZINC17797445	C#CCNC(=O)C1CCN(CC1)S(=O)(=O)c1ccccc1	1
ZINC17797609	C#CCNC(=O)c1cn(nc1c1cccnc1)c1ccccc1	1
ZINC17797725	C#CCNC(=O)c1ccc(cc1)S(=O)(=O)[N-]c1ccc(cc1)F	1
ZINC17797852	C#CCNC(=O)CCC(=O)c1ccc(cc1)c1ccccc1	1
ZINC17797856	C#CCNC(=O)[C@@H]1CCN(CC1)S(=O)(=O)/C=C/c1ccccc1	1
ZINC17821572	CCONC(=O)c1ccc(cc1)Oc1ccc(cc1)F	0
ZINC17858118	c1ccc(cc1)[C@@H]1CC(=O)Nc2n1nc(n2)NC(=O)c1ccccn1	0
ZINC17858794	Cc1ccc(cc1)S(=O)(=O)/N=C(\c1ccccc1)/N1CCOCC1	0
ZINC17972072	c1ccc(cc1)CNC(=O)CSc1[nH]c(=O)ccn1	0
ZINC18030009	Cc1c(nc([nH]c1=O)SCC(=O)NCCc1ccccc1)C	0
ZINC18060276	CCN1C(=O)/C(=C\N2CCN(CC2)c2ccccc2)/SC1=S	0
ZINC18061018	C#CC/[NH+]=C\c1ccccc1	1
ZINC18081060	C#CCN1c2ccccc2/C(=N\NC(=O)[C@@H](c2ccccc2)O)/C1=O	1
ZINC18082835	CCCCOc1ccc(cc1)/C=N/c1ccc(cc1)CC	0
ZINC18084761	Cc1ccc(cc1)S(=O)(=O)[C@@H]1CCC=CCC/C/1=N\O	0
ZINC18122773	Cc1[nH]n(c(=O)c1C(=O)C)c1ccccc1	0
ZINC18128419	CCN(CC)c1ccc(cc1)/C=N/c1ccc(cc1)OC	0
ZINC18142693	C1COC(=O)[C@H](C=N)C1=O	0
ZINC18142770	CSc1nc2c(c3ccccc3[nH]2)nn1	0
ZINC18149310	Cc1c(c2[nH]c(cc(=O)n2n1)c1ccccc1)c1ccc(cc1)OC	1
ZINC18152889	c1ccc(cc1)S(=O)(=O)/N=[S@]/1\CC=CCN1S(=O)(=O)c1ccccc1	1
ZINC18193604	Cc1cc(=O)[nH]c(=O)n1COCCOc1ccccc1	0
ZINC18199292	c1ccc(cc1)Oc1cccc(c1)[C@@H]1C(=C(n2c(ncn2)N1)N)C#N	1
ZINC18211716	Cc1c(nc(nc1[O-])SCC#C)COC	0
ZINC18211716	Cc1c(nc([nH]c1=O)SCC#C)COC	0
ZINC18222208	Cc1nnc(s1)SCc1cc(=O)c2c([nH]1)[nH]n(c2=O)c1ccccc1	1
ZINC18222882	Cc1c(c(n(n1)c1ccccc1)Cl)/C=N/O	1
ZINC18263084	c1ccc(cc1)c1nnc(o1)COc1ccccc1Br	1
ZINC18276270	C/C(=N\NC(=O)c1ccc(cc1)C(C)(C)C)/c1ccc(cc1O)O	0
ZINC18415653	CC[C@]1(C(=O)N(C(=O)N1)CC(=O)NCC#C)c1ccccc1	1
ZINC18474596	C#CCNC(=O)CSc1nn(c(=S)s1)c1ccccc1	1
ZINC18486593	Cc1nnc(n1Cc1ccccc1)SCC(=O)NCC#C	1
ZINC18837738	C#CCNC(=O)CNC(=O)c1ccc(cc1)C(F)(F)F	1
ZINC18837889	C#CCNC(=O)c1ccc(cc1)S(=O)(=O)[N-]c1ccccc1	1
ZINC18837914	C[C@@H]1CCCN(C1)S(=O)(=O)c1cc(ccc1Cl)C(=O)NCC#C	1
ZINC18891262	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)c1cccc(c1)C(=O)NCC#C)C	1
ZINC18891281	C#CCNC(=O)COc1ccccc1Cc1ccccc1	1
ZINC18896212	c1ccc(cc1)C[C@@H]1CC[N@H+](CC1)Cn1c(=O)c(c(cn1)Cl)Cl	1
ZINC18940294	C#CCNCc1[nH]c(=O)c2ccc(cc2n1)Cl	1
ZINC18940343	COc1cccc(c1)NC(=O)[C@@H](c1ccccc1)NCC#C	1
ZINC18956846	CCn1c(nnc1SCC(=O)NCC#C)c1ccccc1	1
ZINC18995588	c1ccc(cc1)c1cc(nc(c1C#N)N)c1ccccc1	1
ZINC18995938	c1ccc(cc1)C#CCN1CCN(CC1)c1ccccn1	1
ZINC18995938	c1ccc(cc1)C#CCN1CCN(CC1)c1cccc[nH+]1	1
ZINC19014243	C#CCNCc1cc(cn2c1nnn2)c1ccccc1	1
ZINC19014294	C#CCOc1cccc(c1)CN[C@@H](Cc1ccsc1)c1nccs1	1
ZINC19054184	Cn1c(c(cn1)C#C)C#C	1
ZINC19069851	CCCCO[C@@H]1C[C@@H]1C#C	0
ZINC19088523	c1ccc(cc1)C#Cc1ccccc1C=O	1
ZINC19109694	COCC[N@@H+](Cc1ccccc1)C/C(=N/c1cccc2c1nsn2)/[O-]	0
ZINC19113633	CC(C)C(=O)NCc1ccc(cc1)C(=O)N1CCC[C@H](C1)OC	0
ZINC19143403	Cc1cc(nc(n1)N)C(=O)N(CCOC)CC#Cc1ccccc1	0
ZINC19169326	C=CCOCC[C@H](c1ccccc1)NN	0
ZINC19192281	CC(C)Cn1c(cnc1SCC(=O)NCC#C)c1ccc(cc1)F	1
ZINC19201984	c1ccc(cc1)C[NH2+][C@@H](CC(=O)NCCN1CCOCC1)C(=O)[O-]	0
ZINC19202017	c1ccc2c(c1)C(=O)C(=O)N2CN1CCC=CC1	0
ZINC19205414	C1COCCN1CC#CC#CCN1CCOCC1	0
ZINC19217711	Cc1ccc(s1)c1nnc(o1)[C@@H]1CCCN1CCc1ccccc1	1
ZINC19220806	c1ccc(cc1)C#CCN1CCN([C@@H](C1)CCO)C1CCCC1	1
ZINC19220806	c1ccc(cc1)C#CC[N@@H+]1CCN([C@@H](C1)CCO)C1CCCC1	1
ZINC19223058	C[N@H+](Cc1ccccc1)[C@@H]1CCCN(C1)Cc1ccc(o1)COC	0
ZINC19226877	Cc1c(nc(o1)c1cccc(c1)Cl)CN(CC=C)[C@H]1CCS(=O)(=O)C1	0
ZINC19228764	Cc1ncc(cn1)CN1CCO[C@@H](C1)CCCc1ccccc1	0
ZINC19261400	CC[C@H](c1ccc(cc1)OCc1ccccc1)[NH3+]	1
ZINC19286703	Cc1nc2ccccc2n1CC(=O)NC[C@H]1CCCOC1	0
ZINC19287413	c1ccc(cc1)C#CCN1CCOCC1	0
ZINC19288772	Cn1c(cc(n1)/C(=N/c1nnc(s1)COC)/[O-])c1ccc(cc1)F	0
ZINC19295845	COc1ccc(cc1)CN(C1CC1)C(=O)c1ccccc1[N+](=O)[O-]	0
ZINC19300076	c1ccc(cc1)C(C#CCN1CCOCC1)(c1ccccc1)O	0
ZINC19300588	C1CCC(CC1)(C#CCN1CCOCC1)O	0
ZINC19312725	C#CCNCc1ccccc1	1
ZINC19312873	C[C@H]1c2cc(c(cc2CCN1CC#C)OC)OC	1
ZINC19323689	CC([C@@]12[C@@H]([C@]3(C[N@@H+](C1)[C@H](N(C3)C2)c1cc(c(cc1)O)O)C(C)C)O)C	0
ZINC19329053	c1ccc(cc1)C[N@H+]1CCN(C1)CC#Cc1ccccc1	1
ZINC19336186	c1ccc(cc1)C#Cc1ccc(cc1)/C=N/c1[nH]c(nn1)C(=O)[O-]	1
ZINC19337953	CCc1c(c(nc(c1C#N)SCC(=O)c1ccc(cc1)C)N)C#N	0
ZINC19347072	c1cc2cc(n(c2nc1)CC(=O)N1CCCCCC1)[C@H]1CCC[NH2+]C1	0
ZINC19361523	CC[C@@](C)(C#CCN1CCN(CC1)C)O[C@H]1CCCCO1	0
ZINC19361696	CC[C@@H](C#CCN1CC[N@H+](CC1)C)O	1
ZINC19367853	C[N@H+]1CCN(CC1)CC#CC[C@](c1ccccc1)(C1CCCC1)O	1
ZINC19368525	c1ccc(cc1)C#C[C@H](c1ccccc1O)N1CCOCC1	0
ZINC19369555	c1ccc(cc1)C(c1ccccc1)OCC#CCN1CCOCC1	0
ZINC19372207	c1ccc(cc1)CN1CC[NH+](CC1)Cc1nnnn1C[C@@H]1CCCO1	0
ZINC19372880	c1ccc(cc1)Cn1c2c(cn1)[C@@H](CCC2)NC(=O)C1CCCC1	0
ZINC19373718	c1ccc(cc1)[C@@H]1[C@H]2CCC[C@H]2[C@H]1[NH2+]CC1=CCCOC1	0
ZINC19373723	c1ccc(cc1)[C@@H]1[C@H]2CCC[C@H]2[C@H]1[NH2+]C[C@@H]1CCOC1	0
ZINC19373782	c1ccc(cc1)[C@H]1[C@H]2CCCC[C@H]2[C@@H]1NC(=O)[C@@H]1CCCO1	0
ZINC19373874	c1ccc(cc1)[C@H]1[C@H]2CCCC[C@@H]2[C@@H]1[NH2+]C[C@@H]1CCOC1	0
ZINC19374021	c1ccc(cc1)c1cc(c2nnnn2c1)C[NH2+]C[C@@H]1CCCO1	0
ZINC19392260	C[C@@H](C[NH3+])N1CCN(CC1)c1ccccc1	1
ZINC19409757	CS(=O)(=O)CC[C@H](C(=O)[O-])NC(=O)[C@H]1CCCO1	0
ZINC19420905	CS(=O)(=O)c1cccc(c1)[C@@H](c1ccccc1)[NH3+]	1
ZINC19426641	C#CCN[C@H]1CCS(=O)(=O)C1	1
ZINC19431535	C#Cc1cccc(c1)NC(=O)C[NH3+]	1
ZINC19452444	CC(C)c1cc(n2c(n1)cc(n2)C1CCOCC1)OCC#C	0
ZINC19453763	CC(C)c1nc2c(c(=O)[nH]1)CCN(CC2)Cc1ccc(cc1)OC	0
ZINC19458219	C[C@H](c1cc(n2c(n1)cc(n2)c1cccc(c1)Cl)[O-])n1cc[nH+]c1	0
ZINC19459482	C[C@H](c1ccccc1)NCC#C	1
ZINC19459484	C[C@@H](c1ccccc1)NCC#C	1
ZINC19459813	C[C@@H](c1nc2ccccc2s1)NC(=O)[C@@H](c1ccc(cc1)Cl)N(C)C	0
ZINC19484816	CC[C@H](C)[C@@H](C(=O)[O-])NC(=O)C#Cc1ccccc1	1
ZINC19496150	C[C@@H]1CCCC[C@H]1N1C(=O)CN(C1=O)NC(=O)c1cccnc1	0
ZINC19497519	C[C@@H]1CN(C[C@@H](O1)C)Cc1c2c(ccc[nH+]2)[nH]c1C1CCOCC1	0
ZINC19508295	COc1cc(cc(c1)OC)N1CCC(CC1)[NH3+]	0
ZINC19521729	CCc1c(nc2cc(nn2c1OCC#C)C1CCOCC1)C	0
ZINC19524183	CCn1c(cnc1SC)CN1CCN(CC1)S(=O)(=O)N1CCOCC1	0
ZINC19529399	CCNC(=O)c1ccc(c(c1)C#Cc1cccnc1)n1cccn1	1
ZINC19534849	C=CCN(CC=C)CC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC19534853	c1ccc(cc1)C(CC#CCN1CCOCC1)c1ccccc1	0
ZINC19535066	CN(C[C@@H](COCCN1CCOCC1)O)S(=O)(=O)[O-]	0
ZINC19536551	COc1cccc(c1)CN1CC[NH+](CC1)Cc1ccccc1	1
ZINC19537210	CC[NH+]1CCN(CC1)Cc1ccc2c(c1)OCO2	0
ZINC19586511	CN(Cc1ccccc1)[C@@H](C#N)c1c[nH]c2c1cccc2	1
ZINC19592521	COC(=O)c1ccc(c(c1)C#Cc1ccccc1)N1CCC(CC1)O	0
ZINC19594293	C[NH+]1CCN(CC1)CC#CC1(CCCCC1)O	1
ZINC19595279	c1ccc(cc1)[C@H](C#CCN1CCOCC1)O	0
ZINC19595314	CC(=O)O[C@@H](C#CCN1CCOCC1)c1ccccc1	0
ZINC19595315	CC(=O)O[C@H](C#CCN1CCOCC1)c1ccccc1	0
ZINC19595327	C[C@@](C#CCN1CCOCC1)(C(C)(C)C)O	0
ZINC19595330	CC(C)C(C#CCN1CCOCC1)(C(C)C)O	0
ZINC19595334	C[C@@](CCC=C)(C#CCN1CCOCC1)O	0
ZINC19596890	c1ccc(cc1)C#CCOCC#CCN1CCOCC1	0
ZINC19607620	c1cc(cc(c1)Cl)OCCCN1CCOCC1	0
ZINC19625382	c1cc(ccc1CSC[C@H]([C@H](CSCc1ccc(cc1)Br)O)O)Br	0
ZINC19626506	CC[C@H](C#CCN1CCN(CC1)C)OC(=O)C	0
ZINC19626506	CC[C@H](C#CCN1CC[N@H+](CC1)C)OC(=O)C	0
ZINC19626510	CC[C@@H](C#CCN1CC[N@H+](CC1)C)OC(=O)C	0
ZINC19632633	C[C@H](Cc1ccccc1)N(C)CC#C	1
ZINC19634171	c1cc(ccc1CN1CCOCC1)Cl	0
ZINC19634421	c1cc(c(cc1CN1CCOCC1)Cl)Cl	0
ZINC19634786	CC[NH+]1CCN(CC1)Cc1ccc(c(c1)OCc1ccccc1)OC	1
ZINC19641194	c1ccc(cc1)/C=C(/C[N@H+]1CCC[C@H](C1)N1CCOCC1)\Cl	0
ZINC19657044	c1ccc(cc1)[C@@H]1CCN(C1)C(=O)c1cnc(nc1)N1CCOCC1	0
ZINC19681638	c1ccc(cc1)c1[nH]c(=S)n(n1)C[NH+]1CCOCC1	0
ZINC19690813	C#C[C@@H]1CN(C[C@H](N1Cc1ccccc1)C#C)Cc1ccccc1	1
ZINC19690816	C#C[C@H]1CN(C[C@@H](N1Cc1ccccc1)C#C)Cc1ccccc1	1
ZINC19691018	CC(C)(C)N(CC#Cc1ccccc1)CC#Cc1ccccc1	1
ZINC19691024	C[C@H](CNCC#Cc1ccccc1)O	1
ZINC19706805	c1ccc(cc1)[C@](C#CCN1CCOCC1)(C1CCCC1)O	0
ZINC19706807	c1ccc(cc1)[C@@](C#CCN1CCOCC1)(C1CCCC1)O	0
ZINC19706918	CN1[C@H](C[N@@H+](C[C@@H]1C#C)Cc1ccccc1)C#C	1
ZINC19707051	CN1CCc2nnc(n2CC1)[C@H]1CCCN1C(=O)Cc1ccccc1	0
ZINC19707735	c1ccc(cc1)C#CC1(CCCC1)N1CCOCC1	0
ZINC19707779	c1ccc(cc1)[C@@](C#CCN1CCOCC1)(C1CCCCC1)O	0
ZINC19719425	Cc1c(cn(n1)C)c1c[nH+]cn1CCCOc1ccc(cc1)Cl	0
ZINC19731147	Cc1cc(nc(n1)C)c1nc(no1)c1c([nH+]cc2c1CCNC2)C	0
ZINC19731212	CCc1[nH]c(c([nH+]1)C)CN1CCO[C@H](C1)CCCc1ccccc1	0
ZINC19736579	Cc1ccc(c(c1)OCC(=O)Nc1cc(ccc1F)N)C(C)C	0
ZINC19737340	c1c(c2c(s1)CCCCC2)c1n[nH]c(=S)n1C[C@@H]1CCCO1	0
ZINC19741447	c1ccc(cc1)C#CCN(C[C@H]1CCCO1)C(=O)c1cnccn1	0
ZINC19742163	c1ccc2c(c1)[nH]c(n2)[C@@H]1CCC[N@@H+](C1)C[C@@H]1CCCCO1	0
ZINC19742598	CC[C@@H](C)N(CC#Cc1ccccc1)C(=O)c1c(nco1)C	1
ZINC19751848	Cc1c(cnc(n1)[C@H]1CCCCN1C(=O)C)C(=O)N1CCOCC1	0
ZINC19753502	Cc1c(cnc(n1)[C@@H]1CCC[N@H+]1CCOC)C(=O)Nc1ccccc1	0
ZINC19760979	CC1=C([C@H](C2=C(CC(CC2=N1)(C)C)[O-])c1cccnc1)C#N	0
ZINC19770598	C[C@](C#CCN1CCOCC1)(c1ccccc1)O	0
ZINC19770599	c1ccc(cc1)C#C[C@H](c1cc(ccc1O)Cl)N1CCOCC1	0
ZINC19770600	c1ccc(cc1)C#C[C@@H](c1cc(ccc1O)Cl)N1CCOCC1	0
ZINC19770655	c1ccc(cc1)C#C[C@H](c1cc(ccc1O)[N+](=O)[O-])N1CCOCC1	0
ZINC19770655	c1ccc(cc1)C#C[C@H](c1cc(ccc1[O-])[N+](=O)[O-])N1CCOCC1	0
ZINC19770718	c1ccc(cc1)C#C[C@@H](c1cc(cc(c1O)Cl)Cl)N1CCOCC1	0
ZINC19771554	COc1ccccc1/C=C/C=N\N1CCN(CC1)Cc1ccccc1	1
ZINC19777751	C[NH2+]Cc1ccc(c(c1)OC)OCCOc1ccccc1	1
ZINC19781176	c1cc(sc1)S(=O)(=O)N1CCC[C@H]1CO	0
ZINC19789133	C[N@H+]([C@H]1CCCN(C1)CCc1ccccc1)C1CCOCC1	0
ZINC19791107	c1ccc(cc1)c1cc(nc([nH+]1)N)NCCCN1CCOCC1	0
ZINC19791377	c1ccc(cc1)C(CC#CCN1CCOCC1)(c1ccccc1)O	0
ZINC19792644	c1ccc(cc1)CN1CCN(C[C@H]1CCO)CC#Cc1ccccc1	1
ZINC19792644	c1ccc(cc1)C[N@@H+]1CCN(C[C@H]1CCO)CC#Cc1ccccc1	1
ZINC19792645	c1ccc(cc1)CN1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	1
ZINC19792645	c1ccc(cc1)C[N@H+]1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	1
ZINC19792645	c1ccc(cc1)CN1CC[N@@H+](C[C@@H]1CCO)CC#Cc1ccccc1	1
ZINC19792717	CC#CC(=O)N1CCC[C@H]2[C@@H]1CCN(C2)C(=O)Cc1ccccc1	1
ZINC19794118	CCCCN(C)c1c(c(nc(n1)SC)c1ccccc1)C#N	1
ZINC19795021	Cc1cc(c(c(n1)N1CCN(CC1)Cc1ccccc1)C#N)COC	0
ZINC19795482	COc1ccc2c(c1)CC[C@@H]([C@H]2O)[NH3+]	0
ZINC19798162	CCN(CC)CC#CC(=C)C	1
ZINC19798465	C#CCNCC#C	1
ZINC19799043	CO[C@H]1[C@@H]([C@H]([C@@H]2[C@@H](O1)CO[C@@H](O2)c1ccccc1)O)N=[N+]=[N-]	0
ZINC19804234	Cc1ccc(cc1)[C@H](c1ccc(cc1)C(C)C)[NH3+]	0
ZINC19805238	C=CC[C@@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC19805241	C=CC[C@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC19816855	CC(C)(OC)O/N=C(/CN1CCOCC1)\c1ccccc1	0
ZINC19819515	Cc1cc(c2c(c1)c(nc(n2)SCC#C)C)C	1
ZINC19821184	c1ccc(cc1)[C@@H](C[NH+]1CCCCCC1)N	1
ZINC19830802	CC[C@](C)(C#CCN1CC[N@H+](CC1)C)O	1
ZINC19830921	CC[C@](C)(C#CCN1CCOCC1)O	0
ZINC19830927	C#CCSc1c(c(c(c(n1)N)C#N)c1cccc(c1)Cl)C#N	1
ZINC19830980	C[C@H](CC#CCN1CCOCC1)O	0
ZINC19832563	c1ccc(cc1)CC(=O)N[C@@H](C(Cl)(Cl)Cl)NC[C@H]1CCCO1	0
ZINC19841718	Cc1cccc(n1)CN1CC[N@@H+]([C@H](C1)CCO)CCc1ccccc1	1
ZINC19850720	CCOC(=O)N1CCN(CC1)CCC(=O)Nc1ccccc1OC	0
ZINC19851325	c1ccc(cc1)CN1CC[NH2+][C@H](C1)COCc1ccccc1	0
ZINC19853453	c1ccc(c(c1)NC(=S)NCCN1CCOCC1)F	0
ZINC19855507	CC(C)[N@@H+]1CCn2c3ccccc3nc2C1	0
ZINC19862568	c1cc(c(cc1Nc1nc([O-])cnn1)O)C(=O)[O-]	0
ZINC19865654	Cc1cccc(c1)Cn1c2c(c(n1)C)[nH]c(n2)C1CCOCC1	0
ZINC19867667	Cc1c(nc([nH]1)c1ccccc1)c1nc(no1)CCOC	0
ZINC19868891	c1ccc(cc1)S(=O)(=O)C[C@@H](CN1CCOCC1)N1CCOCC1	0
ZINC19870781	c1cc(ncc1COCC1CC1)Cl	0
ZINC19871970	c1ccc(cc1)C#CCNCCN1CCOCC1	0
ZINC19871970	c1ccc(cc1)C#CC[NH2+]CCN1CCOCC1	0
ZINC19872144	C[C@@H]([C@H](c1ccccc1)O)NCc1ccc(cc1)SC	1
ZINC19872471	c1cc(ccc1c1ccc(o1)CNc1nn[nH]n1)Br	0
ZINC19873780	CCOP(=O)([C@H](c1ccccn1)NC(C)C)OCC	0
ZINC19874298	C[C@H]([C@H](c1ccccc1)O)NCC#C	1
ZINC19874304	C[C@@H]([C@@H](c1ccccc1)O)NCC#C	1
ZINC19874821	Cc1cc(nc(n1)/N=C(\N)/NCCc1c[nH]cn1)C	0
ZINC19875337	C#CC[NH2+]Cc1cccc2c1cccc2	1
ZINC19875359	C#CC[NH2+]Cc1ccc(cc1)OCc1ccccc1	1
ZINC19875361	C#CCNCc1ccc(cc1)c1ccccc1	1
ZINC19875361	C#CC[NH2+]Cc1ccc(cc1)c1ccccc1	1
ZINC19875458	C#CCN[C@H](c1ccccc1)c1ccccn1	1
ZINC19875461	C#CCN[C@@H](c1ccccc1)c1ccc(cc1)F	1
ZINC19875462	C#CCN[C@H](c1ccccc1)c1ccc(cc1)F	1
ZINC19875647	C#CC[NH2+]Cc1cccc(c1)Cl	1
ZINC19877010	C#Cc1cccc(c1)NCc1ccccc1	1
ZINC19877144	CC[C@@H](c1ccccc1)/C(=N/CCC[NH+]1CCOCC1)/O	0
ZINC19878394	c1ccc2c(c1)CCC1=C(C=C2)C(=O)OC1	0
ZINC19878643	C[C@@H](c1ccccc1)[NH2+][C@@H](c1ccccc1)c1ccco1	1
ZINC19881290	CC[C@@H](c1ccccc1)[NH2+]CCOC	0
ZINC19881733	CCc1ccc(cc1)[C@H](C)[NH2+]CCOC	0
ZINC19882498	CC[C@@H](C)[NH2+][C@@H](C)c1ccccc1C	0
ZINC19887475	CCc1cc2c(ncnc2s1)N[C@H](C)c1ccccc1	1
ZINC19894104	C[C@@H]1C[N@@H+](CCN1CC(=O)c1ccc(cc1)F)Cc1ccccc1	0
ZINC19899189	Cc1ccc(cc1)CN1CCN(CC1)/N=C/c1ccccc1	1
ZINC19900139	CC[C@H](C)N1CC[N@@H+](CC1)[C@@H]1CC[N@H+](CC1)Cc1ccccc1	1
ZINC19900307	C[C@@H](C(=O)NCCCN1CCOCC1)Sc1ccc(cc1)Cl	0
ZINC19901147	CC(C)[NH+](CC[NH2+]Cc1ccccc1OC(F)F)C(C)C	0
ZINC19901661	C/C(=N/N1CCN(CC1)Cc1ccccc1)/c1ccccc1	1
ZINC19903771	CC(C)C[NH2+]C[C@H](c1cccc(c1)OC)[NH+](C)C	0
ZINC19904525	CC[C@@H](c1ccccc1)[NH2+][C@@H](C)COC	0
ZINC19906885	CCNc1cccc2c1cccn2	0
ZINC19907338	c1ccc(cc1)[C@](CC#CCN1CCOCC1)(C1CCCC1)O	0
ZINC19907340	c1ccc(cc1)[C@@](CC#CCN1CCOCC1)(C1CCCC1)O	0
ZINC19908266	CC[C@@H](c1ccc(cc1)F)NCc1ccccc1Cl	0
ZINC19909933	CC[C@](C)(C#CCN1CCOCC1)OCCOCc1ccccc1	0
ZINC19909936	CC[C@@](C)(C#CCN1CCOCC1)OCCOCc1ccccc1	0
ZINC19910366	c1ccc(cc1)Cn1c(c(nn1)C(=O)[O-])c1ccccc1	0
ZINC19912201	Cc1c(nc(=O)[nH]n1)NCCCN1CCOCC1	0
ZINC19924191	c1ccc(cc1)NC(=O)NCCNc1ccc(nn1)n1cccn1	0
ZINC19927570	c1ccc(cc1)/C=C/COCC#CCN1CCOCC1	0
ZINC19928920	CS(=O)(=O)N(CCCC(=O)NCCN1CCOCC1)c1ccccc1	0
ZINC19929010	c1ccc(cc1)[C@@](C#CCN1CCOCC1)(c1cccc(c1)F)O	0
ZINC19929012	c1ccc(cc1)[C@](C#CCN1CCOCC1)(c1cccc(c1)F)O	0
ZINC19933806	C[C@@]1(CCCC(O1)(C)C)C#CCN1CCN(CC1)C	0
ZINC19933806	C[C@@]1(CCCC(O1)(C)C)C#CCN1CC[N@H+](CC1)C	0
ZINC19933812	C[C@]1(CCCC(O1)(C)C)C#CCN1CCOCC1	0
ZINC19933920	C[C@]1(CCCC(O1)(C)C)C#CCN1CCN(CC1)c1ccccc1	0
ZINC19933922	C[C@@]1(CCCC(O1)(C)C)C#CCN1CCN(CC1)c1ccccc1	0
ZINC19938815	C1COCCN1CC#CCCO	0
ZINC19939672	c1ccc(cc1)/C=C/Cn1c2ccccc2nc1CN1CCOCC1	0
ZINC19942752	CCc1nccn1S(=O)(=O)c1cc(ccc1OCC)C	0
ZINC19943035	c1ccc(cc1)CNC[C@H](c1ccccc1)O	1
ZINC19959184	c1ccc(cc1)S(=O)(=O)N=C1NCN(CN1)CC[NH+]1CCOCC1	0
ZINC19959200	c1ccc(cc1)S(=O)(=O)N=C1NCN(CN1)Cc1ccco1	1
ZINC19959220	C[C@@H]1CCC[C@@H]([C@@H]1C)N1CN/C(=N/S(=O)(=O)c2ccccc2)/NC1	1
ZINC19973704	C1CC[NH+](CC1)[C@@H]1CS(=O)(=O)C[C@H]1N1CCCCC1	0
ZINC19976944	C[C@H](C(=O)NCCCOC)[NH+]1CCNCC1	0
ZINC19978329	CCCCOc1ccc(cc1)C[NH2+]CCNS(=O)(=O)C	0
ZINC19996068	c1ccc2c(c1)c1ccccc1C2(CC#CCN1CCOCC1)O	0
ZINC20016965	c1cc(cnc1)Cn1cnc2c1ccc(c2)C(=O)[O-]	0
ZINC20027333	CCOC(=O)C1=C([C@@H](NC(=S)N1)c1ccc(cc1)OC)C	0
ZINC20028819	c1ccc(cc1)C[NH2+][C@H](c1ccccc1)[P@@](=O)(CO)[O-]	1
ZINC20029596	c1ccc(cc1)OCCOC(=O)[C@H](CC(=O)[O-])N1CCOCC1	0
ZINC20030666	Cc1c(c(n(n1)C)C)C#C	1
ZINC20033471	C#CC[NH2+]CCN1CCNC1=O	1
ZINC20033521	C#CCNCCO	1
ZINC20034466	C#Cc1cccc(c1)NCCCc1ccccc1	1
ZINC20038289	CC(C)(C)NC(=O)C[NH2+]Cc1ccccc1	0
ZINC20052507	C1COCCN1CCCNc1nnc(s1)N	0
ZINC20065145	c1ccc(cc1)C#CCN1CCN(CC1)C(=O)c1ccccc1	1
ZINC20083207	CCOC(=O)NC[C@H](C#C)N1CCCCC1	0
ZINC20084681	CCOc1ccc(cc1OC)CNCC#C	1
ZINC20084681	CCOc1ccc(cc1OC)C[NH2+]CC#C	1
ZINC20084683	CSc1ccc(cc1)CNCC#C	1
ZINC20084754	Cc1cc(c(s1)C)[C@H](C)[NH2+]CC#C	1
ZINC20085301	C[C@@H](c1ccccc1)[NH2+]Cc1ccccc1OCC#C	1
ZINC20085303	C[C@H](c1ccccc1)[NH2+]CCCSC	1
ZINC20086576	C#CCOc1ccccc1C[NH2+]Cc1ccccc1	1
ZINC20089714	CCN(CC)CC[NH2+]Cc1ccccc1OCC#C	1
ZINC20103639	C#CCn1c(nc(n1)[N+](=O)[O-])N1CCOCC1	0
ZINC20111396	C[C@@H]1[C@H](O[C@H](N1C)C#Cc1ccccc1)c1ccccc1	0
ZINC20111397	C[C@@H]1[C@H](O[C@@H](N1C)C#Cc1ccccc1)c1ccccc1	0
ZINC20114248	COC(=O)CC(=O)NNC(=O)COc1ccccc1c1ccccc1	0
ZINC20119992	COC(=O)/C(=C/N(CCC(=O)N)Cc1ccccc1)/C#N	0
ZINC20121066	C[C@@H](c1ccncc1)[NH2+]Cc1ccc(cc1)NC(=O)C	0
ZINC20122753	c1ccc(cc1)CCC[NH2+]Cc1cccc(c1)O	1
ZINC20158708	c1ccc(cc1)C(=O)Nc1cc(ccc1N1CCOCC1)N	0
ZINC20166278	c1ccc(cc1)CCCN1CCN(C[C@@H]1CCO)Cc1nccs1	1
ZINC20171961	Cc1ccc(c(c1)N1CN(CNC1=S)Cc1ccccc1)C	1
ZINC20190230	COc1ccc(c(c1)OC)C[NH2+]CCCOCC1CC1	0
ZINC20190429	Cc1ccc(o1)C[NH2+]CCCOCC1CC1	0
ZINC20191729	c1ccc(cc1)CCN1C(=O)C[C@@H](C1=O)NCCc1ccc(cc1)Cl	0
ZINC20194341	CC[C@H](CO)[NH2+]Cc1ccc(cc1)C(C)(C)C	0
ZINC20204305	C[N@H+]1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	1
ZINC20205704	C=CCN(CC#C)Cc1c(nc2n1ccs2)C(=O)N1CCCC1	1
ZINC20205776	c1ccc(cc1)C[N@H+]1CCN(C[C@@H]1CCO)C/C=C/c1ccco1	1
ZINC20206580	CCCCN(CCCC)C(=O)[C@@H](C)Cl	0
ZINC20207308	C[C@H]([C@H]1CCCO1)[NH2+]Cc1cc(cc(c1[O-])Cl)Cl	0
ZINC20215539	C[NH+](C)CCNCC#Cc1ccccc1	1
ZINC20216108	c1ccc(cc1)n1cc(cn1)c1nnc(o1)N	1
ZINC20216278	C=CC[NH+]1CCN(CC1)CC[NH3+]	0
ZINC20216756	C[C@H]([C@@H](c1c(cccc1F)F)O)[NH3+]	0
ZINC20218790	c1ccc(cc1)CN1CCN(CC1)C[C@H](c1ccccc1)O	1
ZINC20223701	c1cc(ncc1S(=O)(=O)NC[C@H]1CCCO1)N1CCOCC1	0
ZINC20228765	c1ccc(cc1)COCCOCC#CCN1CCOCC1	0
ZINC20230120	CC(C)c1c2c(c(c(n1)N1CCOCC1)C#N)CCC2	0
ZINC20230232	c1ccc(cc1)C(=O)NC(=N)c1ccc(cn1)C(F)(F)F	0
ZINC20246074	c1ccc(cc1)n1ncc(n1)C[NH2+]Cc1cccs1	1
ZINC20253681	COc1cc(ccc1OCCn1ccnc1)C#N	0
ZINC20255352	CCSc1ncc(cn1)C[N@@H+]1C[C@@H]([C@H](C1)O)N1CCOCC1	0
ZINC20255564	c1ccc(cc1)C#CCN1CCN([C@@H](C1)CCO)Cc1ccsc1	1
ZINC20255564	c1ccc(cc1)C#CCN1CC[N@H+]([C@@H](C1)CCO)Cc1ccsc1	1
ZINC20265128	c1ccc(cc1)CCN1CCN(CC1)c1cccc(c1)N	1
ZINC20265131	c1cc(ccc1CN1CCOCC1)/N=C/c1cc(cc(c1O)Cl)Cl	0
ZINC20267872	c1ccc(cc1)c1cc2c(s1)c([O-])n(c(=S)n2)CCN1CCOCC1	0
ZINC20267973	c1ccc2c(c1)c(=O)[nH]c(n2)C[NH2+]C[C@@H]1CCCO1	0
ZINC20271270	C1CCc2c(nc(s2)CN2CCC[C@@H](C2)N2CCOCC2)C1	0
ZINC20289592	c1ccc(cc1)C#C/C=C/1\C(=O)N=C(S1)N1CCN(CC1)CCO	1
ZINC20290718	c1ccc(cc1)CCc1nnc(n1N)SCc1ccc(cc1)Br	1
ZINC20292018	CCO[C@H]1CC[C@H]2[C@@H]1OCCN2C(=O)Cc1cccc(c1)OC	0
ZINC20295305	Cc1ccc(o1)CN1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	1
ZINC20295305	Cc1ccc(o1)C[N@H+]1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	1
ZINC20309088	C[C@@H](C(=O)NC(=O)N)Nc1ccc(c(c1)Cl)OC	0
ZINC20310921	c1ccc(cc1)[C@@H](C(=O)Nc1ccccc1[N+](=O)[O-])N1CCOCC1	0
ZINC20323666	C[C@H](C(=O)[O-])n1cc(cn1)C(=O)NC1CCCC1	0
ZINC20324984	CN1CCN([C@H](C1)c1ccccc1)C(=O)COC[C@@H]1CCCO1	0
ZINC20348985	COc1ccc2c(c1)c(cc(=O)o2)CN1CC[NH2+]CC1	0
ZINC20349321	C[C@H](c1ccn(n1)C)[NH2+]Cc1cccc(c1)F	0
ZINC20352021	Cc1ccc(o1)CN1CC[N@@H+](C[C@@H]1CCO)Cc1ccc(cc1)C#C	1
ZINC20353112	CCn1c(c(cn1)[C@H](C)[NH2+]Cc1cc(n[nH]1)c1cccs1)C	0
ZINC20357690	c1cc(ncc1C[NH3+])OC1CCOCC1	0
ZINC20369390	C#Cc1cccc(c1)NCC(=O)NCc1ccccc1	1
ZINC20388618	CN1CCN(CC1)CC#CCOc1ccc2c(c1)OCO2	1
ZINC20389915	c1ccc(cc1)N1CCN(CC1)C[C@@H](C(F)(F)F)O	1
ZINC20390090	Cc1ccc(c(c1)OCC#CCN[C@@H]1CCCO1)C(C)C	0
ZINC20390343	Cc1ccc(c(c1)OCC#CCNCc1ccccc1)C(C)C	1
ZINC20406255	COc1ccccc1OCC#CCN(CC=C)CC=C	1
ZINC20413935	CC1=C([C@H](n2c(ncn2)N1)c1ccc(cc1)c1ccccc1)C(=O)C	0
ZINC20421309	CSC1=[NH+]CN(CN1)Cc1ccccc1	1
ZINC20426720	CCOC(=O)[C@@H](C)Sc1nnc(n1c1ccccc1)COC	0
ZINC20426839	COCc1nnc(n1c1ccccc1)SCc1[nH]c2ccccc2n1	0
ZINC20437042	c1cc(ccc1CSC#C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)Br	1
ZINC20437875	c1ccc2c(c1)cccc2C#CCN1CCOCC1	0
ZINC20455640	CN(C)c1cc(=O)n(nc1)CC(=O)Nc1ccnn1Cc1cccs1	0
ZINC20457508	c1cc(ccc1C(=O)Nc1nc2c(s1)cc(cc2Br)Br)Br	0
ZINC20458860	CC(C)[C@](C)(C#CCN1CCOCC1)OC(=O)C	0
ZINC20458862	CC(C)[C@@](C)(C#CCN1CCOCC1)OC(=O)C	0
ZINC20465398	Cc1ccc(cc1)C1=C(C(=NS1(=O)=O)NCc1ccccc1)C	1
ZINC20465967	CN(Cc1ccccc1)[C@@H]1[C@H](O[C@H]([C@H]1O)CO)C[NH2+]C1CCCCC1	0
ZINC20468428	CC(C)[C@@H]1N(CCN1S(=O)(=O)c1ccccc1)S(=O)(=O)C	1
ZINC20476645	CCC[C@H](c1ccccc1)NCC#Cc1ccccc1	1
ZINC20476647	CCC[C@@H](c1ccccc1)NCC#Cc1ccccc1	1
ZINC20476845	CCOc1c(cc(cc1Br)CNC[C@@H](c1ccccc1)O)Br	1
ZINC20477475	C[C@@H](n1cccc1c1ccccc1)OCC#CCN1CCOCC1	0
ZINC20479175	c1cc(ccc1n1c(c(c([O-])nc1=O)N=O)N)Cl	0
ZINC20488985	Cc1ccc(cc1)Cn1ccn(c(=O)c1=O)c1cccc(c1)OC	0
ZINC20498351	CCC(=O)NC(=S)Nc1cccc(c1)N1CCCC1	0
ZINC20503753	C#C[C@H]1CN2CC[C@H]1C[C@@H]2C[NH3+]	1
ZINC20503771	C#C[C@H]1CN2CC[C@H]1C[C@@H]2C[NH2+]Cc1ccc(o1)CO	1
ZINC20503942	CN(CC#C)C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CNC(=S)NCCOC	0
ZINC20506530	CC[C@](C)(C#CCN1CCN(CC1)C)O[C@H]1CCCCO1	0
ZINC20506623	C=CCOc1c(c2c(cn1)CCN2Cc1ccccc1)C#N	1
ZINC20508948	c1ccc(cc1)C#CCNCc1ccc(cc1)C(=O)[O-]	1
ZINC20514222	Cc1ccccc1c1nc(c(o1)C)CN(CC#C)Cc1ccco1	1
ZINC20515698	Cc1c(nc(o1)c1cccc(c1F)F)CN(CC#C)C1CCCCC1	1
ZINC20523340	c1ccc(cc1)NC(=S)N(CCN1CCOCC1)Cc1cccnc1	0
ZINC20530021	c1ccc(cc1)Oc1ccc(cc1)NC(=O)CSCC#N	0
ZINC20534323	c1ccnc(c1)CNC(=O)/C(=C/c1cccc(c1)Cl)/C#N	0
ZINC20536338	CC(=CCN1CCN(C[C@@H]1CCO)CC#Cc1ccccc1)C	1
ZINC20540609	CN1CCN(C[C@@H]1CCO)Cc1ccccc1C#Cc1ccccc1	1
ZINC20540609	CN1CC[N@@H+](C[C@@H]1CCO)Cc1ccccc1C#Cc1ccccc1	1
ZINC20542980	CN1CCN(CC1)[C@@H]1CC[N@H+](C[C@H]1O)Cc1ccc(cc1)C#C	1
ZINC20542980	C[N@H+]1CCN(CC1)[C@@H]1CC[N@H+](C[C@H]1O)Cc1ccc(cc1)C#C	1
ZINC20548494	C#CCOc1ccccc1C[NH2+]C1CCCCC1	1
ZINC20550851	C[C@H](c1ccc(c(c1)F)N)[NH2+]C1CCCCC1	0
ZINC20550913	C[C@H](c1ccc(c(c1)F)N1CCCC1)[NH2+]CCOC	0
ZINC20551026	C[C@@H](c1ccc(c(c1)F)N1CCOCC1)[NH2+]C[C@@H]1CCCO1	0
ZINC20572888	C[C@H]1CN(C[C@@H](O1)C)Cc1cc(=O)oc2c1cc(cc2)O	0
ZINC20580112	Cc1ccc(cc1S(=O)(=O)Nc1ccccc1F)c1cc(no1)C	0
ZINC20590916	CC1(C[C@](CCO1)(CC[NH+]1CCN(CC1)C)Cc1ccccc1)C	0
ZINC20600591	Cc1cc([nH]n1)NC(=O)c1cccc(c1)C#C	1
ZINC20611749	C[C@H]([C@@H](c1ccccc1)O)N(C)[C@@H](C#N)c1ccc(cc1)N(C)C	1
ZINC20617829	Cc1c(cnn1C)c1cc(n(n1)C)c1cnn(c1C)C	0
ZINC20621931	Cc1c(n(c2c1c1ncnn1cn2)CCCN1CCOCC1)C	0
ZINC20624657	c1ccc(cc1)CN1CCN(CC1)c1c2c([nH]cn2)nc(n1)Cl	1
ZINC20628664	CC(C)(C)c1nnc(s1)NC(=O)CCNS(=O)(=O)c1ccc(cc1)Cl	0
ZINC20652576	CC[C@@H](C)Oc1ccccc1OCCN1CCN(CC1)C	0
ZINC20652598	C[NH+]1CCN(CC1)CCCCSc1ccccc1	1
ZINC20652948	c1ccc(cc1)COc1ccccc1OCCN1CCOCC1	0
ZINC20654008	C[C@H]([C@H](c1ccccc1)O)NCC#CC(C)(C)C	1
ZINC20654011	C[C@@H]([C@H](c1ccccc1)O)NCC#CC(C)(C)C	1
ZINC20654089	CC(C)(C)C#CCNC[C@H](c1ccccc1)O	1
ZINC20676790	Cc1c(c(=O)[nH]c(=O)[nH]1)S(=O)(=O)N1CCN(CC1)Cc1ccccc1	1
ZINC20677069	CCOP(=O)([C@@]1(C[C@H](N(C[C@@H]1C)CC#C)C)O)OCC	1
ZINC20678397	COc1ccc(cc1)[C@H]1[C@@H]2CC=C[C@H]2c2cc(cc(c2N1)O)[N+](=O)[O-]	0
ZINC20681859	c1cc2c(c(c1)F)N[C@@H]([C@H]1[C@H]2C=CC1)c1ccc(cc1O)O	0
ZINC20684641	Cc1c(nc([nH]1)c1ccccc1)CN(C)C[C@@H]1CCCCO1	0
ZINC20688363	CCOCCOc1ccc2c(c1)[C@H]1C=CC[C@H]1[C@H](N2)c1c(ccs1)C	0
ZINC20707023	C#CCOC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC20707027	C#CCOC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC20707131	C#CCOC[C@@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC20707131	C#CCOC[C@@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC20707135	C#CCOC[C@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC20707135	C#CCOC[C@H](CN1CC[N@@H+](CC1)Cc1ccccc1)O	0
ZINC20717315	CC(C)Oc1ccccc1[C@@H]1c2c[nH]nc2N=C(CS1)O	0
ZINC20725018	C#CCOC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC20725068	C#CCOC[C@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC20725194	CC[N@H+]1CCN(CC1)C[C@H](COCC#C)O	0
ZINC20725474	C#CCOC[C@@H](CN1CCN(CC1)Cc1ccc2c(c1)OCO2)O	0
ZINC20725474	C#CCOC[C@@H](CN1CC[N@@H+](CC1)Cc1ccc2c(c1)OCO2)O	0
ZINC20727323	CN1CCN(CC1)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC20730253	CCOC(=O)CN1c2ccccc2[C@]2(C1=O)CC(=Nc1c2cn[nH]1)O	0
ZINC20733140	c1cc(cc(c1)Cl)[C@H]1c2c[nH]nc2N=C(CS1)O	0
ZINC20734997	C[C@@H](CCc1ccccc1)NC(=O)c1nnc(o1)c1cccc(c1)Br	0
ZINC20744484	CC(C)[C@@H](c1nnc2n1cccc2)NC(=O)CCc1ccccc1	0
ZINC20762116	Cc1c(c2ccccc2n1CC#C)/C=N/NCc1ccccc1OC	1
ZINC20775313	CC(C)CCn1c(cnc1S(=O)(=O)C(C)C)CN(C)CCOC	0
ZINC20790838	C[C@@H]1C/C(=N\O)/[C@@H](CN1CC#C)C	1
ZINC20792417	CN(C)CC#CC=C(c1ccccc1)c1ccccc1	1
ZINC20798133	CN1CCN(CC1)c1nc2c(c(n1)c1ccccc1)CCCC2	1
ZINC20800592	COC(=O)c1cc2c([nH]c1=O)C[C@@H](CC2=O)c1ccccc1	0
ZINC20831018	CC[C@H](C)Sc1nnc(n1CC=C)CNc1cccc2c1cccc2	0
ZINC20831478	CC[C@H](C)Sc1nnc(n1c1ccccc1)CNc1ccccc1C	1
ZINC20841682	COc1ccc(cc1)[C@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC20841976	c1ccc2c(c1)c1ccccc1C2(C#CCN1CCOCC1)O	0
ZINC20854324	Cc1[nH+]cc(n1C)c1nc2cnn(c2[nH]1)Cc1ccccc1	1
ZINC20855865	Cc1ccc(o1)C[N@@H+]1CCNC(=O)[C@H]1CC(=O)NCc1nccs1	0
ZINC20865928	Cc1ccc2[nH+]c(cn2c1)CN1CCC[N@H+](CC1)C	0
ZINC20867766	C#CCn1c2ccccc2nc1[C@H]1CCCO1	0
ZINC20869171	CCCCCC(=O)Nc1nc2nc(cc(n2n1)[O-])c1ccccc1	0
ZINC20875973	Cc1cc(ccc1c1ccc(o1)C[NH2+]C(C)(C)CC(C)(C)C)Br	0
ZINC20876439	CC[C@H](CO)[NH2+]Cc1ccc(c(c1)Br)OCc1ccc(cc1)Cl	0
ZINC20878893	Cc1cc(ccc1NCC#Cc1ccccc1)C(=O)[O-]	1
ZINC20879525	COc1ccc(cc1NCC#Cc1ccccc1)C(=O)[O-]	1
ZINC20888925	C[C@@H](c1nc(no1)c1ccc(cc1)OC)NS(=O)(=O)c1ccccc1	1
ZINC20897486	C#CCn1c2ccccc2nc1SCCOc1ccccc1Cl	1
ZINC20901001	CC1=C(S(=O)(=O)N=C1NCCC(C)C)c1ccc(cc1)OC	0
ZINC20908804	C#Cc1ccc(cc1)CN1CC[C@H]([C@@H](C1)O)N1CCOCC1	0
ZINC20912910	Cc1c2ccccc2[nH]c1CN1CC[N@@H+]([C@H](C1)CCO)C	0
ZINC20914614	CCS(=O)(=O)c1ncc(n1Cc1ccccc1)CN(CC=C)CC#C	1
ZINC20916537	Cc1c(c(n(n1)Cc1ccccc1)Cl)/C=C(\C#N)/C(=O)OCC=C	0
ZINC20918218	CCN(Cc1ccncc1)[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)C#C	1
ZINC20919420	c1cc(c(c(c1)Cl)CN1CC[N@H+]([C@@H](C1)CCO)C1CCCCC1)F	0
ZINC20927501	C[C@@H](CCc1ccccc1)[NH2+]Cc1cc(c(c(c1)Br)OC)Br	1
ZINC20939261	CC(=O)N(c1ccccc1)c1nc(cs1)/C=C/C(=O)NCC#C	1
ZINC20949736	c1ccc(cc1)c1nnc(o1)CN1CCN(CC1)C(=O)[C@H]1CCCO1	0
ZINC20967704	COc1ccc(cc1Cl)C[NH2+]CCN1CCOCC1	0
ZINC20994056	c1cc(ccc1C[N@H+]1C[C@@H]([C@H](C1)O)N1CCOCC1)C#CCCO	0
ZINC20994176	CCCO[C@@H]1CCC[N@@H+](C1)C[C@@H]1CC[C@@H](CC1)O	0
ZINC20995818	CO[C@@H]1CCC[N@@H+](C1)CCCc1c[nH]nc1	0
ZINC20997948	c1cc(c([nH+]c1)N1CCOCC1)CNCc1ccc(s1)[C@@H]1CCCO1	0
ZINC21026734	c1cc(ccc1CNc1ccc(c(c1)Cl)OC(F)F)F	0
ZINC21031456	c1ccc(cc1)CNc1cccc(c1Cl)Cl	1
ZINC21054403	CC(=O)NCCC(=O)Nc1nc(cs1)c1ccc(cc1)F	0
ZINC21091110	CC(=O)N1[C@@H](OC(=N1)c1ccc(cc1)OC)c1ccccc1	0
ZINC21113137	COCCNC(=O)N1CCc2c1ccc(c2)S(=O)(=O)NC1CCCC1	0
ZINC21113327	Cn1cc(cc1C(=O)Nc1ccccc1F)[N+](=O)[O-]	0
ZINC21141062	CCc1cccc(c1)NC(=O)COC(=O)[C@@H](CC)c1ccccc1	0
ZINC21143933	c1ccc(c(c1)CCC(=O)NCC#Cc1cccc(c1)C(F)(F)F)F	1
ZINC21143935	CC(C)(C)C(=O)NCC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC21148128	COC(=O)Cn1cc(c2c1cccc2)c1nnco1	0
ZINC21172031	COCCN1C[C@H](CC1=O)c1nc2ccccc2n1CC#C	0
ZINC21192201	CCC[C@@H](c1ccccc1)NC(=O)[C@@H](C)Sc1ccccn1	0
ZINC21224516	Cc1cc(ccc1Br)S(=O)(=O)Oc1cccc(c1)C(=O)OC	0
ZINC21318372	Cc1nn(c(=S)n1Cc1ccccc1)CN1C[C@H](O[C@@H](C1)C)C	0
ZINC21345522	CC(C)CNC1=[NH+]C2(CCCCC2)CCS1	0
ZINC21351877	CCSc1nnc(s1)/N=C(\[O-])/c1cc(=O)c2cc(ccc2o1)F	0
ZINC21366566	C[C@@]1(CCC(=O)N1Cc1ccco1)C(=O)NCc1ccccc1	0
ZINC21642497	c1ccc(cc1)N1CC[C@H](C1=O)C(=O)NCCN1CCOCC1	0
ZINC21652925	CCCNC(=O)c1cnc2c(cccn2c1=O)C	0
ZINC21700040	C[NH+](C)C[C@@H](c1ccccc1)NS(=O)(=O)c1cccc(c1)C(F)(F)F	1
ZINC21716771	CC(C)OCCCNC(=O)[C@]1(CCC(=O)N1Cc1ccccc1)C	0
ZINC21716773	CC(C)OCCCNC(=O)[C@@]1(CCC(=O)N1Cc1ccccc1)C	0
ZINC21730154	c1ccc(cc1)Oc1c2n[nH]c(=O)n2c2ccccc2n1	1
ZINC21732515	C1CC[C@@H]2[C@H](C1)CCCN2C(=O)CSc1nnnn1C1CC1	0
ZINC21771357	CCOC(=O)NNC(=O)COc1ccccc1	0
ZINC21775951	C[C@@]1(CCC(=O)N1CCCN1CCOCC1)C(=O)NC1CCCC1	0
ZINC21783075	C[C@](c1ccc(cc1)Cl)([C@H](C[NH+]1CCOCC1)c1ccccc1)O	0
ZINC21790185	CC[C@@H](C)n1cnc2c(c1=O)c(cs2)c1ccccc1	1
ZINC21801467	Cc1ccccc1c1nc2c3c(c(n(c3ncn2n1)CC(C)C)C)C	0
ZINC21811993	C#Cc1cccc(c1)[N-]S(=O)(=O)c1cc(cs1)C(=O)[O-]	1
ZINC21815701	CCCCC[NH2+]Cc1ccccc1OCC#C	1
ZINC21822162	c1ccc(cc1)CN1CCN(CC1)CC(=O)Nc1cccc(c1)Br	0
ZINC21840264	c1ccc(cc1)[C@H](c1ccc(cc1)Cl)NC(=O)c1cccnc1Cl	0
ZINC21866570	c1cc(c(c(c1)Cl)CC(=O)Nc1ccc2c(c1)[nH]c(=O)[nH]2)Cl	0
ZINC21897206	CN(C)c1cccc(c1)C(=O)NCc1ccco1	0
ZINC21897650	COCCNC(=O)c1cccc(c1)S(=O)(=O)NCc1cccs1	0
ZINC21903232	CCOc1ccc(cc1OC)C(=O)NCC#C	1
ZINC21903316	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1cccc(c1)C(=O)NCC#C	0
ZINC21903322	Cc1c2cc(sc2n(n1)c1ccc(cc1)F)C(=O)NCC#C	1
ZINC21903338	C#CCNC(=O)c1cccc(c1)S(=O)(=O)NC1CC1	1
ZINC21916135	c1ccc(cc1)CN1C(=O)C[C@@H](C1=O)Nc1ccc2c(c1)CCC2	0
ZINC21938204	CC(C)NC(=O)c1ccc2c(c1)NC(=O)[C@@H]1N2CCCC1	0
ZINC21942819	c1ccc(cc1)S(=O)(=O)N1CC(C1)OCc1ccccc1F	0
ZINC21945385	c1ccc(cc1)CN1C(=O)C=C(C1=O)Nc1cccc(c1)Br	0
ZINC21951854	c1cc(c(c2c1C=C(CO2)C(=O)[O-])O)O	0
ZINC21981757	C#Cc1ccc(cn1)Br	1
ZINC21984272	CC(C)(C)OC(=O)[C@H](Cc1ccc(cc1)c1ccccc1)[NH3+]	0
ZINC21984649	COC(C#CC1CC1)OC	0
ZINC21985181	COC(=O)C(=O)N1CCCC[C@@H]1C(=O)OCc1ccccc1	0
ZINC21985489	CCc1c2c(ccc(c2N)C(=O)OCC)n(n1)c1ccccc1	0
ZINC21986212	C[C@@H](Cc1ccccc1)[NH+](C)C#C	1
ZINC21986889	CCOC(=O)c1c(nc(s1)N)COC	0
ZINC21987199	C1C=C[C@@H](C[C@@H]1CO)O	0
ZINC21988047	c1ccc(cc1)Cn1cnc(c1[N+](=O)[O-])C(=O)C[NH3+]	0
ZINC21988293	CCOC(C#CCCO)OCC	0
ZINC21993361	C#CCN1CCCC1=O	1
ZINC21996511	C#CCCCCOCc1ccccc1	0
ZINC22002291	CN(c1ccccc1)C(=O)COC(=O)OC	0
ZINC22003675	Cn1c(=O)c2c(ccs2)nc1SC[C@H]1CCCCO1	0
ZINC22005307	C[C@@]1(C[C@@H](O[C@@H](C1)O)COCc1ccccc1)C=C	0
ZINC22006575	CC(C)c1c[nH+]c([nH]1)COCc1ccccc1	0
ZINC22013293	c1c2c(nc(n1)N)n(cn2)CC1(CC1)OC[P@@](=O)([O-])O	0
ZINC22015077	CC(C)(C)C#C[C@@H]1[C@H](O1)COC	0
ZINC22015325	COC(=O)c1ccc(cc1)[C@H]1CCC[NH2+]C1	0
ZINC22015391	c1ccc2c(c1)c(no2)C1CC[NH2+]CC1	0
ZINC22015519	c1ccc(cc1)CN[C@H](CO)C#CCN1CCOCC1	0
ZINC22015519	c1ccc(cc1)C[NH2+][C@H](CO)C#CCN1CCOCC1	0
ZINC22016843	Cc1cc(c(c([nH+]1)C)[O-])COC(=O)c1cc(c(c(c1)OC)OC)OC	0
ZINC22023358	CCCCC#C[C@@](C)(C[NH2+][C@@H](CCCC)C(=O)[O-])O	1
ZINC22026612	C#CCCN1CCN(CC1)Cc1cnc(nc1)N1CCOCC1	0
ZINC22027660	CCN(CC[C@@H](C)c1ccccc1)CC[NH+](C)C	1
ZINC22034951	c1ccc(cc1)[C@]12C[N@@H+]3CCN(C1)C[C@@H](C3)[C@]2(CN)O	1
ZINC22035965	c1cc(sc1)C(=O)N1CCN(CC1)C(=O)CSc1cc(ccc1Cl)Cl	0
ZINC22049508	C[C@@H](Cc1ccc(cc1)N=[N+]=[N-])[N@@H+](C)CC#C	1
ZINC22054126	CC(C)(C#C/C=C/C[N@H+](C)Cc1cccc2c1cccc2)C(=O)OC	0
ZINC22055657	C[C@H]1C[C@@H]([C@H]([C@H](O1)O)OCc1ccccc1)OCc1ccccc1	0
ZINC22059244	C#Cc1c(ncn1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)C#N	0
ZINC22059491	c1cc(ccc1[C@@H]1c2ccc(cc2C(=O)O1)C#N)F	0
ZINC22060822	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=C(C=O)C[C@]31C)[O-]	1
ZINC22065039	C[C@@H](CC#CCN1CCOCC1)OCCC#N	0
ZINC22074608	c1ccc(cc1)C#CCNCc1ccncc1	1
ZINC22075018	C[C@H](C[NH2+]CC[NH2+]Cc1ccccc1OCc1ccccc1Cl)O	0
ZINC22075929	C[C@@H](C[NH2+]CCNCC#Cc1ccccc1)O	1
ZINC22075931	CC[NH+](CC)CCNCC#Cc1ccccc1	1
ZINC22076804	C#CCNC[C@H](c1ccccc1)O	1
ZINC22114938	c1ccc(cc1)c1ncc(o1)C1=NCCO1	0
ZINC22123802	CC[C@](C)(C(=O)NN)[NH+]1CCN(CC1)c1ccccc1	0
ZINC22124903	CCc1cccc2c1nc(s2)NNC(=S)N	0
ZINC22130348	c1ccc(cc1)/N=C(\[O-])/C(=N\Nc1ccc(cc1)[N+](=O)[O-])/Br	1
ZINC22134964	c1ccc(cc1)[C@@H](C1CC1)NC(=O)c1cnn(n1)c1ccccc1	0
ZINC22153961	C#CCOc1ccccc1CNCCc1ccccc1	1
ZINC22175462	c1ccc2c(c1)ncn2CCCCl	0
ZINC22185721	C#CCNCc1cn(nc1c1ccccc1)Cc1ccccc1Cl	1
ZINC22203225	C[C@@H](C#Cc1ccc(cc1)F)O	1
ZINC22203472	c1cc(c(cc1Cl)Cl)C#CCO	1
ZINC22204208	c1ccc(cc1)CNc1c(c(ncn1)N)N	1
ZINC22208809	c1ccc(cc1)c1nnc(o1)COC(=O)CSc1ccccc1Cl	0
ZINC22213571	C[C@H]([C@H](c1ccccc1)O)NCC#Cc1ccccc1	1
ZINC22213575	C[C@@H]([C@H](c1ccccc1)O)NCC#Cc1ccccc1	1
ZINC22213583	C[C@@H]([C@@H](c1ccccc1)O)NCC#Cc1ccccc1	1
ZINC22313642	CC(=CC(=O)NC[C@H]1Cc2cc(ccc2O1)C(=O)OC)C	0
ZINC22318761	Cn1cc(cc1C(=O)OCC(=O)N1CCc2c(ccs2)C1)Cl	0
ZINC22325960	C[C@H](c1ccccc1)N1CCN(CC1)C(=O)COCc1ccccc1	0
ZINC22330305	CC[C@@H](C)C(=O)N1CC[C@H](CC1)Cc1ccc(cc1)c1ccccc1	0
ZINC22336327	CCOc1ccc(cc1)c1ccc(s1)C(=O)N(C)CC#C	1
ZINC22339320	C[C@H]1CC[C@H]([C@H](O1)c1ccccc1)/C(=C/CC=C(C)C)/C	0
ZINC22342336	c1ccc(cc1)[C@@H](C(F)(F)F)O[C@@H](c1ccccc1)C(F)(F)F	0
ZINC22343015	CC(C)(C#C[C@](c1ccccc1)(C1CCCC1)O)N(C)C	1
ZINC22351369	CC(C)CCNC(=O)c1ccc(s1)c1ccc2c(c1)OCCO2	0
ZINC22351399	c1ccc2c(c1)CCN([C@H]2c1ccc(cc1)F)C(=O)C1CCCCC1	0
ZINC22408417	C#Cc1cccc(c1)NS(=O)(=O)/C=C/c1ccccc1	1
ZINC22408419	C#Cc1cccc(c1)[N-]S(=O)(=O)c1cccc(c1)Cl	1
ZINC22409802	Cc1ccc(cc1NS(=O)(=O)c1cccc(c1)S(=O)(=O)N)F	0
ZINC22416882	c1ccc(cc1)C#CCNC(=O)c1cccc(c1Cl)Cl	1
ZINC22454537	C[NH+]1CCN(CC1)CCc1nnc([S-])n1c1ccccc1	1
ZINC22455630	CC[NH+](CC)CCN(CC)[C@@H]1CCC[C@@H](C1)C	0
ZINC22463381	C/C(=C/c1ccccc1)/C[NH2+]CCN1CCOCC1	0
ZINC22464257	COCC(=O)Nc1ccccc1c1nc(no1)COc1ccccc1	0
ZINC22465256	C[C@@H](COC[C@@H](CN1CC[N@H+](CC1)CCO)O)c1ccccc1	0
ZINC22465466	C[C@H](C(=O)Nc1ccc(cc1)C(=O)C)Nc1cc(ccc1OC)Cl	0
ZINC22475075	C#Cc1cccc(c1)NS(=O)(=O)c1cc(ccc1F)F	1
ZINC22485380	c1ccc(cc1)[C@@H](C1CC1)NC(=O)COC(=O)Cc1cccs1	0
ZINC22563331	C[C@H](C(=O)N[C@@H]1CCOc2c1cccc2)OC(=O)c1ccccc1	0
ZINC22595531	c1cc(cc(c1)Br)CN1CC[NH+](CC1)CCOCCO	0
ZINC22625211	C[C@@H](COC)NC(=O)COc1ccc(cc1)C(=O)c1ccc(cc1)Cl	0
ZINC22652140	Cc1ccccc1CNC(=O)c1cc(ccc1F)F	0
ZINC22665863	CN(Cc1ccc2c(c1)OCO2)C(=O)CNC(=O)c1ccccc1	0
ZINC22751004	C[C@@H]1C(=O)N(C(=O)N1c1ccc(cc1)Cl)Cc1nc(no1)C(C)C	0
ZINC22756383	c1cc(cc(c1)[N-]S(=O)(=O)c1ccc(c(c1)F)F)C#Cc1cccs1	1
ZINC22760397	C#CCNC(=O)C[C@@H](c1ccccc1)NC(=O)c1ccccc1	1
ZINC22760401	CC[C@H](C)[C@@H](C(=O)NCC#C)NC(=O)OCc1ccccc1	0
ZINC22760625	C#CCNC(=O)c1ccc(c(c1)[N+](=O)[O-])NCc1ccccc1	1
ZINC22761037	C#Cc1cccc(c1)NC(=O)COc1ccc(cc1F)Br	1
ZINC22761062	CC(C)CCOc1c(cc(cc1Cl)C(=O)NCC#C)OC	1
ZINC22761075	C#Cc1cccc(c1)NC(=O)c1cccc(c1)[N+](=O)[O-]	1
ZINC22761097	CCc1cc(sc1C)C(=O)NCC#C	1
ZINC22761266	Cc1ccc(cc1)[C@@H](CC(=O)Nc1cccc(c1)C#C)NC(=O)C	1
ZINC22761289	C#CCNC(=O)[C@@H]1CC(=O)N(C1)c1cccc2c1cccc2	1
ZINC22761315	C#CCNC(=O)CS[C@@H](c1ccccc1)c1ccc(cc1)Cl	1
ZINC22761366	CC[C@H](C)[C@@H](C(=O)NCC#C)NC(=O)c1ccccc1	1
ZINC22761401	C#CCNC(=O)CCc1c[nH]c2c1cccc2	1
ZINC22761627	COc1cc(cc(c1OC)OC)CCC(=O)NCC#C	1
ZINC22761962	C#CCNC(=O)COC(c1ccccc1)c1ccccc1	0
ZINC22762829	C[C@@H](C(=O)NCC#C)NC1=NS(=O)(=O)c2c1cccc2	1
ZINC22762910	Cc1c(c(c(c(c1C)C)S(=O)(=O)NCCC(=O)NCC#C)C)C	1
ZINC22762922	C#CCNC(=O)Cc1ccc(cc1)[N-]S(=O)(=O)c1ccc(c(c1)Cl)Cl	1
ZINC22762942	C#CCNC(=O)CCNS(=O)(=O)c1ccccc1Cl	1
ZINC22763028	CCNS(=O)(=O)c1ccc(c(c1)C(=O)NCC#C)C	1
ZINC22763058	C#CCNC(=O)CNC(=O)COc1ccccc1	1
ZINC22763157	C#CCNC(=O)Cn1cc(c([O-])nc1=O)Br	1
ZINC22780735	C[C@H](CC#CCN1CCOCC1)OC(C)(C)C	0
ZINC22782532	c1ccc(cc1)[C@@H](C#CCOCO)O	0
ZINC22782539	c1ccc(cc1)[C@H](C#CCOCO)O	0
ZINC22805066	C#CCOC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC22808117	c1ccc(cc1)C[N@@H+]1CCCN(CC1)Cc1ccc(cc1)C(=O)N	0
ZINC22809151	c1cc2c(ccc(c2nc1)[O-])C[NH+]1CCN(CC1)Cc1ccc(s1)Br	0
ZINC22823072	C[C@H]1CCC[C@H]1OC[C@@H](CN1CC[N@@H+](CC1)Cc1ccccc1)O	0
ZINC22828673	CC(C)CC(=O)Nc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	0
ZINC22836097	Cc1c(c(n(n1)c1ccccc1)C)/C=C/C(=O)N1C[C@@H](O[C@@H](C1)C)C	0
ZINC22864011	C#CCSc1c(on[n+]1c1ccccc1)[O-]	1
ZINC22864764	Cc1cc(cc(=O)o1)C#Cc1c(on[n+]1c1ccccc1)[O-]	1
ZINC22865213	c1ccc(cc1)/C=C/C#Cc1c(on[n+]1c1ccccc1)[O-]	1
ZINC22870063	C1CC[NH+](CC1)[C@H]1CS(=O)(=O)C[C@H]1N1CCOCC1	0
ZINC22877716	C[C@H](C(=O)N1CCC[C@@H]1c1ccccc1)Oc1ccc(cc1)Br	0
ZINC22892034	Cc1c(nc([nH]1)c1ccccc1)CN1CC[NH+](CC1)CCOCCO	0
ZINC22902164	CCC(=O)Nc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	0
ZINC22916837	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC22916837	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22916842	CC(C)(C#C)OC[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22916842	CC(C)(C#C)OC[C@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22916846	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)Cc1ccc(cc1)Cl)O	0
ZINC22916849	CC(C)(C#C)OC[C@H](CN1CC[N@H+](CC1)Cc1ccc(cc1)Cl)O	0
ZINC22916852	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC22916852	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC22916859	CC(C)(C#C)OC[C@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC22916859	CC(C)(C#C)OC[C@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC22917295	C#CCC[NH+]1CCN(CC1)Cc1cnc(nc1)N1CCCCC1	1
ZINC22917393	C[C@]1(CCCC(O1)(C)C)C#CC[NH+]1CCN(CC1)CCO	0
ZINC22917398	C[C@@]1(CCCC(O1)(C)C)C#CC[NH+]1CCN(CC1)CCO	0
ZINC22917916	CC[N@@H+]1CCN(CC1)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC22917922	CCN1CCN(CC1)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC22918159	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)C)O	0
ZINC22918163	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)C)O	0
ZINC22918167	CC[C@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)C)O	0
ZINC22918185	CC[C@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)CC)O	0
ZINC22918199	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)CCO)O	0
ZINC22918199	CC[C@@](C)(C#C)OC[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22918204	CC[C@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22918208	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC22918213	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC22918213	CC[C@](C)(C#C)OC[C@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC22918218	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC22918218	CC[C@@](C)(C#C)OC[C@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC22918223	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC22918223	CC[C@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC22921261	CN1[C@H](CN(C[C@H]1C#C)Cc1ccccc1)C#C	1
ZINC22925582	C[NH+](C)[C@H](CNCc1c2ccccc2ccc1OC)c1ccccc1	1
ZINC22926414	c1cc(ccc1C[N@H+]1CCC[C@H](C1)N1CCOCC1)C#CCCO	0
ZINC22926419	c1cc(ccc1CN1CCC[C@@H](C1)N1CCOCC1)C#CCCO	0
ZINC22932863	CC(C)CCN1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	1
ZINC22937579	CC[NH+]1CCN(CC1)CCNc1nc(no1)c1ccccc1	1
ZINC22942266	C#C[C@H]1CN(C[C@H](N1Cc1ccccc1)C#C)Cc1ccccc1	1
ZINC22942266	C#C[C@H]1C[N@H+](C[C@H](N1Cc1ccccc1)C#C)Cc1ccccc1	1
ZINC22959499	c1cc(cc(c1)[N-]S(=O)(=O)c1cccc(c1)C#N)C#Cc1cccs1	1
ZINC22968690	c1cc(ccc1[C@@H](CNC(=O)[C@H]1CCS(=O)(=O)C1)N1CCOCC1)F	0
ZINC22993532	CCc1c(nc2cc(ccc2n1)C(=O)NCC(F)(F)F)CC	0
ZINC22999775	C[N@H+]1CC[C@@H](CC1)CNS(=O)(=O)Cc1ccccc1	1
ZINC23035705	COc1cc(ccc1OC(F)F)COC(=O)c1ccc(cc1)C(=O)N	0
ZINC23040147	c1ccc(cc1)CONC(=O)[C@@H]1CCCN(C1)C(=O)c1cccs1	0
ZINC23076062	C[C@H](C(=O)N)OC(=O)c1cnn(n1)c1ccccc1	0
ZINC23114823	C[C@@H]1CN(C[C@@H](O1)C)Cc1ccc(cc1)c1ccccc1	0
ZINC23115187	c1ccc(cc1)COC[C@@H](CSc1nc2ccccc2s1)O	0
ZINC23115201	C[C@@H]1CN(C[C@H](O1)C)Cc1ccc(c(c1)Br)F	0
ZINC23116705	Cc1ccc(c(c1)OC)OCC#CCN1CC[NH+](CC1)C	1
ZINC23116720	CC[NH+]1CCN(CC1)CC#CCOc1ccc(cc1OC)C	1
ZINC23118308	COc1ccc(c(c1)C(=O)N1CC[NH+](CC1)Cc1ccccc1)OC	0
ZINC23128741	Cc1ncc(n1C)CN1CC[C@H]([C@@H](C1)O)[NH+]1CCCCCC1	0
ZINC23140555	Cc1nnc(s1)[C@@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC23150579	c1ccc(cc1)CCC(=O)Nc1ccc(cc1)OCC#N	0
ZINC23158500	C=CCN(CC=C)c1nc(cnn1)c1ccc(cc1)Cl	0
ZINC23176347	CC(C)(C(=O)OC)NC(=O)c1cccc(c1)Br	0
ZINC23196776	CC[NH+](CC)[C@@H](Cc1ccccc1)CNC(=O)c1ccc([O-])nn1	0
ZINC23220038	C[C@@H]1CC[N@H+](CC1)[C@@H](C)C(=O)N[C@@](C)(C#N)C(C)C	0
ZINC23282571	c1ccc(cc1)CC[N@H+]1CC[C@@H](CC1)NC[C@@H]1CCCO1	0
ZINC23328065	Cc1c(sc(n1)C)C(=O)O[C@@H](C)c1nnc(o1)c1ccccc1	0
ZINC23337576	Cc1c(nc(c(n1)C)CN1CCO[C@H](C1)CCCc1ccccc1)C	0
ZINC23338952	Cc1c(nc(o1)c1ccc(cc1)C(F)(F)F)CN(CC=C)CC#C	1
ZINC23339218	c1ccc(cc1)CCC[C@H]1CN(CCO1)Cc1[nH]cc[nH+]1	0
ZINC23355872	c1ccc(cc1)CN1CCN(CC1)Cc1cc(cc2c1OCOC2)F	0
ZINC23358379	C#Cc1ccc(cc1)CN1CC[N@H+]([C@@H](C1)CCO)C1CCCCC1	1
ZINC23371105	Cc1cccc(c1C)[N-]S(=O)(=O)c1cccc2c1ncc(c2)C	0
ZINC23379526	c1cc(cc(c1)c1[nH]c(=O)cc(n1)C(F)F)C[N@H+]1CCCOCC1	0
ZINC23379737	c1ccc(cc1)C[C@H]1CN(CCO1)Cc1cc(cs1)C#CCO	0
ZINC23380786	Cn1c(nnn1)Sc1c2c3c(sc2ncn1)CCCCC3	0
ZINC23381598	CC(C)Cn1c(nn(c1=S)CN1CCOCC1)c1ccc(cc1Cl)Cl	0
ZINC23399415	Cc1c(scn1)CCC(=O)NC[C@@H]1CCN(C1)c1cc(=O)n(nc1)C	0
ZINC23408392	C[N@H+](Cc1ccccc1F)C[C@H](COCc1ccc2c(c1)OCO2)O	0
ZINC23468479	c1ccc(cc1)C#CCNCC[NH2+]CCO	1
ZINC23487557	COC(=O)c1ccoc1Cn1c(=O)n(nn1)c1ccccc1	0
ZINC23488182	Cc1ccc(s1)C(=O)NCC(=O)OCc1nc(no1)c1ccccc1	0
ZINC23554414	c1ccc(c(c1)S(=O)(=O)N1CCN(CC1)C(=O)C1CCOCC1)Cl	0
ZINC23571900	CCOc1ccc(cc1)CN(C)C(=O)Cc1cn2ccsc2n1	0
ZINC23619446	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNc1c2cnn(c2ncn1)C	0
ZINC23634091	CCOCCCNc1cc(c2ccc(cc2[nH+]1)Cl)C	0
ZINC23641996	Cc1ccc(cc1S(=O)(=O)N)NC(=O)CN1C[C@H](O[C@@H](C1)C)C	0
ZINC23650585	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)c1ccc(cc1)NC(=O)C(C)C	0
ZINC23662417	Cn1c2c(cn1)c(ncn2)N1CC[NH+](CC1)C[C@@H](c1ccccc1)O	1
ZINC23672564	c1cc2c(nc1)OC=CC=N2	0
ZINC23674404	Cc1cc(c(c(c1)C)NC(=O)c1cccc(c1)NC(=O)C)C	0
ZINC23713902	Cc1ccccc1C(=O)NC[C@@H](c1ccccc1OC)[NH+]1CCCC1	0
ZINC23731791	CC[C@@]1(C(=O)N(C(=O)N1)CN(CC)Cc1cccs1)c1ccccc1	0
ZINC23798765	CCOC(=O)N1CCC(CC1)NC(=O)Cc1ccc(cc1)C	0
ZINC23819126	COc1cccc(c1)c1c(cn(n1)Cc1ccccc1)CNCC#C	1
ZINC23819462	C[C@@H](c1ccccc1)NC(=O)[C@@H](C)[N@H+](C)Cc1ccc(cc1)Br	0
ZINC23819584	c1ccc(c(c1)CN1CCO[C@H](C1)CSc1nnc2n1cccc2)Cl	0
ZINC23862901	c1ccc(cc1)CNC(=O)c1cccc(c1)OS(=O)(=O)c1cccs1	0
ZINC23894124	CC[C@@H]1CN(CCO1)C(=O)c1ccccc1C(=O)c1ccccc1	0
ZINC23913573	CCOC(=O)c1cccc(c1)NC(=O)c1cnn(c1)c1ccccc1	0
ZINC23977254	Cc1ccc(cc1)[C@@H](CNS(=O)(=O)c1ccccc1)N1CCOCC1	0
ZINC24024450	CC[C@@]1(C(=O)N(C(=O)N1)CC(=O)OC1CCCCC1)c1ccccc1	0
ZINC24031699	c1ccc(cc1)[C@H]1CCC[N@H+]1Cc1[nH]c(=O)c2ccccc2n1	1
ZINC24039795	COC(=O)c1ccoc1CSc1nc(n(n1)c1ccccc1)C1CC1	0
ZINC24042978	CC(C)[C@@H](C(=O)Oc1ccc(cc1Cl)c1ccccc1)NC(=O)C	0
ZINC24048271	Cc1ccc2c(cc(=O)oc2c1C)COc1ccc(cc1F)F	0
ZINC24083134	C[C@@H](c1cc2ccccc2o1)[NH2+]Cc1cnn(c1)c1ccccc1	1
ZINC24101818	c1ccc(cc1)COC[C@H](CN1C(=O)CC2(C1=O)CCCC2)O	0
ZINC24181084	C1C[C@@H]2COCC[C@@H]2[NH2+]C1	0
ZINC24216037	COc1ccc(c(c1)OC)[C@@H]1CCC[N@H+]1Cc1c(snn1)Cl	0
ZINC24295000	CCOCC(=O)Nc1ccc2c(c1)NC(=O)CS2	0
ZINC24366799	Cc1ccccc1N1CCN(CC1)C(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC24471804	c1ccn2cc(nc2c1)CCNS(=O)(=O)N1CCCCCC1	0
ZINC24503923	c1c(cc(c2c1COCO2)CSC1=NCCS1)[N+](=O)[O-]	0
ZINC24507669	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)[C@@H]1C[C@H]2CC[C@@H]1C2	1
ZINC24519066	C#CCN[C@@H](c1ccccc1)C(=O)NC1CC1	1
ZINC24519070	C#CCN[C@H](c1ccccc1)C(=O)NC1CC1	1
ZINC24522683	COc1ccc(cc1)/C=N/OCc1c(cccc1Cl)Cl	0
ZINC24587608	C#CCNC(=O)CCNS(=O)(=O)c1ccc2c(c1)CCCC2	1
ZINC24587618	C#CCNC(=O)c1ccc(c(c1)S(=O)(=O)NCc1ccccc1)Cl	1
ZINC24602412	Cc1cc([O-])c(c(=O)o1)C(=O)/C=C/c1ccc(c(c1)Br)OC	0
ZINC24614257	C#CCOc1c2c(c(c(n1)F)Cl)S(=O)(=O)CCN2C1CCCCC1	1
ZINC24614302	C#CCOc1c2c(c(c(n1)F)Cl)S(=O)(=O)CCN2Cc1ccccc1	1
ZINC24615107	C#CCOc1c2c(c(c(n1)F)Cl)S(=O)(=O)CCN2C[C@@H]1CCCO1	0
ZINC24633001	CC(C)NC(=S)N[C@@H](c1ccccc1)c1cc2ccccc2o1	1
ZINC24713758	COCCCNC(=O)c1ccc(cc1)C#Cc1ccccc1	0
ZINC24725513	CC(C)C[C@H](C(=O)OC)NC(=O)CCc1ccc(o1)c1ccccc1	0
ZINC24726460	CCOC(=O)Nc1ccc(cc1)C(=O)N[C@@H](CC(C)C)C(=O)OC	0
ZINC24761136	C[C@@H](C(=O)Nc1cccc(c1)C#N)OC(=O)[C@H]1CCCN1S(=O)(=O)C	0
ZINC24762064	COc1cccc2c1nc(s2)NC(=O)c1csc(n1)c1ccccc1	0
ZINC24808361	C[C@@H](c1ccc(cc1Cl)Cl)[NH2+]Cc1nnnn1c1ccccc1	1
ZINC24852211	Cc1ccc(cc1C)OCC(=O)O[C@@H](C)C(=O)NCC(F)(F)F	0
ZINC24871618	CC(=O)N1CCN(C[C@@H]1C(=O)NCc1ccccc1)CC=C	0
ZINC24887461	c1cc(cnc1)C[NH2+][C@@H]1CC[N@H+](CC1)Cc1ccncc1	0
ZINC24910812	Cc1cccc(n1)C(=O)Oc1cc2ccccc2cc1C(=O)OC	0
ZINC24950213	c1ccc(cc1)CC(=O)NCCC(=O)N1CCCc2c1cccc2	0
ZINC24955442	c1cc(sc1)CNC(=O)C1CCN(CC1)C(=O)c1ccc(cc1F)F	0
ZINC24976043	c1ccc(cc1)C#CCNC(=O)Cc1ccccc1F	1
ZINC24980560	CC[C@@H](C(=O)NC1(CCCCC1)C(=O)OC)Oc1ccccc1	0
ZINC24980966	Cc1ccc(cc1)C#C[C@@H](CC=C)N1CCOCC1	0
ZINC24986787	Cc1c(nc(o1)c1ccccc1)CC(=O)NCC#Cc1ccccc1	1
ZINC24986819	CNC(=O)NC(=O)CSc1nccn1c1ccccc1	0
ZINC24987283	COC(=O)C[C@@H](c1cccs1)NC(=O)/C=C/c1ccccc1	0
ZINC25010815	Cc1c(c(n(n1)C)Cl)C(=O)N[C@@H](C)c1ccc2c(c1)OCCO2	0
ZINC25030847	CC(C)(c1ccccc1)C(=O)Nc1ccc2c(c1)OCCCO2	0
ZINC25035575	c1ccc(cc1)CONC(=O)c1ccc(cc1)OC[C@H]1CCCO1	0
ZINC25057559	CC[C@H]1CN(CCO1)c1c2cc(sc2ncn1)c1ccccc1	0
ZINC25071754	c1ccc(cc1)C#CCNC(=O)Cc1ccc(cc1Cl)Cl	1
ZINC25109147	C#CCNC(=O)COC(=O)[C@@H]1Cc2cc(ccc2O1)Cl	0
ZINC25148875	c1ccc(cc1)C#CCNC(=O)c1cnn(c1)Cc1ccccc1Cl	1
ZINC25148887	Cc1ccc(cc1C(=O)NCC#Cc1ccccc1)S(=O)(=O)NC	1
ZINC25204352	Cc1c(nc(s1)Cc1ccc(c(c1)OC)OC)c1ccc(cc1)F	0
ZINC25219043	Cc1cc2c(cc1C)n(cn2)CC(=O)c1cc(n(c1C)CC=C)C	0
ZINC25238987	c1cocc1C(=O)N1CCN(CC1)C(=O)CCn1cncn1	0
ZINC25263842	c1ccc(c(c1)C(=O)Nc1cccc(c1)Cn1cc[nH+]c1)F	0
ZINC25280104	CCn1cnnc1c1cccc(c1)NC(=O)C1CCOCC1	0
ZINC25289242	CC(C)C(=O)N1CCC(CC1)NC(=O)C1CCN(CC1)S(=O)(=O)C	0
ZINC25326900	CC1(CC(=C/C(=N\CCC[NH+]2CCOCC2)/C1)N1CCCCC1)C	0
ZINC25329509	C[C@@H]([C@H](c1ccccc1)N1CCOCC1)NC(=O)Cc1ccccc1	0
ZINC25391705	CCCNC(=O)CNC(=O)c1ccc(cc1)C#Cc1ccccc1	1
ZINC25442658	C[C@@H](C(=O)NCC#Cc1ccccc1)NC(=O)C	1
ZINC25449434	CCc1ccc(cc1)CN(C)C(=O)C[C@@H](C)NC(=O)c1ccccc1	0
ZINC25481253	CCOc1ccccc1c1nn(c(=S)o1)C[N@@H+]1CCOC[C@H]1C	0
ZINC25491748	Cc1nc(cc(n1)OC)N	0
ZINC25514613	c1ccc(cc1)CN1CCN(CC1)Sc1ccccc1[N+](=O)[O-]	1
ZINC25562000	COc1ccc(cc1)COC[C@@H](CNCC#C)O	0
ZINC25611607	c1ccc(cc1)C#CCNC(=O)[C@H]1CCCCN1C(=O)c1cccs1	1
ZINC25628953	c1ccc(cc1)COc1ccc(cc1)NCC(=O)N1CCNC(=O)C1	0
ZINC25642883	Cc1c(c(on1)C)COC(=O)Cc1cnn(c1)c1ccccc1	0
ZINC25663438	C#CCN(CCC(=O)OCC(Cl)(Cl)Cl)Cc1ccccc1	0
ZINC25671764	Cc1c(cc(n1C)C#N)/C=C(\C#N)/C(=O)N(C)Cc1ccccc1	0
ZINC25686358	c1cc(c(nc1)N1CCCC1)C(=O)Oc1ccc(cc1)Cl	0
ZINC25693007	c1ccc(cc1)[C@@H](C(=O)NC1CC1)[NH2+]CCc1ccccc1F	0
ZINC25705088	COCCCNC(=O)c1cc2cc(ccc2s1)[N+](=O)[O-]	0
ZINC25757958	C[C@](C#Cc1ccccc1)([C@](C)(C#Cc1ccccc1)O)O	1
ZINC25757961	C[C@@](C#Cc1ccccc1)([C@@](C)(C#Cc1ccccc1)O)O	1
ZINC25822055	Cc1cc(no1)NC(=O)CSCC(=O)NOC	0
ZINC25849276	Cc1cc(=O)c(nn1c1ccccc1)C(=O)OCc1ccccc1F	0
ZINC25867033	c1ccc(cc1)CO[C@@H]1CCN(CC1)C(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC25869257	C[C@H](CCc1ccccc1)NC(=O)c1cccc(c1)COC	0
ZINC25891042	CNC(=O)c1cccc(c1)NC(=O)CNc1ccc(c(c1)Cl)OC	0
ZINC25896865	CCOC(=O)C1=C(NC(=O)NC1)CNc1cccc(c1F)Cl	0
ZINC25966161	c1ccc(cc1)n1ccnc1SCc1c(snn1)Cl	1
ZINC26093730	c1ccc(cc1)S(=O)(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC26093780	c1cc(cc(c1)C(F)(F)F)C#CCNS(=O)(=O)c1ccc(cc1)F	1
ZINC26093964	c1cc(cc(c1)C(F)(F)F)C#CCNS(=O)(=O)c1cc(cc(c1)F)F	1
ZINC26145417	COCc1ccccc1CNC(=O)NCc1ccccc1	0
ZINC26208167	CC[C@H](c1ccc(cc1)C)NC(=O)[C@@H](C)Oc1ccccc1	0
ZINC26221792	Cc1ccc(cc1)SCC(=O)NN[C@@H](c1ccccc1)C(=O)N	0
ZINC26235549	c1cc2c(cc1C(=O)CN1C(=O)[C@@]3(CCSC3)NC1=O)CCO2	0
ZINC26357479	COc1ccc(c(c1)[C@H]1CCCN1S(=O)(=O)c1ccccc1)OC	1
ZINC26390790	CC[C@@H](CNC(=O)[C@@H]1CCCCN1S(=O)(=O)C)c1ccccc1	0
ZINC26398598	Cc1c(c(on1)C)S(=O)(=O)N(C)Cc1ccccc1[N+](=O)[O-]	0
ZINC26423396	CS(=O)(=O)c1ccc(cc1)Nc1nc(cs1)C(=O)[O-]	0
ZINC26442911	COc1ccc(cc1)c1c(sc(n1)N)CN1CCOCC1	0
ZINC26472409	c1ccc(cc1)CN1CCO[C@@H](C1)CC[NH3+]	0
ZINC26472416	c1ccc(cc1)CN1CCO[C@H](C1)CC[NH3+]	0
ZINC26479451	CCN(CC)C#Cc1ccccc1	1
ZINC26500784	CCOC(=O)[C@H]1C[NH2+]CC[C@@H]1c1ccccc1	0
ZINC26505196	CC(C)N(CC#Cc1ccccc1)C(C)C	1
ZINC26505196	CC(C)[NH+](CC#Cc1ccccc1)C(C)C	1
ZINC26509186	COc1c(cc(cc1Cl)c1nc2cc(cc(c2o1)Cl)Cl)N	0
ZINC26516387	C#CCO[C@@H](c1ccccc1)C(=O)[O-]	0
ZINC26524923	C#CCNC(=O)N1CCN(CC1)S(=O)(=O)c1cccc(c1)Cl	1
ZINC26525237	C[C@H](c1ccc(c(c1)F)F)NC(=O)NCC#C	1
ZINC26525285	CN(Cc1ccc(cc1)OC)C(=O)NCC#C	1
ZINC26525365	CN(Cc1cnn(c1)c1ccccc1)C(=O)NCC#C	1
ZINC26527556	CCc1cccc(c1NS(=O)(=O)c1ccc(cc1)OCCOC)C	0
ZINC26568929	c1ccc(cc1)[C@](C#CCN1CCOCC1)(C1CC1)O	0
ZINC26568933	c1ccc(cc1)[C@@](C#CCN1CCOCC1)(C1CC1)O	0
ZINC26580154	C[C@]1(c2cccnc2N(C1=O)c1ccccc1)SC	0
ZINC26624005	C#CCNC(=O)CN1CCCc2c1ccc(c2)F	1
ZINC26685388	CC(C)NS(=O)(=O)c1ccc(c(c1)C(=O)NCc1ccc(cc1)F)Cl	0
ZINC26780491	Cc1cccc(c1C)OC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC26781743	CCNc1ccc(cc1NCc1c(noc1C)C)S(=O)(=O)N(C)C	0
ZINC26781744	COc1ccccc1N1CCN(CC1)C[C@@H](COc1ccccc1)O	1
ZINC26796561	CC(C)[C@@H](c1ccccc1)NC(=O)Cc1ccccc1OC	0
ZINC26808535	C[C@@H](C(=O)Nc1nc(cs1)c1ccc(cc1)OC)N1CCOCC1	0
ZINC26820235	C[NH+]1CCN(CC1)CC#C	1
ZINC26835536	c1ccc(cc1)S(=O)(=O)N[C@H]1CCC[C@@H](C1)OCC(F)(F)F	0
ZINC26851242	CCCCNC(=O)OC#CCI	0
ZINC26877818	CCCCNC(=O)C[NH2+][C@H](c1ccccc1)c1ccccn1	0
ZINC26892735	CC1=C(C(=O)C[C@H]1OC(=O)[C@@H]1[C@@H](C1(C)C)C=C(C)C)CC#C	0
ZINC26893938	C[C@@H](C(=O)OCC#C)Oc1ccc(cc1)Oc1c(cc(cn1)Cl)F	0
ZINC26896732	C=C[C@@H](CC[NH3+])O	0
ZINC26898588	C#CCN1CCN(CC1)C(=O)OCc1ccccc1	0
ZINC26934585	C#CCNC(=O)C[NH+]1CCC2(CC1)OCCO2	0
ZINC26950144	C/C(=C\C[N+]1(CCOCC1)CC#Cc1cccc2c1cccc2)/Cl	0
ZINC26958556	c1cc(ccc1[C@@](CCN1CCOCC1)(C1CCCC1)O)Cl	0
ZINC27004715	C[C@H](C(=O)NCC#C)Nc1cccc(c1)N1CCOC1=O	0
ZINC27099055	Cc1cc(cc(=O)o1)C#C	1
ZINC27108430	C#CC/N=C(/C[N@H+](Cc1cccs1)C1CC1)\O	1
ZINC27154663	CC[C@@H]1CCCN(C1)C(=O)/C=C/c1cccc(c1)C#N	0
ZINC27232488	c1ccc(cc1)C1=C([NH+](CC1=O)[C@H]1CCS(=O)(=O)C1)N	0
ZINC27243308	CCOC(=O)c1ccc(cc1)OCC(=O)Nc1ccc(cc1)I	0
ZINC27346262	CCCC[C@](CC[NH+]1CCOCC1)(c1ccc(cc1)OC)O	0
ZINC27355487	Cc1cccc(c1)NC(=O)N[C@H](C)C[NH+]1CCCCC1	0
ZINC27394541	c1ccc(cc1)C[C@@H](C(=O)NC[C@@H]1CCCO1)NC(=O)c1cccs1	0
ZINC27403717	C[C@@H](CC(=O)N[C@@H](C)c1ccncc1)c1ccccc1	0
ZINC27470537	C[C@H](COC)NC(=O)[C@@H](Cc1ccccc1)NC(=O)c1ccco1	0
ZINC27642699	C[C@H]1[C@@H]([C@H](NC(=O)N1C1CC1)c1ccccc1)C(=O)OC	0
ZINC27643965	c1ccc(cc1)CC[C@H](CC[C@@H]1[C@H]2C[C@@H](O[C@H]2C[C@H]1O)O)O	0
ZINC27684215	C[C@@H](C(=O)Nc1ccccc1C(F)(F)F)Sc1ccc(cc1)C(C)C	0
ZINC27749022	c1ccc(cc1)c1nc(sn1)NC(=O)c1ccccc1Br	0
ZINC27750949	CCOCCSc1c(c(cc(n1)c1ccccc1)C(F)(F)F)C#N	0
ZINC27793626	COc1ccc(cc1OC)c1nc(sn1)NC(=O)c1cccs1	0
ZINC27838845	Cc1cccc(n1)C(=O)NC[C@H]1CCN(C1)c1ccccc1	0
ZINC27881587	C[C@@H]([C@H]1CCCO1)NC(=O)CCCc1ccc(s1)Br	0
ZINC27911764	Cc1cc(c2c(noc2n1)C)C(=O)N1CCO[C@H](C1)c1ccccc1	0
ZINC27938876	Cn1c[nH+]c(c1Cl)S(=O)(=O)[N-]C(c1ccccc1)c1ccccc1	1
ZINC27977495	Cc1ccc(nc1)NC(=O)Cn1cnnn1	0
ZINC27979411	c1ccc(cc1)S(=O)(=O)N(Cc1ccccc1F)c1nccs1	1
ZINC27981429	C[C@@H]1CN(C[C@@H](O1)C)C(=O)c1ccc(o1)Cn1cccn1	0
ZINC27990763	COCCNS(=O)(=O)c1ccc(c(c1)C(=O)NCC#C)Br	0
ZINC27995007	c1ccc(cc1)CSc1c2c(n(c(=O)n1)C[C@H]1CCCO1)CCC2	0
ZINC28017090	Cc1c(c(on1)C)CCC(=O)NC[C@H]1C[N@H+](CCO1)CC(C)C	0
ZINC28024299	CC(C)(C)C(=O)NCCc1nnc2n1cccc2	0
ZINC28049584	CCC(CC)[C@@H](CNS(=O)(=O)c1ccccc1)N1CCOCC1	0
ZINC28049585	CCC(CC)[C@H](CNS(=O)(=O)c1ccccc1)N1CCOCC1	0
ZINC28071018	Cc1csc2n1c(=O)cc(n2)CNc1ccccc1n1cncn1	0
ZINC28162323	Cc1c(sc2c1c(nc(n2)C)NC[C@H](c1ccccc1)O)C	1
ZINC28196551	CC(=O)c1cccc(c1)NS(=O)(=O)c1cc(n(c1)C)C(=O)N	0
ZINC28223214	CS(=O)(=O)N1CCC[C@H]1C(=O)Nc1ccc(c(c1)F)F	0
ZINC28236148	Cc1ccnc(c1)NC(=O)Cn1c(cc(n1)C(F)(F)F)C	0
ZINC28280957	c1ccc(cc1)c1cc(on1)C[N@H+]1CCC[C@@H]1c1ccc(cc1)F	1
ZINC28286954	Cc1cccc(c1)CSc1c2c(n(c(=O)n1)C[C@H]1CCCO1)CCC2	0
ZINC28295160	CC1(CCCC([NH+]1C[C@@H](COC(C)(C)CC#C)O)(C)C)C	0
ZINC28295183	CC1(C[C@@H](CC([N@H+]1C[C@@H](COC(C)(C)CC#C)O)(C)C)O)C	0
ZINC28295191	C[C@@H]1CCC[C@@H]([N@H+]1C[C@H](COC(C)(C)CC#C)O)C	0
ZINC28295197	CC(C)(CC#C)OC[C@@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC28295199	CC(C)(CC#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC28295200	CC(C)(CC#C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)Cc1ccccc1)O	0
ZINC28295212	Cc1ccc(cc1N1CCN(CC1)C[C@H](COC(C)(C)CC#C)O)Cl	0
ZINC28295233	CC(C)(CC#C)OC[C@H](C[NH+]1CCN(CC1)c1ccccc1OC)O	0
ZINC28295235	C[C@@H]1CCCC[N@H+]1C[C@H](COC(C)(C)CC#C)O	0
ZINC28295241	C[C@H]1CCC[N@H+](C1)C[C@H](COC(C)(C)CC#C)O	0
ZINC28295242	C[C@@H]1C[N@@H+](C[C@H](O1)C)C[C@H](COC(C)(C)CC#C)O	0
ZINC28295246	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28295246	C[C@@H]1C[N@@H+](C[C@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28295247	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28295247	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28297180	Cc1c(n(c2c1cc(cc2)F)C[C@@H](C[NH2+]C[C@@H]1CCCO1)O)C	0
ZINC28323618	c1ccc(cc1)OCCNS(=O)(=O)c1c(cccc1F)F	1
ZINC28324693	Cc1ccsc1CNS(=O)(=O)c1ccc(s1)C	0
ZINC28354897	Cc1cc(c(s1)C)[C@@H](C)NC(=O)N1CCN(CC1)c1ccccc1	0
ZINC28483888	c1ccc2c(c1)[nH]c(n2)CCNC(=O)c1cc([nH]n1)c1ccco1	0
ZINC28526495	CCCCCOc1ccccc1[C@@H](CC#CCCCC(=O)OC)O	0
ZINC28541016	CC(=O)OCC#Cc1ccc(s1)c1ccccc1	0
ZINC28619139	CC(C)[C@@H](C(=O)NNC(=S)Nc1ccccc1)NC(=O)c1ccco1	0
ZINC28621713	Cc1cc(no1)NC(=O)[C@H](c1ccccc1)[NH2+]C[C@@H]1CCCO1	0
ZINC28622641	Cc1cc(no1)NC(=O)[C@@H](c1ccccc1)NCC#C	1
ZINC28656178	Cc1nc([nH]n1)S[C@@H](C)C(=O)NCC#C	1
ZINC28699960	COc1ccc(cc1Br)/C=C(\C#N)/C(=O)NC[C@H]1CCCO1	0
ZINC28705248	C[C@H]1CCC[N@H+](C1)Cn1c(=S)sc(n1)NC1CCCCC1	0
ZINC28737383	Cc1nn(c(=S)n1Cc1ccccc1)C[N@@H+]1CCO[C@@H](C1)C	0
ZINC28762983	c1cn(c(=O)nc1N)C[C@H](CO)OC[P@@](=O)([O-])O	0
ZINC28776662	c1ccc(cc1)COC(=O)CNS(=O)(=O)c1ccc2ccccc2c1	0
ZINC28989761	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)NCC#C	1
ZINC29102340	Cc1c2cc(ccc2oc1C(=O)NCCOCC(F)(F)F)Cl	0
ZINC29126862	C[NH2+]C1(CC1)COc1cc(cnc1)Br	0
ZINC29207118	Cc1cnc(cn1)C(=O)N1CCC[C@H](C1)NS(=O)(=O)C	0
ZINC29324972	C#CCNC(=O)NCCCOc1ccccc1	1
ZINC29324979	C#CCNC(=O)N[C@H](Cc1ccccc1)c1ccccc1	1
ZINC29324983	C#CCNC(=O)NCc1cccc(c1)C(=O)N	1
ZINC29325166	Cc1ccc(cc1)[C@@H](CC(=O)OC)NC(=O)NCC#C	0
ZINC29392140	CN(CCBr)CC#CCN1CCCC1=O	1
ZINC29431277	CCCC[C@@H](CC)CNC(=O)c1c(=O)cc(n(n1)c1ccccc1)C	0
ZINC29436304	C#CCN1CC[NH+](CC1)Cn1c(=S)oc(n1)c1ccccc1	1
ZINC29464094	C[C@@H]1CN(C[C@H](O1)C)C(=O)CSC(=N)Nc1ccccc1	0
ZINC29476371	C#Cc1cccc(c1)NC(=O)CCCCNC(=O)N	1
ZINC29476432	Cc1c(sc(n1)c1ccccc1)C(=O)Nc1cccc(c1)C#C	1
ZINC29498456	C[C@@H]1C[N@@H+](C[C@@H](O1)C)Cn1c(=O)oc(n1)c1ccccc1	0
ZINC29517586	C[C@@H](C(=O)c1ccccc1)OC(=O)CCc1nc(no1)c1cccs1	0
ZINC29536760	c1ccc(cc1)[C@@H]1CN(CCO1)CC(=O)N1CCc2c(ccs2)C1	0
ZINC29538227	c1ccc(cc1)OS(=O)(=O)CCN1CCO[C@@H](C1)c1ccc(cc1)F	0
ZINC29539863	Cn1cc(cn1)C[N@@H+](C)Cc1c(ccc2c1cc(cc2)OC)O	0
ZINC29543865	CCCn1c2ccccc2n(c1=O)CN(C)Cc1cnn(c1)C	0
ZINC29579161	C[C@@H](CCCC(C)C)NC(=O)C[n+]1cccc2c1ccc(c2)OC	0
ZINC29630050	Cc1cc(cc(c1CSc1n[nH]c(=O)n1CCCOC)C)C(C)(C)C	0
ZINC29732585	C[C@H](c1cccs1)NC(=O)NCCCOc1ccccc1	0
ZINC29735736	Cc1c2cc(c(nc2n(n1)C)C)C(=O)NCc1ccco1	0
ZINC29885988	COc1ccc(cc1c1nc([S-])n(n1)CN1CCN(CC1)CC#C)Cl	1
ZINC29885988	COc1ccc(cc1c1[nH]c(=S)n(n1)CN1CCN(CC1)CC#C)Cl	1
ZINC29886304	Cc1csc(n1)CNC(=O)c1cccc(c1)S(=O)(=O)NCC#C	1
ZINC29892098	c1ccc(cc1)[C@H]1CN(CCO1)Cn1c2ccccc2oc1=O	0
ZINC30005509	C[C@@H](c1cc2ccccc2o1)[N@@H+](C)Cc1nc2ccccc2s1	0
ZINC30006191	C[C@@H](c1ccccc1)NC(=O)[C@@H](C)Nc1cccc(c1)C#C	1
ZINC30196747	CC1(CN(CCO1)CC(=O)NCC#Cc1cccc(c1)C(F)(F)F)C	0
ZINC30287951	Cc1cc(cc(c1S(=O)(=O)NC[C@@H]1CCCO1)C)OC	0
ZINC30331445	c1ccc(cc1)/C=C/S(=O)(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC30331470	c1ccc(cc1)CS(=O)(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC30378547	CC(=O)c1ccc(cc1)S(=O)(=O)N1CCOC(C1)(C)C	0
ZINC30426915	c1cc(ccc1F)S(=O)(=O)NCCC1CCCC1	0
ZINC30435267	CC[NH+](CC)[C@H](CNS(=O)(=O)c1ccccc1)c1ccsc1	1
ZINC30437815	CCOC(=O)c1ccc(nc1)N1CCN(CC1)C(=O)[C@@]1(CC1(Cl)Cl)C	0
ZINC30536451	c1cc(oc1)[C@@H](C[NH+]1CCN(CC1)C(=O)Cc1ccc(cc1)F)O	0
ZINC30539012	Cc1ccc(c(c1)C(=O)N[C@@H](CN1CCOCC1)c1ccccc1)C	0
ZINC30544513	c1ccc(cc1)n1c(nn(c1=S)C[NH+]1CCCC1)N1CCOCC1	0
ZINC30561792	Cc1ccc(cc1)c1nc([nH]n1)/N=C(\[O-])/[C@@H](C)OCc1ccccc1	0
ZINC30603995	CCc1c(cnn1c1ccccc1)C(=O)NOCC	0
ZINC30614272	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NNc1cccc(c1)Cl	1
ZINC30636829	C#CCOc1ccccc1C[NH2+]Cc1ccc([nH+]c1)N1CCOCC1	0
ZINC30656635	CS(=O)(=O)N1CCC(CC1)[NH2+]Cc1ccccc1OCC#C	1
ZINC30661426	COc1ccc(c(c1)OC)C[NH2+]CCc1cn2ccccc2n1	0
ZINC30678413	CCOC(=O)c1cnc2ccsc2c1Cl	0
ZINC30687163	CCOC(=O)CCCNC(=O)CNC(=O)c1ccc(o1)Br	0
ZINC30762998	CC[C@H]1CN(CCO1)C(=O)c1cccc(c1)S(=O)(=O)NC1CCCC1	0
ZINC30764569	c1ccc(cc1)C[C@H]1CCCN1C(=O)c1ccc2c(c1)OCC(=O)N2	0
ZINC30768840	CCCCCOc1cc(c(cc1S(=O)(=O)NCc1ccccc1)C)C	1
ZINC30823894	c1ccc(cc1)Cc1nnc(o1)c1ccccc1Cl	1
ZINC30836174	C[C@H](C(=O)N[C@H](C(C)C)C(=O)N[C@@H](CC(C)C)C(=O)[O-])[NH3+]	0
ZINC30856534	Cc1ccc(cc1)[C@@H](c1ccccc1)NC(=O)[C@@H]1CCCO1	0
ZINC30870661	C#CCNC(=O)[C@@H](Cc1ccccc1)NC(=O)OCc1ccccc1	0
ZINC30875068	Cc1nc2ncc3c(n2n1)ccn(c3=O)c1cccc(c1)C(F)(F)F	0
ZINC30878616	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)N(C)Cc1ccccc1)O)CC#C	0
ZINC30878865	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NC1CCCCC1)O)CC#C	0
ZINC30879163	C[N@@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O)CC#C	0
ZINC30881471	CC1=C[C@H]([C@@H](C[C@H]1CC(=O)NCC#C)C(C)C)CNC(=O)COC	0
ZINC30912701	CC(=O)Nc1ccc(cc1)C[NH2+]CC1(CCOCC1)c1ccccc1	0
ZINC31097286	CC[NH+](CC)[C@H](CNC(=O)Nc1ccc(cc1)C(=O)C)c1ccsc1	0
ZINC31111391	C[C@@]12CCC(=O)N1[C@@H](CS2)C(=O)N1CCC(=CC1)c1ccccc1	0
ZINC31167189	C[C@@H]1[C@H]([C@@H](C(=O)O1)CCCCCCC#CCCCCCCC=C)O	0
ZINC31168686	C[C@@H]1C[C@@H]([C@H](O1)/C=C/C=C/c1cc2c(c(cc(c2Cl)O)O)c(=O)o1)O	0
ZINC31169032	CCCO[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O[C@H]1[C@@H]([C@H]([C@@H](CO1)O)O)O	0
ZINC31360922	C(C#CCOC[C@H](CS(=O)(=O)[O-])O)OC[C@H](CS(=O)(=O)[O-])O	0
ZINC31390824	C[C@H](Cn1cccn1)NC(=O)[C@H]1CC(=O)N(C1)c1ccccc1Cl	0
ZINC31424725	CN(CCCOc1ccc(cc1Cl)F)CC#C	1
ZINC31638358	Cc1ccc(cc1)C(=O)N/N=C\c1ccc2c(c1)OCO2	0
ZINC31647367	Cn1cnnc1SCc1nc(no1)Cc1ccccc1	1
ZINC31647493	c1ccc(cc1)Cc1nc(on1)CSc1nnc(s1)N	1
ZINC31662499	Cc1c(c(=O)n(n1C)c1ccccc1)NC(=O)c1ccc(c(c1)I)Cl	0
ZINC31704867	CCO/C(=[NH+]/[C@@H](CC(C)C)C/N=C(/c1cccc(c1)C)\O)/O	0
ZINC31717051	C[C@H](C(=O)Nc1cccc(c1)C#C)OCC(F)(F)F	0
ZINC31720132	c1ccc(cc1)S(=O)(=O)Nc1cccc(c1)N1CCOC1=O	0
ZINC31756374	CC[C@@H](c1ccccc1OC(F)F)/[NH+]=C(/c1cccc(c1)OC)\O	0
ZINC31773309	COC(=O)c1cc2c(c(c1Nc1ccccc1)F)nc[nH]2	0
ZINC31791643	CCc1cc(=O)oc2c1ccc(c2)OCC(=O)Nc1nccs1	0
ZINC31829235	CCN(CC)c1ccc(cc1)/C=N\Nc1nc(cs1)C	0
ZINC31877610	COCc1ccccc1C(=O)Nc1cc(c(cc1OC)OC)Cl	0
ZINC31903412	C[C@H](c1ccccc1)n1c2ccccc2[nH+]c1CN1CCOCC1	0
ZINC31903702	COc1cc(cc(c1OC)OC)N1CNC(=NC1=S)c1ccccc1	1
ZINC31911435	CC[C@H](c1c[nH+]c2n1cc(cc2)C)[NH3+]	0
ZINC32007869	c1cc(c(c(c1)Cl)[C@H]1C[C@H]1[NH3+])F	0
ZINC32014380	CC(C)Oc1ccccc1NCC[NH+](C)C	0
ZINC32030994	C[C@@H]1CCC[C@H](C1)NC(=O)Cc1ccccc1OC	0
ZINC32093355	CC(C)COc1ccc(cc1)[C@@H]1CC(=Nc2c1sc(n2)N)O	0
ZINC32093757	c1ccc(cc1)[C@H](C(=O)Nc1ccc(c(c1)Cl)Cl)n1cnnn1	0
ZINC32095154	c1ccc(cc1)S(=O)(=O)[N-]c1cc(ccc1C(=O)N)Cl	0
ZINC32095593	C#CCn1c2ccsc2c(=O)n(c1=O)c1ccccc1	1
ZINC32099420	c1cc(c(c2c1c(ccn2)N)Cl)Cl	0
ZINC32099875	Cc1cc(c2cccc(c2n1)C(F)(F)F)Br	0
ZINC32101107	c1cc2c(cc1OCc1nc(on1)C(=O)N1CCOCC1)OCO2	0
ZINC32105547	c1ccc(cc1)[C@H](C[NH2+]CCN1CCOCC1)O	0
ZINC32117819	Cc1ccc(cc1)C[NH2+]Cc1cccc(c1)OC(C)C	0
ZINC32131501	CCOc1ccc(cc1)c1c(sc(n1)C)c1ccccc1	1
ZINC32132609	COCCOc1ccc(cc1)C[NH2+]CCc1ccccc1	0
ZINC32133951	COC[C@@H](c1ccccc1)O	0
ZINC32143971	CN(C)c1nc2cc(sc2n1c1ccccc1)C(=O)N1CCCCC1	0
ZINC32146684	C[C@@H]1CCCCN1CC#C	1
ZINC32146689	C[C@H]1CCCCN1CC#C	1
ZINC32150274	Cc1ccc(cc1)S[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC32154613	C[N@H+](CC#C)Cc1ccc2c(c1)OCO2	1
ZINC32168000	C#Cc1cccc(c1)NC(=O)/C=C\c1ccccc1	1
ZINC32178176	C[C@H](C#C)OC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC32180517	C1CCO[C@]2(C1)CC[C@@H](O2)CO	0
ZINC32190592	CC[C@H](C)OC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC32194491	CC(C)C/N=C(/C)\c1ccccc1	1
ZINC32221723	CCCCC(=O)/C=C\c1ccc2ccccc2c1	0
ZINC32224982	C[C@H]1[C@H](O1)C#CC(C)(C)C	0
ZINC32225172	CCC#CCCCCC(=O)OC	0
ZINC32227817	CN(C)[C@@H](CNCc1ccc2c(c1)OCCO2)c1ccccc1	1
ZINC32229719	C#CCCCCCO[C@@H]1CCCCO1	0
ZINC32234800	COc1cc(c(cc1OC)F)C(=O)[O-]	0
ZINC32248956	c1ccc(cc1)CN1CCO[C@@H](C1)CNC(=O)/C=C/c1ccc(s1)Br	0
ZINC32269546	Cc1c(cnn1C)C(=O)NC[C@@H]1CN(CCO1)CC(C)C	0
ZINC32297176	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCNC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC32298862	CCOC(=O)/C=C/I	0
ZINC32299851	c1cc(nc(c1)Cl)Nc1ccncc1	0
ZINC32302007	CCOC(=O)C#Cc1ccccc1Cl	0
ZINC32303472	c1ccc(cc1)/C=C\COCC#CCN1CCOCC1	0
ZINC32323536	CC(C)(C)c1nc(cs1)Cn1cnc2c1c(=O)n(c(=O)n2C)C	0
ZINC32331895	c1ccc2c(c1)cnnc2SCc1c(cccc1Cl)Cl	0
ZINC32477472	C[C@@H]1CN(C[C@@H](O1)C)C(=O)CCCc1nnc(o1)c1ccccc1	0
ZINC32478542	Cc1ccc(cc1C)NC(=O)c1cc(ccc1I)[N+](=O)[O-]	0
ZINC32488755	C#CCNC(=O)C1CCN(CC1)S(=O)(=O)Cc1ccccc1	1
ZINC32497070	CCCN1C[C@@H](CC1=O)C(=O)NC[C@H]1CCCO1	0
ZINC32498009	c1ccc(cc1)NC(=O)Cn1c2ccccc2nc1[C@H]1CCCO1	0
ZINC32504134	C#CCNC(=O)[C@@H]1CCN(CC1)C(=O)/C=C/c1ccccc1	1
ZINC32504195	C#CCNC(=O)/C=C/c1ccccc1[N+](=O)[O-]	1
ZINC32508963	Cc1cc(n(n1)C[C@H](C)n1cnc2c(csc2c1=O)C)C	0
ZINC32511762	Cc1ccc2c(c1)c(c[nH]2)c1cnc(c(n1)N1CCC[C@@H](C1)C#N)N	0
ZINC32516057	Cc1c(cnn1C)CNc1c2cn[nH]c2nc(n1)N	0
ZINC32516373	CCOc1ccc(cc1[N+](=O)[O-])C(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC32520218	CC(C)[N@H+]1CCCC[C@@H]1CCn1cnc2cc(c(cc2c1=O)F)F	0
ZINC32530628	Cc1cc(c2c(c1)c(cc(=O)n2CCO)C)C	0
ZINC32535531	CC[C@H](C(=O)Nc1nnc(s1)COC)n1c(nnc1SCC)N	0
ZINC32547820	CC(C)[C@H]1C[N@H+](CCN1CCCc1ccccc1)C	1
ZINC32577023	COc1ccc(cc1)c1nnc(n1/N=C\c1ccccc1C(=O)[O-])[S-]	0
ZINC32578590	CC(C)[NH+]1CCN(CC1)CC(=O)Nc1cccc2c1non2	0
ZINC32582029	CCc1c(nco1)C(=O)N1CCC(CC1)c1cc(=O)[nH]c(n1)C	0
ZINC32592899	c1csc2c1c(=O)n(cn2)CCC[N@H+]1CCC[C@H](C1)O	0
ZINC32593557	c1ccc(cc1)c1ccc(nn1)N1CCOCC1	0
ZINC32594130	C[C@@H](CNS(=O)(=O)c1ccc(cc1)c1ccccc1)N1CCOCC1	0
ZINC32597686	Cc1ccc(cc1)/N=C\1/C(=C/c2ccc(cc2)C(C)(C)C)/SC(=O)N1	0
ZINC32599513	CCC[C@@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32599515	CCC[C@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32600045	C=C[C@@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32600047	C=C[C@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32600422	c1ccc(cc1)C1=C[C@@H](NC(=O)N1)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC32601893	CCOP(=O)([C@H]1CCC[C@@H]2N1CCN2c1ccccc1)OCC	1
ZINC32602236	CC#C[C@H](c1ccccc1)N1CCOCC1	0
ZINC32602239	CC#C[C@@H](c1ccccc1)N1CCOCC1	0
ZINC32602247	Cc1ccc(cc1)[C@@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32602250	Cc1ccc(cc1)[C@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32602375	C=CC[C@H](c1ccccc1)NCC#C	1
ZINC32602376	C=CC[C@@H](c1ccccc1)NCC#C	1
ZINC32602410	COC(=O)[C@H](c1ccccc1)NCC#N	0
ZINC32602585	CCC(CC)(C#Cc1ccccc1)N1CCOCC1	0
ZINC32602592	CC(C)[C@](C)(C#Cc1ccccc1)N1CCOCC1	0
ZINC32602879	c1ccc(cc1)C#Cc1nnc(o1)c1ccccc1	1
ZINC32603532	c1ccc(cc1)[C@H](Cn1cccn1)Nc1c2c([nH]cn2)ncn1	1
ZINC32616764	Cc1ccc2c(c1)c(cc([nH+]2)N1CCOCC1)c1ccccc1	0
ZINC32627395	c1ccc(cc1)c1nnc(n1C1CC1)Cl	1
ZINC32627911	c1ccc(cc1)C#Cc1cc(co1)C(=O)[O-]	1
ZINC32631018	COCCOc1ccc(cc1)NS(=O)(=O)/C=C/c1ccccc1	0
ZINC32634057	c1ccc(cc1)/C(=N/O)/c1ccc(cc1O)O	1
ZINC32652352	c1cc(ccc1C(=O)Nc1ccc(cc1F)F)NC(=O)NC1CC1	0
ZINC32679020	c1ccc2c(c1)CCC(=C2)S(=O)(=O)[N-]CC[NH+]1CCOCC1	0
ZINC32687080	CN(C)c1c(cccn1)CNC(=O)c1cccc(c1)OC	0
ZINC32690856	Cn1c2ncc3c([n+]2nn1)/C(=C\c1ccccc1)/CC3	1
ZINC32721920	Cc1cccc(n1)NC(=O)[C@@H](C)Sc1ccccc1	0
ZINC32726579	c1cc2c(cc1Cl)cc([nH]2)C(=O)Nc1ccncc1	0
ZINC32736345	C[C@@H](c1ccncc1)NC(=O)c1ccc(cc1)CNC(=O)C	0
ZINC32736569	C[C@@H]1C[C@H](C(=O)O1)OC(=O)c1ccc(o1)COc1ccccc1	0
ZINC32740757	C#CCNC(=O)c1ccc2c(c1)c(on2)c1ccccc1	1
ZINC32747521	C#CCNC(=O)c1cc(c(s1)N1CCOCC1)c1ccccc1	0
ZINC32747946	C#CCNC(=O)c1cnn(c1)c1ccccc1	1
ZINC32751591	Cc1cc(c(c(c1)C)S(=O)(=O)Nc1ccccc1C(=O)NCC#C)C	1
ZINC32754657	c1ccc(cc1)C#CCNC(=O)c1cccc2c1[nH]nc2	1
ZINC32755009	CN(CCCNC(=O)[C@H]1CCCc2c1cccc2)c1ccccc1	0
ZINC32760194	c1ccc2c(c1)CCC[C@@H]2C(=O)Nc1ccccc1OCC(F)(F)F	0
ZINC32765500	COCCNC(=O)c1cnn(c1C1CC1)c1ccccc1	0
ZINC32769956	C[N@@H+](Cc1nc(no1)c1ccco1)CC1CCCCC1	0
ZINC32770032	c1ccc(cc1)[C@H](CNc1c2ccccc2ncn1)N1CCOCC1	0
ZINC32770177	CC(C)C(=O)NNC(=O)[C@@H]1CC(=O)N(C1)c1ccc(cc1)OC	0
ZINC32777971	c1ccn2c(c1)nn(c2=O)CC[NH+]1CCOCC1	0
ZINC32778516	c1ccc(cc1)C#CCn1c(=O)c2ccccc2nc1[S-]	1
ZINC32788653	Cc1cc(=O)n2c(n1C[C@@H](COCc1ccccc1F)O)ncn2	0
ZINC32794881	Cc1ccc(cc1C)[C@@H](c1ccccc1)NC(=O)NCC#C	1
ZINC32794887	CCOc1c(cccn1)CNC(=O)NCC#C	1
ZINC32795940	c1ccc(cc1)C#CCNC(=O)[C@@H]1CC(=O)N(C1)c1cccc(c1)Br	1
ZINC32801159	c1cc(cc(c1)Cl)c1nc(on1)C[S@@](=O)CCOc1ccc(cc1)F	0
ZINC32802812	COCc1ccccc1CNC(=O)NCC#Cc1ccccc1	0
ZINC32802826	c1ccc(cc1)C#CCNC(=O)NCC1CC1	1
ZINC32802829	c1ccc(cc1)C#CCNC(=O)NCCCCOc1ccc(cc1)Cl	1
ZINC32802837	CN(Cc1ccc(cc1F)F)C(=O)NCC#Cc1ccccc1	1
ZINC32802839	C[C@@H]1C[N@@H+](C[C@H](O1)C)C(C)(C)CNC(=O)NCC#Cc1ccccc1	0
ZINC32802841	C[C@@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)NCC#Cc1ccccc1	0
ZINC32802844	C[C@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)NCC#Cc1ccccc1	0
ZINC32802846	c1ccc(cc1)C#CCNC(=O)N1CCCCCCC1	1
ZINC32802851	c1ccc(cc1)C#CCNC(=O)NNC(=O)c1cccnc1	1
ZINC32802853	C[C@@H]1CC[C@H](CC1)NC(=O)NCC#Cc1ccccc1	1
ZINC32802869	CN(CCOc1cccc(c1)Cl)C(=O)NCC#Cc1ccccc1	1
ZINC32803342	c1ccc(cc1)OCCNC(=O)NCc1ccc([nH+]c1)N1CCCC1	0
ZINC32808816	Cc1c(cnn1c1ccc(cc1)F)[C@@H](C)NS(=O)(=O)c1cccs1	0
ZINC32809234	C[C@@H](CCCC(C)C)NC(=O)N[C@H](c1ccccc1)c1nccn1C	0
ZINC32816498	C#Cc1cccc(c1)NC(=O)CC[C@H]1CCCO1	0
ZINC32837479	c1cc(ccc1OCCn1c(=O)c(c(cn1)NCCO)Cl)Cl	0
ZINC32862607	C#CCNC(=O)NCCc1ccccc1	1
ZINC32862873	C#CCNC(=O)NCCSc1ccccc1	1
ZINC32862881	C#CCNC(=O)NCCc1cccc(c1)Cl	1
ZINC32865279	C[C@@H]1[C@H](Oc2ccccc2O1)C(=O)OCc1cc(=O)n(c(=O)n1C)C	0
ZINC32869381	Cc1cc(c2c(noc2n1)C)C(=O)O[C@@H](C)C(=O)N	0
ZINC32874045	C#CCNC(=O)[C@H]1CC(=O)Nc2c1cccc2	1
ZINC32876779	c1ccc2c(c1)c(c[nH]2)c1nnc(n1C[C@H]1CCCO1)SCC#N	0
ZINC32891509	CC(C)(C(=O)NCC#Cc1ccccc1)Oc1ccc(cc1)Cl	1
ZINC32899005	c1ccc(cc1)C#CCNC(=O)Cc1ccccc1Cl	1
ZINC32899010	Cc1cc(no1)NC(=O)[C@@H](C)SCC(=O)NCC#Cc1ccccc1	1
ZINC32899021	c1ccc(cc1)C#CCNC(=O)COc1cccc(c1)Br	1
ZINC32899026	c1ccc(cc1)C#CCNC(=O)c1cc(ccc1[O-])Br	1
ZINC32899031	Cc1c(cco1)C(=O)NCC#Cc1ccccc1	1
ZINC32899036	c1ccc(cc1)C#CCNC(=O)c1cc(c[nH]1)S(=O)(=O)N1CCCC1	1
ZINC32900029	c1ccc(cc1)C[C@@H](c1ccccc1)NS(=O)(=O)N1CCOCC1	0
ZINC32900720	C#Cc1cccc(c1)NC(=O)CN1C(=O)[C@H]2CCCC[C@@H]2C1=O	1
ZINC32900722	C#Cc1cccc(c1)NC(=O)C1(CC1)c1ccccc1	1
ZINC32900731	C#Cc1cccc(c1)NC(=O)c1cnn(n1)c1ccccc1	1
ZINC32900734	C#Cc1cccc(c1)NC(=O)[C@H]1Cc2ccccc2O1	1
ZINC32903439	CC[C@@H](C)N(Cc1ccccc1)C(=O)c1cnc(cn1)C	0
ZINC32903598	CC[C@H](c1ccccc1)C(=O)Nc1ccc(nc1)N1CCOCC1	0
ZINC32904912	CCc1ccccc1NC(=O)[C@@H](C)NC(=O)OCc1ccccc1	0
ZINC32907552	C[C@@H](c1ccccc1)OCCCNC(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC32907571	C[C@H](c1ccccc1)OCCCNC(=O)c1ccc(s1)C(=O)C	0
ZINC32909714	Cc1cccc(n1)C(=O)NCC#Cc1ccccc1	1
ZINC32910628	c1ccc(cc1)c1csc2c1c(=O)[nH]c(n2)SC[C@H]1CCCO1	0
ZINC32911352	COc1cc(ccc1C#C)[N+](=O)[O-]	1
ZINC32911657	CCOC(=O)N[C@@H](C(C)C)C(=O)NC1CCCC1	0
ZINC32912827	Cc1c(c(n(n1)c1ccccc1)Cl)/C=C/C(=O)c1c(ncs1)C	0
ZINC32914421	C[C@@H]1C[C@H]1C(=O)NCCC(=O)Nc1ccc([nH+]c1)N(C)C	0
ZINC32915998	c1ccc(cc1)S(=O)(=O)NCC(=O)N/N=C\c1ccc(cc1)[N+](=O)[O-]	0
ZINC32918435	c1cc(ccc1N1CCN(CC1)[C@H]1COC[C@@H]1O)F	0
ZINC32922263	Cc1c(cnn1c1ccccc1)C(=O)n1c2ccccc2c(n1)N	0
ZINC32928722	COc1ccc(cc1OC)[C@H]1CCC[N@@H+]1CC#C	1
ZINC32934571	Cc1ccc(c(c1)Br)S(=O)(=O)N(CC#C)[C@H]1CCc2c1cccc2	1
ZINC32935295	COC(=O)c1cc(ccc1[N-]S(=O)(=O)c1ccc(cc1)Cl)F	0
ZINC32936773	C#Cc1cccc(c1)NC(=O)CCC(=O)CCC(=O)c1cccs1	1
ZINC32991443	COC(=O)CCNC(=O)/C=C/c1ccccc1	0
ZINC32998140	CC(=O)N[C@H](CC(=O)NCc1cccnc1)c1ccccc1	0
ZINC33048730	CCn1c2ccc(cc2oc1=O)NS(=O)(=O)c1ccc(cc1C)C	0
ZINC33048761	CCCn1c2ccc(cc2oc1=O)[N-]S(=O)(=O)c1ccc(s1)Br	0
ZINC33055272	C[C@H](CNC(=O)c1ccc(cc1)OC)N1CCc2c1cccc2	0
ZINC33061168	CC(C)OCCCNC(=O)c1nnc(s1)C(=O)Nc1ccccc1	0
ZINC33086360	Cc1nc(no1)c1cccc(c1)S(=O)(=O)Nc1ccc(c(c1)Cl)F	0
ZINC33089160	C[C@@H]1Cc2cc(cc3c2n1cc(c3=O)C(=O)NCc1ccccc1)Br	0
ZINC33129408	CCC(=O)Nc1nc2cc(ccc2s1)NC(=O)Nc1ccccc1C	0
ZINC33154809	c1ccc(cc1)NC(=S)N/N=C\c1ccc(o1)c1ccc(cc1)Br	1
ZINC33189983	COCc1ccc(cc1)C/[NH+]=C(/C=C/c1ccccc1)\O	0
ZINC33190506	COCc1ccc(cc1)CNC(=O)CCCNC(=O)c1ccccc1	0
ZINC33242666	C[C@H](C(=O)Nc1cccc(c1)C#C)SC	1
ZINC33257932	c1ccc2c(c1)CCN2C(=O)c1ccc(nn1)N1CCOCC1	0
ZINC33268084	COC(=O)c1c(c(=O)nc([nH]1)c1ccccc1)[O-]	0
ZINC33271105	C#CCOc1ccc(cc1)[C@H]1[C@@H]2CCCO[C@@H]2c2cc(ccc2N1)Cl	0
ZINC33271106	C#CCOc1ccc(cc1)[C@@H]1[C@@H]2CCCO[C@@H]2c2cc(ccc2N1)Cl	0
ZINC33271135	Cc1cc(c2c(c1)[C@@H]1[C@@H](CCCO1)[C@@H](N2)c1ccc(cc1)Cl)C	0
ZINC33271200	Cc1cc(c2c(c1)[C@@H]1[C@@H](CCO1)[C@H](N2)c1ccc(cc1)OCC#C)C	0
ZINC33276380	CCS(=O)(=O)Nc1ccc(cc1)c1nc(on1)COc1ccccc1	1
ZINC33298693	c1ccc(cc1)NC(=O)CSc1c2c(c3cc(ccc3[nH]2)Br)ncn1	0
ZINC33317791	COCCNc1c(cccn1)c1nc(no1)c1ccc(cc1)Cl	0
ZINC33318638	C/C(=N/NC(=O)c1ccc(cc1Cl)Cl)/c1ccccc1	0
ZINC33321744	CCOc1cc(cc(c1O)Br)/C=C\1/C(=O)NN(C1=O)c1ccccc1	0
ZINC33328308	CC(C)C(=O)NCc1nc(on1)COc1ccccc1	0
ZINC33331003	Cc1ccccc1Cn1ccc(=O)n(c1=O)CC(=O)[O-]	0
ZINC33336770	c1ccc(cc1)COc1ccc(cc1)/C=N/OC(=O)c1cccs1	0
ZINC33359357	Cn1c(=O)cc(nc1SC)c1ccoc1	0
ZINC33361558	Cc1ccc(s1)/C=N/NS(=O)(=O)c1ccccc1	1
ZINC33368671	c1ccc(c(c1)/C=C/1\c2ccccc2C(=S)NC1=O)Cl	0
ZINC33376390	CN(C)CC#Cc1ccc(s1)C(=O)/C=C\c1ccccc1	1
ZINC33376390	C[NH+](C)CC#Cc1ccc(s1)C(=O)/C=C\c1ccccc1	1
ZINC33376391	CN(C)CC#Cc1ccc(s1)C(=O)/C=C/c1ccccc1	1
ZINC33376407	c1ccc(cc1)/C=C\C(=O)c1ccc(cc1)C#Cc1ccccc1	1
ZINC33376408	c1ccc(cc1)/C=C/C(=O)c1ccc(cc1)C#Cc1ccccc1	1
ZINC33376410	c1ccc(cc1)C#Cc1ccc(cc1)C(=O)/C=C/c1ccsc1	1
ZINC33376883	c1ccc(cc1)/C(=N\Nc1ccc(cc1[N+](=O)[O-])C(F)(F)F)/Br	1
ZINC33384773	c1ccc(cc1)C#Cc1cc(sc1)/C=C(/C#N)\C(=O)c1ccco1	1
ZINC33395223	C/C(=C\c1ccccc1)/C=C(\C#N)/C(=O)Nc1ccc(cc1)Cl	0
ZINC33397108	C[C@@H](CSC)[C@@](C#N)(c1ccccc1)N1CCOCC1	0
ZINC33408966	CC(C)(C#CC#Cc1ccccc1)N(C)C	1
ZINC33413929	c1cc(cc(c1)Br)/C=C/1\C(=O)N(C(=S)S1)CC(=O)Nc1nccs1	0
ZINC33414715	CO[C@H]1C[C@H]2CN([C@@H]1[C@@H]2Br)Cc1ccccc1	0
ZINC33428851	C[C@]1(C[N@@H+]([C@H](C[C@@]1(C#Cc1ccccc1)O)c1ccccc1)C)O	1
ZINC33434121	C[N@@H+]1CCc2c(sc3c2C(=N[C@@H](N3)c2ccccc2O)O)C1	0
ZINC33466320	CC(C)Oc1cccc(c1)C[NH2+]CCCOC	0
ZINC33475478	Cc1cc(nc(n1)NCc1ccccc1)N/N=C\c1ccccc1	1
ZINC33477693	C#CCn1c2ccccc2nc1/C=C\c1ccccc1	1
ZINC33516074	CCCC(=O)Nc1ccc(cc1)C(=O)NN/C(=C(/C)\C(=O)OCC)/C	0
ZINC33624263	CC[C@](C)(C#CCN1CCOCC1)OCCC#N	0
ZINC33646729	c1ccc(cc1)[C@H]1CC[N@@H+](CC1)C[C@H](CN1CCOCC1)O	0
ZINC33665285	c1ccc(cc1)C#C/C=N/N=C(N)N	1
ZINC33665285	c1ccc(cc1)C#C/C=N/[NH+]=C(N)N	1
ZINC33671808	C#CCN/C=C(\C#N)/S(=O)(=O)c1ccccc1	1
ZINC33686093	CC[C@H](C#CCN1CCOCC1)OCCC#N	0
ZINC33688025	COc1ccc(c2c1cccc2)/C=C\1/C(=O)N(C(=O)S1)CC#C	1
ZINC33690512	CC(=O)O[C@](C)(C=C)C#CCN1CCOCC1	0
ZINC33700794	CC(C)(C)O[C@H]1C(=O)Nc2ccc(cc2C(=N1)c1ccccc1)Br	0
ZINC33700800	CC(C)CCO[C@@H]1C(=O)Nc2ccc(cc2C(=N1)c1ccccc1)Br	0
ZINC33734755	C#CCS/C(=N/N=C\c1cccs1)/N	1
ZINC33748853	Cc1cc(nc(n1)NCc1ccccc1)N/N=C\c1ccc(cc1)F	1
ZINC33750636	Cc1nnc(s1)SCC#C	1
ZINC33778888	c1ccc(cc1)c1cc(nc2c1c(ns2)Br)c1ccc(cc1)Br	1
ZINC33783235	C[C@]1(CCS(=O)(=O)C1)N(C)C(=S)[S-]	0
ZINC33821655	c1ccc(cc1)C[N@@H+]1CC[C@]2(CC1)[C@H]1CCOC(=O)[C@H]1[C@@H]1N2CCC1	0
ZINC33836956	C[C@@H]1[C@@H]([NH2+][C@@H](C/C/1=N/O)c1ccccc1)c1ccccc1	1
ZINC33853347	C[N+]1(CCCCC1)[C@H]1CCCO[C@H]1Oc1ccccc1	0
ZINC33865393	COCC1=NCCS1	0
ZINC33873325	CCCN(CC1CC1)C(=O)Nc1cccc(c1)C(=O)OC	0
ZINC33882959	c1ccc(cc1)C(C#C[C@@H]1C[C@@H]2CC[N@H+]1CC2)(c1ccccc1)O	1
ZINC33883361	CCC[C@]12CO[C@](OC1)(OC2)c1ccc(cc1)C#CCOC	0
ZINC33883365	CCCC[C@]12CO[C@](OC1)(OC2)c1ccc(cc1)C#C	0
ZINC33894382	c1ccc(cc1)C#CC[C@@]1(c2ccccc2C21OCCO2)O	0
ZINC33894384	c1ccc(cc1)C#CC[C@]1(c2ccccc2C21OCCO2)O	0
ZINC33896551	CC[C@H](c1ccccc1)C(=O)N/N=C\c1ccc(cc1)Br	0
ZINC33899277	CCN(CC)C1=Nc2ccccc2n2c(nnc2c2ccccc2)C1	1
ZINC33909191	c1ccc(cc1)/C=C\C=N\n1c(nnc1[S-])c1ccccc1	1
ZINC33915402	c1ccc(cc1)COCC#CCOCc1ccccc1	0
ZINC33920906	CCOC(=O)/C(=C\NOC)/Sc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC33927321	Cc1ccc(c(c1)O)/N=C/c1c(c(c(c(c1O)[N+](=O)[O-])C)Cl)C	0
ZINC33927513	CC(C)(C#C/C=C(\C(C)(C)O)/Sc1ccccc1)O	1
ZINC33927813	c1ccc(cc1)N/N=C/c1ccc(cc1)OC(=O)c1ccccc1Cl	0
ZINC33949626	CCOCC#C	0
ZINC33958706	C[C@H]1[C@H]2C[C@@H]([C@@H]1/C=N/Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])C=C2	0
ZINC33984654	CCCCO/C=C/C#CCN1CCOCC1	0
ZINC34027767	Cc1nc2cc(ccc2s1)OC[C@@H]1CO1	0
ZINC34070038	C[C@H]1CN(C[C@@H](O1)C)CC(=O)N[C@@H](C)c1ccccc1	0
ZINC34071715	C1C[NH2+]CCC1CCCBr	0
ZINC34099553	COC(=O)[C@H]1CCCCO1	0
ZINC34112468	CCOC(C#CCO[C@H]1CCCCO1)OCC	0
ZINC34115314	CC#CCCC1(OCCO1)C	0
ZINC34127627	C#C[C@H]1CCCCS1	1
ZINC34135546	C[C@@]1(CO1)C#CC(C)(C)[NH3+]	0
ZINC34141888	C#CCOC(=O)c1ccccc1[N+](=O)[O-]	0
ZINC34146145	C#Cc1ccc(cc1)Oc1ccc(cc1)C#C	1
ZINC34199100	c1ccc(cc1)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC34203934	c1ccc(cc1)c1nc([n-]n1)C(F)(F)F	1
ZINC34217330	C[C@H]([C@H]1CC[NH2+]C1)NC(=O)OC(C)(C)C	0
ZINC34236948	C([C@@H](COCC(F)(F)F)O)O	0
ZINC34250530	CC(=O)OC[C@@H]1[C@@H](C=C[C@@H](O1)OCC#C)OC(=O)C	0
ZINC34257527	c1ccc(cc1)/C=N\Nc1nc2ccccc2o1	1
ZINC34285787	c1ccc(cc1)C(=O)OC[C@@H]1CC(=O)[C@@H]1COC(=O)c1ccccc1	0
ZINC34294251	COC(=O)[C@@](Cc1ccccc1)(c1ccccc1)[NH3+]	0
ZINC34295584	C=CC[NH2+]CCOCCOCC[NH2+]CC=C	0
ZINC34303945	COC(=O)[C@@]1(CCN(C1)Cc1ccccc1)c1ccccc1	0
ZINC34318980	C#Cc1c(ncn1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)C#N	0
ZINC34345607	C[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)Sc1ccccc1)O)O)O	0
ZINC34349626	c1c(cnc(c1C=O)Cl)C=O	0
ZINC34364495	CC#C/C=C\OC	0
ZINC34380143	CCO[C@@]12c3ccccc3O[C@H]([C@@]1(C2(Cl)Cl)C)c1ccccc1	0
ZINC34405323	C#Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC34413588	C#CCCNC(=O)c1ccccc1	1
ZINC34429391	c1ccc(cc1)C[N@@H+]1CCN(CC1)C[C@H]1CCCO1	0
ZINC34431748	CCOC(=O)[C@H]1CNc2cc(ccc2O1)C	0
ZINC34478664	C[C@@]1(COC(O1)(C)C)C#C	0
ZINC34484170	CCOC(C#Cc1ccc(cc1)[N+](=O)[O-])OCC	0
ZINC34496456	c1cc2c(cc1CBr)C(=O)OC2	0
ZINC34506108	COc1ccccc1N1CCN(CC1)CC#C	1
ZINC34511628	COc1ccc(c(c1)COCc1ccccc1)C=C	0
ZINC34514848	CC(=O)OC#COC(=O)C	0
ZINC34529162	CNC(=O)[C@@H]1C[C@@H]1c1ccccc1	0
ZINC34539941	C#CC[C@@H](c1ccncc1)O	1
ZINC34543919	CC(C)(C)[C@@](C#Cc1ccccc1)(c1ccccc1)O	1
ZINC34558400	c1ccc(cc1)c1ccc2c(c1)c(on2)c1ccccc1	1
ZINC34567817	C#CCCCOCc1ccccc1	0
ZINC34579241	C#C[C@@](c1ccccc1)(c1ccc(cc1)N1CCCCC1)O	1
ZINC34579242	C#C[C@](c1ccccc1)(c1ccc(cc1)N1CCCCC1)O	1
ZINC34582452	CCOC(=O)[C@@H]1CC(=O)O1	0
ZINC34586747	COC(=O)[C@@H]1COC(=O)N1Cc1ccccc1	0
ZINC34597235	CC[C@@H](c1cc(cc(c1)Cl)Cl)O	0
ZINC34599012	c1ccnc(c1)C#CCCO	1
ZINC34599131	C#CCCOCc1ccccc1	0
ZINC34599433	C#CCOCCOCCOCC#C	0
ZINC34669968	c1ccc(cc1)c1c[nH]c(=O)s1	1
ZINC34680235	c1ccc(cc1)CCn1c2ccsc2cc1C(=O)NC[C@@H]1CCCO1	0
ZINC34688874	c1ccc(cc1)/C=C\NC(=O)OCc1c(cccc1Cl)Cl	0
ZINC34721841	C#C[C@]1(CCOC1)O	0
ZINC34731596	C[C@@H]1C[N@@H+](CCO1)C	0
ZINC34738880	C[C@@H](c1ccccc1)NS(=O)(=O)[C@@H]1CON([C@@H]1c1ccccc1F)C	1
ZINC34741442	c1ccc(cc1)C[C@H]1CC[N@@H+](CC1)CCn1c2c(cccn2)oc1=O	1
ZINC34771910	CC[C@H](C)NC(=S)N(CCC[NH+]1CCOCC1)Cc1ccccc1	0
ZINC34797523	Cc1ccc(cc1)C[C@H]1C[N@H+](CC[C@@H]1NCc1ccccc1)C	1
ZINC34825226	Cc1c(c(n(n1)c1ccccc1)n1cncn1)C[NH2+]C	1
ZINC34837228	C#CCNC(=O)c1c2ccccc2c([nH+]n1)N1CCCCC1	1
ZINC34838215	C[C@@H]1CCCCN1c1c2ccccc2c(nn1)C(=O)NCC#C	1
ZINC34851908	CCO[C@H]1C=C/C(=C\C#Cc2ccccc2)/O1	0
ZINC34863175	CCOC(=O)c1cc(sc1NC(=O)C[NH2+]CC#C)c1ccccc1	0
ZINC34865778	c1cc(cnc1)C#CCC[NH3+]	1
ZINC34865862	C[NH+](C)CC#CCC[NH3+]	1
ZINC34871757	C[C@@H](C#C[C@@H]1c2c(cc3c(c2OC)OCO3)CCN1C)O	1
ZINC34888814	CCN(CC)COCC#Cc1ccccc1	0
ZINC34897172	c1cc(ccc1CN(C[C@@H]1CCCO1)C(=S)Nc1ccc(cc1)Br)Br	0
ZINC34901390	CCn1c(cc(n1)C(=O)NCC#C)c1cccc(c1)OC	1
ZINC34910426	CN(CC#C)C(=O)c1ncn(n1)c1ccccc1	1
ZINC34912816	c1ccc(cc1)c1c(n2ccccc2n1)NC(=O)CCC1CCCC1	0
ZINC34916087	C#CCNC(=O)[C@H]1CC(=O)N(C1)c1ccccc1	1
ZINC34920756	C#CCNC(=O)[C@H]1COC2(N1C(=O)c1ccccc1)CCCCC2	0
ZINC34925845	c1ccc(cc1)C(c1ccccc1)OC[C@H](C[NH3+])O	0
ZINC34926301	CC1([C@H]([C@H]1C(=O)[O-])C(=O)N1CCN(CC1)c1ccccc1)C	0
ZINC34927099	CCCc1nc(no1)c1cc2ccc(cc2nc1Cl)C	0
ZINC34937062	C[C@H](C(=O)N1CCCC1)[NH2+]CC#C	1
ZINC34937756	CCCNC(=O)[C@H](C)NCC#C	1
ZINC34937758	C[C@H](C(=O)N1CCCCCC1)[NH2+]CC#C	1
ZINC34938815	C[C@@H](C(=O)NCCCOC)[NH2+]CC#C	0
ZINC34940430	c1ccc2c(c1)ccc(n2)C[C@@H](C1CCCC1)[NH3+]	0
ZINC34940763	Cc1cc(c(s1)C)[C@H](c1cc(cc(c1)F)F)[NH3+]	0
ZINC34940774	Cc1cc(c(s1)C)[C@@H](CCc1ccccc1)[NH3+]	1
ZINC34957980	c1ccc(cc1)[C@@H](C(=O)[O-])Sc1nccc(n1)[O-]	0
ZINC34958048	CCC[C@@](C)(CN)[N@H+](CC)Cc1ccccc1	1
ZINC34958160	C[C@H]1CCC[C@@H](C1)OCc1ccc(cc1)C[NH3+]	0
ZINC34958193	Cc1ccccc1[C@H](CO[C@@H]1CCC[C@@H](C1)C)[NH3+]	0
ZINC34958658	C[C@@H](C(=O)Nc1nc2ccccc2s1)N1CC[NH2+]CC1	0
ZINC34962162	C#Cc1cccc(c1)NCc1nccn1C(F)F	1
ZINC34972044	CC(C)(C)[C@H](c1cc(ccc1OC)Br)[NH3+]	0
ZINC34975463	c1cc(ccc1c1ncc(s1)C(=O)[O-])Br	0
ZINC34993605	CCOc1ccc(cc1OC)C[NH2+][C@H](C)c1ccc(o1)C	0
ZINC35022917	CCOC(=O)CNC(=O)c1cccn2c1ncc(c2=O)NC(=O)C	0
ZINC35027865	COCCCC=C	0
ZINC35031463	C[C@H]1CCC[N@H+](C1)C[C@@H](COc1ccc(cc1C(C)(C)C)OC)O	0
ZINC35049228	CC(C)[C@H]1CC[C@]2([C@H]3CC[C@@]([C@@H]3[C@@H]1O2)(C)O)C	0
ZINC35052909	C[C@H]1CCCC[N@@H+]1C[C@@H](COC(C)(C)C#C)O	0
ZINC35074980	C[C@@H]1CCC[C@@H]([N@H+]1C[C@@H](COC(C)(C)CC#C)O)C	0
ZINC35074984	C[C@H]1CCCC[N@@H+]1C[C@@H](COC(C)(C)CC#C)O	0
ZINC35074987	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC35074999	C[C@@H]1C[C@@H](C[N@@H+](C1)C[C@@H](COC1(CCCCC1)C#C)O)C	0
ZINC35075003	C[C@H]1CCC[N@H+](C1)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC35075004	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC35093006	C[C@H]1CCC[C@@H]1OC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC35093024	C[C@H]1CCC[C@@H]1OC[C@@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC35098277	CCOCC[NH2+]Cc1ccc(cc1)C	0
ZINC35100820	c1cc(ccc1CSCC(=O)NCCO)Cl	0
ZINC35151335	CCOCC[NH2+][C@@H](c1ccccc1)c1ccccn1	0
ZINC35163380	CC(C)[C@@H](C(=O)OC)NC(=O)[C@H]1CCCO1	0
ZINC35174613	c1ccc(cc1)[C@H](c1ccncc1)NC[C@@H]1CCCCO1	0
ZINC35174619	c1ccc(cc1)[C@H](c1cc[nH+]cc1)NC[C@H]1CCCCO1	0
ZINC35180358	Cn1cc(cc1C(=O)NCc1ccco1)Br	0
ZINC35183503	C[C@@H](C(=O)C)Sc1nnnn1c1ccccc1	0
ZINC35184088	C[C@@H](C(=O)c1ccc(cc1)Cl)Oc1cccc(c1)F	0
ZINC35188502	C[NH+](C)/C=C\C(=C\C=C(C#N)C#N)\c1ccccc1	1
ZINC35269843	c1ccc(cc1)C[N@@H+]1CC[C@@H]2C(=NC=NC2=O)C1	0
ZINC35285264	c1ccc(cc1)[C@@H]1C[NH2+]C[C@@H](O1)c1ccc(cc1)F	0
ZINC35287265	Cc1nc(on1)COc1ccc(cc1OC)C[NH2+]C(C)C	0
ZINC35287291	CC[NH2+]Cc1c(nn(n1)Cc1ccccc1)c1ccccc1	1
ZINC35289475	Cc1ccc2c(c1)nnn2[C@H]1CC[N@@H+](CC1)Cc1ccccc1	1
ZINC35315935	C#CCNc1c2c(nc3n1ncn3)CCC2	1
ZINC35316369	c1cc(cnc1)NC(=O)c1cc2ncccn2n1	0
ZINC35319894	CC[C@@H](C)S(=O)(=O)CC(=O)OCC	0
ZINC35323478	C[C@H]([C@H](c1ccccc1)O)[N@@H+](C)[C@@H]1[C@@H]([C@@H]([C@@H](CO1)O)O)O	0
ZINC35324105	c1ccc(cc1)c1c(sc(n1)N)N1CCOCC1	0
ZINC35326879	Cc1cc(c(c(n1)SCC#C)C#N)COC	0
ZINC35354130	CC[C@@](C)(C#C)OC[C@@H](C[N@@H+]1CCC[C@@H](C1)C)O	0
ZINC35354134	CC[C@@](C)(C#C)OC[C@H](C[N@@H+]1CCC[C@@H](C1)C)O	0
ZINC35360272	C[C@@H]1C[C@H](C[N@H+](C1)C[C@@H](COC(C)(C)C#C)O)C	0
ZINC35360282	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](COC(C)(C)C#C)O	0
ZINC35360373	c1ccc(cc1)C1=NO[C@H]2[C@H]1S(=O)(=O)[C@H]1[C@@H]2ON=C1c1ccccc1	1
ZINC35446587	c1ccc(cc1)C[N@@H+]1CC[C@@H](C1)c1[nH]c2ccc(cc2n1)F	1
ZINC35454861	C[C@@]12CC[C@@H](C([C@H]1CC[C@@]([C@@H]2CCC(=C)[C@@H](CO)O)(C)O)(C)C)O	0
ZINC35464729	COC(=O)C[C@H]([C@@H]1[C@@H]([C@@H]([C@@H](O1)c1ccccc1)O)O)O	0
ZINC35483610	c1cc(nnc1N1CCOCC1)S(=O)(=O)C1CCCCC1	0
ZINC35485012	c1ccc(cc1)c1c(c[nH]n1)/C=C\1/C(=N)N=C([O-])S1	1
ZINC35485158	c1ccc(cc1)c1c(cn[nH]1)/C=C\1/C(=S)N=C([O-])S1	1
ZINC35511314	CC(C)c1cc(on1)[C@H]1CCC[N@@H+]1Cc1ccccc1O	0
ZINC35514753	c1cc(ccc1c1ccc(cn1)C(=O)NC1CCCC1)F	0
ZINC35526504	CCn1c(nc2c1nccc2)CNS(=O)(=O)c1cccc2c1nsn2	0
ZINC35537705	c1ccc(cc1)CCC(=O)NCc1nc(no1)c1ccncc1	0
ZINC35538059	c1ccc(cc1)c1nc(on1)NC[C@@H]1CCCO1	0
ZINC35565525	CN1CCc2ccccc2[C@@H]1CC(=O)NCCCOC	0
ZINC35567025	c1ccc(cc1)COC[C@@H]1C[C@H]([C@@H](C[NH2+]1)O)O	0
ZINC35569295	C#Cc1cccnn1	1
ZINC35594990	CCOc1ccc(cc1F)S(=O)(=O)N1CCO[C@@H](C1)c1ccccc1	0
ZINC35597468	c1ccnc(c1)NC(=O)c1ccc(o1)S(=O)(=O)Nc1cccnc1	0
ZINC35605006	CC1CCN(CC1)C(=O)c1ccccc1NC(=O)CBr	0
ZINC35612090	c1ccc2c(c1)CCN(C2)S(=O)(=O)N1CCC(CC1)O	0
ZINC35622193	CC[C@](C)(c1nnnn1c1ccc(cc1)OC)[NH2+]Cc1ccccc1	1
ZINC35627181	C[C@H](c1ccccc1OCC#C)O	1
ZINC35627891	C[C@@H](c1cccc(c1)OCC#C)O	1
ZINC35628428	CC[C@H](c1ccc(cc1)OC/C=C/c1ccccc1)O	1
ZINC35633026	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)CBr	0
ZINC35655580	CCOC(=O)c1cc(=O)[nH]c2c1c(nn2Cc1ccccc1)C	0
ZINC35655688	Cc1cc(nc2c1c(nn2CC(=O)[O-])N)C	0
ZINC35663454	Cc1ccc(cc1O[C@H](c1ccccc1)C(=O)[O-])C(C)C	0
ZINC35682642	Cc1nc2c(nc(nc2s1)SCC#C)c1ccccc1	1
ZINC35682785	CC(=O)Oc1ccc(cc1[N-]S(=O)(=O)c1ccccc1)Cl	0
ZINC35686274	Cc1c2ccc(cc2oc1C(=O)[O-])OCc1ccccc1	0
ZINC35735990	C[C@H]([C@H]1CCCO1)N=C=S	0
ZINC35764496	c1ccc(cc1)C#CC(=O)Nc1c[nH]nc1	1
ZINC35780922	CCn1cc(cn1)N[C@H]1CCC[C@H](C1)C	0
ZINC35781815	c1c(cc(cc1F)F)CO[C@H]1CCC[NH2+]C1	0
ZINC35802427	C[C@@H](c1ccccc1)NC(=O)CN1CCN(CC1)C(=O)c1ccco1	0
ZINC35840907	Cn1cccc1C[N@@H+](C[C@@H](COCC#C)O)C1CC1	0
ZINC35840909	Cn1cccc1C[N@H+](C[C@H](COCC#C)O)C1CC1	0
ZINC35939977	C#C[C@@H]1CCCC[C@@H]1O	1
ZINC35940272	Cc1ccc(c(c1)OC)NC(=O)C(C)(C)C	0
ZINC35945938	C[NH+](C)CCC[n+]1c(csc1Nc1ccccc1)c1ccc(cc1)F	1
ZINC35970246	CC(=O)N(Cc1c(nn(c1N(C)C)C)c1ccccc1)CC1CC1	0
ZINC35973316	c1ccc(cc1)CN(O)S(=O)(=O)c1ccccc1	1
ZINC36008733	Cc1ccc(cc1Cl)n1c(=O)c2ccccc2n(c1=O)[C@@H](C)C(=O)N	0
ZINC36022559	CSCC[C@@H](C(=O)Nc1ccccc1)NC(=O)c1ccccc1Br	0
ZINC36023023	C[C@H]1C[C@]([C@@H](CN1C(C)(C)C#C)C)(c1ccccc1)O	1
ZINC36030910	CC(C)C[N@H+](Cc1ccc(c(c1)OC)OC)C[C@H](COCC#C)O	0
ZINC36076029	CCS(=O)(=O)N1CCO[C@H](C1)c1ccccc1	0
ZINC36078753	CC(C)(C)C(=O)NC[C@H](c1ccco1)[NH+](C)C	0
ZINC36092625	C[C@@H](C(=O)NC(C)C)N1CCN(CC1)C(=O)c1ccccc1	0
ZINC36094951	Cc1ccc(cc1)C[N@@H+](C[C@H](COCC#C)O)CC(C)C	0
ZINC36095058	COCC[N@@H+](Cc1cc(cc(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36095059	COCC[N@@H+](Cc1cc(cc(c1)OC)OC)C[C@H](COCC#C)O	0
ZINC36095126	COc1cc(cc(c1)OC)C[N@@H+](C[C@@H](COCC#C)O)C1CC1	0
ZINC36095181	CC(C)C[N@@H+](Cc1ccc(cc1)OC)C[C@H](COCC#C)O	0
ZINC36095192	COCC[N@@H+](Cc1ccc(cc1)OC)C[C@@H](Cc1ccccc1)O	0
ZINC36095254	CCC[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COCC#C)O	0
ZINC36095452	COCC[N@@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36095504	CCC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCC#C)O	0
ZINC36095719	COCC[N@@H+](Cc1ccc(c(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36095858	COc1ccc(cc1OC)C[N@H+](C[C@@H](COCC#C)O)C1CC1	0
ZINC36095944	COCCC[N@@H+](Cc1ccc(c(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36096230	CC(C)CC[N@@H+](Cc1ccccc1OC)C[C@@H](COCC#C)O	0
ZINC36096232	CC(C)CC[N@H+](Cc1ccccc1OC)C[C@H](COCC#C)O	0
ZINC36096286	COCCC[N@H+](Cc1ccccc1F)C[C@@H](COCC#C)O	0
ZINC36096288	COCCC[N@H+](Cc1ccccc1F)C[C@H](COCC#C)O	0
ZINC36096525	COCCN(Cc1cccs1)C[C@@H](COc1ccccc1)O	0
ZINC36096564	COCC[N@H+](Cc1cccs1)C[C@H](COCC#C)O	0
ZINC36096606	COCCC[N@H+](Cc1cccs1)C[C@H](COCC#C)O	0
ZINC36096692	CC(C)CC[N@@H+](Cc1cccs1)C[C@@H](COCC#C)O	0
ZINC36096823	COCC[N@@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36096865	C#CCOC[C@@H](C[NH+](Cc1ccccc1)Cc1ccccc1)O	0
ZINC36096867	C#CCOC[C@H](C[NH+](Cc1ccccc1)Cc1ccccc1)O	0
ZINC36096882	CC(C)[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36096883	CC(C)[N@@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36096909	CC[C@@H](C)[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36096910	CC[C@H](C)[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36096959	COCCC[N@@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36096986	CCC[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36096988	CCC[N@@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36097208	COCCC[N@@H+](Cc1cccc(c1OC)OC)C[C@@H](COCC#C)O	0
ZINC36097209	COCCC[N@H+](Cc1cccc(c1OC)OC)C[C@H](COCC#C)O	0
ZINC36097325	CC(C)CC[N@H+](Cc1cccc(c1OC)OC)C[C@H](COCC#C)O	0
ZINC36097342	Cc1ccc(c(c1)C[N@@H+](CCOC)C[C@@H](Cc1ccccc1)O)C	0
ZINC36097413	Cc1ccc(c(c1)C[N@H+](CCCOC)C[C@@H](COCC#C)O)C	0
ZINC36097454	CCC[N@@H+](Cc1cc(ccc1C)C)C[C@@H](COCC#C)O	0
ZINC36097503	Cc1ccc(o1)C[N@H+](CCN1CCOCC1)C[C@@H](COCC#C)O	0
ZINC36097505	Cc1ccc(o1)C[N@H+](CCN1CCOCC1)C[C@H](COCC#C)O	0
ZINC36097597	CN(C)c1ccc(cc1)[C@@H]1NC[C@@H](O1)CCl	0
ZINC36097689	Cc1ccc(o1)C[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36097691	Cc1ccc(o1)C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36097944	Cc1ccc(o1)C[N@H+](Cc1ccc(cc1)F)C[C@@H](COCC#C)O	0
ZINC36098037	Cc1ccc(o1)C[N@H+](CC1CC1)C[C@H](COCC#C)O	0
ZINC36098109	Cn1cccc1C[N@H+](Cc1ccco1)C[C@@H](COCC#C)O	0
ZINC36098308	COc1cccc(c1)C[N@@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36098628	Cc1cccc(c1)C[N@@H+](CCN1CCOCC1)C[C@H](COCC#C)O	0
ZINC36098696	Cc1cccc(c1)C[N@H+](Cc1ccco1)C[C@H](COCC#C)O	0
ZINC36098910	Cc1ccc(c(c1)C)C[N@H+](C[C@H](COCC#C)O)C(C)C	0
ZINC36099346	C#CCOC[C@@H](C[N@H+](Cc1ccsc1)Cc1ccco1)O	0
ZINC36099702	COCC[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCC#C)O	0
ZINC36099725	COCCC[N@H+](Cc1ccc(cc1F)F)C[C@H](COCC#C)O	0
ZINC36099747	CCC[N@H+](Cc1ccc(cc1F)F)C[C@H](COCC#C)O	0
ZINC36099788	C#CCOC[C@@H](C[N@@H+](Cc1ccc(cc1F)F)C[C@@H]1CCCO1)O	0
ZINC36099790	C#CCOC[C@H](C[N@@H+](Cc1ccc(cc1F)F)C[C@@H]1CCCO1)O	0
ZINC36099849	Cc1ccccc1C[N@H+](C[C@H](COCC#C)O)CC(C)C	0
ZINC36099854	Cc1ccccc1C[N@@H+](CCOC)C[C@@H](COCc1ccccc1)O	0
ZINC36099894	Cc1ccccc1C[N@H+](CCOC)C[C@@H](COCC#C)O	0
ZINC36099938	Cc1ccccc1C[N@H+](CCCOC)C[C@@H](COCC#C)O	0
ZINC36099985	CCC[N@H+](Cc1ccccc1C)C[C@H](COCC#C)O	0
ZINC36100117	CC(C)C[N@@H+](Cc1cccc(c1)OC)C[C@@H](COCC#C)O	0
ZINC36100127	COCC[N@H+](Cc1cccc(c1)OC)C[C@H](COc1ccccc1)O	0
ZINC36100209	COCCC[N@@H+](Cc1cccc(c1)OC)C[C@@H](COCC#C)O	0
ZINC36100260	COc1cccc(c1)C[N@H+](C[C@H]1CCCO1)C[C@@H](c1ccccc1)O	0
ZINC36100372	CC(C)CC[N@H+](Cc1cccc(c1)OC)C[C@H](COCC#C)O	0
ZINC36100427	Cc1cccc(c1)C[N@@H+](C[C@@H](COCC#C)O)CC(C)C	0
ZINC36100479	Cc1cccc(c1)C[N@H+](CCOC)C[C@@H](COCC#C)O	0
ZINC36100540	Cc1cccc(c1)C[N@@H+](CCCOC)C[C@H](COCC#C)O	0
ZINC36100838	CCC[N@H+](Cc1ccc(cc1C)C)C[C@H](COCC#C)O	0
ZINC36100885	Cc1ccc(c(c1)C)C[N@@H+](C[C@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36101123	Cc1ccc(s1)C[N@H+](Cc1ccco1)C[C@H](COCC#C)O	0
ZINC36101185	Cc1ccc(s1)C[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36101187	Cc1ccc(s1)C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36101259	CC[C@H](C)[N@H+](Cc1ccc(s1)C)C[C@@H](COCC#C)O	0
ZINC36101451	Cc1ccc(s1)C[N@H+](CCCOC)C[C@@H](COCC#C)O	0
ZINC36101637	Cc1ccc(s1)C[N@@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36101777	Cc1ccc(cc1)C[N@@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36101779	Cc1ccc(cc1)C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36101809	Cc1ccc(cc1)C[N@@H+](C[C@@H](COCC#C)O)C(C)C	0
ZINC36101844	CC[C@@H](C)[N@@H+](Cc1ccc(cc1)C)C[C@@H](COCC#C)O	0
ZINC36102001	Cc1ccc(cc1)C[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCC#C)O	0
ZINC36102147	COc1ccc(cc1)C[N@@H+](Cc1ccco1)C[C@@H](COCC#C)O	0
ZINC36102233	CC(C)[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COCC#C)O	0
ZINC36102539	C#CCOC[C@@H](C[N@@H+](Cc1ccccc1)Cc1ccc(cc1)F)O	0
ZINC36102540	C#CCOC[C@H](C[N@H+](Cc1ccccc1)Cc1ccc(cc1)F)O	0
ZINC36102620	C#CCOC[C@@H](C[NH+](Cc1ccc(cc1)F)Cc1ccc(cc1)F)O	0
ZINC36102677	C#CCOC[C@H](C[N@@H+](Cc1ccc(cc1)F)Cc1ccccc1F)O	0
ZINC36102762	CC(C)OC[C@H](C[N@@H+](Cc1ccccc1)Cc1ccccc1OC)O	0
ZINC36102817	COc1ccccc1C[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36102820	COc1ccccc1C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36102867	CC(C)[N@H+](Cc1ccccc1OC)C[C@H](COCC#C)O	0
ZINC36103031	CC(C)COC[C@@H](C[N@@H+](Cc1ccccc1)Cc1ccccc1F)O	0
ZINC36103063	C#CCOC[C@@H](C[N@@H+](Cc1ccccc1)Cc1ccccc1F)O	0
ZINC36103065	C#CCOC[C@H](C[N@@H+](Cc1ccccc1)Cc1ccccc1F)O	0
ZINC36103107	CC[C@H](C)[N@@H+](Cc1ccccc1F)C[C@@H](COCC#C)O	0
ZINC36103263	CC(C)(C)OC[C@H](C[N@@H+](Cc1ccccc1)Cc1ccco1)O	0
ZINC36103273	C#CCOC[C@H](C[N@@H+](Cc1ccccc1)Cc1ccco1)O	0
ZINC36103498	C#CCOC[C@H](C[N@H+](Cc1ccc2c(c1)OCO2)Cc1cccs1)O	0
ZINC36103692	CC(C)[N@H+](Cc1cccc(c1OC)OC)C[C@H](COCC#C)O	0
ZINC36103880	Cc1ccc(c(c1)C[N@@H+](C[C@H](COCC#C)O)C(C)C)C	0
ZINC36104121	C#CCOC[C@@H](C[N@@H+](Cc1ccccc1)Cc1ccc(cc1F)F)O	0
ZINC36104123	C#CCOC[C@H](C[N@@H+](Cc1ccccc1)Cc1ccc(cc1F)F)O	0
ZINC36104158	CC[C@@H](C)[N@@H+](Cc1ccc(cc1F)F)C[C@@H](COCC#C)O	0
ZINC36104320	C#CCOC[C@H](C[N@H+](Cc1ccccc1)Cc1cccc(c1)F)O	0
ZINC36104453	Cc1ccccc1C[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36104496	Cc1ccccc1C[N@@H+](C[C@@H](COCC#C)O)C(C)C	0
ZINC36104498	Cc1ccccc1C[N@H+](C[C@H](COCC#C)O)C(C)C	0
ZINC36104533	CC[C@@H](C)[N@@H+](Cc1ccccc1C)C[C@@H](COCC#C)O	0
ZINC36104589	Cc1ccccc1C[N@@H+](C[C@H](COCC#C)O)C1CC1	0
ZINC36104710	Cc1ccccc1C[N@@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36146645	CC[N@@H+](C[C@H]1CC(=NO1)c1ccc(cc1)OC)C[C@@H](COCC#C)O	0
ZINC36146943	CC[N@@H+](C[C@@H]1CC(=NO1)c1ccccc1)C[C@@H](COCC#C)O	0
ZINC36209252	CC(=O)N1CCC(CC1)[C@H](C(=O)NCCOC)NC(=O)c1cccs1	0
ZINC36235174	Cc1n[nH]c(=S)n1NCC#Cc1ccccc1	1
ZINC36300740	C[N@H+](Cc1ccc(nc1)Cl)C1CCNCC1	0
ZINC36303715	C#Cc1cccc(c1)NC1CCOCC1	0
ZINC36304146	Cc1cc(ccc1NC1CCOCC1)Cl	0
ZINC36314463	Cc1ccc(cc1)C(=O)N1CCC[C@H](C1)OCc1ccccc1F	0
ZINC36315014	c1ccc(c(c1)CO[C@@H]1CCCN(C1)C(=O)c1ccc(cc1Cl)Cl)Cl	0
ZINC36315722	c1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)OCc1ccccc1Cl	0
ZINC36319331	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)[NH2+]C1CCOCC1	0
ZINC36359948	Cc1c(c(n(n1)c1ccc(cc1)F)C)S(=O)(=O)NCc1ccccc1	1
ZINC36360310	Cc1ccc(cc1)[C@@](C)(C#C)O	1
ZINC36372801	c1ccc(cc1)C(=O)CN1CCN(CC1)C(=O)c1ccccc1	0
ZINC36378101	c1ccc(cc1)C1=N/C(=C\C2=c3ccccc3=[NH+]C2)/C(=O)O1	0
ZINC36378463	C[C@H]1CC[C@H]([C@@H](C1)OC(=O)CO)C(C)C	0
ZINC36391804	COc1ccc(cc1OCc1ccccc1)CNCC#C	1
ZINC36397663	C[C@@H](c1nnc(o1)c1ccccc1)Sc1ccccn1	1
ZINC36406114	CC(C)(C)OC(=O)N[C@@H](Cc1ccccc1)C#C	0
ZINC36419694	C#C[C@H]1[C@@H](O1)c1ccccc1	0
ZINC36419726	c1cc(oc1)C#CCCCO	1
ZINC36420185	CC(=O)N[C@](C)(CC=C)C(=O)OC	0
ZINC36437561	CCCCC#C[C@H]1[C@H](O1)C	0
ZINC36437674	CCc1cc(cc([nH+]1)CC)N	0
ZINC36438818	COc1ccccc1c1ccccc1C#C	1
ZINC36447729	COCOCCC#C	0
ZINC36458208	C[C@@H]([C@@H](c1ccccc1)O)N(C)C(=O)Cc1ccccc1	0
ZINC36461040	COC(=O)c1cnn(c1C(F)(F)F)c1ccccc1	0
ZINC36489662	C=CCCO[C@@H](C#Cc1ccccc1)c1ccccc1	0
ZINC36489663	C=CCCO[C@H](C#Cc1ccccc1)c1ccccc1	0
ZINC36533008	c1c(c(c(c(c1Br)[S-])F)F)F	0
ZINC36533548	C#Cc1ccc(c(c1)C(F)(F)F)N	1
ZINC36612622	CCOc1cc(cc(c1OCC#C)Br)C[NH2+][C@H](C)c1ccccc1	1
ZINC36613065	COCCNC1=[NH+]C(=O)CS1	0
ZINC36620277	COc1cccc(c1)c1c(cn(n1)c1ccccc1)C(=O)NCC#C	1
ZINC36634057	Cc1ccc(c(c1)N1C(=O)C[C@H](C1=O)N1CC[N@H+](CC1)CCO)C	0
ZINC36656858	C#Cc1cccc(c1)NC(=O)c1ccccc1C(F)(F)F	1
ZINC36684087	CCCCN1C(=O)c2ccc(cc2C1=O)C(=O)N[C@H](C)COC	0
ZINC36695139	c1cc(c2c(c1Cl)nc(s2)NC(=O)C1CCCC1)Cl	0
ZINC36700654	C#CCNC(=O)c1ccccc1OC[C@@H]1CCCO1	0
ZINC36711736	Cc1c(snn1)C(=O)N(Cc1ccccc1)c1nc2ccccc2s1	0
ZINC36719707	c1ccc(cc1)Cn1cc(nn1)CC(=O)[O-]	0
ZINC36733121	CCOc1ccc(cc1OCC)C(=O)NCC(C)(C)N1CCOCC1	0
ZINC36799373	CC(C)N(c1ccccc1)C(=O)COc1c(cccc1OC)OC	0
ZINC36815773	COC(=O)Cc1csc(n1)NC(=O)C#Cc1ccccc1	0
ZINC36815977	CC(C)[C@H](C(=O)OC)NC(=O)C#Cc1ccccc1	0
ZINC36817233	CCC[C@](C)(C(=O)OC)NC(=O)C#Cc1ccccc1	0
ZINC36852059	COC(=O)c1cccc(c1)NC(=O)COc1cccc(c1)I	0
ZINC36875822	CSCc1ccc(cc1)C(=O)Nc1ccc2c(c1)[nH]c(=O)[nH]2	0
ZINC36876502	c1ccc(cc1)c1c[nH]c([nH+]1)[C@H]1CCC[NH2+]C1	1
ZINC36924394	CCN(Cc1ccccc1)S(=O)(=O)N	1
ZINC36945583	C[C@H](c1ccccc1Br)N[C@H](C)c1ccccc1Br	0
ZINC36949591	c1cc(ccc1CO)C(=[NH2+])NO	0
ZINC37011350	c1ccc(cc1)C#CC(=O)Nc1ccc(cc1F)Br	1
ZINC37074151	C[C@@H](C(=O)OC)NCc1cnn(c1)Cc1ccccc1	0
ZINC37079159	CCN(C)C(=O)c1cccc(c1)O	0
ZINC37085135	Cc1ccc(s1)CNC(C)(C)C(=O)OC	0
ZINC37117001	C[C@@H]1C[NH2+][C@H]2CCCC[C@@H]2O1	0
ZINC37118231	C#CCNCC1CC1	1
ZINC37118231	C#CC[NH2+]CC1CC1	1
ZINC37170300	CC1CCN(CC1)S(=O)(=O)NCCSCc1ccccc1	1
ZINC37201203	CCN(CC)c1ncc(s1)CNCCc1ccccn1	0
ZINC37237190	Cc1ccc(o1)c1c(c[nH]n1)C[NH2+]CCCOCC1CC1	0
ZINC37247070	CC[C@H](C)NC(=O)c1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC37249266	CCN(CC)c1ncc(s1)C[NH2+]CCCn1ccnc1	0
ZINC37307398	c1ccc2c(c1)cc(o2)C(=O)CC(=O)c1cccnc1	0
ZINC37311119	COc1ccc(cc1CNc1cccc(c1)C#C)Br	1
ZINC37324905	c1c(cc(c2c1OCCCO2)Br)C[NH2+]C[C@H]1CCCO1	0
ZINC37386959	CC(C)[NH2+]CC(=O)N(C)c1ccccc1	0
ZINC37408340	C#CCOc1ccccc1C[NH2+]C[C@@H]1CCN(C1)C1CC1	1
ZINC37408340	C#CCOc1ccccc1CNC[C@@H]1CC[N@@H+](C1)C1CC1	1
ZINC37459069	C[C@@](c1ccc(cc1)Br)(C(=O)N)[NH2+]C	0
ZINC37466204	C1C[C@@H](OC1)C[NH2+]C(C1CC1)C1CC1	0
ZINC37466424	c1cnccc1[C@H](C1CCCCC1)[NH3+]	0
ZINC37467565	CC[NH2+][C@@H](c1cccnc1)C1CCCCC1	0
ZINC37486598	CC(C)[NH2+]Cc1c2ccccc2ccc1OCC#C	1
ZINC37486617	CCC[NH2+]Cc1ccc(c(c1)OCC)OCC#C	1
ZINC37486991	CC[NH2+]Cc1cc(ccc1OCC#C)Br	1
ZINC37510829	Cc1cccc(c1)CSc1nc(cc(n1)Oc1ccc(cc1C)C)C	0
ZINC37520948	C[C@H]1C(=O)N(CCN1S(=O)(=O)c1ccccc1)c1ccc(cc1)OC	0
ZINC37522514	Cc1cccc(c1)[C@H]1c2cccn2CCCN1Cc1cccnc1	0
ZINC37543693	c1ccc(cc1)Oc1ccc(cc1)C#CCO	1
ZINC37545663	Cc1ccccc1OC[C@H]1CN(CCO1)C(=O)c1ccccc1	0
ZINC37574096	c1ccc(cc1)NC(=O)[C@@H]1CCN(C1=O)c1cccc(c1)C(F)(F)F	0
ZINC37574270	Cc1ccc(c(c1)C)N1CC[C@H](C1=O)C(=O)NC[C@@H]1CCCO1	0
ZINC37594158	c1ccc(cc1)COc1cnccc1Cl	1
ZINC37628952	CC#CC1(CCCC1)OC	0
ZINC37630930	COC(=O)/C=C/C#Cc1ccccc1	0
ZINC37704919	CC[NH2+]Cc1cccc(c1OCC#C)OCC	1
ZINC37746631	c1ccc(c(c1)N1CCN(CC1)[C@H]1CCC[NH2+]C1)F	0
ZINC37748319	Cn1cc(cn1)C[NH2+]Cc1ccc(cc1)C#N	0
ZINC37751723	CN(C)C(=O)CC[NH2+]Cc1ccccc1OCC#C	1
ZINC37754129	COCCCC[C@@H](c1ccccc1)[NH3+]	0
ZINC37840862	CC(C)CCN1CCN(CC1)S(=O)(=O)c1c[nH]nc1	0
ZINC37850051	c1ccc(cc1)CC[NH2+]C[C@H](COCc1ccccc1)O	0
ZINC37858638	CC1=C(C(=[NH2+])N([C@H]1C)Cc1ccccc1)S(=O)(=O)c1ccccn1	1
ZINC37866323	CCC[NH+](CCC)CC#C[C@@](c1ccccc1)(c1cccnc1)O	1
ZINC37868590	CCC[NH+](CCC)CC#C[C@](c1ccccc1)(c1cccnc1)O	1
ZINC37873810	c1ccc(cc1)C[NH2+][C@H]1COC[C@@H]1O	0
ZINC37873941	COc1ccc(cc1CNc1cccc(c1)C#C)Cl	1
ZINC37878777	Cc1c(cn[nH]1)C[NH2+][C@H](C)c1ccc(cc1)Cl	0
ZINC37947235	C[C@@H](CC#C)C(=O)C	1
ZINC37977711	C#CCNCc1nc2ccccc2s1	1
ZINC37995710	c1ccc(cc1)c1cnc(o1)CSc1ccc(cc1)O	1
ZINC37998934	c1nc2c([nH]1)ncnc2NC[C@@H]1CCOC1	0
ZINC38024258	CCN(CCC(=O)OC)C(=O)[C@@H](C)Oc1ccccc1	0
ZINC38105775	C#CCN1CCN(CC1)C(=O)c1ccc(nc1)Cl	1
ZINC38159576	c1ccc(cc1)NC(=O)N/N=C\c1cc(ccc1O)[N+](=O)[O-]	0
ZINC38181795	c1ccc(cc1)/C=C/C[N@@H+](C[C@H]1OCCC1)C/C=C/c1ccccc1	0
ZINC38193261	C[C@@H]1C[C@@]([C@@H](CN1C(C)(C)C#C)C)(c1ccccc1)O	1
ZINC38201348	C[C@@]1(CCCC(O1)(C)C)C#CC[N@@H+]1CCCC[C@H]1c1cccnc1	0
ZINC38213562	c1ccc(cc1)[C@H]1CCN2[C@@H]1c1c(c3ccccc3[nH]1)CC2	1
ZINC38214150	COCC#CC1=CCCC1	0
ZINC38220233	C#C[C@H]1[C@H](O1)c1ccccc1	0
ZINC38235429	C[C@H]1CC(=O)CC[N@@H+]1Cc1ccccc1	0
ZINC38282209	CC[C@](C#C)(c1ccccc1)O	1
ZINC38302836	CC(=O)OCC#C[C@H](c1ccccc1)OC(=O)C	0
ZINC38312176	C1[C@@H]([C@H]([C@@H]([C@H]1O)O)CO)O	0
ZINC38327685	COC(=O)c1ccc(cc1)C#Cc1ccccc1	0
ZINC38338061	C[C@@H](C#C)N(Cc1ccccc1)C(=O)/C=C/C=C	1
ZINC38342006	c1ccc(cc1)[C@H]1[C@H](CCCO1)C[NH3+]	0
ZINC38433682	CC1=C(C[C@@H](CC1)O)C#C	1
ZINC38479585	C#CCSc1c2c(n(c(=O)n1)C[C@@H]1CCCO1)CCCC2	0
ZINC38483193	CCN(CC)CC#CCC(c1ccccc1)c1ccccc1	1
ZINC38486574	CCOc1ccc(cc1)Nc1cc(nc2c1cccc2)C(=O)OC	0
ZINC38493164	CC1(CCC(c2c1ccc(c2)C#Cc1ccc(cc1)C(=O)[O-])(C)C)C	1
ZINC38497189	COCCCNC(=O)Cc1cc(on1)c1ccc(cc1F)F	0
ZINC38502127	CC(C)n1c(ccn1)C(=O)/N=c/1\n(c2c(ccc(c2s1)Cl)Cl)CC#C	1
ZINC38507776	CC(C)n1ccc(n1)C(=O)/N=c/1\n(c2ccc(cc2s1)OC)CC#C	1
ZINC38508599	Cc1cn(nc1C(=O)/N=c/1\n(c2ccc(cc2s1)Br)CC#C)C	1
ZINC38511560	COC(=O)C1CCN(CC1)C(=O)c1csc(n1)Nc1ccccc1	0
ZINC38518590	c1cn(c(=O)nc1N)[C@H]1[C@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC38532436	C#CCSc1cc(ncn1)N1CCOCC1	0
ZINC38534110	Cn1cnc2c1ncc(c2)C#CCO	1
ZINC38535663	Cc1c([O-])nc(nn1)N[C@H]1[C@@H](N(N(C1=O)c1ccccc1)C)C	0
ZINC38537917	CC(C)(C#Cc1cc(ccc1Br)OC(F)(F)F)O	1
ZINC38548317	Cc1cccc(c1)OCC(=O)Nc1nnc(s1)c1cccnc1	0
ZINC38550077	C[C@]1(CC[C@@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+]1CCCC1	0
ZINC38550081	C[C@@]1(CC[C@@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+]1CCCC1	0
ZINC38550083	C[C@@]1(CC[C@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+]1CCCC1	0
ZINC38566908	Cc1ccc(c(c1)C)C(=O)N1CC[C@@H](C1)c1ccccc1	0
ZINC38567364	COc1ccc(cc1OC)NC(=O)N1CC[C@H](C1)c1ccccc1	0
ZINC38582341	C#C[C@@]1(CC=CCCC=C1)O	1
ZINC38592044	CS(=O)(=O)NCC1(CCOCC1)c1ccccc1	0
ZINC38600170	c1ccc(cc1)[C@H]1COC(=N1)c1ccccc1Br	0
ZINC38609886	CC(C)NC(C)(C)C[NH3+]	0
ZINC38610709	CC1(CC2=C(CO1)C(=N[C@H]1C2=C(N=N1)O)c1ccccc1)C	0
ZINC38615856	Cc1c(c(=O)n(c(c1C(=O)[C@@H]1[C@@H](C1(C)C)C=C(Cl)Cl)[O-])C)C#N	0
ZINC38636404	C[C@@H]1OC[C@H](O1)[C@@H](C)c1ccccc1	0
ZINC38673310	C[NH+](C)[C@@H](CNC(=O)C1(CCOCC1)c1ccccc1)c1ccsc1	0
ZINC38696535	CCCc1c(snn1)C(=O)Nc1cccc(c1)N1CCCC1=O	0
ZINC38718918	c1ccc(cc1)c1ccc(nn1)SCC1OCCO1	0
ZINC38718940	C#CCSc1ccc(nn1)c1ccccc1	1
ZINC38725073	c1ccc(cc1)Oc1ccc(cc1)NC(=O)C(=O)N1CCOCC1	0
ZINC38739533	c1ccc(cc1)/C=C/C(=O)Nc1nc(cs1)CC(=O)NCC(F)(F)F	0
ZINC38757252	c1ccc(cc1)CC(=O)OCc1cc(on1)c1ccccc1F	0
ZINC38757336	c1cc(oc1)c1cc(no1)COC(=O)C1CC1	0
ZINC38762833	CC1=[NH+][C@H](ON1)COC(=O)C1=NN=C(C1)c1ccccc1	0
ZINC38766072	c1cnc(nc1)SCC(=O)OCc1cc(on1)c1ccc(cc1)F	0
ZINC38790806	c1ccc(cc1)c1ccc(=O)n(n1)CC1OCCO1	0
ZINC38803629	C[C@]1(C[C@@H]1C(=O)[O-])C#C	1
ZINC38809057	COc1cc(cc(c1OC)OC)[C@@H](C[NH3+])[NH+]1CCCCC1	0
ZINC38828063	c1cc(cc(c1)O)[C@@H]1CC(=Nc2n1nc(n2)C(F)(F)F)C(=O)[O-]	0
ZINC38862203	COc1ccc(cc1)S(=O)(=O)N1CCO[C@@H](C1)c1ccccc1	0
ZINC38869621	C[C@@H](CCO)c1ccc(cc1)C(=O)OC(C)(C)C	0
ZINC38869808	CC(C)N[C@@H](C[NH+]1CCCCC1)c1ccccc1	1
ZINC38873664	CCOc1ccccc1C(=O)/N=c/1\n(c2ccc(cc2s1)C)CC#C	1
ZINC38873675	Cc1ccc2c(c1)s/c(=N/C(=O)[C@H](C)Oc1ccccc1)/n2CC#C	1
ZINC38873747	C[C@@H](C(=O)/N=c/1\n(c2ccc(cc2s1)Cl)CC#C)Oc1ccccc1	1
ZINC38873803	C#CCn1c2ccc(cc2s/c/1=N\C(=O)c1c(cccc1Cl)F)F	1
ZINC38874324	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)c1ccc(o1)Br)F)F	1
ZINC38875448	C#CCn1c2ccc(cc2s/c/1=N\C(=O)c1cnccn1)F	1
ZINC38877177	CC[NH+](CC)C[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC38880635	c1ccc(cc1)[C@@](C#CC[NH+]1CCCCC1)(C1CCCC1)O	1
ZINC38880703	CC1(O[C@@H]2[C@H]([C@H](O[C@@H]2O1)C#C)OCc1ccccc1)C	0
ZINC38888450	C[C@]1(CO1)C#CC(C)(C)O	0
ZINC38899186	C[C@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@H]1[C@@H]2CC[C@@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC38915994	CCOC#CC1(CCCC1)O	0
ZINC38936773	c1ccc(cc1)[C@@H]1CN(CCO1)S(=O)(=O)c1cccnc1	0
ZINC38972835	C[C@@H]([C@@]1([C@@H](O1)C#C)C)O	0
ZINC38973438	COc1ccccc1C#CCON	1
ZINC39041054	C[C@]1(CCCC(O1)(C)C)C#CCN(C)Cc1ccccc1	0
ZINC39041054	C[C@]1(CCCC(O1)(C)C)C#CC[N@@H+](C)Cc1ccccc1	0
ZINC39041055	C[C@@]1(CCCC(O1)(C)C)C#CCN(C)Cc1ccccc1	0
ZINC39041055	C[C@@]1(CCCC(O1)(C)C)C#CC[N@H+](C)Cc1ccccc1	0
ZINC39044135	C[C@@H](CC(=O)N[C@@H](C)c1ccccc1)c1ccccc1	0
ZINC39048320	Cc1ccc2c(c1N)n[nH]n2	0
ZINC39048560	CC(C)(C#C)c1cc(no1)N	1
ZINC39048794	c1ccc(cc1)C#CC#CC#N	1
ZINC39048804	CC#C[C@]1(CCOC(=N1)C)C	0
ZINC39048805	CCC#C[C@@H]1CCCC[N@H+]1C	1
ZINC39048807	CCC#C[C@H]1CCCC[N@@H+]1C	1
ZINC39048811	C[C@@H]1CC(N=C(O1)C#C)(C)C	0
ZINC39048813	C[C@H]1CC(N=C(O1)C#C)(C)C	0
ZINC39048861	C#C[C@H]1CC[C@@H](O1)CO	0
ZINC39048869	CC(C)([C@H]1[C@@H](O1)C#C)O	0
ZINC39048876	CO[C@@H]1[C@H](NC1=O)C#C	0
ZINC39048877	C#C[C@@H]1[C@H](O1)CCCO	0
ZINC39048879	CC#C[C@@]1([C@@H](O1)CO)C	0
ZINC39048897	C#C[C@@]1(CCCCO1)O	0
ZINC39048902	CCC1(OCCO1)C#C	0
ZINC39048904	COC(=O)C#CN1CC1	0
ZINC39048917	CC#CC1OCCCO1	0
ZINC39048923	CC#C[C@@H]1OC[C@H](O1)C	0
ZINC39048926	CC#CC1(OCCO1)C	0
ZINC39048933	C[C@]1(COCN1C)C#C	0
ZINC39048933	C[C@]1(COC[N@H+]1C)C#C	0
ZINC39048941	C[C@]1(CO1)C#CCOC	0
ZINC39048953	C#Cc1c(nccn1)C#C	1
ZINC39048972	c1cc(cnc1)C#CC=O	1
ZINC39048979	C#Cc1cccc(n1)C=O	1
ZINC39048983	C#C[C@@H]1[C@@H](CCO1)Cl	0
ZINC39048987	CC1([C@@H](O1)C#CCl)C	0
ZINC39048994	C[C@@H]1[C@@](O1)(C)C#CCl	0
ZINC39049001	CC[C@]1(CO1)C#CCl	0
ZINC39049003	c1ccc(cc1)C#CN=O	1
ZINC39049072	C#Cc1cc(nc(n1)N)N	1
ZINC39049079	C#Cc1c(co[n+]1[O-])C#N	1
ZINC39049099	C=C[C@@H]1[C@@H](O1)C#CC1CC1	0
ZINC39049101	C=C[C@@H]1[C@H](O1)C#CC1CC1	0
ZINC39049102	C=C[C@H]1[C@H](O1)C#CC1CC1	0
ZINC39049158	C#C[C@H]1C[NH2+]C[C@@H](N1)C#C	1
ZINC39049204	CC#C[C@]12CCCC[C@H]1O2	0
ZINC39049253	CC#C[C@]1(C[C@H](O1)C=C)C	0
ZINC39049309	C[C@]12CCCC[C@]1(O2)C#C	0
ZINC39049322	CC#C[C@@]1(CCC[C@H]1C)O	1
ZINC39049328	C[C@H]1[C@H]([C@H](OC1=O)C)C#C	0
ZINC39049348	CCC#C[C@@H]1CCCCO1	0
ZINC39049350	CCC#C[C@H]1CCCCO1	0
ZINC39049360	C[C@@]1(C=COCCO1)C#C	0
ZINC39049428	CC#C[C@@]1([C@@H]([C@@H](O1)C)C)C	0
ZINC39049434	CC#C[C@]1(C(CO1)(C)C)C	0
ZINC39049437	C[C@@]1(C[C@H]1C(=O)OC)C#C	0
ZINC39049453	C[C@@H]1[C@H](OC(O1)(C)C)C#C	0
ZINC39049473	CO[C@@H]1CCCO[C@H]1C#C	0
ZINC39049475	CC1(CCO[C@@H](O1)C#C)C	0
ZINC39049477	CC1(CCO[C@H](O1)C#C)C	0
ZINC39049482	C#C[C@H]1C[C@H](CC(=O)O1)O	0
ZINC39049494	CC1(COC(OC1)C#C)C	0
ZINC39049502	CO[C@H]1CCC[C@H](O1)C#C	0
ZINC39049516	C[C@@H]1C[C@H](O[C@H](O1)C#C)C	0
ZINC39049554	C[C@@H]1[C@H](O[C@](O1)(C)C#C)C	0
ZINC39049568	C[C@H]1C[C@](CC[NH2+]1)(C#C)O	1
ZINC39049569	C[C@]1(COC(O1)(C)C)C#C	0
ZINC39049579	C1CCO[C@@H](C1)C#CCO	0
ZINC39049592	CC#C[C@@H]1OCC[C@@H](O1)C	0
ZINC39049597	CC#C[C@H]1OCC[C@H](O1)C	0
ZINC39049599	CC#C[C@H]1O[C@@H]([C@@H](O1)C)C	0
ZINC39049610	CO[C@@H]1CCC[C@@]1(C#C)O	0
ZINC39049617	C[C@H]1CO[C@H]1C#CCOC	0
ZINC39049620	C[C@]1(CCC[C@@H](O1)O)C#C	0
ZINC39049629	CC(C)(C)C#Cc1ccco1	1
ZINC39049636	CC(C)Cn1cc(cn1)C#C	1
ZINC39049641	CC#Cc1ccc(cn1)CO	1
ZINC39049648	C#C[C@@H]1CCCC[C@]1(C#C)O	1
ZINC39049649	C#C[C@H]1CCCC[C@]1(C#C)O	1
ZINC39049652	CC(=C)C#Cc1cccs1	1
ZINC39049689	C=CC#C[C@@]1(CCCC=C1)O	1
ZINC39049691	C=CC#C[C@]1(CCCC=C1)O	1
ZINC39049717	CC#CC1(CCCO1)C#CC	0
ZINC39049721	c1ccc(cc1)C#C[N+](=O)[O-]	1
ZINC39049749	CC(C)(C)C#Cn1cncn1	1
ZINC39049753	Cc1cc(c(c(=O)[nH]1)C#C)[O-]	1
ZINC39049785	CC#C[C@@]12CCCCC[C@H]1O2	0
ZINC39049825	CC(=C[C@H]1CC[C@]1(C#C)[O-])C	1
ZINC39049878	CC(=C1CC[C@](O1)(C)C#C)C	0
ZINC39049881	COC1=CC(=O)C[C@H](C1)C#C	0
ZINC39049885	C/C=C/[C@@]1(CC[C@]1(C#C)[O-])C	1
ZINC39049886	C/C=C/[C@]1(CC[C@]1(C#C)[O-])C	1
ZINC39049894	CC(C)(C#CC1=CCCC1)O	1
ZINC39049912	CCCC[C@@]1(C[C@H]1C=O)C#C	1
ZINC39051207	C#Cc1ccc(c(n1)C#N)N	1
ZINC39051567	C#C[C@@H](Cc1ccccn1)O	1
ZINC39051631	C#CCOCc1ccccn1	0
ZINC39051793	CSc1nc([O-])ccc1	0
ZINC39052443	C#Cc1c[nH]c(=O)nc1	1
ZINC39053283	c1c(cnc(n1)C#N)C#N	0
ZINC39053937	c1ccc(cc1)[S@](=N)(=O)O	1
ZINC39054511	CN(C)c1cc(ncn1)N	0
ZINC39055008	c1ccc(cc1)C(=O)[C@@H](N=O)Cl	0
ZINC39055827	C1C[C@H](CC[C@@H]1C(=O)Cl)C(F)(F)F	0
ZINC39055896	CCC[C@]12CC[C@](CC1)(CC2)C(=O)Cl	0
ZINC39056931	CC1(C[C@H](C([NH2+]1)(C)C)C(=O)Cl)C	0
ZINC39057249	c1ccc(cc1)C#C[C@H]1C[C@H]1C(=O)Cl	1
ZINC39057569	COC(=O)c1cc([nH]n1)C#C	0
ZINC39057830	CC(C)(C#C)[C@@H](C(=O)OC)[NH3+]	0
ZINC39058578	COC(=O)[C@](CC=C)(CC#C)[NH3+]	0
ZINC39058644	COC(=O)[C@@](/C=C/C[NH3+])(C#C)N	0
ZINC39058720	CC(C)(C)OC(=O)[C@H](CC#C)[NH3+]	0
ZINC39059179	C[C@@H]1C[C@H](C(=C1CC#C)C)O	1
ZINC39059572	CC1([N+]2=C(C[C@@H]2CCO1)O)C	0
ZINC39060399	C#C[C@H]1[C@@]2(O1)[C@@H](CC=C2C#C)O	0
ZINC39060522	C#C[C@H](c1ccc(cc1)C=O)O	1
ZINC39064469	C#Cc1ccc(cc1)C(=O)N	1
ZINC39065381	CNC(=O)c1ccccc1C#C	1
ZINC39065398	CNC(=O)c1ccc(cc1)C#C	1
ZINC39066899	CC#Cc1ccc(cc1)C(=O)[O-]	1
ZINC39068867	CCCC#CCCC(=O)C	1
ZINC39069661	C/C(=C/[C@@H]1[C@H](O1)C(=O)C)/C#C	0
ZINC39072829	CC[C@H](C)OC(=O)[C@@H](C)[NH3+]	0
ZINC39073646	CC(=CC#CN(C)C)C	1
ZINC39073866	C#CCN1CC[C@@H](C1)O	1
ZINC39074853	CCOC(=O)C#CCc1ccccc1	0
ZINC39076782	c1ccc(cc1)/C=C/C(=O)c1cccc(c1)C#N	0
ZINC39077699	C1C[N@@H+]2CN(C1)COC2	0
ZINC39077724	C[NH+](C)CC#CSC	1
ZINC39078578	CC#CCN1CCOCC1	0
ZINC39078834	C[C@H]1COC[C@H]2N1CCC2	0
ZINC39078900	C[C@H](C#C)N(C)CCOC	0
ZINC39080124	c1cn(c[nH+]1)[C@H]1C[C@H](C=C1)O	0
ZINC39080526	CSC1=NCCN1CC#C	1
ZINC39081588	C#CC#C/C=C\N1CCOCC1	0
ZINC39081706	CN(C)CC#C/C=C\C#CC[NH3+]	1
ZINC39081934	C#CCO/N=C\1/CN2CC[C@H]1C2	1
ZINC39082224	CN(C)CC#Cc1cncs1	1
ZINC39085215	C#CCCCOC(=O)c1ccccc1N	0
ZINC39087617	C#CCOC(=O)n1ccnc1	0
ZINC39088144	C[C@@H]1CC[C@@H]([C@H]1O)C(=O)OC	0
ZINC39088315	C#C[C@]1(CO1)Br	0
ZINC39088659	C1[C@H](C1(Cl)Cl)CON	0
ZINC39088988	CCCC#Cc1ccnc(c1)F	1
ZINC39089085	C#CC[C@H](c1ccccc1F)O	1
ZINC39089091	COCC#Cc1cccc(c1)F	0
ZINC39089149	C[C@H]1CCCC=C1OCC#C	0
ZINC39089150	CC1=C(CCCC1)OCC#C	0
ZINC39089260	COc1cc(ccc1S)N	0
ZINC39089281	C1CON=C1OCC#CCO	0
ZINC39089363	CC(C)O[C@@H]1C=C[C@H](CO1)N	0
ZINC39089427	CC[C@H]1OC[C@@H](CO1)OCC	0
ZINC39089468	C[C@H]1C[C@H](C[C@H](O1)OC)OC	0
ZINC39089514	Cc1cc(c(c(c1)OC)C=C)N	0
ZINC39089877	C[C@@H](C#CC[NH3+])Oc1ccccc1	1
ZINC39089927	C[NH2+]CC#CCOc1ccccc1	1
ZINC39090027	COCOc1cc(ccc1C#C)F	0
ZINC39090348	CC1=CCC[C@@]1(CCC#C)OCC=C	0
ZINC39090349	CC1=CCC[C@]1(CCC#C)OCC=C	0
ZINC39090480	C#CCOc1cncc(n1)C(=S)N	1
ZINC39090966	c1cc(sc1)C#CCON	1
ZINC39093450	C[C@@H](CNC(=O)OC(C)(C)C)/C=C\C#C	0
ZINC39093509	CCCCC#CCNC(=O)OC(C)(C)C	0
ZINC39093952	CC[NH2+]C(C)(C)CNC(=O)OC(C)(C)C	0
ZINC39094053	CC(C)(C)OC(=O)Nc1ccccc1C#C	0
ZINC39094237	CC(C)(C)OC(=O)NNCC#C	0
ZINC39094256	CC(C)(C#CC=C)OC(=O)N	0
ZINC39094300	CC(C)(C)OC(=O)NOCC#C	0
ZINC39094364	C[C@](CCCl)(C#C)OC(=O)N	0
ZINC39098264	CC[C@]1([C@@](NC(=N1)c1ccccc1)(C)O)O	1
ZINC39098296	Cc1c(cc(c(c1O)C=O)C#CCOC)O	0
ZINC39099274	CCOC1=[NH+]CCN1Cc1ccccc1	0
ZINC39099286	CCOc1ccc(cc1)C#CC(=O)OC	0
ZINC39099356	CCO[C@@H]1CC(=O)N1Cc1ccccc1	0
ZINC39099928	CCO[C@@H]1CC(=C1C#Cc1ccccc1)C	0
ZINC39099929	CCO[C@H]1CC(=C1C#Cc1ccccc1)C	0
ZINC39100526	CCOc1cc(cnc1)C#CC(=O)OCC	0
ZINC39100641	CC[C@@H]1C[C@@]1(C[C@H]1COC(O1)(C)C)O	0
ZINC39101452	CCc1ccc(o1)[C@H](C#C)c1ccccc1	1
ZINC39101773	CCc1cc(c(c(=O)o1)C)c1ccccc1	1
ZINC39101811	CCc1ccc(cc1)C[C@@H](C)N(C)CC#C	1
ZINC39102313	CCc1ccc(cc1CC)C[C@@H](C(=O)[O-])[NH3+]	0
ZINC39102361	CCc1ccc(cc1)[C@@H](CC(=O)[O-])C(=O)[O-]	0
ZINC39102678	CC[C@]1(CO1)C#CCn1c2ccccc2nn1	0
ZINC39102693	CC[C@@H]1CCC[N@@H+](C1)CC#Cc1ccccc1	1
ZINC39102733	CC[C@@H]1CC[N@H+](CC1)CC#Cc1ccccc1	1
ZINC39103993	Cc1c(nc(s1)C#C)C(C)C	1
ZINC39104167	CC(C)[C@H]1C[C@H](OC(=O)N1)C#C	0
ZINC39104209	CC(C)N1C[C@@H]1C(=O)OCC#C	0
ZINC39104209	CC(C)[N@H+]1C[C@@H]1C(=O)OCC#C	0
ZINC39104995	Cc1c(sc(n1)S[C@H]1[C@@H](O1)C)C	0
ZINC39105217	C[C@H]1CC=C(C[NH2+]1)c1nnn(n1)CC#C	1
ZINC39105351	CC1=CCCC[C@]1(CCC#C)OCC=C	0
ZINC39105514	CCCCCC/C(=C/[C@@H]1C(O1)(C)C)/C#C	0
ZINC39105515	CCCCCC/C(=C/[C@H]1C(O1)(C)C)/C#C	0
ZINC39105552	Cc1cc(nc(c1)C#Cc1ccccc1)C	1
ZINC39108954	C[C@H]1C[N@H+](CC[C@@]1(CC#C)OC(=O)N)C	0
ZINC39110269	C/C/1=C/CC(CCCC#C[C@@H](C1)OC)(C)C	0
ZINC39110585	Cc1cccc(n1)C#Cc1ccccc1OC	1
ZINC39111153	Cc1csc2n1cc(c2O)c1ccccc1	1
ZINC39111301	C[C@H](/C=C/C1(CCCCC1)SC)O	0
ZINC39111480	C#CCC[C@@H]1CCC[C@@]21CO2	0
ZINC39112164	CN(c1ccccc1)[C@@H]1CCC[C@H]1O	1
ZINC39112376	CC#CC[C@H]1CCC(=O)[C@H]1C(=O)OC	0
ZINC39113631	CN1CC(=O)N[C@@H](C1=O)OC	0
ZINC39114114	CC1=NC(=C(N(C1)O)C)C#CCO	1
ZINC39115792	CCc1c(c([nH]c1C=O)C#C)C	1
ZINC39117293	C#CCN/C(=C/C#N)/Nc1cccnc1	1
ZINC39117449	CCSc1c(ccc(n1)N)[N+](=O)[O-]	0
ZINC39118221	COCc1cccc(c1N)N	0
ZINC39118245	CCC[C@@H](COCCC#C)[NH3+]	0
ZINC39118253	CC(C)[C@@H](COCCC#C)[NH3+]	0
ZINC39118446	CC1=C[C@H](CCC1)[NH3+]	0
ZINC39119516	CO/C(=C(\C#N)/C(=O)CBr)/[O-]	0
ZINC39120037	c1ccc(cc1)[C@H]1CCc2ccc3ccccc3c2O1	1
ZINC39120053	C[C@]1(COc2ccccc2O1)c1ccccc1	1
ZINC39120328	C#CCCc1ccccc1CO	1
ZINC39120858	CCO[C@@H]1[C@H](Cc2c(cccn2)O1)c1ccccc1	0
ZINC39120864	c1ccc(cc1)[C@H]1c2cnccc2CCO1	0
ZINC39124799	c1ccc(cc1)C#CCN1C(=O)CC1=S	1
ZINC39126340	CC1(C=CC(=O)CN1C(=O)OC)C	0
ZINC39126354	Cc1ccccc1[C@H](C#C)NC(=O)C	1
ZINC39126376	CC(=O)NCCC#Cc1ccccc1	1
ZINC39128146	C[N@@H+](CC#C)Cc1ccc2c(c1c1ccccc1)OCO2	1
ZINC39131868	CC1([C@@H](O1)[C@H](CC#C)O)C	0
ZINC39132024	C#C[C@@H]1[C@@H](O1)c1ccccc1	0
ZINC39132025	C#C[C@@H]1[C@H](O1)c1ccccc1	0
ZINC39133568	CC#Cc1ccc(cc1)[N+](=O)[O-]	1
ZINC39136771	C[C@H]1COC[C@@H](N1CC#C)C	0
ZINC39136772	C[C@@H]1COC[C@H](N1CC#C)C	0
ZINC39136791	C#CCN1CCO[C@@H](C1)C[NH3+]	0
ZINC39136792	C#CCN1CCO[C@H](C1)C[NH3+]	0
ZINC39136905	CCOC(=O)[C@H](CC#CC)N	0
ZINC39136905	CCOC(=O)[C@H](CC#CC)[NH3+]	0
ZINC39139034	COC(=O)C#CCNC(=O)OC	0
ZINC39139060	CCOC(=O)N1C=CC=C[C@H]1C#C	0
ZINC39140618	CCCc1cc2ccc(nc2c(c1)S(=O)(=O)[O-])c1ccccc1	1
ZINC39154010	CCOC(=O)c1c(ccc2c1OCO2)CN(C)CC#C	0
ZINC39174775	CCOC(CNCCC(=O)OC(C)(C)C)OCC	0
ZINC39189858	C1CCC(=[N+]2CCOCC2)/C(=N/O)/C1	0
ZINC39192942	CC[NH+](CC)CC#CC[NH3+]	1
ZINC39194198	COc1c(ccc(n1)N)[N+](=O)[O-]	0
ZINC39199440	c1ccc(cc1)CN1CCC[C@@H](C1)Cl	1
ZINC39199633	c1ccc2c(c1)cccc2C1(CC1)C(=O)[O-]	0
ZINC39210063	C[C@@H](c1c[nH]c[nH+]1)O	0
ZINC39211710	C[C@]1(CCCC(O1)(C)C)C#CC[N@@H+]1CCC[C@@H](C1)c1cccnc1	0
ZINC39213204	C#CCOc1ccncc1	1
ZINC39223790	C[C@]1(CCCC(O1)(C)C)C#CC[N@H+]1CCCC[C@@H]1c1cccnc1	0
ZINC39231550	C[C@@]1(CCCC(O1)(C)C)C#CCN(C)C	0
ZINC39231551	C[C@]1(CCCC(O1)(C)C)C#CC[NH+]1CCCCC1	0
ZINC39231553	C[C@]1(CCCC(O1)(C)C)C#CC[NH+]1CCCC1	0
ZINC39231647	C[C@]1(CCCC(O1)(C)C)C#CC[NH+](CCO)CCO	0
ZINC39231657	C[C@]1(CCCC(O1)(C)C)C#CCN(C)CCO	0
ZINC39259819	C#Cc1cccc(c1)Oc1ccccc1	1
ZINC39273613	c1ccc(cc1)n1c(nnn1)[C@H]1C=NN=C1c1ccc(cc1)F	1
ZINC39284963	C[C@H]1COC[C@H]([NH2+]1)c1ccccc1	0
ZINC39312571	C[C@@H]1C(=C2C(=NC(=NC2=O)COC)S1)c1ccccc1	0
ZINC39337101	c1ccc(cc1)C#Cc1ccc(s1)[C@H]1C=CN=N1	1
ZINC39337106	CN(C)CC#Cc1ccc(s1)[C@H]1C=CN=N1	1
ZINC39357495	CC1=C[C@@H](N=N1)NC(=S)Nc1ccccc1	1
ZINC39380532	c1ccc(cc1)[C@@H]1C2=C(CC[N@H+](C2)Cc2cccs2)N=[NH+]1	1
ZINC39387823	CC[C@@H](C)C[N@H+]1CC[C@@H](CC1)C1=NN=C[C@H]1c1ccccc1C	0
ZINC39389385	C[C@@H](C(=O)OC)SC1=NC(=O)C2=CN=NC2=N1	0
ZINC39390132	CC#CSc1ccc(cc1)Br	1
ZINC39396284	c1cc(ccc1C(=O)COC(=O)C1=CCC(=O)N=C1)Br	0
ZINC39399760	c1ccc(cc1)C(=O)c1ccc(cc1O)OC[C@@H]1CO1	0
ZINC39402893	c1ccc(cc1)CC(=O)N/N=C/c1ccc(c(c1)O)[N+](=O)[O-]	0
ZINC39406503	COC(=O)[C@@H]1[C@H](C(=C([O-])C1=O)C(=O)OC)C(=O)OC	0
ZINC39412355	Cc1ccc(cc1)C(=O)OCC#CCBr	0
ZINC39421364	CC[N@H+](C[C@@H]1C=NN=C1c1ccc(c(c1)C)C)CC(=C)C	0
ZINC39439115	Cc1cc(=O)[nH]c(n1)SCC1=N[C@@H]2[N+](=CCS2)C1	0
ZINC39440957	C=CCSC1=NC(=O)[C@@H]2[C@H](C(=C(OC2=N1)N)C#N)c1ccccc1	0
ZINC39444016	c1ccc(cc1)NC(=O)[C@H]1C=CN=N1	0
ZINC39444687	c1ccc(cc1)C1=NC(=S)NC(=S)C1	1
ZINC39445087	COCCN1C[C@H](CCC1=O)C(=O)N1CCC(=CC1)c1ccccc1	0
ZINC39485025	c1c(ncnc1N1CCC=CC1)C1CC[NH2+]CC1	0
ZINC39485296	Cc1cnn(c1)c1cc(ncn1)[C@@H]1C=CN=[NH+]1	0
ZINC39485566	COCC1=C[C@@H](N=N1)CNC(=O)Nc1nncs1	0
ZINC39519010	Cc1cc(=O)[nH]c(n1)CCNC(=O)N[C@@H]1NN[C@@H](S1)C(F)(F)F	0
ZINC39519102	Cn1cc(cn1)CN1CC[N@H+]([C@@H](C1)CCO)Cc1ccccc1	1
ZINC39530957	Cn1cc(nc1)c1nc(on1)[C@@H]1C=NN=C1c1ccccc1	1
ZINC39564224	c1ccc(cc1)c1ccc(cc1)[C@H]1C[NH2+]CC[NH2+]1	1
ZINC39605974	CCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cc2c(c(c1)OC)OCO2	0
ZINC39627053	c1ccc(cc1)CCN1CCCC/C/1=N\S(=O)(=O)c1ccc(cc1)Cl	1
ZINC39647303	CCOC(=O)c1ccnnc1C	0
ZINC39702218	c1ccc(cc1)C1=NN=C[C@H]1/C=N/N1[C@@H](NN=N1)N	1
ZINC39702789	c1ccc2=[NH+][C@@H]([NH+]=c2c1)N/N=C/c1cccs1	0
ZINC39709972	c1ccc(cc1)/C=C(/C=N\NC(=O)[C@@H]1C2=C(CCCC2)N=N1)\Br	0
ZINC39711882	Cc1cc(ccc1C#CCO)Br	1
ZINC39715220	CC1(O[C@H]2[C@H](O[C@H]3[C@@H]([C@H]2O1)OC(O3)(C)C)COCCC[NH3+])C	0
ZINC39771658	c1ccc2c(c1)C=C(CO2)/C=c\1/c(=O)n2c(s1)nc(n2)c1ccco1	0
ZINC39779395	CC[C@H]1CC=C(S1)C(=O)CSc1n[nH]c(n1)/C=C/c1ccccc1	0
ZINC39794519	c1cc(c(cc1[N+](=O)[O-])Cl)NC(=O)/C=C\1/C(=O)NC(=O)S1	0
ZINC39847166	C[C@@H]1C(=O)N/C(=N/c2nc3ccccc3s2)/S1	0
ZINC39847319	CCc1ccc(cc1)/N=C\1/NC(=O)[C@H](S1)CC(=O)c1ccccc1	0
ZINC39860971	CN(C)c1ccc(cc1)/C=C\1/C(=O)N(C(=O)S1)c1ccc(c(c1)Cl)F	0
ZINC39868467	CCc1ccc(cc1)NC(=O)c1cc(c(c(c1)Cl)OC)Cl	0
ZINC39899430	COc1cc(ccc1NC(=O)CCCC(=O)[O-])/N=N/c1ccccc1	0
ZINC39906985	CC[C@H](C)Cn1c2ccccc2nc1[C@H](CC)Oc1ccccc1	1
ZINC39921368	Cc1ccc(cc1)CN1c2ccc(cc2[C@@](C1=O)(CC(=O)C)O)C	0
ZINC39921977	CC(=O)C[C@]1(c2ccc(c(c2N(C1=O)Cc1ccccc1)Cl)Cl)O	0
ZINC39929556	c1c(nc(cn1)OCC(F)(F)F)/C(=N/O)/N	0
ZINC39932854	c1ccc(cc1)CNC1=C(C(=O)C1=O)CCC1OCCCO1	0
ZINC39934289	c1ccc(cc1)CN1CCO[C@H](C1)CS[C@@H]1N=N/C(=[NH+]\C2CC2)/S1	0
ZINC39941402	COC(=O)[C@@H]1C[C@@H](CCN1C(=O)OCc1ccccc1)C[NH3+]	0
ZINC39952505	COC(=O)c1ccc(cc1)C[N@@H+]1CC[NH2+][C@@H](C1)Cc1ccccc1	0
ZINC39952626	CC(C)[C@H]1CN(CCN1)Cc1ccccc1C(=O)OC	0
ZINC39954154	CC(C)(C)OC(=O)N1CC[C@H](C1)Oc1ccccn1	0
ZINC39955437	c1ccc(cc1)n1c(c(c(n1)[C@@H]1CCCO1)C#N)N	0
ZINC39957102	c1ccc(cc1)COC(=O)N[C@H](c1ccc(c(c1)F)Cl)C(=O)[O-]	0
ZINC39957589	C[C@@H]1C(=C(C(=N1)C(=O)[C@H](C)N(C)Cc1ccccc1)C)C(=O)OC	0
ZINC39957957	CC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cc(ccc1OCC#C)Br	0
ZINC39957958	CC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(ccc1OCC#C)Br	0
ZINC39960462	c1ccc(cc1)C#CCS[C@@H]1N=NC(=S)S1	1
ZINC39960463	c1ccc(cc1)C#CCS[C@H]1N=NC(=S)S1	1
ZINC39960615	COc1cc(ccc1OCC#C)/C=C(/C#N)\[C@@H]1[NH+]=c2ccccc2=[NH+]1	1
ZINC39973219	C[C@@H](c1ccccc1)[N@H+]1[C@@H](NN[C@@H]1S)[C@@H]1C=C(N=N1)C(C)(C)C	1
ZINC39979598	C#CCNCc1ccc(o1)c1ccc(cc1)Cl	1
ZINC39983543	C#CCNC(=O)COC(=O)[C@H]1CCCN1S(=O)(=O)c1ccccc1F	0
ZINC40004975	c1ccc(cc1)CSCCNc1cn[nH]c(=O)c1Cl	1
ZINC40007589	CCOc1ccccc1CCC(=O)Nc1ccc(cn1)Cl	0
ZINC40009715	C[C@@H]1C(=c2ccccc2=[NH+]1)/C=N/NC(=S)NCCOC	0
ZINC40010811	c1ccc(cc1)[C@@H]1C(=c2ccccc2=[NH+]1)/C=N/N1CCOCC1	0
ZINC40024169	c1ccc(cc1)n1cc(cn1)C[N@H+](Cc1cccs1)C[C@@H]1CCCO1	0
ZINC40024266	C1C[C@@H](OC1)CSc1nc(nc(n1)N)N	0
ZINC40024608	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)OC/C=C/c1ccccc1	0
ZINC40049489	c1ccnc(c1)C#Cc1cccc(c1)NC(=O)c1ccccn1	1
ZINC40050130	CCCc1nc(cs1)CN1CCN(CC1)C(=O)OCC	0
ZINC40050180	C[C@]12CCC(=O)N1[C@@H](CS2)C(=O)NCc1ccnc(c1)N1CCCC1	0
ZINC40057487	c1ccc(cc1)n1ccnc1SCc1nnnn1C1CC1	1
ZINC40061375	CCOC(=O)C1=C(C(=N[C@H]1C)C(=O)COC(=O)c1ccccc1)C	0
ZINC40071266	CCN(Cc1ccccc1)C(=O)NCC#Cc1ccccc1	1
ZINC40071270	COCCCNC(=O)NCC#Cc1ccccc1	0
ZINC40071271	CN(CCOc1ccccc1Cl)C(=O)NCC#Cc1ccccc1	1
ZINC40071273	Cc1ccccc1CN(C)C(=O)NCC#Cc1ccccc1	1
ZINC40071276	CN(Cc1cccc(c1)Cl)C(=O)NCC#Cc1ccccc1	1
ZINC40081274	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)CNC(=O)/C=C/c1ccc(cc1Cl)Cl	0
ZINC40086193	COC(=O)c1c(cco1)CN1CCCc2c1c(cc(c2)F)F	0
ZINC40088642	c1ccc(cc1)Oc1nc(c(s1)C[NH2+]Cc1ccc2c(c1)OCO2)Cl	1
ZINC40088833	CC(C)CN1CCO[C@@H](C1)CNC(=O)c1ccn(n1)c1ccccc1	0
ZINC40089622	CCCOc1c(cc(cc1Cl)C(=O)[C@H](C#N)c1nc(cs1)C)OCC	0
ZINC40092694	C[NH+](C)C1(CCCC1)CNC(=O)CCOc1ccccc1	0
ZINC40105883	c1ccc(cc1)Cc1nc(cs1)C[N@@H+](C[C@@H]1CCOC1)C1CC1	0
ZINC40108739	Cc1c(sc(n1)NC(=O)COCC(F)(F)F)c1ccccc1	0
ZINC40113482	CN1C(=O)c2ccc(cc2C1=O)C(=O)NCCOc1cccc(c1)Cl	0
ZINC40115677	CCN1CC[NH+](CC1)Cc1ccc(cc1)CNC(=O)c1cccs1	0
ZINC40129450	CC(C)S(=O)(=O)c1ccc(cc1)C(=O)Nc1nc(cs1)C(C)(C)C	0
ZINC40134919	C#CCN1CCCC[C@@H]1C(=O)NCCc1ccccc1	1
ZINC40134919	C#CCN1CCCC[C@@H]1/C(=N/CCc1ccccc1)/O	1
ZINC40134919	C#CC[N@H+]1CCCC[C@@H]1C(=O)NCCc1ccccc1	1
ZINC40134920	C#CCN1CCCC[C@H]1/C(=N/CCc1ccccc1)/O	1
ZINC40135485	C[C@@H]1CN(CCO1)C1CCN(CC1)S(=O)(=O)Cc1ccccc1	0
ZINC40146683	c1cc(ccc1c1cnco1)[N-]S(=O)(=O)c1ccc(cc1)C(F)(F)F	0
ZINC40148370	C1=C[C@@H]([NH+]=C1)[C@@H]1N=N[C@@H](O1)[S-]	0
ZINC40152185	C[C@@H](c1ccccc1)NC(=O)CS(=O)(=O)c1nc2ccccc2s1	0
ZINC40157155	c1ccc(cc1)C#CCOC(=O)/C=C/c1c(nc2n1ccs2)Cl	0
ZINC40157844	CC(C)Oc1ccc(cc1)C(=O)N(c1ccccc1)C1=NCCS1	0
ZINC40158709	COC(=O)C[C@@H](c1ccc(cc1)F)NC(=O)CCc1ccccc1	0
ZINC40158789	c1cc(c(c(c1)Cl)[C@@H](CNC(=O)COCC(=O)[O-])[NH+]1CCCC1)F	0
ZINC40159455	CC(C)(C)OC(=O)N1CCC[C@H]1C(=O)N(C)Cc1ccccc1F	0
ZINC40161956	C[C@@H](c1ccccc1)N1C[C@H](CC1=O)C(=O)Nc1ccc(nc1)OC	0
ZINC40164483	CC[C@H]1CC[C@@H]2[C@@]1(CC[C@@H]1[C@@H]2CC[C@@H]2[C@@]1(CCCC2)C)C	0
ZINC40166258	c1ccc(cc1)C/[NH+]=C/1\N[C@@H]2CS(=O)(=O)C[C@H]2O1	0
ZINC40168234	C1[C@H](O1)COC(=O)N[C@H]1CS(=O)(=O)C=C1	0
ZINC40169054	c1ccc(cc1)OCCOC(=S)N[C@@H]1CS(=O)(=O)C=C1	0
ZINC40169949	Cc1cc2nnc(n2c2c1cccc2)S[C@H](C)C(=O)Nc1nccs1	0
ZINC40174611	c1ccc(cc1)c1[nH]nc(n1)Cn1cncn1	1
ZINC40176243	c1cc(cc(c1)[N+](=O)[O-])c1n[nH]c(n1)Cn1ccnc1	0
ZINC40176346	Cc1ccc(cc1)n1c(=O)c2c(c3c(s2)CCCC3)[nH]c1=S	0
ZINC40180600	C[C@H](c1nc2ccccc2n1CC#C)NC(=O)c1cccnc1	1
ZINC40186360	C[C@H](c1nc2ccccc2n1[C@@H](C)C(=O)C)NC(=O)c1ccccc1	0
ZINC40186376	Cc1ccccc1C(=O)N[C@H](C)c1nc2ccccc2n1CC#C	1
ZINC40194336	C[C@H](c1nc2ccccc2n1CC#C)NC(=O)Cc1ccccc1	1
ZINC40195590	Cc1ccccc1CC(=O)N[C@H](C)c1[nH+]c2ccccc2n1CC#C	1
ZINC40197915	COCC(=O)NCCc1[nH+]c2ccccc2n1CC#C	0
ZINC40199283	C#CCn1c2ccccc2nc1CCNC(=O)c1ccccc1	1
ZINC40201655	C#CCn1c2ccccc2nc1CCNC(=O)CCc1ccccc1	1
ZINC40201893	C#CCn1c2ccccc2nc1CCNC(=O)COc1ccccc1	1
ZINC40202838	C#CCn1c2ccccc2[nH+]c1CCNC(=O)Cc1ccc(cc1)Cl	1
ZINC40208264	C#CCn1c2ccccc2nc1CCCNC(=O)Cc1ccccc1	1
ZINC40224029	Cc1cc2c(cc1C)n(c[nH+]2)C/C=C/c1ccccc1	1
ZINC40226370	CCn1c2ccccc2[nH+]c1Cc1ccccc1C	0
ZINC40238943	c1ccc2c(c1)nc(n2CC(=O)N1CCCCCC1)[C@@H]1CCCO1	0
ZINC40249936	COc1cc(cc(c1OC)OC)c1[nH+]c2ccccc2n1CC#C	1
ZINC40250371	C#CCn1c2ccccc2nc1c1cccc(c1)Cl	1
ZINC40250949	CCN1C[C@H](CC1=O)c1nc2ccccc2n1Cc1cccc(c1)C	0
ZINC40295534	Cc1cc2c(cc1C)n(c(n2)C)CC(=O)Nc1ccccc1Cl	0
ZINC40309970	Cc1cc2c(cc1C)n(c(n2)[C@@H](c1ccccc1)O)CC#C	1
ZINC40311509	c1ccc(cc1)[C@H]1c2ccccc2CCN1C(=O)c1ccccc1F	0
ZINC40316168	c1cc(oc1)CN(Cc1ccco1)C[C@H](COc1ccc(cc1)F)O	0
ZINC40327176	Cc1nc(c(s1)c1ccccc1)C(=O)NC[C@@H](c1cccs1)[NH+](C)C	0
ZINC40350522	Cc1nnc(o1)c1c(nc(s1)C)c1ccccc1	1
ZINC40351059	Cc1cc(nc(n1)N1CCC[C@H](C1)C)N1CC[C@H](CC1)C(=O)[O-]	0
ZINC40374827	Cc1c(nnc2n1nc(c2c1ccccc1)COC)C(=O)OC(C)C	0
ZINC40385282	Cc1c(cnc2n1nc(c2c1ccc(cc1)OC)COC)C(=O)[O-]	0
ZINC40385818	Cc1ccc(cc1)n1cnc2c(c1=S)c(nc(n2)[NH+]1CCCC1)[O-]	0
ZINC40387462	c1cc2c(c(c1)S(=O)(=O)/N=C/1\NCN(CN1)C[C@H]1CCCO1)nsn2	0
ZINC40388489	c1ccc(cc1)/C=C/c1ccnc2c1c([O-])nc(n2)N1CCOCC1	0
ZINC40389151	CC(C)(C)c1nc2ccccc2n1CCO	0
ZINC40389843	c1ccc(cc1)c1nc2ccccc2n1CCCN1CCOCC1	0
ZINC40405138	CCOCCn1c2cc(ccc2nc1c1ccccc1)Cl	0
ZINC40405298	CCOCCn1c2cc(ccc2nc1[C@H]1CCC[NH2+]1)Cl	0
ZINC40434363	CC(C)(C)OC(=O)N[C@@H]1CCCN(C1)c1c(nc2ccccc2n1)Cl	0
ZINC40435201	CCO[C@@H](C)OC/C=C(\C)/C#C	0
ZINC40443095	c1ccc(cc1)C[N@H+]1CCC[C@@H]2[C@H]1CCC1(C2)OCCO1	0
ZINC40449846	c1cc(c2nnc(n2c1)[C@@H]1CCCO1)CCl	0
ZINC40456712	CC(C)(C)OC(=O)N(c1ncc(cn1)Br)C1CC1	0
ZINC40456755	C[C@@H](C(=O)Nc1ccc2c(c1)OCCO2)OC(=O)CCNC(=O)C	0
ZINC40461882	CC[N@H+]1CCC[C@@H]1CNC(=O)c1cccc(c1)F	0
ZINC40462449	C#CCOC(=O)c1ccc(c(c1)NC(=O)c1cccs1)Cl	0
ZINC40466161	CCC[N@@H+](Cc1ccccc1)CC(=O)NCC#C	1
ZINC40466288	C[N@H+](CC1CCCCC1)CC(=O)NC1CC1	0
ZINC40475612	Cc1cc(on1)CN1CCN(CC1)C(=O)CCc1cccs1	0
ZINC40475915	c1ccc(cc1)[C@@H]1c2c(nc([S-])s2)SC[C@H]1C=O	0
ZINC40479413	C[C@@H]1CN(CCO1)Cc1nnc(o1)c1ccco1	0
ZINC40480274	Cc1c(c(=O)[nH]c(=O)[nH]1)CCC(=O)N[C@H](C)c1cccc(c1)F	0
ZINC40480623	c1ccc(cc1)C[C@@H](C(=O)NC[C@H]1CCCO1)n1cnnn1	0
ZINC40485031	CCN(CC#C)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	1
ZINC40488247	Cn1cc[nH+]c1[C@H](c1ccccc1)NS(=O)(=O)N1CCOCC1	0
ZINC40489539	C[C@H](C(=O)NCC#C)Sc1ccccc1F	1
ZINC40497447	C#CCN1CC[NH+](CC1)Cn1c2cc(ccc2oc1=O)Cl	1
ZINC40497906	c1cc(cc(c1)NC(=O)CN1C(=O)CCC1=O)C#Cc1cccs1	1
ZINC40501944	c1ccc(cc1)C#CCNC(=O)NC(C(=O)N)C(=O)N	1
ZINC40506385	C#CCNC(=O)[C@H]1CCCN1C(=O)c1cc(cc(c1)Cl)Cl	1
ZINC40508657	Cc1ccc(c(c1)F)N1C[C@H](CC1=O)C(=O)Nc1nncs1	0
ZINC40509191	C[C@H]([C@@H]1CCCO1)NC(=O)c1ccc(=O)n(n1)c1ccccc1	0
ZINC40526891	C[C@@H]1CN(CCO1)C(=O)Nc1cccc(c1)C#C	0
ZINC40526902	CN(Cc1ccccc1)C(=O)Nc1cccc(c1)C#C	1
ZINC40526904	C[C@@H]1CN(C[C@@H](O1)C)C(=O)Nc1cccc(c1)C#C	0
ZINC40539386	Cn1c(cc(=O)n(c1=O)C)CN(CC#C)[C@H]1CCc2c1cccc2	1
ZINC40539453	COC(=O)[C@@H]1CC(=O)CCN1Cc1ccccc1	0
ZINC40540077	c1ccc(cc1)n1ncc(n1)CN1CCNC(=O)C1	0
ZINC40549119	C[NH+]1CCN(CC1)C(=O)CCNS(=O)(=O)c1ccc(cc1F)F	0
ZINC40553844	c1ccc(cc1)c1nc(on1)CCC(=O)N1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC40555329	CCN([C@@H](C)COC)S(=O)(=O)c1cc(ccc1OC)[N+](=O)[O-]	0
ZINC40555331	Cn1cnc(c1Cl)S(=O)(=O)N(CC#C)CC(F)(F)F	1
ZINC40555336	Cc1ccc(cc1S(=O)(=O)N[C@H](c1ccccc1)C(=O)NC)F	0
ZINC40570485	Cn1c2c(c(c(c(n2)N)C(=O)N)c2ccco2)c(=O)n(c1=O)C	0
ZINC40581999	Cc1cc(no1)Nc1c(c(ncn1)Nc1cccc(c1C)Cl)[N+](=O)[O-]	0
ZINC40582240	Cc1cc(no1)Nc1c(c(ncn1)Sc1ccccc1)[N+](=O)[O-]	1
ZINC40585680	C[C@@H]1CCCCN1c1c(c(ncn1)NC[C@@H]1CCCO1)[N+](=O)[O-]	0
ZINC40585816	c1cc(ccc1Nc1c(c(ncn1)NC[C@@H]1CCCO1)[N+](=O)[O-])F	0
ZINC40585993	c1ccc(c(c1)CNc1c(c(ncn1)NC[C@H]1CCCO1)[N+](=O)[O-])Cl	0
ZINC40599389	c1ccc(cc1)CNc1c(c(ncn1)Sc1ccccc1)[N+](=O)[O-]	1
ZINC40607583	COCCCNc1c(c(ncn1)Sc1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC40609331	C[C@H](COC)Nc1c(c(ncn1)N1CCCC1)[N+](=O)[O-]	0
ZINC40609685	c1ccnc(c1)C(=O)NNc1c(c(ncn1)N1CCCCC1)[N+](=O)[O-]	0
ZINC40624053	COCCCNc1c(c(ncn1)Sc1ccccc1)[N+](=O)[O-]	0
ZINC40628550	c1cc(cnc1)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)[N+](=O)[O-]	0
ZINC40629725	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NC1CCCC1)[N+](=O)[O-]	1
ZINC40634627	C[C@@H]1COC[C@H](N1C(=O)COc1ccccc1)C	0
ZINC40649361	COCCNc1c(c(ncn1)Nc1ccc(cc1)F)[N+](=O)[O-]	0
ZINC40650166	c1ccc(cc1)Sc1c(c(ncn1)NCc1ccccc1Cl)[N+](=O)[O-]	1
ZINC40659758	c1ccc(cc1)Oc1c(c(ncn1)N1CCC(CC1)C(=O)[O-])[N+](=O)[O-]	0
ZINC40659930	CC(C)(C)NNc1c(c(ncn1)NCCCn1cc[nH+]c1)[N+](=O)[O-]	0
ZINC40679450	CCN(c1ccccc1)c1c(c(nc[nH+]1)NC)N	1
ZINC40679503	CCCCN(C)c1c(c([nH+]cn1)N(CC)c1ccccc1)N	1
ZINC40685779	Cc1cccc(n1)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40685795	Cc1cccc([nH+]1)Nc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40686888	CN1CCN(CC1)c1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40686908	C[C@H]1CCCN(C1)c1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687177	c1cc(ccc1CNc1c(c(ncn1)NC[C@@H]1CCCO1)N)F	0
ZINC40687198	C[C@H](COC)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40688417	CCc1ccc(cc1)Nc1c(c(ncn1)N1CCCCCC1)N	0
ZINC40701545	Cc1ccc[nH+]c1Nc1c(c([nH+]cn1)Nc1cccc(c1C)Cl)N	0
ZINC40707874	CCCNc1c(c(ncn1)Oc1ccccc1)N	1
ZINC40708161	CC(C)Nc1c(c(ncn1)Nc1ccccc1)N	1
ZINC40709281	c1ccc(cc1)CNc1c(c([nH+]cn1)Nc1ccc(cn1)Cl)N	1
ZINC40709405	c1ccc(cc1)CNc1c(c(ncn1)n1c2ccccc2nn1)N	1
ZINC40723195	CCN(CC)c1c(c([nH+]cn1)NNc1ccccc1)N	1
ZINC40723769	CC(C)CN(CC(C)C)c1c(c(ncn1)N)N	0
ZINC40723835	Cc1cccnc1Nc1c(c(nc[nH+]1)N)N	0
ZINC40724218	c1ccc(cc1)N1CCN(CC1)c1c(c(ncn1)N1CCCC1)N	1
ZINC40725274	Cc1ccc(nc1)Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40725833	COCCCNc1c(c(ncn1)NCCc1ccccc1)N	0
ZINC40726065	c1ccc(cc1)CCNc1c(c([nH+]cn1)Nc1ccc(c(c1)F)F)N	1
ZINC40730612	CCCCN(C)c1c(c(ncn1)N[C@@H](C)CC)N	0
ZINC40754614	Cc1c(nsn1)CSCC(=O)NCCc1ccccc1F	0
ZINC40756907	CCOc1ccc(cc1)Nc1c(c(ncn1)NN1CC[NH+](CC1)C)N	0
ZINC40757458	Cc1ccc(cc1)Nc1c(c(nc[nH+]1)NNc1ccccc1)N	1
ZINC40757692	CN(c1ccccc1)c1c(c([nH+]cn1)Nc1ccccc1F)N	1
ZINC40783182	c1ccc(cc1)Sc1c(c(ncn1)NNC(=O)c1ccc(cc1)Br)N	0
ZINC40783216	c1ccc(cc1)Sc1c(c(ncn1)Oc1cccnc1)N	1
ZINC40784154	C[C@H](COC)Nc1c(c(ncn1)NNC(=O)c1ccccc1)N	0
ZINC40800582	c1nc(c(c(n1)OC1CCCCC1)N)NCCN1CCOCC1	0
ZINC40802719	c1ccc(cc1)Oc1ccc(cc1)/N=C\1/c2ccccc2C(=[NH2+])N1	1
ZINC40803218	Cc1ccc(c(c1)OC(=O)c1c(cccn1)C(=O)[O-])C(C)C	0
ZINC40824175	Cc1c2c(oc1C(=O)NCC=C)CCC/C/2=N\Nc1ccccc1	0
ZINC40824244	Cc1c2c(oc1C(=O)OC)CCC/C/2=N\Nc1ccccc1	0
ZINC40825393	CC[C@H](C)NC(=O)c1c(c2c(o1)CCC/C/2=N\NC(=O)OCC)C	0
ZINC40836138	COc1ccc(cc1)c1cnc2c(cnn2c1N)Br	0
ZINC40845846	Cc1ccccc1C#Cc1ccc(cc1)CCC(=O)[O-]	1
ZINC40870738	Cc1cc(ccc1Br)OCC(=O)Nc1nc(c(s1)C)c1ccccc1	0
ZINC40888964	CCCOC(=O)CCN1C(=O)/C(=C/c2c(ccs2)C)/SC1=S	0
ZINC40917232	CC(=O)NCC(=O)N[C@H](c1ccccc1)c1ccc(cc1)Cl	0
ZINC40929029	c1ccc(c(c1)c1csc(n1)NC(=O)Nc1ccc(cc1)Cl)Cl	0
ZINC40948904	CCCOc1ccccc1/C=C(\C#N)/C(=O)Nc1ccccc1F	0
ZINC41000110	CCOc1ccccc1OC(=O)CCc1ccc(c(c1)OC)OCC	0
ZINC41063555	Cc1ccc(cc1C)NC(=O)COCC(=O)[O-]	0
ZINC41065954	c1cc(c(c(c1)F)[C@@H](CNCc1cc(ccc1F)Br)O)F	0
ZINC41090536	CCc1cc2c(s1)N=C(N[C@H]2SCC(=O)Nc1ccc(cc1)Cl)CC	0
ZINC41096637	C[C@H](c1ccc(cc1)F)NC(=O)CN1C(=O)[C@](NC1=O)(C)CC(C)C	0
ZINC41097793	c1ccc2c(c1)c(c(=[NH2+])oc2O)Nc1cc(ccc1Cl)Cl	0
ZINC41104983	CCOc1ccc(cc1)Nc1[n+](c2c(s1)c(=O)[nH]c(=O)[nH]2)CCO	0
ZINC41125489	CS(=O)(=O)CC#C	1
ZINC41130774	c1ccc(cc1)C(CC(=O)N1CC[C@@H](C1)C(=O)N)c1ccccc1	0
ZINC41146899	CN(C)c1c2ccccc2[nH+]c(n1)Nc1ccccc1	1
ZINC41151989	C=CCNc1[nH+]c2ccccc2c(n1)NC[C@@H]1CCCO1	0
ZINC41156651	CCOC(=O)NCCc1nc(no1)c1ccccc1OC	0
ZINC41181960	Cc1ccc(cc1)n1c(c(c(=O)[nH]c1=O)C[N@@H+]1CC[C@H](CC1)C)N	0
ZINC41194239	c1ccc(cc1)[C@H]1CN(CCO1)C1(CCCCC1)C#N	0
ZINC41194804	c1ccc(cc1)OCCC(=O)N1CCO[C@@H]2[C@H]1CCCC2	0
ZINC41216245	C#Cc1cccc(c1)NC(=O)C(=O)N[C@@H](c1ccccc1)C1CC1	1
ZINC41216673	c1ccc(cc1)[C@@H](C1CC1)NC(=O)C(=O)Nc1cc(ccc1F)F	0
ZINC41225129	COc1ccc(cc1C#CC(=O)[O-])Cl	1
ZINC41258410	CC(C)(C)CNc1cc(ccc1Cl)Cl	0
ZINC41264188	C[N@@H+](CCN1CCOCC1)Cc1ccccc1	0
ZINC41277488	CC(C)C[N@H+]1CC[C@@H](CC1)NC(=O)C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC41278676	COc1cccc(c1)C[C@H](C#N)c1ccccc1	1
ZINC41285299	Cc1cc(cc(c1)OCCNc1ccccc1)C	1
ZINC41301964	COCCCN1CC[NH+](CC1)Cc1ccccc1	0
ZINC41367507	Cn1ccc(cc1=O)C(=O)NC[C@H]1CCOC1	0
ZINC41370669	c1ccc(cc1)C(=O)NCCNC(=O)C(=O)Nc1ccc(cc1F)F	0
ZINC41387233	CO[C@H](CNC(=O)C(=O)Nc1cccc(c1)C#N)c1ccccc1	0
ZINC41392419	CN(Cc1ccco1)Cc1ncc(o1)c1ccccc1	1
ZINC41448525	COc1ccc(cc1)[C@@H](CNC(=O)NCc1cccnc1OC)O	0
ZINC41499039	Cc1ccsc1/C=C\1/C(=O)c2ccc(c(c2O1)C)O[C@H](C)C(=O)OC	0
ZINC41499293	Cc1cc(cc2c1C(=O)/C(=C/c1ccccc1)/O2)O[C@H](C)C(=O)OC	0
ZINC41509677	c1ccc(cc1)OCCN1CCN(CC1)c1ccc(cc1)F	1
ZINC41527011	Cc1c(sc(n1)NC(=O)C1(CC1)c1ccc(cc1)F)C(=O)OC	0
ZINC41528183	Cc1c2c(c(ncn2)Nc2ccc(cc2)N2CCOCC2)[nH]n1	0
ZINC41528918	CSc1c2c([nH]n1)ncnc2N1CCN(CC1)Cc1ccc(cc1)F	0
ZINC41568402	c1ccc(cc1)S(=O)(=O)NCc1ccccc1N1CCOCC1	0
ZINC41591260	CCOCc1ccccc1CNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC41634654	C#CCN(Cc1ccccc1)Cc1ccccc1	1
ZINC41634654	C#CC[NH+](Cc1ccccc1)Cc1ccccc1	1
ZINC41635112	C#CCOc1ccc(cc1CNCCc1ccccn1)Br	1
ZINC41635568	c1ccc(cc1)[C@@H](c1ccco1)[NH2+]Cc1cccc(c1)Cl	1
ZINC41637155	CC[C@H](C)[C@H](c1ccccc1)C(=O)NCC#C	1
ZINC41641999	CCOCC[NH2+]Cc1cc(ccc1OCC#C)Br	0
ZINC41675553	Cc1nnc(s1)/N=C(\[O-])/[C@@H](c1ccccc1)Cl	1
ZINC41687336	Cc1nc(on1)CCCC(=O)NCC#C	1
ZINC41770973	CCSc1nnc(s1)SCc1cccc(c1)C	0
ZINC41771366	CCc1c(sc2c1c(=O)n(c(n2)SCCC#N)C[C@@H]1CCCO1)C	0
ZINC41785170	Cc1ccc(c(c1)F)NC(=O)C(=O)NCCCCN1CCOCC1	0
ZINC41819851	c1ccc(cc1)C#CCNS(=O)(=O)c1ccccc1Cl	1
ZINC41819939	c1ccc(cc1)C#CCNS(=O)(=O)c1cccc(c1)F	1
ZINC41819953	Cc1c(c(on1)C)S(=O)(=O)NCC#Cc1ccccc1	1
ZINC41819973	c1ccc(cc1)C#CCNS(=O)(=O)c1cccc(c1)Cl	1
ZINC41829727	CC(C)(CNC(=O)C(=O)Nc1cccc(c1)C#C)c1ccccc1	1
ZINC41859666	CCc1ccc(o1)C(=O)Oc1cccc(c1)C(=O)NC	0
ZINC41868802	C#Cc1cccc(c1)NC(=O)CNS(=O)(=O)Cc1ccccc1	1
ZINC41869572	CC(C)[C@@H](CNC(=O)c1ccc(cc1OC)OC)N1CCOCC1	0
ZINC41889367	C#Cc1cccc(c1)NC(=O)C(=O)NC[C@H]1CC[N@H+](C1)C1CC1	1
ZINC41899457	Cc1ccccc1C[N@@H+]1CCCN(CC1)C(=O)Cn1cnnn1	0
ZINC41925343	CC[NH+](CC)[C@H](C)CNC(=O)[C@@H](C)OCc1ccccc1	0
ZINC41933751	Cc1cc(c(s1)C)C(=O)N1CCC[C@H]1c1ccccc1	0
ZINC41974180	C#CCNC(=O)C1(CCC1)c1ccccc1	1
ZINC41996854	C[C@@H]1CCC[C@@H](C1)NC(=O)C(=O)Nc1ccc(c(c1)Cl)C#N	0
ZINC42011818	C#CCNC(=O)[C@H]1c2ccccc2CCO1	0
ZINC42026503	c1ccc(cc1)C#CCNC(=O)CSCC#N	1
ZINC42055455	CCn1c(cc(c1C)C(=O)Nc1ccc(nc1)n1c(cc(n1)C)C)C	0
ZINC42062077	C[C@H](C(=O)NCC#Cc1ccccc1)NC(=O)N	1
ZINC42062111	C/C=C/C=C/C(=O)NCC#Cc1ccccc1	1
ZINC42062198	Cc1ccc(s1)/C=C/C(=O)NCC#Cc1ccccc1	1
ZINC42066494	Cc1c2ccccc2c(=O)n(n1)CC(=O)NCC#C	1
ZINC42106860	c1cc(c(cc1[N+](=O)[O-])S(=O)(=O)N)NC[C@@H]1CCOC1	0
ZINC42132145	Cc1cc(no1)C[N@H+](C)CC(=O)N(Cc1ccccc1)[C@H](C)C1CC1	0
ZINC42141587	CCC(C)(C)NC(=O)[C@H](C)NC(=O)N	0
ZINC42142043	C[C@H](C(=O)NCC#C)SCc1ccccc1	1
ZINC42158256	CS(=O)(=O)NCC#Cc1ccccc1	1
ZINC42158295	c1ccc(cc1)C#CCNS(=O)(=O)c1ccc(s1)Cl	1
ZINC42158313	Cc1cc(c(s1)C)S(=O)(=O)NCC#Cc1ccccc1	1
ZINC42158337	c1ccc(cc1)C#CCNS(=O)(=O)c1ccccc1Br	1
ZINC42158360	CN(CCC#N)S(=O)(=O)[N-]CC#Cc1ccccc1	1
ZINC42158362	c1ccc(cc1)C#CCNS(=O)(=O)c1ccc(cc1)I	1
ZINC42158370	CC1CCN(CC1)S(=O)(=O)[N-]CC#Cc1ccccc1	1
ZINC42158392	c1ccc(cc1)C#CC[N-]S(=O)(=O)N1CCCCC1	1
ZINC42169196	CS(=O)(=O)NC[C@]1(CCSC1)N1CCOCC1	0
ZINC42175140	Cc1ccc(nc1)S[C@@H](C)C(=O)N(C)CC(=O)NC1CC1	0
ZINC42196944	CNC(=O)c1cc2ccccc2c2c1nccc2	0
ZINC42202411	COc1ccc(cc1)[C@@H](CNCc1cc(ccc1OCC#C)Br)O	1
ZINC42230244	c1cc(c(cc1C[NH2+]Cc1cc(sc1)Br)F)n1ccnc1	0
ZINC42232296	c1ccc(cc1)S(=O)(=O)/N=C(\[O-])/Cn1c2ccccc2c(=O)cn1	1
ZINC42287176	CCN(CC)C(=O)[C@H](C)[N@@H+]1CC[C@H](CC1)C	0
ZINC42325477	C[C@H]([C@@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	0
ZINC42325483	C[C@H]([C@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	0
ZINC42341765	CC(C)[C@H](CNC(=O)NCC#C)c1ccccc1	1
ZINC42362119	CC(=O)Nc1ccc(cc1)C(=O)OCC#C	0
ZINC42362158	C#CCOC(=O)c1ccc(c(c1)S(=O)(=O)N1CCCCC1)F	0
ZINC42362175	CCN(CC)S(=O)(=O)c1cccc(c1)C(=O)OCC#C	0
ZINC42362179	COc1cc(cc(c1OC)OC)C(=O)OCC#C	0
ZINC42362250	C#CCOC(=O)C1CCN(CC1)S(=O)(=O)c1cccs1	0
ZINC42362263	CCN(c1ccccc1)S(=O)(=O)c1ccc(cc1)C(=O)OCC#C	0
ZINC42362278	COc1ccccc1/C=C(/c1ccccc1)\C(=O)OCC#C	0
ZINC42362312	C#CCOC(=O)[C@H](Cc1ccccc1)NC(=O)c1ccccc1	0
ZINC42362316	CC(C)[C@@H](C(=O)OCC#C)NC(=O)c1ccccc1	0
ZINC42362332	CC(C)[C@@H](C(=O)OCC#C)NC(=O)c1ccc(cc1)F	0
ZINC42362416	CSCC[C@H](C(=O)OCC#C)NC(=O)c1ccccc1	0
ZINC42362433	CCOc1ccc(cc1)C(=O)N[C@@H](C(C)C)C(=O)OCC#C	0
ZINC42362524	Cc1cc(n(n1)c1ccc(cc1)C(=O)OCC#C)C	0
ZINC42362652	C#CCOC(=O)c1nc(n(n1)c1ccccc1)c1ccccc1	0
ZINC42362795	C#CCOC(=O)CNC(=O)Cc1ccccc1	0
ZINC42362799	COc1ccccc1C(=O)NCCC(=O)OCC#C	0
ZINC42362818	Cc1c(c(n(n1)c1ccccc1)C)/C=C\C(=O)OCC#C	0
ZINC42362822	Cc1c(c(n(n1)c1ccccc1)C)/C=C/C(=O)OCC#C	0
ZINC42362914	Cc1ccc(cc1)Cn1c(c(c(n1)C)/C=C\C(=O)OCC#C)C	0
ZINC42367480	C[C@H]1C(=O)Nc2cc(ccc2S1)C(=O)OCC#C	0
ZINC42367491	CC(C)[C@@H](C(=O)OCC#C)NC(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC42367656	C[C@@H](C(=O)OCC#C)NC1=NS(=O)(=O)c2c1cccc2	0
ZINC42368865	c1ccc(cc1)C(=O)OCc1[nH]c2ccccc2n1	0
ZINC42369060	CC[C@@H](c1ccccc1)C(=O)N1CCN(CC1)C(=O)[C@H]1CCCO1	0
ZINC42369132	c1ccc2c(c1)[nH]c(n2)COC(=O)/C=C/c1ccco1	0
ZINC42381139	CCOC(=O)[C@@H]1CCc2c1nc(s2)NC(=O)c1ccnn1C(C)C	0
ZINC42388398	CCc1c(cnn1c1ccc(cc1)Br)C(=O)NCC#C	1
ZINC42396332	COCCC[NH2+]CCc1ccc(cc1)Cl	0
ZINC42467021	CN(C)C(=O)N1CCC[C@H](C1)C(=O)Nc1ccccc1F	0
ZINC42485428	c1ccc(cc1)CCOC(=O)CSc1nnc(o1)c1ccc(cc1)Cl	0
ZINC42485697	c1cc2c(c(c1)[N+](=O)[O-])C(=O)N(C2=O)CC(=O)OC1CCCC1	0
ZINC42498033	c1ccc(cc1)N1CC[C@H](C1)CNC(=O)Cn1cnnn1	0
ZINC42578887	CC(C)[C@H](CNC(=O)COc1ccccc1Cl)N1CC[N@H+](CC1)C	0
ZINC42598976	C[C@H](c1ccccc1F)NCCc1ccsc1	0
ZINC42619675	C[C@H](CC(=O)OC1CCCCC1)NC(=O)c1ccccc1	0
ZINC42622086	c1ccnc(c1)C#Cc1cccc(c1)NC(=O)[C@@H]1CCS(=O)(=O)C1	1
ZINC42673580	Cc1cccc(c1)C(=O)N[C@H](C)C(=O)N[C@@H](C)c1ccc(c(c1)F)F	0
ZINC42684523	c1ccc(cc1)COC(=O)NCc1cccc(c1)O	0
ZINC42707655	Cc1cc(sc1C(=O)OCC#C)NC(=O)C(C)(C)C	0
ZINC42727689	C#CCOC(=O)c1ccccc1NC(=O)c1cccs1	0
ZINC42750239	CC(C)(C)OC(=O)N1CC[C@]2(C1)CCC[NH2+]C2	0
ZINC42755853	c1ccc2c(c1)cnn(c2=O)C[C@@H](COCc1cccs1)O	0
ZINC42760458	C#CCOC(=O)[C@@H]1CC(=O)N(C1)c1ccc(cc1)Br	0
ZINC42771670	C#CCOCC[C@H]1CCCC[NH2+]1	0
ZINC42771673	C#CCOC[C@@H]1CC[NH2+]C1	0
ZINC42775457	CC(C)(c1ccccc1)c1ccc(c(c1)Cl)OC1CC[NH2+]CC1	1
ZINC42775910	COCCOCCOCC1CC[NH2+]CC1	0
ZINC42778794	Cc1cccc(c1C)C(=O)NCCOCCOC	0
ZINC42781094	Cc1cccc(c1)n1c(cc(c1C)C(=O)NCCOCCOC)C	0
ZINC42784186	C[C@H](C[C@@H]1CC[NH2+]C1)c1ccccc1	1
ZINC42784305	c1ccc(cc1)COC[C@@H]1CC[NH2+]1	0
ZINC42804834	C[C@@H](c1ccccc1)OCCCNC(=O)CCC(=O)c1cccs1	0
ZINC42854228	Cc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/[C@H](c1ccccc1)[NH3+]	1
ZINC42861326	COCCN(CC#C)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	0
ZINC42863335	C#CCNC(=O)c1cccnc1SCC(F)(F)F	1
ZINC42884164	C#CCNC(=O)CSCCCc1ccccc1	1
ZINC42899475	COCCCNC(=O)N1CCN(CC1)CC(=O)Nc1ccccc1	0
ZINC42927274	C[C@@H](C(=O)NCCCC(=O)N)Sc1ccccc1	0
ZINC42933444	CS(=O)(=O)N[C@@H]1CCCN(C1)C(=O)NC1CC1	0
ZINC42963114	c1ccnc(c1)CCNC(=O)NC[C@@H]([C@@H]1CCOC1)[NH+]1CCOCC1	0
ZINC43000134	Cc1ccc2c(c1)c(=O)n(cn2)C[C@H](c1cccc(c1)O)O	0
ZINC43008944	c1ccc(cc1)C#CCNC(=O)c1cc(ccc1I)Cl	1
ZINC43119822	C[C@H](C(=O)N(C)Cc1ccccc1OC(F)(F)F)NC(=O)N	0
ZINC43147970	Cc1ccc(cc1[N+](=O)[O-])NC(=O)NCCCN1C[C@H](O[C@@H](C1)C)C	0
ZINC43198602	C#CCCN(C(=O)OCc1ccccc1)S(=O)(=O)CBr	0
ZINC43198812	CC(=O)O[C@@]1(C[C@H]2C=C[C@@]1(O2)COCc1ccccc1)C#N	0
ZINC43198925	CC(C)[C@H](CS(=O)(=O)c1ccccc1)OC(=O)CCl	0
ZINC43199091	CO[C@@H]1CO[C@H]([C@@H]([C@@H]1OCc1ccccc1)OC)OCC=C	0
ZINC43199136	C[C@H]1[C@H]([C@@H]([C@@H](O[C@@H]1OC(=O)C)C)OC)OC	0
ZINC43199233	C=CC[C@@]1(CCCCCCC1=O)O	0
ZINC43199250	C[C@H]1[C@@H]([C@@H]([C@@H](O[C@@H]1OC)COCc1ccccc1)O)O	0
ZINC43199254	C[C@H]1C=C[C@@H](O[C@@H]1OC)CO	0
ZINC43199319	C=CC[C@@H](CCCO)OCc1ccccc1	0
ZINC43236137	c1ccc(cc1)CCN1CCN(CC1)C(=O)Nc1cc(ccc1F)F	0
ZINC43265382	C[C@H](c1ccc(cc1)OC(F)(F)F)NC(=O)Nc1c(cccc1F)F	0
ZINC43270832	Cc1cc2c(c(c1)F)N(CCC2)C(=O)c1ccc(cc1)OC	0
ZINC43304931	CCOC(=O)[C@H]1CCN(CC1)[C@H](C)C(=O)N1C[C@H](C[C@@H](C1)C)C	0
ZINC43304980	CCOC(=O)[C@H]1CC[N@@H+](CC1)[C@H](C)C(=O)N(C)c1ccccc1	0
ZINC43305823	c1ccc2c(c1)Cc1c2ccc(c1)NCc1cc(=O)n2ccsc2n1	0
ZINC43328847	C[NH2+]CCC#C	1
ZINC43339643	C[C@H]1CCCN(C1)C(=O)Nc1ccccc1Cc1ccccc1	0
ZINC43367778	c1ccc(cc1)C[N@@H+]1CC[C@](C1)(C(F)(F)F)O	1
ZINC43464673	CC(C)(C)OC(=O)N(CC=C)[C@@](C#C)(C(=O)OC)C(F)(F)F	0
ZINC43464876	c1ccc(cc1)Sc1c(/c(=N/S(=O)(=O)c2ccccc2)/ss1)Cl	1
ZINC43465103	COc1cc(ccc1OCC#CCCl)C1OCCO1	0
ZINC43465111	COc1cccc(c1OCC#CCCl)C=O	1
ZINC43465112	c1ccc(c(c1)C1OCCO1)OCC#CCCl	0
ZINC43480850	C#CCNC(=O)N1CCC[C@H]1c1ccccc1	1
ZINC43480955	CCc1ccc(cc1)C(=O)N1CCN(CC1)C(=O)NCC#C	1
ZINC43497069	c1ccc(cc1)CSC[C@@H]1CCC[NH2+]1	1
ZINC43525180	C#C[C@H]1CN2CC[C@@H]1C[C@@H]2C[NH+](Cc1ccco1)Cc1ccco1	1
ZINC43526420	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=O)N1CCOCC1	0
ZINC43526442	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNS(=O)(=O)c1cccs1	1
ZINC43526487	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=S)NCCN1CCOCC1	0
ZINC43526487	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=S)NCC[NH+]1CCOCC1	0
ZINC43526496	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=S)NCC1CCCCC1	1
ZINC43526510	COc1ccc(cc1)C[NH2+]C[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C#C	1
ZINC43526512	C#C[C@H]1CN2CC[C@@H]1C[C@@H]2C[NH2+]Cc1ccccc1	1
ZINC43526512	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2C[NH2+]Cc1ccccc1	1
ZINC43526526	C#C[C@H]1CN2CC[C@@H]1C[C@@H]2C[NH2+]Cc1ccc(cc1)F	1
ZINC43526532	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2C[NH2+]Cc1ccc2c(c1)OCO2	1
ZINC43526978	c1ccc(cc1)NC(=O)NC[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C[NH+]1CCCC1	0
ZINC43527657	CN(CC#C)C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNS(=O)(=O)c1cccs1	1
ZINC43527669	CN(CC#C)C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=O)Nc1ccccc1	1
ZINC43562652	CC(C)(C)OC(=O)N[C@H](Cc1ccccc1)C(=O)N1CCCCCC1	0
ZINC43604253	C[C@@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@@]2(C#C)O)OC	1
ZINC43607330	Cc1ccc(cc1)c1nc(co1)C[N@H+](C)CC(=O)NCCOC	0
ZINC43618858	C[C@@]12CCC[C@]3([C@H]1C[C@H]1[C@@H](C2)OC(=O)[C@@H]1CNCC(OC)OC)CO3	0
ZINC43631893	CC#CC(=O)N1CCC[C@@H]2[C@H]1CCN(C2)C(=O)Cc1ccccc1	1
ZINC43645110	CN(CC#C)Cc1ccccc1OC(F)(F)F	1
ZINC43645110	C[N@@H+](CC#C)Cc1ccccc1OC(F)(F)F	1
ZINC43735917	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC[C@]2(O)OC#C)O	0
ZINC43735918	C[C@@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(O)OC#C)O	0
ZINC43736154	C[N@@+]1([C@H]2C[C@H](C[C@@H]1[C@@H](C2)O)OC(=O)[C@@H](CO)c1ccccc1)CC#C	0
ZINC43741142	c1cc2n(c(=O)c1)C[C@@H]1C[C@H]2C[N@H+](C1)C[C@H](COC1CCCCC1)O	0
ZINC43741804	C[C@@H]1C=C([C@@H]2[C@H]([C@H]1CO[C@@H]2C1=CCC[N+](C1)(C)C)C)C	0
ZINC43743247	C[C@@H]1C[C@H]2[C@H]([C@@H]([C@@]3([C@@H]1[C@H](C[C@H]3O)O)C)O)C(=C)C(=O)O2	0
ZINC43761434	C#CCO/N=C\c1ccncc1	1
ZINC43761926	c1ccc(cc1)n1c(=O)n2n(c1=O)[C@H]1CC[C@@H]2C[C@H]2[C@@H]1O2	0
ZINC43762664	CC(C)[C@]1(CCC[C@H]1O)CSc1ccccc1	1
ZINC43763301	C#CCCCC(=O)N1[C@H](COC1=O)Cc1ccccc1	0
ZINC43763359	c1ccc(cc1)[C@@H]1OC[C@@H]2[C@H](O1)[C@@H](C=CO2)O	0
ZINC43763471	C[C@H](C/C=C/CO)[C@H](C#C)OCc1ccc(cc1)OC	0
ZINC43766062	CC[NH+](CC)[C@@H](Cc1ccccc1)CNc1ccc2nnnn2n1	1
ZINC43789126	c1ccc(cc1)C#CCNC(=O)/C=C/c1cccnc1	1
ZINC43801041	C[C@H]1CCC[C@H](C1)NS(=O)(=O)c1ccc(cc1)OCCOC	0
ZINC43849727	Cc1cccc2n1c(=O)cc(n2)CS(=O)(=O)c1ccccc1	1
ZINC43861744	CCOCCNC(=O)NCCSc1ccc(cc1)Cl	0
ZINC43872983	C[C@H]1C(=O)Nc2cc(ccc2O1)NC(=O)NCCCc1ccccc1	0
ZINC43892775	Cc1cc(sc1C(=O)OCC#C)NC(=O)c1ccco1	0
ZINC43901265	CC(C)[C@@H](C(=O)OCC#C)NC(=O)NCc1ccccc1	0
ZINC43919352	c1ccc(cc1)COC(=O)N1CCC[C@]1(C(=O)[O-])O	0
ZINC43976350	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)OC[C@H]1CCCO1)C(=O)N	0
ZINC43981771	CC[C@H]1CCCN(C1)C(=O)Nc1cccc(c1)C#C	1
ZINC43983855	COCCNC(=O)NCC1CCN(CC1)C(=O)Oc1ccccc1	0
ZINC43985774	C[NH+](C)[C@@H](CNC(=O)Nc1cccc(c1)C#C)c1ccccc1OC	1
ZINC43985990	CN(CCCNC(=O)Nc1cccc(c1)C#C)c1ccccc1	1
ZINC43986330	C[C@H](CCc1ccccc1)NC(=O)Nc1cccc(c1)C#C	1
ZINC43986400	Cc1ccccc1C(=O)NCC1CCN(CC1)C(=O)c1c(nns1)C	0
ZINC44021058	c1ccc2c(c1)c(c[nH]2)O[C@H]1[C@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC44073479	c1ccc(cc1)C#CCNC(=S)Nc1ccc2ccccc2c1	1
ZINC44073521	Cc1cc(c(c(c1)Cl)NC(=O)CNc1cccc(c1)C#C)C	1
ZINC44075509	COC(=O)[C@@H]1CC[C@@H]2C[C@@H](CC[C@@H]2C1)C(=O)OC	0
ZINC44075775	CC[NH+](CC)CCCNC(=O)Nc1cc(nn1Cc1ccccc1)C	0
ZINC44094429	CCc1nc(no1)c1ccc([nH+]c1)N1CCN(CC1)C(=O)C(C)C	0
ZINC44118490	c1cnc(cc1Br)OC1CCCCC1	0
ZINC44123389	c1cc(sc1)Cn1c(nnn1)SCc1nnnn1C1CC1	0
ZINC44123428	c1ccc(cc1)CCCC#CCO[C@@H]1CCCCO1	0
ZINC44123433	c1ccc(cc1)CCCC#CCO[C@H]1CCCCO1	0
ZINC44137032	CC[C@@H]1CC[C@@H](CC1)c1cc(c(c(c1)F)C#N)F	0
ZINC44137594	CC1(CN([C@H](CO1)CO)C(=O)OC(C)(C)C)C	0
ZINC44138842	C[C@]1(C(C(=O)C=CO1)(C)C)c1ccccc1	0
ZINC44139271	CC(C)(C)[S@](=O)N[C@@H](CO)C#Cc1ccccc1	1
ZINC44139273	CC(C)(C)[S@@](=O)N[C@H](CO)C#Cc1ccccc1	1
ZINC44152256	C#CCOC(=O)c1cnn(c1n1cccc1)c1ccc(cc1)F	0
ZINC44154618	c1ccc(cc1)COC(=O)N1CCC(=O)[C@@H](C1)Br	0
ZINC44167642	c1ccc(cc1)COC[C@@H]1[C@@H]([C@@H](C=CO1)O)O	0
ZINC44200315	CCOC(=O)c1cn(c2c1cccc2)Cc1ccccc1	0
ZINC44253277	c1cc(cc(c1)S(=O)(=O)N)[N-]S(=O)(=O)c1ccc(cc1Cl)F	0
ZINC44254227	c1ccc(cc1)[C@@H](c1ccco1)NC(=O)NCCc1ccc(cc1)F	0
ZINC44330536	C#CCNC(=O)c1cnn(c1)c1ccc(cc1)Br	1
ZINC44350159	COCCC[N@@H+](CCOC)C[C@H](c1ccccc1)O	0
ZINC44356566	CCOC(=O)[C@@H](CC1=CCCCC1)[NH3+]	0
ZINC44369790	CN1CC[C@@H](CC1=O)C(=O)NCC#Cc1ccccc1	1
ZINC44395534	C[C@H]1CCCN(C1)C(=O)[C@@H](C)n1c(=O)ccc(n1)c1ccccc1	0
ZINC44446474	c1ccc(cc1)CCCNC(=O)N(Cc1ccsc1)Cc1ccco1	0
ZINC44475287	Cc1c(c(c(cc1[C@H](C[NH3+])[NH3+])Cl)OC)C	0
ZINC44494344	C[C@H](c1cnn(c1)C)[NH2+]CCc1ccc(c(c1)OC)OC	0
ZINC44495496	C[C@H](c1cnn(c1)C)[NH2+]CCCOCCOC	0
ZINC44515265	C[N@H+]1CC[C@@H](CC1)C[NH2+]Cc1ccccc1Cl	0
ZINC44532463	c1ccc(cc1)C(=O)Nc1ccnn1Cc1cccc(c1)Br	0
ZINC44532530	C[N@H+]1CCC[C@H](C1)C[NH2+][C@@H]1CCc2c1ccc(c2)Br	0
ZINC44547805	C=CCC(=S)NNC(=O)Cc1ccccc1	0
ZINC44548707	C#CCSC1=[NH+]CCN1/N=C/c1ccccc1	1
ZINC44549350	C[C@H]1CN(C[C@@H](O1)C)Cn1c(=S)n(cn1)/N=C/c1ccccc1	0
ZINC44549395	C#CCSc1nncn1NS(=O)(=O)c1cccc(c1)[N+](=O)[O-]	1
ZINC44550508	C[N@H+]1CCN(CC1)N/C(=[NH+]/S(=O)(=O)c1ccccc1)/[S-]	1
ZINC44559766	CC[C@H](C)C#CC(=O)OC	0
ZINC44559969	CC(C)C(c1ccccc1)(c1ccccc1)OC	0
ZINC44583788	c1cc(ccc1CO)OCCCCCCS	0
ZINC44608761	c1ccc(cc1)CN1c2ccccc2S[C@H]2[C@@H]1OCC2	0
ZINC44670726	COC(=O)[C@@H](Cc1c[nH]c2c1cccc2OCc1ccccc1)N	0
ZINC44688567	CCOC[C@@H](C)[NH2+][C@H](C)c1ccccc1	0
ZINC44688690	CCOC[C@H](C)[NH2+][C@@H](c1ccccc1)c1ccc(cc1)F	0
ZINC44713452	c1ccc(cc1)COC(=O)N1C[C@H](C[C@H]1C[NH3+])O	0
ZINC44716809	C[C@H](C1CC1)n1c(NC(=O)CSC2CCCC2)ccn1	0
ZINC44717393	C[C@@H]1CCCN(C1)C(=O)CCCN(C)S(=O)(=O)c1ccc(cc1)F	0
ZINC44729340	CC[C@@H](c1ccccc1)[NH2+][C@H](C)c1cc(oc1C)C	1
ZINC44729533	Cc1cc(c(o1)C)[C@H](C)[NH2+]Cc1cccc2c1nccc2	0
ZINC44756424	C#CCN1CCN(CC1)Cn1c(=S)n(cn1)c1ccccc1	1
ZINC44756424	C#CCN1CC[NH+](CC1)Cn1c(=S)n(cn1)c1ccccc1	1
ZINC44756455	CC[C@@]1(C(=O)N(C(=O)N1)CN1CCN(CC1)CC#C)c1ccccc1	1
ZINC44756457	CC[C@]1(C(=O)N(C(=O)N1)CN1CCN(CC1)CC#C)c1ccccc1	1
ZINC44756480	CCn1c(nn(c1=S)CN1CCN(CC1)CC#C)c1ccccc1	1
ZINC44756553	C#CCN1CCN(CC1)CN1C(=O)C(=O)N(C1=O)Cc1ccccc1	1
ZINC44756584	Cc1ccccc1n1cnn(c1=S)C[NH+]1CCN(CC1)CC#C	1
ZINC44756598	Cc1ccc(cc1C)n1ccn(c1=S)CN1CCN(CC1)CC#C	1
ZINC44756649	C#CCN1CCN(CC1)Cn1c(=S)n(c(n1)c1cccnc1)C1CC1	1
ZINC44782841	c1ccc(cc1)[C@H](CNS(=O)(=O)c1ccccc1Cl)N1CCOCC1	0
ZINC44831797	[C@H]1([C@@H]([C@@H]([C@H]2[C@@H]([C@H]1O)O2)O)O)O	0
ZINC44845886	COC(=O)Cc1cc(=O)[nH]c(n1)c1ccccc1	0
ZINC44857657	c1ccc(cc1)C(=O)/C=[NH+]/[C@@H](C(=O)[O-])n1c2ccccc2nn1	0
ZINC44872456	c1cnc(nc1)NCCC(=O)NNC(=O)C1CC1	0
ZINC44891039	CN(Cc1cnn(c1)c1ccccc1)C(=O)NC[C@H]1CCCO1	0
ZINC44891101	c1ccc(cc1)S(=O)(=O)Nc1ccc2c(c1)[nH]c(n2)[C@H]1CCCO1	0
ZINC44895524	CC[N@@H+]1CCC[C@@H]1CNC(=O)c1c(nccn1)N	0
ZINC44896101	Cc1c(nc(o1)c1cccs1)CC(=O)NCCc1ccccc1	0
ZINC44896529	Cc1c(nc(o1)c1ccccc1)CN1C[C@H](O[C@@H](C1)C)C	0
ZINC44902729	CCN(CC)CC1=C([C@@H]([NH+]=C(N1C)O)c1ccccc1)C(=O)OCC	0
ZINC44914236	C[C@@H]1COCCN1CC(=O)N1CCN(CC1)c1ncccn1	0
ZINC44934007	CC[C@@](C)(C[N-]S(=O)(=O)N1CCOCC1)[NH+]1CCOCC1	0
ZINC44934649	C[C@@H](c1nnc2n1CCC2)NC(=O)CCC(=O)c1ccccc1	0
ZINC44939401	C#CCOC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC44939404	C#CCOC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC44940062	C/C=C/COC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC44941167	COc1cn(nc1C(=O)N(C[C@H]1CCOC1)C1CC1)c1ccccc1	0
ZINC44946067	Cn1ccnc1[C@H](c1ccccc1)NC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC44962942	c1ccc(cc1)CO[C@H]1[C@H]([C@@H]([C@](CO1)(C[N+](=O)[O-])O)O)O	0
ZINC44969426	C#CCOC(=O)/C=C/c1ccc(cc1)C(=O)NC1CC1	0
ZINC44974689	C[C@@H]1C(=O)N(C(=O)N1c1ccccc1)C[C@H](c1cccc(c1)F)O	0
ZINC44976430	C[C@H](c1nnnn1c1ccccc1)N1CC[C@@H](CC1)OC	0
ZINC44977716	Cc1nnc(n1C)CN1CCC(CC1)C(=O)c1cc(ccc1F)F	0
ZINC44979619	C#CC[N@@H+]1CCCC[C@H]1C(=O)NNC(=O)c1ccc2c(c1)OCO2	1
ZINC45028270	CCOC(=O)c1cc2cc[n-]c(c2n1)Cl	0
ZINC45060567	c1ccc(cc1)C#CCNC(=O)c1cc[nH]n1	1
ZINC45060910	c1ccc(cc1)C#CCNC(=O)[C@@H]1C[C@H]1[N+](=O)[O-]	1
ZINC45066007	C[C@H](C(=O)NCC#Cc1ccccc1)n1cccn1	1
ZINC45071305	CC(C)(C1=CCC2(CC1)OCCO2)O	0
ZINC45072451	CCCNC(=O)CC[NH2+][C@@H](C)c1cccc(c1)NC(=O)C	0
ZINC45093884	C[C@@H](c1cc(ccc1O)OC)[NH2+]CCOCCC(C)C	0
ZINC45094140	C[C@@H](c1ccc(cc1)S(=O)(=O)N)[NH2+]CCOCCC(C)C	0
ZINC45131590	C[C@H](c1ccccc1)OCCCNC(=O)NCC(=O)NC(C)(C)C	0
ZINC45132689	COc1ccc(c(c1)N1C[C@H](CC1=O)C(=O)NCC#C)OC	1
ZINC45205452	CC[C@H](C)[NH2+]Cc1cnc(s1)OCC	0
ZINC45205886	CC(C)(C#C)N=C=O	1
ZINC45206213	Cc1csc(n1)[C@@H](C1CC1)[NH2+]C[C@H]1CCCO1	0
ZINC45221483	C#CC[C@@H]1C[N@H+]2CC[C@@H]1[C@@H](C2)c1ccccc1	1
ZINC45237015	C#CCOCc1nc2ccccc2s1	0
ZINC45237332	c1cc(c2c(c1)nc(s2)NN)C(=O)[O-]	0
ZINC45238353	C#CCNn1cnc2c1cccc2	1
ZINC45292012	c1ccc(cc1)OCCS(=O)(=O)Cc1ccc(cc1)C(=O)N	0
ZINC45295028	C[C@H](C(=O)Nc1ccccc1Cl)S(=O)(=O)Cc1ccccc1	0
ZINC45295068	C[C@@H](C(=O)Nc1ccc(c(c1)F)F)S(=O)(=O)Cc1ccccc1	0
ZINC45340633	c1ccc(c(c1)CS(=O)(=O)Cc1nnnn1C1CC1)F	0
ZINC45345614	c1ccc(cc1)C1(CCCC1)CNC(=O)N1CCC2(CC1)OCCO2	0
ZINC45399602	C[C@@H](C(=O)NCc1cc(ccc1F)Br)NC(=O)c1ccccc1	0
ZINC45419178	C[C@H](c1ccc(cc1)C(C)(C)C)NC(=O)[C@@H]1CCCN(C1)S(=O)(=O)C	0
ZINC45430517	C[C@@H]1CN(CCO1)C(=O)NCC#Cc1ccccc1	0
ZINC45430520	C[C@H]1CN(CCO1)C(=O)NCC#Cc1ccccc1	0
ZINC45430668	COCCn1cc(cn1)NC(=O)NCC#Cc1ccccc1	0
ZINC45430702	C[C@@H]1COCCN1C(=O)NCC#Cc1ccccc1	0
ZINC45430874	c1ccc(cc1)C#CCNC(=O)N1CCC[C@H]1c1ccncc1	1
ZINC45430943	c1ccc(cc1)C#CCNC(=O)N1CCC(CC1)[NH+]1CCCCC1	1
ZINC45432079	C[C@@H]1CCCCN1C(=O)NCC#Cc1ccccc1	1
ZINC45432612	CN1CCN([C@H](C1)c1ccccc1)C(=O)NCC#Cc1ccccc1	1
ZINC45507038	C[NH2+][C@H](COC)C(=O)N	0
ZINC45536984	COC(=O)C[C@@H](c1ccccc1)NC(=O)Cc1cccs1	0
ZINC45577813	CC(C)(C)CCNC(=O)NC[C@@H](c1ccccc1)OC	0
ZINC45580105	C#CCNC(=O)N[C@H](CN1CCOCC1)c1ccccc1	0
ZINC45580118	C[C@@H]1CCCC[N@H+]1CCCCNC(=O)NC[C@@H](c1ccccc1)OC	0
ZINC45604084	CCOc1ccccc1OCC(=O)NCC#C	1
ZINC45604114	C#CCNC(=O)CSc1ccccc1	1
ZINC45604155	C#CCNC(=O)CSc1ccccc1F	1
ZINC45610248	C#CCNC(=O)NCCc1cnn(c1)c1ccccc1	1
ZINC45610965	COC1CCN(CC1)C(=O)NCC#Cc1ccccc1	0
ZINC45611323	CCOC(=O)N1CCC(CC1)NC(=O)NCC#Cc1ccccc1	0
ZINC45611505	C[C@H](c1cc2ccccc2o1)NC(=O)NCC#Cc1ccccc1	1
ZINC45611621	CN(Cc1ccccc1Cl)C(=O)NCC#Cc1ccccc1	1
ZINC45611978	c1ccc(cc1)CCNC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC45723133	C[C@@H]1CN([C@@H](CO1)C)Cn1c(=S)n(c(n1)c1ccccc1)C	0
ZINC45743073	c1ccc2cc(ccc2c1)S(=O)(=O)NC[C@@H]1CCOC1	0
ZINC45749040	c1ccc(cc1)OCC[NH+]1CCC2(CC1)OCCO2	0
ZINC45749205	c1ccc2c(c1)c1c(o2)c(=O)[nH]c(n1)C[NH+]1CCC2(CC1)OCCO2	0
ZINC45750947	Cc1cc(no1)C(=O)N1CCC[C@@H]1C(=O)NC1CC1	0
ZINC45800256	c1ccc(cc1)C[C@H]1CCCN1CN1C(=O)c2cccc(c2C1=O)N	0
ZINC45802987	C[C@H]1CN(C[C@@H](O1)C)C(=O)[C@H]1CC[N@@H+](CC1)CCCc1ccccc1	0
ZINC45809359	CCC[C@@]1([C@@H](O1)/C=C(\C#C)/c1ccccc1)C	0
ZINC45809363	CCC[C@@]1([C@H](O1)/C=C(\C#C)/c1ccccc1)C	0
ZINC45809369	CCC[C@]1([C@H](O1)/C=C(\C#C)/c1ccccc1)C	0
ZINC45862101	C[C@@H](C1CC1)NC(=O)NCC#Cc1ccccc1	1
ZINC45862103	C[C@H](C1CC1)NC(=O)NCC#Cc1ccccc1	1
ZINC45866429	CC(=O)NCCCNC(=O)NCC#Cc1ccccc1	1
ZINC45866928	C[C@@H](c1cccs1)NC(=O)NCC#Cc1ccccc1	1
ZINC45867749	Cn1c(ccn1)CNC(=O)NCC#Cc1ccccc1	1
ZINC45885830	CC1CCN(CC1)c1c(cc(cc1Br)[N+](=O)[O-])Cl	0
ZINC45892453	CCCOc1ccc(cc1OC)CNC(=O)N1CCC[C@H](C1)O	0
ZINC45903451	C[C@H](CC(=O)NCC#C)c1ccccc1	1
ZINC45903495	Cc1cc(c(n1c1ccccc1)C)C(=O)NCC#C	1
ZINC45903552	CCN(CC)c1ccc(cc1)C(=O)NCC#C	1
ZINC45906427	CN(C)c1ccc(cc1)/C=C/C(=O)NCC#C	1
ZINC45906430	C#CCNC(=O)/C(=C/c1ccco1)/n1c(nnn1)c1ccccc1	1
ZINC45910803	C#CCN1CCN(CC1)S(=O)(=O)/C=C\c1ccccc1	1
ZINC45936614	CC(C)[C@H](C(=O)Nc1cccc(c1)C#C)NC(=O)c1ccco1	1
ZINC45943640	C#CCN(Cc1ccc(cc1)C(=O)NCC(F)(F)F)C1CC1	1
ZINC45944140	C[C@H]1CN(C[C@H](O1)C)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC45944143	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC45944692	C[C@@H](c1ccccc1)[NH2+]Cc1ccc(cc1)OCC#C	1
ZINC45944695	C[C@H](c1ccccc1)[NH2+]Cc1ccc(cc1)OCC#C	1
ZINC45944698	C#CCOc1ccc(cc1)CNC[C@@H](c1ccccc1)O	1
ZINC45944698	C#CCOc1ccc(cc1)C[NH2+]C[C@@H](c1ccccc1)O	1
ZINC45944701	C#CCOc1ccc(cc1)CNC[C@H](c1ccccc1)O	1
ZINC45944701	C#CCOc1ccc(cc1)C[NH2+]C[C@H](c1ccccc1)O	1
ZINC45944779	COCCCN(CCC(=O)N1CC[NH2+]CC1)S(=O)(=O)c1ccccc1	0
ZINC45945274	COc1cc(ccc1OCc1ccccc1)CNCC#C	1
ZINC45945502	COc1cccc(c1OCC#C)C[NH2+]Cc1ccccc1	1
ZINC45945506	COc1cc(ccc1OCC#C)C[NH2+]C1CCCCC1	1
ZINC45945628	C#CCOc1cccc(c1)CNCCc1ccccc1	1
ZINC45945672	CC[C@H](CO)[NH2+]Cc1cc(ccc1OCC#C)Cl	1
ZINC45945675	C#CCOc1ccc(cc1)C[NH2+]C[C@@H]1CCCO1	0
ZINC45945688	COc1cccc(c1OCC#C)C[NH2+]C[C@H]1CCCO1	0
ZINC45945696	C#CCOc1ccc(cc1C[NH2+]C[C@@H]1CCCO1)Cl	0
ZINC45945770	CCOc1cccc(c1OCC#C)C[NH2+]CC(C)C	1
ZINC45945849	C#CCOc1cccc(c1)C[NH2+]C[C@@H](c1ccccc1)O	1
ZINC45945852	C#CCOc1cccc(c1)CNC[C@H](c1ccccc1)O	1
ZINC45945852	C#CCOc1cccc(c1)C[NH2+]C[C@H](c1ccccc1)O	1
ZINC45945860	C#CCOc1cccc(c1)C[NH2+]C1CCCCCC1	1
ZINC45945863	COCC[NH2+]Cc1ccc(cc1)OCC#C	0
ZINC45945871	CCOc1cccc(c1OCC#C)C[NH2+]CCOC	0
ZINC45945900	COc1cc(ccc1OCC#C)C[NH2+]Cc1ccco1	1
ZINC45945909	CCOc1cc(ccc1OCC#C)C[NH2+]Cc1ccco1	1
ZINC45945952	CC(C)OCCC[NH2+]Cc1cccc(c1)OCC#C	0
ZINC45946083	C[C@H](C[NH2+]Cc1ccc(c(c1)OC)OCC#C)O	1
ZINC45946409	CCN(CC)CC[NH2+]Cc1ccc(cc1)OCC#C	1
ZINC45946436	C[NH+](C)CCNCc1ccc(c(c1)OC)OCC#C	1
ZINC45946455	CN(C)CCC[NH2+]Cc1cccc(c1OCC#C)OC	1
ZINC45946468	CCOc1cc(ccc1OCC#C)C[NH2+]CCN(C)C	1
ZINC45946484	C#CCOc1cccc(c1)C[NH2+]CCN1CCOCC1	0
ZINC45946506	C#CCOc1ccc(cc1C[NH2+]CCNCCO)Cl	1
ZINC45947172	COCc1cc(nc(n1)c1ccccc1)N1CCC[NH2+]CC1	0
ZINC45947219	COCc1cc(nc(n1)c1ccccc1)NC[C@H]1CCC[NH2+]C1	0
ZINC45948968	COCc1cc(nc(n1)Nc1ccccc1)N1CC[NH2+]CC1	0
ZINC45956091	Cc1ccc(cc1)c1nc(cc(=S)[nH]1)C(C)C	0
ZINC45966628	Cc1ccc(cc1)C(=O)N(CCC(=O)N1CC[NH2+]CC1)C(C)C	0
ZINC45995946	C#CCOC(=O)[C@H]1CC(=O)N(C1)c1cccc(c1)Cl	0
ZINC46037362	CC[N@H+](Cc1cccc(c1)C)C[C@H](COC(C)(C)C)O	0
ZINC46043525	Cc1cccc(c1)C(=O)N[C@@H](C)C(=O)N1CC[N@H+](CC1)C(C)C	0
ZINC46054996	CC[C@H]1CCC[N@H+](C1)[C@@H](C)C(=O)NCCc1ccccc1	0
ZINC46078098	CC[C@](C)(c1nnnn1c1ccccc1)Nc1ccc(cc1)Cl	1
ZINC46081146	c1cc(cc(c1)n1cnnn1)C(=O)NNc1cccc(c1)Cl	0
ZINC46084092	c1ccc(cc1)C#CCNC(=O)Cn1cccnc1=O	1
ZINC46086522	c1ccc(cc1)C(=O)NCc1ccc(o1)c1ccccc1F	0
ZINC46087407	C[N@H+]1CCC[C@](C1)(CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC46087423	C[N@@H+](CCCc1ccccc1)CCOC	0
ZINC46088728	CN1CCN(CC1)c1c(c(=O)[nH]c([O-])n1)C#N	0
ZINC46109634	Cc1cc(on1)CS(=O)(=O)[C@@H](C)C(=O)N(C)Cc1ccccc1	0
ZINC46149915	Cc1nc(cs1)c1ccc(cc1)CC(=O)NCCNC(=O)C1CC1	0
ZINC46153299	COc1cccc(c1)C/[NH+]=C/1\NCC[NH2+]C21CCOCC2	0
ZINC46157171	CN(Cc1ccncc1)C(=O)NCc1cccc(c1)COC	0
ZINC46157172	c1ccc(cc1)NC(=O)CS(=O)(=O)Cc1ccc(cc1)C(=O)N	0
ZINC46157405	C[C@@H](C(=O)N(C)C1CCCCC1)S(=O)(=O)Cc1ccc(cc1)C(=O)N	0
ZINC46161696	C#CCNC(=O)c1cnn(c1C1CC1)c1cccc(c1)C(F)(F)F	1
ZINC46167707	C#CCN1CCN(CC1)Cc1cccc(c1)Cl	1
ZINC46217340	CC(C)(C(=O)OC)NC(=O)[C@H]1CC(=O)N(C1)C1CCCC1	0
ZINC46269461	C[C@H](CNC(=O)CSc1ccccc1)[NH+]1CCOCC1	0
ZINC46341330	Cc1cc(nc2c1cccc2)N1CCC[N@@H+](CC1)C	0
ZINC46342155	CCOC(=O)[C@@H]1CCN(CC1)C(=O)NC[C@@H](C)N(C)c1ccccc1	0
ZINC46353357	Cc1ccc(c(c1)Cl)NC(=O)COC(=O)[C@@H](C)OCc1ccccc1	0
ZINC46407964	Cc1c(c(on1)C)CN(C)C(=O)CCCSc1ccccc1	0
ZINC46437742	COC(=O)CCN1CCN(CC1)C(=O)c1ccccc1	0
ZINC46453100	C#CCOC(=O)C1CCN(CC1)S(=O)(=O)Cc1ccccc1	0
ZINC46467643	c1ccc(cc1)CN1CCN(CC1)C(=O)CSc1ccncc1	0
ZINC46478000	C[C@H]1COCCN1Cn1c(=S)n(c(n1)c1ccccc1OC)CC=C	0
ZINC46489082	COC(=O)CNc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	0
ZINC46500588	COC(=O)CCC(=O)NCc1ccccc1OCc1ccccc1	0
ZINC46503361	Cc1ccc(s1)CN(CCc1ccccc1)CCC(=O)NC	0
ZINC46515588	CCc1nc(cs1)C[N@H+]1CCn2cccc2[C@@H]1c1ccccc1	1
ZINC46520344	CCOc1cc(ccc1NC(=O)Cn1c(=O)n2ccccc2n1)F	0
ZINC46528334	C#CCOC(=O)c1cnc(s1)c1ccccc1	0
ZINC46533754	CC[C@@H](C)C(=O)Nc1cccc(c1)COCC(C(F)F)(F)F	0
ZINC46536063	CCCOCc1ccccc1CNC(=O)C1(CC1)c1ccc(cc1)F	0
ZINC46568505	Cc1c(scn1)C(=O)N[C@@H]1CCSc2c1cc(cc2)F	0
ZINC46572784	CCOc1ccc(cc1)NC(=S)NNC(=O)CCCc1ccccc1	0
ZINC46705044	CCNC(=O)N1CCc2cc(c(cc2C1)OC)OC	0
ZINC46711892	C[C@@H](c1ccc(cc1)NC(=O)C1CC1)NC(=O)N1CCSCC1	0
ZINC46774273	C[C@@H]1COCCN1CCOc1ccccc1	0
ZINC46774412	CCCOc1ccc(cc1)OCC[N@H+]1CCOC[C@@H]1C	0
ZINC46777315	CCOc1cc(ccc1OC(F)F)CN(C)C[C@@H](c1ccccc1)O	1
ZINC46813889	CC(C)(C[N-]S(=O)(=O)N1CCOCC1)[NH+]1CCCCC1	0
ZINC46837705	C[C@@H]1CCC[C@@H](C1)N1C(=O)[C@@H](NC1=S)C	0
ZINC46882075	C#CCNC(=O)N1CCN(CC1)S(=O)(=O)c1ccc(cc1)C#N	1
ZINC46890721	C[C@@H]1CN(C[C@H](O1)C)C(=O)NCC#Cc1ccccc1	0
ZINC46907377	c1ccc(cc1)C#CCNC(=O)NCCc1ccsc1	1
ZINC46972895	CCN1C[C@@H](CC1=O)C(=O)NCc1cnn(c1)Cc1ccccc1	0
ZINC47030611	COCCN(Cc1ccccc1)S(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC47042249	C[C@@H]1CN(C[C@@H](O1)C)C(=O)NCc1ncc(o1)c1ccccc1	0
ZINC47045432	CCOc1ccc(cc1OC)[C@H](C)NC(=O)N1CCC[C@@H](C1)O	0
ZINC47045966	CCOCCCC(=O)NCc1cc(ccc1O)[N+](=O)[O-]	0
ZINC47074064	c1ccc(cc1)C#CCNC(=O)c1cc(cc(c1)Br)F	1
ZINC47108988	CCCc1c(cnn1Cc1ccccc1)C(=O)NCCCC(=O)N	0
ZINC47129333	C[C@@H]1COCCN1C(=O)N[C@@H](c1ccc(cc1)F)C1CCCC1	0
ZINC47133765	CCOC(=O)c1c(c2c(s1)ncn(c2=O)[C@H](C)c1ccccc1)C	0
ZINC47136977	CN1CCN(CC1)c1cnn(c(=O)c1Cl)Cc1ccc(cc1)Cl	0
ZINC47154974	Cc1ccccc1/C=c\1/c(=O)n2c(s1)nc(n2)Cc1ccccc1	1
ZINC47156025	c1ccc(cc1)c1nc(=S)c2c(n1CCC(=O)[O-])CCCC2	0
ZINC47194722	CN(CC(=O)Nc1cccc(c1)C#C)C(=O)/C=C/c1ccccc1	1
ZINC47200428	CCn1cnnc1CNC(=O)c1ccccc1SCc1cscn1	0
ZINC47203862	c1ccc(cc1)[S@](=O)CCSc1nnc(s1)N	1
ZINC47211749	C#CCNC(=O)c1ccccc1NS(=O)(=O)c1ccccc1	1
ZINC47211749	C#CCNC(=O)c1ccccc1[N-]S(=O)(=O)c1ccccc1	1
ZINC47211774	C#CCNC(=O)c1ccccc1NS(=O)(=O)/C=C/c1ccccc1	1
ZINC47221629	c1ccc(cc1)c1nnc(o1)S[C@H]1CCCc2c1cccc2	1
ZINC47236145	COc1ccc(c(c1)/C=C/C(=O)N(CC(=O)N)C1CCCC1)OC	0
ZINC47255691	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)C)O/N=C(\Cc1ccccc1)/N	0
ZINC47266680	c1ccc(cc1)S(=O)(=O)NCc1cccc(c1)CN1CCOCC1	0
ZINC47296968	Cc1cccc(n1)NC(=O)c1ccccc1OCC[NH+](C)C	0
ZINC47298579	c1ccc(cc1)N1CC[C@H](C1)CNC(=O)CSc1nccs1	0
ZINC47321122	CC[C@@H](C)NC(=O)CCNC(=O)Nc1cccc(c1)Br	0
ZINC47336489	CCN(CCc1ccccc1)C(=O)Nc1cc(ccc1OC)C	0
ZINC47337425	c1ccc(cc1)NC(=O)CNC(=O)Nc1cccc2c1CCCC2	0
ZINC47376779	C#Cc1cccc(c1)NC(=O)CNC(=O)Nc1cc(ccc1F)Cl	1
ZINC47399728	Cc1ccc(c(c1)C)CNC(=O)Nc1cccc(c1)C#C	1
ZINC47399888	C#Cc1cccc(c1)NC(=O)N1CCC[C@@H]1C1CCCCC1	1
ZINC47399894	CN(CC1CC1)C(=O)Nc1cccc(c1)C#C	1
ZINC47400019	COc1ccccc1CN(CCO)C(=O)Nc1cccc(c1)C#C	1
ZINC47402683	Cc1c2cc(cnc2[nH]n1)C(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC47405937	C#CCN(Cc1nnnn1c1ccccc1)[C@H]1CCc2c1cccc2	1
ZINC47405999	C#CCN(Cc1nnc(o1)c1ccccc1)[C@H]1CCc2c1cccc2	1
ZINC47406718	Cc1cccc2n1cc([nH+]2)CN1CCO[C@@H](C1)C	0
ZINC47491412	Cc1ccc(s1)C(=O)N[C@H](C)c1cnn(c1C)C	0
ZINC47537270	CN1CCN([C@H](C1)c1ccccc1)C(=O)c1cn2cccnc2n1	0
ZINC47544554	CC(C)(C)OC(=O)NC1CCN(CC1)C(=O)NCc1ccccc1	0
ZINC47577245	CC[C@@H](C)NC(=O)NCC#Cc1ccccc1	1
ZINC47577597	CC[C@@H](C)NC(=O)NCCCn1cccn1	0
ZINC47580054	c1ccc(cc1)C#CCNC(=O)NC[C@@H]1CCCO1	0
ZINC47580055	c1ccc(cc1)C#CCNC(=O)NC[C@H]1CCCO1	0
ZINC47580057	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)NC[C@H]1CCCO1	0
ZINC47580094	C[C@@H](CNC(=O)NC[C@@H]1CCCO1)N1CCN(CC1)c1ccccc1	0
ZINC47593242	C[C@H](C(=O)NCC#C)[N@@H+](C)CC(=O)Nc1ccccc1	1
ZINC47594061	c1ccc(cc1)OCc1ccc(cc1)CNC(=O)NC[C@H]1CCCO1	0
ZINC47594787	c1ccc(cc1)C#CCNC(=O)N[C@H]1CCS(=O)(=O)C1	1
ZINC47599062	c1cc(cc(c1)NC(=O)c1ccco1)CNC(=O)NCCCO	0
ZINC47618103	c1ccc(cc1)C#CCNC(=O)NCCN1CCOCC1	0
ZINC47618103	c1ccc(cc1)C#CCNC(=O)NCC[NH+]1CCOCC1	0
ZINC47622666	C[C@@H](c1cccs1)NC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC47634237	C[C@H](c1ccccc1)OCCCNC(=O)NCCc1ccccn1	0
ZINC47641871	c1ccc(cc1)NC(=O)N1CCC[C@@H](C1)C(=O)N1CCC[C@@H]1C(=O)N	0
ZINC47663808	C[C@@H](C(=O)N)NC(=O)c1ccc(s1)C(=O)OC	0
ZINC47671848	CCN(CC)[C@H](CNS(=O)(=O)c1cccnc1)c1ccsc1	0
ZINC47683330	CC(C)[NH+](CCNC(=O)NCC(C)(C)N1CCOCC1)C(C)C	0
ZINC47698986	CN(Cc1ccc(cc1)C(F)(F)F)C[C@@H]1CCOC1	0
ZINC47712975	CC[C@H]1CCCN(C1)C(=O)Nc1cccc(c1)NC(=O)OC	0
ZINC47755511	C#CCOC(=O)COc1cccc(c1)NC(=O)C1CC1	0
ZINC47816687	Cc1ccc(cn1)CC(=O)NCCCOCC1CC1	0
ZINC47823475	C[C@@H](Cc1cccc(c1)Cl)NC(=O)NCCNC(=O)C	0
ZINC47824476	CC(C)(c1ccccc1)C(=O)Nc1ccccc1SC	0
ZINC47828766	C[C@@H](C(=O)NC[C@H]1CCCO1)Sc1ccc(cc1F)F	0
ZINC47829043	C#CCOc1ccc(cc1C[NH2+][C@H]1CCS(=O)(=O)C1)Br	1
ZINC47830098	CN(C)S(=O)(=O)c1ccc(cc1)CNC(=O)Nc1cccc(c1)C#C	1
ZINC47832647	C#CCOC(=O)/C=C\c1ccc(s1)c1ccccc1	0
ZINC47832650	C#CCOC(=O)/C=C/c1ccc(s1)c1ccccc1	0
ZINC47845134	c1ccc(cc1)C[N@@H+]1C[C@H]2C[C@@H](C1)[C@]2(c1ccc(cc1)F)[O-]	1
ZINC47849053	Cc1ccc(cc1NC(=O)c1ccccc1)C(=O)OCC#C	0
ZINC47871267	C=CCNC(=O)CCOc1ccccc1F	0
ZINC47895814	c1ccc(cc1)C#CCOC(=O)Cn1c(=O)c2ccccc2cn1	0
ZINC47895835	c1ccc(cc1)C#CCOC(=O)COc1cccc(c1)[N+](=O)[O-]	0
ZINC47895855	Cc1c(nc(o1)c1cccs1)CC(=O)OCC#Cc1ccccc1	0
ZINC47895856	c1ccc(cc1)C#CCOC(=O)[C@@H]1CCCN(C1)C(=O)c1cccs1	0
ZINC47895857	c1ccc(cc1)C#CCOC(=O)[C@H]1CCCN(C1)C(=O)c1cccs1	0
ZINC47895873	CCn1c2ccccc2n(c1=O)CC(=O)OCC#Cc1ccccc1	0
ZINC47895904	Cc1cccc2c1ncn(c2=O)CC(=O)OCC#Cc1ccccc1	0
ZINC47895926	c1ccc(cc1)C#CCOC(=O)c1csc(n1)c1cccs1	0
ZINC47895941	c1ccc(cc1)C#CCOC(=O)c1csc(n1)c1ccccc1	0
ZINC47895949	CC(=O)NCc1ccc(cc1)C(=O)OCC#Cc1ccccc1	0
ZINC47895953	CC(C)[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1cccs1	0
ZINC47895957	CS(=O)(=O)N1CCc2c1ccc(c2)C(=O)OCC#Cc1ccccc1	0
ZINC47895979	c1ccc(cc1)C#CCOC(=O)CCCNC(=O)c1ccccc1	0
ZINC47895989	c1ccc(cc1)C#CCOC(=O)CCCNC(=O)c1ccsc1	0
ZINC47896003	CN(CC(=O)OCC#Cc1ccccc1)S(=O)(=O)c1ccc(s1)Cl	0
ZINC47896035	CS(=O)(=O)c1ccc(cc1)C(=O)OCC#Cc1ccccc1	0
ZINC47896036	CS(=O)(=O)Cc1ccc(cc1)C(=O)OCC#Cc1ccccc1	0
ZINC47896039	C[C@@]12CCC(=O)N1[C@@H](CS2)C(=O)OCC#Cc1ccccc1	0
ZINC47896041	C[C@@]12CCC(=O)N1[C@H](CS2)C(=O)OCC#Cc1ccccc1	0
ZINC47896042	C[C@]12CCC(=O)N1[C@H](CS2)C(=O)OCC#Cc1ccccc1	0
ZINC47896047	c1ccc(cc1)C#CCOC(=O)CCNC(=O)c1ccco1	0
ZINC47896049	c1ccc(cc1)C#CCOC(=O)Cc1csc(n1)c1ccccc1	0
ZINC47896051	Cc1ccc(cc1[N+](=O)[O-])C(=O)OCC#Cc1ccccc1	0
ZINC47896055	c1ccc(cc1)C#CCOC(=O)COc1ccc2ccc(=O)oc2c1	0
ZINC47896064	c1ccc(cc1)C#CCOC(=O)c1cccc(c1)C#N	0
ZINC47896074	c1ccc(cc1)CN1C[C@@H](CC1=O)C(=O)OCC#Cc1ccccc1	0
ZINC47896113	c1ccc(cc1)C#CCOC(=O)CN1C(=O)[C@H]2CCCC[C@@H]2C1=O	0
ZINC47896114	c1ccc(cc1)C#CCOC(=O)Cc1c[nH]c2c1cccc2	0
ZINC47896117	c1ccc(cc1)C#CCOC(=O)c1ccc(cc1)C#N	0
ZINC47896123	c1ccc(cc1)C#CCOC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC47896127	c1ccc(cc1)C#CCOC(=O)/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC47896137	COc1cc(c(cc1OC)OC)C(=O)OCC#Cc1ccccc1	0
ZINC47905272	C#Cc1cccc(c1)NC(=O)C(=O)Nc1ccccc1	1
ZINC47926923	Cc1c(c(on1)C)C[NH+]1CCN(CC1)C(=O)CN1CSCC1=O	0
ZINC47934659	CCC(=O)N(C)CC(=O)Nc1cccc(c1)C#C	1
ZINC47946146	C#CCNC(=O)NCCN1CCN(CC1)Cc1ccccc1	1
ZINC47946146	C#CCNC(=O)NCC[NH+]1CCN(CC1)Cc1ccccc1	1
ZINC47949118	COc1ccc(cc1C(=O)[O-])S(=O)(=O)[N-]c1cccc(c1)C#C	1
ZINC47958531	CCOC(=O)N1CCC(CC1)NC(=O)NCc1cccc(c1)C#N	0
ZINC47969031	CCOC(=O)N[C@H](CC(C)C)CNC(=O)NCc1ccccc1	0
ZINC47973162	CCC(=O)Nc1ccc(cc1C)NC(=O)NCCC(C)C	0
ZINC47992192	C#Cc1cccc(c1)NS(=O)(=O)CCc1ccccc1	1
ZINC48017841	CCCCOC(=O)c1ccc(cc1)NC(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC48020047	C#CCNC(=O)NCc1cccc(c1)COCc1ccccc1	0
ZINC48020060	C[C@@H]1CCCC[N@H+]1Cc1ccccc1CNC(=O)NCC#C	1
ZINC48020118	C#CCNC(=O)NCCC[NH+]1CCN(CC1)Cc1ccccc1	1
ZINC48041358	CN(C)C(=O)CNC(=O)NCC#Cc1ccccc1	1
ZINC48052849	C[N@@H+](CCOC)Cc1ccc(o1)Br	0
ZINC48068518	CO[C@@H](c1ccccc1)C(=O)NCC#C	0
ZINC48068996	CO[C@H](c1ccccc1)C(=O)Nc1cccc(c1)C#C	0
ZINC48072943	Cc1ccccc1[C@@H]1CCCN1C(=O)Nc1cccc(c1)C#C	1
ZINC48090305	c1ccc2cc(ccc2c1)CC(=O)NCCN1CCOCC1	0
ZINC48090822	C[C@H](CO)NC(=O)[C@@H](c1ccccc1)OC	0
ZINC48091283	C[C@@H](c1ccc(cc1)OC(F)F)NC(=O)Nc1ccc([nH+]c1)N(C)C	0
ZINC48131150	c1ccc(cc1)C#CCNC(=O)[C@@H]1COCCO1	0
ZINC48139147	C[C@@H](C(=O)N(C)Cc1ccc(c(c1)F)F)OCc1ccccc1	0
ZINC48170751	Cc1c(scn1)c1ccn(n1)CC(=O)Nc1ccnn1C	0
ZINC48190084	C[C@H](C(=O)NNC(=O)c1ccccc1)NC(=O)c1ccc(s1)Br	0
ZINC48215034	CN(Cc1cccs1)C(=O)CNc1ccc(cc1)C#N	0
ZINC48232364	CC(C)CS(=O)(=O)CC(=O)NCc1cnn(c1)Cc1ccccc1	0
ZINC48258651	CCCCOCCCNC(=O)Nc1cc(ccc1C)NC(=O)CC	0
ZINC48273972	Cc1ccc(cc1)N[C@@H](C)C(=O)N[C@H](C)CCc1ccccc1	0
ZINC48274181	CC(C)N(C[C@H]1CCC[N@H+](C1)CC(=O)NCC#C)C(=O)OC(C)(C)C	0
ZINC48278433	c1ccc(cc1)CO[C@@H]1CC[N@H+](CC1)C[C@H](Cn1cccn1)O	0
ZINC48278924	Cc1ccc(cc1)CNC(=O)Nc1ccc(nc1)N1CCNC(=O)C1	0
ZINC48286917	CCN(C[C@@H]1CCOC1)C(=O)NC[C@H]1CCS(=O)(=O)C1	0
ZINC48290056	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCNC(=O)COCCOc1ccccc1	0
ZINC48290969	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)N1CCCc2c1ccc(c2)OC	0
ZINC48297365	CC(C)(CNC(=O)CCSCc1ccccn1)N1CCOCC1	0
ZINC48312437	Cc1cc(cc(c1)NC(=O)CN(CC#C)S(=O)(=O)c1ccccc1)C	1
ZINC48316158	COC(=O)NCC(=O)Nc1ncc(s1)Cc1cccc(c1)Cl	0
ZINC48324640	COC(=O)[C@@H]1CCN(CC1)C(=O)C[N@H+]1CCC[C@@H]1Cc1ccccc1	0
ZINC48326238	Cc1ccccc1c1nc(on1)CN1CCN(CC1)C(=O)NCC#C	1
ZINC48333338	C#Cc1cccc(c1)NC(=O)CCOCc1ccccc1	0
ZINC48342216	Cc1ccc(s1)[C@@H](C)[N@@H+](C)Cc1nc(no1)c1ccsc1	0
ZINC48345015	CC(C)[C@H](c1ccc(cc1)Cl)NS(=O)(=O)C	0
ZINC48346004	c1ccc(cc1)COC1CCN(CC1)c1ccc2nncn2n1	0
ZINC48360745	CCN(Cc1cccc(c1)Cl)C(=O)Nc1ccc(c(c1)NC(=O)C)C	0
ZINC48367402	c1ccc(cc1)c1ccsc1C(=O)NC1CCC2(CC1)OCCO2	0
ZINC48368166	Cc1cc(nc([nH+]1)C(C)C)N1CCN(CC1)CC#C	1
ZINC48369335	CC(C)N1C(=O)c2ccc(cc2S1(=O)=O)C(=O)NCc1ccco1	0
ZINC48374332	C[C@@H](c1nnc2n1cccc2)NC(=O)c1c(ccs1)c1ccccc1	0
ZINC48375046	Cc1cc(nc([nH+]1)C(C)C)NCc1ccc(cc1)S(=O)(=O)C	0
ZINC48375504	C[C@@H](C(=O)N1CCCc2c1cccc2)NC(=O)N	0
ZINC48384868	C#CCNC(=O)CCCNC(=O)OCc1ccccc1	0
ZINC48398962	CO[C@@H]1CC[N@H+](CC1)Cn1c(=S)[nH]c(n1)c1cccs1	0
ZINC48402715	Cc1nnc(o1)S[C@H](C)C(=O)c1ccccc1	0
ZINC48406935	CCc1ccc(o1)/C(=N/S(=O)(=O)c1ccccc1)/[O-]	1
ZINC48415743	C[C@H](c1ccc(cc1OC)OC)NC(=O)NCC#Cc1ccccc1	1
ZINC48415830	C[C@@H]1C[C@@H]1CNC(=O)NCC#Cc1ccccc1	1
ZINC48415892	COCCCCNC(=O)NCC#Cc1ccccc1	0
ZINC48419052	CN(Cc1cccc(c1)OC)C(=O)C[NH+]1CCCC1	0
ZINC48422574	Cc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/[C@@H](C)OCc1ccccc1	0
ZINC48442026	Cc1cc(cc(c1)N(C)S(=O)(=O)c1cccc(c1)Br)C	0
ZINC48449346	CC[C@H](c1ccc(cc1)Br)NC(=O)NCC#C	1
ZINC48449909	COCCN(Cc1ccccc1)C(=O)Nc1ccc(c(c1)F)OC	0
ZINC48475332	Cc1ccc(c(c1)C)S(=O)(=O)/N=C(\[O-])/[C@@H](C)Sc1ccccc1	1
ZINC48480318	Cc1c(oc(c1/C(=N/S(=O)(=O)C)/[O-])C)C	0
ZINC48486765	C[C@@H](/C(=N/S(=O)(=O)C)/[O-])Oc1ccc(cc1)c1ccccc1	1
ZINC48489665	CCCCCNC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC48496917	Cc1cc(ccc1NC(=O)C(=O)N[C@H](C)C(C)C)I	0
ZINC48530029	c1ccc(cc1)/C=C\S(=O)(=O)/N=C(\[O-])/C(=C/c1ccco1)/C#N	1
ZINC48532223	c1ccc(c(c1)/C(=N/S(=O)(=O)c1cccnc1)/[O-])SC[C@@H]1CCCO1	0
ZINC48561108	CCOc1cccc(c1)CNc1cn[nH]c(=O)c1Cl	0
ZINC48561134	Cc1cc(n(n1)C[C@@H](C)CNc1cc(nc(n1)N)Cl)C	0
ZINC48572155	C=CCOc1ccc(cc1)/C=N/NC(=O)C(=O)Nc1ccccc1	0
ZINC48577512	C[C@H](c1ccccc1)NC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC48585932	C#Cc1cccc(c1)NC(=O)C(=O)NCCc1ccccc1	1
ZINC48588025	c1ccc(cc1)C(=O)NCCC/C(=N/S(=O)(=O)c1ccccc1F)/[O-]	0
ZINC48615104	c1cc2c(cc1S(=O)(=O)/N=C(\[O-])/c1ccoc1)CCCC2	0
ZINC48615318	CCOC(=O)[C@@H]1CCC[N@@H+](C1)Cc1ncc(o1)c1ccccc1	0
ZINC48647759	C#Cc1cccc(c1)NC(=O)C(=O)N[C@H]1CCCc2c1cccc2	1
ZINC48656913	C[C@H](C(=O)NNC(=S)NCc1ccccc1)OC	0
ZINC48665851	Cc1c(c(on1)C)C(=O)N(Cc1cnn(c1)C)C(C)C	0
ZINC48672345	C[C@@H](CNS(=O)(=O)Cc1ccccc1)C[NH+]1CCCC1	1
ZINC48674339	CCc1ccc(s1)CN[C@H](c1ccccc1)C(=O)N	0
ZINC48680957	COCCOc1cccc(c1)CNCCc1c[nH]c2c1cccc2	0
ZINC48683487	C[C@@H](c1ccc(cc1)n1cncn1)NCc1cc(ccc1F)F	0
ZINC48701831	C#Cc1cccc(c1)NC(=O)C(=O)NCc1ccccc1F	1
ZINC48706905	CNC(=O)CO/N=C(/Cc1ccccc1)\N	0
ZINC48714172	c1ccc(cc1)CS(=O)(=O)Cc1cc(=O)n2ccccc2n1	1
ZINC48727310	C[C@H]1CN(CCO1)C(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC48739176	CN(C)c1c(cccc1Cl)NC(=O)NC[C@@H]1COc2ccccc2O1	0
ZINC48765498	CSc1ncc(n1c1ccccc1)C(=O)OCCC#C	0
ZINC48765584	Cc1ccccc1C(=O)NCCC(=O)OCCC#C	0
ZINC48773848	c1ccc(cc1)C#CCNC(=O)CCn1cccn1	1
ZINC48775006	c1ccc(cc1)C#CCNC(=O)[C@H]1CCCN(C1)C(=O)C1CC1	1
ZINC48775210	C[C@H](c1ccccc1Cl)NC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC48776733	COc1ccc(c(c1)OC)C[NH2+]Cc1ccccc1OCC#C	1
ZINC48845344	C#CCNC(=O)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC48890261	CCc1ccsc1C(=O)NCC#Cc1ccccc1	1
ZINC48893788	Cc1cn2c(n1)sc(n2)N[C@@H](C)Cc1ccccc1F	0
ZINC48895613	COCCN(CCOC)c1ccc(cc1C#N)C(F)(F)F	0
ZINC48907558	CCN(CC)S(=O)(=O)[N-]CC[N@@H+]1CCc2c(ccs2)C1	0
ZINC48912136	COC(=O)NCC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC48912516	COC(=O)NCC(=O)Nc1cccc2c1ccnc2	0
ZINC48912652	Cc1c(c([nH]n1)C(=O)Nc1cc(nn1C)C(C)(C)C)Br	0
ZINC48920240	CCC(=O)NCc1ccc(cc1)N1CCOCC1	0
ZINC48922272	C#CC[N@H+]1CC[C@@H](CC1)NC(=O)Nc1ccccc1	1
ZINC48924203	c1ccc(cc1)C#CCNC(=O)CCN1CCOC1=O	0
ZINC48941981	C[C@H](C(=O)N(Cc1cnn(c1)C)C(C)C)NC(=O)N	0
ZINC48955622	CCCS(=O)(=O)NC[C@@H](Cc1ccccc1)[NH+](C)C	1
ZINC48959591	Cc1ccc(s1)[C@H](C)NS(=O)(=O)/C=C/c1ccccc1	1
ZINC48963097	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NOCc1ccccc1	1
ZINC48963128	C[C@@]1(CCS(=O)(=O)C1)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC48977182	Cc1ccsc1CNC(=O)NCc1ccsc1	0
ZINC48977301	CCC(=O)NCc1ccc(cc1)C(=O)NC1CC1	0
ZINC48979671	CCN([C@@H](C)c1cc2ccccc2o1)C(=O)NCC#C	1
ZINC48980382	COC(=O)CNC(=O)NCC#Cc1ccccc1	0
ZINC48981043	COCCNC(=O)CCNC(=O)NCc1ccsc1	0
ZINC48983177	CC[C@@H](C)Oc1ccc(cc1)N[C@@H](C)C(=O)NCC#C	1
ZINC48999594	c1ccn2cc([nH+]c2c1)CCNc1ccc(s1)[N+](=O)[O-]	0
ZINC49000894	C[C@@H](CN(C)CC(=O)NCC#Cc1ccccc1)C#N	1
ZINC49000894	C[C@@H](C[N@H+](C)CC(=O)NCC#Cc1ccccc1)C#N	1
ZINC49000895	C[C@H](CN(C)CC(=O)NCC#Cc1ccccc1)C#N	1
ZINC49000895	C[C@H](C[N@@H+](C)CC(=O)NCC#Cc1ccccc1)C#N	1
ZINC49001894	C=CCNc1nnc(s1)SCC1(CCCCC1)O	0
ZINC49004045	CC[C@@H](/C(=N/S(=O)(=O)c1c(noc1C)C)/[O-])OCC	0
ZINC49005512	C#CCOC(=O)CNC(=O)NCc1ccccc1	0
ZINC49005520	C#CCOC(=O)Cn1c(=O)c2ccccc2nn1	0
ZINC49005524	COCCNc1ccc(cc1[N+](=O)[O-])C(=O)OCC#C	0
ZINC49005534	C#CCOC(=O)/C=C\c1cn(nn1)Cc1ccccc1	0
ZINC49005536	C#CCOC(=O)/C=C/c1cn(nn1)Cc1ccccc1	0
ZINC49005540	C#CCOC(=O)/C=C/c1cnn(c1)c1ccccc1	0
ZINC49005542	Cc1cccc(c1)c1n[nH]c(=S)n1CC(=O)OCC#C	0
ZINC49005544	Cn1c([O-])c2ccc(cc2nc1=S)C(=O)OCC#C	0
ZINC49005558	C#CCOC(=O)c1cccc(c1)NC(=O)c1cccs1	0
ZINC49005600	C[C@H](C(=O)OCC#C)Oc1ccc(cc1)C#N	0
ZINC49005604	C#CCOC(=O)/C=C\c1ccc(cc1)C#N	0
ZINC49005613	CN1C(=O)c2ccc(cc2C1=O)C(=O)OCC#C	0
ZINC49005629	C#CCOC(=O)c1cc2cc(ccc2s1)[N+](=O)[O-]	0
ZINC49005641	C#CCOC(=O)/C=C/c1cccc(c1)c1ccccc1	0
ZINC49005647	C#CCOC(=O)/C=C/c1ccc(s1)c1ccccc1F	0
ZINC49005657	C#CCOC(=O)CN1c2cc(ccc2OCC1=O)Cl	0
ZINC49005670	C#CCOC(=O)c1c(ccs1)S(=O)(=O)N1CCOCC1	0
ZINC49005678	CC(C)NC(=O)Nc1ccccc1C(=O)OCC#C	0
ZINC49005682	CCOc1cc(c(cc1OC)[N+](=O)[O-])C(=O)OCC#C	0
ZINC49005694	Cn1cnc2c1c(=O)n(c(=O)n2C)CC(=O)OCC#C	0
ZINC49005700	Cc1c2c(nc(nc2sc1C(=O)OCC#C)C)C	0
ZINC49005708	C#CCOC(=O)/C=C\c1ccc(s1)c1ccc(cc1)F	0
ZINC49005710	C#CCOC(=O)/C=C/c1ccc(s1)c1ccc(cc1)F	0
ZINC49005714	C#CCOC(=O)C[C@@H]1C(=O)Nc2cc(ccc2S1)Cl	0
ZINC49005716	C#CCOC(=O)C[C@H]1C(=O)Nc2cc(ccc2S1)Cl	0
ZINC49005728	Cn1c2c(cn1)c(=O)n(cn2)CC(=O)OCC#C	0
ZINC49005730	C#CCOC(=O)/C=C\c1ccc(cc1)N1CCCC1=O	0
ZINC49005917	Cc1c(c(n(n1)C)Cl)C(=O)OCc1cnn(c1)C	0
ZINC49014714	Cn1ccc(cc1=O)C(=O)OCC#Cc1ccccc1	0
ZINC49014718	Cc1c(c(n(n1)C)Cl)C(=O)OCC#Cc1ccccc1	0
ZINC49014722	CC(C)[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)C	0
ZINC49014734	c1ccc(cc1)C#CCOC(=O)/C=C/c1ccc(o1)I	0
ZINC49014738	c1ccc(cc1)C#CCOC(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC49014742	CCCc1cc([nH]n1)C(=O)OCC#Cc1ccccc1	0
ZINC49014967	COc1cc(cc(c1OC)Cl)C(=O)OCc1nccs1	0
ZINC49015777	C#Cc1c(ncn1[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)C#N	0
ZINC49017440	CO[C@H]1CCCC[C@H]1OC(=O)c1cn2cccnc2n1	0
ZINC49021908	CC[C@@H](C)Oc1ccc(cc1)NC(=O)C(=O)NC(C)C	0
ZINC49025921	Cc1cccc(c1)N1C[C@H](CC1=O)c1nc(on1)c1ccc[nH]c1=O	0
ZINC49028843	C#CCOCC1CCN(CC1)C(=O)CSCc1ccccc1	0
ZINC49028846	C#CCOCC1CCN(CC1)C(=O)CCCc1ccccc1	0
ZINC49028893	C#CCOCC1CCN(CC1)C(=O)Nc1ccccc1	0
ZINC49028902	C#CCOCC1CCN(CC1)C(=O)NCc1ccccc1	0
ZINC49028965	C#CCOCC1CCN(CC1)S(=O)(=O)c1ccccc1	0
ZINC49029283	Cc1c(sc(n1)C)c1nnc(o1)NC(=O)c1ccc2c(c1)nsn2	0
ZINC49031676	CC[C@H](c1ccccc1)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC49031682	CC[C@H](c1ccccc1)C(=O)N1CCC[C@H](C1)COCC#C	0
ZINC49031702	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cccnc1	0
ZINC49031731	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cc(on1)C1CC1	0
ZINC49031844	COc1ccc(cc1S(=O)(=O)N1CCC[C@H](C1)COCC#C)F	0
ZINC49031859	Cc1cc(c(cc1Cl)Cl)S(=O)(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC49037840	C[C@H](C(=O)NCC#Cc1ccccc1)NS(=O)(=O)C	1
ZINC49049368	C#CCNC(=O)NCCS(=O)(=O)c1ccccc1	1
ZINC49068777	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)CC(=O)NCC#C	0
ZINC49085443	C#CCNC(=O)c1ccc(cc1)CN1C(=O)CNC1=O	1
ZINC49136722	c1cc(oc1)C(=O)C[N@@H+]1CCC[C@@H](C1)O	0
ZINC49140074	CCOC(=O)c1cccc(c1)NC(=O)[C@H](C)OC	0
ZINC49155401	c1cc(ncc1F)c1nc(on1)[C@@H]1CCC[N@H+]1Cc1ccncc1	0
ZINC49169059	CC(C)CC[N@@H+]1CC[C@@H](C1)c1[nH]c2ccccc2n1	0
ZINC49240242	Cc1ccc(c(c1)C)S(=O)(=O)NC[C@@H]1CCCCO1	0
ZINC49241872	c1ccc(cc1)C#CCNC(=O)N1C[C@@H]2CC[C@H]1C2	1
ZINC49262937	C#Cc1cccc(c1)NC(=O)NC[C@@H]1CCCCO1	0
ZINC49265270	C[C@H](c1ccco1)NC(=O)NCCCOC	0
ZINC49274778	CC(C)OC(=O)/C(=C\c1ccc(cc1)OCC#C)/C#N	0
ZINC49275237	c1cc(oc1)/C=C/C(=O)NC[C@@H]1CCC=CC1	0
ZINC49282534	c1ccc(cc1)S(=O)(=O)NC[C@H]1CCC=CC1	1
ZINC49298859	C=C(CNC(=O)c1ccc(cc1)S(=O)(=O)NCC#C)Br	1
ZINC49302366	COc1cc(ccc1[N+](=O)[O-])OCC(=O)OCCC#C	0
ZINC49302540	C[C@@H](C(=O)NCC#C)SC[C@@H](c1ccccc1)O	1
ZINC49302544	C[C@@H](C(=O)NCC#C)SC[C@H](c1ccccc1)O	1
ZINC49302582	C#CCNC(=O)CSC[C@H](c1ccccc1)O	1
ZINC49315116	COC(=O)NCC(=O)NCc1ccc(cc1Cl)Br	0
ZINC49315339	CCc1nc(cs1)CC(=O)NCC#Cc1ccccc1	1
ZINC49315342	CC[C@@H](C)C(=O)NCC(=O)NCC#Cc1ccccc1	1
ZINC49315347	c1ccc(cc1)C#CCNC(=O)c1cnns1	1
ZINC49315353	c1ccc(cc1)C#CCNC(=O)c1ccc(c(c1)Br)I	1
ZINC49315356	CC(=O)N1CCC[C@H]1C(=O)NCC#Cc1ccccc1	1
ZINC49315360	Cc1c(c(on1)C)CC(=O)NCC#Cc1ccccc1	1
ZINC49315361	c1ccc(cc1)C#CCNC(=O)c1cc(ccc1I)Br	1
ZINC49319142	Cc1ccc(cc1)CN(CC#C)C(=O)c1cc(c[nH]1)Cl	1
ZINC49320264	C#CCN(CN1CCOC1=S)[C@H]1CCc2c1cccc2	0
ZINC49321486	Cc1cc(nc(n1)N)N[C@H](C)COc1ccccc1	1
ZINC49322017	Cc1ccc(cc1)CN(CC#C)c1cc([nH+]c(n1)N)C	1
ZINC49322546	c1ccc(cc1)CC/C(=N/OCc1ccccc1F)/N	1
ZINC49328407	C[C@@H](c1cccc(c1)OC(C)C)NC(=O)NOCc1ccccc1	0
ZINC49332143	C[N@H+](CCCOC)CC(=O)Nc1ccc(c(c1)Cl)C#N	0
ZINC49332938	c1ccc(cc1)OC(=O)N1CC[NH+](CC1)CC(=O)N	0
ZINC49334732	C#CCN([C@@H]1CCS(=O)(=O)C1)S(=O)(=O)c1cccnc1	1
ZINC49334757	C#CCN([C@@H]1CCS(=O)(=O)C1)S(=O)(=O)c1ccccc1	1
ZINC49334880	c1ccc(cc1)C#CCNS(=O)(=O)c1cccnc1	1
ZINC49334882	CCc1ccc(s1)S(=O)(=O)NCC#Cc1ccccc1	1
ZINC49334885	Cn1cc(cn1)S(=O)(=O)NCC#Cc1ccccc1	1
ZINC49335812	CN(C)S(=O)(=O)NCC(=O)Nc1cccc(c1)C#C	1
ZINC49336247	CS(=O)(=O)N[C@H](c1ccccc1)c1ccc(cc1)Br	1
ZINC49338746	c1ccc(cc1)C#CCNC(=O)NCc1cccnc1	1
ZINC49338835	c1ccc(cc1)C#CCNC(=O)NCc1ccco1	1
ZINC49339029	CC[C@H](CNC(=O)NCC#C)c1ccccc1	1
ZINC49339078	Cc1ccccc1OCCNC(=O)NCC#C	1
ZINC49339177	C[C@@H]1CN(CCO1)C(=O)N[C@H](C)c1ccccc1Br	0
ZINC49340004	c1ccc(cc1)C#CCNC(=O)NC[C@@H]1COCCO1	0
ZINC49340032	C[C@H]1CN(CCO1)C(=O)N[C@H](C)Cc1ccccc1F	0
ZINC49340333	C[C@@H](CNC(=O)NCC#Cc1ccccc1)COC	0
ZINC49340335	CN(CCOC)C(=O)NCC#Cc1ccccc1	0
ZINC49340336	CCOC(=O)CNC(=O)NCC#Cc1ccccc1	0
ZINC49340337	CC(C)[C@@H]1CCCN1C(=O)NCC#Cc1ccccc1	1
ZINC49340339	CN(Cc1cscn1)C(=O)NCC#Cc1ccccc1	1
ZINC49340340	CCC1CCN(CC1)C(=O)NCC#Cc1ccccc1	1
ZINC49340341	CN(Cc1ccoc1)C(=O)NCC#Cc1ccccc1	1
ZINC49346070	CC[C@@H](CNC(=O)[C@@H](C)NS(=O)(=O)C)c1ccccc1	0
ZINC49346769	C[C@H](C(=O)NCC#Cc1ccccc1)Sc1nncs1	1
ZINC49346776	CCCC(=O)NCC(=O)NCC#Cc1ccccc1	1
ZINC49346783	c1ccc(cc1)C#CCNC(=O)c1cccnc1[S-]	1
ZINC49346783	c1ccc(cc1)C#CCNC(=O)c1ccc[nH]c1=S	1
ZINC49346792	Cc1ccc(c(c1)C(=O)NCC#Cc1ccccc1)O	1
ZINC49346804	CC(=O)c1ccc(s1)C(=O)NCC#Cc1ccccc1	1
ZINC49346817	CCc1ccc(s1)C(=O)NCC#Cc1ccccc1	1
ZINC49346824	c1ccc(cc1)C#CCNC(=O)CCCCNC(=O)N	1
ZINC49347083	c1cc(=O)[nH]c2c1[C@@H](CCC2)NC(=O)c1cc[nH]n1	0
ZINC49370079	c1ccc(cc1)C#CCNC(=O)NC1CCCCC1	1
ZINC49370083	c1ccc(cc1)C#CCNC(=O)NCc1cccs1	1
ZINC49370302	CNC(=O)N[C@@H](c1ccccc1)C(=O)N1CCOCC1	0
ZINC49375790	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CC[C@H](CC1)C(=O)N	1
ZINC49376715	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccc(cc1Cl)I	1
ZINC49376723	C#CCN1CCC(CC1)C(=O)NNC(=O)[C@@H]1CCCO1	0
ZINC49376724	C#CCN1CCC(CC1)C(=O)NNC(=O)[C@H]1CCCO1	0
ZINC49376814	CC(C)(C)OC(=O)NC(C)(C)C(=O)N1CCSCC1	0
ZINC49376832	CCN(C[C@H](C)C#N)C(=O)[C@H](C)NC(=O)OC(C)(C)C	0
ZINC49376893	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1nncs1	1
ZINC49377146	Cc1c(oc(n1)CNC(=O)C1CCN(CC1)CC#C)C	1
ZINC49377409	Cc1csc(=O)n1CCC(=O)N(CCC#N)CCC#N	0
ZINC49378115	CCOCCCNC(=O)CN1CCN(C1=O)c1ccccc1	0
ZINC49378260	Cc1ccc(cc1)NC(=O)CN1CCN(C1=O)c1ccccc1	0
ZINC49389325	Cc1nc(cs1)CN(C)C(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC49389667	Cc1cn2c([nH+]1)sc(n2)N[C@H](C)COCC(F)(F)F	0
ZINC49393490	Cc1cc(c(o1)C)[C@@H](C)NS(=O)(=O)c1ccccc1	1
ZINC49393687	CC(C)CCOCCNS(=O)(=O)c1cc(cc(c1)Cl)Cl	0
ZINC49397025	Cc1nc(cs1)CN(C)C(=O)NC[C@@H]1CCCOC1	0
ZINC49398166	C#CCNC(=O)c1ccn(n1)c1ccc(cc1)[N+](=O)[O-]	1
ZINC49400517	CSc1ccc(cc1)CNC(=O)[C@@H]1C[C@H]1c1ccco1	0
ZINC49400937	c1ccc(cc1)C#CCNC(=O)[C@@H]1C[C@H]1c1ccco1	1
ZINC49400975	c1cc(oc1)[C@@H]1C[C@H]1C(=O)NCc1ccc(s1)Cl	0
ZINC49402637	c1ccc(c(c1)CCNC(=O)[C@H]1C[C@H]1[N+](=O)[O-])Cl	0
ZINC49405946	COc1ccc(cc1)C1(CCCC1)CNS(=O)(=O)c1ccccc1	1
ZINC49413648	C[C@@H]1CN(CCO1)C(=O)CS(=O)(=O)Cc1ccc(s1)Br	0
ZINC49416853	Cc1cccc(c1)S(=O)(=O)/N=C(\[O-])/[C@@H](C)OCCC=C	0
ZINC49417156	C[C@@H](C(=O)Oc1cccc(c1)C(=O)N)OCCC=C	0
ZINC49417586	CC(C)S(=O)(=O)/N=C(\[O-])/c1csc(n1)c1cc(cs1)Br	0
ZINC49418390	CSc1nnc(s1)Cn1cnc(n1)[N+](=O)[O-]	0
ZINC49428620	CC[C@@H](C(=O)N[C@H](C)C(=O)NCc1ccccc1)OC	0
ZINC49432097	COC(=O)c1cn(nn1)C[NH+]1CCN(CC1)CCC#C	0
ZINC49432301	C#CCCN1CCN(CC1)c1c(cccn1)[N+](=O)[O-]	1
ZINC49442239	CS(=O)(=O)NCCCN(CC#C)Cc1ccc(cc1)F	1
ZINC49443131	C#CCCN1CCN(CC1)S(=O)(=O)c1ccccc1	1
ZINC49443131	C#CCC[NH+]1CCN(CC1)S(=O)(=O)c1ccccc1	1
ZINC49443380	C#CCN(C1CCCCC1)S(=O)(=O)c1cccnc1	1
ZINC49443969	C#CCC[NH+]1CCN(CC1)C(=O)Nc1c[nH]nc1	1
ZINC49443999	C#CCCN1CCN(CC1)C(=O)Nc1cccnc1	1
ZINC49444491	C#CCN(C1CCCCC1)C(=O)Nc1ccccc1	1
ZINC49445142	C[C@H](c1ccncc1)N(C)C(=O)NCC#C	1
ZINC49445144	CCn1c2ccccc2nc1CN(C)C(=O)NCC#C	1
ZINC49446729	CC(C)NC(=O)CNC(=O)[C@H](c1ccccc1)[NH+](C)C	0
ZINC49450277	CN(CC(=O)NCc1cccc(c1)O)c1ccccc1	0
ZINC49451078	C#CCC[NH+]1CCN(CC1)C(=O)c1cccnc1[S-]	1
ZINC49451096	C#CCCN1CCN(CC1)C(=O)c1ccc[n+]([O-])c1	1
ZINC49451106	C#CCCN1CCN(CC1)C(=O)c1ccccc1I	1
ZINC49451110	C#CCCN1CCN(CC1)C(=O)c1ccc(cc1)C#N	1
ZINC49451690	CC(=O)NCCC(=O)N(CC#C)Cc1ccccc1Cl	1
ZINC49454316	c1cc2c(cc1Br)C(=O)NC1(O2)CCN(CC1)C(=O)[O-]	0
ZINC49455034	c1ccc(cc1)c1cnc([nH]1)N=C=O	1
ZINC49459661	CNC(=O)N(CC#C)Cc1ccc(cc1)F	1
ZINC49461577	Cc1nc(cn1CC(=O)OCc1nccs1)[N+](=O)[O-]	0
ZINC49462443	C[C@@H](c1ccc(cc1)F)S[C@H](C)C(=O)NCC#C	1
ZINC49462649	C[C@H](c1ccc(cc1)Cl)S[C@H](C)C(=O)NCC#C	1
ZINC49464344	c1ccc(cc1)C#CCNC(=O)CCc1ccccn1	1
ZINC49465322	C#CCN(Cc1ccco1)C(=O)c1ccc(c(c1)Br)I	1
ZINC49465390	Cn1cc(cn1)/C=C/C(=O)N(CC#C)Cc1ccco1	1
ZINC49468525	Cc1cccc2n1cc(n2)C(=O)NNC(=O)NC(C)C	0
ZINC49470487	C#CCN(Cc1ccco1)S(=O)(=O)c1cccc(c1)Cl	1
ZINC49470539	C#CCN(Cc1ccco1)S(=O)(=O)c1ccccc1	1
ZINC49471178	C#CCN(Cc1ccco1)C(=O)NC1CCCC1	1
ZINC49471555	CCC1CCN(CC1)C(=O)NCc1cc(sc1)Br	0
ZINC49471783	C#CCNC(=O)CCc1ccc(cc1F)Br	1
ZINC49474669	CC(=O)Nc1ccc(cc1)C(=O)N1CC[NH2+]CC1	0
ZINC49475979	CCOc1cccc(c1)C(=O)Nc1c[nH]nc1C	0
ZINC49477330	C#CCN(Cc1ccco1)C(=O)NC[C@@H]1CCCO1	0
ZINC49479221	CCCN(C)C(=O)CNC(=O)NCc1ccccc1	0
ZINC49481089	C#CCNC(=O)N1CCN(CC1)Cc1c(ccs1)Br	1
ZINC49482671	Cc1nc(on1)C1CN(C1)Cc1ccc(cc1)OCc1ccccc1	1
ZINC49484726	c1cc(sc1)c1nc(on1)C1CN(C1)Cc1cc(cc(c1)F)F	0
ZINC49488721	Cn1cnnc1S(=O)(=O)Cc1csc(n1)C1CCCC1	0
ZINC49492553	c1cc(sc1)c1ccc(c(=O)[nH]1)C(=O)NC1CCCC1	0
ZINC49493236	C1C[C@H](OC1)c1nnc(o1)CSc1nnnn1C1CC1	0
ZINC49497740	CCOC(=O)[C@@H](C)NC(=O)C1(CC1)c1ccc(cc1)Cl	0
ZINC49499924	c1cc(c(cc1Cl)Cl)CCC(=O)N[C@@H]1CCCNC1=O	0
ZINC49501867	Cc1cc(c(s1)C)S(=O)(=O)/N=C(\[O-])/CCOCC(C)C	0
ZINC49509854	c1cc2c(cc1[N-]S(=O)(=O)c1ccc(s1)Br)N(CC2)C(=O)C1CC1	0
ZINC49513034	c1ccc(cc1)CSc1nnc(n1C[C@H]1CCCO1)c1cccs1	0
ZINC49515615	CC(C)COCC/C(=N/S(=O)(=O)C1CCOCC1)/[O-]	0
ZINC49516494	CNC(=O)[C@H]1CCCN1C(=O)Nc1cccc(c1)C#N	0
ZINC49517477	C[C@H](c1ccccc1)n1cnnc1SCCOC(C)C	0
ZINC49517482	C[C@@H](c1ccccc1)n1cnnc1SC[C@@H]1CCCO1	0
ZINC49544172	COCc1[nH]c2ccc(cc2n1)NC(=O)Cc1ccccc1	0
ZINC49545949	Cn1c2c(cn1)[C@@H](CC(=O)N2)c1cn[nH]c1c1ccccc1	0
ZINC49573509	CCCNC(=O)C[N@H+](CC(=O)OCC)C1CC1	0
ZINC49575619	CC1(Cc2c(sc3c2c(N)[n+](cn3)N)CO1)C	0
ZINC49580952	c1ccc(cc1)C[C@@H]1CC[N@H+](CC1)Cc1cc(cc2c1OCOC2)Cl	0
ZINC49582507	CCOC(=O)CSc1nc(n(n1)c1ccccc1)C1CC1	0
ZINC49600879	c1ccc(cc1)Cn1cc(cn1)c1cnn(c1)Cc1ccc(cc1)F	1
ZINC49633206	COCC[NH2+]CCC(F)(F)F	0
ZINC49673952	CN(C)c1ccccc1NC(=O)c1cccc(c1)C(=O)OC	0
ZINC49708035	CC(=O)OCC#CCN1CCCC[C@H]1c1cccnc1	0
ZINC49714449	C#Cc1cccc(c1)NCc1ncc[nH]1	1
ZINC49800485	CCCC[N@H+](CCO)Cc1coc([nH+]1)c1ccccc1	1
ZINC49801370	c1ccc(cc1)CCC[N@H+]1CCCC[C@@H]1CCO	1
ZINC49873944	CCc1cccc(c1NC(=O)COc1c2ccccc2cnn1)C	0
ZINC49930414	C[C@@H](C(=O)N(C)Cc1ccc(cc1)Cl)Oc1ccccc1	0
ZINC49937211	Cc1ccccc1[C@H]1[C@H](C(=O)N=C([C@H]1C#N)SCC(=O)OC)C#N	0
ZINC49942416	CSC1=NC(=O)C[C@@H]([C@H]1C#N)c1ccccc1	0
ZINC49943388	Cc1cc(ccc1F)C[NH2+]Cc1cccnc1	0
ZINC49946138	CC(C)[C@H](C(=O)NCC(C)(C)C[NH+](C)C)NC(=O)Cc1ccccc1	0
ZINC49950978	c1ccc(cc1)C#Cc1cccc2c1cccc2	1
ZINC49961254	CCOC(=O)c1csc(n1)NC(=O)[C@H](C)Sc1ccccc1	0
ZINC49980498	Cc1ccc(o1)[C@H](CNc1cccc(c1[N+](=O)[O-])F)[NH+]1CCOCC1	0
ZINC49983917	Cc1cccc(c1)OCC(=O)NNC(=O)c1cc[n+]([O-])cc1	0
ZINC49994308	c1ccc(cc1)NC(=S)NNC(=O)[C@H]1C[C@@H]1c1cccc(c1)Cl	0
ZINC50026402	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccc(cc1)Nc1ccccc1	1
ZINC50026455	Cc1ccc2c(c1)sc(n2)NC(=O)[C@H]1CC[N@@H+](CC1)CC#C	1
ZINC50029547	C#CCN1CCC(CC1)C(=O)Nc1cccc(c1)OC[C@@H]1CCCO1	0
ZINC50063650	CCN(c1ccccc1)C(=O)CN(CC(=O)OC)C(C)C	0
ZINC50123921	CN(Cc1ccccc1)C(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2	0
ZINC50222257	c1ccc(cc1)C(=O)NCCC(=O)NC1=NC(=O)CN1	0
ZINC50251425	c1ccc(cc1)NC(=S)N(Cc1cccc(c1)F)C[C@H]1CCCO1	0
ZINC50285579	CCc1nc(cs1)CNc1cccc(c1)C#C	1
ZINC50428216	CCC[N@H+](C[C@@H](C)CC)CC(=O)OCC	0
ZINC50522546	C#CCNc1c2cnn(c2ncn1)c1ccccc1	1
ZINC50582771	CCOC(=O)N[C@H]1CCCN(C1)C(=O)CCCOCc1ccccc1	0
ZINC50664417	C#CCNC(=O)CNC(=O)[C@H](c1ccccc1)Oc1ccccc1	1
ZINC50667032	C#CCNC(=O)CNC(=O)CCc1ncc(o1)c1ccccc1	1
ZINC50782840	C#Cc1cccc(c1)NCC(=O)NCC1(CC1)c1ccccc1	1
ZINC50927485	c1ccc(cc1)n1c(nn(c1=S)CN1CCO[C@H](C1)C(=O)N)C1CC1	0
ZINC51008926	CCCCN/C(=C(\C#N)/C(=O)c1ccc(s1)C(=O)OC)/[O-]	0
ZINC51013306	c1ccc(cc1)[C@H](C[NH+]1CCOCC1)NC(=O)CSc1nncs1	0
ZINC51032295	COc1ccc(cc1)N/C(=C(\C#N)/C(=O)CCSc1ccccc1)/[O-]	0
ZINC51074717	CC[C@@H](CC#C)[NH3+]	1
ZINC51074874	C[NH2+][C@@H](CC#C)c1ccccc1	1
ZINC51075509	Cc1c(nc(o1)c1ccc(c(c1)Cl)Cl)C(=O)[O-]	0
ZINC51105852	c1ccc(cc1)CCCN1CCO[C@@H](C1)C(=O)N	0
ZINC51118737	C[C@@H]1C[N@@H+](C[C@H](O1)C)[C@@H](C)c1nc(no1)C1CC1	0
ZINC51159594	Cc1c(c(n(n1)C)Cl)S(=O)(=O)NCc1cscn1	0
ZINC51162278	CCCCNC(=O)[C@H]1CCCN(C1)S(=O)(=O)c1ccccc1C#N	0
ZINC51163872	CC(C)(CNS(=O)(=O)N1CCOCC1)c1ccc(c(c1)Cl)Cl	0
ZINC51167154	CC(=O)[C@H]1C(=Nc2nnnn2[C@H]1c1ccccc1)C(=O)OC	0
ZINC51183293	C[C@@H]1C[C@@H]1c1ccc(o1)C[N@@H+](CC#C)C1CC1	1
ZINC51189330	COCCOc1cccc(c1)C[NH2+]CCc1c[nH]c2c1ccc(c2)F	0
ZINC51189365	c1cc(cc(c1)C#N)C[NH2+]CCc1c[nH]c2c1ccc(c2)F	0
ZINC51190866	CN(c1ccccc1)c1ccccc1NC(=O)NCC(=O)NCC#C	1
ZINC51202683	CCCCOC(=O)CCN1CC[NH+](CC1)CC(=O)NCC	0
ZINC51274583	c1cc(cc(c1)F)NC(=O)CNC(=O)NCCC(=O)N1CCCCC1	0
ZINC51305177	C[C@H](c1ccccc1)NC(=O)NCC(=O)NCC#C	1
ZINC51316418	Cc1ccc2c(c1)OCC(=O)N2CC(=O)NCc1ccc(c(c1)Cl)F	0
ZINC51351264	C[C@@H](/C(=C(/C#N)\C(=O)NC)/[O-])OCc1cccc(c1)OC	0
ZINC51357312	COc1ccc(cc1C(=O)OCC(=O)NCc1ccc(cc1Cl)F)Cl	0
ZINC51410953	C[C@H](C(=O)NCc1[nH]c(cn1)c1ccccc1)OC[C@H]1CCCO1	0
ZINC51411340	Cc1c(c(=O)[nH]c(n1)C)CC(=O)NCc1[nH]c(cn1)c1ccccc1	0
ZINC51454785	CN(Cc1ccccc1N1CCOCC1)c1c(c(ns1)Cl)C#N	0
ZINC51474655	C[C@@H]1CN([C@@H](CO1)C)Cc1nc(on1)c1ccccc1	0
ZINC51533441	c1ccc(cc1)c1csc(n1)[C@H](C#N)C(=O)c1ccc(cc1)C(=O)N	0
ZINC51554102	c1cc(cc(c1)OC(F)F)CS(=O)(=O)Cc1csc(n1)c1ccco1	0
ZINC51575986	Cc1cccc(n1)CNCC#C	1
ZINC51581383	CCCCNC(=O)[C@H]1CCC[N@H+](C1)C[C@@H](COC(C)(C)C)O	0
ZINC51582353	CCCCNC(=O)[C@H]1CCCN(C1)C(=O)Nc1ccccc1C	0
ZINC51663365	CC#CC[NH2+][C@H](C)c1cccc(c1)Cl	1
ZINC51664042	CC#CCOc1ccc(cc1)[C@H](C)O	1
ZINC51687491	C[C@@H]1COCC[N@H+]1Cc1nc(on1)c1ccccc1	0
ZINC51688881	C#CCN1CCO[C@@H](C1)c1ccc(cc1)F	0
ZINC51712875	CCCC[C@@H]1CC[C@@H](CC1)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51726321	C#CCOC(=O)c1cccc(c1)CS(=O)(=O)c1ccccc1	0
ZINC51752480	C[C@@H](CNC(=O)NCCCCOCc1ccccc1)[NH+]1CCOCC1	0
ZINC51756324	COc1ccc(cc1[N+](=O)[O-])C[NH2+]CCC1=CCCCC1	0
ZINC51790074	COCc1cccc(c1)C[NH2+]C/C=C/c1ccccc1	0
ZINC51836223	CCCNC(=O)[C@@H]1CCCN(C1)C(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC51879581	C[C@@H](c1ccccc1OC)[N@@H+](C)CC#C	1
ZINC51953161	c1cc(ncc1C#N)NC(=O)c1ccc(s1)Br	0
ZINC51963862	COC(=O)[C@@H](c1ccccc1F)NCC#C	0
ZINC51964194	COC(=O)[C@@H](c1cccc(c1)Br)NCC#C	0
ZINC52098466	Cc1ccc(cc1)[C@H](C)NC[C@](C)(c1ccccc1)O	1
ZINC52130352	C[N@@H+](CC(=O)Nc1cccc(c1)C#C)CC(=O)N1CCOCC1	0
ZINC52130584	CC(C)N(C(C)C)C(=O)C[N@@H+](C)CC(=O)Nc1cccc(c1)C#C	1
ZINC52131111	C[N@H+](CCOc1ccccc1OC)CC(=O)Nc1cccc(c1)C#C	1
ZINC52209359	CCCC[N@H+](C)CC1CCN(CC1)CC#C	1
ZINC52245294	C[C@@H]1CN(CCO1)c1ccc(cn1)CNc1ccccc1[N+](=O)[O-]	0
ZINC52270325	C[C@H]1C[C@@H]1[NH2+][C@@H](C)c1ccc(c(c1)F)F	0
ZINC52288619	C[C@@H]1C[C@H]1NC(=O)c1cc(ccc1Br)[N+](=O)[O-]	0
ZINC52313507	CC(C)[N@@H+](Cc1ccccc1)CC(=O)NCc1cccc(c1)COC	0
ZINC52340140	CC[C@H](C1CCCCC1)[NH2+]C[C@@H]1CCCO1	0
ZINC52441623	Cc1nc(cs1)Cc1nnc(o1)S[C@H](C)C(=O)N(C)CCC#N	0
ZINC52457092	C[C@@H]1CN(C[C@H](O1)C)c1ccc(cc1F)CNc1ncccn1	0
ZINC52464492	Cc1c(c2ccccc2[nH]1)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC52528988	c1ccc(cc1)[C@@H](c1ccco1)NC=C1C(=O)NC(=S)NC1=O	0
ZINC52537248	c1ccc(cc1)c1c(c2ccccn2n1)c1cc(c(nn1)Cl)C#N	1
ZINC52558612	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)[C@H](C)NC(=O)c1ccoc1	0
ZINC52563164	CC(C)CN(CC#C)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	1
ZINC52584481	COc1cccc2c1N(CCC2)Cc1nc(no1)Cc1ccccc1	1
ZINC52624967	CCOCCCNC(=O)C(=O)Nc1ccccc1COCC	0
ZINC52667389	Cc1nc(no1)CSCC(=O)NC[C@@H]1CCN(C1)c1ccccc1	0
ZINC52744846	C[C@H](C(=O)NCC1(CCOCC1)C(=O)N)Oc1ccc2c(c1)CCC2	0
ZINC52745541	C#CCCCOC(=O)c1cccc(c1)CS(=O)(=O)c1ccccc1	0
ZINC52745578	CN(c1ccccc1)S(=O)(=O)c1ccc(cc1)C(=O)OCCCC#C	0
ZINC52745628	CC(C)[C@@H](C(=O)OCCCC#C)NC(=O)NCc1ccccc1	0
ZINC52745657	CC(C)Cn1c(=O)c2ccccc2c(n1)C(=O)OCCCC#C	0
ZINC52745665	CN(C)S(=O)(=O)c1ccc(cc1)/C=C/C(=O)OCCCC#C	0
ZINC52745677	CSCC[C@@H](C(=O)OCCCC#C)NC(=O)c1ccccc1	0
ZINC52745967	C#CCCCOC(=O)[C@@H]1CCN(CC1)S(=O)(=O)/C=C/c1ccccc1	0
ZINC52746069	COc1ccc(cc1C(=O)N1CCC(CC1)C(=O)OCCC#C)Cl	0
ZINC52746238	C#CCCOC(=O)[C@@H]1CCN(CC1)C(=O)/C=C/c1ccccc1	0
ZINC52746252	C#CCCOC(=O)c1c2n(c(n1)c1ccccc1)CCCCC2	0
ZINC52746286	CCN(c1ccccc1)S(=O)(=O)c1ccc(cc1)C(=O)OCCC#C	0
ZINC52746301	C#CCCOC(=O)[C@@H]1CCCN(C1)C(=O)Nc1ccccc1	0
ZINC52746347	C#CCCOC(=O)CCc1ccc(cc1)S(=O)(=O)N1CCCCC1	0
ZINC52746348	CN(c1ccccc1)S(=O)(=O)c1cccc(c1)C(=O)OCCC#C	0
ZINC52746356	C#CCCOC(=O)C1CCN(CC1)C(=O)Nc1ccccc1	0
ZINC52746360	C#CCCOC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC52746407	COc1ccc(cc1)n1cnnc1SCC(=O)OCCC#C	0
ZINC52746414	Cc1ccc(cc1C)n1cnnc1SCC(=O)OCCC#C	0
ZINC52746532	C#CCCOC(=O)C1CCN(CC1)S(=O)(=O)c1ccc(c(c1)F)F	0
ZINC52805230	C[C@H](C(=O)NCC#C)N1CCN(CC1)CCSc1ccccc1	1
ZINC52805230	C[C@H](C(=O)NCC#C)N1CC[N@H+](CC1)CCSc1ccccc1	1
ZINC52845771	C#CCN(Cc1cc(=O)n2ccsc2[nH+]1)[C@H]1CCc2c1cccc2	1
ZINC52845816	Cn1c(cnc1CN(CC#C)[C@@H]1CCc2c1cccc2)Cl	1
ZINC52845894	Cc1cc(on1)NC(=O)CN(CC#C)[C@@H]1CCc2c1cccc2	1
ZINC52846014	C#CCN(Cc1cccc(c1)C(=O)N)[C@H]1CCc2c1cccc2	1
ZINC52893097	CC[C@H](C)[N@@H+](CCOCC)Cc1ccccc1	0
ZINC52940653	Cc1c(cco1)C(=O)N[C@H](C)c1cccc(c1)[N-]S(=O)(=O)C	0
ZINC52955725	CN(c1ccccc1)NC(=O)c1c(c2c(cccc2s1)F)COC	0
ZINC52963926	CC(C)C(=O)Nc1nc(cs1)CC(=O)N(C)Cc1ccc(cc1)O	0
ZINC52970487	CCN(CCc1ccccc1)Cc1cc(=O)n2c(n1)sc(n2)C	1
ZINC52978450	Cc1ccc(c(c1)C)OCc1ccc(o1)C(=O)NCC#C	1
ZINC52991264	C[C@H]1C[C@@H](C(=O)O1)Sc1nnc(n1c1ccccc1)c1ccncc1	0
ZINC52997631	c1cc(c(cc1F)CCC(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F)F	0
ZINC53012244	CC[NH2+]C[C@H]1CC[N@H+](C1)[C@@H](C)c1ccccc1	1
ZINC53121881	c1ccc(cc1)C[C@@H](c1ccccc1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC53196637	C[C@H]1CC[N@@H+](CC1)CCN[C@H](C)COC	0
ZINC53196742	C[C@H](COC)N[C@@H]1CC[N@@H+](C1)C	0
ZINC53207125	C[C@@H]1C[C@@H](C(=O)O1)N(C)CC(=O)Nc1cccc(c1)C#C	0
ZINC53263271	CN(CCCc1ccccc1)C(=O)c1cc2c(cc1O)OCO2	0
ZINC53271571	c1cc(c(cc1F)C(=O)NCCC[NH+]1CCCCCC1)Br	0
ZINC53313503	c1ccc(cc1)C1(CCOCC1)CNC(=O)CSC1=NCCS1	0
ZINC53343507	C[C@@H](COC)[NH2+]CCN(C)c1ccccc1	0
ZINC53360091	c1ccnc(c1)SCC(=O)NCc1cccc(c1)C(=O)NC1CC1	0
ZINC53492288	c1ccc(cc1)c1c(cn(n1)c1ccccc1)CNC(=O)NC1CC1	0
ZINC53517405	Cc1ccc2c(c1)[nH]c(n2)c1ccc(cc1)NC(=O)CCCC(=O)[O-]	0
ZINC53524602	c1ccc(cc1)CN(C[C@H]1CCCO1)C(=S)Nc1ccccc1	0
ZINC53524605	c1ccc(cc1)CN(C[C@@H]1CCCO1)C(=S)Nc1ccccc1Cl	0
ZINC53524626	c1ccc(cc1)CCNC(=S)N(Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC53543096	C[C@@H]1CCC[C@@H](C1)[NH2+]CCOCc1cccc(c1)OC	0
ZINC53557176	C#CCNC(=O)N1CCC(CC1)OCc1ccccc1	0
ZINC53585541	C[C@H](c1cccs1)[NH2+]CCOCc1ccc(cc1)OC	0
ZINC53602492	c1ccc(cc1)/C=C/CN1CC[N@H+](CC1)Cc1nc(on1)C1CC1	1
ZINC53603774	c1cc(sc1)C(=O)N1CCN(CC1)Cc1nc(on1)C1CC1	0
ZINC53606614	c1ccc(cc1)[C@H]1CC[N@@H+](CC1)CCCOCC(F)(F)F	0
ZINC53625381	C#CCNC(=O)c1ccccc1c1ccccc1	1
ZINC53654027	CC[NH2+]C[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	1
ZINC53670458	CCS(=O)(=O)N[C@H](Cc1ccc(cc1)Cl)c1ccccc1	1
ZINC53671873	c1ccc(cc1)CN(C[C@@H]1CCCO1)S(=O)(=O)c1ccccc1C#N	0
ZINC53727115	Cn1c(nnn1)SCCOC(c1ccccc1)c1ccccc1	0
ZINC53784425	C[C@@H](CCS(=O)(=O)C)O	0
ZINC53906844	CO[C@@H]1CC[N@H+](CC1)Cc1ccccc1	0
ZINC53919976	CC(C)[C@@H](C(=O)OCCOC)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC53920718	C/C=C/COC(=O)C[C@@H](C)NC(=O)c1ccccc1	0
ZINC53921190	C#CCOC(=O)[C@@H]1CCCN(C1)C(=O)Nc1ccccc1	0
ZINC53926339	Cc1cccc(c1OCCOC(=O)[C@H](C)NC(=O)c1ccoc1)C	0
ZINC53942550	Cc1ccc2c(c1)cc(c(n2)C)C(=O)OCC#C	0
ZINC53957164	CCCCOCCCNC(=O)N1CCC[C@H]1c1nc2ccccc2s1	0
ZINC53993768	COC(=O)C[C@H](c1ccccc1)NS(=O)(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC53994421	c1cc(ccc1S(=O)(=O)c1ccc(c(c1)Cl)C(=O)[O-])Br	0
ZINC53995059	CN1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)C#Cc1ccccc1	0
ZINC53995060	CCN1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)C#Cc1ccccc1	0
ZINC54009173	C[C@H](c1ccccc1)N(C)C(=O)N[C@H]1CCc2c1cccc2	0
ZINC54046579	C#CCNC(=O)N1CCC(CC1)NC(=O)c1ccccc1	1
ZINC54046602	C#CCNC(=O)N1CCN(CC1)c1ccc(cc1[N+](=O)[O-])Cl	1
ZINC54056894	c1cc(ccc1CCNC(=O)c1ccc(cc1F)[N+](=O)[O-])C(F)(F)F	0
ZINC54109928	CCN(C)CC[NH2+][C@H](C)c1ccc2c(c1)OCO2	0
ZINC54111521	CC(C)N(C)CC[NH2+][C@H](c1cccs1)C1CC1	0
ZINC54122432	Cc1nc(on1)[C@@H]1CCCN(C1)C(=O)c1cn(nc1C(F)(F)F)C	0
ZINC54124715	Cc1cc(n2c(n1)nc(n2)C(F)(F)F)NC[C@H]1CCCOC1	0
ZINC54132232	Cc1cc([nH]n1)C(=O)NC[C@@H]1Cc2ccccc2OC1	0
ZINC54165109	Cc1cccc(c1)OC[C@@H](C)NC(=O)c1cn(nn1)c1ccccc1	0
ZINC54187834	CN(Cc1cccs1)C(=O)CN1CC[NH+](CC1)CCOC	0
ZINC54196723	CC[C@H](C)NC(=O)c1ccc(cc1)NC(=O)c1cnn(c1)C(C)(C)C	0
ZINC54220336	Cc1c(c(=O)[nH]c(n1)C)CC(=O)NCC[N@@H+]1CCc2c(ccs2)C1	0
ZINC54245853	c1cc2cccnc2c(c1)COc1ccc(cc1)NC(=O)C1CC1	0
ZINC54246185	c1ccc(cc1)OCCOCCOc1ccc(cc1)NC(=O)C1CC1	0
ZINC54297237	c1ccc(cc1)CCNC(=S)N[C@@H]1CCS(=O)(=O)C1	1
ZINC54315236	Cc1ccsc1C(=O)Nc1nc(c(s1)CC(=O)OC)c1ccccc1	0
ZINC54315658	CCc1nc(no1)C[N@H+](Cc1ccc(o1)[C@H]1C[C@@H]1C)C1CC1	0
ZINC54324250	CC(C)CO[C@@H]1CC[N@H+](CC1)Cc1nnnn1c1ccccc1	0
ZINC54338341	c1ccc(cc1)C[N@@H+](CCS(=O)(=O)c1ccccc1)C[C@@H]1CCCO1	0
ZINC54353689	Cc1ccc(c(c1)NC(=O)[C@@H](c1ccccc1)N(C)CCOC)OC	0
ZINC54364701	COCCCN(CCOC)Cc1[nH]c(=O)c2c3c(sc2n1)CCC3	0
ZINC54377271	C#CCNC(=O)N1CC[NH+](CC1)CCc1ccccc1	1
ZINC54387593	C#Cc1cccc(c1)NC(=O)NC1CCN(CC1)c1ccccc1	1
ZINC54395841	C[C@@H]1CN(CCO1)C(=O)C[N@H+]1CCNC(=O)C[C@@H]1c1ccccc1	0
ZINC54397162	CC(C)(C)[C@H](c1ccccc1)NCC(=O)NCC#C	1
ZINC54398746	CC[C@@H]1CO[C@@](N1Cc1nnc(o1)c1ccccc1)(C)CCC(C)C	0
ZINC54408263	COCc1cccc(c1)NC(=O)NC1CCN(CC1)c1ccccc1	0
ZINC54420413	Cc1c(sc(n1)c1ccccc1)C(=O)NNC(=O)NCC#C	1
ZINC54421417	C#CCOC(=O)c1cc(nn1c1ccccc1)c1ccco1	0
ZINC54448203	Cc1c(nc2nc(=S)n(n2c1C)C[NH+]1CCN(CC1)CC#C)C	1
ZINC54499226	COCCCN1C(=O)/C(=C\c2cnn(c2)c2ccccc2)/SC1=S	0
ZINC54516465	COCCn1cnn(c1=S)CN(CC#C)[C@@H]1CCc2c1cccc2	0
ZINC54516466	COCCn1cnn(c1=S)CN(CC#C)[C@H]1CCc2c1cccc2	0
ZINC54531026	c1cc(cc(c1)NCC(=O)N1CCOCC1)C#N	0
ZINC54539859	c1ccc(cc1)CN(C[C@@H]1CCCO1)C(=O)NCCc1cccs1	0
ZINC54540362	c1cc(ccc1CNC(=O)NCC[NH+]1CCOCC1)N1CCOCC1	0
ZINC54562242	c1ccc(cc1)CN(C[C@@H]1CCCO1)C(=O)NCC1CC1	0
ZINC54639014	C#CCN1CCC(CC1)NS(=O)(=O)c1ccccc1	1
ZINC54639014	C#CC[N@H+]1CC[C@@H](CC1)NS(=O)(=O)c1ccccc1	1
ZINC54679244	CC(C)COCCCNC(=O)NC1CCN(CC1)c1ccccc1	0
ZINC54702079	C#CCN1[C@@H](Nc2ccccc2C1=O)c1ccccc1[N+](=O)[O-]	1
ZINC54702225	C#CCN1[C@H](Nc2ccccc2C1=O)c1c[nH]nc1c1cccs1	1
ZINC54865549	c1cc(oc1)Cn1c(nnn1)SC[C@H](COCc1ccc(cc1)Cl)O	0
ZINC54911169	C[C@H]1CN(C[C@@H](O1)C)Cc1csc(n1)NC(=O)c1ccc(s1)Br	0
ZINC54918128	CCc1nc(cs1)C[NH2+][C@@H]1CCC[C@H]([C@@H]1C)C	0
ZINC54918224	C[C@H](CN(C)Cc1ccc(cc1F)F)C(=O)OC	0
ZINC54918232	COc1ccc(c(c1)C[NH2+][C@@H]1CCCC[C@@H]1O)OC	0
ZINC54961294	c1ccc(cc1)[C@H](CC[NH+]1CCCCC1)N	1
ZINC54967241	c1ccc(cc1)C#CBr	1
ZINC54992878	C#CCN1CCC[N@H+](CC1)Cc1ccccc1	1
ZINC55008592	CCOC(=O)C[C@@H]1C(=O)NCCN1Cc1cccc(c1)C	0
ZINC55027850	C#C[C@@H](CO)NCc1ccccc1	1
ZINC55027862	CC[NH+](CC)CC#C[C@H](CO)NCc1ccccc1	1
ZINC55032402	C[C@H](C(=O)NCC#C)N1CC[C@H](CC1)NC(=O)Nc1ccccc1	1
ZINC55036854	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1c([nH+]c[nH]1)C	1
ZINC55036854	CC[C@@H](C)[N@@H+](CC#Cc1ccccc1)Cc1c([nH]cn1)C	1
ZINC55037252	CC(C)CN(CC#Cc1ccccc1)C(=O)Cc1ccncc1	1
ZINC55042476	CCn1c(c(c(n1)C)CN(CCOC)C(=O)c1ccc[nH]1)C	0
ZINC55043648	c1ccc(cc1)C#CCNC(=O)C[C@@H]1CCC=C1	1
ZINC55052728	C=CCN(CC#Cc1ccccc1)Cc1ccccn1	1
ZINC55052904	c1cc(cnc1)C[N@@H+](Cc1cc(cs1)C#CCO)C1CCCCCC1	1
ZINC55052934	c1cc(cc(c1)F)CN1CCNC(=O)[C@H]1CC(=O)N1CCCC1	0
ZINC55054219	C=CCN(CC#Cc1ccccc1)Cc1cccc2c1OCO2	1
ZINC55060780	c1cc(ccc1C[N@@H+](Cc1cc(cs1)C#CCO)C[C@H]1CCCO1)F	0
ZINC55060814	CSc1ccccc1C(=O)[C@H]1CCCN(C1)CC#Cc1ccccc1	1
ZINC55060913	CCn1c(c(c(n1)C)CN(CCOC)Cc1cccc2c1non2)C	0
ZINC55071320	C=CCN(CC#Cc1ccccc1)Cc1cccn1c1cccnc1	1
ZINC55082135	C[C@@H](C(=O)NCC#C)[N@H+]1CC[C@@H](CC1)COc1ccccc1	1
ZINC55089098	Cc1ccc(cc1)CN(CCOC)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC55089143	CCCN(CC#Cc1ccccc1)C(=O)c1ccc(cc1)CO	1
ZINC55089850	CC[C@H](C)[N@H+](CC#Cc1ccccc1)Cc1ccc(cc1)C(=O)[O-]	1
ZINC55090388	Cc1cc([nH]n1)CN(CC=C)CC#Cc1ccccc1	1
ZINC55091194	Cc1nc(c2ccsc2n1)N(Cc1ccncc1)C[C@H]1CCCO1	0
ZINC55098805	CCN(C/C=C/c1ccccc1)C(=O)C[NH+](C)C	0
ZINC55098877	c1ccc(cc1)CN(Cc1nccs1)C[C@H](CO)O	1
ZINC55099462	CCCN(CC#Cc1ccccc1)C(=O)[C@@H]1CC[NH2+]C1	1
ZINC55099550	CN(CCCSc1ccccc1)Cc1cc(cs1)C#CCO	1
ZINC55099550	C[N@H+](CCCSc1ccccc1)Cc1cc(cs1)C#CCO	1
ZINC55103891	CCCCC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC55107939	Cc1nnc(s1)SCC(=O)N(CCOC)CC#Cc1ccccc1	0
ZINC55108177	C[C@@H](C(=O)N(CC#Cc1ccccc1)CC(C)C)N1CC[N@H+](CC1)C	1
ZINC55108417	Cc1ccc(c(n1)CN1CCN(CC1)C(=O)c1ccccc1)O	0
ZINC55113758	CCc1nc(cs1)CC(=O)N1CCc2cc(c(cc2C1)OC)OC	0
ZINC55119613	c1ccnc(c1)CN(Cc1cc(cs1)C#CCO)C[C@@H]1CCCO1	0
ZINC55119613	c1cc[nH+]c(c1)CN(Cc1cc(cs1)C#CCO)C[C@@H]1CCCO1	0
ZINC55120105	CCN(C/C=C/c1ccccc1)C(=O)c1ccc(o1)C#CC(C)(C)O	1
ZINC55120891	c1ccc(cc1)C#CC(Cc1ccccc1Br)Cc1ccccc1Br	1
ZINC55127499	C#CCNC(=O)c1cc(nc2c1cc(cc2)Br)c1ccncc1	1
ZINC55127532	Cc1cccc(c1)N1CCN(CC1)S(=O)(=O)CC(=O)NCC#C	1
ZINC55131415	CC#CCN(Cc1ccco1)C(=O)CCNC(=O)c1ccccc1F	1
ZINC55132350	CC(C)(C#Cc1ccc(s1)C[N@H+]1CC[C@@H](CC1)Cc1nncn1C)O	1
ZINC55152857	Cc1cc[nH+]c(c1)C[C@H](C)[N@H+](C)Cc1ccc(s1)C#CC(C)(C)O	1
ZINC55153914	CC[C@@H](C)C(=O)N(CC=C)CC#Cc1ccccc1	1
ZINC55165155	C#CCOC(=O)c1nc(n(n1)c1ccccc1)c1cccs1	0
ZINC55165890	CC(C)CN(CC#Cc1ccccc1)C(=O)c1ccc(o1)COC	0
ZINC55167306	C[C@@H](C#COCCCS(=O)(=O)[O-])O	0
ZINC55167449	CC(=C)COc1cccc(c1)CNC[C@H]1CN(CCO1)S(=O)(=O)C	0
ZINC55168393	C#CC[C@@H](CCS(=O)(=O)[O-])O[C@@H](CCS(=O)(=O)[O-])CC#C	0
ZINC55168887	C=CCN(CC#Cc1ccccc1)C(=O)[C@@H]1CCCN(C1)CC(=O)N	1
ZINC55169049	CCCN(CC#Cc1ccccc1)C(=O)COC(C)C	0
ZINC55195578	c1ccc(cc1)C#CCN(C1CCCC1)C(=O)c1c[nH]c(=O)[nH]1	1
ZINC55197038	CCC(CC)(c1ccc(cc1)C(F)(F)F)[NH3+]	0
ZINC55197255	CCCN(CC#Cc1ccccc1)C(=O)c1ccc(cc1O)OC	1
ZINC55197936	C=CCN(CC#Cc1ccccc1)Cc1ncc[nH]1	1
ZINC55197936	C=CCN(CC#Cc1ccccc1)Cc1[nH]cc[nH+]1	1
ZINC55199577	CC(C)CN(Cc1ccccn1)C[C@@]1(CCOC1)c1ccccc1	0
ZINC55211252	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1cnc2nccn2c1	1
ZINC55211440	C#Cc1ccc(cc1)CN(Cc1ccccc1)Cc1nccs1	1
ZINC55211562	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1cc(nn1C)C	1
ZINC55214591	C[C@@H](CC#CCN1CCCC[C@@H]1c1cccnc1)OCCC#N	0
ZINC55214649	C[C@@H](CC#CCN1CCCC[C@@H]1c1cccnc1)OC(C)(C)C	0
ZINC55220683	COc1ccc(c(c1)OC)[C@@H]1[C@]2([C@@]1(C1(N=C2N)OCCO1)C#N)C#N	0
ZINC55225383	COCCOCC(=O)N(CC#Cc1ccccc1)C1CCCC1	0
ZINC55226529	CC1=C[C@@H](N([C@H](C1)CC=C)C(=O)CCCC#C)CC=C	1
ZINC55227969	COCC(=O)NC[C@@H](c1ccccc1)c1c[nH]c2c1cccc2	0
ZINC55228220	Cc1ccc(cc1)C[N@H+](CCOC)Cc1cc([nH]n1)C(C)(C)C	0
ZINC55236091	CC(C)C[C@@](C)(C#CCN1CCCC[C@@H]1c1cccnc1)O	1
ZINC55242927	COCCN(C/C=C/c1ccccc1)Cc1cccc(c1O)OC	0
ZINC55243457	CC(C)CCCC#CCN1CCCC[C@H]1c1cccnc1	1
ZINC55243820	c1ccc(cc1)[C@@H](C#CCN1CCCC[C@@H]1c1cccnc1)O	1
ZINC55243840	C[C@](C#CCN1CCCC[C@@H]1c1cccnc1)(c1ccccc1)O	1
ZINC55253821	Cc1ccsc1CN(Cc1ccccn1)Cc1cc(cs1)C#CCO	1
ZINC55253821	Cc1ccsc1CN(Cc1cccc[nH+]1)Cc1cc(cs1)C#CCO	1
ZINC55255247	CNS(=O)(=O)CCNC(=O)C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC55260896	CC(=C)C#CC[C@@H]1C[C@H]2C[C@@H]1C=C2	1
ZINC55269793	C=CCN(CC#Cc1ccccc1)Cc1ccc(c(c1)Cl)O	1
ZINC55270993	Cc1c(cn(n1)CC=C)CN(CC#C)Cc1ccccc1	1
ZINC55271977	CCCCN(CC#Cc1ccccc1)C(=O)c1cccc(=O)[nH]1	1
ZINC55280980	c1ccc(cc1)C#CCN(C1CCCC1)C(=O)CN1CCOC1=O	0
ZINC55281706	CCCN(CC#Cc1ccccc1)C(=O)c1cc(ccc1NC)C	1
ZINC55283349	CCCN(Cc1cccc(c1)Cl)C(=O)CCC#C	1
ZINC55284860	CCc1nc([nH]n1)SCC(=O)N(CC#Cc1ccccc1)C1CC1	1
ZINC55290617	Cc1ccc(cc1C)S(=O)(=O)NCCCN1C[C@H](O[C@H](C1)C)C	0
ZINC55307114	CCCCN(CC#Cc1ccccc1)C(=O)CCc1c(ncs1)C	1
ZINC55316276	c1ccc(cc1)C#CCNC(=O)CNC1=NS(=O)(=O)c2c1cccc2	1
ZINC55316406	COc1ccc(cc1OC)CCC(=O)NCC#Cc1ccccc1	1
ZINC55316446	c1ccc(cc1)C#CCNC(=O)c1c(ccs1)c1ccccc1	1
ZINC55316676	Cc1cc(no1)NC(=O)CSCC(=O)NCC#Cc1ccccc1	1
ZINC55316989	CC(C)(C)OC(=O)NCCC(=O)NCC#Cc1ccccc1	0
ZINC55317060	COc1cccc(c1)CC(=O)NCC#Cc1ccccc1	1
ZINC55317423	C[C@@H]1C[C@@H]1c1ccc(o1)CCC(=O)NCC#Cc1ccccc1	1
ZINC55317428	C[C@H]1C[C@H]1c1ccc(o1)CCC(=O)NCC#Cc1ccccc1	1
ZINC55317699	Cc1c(cc2cc(ccc2n1)OC)C(=O)NCC#Cc1ccccc1	1
ZINC55325835	CC[C@@H](C)N(CC#Cc1ccccc1)C(=O)C1CC1	1
ZINC55327901	CCCN(CC#Cc1ccccc1)C(=O)c1ccc(cc1)S(=O)(=O)N	1
ZINC55327943	Cc1ccsc1C[N@H+](Cc1ccc(s1)C#CCO)CC(C)C	1
ZINC55340788	CCC#CCn1c2cc(cnc2n(c1=O)C(CC)CC)C(=O)[O-]	1
ZINC55342684	CCCN(CC#Cc1ccccc1)C(=O)c1cnn2c1ncc(c2)C	1
ZINC55343337	CCCN(CC#Cc1ccccc1)C(=O)c1cccnc1	1
ZINC55343919	CC[C@@H](C)[N@H+](CC#Cc1ccccc1)Cc1cnn(c1)CC	1
ZINC55343921	CC[C@H](C)[N@@H+](CC#Cc1ccccc1)Cc1cnn(c1)CC	1
ZINC55361030	Cc1c(cn(n1)CC=C)CN(CC#Cc1ccccc1)C1CC1	1
ZINC55361030	Cc1c(cn(n1)CC=C)C[N@@H+](CC#Cc1ccccc1)C1CC1	1
ZINC55368985	CCCCN(CC#Cc1ccccc1)C(=O)[C@H]1CC21CC[NH2+]CC2	1
ZINC55369064	CCCN(CC#Cc1ccccc1)C[C@@H](CO)O	1
ZINC55369066	CCC[N@@H+](CC#Cc1ccccc1)C[C@H](CO)O	1
ZINC55369092	CCCN(CC#Cc1ccccc1)C(=O)C[C@@H]1C[NH2+]CCO1	0
ZINC55369831	c1ccc(cc1)CN(Cc1nccs1)C(=O)c1ccc2c(c1)nc[nH]2	0
ZINC55370658	CC[C@H](C)[N@@H+](Cc1ccc(cc1)C#CC(C)(C)O)Cc1cccnc1	1
ZINC55370928	CCN1CCN([C@@H](C1=O)C)C(=O)Nc1nc(ns1)c1ccccc1	0
ZINC55373833	C[C@H]1CN(C[C@@H](O1)C)CCC[NH2+]Cc1c[nH]nc1c1ccccc1	0
ZINC55376284	c1ccc2c(c1)ccc(n2)C(=O)NCCNC(=O)c1ccccc1O	0
ZINC55386267	Cc1ccnc(c1)C[C@@H](C)N(C)Cc1ccc(cc1)C#CC(C)(C)O	1
ZINC55386267	Cc1ccnc(c1)C[C@@H](C)[N@@H+](C)Cc1ccc(cc1)C#CC(C)(C)O	1
ZINC55386270	Cc1ccnc(c1)C[C@H](C)[N@H+](C)Cc1ccc(cc1)C#CC(C)(C)O	1
ZINC55392809	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1ccc(s1)C#CCO	1
ZINC55392809	CC[C@@H](C)[N@H+](CC#Cc1ccccc1)Cc1ccc(s1)C#CCO	1
ZINC55392810	CC[C@H](C)[N@@H+](CC#Cc1ccccc1)Cc1ccc(s1)C#CCO	1
ZINC55392900	CC[C@H](CO)N(Cc1ccsc1)Cc1cc2ccccc2nc1	0
ZINC55393130	c1cc(oc1)C[N@@H+](Cc1ccsc1)C[C@@H]1CCOC1	0
ZINC55393502	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1ccncc1	1
ZINC55393503	CC[C@H](C)N(CC#Cc1ccccc1)Cc1ccncc1	1
ZINC55393557	COCc1ccc(o1)C(=O)N(CC#Cc1ccccc1)C1CCCC1	0
ZINC55393704	Cc1nc2c(ncnc2o1)N(CCOC)CC#Cc1ccccc1	0
ZINC55393725	C=CCN(CC#Cc1ccccc1)C(=O)[C@@H]1COc2ccccc2O1	1
ZINC55393726	C=CCN(CC#Cc1ccccc1)C(=O)[C@H]1COc2ccccc2O1	1
ZINC55402189	Cc1ccccc1CN(CC=C)Cc1ccc(s1)C#CC(C)(C)O	1
ZINC55402574	CC(C)C[N@H+](Cc1ccc(cc1)C#CC(C)(C)O)Cc1ccccn1	1
ZINC55403893	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1ccccn1	1
ZINC55403893	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1cccc[nH+]1	1
ZINC55404726	CCCN(CC#Cc1ccccc1)Cc1ccc(nc1)OC	1
ZINC55405101	C=CCN(CC#Cc1ccccc1)Cc1cccnc1	1
ZINC55413158	CCCN(CC#Cc1ccccc1)C(=O)CSc1n[nH]c(n1)N	1
ZINC55413510	C[C@@H](C(=O)N(C)CC#C)N(c1ccccc1)S(=O)(=O)C	1
ZINC55414162	CC[C@H](C)N(CC#Cc1ccccc1)Cc1ncc[nH]1	1
ZINC55414162	CC[C@H](C)N(CC#Cc1ccccc1)Cc1[nH]cc[nH+]1	1
ZINC55414228	CNc1c(cccn1)C(=O)N(CC#Cc1ccccc1)C1CCCC1	1
ZINC55414654	Cc1cnc(cn1)C(=O)N(CC#Cc1ccccc1)CC(C)C	1
ZINC55416787	C#CCNC(=O)CNC(=O)Nc1ccccc1	1
ZINC55424652	Cc1ccccc1C(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC55452945	CC(C)CC(=O)NCC1(CCOCC1)c1cccc(c1)C(F)(F)F	0
ZINC55455909	Cc1nnnn1/C(=C\c1ccccc1)/C(=O)Nc1cccc(c1)C#C	1
ZINC55455965	C[C@@H](c1ccccc1)N1C[C@@H](CC1=O)C(=O)Nc1cccc(c1)C#C	1
ZINC55455972	C[C@@H](c1ccccc1)N1C[C@H](CC1=O)C(=O)Nc1cccc(c1)C#C	1
ZINC55470309	Cc1cc(c(c(c1)Cl)NC(=S)NCC#Cc1ccccc1)C	1
ZINC55492269	CCCCNC(=O)Cc1[nH]c(=O)c2c(csc2n1)c1ccccc1	0
ZINC55501577	C[C@H](c1ccccc1)N[C@H](CO)C#C	1
ZINC55502029	CC(C)N(CC#CC(C)(C)O)Cc1ccccc1	1
ZINC55546532	CCS(=O)(=O)c1ccc(cc1)S(=O)(=O)[N-]c1ccccc1	1
ZINC55558429	Cc1ccc(c(c1)[N-]S(=O)(=O)c1cc(cc2c1CCC2)C(=O)[O-])F	0
ZINC55562709	COc1ccc(cc1)CNCC#Cc1ccccc1	1
ZINC55575303	Cc1ccc(s1)CN(CC=C)C(=O)CCCC#C	1
ZINC55749419	C#CCNC(=O)C1(CCCC1)NC(=O)NCc1ccccc1	1
ZINC55768485	CN(c1ccccc1)C(=O)CNc1cccc(c1)C#C	1
ZINC55832486	C#Cc1cccc(c1)NCc1cccc(c1)C(=O)NCc1ccco1	1
ZINC55833343	c1cc(ccc1CNc1ccc(cc1)c1nnnn1C1CC1)[N+](=O)[O-]	0
ZINC55877182	COCCOc1cccc(c1)NCC(=O)Nc1ccc(cc1F)F	0
ZINC55895111	CCCNC(=O)CNc1ccc(cc1)C(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC55927630	Cc1nc(no1)C[N@H+]1CCC[C@H]1C1CCCC1	0
ZINC55971080	COCC[N@H+](Cc1ccccc1)C1CC1	0
ZINC56002645	C[C@H]1C[C@@H]1C(=O)Nc1ccccc1COc1ccccc1	0
ZINC56011732	c1ccc(cc1)[C@@H]1CC(=NO1)C(=O)N1CCC[C@@H]1C(=O)NC1CC1	0
ZINC56055207	CC/C(=C\1/C(=NC(=S)N[C@H]1c1ccc(cc1)C)C(=O)OCC)/[O-]	0
ZINC56064727	C[C@H]1CN(CCO1)c1ccc(c[nH+]1)C[N-]S(=O)(=O)N(C)C	0
ZINC56068530	CCCC(=O)Nc1ccc(cc1)CNS(=O)(=O)/C=C\c1ccccc1	0
ZINC56109974	c1ccc(cc1)CS(=O)(=O)NCc1ccc(c(c1)F)N1CCOCC1	0
ZINC56115283	CCCCN(C)S(=O)(=O)N(C)CC(=O)Nc1cccc(c1)C#C	1
ZINC56125255	C#CCN([C@@H]1CCS(=O)(=O)C1)S(=O)(=O)/C=C/c1ccccc1	1
ZINC56125256	C#CCN([C@H]1CCS(=O)(=O)C1)S(=O)(=O)/C=C/c1ccccc1	1
ZINC56125264	C#CCN([C@H]1CCS(=O)(=O)C1)S(=O)(=O)c1cc(ccc1Cl)C(F)(F)F	1
ZINC56137771	c1ccc(cc1)CS(=O)(=O)N[C@H](c1ccc(cc1)F)[C@H]1CCCO1	0
ZINC56163986	CN(c1ccccc1)C(=O)CNc1cccc(c1)C#Cc1cccs1	1
ZINC56176532	Cc1nc(on1)[C@@H](C)Nc1ccc(cc1)Oc1c(cc(cn1)Cl)Cl	0
ZINC56202018	C#Cc1cccc(c1)NC(=O)CN[C@@H](c1ccccc1)C(=O)N	1
ZINC56202019	C#Cc1cccc(c1)NC(=O)CN[C@H](c1ccccc1)C(=O)N	1
ZINC56205342	C[C@@H](C(=O)NCC#C)Nc1ccc(cc1)N(C)Cc1ccccc1	1
ZINC56205343	C[C@H](C(=O)NCC#C)Nc1ccc(cc1)N(C)Cc1ccccc1	1
ZINC56218731	Cc1cccc(c1NC(=O)CCCS[C@@H](C)c1nc(no1)C(C)C)C	0
ZINC56231750	Cn1cc(c(=O)n(c1=O)C)/C=C\C(=O)OCC#Cc1ccccc1	0
ZINC56231755	C[C@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1cccs1	0
ZINC56231855	c1ccc(cc1)C#CCOC(=O)CCc1nc(no1)c1ccsc1	0
ZINC56231860	c1ccc(cc1)C#CCOC(=O)Cn1c2ccccc2c(=O)cn1	0
ZINC56231867	c1ccc(cc1)C#CCOC(=O)CCCC[C@@H]1[C@H]2[C@@H](CS1)NC(=O)N2	0
ZINC56231871	C[C@H](CC(=O)OCC#Cc1ccccc1)NC(=O)c1ccccc1	0
ZINC56231878	c1ccc(cc1)C#CCOC(=O)c1ccc(cc1)C(=O)N	0
ZINC56231944	CC(=O)Nc1ccc(cc1)/C=C\C(=O)OCC#Cc1ccccc1	0
ZINC56231945	CC(=O)Nc1ccc(cc1)/C=C/C(=O)OCC#Cc1ccccc1	0
ZINC56231963	CC(C)[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1ccccc1	0
ZINC56231964	CC(C)[C@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1ccccc1	0
ZINC56231976	CC(C)[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1ccco1	0
ZINC56231977	CC(C)[C@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1ccco1	0
ZINC56231986	c1ccc(cc1)C#CCOC(=O)/C=C\c1c(nc2n1ccs2)Cl	0
ZINC56232001	c1ccc(cc1)C#CCOC(=O)/C(=C\c1ccco1)/C#N	0
ZINC56232020	CO/N=C\c1ccc(cc1)C(=O)OCC#Cc1ccccc1	0
ZINC56232038	C[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)/C=C\c1ccccc1	0
ZINC56232048	c1ccc(cc1)C#CCOC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC56232049	c1ccc(cc1)C#CCOC(=O)c1cccc(c1)NC(=O)C1CC1	0
ZINC56232053	c1ccc(cc1)C#CCOC(=O)[C@@H]1CCCN1C(=O)c1ccco1	0
ZINC56232054	c1ccc(cc1)C#CCOC(=O)[C@H]1CCCN1C(=O)c1ccco1	0
ZINC56232059	CC(=O)N[C@@H](CC(=O)OCC#Cc1ccccc1)c1ccc(cc1)Cl	0
ZINC56232060	CC(=O)N[C@H](CC(=O)OCC#Cc1ccccc1)c1ccc(cc1)Cl	0
ZINC56232062	CN(C)C(=O)CSc1ccccc1C(=O)OCC#Cc1ccccc1	0
ZINC56232068	COc1ccc(cc1C(=O)OCC#Cc1ccccc1)[N+](=O)[O-]	0
ZINC56232093	c1ccc(cc1)C#CCOC(=O)CSc1nnnn1C1CC1	0
ZINC56232099	c1ccc(cc1)C#CCOC(=O)Cn1c(=O)n2ccccc2n1	0
ZINC56232100	c1ccc(cc1)C#CCOC(=O)c1c(cnc(n1)N1CCCC1)Cl	0
ZINC56232113	c1ccc(cc1)C#CCOC(=O)CC[C@@H]1Cc2ccccc2NC1=O	0
ZINC56232130	Cc1c(c2ccccc2[nH]1)CC(=O)OCC#Cc1ccccc1	0
ZINC56232132	CC(C)c1cc(n[nH]1)C(=O)OCC#Cc1ccccc1	0
ZINC56232132	CC(C)c1cc([nH]n1)C(=O)OCC#Cc1ccccc1	0
ZINC56232143	CC(C)C(=O)Nc1nc(cs1)CC(=O)OCC#Cc1ccccc1	0
ZINC56232155	CN(CC(=O)OCC#Cc1ccccc1)S(=O)(=O)c1ccccc1	0
ZINC56232159	Cc1ccc(cc1NC(=O)C)C(=O)OCC#Cc1ccccc1	0
ZINC56232167	c1ccc(cc1)C#CCOC(=O)c1cccc(c1)OCC(=O)N	0
ZINC56232168	CN(C)C(=O)COc1cccc(c1)C(=O)OCC#Cc1ccccc1	0
ZINC56232214	Cn1c(=O)ccn(c1=O)CC(=O)OCC#Cc1ccccc1	0
ZINC56232219	CCOC(=O)N[C@H](C(C)C)C(=O)OCC#Cc1ccccc1	0
ZINC56232234	C[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1cccc(c1Cl)Cl	0
ZINC56232291	CNC(=O)c1ccc(cc1)/C=C\C(=O)OCC#Cc1ccccc1	0
ZINC56232292	CNC(=O)c1ccc(cc1)/C=C/C(=O)OCC#Cc1ccccc1	0
ZINC56232297	c1ccc(cc1)C#CCOC(=O)CCNC(=O)/C=C/c1ccco1	0
ZINC56232344	c1ccc(cc1)C#CCOC(=O)c1c(ccs1)n1cnnn1	0
ZINC56232350	Cc1c(c(=O)[nH]c(n1)C)CC(=O)OCC#Cc1ccccc1	0
ZINC56232358	c1ccc(cc1)C#CCOC(=O)Cc1cc2ccccc2[nH]c1=O	0
ZINC56232380	C[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1ccc(s1)Br	0
ZINC56232389	c1ccc(cc1)C#CCOC(=O)CCc1nc(no1)c1cccnc1	0
ZINC56232399	c1ccc(cc1)C#CCOC(=O)c1cc(c(=O)[nH]c1)Cl	0
ZINC56285005	CCCCOCC[N@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC56329062	c1ccc(cc1)C#CCNC(=O)C1CCN(CC1)c1ncccn1	1
ZINC56352183	c1cc(cnc1)NC(=O)N[C@@H](c1ccc(cc1)F)[C@@H]1CCCO1	0
ZINC56371515	C[C@H](C(=O)NNC(=O)NC)Sc1ccccc1	0
ZINC56377277	Cc1c(c(n(n1)c1ccc(cc1Cl)Cl)C)CC(=O)NNC(=O)NC	0
ZINC56384833	Cc1ncc(s1)CN(C)C(=O)NCC#Cc1ccccc1	1
ZINC56409215	Cc1c(nnn1c1ccccc1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC56444392	Cc1ccc(cc1)[C@H](C)NC(=O)NCCNC(=O)c1ccccc1	0
ZINC56445968	C[C@@H](c1ccc(c(c1)OC)OCc1ccccc1)NC(=O)NCC#C	1
ZINC56491468	CCCCOCCN(C)Cc1cnn(c1)c1ccccc1	0
ZINC56492264	c1cc(cc(c1)OCC(F)(F)F)C[NH+]1CCCC1	0
ZINC56499616	CN(CCCOc1ccccc1)C(=O)Nc1cc[nH+]cc1	0
ZINC56518152	c1ccc(cc1)c1csc(n1)NC(=O)Nc1cnn(c1)CCO	0
ZINC56519882	Cc1cccc(c1C)NC(=O)N[C@@H](C)Cc1ccc(cc1)O	0
ZINC56524196	c1ccc(cc1)OC1CCN(CC1)C(=O)Nc1ccc(c(c1F)F)F	0
ZINC56533945	C[C@@H](c1ccccc1)NC(=O)N(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC56533998	C[C@H](c1ccccc1)NC(=O)Nc1ccc(c(c1)F)OCCOC	0
ZINC56567922	CCCNC(=O)CCNC(=O)Nc1nc(c(s1)c1ccccc1)C	0
ZINC56587264	C[NH+](C)C[C@@H](Cc1ccccc1)NC(=O)Nc1cccc(c1)C#C	1
ZINC56620940	C[C@@H](c1ccc(c(c1)Cl)F)NC(=O)Nc1cccc(c1)COC	0
ZINC56647689	C[C@@H](C(=O)NCc1ccccc1)NC(=O)Nc1ccc([nH+]c1)N(C)C	0
ZINC56696865	CN(Cc1ccc(cc1OC)OC)Cc1nc2ccccc2s1	0
ZINC56723558	C[C@@H](c1cccnc1)NC(=O)Nc1cc(c(c(c1)F)N(C)C)F	0
ZINC56756420	C=CCN(CC=C)C(=O)c1ccc(cc1)NC(=O)N1CCCC1	0
ZINC56771941	c1ccc(cc1)CNC(=O)c1ccc(cc1)NC(=O)N1CCOCC1	0
ZINC56871933	c1cc(ccc1CCN1CCOCC1)NC(=O)NCC(F)(F)F	0
ZINC56874798	CC#CC#Cc1ccccc1	1
ZINC56897594	CC[N@@H+]1[C@@H]2CC[C@H]1C[C@@H](C2)OC(c1ccccc1)c1ccccc1	0
ZINC56907557	C#CCOC[C@@H]1CCCN(C1)S(=O)(=O)Cc1ccccc1	0
ZINC56921508	CCC(=O)N1CCN(CC1)C[C@@H](c1cccs1)O	0
ZINC56922440	COc1ccccc1C(=O)N1CCC[C@@H](C1)COCc1ccccc1	0
ZINC56922832	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cnn(n1)c1ccccc1	0
ZINC56922837	C#CCOC[C@H]1CCCN(C1)C(=O)Cn1ccc2c1cccc2	0
ZINC56922838	C#CCOC[C@@H]1CCCN(C1)C(=O)c1csc(n1)c1ccccc1	0
ZINC56922846	C#CCOC[C@@H]1CCCN(C1)C(=O)CCC(=O)c1ccccc1	0
ZINC56922847	C#CCOC[C@H]1CCCN(C1)C(=O)CCC(=O)c1ccccc1	0
ZINC56922848	C#CCOC[C@@H]1CCCN(C1)C(=O)CNC(=O)c1ccccc1	0
ZINC56922849	C#CCOC[C@H]1CCCN(C1)C(=O)CNC(=O)c1ccccc1	0
ZINC56922873	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc[nH]c1=O	0
ZINC56922874	C#CCOC[C@@H]1CCCN(C1)C(=O)Cn1cnc2c1cccc2	0
ZINC56922881	C#CCOC[C@H]1CCCN(C1)C(=O)CCSc1ccccc1	0
ZINC56922887	C#CCOC[C@H]1CCCN(C1)C(=O)C1(CCCC1)c1cccs1	0
ZINC56922892	C#CCOC[C@@H]1CCCN(C1)C(=O)C1(CCOCC1)c1ccccc1	0
ZINC56922893	C#CCOC[C@H]1CCCN(C1)C(=O)C1(CCOCC1)c1ccccc1	0
ZINC56922895	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc(cc1)Cn1ccnc1	0
ZINC56922897	Cn1c(nnn1)SCC(=O)N1CCC[C@H](C1)COCC#C	0
ZINC56922908	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cc(n[nH]1)c1cccs1	0
ZINC56922911	C#CCOC[C@H]1CCCN(C1)C(=O)c1cc(n[nH]1)c1ccccc1	0
ZINC56922956	Cc1c(cnn1c1ccccc1)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56922957	Cc1c(cnn1c1ccccc1)C(=O)N1CCC[C@H](C1)COCC#C	0
ZINC56922959	Cn1c(cc(n1)c1ccccc1)C(=O)N1CCC[C@H](C1)COCC#C	0
ZINC56922963	C#CCOC[C@H]1CCCN(C1)C(=O)c1cc(cnc1)Br	0
ZINC56922970	CCC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56922980	CC(C)(C)CC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56922989	C#CCOC[C@H]1CCCN(C1)C(=O)C1CCCC1	0
ZINC56922995	C#CCOC[C@H]1CCCN(C1)C(=O)CCC1CCCC1	0
ZINC56923002	CCOC(=O)CCC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923005	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC56923012	Cc1cc(cc(c1)C(=O)N1CCC[C@@H](C1)COCC#C)C	0
ZINC56923038	COc1cc(cc(c1)OC)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923040	CCOc1ccc(cc1OCC)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923076	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC56923081	Cc1ccc(cc1[N+](=O)[O-])C(=O)N1CCC[C@H](C1)COCC#C	0
ZINC56923083	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccccc1C(F)(F)F	0
ZINC56923086	C#CCOC[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)C(F)(F)F	0
ZINC56923094	C#CCOC[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)c1ccccc1	0
ZINC56923095	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc(cc1)c1ccccc1	0
ZINC56923105	C#CCOC[C@H]1CCCN(C1)C(=O)COc1ccc(cc1)Cl	0
ZINC56923108	C[C@@H](C(=O)N1CCC[C@H](C1)COCC#C)Oc1ccccc1	0
ZINC56923111	CC(C)(C(=O)N1CCC[C@H](C1)COCC#C)Oc1ccc(cc1)Cl	0
ZINC56923114	COc1ccccc1OCC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923116	COc1cccc(c1)OCC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923128	CC(C)c1ccc(cc1)OCC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923132	C#CCOC[C@@H]1CCCN(C1)C(=O)CSCc1ccccc1	0
ZINC56923133	C#CCOC[C@H]1CCCN(C1)C(=O)CSCc1ccccc1	0
ZINC56923142	C#CCOC[C@@H]1CCCN(C1)C(=O)Cc1ccc(cc1)F	0
ZINC56923155	C#CCOC[C@H]1CCCN(C1)C(=O)CCc1ccccc1	0
ZINC56923157	C#CCOC[C@H]1CCCN(C1)C(=O)CCCc1ccccc1	0
ZINC56923162	CN(C)S(=O)(=O)c1ccc(cc1)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923172	C#CCOC[C@@H]1CCCN(C1)C(=O)c1ccc(o1)Br	0
ZINC56923182	C#CCOC[C@@H]1CCCN(C1)C(=O)[C@@H]1CC(=O)N(C1)c1ccccc1	0
ZINC56923184	C#CCOC[C@@H]1CCCN(C1)C(=O)[C@H]1CC(=O)N(C1)c1ccccc1	0
ZINC56923234	CS(=O)(=O)N1CCC(CC1)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923239	C#CCOC[C@H]1CCCN(C1)C(=O)c1cc(on1)c1ccccc1	0
ZINC56923241	C#CCOC[C@H]1CCCN(C1)C(=O)CN1C(=O)c2ccccc2C1=O	0
ZINC56923266	C#CCOC[C@@H]1CCCN(C1)C(=O)CCS(=O)(=O)c1ccccc1	0
ZINC56923267	C#CCOC[C@H]1CCCN(C1)C(=O)CCS(=O)(=O)c1ccccc1	0
ZINC56923275	Cc1c(c(on1)C)CC(=O)N1CCC[C@H](C1)COCC#C	0
ZINC56923291	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc2cc[nH]c2c1	0
ZINC56923464	C#CCOC[C@@H]1CCCN(C1)C(=O)NC1CCCCC1	0
ZINC56923466	C#CCOC[C@@H]1CCCN(C1)C(=O)Nc1ccccc1	0
ZINC56923476	C#CCOC[C@@H]1CCCN(C1)C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC56923488	CCOc1ccc(cc1)NC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923492	C#CCOC[C@@H]1CCCN(C1)C(=O)Nc1ccccc1F	0
ZINC56923504	C#CCOC[C@@H]1CCCN(C1)C(=O)NCc1ccccc1	0
ZINC56923515	C#CCOC[C@H]1CCCN(C1)C(=O)NCc1ccc(cc1)Cl	0
ZINC56923519	COc1ccc(cc1)CCNC(=O)N1CCC[C@H](C1)COCC#C	0
ZINC56923527	C#CCOC[C@H]1CCCN(C1)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC56927859	CN(Cc1ccccc1)C(=O)CNC(=O)N1CCc2ccccc2C1	0
ZINC56970786	CCOCCOCC(=O)N(C)c1ccccc1	0
ZINC56999659	COCCOCC(=O)N1CCC(CC1)Oc1ccccc1	0
ZINC57006862	CCCS(=O)(=O)NCc1ccc(nc1)OCCOc1ccccc1	1
ZINC57022801	c1ccc2c(c1)cccc2[C@H]1CCCN1S(=O)(=O)c1cccnc1	0
ZINC57029217	c1ccc(cc1)OCC[NH+]1CCN(CC1)C(=O)Nc1c[nH]nc1	0
ZINC57047465	CS(=O)(=O)NCC(=O)NCCCOCCc1ccccc1	0
ZINC57053314	Cc1ccc(c(c1)C)OCCC(=O)Nc1ccccc1OCCOC	0
ZINC57077353	CCN(CC)C(=O)COc1cccc(c1)NC(=O)[C@@H](C)SC	0
ZINC57084876	C[C@@H]1C[N@@H+](C[C@@H](O1)C)Cn1c(=O)ccc(n1)c1ccccc1	0
ZINC57105359	c1ccc(cc1)OC1CCN(CC1)Cn1c(=S)[nH]c(n1)c1cccs1	1
ZINC57114536	C#CC[N@@H+]1CCCC[C@H]1C(=O)NC[C@@H]1CCN(C1)c1ccccc1	1
ZINC57138286	C[NH+](C)C[C@@H](c1ccccc1)NC(=O)C1CCN(CC1)CC#C	1
ZINC57139402	COC(=O)CNC(=O)C1CCN(CC1)CC#C	0
ZINC57153338	C[C@@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)C1CCN(CC1)CC#C	0
ZINC57153338	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)C1CCN(CC1)CC#C	0
ZINC57154563	Cc1ccc(cc1Cl)NNC(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC57157107	COC(=O)CNC(=O)C[C@H](c1ccccc1)NC(=O)c1ccccc1	0
ZINC57170222	c1ccc(cc1)C[N@H+]1CCC[C@@H]1C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC57177458	COCCOc1cccc(c1)NC(=O)C1CCN(CC1)CC#C	0
ZINC57205769	CC(C)(C)OC(=O)NNC(=O)N[C@@H](Cc1ccccc1)C[NH+](C)C	0
ZINC57210115	Cc1c(sc(=O)n1CC(=O)N(Cc1ccccc1)c1ccccc1)C	0
ZINC57218653	c1cc2c([nH+]c1)N1CCC[C@@H]1C(=O)NC2	0
ZINC57218763	COC(=O)c1c(cccn1)C#C	0
ZINC57218807	c1ccc(cc1)[C@H]1C(CN1)(F)F	1
ZINC57219176	c1cc2c(c(c1)N)CCN[C@@H]2C(=O)N	0
ZINC57251949	CN(c1ccccc1)C1CCN(CC1)C(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC57263824	Cc1ccc(s1)[C@@H](C)NC(=O)CCNC(=O)OCC(F)(F)F	0
ZINC57291993	Cc1nnc(n1/N=C/C#Cc1ccccc1)[S-]	1
ZINC57291993	Cc1n[nH]c(=S)n1/N=C/C#Cc1ccccc1	1
ZINC57291998	Cc1ccc(cc1)NC(=O)CNCC#Cc1ccccc1	1
ZINC57292826	C#CCNC(=O)[C@@H](C#N)C(=O)CCN1CCOC1=O	0
ZINC57299206	CCCNC(=O)CCNC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC57302472	CC[C@@H](C)[C@@H](C)NC(=O)CN1C(=O)c2ccc(cc2C1=O)C	0
ZINC57330437	COCCNc1ccnc(n1)N1CC[C@@H](C1)[NH3+]	0
ZINC57332570	CCCOC(=O)c1nnc2n1nc(s2)c1ccccc1Cl	0
ZINC57341425	c1ccc(cc1)c1cc(=O)[nH]c(n1)NCc1ccc(cc1)Br	1
ZINC57346028	CCCc1cc2n[nH]c(=O)n2c(n1)N1CCOCC1	0
ZINC57351359	Cc1c(c(n(n1)c1nc2ccc(cc2s1)OC)C)C(=O)OC	0
ZINC57351525	CCCCOC(=O)c1ccc(c(c1)Cl)Br	0
ZINC57354911	c1ccc(cc1)C#CNCCOc1ccccn1	1
ZINC57355354	Cn1c(cc(n1)C(=O)NC[C@H]1CCCO1)OCC(=O)N1CCCCC1	0
ZINC57355375	CCn1ccc(n1)NC(=O)[C@@H]1CCC(=O)N([C@H]1c1ccccc1)C	0
ZINC57362631	COc1ccc(cc1)N1CCN(CC1)Cn1c(=O)n2ccccc2n1	0
ZINC57412053	CC(C)c1cccc(c1)NC(=O)c1cc([nH]n1)c1ccc(cc1)Cl	0
ZINC57418262	Cn1c(cc(c1Cl)Cl)C(=O)N(CCCCOC)Cc1ccccc1	0
ZINC57423674	C#CCNC(=O)CCOCc1ccccc1	0
ZINC57424125	C=CCN(c1ccccc1)S(=O)(=O)c1ccc(cc1F)Cl	1
ZINC57434809	CCCNC(=S)N(CCc1ccccc1)Cc1ccccc1	1
ZINC57459691	COCCCCN(Cc1ccccc1)C(=O)NCc1cccnc1	0
ZINC57470441	c1ccc(cc1)/C(=N\c1ccc(c(c1)Cl)Cl)/N1CCOCC1	0
ZINC57488134	c1ccn2c(c1)nc(cc2=O)NC[C@@H]1CCCO1	0
ZINC57500202	CCOCCSc1nnc(n1Cc1ccccc1)c1ccco1	0
ZINC57509395	c1ccc(cc1)C#CCNC(=O)Nc1ccccc1F	1
ZINC57520854	CCCN(CCC)C(=O)CSc1nc([O-])c2c(n1)cc([nH]2)C	0
ZINC57521458	Cc1cc2c([nH]1)c(=O)n(c(n2)SCC(=O)Nc1ccc(cc1)Cl)C	0
ZINC57529670	c1ccc(cc1)C#CCNC(=O)c1ccc2c(c1)OCO2	1
ZINC57541983	CC[C@@H](C)C(=O)Nc1c(nn(c1C)c1ccccc1)C	0
ZINC57545446	c1cc(ccc1c1c(scn1)Br)F	0
ZINC57563096	c1ccc(cc1)C#CCNC(=O)c1ccc(cc1)F	1
ZINC57620879	C[C@H](c1ccc(cc1)n1cncn1)[N@H+](C)CCCc1ccccc1	1
ZINC57627855	CC(C)[C@@H](c1ccccc1)NCc1ccccc1C#N	1
ZINC57642359	Cn1cc[nH+]c1CN1CCN(CC1)Cc1c(cccc1Cl)F	0
ZINC57650031	c1ccc(cc1)c1cc(no1)C(=O)OCCCc1ccncc1	0
ZINC57652072	Cc1ccc(cc1)c1cnc(n1c1ccccc1)SCCS(=O)(=O)C	1
ZINC57721842	Cc1c[nH]/c(=N\S(=O)(=O)c2ccc(s2)Cl)/s1	0
ZINC57788467	C[C@@]12CC[C@@H](C1(C)C)C[C@H]2NC(=O)c1ccc(cc1)C(=O)OC	0
ZINC57792416	CCS(=O)(=O)N1CCC(CC1)C(=O)NC1CC([NH2+]C(C1)(C)C)(C)C	0
ZINC57809995	COc1cc(ccc1S(=O)(=O)C)C(=O)/C=C/c1ccccc1	0
ZINC57811015	Cc1c(cnn1C=C)CN(Cc1ccccc1)C[C@H]1CCCO1	0
ZINC57811984	CCOC(=O)N1CCN(CC1)[C@@H](C)Cc1ccccc1	0
ZINC57815765	C#Cc1cccc(c1)N[C@@H](c1ccccc1)C(=O)N1CCCC1	1
ZINC57838916	COCc1nc(c2c(csc2n1)c1ccccc1)N1CC(C1)O	0
ZINC57838958	CC(C)C[C@@]1(C(=O)N(C(=O)N1)CCCOc1ccccc1)C	0
ZINC57843403	c1cc2c(cc1OCCNC(=O)Cn1cnnn1)OCO2	0
ZINC57881020	COCCOc1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC57914957	c1ccc2c(c1)c(nc([nH+]2)CN1CCN(CC1)CC(F)F)N	0
ZINC57924797	C[C@@H]1CNc2ccccc2N1Cc1ccccc1	1
ZINC57952567	CC(C)COC(=O)[C@@H](Cc1ccccc1)NC(=O)c1ccco1	0
ZINC57993931	C#Cc1cccc(c1)NC(=O)CNC(=O)CC[C@@H]1CCCO1	0
ZINC58007191	C[C@H]1CCCC[C@@H]1NC(=O)[C@@H](C)Nc1cccc(c1)C(=O)C	0
ZINC58007705	COCCCn1cnc2ccsc2c1=O	0
ZINC58017312	CC(C)(C)OCCSc1nc([O-])c(c(n1)c1ccc(cc1)OC)C#N	0
ZINC58023497	c1ccc(cc1)C#CCNC(=O)C1CC1	1
ZINC58032209	c1ccc(cc1)NC(=O)N1CCC[C@@H](C1)N1CCNC1=O	0
ZINC58047534	CSc1ccc(cc1)[C@@H]1N2CCC[C@@H]2C(=O)N1c1ccc(cc1)Cl	0
ZINC58053339	CNC(=O)CN(c1cccc(c1)C#C)S(=O)(=O)c1ccc(cc1)F	1
ZINC58062412	c1ccc(cc1)C#CCNC(=O)CSCc1ccncc1	1
ZINC58098114	c1ccc(cc1)NC(=O)CC[S@](=O)Cc1cccc(c1)C(F)(F)F	0
ZINC58135936	COCCn1cc(cn1)NC(=O)NNC(=O)NCC(F)(F)F	0
ZINC58136360	C[N@H+]1CCO[C@H](C1)CNC(=O)CCc1ncc(o1)c1ccccc1	0
ZINC58137534	CCOC(=O)Nc1cccc(c1C)N[C@@H](C)C(=O)NC(=O)NC	0
ZINC58158601	Cc1c(c(n(n1)Cc1ccccc1)C)C[NH2+]C1CCCCC1	1
ZINC58159027	COc1cccc(c1OCC#CCN1CCOCC1)OC	0
ZINC58159594	c1ccc2c(c1)cc(c(n2)Cl)CN1CCN(CC1)c1ccc(cc1)O	0
ZINC58161507	Cc1c(oc(n1)CSc1nnc(n1CCOC)c1ccncc1)C	0
ZINC58162827	C[C@H](C(=O)NCC#C)N1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC58167215	C[N@@H+]1CCO[C@@H](C1)CNS(=O)(=O)/C=C/c1ccccc1	0
ZINC58169239	c1csc(c1N1CCC[C@H](C1)C(=O)N1CCOCC1)[N+](=O)[O-]	0
ZINC58172185	CCNC(=O)NC(=O)CN1CCO[C@@H](C1)c1ccc(cc1)Br	0
ZINC58173426	Cc1c(cco1)C(=O)[C@@H](C#N)c1nc(cs1)c1c(cccc1F)F	0
ZINC58178664	C[C@@H](C[N@@H+](Cc1ccccc1)CC(=O)NCc1ccco1)C(=O)OC	0
ZINC58179489	CC(C)(C)c1ccc(cc1)C(=O)NCC(=O)NCCC(=O)NCC#C	1
ZINC58185834	c1ccc(cc1)C[C@H](C(=O)N)NC(=O)c1cc(=O)c2ccccc2o1	0
ZINC58189446	CC[C@]1(C[C@@]2(CCCN(C2)CC#C)CCO1)C	0
ZINC58192274	c1ccc(cc1)[C@@H]1C[C@@H]1Nc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC58195457	c1ccc(cc1)CN1CC[C@@H](C1=O)NS(=O)(=O)c1ccc(cc1)F	0
ZINC58196446	CCCCNC(=O)[C@@H]1CC[C@@H](N(C1)CC(=O)NCC#C)C	1
ZINC58198090	CC(C)(C)OC(=O)N1CCN(CC1)C(=O)CNc1cccc(c1)C#C	0
ZINC58202370	COc1ccc(c(c1)NCC(=O)NC1(CCCC1)C#N)Br	0
ZINC58202406	CS(=O)(=O)c1cccc(c1)C(=O)OCC#Cc1ccccc1	0
ZINC58208767	C#Cc1cccc(c1)NC(=O)CNC(=O)NCCN1CCOCC1	0
ZINC58209586	C[C@H](C(=O)c1ccc(c(c1)OC)OC)Sc1nc2ncccn2n1	0
ZINC58210294	CN(Cc1nnnn1c1ccccc1)c1ccc(c(c1)OC)OC	1
ZINC58217485	CCc1cc2c(ncnc2s1)N[C@@H](c1ccccc1)[C@@H]1CCCO1	0
ZINC58217910	COC(=O)CSCCC(=O)NCC#Cc1ccccc1	0
ZINC58221641	Cc1nc(on1)[C@@H]1CCCN(C1)C(=O)NCC#Cc1ccccc1	1
ZINC58224833	C[C@@H](c1[nH]cc([nH+]1)c1ccccc1)NC(=O)c1cccc(c1)COC	0
ZINC58245162	CCOC(=O)C[N@@H+](Cc1cc(=O)oc2c1ccc(c2C)O)C1CC1	0
ZINC58245759	C[C@H](COC)[N@@H+](C)CC(=O)Nc1c(cnn1c1ccccc1)C#N	0
ZINC58245860	COC(=O)c1cccc(c1)CN1C(=O)CN(C1=O)c1ccccc1	0
ZINC58245969	C[C@@H](C(=O)c1ccc(c(c1)OC)OC)Sc1nccn1C1CC1	0
ZINC58246959	CCn1cc[nH+]c1CN(CC#C)[C@H]1CCc2c1cccc2	1
ZINC58264899	C#CCCN1CCN(CC1)C(=O)c1ccc(cc1)S(=O)(=O)NCC#C	1
ZINC58264997	CC[N@H+]1CCC[C@H](C1)CNC(=O)COCc1ccccc1	0
ZINC58267104	CC(C)(C)NC(=O)[C@@H]1CSCN1S(=O)(=O)c1cccc(c1)F	0
ZINC58267512	CN(Cc1ccc(cc1)c1ccccc1)Cn1cnc(n1)C(=O)OC	0
ZINC58268236	c1ccc(cc1)[C@@H]1CCN(C1)C(=O)NCc1cccc(c1)C#N	0
ZINC58269109	C#CCN(Cc1ccc(cc1)F)C(=O)c1cc(=O)c2ccccc2o1	1
ZINC58278107	C#CCCOC(=O)c1ccn(n1)c1cccc(c1)[N+](=O)[O-]	0
ZINC58281931	C[C@H](C(=O)NCc1cccc2c1OCO2)NC(=O)OC(C)(C)C	0
ZINC58282630	C[C@H](COC)NC(=O)Nc1cccc(c1)C#C	0
ZINC58289038	CCOC(=O)[C@@H]1CC[N@H+](CC1)CCCc1nc(no1)c1ccccc1	0
ZINC58289299	CC(C)(C)NC(=O)c1ccc(cc1)C(=O)NCC#Cc1ccccc1	1
ZINC58289929	Cc1ccc(o1)[C@@H](C)NC(=O)CNC(=O)OCc1ccccc1	0
ZINC58290509	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CCC[C@@H]1Cc1ccccc1Cl	1
ZINC58290644	C#CCN1CCC(CC1)C(=O)N[C@@H](c1ccccc1)C(F)(F)F	1
ZINC58290740	CCN(CC)S(=O)(=O)N[C@@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC58295378	Cc1ccccc1NCCC(=O)N[C@@H](C)CN1CCOCC1	0
ZINC58296994	CCO[C@@H](C)C(=O)NCCc1ccc(cc1)OCC#C	0
ZINC58296996	CCO[C@H](C)C(=O)NCCc1ccc(cc1)OCC#C	0
ZINC58299796	c1ccc(cc1)[C@H]1[C@@H](CCCO1)C[NH2+]C[C@@H]1CNc2ccnn2C1	0
ZINC58305576	C#CCNC(=O)CN1CCCc2c1c(ccc2)OC(F)F	1
ZINC58306277	CCOCCO[C@H](C)C(=O)NCC#Cc1ccccc1	0
ZINC58307861	CCCCN(C)S(=O)(=O)NC[C@@H](C)N1C[C@H](O[C@H](C1)C)C	0
ZINC58308322	c1ccc(c(c1)C[NH2+]C[C@H]1CNc2cc[nH+]n2C1)Cn1cccn1	0
ZINC58312256	CN(CCOC)C[C@@H]1CCCN1S(=O)(=O)c1ccc2ccccc2c1	0
ZINC58323837	Cc1c(c(on1)C)CC(=O)Nc1cccc(c1)C[NH+]1CCSCC1	0
ZINC58325292	C#CCN(Cc1ccc(cc1)F)C(=O)c1ccc(=O)[nH]c1	1
ZINC58325309	CNC(=O)C1(CC1)C(=O)NCCc1cnn(c1)c1ccccc1	0
ZINC58327331	c1ccc(cc1)C#CCNC(=O)[C@H]1CCCCN1C(=O)c1ccco1	1
ZINC58329554	CC(C)(C)OC(=O)NC(C)(C)C(=O)NCC#Cc1ccccc1	0
ZINC58332745	Cc1c(c(n(n1)C)OC)C[NH2+]Cc1ccc([nH+]c1)N1CCO[C@@H](C1)C	0
ZINC58332916	c1cc(cc(c1)C(=O)NCCCNC(=O)c1cccc(c1)O)C#N	0
ZINC58341130	C[C@@H](C(=O)NCC#Cc1ccccc1)OC[C@@H]1CCCCO1	0
ZINC58341132	C[C@@H](C(=O)NCC#Cc1ccccc1)OC[C@H]1CCCCO1	0
ZINC58341133	C[C@H](C(=O)NCC#Cc1ccccc1)OC[C@H]1CCCCO1	0
ZINC58341490	Cc1c(cccc1OC(F)F)NC(=O)[C@@H]1[C@@H](C1(C)C)C=C(C)C	0
ZINC58343285	CNC(=O)CN(c1cccc(c1)C#C)S(=O)(=O)c1ccccc1	1
ZINC58355928	C#CCCN1CCN(CC1)C(=O)CCNS(=O)(=O)c1ccccc1	1
ZINC58357662	COc1ccc2c(c1)OC[C@@H](C2)C(=O)NCC#Cc1ccccc1	1
ZINC58357779	Cc1c(cco1)C(=O)NCC(=O)N1CCN(CC1)CCC#C	1
ZINC58368933	c1ccc(cc1)C#CCNC(=O)NCCc1cccnc1	1
ZINC58369546	c1ccn2cc(c(c2c1)C#N)CSc1nnnn1C[C@H]1CCCO1	0
ZINC58378229	CC(C)c1ccc(cc1)S(=O)(=O)N[C@H]1CCN(C1)CC(F)(F)F	0
ZINC58378578	CN(c1ccccc1)C(=O)CNc1ccc(cc1)F	0
ZINC58380059	COCCCN(CCOC)C(=O)[C@H](c1ccccc1)n1cccn1	0
ZINC58381892	CCC(C)(C)NC(=O)c1ccc2c(c1)nc(=S)n(c2[O-])C	0
ZINC58392305	CCN(C[C@H]1CCCO1)C(=O)C1=NN(C(=O)[C@H](N1)C)c1ccccc1	0
ZINC58392435	CC(C)(CNS(=O)(=O)N(C)C)[NH+]1CCOCC1	0
ZINC58393786	C[C@H](c1cccs1)NC(=O)CCOCCOC	0
ZINC58393847	CCOc1ccc(cc1)CCC(=O)N[C@]1(CCSC1)C#N	0
ZINC58394340	CCOCc1ccc(cc1)CNc1c(cccn1)C#N	0
ZINC58405218	Cc1c(c(n([nH+]1)C)N(C)C)CNC[C@@H](CO[C@H](C)c1ccccc1)O	0
ZINC58407076	C#CCN([C@H]1CCc2c1cccc2)C(=O)Nc1cccc(c1)[N+](=O)[O-]	1
ZINC58407333	Cc1c(c(n([nH+]1)C)N(C)C)CN[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	1
ZINC58415279	Cc1c(c(n(n1)C(F)F)C)CC(=O)Nc1ccc2c(c1)OCCCO2	0
ZINC58415530	CCCN(C)C(=O)Nc1cc(c(cc1OC)OC)Cl	0
ZINC58416756	c1ccc2c(c1)ccc1c2nc(s1)NC(=O)CCCn1cccn1	0
ZINC58420051	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1nc(ns1)c1ccccc1	1
ZINC58421748	CC(C)c1c(c(n(n1)C)N1CCOCC1)CNCc1nncn1C	0
ZINC58428953	Cc1c(c(n([nH+]1)C)N(C)C)CNC[C@@H](c1ccccc1)OC	0
ZINC58458487	C#CCNC(=O)CN1CCN(CC1)CC(F)(F)F	1
ZINC58477115	c1ccc(cc1)[C@H](C1CC1)NC(=O)CCC1CCCC1	0
ZINC58482552	c1cc(cnc1)[C@@H]1CCCCN1CC#CCOCCC#N	0
ZINC58506507	CC(C)(c1ccccc1)C(=O)N1CCN(CC1)CC#C	1
ZINC58575097	c1ccc(cc1)C#CCNC(=O)N[C@@H]1COc2c1cccc2	1
ZINC58611800	Cc1ccc(c(c1)NC(=O)CCOc1ccc(cc1)CCC(=O)C)F	0
ZINC58616691	COCCCCCNC(=O)Nc1cccc(c1)C#C	0
ZINC58679401	C[C@@H](c1ccc(cc1Cl)Cl)N(C)C(=O)C1CCOCC1	0
ZINC58680541	Cc1nc(no1)Cn1nc(nn1)c1ccccc1	1
ZINC58690316	CCOCC(=O)NC1(CCC1)c1ccccc1	0
ZINC58700145	C[C@@H](c1ccc(cc1)Cl)N(C1CC1)C(=O)CCc1ccccc1	0
ZINC58705094	C[C@H]1C[C@H]1C(=O)Nc1cccc(c1)C(=O)OCC#C	0
ZINC58730371	C/C=C/COC(=O)c1ccn(n1)c1ccccc1	0
ZINC58737970	C[C@H](C(=O)OCC#C)OCc1ccccc1	0
ZINC58741582	CO[C@H](c1ccccc1)C(=O)N1CCc2c1cc(cc2)F	0
ZINC58755096	C[C@H](C(=O)NCCCCCOC)Oc1ccc(cc1)c1ccccc1	0
ZINC58755206	CC(C)Oc1ccc(cc1)/C=C/C(=O)NCCCCCOC	0
ZINC58777185	C[C@@]1(C(=O)N(C(=O)N1)CCOc1cccc(c1)F)c1ccccc1	0
ZINC58785594	C#CCOC(=O)c1cc2cccc(c2o1)Br	0
ZINC58818446	CC(C)(C(=O)OCC#C)Oc1ccc(cc1)Cl	0
ZINC58818472	C#CCOC(=O)CC(c1ccccc1)c1ccccc1	0
ZINC58818483	COc1cc(c(cc1OC)OC)C(=O)OCC#C	0
ZINC58818517	C#CCOC(=O)c1ccc(cc1)S(=O)(=O)Nc1ccccc1	0
ZINC58818565	Cc1cccc(c1)OCC(=O)OCC#C	0
ZINC58818631	C#CCOC(=O)COc1ccccc1c1ccccc1	0
ZINC58818638	C#CCOC(=O)[C@H](Cc1ccccc1)NC(=O)c1ccco1	0
ZINC58818718	C#CCOC(=O)CCc1c[nH]c2c1cccc2	0
ZINC58818733	C[C@H](C(=O)OCC#C)NC(=O)c1ccco1	0
ZINC58818734	CC[C@@H](C)[C@H](C(=O)OCC#C)NC(=O)c1ccccc1	0
ZINC58818735	C#CCOC(=O)CCCOc1cccc(c1)Br	0
ZINC58818741	CC[C@H](C)[C@@H](C(=O)OCC#C)NC(=O)OCc1ccccc1	0
ZINC58818844	Cc1ccc(cc1C)S(=O)(=O)Nc1ccc(cc1)C(=O)OCC#C	0
ZINC58823249	Cc1ccccc1COc1ccc(cc1F)[C@H](C)O	0
ZINC58823547	COC(=O)c1c(n(nn1)Cc1ccc(cc1)F)[O-]	0
ZINC58823669	C#CCOC(=O)C[C@@H](c1ccccc1)NC(=O)c1ccccc1	0
ZINC58823876	C[C@H](C(=O)OCC#C)NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC58824271	C#CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])NCc1ccccc1	0
ZINC58824300	CN(C)S(=O)(=O)c1ccc(c(c1)C(=O)OCC#C)N1CCCC1	0
ZINC58824395	CC(=O)c1ccc(c(c1)OC)OCC(=O)OCC#C	0
ZINC58824541	Cc1c(c(n(n1)Cc1ccccc1)Cl)C(=O)OCC#C	0
ZINC58824624	Cc1ccc(cc1)SCC(=O)OCC#C	0
ZINC58824935	C#CCOC(=O)[C@H](Cc1ccccc1)NC(=O)c1ccc(cc1)Cl	0
ZINC58824942	C[C@H]1CC(C[C@]2(C1)C(=O)N(C(=O)N2)CC(=O)OCC#C)(C)C	0
ZINC58825265	Cc1cc2c(cc1C)occ2CC(=O)OCC#C	0
ZINC58825804	CCNc1nc(cc(n1)Sc1ccccc1)C	1
ZINC58827268	c1cc(cnc1)CSCCN1CCC(CC1)[NH3+]	0
ZINC58833302	C#CCOC(=O)[C@H](c1ccccc1)Sc1ccccc1	0
ZINC58834152	CC(C)COc1ccc(cc1OC)/C=C/C(=O)OCC#C	0
ZINC58834511	CS(=O)(=O)c1ccc(cc1)C(=O)OCC#C	0
ZINC58834967	COc1cc(cc(c1OC)Cl)C(=O)OCC#C	0
ZINC58835367	COCCCNC(=S)NCC1CCN(CC1)C(=S)NCCCOC	0
ZINC58870171	COc1ccccc1c1c(cn(n1)c1ccccc1)C(=O)OCC#C	0
ZINC58870264	CC(=O)N(c1ccccc1)c1nc(cs1)/C=C/C(=O)OCC#C	0
ZINC58870355	CCOc1ccc(cc1OC)C(=O)OCC#C	0
ZINC58870513	CC(C)Oc1ccc(cc1OC)/C=C/C(=O)OCC#C	0
ZINC58886174	C#Cc1cccc(c1)NC(=O)NCCCSc1ccc(cc1)F	1
ZINC58888969	C#CCOc1ccc(cc1)/C=N\NC(=O)CC[C@@H](c1ccccc1)O	1
ZINC58888972	C#CCOc1ccc(cc1)/C=N\NC(=O)CC[C@H](c1ccccc1)O	1
ZINC58893240	C#CCOC(=O)c1ccc(nc1)Oc1cccc(c1)Br	0
ZINC58911889	c1cc2c(cc1C(=O)N1CCC[C@H](C1)[NH+]1CCCC1)CCCC2	0
ZINC58915517	c1ccc(cc1)CSCC(=O)N/N=C/c1cccc2c1OCCO2	0
ZINC58917058	CCN(CC)C(=O)N1CCC(CC1)C(=O)OCC#C	0
ZINC58929592	C#CCOC(=O)[C@@H]1CCCN(C1)C(=O)Nc1ccccc1F	0
ZINC58951474	CC#CCCC(=O)Nc1ccc(cc1)Cl	1
ZINC58951483	CC#CCCC(=O)Nc1ccccc1Br	1
ZINC58951495	CCOc1ccccc1NC(=O)CCC#CC	1
ZINC58951502	CC#CCCC(=O)NCc1ccccc1	1
ZINC58951503	CC#CCCC(=O)NC1CC1	1
ZINC58951522	CC#CCCC(=O)N[C@@H]1C=Cc2c1cccc2	1
ZINC58951550	CC#CCCC(=O)Nc1cccc2c1cccc2	1
ZINC58991686	Cc1cc(sc1C(=O)OCC#C)NC(=O)c1cccc(c1)F	0
ZINC58994473	c1ccc(cc1)CCCC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC59015853	C#CCN(CCO)Cc1ccccc1	1
ZINC59020333	CC(C)OC(=O)CSc1nc([nH]n1)N/N=C(/C)\c1ccccc1	0
ZINC59024762	CC[NH+](CC)c1ccc(cc1)CN(C[C@H]1CCCO1)C(=S)NC	0
ZINC59028382	CCCNC(=S)N(Cc1cccc(c1)F)C[C@@H]1CCCO1	0
ZINC59036672	CCOc1ccc(cc1)CN(C[C@@H]1CCCO1)C(=S)NCCOC	0
ZINC59076594	CC[C@@H]([C@H](C)c1ccccc1)[NH3+]	1
ZINC59088957	c1ccc(cc1)NC(=S)N(CC[NH+]1CCOCC1)C[C@@H]1CCC=CC1	0
ZINC59124352	C[C@@H]1CCCC[C@@H]1OCCSc1nnc(s1)NCc1ccc(cc1)F	0
ZINC59133209	Cc1cccc(c1)COc1ccc(cc1/C=C(/C#N)\C(=O)N)Cl	0
ZINC59136696	c1ccc(cc1)COC[C@@H](Cn1ccnc1)O	0
ZINC59138482	c1ccc(c(c1)/N=C(\[O-])/C(=C/c1ccc(o1)N1CCCC1)/C#N)Cl	0
ZINC59147911	C[C@@H](CC(=O)N/N=C/c1ccc(c(c1)Br)OCC#C)O	1
ZINC59151283	Cc1ccccc1OCC(=O)N/N=C/c1ccc(c(c1)Br)OCC#C	1
ZINC59156879	c1ccc2c(c1)ccc(n2)/C=N/Nc1cc(ccc1Cl)Cl	0
ZINC59157591	CCOc1cc(ccc1O)/C=N/NC(=O)OCC(C)(C)C	0
ZINC59166373	COc1ccc(cc1)/C=N/[N-]S(=O)(=O)Cc1ccccc1	1
ZINC59168835	c1ccc(cc1)OCc1nnc2n1nc(s2)c1ccc(cc1)O	1
ZINC59168954	Cc1ccc(cc1)OCc1nn2c(nnc2s1)COc1ccccc1	1
ZINC59171131	COc1cccc(c1)/[NH+]=c\1/c(cc2cc(cc(c2o1)Br)Br)C(=S)N	0
ZINC59224437	Cc1ccc(cc1/N=C/1\NC(=O)/C(=C\c2cccc(c2)F)/S1)Cl	0
ZINC59245017	c1ccc(cc1)CS(=O)(=O)CCC(=O)NCc1ccccc1Cl	0
ZINC59246638	C#CCOc1c(cc(cc1Cl)/C=N\NC(=O)CN1CCOCC1)Cl	0
ZINC59246684	C#CCOc1ccc(cc1I)/C=N/NC(=O)CN1CCOCC1	0
ZINC59246817	COc1cc(cc(c1OCC#C)I)/C=N/NC(=O)CN1CCOCC1	0
ZINC59260793	CC(=O)Cn1c(nc(n1)[N+](=O)[O-])Sc1nn(c(=S)s1)c1ccccc1	0
ZINC59264571	COCCSc1nnc(n1N)CCc1ccccc1	0
ZINC59265223	COCCSc1nnc(n1c1ccccc1)c1cccc(c1)[N+](=O)[O-]	0
ZINC59267510	CC(=O)OCC#CCSc1nnc(o1)c1ccc(cc1Cl)Cl	0
ZINC59268404	C#CCSC1=NC(=O)/C(=C\c2ccccc2)/S1	1
ZINC59272930	C[C@H](c1ccccc1)NC(=S)NCCc1c[nH]c2c1cc(cc2)OC	1
ZINC59289408	C#CC1(CC1)c1ccccc1	1
ZINC59305419	C#CC1=C(C(=C1C#C)C#C)C#C	1
ZINC59334255	CN(C)C(=O)/C(=C\c1ccc(c(c1)OC)OCC#C)/C#N	1
ZINC59334878	CN(C)C(=O)/C(=C\c1cc(c(c(c1)OC)OCC#C)CC=C)/C#N	1
ZINC59336426	COc1ccc(cc1/C=C(/C#N)\C(=N\c1cccc(c1Cl)Cl)\[O-])Cl	0
ZINC59349845	Cc1cccc(n1)[N-]C1=N/C(=N/CC(=O)C)/S1	0
ZINC59351146	Cc1ccc(cc1C)[C@@H](C)NC(=O)/C=C/c1ccccc1Cl	0
ZINC59366680	C[C@]1(CC(=O)N(O1)c1ccccc1)NNc1ccccc1	0
ZINC59367041	CCCC[N@+]1(CCc2c(c3cc(ccc3[nH]2)C)C1)C	0
ZINC59367045	Cc1[nH]c(=O)c2cc(ccc2n1)CCNc1ccccc1	1
ZINC59370716	c1ccc(cc1)CN[C@@H](CO)C#CC[NH+]1CCCC1	1
ZINC59371672	CN(CCc1ccccc1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC59377995	c1ccc(cc1)C#C/C=N/NC(=O)c1cccc(c1)F	1
ZINC59378275	CCCCCOc1ccccc1/C=N/NC(=O)OCC	0
ZINC59378335	C[C@H](C(=O)N/N=C/C#Cc1ccccc1)SCc1ccccc1	1
ZINC59378344	c1ccc(cc1)C#C/C=N/NC(=O)c1cc(c(cc1Cl)F)F	1
ZINC59378346	Cc1nc2ccccc2c(=O)n1/N=C/C#Cc1ccccc1	1
ZINC59379916	Cc1cc(cc(c1N=O)c1ccncc1)NN1CCOCC1	0
ZINC59383572	C/C(=C/CO)/C#CCN(C1CCCCC1)C1CCCCC1	1
ZINC59383579	CCCC[NH+](CCCC)CC#C[C@@H](CO)[NH2+]Cc1ccccc1	1
ZINC59383583	CC(C)CC[N+](C)(CCC(C)C)CC#Cc1ccccc1	1
ZINC59383588	CC[C@](C)(C#CC#CC(C)(C)C)O	1
ZINC59383601	C[C@@H]1C[C@@]([C@@H](CN1C)C)(C#CC=C)OC(=O)c1ccccc1	0
ZINC59383602	C[C@H]1C[C@@]([C@@H](CN1C)C)(C#CC=C)OC(=O)c1ccccc1	0
ZINC59383603	C[C@@H]1C[C@]([C@@H](CN1C)C)(C#CC=C)OC(=O)c1ccccc1	0
ZINC59383604	C[C@H]1C[C@]([C@@H](CN1C)C)(C#CC=C)OC(=O)c1ccccc1	0
ZINC59383604	C[C@H]1C[C@]([C@@H](C[N@@H+]1C)C)(C#CC=C)OC(=O)c1ccccc1	0
ZINC59383622	C[C@H]1C[C@]([C@@]2([C@@H]1CC(=O)CC2)C)(C#C)OC(=O)C	0
ZINC59383657	CC[C@@H]1[C@H](/C(=N/OCC#C)/C[C@@H](S1)C)C	1
ZINC59389378	CC[N@H+]1CCN(CC1)[C@@H](C)CNc1c(n2ccccc2n1)[N+](=O)[O-]	0
ZINC59391770	c1ccc(cc1)N(Cn1c2cc(ccc2oc1=S)Cl)c1ccccc1	1
ZINC59402892	c1c(cc(c2c1c1c(o2)CCCC1)S(=O)(=O)N1CCOCC1)[N+](=O)[O-]	0
ZINC59403833	CN(c1ccccc1)C(=O)CN(CC#C)[C@@H]1CCc2c1cccc2	1
ZINC59407473	CCCCNC(=S)N(Cc1ccccc1)Cc1cccc(c1)OC	1
ZINC59409469	CCCCC#C[C@@](C)(C[NH2+][C@H](CC(=O)O)C(=O)[O-])O	1
ZINC59409619	CCCCCC#C[C@@](C)(C[NH2+][C@@H](CC)C(=O)[O-])O	1
ZINC59409639	CCCCCC#C[C@@](C)(C[NH2+][C@H]([C@@H](C)O)C(=O)[O-])O	1
ZINC59410194	CC(C)(C#CC[C@H](c1ccccc1)O)N(C)C	1
ZINC59422704	C[C@@H]1C[N@@H+](C[C@H](O1)C)C1(CCCCCCC1)n1c2ccccc2nn1	0
ZINC59446801	C1CC1NC(=O)C(=O)N	0
ZINC59447108	C[C@@](C#CC[NH+]1CCCC1)(C(C)(C)C)OCCC#N	0
ZINC59447112	CC(C)[C@](C)(C#CCN1CCOCC1)OCCC#N	0
ZINC59447114	C[C@](C#CCN1CCOCC1)(C(C)(C)C)OCCC#N	0
ZINC59447116	C[C@@](C#CCN1CCOCC1)(c1ccccc1)OCCC#N	0
ZINC59447117	C[C@](C#CCN1CCOCC1)(c1ccccc1)OCCC#N	0
ZINC59447120	CCN(CC#C[C@@H](C)O)c1ccccc1	1
ZINC59447122	CCN(CC#C[C@@H](C)OC(=O)C)c1ccccc1	0
ZINC59447123	CCN(CC#C[C@H](C)OC(=O)C)c1ccccc1	0
ZINC59447124	CC[C@@H](C#CCN(CC)c1ccccc1)O	1
ZINC59447125	CC[C@H](C#CCN(CC)c1ccccc1)O	1
ZINC59447126	CC[C@@H](C#CCN(CC)c1ccccc1)OC(=O)C	0
ZINC59447127	CC[C@H](C#CCN(CC)c1ccccc1)OC(=O)C	0
ZINC59447128	CCN(CC#CC[C@@H](C)OC(C)(C)C)c1ccccc1	0
ZINC59447129	CCN(CC#CC[C@H](C)OC(C)(C)C)c1ccccc1	0
ZINC59447130	CC[C@@](C)(C#CCN(CC)c1ccccc1)O	1
ZINC59447134	CCN(CC#C[C@@](C)(C(C)C)O)c1ccccc1	1
ZINC59447137	CCN(CC#C[C@](C)(C(C)C)OC(=O)C)c1ccccc1	0
ZINC59447138	CCC(CC)(C#CCN(CC)c1ccccc1)O	1
ZINC59447139	CCC(CC)(C#CCN(CC)c1ccccc1)OC(=O)C	0
ZINC59447141	CCN(CC#C[C@](C)(C(C)(C)C)O)c1ccccc1	1
ZINC59447144	CCN(CC#C[C@@](C)(CCC=C)OC(=O)C)c1ccccc1	0
ZINC59447145	CCN(CC#C[C@](C)(CCC=C)OC(=O)C)c1ccccc1	0
ZINC59447146	CCN(CC#C[C@@](C)(c1ccccc1)O)c1ccccc1	1
ZINC59449308	CC(=O)C(=O)Nc1ccc2c(c1)nc(o2)c1ccccc1	0
ZINC59449752	c1ccc(cc1)CS/C(=N\c1ccccc1Br)/Nc1ccccc1Br	1
ZINC59453759	Cc1ccc(cc1)[C@H]1N/C(=C\C#Cc2ccccc2)/C(=O)O1	0
ZINC59458860	Cc1ccc(c(c1)/N=C/c1cccc(c1)OCc1ccccc1)O	1
ZINC59461464	COc1cc(ccc1OC#C)C=C1C(=O)c2ccccc2C1=O	1
ZINC59471728	c1ccc(cc1)Nc1nnnn1/N=C/c1ccncc1	1
ZINC59488741	COc1ccc(cc1)C1OC(=O)CC(=O)O1	0
ZINC59501823	c1ccc(cc1)CC(=O)OCCSC1=NS(=O)(=O)c2c1cccc2	0
ZINC59501963	CCCCC#C[C@](C)(C(=C)C)O	1
ZINC59501964	C#CCCCCCCC(=O)OCCOc1ccccc1	0
ZINC59501967	CCCCC#C[C@@H]([C@H](C)CCCC(C)(C)OC)O	0
ZINC59501968	CCCCC#C[C@H]([C@H](C)CCCC(C)(C)OC)O	0
ZINC59501969	CCCCC#C[C@@H]([C@@H](C)CCCC(C)(C)OC)OC(=O)C	0
ZINC59501977	CC(=O)N(Cc1ccccc1)[C@@H](COC(=O)C)C#C	0
ZINC59502831	CC(=O)Nc1ccc2c(c1)nn(n2)c1cc(ccc1[O-])[N+](=O)[O-]	0
ZINC59513185	COc1cc(c(c(c1)[N+](=O)[O-])[O-])/C=N/NC(=O)c1ccc(cc1)Br	0
ZINC59513938	CCOC(=O)/C(=C(\NNC(=O)c1cccc(c1)Br)/C)/C	0
ZINC59518350	CCn1c2ccccc2c2c1ccc(c2)/C=N/Nc1ccccc1	1
ZINC59588211	CN(C)CCC[NH2+]Cc1cc(cc(c1OCc1ccccc1)OC)Br	1
ZINC59679047	c1ccc(cc1)n1cccc1/C=N/c1ccc(cc1)I	1
ZINC59679948	c1ccc(cc1)C#Cc1ccc(cc1)C(=O)N	1
ZINC59693630	c1ccc(cc1)S(=O)(=O)N1CCC(=O)NCC1	0
ZINC59705574	C#CCCNC(=O)OCc1ccccc1	0
ZINC59736411	CC(C)C(=O)N1CCC[C@H]1C(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC59786585	CCCCCOc1ccc(cc1)C(=O)NCc1ccc(cc1)[N+](=O)[O-]	0
ZINC59803593	C[C@@H]1CCCCN1C(=O)CN[C@@H](c1ccccc1)c1cccc(c1)Cl	0
ZINC59803941	c1ccc(cc1)C#Cc1cccc(c1)F	1
ZINC59831174	c1ccc(cc1)C#CCOC(=O)CC[C@@H]1CCCO1	0
ZINC59831176	c1ccc(cc1)C#CCOC(=O)CC[C@H]1CCCO1	0
ZINC59871728	Cc1c(cc2cc(ccc2n1)Br)O	0
ZINC59885133	CC(C)[C@@H](CNC(=O)CCCOc1ccccc1F)c1ccccc1	0
ZINC59892938	C#CCCOC(=O)c1ccc(cc1)c1ccccc1	0
ZINC60009229	c1ccc(cc1)c1[n-]c2c(n1)nc(nc2Cl)Cl	1
ZINC60099537	Cc1ccc(cc1)CN(CC#C)Cc1nc2ccccc2s1	1
ZINC60100914	Cc1ccc(cc1)CN(CC#C)C(=O)c1cccc(c1)C(F)(F)F	1
ZINC60108357	CCOc1ccc(cc1OCC)/C=C/C(=O)c1ccc(cc1)C#N	0
ZINC60154151	Cc1cc(ccc1NC(=O)CC1CCN(CC1)C(=O)OC(C)(C)C)Cl	0
ZINC60163531	COc1ccc(cc1C(=O)N(CC#C)Cc1ccc(cc1)F)Cl	1
ZINC60208586	CNC(=O)CN(c1cccc(c1)C#C)C(=O)c1cc(ccc1OC)Cl	1
ZINC60272355	C#CC[P+](c1ccccc1)(c1ccccc1)c1ccccc1	1
ZINC60293818	CC(=O)n1ccc2c1cc(cc2)C(=O)OC	0
ZINC60351183	CCc1ccc(o1)C(=O)N(C)c1ccccc1Oc1ccccc1	0
ZINC60357306	CN(C)S(=O)(=O)c1ccc(cc1Cl)C(=O)OC	0
ZINC60372168	Cc1nc(cc(n1)Cl)N[C@H](C)c1ccc(c(c1)Cl)Cl	0
ZINC60381836	CCCCOC(=O)CN1C(=O)[C@](NC1=O)(C)c1cc(oc1C)C	0
ZINC60428284	C=C(CSc1nnnn1C[C@@H]1CCCO1)Br	0
ZINC60438717	c1ccc(cc1)OCCC(=O)N1CCCSc2c1cccc2	0
ZINC60443819	CCOCc1ccccc1[N-]S(=O)(=O)c1cc(cc(c1C)C)[N+](=O)[O-]	0
ZINC60458757	C#CCNC(=O)c1ccccc1SCc1ccc(cc1)C#N	1
ZINC60458783	COc1cccc(c1)NC(=O)CSc1ccccc1C(=O)NCC#C	1
ZINC60458790	C#CCNC(=O)c1cc(c(cc1Cl)F)F	1
ZINC60462893	C[N@H+](CC#C)CC(=O)Nc1ccccc1Br	1
ZINC60463103	C#CCN1CCN(CC1)CCOc1ccccc1	1
ZINC60474194	COCCN(CCc1ccccn1)Cc1ccccc1	0
ZINC60476872	CCCCOC(=O)Cc1[nH]c(=O)c2cc(sc2n1)c1ccccc1	0
ZINC60488977	Cc1cc(ccc1Cl)OC/C(=N/S(=O)(=O)c1ccccc1)/[O-]	1
ZINC60555689	Cc1cc(n2cc(nc2n1)C[N@H+]1CCC[C@H](C1)C)C	0
ZINC60560544	CC(C)CCC(=O)N(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC60560738	C#CCN([C@H]1CCS(=O)(=O)C1)C(=O)Cc1cccc2c1cccc2	1
ZINC60560795	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccc(cc1)c1ccccc1	1
ZINC60631294	CC[C@@H](C)[C@H](c1ccccc1)C(=O)NCC(C)(C)N1CCOCC1	0
ZINC60644826	CCOCC(=O)Nc1ccc(c(c1)[N-]S(=O)(=O)c1ccccc1)C	0
ZINC60664906	c1ccc(cc1)Oc1ccc(cc1)OC(=O)C1CCOCC1	0
ZINC60707417	Cc1ccc(cc1)S(=O)(=O)N(C)c1ccc(cc1)C(=O)OCC#C	0
ZINC60708723	CC[C@@]1(C(=O)N(C(=O)N1)CC(=O)OCC#C)c1ccccc1	0
ZINC60709545	C#CCOC(=O)c1cn(nc1c1cccs1)Cc1ccccc1	0
ZINC60710275	COc1ccc(c(c1)C(=O)OCC#C)OC	0
ZINC60710378	C#CCOC(=O)c1cc(ccc1Br)S(=O)(=O)N1CCCC1	0
ZINC60710733	C#CCOC(=O)C1CCN(CC1)S(=O)(=O)c1ccc2c(c1)CCCC2	0
ZINC60713674	C#CCOC(=O)C1CCN(CC1)c1ccc(cc1[N+](=O)[O-])C(F)(F)F	0
ZINC60713947	CSc1ncc(n1c1ccccc1)C(=O)OCC#C	0
ZINC60714770	COc1ccc(cc1N1C[C@H](CC1=O)C(=O)OCC#C)Cl	0
ZINC60715338	C#CCOC(=O)Cc1csc(n1)NC(=O)c1cccs1	0
ZINC60724829	C#CCOC(=O)COC(c1ccccc1)c1ccccc1	0
ZINC60733137	CCN(CC(=C)C)C(=O)CSc1[nH+]cc(n1C)c1ccccc1	0
ZINC60755414	CC(C)[C@@H](c1ccccc1)[NH2+]CCC(=O)N1CCOCC1	0
ZINC60775010	Cc1ccc(cc1C)NC(=O)C(=O)NC1CCCCCCC1	0
ZINC60816110	COc1ccc(cc1OC)CNCc1cc(ccc1OCC#C)Br	1
ZINC60817380	CC[N@H+]1CCC[C@H]1CNCc1cccc(c1OC(F)F)OC	0
ZINC60818322	CC(C)(C[NH2+]Cc1ccccc1OCC#C)N1CCOCC1	0
ZINC60831862	C[NH+](C)[C@@H](C[NH2+]Cc1cc2c(c(c1)OC)OCO2)c1cccc(c1)F	0
ZINC60832095	Cc1ccccc1C[NH2+]C[C@H](c1ccccc1OC)[NH+](C)C	0
ZINC60847907	CCOc1ccccc1OCC(=O)OCC#C	0
ZINC60874591	CCC[C@H]1CCCN(CC1)c1ccc(cc1[N+](=O)[O-])S(=O)(=O)NC	0
ZINC60900232	Cc1cc(c(n1Cc1ccccc1)C)C(=O)OCC#C	0
ZINC60955214	CC(C)[NH+](CCNC(=O)NCC#C)C(C)C	1
ZINC60965471	CC(=CC(=O)OCc1nc(no1)c1ccccc1)C	0
ZINC60979503	C#CCOc1ccccc1C[NH2+]CCCC[NH+]1CCOCC1	0
ZINC61011987	C[C@H](C[NH2+]Cc1ccc(c(c1)OC)OCc1ccc(cc1)[N+](=O)[O-])O	0
ZINC61015303	CCCCn1c(c(c(n1)C)C[NH2+]CC(C)(C)N(C)C)Cl	0
ZINC61046655	c1cc(cc(c1)Cl)c1nc(cs1)C(=O)OCCCc1ccncc1	0
ZINC61125838	CCOCC(=O)OCc1nc(no1)c1cccc(c1)Cl	0
ZINC61161998	CCOCCSc1nnc(n1c1ccccc1)N1CCCCC1	0
ZINC61170769	c1ccc(cc1)CN(CCO)C[C@H](CN1CCOCC1)O	0
ZINC61193695	CC[NH+](CC)[C@@H](CNC(=O)NCC#C)c1ccccc1Cl	1
ZINC61324451	CCCCSc1nnc(n1Cc1ccccc1)C1CC1	1
ZINC61331634	C[NH+]1CCN(CC1)c1cc(cc[nH+]1)CNC(=O)NCC#C	1
ZINC61331639	C#CCNC(=O)NCc1ccnc(c1)OCc1ccccc1	1
ZINC61331649	C#CCNC(=O)NCc1ccc(cc1)COCc1ccccc1	0
ZINC61331826	CCOC(=O)N[C@@H](CC(C)C)CNC(=O)NCC#C	0
ZINC61331940	C[C@@H](C(c1ccccc1)c1ccccc1)NC(=O)NCC#C	1
ZINC61425499	c1ccc(cc1)CN1C(=O)CCC(=N1)C(=O)OCc1ccc(nc1)Cl	0
ZINC61447933	CO[C@@H](c1ccccc1)C(=O)N1CCc2c(ccs2)C1	0
ZINC61524264	c1c2c([nH]c(=O)c1C(=O)NCCCOC1CCCC1)CCCC2=O	0
ZINC61557626	C[C@H](c1ccccc1)OCCC[NH2+]Cc1ccc(cc1)OC	0
ZINC61733019	CC(C)c1ccc(cc1)CSc1nnc(s1)SCCC(=O)OC	0
ZINC61740922	c1ccc(cc1)COC[C@@H](C[N@@H+](Cc1ccc(cc1)F)C1CC1)O	0
ZINC61741400	c1cc(ncc1S(=O)(=O)N1CCCC1)SCCc1ccncc1	0
ZINC61743656	C#CCOc1ccccc1C[NH2+]CCCOC[C@@H]1CCCO1	0
ZINC61931648	COCc1cccc(c1)CNC(=O)NCCNC(=O)c1cccnc1	0
ZINC61940723	CC[C@@H](C)C(=O)Nc1cccc(c1)CNC(=O)[C@@H]1CCC(=O)N1	0
ZINC61958712	CCCCCN(CC#Cc1ccccc1)Cc1ccccc1Cl	1
ZINC61968210	CCc1ccc2c(c1)sc([n+]2CC#C)N	1
ZINC61975088	c1ccc(cc1)c1cc(no1)C(=O)NC[C@H](c1ccsc1)O	0
ZINC61991230	c1ccc(cc1)C#CCN1C[C@H]2C[C@@H](C1)c1cccc(=O)n1C2	1
ZINC61992813	c1cc2n(c(=O)c1)C[C@@H]1C[C@H]2CN(C1)CC#CCO	1
ZINC61992904	COCC#CCN1CCCC[C@@H]1c1cccnc1	0
ZINC61997645	CC[C@](C)(C#CCN1CCCC[C@H]1c1cccnc1)OCCC#N	0
ZINC61999348	CC1(C[C@@]2(CCCN(C2)CC#C)CCO1)C	0
ZINC61999386	CC(C)CC[C@@](C)(C#CCN1CCCC[C@@H]1c1cccnc1)O	1
ZINC61999474	CC[C@@](C)(C#CCN1CCCC[C@H]1c1cccnc1)OC(=O)C	0
ZINC62043429	COc1ccc(cc1)[C@H](CNC(=O)NCC#C)O	1
ZINC62065695	CC(C)[C@H](C(=O)NC[C@H]1CCCO1)NC(=O)OC(C)(C)C	0
ZINC62161098	COC[C@@H]1CCC[N@@H+](C1)Cc1cn2ccccc2n1	0
ZINC62246443	COCCCCN(Cc1ccccc1)C(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC62363668	C#CC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCc1ccco1)O	0
ZINC62363717	C#CC[N@H+](Cc1ccc(cc1)F)C[C@H](CN1CCOCC1)O	0
ZINC62363801	CC[C@H](C)[C@@H](C(=O)OC)NC(=O)CN(CC#C)Cc1ccc(cc1)F	0
ZINC62383504	CC(C)(C)n1cc(cn1)NC(=O)Nc1cccc(c1)C#C	1
ZINC62435772	C#CCOC(=O)CCC(=O)c1ccc(cc1F)F	0
ZINC62474590	C#CCN(Cc1ccc(cc1)F)C(=O)NCCOc1ccccc1	1
ZINC62502889	COC(=O)CCCCNC(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC62534539	c1ccc(cc1)[C@@H]1CNc2cccc(c2O1)Cl	1
ZINC62534542	c1ccc(cc1)[C@H]1CNc2cccc(c2O1)Cl	1
ZINC62605331	Cc1ccc(c(c1)C#C)F	1
ZINC62605434	COc1ccc(c(c1)C#C)Cl	1
ZINC62636968	COC(=O)c1cccc(c1)NCc1nnc(o1)c1ccccc1	0
ZINC62680353	c1ccc(cc1)[C@@H](c1ccncc1)OC(=O)C[C@@H]1CCS(=O)(=O)C1	0
ZINC62699307	COc1cc(cc(c1OC)Cl)/C=C/C(=O)OCC1CC1	0
ZINC62699775	C#CCCCOC(=O)[C@@H]1CCN(CC1)C(=O)/C=C/c1ccccc1	0
ZINC62699797	CC(C)Oc1ccc(cc1OC)/C=C/C(=O)OCCCC#C	0
ZINC62699817	C#CCCCOC(=O)COc1ccccc1c1ccccc1	0
ZINC62700120	CCOc1ccc(cc1)/C=C/C(=O)OCCCC#C	0
ZINC62700524	C#CCCOC(=O)c1ccc(cc1)n1cccc1	0
ZINC62711724	CC(C)O[C@H](C[NH2+]C)c1ccc2ccccc2c1	0
ZINC62718750	CCOC(=O)COc1cc(nc2c1cc(c(c2)OC)OC)C	0
ZINC62809734	C1C(C[NH2+]1)OCC(F)F	0
ZINC63003491	C[C@H]1CN[C@H](CO1)c1ccccc1	0
ZINC63022572	Cc1ccc(cc1Cl)C(=O)NCC#C	1
ZINC63060007	Cc1cc(ccc1F)C(=O)Nc1cc(ccc1Cl)Cl	0
ZINC63076786	C#CC[C@@]1(CCS(=O)(=O)C1)O	1
ZINC63125989	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)Cn1c(=S)[nH]c(n1)c1cccs1	0
ZINC63145804	C[N@H+]1CC[C@@H](CC1)NC(=S)N(Cc1ccco1)c1ccccc1	1
ZINC63148429	[C@@H](C(F)(Cl)Cl)(F)Cl	0
ZINC63156911	C#Cc1cccc(c1)[N-]S(=O)(=O)C[C@@H]1CCCO1	0
ZINC63180644	c1ccc2=[NH+][C@@H]([NH+]=c2c1)SCCS[C@@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC63236204	C#CCOC(=O)c1cnc(s1)c1ccccc1F	0
ZINC63236502	C#CCCOC(=O)c1cnc(s1)c1ccccc1F	0
ZINC63236550	COc1ccc(c(c1)C(=O)OCC#Cc1ccccc1)[N+](=O)[O-]	0
ZINC63246193	C[C@@H]1C[C@H]1COC(=O)c1cc(ccc1Cl)S(=O)(=O)N1CCCC1	0
ZINC63276406	c1cc(ccc1C(=O)[O-])NC(=O)/C(=C/c1csc(n1)C1CC1)/C#N	0
ZINC63278342	Cc1cc(cc(c1OC)C)/C=C(\C#N)/c1ccc(cn1)C(F)(F)F	0
ZINC63298811	C#CCN(Cc1ccco1)Cc1nc(no1)c1ccco1	1
ZINC63339655	c1c(cc(c(c1Cl)Br)Cl)Br	0
ZINC63390354	COc1ccccc1N1CCN(CC1)C1=[NH+]C(=NC2=NC=N[C@H]12)N	0
ZINC63405554	CN(C[C@@H]1CC=CO1)C(=O)C1=NN=C(C1)c1ccccc1Cl	0
ZINC63426944	c1ccc2=[NH+][C@@H]([NH+]=c2c1)SCC(=O)NCC[NH+]1CCCCC1	0
ZINC63442186	CCOCCOc1ccc(cc1)S(=O)(=O)Nc1ccccc1	0
ZINC63448772	CCOC(=O)CN(CC(F)(F)F)C(=O)/C=C/c1ccccc1	0
ZINC63449163	CC(C)CC(=O)N(CC(=O)N1CCOCC1)c1cccc(c1)C#C	0
ZINC63456865	Cc1nc(cs1)C/C(=N/OCCCOc1ccc(cc1)F)/N	0
ZINC63466577	C[C@H]1COCCN1C(=O)C[N@@H+](C)C(C)C	0
ZINC63470959	Cc1ccc(c(c1)OCC(F)(F)F)NCc1nc(no1)CC(C)C	0
ZINC63473282	COc1ccc(cc1)C1=NN=C2[C@@H]1[C@H](NC2=O)c1cccs1	0
ZINC63477614	C#CCOc1ccc(cc1)CCNC(=O)Cn1ccc(=O)[nH]c1=O	1
ZINC63527383	Cc1ccc2=[NH+][C@H]([NH+]=c2c1)C1=C(N(CC1=O)CCCOC(C)C)N	0
ZINC63537505	CCOc1cn(nc1C(=O)OCC)c1ccccc1	0
ZINC63581496	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC63589182	CCCCNC(=O)[C@@H](C)[N@@H+]1CC[C@](CC1)(c1ccccc1)C(=O)OC	0
ZINC63621117	CC1(CC[C@@H](c2c1cccc2)NC(=O)[C@H](c1ccccc1)OC)C	0
ZINC63629623	Cc1cccc2c1c(c[nH]2)C1=NN(/C(=[NH+]\Cc2ccccc2)/SC1)C	1
ZINC63633266	COc1ccc2c(c1)S[C@@H](N2)NC(=O)CSC1=NC=NC2=NC=N[C@H]12	0
ZINC63646985	Cc1nc([nH]n1)SCc1cc(=O)n2c(n1)S[C@H](N2)c1ccccc1	1
ZINC63667505	C/C(=N\NC(=O)C[C@@H]1[NH+]=c2ccccc2=[NH+]1)/c1ccccc1	0
ZINC63678438	CCCN(C)C(=O)[C@H](Cc1ccccc1)NC(=O)OC(C)(C)C	0
ZINC63704482	c1ccc(cc1)CNC(=O)[C@H]1c2nc(=O)c3ccccc3n2C(=S)S1	0
ZINC63720264	c1ccc(c(c1)C/[NH+]=C/C1=c2ccccc2=[NH+][C@@H]1C(=O)[O-])Cl	0
ZINC63743010	Cc1ccc2=[NH+][C@H]([NH+]=c2c1)SCc1ccccc1OC	0
ZINC63767392	C[C@H]1CCN(CC1)C1=NC(=O)[C@H](C(=N)[N-]1)C(=S)Nc1ccccc1	0
ZINC63773121	CCCc1ccc(cc1)S(=O)(=O)N1CCC[C@H](C1)C(=O)N(C)C	0
ZINC63782580	c1ccc(cc1)C(=O)N(CC1=CC2=CC=N[C@H]2C=C1)C1CC1	0
ZINC63807310	c1ccc(cc1)c1ccc(s1)C(=O)/N=C/1\N=N[C@H](S1)[C@@H]1CCCO1	0
ZINC63807331	CCc1nnc(NC(=O)[C@@H]2CC(=O)C(=CO2)OCc2ccccc2)s1	0
ZINC63818334	C1COCC[NH+]1C[C@H]1N=[NH+]C(=S)N1N	0
ZINC63821623	CN1[C@H]([C@H](CC1=O)C(=O)N[C@@H]1[NH+]=c2ccccc2=[NH+]1)c1ccccc1	0
ZINC63830075	CNC(=O)CN(c1cccc(c1)C#C)C(=O)CSc1ccccc1	1
ZINC63830109	CNC(=O)CN(c1cccc(c1)C#C)C(=O)COc1ccccc1F	1
ZINC63830148	CNC(=O)CN(c1cccc(c1)C#C)C(=O)c1cc(cnc1)Br	1
ZINC63834825	Cc1c(ocn1)C(=O)N1CCC2=NN=C([C@@H]2C1)Cc1ccccc1	0
ZINC63842687	c1ccc(cc1)[C@@H]1C(=c2ccccc2=[NH+]1)CN1CCOCC1	0
ZINC63845153	CC(C)CN(CC#Cc1ccccc1)C(=O)c1ccc2c(c1)OCO2	1
ZINC63846456	c1ccc(cc1)C#CCN(C1CCCC1)C(=O)c1ccccc1O	1
ZINC63848942	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1ccc(cc1)S(=O)(=O)C	1
ZINC63853508	c1cc(cnc1)C(=O)Nc1ccc2c(c1)c(=O)[nH]cn2	0
ZINC63855524	CC[C@H](C)N(CC#Cc1ccccc1)C[C@@H]1[NH+]=c2ccccc2=[NH+]1	1
ZINC63855560	Cc1ccc(cc1)c1ccc(cc1)N1CCC(CC1)[NH2+]CCCCO	0
ZINC63856492	C=CCN(CC#Cc1ccccc1)C(=O)c1c(cccc1F)O	1
ZINC63856598	CCCN(CC#Cc1ccccc1)Cc1cnc(nc1)COC	0
ZINC63869014	Cc1c(n(c(n1)S(=O)(=O)Cc1ccccc1F)CCOC)C	0
ZINC63869790	CNc1c(cccn1)C[N@H+](CCc1ccccc1)C1CCN(CC1)C	1
ZINC63870634	C=CCN(CC#Cc1ccccc1)Cc1ccccc1C#N	1
ZINC63871335	CCCN(CC#Cc1ccccc1)C(=O)[C@H]1C=C(N=N1)C(C)C	1
ZINC63883256	CN1C[C@H]2C[N@@H+](C[C@]2(C1)C(=O)OC)C1CCN(CC1)S(=O)(=O)C	0
ZINC63883605	c1ccc(cc1)C#CCN(C[C@@]1(CCC[N@@H+]2[C@@H]1CCCC2)O)C1CC1	1
ZINC63883611	C/C=C(\C)/c1c([nH+]cn1Cc1cnc(cn1)C)c1ccccc1	1
ZINC63907231	C[C@H]1C(=c2ccccc2=[NH+]1)C(=O)COC(=O)C[C@@H](C)c1ccccc1	0
ZINC63907233	C[C@@H]1C(=c2ccccc2=[NH+]1)C(=O)COC(=O)C[C@H](C)c1ccccc1	0
ZINC63948603	c1ccc(cc1)N1C[C@@H](CC1=O)C(=O)N[C@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC63963750	CC1=C(C=NC1)C(=O)OCC#Cc1ccccc1	0
ZINC63975057	CCOC(=O)C1=C(C(=N[C@@H]1C)C(=O)N1CCN(CC1)CCC#C)C	0
ZINC63993937	COc1ccc(cc1)SCC1=NC(=O)[C@@H]2C(=N1)C=CS2	0
ZINC64020412	CNC(=O)CNC(=O)[C@@H]1C=CC=NC1=S	0
ZINC64028973	COC(=O)c1ccc2c(c1)c1c([nH]2)CCN(C1)C(=O)C1=NC=C(C1)Cl	0
ZINC64102722	Cc1nc(nn1c1ccccc1Cl)C(=O)OCC#Cc1ccccc1	0
ZINC64244836	c1ccc(cc1)CCN1CCN(CC1)S(=O)(=O)c1ccc(s1)[N+](=O)[O-]	1
ZINC64335731	c1ccc(cc1)C#CCNC(=O)c1ccccc1N1CCOCC1	0
ZINC64339210	Cc1cc2nnc(n2c(n1)C)SCc1cccc2c1OCCO2	0
ZINC64401017	Cc1ccc(cc1)C[N@@H+](CC#C)CC(=O)NC1CCN(CC1)C(=O)C	1
ZINC64432486	COC(=O)c1ccc(c(c1)S(=O)(=O)N1CCN(CC1)CCC#C)F	0
ZINC64432528	Cn1cc(cc1C(=O)N)S(=O)(=O)N1CCN(CC1)CCC#C	1
ZINC64432544	CCCCN(C)S(=O)(=O)N1CCN(CC1)CCC#C	1
ZINC64442604	C#CCCN1CCN(CC1)C(=O)c1cc2c(c(c1)Cl)OCO2	1
ZINC64442907	C#CCCN1CCN(CC1)C(=O)c1ccccc1Oc1ccccc1	1
ZINC64443701	C#CCCN1CCN(CC1)C(=O)c1cc(cc(c1)Br)F	1
ZINC64443713	COc1ccc(cc1OC(F)F)C(=O)N1CCN(CC1)CCC#C	1
ZINC64462351	Cc1c(c(=O)n(n1C)c1ccccc1)NC(=O)[C@@H](C)OCC1CC1	0
ZINC64482603	C#CCN(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC64549856	c1ccc(cc1)C(=O)On1c2ccccc2nn1	0
ZINC64555585	CC(C)c1cc(no1)[C@H]1CCCN1C(=O)c1cccs1	0
ZINC64608285	COCCCOC(=O)c1c2n(c(n1)c1ccccc1)CCCCC2	0
ZINC64637995	C[C@H]1CC[C@@H]2[C@@H]([C@@H](O[C@@H]3[C@@]42[C@@H]1CC[C@@](O3)(OO4)C)O)C	0
ZINC64658345	CCCNc1c2c(c(no2)c2ccccc2)ncn1	1
ZINC64679200	C[C@@H]1CCCCN1C(=O)c1c(ccs1)C(C)C	0
ZINC64731803	CCOC(=O)[C@H]1C(=C(C(=N1)C)CCC(=O)Nc1ccccc1F)C	0
ZINC64738254	c1ccc(cc1)COC(=O)CNC(=O)CSCc1cccnc1	0
ZINC64757653	CCOc1ccc(cc1)NC(=O)c1c(nc(s1)Nc1ccccc1)C	0
ZINC64761810	COCCNC(=O)[C@H](C1CCCCC1)NNC(=O)c1cnccn1	0
ZINC64761825	C[C@@H]1C[C@H](CN(C1)C(=O)c1ccc(o1)NC(=O)C)C	0
ZINC64774451	COc1ccc(cc1O)[C@@H]1CC(=O)NC2=NC(=NC(=O)[C@H]12)SCC#C	1
ZINC64792406	C#CCCCOC(=O)c1cnn(c1)c1ccccc1Cl	0
ZINC64793655	C#CCN1CCC(CC1)Oc1ccccc1	1
ZINC64794773	c1ccc(cc1)NC(=O)Cn1c[nH+]c2c1cc1c(c2)OCCO1	0
ZINC64844771	CCOc1ccccc1OCC(=O)N[C@@H](c1ccccc1)C(=O)OC	0
ZINC64845505	Cc1cc(on1)c1c(sc(c1S(=O)(=O)[N-]c1ccc(cc1)C#N)C)C	0
ZINC64860903	Cn1cc(c(n1)c1ccccc1)CCC(=O)NC[C@@H]1CCCO1	0
ZINC64861139	CO/C(=C\1/[C@@H](CC(=CC1=O)Cl)c1ccccc1)/[O-]	0
ZINC64864684	Cn1c2ccc(cc2[nH+]c1CCc1nc2cc(ccc2n1C)Cl)Cl	0
ZINC64871295	COc1ccc(cc1)N[C@H]1C(=NN=N1)C(=O)NCc1ccccc1	0
ZINC64873839	c1ccc2c(c1)[C@@H](N(C2=O)Cc1ccco1)C(=O)[O-]	0
ZINC64908325	C#CCN1CCC(CC1)C(=O)N(C[C@@H]1CCCO1)[C@H]1CCSC1	0
ZINC64926021	CCCOc1c(cc(cc1Cl)/C=C/C(=O)c1c(nn(c1C)C)C)OC	0
ZINC64931778	c1ccc(cc1)[C@H]1CN(CCO1)CCCOCC(F)(F)F	0
ZINC64942769	COc1cccc(c1)CNc1ccc(nn1)S(=O)(=O)c1ccccc1	1
ZINC64946244	Cn1c(=O)n2c3ccsc3c(=O)n(c2n1)Cc1ccccc1	1
ZINC64968697	Cc1ccccc1COC1CN(C1)S(=O)(=O)Cc1ccccc1	0
ZINC64970034	CCOC(=O)[C@H]1C(=C(N=C1C)CCC(=O)Nc1cccc(c1)Cl)C	0
ZINC64978691	CCCCN(CC)c1c(cc(c[nH+]1)NC(=O)c1ccccc1)C(=O)[O-]	0
ZINC64988194	C[C@@H](c1ccccc1)C(=O)NCc1nc(on1)c1ccc(cc1)F	0
ZINC65002567	c1ccc(cc1)c1cc2c(=O)[nH]c(nc2s1)c1ccccc1O	1
ZINC65015791	CNC(=O)COC(=O)CCc1cc(ccc1F)F	0
ZINC65033567	Cc1ccc(c(c1)C)Nc1cc(nc2c1cc(cc2)C)C(=O)OC	0
ZINC65033654	Cc1cccc2c1nc(cc2Nc1ccccc1)C(=O)OC	0
ZINC65106828	C[C@@H](CNC(=O)c1c(c(n[nH]1)c1ccccc1)Br)N1CCOCC1	0
ZINC65163290	CC(C)Cn1cc(c2c1nccc2)CCNS(=O)(=O)c1ccccc1	1
ZINC65165549	COCCCCN(CC#C)Cc1ccccc1	0
ZINC65165549	COCCCC[N@H+](CC#C)Cc1ccccc1	0
ZINC65195805	Cc1c(nc(nn1)c1ccccc1)N1CC[NH+](CC1)C	1
ZINC65223300	C[C@H](c1ccc(cc1)N1CCOCC1)NC=C(C#N)C#N	0
ZINC65224672	CCc1nccn1Cc1nc(no1)CCOC	0
ZINC65229173	c1ccc(cc1)N1CC[C@H](C1=O)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC65253850	CCCCNC(=O)[C@@H]1CCCN(C1)CC(=O)NCCc1ccccc1	0
ZINC65256775	c1cc(cc(c1)C#N)C[N@H+]1CC[C@@H](C1)n1c2c(cncn2)[nH]c1=O	0
ZINC65267054	CN(Cc1cccnc1OC)S(=O)(=O)c1ccc(cc1)F	0
ZINC65287331	COCCc1nc([nH]n1)[C@@H]1CC[N@H+](CC1)CCc1ccccc1	0
ZINC65288412	COCc1cc(=O)n2c(n1)N(CC2)Cc1ccccc1C(F)(F)F	0
ZINC65288416	c1ccc(cc1)c1cc(=O)n2c(n1)N(CC2)CCCN1CCOCC1	0
ZINC65288580	c1ccc(cc1)[C@H]([C@@H]1CC[N@H+](CC1)C1CCOCC1)O	0
ZINC65306251	Cc1ccnc(c1)Nc1nc(c(s1)C(=O)N1CCCCC1)C	0
ZINC65339506	COC(=O)c1cc(cc(c1)F)c1c(cccn1)O	0
ZINC65340627	Cc1cc(ccc1O)c1ccccc1OCc1ccccc1	1
ZINC65349371	Cc1cc(ccc1c1ccco1)C(=O)[O-]	0
ZINC65364275	COc1ccc(cc1S(=O)(=O)NCCSc1ccccc1)F	1
ZINC65370581	c1ccc(cc1)CCC[NH+]1CCN(CC1)c1cc(nc(n1)N)N	1
ZINC65370701	c1ccc(cc1)c1cccc(c1)Cn1cnnc1	1
ZINC65371265	CC(C)Cc1nc(n(n1)c1ccccn1)c1c(nns1)C(C)C	0
ZINC65371376	c1ccc(c(c1)C[N@@H+]1CCC[C@@H](C1)CC[NH3+])C(F)(F)F	0
ZINC65372297	CC(C)[N@@H+]1CCNC(=O)[C@H]1CC(=O)N(CCOC)Cc1cnn(c1)C	0
ZINC65373903	CCC#CC[N@@H+]1CCC(=CC1)CNC(=O)c1cccc(c1)OC	1
ZINC65375866	Cc1ccc(c(c1)NC(=O)CC[NH2+]C[C@H]1c2ccccc2CCO1)F	0
ZINC65376070	CC(C)(C#Cc1ccc(o1)C(=O)N1CCC(=CC1)c1ccccc1)O	1
ZINC65380897	CC1(CC(CC([NH2+]1)(C)C)N(C)Cc1cc(cs1)C#CCO)C	1
ZINC65381189	C=CCN(CC#Cc1ccccc1)C(=O)[C@@H]1CCOC1	0
ZINC65381478	C#CCn1cnc(c1c1ccsc1)c1ccccc1	1
ZINC65381694	COCC[N@@H+]1CC[C@@H](C1)C(=O)NC1(CCCCC1)C#C	0
ZINC65381887	CC(C)(C#Cc1cccc(c1)C(=O)NCCc1ccccn1)O	1
ZINC65381962	COC(=O)[C@H](CO)NCC(=O)NC1CCCCCCC1	0
ZINC65381970	C[C@@H](Cc1ccncc1)Nc1cc(ncn1)N1CCCCC1	0
ZINC65384327	C[C@@H](c1nccs1)N(C)C(=O)c1ccc(o1)C#CC(C)(C)O	1
ZINC65387102	Cc1cc(nc(n1)c1cccnc1)N(C)Cc1cccnc1Cl	0
ZINC65387214	Cc1nc(n(n1)c1ccc(cc1)Cl)Cn1c(=O)c2ccccc2nn1	0
ZINC65387284	c1ccc(cc1)c1c(n(cn1)[C@@H]1CC=CC1)c1cc(cs1)C#CCO	1
ZINC65387697	CCCN(CC#Cc1ccccc1)C(=O)C(=O)Nc1cc(on1)C	1
ZINC65393494	Cc1c(sc(n1)C)CN1CN=C([C@@H]1c1c([nH]cn1)C)c1ccccc1	1
ZINC65393598	COC(=O)CCn1cnc(c1c1ccc(cc1)C#C)c1ccccc1	0
ZINC65393598	COC(=O)CCn1c[nH+]c(c1c1ccc(cc1)C#C)c1ccccc1	0
ZINC65393659	Cc1ccccc1N1CCN([C@@H](C1)C)Cc1cc(cs1)C#CCO	1
ZINC65394547	CCn1c(c(c(n1)C)C[NH2+][C@@H](C)Cn1cncn1)C	0
ZINC65395023	C[C@H]1CNC(=O)CC[N@@H+]1Cc1cc2c(c(c1)OC)OCO2	0
ZINC65395904	CC(C)(C#C)[n+]1cc(c(O)c(c1)Oc1ccccc1)C(=O)[O-]	1
ZINC65396773	c1ccc(cc1)Cc1[n-]c(nn1)[C@@H]1C2=C(CCC2)N=N1	1
ZINC65397432	C[C@@H]1C(=C(N=N1)C)CCn1c[nH+]c(c1c1ccco1)c1ccccc1	1
ZINC65397661	CCOCCc1[nH]nc(n1)CCc1ccccc1	0
ZINC65397996	C[C@@H](COC)[NH2+]Cc1nc(on1)Cc1cccs1	0
ZINC65398205	C[C@H]1c2cccn2CC[N@@H+]1Cc1ccc(s1)C#CC(C)(C)O	1
ZINC65398297	Cn1c[nH+]c(c1c1ccccc1OCC#C)c1ccccc1	1
ZINC65398478	COC[C@@H](C(=O)N(CC#Cc1ccccc1)C1CCCC1)N	0
ZINC65401508	CC(=O)N[C@@H]1CCCN(C1)C(=O)NCc1ccco1	0
ZINC65403152	c1ccc(cc1)n1c2c(cn1)CN(CC2)c1ncc(c(n1)N)[N+](=O)[O-]	1
ZINC65403674	C#CCOc1ccccc1c1c(ncn1CCCO)c1ccccc1	1
ZINC65403674	C#CCOc1ccccc1c1c([nH+]cn1CCCO)c1ccccc1	1
ZINC65404380	c1ccc(cc1)C#CC[N@H+](Cc1nc(no1)c1ccco1)C1CC1	1
ZINC65406516	Cc1cccn2c1[nH+]cc2CC(=O)N[C@@H](Cn1cc[nH+]c1)C(C)C	0
ZINC65407184	CC/C=C/CC(=O)N1CC[C@H]([C@@H](C1)O)c1ccc2c(c1)OCO2	0
ZINC65407297	c1ccc(cc1)N1CCc2c1cnc(n2)NC[C@H]1CCOC1	0
ZINC65407687	C[C@H]1CC[N@@H+](CC1)CCNC(=O)C1CCN(CC1)CC#C	1
ZINC65410928	CCCN(CC#Cc1ccccc1)C(=O)[C@H](CC(=O)[O-])N	1
ZINC65415360	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCNC(=O)C1CCN(CC1)CC#C	0
ZINC65418787	CC[C@H](c1cccnc1)Nc1cc([nH+]c(n1)N1CCCCC1)C	0
ZINC65419629	CC#CCN(Cc1ccco1)C(=O)c1cc(on1)c1ccccc1	1
ZINC65421532	c1c(csc1CN1CC[C@H]2CC[C@@H](C1)[NH2+]2)C#CCO	1
ZINC65426529	CCCNC(=O)C[N@H+]1CC[C@@H](CC1)NC(=O)Nc1cccc(c1F)F	0
ZINC65433858	C#CCn1c[nH+]c(c1CCc1ccccc1)c1ccccc1	1
ZINC65434344	COc1cc(ncn1)NC[C@H](c1ccccn1)N1CCOCC1	0
ZINC65436288	CCCN(CC#Cc1ccccc1)C(=O)C1=CN=N[C@H]1n1cnnn1	1
ZINC65439576	CN(C[C@H](COC)O)C(=O)N[C@@H](c1cccs1)C1CCCC1	0
ZINC65451520	Cn1cc[nH+]c1[C@@H](C1CC1)n1cnc2c(c1=O)c1c(s2)CNCC1	0
ZINC65452364	Cc1ccc(o1)[C@@H](CNc1nccc(n1)NC)N1CCOCC1	0
ZINC65452862	C[C@H](COC)NC(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC65452867	CCCc1nc(cs1)Cn1c[nH+]c(c1[C@H]1CCOC1)c1ccccc1	0
ZINC65454220	CCCn1cc[nH+]c1CN1CCN(CC1)c1nc2cc(ccc2o1)C	0
ZINC65454340	C[C@@H]1C(=NCN1C[C@H]1C=NN=C1c1ccccc1)c1ccccc1	1
ZINC65454949	Cc1cccc2n1cc(n2)c1nc2c([nH]1)CC(CNC2=O)(C)C	0
ZINC65456344	C#CCn1cnc(c1c1cc2ccccc2nc1)c1ccccc1	1
ZINC65464083	c1ccc(cc1)CO[C@H]1CCN(CC1)C(=O)[C@@H]1Cc2ccccc2O1	0
ZINC65465996	CC(C)(C#Cc1ccc(s1)C[N@@H+](C)Cc1[nH]ccn1)O	1
ZINC65466112	CNc1cc[nH+]c(n1)N1CCN(CC1)Cc1ccc(cc1)C#CCO	1
ZINC65466348	COc1ccc2c(c1)[C@@H]1CN(CC[C@@H]1N2)Cc1cc(cs1)C#CCO	1
ZINC65467915	CC#CC[N@@H+]1CCC=C(C1)CN(C)C(=O)/C=C/c1ccccc1	1
ZINC65474264	CN1CCc2c(c(nc[nH+]2)N2CCO[C@@H](C2)c2ccccc2)C1	0
ZINC65475880	C#CCNC(=O)N(Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC65488126	Cc1c(c(on1)C)[C@H]1CCC[N@@H+]1Cc1ccc(s1)C#CC(C)(C)O	1
ZINC65489539	Cc1cn2cc(ccc2[nH+]1)NC(=O)c1cc(=O)[nH]c2c1cccc2	0
ZINC65489964	C[C@H]([C@@H]1CN2[C@@H](N1)SC=N2)NC(=O)CCC1=c2ccccc2=[NH+]C1	0
ZINC65491125	CC(C)(C#Cc1ccc(o1)c1nc(n[nH]1)Cc1ccccc1)O	1
ZINC65491208	CCn1c[nH+]cc1[C@@H]1[C@H](NCN1CCc1c[nH]cn1)c1ccccc1	1
ZINC65492338	Cc1cn2cc(nc2s1)CNC(=O)c1ccc(o1)C#CC(C)(C)O	1
ZINC65492535	c1ccc(cc1)Oc1cccc(c1)n1c(n[nH]c1=O)Cc1[n-]nnn1	1
ZINC65494039	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)CNc1c(cc(cn1)C(=O)N)Cl	0
ZINC65495785	C/C=C(\C)/CN1CCCC[C@H]1CCN1CCOCC1	0
ZINC65496236	C[C@@H]([C@H]1CCCO1)NC(=O)c1cc(nn1c1ccccc1)C(=O)OC	0
ZINC65498264	Cc1cc(c(o1)C)[C@H](C)NC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC65500592	c1ccc(cc1)[C@H]1[C@@H]([N@H+](CN1)C[C@@H]1C2=C(CCC2)N=N1)[C@@H]1CCOC1	0
ZINC65503218	C=CCN(CC#C)C(=O)c1cc2n(n1)CC[N@H+](C2)Cc1ccccc1	1
ZINC65507382	Cc1cc(nc([nH+]1)c1ccccc1)N[C@H]1COC[C@@H]1N1CCOCC1	0
ZINC65507635	CCc1ccc(cc1)c1c(ncn1C[C@H](COC)O)c1ccccc1	0
ZINC65508798	COC(=O)[C@H](c1ccccc1)NCC(=O)Nc1cnccn1	0
ZINC65519782	Cc1c(c(n([nH+]1)C)N(C)C)CNC1(CCC1)c1ccccc1	1
ZINC65520117	c1cc(oc1)CN1CCN(CC1)c1c2cnn(c2ncn1)CCC#N	0
ZINC65523636	Cc1c(nc(o1)c1ccccc1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC65525742	CSCCc1c(ncn1CC1CCOCC1)c1ccccc1	0
ZINC65526085	CC(C)c1c(snn1)C(=O)N1CCN2CCNC(=O)[C@H]2C1	0
ZINC65526658	c1cc(sc1CN1CC[C@H]2CC[C@@H](C1)[NH2+]2)C#CCO	1
ZINC65527143	CC#CCN1CCC(=CC1)c1cnn(c1)Cc1ccccc1	1
ZINC65527143	CC#CC[N@@H+]1CCC(=CC1)c1cnn(c1)Cc1ccccc1	1
ZINC65527929	CC(C)(C#Cc1ccc(cc1)C(=O)N(C)Cc1ncc[nH]1)O	1
ZINC65531906	C[C@@H]1C[C@H]1C(=O)NCCC(=O)Nc1cc(ccc1N1CCCCC1)F	0
ZINC65532493	CCOC(=O)[C@H](C)N1CC[C@@H](CC1)NS(=O)(=O)c1ccccc1	0
ZINC65536212	c1ccc(cc1)[C@H](CN1CCc2c(c(nc[nH+]2)N2CCOCC2)C1)O	0
ZINC65541163	C[C@@H](CCc1ccccc1)NS(=O)(=O)C[C@H]1CCOC1	0
ZINC65550815	C#Cc1cccc(c1)NC(=O)NCC[NH+]1CCOCC1	0
ZINC65576731	CC[C@@H]1CN(CCO1)S(=O)(=O)N(C)C	0
ZINC65587369	COc1cccc(c1OC1CCN(CC1)CCC#N)OC	0
ZINC65594056	Cc1c(c[nH]n1)CNCCc1cn2c([nH+]1)CCCC2	0
ZINC65595513	Cc1c(c(n([nH+]1)C)N(C)C)CN[C@@H](c1ccccc1)c1[nH+]ccn1C	1
ZINC65604427	c1ccc(cc1)[C@H](CNC1(CCOCC1)c1cccc(c1)Br)O	0
ZINC65606244	C[C@H](C(=O)N1CCCN(CC1)C(=O)Nc1ccc(cc1)Cl)OC	0
ZINC65610112	Cc1cccc(c1)c1nc(on1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC65611913	C[C@@H](c1ccc(cc1)Oc1ccccc1)NC(=O)C1CCOCC1	0
ZINC65614489	C#CC[N@@H+]1CC[C@H](CC1)C(=O)NC[C@@H]1CCN(C1)c1cccc(c1)Br	1
ZINC65620704	C[C@H](c1cccnc1)NC(=O)C(=O)Nc1cc(ccc1OC(C)C)F	0
ZINC65621864	C#CCN(Cc1cccs1)C[C@H]1CCCO1	0
ZINC65624623	CC(C)N(C1CC1)S(=O)(=O)c1cc2c(cc1[N+](=O)[O-])OCCO2	0
ZINC65625886	CN(Cc1ccc(o1)Br)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC65640886	CN(CC(F)(F)F)C(=O)c1cccc(c1)S(=O)(=O)NCC#C	1
ZINC65652687	C#CCOC(=O)c1ccc(c(c1)F)Br	0
ZINC65653601	C[C@H](C(=O)OCC#Cc1ccccc1)NC(=O)OC(C)(C)C	0
ZINC65653605	CC(C)(C)OC(=O)N1CCC[C@H]1C(=O)OCC#Cc1ccccc1	0
ZINC65653613	C[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)OC(C)(C)C	0
ZINC65653648	c1ccc(cc1)C#CCOC(=O)c1cccc2c1OCCO2	0
ZINC65680950	CCC[C@@H]1CC[C@@H](CC1)NC(=O)CNC(=O)C1CCCC1	0
ZINC65734271	c1ccc(cc1)SC[C@@H](CC(=O)N1CCOCC1)[NH3+]	0
ZINC65734903	CC(C)(c1ccc(cc1)O)c1ccc(cc1)OCc1ccccc1	1
ZINC65777758	C#CCN(C1CCCCC1)C(=O)c1cc(cnc1)Br	1
ZINC65851889	c1cc(ccc1C1(CC1)NC(=O)[C@@H]1CCC(=O)NC1)Br	0
ZINC65885645	CC(C)(c1ccccc1)C(=O)NNC(=O)NC	0
ZINC65900212	CN(CCCc1[nH]c2ccccc2n1)C(=O)c1c(cccc1F)F	0
ZINC65933600	COc1cc(cc2c1OCO2)CNCCS(=O)(=O)c1ccccc1	1
ZINC65942956	C#CCN(Cc1ccc(cc1)F)Cn1c(=S)sc(n1)N1CCOCC1	0
ZINC65942967	C#CCN(Cc1ccc(cc1)F)CN1[C@@H](CC1=O)c1ccccc1	1
ZINC65942993	C#CCN(Cc1ccc(cc1)F)CN1CCOC1=S	0
ZINC65945123	CS(=O)(=O)c1ccc(c(c1)S(=O)(=O)C)N1CCN(CC1)CCC#C	1
ZINC65957899	C#CCN(Cc1ccc(cc1)F)Cc1nc(on1)C1CC1	1
ZINC65958321	Cc1nc(no1)CN(CC#C)Cc1ccc(cc1)F	1
ZINC65958453	C#CCN(Cc1ccc(cc1)F)CC(=O)N1CCNC1=O	1
ZINC65958461	Cc1cccc(c1NC(=O)CN(CC#C)Cc1ccc(cc1)F)C	1
ZINC65958461	Cc1cccc(c1NC(=O)C[N@H+](CC#C)Cc1ccc(cc1)F)C	1
ZINC65972817	CS(=O)(=O)N(CC#C)Cc1ccc(cc1)F	1
ZINC65972906	Cc1c(c(on1)C)S(=O)(=O)N(CC#C)Cc1ccc(cc1)F	1
ZINC65999242	C#CCOc1ccc(cc1)/C=C(/C#N)\C(=O)NCCc1ccccc1	1
ZINC66054423	CC(C)(C)OC(=O)n1c2c(cc(cn2)C#CCO)cn1	0
ZINC66054807	c1ccc(cc1)c1cc(c(nn1)N)c1ccc(cc1)[N+](=O)[O-]	1
ZINC66054963	Cc1ccc(cc1F)c1ncco1	0
ZINC66055030	CC(C)(C)OC(=O)N1CC[C@@H]1COc1cc(cnc1)CC=C	0
ZINC66055119	CC(C)(C)OC(=O)N[C@H]1CC[NH2+][C@@H](C1)C(F)(F)F	0
ZINC66056180	C[NH2+]C[C@H]1CCN(C1)c1ccc(cc1)OC[C@@H]1CCCO1	0
ZINC66057424	C[C@H](C(=O)N1CC[C@H](CC1)C(=O)NN)Oc1ccccc1	0
ZINC66059007	c1cc(cc(c1)C(F)(F)F)COc1ccc(cc1)c1nnco1	0
ZINC66060846	CS(=O)(=O)CCSCCOc1ccccc1	1
ZINC66073002	CCCNC(=O)c1ccc(cc1)NC(=O)CNCc1ccccc1Cl	0
ZINC66087737	c1cc(sc1)c1nnc2n1nc(s2)c1ccn2c(c1)nnn2	0
ZINC66088731	c1ccc(cc1)C#Cc1cc2c(c(c1)N1CCOCC1)non2	0
ZINC66088734	c1ccc(cc1)C#Cc1cc(cc2c1non2)N1CCOCC1	0
ZINC66088736	c1ccc(cc1)C#Cc1cc(c2c(c1)non2)C#Cc1ccccc1	1
ZINC66088908	CC1=CC(=C([C@H](C1)c1ccccc1)C(=O)OC)Nc1ccccc1	0
ZINC66091783	C#Cc1cc2c(c(c1)N1CCOCC1)non2	0
ZINC66092688	CCNC(=O)c1cccc(c1)NCC(=O)NC	0
ZINC66111327	Cc1c(n[nH]c1C(=O)[O-])c1ccc(cc1)OCCc1ccccc1	0
ZINC66115650	c1cc(cc(c1)OC[C@@H]1CCCO1)C[NH2+]C[C@@H]1CCCO1	0
ZINC66116857	CC[C@@H](c1ccccc1)NCc1cccc(c1)OC[C@@H]1CCCO1	0
ZINC66116862	CC[C@H](c1ccccc1)[NH2+]Cc1cccc(c1)OCCOC	0
ZINC66116946	CC[C@H](c1ccccc1)NCc1cccc(c1OCCOCC)OC	0
ZINC66131458	CC(C)[C@@]1(Nc2ccccc2C(=O)N1CC=C)c1ccccc1	0
ZINC66143127	CCCOc1cccc(c1)C[NH+]1CCN(CC1)CCC[NH3+]	0
ZINC66147198	C[C@@H]1CCC[C@@H]([NH2+]1)CNc1ccc(cc1)OCCc1ccccc1	1
ZINC66147536	COc1cc(cc(c1OCCCc1ccccc1)OC)C[NH3+]	1
ZINC66148129	C[C@@H](C[NH2+]Cc1cc(c(cc1Cl)OC)OC)Oc1ccccc1	1
ZINC66151981	CC[C@@H](C)c1ccccc1O[C@H](C)C(=O)N1CCC[C@@H](C1)C(=O)NN	0
ZINC66152757	CCCCOc1ccc(cc1)NC(=O)C[C@@H]1C(=O)NCC[NH2+]1	0
ZINC66152945	c1cc(c(cc1OC[C@@H]1CCCO1)OC[C@@H]1CCCO1)C=O	0
ZINC66153103	c1ccc(cc1)CCCOc1ccc(cc1C=O)c1ccccc1	0
ZINC66154972	CC(C)Oc1ccc(cc1)CNc1ccc(cc1)Oc1ccccc1	1
ZINC66162416	C[C@@H](CNCc1ccccc1)Oc1ccc(cc1Cl)Cl	1
ZINC66163112	c1ccc(cc1)OCCOc1ccccc1C[NH2+]C[C@@H]1CCCO1	0
ZINC66163151	c1ccc(cc1)CCOc1cccc(c1)C[NH2+]C[C@H]1CCCO1	0
ZINC66163209	c1ccc(cc1)OCCOc1ccc(cc1)C[NH2+]C1CCCCC1	1
ZINC66165997	CCOc1cccc(c1)CNc1ccc(cc1)OCc1ccccc1	1
ZINC66166799	c1ccc(cc1)OCCOc1ccc(cc1)NCC1CCCCC1	1
ZINC66168696	CCOc1cccc(c1)NCc1cc(cc(c1)Cl)Cl	0
ZINC66169025	CCOCCOc1ccc(cc1)NC[C@@H](C)Oc1ccccc1	0
ZINC66170411	Cc1ccccc1OCCNc1cccc(c1)OC[C@H]1CCCO1	0
ZINC66170472	C[C@@H](CNc1cccc(c1)OC[C@@H]1CCCO1)Oc1ccccc1	0
ZINC66170982	CC[C@@H](C)Oc1ccc(cc1)NCc1cccs1	0
ZINC66171558	c1ccc(cc1)CNc1ccccc1OC[C@@H]1CCCO1	0
ZINC66171587	c1ccc(cc1)CCNc1ccccc1OC[C@H]1CCCO1	0
ZINC66171662	CC[C@@H](CNc1ccccc1OC[C@@H]1CCCO1)Oc1ccccc1	0
ZINC66171914	CCCCOc1cccc(c1)CNc1cccc(c1)C(F)(F)F	0
ZINC66180683	CCOCCOc1ccc(cc1OC)C[NH2+]Cc1ccccc1	0
ZINC66180709	c1ccc(cc1)C[NH2+]Cc1ccccc1OC[C@H]1CCCO1	0
ZINC66181373	C[C@H](c1ccccc1OC[C@@H]1CCCO1)[NH2+]CCCc1ccccc1	0
ZINC66181545	CCCCCCOc1ccccc1[C@H](C)[NH2+]CCc1ccccc1	1
ZINC66181591	COCCOc1c(cccc1OC)CNCCc1ccccc1	0
ZINC66182008	CCCC[NH2+]Cc1ccc(c(c1)OC)OCCOCC	0
ZINC66182351	CCCCCC[NH2+]Cc1ccc(c(c1)OC)OCCOCC	0
ZINC66182831	C[N@@H+](CCNc1cccc(c1)C(F)(F)F)Cc1ccccc1	1
ZINC66183244	Cc1ccc(cc1C)NCCNc1cccc(c1)OC	0
ZINC66184256	C[C@@H](c1ccccc1)[NH2+]CCNCCOC	0
ZINC66190271	CC(C)CCOc1cccc(c1)NCCNc1ccccc1C(C)C	0
ZINC66190555	CC[C@@H](c1ccccc1)[NH2+]CC[NH2+]CCCOC	0
ZINC66212235	CC[C@@H](C)Oc1cccc(c1)NC(=O)CNCc1ccccc1	0
ZINC66214321	CC[C@H](c1ccccc1)NC(=O)CNC[C@@H]1CCCO1	0
ZINC66224311	C=CC[NH2+]CC(=O)NCCc1ccccc1	0
ZINC66224705	CC(=C)COc1cccc(c1)NC(=O)CNc1cc(ccc1Cl)Cl	0
ZINC66226949	C[C@H](c1ccccc1)NC(=O)CNc1ccc(cc1)OCCC(C)C	0
ZINC66231260	C[C@@H](CC(=O)OCC#C)NC(=O)C1CCCC1	0
ZINC66244935	c1ccc(cc1)CN/C(=[NH+]\CCCN1CCOCC1)/N	0
ZINC66246039	CCc1nc(cs1)CC/[NH+]=C(\N)/NCc1ccccc1	1
ZINC66287992	Cc1c(c(on1)C)CCC(=O)Nc1ccccc1C(=O)NCC#C	1
ZINC66288466	C#CCNC(=O)c1ccccc1NC(=O)CCOc1ccccc1	1
ZINC66289610	Cn1ccc(cc1=O)C(=O)Nc1ccccc1C(=O)NCC#C	1
ZINC66298350	c1ccc(cc1)CCC[S@](=O)Cc1coc(n1)c1cccc(c1)Cl	1
ZINC66309190	c1ccc(cc1)COC(=O)N[C@@H](C1COC1)C(=O)[O-]	0
ZINC66309252	C[C@H](C#Cc1ccccc1)OC[C@H]1CO1	0
ZINC66322741	c1ccc(cc1)/C=C/1\C(=O)c2ccccc2C(=O)O1	0
ZINC66323266	CSc1ncc2c(n1)n(c(=O)oc2=O)CC#C	1
ZINC66323384	c1cnc(c(c1C(F)(F)F)F)F	0
ZINC66323545	CCOC(=O)[C@@H]1CN(CC1=O)Cc1ccccc1	0
ZINC66324426	CC(=O)c1cccc(c1)OCC(=O)Oc1ccccc1	0
ZINC66325796	Cc1cc(nn1c1ccccc1)C(=O)NC1CCN(CC1)C(=O)OC	0
ZINC66326697	COCCCCN(Cc1ccccc1)C(=O)C1CCN(CC1)CC#C	0
ZINC66326697	COCCCCN(Cc1ccccc1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC66329402	c1c(c(cc(c1F)F)Cl)C(F)(F)F	0
ZINC66331922	COc1cc2c(ccnc2cc1O)Cl	0
ZINC66335208	COCCCCN(Cc1ccccc1)S(=O)(=O)c1ccccc1C#N	0
ZINC66335320	Cn1cc(cn1)S(=O)(=O)N(CCCCOC)Cc1ccccc1	0
ZINC66339977	C#Cc1cccc(c1)NC(=O)c1ccccc1OCc1cscn1	1
ZINC66344640	C#Cc1cccc(c1)NC(=O)NC[C@@H]1CCN(C1)c1ccc(cc1)F	1
ZINC66354403	CCOC(=O)c1c(nc2n1cc(cc2)Br)c1ccccc1	0
ZINC66378071	C[C@@H]1CN(C[C@H](O1)C)C[C@@H]1CCC[N@H+]1CC#C	0
ZINC66393868	CC[N@H+]1CCN(CC1)C[C@H](C)CNC(=O)[C@H]1C[C@@H]1c1ccccc1	0
ZINC66394142	COCCOCCNC(=O)[C@@H]1C[C@@H]1c1ccccc1	0
ZINC66400573	Cc1ccccc1n1c(nnc1SC[C@H](COCc1cccs1)O)C	0
ZINC66410705	Cn1c(nn(c1=S)C[N@H+](CCCCOC)Cc1ccccc1)C1CC1	0
ZINC66448830	CCCNC(=O)[C@H]1CCC[N@H+](C1)Cn1c(=S)sc(n1)N(C)C	0
ZINC66475579	CCC[N@H+](Cc1ccccc1)C[C@@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC66476153	C[C@@H]1CC[N@H+](CC1)C[C@@H](CSc1nnc(n1C)c1ccccc1Cl)O	0
ZINC66482639	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](CN(Cc1ccccc1)C(C)C)O	0
ZINC66482779	Cn1c2c(cn1)c(=O)n(cn2)C[C@@H](CN1CCc2ccccc2C1)O	0
ZINC66495696	CC(C)(C(=O)OC)NCC(=O)NCC1(CCOCC1)c1ccccc1	0
ZINC66496012	C[C@H](C1CC1)N(Cc1ccccc1)C(=O)C[NH2+]C(C)(C)C(=O)OC	0
ZINC66500022	CCS(=O)(=O)C[C@H](COc1ccc(cc1C(C)(C)C)OC)O	0
ZINC66504360	c1ccc(cc1)[C@@H]1C[C@@H]1/C(=N/S(=O)(=O)c1ccccc1Cl)/[O-]	1
ZINC66517218	CS(=O)(=O)[N-]c1ccc(cc1)OC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F	0
ZINC66517430	C#CCOC(=O)c1ccccc1C(=O)c1ccc(cc1)F	0
ZINC66517435	Cc1ccc(cc1)[N-]S(=O)(=O)c1cccc(c1)C(=O)OCC#C	0
ZINC66519174	C/C(=C/C(=O)OCCCC#C)/c1ccccc1F	0
ZINC66519219	C#CCCOC(=O)c1ccc(cc1)OCC1CC1	0
ZINC66519353	Cc1ccc(s1)CC(=O)OCC#Cc1ccccc1	0
ZINC66519382	c1ccc(cc1)C#CCOC(=O)[C@@H]1CCCN1C(=O)Cc1cccs1	0
ZINC66519387	CC(C)(C)CC(=O)NCC(=O)OCC#Cc1ccccc1	0
ZINC66519394	C[C@H](C(=O)OCC#Cc1ccccc1)Sc1nnnn1C1CC1	0
ZINC66519396	c1ccc(cc1)C#CCOC(=O)[C@H]1CCCCN1C(=O)c1ccco1	0
ZINC66519400	c1ccc(cc1)C#CCOC(=O)c1ccc(cc1)c1cnco1	0
ZINC66519416	c1ccc(cc1)C#CCOC(=O)c1ccc(cc1)N1CCOC1=O	0
ZINC66519417	COCc1ccccc1C(=O)OCC#Cc1ccccc1	0
ZINC66519430	c1ccc(cc1)C#CCOC(=O)CCN1C(=O)CCC1=O	0
ZINC66519445	C[S@](=O)c1ccc(cc1)C(=O)OCC#Cc1ccccc1	0
ZINC66519446	c1ccc(cc1)C#CCOC(=O)c1ccc2c(c1)OCC(=O)N2	0
ZINC66519447	c1ccc(cc1)C#CCOC(=O)C1CCOCC1	0
ZINC66519450	c1ccc(cc1)C#CCOC(=O)c1ccc2c(c1)NC(=O)CO2	0
ZINC66519451	c1ccc(cc1)C#CCOC(=O)c1cccc(c1)NC(=O)N	0
ZINC66519488	c1ccc(cc1)C#CCOC(=O)C[C@H]1C(=O)Nc2ccccc2S1	0
ZINC66519508	c1ccc(cc1)C#CCOC(=O)CCCc1nc(no1)c1cccs1	0
ZINC66519517	COc1ccc2c(c1)c(c[nH]2)CC(=O)OCC#Cc1ccccc1	0
ZINC66519520	CN(CC(=O)OCC#Cc1ccccc1)C(=O)c1ccccc1	0
ZINC66519527	c1ccc(cc1)C#CCOC(=O)c1cc2c([nH]c1=O)CCCC2=O	0
ZINC66519534	Cc1c(c(n(n1)C)Cl)/C=C\C(=O)OCC#Cc1ccccc1	0
ZINC66519535	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)OCC#Cc1ccccc1	0
ZINC66519539	CS(=O)(=O)N1CCCC[C@@H]1C(=O)OCC#Cc1ccccc1	0
ZINC66519547	CC(C)(C)OC(=O)NCCCC(=O)OCC#Cc1ccccc1	0
ZINC66519560	c1ccc(cc1)C#CCOC(=O)Cc1ccc(cc1)OC(F)F	0
ZINC66519565	Cc1ccc2c(c1)C(=O)N(C2=O)CC(=O)OCC#Cc1ccccc1	0
ZINC66519568	C[C@@]1(Cc2ccccc2C(=O)O1)C(=O)OCC#Cc1ccccc1	0
ZINC66519569	C[C@]1(Cc2ccccc2C(=O)O1)C(=O)OCC#Cc1ccccc1	0
ZINC66519584	C[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1ccccc1	0
ZINC66519585	C[C@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1ccccc1	0
ZINC66519594	C[C@@H](C(=O)OCC#Cc1ccccc1)Oc1ccccc1C#N	0
ZINC66519601	COC(=O)c1ccc(s1)C(=O)OCC#Cc1ccccc1	0
ZINC66519603	c1ccc(cc1)C#CCOC(=O)COc1ccc2c(c1)CCC(=O)N2	0
ZINC66519610	Cc1nc(cs1)/C=C/C(=O)OCC#Cc1ccccc1	0
ZINC66519611	c1ccc(cc1)C#CCOC(=O)CCc1ncc(o1)c1ccccc1	0
ZINC66519620	c1ccc(cc1)C#CCOC(=O)C[C@H]1C(=O)Nc2cc(ccc2S1)Cl	0
ZINC66521662	C[C@@H](COc1ccccc1)OC(=O)Cc1csc(n1)NC(=O)C(C)C	0
ZINC66521980	C[C@H](COc1ccccc1)OC(=O)/C(=C\c1ccco1)/C#N	0
ZINC66537467	COCc1ccc(cc1)CNC(=O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66537753	Cc1c(sc(n1)c1ccccc1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC66538007	C#CCN(CC(=O)NCCc1c(cccc1F)F)[C@H]1CCS(=O)(=O)C1	1
ZINC66538012	C#CCN(CCOCCOc1ccccc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538014	C#CCN(CCOCCOc1ccccc1)[C@H]1CCS(=O)(=O)C1	0
ZINC66538047	C[C@H]1CC[C@H](CC1)N(C1CC1)C(=O)C[N@H+](CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC66538195	C#CC[N@@H+](CC(=O)N(Cc1ccccc1)C1CC1)[C@@H]1CCS(=O)(=O)C1	1
ZINC66538367	CCN(Cc1ccccc1)C(=O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC66538367	CCN(Cc1ccccc1)C(=O)C[N@H+](CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC66538368	CCN(Cc1ccccc1)C(=O)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC66538682	C#CCN(CC(=O)OCc1ccccc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538683	C#CCN(CC(=O)OCc1ccccc1)[C@H]1CCS(=O)(=O)C1	0
ZINC66539043	CC(C)[C@@H](c1ccccc1)NC(=O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC66539045	CC(C)[C@H](c1ccccc1)NC(=O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC66539284	C#CCN(CC(=O)NC1(CCC1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC66539284	C#CC[N@@H+](CC(=O)NC1(CCC1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC66539286	C#CCN(CC(=O)NC1(CCC1)c1ccccc1)[C@H]1CCS(=O)(=O)C1	1
ZINC66539335	CC[C@H]1CCCCN1C(=O)C[N@@H+](CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC66539387	C#CC[N@@H+](CC(=O)Nc1ccc(cc1F)F)[C@@H]1CCS(=O)(=O)C1	1
ZINC66545768	CCCOc1ccc(cc1)COC(=O)c1ccc(cc1)C(=O)N	0
ZINC66554077	Cc1c(sc(n1)c1ccccc1)CNC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC66578264	COCCN(Cc1cccnc1)S(=O)(=O)c1cc(ccc1[N+](=O)[O-])Cl	0
ZINC66578832	COC(=O)c1ccc(cc1S(=O)(=O)[N-]c1cccc(c1)C#C)F	0
ZINC66609929	c1ccc(cc1)NNC(=O)Cn1c(nnc1[S-])c1ccc(cc1)Cl	0
ZINC66624766	CO[C@@H]1CCCN(C1)C(=O)[C@@H](c1ccccc1)N1CCCCC1=O	0
ZINC66636311	CCn1c(nnc1[S-])CNC(=O)C[C@H](C)CCc1ccccc1	0
ZINC66688476	CCCN(Cc1ccccc1O)C(=O)NC[C@@H](c1ccco1)[NH+](C)C	0
ZINC66695644	CCC[C@@H](c1ccccc1)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)OCC	0
ZINC66716874	Cc1ccc(c(c1)C)C[C@H](C)NC(=O)N1CC[C@H](C1)[NH+]1CCCC1	0
ZINC66722627	Cc1c(cc(cc1F)C(=O)OC)NC(=O)C(=O)NCC1(CCCC1)C	0
ZINC66729726	C#CCCCOC(=O)[C@@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC66729727	C#CCCCOC(=O)[C@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC66739833	CN1[C@H](Nc2ccc(cc2C1=O)OC)c1nc(cs1)c1ccccc1	0
ZINC66761899	COCc1nc(cs1)C(=O)N1CCC[C@@H](CC1)c1ccccc1	0
ZINC66767643	C[C@H](CSC)C(=O)N(CC(=O)N1CCOCC1)c1cccc(c1)C#C	0
ZINC66769388	C[C@H](CSC)C(=O)NCc1ccc(nc1)OCC1CC1	0
ZINC66775807	CS(=O)(=O)c1cccc(c1)C(=O)OC1CCCC1	0
ZINC66780445	Cc1cccc([nH+]1)CCCOC(=O)c1ccccc1OC	0
ZINC66800576	C[C@@H](CC#N)Sc1ccccc1NC(=O)C1CCN(CC1)CC#C	1
ZINC66873094	CN(C1CCCCC1)S(=O)(=O)NCCc1ccc(cc1)OCC#C	1
ZINC66873235	C#CCOc1ccc(cc1)CCNS(=O)(=O)N1CCCCCC1	1
ZINC66907890	C[C@H](c1ccccc1)NC(=O)NNC(=O)Cc1ccccc1F	0
ZINC66921154	C#CCN1CCC(CC1)C(=O)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC66921155	C#CCN1CCC(CC1)C(=O)N1CCO[C@H](C1)c1ccc(cc1)Cl	0
ZINC66921180	CC(C)CO[C@@H]1CCN(CC1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC66921952	COCCOc1ccc(cc1Cl)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC66983929	CN(CCCOC)C(=O)N[C@H](CCSC)c1nnc2n1cccc2	0
ZINC67037077	Cc1c(sc(n1)c1ccccc1)CNC(=O)NCC#C	1
ZINC67089338	c1ccc(cc1)[C@H]1C[C@H]1C(=O)Nc1cccc(c1F)F	0
ZINC67141511	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1cc(cc(c1)F)F	1
ZINC67169784	CO[C@@H](c1ccccc1)C(=O)Nc1ccncc1[N+](=O)[O-]	0
ZINC67172018	COc1cccc(c1)C#Cc1ccncc1C(=O)OC	0
ZINC67172977	COC[C@H]1COCCN1	0
ZINC67173225	CC[C@@H]1CN(CC[NH2+]1)c1cccc(c1)C(=O)OC	0
ZINC67173806	c1ccc(cc1)Oc1ccnc(c1)c1nc(sn1)N	1
ZINC67187775	Cc1cc(cc(c1OC)C)C[NH2+]Cc1nncn1c1ccccc1	1
ZINC67187835	CCc1nc(cs1)CNCc1ccc(cc1)OCCOC	0
ZINC67188911	Cc1c(c(n(n1)c1ccccc1)Cl)C[NH2+]Cc1cccc(c1)COC	0
ZINC67192396	C[NH+](C)C1(CCC1)C#CC(c1ccccc1)(c1ccccc1)O	1
ZINC67192398	CCCC[N+](C)(C)CCC#CC(c1ccccc1)(c1ccccc1)O	1
ZINC67192404	CCCC[N+](C)(C)CC#CC[C@](c1ccccc1)(C1CCCCC1)O	1
ZINC67192409	C[N+](C)(CC#C)CC#CC[C@@](c1ccccc1)(C1CCCCC1)O	1
ZINC67194129	C[N+](C)(CCOC(=O)C(c1ccccc1)(c1ccccc1)O)CC#C	0
ZINC67194136	C[N+]1(CCCCC1)CC[C@@](C#C)(c1ccccc1)OC	0
ZINC67194137	C[N+]1(CCCCC1)CC[C@](C#C)(c1ccccc1)OC	0
ZINC67218381	CC(C)c1nc(cs1)C[NH2+]C[C@@]1(CCSC1)N1CCOCC1	0
ZINC67222800	CCC[N@H+]1CC[C@@H](C1)C[NH2+]Cc1c(nn(c1C)Cc1ccccc1)C	1
ZINC67223011	CCC[N@H+]1CC[C@H](C1)CNCc1cc(c(c(c1)OC)OC)OC	0
ZINC67223107	CCC[N@H+]1CC[C@@H](C1)C[NH2+]Cc1ccccc1OCC#C	1
ZINC67239884	C[C@@H](c1nn2c(nnc2s1)C[NH+]1CCCCCC1)Oc1ccccc1	1
ZINC67244924	c1ccc2c(c1)CCN(C2)S(=O)(=O)c1ccc2n[nH]c(=O)n2c1	0
ZINC67258726	Cc1ccc(cc1C)CSc1nc2ccccc2c(=O)n1CC(C)C	0
ZINC67259768	COCCn1c(=O)c2c(ccs2)nc1SCCc1ccccc1	0
ZINC67273871	C[N@H+](CCNC(=O)[C@@H]1CCN(C1=O)c1cc(ccc1Cl)Cl)CCOC	0
ZINC67292900	CCOC(=O)N[C@H]1CCCN(C1)C(=O)c1ccon1	0
ZINC67301398	Cc1c(sc(n1)c1ncn[n-]1)C(=O)N[C@H](c1ccccc1)C1CCC1	0
ZINC67319130	C[NH+](C)C1(CCCCC1)C#Cc1ccccc1	1
ZINC67319183	CC[NH+](CC)CC#C[C@@](c1ccccc1)(C1(CCCC1)C)O	1
ZINC67319215	c1ccc(cc1)[C@](C#CC[NH+]1CCCCC1)([C@]12CC[C@H](C1)CC2)O	1
ZINC67319218	Cn1cc[nH+]c1[C@@](C#C)(c1ccccc1)O	1
ZINC67319220	Cn1cc[nH+]c1[C@](C#C)(c1ccccc1)O	1
ZINC67319223	CC1(CCCC1)[C@@](C#CCN(C)C)(c1ccccc1)O	1
ZINC67319223	CC1(CCCC1)[C@@](C#CC[NH+](C)C)(c1ccccc1)O	1
ZINC67319245	C[C@@H](C#CC(c1ccccc1)(c1ccccc1)O)[NH+]1CCCCC1	1
ZINC67319249	CC(C)[C@](C#Cc1ccccc1)(c1ccccc1)O	1
ZINC67319254	CCC(CC)[C@](C#Cc1ccccc1)(c1ccccc1)O	1
ZINC67319257	CC(C)(C)[C@](C#Cc1ccccc1)(c1ccccc1)O	1
ZINC67319266	Cc1cccc(c1)C#C[C@@](C)(c1ccccc1)O	1
ZINC67321974	c1cc(cc(c1)Br)Nc1nc(cs1)c1ccc(cc1F)F	0
ZINC67340250	CCC1(CCCC1)[C@](C#C)(c1ccccc1)O	1
ZINC67369635	C[C@H]1CN(C[C@@H](O1)c1ccccc1)c1ncc(cn1)Br	0
ZINC67404699	CN(C)C(=O)[C@H](Cc1ccccc1)NS(=O)(=O)c1cc(ccc1Cl)F	0
ZINC67428173	COCCNc1nnc(s1)SCc1ncc(o1)c1cccs1	0
ZINC67433607	Cc1c2c(ncn1)n(cn2)c1ccc2cc[nH]c2c1	0
ZINC67446732	CCC[C@@H]1COCCN1Cc1cnc2c(cnn2c1)c1ccccc1	0
ZINC67477037	Cc1ccc(c(c1)OCCCCC(=O)NCC#C)C	1
ZINC67483750	C#Cc1cccc(c1)NC(=S)NNC(=O)CCCCCc1cccs1	1
ZINC67490496	c1ccc(cc1)CCC1(CCN(CC1)c1c2cc[nH]c2ncn1)CO	1
ZINC67513529	c1cc(sc1C#CCO)c1[nH+]ccn1CCN1CCOCC1	0
ZINC67514319	c1ccc(cc1)[C@H]1C[C@@H]1NC(=O)[C@@H]1CCCN(C1)c1cnccn1	0
ZINC67515465	CCc1ccc(nc1)C[N@H+]1CC[C@H](C1)CNC(=O)c1ccc[nH]c1=O	0
ZINC67515936	c1ccc(cc1)[C@H]1C[C@@H]1NC(=O)CS(=O)(=O)C1CCCC1	0
ZINC67538934	C#Cc1cccc(c1)NC(=O)NCCCNc1ccccc1	1
ZINC67540023	c1ccc2c(c1)cccc2n1cnnc1CC[NH3+]	0
ZINC67541212	CCCN(CC#Cc1ccccc1)C(=O)c1c(cccc1F)OC	1
ZINC67562953	C#Cc1cccc(c1)NC(=O)N1CCO[C@H](C1)c1ccc(cc1)Br	0
ZINC67562957	C[C@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)Nc1cccc(c1)C#C	0
ZINC67562961	C[C@@H]1CN(C[C@H](O1)c1ccccc1)C(=O)Nc1cccc(c1)C#C	0
ZINC67562963	C[C@H]1CN(C[C@H](O1)c1ccccc1)C(=O)Nc1cccc(c1)C#C	0
ZINC67591316	C[C@@H]1CN(C[C@H](O1)c1ccccc1)C(=O)NCC#Cc1ccccc1	0
ZINC67606391	C[C@@H](C(C)C)NC(=O)NCc1cccc(c1)NC(=O)[C@@H]1CCCO1	0
ZINC67642550	COc1c(cccn1)c1c([nH+]c[nH]1)c1ccccc1	1
ZINC67642816	C[NH+](C)Cc1ccc(cc1)[C@@H]1CCC[N@H+]1Cc1ccc(c(c1)O)O	0
ZINC67673454	CC(C)NC(=O)[C@@H]1C[C@@H](CN1C(=O)CCCc1ccccc1)[NH3+]	0
ZINC67673785	Cn1c[nH+]c(c1c1cc2ccccc2[nH]1)c1ccccc1	1
ZINC67675006	Cc1ccc2c(c1)c(c([nH]2)C(=O)[O-])C[N@H+](C)Cc1[nH]ccn1	0
ZINC67675577	Cc1nc(cc(n1)N[C@@H]1CC([N@H+](C(C1)(C)C)C)(C)C)C1CC[NH2+]CC1	0
ZINC67675581	CCOCC[N@@H+]1CCc2c(c(n[nH]2)c2cccc3c2cccc3)C1	0
ZINC67680634	CC[NH+](CC)[C@@H](CNC(=O)Nc1cc(ccc1Cl)OC)c1ccco1	0
ZINC67688603	CC(C)(C#Cc1ccc(s1)c1[nH+]ccn1Cc1ccsc1)O	1
ZINC67688660	CC(C)c1cc(nc(n1)C(F)(F)F)N1Cc2cnn(c2C1)CCO	0
ZINC67710057	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccc2c(c1)N(CC2)S(=O)(=O)N	1
ZINC67712899	c1ccc(cc1)c1c(n2cccnc2n1)CN1CCO[C@H](C1)C[NH3+]	0
ZINC67726612	CS(=O)(=O)c1ccc(cc1)c1[nH+]ccn1CCn1ccnc1	0
ZINC67726705	CO[C@@H](c1ccccc1)C(=O)Nc1c[nH+]c2n1CCCC2	0
ZINC67736628	CC#C[C@H](c1ccccc1)N(Cc1ccccc1)Cc1ccccc1	1
ZINC67738051	c1ccc(cc1)C[C@H]1C(=O)N([C@H]2N1CCC2)c1ccc(cc1)[N+](=O)[O-]	0
ZINC67740532	Cc1ccc(nc1)[C@@]1(CC[N@H+](CC1)Cc1cc(cs1)C#CCO)O	1
ZINC67741566	CCN(C[C@@H]1CCCO1)c1cc(nc(n1)C)CC[NH3+]	0
ZINC67755277	C[N@H+](CC#C)[C@@H]1CCc2c(c(nn2CC=C)C(=O)[O-])C1	1
ZINC67755278	CN(CC#C)[C@H]1CCc2c(c(nn2CC=C)C(=O)[O-])C1	1
ZINC67757472	CNc1ccccc1C(=O)NC[C@H]1CC[N@H+](C1)Cc1cccnc1	0
ZINC67767460	Cc1cc(c(o1)C)[C@H](C)NC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC67771309	C[C@H]1CCCCN1C1CN(C1)Cc1ccc(s1)C#CCO	1
ZINC67771699	Cc1ccc(cc1)c1nc(on1)CO/N=C(\COc1ccccc1)/N	1
ZINC67773741	CN([C@H](COC)c1ccccn1)C(=O)c1cccc(c1Cl)Cl	0
ZINC67787458	c1ccn(c1)c1ccc(c(c1)C(=O)Nn1cnnc1)[O-]	0
ZINC67788511	C[C@@H](CNc1ccc(nn1)c1ccccc1OC)O	0
ZINC67801659	CC(=O)N[C@@H](CC(=O)OCCc1cccs1)c1ccc(cc1)Cl	0
ZINC67803602	CC[C@H](C)N(CC#Cc1ccccc1)Cc1[nH]c2ccccc2[nH+]1	1
ZINC67818429	Cc1cccnc1CN(C)C[C@]1(CCOC1)c1ccc(cc1)F	0
ZINC67832561	Cc1c(c(n(n1)c1ccccc1)C)/C=C/C(=O)NCCOCCOC	0
ZINC67840591	CN1CC[N@@H+](C2(C1)CCN(CC2)Cc1cc(cs1)C#CCO)C	1
ZINC67841915	Cc1c(c(n(n1)C)N1CCOCC1)c1c([nH+]c[nH]1)c1ccccc1	0
ZINC67849991	CCCc1nc(cs1)CNC(=O)c1cc(=O)c2ccccc2o1	0
ZINC67851271	CCn1c(ncn1)CN1CCC2(CCC(=O)N(CC2)C)CC1	0
ZINC67866975	CC(C)(C#Cc1ccc(s1)C[N@@H+]1CC[C@@]2(C1)CCCN(C2=O)C)O	1
ZINC67872538	CS(=O)(=O)CCNC[C@]1(CCCN(C1=O)CCC1CCCCC1)O	0
ZINC67873524	C1CCC(C1)[C@H]1CCC[N@@H+]1Cn1c(=S)sc(n1)N1CCOCC1	0
ZINC67873850	CCSc1nn(c(=S)s1)CN1C[C@@H](O[C@@H](C1)c1ccccc1)C	0
ZINC67877033	C[C@@H]1CN(CCO1)Cc1cccc(c1)CNS(=O)(=O)N(C)C	0
ZINC67898192	c1ccc(cc1)OCc1cc(no1)CC1(COC1)[NH2+]C1CCOCC1	0
ZINC67898649	c1ccc(cc1)c1c[nH]c([nH+]1)[C@@H]1COCCN1Cc1ccncc1	0
ZINC67908522	c1c(n2c([nH+]1)CCCC2)NC(=O)CCCn1cnnn1	0
ZINC67908577	COc1ccc(c(c1OC)OC)c1nccn1c1ccc(cc1)Cl	0
ZINC67908843	CCCN(CC#Cc1ccccc1)C(=O)c1cc([nH]c(=O)c1)C	1
ZINC67909928	CCc1cn[nH]c1[C@H]1CCCN(C1)C(=O)C1(CC1)C(=O)N	0
ZINC67921426	CCOc1ccc(cc1)c1c[nH]c(n1)c1c(nn(c1Cl)C)C	0
ZINC67934555	c1ccc(cc1)c1ccccc1c1cnn(c1)CC(=O)[O-]	0
ZINC67946807	c1c(csc1CN1CCO[C@@H](C1)C[NH3+])C#CCO	0
ZINC67946808	c1c(csc1CN1CCO[C@H](C1)C[NH3+])C#CCO	0
ZINC67963196	C[C@@H]1C[N@@H+]([C@@H](CO1)C)CCC(=O)Nc1ccc(cc1)C(=O)C	0
ZINC67963353	C#CCCOc1ccc(cc1)[C@H]1NC(=Nc2n1c1ccccc1n2)N	1
ZINC67963485	Cc1cccc2c1N[C@H](NC2=O)c1ccc(cc1)OCCC#C	1
ZINC67966925	C[C@@H](C1=CCCCC1)NC(=O)c1cccc(c1)C#CC(C)(C)O	1
ZINC67974777	c1ccc(cc1)CNc1ncc(cn1)CN1CCO[C@H](C1)C[NH3+]	0
ZINC67975409	CC(C)(C#Cc1ccc(s1)CN1CCC2(CC1)CN(CC[N@@H+]2C)C)O	1
ZINC67975632	c1cc(ccc1C[N@H+]1CCCC2(CC[NH2+]CC2)CC1)C#CCCO	1
ZINC68048467	C1C[C@@H](OC1)COC[C@@H](CN1CCOCC1)O	0
ZINC68064483	CC[NH+](CC)CC(=O)NCCCN1CCN(C[C@@H]1c1ccccc1)C	0
ZINC68118005	CCC[C@@H]1CC[C@H](CC1)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC68127966	Cc1ccc(cc1)NC(=O)c1nnc(s1)CSc1ccccc1	0
ZINC68230326	CCCc1c(nnn1c1cccc(c1)Cl)C(=O)N(CC(=O)N)C(C)C	0
ZINC68271851	CC[C@@H](C)c1ccccc1OCC(=O)N1CCN(CC1)CCC#C	1
ZINC68271924	C[C@H]1C[C@H]1C(=O)N1CCN(CC1)CCC#C	1
ZINC68300735	C[C@H]1CN(C[C@@H](O1)c1ccccc1)Cc1nc(on1)c1ccccc1	0
ZINC68332821	CCc1nc(cs1)CCNC(=O)CCOc1cccc(c1)C=O	0
ZINC68334279	C#CCN(CCCN1C(=O)CNC1=O)Cc1ccc(cc1)F	1
ZINC68334320	C#CCN(Cc1ccc(cc1)F)C[C@H](c1ccccc1)O	1
ZINC68334334	C#CCN(Cc1ccc(cc1)F)CC(=O)Nc1ccccc1	1
ZINC68334334	C#CC[N@H+](Cc1ccc(cc1)F)CC(=O)Nc1ccccc1	1
ZINC68337068	c1ccc(cc1)c1cc(n[nH]1)C(=O)OCCc1c[nH]nc1C(F)(F)F	0
ZINC68337222	CC(C)C[C@H](C(=O)OCC#Cc1ccccc1)NC(=O)OC	0
ZINC68357755	CCCCCS(=O)(=O)CC(=O)N[C@H](C#N)c1ccccc1OC	0
ZINC68363834	Cc1ccc(cc1C)[C@H]1CCCN1C(=O)NCCCC[NH+]1CCCC1	0
ZINC68377183	CC[C@@H](C)NC(=O)[C@@H](C)NC(=O)NCC#Cc1ccccc1	1
ZINC68377214	C#CCN(Cc1ccc(cc1)F)C(=O)N[C@@H]1CCC[C@H](C1)C(F)(F)F	1
ZINC68389037	CCN(C)[C@@H](c1ccccc1)C(=O)N(C)c1cccc(c1)C#C	1
ZINC68420962	c1ccc(cc1)/C(=C\C(=O)NCCNc1ncccn1)/C(F)(F)F	0
ZINC68450497	C[C@@H](C(=O)N(Cc1ccccc1)C1CCCCC1)NC(=O)N	0
ZINC68456238	c1cc(c(cc1[C@@H](C#N)NC(=O)/C=C/c1cc(cnc1)F)Cl)Cl	0
ZINC68457030	C[C@H](C(=O)NNC(=O)NCCc1cccs1)Oc1ccccc1	0
ZINC68490678	Cc1cc(ccc1NC(=O)N[C@@H](C)COC)Oc1ncccn1	0
ZINC68522418	CC(C)C[C@@H](C(=O)OC)NC(=O)CN(CC#C)Cc1ccc(cc1)F	0
ZINC68522428	C#CCN(Cc1ccc(cc1)F)C[C@H](COCc1ccco1)O	0
ZINC68522433	C#CCN(Cc1ccc(cc1)F)C[C@H](COC[C@@H]1CCCO1)O	0
ZINC68522435	C#CCN(Cc1ccc(cc1)F)C[C@@H](COCc1ccccc1)O	0
ZINC68522435	C#CC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCc1ccccc1)O	0
ZINC68522450	C#CCN(Cc1ccc(cc1)F)C[C@@H](C[NH+]1CCOCC1)O	0
ZINC68522450	C#CC[N@@H+](Cc1ccc(cc1)F)C[C@@H](CN1CCOCC1)O	0
ZINC68531803	CCCOCC(=O)N[C@H]1CCCN(C1)c1ccc(cc1F)C#N	0
ZINC68564181	C[C@@H](CCCC(=C)C)/C=C/C#Cc1ccccc1	1
ZINC68564184	C[C@H](CCCC(=C)C)/C=C\C#Cc1ccccc1	1
ZINC68564967	C/C/1=C/C=C/C2=CC=CC=C(C2)/C=C/C=C(\C#CC#C1)/C	1
ZINC68568359	c1ccc2c(c1)CC#CC#CCc1ccccc1CC#CC#CC2	1
ZINC68573306	CCCCOC(=O)NC(C)(C(F)(F)F)C(F)(F)F	0
ZINC68573325	CC(C(F)(F)F)(C(F)(F)F)NC(=O)OCC#C	0
ZINC68576527	c1ccc(cc1)[C@H](COC(F)(F)F)O	0
ZINC68587369	CC(C)N1CCO[C@H](C1)CN1CC[NH2+]CC1	0
ZINC68588639	C[C@H]1CC(N(/[N+]/1=C(/Nc1ccccc1)\[S-])c1ccccc1)(C)C	1
ZINC68589918	C/C(=N\NC(=N)N)/c1c(=O)c2ccccc2n(c1[O-])c1ccccc1	1
ZINC68590139	C[N@H+]1CCC[C@H]([C@@H]1c1ccccc1)C[NH3+]	1
ZINC68590260	c1ccc(cc1)[C@@H](C(F)(F)F)[NH2+]CC(=O)[O-]	0
ZINC68592790	C[C@@H]1[C@@H](N(CC[C@@H]1[NH3+])Cc1ccccc1)C	1
ZINC68593262	CC(C)(C)OC(=O)NCC#Cc1ccc(cc1)OCc1ccccc1	0
ZINC68600406	c1ccc(cc1)P(=O)(c1ccccc1)c1cc(ccc1O)O	1
ZINC68605850	CC[C@@H](CN(Cc1ccccc1)Cc1c[nH]c2c1cccc2)O	1
ZINC68710085	C[C@H]1COCCN1C(=O)N[C@H](C)c1cccc(c1)N1CCCC1=O	0
ZINC68719105	Cc1cccc(c1)O[C@@H](C)C(=O)Oc1ccc(cc1[N+](=O)[O-])OC	0
ZINC68739349	C#CCN(Cc1ccco1)C(=O)[C@H]1CCOC1	0
ZINC68741403	COCC(=O)Nc1nc(cc(n1)OC)OC	0
ZINC68754847	Cn1c2c(c3c(c(=O)n(c(c3c1=O)N)C)C#N)CCc1c2cccc1	0
ZINC68755161	C#C[C@H]1CC[N@@H+](CC1)C1CCCC1	1
ZINC68811972	C[C@H](c1ccc(cc1)Cl)N(Cc1nnc(o1)C(C)(C)C)C1CC1	0
ZINC68821545	CCS(=O)(=O)NCC[N@H+]1CC[C@@H](C1)Nc1ccccc1	1
ZINC68838912	c1ccc(cc1)CCNc1ccc(cn1)S(=O)(=O)N1CCOCC1	0
ZINC68854657	c1ccc(cc1)COC(=O)[C@@H]1CCC[N@H+]1C[C@@H](c1cccc(c1)F)O	0
ZINC68855839	Cc1c(oc(n1)CN1CCC[C@@H]1C(=O)OCc1ccccc1)C	0
ZINC68858733	c1ccc(cc1)COC(=O)[C@@H]1CCCN1CC(=O)N1CCOCC1	0
ZINC68902232	CCCC[N@H+]1CC[C@@H](CC1)NS(=O)(=O)C[C@H]1CCCCO1	0
ZINC68906032	CC(C)(C)C[C@@H]1CCCN1S(=O)(=O)CCCCC#N	0
ZINC68913773	CCN(c1cccc(c1)C#C)S(=O)(=O)C[C@H]1CCCCO1	0
ZINC68916800	C[C@@H]1C[C@@H]1C(=O)N(CC(=O)N1CCOCC1)c1cccc(c1)C#C	0
ZINC68917480	C#CCOc1ccccc1OS(=O)(=O)CCCCC#N	1
ZINC68918046	CN(c1ccc(cc1)OCC#C)S(=O)(=O)Cc1ccc(cc1)[N+](=O)[O-]	1
ZINC68918583	CCOC(=O)c1c(c(sc1NC(=O)C1CCN(CC1)CC#C)C)C	0
ZINC68919782	C#CCN1CCC(CC1)C(=O)O[C@@H](c1ccccc1)c1ccccn1	0
ZINC68919786	C#CCN1CCC(CC1)C(=O)O[C@H](c1ccccc1)c1ccccn1	0
ZINC68924181	C#CCN1CCC(CC1)C(=O)Nc1cc(ccc1OC(F)F)[N+](=O)[O-]	1
ZINC69001494	C[C@H](COC)NC(=O)/C(=C\c1ccc(cc1)OCC#C)/C#N	0
ZINC69090106	CCCc1ccc(cc1)S(=O)(=O)NC[C@@H](Cc1ccccc1)[NH+](C)C	1
ZINC69093560	c1ccc(cc1)[C@H](c1ccccn1)NS(=O)(=O)c1cc(ccc1Cl)Cl	1
ZINC69141199	C#Cc1cccc(c1)NC(=O)[C@@H]1CC(=O)N(C1)CCN1CCOCC1	0
ZINC69142740	CC[C@@H]1CCCCN1C(=O)c1ccc(o1)c1nc2ccccc2s1	0
ZINC69150451	Cc1nnc2n1nc(cc2)N(CCOC)Cc1ccccn1	0
ZINC69161936	CCOCCS(=O)(=O)N[C@@H]1CCC[C@@H]1CCC(C)C	0
ZINC69172870	CC(C)CC[N@@H+]1CCN(CC1)CC(=O)N1CCO[C@@H]2[C@H]1CCCC2	0
ZINC69199952	C[C@@H](C(=O)OCC#C)Oc1ccc(cc1Cl)Cl	0
ZINC69199961	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)c1cccc(c1)C(=O)OCC#C)C	0
ZINC69199969	C#CCOC(=O)[C@@H](Cc1ccccc1)NC(=O)c1ccco1	0
ZINC69199970	C#CCOC(=O)[C@H](Cc1ccccc1)NC(=O)c1cccs1	0
ZINC69199972	C#CCOC(=O)COc1ccccc1Cc1ccccc1	0
ZINC69199982	CC(C)[C@H](C(=O)OCC#C)NC(=O)c1ccccc1F	0
ZINC69199988	Cc1cccc(c1)C(=O)N[C@@H](C(C)C)C(=O)OCC#C	0
ZINC69199993	C#CCOC(=O)C[C@@H](c1ccccc1)NC(=O)c1ccccc1Cl	0
ZINC69200003	CC[C@H](C)[C@@H](C(=O)OCC#C)NC(=O)c1ccccc1	0
ZINC69200007	CC[C@@H](C)[C@H](C(=O)OCC#C)NC(=O)OCc1ccccc1	0
ZINC69200008	CC[C@H](C)[C@H](C(=O)OCC#C)NC(=O)OCc1ccccc1	0
ZINC69200038	CN(c1ccc(cc1)OCC#C)S(=O)(=O)c1ccc(cc1)F	1
ZINC69200057	Cc1ccc2c(c1)occ2CC(=O)OCC#C	0
ZINC69200484	C#CCOC(=O)c1ccc(cc1)COc1ccccc1	0
ZINC69200487	CC(C)[C@@H](C(=O)OCC#C)NC(=O)COc1ccccc1	0
ZINC69221350	Cc1ccc(cc1)NC(=O)C(=O)NC[C@@H](C1CCCCC1)O	0
ZINC69221462	C#CCN(Cc1ccc(cc1)F)Cc1ccc(nc1)Cl	1
ZINC69240480	CC[NH+](CC)CCCNC(=O)NC[C@H]1CCC=CC1	0
ZINC69251200	CCCC[N@H+](CCOC)Cc1coc(n1)c1ccccc1	0
ZINC69276436	c1cc(c(c(c1)F)C#N)N1CCC(CC1)C1OCCO1	0
ZINC69282079	C[C@@H](/C(=N/S(=O)(=O)c1ccccc1)/[O-])OC[C@@H]1CCCO1	0
ZINC69282083	C[C@@H](/C(=N/S(=O)(=O)c1ccccc1)/[O-])OC[C@H]1CCCO1	0
ZINC69295032	C[C@H](C(C)C)Nc1ccc(cn1)S(=O)(=O)N1CCCC1	0
ZINC69310239	c1cc2c(ccc(c2nc1)C[N@H+]1CCCC[C@@H]1C1OCCO1)F	0
ZINC69325112	CC(C)(c1ccccc1)C(=O)N1CCC[N@H+](CC1)CC(=O)NCC#C	1
ZINC69325410	CCN(CC)[C@H](c1ccccc1)C(=O)NC1CCN(CC1)C(=O)OC	0
ZINC69351160	Cc1csc(n1)c1cccc(c1)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC69370218	c1cc(cc(c1)NC(=O)c1cc(c[nH]1)Br)CN1CCOC1=O	0
ZINC69376076	c1ccc(cc1)CCC[N@H+]1CCO[C@H](C1)Cn1cccn1	0
ZINC69376405	c1ccc(cc1)S(=O)(=O)CCN1CCO[C@H](C1)Cn1cccn1	0
ZINC69377550	COC(=O)[C@H](c1ccccc1)NC(=O)CN1CCS(=O)(=O)CC1	0
ZINC69384208	CN1CCO[C@@H](C1)C[NH2+]Cc1cc(sc1)Br	0
ZINC69385791	CC(C)(C)c1ccc(cc1)C(=O)NC[C@H]1C[N@H+]2CCC[C@@H]2CO1	0
ZINC69387233	Cc1cc(n(n1)C[C@@H]1CN(CCO1)CC[S@@](=O)c1ccccc1)C	0
ZINC69388507	Cc1ccccc1[C@H]1CCN(C1)C(=O)[C@H]1CC(=O)N(C1)C	0
ZINC69393519	C[C@H](Cn1cccn1)[NH2+]CCCS(=O)(=O)c1ccccc1	1
ZINC69414473	CCc1nc(on1)C[N@H+]1CCC[C@H]1Cc1ccccc1	1
ZINC69416296	c1ccc(cc1)c1nc(co1)CCNC(=O)C1(CC1)c1ccccc1	0
ZINC69416901	C#CCNC(=O)c1ccc(=O)n(c1)Cc1c(cccc1Cl)F	1
ZINC69417336	c1ccc2c(c1)[C@H]([C@@H](N(C2=O)CC1CC1)c1cscn1)C(=O)[O-]	0
ZINC69417755	C[C@H](Cn1cccn1)[NH2+]CC1CCN(CC1)C(=O)C	0
ZINC69418089	c1ccc(cc1)Cc1nnc(o1)CN1CCO[C@@H](C1)Cn1cccn1	0
ZINC69419316	Cc1cc(on1)C(=O)N1CCN(CC1)C(=O)NOCc1ccccc1	0
ZINC69421353	c1ccc(cc1)S(=O)(=O)CCn1c2ccc(cc2oc1=O)[N+](=O)[O-]	1
ZINC69423180	c1cc2c(cc1NC(=O)Cc1cn3ccsc3n1)nc([nH]2)C1CCC1	0
ZINC69433321	CCNC(=O)CN1CC[NH+](CC1)CC[S@](=O)c1ccccc1	0
ZINC69440886	COC(=O)N1CCC[C@H](C1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC69452018	C[C@@H]1C[N@H+](C[C@H](O1)C)CC1CCN(CC1)C(=O)c1ccccc1	0
ZINC69454217	C#CCN1CCC(CC1)OCc1ccccc1	0
ZINC69454217	C#CC[N@H+]1CC[C@@H](CC1)OCc1ccccc1	0
ZINC69455977	C[N@H+](CCCc1nnnn1c1ccccc1)Cc1ccccc1	1
ZINC69457414	COCCn1c(=O)ccc(n1)C(=O)N[C@@H]1CCCCc2c1cccc2	0
ZINC69462307	c1ccc(cc1)C#CCNC(=O)c1cccc2c1OCC(=O)N2	1
ZINC69469382	C[C@H]1C[C@@H](CN(C1)C(=O)N[C@@H]1CC[N@H+](CC1)CCS(=O)(=O)C)C	0
ZINC69477953	COC(=O)Cc1ccc(cc1)OC(=O)CCCOc1ccccc1	0
ZINC69484204	COCC[N@@H+]1CCC[C@H]1c1ccc2c(c1)OCO2	0
ZINC69485958	C#Cc1cccc(c1)NC(=O)NOCc1ccccc1	1
ZINC69490430	Cc1nnc2n1CC[N@H+](C2)Cc1c2c(n(n1)c1ccccc1)CCC2	1
ZINC69490700	Cn1cc[nH+]c1CNC[C@H]1CC[N@@H+](CC1)C[C@@H](c1ccccc1)O	1
ZINC69493083	CC[C@@H](c1ccccc1)[NH2+]C[C@@H]1CN(CCO1)C	0
ZINC69514702	C#CCNC(=O)Cc1csc(n1)c1cccc(c1)C(F)(F)F	1
ZINC69515353	Cc1cnn(c1)C[C@H]1CN(CCO1)C[C@@H](COCc1ccccc1)O	0
ZINC69516325	c1ccc(cc1)[C@@H](CC(=O)N1CCC[C@@H]1c1ccccn1)C(F)(F)F	0
ZINC69516756	C#CCN1CC[C@H](C1)NC(=O)Nc1ccc(cc1)F	1
ZINC69517856	Cc1ccc(cc1NC(=O)C[C@@H]1CCCO1)CN1CCSCC1	0
ZINC69520345	C#CCN1CCO[C@@H](C1)c1ccccc1Cl	0
ZINC69520773	C[C@H](c1ccccc1)[NH2+]C(C)(C)CNC(=O)NCC#C	1
ZINC69527770	Cc1nc(no1)CN(c1nccs1)S(=O)(=O)c1ccccc1	1
ZINC69527935	CCc1nc(cs1)CNC(=O)Nc1cccc(c1)NC(=O)CC	0
ZINC69530561	Cc1ccccc1[C@H]1CCN(C1)C(=O)C1CCN(CC1)CC#C	1
ZINC69537168	Cc1cc(on1)C(=O)N1CCC[C@H](C1)NS(=O)(=O)c1ccccc1	0
ZINC69537197	CCCN/C(=[NH+]/CCCOCC)/NCc1ccco1	0
ZINC69537559	C/C(=C\C(=O)NCC#C)/CCc1ccccc1	1
ZINC69538918	CCn1c2cccc(c2nc1Cn1cnc2ccsc2c1=O)F	0
ZINC69558334	COC(=O)Cc1csc(n1)NC(=O)[C@@H]1CCCCN1CC#C	0
ZINC69565522	c1ccc(cc1)C#CCNC(=O)NCCc1nccn1C(F)F	1
ZINC69567262	C#CCNC(=O)CNC(=O)NCc1ccc(nc1)Oc1ccccc1	1
ZINC69567641	C[C@H](c1ccco1)N(C)C(=O)Nc1ccc(cc1)N(C)C	0
ZINC69569835	C#Cc1cccc(c1)N(Cc1ccco1)CC(=O)NC[C@H]1CCOC1	0
ZINC69569975	c1ccc2c(c1)cccc2NC(=O)CNS(=O)(=O)N1CCCCC1	0
ZINC69581340	COC(=O)c1ccc(cc1)CC/C(=C(\C#N)/C(=O)NC1CCCC1)/[O-]	0
ZINC69587750	C[N@H+](Cc1ccccc1OCC#C)CC(=O)OC	0
ZINC69591947	c1cnc(nc1)NCCOC(=O)Cc1ccc(cc1Cl)Cl	0
ZINC69596243	Cn1cc(cn1)CCC(=O)OC[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC69597475	CN1CCO[C@H](C1)C[NH2+]CCOc1ccccc1F	0
ZINC69597545	CS(=O)(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COCc1ccco1)O	0
ZINC69598112	Cc1nc(no1)C[N@H+]1CCC[C@H](C1)NCc1cscn1	0
ZINC69601272	CN1CCO[C@H](C1)C[NH2+]CCCS(=O)(=O)N(C)C	0
ZINC69601276	c1ccc(cc1)Cc1nc(on1)C[N@H+]1CCC[C@@H]1Cn1cncn1	1
ZINC69616018	CCN(CC)C(=O)COC(=O)[C@H](c1ccccc1)[NH+]1CCCC1	0
ZINC69619702	CC(C)(C)OC(=O)N1CSC[C@@H]1C(=O)Nc1cnccc1OC	0
ZINC69622021	CCOC(=O)CCCS(=O)(=O)Oc1ccccc1	0
ZINC69625513	COCCc1nc(on1)CN1CC[NH+](CC1)C[C@@H](c1ccccc1)O	0
ZINC69626319	C#CCNC(=O)N1CCN(CC1)c1ccccc1C#N	1
ZINC69627419	CCOCCN1CC[NH+](CC1)CCC#N	0
ZINC69627431	CCOCCN1CCN(CC1)Cc1nc(no1)Cc1ccccc1	0
ZINC69627431	CCOCC[NH+]1CCN(CC1)Cc1nc(no1)Cc1ccccc1	0
ZINC69627925	CC(C)(C)[C@@H](C[NH+]1CCN(CC1)CCc1ccncc1)O	0
ZINC69628557	Cc1nc(on1)[C@H](C)N1CCN(CC1)C[C@H](CN1CCOCC1)O	0
ZINC69628598	CCOCCN1CCN(CC1)C[C@@H](c1ccco1)O	0
ZINC69629499	C[C@@H]([C@@H](C)n1cccn1)N[C@@H](c1ccccc1)C(=O)NC1CC1	0
ZINC69633308	CC[C@H](C)[C@@H](C(=O)OC)NC(=O)Cc1c(oc(n1)c1ccccc1)C	0
ZINC69653182	Cc1ncc2c(n1)CN(CC2)Cc1nc(no1)c1ccco1	0
ZINC69654191	CC(C)c1[nH+]c2c(n1C)CC[N@H+](C2)C[C@@H](COCc1ccccc1)O	0
ZINC69655417	CCO[C@@H](c1ccccc1)C(=O)N1CC[C@@H](CC1)Nc1cccnn1	0
ZINC69655522	CCOCCN1CCN(CC1)C[C@](C)(c1ccccc1)O	0
ZINC69656023	CCC(CC)(CNC(=[NH2+])N)[NH2+][C@@H](C)c1ccccc1	1
ZINC69656336	C#CCNC(=O)CCn1cc(ccc1=O)Br	1
ZINC69656495	COc1ccc(cc1)COCC(=O)N1CCC[C@@H](C1)n1ccnc1	0
ZINC69665791	c1ccc(cc1)[C@H](C[N@H+]1CCN(CC1)C[C@H](CCC#N)C#N)O	1
ZINC69668061	CCN(CC(=C)C)C(=O)[C@H](Cc1ccccc1)NC(=O)c1ccco1	0
ZINC69668290	Cn1cc(cn1)[C@H]1CCCN1C(=O)[C@H]1Cc2ccccc2O1	0
ZINC69687883	Cn1cccc1C(=O)NC[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC69698081	CC[C@@H]1CN(CCN1CCOCC)c1nn2cc(nc2s1)C	0
ZINC69698441	Cc1cc(nn1c1ccccc1)C(=O)N(C)CCn1cccn1	0
ZINC69702371	CC(C)OCCOC[C@H](C[N@H+](C)CCOc1ccccc1)O	0
ZINC69703269	CCn1ccnc1CN(CC#C)S(=O)(=O)c1ccccc1	1
ZINC69703269	CCn1cc[nH+]c1CN(CC#C)S(=O)(=O)c1ccccc1	1
ZINC69704285	C[C@H]1CCN(CC1)C(=O)[C@H]1CCCN(C1)C(=O)NCC#C	1
ZINC69704750	c1ccc(cc1)[S@@](=O)CC[N@H+]1CC[C@@H](CC1)c1nc([nH]n1)C1CC1	1
ZINC69707923	c1ccc(cc1)C#CCNC(=O)N[C@H]1CCCC[C@@H]1O	1
ZINC69707930	c1ccc(cc1)C#CCNC(=O)N[C@H]1CCCC[C@H]1O	1
ZINC69709478	c1ccc(cc1)[C@@H](C[NH+]1CCN(CC1)CCOCC(F)(F)F)O	0
ZINC69719785	C[C@H](COC)NC(=O)N[C@@H](CN1CC[N@H+](CC1)C)c1ccccc1	0
ZINC69723948	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)N(CCOC)Cc1cccnc1	0
ZINC69736834	c1cc(cc(c1)Br)OCCSCCNC(=[NH2+])N	0
ZINC69736989	Cc1cnccc1NC(=O)[C@H](C)SCc1ccccc1	0
ZINC69737754	C[C@@H]1CCCCN1C(=O)[C@@H](C)NC(=O)NCC#Cc1ccccc1	1
ZINC69737756	C[C@@H]1CCCCN1C(=O)[C@H](C)NC(=O)NCC#Cc1ccccc1	1
ZINC69737773	CCN(c1cccc(c1)C#C)C(=O)c1ccc(=O)[nH]c1	1
ZINC69737962	C#Cc1cccc(c1)N(Cc1ccccc1)C(=O)[C@H]1COCCO1	0
ZINC69738197	COCCN(CCC#N)S(=O)(=O)c1cccc(c1)n1cnnn1	0
ZINC69738309	Cc1nc(n(n1)C[C@H]1CCC[N@H+]1Cc1cc(=O)n2ccccc2n1)C	0
ZINC69738354	C[C@@H](c1nc(no1)c1ccccc1)N1CC[N@H+](CC1)CCOC	0
ZINC69739267	c1ccc(cc1)[C@H](CSCCS(=O)(=O)c1ccccc1)O	1
ZINC69739559	c1ccc(cc1)[C@@H](C[N@H+]1CCN(CC1)C[C@H](CN1CCOCC1)O)O	0
ZINC69741601	CC(C)N1CCO[C@H](C1)CN1CC[N@@H+](CC1)C[C@@H](c1ccccc1)O	0
ZINC69742049	Cc1[nH+]ccn1[C@H]1CCCN(C1)C(=O)c1ccc2c(c1)OCO2	0
ZINC69743099	C#CCN1CCC(CC1)C(=O)NCc1ccc(cc1)Br	1
ZINC69744651	C[C@H]1C(=O)Nc2cccc(c2O1)C(=O)N1CCC[C@H]1Cn1cccn1	0
ZINC69744725	c1ccc2c(c1)c(cc(=O)[nH]2)C(=O)N1CCC[C@H]1Cn1cccn1	0
ZINC69751554	CC(C)(C)n1cc(cn1)CNCc1ccc(c(c1)F)N1CCOCC1	0
ZINC69751958	C[C@H](C[NH2+]Cc1cc2c(c(c1)Cl)OCCO2)CN1CCCC1	0
ZINC69752019	C[C@H](CNCc1cnn(c1)c1ccccc1)C[NH+]1CCCC1	1
ZINC69755499	C[C@@H](c1cccc(c1)OCc1ccccn1)[NH2+]Cc1ccccc1	1
ZINC69770228	Cc1cnn(c1)[C@@H]1CCCN(C1)C(=O)C[C@@H]1c2ccsc2CCO1	0
ZINC69771962	CC(C)NC(=O)[C@@H](c1ccccc1)N1CC[N@H+](CC1)CCO	0
ZINC69772003	COC(=O)[C@@H](c1ccc(cc1)Br)NCC(=O)NCC#C	0
ZINC69773673	CCOCCN1CCN(C[C@@H]1C)C[C@@H](c1ccccc1)O	0
ZINC69773673	CCOCC[N@H+]1CCN(C[C@@H]1C)C[C@@H](c1ccccc1)O	0
ZINC69774543	C#CCN([C@H]1CCS(=O)(=O)C1)C(=O)C1=NO[C@@H](C1)c1ccccc1	1
ZINC69777450	COC(=O)c1cc(n(n1)c1ccccc1)C(=O)NC[C@H]1CCC(=O)N1	0
ZINC69779699	COCC[NH+]1CCN(CC1)Cc1nnc(o1)c1ccc(cc1)F	0
ZINC69791000	C#CCCNC(=O)c1ccc(cc1)F	1
ZINC69796409	c1cc(sc1)c1[nH]c(=S)n(n1)C[N@H+]1CCC[C@H](C1)CN1CCOCC1	0
ZINC69797022	Cc1nn(c(=S)s1)C[N@@H+]1CCC[C@@H](C1)CN1CCOCC1	0
ZINC69812219	CC(C)CN1C(=O)c2ccccc2N[C@@]21CC[N@@H+](CC2)CC#C	1
ZINC69813475	Cc1c(sc(n1)c1ncn[n-]1)C(=O)N(CC#C)Cc1ccco1	1
ZINC69813617	C#CCNC(=O)N1CCC(CC1)c1nc(no1)c1ccccc1	1
ZINC69814380	Cc1ccsc1C(=O)NCc1[nH]nc(n1)c1ccco1	0
ZINC69818777	CCOCCN1CCN(CC1)c1ccc(c[nH+]1)C[NH+](C)C	0
ZINC69833474	c1ccc(cc1)COc1ccc(cc1)CC[NH2+]Cc1ccccn1	1
ZINC69840471	C[C@H]1CN(CCN1CCOC)CCOCC(F)(F)F	0
ZINC69842718	C#CCOC(=O)c1cccc(c1)S(=O)(=O)Cc1ccccc1	0
ZINC69842852	Cc1cc([nH+]c(n1)N)N1CCN(CC1)C[C@@H](c1ccccc1)O	1
ZINC69845104	CCCC[NH2+][C@@H](C)[C@H](C)n1cc(cn1)C	0
ZINC69847479	C[C@@H]1CN(CCN1CCOC)CC(=O)N[C@@H]1CCCCNC1=O	0
ZINC69847556	COC(=O)[C@@H](c1ccccc1)N1CCN(CC1)C(=O)C1CCCC1	0
ZINC69848318	Cc1n[nH]c(n1)/N=C(\[O-])/C=C/c1ccc(cc1)C(=O)OC	0
ZINC69848447	c1cc(oc1)c1nnc(o1)C[NH2+][C@H]1CCc2ncnn2C1	0
ZINC69848523	c1ccc(cc1)c1cc(no1)C(=O)N1CCC[C@H](C1)n1cc[nH+]c1	0
ZINC69859554	C#CCN1CCC[C@@H](C1)CN1CCOCC1	0
ZINC69859554	C#CCN1CCC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC69859554	C#CC[N@@H+]1CCC[C@@H](C1)CN1CCOCC1	0
ZINC69865284	C[C@H](CS(=O)(=O)C)N(C)CCC(=O)Nc1ccccc1	0
ZINC69868689	c1cc2c(cc1S(=O)(=O)N1CCC[C@H](C1)C[NH+]1CCOCC1)CCC2	0
ZINC69876107	CC(C)[C@](C)(C#N)NC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC69876831	C#CCN([C@H]1CCS(=O)(=O)C1)C(=O)c1ccc(cc1Cl)Cl	1
ZINC69877586	C[C@@H](c1nnc(o1)c1ccccc1)[N@H+]1CCC[C@@H]1Cn1cncn1	1
ZINC69892506	C[C@@H](c1ccccc1)[NH2+]C(C)(C)CNC(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC69893731	C[C@H](C(=O)NCC(=O)NCCc1ccccc1)OC[C@H]1CCCO1	0
ZINC69896958	C#CCN1CCC2(CC1)Nc1ccccc1C(=O)N2c1ccccc1	1
ZINC69897159	C[C@@H](C[N@H+]1CC[C@@H](CC1)C[N@@H+](C)Cc1cnn(c1)C)O	0
ZINC69898925	CC(C)C[C@@H](C(=O)OCc1ccccc1)NC(=O)C1CCOCC1	0
ZINC69900425	C[C@@H](c1cccc(c1)OCC#C)NC(=O)CCn1cc(cn1)[N+](=O)[O-]	1
ZINC69900691	C[C@@H](CC[C@@H]1CCCO1)NC(=O)OCc1ccccc1	0
ZINC69904769	Cc1nc(cs1)c1cc([nH]c1)C(=O)NCC(=O)OCc1ccccc1	0
ZINC69926664	c1ccc(cc1)OC[C@H](CN1CCN(CC1)CCc1ccccn1)O	1
ZINC69932384	c1ccc(cc1)[C@@H]1C[C@@H]1NC(=O)N1CCC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC69946717	CC(C)c1nc(cs1)C(=O)N1CCCN(CC1)Cc1nccn1C	0
ZINC69947842	CC(=C)CN/C(=[NH+]\CCOCCOC)/N	0
ZINC69948929	C[C@@H](CN(Cc1ccccc1)Cc1ccon1)C(=O)OC	0
ZINC69950454	CCC(=O)NNC(=O)[C@@H](C)[N@H+](Cc1ccccc1)Cc1ccco1	0
ZINC69950773	COCCN1CC[NH+](CC1)CCCc1nnnn1c1ccccc1	0
ZINC69952287	CCN1CCO[C@H](C1)CNCc1cnc(s1)c1ccccc1	0
ZINC69970205	Cc1ccc(cc1Cl)NC(=O)C(=O)NC[C@H](C1CCCCC1)O	0
ZINC69971719	Cc1cccc(c1)C[N@H+]1CC[C@@H](CC1)C[NH+]1CCN(CC1)C	0
ZINC69971746	CCOCCO[C@@H](C)/C(=N/S(=O)(=O)c1cccc(c1)Cl)/[O-]	0
ZINC69974542	c1ccc(cc1)[S@](=O)CCNC(=O)NC[C@@H]1Cc2ccccc2O1	0
ZINC69977179	Cc1nccn1c1c(cccn1)CNS(=O)(=O)c1ccc(cc1)F	0
ZINC69977470	C#CCSc1cccc(c1)C(=O)[O-]	1
ZINC69980078	CCNC(=O)N1CCC[C@H](C1)C[NH+]1CCCCCC1	0
ZINC70004400	Cc1cnn(c1)C[C@@H]1CCCN1C(=O)c1ccnn1C	0
ZINC70004835	CN(C)C(=O)[C@H]1CCCN1C(=O)c1csc(n1)c1ccccc1F	0
ZINC70007424	CCS(=O)(=O)CC(=O)N(Cc1ccccc1)c1cccc(c1)C#C	1
ZINC70008508	C[C@H]1CN(CC[N@@H+]1CCOC)CC(=O)N1CCC(=N1)c1ccccc1	0
ZINC70008659	c1cc([nH+]nc1)N[C@@H]1CCN(CC1)C(=O)C[C@@H]1CCCO1	0
ZINC70014196	CC[N@@H+](CC1CC1)CC(=O)N(CCC(=O)N)c1ccc(cc1)F	0
ZINC70014727	C1C[C@](COC1)(C[NH3+])N1CCOCC1	0
ZINC70015499	CC[N@@H+](CC1CC1)C[C@@H](COCc1ccccc1)O	0
ZINC70015571	C[C@H]1C[N@H+](CCN1CCOC)Cc1cn(nn1)c1ccccc1	0
ZINC70015604	C[C@@H]1CN(CCN1CCOC)Cc1[nH+]ccn1Cc1ccccc1	0
ZINC70016686	CCCCOCCN(C)[C@H](C)CS(=O)(=O)C	0
ZINC70017486	C[C@H](CS(=O)(=O)C)N(C)Cc1coc(n1)c1ccccc1	1
ZINC70019030	C1CCCN(CC1)C(=O)C[N@@H+]1CCC[C@H]1C(=O)N1CCSCC1	0
ZINC70019658	C[C@@](CNC(=O)Nc1ccc(cc1OC)OC)(COC)O	0
ZINC70034912	Cc1cc(nc2c1c(nn2C)OCC(=O)OCCC#C)C	0
ZINC70034919	C#CCCOC(=O)CCc1nc(no1)c1ncccn1	0
ZINC70034920	C#CCCOC(=O)Cc1c[nH]c2c1ccc(c2)Cl	0
ZINC70034990	C[C@@H](c1ccc2c(c1)OCCO2)C(=O)OCC#Cc1ccccc1	0
ZINC70034991	C[C@H](c1ccc2c(c1)OCCO2)C(=O)OCC#Cc1ccccc1	0
ZINC70037374	CC(C)c1nc2n(n1)C[C@H](CC2)[NH2+]C[C@H](COCc1ccccc1)O	0
ZINC70040601	CN(Cc1cc(=O)n2ccccc2n1)[C@@H](c1ccccc1)C(F)(F)F	1
ZINC70159597	CN(C)C(=O)C[N@@H+](C)CCC#C	1
ZINC70168358	c1ccc(cc1)c1cc(sc1)C[NH2+]Cc1cscn1	1
ZINC70184397	Cc1cc(c(cc1NCC#C)OC)OC	1
ZINC70191984	C[N@H+](Cc1cccnc1)C[C@H](COCc1ccccc1)O	0
ZINC70194415	C[C@@H]1COCC[N@H+]1C[C@@H](COCc1ccccc1)O	0
ZINC70227200	C[C@H](CNS(=O)(=O)C)C[NH+]1CCCC1	0
ZINC70237298	c1ccc(cc1)OC(=O)NCCCN1CCOCC1	0
ZINC70247038	C#CCCNC(=O)CCCc1ccccc1	1
ZINC70247267	C#CCCNS(=O)(=O)c1cc(ccc1F)F	1
ZINC70247282	C#CCCNS(=O)(=O)c1cccc(c1)Cl	1
ZINC70251732	C#CCCNS(=O)(=O)Cc1ccccc1	1
ZINC70450781	c1ccc(cc1)S(=O)(=O)c1c(n2c(ncn2)nn1)N	1
ZINC70453232	C[C@](CO)(c1cccs1)N	0
ZINC70453239	C[C@@](CO)(c1cccs1)N1CCOCC1	0
ZINC70453563	Cc1cccc(c1)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453658	c1ccc2c(c1)[C@@H]1C[C@H](c3ccccc3N1C2=O)[NH3+]	0
ZINC70460279	CC(C)(C)OC(=O)N1CCC(CC1)n1c(=O)c2ccccc2[nH]c1=S	0
ZINC70460298	CCOc1ccc(cc1OCC)Cn1c(=O)c2c(ccs2)[nH]c1=S	0
ZINC70535876	C1C[C@@H](COC1)NN	0
ZINC70543669	C#CCCNC(=O)c1ccc(cc1Cl)Cl	1
ZINC70627679	c1ccnc(c1)C[C@@H]1CC[NH2+]C1	0
ZINC70632167	COCC[NH2+]Cc1ccn(n1)CC#C	0
ZINC70635304	C#CC[n+]1c2c(cccc2Cl)sc1N	1
ZINC70636433	c1ccc(cc1)[C@@](CNC(=O)c1ccccc1Br)(C(F)(F)F)O	0
ZINC70636519	c1ccc(cc1)[C@@](CNC(=O)C(=O)Nc1ccon1)(C(F)(F)F)O	0
ZINC70637171	c1ccc(cc1)COC[C@@H]1CC[N@H+](CC1)CC(=O)Nc1cccnc1	0
ZINC70637720	COC(=O)CC(=O)N1CCN(CC1)c1ccccn1	0
ZINC70639110	C=CCCC(=O)NC[C@H](Cc1ccccc1)O	0
ZINC70640810	Cc1ccc(cc1S(=O)(=O)NCCC#C)Cl	1
ZINC70641601	c1ccc2c(c1)CC[N@H+](C2)CC#CCNC(=O)c1cccc(c1)Cl	1
ZINC70641604	c1ccc2c(c1)CC[N@H+](C2)CC#CCNC(=O)c1c(cccc1Cl)F	1
ZINC70668443	c1ccc(cc1)CCN1C[C@H](CC1=O)C(=O)OC[C@@H]1CCCCO1	0
ZINC70669131	CC[C@H](C)[C@H](C(=O)OC)NC(=O)CCNC(=O)c1ccc(cc1)Br	0
ZINC70674724	C[C@H]1CCC[C@@H](C1)OC(=O)C1CCN(CC1)S(=O)(=O)c1cccs1	0
ZINC70695270	Cc1cc(n2cc(nc2n1)CN1C[C@H](O[C@@H](C1)c1ccccc1)C)C	0
ZINC70697818	CC[C@H](C)[C@@H](C(=O)N)NC(=O)COc1ccc2ccc(=O)oc2c1	0
ZINC70700561	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)C[C@@H](c1ccccc1)NC(=O)C	0
ZINC70717201	CC[C@@H](C)[C@H](C(=O)NNc1ccccc1)NC(=O)c1ccc(cc1)Cl	0
ZINC70748515	c1ccc(cc1)OCCC(=O)Nc1ccccc1SC(F)F	0
ZINC70750759	C[C@H](C(=O)Nc1c(ccs1)C(=O)N)Sc1ccccc1	0
ZINC70761441	c1ccc(cc1)S(=O)(=O)NC[C@@H](c1cccc2c1cccc2)O	1
ZINC70779143	C[C@@](CNC(=O)CCS(=O)(=O)c1ccccc1)(COC)O	0
ZINC70780134	C[C@@](CNS(=O)(=O)c1ccc(cc1)[N+](=O)[O-])(COC)O	0
ZINC70825894	C[C@H]1CCC[C@H]1[NH2+]C1CCN(CC1)C	0
ZINC70835449	COC(=O)C#Cc1cc(cc(c1)Cl)Cl	0
ZINC70835718	C1COCCC1C#CC(=O)[O-]	0
ZINC70846212	C#Cc1cccc(c1)N(Cc1ccco1)C(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70847064	C#Cc1cccc(c1)N(Cc1ccccc1)C(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70869732	Cc1cccc(c1)OCC[N@@H+](C)C[C@H](COCc1ccccc1)O	0
ZINC70869829	C[N@H+](CCOc1ccc(cc1)F)C[C@H](COCc1ccccc1)O	0
ZINC70907174	C[C@@H](CNC(=O)c1ccc(cc1)OC)Oc1ccccc1	0
ZINC70912450	CCOC[C@H]1CCCN(C1)C(=O)c1c(c2c(ccc(c2o1)C)C)C	0
ZINC70922350	CCOC[C@H]1CCCN(C1)C(=O)CCc1ccccc1Br	0
ZINC70922924	c1ccc(cc1)CS(=O)(=O)NCC1CCN(CC1)c1cnccn1	1
ZINC70926138	CCOC[C@H]1CCCN(C1)C(=O)CCc1cnn(c1)c1ccccc1	0
ZINC70940084	CC(C)(C[N@@H+]1CCN(CC1)C/C=C/c1ccccc1)O	1
ZINC70958180	Cc1ccc(cc1C)S(=O)(=O)NC[C@H](Cc1ccccc1)O	1
ZINC70958654	Cc1cc[nH+]cc1NCc1[nH]cc[nH+]1	0
ZINC70963551	C1CCC(C1)[C@@]1(CCOC1)O	0
ZINC70972242	C#CCCNC(=O)c1ccccc1Oc1ccccc1	1
ZINC70972276	COCC(=O)NCCC#C	0
ZINC70972299	C#CCCNC(=O)COc1ccc2ccccc2c1	1
ZINC70972321	C#CCCNC(=O)C(c1ccccc1)c1ccccc1	1
ZINC70972373	Cc1ccc(cc1C)N1C[C@@H](CC1=O)C(=O)NCCC#C	1
ZINC70972419	C#CCCNC(=O)CCS(=O)(=O)c1ccccc1	1
ZINC70972421	C#CCCNC(=O)CCSc1ccccc1	1
ZINC70972434	C#CCCNC(=O)C1(CCOCC1)c1ccccc1	0
ZINC70972466	CCOc1ccc(cc1)NC(=O)NCCC#C	1
ZINC70972507	CCS(=O)(=O)NCCC#C	1
ZINC70972555	C#CCCNS(=O)(=O)Cc1ccc(cc1)F	1
ZINC70974234	Cn1cnc2c1ccc(c2)OC(=O)[C@@H]1CC(=O)N(C1)c1ccccc1	0
ZINC70974371	Cn1cnc2c1ccc(c2)OC(=O)C1(CCOCC1)c1ccccc1	0
ZINC70976673	C#CCN(Cc1ccccc1O)C[C@H]1CCCO1	0
ZINC71014259	CCCC[N@@H+](Cc1cc(cc2c1OCOC2)Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC71014262	CCCCN(Cc1cc(cc2c1OCOC2)Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC71043383	CC(C)C[C@H]1COCCN1C(=O)CSc1ccc(cc1)C#N	0
ZINC71043956	CC(C)C[C@@H]1COCCN1C(=O)c1ccc(cc1)CS(=O)(=O)C	0
ZINC71045164	CC(C)C[C@H]1COCCN1C(=O)[C@H]1CC[N@@H+](CC1)CC#C	0
ZINC71048905	CCOC(=O)Cc1ccccc1NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC71120330	COCCCN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC71122744	Cc1c(c(n(n1)c1ccccc1)C)C[N@@H+](C)CCN1CCOCC1	0
ZINC71122933	COCCOCCC[NH2+]Cc1csc(n1)c1ccc(cc1)F	0
ZINC71256389	c1ccc(cc1)C(c1ccccc1)OC[C@H]1CCC[NH2+]C1	0
ZINC71260693	c1cc2c(nc1)C(=O)CCCC2=O	0
ZINC71261009	COCOc1ccccc1C#CC(=O)[O-]	0
ZINC71261187	COc1cc2c(cc1N)c(ncn2)Nc1cccc(c1)C#C	1
ZINC71261483	c1cc2cc([nH]c2nc1)C#Cc1cc(c(=O)[nH]c1)C(F)(F)F	1
ZINC71261496	c1cc2cc([nH]c2nc1)C#Cc1ccc(nc1Cl)[O-]	1
ZINC71261498	c1cc(cc(c1)O)C#Cc1cc2cccnc2[nH]1	1
ZINC71271509	COC[C@H](CNc1cnc2ccccc2n1)O	0
ZINC71271838	COC[C@@H](CNc1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC71285115	c1cnc(nc1)N1CCC(CC1)C(=O)Nc1ccc2cc[nH]c2c1	0
ZINC71287055	c1ccc(cc1)C1(CCOCC1)C(=O)Nc1nc2c(s1)CCC2	0
ZINC71328585	COC(CNC(=O)c1c(n(c(=S)s1)c1ccc(cc1)Br)N)OC	0
ZINC71384584	Cc1c(c2nccc(n2n1)c1cccnc1)c1cccc(c1)Cl	0
ZINC71385148	COCc1nc2ncc3c(n2n1)ccn(c3=O)c1ccccc1	0
ZINC71388595	CCOC(=O)CN1CCN(CC1)S(=O)(=O)NCc1ccccc1	0
ZINC71388800	CC(C)c1cc(on1)Cn1cc[nH+]c1c1ccc(o1)[C@@H]1CCCCO1	0
ZINC71479487	c1cc(cc(c1)F)C[C@H]1CN(CCO1)Cc1ccc[nH+]c1N	0
ZINC71482929	c1ccc(cc1)C#CS(=O)(=O)N1CCNCC1	1
ZINC71482929	c1ccc(cc1)C#CS(=O)(=O)N1CC[NH2+]CC1	1
ZINC71497857	Cc1c(c(c(nc1c1cnn(c1)C)N)C#N)c1cc(cs1)C#CCO	1
ZINC71522124	c1cc(cc(c1)Cl)c1nc(no1)CC#N	0
ZINC71524416	C[C@@H]1CN(CCN1Cc1ccc(cc1)C#CCO)c1ccccc1	1
ZINC71551871	Cc1c[nH+]c(nc1N)N1CCO[C@@H](C1)c1ccc(c(c1)Cl)Cl	0
ZINC71606170	C1COC(=C1)C(=O)[O-]	0
ZINC71614483	C[C@@H](c1ccccc1)c1nccn1c1ccc(cc1)S(=O)(=O)N	1
ZINC71616539	c1ccc(cc1)CN1CC[NH+](CC1)CCCNC(=[NH2+])N	1
ZINC71624665	CC(C)(C)OC(=O)N1CCC[C@@H]1CC#C	0
ZINC71746023	C[N@@H+]1CCN(CC1)[C@@H]1CCN(C[C@H]1O)c1nccc(n1)C(F)(F)F	0
ZINC71748266	CCNC(=O)CC[C@@]1(c2ccccc2N(C1=O)C)Cc1ccccc1	0
ZINC71748373	COC(=O)C[C@H]1C(=O)NCCN1S(=O)(=O)NCc1ccccc1	0
ZINC71748460	CC(C)(C#Cc1ccc(s1)c1c2c(nc(c1C#N)N)CCOC2)O	0
ZINC71753882	C[C@@H](Cn1cc[nH+]c1c1ccc(cc1)C#CCCO)O	1
ZINC71755192	CC[C@@H](c1nc2ccc(cc2[nH]1)C)n1cc[nH+]c1c1ccoc1	0
ZINC71759920	Cc1cc2[nH]c(cc(=O)n2n1)CN1CCO[C@H](C1)Cc1ccccc1	0
ZINC71759922	c1cc(ccc1[C@@H]1CN(CCO1)C(=O)CCC(=O)N)Cl	0
ZINC71761184	c1cc(cc(c1)c1nccc(n1)C1CCCC1)C[NH3+]	0
ZINC71762324	c1c(csc1c1c2c(nc(c1C#N)N)CC[C@@H](C2)[NH3+])C#CCO	1
ZINC71764622	Cc1c(scn1)CCNS(=O)(=O)NCc1ccccc1	1
ZINC71766080	c1ccc(cc1)N1CCN(CC1)/C=C\[N+](=O)[O-]	1
ZINC71766458	COP(=O)(/C=C/C#Cc1ccccc1)OC	1
ZINC71767764	COCc1nnc(o1)C(=O)N1CC[C@@](C1)(c1ccccc1)C(=O)OC	0
ZINC71768701	COC(=O)c1ccc2c(c1)nc(n(c2=O)N)SCC#N	0
ZINC71769452	C[C@@H](Cc1ccccc1)NC(=O)CCNC(=O)OCc1ccccc1	0
ZINC71769937	CC[C@@H](c1ccccc1)C(=O)N[C@H](C(Br)(Br)Br)O	0
ZINC71770216	C[C@@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2[C@@H](C[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	1
ZINC71770439	c1cc(ccc1C1(CS(=O)(=O)C1)N1CCOCC1)Cl	0
ZINC71771471	CC(C)[C@H]1CN(CCC[N@@H+]1CC1CC1)C(=O)CCc1ccc([O-])nn1	0
ZINC71771904	c1ccc(cc1)S(=O)(=O)c1cnc(nc1N)N1CCN(CC1)C=O	0
ZINC71772680	c1ccc(cc1)c1c(=O)oc2ccc(cc2n1)Cl	1
ZINC71773934	CCC1=NO[C@H]([C@H]1c1ccccc1)C(=O)OCC	0
ZINC71774030	CCOP(=O)(/C=C/OC)OCC	0
ZINC71774465	CCCn1c(ccn1)C(=O)NCc1ccc2c(c1)c1c([nH]2)CCCC1	0
ZINC71776555	CC[C@](C)(C#C)Nc1nc(nc(n1)OC)NCC	1
ZINC71777937	CO[C@H]1[C@@H](CC[C@@H](O1)COCc1ccccc1)Cl	0
ZINC71778524	CCCC[C@@H](CC)[C@@H](C#C)OCC[NH+](CC)CC	0
ZINC71778674	C#CCn1c(noc1=O)c1ccc(c(c1)Cl)Cl	1
ZINC71779795	c1cc(cc(c1)O[C@H]1CCCCO1)/C=C/[N+](=O)[O-]	0
ZINC71780908	c1ccc(cc1)[C@@](CCl)(C#Cc1ccccn1)O	1
ZINC71780909	c1ccc(cc1)[C@](CCl)(C#Cc1ccccn1)O	1
ZINC71781020	C=CC/N=C/1\[C@@H](C(=O)C1=O)c1ccc(cc1)F	0
ZINC71781346	CC(C)(C)c1ccc(cc1)C1=CC(=O)CCC1	0
ZINC71781373	CC1(SCCS1)COC(=O)c1ccccc1	0
ZINC71781799	CC(=O)N(C(=O)c1ccccc1)Nc1ccccc1	0
ZINC71782447	c1ccc(cc1)COCC#C/C=C/CBr	0
ZINC71782469	CCOC#C[C@](/C=C/Cl)(c1ccc(cc1)F)O	0
ZINC71783022	C[C@@H](C#C)Oc1cc(c(cc1Cl)F)NC(=O)C	1
ZINC71783218	c1ccc(cc1)/C=C/c1cnc2ccccc2n1	1
ZINC71784386	c1ccc(cc1)C#CC1(CCCCC1)n1cccc1	1
ZINC71784558	c1ccc(cc1)[C@@H](C#CCO[C@@H]1CCCCO1)O	0
ZINC71784559	c1ccc(cc1)[C@H](C#CCO[C@@H]1CCCCO1)O	0
ZINC71784560	c1ccc(cc1)[C@@H](C#CCO[C@H]1CCCCO1)O	0
ZINC71784561	c1ccc(cc1)[C@H](C#CCO[C@H]1CCCCO1)O	0
ZINC71785933	CC1([C@H]2CC[C@H]2[C@@]2([C@]1(O2)Cc1ccccc1)c1ccccc1)C	0
ZINC71785941	C[C@@]12[C@H]3CC[C@@H]3[C@@]1([C@@]2(CC#C)Cc1ccccc1)c1ccccc1	1
ZINC71786754	C[C@@H]1C[C@@H]2[C@H]([C@H]1O)C[C@@H]([C@H]2OCc1ccccc1)C	0
ZINC71786842	CC1([C@@H]2[C@H]([C@@H]1OCc1ccccc1)[C@H](CC(=O)O2)C#N)C	0
ZINC71787029	C#CCCCC#Cc1ccccc1	1
ZINC71789838	C[C@@H]1C[C@@H]2c3ccc(cc3CC[C@H]2[C@H]2[C@H]1[C@@](CC2)(C#C)O)OC	1
ZINC71789839	C[C@@H]1C[C@H]2c3ccc(cc3CC[C@H]2[C@H]2[C@H]1[C@@](CC2)(C#C)O)OC	1
ZINC71791711	c1ccc(cc1)CCC#CC[NH3+]	1
ZINC71791850	C[C@](C#C[C@@](c1ccccc1)(C(F)(F)F)O)(C(F)(F)F)O	1
ZINC71791851	C[C@](C#C[C@](c1ccccc1)(C(F)(F)F)O)(C(F)(F)F)O	1
ZINC71792652	COc1ccccc1C1(CC1)CNC(=O)NCC(=O)NCC#C	1
ZINC71793606	CC(C)(C)c1ccc(cc1)C(=O)OC[C@@H]1CCCCO1	0
ZINC71795083	CC(C)c1ccc(cc1)CC(=C)C	0
ZINC71800026	Cn1cnn(c1=S)CN(CCC#N)Cc1ccccn1	0
ZINC71801115	c1cc(cc(c1)F)NC(=O)C[S@@](=O)Cc1cc2c(c(c1)Cl)OCCO2	0
ZINC71801363	CCOc1cc(c(cc1OCC)Br)CC(=O)OC[C@@H]1CCCCO1	0
ZINC71804110	C[C@@H](C(C)C)N/C(=[NH+]\Cc1ccccc1)/NC[C@H]1CCOC1	0
ZINC71807231	C1C[C@@H](OC1)Cn1c(nnn1)SCCC#N	0
ZINC71810985	C[C@@H](COC)[N@H+](C)CC(=O)NCC1(CC1)c1ccccc1	0
ZINC71812688	Cc1cc(ccc1N1C(=O)[C@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3)C(=O)OC	0
ZINC71814203	CO[C@@H](c1ccccc1)C(=O)N1CCN(CC1)c1ccccc1F	0
ZINC71815643	Cc1ccc(s1)C(=O)OCCc1ccccc1	0
ZINC71816312	Cc1nnc2n1nc(cc2)N1CCN(CC1)CCc1ccccn1	0
ZINC71818615	C[C@H](C(=O)NC1CC1)SCc1cc2c(c(c1)Cl)OCCCO2	0
ZINC71818654	CC[C@]1(C(=O)N(C(=O)N1)CC(=O)OCC#C)c1ccccc1	0
ZINC71821630	C[C@@H]1CN(CCO1)C1CCN(CC1)C(=O)c1cc([nH]n1)C1CC1	0
ZINC71821817	CN(Cc1cc(=O)n2cc(ccc2n1)Cl)C[C@H]1CCCCO1	0
ZINC71823531	CC(C)c1c(cn(n1)C)C(=O)N1CC[NH+](CC1)CCc1cccs1	0
ZINC71823725	c1ccc(cc1)C#CCNC(=O)CCn1c2ccccc2oc1=O	1
ZINC71823739	c1ccc(c(c1)CC(=O)NCC#Cc1cccc(c1)C(F)(F)F)F	1
ZINC71824645	Cc1c(oc(n1)C[NH+]1CCN(CC1)c1ccc(cc1)OC)C	0
ZINC71824933	C[C@@H](C[N@H+](C)CC(=O)NCC1(CC1)c1ccccc1)C#N	0
ZINC71825988	Cc1c2cc(ccc2oc1C(=O)Nc1cccc(c1)C#C)OC	1
ZINC71826371	Cc1cccc(c1)O[C@@H](C)C(=O)NCC#Cc1ccccc1	1
ZINC71826376	c1ccc(cc1)C#CCNC(=O)CCc1nc2ccccc2s1	1
ZINC71826385	Cc1ccc(cc1)[C@@H](CC(=O)NCC#Cc1ccccc1)NC(=O)C	1
ZINC71826386	Cc1ccc(cc1)[C@H](CC(=O)NCC#Cc1ccccc1)NC(=O)C	1
ZINC71827725	C#Cc1cccc(c1)NC(=O)CCCOc1ccccc1	1
ZINC71828012	c1ccc(cc1)[C@H]1[C@@H](CCCO1)CNc1ccc(cn1)C#N	0
ZINC71828168	CC(C)(C)c1c(c[nH]n1)C[NH2+]C[C@H]1CCCO[C@H]1c1ccccc1	0
ZINC71828179	c1ccc(cc1)[C@@H]1[C@H](CCCO1)CNCc1ccc(cc1)C#N	0
ZINC71828721	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)c1ccccc1Cl	1
ZINC71828728	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)c1ccc(o1)Br	1
ZINC71828732	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)Cc1ccccc1F	1
ZINC71828749	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)C[C@H]1CCC=C1	1
ZINC71829075	c1cc(ccc1C1(CCCC1)C(=O)N1CCC(CC1)O)F	0
ZINC71831160	C[C@H]1CN(CC(O1)(C)C)C(=O)c1cc2ccccc2[nH]c1=O	0
ZINC71832021	C[C@H](CC(=O)OC)NC(=O)[C@H]1CC(=O)N(C1)Cc1ccco1	0
ZINC71832238	c1ccc(cc1)C#CCNC(=O)CCc1ccccc1F	1
ZINC71832634	COCC(=O)Nc1ccnn1C1CCCC1	0
ZINC71833956	CCC[C@@H](C)C(=O)Nc1cccc(c1)C#Cc1ccccn1	1
ZINC71834434	CCOCC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC71835583	Cc1nc(on1)[C@@H](C)OC(=O)c1ccc(cc1)C#N	0
ZINC71836077	c1ccc(cc1)n1c(nc(n1)SC[C@H](c1ccc(cc1)Cl)O)C1CC1	1
ZINC71839253	CCC[N@H+]1CC[C@@H](CC1)NCc1c[nH]nc1c1ccccc1	1
ZINC71839450	COCCn1cc(c2c1cccc2)C(=O)N1CCC(=O)NCC1	0
ZINC71839944	Cc1c(nn(n1)c1ccccc1)C(=O)N1CC[N@H+]2CCCC[C@@H]2C1	0
ZINC71842452	CC(=O)CCCSc1nc2ccccc2n1c1ccccc1	0
ZINC71843356	Cc1cccc2n1c(=O)cc(n2)COc1cc(cc(c1)Cl)Cl	0
ZINC71847743	C#CCN1CCC(CC1)C(=O)N[C@@H]1CC(=O)N(C1)Cc1ccccc1	1
ZINC71847744	C#CCN1CCC(CC1)C(=O)N[C@H]1CC(=O)N(C1)Cc1ccccc1	1
ZINC71848609	c1ccc(cc1)[C@H]1CN(CCO1)C(=O)c1cc2ccccc2c(=O)[nH]1	0
ZINC71853426	CCOC(=O)CN(CC1CC1)C(=O)CSCC(=O)N	0
ZINC71856602	c1ccc(cc1)C#CCNC(=O)NC[C@@H]1C[N@H+]2CCC[C@@H]2CO1	0
ZINC71857272	CC(C)(C)C[C@H](c1ccc(cc1)F)NC(=O)N1CC[C@H](CC1)C#N	0
ZINC71862895	CN1C[C@@H](CC1=O)C(=O)Nc1cccc(c1)n1cccc1	0
ZINC71863878	COc1ccc(cc1OC1CCCC1)[C@H](C[NH3+])C#Cc1ccccc1	1
ZINC71864121	CCN(Cc1ccccc1C)C(=O)c1cccc(c1)C	0
ZINC71864404	C[C@H]1C[N@H+](CCN1C[C@@H](C)O)Cc1cc(no1)c1ccccc1	1
ZINC71864475	C[C@@H]1C[N@@H+](CCN1C[C@@H](C)O)C[C@@H](c1ccccc1F)O	0
ZINC71868133	CCN([C@@H](C)c1ccc(cc1)C#N)C(=O)[C@@H]1CCCO1	0
ZINC71868720	Cc1ccc(cc1)C[S@](=O)Cc1coc(n1)c1ccccc1	1
ZINC71873109	CCOCCCNC(=O)NCC#Cc1ccccc1	0
ZINC71873507	C[C@@H]1CCCC[C@H]1NC(=O)C[N@@H+]1CC[C@H](CC1)OCc1ccccc1	0
ZINC71875701	C[C@H](C1CC1)n1c(NC(=O)C[N@@H+]2CCC[C@@H]2Cn2cccn2)ccn1	0
ZINC71879612	C[C@@H](c1ccc(cc1)c1ccccc1)NC(=O)CC[C@@H]1CCCO1	0
ZINC71881771	CC[C@@H](CN1CCN(CC1)C(=O)[C@H](C)OC[C@@H]1CCCO1)O	0
ZINC71882054	C[C@H]([C@H](C)n1cccn1)[NH2+]CCn1cncn1	0
ZINC71884255	Cn1ccc2c1cccc2NC(=O)c1c(ccs1)S(=O)(=O)C	0
ZINC71884441	c1ccc(cc1)Oc1cccc(c1NC(=O)CN1CSCC1=O)F	0
ZINC71886102	Cc1c(c(on1)C)CCNC(=O)C(=O)Nc1cccc(c1F)Cl	0
ZINC71886596	Cc1cccc(c1C)N1CC[NH+](CC1)CCNS(=O)(=O)N(C)C	0
ZINC71886609	COCC[N@H+]1CC[C@@H](C1)NCc1c(cccc1F)F	0
ZINC71886616	Cc1cccc(c1)C[NH2+][C@H]1CCN(C1)CCOC	0
ZINC71888134	C#CCOc1cccc(c1)NC(=O)c1ccc([nH]c1=O)c1ccco1	1
ZINC71888139	CC(C)[C@H](C(=O)Nc1cccc(c1)OCC#C)N1CCCC1=O	1
ZINC71888148	C#CCOc1ccc(cc1)NC(=O)CCn1cc(cn1)[N+](=O)[O-]	1
ZINC71888334	Cc1[nH+]ccn1CCCC(=O)Nc1cccc(c1)OCC#C	1
ZINC71888426	CN(c1ccc(cc1)OCC#C)S(=O)(=O)Cc1cccc(c1)C#N	1
ZINC71892497	c1cc(sc1/C(=N/S(=O)(=O)C[C@H]1CCCCO1)/[O-])Cl	0
ZINC71893643	C[C@@H]1CO[C@H]([C@@H](N1CC#N)C)c1ccccc1	0
ZINC71893646	CCCn1c(nnn1)CN1[C@H](CO[C@@H]([C@@H]1C)c1ccccc1)C	0
ZINC71894121	c1cc2c(cc1C1(CC1)CNC(=O)CC[C@@H]1CCCCO1)OCO2	0
ZINC71897046	C#Cc1cccc(c1)N(Cc1ccccc1)CC(=O)NCC#N	1
ZINC71897269	c1ccc(cc1)C[N@H+](CCC(=O)NC(=O)N)CC1CCOCC1	0
ZINC71897425	C[C@@H](CN(C)c1ccccc1)NS(=O)(=O)N(C)CCOC	0
ZINC71899824	Cn1cc(cn1)c1ncc(s1)C(=O)N[C@@H]1C[C@H]1c1cccc(c1Cl)Cl	0
ZINC71901245	Cc1cnc(s1)NC(=O)NCCN1CCOCC1	0
ZINC71902319	C=C(C[N@H+](Cc1ccccc1)CC(=O)N)Br	0
ZINC71902320	C=C(CN1CCCN(CC1)C(=O)c1cccs1)Cl	0
ZINC71902330	C#CCN(CCO)CCOCC(F)(F)F	0
ZINC71902649	CC[C@@H](c1ccccc1)[NH2+]CC1CCN(CC1)S(=O)(=O)C	1
ZINC71903037	C[C@H]1CCC[C@@H](C1)OCC(=O)NCC(=O)NCC#C	0
ZINC71903601	CC[C@H](C(=O)Nc1ccn(n1)C(C)(C)C)OC1CCCC1	0
ZINC71904363	CN(CC#C)[C@@H](CO)c1ccc(cc1)OC	1
ZINC71904888	CCOC[C@@H](C[N@@H+](C)C[C@@H](C)c1ccccc1)O	0
ZINC71905042	Cn1cc(cn1)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC71906283	CS(=O)(=O)Cc1ccccc1Oc1ccccc1	1
ZINC71907383	C[N@@H+](Cc1c(snn1)Cl)C[C@@H](COCc1ccccc1)O	0
ZINC71907643	CCN1CC[NH+](CC1)CCCCNC(=O)[C@H]1CCCCN1CC#C	1
ZINC71907819	Cn1c2ccccc2nc1C[N@H+](C)C[C@@H](COCc1ccccc1)O	0
ZINC71909459	C#Cc1cccc(c1)N(Cc1ccco1)S(=O)(=O)C[C@@H]1CCCO1	0
ZINC71909498	COC(=O)CCC[N@@H+](CC#C)Cc1ccco1	0
ZINC71909654	CC[C@H](C)c1csc(n1)N(C)C(=O)c1cccc(c1)n1cccn1	0
ZINC71910734	c1c2c(cc(c1F)F)N(CCC2)S(=O)(=O)C[C@H]1CCOC1	0
ZINC71911855	C#CCOc1ccc(cc1)NC(=O)NCC[S@@](=O)c1ccccc1	1
ZINC71912779	CCCCC[C@@H](C)NC(=O)NCc1cccc(c1)CN1CCCC1=O	0
ZINC71913103	C[C@H]1CC[N@@H+](CC1)CCNC(=O)NC[C@H](c1ccco1)[NH+]1CCCC1	0
ZINC71913637	c1ccc2c(c1)[nH+]cn2CCCCCS(=O)(=O)c1ccccn1	0
ZINC71915080	C#CCN1CCn2c(nnc2C(F)(F)F)C1	1
ZINC71915417	CCO[C@H]1C[C@H](C1(C)C)NC(=O)c1ccoc1C	0
ZINC71915556	C[C@@H]1C[C@H](CC[N@H+]1Cc1ccccc1)N(C)C(=O)CNC(=O)C1CC1	0
ZINC71915651	CS(=O)(=O)c1cccc(c1)OCCN(CC#C)Cc1ccco1	1
ZINC71915799	CN1CC[C@@H](C1=O)N(C)S(=O)(=O)CCc1ccccc1	0
ZINC71916108	CN(c1ccc(cc1)OCC#C)S(=O)(=O)c1cccc(c1C#N)F	1
ZINC71916197	CN(C1CCOCC1)S(=O)(=O)N1CCC(=CC1)c1ccccc1	0
ZINC71916666	C#CCC[N@H+]1CC[C@@H](CC1)NC(=O)c1ccn(n1)c1ccccc1F	1
ZINC71916710	C#CCNC(=O)C[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC71917150	C[NH+](C)[C@@H](CNC(=O)Nc1ccc(nc1)OCCOC)c1cccs1	0
ZINC71917935	c1ccc2c(c1)CCC[C@@H]2Sc1nnc2n1cc(cc2Cl)C(F)(F)F	0
ZINC71920685	CC1([C@@H]([C@@H]2[C@@H]1OCC2)N(C)C(=O)c1cnn(c1)c1ccccc1)C	0
ZINC71920926	C#CCN(CCC(=O)N)c1ccc(cc1)F	1
ZINC71921168	C[C@H](C[C@H](C)O)CNC(=O)Nc1ccc(cc1)c1[nH]nc(n1)C1CC1	0
ZINC71921494	C[C@@H](C#C)OC(=O)c1ccc(cc1)N1CCNC1=O	0
ZINC71921809	C[C@H](C[N@@H+](CC#C)Cc1ccccc1)O	1
ZINC71921894	CC#CCN1C(=O)[C@@](NC1=O)(C)c1ccc(cc1)Cl	1
ZINC71921997	c1ccnc(c1)CNC(=O)N1CCC[C@@H](C1)C(=O)Nc1nncs1	0
ZINC71922919	CN(C)[C@H](CNC(=O)N[C@H](CO)c1ccccc1)c1ccccc1	0
ZINC71924084	Cc1cccc(n1)NC(=O)C[N@H+](C)CCC(=O)OC(C)C	0
ZINC71924654	CCc1cccc(c1)Oc1ccc(cn1)NC(=O)c1n[nH]c([O-])n1	0
ZINC71926206	c1ccc(cc1)[C@@H](CO)NC(=O)NCc1ccc(cc1)C#N	0
ZINC71926298	C#Cc1cccc(c1)NC(=O)N[C@@H](Cc1ccccc1)CO	1
ZINC71926299	C#Cc1cccc(c1)NC(=O)N[C@H](Cc1ccccc1)CO	1
ZINC71929893	c1cc(ccc1[N+](=O)[O-])SCC(=O)NCC[C@H]1C[C@H]2CC[C@@H]1C2	0
ZINC71942821	c1c(cc(c(c1F)N1CCCC1)F)NC(=O)NCC[NH+]1CCOCC1	0
ZINC71945470	c1ccc(cc1)C(=O)N[N-]S(=O)(=O)c1ccc(c2c1cccn2)Cl	0
ZINC71950905	C#CCN([C@H]1CCc2c1cccc2)C(=O)Nc1ccccc1	1
ZINC71951880	C[C@@H]1CCCC[C@@H]1NC(=O)NC(=O)C[N@H+](C)Cc1nccn1C(F)F	0
ZINC71952109	COc1ccccc1CN(Cc1cccc(c1F)F)C[C@@H]1CCCO1	0
ZINC71952218	CN(CC#N)Cc1cnn(n1)c1ccccc1	1
ZINC71960115	C[C@H](c1c(cccc1F)F)Sc1nnc(n1Cc1ccco1)C1CC1	0
ZINC71963531	C[C@H](C(=O)OC[C@H]1CCCO1)SCc1ccccc1	0
ZINC71964317	CCCOc1ccc(cc1OC)CNc1c2c(cccc2F)ncn1	0
ZINC71971371	C[C@@H](C(=O)OC)Sc1ccccc1C(=O)NCC#C	0
ZINC71975512	CC(C)c1ccc(cc1S(=O)(=O)Nc1cccc(c1)C#C)C(=O)[O-]	1
ZINC71976996	C[C@H]1CN(c2c1cccc2)S(=O)(=O)c1ccc(s1)Br	0
ZINC71977061	Cc1ccc(c(c1)S(=O)(=O)N1C[C@H](c2c1cccc2)C)C	0
ZINC71979081	Cc1ccc(cc1N1[C@@H](CC(=N1)C(=O)[O-])c1ccccc1)F	0
ZINC71996631	CCCCOCCOC(=O)c1cnn(c1)Cc1ccccc1Cl	0
ZINC71998768	C[C@H]1CCCN(C1)C(=O)NCCCOCCc1ccccc1	0
ZINC72001877	Cc1cc(c(c(c1)C)NC(=O)[C@@H](C)O/N=C(\Cc1ccccc1)/N)C	0
ZINC72002725	CCCn1c2c(c(cc(n2)C(C)C)C(=O)NCC#C)c(=O)nc1[O-]	1
ZINC72003371	C#CCNC(=O)CCCOc1ccccc1F	1
ZINC72007843	COCCOc1ccc(cc1Cl)NC(=O)NCCc1ccccc1	0
ZINC72008280	C#CCNC(=O)[C@@H]1CCCN(C1)C(=O)CCOc1ccccc1	1
ZINC72012201	COCCOCC(=O)NCC(=O)Nc1cccc(c1)C#C	0
ZINC72014599	Cc1c(oc(n1)CSc1c2cnn(c2ncn1)c1ccccc1)C	1
ZINC72015463	CCC(CC)[C@H](CNC(=O)C1CCN(CC1)CC#C)[NH+]1CCOCC1	0
ZINC72027546	CC[C@H](C)[C@@H](C)Nc1cc(nc(n1)N)Cl	0
ZINC72034412	Cc1ccc(cc1[N+](=O)[O-])NC(=O)[C@H]1CCC[N@@H+]1Cc1ccccc1	0
ZINC72037152	CCOCCOc1ccc(cc1)S(=O)(=O)N[C@@H]1CCC[C@H]([C@@H]1C)C	0
ZINC72041584	c1ccc(c(c1)OCCCOc1ccc2c(c1)OCO2)Cl	0
ZINC72044366	C[C@@H]1CC[N@H+](CC1)[C@H](C)CNC(=O)N[C@@H](C)CCc1ccccc1	0
ZINC72050799	CS(=O)(=O)CCSc1ncc(n1CC(F)(F)F)c1ccccc1	1
ZINC72053432	CN(CCC#N)C(=O)[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	0
ZINC72055309	CCOCCCNC(=O)Nc1ccc(c(c1)Cl)N1CCCCC1	0
ZINC72062612	C[C@@H](Cc1ccccc1)OC(=O)c1ccccc1COC	0
ZINC72070043	Cc1ccc(cc1)N(C)C(=O)CCS(=O)(=O)CC(C)C	0
ZINC72073099	c1ccc(c(c1)[C@@H]1CN(CCO1)c1ccc(cc1F)C#N)Br	0
ZINC72074876	CCOC(=O)[C@H](Cc1ccccc1)CNC(=O)Nc1cccnc1Cl	0
ZINC72075272	C[C@H]1CCCCN1C(=O)N[C@H]1CCCCc2c1cccc2	0
ZINC72075807	C[C@@H](C(=O)Nc1ccc(c(c1)Cl)n1ccnc1)OCc1ccccc1	0
ZINC72078828	CC(C)(C)OCc1cccc(c1)CNC(=O)N(C)Cc1ccccc1	0
ZINC72082387	CCN(Cc1ccoc1)S(=O)(=O)N(C)CCC#N	0
ZINC72084003	CN(C)C(=O)CCNC(=O)NCC(=O)N1CCc2ccccc2C1	0
ZINC72087092	C[C@@H](c1cccc(c1)NC(=O)[C@H]1CCC[N@@H+]1Cc1ccccc1)OC	0
ZINC72087864	C#CCCOC(=O)CCCOc1cccc(c1Cl)Cl	0
ZINC72089207	COCCC(=O)Nc1ccccc1N[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC72099195	c1ccc(cc1)CCCSc1nnc(o1)COc1ccc(cc1)Cl	1
ZINC72099857	CCOC(=O)C=C1N(C(=O)CS1)Cc1ccccc1	0
ZINC72099911	COc1cc(ccc1OCCOc1ccccc1F)C(=O)OC	0
ZINC72110632	c1cc(ccc1S(=O)(=O)CCC(=O)Oc1ccc(cc1Br)Cl)Cl	0
ZINC72115909	CC(C)n1c2c(cn1)[C@H](CC(=O)N2)c1ccc(cc1)OCC#C	1
ZINC72117365	CC(C)(C)n1c2c(cn1)[C@H](CC(=O)N2)c1cccc(c1)OCC#C	1
ZINC72119268	CCNc1cc(nc(n1)NCCNC(=O)Nc1ccc(cc1Cl)C)C	0
ZINC72126430	CCc1nc(c2cnn(c2n1)C)N[C@@H](C)c1ccc(cc1)S(=O)(=O)C	0
ZINC72129502	c1ccc(cc1)[C@@]1(CC21CCCC2)C(=O)N1C[C@@H](C1)c1ccccn1	0
ZINC72134272	c1cc(cnc1)CNc1cc(c2cc[nH]c2n1)c1cc(ccn1)CO	0
ZINC72143034	Cn1cc(cc1C#N)C[N@@H+]1CCC[C@@H](C1)COc1ccc(cc1)F	0
ZINC72143086	c1cc(ccc1n1cc[nH+]c1[C@@H]1CCOC1)n1cncn1	0
ZINC72143293	c1ccc(cc1)n1cc(nn1)CN1CCO[C@@H](C1)C(F)(F)F	0
ZINC72143722	c1c(c2n(n1)CCCC2)C(=O)N1CCC[C@@]2(CC1)CNC(=O)O2	0
ZINC72144672	Cc1nnc(s1)c1ccccc1c1cc(nc2c1cc[nH]2)NC	0
ZINC72146994	Cc1nc(co1)C[N@H+]1CCC[C@@H]1c1ccccn1	0
ZINC72147146	c1ccc(cc1)COCC[N@H+]1CCCC[C@@H]1CC[NH+]1CCOCC1	0
ZINC72147240	CNS(=O)(=O)CCNc1cc(nc2n1ncc2)c1ccccc1F	0
ZINC72150081	c1cc(oc1)c1nc(on1)CN1CCCC[C@H]1CCN1CCOCC1	0
ZINC72153219	c1ccc(cc1)CCc1nc(on1)c1ccc([nH+]c1)N1CC[C@@H](C1)[NH3+]	1
ZINC72153832	C[N@@H+](CCC[C@H]1CCCO1)Cc1cc2n(n1)CC[NH2+]C2	0
ZINC72154034	C[N@H+]1CC[C@@H](CC1)N(CCc1ccccc1)S(=O)(=O)C	1
ZINC72154673	c1ccc(cc1)CCC[N@@H+]1CCC[C@@H](C1)[N-]S(=O)(=O)N1CCOCC1	0
ZINC72155865	CCc1nn2c(=O)cc(nc2s1)C[N@H+]1CCCC[C@@H]1CC(=O)OCC	0
ZINC72155971	c1ccn2cc(nc2c1)c1nc(on1)c1cn(nn1)C[C@H]1CCCO1	0
ZINC72156536	COC[C@H]1CC[N@@H+](CC1)C[C@@H]1CCC[N@@H+]2[C@@H]1CCCC2	0
ZINC72156780	COCCNc1cc(c2cc[nH]c2n1)c1ccc2c(n1)nc[nH]2	0
ZINC72157689	c1ccc(cc1)CNc1ncc(cn1)C[N@@H+]1C[C@@H](C1)c1cccnc1	1
ZINC72157826	COCCNc1cc(c2cc[nH]c2n1)c1cc(c(nc1)N)Cl	0
ZINC72163599	CN(Cc1ccccc1)c1cc(=O)n(nc1)Cc1ccc(cc1)C#N	1
ZINC72164379	CCOC(=O)CCNC(=O)N1CCC[C@H]1c1[nH]c2cc(ccc2n1)C	0
ZINC72164819	c1ccc(cc1)c1nc(no1)N1C[C@H]2C[C@@H]([C@H](C[C@H]2C1)O)O	1
ZINC72165369	Cc1cc(=O)[nH]c(n1)NCCNC(=O)c1cn(nn1)C[C@@H]1CCCO1	0
ZINC72165687	c1cc(cnc1)CNc1cc(c2cc[nH]c2n1)c1c(cccn1)O	0
ZINC72165778	Cn1c2c(cn1)c(nc(n2)COC)N1CCN[C@H](C1)c1ccccc1	0
ZINC72166648	C[NH+](C)CCNc1cc(c2cc[nH]c2n1)c1cnc2ccccc2n1	0
ZINC72167345	CN(C[C@H](COC)O)c1cc(nc2n1ncc2)c1ccccc1	0
ZINC72190504	c1ccc(cc1)n1c(ccn1)c1nccs1	1
ZINC72190830	c1ccc(cc1)c1ccccc1[C@@H](C(F)(F)F)N	1
ZINC72192257	CCCc1nc2ccccc2c(n1)N	0
ZINC72196044	COc1cc(ccc1OCc1ccccc1)[C@@H](C(F)(F)F)[NH3+]	1
ZINC72196979	c1cc(ccc1C#Cc1ccc(c(c1)[C@@H](C(=O)[O-])[NH3+])O)F	1
ZINC72197242	C#Cc1ccc(cc1)[C@@H](CO)[NH3+]	1
ZINC72197370	c1cc2c(cc[nH]2)cc1[C@@H](CO)[NH3+]	0
ZINC72199532	c1c(cc(c(c1[C@@H](CO)[NH3+])O)Br)[N+](=O)[O-]	0
ZINC72201105	CCOC(=O)c1ccc(c(c1)[C@@H](C[NH3+])N)O	0
ZINC72203425	CC(C)(C)OC(=O)N(C)[C@@H]1CCCN(C1)c1nccc(n1)Cl	0
ZINC72204535	CC(C)(C)Oc1ccc(nn1)Br	0
ZINC72226142	c1c(n[nH]c1C(=O)[O-])COCC(F)(F)F	0
ZINC72226871	CC(C)(Cn1c2c(=O)[nH]c(=O)n(c2nc1N)C)c1ccccc1	1
ZINC72229858	c1ccc(cc1)[C@H](c1cc(ccc1NC(=O)c1ccccc1Br)Cl)O	0
ZINC72230694	C#C[C@H]1CCCCN1	1
ZINC72231230	Cc1ccc(c[n+]1[O-])C#C	1
ZINC72231314	Cc1ccc(c(n1)N)C#C	1
ZINC72231503	c1c2n(nn1)CCCC2	0
ZINC72231555	C#CC[C@H]1CCCC(=O)N1	1
ZINC72231580	CC#C[C@H]1CCCC[N@@H+]1C	1
ZINC72233203	CC#COC1CC[NH2+]CC1	0
ZINC72236483	CCOC(C#CCc1ccccc1)OCC	0
ZINC72236484	CCOC(C#CCC1CC1)OCC	0
ZINC72236486	CCOC(C#CC(=O)c1ccccc1)OCC	0
ZINC72236487	CCOC(C#CC(C)(C)O)OCC	0
ZINC72236490	CCOC(C#C[C@@H](c1ccccc1)O)OCC	0
ZINC72236491	CCOC(C#C[C@H](c1ccccc1)O)OCC	0
ZINC72237762	c1cc(c(cc1[N+](=O)[O-])c1nc(n[nH]1)[C@H]1CCCO1)[O-]	0
ZINC72237770	c1cc(ccc1c1n[nH]c(n1)c1cc(ccc1[O-])[N+](=O)[O-])Br	0
ZINC72237857	Cc1cc(n(n1)C)NC(=O)[C@@H]1[C@H](N(C(=O)CO1)C)c1ccccc1	0
ZINC72237897	CN1[C@@H]([C@H](OCC1=O)C(=O)NCc1cccc(c1)F)c1ccccc1	0
ZINC72238003	CCN1CCN(CC1)C(=O)[C@H]1[C@@H](N(C(=O)CO1)C)c1ccccc1	0
ZINC72239450	c1ccc(cc1)C(=O)NCCCn1c2ccccc2cn1	0
ZINC72240029	CCCNC(=O)c1c(snn1)c1ccc(cc1)C	0
ZINC72240198	C[C@@H]1CN(C[C@H](O1)C)C(=O)c1cc2c(cco2)c(c1)OC(C)C	0
ZINC72240358	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1cccc(c1)CSC	0
ZINC72242218	CC[N@H+]1CCN(CC1)C(=O)[C@@H]1CC(=O)N([C@@H]1c1ccc(cc1)F)C	0
ZINC72243739	CC(=O)N1CCC[C@H](C1)C(=O)Nc1cnn(c1)CC(F)(F)F	0
ZINC72246223	Cc1c(c(n(n1)C)C)CCC(=O)N[C@H]1CCCC[C@H]1C[NH+](C)C	0
ZINC72246541	C[NH+](C)C[C@H]1CCCC[C@@H]1NC(=O)COc1ccccc1	0
ZINC72247354	CCc1ccc(cc1)C(=O)Nc1cnn(c1)CCc1ccccc1	0
ZINC72251036	Cc1c(c(nn1C)C(=O)OC)NC(=O)c1cccc(c1)OC	0
ZINC72253300	Cc1cnn(c1)C[C@@H]1CCCC[N@H+]1CCS(=O)(=O)c1ccccc1	1
ZINC72253966	Cc1cnn(c1)C[C@@H]1CCCC[N@H+]1C[C@@H](COCc1ccccc1)O	0
ZINC72260382	c1ccc(cc1)Nc1c2ccccc2nc(n1)N1CCOCC1	0
ZINC72265847	C#Cc1cnc(cn1)Cl	1
ZINC72265970	COc1c(cccn1)C#C	1
ZINC72266172	COc1ccc(cc1)C#Cc1ccccc1C(=O)OC	0
ZINC72266174	COC(=O)c1ccccc1C#Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC72266298	CC#CO[C@H]1N2CC[C@H](C1)CC2	0
ZINC72266599	c1ccc(cc1)[C@H]1[C@@H](CCO1)[NH3+]	0
ZINC72267136	CCOC(=O)CC1(CN(C1)C(=O)OC(C)(C)C)[NH2+]Cc1ccccc1	0
ZINC72267644	CC[C@H](CNC(=O)CN1CCO[C@@H](C1)C[NH+](C)C)c1ccccc1	0
ZINC72268458	C#CCOC(=O)c1cc2c(s1)c1cc(ccc1SC2)F	0
ZINC72269786	CC[C@H]1CN(CCO1)C(=O)C[NH2+][C@@H](C)[C@@H](C)n1cccn1	0
ZINC72269966	C#CC[N@H+]1CCC[C@H]1/C(=N/n1cnc2c1cccc2)/[O-]	1
ZINC72270028	CC(C)(C)OC(=O)N[C@@H]1CCN(C1)C(=O)NCC#C	0
ZINC72270029	CC(C)(C)OC(=O)N[C@H]1CCN(C1)C(=O)NCC#C	0
ZINC72270055	C[C@H](CN1CC[N@H+](CC1)C)NC(=O)NCC#Cc1ccccc1	1
ZINC72270399	C#CCN1CCC[C@H]1C(=O)NNc1ccc(cc1)S(=O)(=O)C(F)F	1
ZINC72270410	C#CCOC(=O)[C@@H](c1ccccc1)Oc1cccc(c1Cl)Cl	0
ZINC72270966	CC[C@H](C)[N@H+](C)CC/[NH+]=C(/N)\NC[C@@H]1CCCO1	0
ZINC72271529	CC(C)[C@@H](c1nnc2n1CCC2)NC(=O)NCCOc1ccccc1	0
ZINC72271909	COCCCN/C(=[NH+]/C1CCCCC1)/NCCC(=O)NCC#C	0
ZINC72271992	C#Cc1cccc(c1)N(Cc1ccccc1)S(=O)(=O)c1ccccc1	1
ZINC72272600	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)[C@H]1Cc2ccccc2O1	1
ZINC72272820	CN(c1ccccc1C(=O)NCC#Cc1ccccc1)C(=O)C1CC1	1
ZINC72272983	Cc1c(cc(cc1F)C(=O)OCC#C)[N+](=O)[O-]	0
ZINC72273265	Cc1c(c(n[nH]1)C(=O)N)NC(=O)CSc1ccccc1	0
ZINC72273655	C[C@H](CCC(C)C)NS(=O)(=O)CCOC	0
ZINC72274584	COc1cc(cc(c1OCC#C)Cl)C[NH2+]Cc1cn2ccsc2n1	1
ZINC72275457	C#CC[N@@H+]1CCC[C@H]1[C@@H](C(F)(F)F)[O-]	1
ZINC72275982	C[NH+](C)[C@@H](CNc1cc(ncn1)N1CCC[C@@H]1CO)c1ccccc1	1
ZINC72276523	Cc1nc(n(n1)C[C@@H]1CN(CCO1)c1nc2ccccc2s1)C	0
ZINC72277304	C#CC[N@@H+]1CC[C@H](CC1)C(=O)N(C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC72277305	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N(C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC72277425	CS(=O)(=O)c1ccc(cn1)NC(=O)[C@@H]1CCCN1CC#C	1
ZINC72279095	Cc1cn2c([nH+]1)CC[C@@H](C2)NC(=O)[C@@H](C)OC	0
ZINC72280238	C/C(=C\C(=O)OCC(=O)NCC#C)/CCc1ccccc1	0
ZINC72280259	C#CCNC(=O)CCNC(=O)NCc1nc(no1)Cc1ccccc1	1
ZINC72280297	CC[C@@H](C[NH2+]Cc1ccc2c(c1)OCCO2)[NH+]1CCCC1	0
ZINC72281568	C#CCNC(=O)CSc1nccn1Cc1ccccn1	1
ZINC72282007	C#Cc1cccc(c1)N(Cc1ccco1)C(=O)COC[C@H]1CCCO1	0
ZINC72282417	Cc1c(c(n(n1)CCOC)C)C[NH2+]Cc1ccc(cc1)OCCC#C	0
ZINC72282565	COCC[N@H+]1CCC[C@H](C1)NC(=O)NCCC#C	0
ZINC72283158	c1ccc(cc1)CC#CCc1ccccc1	1
ZINC72283901	c1ccc(cc1)CCc1ccc(cc1)C#Cc1ccccc1	1
ZINC72284314	CN(CCC#C)CC(=O)NC[C@@H]1CCC[N@@H+](C1)Cc1cccs1	1
ZINC72286070	Cc1cnc(s1)[C@H]1CCCN(C1)C(=O)[C@H]1CCCC[N@@H+]1CC#C	1
ZINC72286704	CCC(=O)N[C@H]1CCCN(C1)C(=O)c1cc(ccc1N1CCCC1)C	0
ZINC72287580	Cn1cc(cn1)N1CC[C@@H](C1=O)NC(=O)NCC#Cc1ccccc1	1
ZINC72289360	C[C@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)c1ccccc1SCCO	0
ZINC72289712	c1ccc(cc1)c1c(nco1)C(=O)OCCNC(=O)c1cccnc1	0
ZINC72290097	CC(C)c1nc(no1)[C@@H]1CCCN(C1)C(=O)c1ccc(cn1)Cl	0
ZINC72290407	C#CCN(Cc1ccco1)Cc1[nH]c2c(n1)cc(cn2)Br	1
ZINC72290407	C#CC[N@H+](Cc1ccco1)Cc1nc2c([nH]1)cc(cn2)Br	1
ZINC72290509	CCOC(=O)c1ccc(c(c1)O)[N-]S(=O)(=O)c1c([nH]nc1C)C	0
ZINC72291607	COCCS(=O)(=O)N(Cc1ccco1)c1cccc(c1)C#C	0
ZINC72293523	CN(c1ccc(cc1)OCC#C)C(=O)c1c(c[nH]n1)Br	1
ZINC72294128	CCNC(=O)NC(=O)COC(=O)[C@H](C(C)C)[NH+]1CCCC1	0
ZINC72294245	C#CCOc1ccc(cc1)NC(=O)N[C@H](CCCO)c1ccccc1	1
ZINC72295088	Cc1nc(cs1)[C@@H](C)NC(=O)Nc1cnn(c1)c1ccccc1	0
ZINC72295170	C[C@@H]1C[C@@H]1C(=O)OCC#Cc1cccc(c1)OC	0
ZINC72295934	CN(C)c1cccc(c1)COC(=O)[C@H]1CC(=O)N(C1)C1CC1	0
ZINC72296409	CCc1nc(no1)[C@H]1CCCN1CC#CC	1
ZINC72296448	CCCn1c(nnn1)CN(C)c1cc(n[nH]1)C(C)C	0
ZINC72298454	CCn1c2c(cn1)[C@@H](CCC2)[NH2+]Cc1ccc(o1)Cl	0
ZINC72298688	Cc1csc(n1)[C@H]1CCCN(C1)C(=O)c1c[nH]cn1	0
ZINC72299915	C#CCOC(=O)c1ccc(=O)n(n1)CCOc1ccccc1	0
ZINC72302074	CO[C@@H](CNc1cc2c(cc1[N+](=O)[O-])c(=O)[nH]cn2)c1ccccc1	0
ZINC72302175	CCn1c(=O)cc2c(n1)CC[N@H+](C2)C[C@@H](COCc1ccccc1)O	0
ZINC72302277	CCCn1c(=O)cc2c(n1)CC[N@H+](C2)Cc1cc(on1)C	0
ZINC72302626	CCCCCNC(=O)[C@@H](C)[C@H](c1ccccc1)NC(=O)OC(C)(C)C	0
ZINC72302934	C[C@H]1CN([C@H]1c1ccccc1)C(=O)NCC#C	1
ZINC72303815	Cc1cccc(n1)CN(CC#C)C(=O)c1cn(nn1)c1ccccc1	1
ZINC72304654	C[C@@H]1CCN([C@H](C1)c1ccco1)C(=O)[C@@H]1C[C@@H]1c1c(cccc1F)F	0
ZINC72304857	C[C@@H](COC)N1CC[N@H+](CC1)Cc1cccc2c1cccc2	0
ZINC72305019	Cc1cccc([nH+]1)CN(CCOc1ccccc1)CC#C	1
ZINC72305293	CC[C@](C)(c1nc(cs1)C)NCC(=O)NCC#Cc1ccccc1	1
ZINC72305293	CC[C@](C)(c1nc(cs1)C)[NH2+]CC(=O)NCC#Cc1ccccc1	1
ZINC72305364	CC(=O)c1ccc(cc1OCc1nccn1Cc1ccccc1)OC	0
ZINC72307895	Cc1c(c(n(n1)c1ccccc1)C)[C@@H](C(F)(F)F)OC(=O)[C@H]1C[C@@H]1C	0
ZINC72308244	CCN(CC#C)CC(=O)NCCCc1ccccc1	1
ZINC72308244	CC[N@H+](CC#C)CC(=O)NCCCc1ccccc1	1
ZINC72310917	CC[C@@H](c1[nH]c2ccccc2n1)NCc1ccc(cc1)OCCC#C	1
ZINC72312050	c1ccc(cc1)[C@@H]1CN(CCO1)CC#Cc1ccc(cc1)C(F)(F)F	0
ZINC72312067	c1cc(ccc1C#CCN1CCO[C@@H]2[C@@H]1CCCC2)C(F)(F)F	0
ZINC72318906	C=CC[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC72320240	CCCCCCC[C@@H]1[C@@H](O1)CC#CC#C[C@@H](C=C)O	0
ZINC72320241	CCCCCCC[C@H]1[C@@H](O1)CC#CC#C[C@@H](C=C)O	0
ZINC72320242	CCCCCCC[C@@H]1[C@H](O1)CC#CC#C[C@@H](C=C)O	0
ZINC72320243	CCCCCCC[C@H]1[C@H](O1)CC#CC#C[C@@H](C=C)O	0
ZINC72324602	CCOc1cc(ccc1OCC#C)CN1C[C@H]2CCC[N@@H+]2C[C@@H]1C	1
ZINC72324791	C[C@@H]1CN2C[C@@H](C[C@@H]2CN1Cc1ccc(c(c1)OC)OC)O	0
ZINC72334826	CCn1c2cc(sc2c2c1c(=O)n(nc2)CC#C)C	1
ZINC72335460	C[C@H]1CN(C[C@@H](O1)C)c1nc([O-])c2c(n1)C[N@@H+](CC2)Cc1ccco1	0
ZINC72339642	Cn1cc(c(n1)C1CC1)C#CC(=O)[O-]	1
ZINC72339652	CCn1c(c(cn1)C#CC(=O)[O-])C1CC1	1
ZINC72339662	Cn1c(c(cn1)C#CC(=O)OC)C1CC1	0
ZINC72339663	Cn1cc(c(n1)C1CC1)C#CC(=O)OC	0
ZINC72341596	C#CCN[C@@H]1CC[N@@H+](C[C@@H]1c1ccccc1)Cc1ccccc1	1
ZINC72341597	C#CCN[C@H]1CC[N@@H+](C[C@@H]1c1ccccc1)Cc1ccccc1	1
ZINC72343137	c1cc(oc1)[C@]1(CCC[C@H]2[C@@H]1CN(C2)S(=O)(=O)c1ccc(cc1)Cl)O	0
ZINC72343309	C#CCOc1cccc(c1)CN1C[C@@H]2[C@@H](C1)ON=C2c1ccccc1	1
ZINC72343310	C#CCOc1cccc(c1)C[N@@H+]1C[C@H]2[C@@H](C1)ON=C2c1ccccc1	1
ZINC72346374	CC(C)(C)C(=O)NC1CCN(CC1)c1nc(cs1)c1ccc(cc1)F	0
ZINC72355456	c1ccc(cc1)C[N@@H+]1CCC[C@H]1c1cccc(n1)n1ccnc1	1
ZINC72355796	COCC[N@H+]1CCC[C@@H]1c1ccnc(n1)c1ccccc1	0
ZINC72361372	CC(C)(C)CC(=O)N1CCC[C@H]1c1ccn[nH]1	0
ZINC72361598	c1ccc(cc1)Oc1c(nccn1)[C@H]1CCC[N@H+](C1)CCO	1
ZINC72364544	Cc1cn[nH]c1[C@]1(CN(CCO1)S(=O)(=O)c1cn(cn1)C)C	0
ZINC72365045	Cc1cc(nc([nH+]1)C1CCN(CC1)C(=O)C)NCC(=O)N	0
ZINC72366362	Cc1nc(cc(n1)[C@H]1COCC[NH2+]1)c1ccc(cc1)CO	0
ZINC72371193	CCC[N@@H+]1CC[C@@H](C1)c1cc(n[nH]1)CCOc1ccc(cc1)F	0
ZINC72375923	CC(C)[N@@H+]1CCC[C@@H](C1)c1cccc(n1)Nc1ncccn1	0
ZINC72377812	Cc1cnc(s1)Nc1nccc(n1)[C@H]1CCCCN1C(=O)COC	0
ZINC72378278	C[C@]1(CN(CCO1)C(=O)C(C)(C)c1ccccc1F)C(=O)N	0
ZINC72382327	CC(=O)N1CCC[C@@H]1Cc1ccccn1	0
ZINC72382607	Cc1nc(cc(n1)Nc1ncccn1)[C@@H]1C[N@@H+](C1)Cc1ccccc1	1
ZINC72383328	Cc1c[nH]nc1[C@H]1C[N@H+](CCO1)CC1CC1	0
ZINC72384811	CN(C)C(=O)CN1CCC[C@@H]1c1c(nccn1)Nc1ccccn1	0
ZINC72384885	Cn1c2ccc(cc2cc1C(=O)N1CCCC[C@@H]1c1ccn[nH]1)F	0
ZINC72385802	Cc1cccc([nH+]1)CN1CCC[C@H]1c1cncc(n1)NC	0
ZINC72386665	COCCNc1ccc(nn1)C[C@H]1CCCN(C1)S(=O)(=O)C	0
ZINC72387346	Cc1nc(no1)C[N@H+]1CCC[C@H](C1)Cc1ccc(n[nH+]1)NCCOC	0
ZINC72387431	Cc1nc(cc(n1)Nc1ccccc1)[C@@H]1CCN1CC(=O)[O-]	0
ZINC72387458	Cc1nc(cc(n1)N(C)C)[C@H]1CCN1c1ncccn1	0
ZINC72387862	Cc1[nH+]c(cc(n1)N)[C@H]1CN(CCO1)C(=O)CCc1ccccc1	0
ZINC72387935	Cc1nc(cc(n1)N1CCCCC1)[C@@H]1CN(CCO1)S(=O)(=O)C	0
ZINC72388133	CNc1ccc(nc1)[C@@H]1CN(CCO1)S(=O)(=O)c1c[nH]nc1	0
ZINC72388204	c1cnc(cn1)C[C@H]1CN(CCOC1)Cc1cnc[nH]1	0
ZINC72388900	Cc1cccc(n1)C[N@@H+]1CC[C@@](CC1)(C)c1c(c[nH]n1)C(=O)N(C)C	0
ZINC72392395	C[C@H](c1cccnc1)[NH2+]Cc1cc(cn2c1nnn2)c1ccccc1	1
ZINC72394754	C=CCNC(=O)[C@]1(CCC[NH2+]C1)Cc1cc(no1)[C@H]1CCOC1	0
ZINC72397540	Cc1cccc([nH+]1)CN1C[C@@H]2CCC[N@H+]2C[C@H]1C	0
ZINC72399704	CS(=O)(=O)OCCOCCOS(=O)(=O)C	0
ZINC72400290	CCO[P@@](=O)(OCCOCCOCCOCCOCCOCC#C)F	0
ZINC72400459	c1cc(oc1)c1nnc2n1nc(s2)c1c(c[nH]n1)Cl	0
ZINC72409321	COCCNc1[nH+]c2c(c(n1)N1CCCCCC1)CC[NH2+]CC2	0
ZINC72409565	CC(C)C[N@H+](C)[C@H]1CN(C[C@@H]1O)C(=O)c1c([nH]cn1)c1ccccc1	0
ZINC72409848	Cc1cnn(c1)C1(CCN(CC1)S(=O)(=O)c1ccccc1)C(=O)[O-]	0
ZINC72410290	CCOCC[N@@H+]1CCCn2c(cc(n2)CN2CC[C@@H](C2)F)C1	0
ZINC72411833	CCc1cc(n2c(n1)ccn2)N1CCC[C@@H](C1)OCc1ccccc1	0
ZINC72412063	C[NH2+]Cc1cc(ccc1OC)C[C@@H]1CC[C@@H](O1)CN1CCOCC1	0
ZINC72412538	COc1ccc(cc1)Oc1ccc(cc1)C[NH2+]CC#C	1
ZINC72415207	c1cc(sc1)[C@H]1Cc2c(cn[nH]2)[C@@H](C1)O	0
ZINC72415294	Cc1cccc(c1)[C@@H]1Cc2c(c[nH]n2)[C@H](C1)[NH3+]	0
ZINC72415423	Cn1c2c(c(n1)c1ccccc1)[C@H](CCC2)Cl	1
ZINC72416442	c1ccc(cc1)[C@@H]1Cc2c(cnc(n2)N)[C@@H](C1)O	1
ZINC72417678	COc1ccc(cc1[C@@H](C(=O)[O-])[NH2+]CCO)Br	0
ZINC72418131	Cc1cnc(nc1N(C)C)O[C@H](CCC=C)CN1CCCOCC1	0
ZINC72420453	C[NH+](C)CCN1C[C@@]2(CCCN(C2)c2c(nccn2)OC)CCC1=O	0
ZINC72420472	C[N@H+]1CC[C@@H](CC1)N(CCCOC)Cc1ccc(c(c1)F)OC	0
ZINC72420478	c1ccc(cc1)Cc1nc(on1)c1ccc([nH+]c1)N1CCOCC1	0
ZINC72421906	Cc1cc2nc(cc(n2n1)N[C@@H](c1ccccc1)c1[nH+]ccn1C)C	1
ZINC72423063	CCC#CCn1c(=O)cc(cn1)N1CCO[C@H](C1)CC[NH3+]	0
ZINC72425439	Cc1cc2nc(cc(n2n1)N1CC[C@H](C1)OC)c1ccccc1	0
ZINC72427639	CCc1nc(c(o1)NC[C@H](c1ccsc1)N(C)C)C#N	0
ZINC72428036	c1ccc(cc1)c1nc2c(c(n1)N1CCO[C@@H](C1)C[NH3+])CC[NH2+]CC2	0
ZINC72431916	Cn1c(nnc1[C@@H]1CCCN(C1)c1ncccn1)CN1CCOCC1	0
ZINC72432019	Cc1cc2nc(cc(n2n1)N1CCN(CC1)C[C@@H]1CCCO1)C	0
ZINC72432212	CNC(=O)C[C@H]1COCCN1C(=O)c1cc(O)n(n1)c1ccccc1	0
ZINC72436714	Cn1c(nnc1[C@@H]1CCC[N@@H+](C1)CCCOC)CN1CCOCC1	0
ZINC72439320	CC[NH+](CC)c1ccc(c(c1)C)NC(=O)C[C@H](C(=O)[O-])[NH2+]CCOC	0
ZINC72447009	Cc1c(c(ccn1)c1ccccc1)C(=S)N	1
ZINC72448183	CC(C)(CCc1ccc(cc1)C[N@@H+]1CC[C@H](CC1)Cn1cc[nH+]c1)O	0
ZINC72448773	CC(=O)Oc1ccc(cc1)c1ccnc(n1)NC#N	0
ZINC72449854	CCCCn1cnc2c(c1=O)nnc1n2nc(c1c1ccccc1)C	1
ZINC72449859	Cc1c(c2nnc3c(n2n1)ncn(c3=O)CCOC)c1ccccc1	0
ZINC72454058	COCCNc1c2c(ncn1)CC[N@H+](CC2)C[C@H]1CCC[NH2+]C1	0
ZINC72454823	Cc1c(non1)OCCn1cc[nH+]c1c1cc2n(n1)CCC[NH2+]C2	0
ZINC72457725	Cn1c(nnc1[C@H]1CCC[N@H+](C1)C1CCCC1)CN1CCOCC1	0
ZINC72463769	Cc1cc(n2c(n1)c(c(n2)C)C)NC[C@@H]1CCCO1	0
ZINC72464124	C[C@H]1Cc2c(cn3c(n2)c(c(n3)COC)c2ccc(cc2)F)C(=O)C1	0
ZINC72465077	Cc1c(cnc(n1)N1CCOCC1)C(=O)Nc1ccccc1	0
ZINC72465081	Cc1c(cnc(n1)N1CCOCC1)C(=O)Nc1cccc(c1)F	0
ZINC72466891	CCCSc1nc2ncc3c(n2n1)C[C@@H](CC3=O)c1ccccc1	0
ZINC72468611	Cc1cc(nc([nH+]1)N[C@H]1CCC[N@H+](C1)CCc1ccccc1)NC	1
ZINC72473238	CCNC(=O)[C@H]1CCN(C1)c1nccc(n1)c1cc(ccn1)C(=O)[O-]	0
ZINC72475815	Cc1cc2nc(cc(n2n1)N(C)C[C@H]1CCCCO1)C(C)C	0
ZINC72477299	C[C@@H]([C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OC(F)F)[NH+]1CCOCC1	0
ZINC72478164	c1ccc(cc1)CN1C[C@]2(CCC[N@H+](C2)C2CC[NH2+]CC2)CCC1=O	0
ZINC72478766	c1ccc(cc1)c1nc2c(c(n1)NC1CCOCC1)CC[NH2+]CC2	0
ZINC72487979	CN(C)[C@H](CNC(=O)NCC#C)c1ccc(cc1)OC	1
ZINC72488265	COc1ccc(cc1)[C@H](CNC(=O)NCC#C)N1CCOCC1	0
ZINC72488938	C[NH+](C)[C@H](Cc1ccccc1)CNC(=O)NCC#C	1
ZINC72511349	CC(=O)N[C@H](CC(=O)OCCCc1ccccc1)c1ccccc1	0
ZINC72515486	Cc1ccccc1C(=O)N[C@H](CC(C)C)C(=O)OCc1ccccn1	0
ZINC72516120	CCCN(Cc1ccccc1)C(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC72522703	CC(C)COC[C@@H](C[NH2+][C@@H]1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC72527628	c1ccc(cc1)[C@H](c1ccc(cc1)Cl)SCC#N	1
ZINC72529246	Cn1cc[nH+]c1C[C@@H](c1ccccc1)NC(=O)c1ccc(nc1)F	0
ZINC72556296	CN(c1ccc(cc1)OCC#C)S(=O)(=O)c1ccccc1F	1
ZINC72556733	CCOc1c(cc(cc1Cl)C(=O)OCCSC)OC	0
ZINC72569627	C[C@H]1CN(C[C@@H](O1)C)C[C@@H]1CCCN1C(=O)[C@@H](C)CC1CCCC1	0
ZINC72570687	C[C@@H](CC1CCCCC1)C(=O)N(CCC#N)Cc1cccnc1	0
ZINC72576611	C[C@H](c1ccccc1)N1C[C@@H](CC1=O)C(=O)NCC#C	1
ZINC72576612	C[C@@H](c1ccccc1)N1C[C@H](CC1=O)C(=O)NCC#C	1
ZINC72589881	Cc1ccccc1CN(C)C[C@H](CCC#N)C#N	0
ZINC72595366	c1ccc(cc1)NNC(=O)CCCNC(=O)c1cccs1	0
ZINC72597833	c1cc(cc(c1)Br)C1(CCC1)[NH2+]Cc1nnc(o1)C1CC1	0
ZINC72615275	Cc1c(c(on1)C)CC(=O)Nc1cc(ccc1N(C)C)Cl	0
ZINC72626569	Cc1ccc2c(c1)nc(o2)SC[C@@H]1CCCCO1	0
ZINC72626867	Cc1ccc2c(c1)nc(o2)S[C@H](C)C(=O)Nc1ccnn1C(C)C	0
ZINC72635948	C#CCOC(=O)[C@@H]1CCN(CC1)S(=O)(=O)/C=C\c1ccccc1	0
ZINC72645015	c1cc2c(cc1NC(=O)[C@H]1C[C@H]3CC[C@@H]1O3)CCC2	0
ZINC72646411	c1ccc(cc1)CN(Cc1ccco1)C(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72646722	CC(C)(C)c1nnc(n1N)SCc1ccc(cc1F)Br	0
ZINC72670255	C[NH+](C)[C@@H](CNCc1ccccc1OC)c1ccc(cc1)OC	0
ZINC72687915	Cc1c(nc([nH]1)S[C@@H]1C[C@@H](OC1=O)C)Cc1ccccc1	0
ZINC72689145	C[C@H](CC(=O)OCC#C)NC(=O)c1ccccc1	0
ZINC72706270	C[C@H](C(=O)N(C)CC(=O)NC1CC1)Sc1ccccc1	0
ZINC72711224	CCN(CC)C(=O)[C@H](c1ccccc1)NCC#C	1
ZINC72711849	C[C@H](c1ccc(cc1)n1cncn1)N(C)CC#C	1
ZINC72720067	C/[NH+]=C(/NC[C@@H]1CCN(C1)c1ccccc1)\NC[C@@H]1CCCO1	0
ZINC72722297	C#CCN/C(=[NH+]/C[C@@H]1CCCO1)/NCc1ccccc1	0
ZINC72722303	C#CCN/C(=[NH+]/C[C@H]1CCCO1)/NCc1ccccc1	0
ZINC72725908	c1ccc(cc1)CN1CCO[C@H](C1)CNCc1cccnc1	0
ZINC72727442	Cc1c(cc(n1C)C#N)CN[C@@H](c1ccccc1)c1ccc(cc1)Cl	1
ZINC72741872	Cc1ccc(cc1)O[C@H](C)C(=O)OCC(=O)N1CCCCCC1	0
ZINC72745720	CC(C)[C@@H](CN/C(=[NH+]\C)/NC[C@@H]1CCCO1)c1ccccc1	0
ZINC72755058	CC(C)[C@@H](c1ccccc1)NC(=O)c1ccc(=O)[nH]n1	0
ZINC72755073	CC[C@]1(C(=O)N(C(=O)N1)CC(=O)N[C@@H](c1ccccc1)C(C)C)C	0
ZINC72805959	C#CCN1CCN(CC1)C(=O)C(=O)c1cnn(c1)c1ccccc1	1
ZINC72822056	C[C@@H](CNC(=O)C(C)(C)NC(=O)OC(C)(C)C)Oc1ccccc1	0
ZINC72836427	c1ccc(cc1)[C@H](CN1CCOCC1)NCc1cn2ccccc2[nH+]1	0
ZINC72838228	CCOC[C@H]1CCCN(C1)C(=O)C[N@@H+](C)Cc1ccccc1	0
ZINC72852731	C[C@H]1CC[C@@H]([C@@H](C1)C)NC(=O)C(=O)Nc1ccc(cc1)OCC#C	1
ZINC72857258	C#CCNC(=O)c1c(cn(n1)c1ccccc1)O	1
ZINC72876498	CC(C)C[C@@H](C(=O)OCc1ccccc1)NC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72879178	C[C@H](c1ccccc1)[N@H+]1CCCN(CC1)S(=O)(=O)c1ccc(cc1)F	1
ZINC72884993	Cc1cccc(c1)N1CC[NH+](CC1)CCC(=O)N1CCC[C@H](C1)O	0
ZINC72886372	Cc1c(c(on1)Cl)CC(=O)N1CCOC[C@H]1CC(C)C	0
ZINC72886446	CC(C)C[C@@H]1COCCN1C(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC72886810	CC(C)C[C@@H]1COCCN1C(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC72889500	c1cc(sc1)CN(CCCN1CCOCC1)Cc1cccs1	0
ZINC72932920	CC(=O)N[C@H]1[C@H]([C@H]2[C@@H](CO[C@@H](O2)c2ccccc2)O[C@H]1OCC#C)O	0
ZINC72932924	CC(=O)N[C@H]1[C@H]([C@H]2[C@H](CO[C@H](O2)c2ccccc2)O[C@H]1OCC#C)O	0
ZINC72946286	CCOC[C@@H]1CCCN(C1)c1ccc(cc1[N+](=O)[O-])/C=C/C(=O)OC	0
ZINC72953548	c1ccc(cc1)[C@@H](C[NH+]1CCOCC1)NCc1ccccc1Cl	0
ZINC72953552	CN(C)c1ccc(cc1)CN[C@@H](CN1CCOCC1)c1ccccc1	0
ZINC72953575	CSc1ccc(cc1)CN[C@H](C[NH+]1CCOCC1)c1ccccc1	0
ZINC72965447	C[C@@H]1CCCC[N@H+]1C[C@@H]1CCC[N@@H+](C1)C[C@@H](c1ccccc1)O	1
ZINC72970212	CC[C@@H](C)[N@@H+](CCOCC)Cc1[nH]c(=O)c2ccccc2n1	0
ZINC72976158	CCOC[C@H]1CCC[N@H+](C1)Cc1nc(no1)CCC(C)C	0
ZINC72976911	CCOC[C@@H]1CCCN(C1)Cc1nnnn1c1ccccc1	0
ZINC72978080	C#CC[N@@H+](CCc1cccc(c1)F)C1CC1	1
ZINC72978888	CCN(Cc1ccc(s1)Cl)Cc1cc(=O)c(co1)[O-]	0
ZINC72979256	C#CCN(CCCN1CCOCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC72979256	C#CCN(CCC[NH+]1CCOCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC72981656	C[C@@H]1CN(C[C@H](O1)C)C(=O)C[NH2+][C@@H](c1ccccc1)C(C)C	0
ZINC72989747	CCC[C@H](C)CS(=O)(=O)NC[C@@H](c1ccccc1)[NH+](C)C	1
ZINC72989763	CC(C)(C)OC(=O)NC[C@H](c1ccccc1)N(C)C	0
ZINC72992285	Cn1c2ccccc2nc1SCc1nc(on1)c1ccccc1	1
ZINC72995731	CC(C)C[C@H]1COCCN1S(=O)(=O)N(C)CCC#N	0
ZINC73002274	C[C@@H]1CCCC[N@H+]1CCCNC(=O)c1cccn2c1=NS(=O)(=O)CC2	0
ZINC73002879	C[C@H](C(=O)N1CCC[C@H](C1)O)NC(=O)Nc1ccccc1	0
ZINC73005857	C[C@H](C[NH2+]Cc1ccccc1N1CCOCC1)Oc1ccccc1	0
ZINC73017291	Cc1nc(cs1)c1cc(n(c1)C)C(=O)N1CCc2ccccc2C1	0
ZINC73022578	COC(=O)[C@@H]1CCCC[N@H+]1Cc1ccccc1Br	0
ZINC73026035	CCc1ccc(cc1)CCC(=O)N(CCC(=O)N)c1ccccc1	0
ZINC73038351	C[C@@H](CNC(=O)N[C@H](C)[C@@H]1CCCO1)Oc1ccccc1	0
ZINC73046154	C#CCNC(=O)N1CCN(CC1)S(=O)(=O)c1ccc(c(c1F)F)F	1
ZINC73047454	Cc1cccnc1NC(=O)[C@H](C(C)C)NC(=O)C	0
ZINC73048965	CSCCOC(=O)CCn1cnc2c(c1=O)c1c(s2)CCCC1	0
ZINC73052238	Cc1ccc(o1)CNC[C@@H](c1ccc(o1)C)N1CCOCC1	0
ZINC73063355	C[C@H](CNC(=O)NNC(=O)Cc1ccc(cc1)Cl)Oc1ccccc1	0
ZINC73066338	Cc1c(sc(n1)c1ccc(cc1)OC)[C@@H](C)NC(=O)NCC#C	1
ZINC73076111	C[C@@H](CCOc1ccccc1)C(=O)N1CCC[C@H]1C(=O)N	0
ZINC73080900	c1ccc(cc1)N(CCC(=O)N)C(=O)c1c(cccc1F)F	0
ZINC73090170	CCOc1cc(ccc1OCc1cccnc1)C(=O)OCCCC#C	0
ZINC73090188	CC(=O)[C@@H]1CC(=NN1c1ccccc1)C(=O)OCCCC#C	0
ZINC73090190	CC(=O)[C@H]1CC(=NN1c1ccccc1)C(=O)OCCCC#C	0
ZINC73090210	C#CCCCOC(=O)[C@H](c1ccccc1)N1CCCCC1=O	0
ZINC73090229	C#CCCCOC(=O)[C@@H]1C[C@H]1c1ccc(cc1F)F	0
ZINC73090231	C#CCCCOC(=O)[C@H]1C[C@H]1c1ccc(cc1F)F	0
ZINC73090329	C#CCCOC(=O)c1cccc(c1)NC(=O)c1cccnc1	0
ZINC73090588	Cn1c2ccc(cc2[nH]c1=O)C(=O)OCC#Cc1ccccc1	0
ZINC73090601	c1ccc(cc1)C#CCOC(=O)c1ccc2nncn2c1	0
ZINC73090606	c1ccc(cc1)C#CCOC(=O)c1c2ccccc2ccn1	0
ZINC73090621	CCC(=O)N1CCCC[C@@H]1C(=O)OCC#Cc1ccccc1	0
ZINC73091387	CCCOc1ccc(cc1)COC(=O)[C@H]1CCCCN1C(=O)CC	0
ZINC73091457	COc1cccc(c1)CCC(=O)OCc1coc(n1)c1ccccc1	0
ZINC73119109	Cc1ccc(o1)[C@H](CNC(=O)CCCCNC(=O)N)[NH+]1CCOCC1	0
ZINC73128527	CCOC[C@@H]1CCCN(C1)C(=O)c1cc(ccc1O)NC(=O)C	0
ZINC73166315	C[C@@H]1CCCC[N@H+]1C[C@@H]1CCCN(C1)CC(=O)OC	0
ZINC73185364	Cc1ccc(c(c1)OCCC(=O)OCc1ncc(n1C)Cl)C	0
ZINC73191743	CC(C)OCCOC(=O)c1cccc(c1)n1cccc1	0
ZINC73192388	Cc1c(c(n(n1)c1ccccc1)C)CC(=O)OCC#C	0
ZINC73192489	C#CCOC(=O)Cc1csc(n1)N1CCCC1=O	0
ZINC73192720	COc1ccc(cc1)c1nc(cs1)C(=O)OCC#C	0
ZINC73193151	C#CCOC(=O)c1c(cco1)c1ccccc1	0
ZINC73193220	CCOc1ccccc1C(=O)NCCCC(=O)OCC#C	0
ZINC73193264	C#CCOC(=O)c1ccc(cc1)N1CCCCC1=O	0
ZINC73193588	C#CCOC(=O)CCc1cnn(c1)c1ccccc1	0
ZINC73193602	Cc1cc(on1)CSc1ccccc1C(=O)OCC#C	0
ZINC73193810	C#CCOC(=O)C1=Cc2cc(ccc2OC1)Cl	0
ZINC73194503	C#CCOC(=O)c1c(cco1)CSc1ccccc1	0
ZINC73194508	CC(C)OCCOC(=O)c1c(cco1)CSc1ccccc1	0
ZINC73205754	C[C@@H](CCc1ccccc1)N/C(=[NH+]\C)/NCC(=O)Nc1ccccc1	0
ZINC73208449	C[C@@H](CCc1ccccc1)N/C(=[NH+]\C)/NCCCOC	0
ZINC73230334	CC[N@H+]1CCN(CC1)C(=O)NC[C@H](C)Oc1ccccc1	0
ZINC73236266	CC[C@@H](C)CN(C)C(=O)NCC1(CCOCC1)[NH+](C)C	0
ZINC73236774	C[C@@H]1CCCN(C1)C(=O)NCC1(CCOCC1)[NH+](C)C	0
ZINC73242297	C/[NH+]=C(\NCc1cccc(c1)Cl)/NC[C@H]1CCN(C1)c1ccccc1	1
ZINC73242796	COCCNC(=O)C(=O)Nc1nc2c(s1)ccc1c2CCCC1	0
ZINC73257700	C[C@H](c1ccccc1)NC(=O)NCC#C	1
ZINC73257717	C#CCNC(=O)NNC(=O)c1ccc(cc1)n1cnnn1	1
ZINC73265609	Cc1cc(c(s1)C(=O)OCC#Cc1ccccc1)OC	0
ZINC73292384	C#CC[C@@H](c1ccccn1)OC(=O)[C@H]1C[C@@H]1c1ccccc1	0
ZINC73292386	C#CC[C@H](c1ccccn1)OC(=O)[C@H]1C[C@@H]1c1ccccc1	0
ZINC73292587	C[C@@H](C(=O)O[C@@H](CC#C)c1ccccn1)Oc1ccc(cc1)OC	0
ZINC73292631	C#CC[C@@H](c1ccccn1)OC(=O)CCc1ccccc1Br	0
ZINC73292652	Cc1ccc2c(c1)occ2CC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73292681	CCCCn1c(=O)ccc(n1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73292712	C#CC[C@H](c1ccccn1)OC(=O)/C=C/c1c(nc2n1ccs2)Cl	0
ZINC73292763	C[C@@H](C(=O)O[C@H](CC#C)c1ccccn1)NC(=O)C(C)(C)C	0
ZINC73292829	C#CC[C@H](c1ccccn1)OC(=O)c1cnc(s1)c1ccccc1F	0
ZINC73292965	C[C@@H](C(=O)O[C@H](CC#C)c1ccccn1)OCc1ccccc1	0
ZINC73292967	C[C@H](C(=O)O[C@H](CC#C)c1ccccn1)OCc1ccccc1	0
ZINC73293114	COc1cc(ccc1OC(F)F)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73293122	C#CC[C@H](c1ccccn1)OC(=O)C1CCOCC1	0
ZINC73293169	C#CC[C@@H](c1ccccn1)OC(=O)c1ccn(n1)c1cccc(c1)F	0
ZINC73293194	CC(=O)N[C@@H](CC(=O)O[C@H](CC#C)c1ccccn1)c1ccccc1	0
ZINC73293249	C#CC[C@H](c1ccccn1)OC(=O)CCCOc1ccccc1F	0
ZINC73293290	C[C@H](Cc1ccccc1)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73293292	C[C@@H](Cc1ccccc1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73293331	CC(C)(CC(=O)O[C@@H](CC#C)c1ccccn1)c1ccccc1	0
ZINC73293333	CC(C)(CC(=O)O[C@H](CC#C)c1ccccn1)c1ccccc1	0
ZINC73293359	C#CC[C@H](c1ccccn1)OC(=O)c1ccn(n1)c1ccccc1	0
ZINC73293381	C#CC[C@H](c1ccccn1)OC(=O)Cc1csc(n1)N1CCNC1=O	0
ZINC73293446	C#CC[C@@H](c1ccccn1)OC(=O)Cn1c(=O)n2ccccc2n1	0
ZINC73293461	C#CC[C@@H](c1ccccn1)OC(=O)COc1ccc(c(c1)Cl)Cl	0
ZINC73293473	CCOc1ccc(cc1)OCC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73293585	C#CC[C@H](c1ccccn1)OC(=O)Cn1c(=O)n2c(n1)CCCCC2	0
ZINC73293603	COCc1ccc(cc1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73293649	CCOc1c(cc(cn1)C(=O)O[C@@H](CC#C)c1ccccn1)Cl	0
ZINC73293748	C[C@@H](C(=O)O[C@H](CC#C)c1ccccn1)Oc1ccc(c(c1)F)F	0
ZINC73293843	C#CC[C@@H](c1ccccn1)OC(=O)CCCSc1ccccc1	0
ZINC73293844	C#CC[C@H](c1ccccn1)OC(=O)CCCSc1ccccc1	0
ZINC73293873	CC(C)(C)C(=O)NCCCC(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73293989	C#CC[C@H](c1ccccn1)OC(=O)c1c2ccccc2ccn1	0
ZINC73294033	CCCCCOCC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294040	CC(C)CS(=O)(=O)CCC(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294088	C#CC[C@@H](c1ccccn1)OC(=O)c1cc(cc(c1)Br)F	0
ZINC73294092	Cn1c(=O)ccn(c1=O)CC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294121	Cc1ccc(cc1C)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294125	C[C@H](C(=O)O[C@@H](CC#C)c1ccccn1)Oc1ccccc1	0
ZINC73294126	C[C@@H](C(=O)O[C@H](CC#C)c1ccccn1)Oc1ccccc1	0
ZINC73294128	C[C@H](C(=O)O[C@H](CC#C)c1ccccn1)Oc1ccccc1	0
ZINC73294136	Cn1c(cc(c1Cl)Cl)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294204	C#CC[C@@H](c1ccccn1)OC(=O)C1CCCCCC1	0
ZINC73294298	CN(CC(=O)O[C@@H](CC#C)c1ccccn1)S(=O)(=O)c1ccccc1	0
ZINC73294300	CN(CC(=O)O[C@H](CC#C)c1ccccn1)S(=O)(=O)c1ccccc1	0
ZINC73294349	C#CC[C@@H](c1ccccn1)OC(=O)c1cn(nn1)Cc1ccccc1	0
ZINC73294386	Cc1ccc(cc1[N+](=O)[O-])C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294391	Cc1cccc(c1)O[C@H](C)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294417	C#CC[C@@H](c1ccccn1)OC(=O)/C=C/c1cc2ccccc2o1	0
ZINC73294446	CCn1c2ccccc2cc1C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294505	Cc1ccc(o1)c1nc(cs1)CC(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294506	Cc1cc(cc(c1)OCCC(=O)O[C@@H](CC#C)c1ccccn1)C	0
ZINC73294515	C#CC[C@H](c1ccccn1)OC(=O)[C@@H]1Cc2ccccc2C(=O)O1	0
ZINC73294520	CC(C)c1cc(n[nH]1)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294540	C#CC[C@H](c1ccccn1)OC(=O)COc1ccc(cc1)Br	0
ZINC73294556	C#CC[C@@H](c1ccccn1)OC(=O)/C=C/c1ccccc1OC(F)F	0
ZINC73294557	C#CC[C@H](c1ccccn1)OC(=O)/C=C/c1ccccc1OC(F)F	0
ZINC73294572	C#CC[C@@H](c1ccccn1)OC(=O)/C=C/c1cccc2c1nccc2	0
ZINC73294587	C#CC[C@@H](c1ccccn1)OC(=O)CSc1ccc(cc1)F	0
ZINC73294668	CCOc1cccc(c1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294673	COCCOc1cccc(c1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294691	Cc1ccc(o1)c1nc(c(s1)C(=O)O[C@@H](CC#C)c1ccccn1)C	0
ZINC73294697	C#CC[C@@H](c1ccccn1)OC(=O)CCNC(=O)OCC(F)(F)F	0
ZINC73294756	C#CC[C@@H](c1ccccn1)OC(=O)Cc1csc(n1)c1ccccc1	0
ZINC73294821	C#CC[C@@H](c1ccccn1)OC(=O)c1cccc(c1)Cl	0
ZINC73294824	C#CC[C@H](c1ccccn1)OC(=O)c1cccc(c1)Cl	0
ZINC73294860	C[C@H](CC(=O)O[C@H](CC#C)c1ccccn1)c1ccccc1	0
ZINC73303446	Cc1c(c(=O)[nH]c(n1)SC)CCC(=O)Nc1nc(cs1)C(C)C	0
ZINC73319076	CC(C)CN/C(=[NH+]/C)/NCc1cccnc1N1CCOCC1	0
ZINC73328204	c1ccc2c(c1)[C@H](CC(=O)N2)C(=O)OCC1CCCCC1	0
ZINC73343574	C1CCN(C1)c1nnc(n1C1CC1)SC[C@@H](C[NH+]1CCOCC1)O	0
ZINC73357884	C#CCNC(=O)NCC1(CCC1)c1ccccc1	1
ZINC73357909	CC(C)(C)OC(=O)N1CCN(CC1)C(=O)NCC#C	0
ZINC73373691	CC[C@@H](C)[N@@H+](C)CCN/C(=[NH+]/CC)/NCCN1CCOCC1	0
ZINC73375069	CC/[NH+]=C(/NCC[NH+]1CCOCC1)\NCC1(CC1)c1ccccc1C	0
ZINC73416442	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)OCC(=O)NC1CCCCC1)F	0
ZINC73435410	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)N(Cc1ccccc1)C(C)C	0
ZINC73437624	CCCCNC(=O)NCC#Cc1ccccc1	1
ZINC73449606	C[C@@H]1CN(C[C@H](O1)C)CCC[NH2+]Cc1cc(ccc1OC)OC	0
ZINC73449836	C[C@H]1CN(C[C@@H](O1)C)CCC[NH2+]Cc1ccccc1OCC#C	0
ZINC73449836	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCNCc1ccccc1OCC#C	0
ZINC73449838	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNCc1ccccc1OCC#C	0
ZINC73450025	C[C@@H]1CN(C[C@H](O1)C)CCC[NH2+]Cc1cnn(c1)c1ccccc1	0
ZINC73460835	Cc1c(nc(o1)c1ccccc1)CC(=O)O[C@H]1CCC[C@H](C1)OC	0
ZINC73470964	c1ccc(cc1)COCC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC73480992	CCOCCCN/C(=[NH+]\C)/NC[C@@H]1CCC[C@H](C1)C	0
ZINC73482019	CC/[NH+]=C(\NCCCOCC)/NCC#C	0
ZINC73506419	C#CCOC(=O)[C@@H]1CCCN1S(=O)(=O)c1ccccc1	0
ZINC73507107	CC(C)COC(=O)c1cc(ccc1F)S(=O)(=O)N(C)C(C)C	0
ZINC73507641	C#CCOC(=O)c1ccc(c(c1)S(=O)(=O)N1CCCC1)F	0
ZINC73508356	C#CCOC(=O)Cc1csc(n1)c1cccc(c1)F	0
ZINC73522746	C[C@@H]1CCC[C@@H](C1)OC(=O)CNC(=O)C(C)(C)C	0
ZINC73525969	CCOCCO[C@@H](C)C(=O)O[C@@H](C)c1ccccn1	0
ZINC73527604	Cc1c(c2c(s1)ncn(c2=O)CCCC(=O)OC)c1ccccc1	0
ZINC73528375	C[C@@H](c1ccccn1)OC(=O)c1cnn(c1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC73532618	CCC(=O)N1CCCC[C@@H]1C(=O)OCc1cccc(c1)OCC#C	0
ZINC73532800	C[C@@H](c1ccccc1OCC#C)OC(=O)c1ccc2nncn2c1	0
ZINC73542448	CCCCn1c(=O)ccc(n1)C(=O)OCCN1CCCC1=O	0
ZINC73561428	Cn1cccc1C(=O)NCCC[N@H+]1CCN(C[C@@H]1c1ccccc1)C	0
ZINC73578598	C[C@H](C(=O)NCCCOC)Sc1nnc(n1N)c1ccccc1	0
ZINC73578986	Cc1nnc(n1CC=C)S[C@H](C)C(=O)N(CC=C)Cc1cccs1	0
ZINC73600407	CCN(CC)C(=O)CNc1cccc(c1)C#Cc1ccccc1	1
ZINC73609984	CC(C)[NH+](CCN/C(=[NH+]\C)/NC[C@H]1CCC[N@@H+]1CCOC)C(C)C	0
ZINC73613256	C/[NH+]=C(/NCC[NH+]1CCCCC1)\NCc1cccc(c1)OC	0
ZINC73616645	CC(C)C[N@H+](CCOC)CC(=O)Nc1ccc(cc1)Cl	0
ZINC73616739	C[C@@H]1CCCC[C@H]1NC(=O)C[N@@H+](CCOC)CC(C)C	0
ZINC73617118	Cc1c(nc(o1)c1ccccc1)C[N@H+](CCOC)CC(C)C	0
ZINC73633941	C#CCOC(=O)c1cc(cc2c1n[nH]n2)Br	0
ZINC73633950	C#CCOC(=O)c1cc(cc2c1nn[nH]2)Cl	0
ZINC73633968	C#CCOC(=O)c1cc2c(c(c1)Br)nn[nH]2	0
ZINC73633988	C#CCOC(=O)c1ccc(cc1)c1nc2cc(ccc2o1)Cl	0
ZINC73634039	C#CCOC(=O)c1ccc2c(c1)nc(o2)c1ccccc1	0
ZINC73634069	C#CCOC(=O)c1ccc2c(c1)nc(o2)c1cccc(c1)F	0
ZINC73635072	C#CCOC(=O)c1ccc2c(c1)sc(n2)c1ccccc1	0
ZINC73635107	C#CCOC(=O)c1ccc2c(c1)sc(n2)c1cccc(c1)Cl	0
ZINC73635111	C#CCOC(=O)c1ccc2c(c1)sc(n2)c1cccc(c1)F	0
ZINC73635348	C#CCOC(=O)c1ccc2c(c1)sc(n2)c1ccc(cc1Cl)Cl	0
ZINC73638422	Cc1cc(c(c(c1)Br)N)[S-]	0
ZINC73640134	C#CCOC(=O)c1ccc(o1)c1cccc(c1)[N+](=O)[O-]	0
ZINC73640159	Cc1ccc(cc1c1ccc(o1)C(=O)OCC#C)[N+](=O)[O-]	0
ZINC73640170	Cc1ccc(cc1[N+](=O)[O-])c1ccc(o1)C(=O)OCC#C	0
ZINC73640173	Cc1ccc(c(c1)[N+](=O)[O-])c1ccc(o1)C(=O)OCC#C	0
ZINC73640191	COc1ccc(cc1c1ccc(o1)C(=O)OCC#C)[N+](=O)[O-]	0
ZINC73640218	CCOc1ccc(cc1[N+](=O)[O-])c1ccc(o1)C(=O)OCC#C	0
ZINC73640363	Cc1ccc(cc1c1ccc(o1)C(=O)OCC#C)N	0
ZINC73640388	COc1ccc(cc1N)c1ccc(o1)C(=O)OCC#C	0
ZINC73640403	COc1ccc(cc1c1ccc(o1)C(=O)OCC#C)N	0
ZINC73641024	c1ccc(cc1)c1cc(n[nH]1)c1nc(on1)C[NH3+]	1
ZINC73641786	C#CCOC(=O)c1cc(cc2c1oc(n2)c1cccc(c1)Br)[N+](=O)[O-]	0
ZINC73642046	C#CCOC(=O)c1ccc(cc1)c1nc2ccc(cc2o1)[N+](=O)[O-]	0
ZINC73645451	CN(Cc1ccc(cc1)N1CCOCC1)Cc1nccn1C(F)F	0
ZINC73649434	C[N@@H+](Cc1ccc(cc1)C(=O)OC)C[C@H](COCc1ccccc1)O	0
ZINC73649897	CCOCc1ccccc1C[NH2+]Cc1ccccc1OCC#C	0
ZINC73650377	C[C@H](C[NH2+]Cc1ccccc1OCC#C)N1CCOCC1	0
ZINC73652675	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)[NH+]1CCCCC1	0
ZINC73654437	CCCN([C@H]1CC[N@@H+](C[C@@H]1C)Cc1ccccc1)C(=O)OC(C)(C)C	0
ZINC73655215	C[C@@H]1CN(CC[C@H]1Br)C(=O)Oc1ccccc1	0
ZINC73656456	C[C@@H]1C[C@@H](CC[N@H+]1Cc1ccccc1)[NH2+]C(C)C	1
ZINC73656495	C[C@H]1C[C@@H](CC[N@@H+]1Cc1ccccc1)N(C)C(=O)OC(C)(C)C	0
ZINC73656601	C[C@H]1C[C@H](CC[N@@H+]1Cc1ccccc1)N1CCOCC1	0
ZINC73658715	c1cc(c2c(c1Cl)/C(=N/O)/CCO2)Cl	0
ZINC73659268	CC[C@H](C)n1c(=O)c2cc(c(cc2nc1[S-])OC)OC	0
ZINC73659563	C[C@H](CCc1ccccc1)n1c(=O)c2cc(ccc2[nH]c1=S)Cl	1
ZINC73668579	c1cc(cc(c1)Cl)Oc1c2n[nH]c(=O)n2ccn1	0
ZINC73679984	CC[C@@H](CNC(=O)NCC#C)[N@@H+]1CCc2ccccc2C1	1
ZINC73685137	CCc1c(c(nc(n1)C(C)C)NC[C@H]1CCC[NH2+]C1)C	0
ZINC73690530	Cc1ccnn1Cc1nnc(o1)SCc1ccccc1	1
ZINC73695428	c1ccc(cc1)c1cc(nc(n1)c1ccccc1F)[S-]	1
ZINC73696124	c1cc(cnc1)c1nc(cc(=O)[nH]1)CN1CCC(CC1)C[NH3+]	0
ZINC73699016	Cc1ccc(c(c1)OCCOc1nnc(o1)c1ccccc1)C	1
ZINC73717795	CCc1nc(cs1)COC(=O)COc1ccccc1C	0
ZINC73717797	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)CSc1ccncc1	1
ZINC73736590	Cc1ccc(cc1)S(=O)(=O)/C(=C(\N[C@@H]1CCNC1)/SC)/C#N	0
ZINC73737089	c1ccc2c(c1)nc(c1n2cnn1)NC[C@@H]1CCC[NH2+]C1	0
ZINC73740305	CC/[NH+]=C(/NCC#C)\N(C)CCOc1ccccc1	1
ZINC73741943	CCOc1ccc(c(c1)/C=[NH+]/C[C@H](C(C)C)N1CCOCC1)O	0
ZINC73752134	c1ccn2c(c1)nc(c2[N+](=O)[O-])NCC[C@H]1CCCO1	0
ZINC73778658	C[C@@H](C(=O)Nc1cccc(c1)F)N1CCN(CC1)CC(=O)OC	0
ZINC73780251	C[C@H](C1CC1)[N@@H+](C)CC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC73825318	CC(=C)c1ccccc1C(c1ccccc1)c1ccccc1	1
ZINC73826770	C#CCOC(=O)[C@@H]1CCCN(C1)C(=O)Cc1ccccc1	0
ZINC73826772	C#CCOC(=O)[C@H]1CCCN(C1)C(=O)Cc1ccccc1	0
ZINC73829507	Cc1ccc(cc1)C(=O)N1CCC[C@H](C1)C(=O)OCC#C	0
ZINC73829539	CN(CC(=O)OCC#C)S(=O)(=O)c1ccccc1	0
ZINC73830352	C#CCOC(=O)C1CCN(CC1)C(=O)CCc1ccccc1	0
ZINC73830675	C#CCOC(=O)C1CCN(CC1)C(=O)COc1ccccc1	0
ZINC73833824	C[C@H](COC)OC(=O)C1=NN([C@H](C1)C(=O)C)c1ccccc1	0
ZINC73835305	Cc1nnc(n1Cc1ccccc1)SCC(=O)O[C@@H](C)COC	0
ZINC73836365	C[C@@H](COC)OC(=O)c1cnn(c1C(C)C)c1ccc(cc1)F	0
ZINC73837598	CCC(CC)S(=O)(=O)/N=C(\[O-])/[C@@H](C(C)C)NC(=O)Cc1ccccc1	0
ZINC73858175	Cc1cc(no1)NC(=O)CNc1cccc(c1)C#Cc1ccccc1	1
ZINC73858197	CNC(=O)NC(=O)CNc1cccc(c1)C#Cc1ccccc1	1
ZINC73872008	CC1(C[N@@H+](CCO1)Cc1cnn(c1)c1ccccc1)C	0
ZINC73887160	C#CCN[C@H](c1ccccc1)C(=O)NCc1ccc2c(c1)OCO2	1
ZINC73920973	Cc1c2c(cc(nc2on1)c1ccccc1)C(=O)OCC#C	0
ZINC73923851	CCOc1c(cc(cc1Cl)C(=O)O[C@@H](C)c1nc(no1)C)OC	0
ZINC73933574	Cn1c(c(cn1)C(=O)OCC#C)n1cccc1	0
ZINC73935163	Cc1ccc(c(c1)C(=O)OC)OCC(=O)N	0
ZINC73945383	CC(C)[C@@H](C(=O)Nc1cccc(c1)C#C)NC(=O)OC(C)(C)C	0
ZINC73954416	CC[C@H]1CCCC[C@H]1NC(=O)CNC(=O)c1ccccc1	0
ZINC73958837	CCOC(=O)N1CCC(CC1)N/C(=[NH+]\C)/NCC#C	0
ZINC73973846	Cc1csc(n1)[C@H](C#N)C(=O)c1ccn(n1)c1ccccc1	0
ZINC73973866	c1ccc(c(c1)c1ccc(o1)/C(=N/c1nc(n[nH]1)c1ccco1)/[O-])F	0
ZINC73985006	C#Cc1cccc(c1)NCc1nc(no1)c1cccc(c1)Cl	1
ZINC73998639	C#CCNC(=O)NC1(CCCC1)c1ccccc1	1
ZINC73998794	C#CCNC(=O)NC1(CCCCC1)c1ccccc1	1
ZINC74000230	CCc1ccc(o1)[C@@H](C(C)(C)C)NC(=O)NCC#C	1
ZINC74003806	COc1ccc(cc1)/C=C(\C#N)/C(=O)NCCOCC(F)(F)F	0
ZINC74015603	Cc1c(oc(n1)SCCOCCO)C	0
ZINC74022950	CCNC(=O)N1CCN(CC1)CCC(=O)Nc1ccc(cc1F)Cl	0
ZINC74023928	C[C@H](c1ccccc1)NC(=O)CCSc1nnc(s1)N	0
ZINC74039459	Cn1ccnc1[C@@H](c1ccccc1OC)[N-]S(=O)(=O)N	0
ZINC74045539	c1cc(cc(c1)NC(=O)C1(CC1)c1ccc(cc1)F)c1[n-]nnn1	0
ZINC74057727	C#CC[N@H+](Cc1ccc(cc1)C(=O)NC1CC1)C1CC1	1
ZINC74058787	CS(=O)(=O)Cc1ccc(cc1)C(=O)NC[C@@H](c1ccc(cc1)Cl)O	0
ZINC74070962	C#CCOC(=O)CCc1ccc(cc1Cl)Cl	0
ZINC74071064	CCOC(=O)N1CCC[C@@H](C1)C(=O)OCC#C	0
ZINC74114198	Cc1ccccc1[C@H](c1ccccc1)Sc1nnc(n1C)C1CC1	1
ZINC74118598	c1cc(sc1)c1nc(on1)Cc1ccc(nc1)Cl	0
ZINC74120510	c1ccc(cc1)Cc1nc(on1)CCCCOc1cccc(c1)C#N	1
ZINC74126443	COCCCCc1nc(no1)CC(=O)Nc1ccccc1	0
ZINC74127633	c1ccc(cc1)C#CCN1CCCC[C@@H]1c1cccnc1	1
ZINC74162369	CC[C@@H](c1ccccc1)C(=O)NCc1c(nc2cc(=O)[nH]n2c1C)C	0
ZINC74171275	C#CCN1CCN(CC1)Cn1c(=S)n(nn1)c1ccc(cc1)Cl	1
ZINC74171376	CCn1c(nn(c1=S)CN1CCN(CC1)CC#C)N1CCOCC1	0
ZINC74171376	CCn1c(nn(c1=S)C[NH+]1CCN(CC1)CC#C)N1CCOCC1	0
ZINC74171399	COCCNc1nn(c(=S)s1)CN1CCN(CC1)CC#C	0
ZINC74173191	c1ccc(cc1)C#Cc1cccc(c1)NCC(=O)NC1CC1	1
ZINC74191974	c1ccc(cc1)[C@H]1COCCN1C(=O)c1cccc(c1)c1ncon1	0
ZINC74197147	CCNC(=O)CNC(=O)c1cnn(c1C)c1ccccc1	0
ZINC74233304	c1ccc(cc1)CO[C@@H]1CC[N@H+](CC1)CC(F)(F)F	0
ZINC74251377	CC(C)Cn1c(nnc1SCC(F)(F)F)N1CCOCC1	0
ZINC74252728	CC(C)CN1CCO[C@H](C1)COC(=O)CN(C)C(=O)c1ccccc1	0
ZINC74254681	C#CCOC(=O)c1cc(sc1)Br	0
ZINC74255212	C[C@H](c1ccc(cc1)OC)N(C)CCS(=O)(=O)c1ccccc1	1
ZINC74275055	CCC(CC)N(C)C(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC74276949	CCOC(=O)CCCNC(=O)NC[C@@H]1CCCc2c1cccc2	0
ZINC74283572	CC[C@H](c1ccc(cc1)OCc1c(oc(n1)c1ccccc1)C)O	1
ZINC74290172	CN(CCN1CCOCC1)C1c2ccccc2c2c1cccc2	0
ZINC74313975	c1ccc(c(c1)c1nc([nH]n1)SC[C@H](c1ccccc1F)O)F	0
ZINC74330206	C[C@@H](c1ccc(cc1)F)[N@@H+](C)CCc1nc(no1)c1ccccc1	1
ZINC74335550	c1ccn2c(c1)nnc2CCNCc1cc(cc(c1O)Cl)Cl	0
ZINC74336111	Cc1nc2cc(ccc2o1)NCc1ccccc1OCC#C	1
ZINC74344752	C[C@@H](c1ccccc1)OCCCNC(=O)NCC#C	0
ZINC74348798	C[C@@H]1C[N@@H+]([C@@H](CO1)C)CCc1nc(no1)c1ccccc1	0
ZINC74352869	COCCCCN(CC#C)Cc1ccc(cc1)F	0
ZINC74352869	COCCCC[N@H+](CC#C)Cc1ccc(cc1)F	0
ZINC74372226	C#CCOc1ccc(cc1)CC[NH2+]CC1=Cc2ccccc2OC1	1
ZINC74401342	C[C@H](CC1CCCC1)C(=O)N[C@@H](c1ccccc1)c1ccncc1	0
ZINC74422471	CC[C@@H](CC1CCCC1)C(=O)N1CC[C@@H](CC1)OCc1ccccc1	0
ZINC74437921	C[C@@H]1CN([C@@H](CO1)C)C(=O)C(=O)c1ccc(cc1)Br	0
ZINC74447600	c1cc2c(cc1Cl)sc(n2)NC(=O)CCOCC(F)(F)F	0
ZINC74448267	CC[C@H](c1ccc(cc1)OC)NC(=O)[C@@H]1CC(=O)N(C1)CCOC	0
ZINC74453830	Cc1c(nc(o1)c1ccccc1)Cc1nc(no1)c1ccncc1	1
ZINC74504830	C[C@@H](c1ccccc1Cl)N(C)C(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC74512105	CCn1cc(cn1)C(=O)Nc1cc(ccc1OC[C@H]1CCCO1)Cl	0
ZINC74545123	Cc1nc(on1)COCC(=O)NC1(CCCCC1)c1ccc(cc1)Cl	0
ZINC74594013	CC[C@H](c1ccccc1)C(=O)NNC(=O)c1c(nn(c1C)CCCl)C	0
ZINC74595443	C[C@@H](C(C)(C)C)NC(=O)C(=O)c1ccc(cc1)Br	0
ZINC74615923	Cc1cc(c(o1)C)CNC(=O)[C@@H](C(C)C)NC(=O)c1ccccc1	0
ZINC74629764	Cc1cc(ccc1NC(=O)c1csc(n1)COC)S(=O)(=O)C	0
ZINC74648543	Cc1ccc(=O)n(n1)CC(=O)NCC(C)(C)c1cccs1	0
ZINC74672712	Cc1c([nH]cn1)C(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC74684741	Cc1cc([nH]c(=O)c1C(=O)N[C@@H]1CCCN(C1=O)c1ccccc1)C	0
ZINC74685435	Cc1cc(ccc1[N-]S(=O)(=O)c1ccc2c(c1)CCC2)S(=O)(=O)C	0
ZINC74693179	CC[C@H](CC1CCCC1)C(=O)NNC(=O)[C@@H]1CCCO1	0
ZINC74727866	c1cc(cc(c1)n1cccn1)C(=O)N1CCN(CC1)c1ncccn1	0
ZINC74749400	c1cc(c(cc1NCC1(CCC1)[O-])OC(F)F)[N+](=O)[O-]	0
ZINC74754248	c1ccc(cc1)CC[C@@H]1CN(CCO1)C(=O)C1CC1	0
ZINC74932860	CN(C)c1ccc(cc1)C(=O)N(C)Cc1ccccc1	0
ZINC74934121	Cc1cc(nc(n1)N1C[C@H](O[C@H](C1)C)C)N	0
ZINC74941389	C[C@@H](C(=O)Nc1c(c2c(s1)CN(CC2)Cc1ccccc1)C#N)Cl	0
ZINC75006541	C[C@H](c1nc(on1)C[N@H+](C)CC#C)OCC(C)C	0
ZINC75055750	Cc1cc(nc(n1)COC)N[C@@H](C)[C@H](c1ccc(cc1)Cl)O	0
ZINC75092258	CC(C)(C)c1nc(no1)C[NH2+]Cc1ccc(cc1)OCCC#C	1
ZINC75094072	Cc1c(c2ncccn2n1)C(=O)OCC#Cc1cccc(c1)OC	0
ZINC75105855	c1ccc(cc1)CCS(=O)(=O)N1CCN(CC1)C[C@@H]1CCOC1	0
ZINC75106472	c1ccc(cc1)Cc1nc(cs1)CO/N=C(\[C@@H]1CCOC1)/N	0
ZINC75108490	CCNc1ccc(cc1[N-]S(=O)(=O)c1cc(ccc1C)[N+](=O)[O-])C#N	0
ZINC75109976	COCCOc1ccc(cc1)S(=O)(=O)NCCn1cnnc1C1CC1	0
ZINC75110111	Cn1c(=O)c(c[nH]c1=O)C(=O)OCc1c(c2ccccc2s1)Cl	0
ZINC75110706	c1ccc(cc1)[C@@]12CCCC[C@@H]1C[NH2+]2	1
ZINC75118462	Cc1ccc(c(=O)[nH]1)C(=O)NCc1ccnc(c1)N1CCOCC1	0
ZINC75122026	c1ccc(cc1)c1ccc(c(=O)[nH]1)C(=O)N[C@H]1CC[N@@H+]2[C@@H]1CCCC2	0
ZINC75125718	Cc1cc(nc(n1)N[C@H]1CCN(C1=O)Cc1ccccc1)C	0
ZINC75126166	C[C@@H](/C(=N/S(=O)(=O)C1CCCCC1)/[O-])OC[C@H]1CCCCO1	0
ZINC75128304	CN1CCO[C@@H](C1)CNCc1cnc(nc1)c1ccccc1	0
ZINC75128471	c1ccc(cc1)[C@@H]1CN(CCO1)c1cc(ncn1)N1CCC[C@@H]1CO	0
ZINC75133617	CCN1CCO[C@H](C1)C[NH2+]Cc1cc2c(cc1OC)C[C@@H](O2)C	0
ZINC75134383	C#CCOC(=O)CN1CCCc2c(ccs2)C1=O	0
ZINC75137405	CCCNC(=O)CCCC(=O)N(C)c1cccc(c1)C#C	1
ZINC75138368	C#CCNC(=O)N1CCCN(CC1)C(=O)Oc1ccccc1	1
ZINC75140776	C[C@H](c1[nH+]c(nc(n1)N(C)C)N)N1CCS[C@@H](C1)c1ccccc1	1
ZINC75141376	COC(=O)Cc1nc([nH]n1)/N=C(\[O-])/C=C/c1ccccc1	0
ZINC75146254	COC(=O)NCC(=O)Nc1cc(ccc1OCC#C)F	0
ZINC75147733	Cc1cnc(s1)[C@@H](C1CC1)NC(=O)[C@@H]1C[C@@H]1c1ccccc1	0
ZINC75156898	c1ccc(cc1)/C=C/S(=O)(=O)N[C@H]1CCC[C@@H](C1)O	1
ZINC75158053	c1ccc(cc1)S(=O)(=O)NCC1(CCOCC1)O	0
ZINC75159359	C[C@@H](c1ccc(cc1)Cl)N1CCN(CC1)C(=O)c1[nH]nc([O-])[nH+]1	0
ZINC75164281	Cn1c(cc(n1)c1ccccc1)C(=O)NCC#CCN(C)C	1
ZINC75164314	CN(C)CC#CCNC(=O)C(c1ccccc1)c1ccccc1	1
ZINC75164323	CN(C)CC#CCNC(=O)[C@H]1CC(=O)N(C1)c1ccccc1	1
ZINC75164424	CC(C)N(CC#CCNC(=O)C)C(C)C	1
ZINC75164442	CC(C)[NH+](CC#CCNC(=O)c1ccccc1)C(C)C	1
ZINC75164448	CC(C)[NH+](CC#CCNC(=O)c1ccc(cc1)OC)C(C)C	1
ZINC75164454	CC(C)[NH+](CC#CCNC(=O)c1ccccc1Cl)C(C)C	1
ZINC75164507	CC(C)N(CC#CCNC(=O)c1ccc2cc[nH]c2c1)C(C)C	1
ZINC75164516	CC(C)N(CC#CCNC(=O)Nc1ccc(cc1)F)C(C)C	1
ZINC75164525	CC(C)N(CC#CCNC(=O)NCc1ccccc1)C(C)C	1
ZINC75164543	CC(C)[NH+](CC#CCNC(=O)NCCOC)C(C)C	0
ZINC75164561	CC(C)N(CC#CCNS(=O)(=O)Cc1ccccc1)C(C)C	1
ZINC75164561	CC(C)[NH+](CC#CCNS(=O)(=O)Cc1ccccc1)C(C)C	1
ZINC75164565	CC(C)[NH+](CC#CCNS(=O)(=O)c1cc(ccc1F)F)C(C)C	1
ZINC75164593	COc1ccc(cc1)C(=O)NCC#CC[NH+]1CCCC1	1
ZINC75164632	CC[C@@H](c1ccccc1)C(=O)NCC#CC[NH+]1CCCC1	1
ZINC75164651	c1ccc(cc1)C1(CCOCC1)C(=O)NCC#CC[NH+]1CCCC1	0
ZINC75164742	CC(=O)NCC#CC[NH+]1CCCCC1	1
ZINC75164834	C1CCC(C1)CCC(=O)NCC#CCN1CCOCC1	0
ZINC75164846	c1ccc(cc1)c1ccc(cc1)C(=O)NCC#CCN1CCOCC1	0
ZINC75164859	c1cc(oc1)C(=O)NCC#CCN1CCOCC1	0
ZINC75164868	c1ccc(cc1)c1cc(no1)C(=O)NCC#CCN1CCOCC1	0
ZINC75164878	c1cc2c(cc1C(=O)NCC#CCN1CCOCC1)nsn2	0
ZINC75164909	c1ccc(cc1)CNC(=O)NCC#CCN1CCOCC1	0
ZINC75164926	c1ccc(c(c1)C(F)(F)F)NC(=O)NCC#CCN1CCOCC1	0
ZINC75164928	c1ccc(cc1)CCCNC(=O)NCC#CCN1CCOCC1	0
ZINC75164935	CS(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164936	c1ccc(cc1)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164941	c1ccc(cc1)CS(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164942	CCCCS(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164945	c1ccc(cc1)/C=C/S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164950	Cc1c(cccc1Cl)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164952	C1CC1S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164953	c1cc(cc(c1)Cl)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164970	c1ccc2c(c1)CC[N@H+](C2)CC#CCNC(=O)c1ccc(=O)[nH]c1	1
ZINC75165055	c1ccc2c(c1)CCN(C2)CC#CCNC(=O)NC1CCCCC1	1
ZINC75165116	Cc1ccccc1C(=O)NCC#CCN(C)Cc1ccccc1	1
ZINC75165143	CN(CC#CCNC(=O)c1ccco1)Cc1ccccc1	1
ZINC75170319	C[C@@](CNC(=O)[C@H]1CCC=CC1)(C1CC1)O	0
ZINC75171357	c1ccc(cc1)CC[N@@H+]1CCN(CC1)C(=O)[C@@H]1CSCCC(=O)N1	0
ZINC75172913	CN(CC#CC[NH3+])Cc1ccccc1	1
ZINC75209658	c1ccc(cc1)CN1CCO[C@H](C1)C(=O)NCC1(CCCCC1)O	0
ZINC75244079	CC(C)(C)OC(=O)NCc1ccccc1F	0
ZINC75250355	c1ccc(cc1)/C(=N\c1ccc(cc1)[N+](=O)[O-])/C#CCO	1
ZINC75254003	COc1cccc(c1)NCC#CC#Cc1ccccc1	1
ZINC75260282	COC(=O)[C@H]1CC(=N[C@@H]1c1ccccc1)/C=C/c1ccccc1	0
ZINC75262304	COCO[C@H]1C=C[C@@H](O[C@@H]1CO)OCC#C	0
ZINC75270352	COC(=O)C[C@@H]1C(=O)N(CCN1)CC#Cc1ccccc1	0
ZINC75273231	C#CC/N=C\1/N(CCS1)C(=S)Nc1ccccc1	1
ZINC75273231	C#CC/[NH+]=C\1/N(CCS1)C(=S)Nc1ccccc1	1
ZINC75273329	CC(C)CCC[C@@](C)(C#C)OC(=O)Nc1ccccc1	0
ZINC75273564	CCOC(=O)C1=C(N=C(NC=N1)[N-]c1ccccc1)SCC	0
ZINC75279550	c1ccc(cc1)C1=NN([C@@](C1)(C(F)(F)F)O)c1ccccn1	1
ZINC75279588	c1ccc(cc1)C#C/C=N/c1ccc(cc1)O	1
ZINC75279667	CCOC(=O)c1ccc(cc1)CCCCCOc1cnc(nc1N)N	0
ZINC75279728	Cc1ccc(cc1C)/N=C/c1c(n[n-]n1)c1ccccc1	1
ZINC75279882	c1ccc2c(c1)cccc2/C=N/[C@@H]1CCSC1=O	0
ZINC75279956	C[C@@H]1C[C@@H](NC(=S)N1)OCC#C	0
ZINC75280147	CCCCS/C=C\1/CCCC([C@@]1(CSc1[nH+]ccn1C)O)(C)C	0
ZINC75325066	CCn1c(nnc1S[C@@H](C)C(=O)OC)c1ccccc1	0
ZINC75346003	COc1ccc(cc1O)[C@H]1CC(=O)Nc2c1c([O-])nc(n2)SCC#C	1
ZINC75348061	CCOC(=O)c1c(c(c([nH]1)C)S(=O)(=O)Nc1ccccc1)C	0
ZINC75403440	CCS(=O)(=O)N1CCC[C@H](C1)OCc1nc(no1)c1ccccc1	0
ZINC75464263	CC(C)[C@H](CC(=O)N1CC[C@@H](CC1)C(=O)N)c1ccccc1	0
ZINC75476694	CCOc1cc2c(cc1/C=C/C(=O)N1CCC(=O)NCC1)O[C@@H](C2)C	0
ZINC75484992	Cc1c(scn1)CCOC(=O)[C@@H](C)OCc1ccccc1	0
ZINC75519907	c1cnc2c(n1)cc(cn2)N1CCC[C@@H](C1)C(=O)NC[C@@H]1CCCO1	0
ZINC75523853	COc1ccc(cc1)N1CC[C@H](C1=O)NS(=O)(=O)c1ccccc1	0
ZINC75524033	Cc1ccc(cc1C)N1CC[C@@H](C1=O)NS(=O)(=O)c1ccc(cc1)F	0
ZINC75531832	C[C@H](c1ccncc1)NC(=O)NCC#C	1
ZINC75533394	C[C@@H](c1ccc2c(c1)NC(=O)CO2)/[NH+]=C/c1cc(ccc1O)OC	0
ZINC75544705	C[C@H](c1ccccc1)Nc1c2cccc(c2[nH]c(=O)c1C(=O)OC)Cl	0
ZINC75561679	CCCCCNC(=O)NCC#Cc1ccccc1	1
ZINC75561865	CCOC(=O)CCCNC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC75567236	CCOc1cccc(c1O)[C@H]1C(=[NH+]CCN1)NC1CCCCC1	0
ZINC75567488	CN1CCc2c(c3ccccc3n2C#Cc2ccccc2)C1	1
ZINC75567491	Cc1ccc2c(c1)c1c(n2C#Cc2ccccc2)CC[N@H+](C1)C	1
ZINC75581800	CCc1nc(no1)[C@@H]1CCC[N@H+]1C[C@@H](COCc1ccco1)O	0
ZINC75583530	Cc1csc(n1)CN/C(=[NH+]\Cc1ccccc1)/NC[C@H]1CCCO1	0
ZINC75588625	C[C@@H](c1ccc(c(c1)OC)OC(C)C)NC(=O)[C@@H](c1ccccc1)O	0
ZINC75612483	c1cc(nc(c1Cl)C#N)NCCCC[NH+]1CCN(CC1)CCO	0
ZINC75629564	c1ccc(cc1)C#CCN(C[C@@]1(CCC[N@H+]2[C@H]1CCCC2)O)C1CC1	1
ZINC75679808	C[C@H](C(C)C)NC(=O)CNc1cccc(c1)OCC(=O)N1CCCC1	0
ZINC75705799	C[C@@H](C1CC1)N(Cc1ccc(cc1)OC)S(=O)(=O)N1CCOCC1	0
ZINC75710991	C[C@@H]1CO[C@@H](CN1C[C@@H](Cn1cc(cn1)[N+](=O)[O-])O)c1ccccc1	0
ZINC75731061	CC[C@@H]1CCCC[C@H]1NS(=O)(=O)N	0
ZINC75763660	C#CCOc1ccccc1C[NH2+]C[C@@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC75764585	CC(C)(C)[C@@H](c1cccs1)NC(=O)Nc1ccc(cc1)NC(=O)OC	0
ZINC75779977	Cn1c(ccn1)C[NH2+]Cc1ccccc1OCc1ccccc1	1
ZINC75782592	C[C@H]([C@@H]1CCCO1)[NH2+]Cc1ccc(c(c1)OC)OCc1ccccc1	0
ZINC75805328	C[C@@H](CNC(=O)N1CC[C@H](CC1)OC)Sc1ccccc1	0
ZINC75820186	CN(C)[C@@H](C[NH2+]C1CCSCC1)c1ccc(cc1)F	0
ZINC75820393	C[C@@H](C[NH2+]Cc1cnn(c1)Cc1ccccc1)C[NH+]1CCCCC1	1
ZINC75827762	c1cc(cc(c1)Cl)CNc1ccc(cc1)NC(=O)[C@H]1CCCO1	0
ZINC75831409	C#CCN(C[C@H]1CCCO1)C1CCCC1	0
ZINC75835506	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)NC(=O)CC[C@@H]1C(=O)NC(=O)N1	0
ZINC75874621	CCS(=O)(=O)N1CCC[C@H](C1)c1n[nH]c(=O)n1c1ccccc1	1
ZINC75874697	Cc1ccc(s1)C(=O)N1CC[C@H](C1)n1cnnc1c1ccccc1	0
ZINC75879221	CCN([C@@H]1CCS(=O)(=O)C1)C(=O)[C@H](C)OCC(F)(F)F	0
ZINC75897952	CC(C)OCCC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC75897969	CN1C[C@H](CC1=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC76011359	Cc1ccc(o1)[C@H]1CSCCN1C[C@@H](COCc1ccccc1)O	0
ZINC76016874	C[C@@]1(CCCN1C(=O)c1ccccc1)C(=O)OCCCC#C	0
ZINC76017817	Cc1cc(on1)CN1CCN(CC1)c1cc(ncn1)N1CCOCC1	0
ZINC76019018	C[C@@H](c1ccc(s1)Cl)n1c(=O)c2ccccc2[nH]c1=O	0
ZINC76022416	C#CCOc1ccc(cc1NC(=O)[C@H]1CCCN(C1)C(=O)C1CC1)F	1
ZINC76040182	CC#CC[N@H+]1CCC[C@@H]1c1nc(on1)C	1
ZINC76042617	CCC(C)(C)C[NH2+]C[C@H]1CCO[C@H]1c1c(nn(c1C)C)C	0
ZINC76042628	Cc1c(c(n(n1)C)C)[C@@H]1[C@@H](CCO1)C[NH2+]C/C=C/c1ccccc1	0
ZINC76043369	Cc1nc(no1)[C@H]1CCCN1C(=O)[C@@H]1CCOc2c1cccc2	0
ZINC76045696	CCn1c(cc(n1)C(C)C)C(=O)N1CCO[C@H](C1)c1[nH]nc(n1)C	0
ZINC76045938	CCCc1nc([nH]n1)[C@H]1CN(CCO1)C(=O)[C@H](C)c1cc(oc1C)C	0
ZINC76048181	Cc1nc([nH]n1)[C@@H]1CN(CCO1)Cc1nnc(o1)Cc1ccccc1	0
ZINC76048839	Cc1nc(n[nH]1)[C@@H]1CN(CCO1)CC[S@@](=O)c1ccccc1	0
ZINC76051424	CC(C)c1[nH]cc(n1)C(=O)N1CCO[C@@H](C1)c1[nH]nc(n1)C(C)(C)C	0
ZINC76054732	Cc1c(oc(c1C(=O)N1C[C@H]([C@@H](C1)N1CCOCC1)C)C)C	0
ZINC76055646	CC#CC[N@@H+]1C[C@@H]([C@@H](C1)N1CCN(CC1)C(=O)C)C	1
ZINC76055649	CC#CC[N@@H+]1C[C@H]([C@@H](C1)N1CCN(CC1)C(=O)C)C	1
ZINC76055709	C[C@H]1CN(C[C@@H]1[NH+]1CCN(CC1)C(=O)C)CCOc1ccccc1	0
ZINC76061867	C#CCOc1ccc(cc1NCC(=O)N1CCOCC1)F	0
ZINC76061923	CCN(CCC(F)(F)F)S(=O)(=O)c1cc(c(c(c1)F)F)F	0
ZINC76063455	c1ccc(cc1)[C@H](Cn1cncn1)Nc1ccc(cc1C#N)[N+](=O)[O-]	1
ZINC76066722	C[C@@H]1CN([C@@H](CO1)c1ccccc1)C(=O)NCc1ccco1	0
ZINC76081685	C[C@H](COC)NC(=O)Nc1ccc(cc1OCC#C)F	0
ZINC76081689	Cc1c(c(on1)C)C[C@@H](C)NC(=O)Nc1cc(ccc1OCC#C)F	1
ZINC76082733	C#CCOc1ccc(cc1)C(=O)NC[C@H](c1ccc(c(c1)F)F)O	1
ZINC76083822	COc1cc(ccn1)CNC(=O)Nc1ccc(cc1)CC#N	0
ZINC76088227	COc1ccc(cc1)CNC(=O)NC[C@@H]1CCO[C@H]1c1ccccc1	0
ZINC76089661	CC#CCN(CC#C)CC(=O)Nc1c([nH]nc1C)C	1
ZINC76089881	c1ccc(cc1)[C@H](C[C@@H]1CCC[N@H+]1CC(F)F)O	1
ZINC76089914	Cc1cccc([nH+]1)CN(CCCOC)CC#C	0
ZINC76090356	Cc1nnc(o1)[C@@H](C)OC(=O)c1ccc(cc1)OCC#C	0
ZINC76090571	c1ccc(cc1)C#CCCOC(=O)C1CCOCC1	0
ZINC76090902	c1ccc(cc1)C#CCCOC(=O)[C@@H]1CCCOC1	0
ZINC76090906	c1ccc(cc1)C#CCCOC(=O)[C@H]1CCCOC1	0
ZINC76091784	Cc1cc(nc([nH+]1)COC)N[C@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC76092421	COCc1cccc(c1)C(=O)NCc1nc2ccc(cc2[nH]1)F	0
ZINC76093584	CS(=O)(=O)CCC(=O)Nc1ccccc1C#Cc1ccccc1	1
ZINC76094117	CC[C@H]1CCCC[N@@H+]1CCNC(=O)CCc1nnc(o1)C(C)C	0
ZINC76097284	C#Cc1cccc(c1)NC(=O)NCCOCC(F)(F)F	0
ZINC76097310	C#Cc1cccc(c1)NC(=O)N1CCN(CC1)c1c(cccn1)C#N	1
ZINC76097325	C#Cc1cccc(c1)NC(=O)N(Cc1ccc(cc1)F)C1CC1	1
ZINC76097479	CC(=O)NCCNC(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC76097483	CCCNC(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC76097485	CCCCN(CCO)C(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC76097487	C[C@H](COC)NC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC76097498	COCCCNC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC76097504	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)NCc1ccccn1	1
ZINC76097507	C[C@H]1CN(C[C@@H](O1)C)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC76097508	C[C@@H]1CN(C[C@H](O1)C)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC76100353	CC(C)COC(=O)CC[C@@H]1Cc2ccccc2NC1=O	0
ZINC76102584	Cc1c(cccc1NC(=O)NCCOc1ccccc1)NC(=O)C	0
ZINC76102614	Cc1c(cccc1NC(=O)N[C@@H]1CC[N@H+](CC1)CC(C)C)NC(=O)C	0
ZINC76103556	CC[C@@H](CNC(=O)Nc1ccc2c(c1)CCC(=O)N2)c1ccccc1	0
ZINC76105374	C#CCOc1ccc(cc1)CCN/C(=[NH+]/C[C@@H]1CCCO1)/N	0
ZINC76105382	C#CCOc1ccc(cc1)CC/[NH+]=C(\N)/Nc1ccccc1	1
ZINC76108554	CCC(=O)N1CSC[C@H]1C(=O)Nc1nc(cs1)c1ccccc1	0
ZINC76122275	c1cc(ccc1C#N)OCc1ccc(o1)C(=O)NC1CCCC1	0
ZINC76126299	CCCCC(=O)N1CSC[C@H]1C(=O)Nc1ccn(n1)C	0
ZINC76144202	Cc1cccc(n1)CN(CC#C)CC(=O)Nc1ccccc1	1
ZINC76144216	CCc1nc(on1)CN(CC#C)Cc1cccc([nH+]1)C	1
ZINC76146840	C[C@H]1COCCN1C(=O)[C@@H](C(C)C)NC(=O)c1ccco1	0
ZINC76160667	CO[C@H](CNS(=O)(=O)c1ccc2c(c1)ccc(=O)o2)c1ccccc1	0
ZINC76161234	C[C@H]1CN(C[C@@H](O1)C)CCCNCc1ccc(c(c1)F)OC	0
ZINC76176541	C[N@H+](CCc1ccccc1)Cc1nccn1C(F)F	1
ZINC76179441	Cc1cc(=O)c(nn1c1ccccc1)C(=O)Nc1cc(ccc1Cl)F	0
ZINC76183723	COC[C@H](CN1CCn2c(nnc2c2ccccc2)C1)O	0
ZINC76183723	COC[C@H](C[N@@H+]1CCn2c(nnc2c2ccccc2)C1)O	0
ZINC76193821	C#CCN1CCC(CC1)C(=O)Nc1cc(ccc1OC(F)F)C#N	1
ZINC76204538	CC/C=C(/C)\C(=O)N1CSC[C@@H]1C(=O)N1CCc2c(c[nH]n2)C1	0
ZINC76206898	CC[C@@H](C(=O)Nc1ccc(cc1)N[C@@H](C)c1ccccc1)OCC	0
ZINC76214948	C[C@H](C(=O)NCC(C)C)S(=O)(=O)Cc1ccccc1OC	0
ZINC76219664	C[C@@H](C(=O)OCC#C)OCc1ccccc1	0
ZINC76219791	C#CCOC(=O)c1csc(n1)Cc1ccccc1	0
ZINC76220068	C[C@H](C(=O)OCC#C)OCc1cccc(c1)OC	0
ZINC76220101	C[C@@H](C(=O)OCCOc1ccccc1)OCc1cccc(c1)OC	0
ZINC76264711	CC[C@H]1CCc2c(sc(=O)n2CN2CCC[C@@H](C2)C(=O)OCC)C1	0
ZINC76292601	CCn1cc[nH+]c1CN1CCC[C@H]1CCc1ccccc1	1
ZINC76296556	CN(Cc1c2c(n(n1)c1ccccc1)CCC2)C[C@H]1CCCO1	0
ZINC76299649	CN(Cc1c([nH+]c2n1cccc2)c1ccccc1)C[C@@H]1CCCO1	0
ZINC76303182	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)[C@@H]1CSC(=O)N1	1
ZINC76316824	C[C@@H](c1ccccc1)[NH2+][C@@H](C)c1ccc(cc1)NC(=O)NC1CC1	0
ZINC76330489	C#CCOc1ccc(cc1)CCNCc1cccs1	1
ZINC76330533	Cn1c2ccccc2nc1CNCCc1ccc(cc1)OCC#C	1
ZINC76341425	CCOCCCC(=O)N[C@H](c1ccccc1)c1ccncc1	0
ZINC76348093	CO[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)Cl	0
ZINC76349446	CC(C)N(CCC(=O)OC)C(=O)c1cccc(n1)n1cccn1	0
ZINC76360320	C[C@@H]1COC[C@H](N1C(=O)C[C@@H](C)c1ccccc1)C	0
ZINC76364064	C[C@H]1COC[C@@H](N1C(=O)[C@H]1CC[N@@H+](CC1)CC#C)C	0
ZINC76373200	c1cc(cc(c1)N1CCCCCC1)NC(=O)/C=C/c1cccnc1	0
ZINC76386380	Cc1ccccc1[C@@H]1C[C@@H]([N@H+](C1)CC#C)C	1
ZINC76394795	C[C@@H](CCc1ccccc1)SCC(=O)NC1CCOCC1	0
ZINC76399836	C[C@H](C(C)(C)c1ccccc1)[NH2+]Cc1cccnc1	1
ZINC76402136	CCNC(=O)NC(=O)C[N@H+]1CCC[C@H](C1)OCC	0
ZINC76402442	CCO[C@@H]1CCC[N@@H+](C1)Cc1nnc(o1)c1cccc(c1)Br	0
ZINC76403346	CCO[C@H]1CCCN(C1)Cc1ccc(cc1C#N)F	0
ZINC76405578	CCO[C@@H]1CCCN(C1)Cc1c(nc(s1)c1ccccc1)C	0
ZINC76411672	COCCN(Cc1ccccc1)C[C@@H](c1ccc(cc1)S(=O)(=O)C)O	0
ZINC76421885	C[N@H+]1CCN([C@H](C1)c1ccccc1)C(=O)COc1cccc(c1)C=O	0
ZINC76432249	Cc1c(cn[nH]1)CCCNC(=O)[C@H]1CCN(C1=O)c1ccc(cc1)Cl	0
ZINC76461541	c1cc(cc(c1)F)[C@@H](CSc1nnc(s1)NC[C@H]1CCCO1)O	0
ZINC76462543	c1ccc(cc1)C[C@H](C1CC1)NC(=O)c1ccncc1	0
ZINC76462746	C#CCN1CCC(CC1)C(=O)N[C@@H](Cc1ccccc1)C1CC1	1
ZINC76462746	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N[C@@H](Cc1ccccc1)C1CC1	1
ZINC76462747	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N[C@H](Cc1ccccc1)C1CC1	1
ZINC76479526	C[C@@H]1C[N@@H+](CC[C@@H]1N(C)C(=O)[C@@H]1C[C@@H]1C(=O)OC)Cc1ccccc1	0
ZINC76481171	CSc1cccc(c1)NC(=O)Nc1cccc(c1)C#C	1
ZINC76482143	CC[N@@H+]1CC[C@H]([C@@H](C1)C)N(C)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC76490713	CN(CCCC=C)C(=O)c1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC76492871	CN(CCS(=O)(=O)C)C[C@H](COCc1ccccc1)O	0
ZINC76511612	c1cc(oc1)[C@@H]1CCCCCN1C(=O)CCOC[C@@H]1CCCO1	0
ZINC76517561	C[C@H](c1cccc(c1)Cl)[N@H+](C)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC76517683	CCOc1ccccc1C[N@@H+](C)C[C@@H](COCc1ccccc1)O	0
ZINC76519804	c1cc(cnc1)C[N@@H+](C[C@@H]1CCCO1)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC76545953	C[C@@H](C(C)(C)c1ccccc1)NC(=O)NCC#C	1
ZINC76552397	CCOCCNC(=O)N1CCN(CC1)Cc1ccccc1OC	0
ZINC76557812	C[C@H]1CN(CCO1)c1ccc(cc1)[N-]S(=O)(=O)c1cccc(c1)F	0
ZINC76607653	C#CCCOC(=O)c1ccc(cc1)CNC(=O)OCc1ccccc1	0
ZINC76608632	c1ccc(cc1)[C@H]1CN(CCO1)C[C@@H](c1c(cccc1F)F)O	0
ZINC76624002	Cc1ccc(cc1NC(=O)c1ccon1)C(=O)N1CCOCC1	0
ZINC76640484	c1ccc(cc1)C[C@H](C(=O)Nc1ccnc2n1ncc2)n1cnnn1	0
ZINC76642786	CC(C)(C)OC(=O)Nc1ccc(cc1NC(=O)c1ccccc1)F	0
ZINC76647844	CN(Cc1[nH+]ccn1C(F)F)C[C@@H](COCc1ccccc1)O	0
ZINC76649592	C#CCN1CCCN(CC1)CC(F)(F)F	1
ZINC76651398	C[C@H]1CN(CCN1C(=O)c1ccc[nH]1)Cc1ccccc1	0
ZINC76669728	Cn1cc(cn1)S(=O)(=O)NC[C@@H]1CCCN1CCOC	0
ZINC76683013	C1CN(CCC1CN1CCOCC1)CC(F)(F)F	0
ZINC76692651	CCOC(=O)C(C)(C)[NH2+]CC(=O)N(C)c1ccccc1	0
ZINC76701490	CCO[C@H](C)c1nc(on1)CNc1cc(ccc1Cl)F	0
ZINC76715719	CCO[C@H](C)c1nc(cs1)C[N@H+](C)CCOc1ccccc1	0
ZINC76715870	CCO[C@@H](C)c1nc(on1)CN1CCN(CC1)c1cccc(c1)OC	0
ZINC76720414	CCO[C@@H](C)c1nc(on1)C[N@@H+](C)CCc1ccccc1	0
ZINC76721464	CCO[C@@H](C)c1nc(cs1)C[NH2+][C@@H](c1ccccc1)C(C)(C)C	0
ZINC76721881	CCO[C@H](C)c1nc(cs1)C[N@@H+](Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC76723032	CCO[C@@H](C)c1nc(on1)CN(CC#C)Cc1ccc(cc1)F	0
ZINC76723758	CCO[C@H](C)c1nc(on1)C[N@H+]1CCC[C@@H]1CC1CCCCC1	0
ZINC76726093	CCO[C@@H](C)c1nc(cs1)CN1CCO[C@@H](C1)c1ccc(c(c1)F)F	0
ZINC76726754	CCO[C@@H](C)c1nc(on1)CN(c1cccc(c1)C#C)C(C)C	0
ZINC76726758	CCO[C@H](C)c1nc(on1)CN(c1cccc(c1)C#C)C(C)C	0
ZINC76727843	CCO[C@@H](C)c1nc(cs1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC76727974	CC[C@H](C)[C@@H](C)[N@@H+](Cc1nc(no1)[C@@H](C)OCC)C1CC1	0
ZINC76730258	CCO[C@@H](C)c1nc(on1)C[N@H+](C)[C@@H](c1ccccc1)C(C)C	0
ZINC76730855	CCO[C@H](C)c1nc(cs1)C[NH2+]C(C)(C)c1ccc(cc1Cl)F	0
ZINC76730862	CCO[C@H](C)c1nc(on1)CNC(C)(C)c1ccc(cc1Cl)F	0
ZINC76756611	C#CCN1CC[C@@H](C1)Nc1ccccc1	1
ZINC76758629	c1ccc(cc1)c1nc(on1)[C@@H]1CCCC[N@H+]1C[C@@H]1CCCCO1	0
ZINC76761254	CSCCC[NH2+]Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC76762825	c1ccc(cc1)c1ccc(s1)CN[C@@H]1CC[N@H+](CC1)C[C@H]1CCOC1	0
ZINC76763001	COc1ccccc1C[NH2+][C@@H]1CCN(CC1)C[C@H]1CCOC1	0
ZINC76763202	C#CCCOc1ccc(cc1)C[NH2+][C@H]1CCN(CC1)C[C@H]1CCOC1	0
ZINC76763616	c1cscc1c1nc(cs1)CN[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1	0
ZINC76769273	C[C@@H](CSC)[NH2+]Cc1ccc(cc1)OCCC#C	1
ZINC76774545	CCOCCC(=O)Nc1ccccc1S(=O)(=O)C	0
ZINC76802459	C[C@@H]1CN(CCN1CC(=O)NC1CC1)Cc1ccccc1	0
ZINC76803189	C[C@@H]1CN(CC[N@H+]1CCc1ccccn1)Cc1ccccc1	1
ZINC76827463	C[C@H]1CCC[C@H](C1)N(C)S(=O)(=O)c1ccc(c(c1)NC(=O)C)F	0
ZINC76830637	CC(C)OCCC(=O)N(Cc1cccs1)c1cccc(c1)C#C	0
ZINC76830644	C#Cc1cccc(c1)N(Cc1cccs1)C(=O)CC[C@@H]1CCCO1	0
ZINC76831052	CCS(=O)(=O)CC(=O)N(Cc1ccco1)c1cccc(c1)C#C	1
ZINC76831159	CCOCCCC(=O)N(Cc1ccco1)c1cccc(c1)C#C	0
ZINC76831957	Cc1c(sc(n1)C)C(=O)N[C@H](CC(=O)OC)c1ccc(cc1)SC	0
ZINC76839394	CC(C)Cc1ccc(cc1)S(=O)(=O)Nc1ccc2c(c1)oc(=O)n2C	0
ZINC76839613	CC1CCN(CC1)C(=O)c1ccc(cc1)C(=O)N(C)C	0
ZINC76845030	CC(C)(C)C(=O)NCc1ccc(cc1)C(=O)OCC#C	0
ZINC76854030	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)N(C)CCCC=C	0
ZINC76854886	C[C@@H]1CN(CCN1S(=O)(=O)N1C[C@H](O[C@H](C1)C)C)Cc1ccccc1	0
ZINC76860066	CCCn1c(nnn1)CSCc1nc(no1)[C@@H](C)OCC	0
ZINC76860820	CCO[C@@H](C)c1nc(cs1)CSCc1ccc2c(c1)OCCO2	0
ZINC76870319	Cc1c(sc(n1)C)C[NH2+]CCOC[C@H]1CCCO1	0
ZINC76877318	Cc1nc(cs1)C[NH+]1CCN(CC1)CCOCCOc1ccccc1	0
ZINC76881695	Cc1cc([nH]n1)C(=O)N(Cc1ccccc1)[C@@H](C)CN1CCOCC1	0
ZINC76897672	C[C@H](CC[NH+]1CCOCC1)[NH2+]Cc1ccccc1Cl	0
ZINC76898107	C[C@@H](CCN1CCOCC1)[NH2+]Cc1ccccc1OCC#C	0
ZINC76898283	C[C@@H](CCN1CCOCC1)NCc1ccccc1OCC=C	0
ZINC76898337	C[C@@H](CC[NH+]1CCOCC1)NCc1cccc(c1)OCCOC	0
ZINC76898522	C[C@@H](CCN1CCOCC1)NCc1cc(cs1)c1ccccc1	0
ZINC76898523	C[C@H](CCN1CCOCC1)NCc1cc(cs1)c1ccccc1	0
ZINC76900819	Cc1ccc(c(c1)C[NH2+][C@H](C)c1csc(n1)C(C)C)F	0
ZINC76908158	CC(C)(c1cccc(c1)F)NC(=O)Nc1ccccc1F	0
ZINC76909309	c1ccc(cc1)C[C@H](C1CC1)NC(=O)Nc1ccccc1	0
ZINC76909643	C[C@H](Cc1ccc(cc1)Cl)N(C)C(=O)Nc1cccc(c1)C[NH+](C)C	0
ZINC76921566	C[C@H](c1ccccc1)N(CC1CCC1)C(=O)CCOC[C@H]1CCCO1	0
ZINC76923298	CC(C)N1C[C@@H](CC1=O)C(=O)OCC#Cc1ccccc1	0
ZINC76923315	C[C@@H](C(=O)OCC#Cc1ccccc1)Oc1ccc(cc1)OC	0
ZINC76923325	COc1ccc(cc1F)CCC(=O)OCC#Cc1ccccc1	0
ZINC76923347	Cc1c(c(n(n1)CC(C)C)C)CC(=O)OCC#Cc1ccccc1	0
ZINC76923353	Cc1c(c(nc(n1)SC)C)CCC(=O)OCC#Cc1ccccc1	0
ZINC76923359	c1ccc(cc1)C#CCOC(=O)C1=Cc2ccccc2OC1	0
ZINC76923370	c1ccc(cc1)C#CCOC(=O)c1cc(ccc1F)F	0
ZINC76923394	c1ccc(cc1)C#CCOC(=O)C[C@H]1CCC=C1	0
ZINC76923411	Cc1ccc(s1)C(=O)CCC(=O)OCC#Cc1ccccc1	0
ZINC76923412	c1ccc(cc1)C#CCOC(=O)c1ccc(o1)Cl	0
ZINC76923420	c1ccc(cc1)C#CCOC(=O)c1ccsc1	0
ZINC76923467	CC(=O)c1ccc(cc1)OCC(=O)OCC#Cc1ccccc1	0
ZINC76923472	Cc1ccc(cc1)OCC(=O)OCC#Cc1ccccc1	0
ZINC76923475	COc1ccc(cc1)CCC(=O)OCC#Cc1ccccc1	0
ZINC76923500	c1ccc(cc1)C#CCOC(=O)c1ccccc1	0
ZINC76923506	c1ccc(cc1)C#CCOC(=O)/C=C/c1ccco1	0
ZINC76923510	c1ccc(cc1)C#CCOC(=O)c1cccc(c1)F	0
ZINC76923529	C[C@@H](C(=O)OCC#Cc1ccccc1)Oc1ccccc1	0
ZINC76923532	C[C@H](C(=O)OCC#Cc1ccccc1)Oc1ccccc1	0
ZINC76934760	c1cc(cc(c1)Cl)C1(CC1)NC(=O)c1cc(ccc1[N+](=O)[O-])Cl	0
ZINC76937413	C#CCOc1cccc(c1)[N-]S(=O)(=O)C[C@@H]1CCCCO1	0
ZINC76937415	C#CCOc1cccc(c1)[N-]S(=O)(=O)C[C@H]1CCCCO1	0
ZINC76958121	Cc1ccccc1[C@@H]1C[C@@H]1C(=O)NCc1cccc(c1)S(=O)(=O)NC	0
ZINC76965624	CC(C)c1cc([nH]n1)NC(=O)[C@@H](C(C)C)NC(=O)OC(C)(C)C	0
ZINC76967666	Cc1c([nH]c(n1)SCC(=O)N(C)C[C@@H]1CCCO1)Cc1ccccc1	0
ZINC76967798	CN(C[C@@H]1CCCO1)C(=O)c1cc2cccc(c2o1)OC	0
ZINC76968012	CN(C[C@H]1CCCO1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC76977658	CCCOC(=O)CCNC(=O)NCC(C)(C)c1cccc(c1)F	0
ZINC76982447	C[C@@H]1CN(C[C@H](O1)c1ccccc1)C(=O)N[C@@H]1CC[N@H+](C1)CC1CC1	0
ZINC76989861	CNC(=O)CN1CCN(CC1)C(=O)CN(C)C(=O)c1ccccc1	0
ZINC76996764	C#CCN(CCCC#N)[C@@H]1CCc2c1cccc2	1
ZINC76998992	Cn1c2ccccc2[nH+]c1CN(C)C(=O)[C@@H]1CC=CC1	0
ZINC76999287	CN(C[C@H]1CCCO1)C(=O)NCCc1nccn1Cc1ccccc1	0
ZINC76999358	c1cc2c(cc1F)C[C@@H](O2)C(=O)N1CCC[C@@H](C1)CN1CCOCC1	0
ZINC77000677	C#CCN1CCN(CC1)C(=O)[C@@H]1C[C@@H]1c1c(cccc1Cl)F	1
ZINC77011365	c1ccc(cc1)COCc1cc([nH]n1)N	0
ZINC77017564	c1cscc1C(=O)NCC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1	0
ZINC77020864	CCOC(=O)N[C@@H]1CCCN(C1)CC(=O)N1CCC[C@@H](C1)C(F)(F)F	0
ZINC77027529	CC(C)(C#N)NC(=O)[C@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC77032606	C[C@H](C(=O)N[C@@]1(CCSC1)C#N)Sc1ccccc1	0
ZINC77100534	c1cc(sc1S(=O)(=O)NCC#CCN1CCOCC1)Br	0
ZINC77103643	c1ccc(cc1)CCCC(=O)N1CCC(CC1)c1ccsc1	0
ZINC77105433	C[C@@](CNS(=O)(=O)c1ccc(cc1)C(F)(F)F)(CSC)O	0
ZINC77105590	C[C@](CNC(=O)C(=O)Nc1ccc(cc1)C(=O)OC)(CSC)O	0
ZINC77110819	C#CCOC(=O)c1cccc(n1)n1cccn1	0
ZINC77113639	c1ccc(c(c1)OCC(=O)NCC[C@H](c1cccs1)O)F	0
ZINC77115175	C[C@H](c1ccc(c(c1)F)F)[S@](=O)CCCOCCc1ccccc1	0
ZINC77117376	Cc1ccc(cn1)C(=O)NC[C@H](C)C[C@H](C)O	0
ZINC77118114	C[C@@H](c1nc(no1)c1ccccc1)[S@@](=O)Cc1ccc(c(c1)F)F	1
ZINC77120532	C[C@H](c1ccccc1)[S@@](=O)CC(=O)NC[C@@H]1COc2ccccc2O1	0
ZINC77123615	CCO[C@H](C)c1nc(on1)CS(=O)(=O)[C@@H](C)c1ccccc1	0
ZINC77125387	C[C@@H](c1ccc(c(c1)F)F)S(=O)(=O)CCc1cccs1	0
ZINC77138222	C[C@@H]1COC[C@@H](N1C(=O)c1c(c2ccccc2n1C)Cl)C	0
ZINC77138611	C[C@H]1COC[C@@H](N1C(=O)c1ccc(c(c1)[N-]S(=O)(=O)C)F)C	0
ZINC77155601	C[C@@H](C(=O)Nc1nc2c(s1)COCC2)Cl	0
ZINC77165107	CN(C)c1nccc(n1)N(C)CCc1ccccn1	0
ZINC77170132	CC(C)NC(=O)CC[NH2+]Cc1csc(n1)C(C)(C)C	0
ZINC77172420	CN(Cc1cc(=O)c(co1)[O-])Cc1[nH+]ccn1C(F)F	0
ZINC77172698	c1ccc2c(c1)ccc(n2)CN1CCC[C@H](C1)[NH+]1CCCC1	0
ZINC77174585	CCc1ccc(cc1)S(=O)(=O)NC[C@](C)(c1ccc2c(c1)OCO2)O	0
ZINC77176448	C[C@H](CSC)[N@@H+](C)CC(=O)N(Cc1ccccc1)C(C)(C)C	0
ZINC77177260	C[C@H]1C[C@@H](C[N@@H+]1CC(=O)OC)c1ccc(cc1)F	0
ZINC77177735	CCO[C@H](C)c1nc(cs1)CSc1nnnn1Cc1ccccc1	0
ZINC77177785	CCO[C@H](C)c1nc(cs1)CSc1nncn1C1CC1	0
ZINC77179705	C[C@H](CCSC)N(C)C(=O)Nc1cc(ccc1F)F	0
ZINC77186815	C[C@@H]1C[C@@H](CN1C(=O)Nc1cccc(c1)C#C)c1ccc(cc1)F	1
ZINC77187288	c1ccc(cc1)CS(=O)(=O)N1CCC2(CC1)OCCS2	0
ZINC77193564	C1CC1NC(=O)C(=O)NCC1(CCOCC1)O	0
ZINC77197144	c1cc(cc(c1)Br)C(=O)Nc1cc(ncn1)N1CCOCC1	0
ZINC77197677	c1ccc2c(c1)CCN(C2)CC#CCNS(=O)(=O)c1cccc(c1)Cl	1
ZINC77210763	C[N@@H+](Cc1ccccc1OCC#C)C[C@H]1CCCCO1	0
ZINC77218200	COC(=O)c1cccc(c1)OCC(=O)N(Cc1ccccc1)C1CC1	0
ZINC77220610	CC(C)(C)C(=O)NNC(=O)COCCOc1ccccc1	0
ZINC77223310	Cc1ccc(c(c1)[N+](=O)[O-])OCC(=O)NCc1cc(cc(c1)F)F	0
ZINC77230103	CC(C)(C)c1nc(cs1)CN1CCN(CC1)C(=O)CCS(=O)(=O)C	0
ZINC77247312	Cc1ccc(cc1)[C@@H](c1ccccc1)NCc1ccon1	1
ZINC77256627	c1cc2c(cc1Cl)c(=O)nc([nH]2)CC(=O)NCCN1CCOCC1	0
ZINC77257828	CCc1nc(cs1)COC(=O)[C@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC77257978	CNC(=O)COC(=O)COc1ccc(cc1)C(F)(F)F	0
ZINC77258228	Cc1ccc(c(c1)O[C@H](C)C(=O)OCCCOC)C(C)C	0
ZINC77265422	C[N@H+]1CC[C@@H](CC1)[NH2+][C@@H]1CO[C@@H]([C@H]1O)CNS(=O)(=O)c1ccccc1	0
ZINC77265857	Cn1c2ccccc2[nH+]c1CN1CCOC[C@@H](C1)Oc1ccccc1	0
ZINC77267085	c1ccc(cc1)[C@@H](C(=O)Nc1ccccc1)[NH2+]Cc1ccon1	0
ZINC77271382	CCOC(=O)/C=C/C#Cc1cccc(c1)N	0
ZINC77277262	CC[N@@H+](CCc1nc(no1)c1ccccc1)C[C@@H](C)C(=O)OC	0
ZINC77278035	CC[C@H](C)[N@@H+](C)CCc1nc(no1)c1ccccc1	1
ZINC77281412	Cc1cc(ccc1OC)NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1	0
ZINC77282770	C#CCN(CCOC1CCCCCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC77282786	COc1cc(ccc1OCCN(CC#C)[C@H]1CCS(=O)(=O)C1)C#N	1
ZINC77285240	CNc1nc(cs1)C(=O)N1CCC(CC1)[C@H](CCc1ccccc1)O	0
ZINC77285639	CC(C)c1nc(on1)[C@H]1CCCN1Cc1cncn1C1CCCCC1	0
ZINC77285681	c1cc2c(cc1Cl)[C@](OC(=O)N2)(C#C[C@H]1C[C@@H]1Cl)C(F)(F)F	0
ZINC77290488	CCN(CCC[NH2+]Cc1ccc(s1)c1ccccc1)S(=O)(=O)C	1
ZINC77291441	CCCCOCCCNc1nnnn1c1ccc(cc1)C	0
ZINC77293098	CC(C)N(c1cccc(c1)C#C)C(=O)c1ccc(cc1)C(=O)N(C)C	1
ZINC77293287	C[C@H](C(=O)N(c1cccc(c1)C#C)C(C)C)OCCC=C	0
ZINC77293439	CC(C)N(c1cccc(c1)C#C)C(=O)c1ccc(nc1)OC(C)C	1
ZINC77293456	CC(C)N(c1cccc(c1)C#C)C(=O)c1ccn(n1)c1ccccc1	1
ZINC77293895	CC(C)N(c1cccc(c1)C#C)C(=O)c1ccc(cc1)NC(=O)C	1
ZINC77293903	CC(C)N(c1cccc(c1)C#C)C(=O)COc1ccccc1	1
ZINC77294024	CCO[C@@H](C)C(=O)N(Cc1ccccc1)c1cccc(c1)C#C	0
ZINC77319393	CC(C)(C#Cc1ccc(cc1)c1nccn1CC[C@@H]1CCOC1)O	0
ZINC77323460	Cc1c(c(on1)C)C[N@H+](C1CCOCC1)C(C)C	0
ZINC77326103	COCc1ccc(cc1)CNCc1cc(cs1)c1ccccc1	0
ZINC77334401	C[C@H](CCSC)NC(=O)NCC#C	1
ZINC77344096	CCc1ccc(cc1)CCNC(=O)NC[C@H](C)N1CCOCC1	0
ZINC77354160	c1ccc(cc1)c1nc2ccccc2c(n1)N1CCOC[C@@H](C1)O	0
ZINC77357634	CCc1ccc(s1)CNC(=O)C[N@H+](C1CCC1)C(C)C	0
ZINC77364786	CC(C)CCN(C1CC1)C(=O)Nc1ccc(cc1)C(=O)NC(C)C	0
ZINC77365070	C[C@@H]1COC[C@H]([N@@H+]1CCNS(=O)(=O)c1ccccc1)C	0
ZINC77365557	C[C@@H]1COC[C@@H](N1CC(=O)Nc1ccccc1Cc1ccccc1)C	0
ZINC77366814	C[C@@H]1COC[C@H](N1CC(=O)N(c1ccccc1)C(C)C)C	0
ZINC77367105	C[C@@H]1COC[C@@H](N1Cc1cnn(n1)c1ccccc1)C	0
ZINC77367200	C[C@H]1COC[C@@H](N1C[C@@H](COc1ccccc1)O)C	0
ZINC77369705	C[C@H]1COC[C@@H](N1CC(=O)Nc1ccccc1)C	0
ZINC77369818	C[C@H]1COC[C@@H](N1Cc1nc(no1)c1ccc2c(c1)OCO2)C	0
ZINC77371875	C[C@H]1C[N@@H+](CCCN1CC#C)Cc1ccccc1	1
ZINC77376025	C1CCc2c(nc(s2)CN[C@H]2CCOC3(C2)CCOCC3)C1	0
ZINC77377168	C[C@@H](c1cccc(c1)S(=O)(=O)N)N(C)C[C@@H]1CCCO1	0
ZINC77377218	C[C@H](c1cccc(c1)S(=O)(=O)N)[N@H+](C)Cc1cc(sc1)[N+](=O)[O-]	0
ZINC77382188	CC(C)N(CC(=O)N(C)CC1CC1)c1cccc(c1)C#C	1
ZINC77382189	CC(C)N(Cc1nccn1C)c1cccc(c1)C#C	1
ZINC77382197	CC(C)N(C[C@H](c1ccc(cc1)S(=O)(=O)C)O)c1cccc(c1)C#C	1
ZINC77388087	COCCS(=O)(=O)N(CC[NH+]1CCOCC1)c1ccccc1	0
ZINC77388655	CC[C@H]1COCCN1C(=O)c1cnc(nc1[O-])SCc1ccccc1	0
ZINC77390264	Cc1cccc(c1)c1nc(cs1)CNc1nc(=O)c2c([nH]1)C[NH2+]CC2	0
ZINC77399403	CC(C)CCS(=O)(=O)NCCCOC[C@@H]1CCOC1	0
ZINC77406435	CC[N@H+](Cc1nc(on1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC77407387	CN(C)S(=O)(=O)CCC[N@@H+]1CCC[C@H]1c1nc(no1)c1ccccc1	1
ZINC77412386	Cc1cc(=O)oc2c1ccc(c2)OCCSCCCCCOC	0
ZINC77413956	c1cc(sc1)CNC(=O)CSCc1ccon1	0
ZINC77426238	CN(Cc1nc(no1)c1ccccc1)c1cc(ncn1)C1CC1	1
ZINC77427259	c1cc(ncc1C(=O)N1CCC[C@H](C1)c1ncc[nH]1)C#N	0
ZINC77431513	CNC(=O)c1cccc(c1)CCNCc1ccc(cc1)OCC#C	1
ZINC77438848	CS(=O)(=O)N1CCO[C@@H](C1)Cn1ccnc1c1cc(cs1)C#CCO	0
ZINC77441117	Cc1cc(c(cc1C)O)CN(CC(=O)N(C)C)CC(F)(F)F	0
ZINC77444625	c1ccc(cc1)n1c(=S)n(nn1)C[N@@H+]1CCO[C@H]2[C@@H]1CCCC2	0
ZINC77444955	Cc1c(cco1)c1nn(c(=S)n1C)C[N@@H+]1CCO[C@H]2[C@@H]1CCCC2	0
ZINC77446924	COCCn1cnn(c1=S)CN1CCC[C@H]1c1ccccc1Cl	0
ZINC77451032	COCCOc1ccc(cc1)CNC[C@@H](c1ccccc1Cl)O	0
ZINC77452633	Cc1cc(cc[nH+]1)N1CCCN(CC1)C(=O)[C@@H](c1cccc(c1)Cl)O	0
ZINC77454163	CCn1cc(cn1)CN[C@H](COCc1ccccc1)c1ccccc1	0
ZINC77455586	CCC#CCN1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)CC(=O)N(C)C	1
ZINC77459817	Cc1nc(no1)CCn1cc[nH+]c1c1ccc(s1)C#CC(C)(C)O	1
ZINC77462020	CSC[C@H](CCO)[NH2+]Cc1ccc(cc1)OCCC#C	1
ZINC77466492	C#CCOc1ccc(cc1)C[NH2+][C@@H](CCCO)c1ccccc1	1
ZINC77466495	C#CCOc1ccc(cc1)C[NH2+][C@H](CCCO)c1ccccc1	1
ZINC77467098	C#CCOc1ccccc1CN[C@@H](CCCO)c1ccccc1	1
ZINC77467098	C#CCOc1ccccc1C[NH2+][C@@H](CCCO)c1ccccc1	1
ZINC77467101	C#CCOc1ccccc1CN[C@H](CCCO)c1ccccc1	1
ZINC77467101	C#CCOc1ccccc1C[NH2+][C@H](CCCO)c1ccccc1	1
ZINC77470888	c1ccc(cc1)c1nc(no1)N1CCC[C@@H](C1)OCc1cccnc1	0
ZINC77472645	COc1ccc(cc1F)[C@H]1Nc2ccccc2C(=O)N1CC#C	1
ZINC77472652	CNC(=O)c1ccc(cc1)[C@@H]1Nc2ccccc2C(=O)N1CC#C	1
ZINC77476573	Cc1nc(nn1c1c(cccc1Cl)Cl)C(=O)OCC#C	0
ZINC77480654	COCCS(=O)(=O)Cc1csc(n1)c1ccccc1F	0
ZINC77491063	c1ccc(cc1)c1cnc(n1C[C@@H]1CCCO1)SCCS(=O)(=O)N	0
ZINC77493814	c1ccc(cc1)C#CCNC(=O)COc1cccnc1Cl	1
ZINC77494926	CCCC[C@@H](COC)NC(=O)Nc1cccc(c1C)CS(=O)(=O)C	0
ZINC77495036	CN(CCCC=C)C(=O)Nc1cccc(c1)C[S@@](=O)CCOC	0
ZINC77500664	CCOCCOc1ccc(cc1NC(=O)NCC[NH+]1CCCCC1)Cl	0
ZINC77506139	CCc1c(nco1)C(=O)N1CCC[N@H+](CC1)CCCc1ccccc1	0
ZINC77506458	Cc1c(sc2c1c([O-])nc(n2)/C(=C\c1ccc2c(c1)CCO2)/C#N)C	0
ZINC77506792	c1cc(cc(c1)OC1CCCC1)C[NH2+]CCCOC[C@H]1CCCO1	0
ZINC77513755	CN(CCCNC(=O)Nc1ccn(n1)CCCOC)c1ccccc1	0
ZINC77514917	C[NH+]1CCN(CC1)CCCCNC(=O)Nc1ccn(n1)CCCOC	0
ZINC77518600	C[C@H](CCc1ccccc1)NC(=O)NCCCOC[C@@H]1CCOC1	0
ZINC77519489	CC(C)(C#Cc1ccc(cc1)C[N@@H+]1C[C@@H]2CCN([C@@H]2C1)C)O	1
ZINC77520139	c1ccc(cc1)CN(Cc1nccs1)C[C@]1(C[NH2+]CCOC1)O	0
ZINC77523083	CN1C[C@@H](NC1=O)C(=O)N(C)C[C@@H]1CC[N@H+](CC1)Cc1ccccc1	0
ZINC77526678	COC(=O)CCc1nnc(s1)NC(=O)NCCCc1ccccc1	0
ZINC77537483	C[C@@H](CCSC)NC(=O)NCCOC	0
ZINC77537593	Cc1nc(co1)CN1CCCN(CC1)C1Cc2ccccc2C1	0
ZINC77538812	c1ccc(cc1)n1c(nnn1)CNC[C@@]1(C[NH2+]CCOC1)O	0
ZINC77547160	C[C@H]1C[N@H+](CCN1C(=O)NCCCOCC1CC1)Cc1ccccc1	0
ZINC77553152	CO[C@H](c1ccccc1)C(=O)OCc1[nH]c2ccccc2n1	0
ZINC77556749	Cc1c(n(c([nH+]1)SCCOCCC(C)C)CCOC)C	0
ZINC77559401	CC[C@@H]1CCC[C@H](C1)NC(=O)NC1CCN(CC1)C(=O)CC(C)C	0
ZINC77559602	CN(C)C(=O)c1ccc(cc1)C(=O)OCC#Cc1ccccc1	0
ZINC77559606	c1ccc(cc1)C#CCOC(=O)[C@H]1CCOc2c1cccc2	0
ZINC77561524	c1ccc(cc1)[C@H](c1cccnc1)OC(=O)CSc1ccncc1	0
ZINC77564526	c1ccc(cc1)[C@H](C1CCC1)NC(=O)NCCCOC[C@H]1CCOC1	0
ZINC77568314	CC[C@@H](C)n1c(ccn1)NC(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC77579078	C[C@H](CCC1CCCC1)NC(=O)NCC[S@](=O)Cc1ccccc1	0
ZINC77584193	CC(C)CCCCNC(=O)N(C)Cc1ccc(cc1)C(=O)OC	0
ZINC77587365	C#CCN(Cc1ccc(cc1)F)C(=O)NCCCOC[C@H]1CCOC1	0
ZINC77587463	CC[C@H](C)CN(C)C(=O)NCCCOC[C@@H]1CCOC1	0
ZINC77589679	COc1cccc(c1OC)C[NH2+]Cc1ccccc1OCC(F)(F)F	0
ZINC77592864	C[C@H]1C[C@@H](CN1C(=O)NCCCOCCOC)c1ccc(cc1)F	0
ZINC77601607	Cc1c(c(n(n1)c1ccccc1)Cl)CS(=O)(=O)CCOC	0
ZINC77604137	C[C@@H](CCSC)N(C)C(=O)N[C@@H]1CC[N@H+](CC1)[C@@H](C)c1ccccc1	0
ZINC77619820	Cc1c(cccc1Cl)S(=O)(=O)N1CCC(CC1)OCC(C)C	0
ZINC77622334	CCC(=O)N1CCN(CC1)C(=O)N[C@@H]1CC[N@H+](CC1)C[C@H]1CCOC1	0
ZINC77643447	C[C@@H](CCSC)NC(=O)N(Cc1ccccc1)[C@H](C)c1ccccn1	0
ZINC77643752	C[C@@H](CCSC)NC(=O)N(C)C[C@@H]1CCCO1	0
ZINC77649676	c1ccc(cc1)c1nc(sn1)NC(=O)COCC1CC1	0
ZINC77651708	c1c(cc(c2c1COCO2)C[S@@](=O)CCOC1CCCCCC1)Cl	0
ZINC77652302	C[C@@H](c1ccccc1)[S@](=O)CCCc1ccc(cc1)Cl	1
ZINC77654794	Cn1cc(ccc1=O)C(=O)Nc1ccccc1Sc1ccccc1	0
ZINC77660534	COC(=O)c1ccsc1NC(=O)c1cc(no1)c1ccccc1	0
ZINC77668445	C#CCNC(=O)NCCCOCC1CC1	0
ZINC77668510	C[C@H](C(c1ccccc1)c1ccccc1)NC(=O)NCC#C	1
ZINC77675971	Cc1nnc(o1)[C@@H](C)[N@@H+](C)Cc1ccc(cc1)OC	0
ZINC77678955	COC(=O)c1ccc(cc1)NC(=O)NC[C@H](c1ccccc1Cl)O	0
ZINC77682659	C[C@@H](COC)NC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC77710673	c1ccnc(c1)C#Cc1cccc(c1)NC(=O)C(=O)N1CCOCC1	0
ZINC77715510	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)NCCCOCC1CC1	0
ZINC77731633	Cc1cc(n(n1)C)NC(=O)C(=O)N[C@@H](C)C(=O)NCc1ccccc1	0
ZINC77754867	CC(C)NC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC77754979	COCCNC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC77766369	C[C@@H](COC)NC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC77766669	Cc1cc(cc(c1)CS(=O)(=O)[C@@H](C)c1nnnn1c1ccccc1)C	1
ZINC77766776	C[C@@H](C(C)C)NC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC77768154	Cc1ccc(s1)[C@H]1CCCN1C(=O)C(=O)Nc1ccc(nc1)Cl	0
ZINC77771452	CSCCCNC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC77787004	C[C@H](CSC)NC(=O)C(=O)Nc1ccc(cc1)n1cncn1	0
ZINC77799763	C[C@H](CSC)NC(=O)N(C)CCOc1ccccc1	0
ZINC77800879	C[C@H](CSC)NC(=O)NC[C@H](c1ccccc1)[NH+](C)C	0
ZINC77808980	CCC[C@H](Cc1ccccc1)NC(=O)N[C@@H](C)[C@@H](C)CO	0
ZINC77823077	CC(C)c1nc(on1)CCCNC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC77823161	C#CCOc1ccc(cc1)CCNC(=O)C(=O)Nc1cccnc1	1
ZINC77837017	C#CCOc1ccc(cc1)NC(=O)C(=O)NCC1(CCCCCC1)O	1
ZINC77844779	CC[C@@H](C)[C@](C)(CNC(=O)C(=O)Nc1ccc(cc1)OC(F)(F)F)O	0
ZINC77858136	c1ccc(cc1)C(=O)N1CCn2c(c(cn2)C(=O)N2CCOCC2)C1	0
ZINC77860853	CN(CCCC=C)C(=O)C(=O)Nc1ccc(c(c1)Cl)OCCOC	0
ZINC77862630	c1ccc(cc1)C(=O)NCCNC(=O)c1c2c(n[nH]1)CCOC2	0
ZINC77866674	C#CCCCOC(=O)c1cc(cc(c1)Cl)[N+](=O)[O-]	0
ZINC77866940	c1ccc(cc1)C#CCOC(=O)c1cccc(n1)n1cccn1	0
ZINC77869262	COc1cccc(c1)NC(=O)C(=O)N[C@@H]1C[C@H]2C[C@@H]1[C@@H]1[C@@H]2CCC1	0
ZINC77873172	COc1ccc2c(n1)c(c[nH]2)C(=O)NCc1ccccc1	0
ZINC77888048	C[C@H]1Cc2cc(cc(c2O1)Cl)S(=O)(=O)/N=c\1/cccc[nH]1	0
ZINC77896444	Cc1c(cco1)c1nnc(n1Cc1ccccc1)SCCCOC	0
ZINC77896454	CCCCCSc1nnc(n1N)c1ccoc1C	0
ZINC77898219	c1ccc(cc1)S(=O)(=O)Nc1cc(c(c(c1)F)F)F	1
ZINC77898652	Cc1cn(nc1NC(=O)C(=O)NCCCCC(C)C)c1ccccc1	0
ZINC77901664	C[C@@H](C[C@H](C)O)CNC(=O)C(=O)Nc1cccc(c1)OCC#C	1
ZINC77907716	CC[C@H](C)Sc1nnc(n1Cc1ccccc1)C	1
ZINC77921224	CN(Cc1ccccc1)C(=O)c1cnn2c1cccn2	0
ZINC77922528	c1ccc(cc1)c1ccc(cc1)OC(=O)CCOC[C@H]1CCCO1	0
ZINC77941404	COc1ccc(cc1OC)SCCC(=O)OCC#C	0
ZINC77941631	CC(C)(C)OC(=O)N1CC[C@@H](C1)C(=O)OCC#Cc1ccccc1	0
ZINC77941632	CC(C)(C)OC(=O)N1CC[C@H](C1)C(=O)OCC#Cc1ccccc1	0
ZINC77942771	C#CC[C@@H](c1ccccn1)OC(=O)CCn1cc(cn1)[N+](=O)[O-]	0
ZINC77971071	CC(C)OCc1cccc(c1)CNC(=O)c1ccnc2c1OCO2	0
ZINC77971861	c1ccc(cc1)n1c2c(c(n1)C(=O)NCc1ccccn1)COC2	0
ZINC77971868	c1ccc(cc1)n1c2c(c(n1)C(=O)NCc1cccs1)COC2	0
ZINC77972925	Cc1cnc(cn1)C(=O)N1Cc2c(sc(n2)c2ccccc2)C1	0
ZINC77987118	C[C@@H]1CCC[N@H+]1CC(=O)N1CCCN(CC1)CC(=O)NCC#C	1
ZINC77999977	C[C@H]1CCN([C@@H](C1)C)C(=O)[C@@H](C)c1ccc(cc1)OC	0
ZINC78025150	CN(C)S(=O)(=O)c1cccc(c1)NC(=O)c1ccc(c(c1)COC)F	0
ZINC78026224	CCOC(=O)[C@@H]1CCCN(C1)C(=O)c1coc(n1)c1ccccc1	0
ZINC78029445	CC(C)[S@](=O)c1ccc(cc1)C(=O)Nc1nc2ccccc2s1	0
ZINC78031753	Cc1cccc(c1NC(=O)c1cnn(n1)c1ccc(cc1)F)C	0
ZINC78043215	C[C@H]1CN(C[C@@H](O1)C)C(=O)Nc1cnn(c1)c1ccccc1	0
ZINC78046516	C[C@@H](C#C)OC(=O)c1ccc(c(c1)F)F	0
ZINC78046527	C[C@H](C#C)OC(=O)c1ccc2c(c1)NC(=O)CS2	0
ZINC78046540	C[C@@H](C#C)OC(=O)C1(CCC1)c1ccccc1	0
ZINC78051428	c1ccc(cc1)n1cc(cn1)CCNS(=O)(=O)Cc1ccon1	1
ZINC78052317	CC(C)(CCC#N)C[NH2+]Cc1ccc[nH+]c1N1CCOCC1	0
ZINC78053003	C[C@H](c1ccsc1)C(=O)N(Cc1ccccc1)C(C)C	0
ZINC78053432	C[C@@H](c1ccsc1)C(=O)Nc1cccc(c1)C#Cc1ccccn1	1
ZINC78053455	COc1ccc(nn1)C(=O)O[C@@H](c1ccccc1)c1ccccn1	0
ZINC78055897	C[C@@H](c1ncc(o1)c1ccccc1)Sc1n[nH]c(=O)n1CCCOC	0
ZINC78056151	C[C@@H](c1ncc(o1)c1ccccc1)Sc1nc(n[nH]1)c1cccnc1	1
ZINC78061023	Cc1cccc2c1[nH]cc2CC(=O)N[C@@H](C)C(C)C	0
ZINC78076316	CC(C)(C)OC(=O)CSCC(=O)NCCc1cn2ccccc2n1	0
ZINC78083397	COc1ccc(nn1)C(=O)N(Cc1ccccc1)C[C@H]1CCCO1	0
ZINC78088799	c1ccc(cc1)[C@H]1C[C@H]1NC(=O)c1cnn(n1)c1ccc(cc1)F	0
ZINC78109680	CC(C)N(c1cccc(c1)C#C)C(=O)c1ccc(c(c1)COC)F	0
ZINC78109682	CC(C)N(c1cccc(c1)C#C)C(=O)c1coc(n1)c1ccccc1	1
ZINC78116202	c1ccc(cc1)/C=C/CCC(=O)N[C@H]1C[C@H]1c1ccccc1F	0
ZINC78118362	C[C@H](c1cccs1)C(=O)N(C)c1ccc(cc1)OCC#C	1
ZINC78138290	C#Cc1ccccc1c1ccccc1	1
ZINC78155567	Cc1c(c2ncccn2n1)C(=O)N[C@@H]1[C@H]2CCO[C@@H]2C1(C)C	0
ZINC78156622	Cc1c(nc(o1)c1ccccc1)CC(=O)N[C@H]1[C@@H]2CCO[C@@H]2C1(C)C	0
ZINC78164200	CCOCCCC(=O)N[C@H]1[C@@H]2CCO[C@@H]2C1(C)C	0
ZINC78167734	Cc1cccc(c1)[C@H](C)CNC(=O)c1cc2c(nn(c2s1)C)C	0
ZINC78180713	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NCCCOCC1CCOCC1	0
ZINC78186908	C[C@@H]1C[C@H](CN1C(=O)/C=C/c1cccs1)c1ccc(cc1)OC	0
ZINC78203284	C[C@@H](CNC(=O)[C@]1(Cc2ccccc2C(=O)O1)C)c1cccs1	0
ZINC78208340	Cc1c(cnn1c1ccccc1)C(=O)N(CC#N)C1CCCC1	0
ZINC78232353	CO[C@@H]1CCC[C@H](C1)OC(=O)/C=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC78232432	Cc1c(cnn1c1ccccc1)C(=O)O[C@H]1CCC[C@H](C1)OC	0
ZINC78246326	c1ccc(cc1)c1nc(no1)CNc1ccc(cc1)Cl	1
ZINC78250122	C[C@@H](C(=O)N(C)Cc1ccccc1)Sc1nncn1CCCOC	0
ZINC78250400	CC(C)Sc1nncn1CCCOC	0
ZINC78250997	c1cc(cc(c1)F)c1nc(co1)CS(=O)(=O)C[C@@H]1CCCCO1	0
ZINC78254293	C=CCN(CC=C)c1ccc(cc1S(=O)(=O)N1CCOCC1)[N+](=O)[O-]	0
ZINC78256825	C[NH+](C)[C@@H](CNC(=O)Nc1cccc(c1)C#C)c1ccccc1	1
ZINC78257127	CC1(CN(CCO1)C(=O)Nc1cccc(c1)C#Cc1ccccc1)C	0
ZINC78257145	CNC(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC78257193	CCOCCCNC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC78264294	C[C@H]1C[C@@H]1c1ccc(o1)/C=C/C(=O)OCC#C	0
ZINC78265273	C[C@@H](C(=O)Nc1cc(ccc1F)F)S(=O)(=O)CCCc1ccccc1	0
ZINC78267855	C[C@@H](COC)OC(=O)/C(=C\c1ccccc1OCC#C)/C#N	0
ZINC78267858	C[C@H](COC)OC(=O)/C(=C\c1ccccc1OCC#C)/C#N	0
ZINC78268043	CCOc1cc(ccc1OCC#C)/C=C(/C#N)\C(=O)N[C@@H](C)COC	0
ZINC78268115	C=CCOC(=O)/C(=C\c1cn(c2c1cccc2)CCC#N)/C#N	0
ZINC78268118	C=CCOC(=O)/C(=C\c1ccccc1OCC#C)/C#N	0
ZINC78296563	CC(C)N(C)S(=O)(=O)NC[C@H](c1ccccc1)[NH+](C)C	1
ZINC78298788	CCCCN1[C@@H]([C@H](CCC1=O)C(=O)OCC#C)c1ccccc1OC	0
ZINC78298961	C#CCOC(=O)C1(CCC1)c1ccccc1	0
ZINC78299044	C#CCOC(=O)c1cc(n[nH]1)c1ccccc1	0
ZINC78299509	C[C@H]1C(=O)N(c2ccccc2O1)CCC(=O)OCC#C	0
ZINC78299639	C#CCOC(=O)CCc1ccc(cc1)C#N	0
ZINC78300125	C#CCOC(=O)[C@@H]1C[C@@H]1c1ccccc1F	0
ZINC78301331	c1cc(c(c(c1)Cl)CN1CCN(CC1)C[C@H](C[NH+]1CCOCC1)O)F	0
ZINC78303791	C[C@@H]1CCCN(C1)C(=O)CS(=O)(=O)[C@@H](C)c1ccccc1	0
ZINC78309508	C[C@H]1CCC[C@@H]([C@@H]1C)NC(=O)CS(=O)(=O)Cc1ncc(n1C)Cl	0
ZINC78321379	C[C@@H](c1ccc(cc1)Cl)OC[C@H](CN(CCC#N)Cc1ccco1)O	0
ZINC78340390	c1ccc(cc1)c1nc(on1)CCCN1CC[NH+](CC1)C1CCCC1	1
ZINC78353750	C#CCOC(=O)/C(=C/c1ccco1)/n1c(nnn1)c1ccccc1	0
ZINC78353784	Cc1ccc(cc1C(=O)OCC#C)S(=O)(=O)N1CCCC[C@@H]1C	0
ZINC78357960	COCc1ccccc1C[NH2+]Cc1ccc(cc1)C(F)(F)F	0
ZINC78358742	Cc1c(c(n(n1)C)Cl)/C=C(/C#N)\C(=O)O[C@@H](C)COC	0
ZINC78365381	c1ccc(cc1)[S@@](=O)CCSc1nnnn1C[C@H]1CCCO1	0
ZINC78378175	CC(C)(C)c1nc(no1)COc1ccc2ccccc2c1C=O	0
ZINC78391950	CC(C)OCCSc1nnc(n1C)C1CC1	0
ZINC78400947	CCN(Cc1nc(on1)CCC(=O)[O-])S(=O)(=O)c1ccccc1	0
ZINC78400996	Cc1ccc(c(c1)S[C@@H](C)c1nnc(o1)c1ccccc1)C	1
ZINC78404133	C[C@H]1Cc2cc(ccc2N1)S(=O)(=O)N[C@@H](C)CCc1ccccc1	1
ZINC78406233	C[C@H](c1ccn(c1)Cc1ccccc1)[NH2+]CCCOC	0
ZINC78407563	C[C@H](c1ccccc1)OCCCNC(=O)NCCCN1CCOCC1	0
ZINC78410488	CCN1CCC[C@@H]1C[NH2+]C1CCN(CC1)Cc1ccccc1	1
ZINC78418858	C#CCNC(=O)[C@H](Cc1ccccc1)N1CCCOC1=O	0
ZINC78434694	c1cc(oc1)COC[C@H](CN(Cc1cccs1)C[C@@H]1CCCO1)O	0
ZINC78436412	CC1(C[N@@H+](CCO1)Cc1cnn(n1)c1ccccc1)C	0
ZINC78437522	C#CCNC(=O)N1CCN(CC1)C(=O)CN1CCOCC1	0
ZINC78440603	C[C@H](COC)NC(=O)CSc1c2c3c(sc2ncn1)CCCC3	0
ZINC78442230	c1ccc(cc1)C#CCOC(=O)[C@@H]1CC(=O)N(C1)CC1CC1	0
ZINC78445075	COC(=O)[C@H](c1ccccc1)NC(=O)c1ccc(c(c1)F)I	0
ZINC78445098	Cc1nc(cs1)CN1CCC[C@H]1c1ccccc1	1
ZINC78448998	Cc1ccc(cc1)NC(=O)C(=O)N[C@H](C)c1ccc(cc1)C(F)(F)F	0
ZINC78459034	C[C@@H](COC)NC(=O)NC(c1ccccc1)c1ccccc1	0
ZINC78464354	C[NH+](C)CCc1ccc(cc1)NC(=O)c1ccc(nc1)OCC1CC1	0
ZINC78470720	COCC[N@H+]1CCC[C@@H]1CNS(=O)(=O)c1ccccc1	0
ZINC78470728	COCCN1CCC[C@H]1CNS(=O)(=O)c1ccccc1	0
ZINC78472520	CCOCCC(=O)Nc1ccccc1Oc1ccccc1	0
ZINC78472963	COCCc1ccc(cc1)OCc1nnnn1c1ccccc1	0
ZINC78473538	CCCNC(=O)CNC(=O)[C@H](C)NC(=O)C	0
ZINC78480977	CC[C@@H](C)C(=O)N(Cc1ccccc1)c1cccc(c1)C#C	1
ZINC78480984	COCCOCC(=O)N(Cc1ccccc1)c1cccc(c1)C#C	0
ZINC78481486	C#CCOC(=O)[C@@H]1CCCN(C1)C(=O)C1CC1	0
ZINC78483441	CCN(c1cccc(c1)C#C)C(=O)c1ccnc(c1)F	1
ZINC78488182	Cc1ccc(s1)[C@H]1C[C@H]1C(=O)NC(C)(C)CNC(=O)OC(C)(C)C	0
ZINC78490005	c1ccc(cc1)/C=C/S(=O)(=O)[N-]c1cnc(nc1)c1cccc(c1)O	1
ZINC78490201	CC(C)(C)c1nc(cs1)CC(=O)OCC1CC1	0
ZINC78491041	CCc1ccc(o1)C(=O)O[C@@H](c1ccccc1)c1ccccn1	0
ZINC78496081	CC(C)C[C@H](C[N@@H+](CC#C)C(C)(C)C)O	1
ZINC78498808	C#CCNC(=O)NC[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC78504305	CCCCNC(=O)CNc1cccc(c1)C#Cc1ccccc1	1
ZINC78505185	C[C@H](C[NH+]1CCCCC1)NC(=O)NCC(C)(C)[NH+]1CCOCC1	0
ZINC78508610	CCO[C@H](C)c1nc(on1)CN1CCN(CC1)c1nc(no1)C1CC1	0
ZINC78516415	C#CC[N@H+](Cc1ccccc1Cl)C1CCCC1	1
ZINC78518800	c1ccc2c(c1)N(CCO2)C[C@@H]1CCCCO1	0
ZINC78519374	CCN([C@H]1CCS(=O)(=O)C1)C(=O)C[N@H+](C)Cc1ccc(cc1)C#N	0
ZINC78519984	COCC[N@H+](Cc1ccco1)C/C(=N/c1cc(ccc1C#N)Cl)/[O-]	0
ZINC78522833	C[C@@H]([C@@H](c1ccccc1)O)N(C)C(=O)c1ccc(cc1)F	0
ZINC78525982	C[C@H]([C@@H](c1ccccc1)O)[N@@H+](C)Cc1ccccc1OCCOC	0
ZINC78546346	CC(C)(C#Cc1cc(cc2c1non2)N1CCCCC1)O	1
ZINC78546362	C#Cc1cc(cc2c1non2)N1CCCCC1	1
ZINC78547062	CCCc1c(nn(c1C)C(=O)c1ccccc1)C	0
ZINC78547133	C[C@H]1[C@@H](O[C@@H](N1C)c1ccc(cc1)N1CCOCC1)c1ccccc1	0
ZINC78547907	COc1ccc2c(c1)OCC(=C2)C(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC78556611	Cc1c(c(n(n1)C)C)/C=C/C(=N/S(=O)(=O)C[C@@H]1CCCCO1)/[O-]	0
ZINC78559776	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)C(=O)C1CCOCC1	0
ZINC78563144	CC(C)c1ccc2c(c1)CCCN2C(=O)CCSCC(=O)OC	0
ZINC78564151	C[N@@H+](CCN(C)c1ccccc1)Cc1ccc(cc1)F	1
ZINC78564871	CC(C)CS(=O)(=O)CC(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC78568038	C#CCOc1cccc(c1)NC(=O)Cn1nc(nn1)c1ccccc1	1
ZINC78577323	COc1ccc(c(c1)C(=O)N1CCC[C@H]1c1ccc(cc1)F)O	0
ZINC78579075	CCC[N@H+](Cc1ccccc1)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC78579194	c1ccc(cc1)CN1CC[NH+](CC1)C[C@H](COC[C@@H]1CCCO1)O	0
ZINC78588076	CC(C)[C@H](C(=O)NCc1ccnn1C)NC(=O)OC(C)(C)C	0
ZINC78591753	Cc1ccc(c(c1)F)NC(=O)[C@@H](C)SCCOc1ccccc1	0
ZINC78593742	c1ccc2cc(ccc2c1)[C@@H](CNC(=O)CCc1ccc(cc1)F)O	0
ZINC78596777	C[C@H](C(=O)NCC#C)Oc1ccc(cc1Cl)F	1
ZINC78601566	COCc1nc(c2c(csc2n1)c1ccccc1)NCC1(CCC1)[O-]	0
ZINC78602007	Cc1ccc(o1)/C=C/C(=O)O[C@@H]1CC[N@H+](C1)Cc1ccccc1	0
ZINC78602029	Cc1c(sc(n1)c1ncn[n-]1)C(=O)OCCC#C	0
ZINC78607300	CC(C)CNc1ccc(cc1NCC#C)S(=O)(=O)N1CCOCC1	0
ZINC78609707	C[C@H](C(=O)N1CCCCCC1)O/N=C/c1ccccc1F	0
ZINC78611896	Cc1ccc(s1)S(=O)(=O)/N=C(\[O-])/[C@](C)(c1ccccc1)OC	0
ZINC78611969	C[C@](c1ccccc1)(/C(=N/S(=O)(=O)c1cccc(c1)OC)/[O-])OC	0
ZINC78612919	C[C@H](c1ccccc1OCC#C)OC(=O)C1CCOCC1	0
ZINC78613347	COCCN(Cc1ccc2c(c1)OCO2)C(=O)c1cccc(c1)F	0
ZINC78613605	c1ccc(cc1)CN(CC1CCOCC1)C(=O)C1CCOCC1	0
ZINC78620314	CC(C)[C@](C)(CNc1c(n2ccccc2n1)[N+](=O)[O-])O	0
ZINC78625481	CCOCCCNC(=O)[C@@H](C)[NH2+][C@@H]1CCCC[C@@H]1C	0
ZINC78628506	C#CCNc1cccc(c1)S(=O)(=O)N1CCOCC1	0
ZINC78628515	c1ccc(cc1)CCCNc1cccc(c1)S(=O)(=O)N1CCOCC1	0
ZINC78639427	C[C@H]1CCCC[N@@H+]1C/C(=N/OCc1coc(n1)c1cccs1)/N	0
ZINC78639625	CN(c1ccccc1)S(=O)(=O)c1cccc(c1)NCC#C	1
ZINC78642455	CC[NH+](CC)c1ccc(cc1NCC#C)S(=O)(=O)N1CCOCC1	0
ZINC78643086	C#CCNc1ccc(c(c1)S(=O)(=O)N1CCOCC1)F	0
ZINC78645583	CCC[C@H](C)NC(=O)[C@@H](C)Sc1nnc(n1N)COc1ccccc1	0
ZINC78652465	c1ccc(cc1)C#Cc1ccccc1NC(=O)N1CCO[C@@H](C1)CO	0
ZINC78652467	c1ccc(cc1)C#Cc1ccccc1NC(=O)N1CCO[C@H](C1)CO	0
ZINC78652511	CC(C)CNC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC78659858	CCN(Cc1ccccc1)C(=O)CN(CCO)c1ccccc1	0
ZINC78660611	CCC[C@@H](c1ccccc1)NC(=O)CN(CCO)c1ccccc1	0
ZINC78661631	COC(=O)NCCCC(=O)N1CCN(CC1)C(=O)Oc1ccccc1	0
ZINC78677656	C[C@H](C(=O)Nc1ccc2c(c1)cc[nH]2)OCc1ccccc1	0
ZINC78678722	C[C@@H](C(=O)N(CC=C)CC=C)[n+]1ccc(cc1)C(=O)c1ccccc1	0
ZINC78679848	c1ccc(cc1)c1nccc(n1)N1CCC[C@@H]1CO	1
ZINC78680703	COc1ccc(c(c1)C(=O)NC[C@@H]1CCN(C1)c1ccccc1)O	0
ZINC78680817	C#CCN(Cc1ccc(cc1)F)C(=O)[C@@H]1COc2c1cccc2	1
ZINC78682140	C[C@H](CC(=O)NCCC[NH+]1CCOCC1)NC(=O)c1ccccc1	0
ZINC78683216	Cc1ccc(c(c1)S(=O)(=O)Cc1c(oc(n1)c1cccs1)C)C	0
ZINC78684075	CC(=O)NCC(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC78684828	C[C@@H](C(=O)Nc1cccc(c1)C#Cc1ccccc1)NC(=O)N	1
ZINC78685259	c1ccc(cc1)c1c(c[nH]n1)C(=O)NC[C@H](c1ccc(cc1)F)O	0
ZINC78686634	CC(=C)CN(CCC#N)CC[NH+]1CCOCC1	0
ZINC78687358	C1CCC(CC1)(C#N)NC(=O)CN(CCC#N)CCN1CCOCC1	0
ZINC78692496	C[C@H](C(=O)OC)SCC(=O)Nc1ccccc1c1ccccc1	0
ZINC78693569	CCN(Cc1ccccc1)C(=O)[C@H](C)S[C@H](C)C(=O)OC	0
ZINC78700060	CCOC[C@@H](C[N@H+]1CC[C@@H](CC1)[C@@H](c1ccc(cc1)Cl)O)O	0
ZINC78700645	c1cc(cc(c1)OC[C@H]1CCCO1)C(=O)NC[C@H](c1ccco1)O	0
ZINC78701210	Cc1ccc(cc1S(=O)(=O)[N-]c1nc2ncccn2n1)F	0
ZINC78702811	c1ccc(cc1)SCC(=O)NCCCO[C@H]1CCCc2c1cccc2	0
ZINC78703010	CC[NH+](CC)[C@@H](c1ccccc1)C(=O)NCCN1C(=O)CCC1=O	0
ZINC78712944	Cc1[nH+]ccn1CCCC(=O)Nc1ccc(cc1)OCC#C	1
ZINC78714650	C#CCNC(=O)N1CCC(CC1)[C@@H](c1ccc(cc1)F)O	1
ZINC78720511	Cc1cc(c(cc1C[NH2+]C[C@@H](Cc1ccccc1)N(C)C)OC)OC	1
ZINC78724393	C#CC[C@H](C(=O)N)[NH3+]	1
ZINC78727488	Cc1c(c(n(n1)C)N1CC[NH+](CC1)CCC#C)[N+](=O)[O-]	1
ZINC78727525	Cc1ccc(cc1)c1nc(co1)CCNc1c2c([nH]cn2)ncn1	0
ZINC78728027	COC(=O)CC[N@@H+](C[C@@H]1CCCO1)CC(=O)NC1CC1	0
ZINC78728056	COC(=O)CC[N@@H+](Cc1c(cccc1Cl)F)C[C@H]1CCCO1	0
ZINC78731349	COc1ccc(cc1F)CN[C@H](C[NH+]1CCOCC1)c1ccccc1	0
ZINC78761050	CC(C)(C)c1nc(on1)CCCC(=O)Oc1ccccc1Cl	0
ZINC78761535	CC(C)OCCOC[C@@H](C[N@H+](C)CC=C)O	0
ZINC78761641	c1ccc(cc1)COC(=O)[C@H]1CCCN1Cc1ccc(nc1)Cl	0
ZINC78763113	Cc1ccc(cc1C)OC(=O)COCCOc1ccccc1	0
ZINC78763417	COCCCC(=O)Oc1ccc(c2c1cccc2)Cl	0
ZINC78765079	CO[C@H](c1ccccc1)C(=O)Nc1cc(ccc1Cl)S(=O)(=O)C	0
ZINC78765093	CCOC(=O)Cc1csc(n1)NC(=O)C#Cc1ccccc1	0
ZINC78766353	CCOC(=O)[C@@H]1CCN(CC1)C(=O)NCC[S@](=O)Cc1ccccc1	0
ZINC78769178	CC(C)Cn1c2c(cc(cn2)C(=O)N2CCCC[C@@H]2C(C)C)cn1	0
ZINC78773820	C[C@@H]1C[C@H]1C(=O)Nc1ccn(n1)CCC(=O)N	0
ZINC78774662	Cc1cc(n(n1)c1ccc(cn1)c1nc(on1)CCNC(=O)OC)C	0
ZINC78788810	CN(C)c1ccc(cn1)C(=O)N1CCN(CC1)[C@H]1CCC[C@H]1O	0
ZINC78790704	CC(C)(C)[C@@H](c1ccccc1)NC(=O)CCC(=O)OC	0
ZINC78801797	C[N@@H+](CCC(=O)N1CCCCC1)C[C@H](COC)O	0
ZINC78802321	C[C@@H](c1ccncc1)NC(=O)Nc1ccnc(c1)Oc1ccccc1	0
ZINC78810260	CC[C@@H](C)[C@H](C(=O)NCC#C)NC(=O)c1ccccc1	1
ZINC78810265	CC[C@H](C)[C@H](C(=O)NCC#C)NC(=O)c1ccccc1	1
ZINC78810614	C#CCNC(=O)[C@H]1CC(=O)N(C1)CCc1ccccc1	1
ZINC78816092	C[C@H](CC(=O)OC)SCc1csc(n1)c1ccco1	0
ZINC78819928	CCc1c(cc(s1)C(=O)OCC#C)C	0
ZINC78824296	CCN(Cc1cccc(c1)NCc1cc(cc(c1)Cl)Cl)C(=O)C	0
ZINC78829621	CCO[C@H](C)c1nc(cs1)COc1ccc(cc1[N+](=O)[O-])OC	0
ZINC78830905	C[C@H]1CCC[C@@H](C1)N(C)C(=O)c1cc[nH]n1	0
ZINC78843156	CC[C@H](COC)NC(=O)c1cc2c(nn(c2s1)c1ccccc1)C	0
ZINC78846137	Cc1ccc(cc1)O[C@@H](C)C(=O)NC[C@@H](C)C[NH+]1CCOCC1	0
ZINC78850098	CCc1ccc(o1)[C@H]1CCCCCN1C(=O)C1CCOCC1	0
ZINC78871420	C[C@@H]1CO[C@@H]([C@@H](N1C(=O)c1ccco1)C)c1ccccc1	0
ZINC78879711	C[C@H]1CO[C@@H]([C@@H](N1C(=O)CCc1cnn(c1)C)C)c1ccccc1	0
ZINC78880592	CC[NH+](CC)[C@H](C)C[NH2+]Cc1ccccc1OCC#C	1
ZINC78882383	c1cc(c(cc1N1CCO[C@@H](C1)C#N)Cl)C#N	0
ZINC78886792	C#CCOC(=O)[C@H]1CCCN(C1)C(=O)c1cccs1	0
ZINC78890264	CCCc1nc([nH]n1)[C@@H]1CN(CCO1)C(=O)c1cc(cs1)C(=O)N	0
ZINC78892107	Cc1ccc(cc1[N+](=O)[O-])C[NH2+]C[C@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC78892568	CCc1nc(n[nH]1)[C@H]1CN(CCO1)CCn1cc(cn1)C#N	0
ZINC78892969	CC(C)c1nc([nH]n1)[C@H]1CN(CCO1)Cc1cn2ccsc2n1	0
ZINC78893019	C[C@@H]1C[C@H](C(=O)O1)N1CCO[C@@H](C1)c1[nH]nc(n1)C(C)C	0
ZINC78899249	C[C@H](c1nc(no1)c1nc[nH]n1)Sc1nc(n[nH]1)CCC1CCCC1	0
ZINC78903687	c1cnn(c1)c1ccc(cc1)CCNc1ccc2ccc(cc2n1)F	0
ZINC78904040	C[C@H]1C[C@@H]([C@@H](N1S(=O)(=O)N1CCOCC1)C)c1ccccc1	0
ZINC78913269	C#CCOc1ccccc1CNCc1ccnc(c1)OC1CCCC1	1
ZINC78915294	C[C@@H](C(=O)N[C@@H](C[NH+]1CCCC1)c1ccccc1)NC(=O)C	0
ZINC78916454	Cc1c(nc(o1)c1ccccc1)CS(=O)(=O)C[C@@H]1CCCCO1	0
ZINC78923041	c1ccc(cc1)[C@H](C1CCCC1)[NH2+]CC(=O)NC1CCOCC1	0
ZINC78923459	COCCCS(=O)(=O)NCc1cnn(c1)c1ccc(cc1F)F	0
ZINC78927389	c1ccc(cc1)Cc1nc(cs1)C(=O)OC[C@H]1CC1(Cl)Cl	0
ZINC78930796	CN(CCCOc1ccccc1)C(=O)NCC#C	1
ZINC78932785	C[C@H](CC#C)[NH2+]Cc1cnn(c1)c1ccccc1	1
ZINC78933137	C[C@H](CNC(=O)NCC#C)Oc1ccccc1F	1
ZINC78936265	c1ccc(cc1)OCCOCCSc1nc(n[nH]1)c1ccccc1F	0
ZINC78936405	Cn1cnnc1SCCOCCOc1ccccc1	0
ZINC78937499	c1ccc(cc1)OCCOCCN(C1CC1)S(=O)(=O)c1cccnc1	0
ZINC78940075	CSC1(CCOCC1)CNC(=O)NCC#Cc1ccccc1	0
ZINC78942289	Cc1c(sc(n1)C)CNC(=O)NC[C@H](C)[N@H+]1CCOC[C@@H]1C	0
ZINC78945060	Cn1c2c(cn1)c(=O)n(cn2)CC(=O)Nc1cnn(c1)CCOC	0
ZINC78948520	C[C@@H](C#C)OC(=O)c1cnc(s1)c1ncccn1	0
ZINC78948713	c1ccc(cc1)C#CCCOC(=O)c1cnc2ccccn2c1=O	0
ZINC78948725	c1ccc(cc1)C#CCCOC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC78949317	Cc1ccc(c(c1)CCNC(=O)NCCCOC[C@@H]1CCCO1)OC	0
ZINC78951077	CCOC(=O)c1csc(n1)NC(=O)CCc1ccc(cc1)F	0
ZINC78962223	C[C@H]1C[N@H+](CCO1)[C@@H]1CCN(CC1)S(=O)(=O)/C=C/c1ccccc1	0
ZINC78966365	c1ccc(cc1)C#CC(=O)NCCc1[nH]c2ccccc2n1	1
ZINC78967557	CC(=O)Nc1ccc(cc1OC)NCc1ccccc1OCC#C	1
ZINC78972557	C#Cc1cccc(c1)NC(=O)N[C@@H](c1ccccc1)c1ccco1	1
ZINC78973403	Cn1cnnc1CNC(=O)Nc1ccccc1C#Cc1ccccc1	1
ZINC78986708	CC(C)(C)[C@@H](C(=O)OC)NC(=O)C#Cc1ccccc1	0
ZINC78986928	c1cc(ccc1n1ccc(n1)Cn1ccc(=O)c2c1ccs2)F	0
ZINC78995430	COCCOc1ccc(cc1)NCc1ccccc1OCC#C	0
ZINC78999632	C#CCCN1CCN(CC1)C(=O)[C@@H]1CCCC[C@@H]1C(=O)N1CCCC1	1
ZINC79002645	CN(C[C@@H](COCc1ccccc1)O)c1ccncc1[N+](=O)[O-]	0
ZINC79003797	CCN([C@H]1CCS(=O)(=O)C1)C(=O)[C@H](C)OCC	0
ZINC79006510	CCOC(=O)C1=C(CCC1)NC(=O)c1ccccc1	0
ZINC79006628	Cc1cc(n(n1)c1ccc(cc1)COC(=O)[C@H](C)SC)C	0
ZINC79011257	C[C@H](Cc1nnc(o1)SCC(=O)NCC#C)c1ccccc1	1
ZINC79013541	C[NH+](C)CCCO[C@@H]1CCN(CC1)C(=O)[C@H]1CSc2c1cccc2	0
ZINC79014244	C[NH+](C)CCCOC1CCN(CC1)CC#C	0
ZINC79014244	C[NH+](C)CCCO[C@H]1CC[N@@H+](CC1)CC#C	0
ZINC79015659	Cc1cc(ncc1Br)NC(=O)CSC	0
ZINC79015667	C[C@H](COC)[NH+]1CCN(CC1)Cc1cccc(c1)NC(=O)C	0
ZINC79016673	C#CCOCCOCCOCCOCCO	0
ZINC79020130	Cc1cc(on1)NC(=O)[C@@H](C)Oc1ccc(c(c1)F)C(=O)C	0
ZINC79023176	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)N1CCO[C@H](C1)CO	0
ZINC79025697	Cc1ccc(c(c1)OCCOC)NC(=O)[C@H](c1ccccc1)O	0
ZINC79026124	CCc1ccc(cc1)[C@@]1(CC[N@H+](CC1)Cc1ccccc1)O	1
ZINC79029043	Cc1cc(cc(c1)NC(=O)C(=O)NC[C@@H](C(C)(C)C)O)C	0
ZINC79032047	Cc1cc(ccc1N1CCC(CC1)c1ccccc1)[N+](=O)[O-]	1
ZINC79032507	C#CCNc1ccc2cc[nH]c2n1	1
ZINC79033088	C#CCN1CCC(CC1)C(=O)N[C@H]1CCC[C@@H]1Oc1ccccc1	1
ZINC79033210	CCCNC(=O)NC(=O)CNc1cccc(c1)C#Cc1ccccc1	1
ZINC79034878	C1C[NH2+]C[C@@H]([C@H]1C(F)(F)F)C(=O)[O-]	0
ZINC79037610	CN(Cc1ccc(o1)Br)c1c(cccn1)S(=O)(=O)N	0
ZINC79040473	C[C@@H](C(=O)N(Cc1ccccc1)c1cccc(c1)C#C)n1cncn1	1
ZINC79040477	C[C@H](C(=O)N(Cc1ccccc1)c1cccc(c1)C#C)n1cncn1	1
ZINC79042993	COC(=O)Nc1ccccc1C(=O)NCC#Cc1ccccc1	0
ZINC79044458	CCN(C[C@@H]1CCOC1)C(=O)[C@H](C)Oc1ccc(cc1Cl)F	0
ZINC79049266	CO[C@@H](c1ccccc1)C(=O)N1CCCN(CC1)CC(=O)NCC#C	0
ZINC79049266	CO[C@@H](c1ccccc1)C(=O)N1CCC[N@H+](CC1)CC(=O)NCC#C	0
ZINC79051233	COc1ccc2c(c1)c(c[nH]2)CCNC(=O)CC[C@@H]1CCCO1	0
ZINC79061393	Cc1ccc(c(c1)F)S(=O)(=O)[N-]c1nnc(s1)c1ccccc1	1
ZINC79062812	CNc1nc(cs1)CNC(=O)Nc1ccc(cc1)OCC#C	1
ZINC79068267	C#CCN(c1nccs1)S(=O)(=O)c1ccccc1	1
ZINC79068514	CCC(CC)(CC(=O)OC)[NH2+]CC(=O)N[C@H](C)c1ccccc1	0
ZINC79083061	C#CCOC(=O)C1CCN(CC1)C(=O)c1ccoc1	0
ZINC79086239	CCCn1c(nnn1)CSCCC(=O)N[C@@H](C)c1ccccc1	0
ZINC79090008	CC(C)(c1ccccc1)C(=O)NOCc1nc(no1)c1ccsc1	0
ZINC79090797	CC1(C(=O)N(C(=O)N1)CC[N@H+]1CCC[C@@H]1COc1ccccc1)C	0
ZINC79096106	C[C@@H](c1ccccc1)[NH2+]C1(CCOCC1)CNC(=O)c1cn[nH]n1	0
ZINC79096137	C[C@@H](c1ccccc1)[NH2+]C1(CCOCC1)CNC(=O)c1cscn1	0
ZINC79099831	CCOC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N[C@@H](C)C(C)C)O	0
ZINC79100098	c1ccc(cc1)OC[C@@H]1CCC[N@H+]1CCN1CCOC1=O	0
ZINC79101983	Cc1ccc(o1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC79101995	C#CC[C@H](c1ccccn1)OC(=O)c1ccc2ccccc2n1	0
ZINC79102873	c1ccc2c(c1)[nH]c([nH+]2)C1CN(C1)c1c(cc(cn1)[N+](=O)[O-])Cl	0
ZINC79111812	CC[C@@H](CCC#C)OC(=O)C[C@@H](C)c1ccccc1OC	0
ZINC79111820	CC[C@@H](CCC#C)OC(=O)c1ccc2c(c1)OCO2	0
ZINC79115007	CC[NH+](CC)CCCNC(=O)NCC1(CCOCC1)c1ccccc1	0
ZINC79115809	CCCN(Cc1ccc(cc1)C#N)C(=O)N[C@@H](C)COC	0
ZINC79142013	Cn1cccc1C(=O)N(Cc1cccnc1)C[C@H]1CCCO1	0
ZINC79143502	c1ccc(cc1)CN(C1CC1)C(=O)NCCOCC(F)(F)F	0
ZINC79147009	CCOCCNC(=O)N(Cc1cccs1)C[C@@H]1CCCO1	0
ZINC79147659	CCOCCNC(=O)N1CCN(C[C@@H]1c1ccccc1)C	0
ZINC79173034	c1cc(cc(c1)F)[C@@H]1CCCN1C(=O)C1CCOCC1	0
ZINC79181236	CCCSCC(=O)N(CC(=O)OCC)c1ccc(cc1)F	0
ZINC79181752	COc1ccc(cc1)OCCC(=O)N[C@@H](c1ccccc1)C(F)(F)F	0
ZINC79183524	COc1ccc(cc1)CN(CC=C)C(=O)CC1CCCC1	0
ZINC79203729	CC(C)CO[C@H]1CCN(CC1)C(=O)C[C@@H](c1ccccc1)NC(=O)C	0
ZINC79205013	CS(=O)(=O)c1ccc(cc1)C(=O)O[C@H](CC#C)C1CC1	0
ZINC79205545	C#CC[C@@H](C1CC1)OC(=O)c1nc(n(n1)c1ccccc1)C1CC1	0
ZINC79217786	C[C@H](c1ccncc1)NC(=O)N1CCCCC[C@H]1c1ccncc1	0
ZINC79238256	CCCC/C=C\Br	0
ZINC79253447	CC[NH+](CC)[C@@H](C)CNC(=O)N(C)[C@H](C)c1ccc(c(c1)F)F	0
ZINC79257038	CCN(c1cccc(c1)C(=O)OCC)C(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC79264007	C#CCNC(=O)NNc1cccc(c1)[N+](=O)[O-]	1
ZINC79264196	C#CCNC(=O)NC[C@@H]1CC[N@H+](C1)CC(F)(F)F	1
ZINC79264281	CC[NH+]1CCN(CC1)Cc1ccccc1CNC(=O)NCC#C	1
ZINC79264354	C#CCNC(=O)N[C@H](CN1CCCC1=O)c1ccccc1	1
ZINC79264424	CCOCCCNC(=O)C1CCN(CC1)C(=O)NCC#C	0
ZINC79264495	C[C@H]1CCC[N@H+](C1)CCCCNC(=O)NCC#C	1
ZINC79264636	Cc1cc(c(n1c1ccccc1)C)C(=O)NNC(=O)NCC#C	1
ZINC79264654	Cc1cc(n(n1)CC(=O)NNC(=O)NCC#C)C	1
ZINC79264760	C#CCNC(=O)NCCCOC[C@H]1CCCO1	0
ZINC79264767	C[C@@H]1CCC[C@@H](N1NC(=O)NCC#C)C	1
ZINC79273517	CN(CCc1ccccc1)S(=O)(=O)c1ccccc1Cl	1
ZINC79306188	Cc1cn(nc1NC(=O)N[C@H](C)c1c(noc1C)C)c1ccccc1	0
ZINC79309056	CCOCC(=O)Nc1ccnc(c1)Oc1ccccc1	0
ZINC79310152	CC[C@@H]1CCCCN1C(=O)[C@H](C)Nc1cccc(c1)OCCCC#N	0
ZINC79310647	C[C@@H](CNC(=O)[C@@H]1CCCC[N@H+]1CC#C)CN1CC[N@@H+](CC1)C	1
ZINC79335221	CCC(CC)C(=O)N1CCC(CC1)N[C@H](c1ccccc1)C(=O)N	0
ZINC79340651	c1ccc(cc1)C#CCOC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC79340671	c1ccc(cc1)C#CCOC(=O)c1ccc(cc1)n1cncn1	0
ZINC79340697	CCOc1ccc(cc1)CC(=O)OCC#Cc1ccccc1	0
ZINC79340748	CC(=O)c1ccc(c(c1)OC)OCC(=O)OCC#Cc1ccccc1	0
ZINC79341057	COc1ccc(cc1C(=O)OCC#Cc1ccccc1)F	0
ZINC79341097	CC(C)C(=O)N1CCC(CC1)C(=O)OCC#Cc1ccccc1	0
ZINC79341107	c1ccc(cc1)C#CCOC(=O)c1c(ccs1)Br	0
ZINC79341143	CCCCS(=O)(=O)N1CCC(CC1)C(=O)OCC#Cc1ccccc1	0
ZINC79341146	CN(CC(=O)OCC#Cc1ccccc1)C(=O)c1cccs1	0
ZINC79341152	c1ccc(cc1)C#CCOC(=O)CCn1ccccc1=O	0
ZINC79341173	Cc1cc(ccc1n1cnnn1)C(=O)OCC#Cc1ccccc1	0
ZINC79341185	c1ccc(cc1)C#CCOC(=O)Cn1cc(ccc1=O)Br	0
ZINC79341229	CC(C)CS(=O)(=O)CCC(=O)OCC#Cc1ccccc1	0
ZINC79341270	c1ccc(cc1)C#CCOC(=O)CCC(=O)CCC(=O)c1cccs1	0
ZINC79341292	CC(C)(C)c1nc(on1)CCC(=O)OCC#Cc1ccccc1	0
ZINC79341298	c1ccc(cc1)C#CCOC(=O)C1CCN(CC1)C(=O)N1CCCC1	0
ZINC79341316	c1ccc(cc1)Cc1nc(cs1)CC(=O)OCC#Cc1ccccc1	0
ZINC79341322	CC(C)c1nc(cs1)CC(=O)OCC#Cc1ccccc1	0
ZINC79341324	Cc1cc(n2c(n1)nc(n2)CC(=O)OCC#Cc1ccccc1)C	0
ZINC79341390	Cc1cc(n2c(n1)c(c(n2)C)C(=O)OCC#Cc1ccccc1)C	0
ZINC79341410	CCCc1nc(on1)CCCC(=O)OCC#Cc1ccccc1	0
ZINC79355223	c1ccc(cc1)O[C@H]1CC[N@@H+](C1)CC(=O)NC[C@@H]1CCCO1	0
ZINC79358012	CC(C)OCCC(=O)N[C@H]1CCCN(C1)c1ccccc1	0
ZINC79361419	C[NH+](C)Cc1ccc(cc1)NC(=O)C[C@H]1c2ccccc2CCO1	0
ZINC79362007	Cc1nc(no1)CS[C@@H](C)C(=O)NCCOC	0
ZINC79375257	C[C@H](c1nc(no1)C(C)C)SCCOCCOc1ccccc1	0
ZINC79385175	COCCSCc1ccc(c(c1Br)OC)OC	0
ZINC79390738	C[N@H+]1CCCC[C@@H]1COCC[NH3+]	0
ZINC79390891	C[N@@H+](CC(=O)[O-])[C@H]1CCN(C1)C(=O)OCc1ccccc1	0
ZINC79391646	C[N@@H+](CCO)C[C@H]1CCN(C1)C(=O)OCc1ccccc1	0
ZINC79392626	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)CNC(=O)CCl	0
ZINC79393100	C[C@@H](C(=O)N(C)[C@@H]1CCCC[C@@H]1NC(=O)OCc1ccccc1)[NH3+]	0
ZINC79393123	CCN([C@H]1CCCN(C1)C(=O)OCc1ccccc1)C(=O)[C@H](C)[NH3+]	0
ZINC79393517	CC[N@H+](CCO)C[C@@H]1CCCCN1Cc1ccccc1	1
ZINC79393520	CC[N@@H+](CCO)C[C@H]1CCCN(C1)Cc1ccccc1	1
ZINC79393662	c1ccc(cc1)C[N@H+]1CCCC[C@@H]1CNC(=O)CCl	0
ZINC79409164	CCN(C[C@@H]1CCCCN1C(=O)C[NH3+])C(=O)OC(C)(C)C	0
ZINC79411786	c1ccc(cc1)COC(=O)NC[C@H]1CCCCN1C(=O)CCl	0
ZINC79412648	C[C@@H](C(=O)N1CCC[C@@H]1CNC(=O)OCc1ccccc1)[NH3+]	0
ZINC79413152	CC(C)[C@@H](C(=O)N1CC[C@@H](C1)CNC(=O)OCc1ccccc1)[NH3+]	0
ZINC79413738	CN([C@@H]1CCCC[C@H]1[NH2+]CC(=O)[O-])C(=O)OCc1ccccc1	0
ZINC79442782	CC(C)C[C@](C)(C(=O)OCc1ccccc1)[NH3+]	0
ZINC79478195	Cn1cc(c2c1cccc2)CC(=O)N1CCO[C@H](C1)c1ccccc1	0
ZINC79518802	C#Cc1cccc(c1)NC(=O)NCc1ccccc1OCC(F)(F)F	1
ZINC79543844	CCN(CC)C(=O)CN(C)c1ccc(cn1)C(=O)NCC#C	1
ZINC79574175	C[C@@H]1CN(CCO1)C1CCN(CC1)C(=O)NCC#C	0
ZINC79574206	C#CCNC(=O)N1CCC[C@@H](C1)C(=O)Nc1ccc(cn1)Cl	1
ZINC79621152	C[NH+]1CCN(CC1)Cc1ccc(cc1)C(=O)NCC#C	1
ZINC79639643	C#CCOc1ccccc1C[NH2+]C[C@H]1CCN(C1)CC(F)(F)F	1
ZINC79648181	Cc1c(sc(n1)NC(=O)NCc1ccc(nc1)Cl)c1ccccc1	0
ZINC79650013	CC(=O)N[C@H]1CCCN(C1)C(=O)Nc1cccc(c1)C#C	1
ZINC79668396	C#Cc1cc[nH]n1	1
ZINC79693643	Cc1c(c(n(n1)CC(C)C)C)CCC(=O)OCC#Cc1ccccc1	0
ZINC79693668	COc1ccccc1C(=O)OCC#Cc1ccccc1	0
ZINC79693671	COc1ccc(c(c1)OC)C(=O)OCC#Cc1ccccc1	0
ZINC79693678	COc1ccccc1OCC(=O)OCC#Cc1ccccc1	0
ZINC79693716	Cc1ccc(c(c1)NC(=O)C#Cc1ccccc1)C	1
ZINC79722324	CC[C@@H]1CCCC[C@@H]1NC(=O)NCCCN(CC)S(=O)(=O)C	0
ZINC79724168	CC[C@H](c1ccccc1)Nc1cccc(c1)OCCCC#N	1
ZINC79755872	C[C@@H](C1CC1)N(C)C(=O)NCc1cccc(c1)COc1ccccc1	0
ZINC79759099	CCOCCOCc1cccc(c1)NCc1ccccc1OCC#C	0
ZINC79825174	CC(C)OCCCNC(=O)N(C)CC1CC1	0
ZINC79879192	Cc1ccccc1[C@H]1CCCN1C(=O)NCC#C	1
ZINC79905380	C[N@H+](C[C@H](COC[C@@H]1CCCO1)O)CC(=O)Nc1cccc(c1)C#C	0
ZINC79909612	C[C@@H](c1ccc(c(c1)F)OC)NC(=O)N(C)[C@H](C)c1ccccc1Cl	0
ZINC79914796	CC(C)(C)c1c(c[nH]n1)C[NH2+]C[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC79915053	CC(C)(C)c1c(cn[nH]1)C[NH2+]CCCOCC1CC1	0
ZINC79915099	C[C@H](c1ccccc1)OCCC[NH2+]Cc1cn[nH]c1c1cccnc1	0
ZINC79915103	Cc1ccc(o1)c1c(cn[nH]1)C[NH2+]CCCO[C@H](C)c1ccccc1	0
ZINC79919751	C[C@H]1CCC[N@H+](C1)Cc1ccccc1C[NH2+]Cc1csc(n1)C(C)C	0
ZINC79940235	C#CCNC(=O)N1CC[C@@H](C1)OCCCc1ccccc1	0
ZINC79940238	C#CCNC(=O)N1CC[C@H](C1)OCCCc1ccccc1	0
ZINC79950092	CCCc1nc(on1)CS(=O)(=O)c1nnc(n1C)c1ccccc1	1
ZINC79955187	CN(CC(F)(F)F)C(=O)CN1CCn2cccc2[C@@H]1c1ccccc1	0
ZINC79966552	c1ccc(cc1)C(=O)NCCNC(=O)N1CCN(CC1)CC1CC1	0
ZINC79978644	c1ccc(cc1)c1csc(n1)CNC(=O)NCc1cccc(c1)C#N	0
ZINC79997263	C#CCN(C[C@H]1CCCO1)[C@@H]1CCc2c1cccc2	0
ZINC80016466	Cc1cc(on1)C(=O)N1CCN(CC1)CC#C	1
ZINC80016569	CC[C@H](C)N(C)C(=O)NCC1(CC1)c1ccc(cc1)F	0
ZINC80018414	COCCOCCNC(=O)NCc1nc(cs1)c1ccccc1	0
ZINC80049757	CN(CC(=O)Nc1cccc(c1)C#C)[C@H]1CCOC1=O	0
ZINC80063898	CCOC(=O)c1ccc(o1)CNC(=O)NCC#Cc1ccccc1	0
ZINC80063998	C[S@@](=O)c1ccc(cc1)CNC(=O)NCC#Cc1ccccc1	1
ZINC80068222	Cc1c(c(on1)C)CN(C)Cc1ccccc1OCC#C	1
ZINC80113331	CCc1ccc(s1)CNC(=O)COc1nnc(o1)c1ccccc1	0
ZINC80196894	C[C@@H]1CN(C[C@@H](O1)C)C(=O)C(=O)Nc1ccc(cc1)c1nccs1	0
ZINC80208041	C[C@@H](CNC(=O)C(=O)Nc1nc(cs1)c1ccccc1F)O	0
ZINC80218677	CC(C)Oc1ccc(cc1)NC(=O)C(=O)N(C)Cc1ccccc1	0
ZINC80232861	c1ccc(cc1)CCCO[C@@H]1CCN(C1)c1c2c[nH]nc2ncn1	0
ZINC80233692	CCOC(=O)C1CCN(CC1)C(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC80250349	CN(CCOc1ccccc1)C(=O)C(=O)Nc1ccccc1COC	0
ZINC80272928	C#Cc1cccc(c1)NC(=O)C(=O)N1CCN(CC1)c1cc[nH+]cc1	1
ZINC80288635	c1cc(cc(c1)NC(=O)C(=O)N1CCN(CC1)c1nccs1)C#N	0
ZINC80289078	c1ccc(cc1)C#CC(=O)NCc1cccc(c1)S(=O)(=O)N	1
ZINC80326261	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)c1n[nH]c([O-])n1	1
ZINC80334740	CN(Cc1ccc(cc1)c1ccccc1)C(=O)c1[nH]nc([O-])n1	0
ZINC80342695	Cn1c2ccccc2[nH+]c1CNc1ccc2c(c1)nc(o2)COC	0
ZINC80374219	c1cc(cc(c1)OCCCC#N)NC(=O)c1ccc[nH]c1=O	0
ZINC80385441	Cc1c(sc([S-])n1)CC(=O)NCC(=O)Nc1ccccc1	0
ZINC80398916	CC[C@H](c1nccs1)NC(=O)c1cn[nH]c1c1ccccc1	0
ZINC80510865	Cc1ccc(cc1)S(=O)(=O)NCCNC(=O)C#Cc1ccccc1	1
ZINC80550999	C[C@@H](c1ccccc1NS(=O)(=O)C)NC(=O)C#Cc1ccccc1	1
ZINC80551001	C[C@H](c1ccccc1NS(=O)(=O)C)NC(=O)C#Cc1ccccc1	1
ZINC80551001	C[C@H](c1ccccc1[N-]S(=O)(=O)C)NC(=O)C#Cc1ccccc1	1
ZINC80570633	C[C@H]1CN(C[C@H](O1)c1ccc(cc1)F)C(=O)NCC#C	0
ZINC80626220	C[C@H](c1nncn1C)NC(=O)N1CC[C@@H](C1)CSc1ccccc1	0
ZINC80752024	CN(c1ccc(cc1)OCC#C)S(=O)(=O)c1ccc(cc1)CC#N	1
ZINC80833680	CC[C@H](C)C[N@@H+](CC)C[C@@H](COCc1ccccc1)O	0
ZINC81119541	CC(C)(C)OC(=O)N1CCNC[C@H]1CCOC	0
ZINC81183065	CCN(C)S(=O)(=O)N1CCC(CC1)c1n[nH]c(n1)c1ccccc1	1
ZINC81530538	C#CCNC(=O)N1C[C@@H](c2c1cccc2)CCN1CCCC1=O	1
ZINC81620610	CN([C@H]1CC[N@@H+](CC1)C1CCOCC1)C(=O)C#Cc1ccccc1	0
ZINC81650414	c1ccc(cc1)C#CC(=O)N[C@H]1CS(=O)(=O)C[C@@H]1N1CCCCC1	1
ZINC81650414	c1ccc(cc1)C#CC(=O)N[C@H]1CS(=O)(=O)C[C@@H]1[NH+]1CCCCC1	1
ZINC81650416	c1ccc(cc1)C#CC(=O)N[C@@H]1CS(=O)(=O)C[C@H]1[NH+]1CCCCC1	1
ZINC81685035	c1ccc(cc1)C#CC(=O)N(C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC81685039	c1ccc(cc1)C#CC(=O)N(C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC81685043	c1ccc(cc1)C#CC(=O)N(C[C@@H]1CCCO1)[C@H]1CCSC1	0
ZINC81685045	c1ccc(cc1)C#CC(=O)N(C[C@H]1CCCO1)[C@H]1CCSC1	0
ZINC81685245	COc1ccc(c(c1)OC)[C@@H](C#N)NC(=O)C#Cc1ccccc1	1
ZINC81742250	CC/[NH+]=C(/NCC#Cc1ccccc1)\NCc1ccccn1	1
ZINC82006843	CC(C)(C#C)c1ccccc1	1
ZINC82083316	COc1cc(c(cc1OC)F)c1nccn1C[C@@H](c1ccccc1)O	1
ZINC82087358	CCc1cn[nH]c1[C@@H]1CCCN(C1)Cc1cc(cs1)C#CCO	1
ZINC82092059	c1ccc(cc1)COC(=O)NCCc1c[nH+]c[nH]1	0
ZINC82097792	Cc1c2ccccc2oc1Cn1cc[nH+]c1c1cc(cs1)C#CCO	1
ZINC82098319	c1ccc(cc1)C[C@@H](C1CCN(CC1)C(=O)CCn1cnnc1)O	0
ZINC82109601	CC(C)(C#Cc1ccc(s1)c1nccn1C[C@@H]1CCCO1)O	0
ZINC82115094	CSc1nccc(n1)NCc1cc2n(n1)CCCN(C2)S(=O)(=O)C	0
ZINC82135373	c1ccc(cc1)c1nc(no1)CCn1cc[nH+]c1[C@@H]1CCOC1	0
ZINC82139237	Cc1cc(c(cc1Cl)C)S(=O)(=O)N[C@H]1CCOC2(C1)CCOCC2	0
ZINC82163937	c1ccnc(c1)C#CC[NH3+]	1
ZINC82169969	Cc1c(c(n[nH]1)C)Cc1ccc(cc1)C(=O)OC	0
ZINC82171015	COC(=O)N1CCC[C@@]2(C1)CCC(=O)N(C2)CCc1c[nH]c[nH+]1	0
ZINC82237760	Cc1cc(ccc1N[C@H](C)C(=O)OC)I	0
ZINC82283079	c1ccc(c(c1)C(=O)N1CCC(CC1)n1cc[nH+]c1)F	0
ZINC82350694	CC(C)(C)OC(=O)N1CCO[C@H]2[C@@H]1CNC2	0
ZINC82399758	CC(C)OC(=O)CCC(=O)CN	0
ZINC82406237	CN1CCO[C@@]2(C1)CC[NH2+]C2	0
ZINC82679761	CCCCCC[C@H](CC#C)O	1
ZINC82983476	CN(C[C@H](CN1CCOCC1)O)C(=O)C#Cc1ccccc1	0
ZINC82983476	CN(C[C@H](C[NH+]1CCOCC1)O)C(=O)C#Cc1ccccc1	0
ZINC83216224	Cc1cccc([nH+]1)CN(CC#C)Cc1nc(nc(n1)N(C)C)N	1
ZINC83233106	C[C@@H]([C@H]1CN(CCO1)Cc1ccccc1)NC(=O)NCc1ccon1	0
ZINC83238262	Cc1ccc(c(c1)NC(=O)c1ccncc1C(=O)[O-])C	0
ZINC83241648	Cn1cccc1c1cnc(s1)CNCCc1ccccc1F	0
ZINC83245954	CC[n+]1cc(on1)NC(=O)CSc1c(c(c(c(n1)C)C)C)C#N	0
ZINC83250611	COCc1ccc(s1)C[NH2+]CCc1ccccc1	0
ZINC83250970	CC(C)[n+]1c(c(on1)[O-])CNCCc1ccc(cc1Cl)Cl	0
ZINC83251365	CCOC(=O)C(=O)C#CCl	0
ZINC83251730	CC(C)(C#C)NC(=O)N(C)Cc1c(on[n+]1C)[O-]	1
ZINC83251826	Cc1c(sc(n1)c1ccccc1)CNN	1
ZINC83252742	C#CCN1CC[C@H](C1)O[C@H]1CCN(C1)CC#C	0
ZINC83253308	CC#C/C(=C(/C)\C=C/C[C@H](C)CCCC(C)C)/C(=O)[O-]	1
ZINC83255142	COCC#CCCl	0
ZINC83255207	C#C[C@@H](C1CCCCC1)N	1
ZINC83259455	CC(C)(C#Cc1ccc(cc1)C=N)OC(=O)c1ccccc1Cl	0
ZINC83260510	CC(C)C[C@@H]([C@H](c1ccccc1)[NH3+])[NH3+]	1
ZINC83261372	CCOC(=O)/C(=N/OC)/c1csc(n1)NC(=O)/C=C/c1ccccc1	0
ZINC83291238	CC#Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC83291962	C[C@]12CC[C@H]3[C@@H]4CCC(=CC4=CC[C@H]3[C@@H]1CC[C@@]2(C#C)O)C#C	1
ZINC83291987	C[C@]12CC[C@H](C[C@H]1CC[C@@H]1[C@H]2CC[C@]2([C@H]1CC[C@@]2(C#C)O)C)O	1
ZINC83291994	C[C@]12CCC(=O)N[C@H]1CC[C@@H]1[C@H]2CC[C@]2([C@H]1CC[C@]2(C)C(=O)[O-])C	0
ZINC83294438	CC1([C@@H]([NH2+]C(O1)(C)C)Cc1ccccc1)C	0
ZINC83295545	C[NH+](C)CCCOC(=O)c1ccccc1/C=C\c1ccccc1	0
ZINC83299367	CCOc1ccc(c(c1)O)/C=N\NC(=O)c1cc([nH]n1)C	0
ZINC83308423	Cc1cc(cc(c1)N1C(=O)/C(=C\c2ccccc2)/C(=O)NC1=O)C	0
ZINC83308460	c1ccc(cc1)[C@H](CC[C@H]1CCCC[NH2+]1)C(=O)[O-]	0
ZINC83309238	c1ccc2c(c1)C(=O)N(C2=O)Cc1ccc(cc1)OCC#CCCl	1
ZINC83319133	COc1ccc(cc1/C=C\1/C(=O)N/C(=N/c2ccccc2)/S1)Cl	0
ZINC83319365	Cc1ccc(cc1)/C=N/NC(=O)CC[C@H](c1ccccc1)O	0
ZINC83323913	C#CCO[C@@H]1[C@H]([C@H](O[C@H]1n1cnc2c1ncnc2N)CO)O	0
ZINC83328262	c1cc(ccc1/N=C\c1cc(ccc1O)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC83330728	C#Cc1c2cc(ccc2n(n1)[C@@H]1CCCCO1)O	0
ZINC83330732	C#Cc1c2cc(ccc2n(n1)[C@H]1CCCCO1)O	0
ZINC83331442	CCCN[C@H]([C@H](C)O)Oc1ccc(cc1)COCCOCCC	0
ZINC83428730	c1ccc(cc1)COCC#CCO	0
ZINC83428744	COc1cscc1N	0
ZINC83433947	CCOC(=O)[C@@H]1CN(CCN1)Cc1ccccc1	0
ZINC83643063	CC1(CN(CCS1)C(=O)NCC#Cc1ccccc1)C	1
ZINC83772623	Cc1cc(nn1c1ccccc1)C(=O)OCCCC(=O)N	0
ZINC83788431	C[C@H](CC#C)OC(=O)c1cc(ccn1)n1cccn1	0
ZINC83812482	C#CC[C@@H](C1CC1)OC(=O)c1ccc(cc1)S(=O)(=O)/N=c/1\[nH]ccs1	0
ZINC83812686	C#CCNc1cccc(c1)CS(=O)(=O)c1ccccc1	1
ZINC83812687	C#CCNc1cccc(c1)S(=O)(=O)C1CCCC1	1
ZINC83847793	C[NH+](C)[C@H](CNc1cccc(c1C#N)[N+](=O)[O-])c1ccccc1	1
ZINC83858965	C[N@H+](C[C@@H](CN1CCOCC1)O)[C@@H]1CCCN(C1)c1ccccc1	0
ZINC83859232	CN(C[C@@H]1CN(CCO1)C[C@@H](Cn1cccn1)O)c1cccn[nH+]1	0
ZINC83897764	COCC#CCSc1nc(n[nH]1)c1ccccc1F	0
ZINC83923364	COc1cc(ccc1CNC(=O)NCC#Cc1ccccc1)Cl	1
ZINC83925460	COc1cc2c(nn1)CCN(C2)Cc1nc(no1)Cc1ccccc1	1
ZINC83946449	COC[C@H](C#C)[NH3+]	0
ZINC83947721	C#C[C@H]([C@H]1CCCO1)N	0
ZINC84016930	Cc1c(c(n(n1)c1ccccc1)C)/C(=N\NC(=O)[C@H]1CCCO1)/C	0
ZINC84077021	Cc1cc(c(cc1C)/C=C/C(=O)NCC#Cc1ccccc1)C	1
ZINC84085934	Cc1cc(cc(c1)O)C(=O)NCC#Cc1ccccc1	1
ZINC84098906	C[C@H](C(=O)OCCC#C)NC(=O)c1ccccc1	0
ZINC84114417	Cc1cc(nc([nH+]1)C1CC1)N1CC[C@@H](C1)OCc1ccccn1	0
ZINC84134899	c1ccc(cc1)CN(C[C@@H]1CCOC1)C[C@@H](c1ccco1)O	0
ZINC84177521	Cc1ccc(cc1C(=O)N)S(=O)(=O)NCC1(CC1)Sc1ccccc1	0
ZINC84185592	Cc1ccc(cc1NC(=O)C)NC(=O)N1CCCC[C@H]1CO	0
ZINC84238172	COc1cccc(c1)[C@H]1[C@@H](CC[NH2+]1)c1ccccc1	1
ZINC84271523	Cc1nc(n[nH]1)[C@H]1CN(CCO1)C[C@@H](c1ccccc1F)O	0
ZINC84290311	Cc1nc2ccc(cc2o1)NC(=O)C1CCN(CC1)CC#C	1
ZINC84291471	Cc1nnc(o1)C[N@@H+](CCNS(=O)(=O)c1ccccc1)C(C)(C)C	1
ZINC84309250	c1ccc(cc1)CN1CCC2(CC2)C(=O)C1	0
ZINC84317423	Cn1cc(cn1)[C@H]1[C@H](CCO1)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC84317536	Cn1cc(cn1)[C@H]1[C@@H](CCO1)C[NH2+]Cc1cccc2c1OCCO2	0
ZINC84318875	Cn1cc(cn1)c1ncc(s1)C(=O)OCC#Cc1ccccc1	0
ZINC84325129	CC(C)(C)c1nc(on1)C[N@@H+]1CCn2c(nnc2C2CC2)C1	0
ZINC84326245	CC(C)(COC(=O)[C@H]1CC(=O)N(C1)C1CCCC1)c1ccccc1	0
ZINC84331612	Cn1cc[nH+]c1CN(CCN1CCOCC1)c1ccccc1	0
ZINC84368379	CC[C@@H](C(=O)N1CCOCC1)NC(=O)C#Cc1ccccc1	0
ZINC84368382	CC[C@H](C(=O)N1CCOCC1)NC(=O)C#Cc1ccccc1	0
ZINC84374437	c1cc(cc(c1)NC(=O)N[C@H]1CCCC[C@@H]1C(F)(F)F)c1nccs1	0
ZINC84374546	c1cc(cc(c1)OC1CCCC1)NCc1nc(no1)c1ccco1	0
ZINC84403495	CCCCOC[C@H](C)OC[C@H](C)O[C@@H](C)CO	0
ZINC84445265	c1cc(sc1CN1CC[NH+](CC1)CCOC[C@@H]1CCCO1)Cl	0
ZINC84501558	c1ccc(c(c1)C(=O)c1cccs1)C(=O)NC[C@@H]1COCCO1	0
ZINC84525718	c1ccc(cc1)C[C@H]1CCC[N@@H+]1C[C@@H](COCc1ccccc1F)O	0
ZINC84535732	c1ccc(cc1)CN(Cc1ccncc1)C[C@@H](c1cccs1)O	1
ZINC84549477	CCCOc1ccccc1N1C(=O)C[C@H](C1=O)N(c1ccccc1)O	0
ZINC84564642	c1ccc(cc1)c1csc(n1)/C(=C\c1csc2c1cccc2)/C#N	1
ZINC84576753	c1ccc(cc1)n1cncc1C(=O)N1CCO[C@@H]2[C@H]1CCCC2	0
ZINC84606458	c1ccn(c1)c1ccc(c(c1)[N-]S(=O)(=O)/C=C/c1ccc(cc1)Cl)F	0
ZINC84613341	c1cn2c(n1)[C@@H](CCC2)C[NH2+]C1CCSCC1	0
ZINC84618662	c1ncn(n1)CCN1CCC[C@H]1c1nc(on1)C1CC1	0
ZINC84640438	C[C@@H](COC)Nc1ccc(cn1)C(=O)NCC#C	0
ZINC84656505	C[C@H](c1ccccc1)N1CCO[C@@](C1)(C)c1cnn(c1)C	0
ZINC84667632	C[C@H](c1nc(no1)C1CC1)N1C[C@@H](C1)OCCCOc1ccccc1	0
ZINC84670761	CC#CCN(CC#C)C(=O)NCCOC	0
ZINC84677655	CC1=C(C(CCC1)(C)C)/C=C/C(=N\NC(=O)C[C@H]1CCS(=O)(=O)C1)/C	0
ZINC84693692	Cc1ccccc1CCCN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC84697563	C[C@H]1CCCN(C1)S(=O)(=O)N[C@@H](C)CC(=O)c1ccccc1	0
ZINC84697613	C[C@@H]1CCCN(CC1)C(=O)[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC84714201	C[C@@H]1CN(C[C@@H](O1)c1ccsc1)C(=O)NCC#Cc1ccccc1	0
ZINC84721256	CC[C@@H](C)C(=O)N1CCN([C@@H](C1)C(=O)OCC)C(=O)[C@@H](C)CC	0
ZINC84735795	CC[C@@H]1CN(C[C@@H]1[NH+]1CCOCC1)C(=O)CCCc1nc(no1)C	0
ZINC84739986	CCC[C@](C)(C(=O)OC)NC(=O)C#Cc1ccc2c(c1)OCO2	0
ZINC84740466	CCC[C@@H](c1ccccc1)C(=O)NC[C@H](C)CO	0
ZINC84753808	Cc1ccc(cc1)/C=C/CC(=O)N[C@@H]1CCCN(C1)S(=O)(=O)C	0
ZINC84771186	CCN(CC)CC#C[C@H](C)OC(=O)c1ccoc1C	0
ZINC84771186	CC[NH+](CC)CC#C[C@H](C)OC(=O)c1ccoc1C	0
ZINC84796879	CC(=O)Nc1cccc(c1)CN1CCCC[C@@H]1C(=O)OC	0
ZINC84800630	CCO[C@H](C)c1nc(on1)CN[C@](C)(c1ccccc1)C(=O)N	0
ZINC84802728	CCOCCOCc1cccc(c1C)NCC#C	0
ZINC84808854	Cc1ccc(cc1[N+](=O)[O-])[C@@H](C)OC(=O)c1c(cnc(n1)C)Cl	0
ZINC84811383	COC(=O)CCN(Cc1ccncc1)C(=O)C#Cc1ccccc1	0
ZINC84821157	COC(=O)C[C@@H](C1CC1)NC(=O)C#Cc1ccccc1	0
ZINC84821158	COC(=O)C[C@H](C1CC1)NC(=O)C#Cc1ccccc1	0
ZINC84848882	Cc1c(cc(o1)C(=O)OCC#Cc1ccccc1)S(=O)(=O)N(C)C	0
ZINC84852282	CCCC(=O)NCC(=O)OCCNc1ccc(n[nH+]1)c1ccccc1	0
ZINC84852309	C[C@H](CCOC)C(=O)OCCNc1ccc(n[nH+]1)c1ccccc1	0
ZINC84852825	c1ccc(cc1)n1c2c(cn1)c([O-])nc(n2)SCC1(COC1)CO	0
ZINC84852962	c1cc(sc1)c1nnc(o1)SCC1(COC1)CO	0
ZINC84865988	COc1ccc(cc1F)N1CCN(CC1)CC(=O)Nc1ccccc1	0
ZINC84867938	CNC(=O)c1cccc(c1)CN(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84869440	C#Cc1cccc(c1)NC(=O)NCCc1csc(n1)c1ccccc1	1
ZINC84877397	CC(C)CCOc1cccc(c1)NC(=O)N[C@](C)(CO)C1CC1	0
ZINC84879875	Cc1ccc(c(c1)NC(=O)N1CCOCC1)Oc1ccccc1	0
ZINC84881485	C1CCC(C1)[NH+]1CCN(CC1)CC1(COC1)CO	0
ZINC84922063	c1ccc(cc1)c1ncc(cn1)NC(=O)/C=C/SCc1ccco1	0
ZINC84924593	c1cc(oc1)CS/C=C/C(=O)NCC1(CCOCC1)[NH+]1CCCCC1	0
ZINC84926271	c1ccc(cc1)COC[C@H](Cn1c(ncn1)c1ccccc1Cl)O	0
ZINC84926286	C[C@H](C(F)(F)F)N1CCN(CC1)C[C@@H](COCc1ccccc1)O	0
ZINC84958263	Cc1ccc(c(c1)N(C)C)C[NH2+]Cc1ccc(cc1)OC	0
ZINC84959060	Cc1c(c(on1)C)CCC[NH2+]Cc1c(cccc1Cl)Cl	0
ZINC84959816	C[C@](CO)(C1CC1)[NH2+]Cc1cc(c(cc1OC)OC)OC	0
ZINC84962199	Cc1nc(on1)[C@H]1CCC[N@H+](C1)C[C@@H](COCc1ccccc1)O	0
ZINC84963589	Cc1nnc(n1C)CN(C)C[C@@H](COCc1ccccc1)O	0
ZINC84963640	CN(C[C@@H](COCc1ccccc1)O)c1ccc(cc1)OCC#C	0
ZINC84963724	COCCO[C@@H]1CC[N@H+](CC1)C[C@@H](COCc1ccccc1)O	0
ZINC84963757	COc1ccccc1[C@@H]1CC[N@H+](C1)C[C@@H](COCc1ccccc1)O	0
ZINC84963786	c1ccc(cc1)C[C@H]1CC[N@@H+](C1)C[C@@H](COCc1ccccc1)O	0
ZINC84963839	Cn1cccc1[C@@H]1CCCC[N@H+]1C[C@@H](COCc1ccccc1)O	0
ZINC84963856	c1ccc(cc1)COC[C@H](C[N@@H+](CCC#N)CC1CC1)O	0
ZINC84974085	CCN(c1cccc(c1)C#C)C(=O)[C@H](C)Sc1ccccn1	1
ZINC84981658	C[C@H](C(=O)N(C)C[C@@H]1CCOC1)Sc1ccccn1	0
ZINC85210701	C#C[C@H]1C[C@H]1c1ccccc1	1
ZINC85221162	CCCCC#CCCCO	1
ZINC85223941	Cc1cnc(o1)C[S@@](=O)Cc1cc(cc2c1OCOC2)Cl	0
ZINC85235979	Cc1c(oc(n1)CCc1nc(no1)C(C)(C)OC)c1ccccc1	0
ZINC85236006	CC(C)(c1nc(on1)c1coc(n1)c1ccccc1)OC	0
ZINC85236163	CC(=O)N1C=Cc2ccccc2[C@@H]1Cc1nc(no1)C(C)(C)OC	0
ZINC85236753	Cc1cc2cc(oc2cc1C)c1nc(no1)C(C)(C)OC	0
ZINC85237469	CC(C)(c1nc(on1)c1csc(n1)c1ccccc1)OC	0
ZINC85249299	COCCNc1nnc(s1)SCC#Cc1ccc(cc1)Cl	0
ZINC85249319	CC(C)n1cnnc1SCC#Cc1ccc(cc1)Cl	1
ZINC85249723	Cc1nnc(n1Cc1ccccc1)SCC#Cc1ccc(cc1)Cl	1
ZINC85251139	c1ccc(cc1)c1ccc(=O)n(n1)CC#Cc1ccc(cc1)Cl	1
ZINC85252227	C[C@H]([C@H](C)SC[C@@H]1CCCN(C1)S(=O)(=O)C)O	0
ZINC85252377	CNC(=O)[C@H](c1ccccc1)NC(=O)Cn1cc(c([O-])nc1=O)Cl	0
ZINC85253914	Cn1c(c[nH+]c1SCC#Cc1ccc(cc1)Cl)CO	1
ZINC85254548	c1cc(ccc1C#CCSC[C@@H](CO)O)Cl	1
ZINC85266679	C[C@@H](/C(=N/O[C@H](C)C(=O)NCC#C)/N)OC	0
ZINC85269539	C#CCN1CCc2c1ccc(c2)[N+](=O)[O-]	1
ZINC85271176	COCCN([C@@H]1CCS(=O)(=O)C1)C(=O)CNc1cccc(c1)C#C	0
ZINC85271596	CCOC(=O)c1cc(cc(c1)NCC#C)C(=O)OCC	0
ZINC85271784	C#CCNc1ccccc1C(=O)N1CCCCC1	1
ZINC85272802	C#CCN1CCN(CC1)C(=O)CNc1ccc(c(c1)F)Cl	1
ZINC85273029	Cc1ccc(cc1NCC(=O)N1CCN(CC1)CC#C)Br	1
ZINC85274111	CCOCc1ccccc1NCC(=O)N1CCN(CC1)CC#C	0
ZINC85274189	CC(=O)Nc1ccc(cc1NCC(=O)N1CCN(CC1)CC#C)OC	1
ZINC85274452	C#CCNc1ccc(cc1)CCC(=O)N1CCCC1	1
ZINC85274542	COCCOc1ccccc1NCC#C	0
ZINC85274966	C#CCNc1cccc(c1)COC1CCCCC1	0
ZINC85275029	CCOc1cc2c(cc1NCC#C)O[C@@H](C2)C	1
ZINC85276008	COC(=O)Nc1cc(ccc1F)NCC#C	0
ZINC85276643	C#CCNc1cccc(c1)Oc1ccc(cc1)C#N	1
ZINC85276764	COCCCOc1ccccc1NCC#C	0
ZINC85276794	C#CCNc1ccc(c(c1)Cl)C(=O)N1CCCCC1	1
ZINC85276978	c1ccc(c(c1)NCC#Cc1ccc(cc1)Cl)SCCC#N	1
ZINC85276989	C#CCNc1ccccc1CS(=O)(=O)c1ccccc1	1
ZINC85278026	Cc1ccc(cc1NCC#C)C(=O)N1CCOCC1	0
ZINC85278096	Cc1c(nc(s1)CCNC(=O)C(C)(C)NC(=O)OC)c1ccccc1	0
ZINC85278234	CN(c1ccccc1)C(=O)c1ccc(c(c1)NCC#C)Cl	1
ZINC85278318	C#CCN1CCN(CC1)C(=O)CNc1ccc(cc1)O[C@H]1CCOC1	0
ZINC85278335	c1cc(ccc1C#CCNc1ccc(cc1)O[C@@H]1CCOC1)Cl	0
ZINC85278707	Cc1cc(n(n1)C)NC(=O)CNc1ccc(cc1OCC#C)F	1
ZINC85278719	CC(C)(C)c1cnc(o1)CNc1cc(ccc1OCC#C)F	1
ZINC85278722	C#CCN1CCN(CC1)C(=O)CNc1cc(ccc1OCC#C)F	1
ZINC85278738	C#CCNc1cc(ccc1OCC#C)F	1
ZINC85279055	CS(=O)(=O)c1cccc(c1)[C@@H](c1ccccc1)NCC#C	1
ZINC85279056	CS(=O)(=O)c1cccc(c1)[C@H](c1ccccc1)NCC#C	1
ZINC85279483	Cc1ccc(cc1NCC#C)N1CCOC1=O	0
ZINC85280004	Cc1cccc(c1NCC(=O)NC(=O)Nc1ccccc1)C(=O)N	0
ZINC85280583	COc1cccc(c1)[C@H](c1cc(ccc1OC)F)NCC#C	1
ZINC85280624	c1ccc(cc1)C#Cc1ccccc1NCc1[nH+]ccn1C(F)F	1
ZINC85298164	CC(C)(CNCc1ccc(cc1)[S@](=O)C)[NH+]1CCCCC1	0
ZINC85298305	C[S@](=O)c1ccc(cc1)C[NH2+][C@H](c1ccccc1)c1ccccn1	1
ZINC85298895	C[S@@](=O)c1ccc(cc1)CN[C@@H](CN1CCOCC1)c1ccccc1	0
ZINC85302518	C[C@@H]1CCN(CC1)c1ccc(c[nH+]1)C[NH2+]Cc1ccc(cc1)[S@](=O)C	0
ZINC85313171	CCOc1ccccc1CC[NH2+]Cc1ccc(cc1)[S@@](=O)C	0
ZINC85322892	C[S@@](=O)c1ccc(cc1)C[NH2+]CC1(CCCC1)Sc1ccccc1	1
ZINC85334541	COCc1nc(cs1)CN[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC85343577	c1ccc(cc1)c1c2ccccc2nc(=O)c(n1)N	1
ZINC85345384	CC(C)(C)OC(=O)[C@H](Cc1ccccc1)Nc1ccccc1[N+](=O)[O-]	0
ZINC85345730	CN1CCN(CC1)S(=O)(=O)CC(=O)OC	0
ZINC85346877	C#CCOC(=O)/C=C/c1ccc(o1)c1ccc(cc1[N+](=O)[O-])Cl	0
ZINC85355062	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)Nc1nc2ccccc2s1	0
ZINC85357609	Cn1c(n[nH]c1=S)C1CCN(CC1)C(=O)Nc1cccnc1Cl	0
ZINC85384206	COc1cc(ccc1O)c1[nH]nc(n1)[C@H]1CCCO1	0
ZINC85392022	c1ccc(cc1)n1c(nnc1SCC(=O)[O-])CCCO	0
ZINC85396773	CCOC(=O)[C@H](C)C(=O)Cc1ccccc1	0
ZINC85422731	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)N1CCC[C@H]1C[NH+]1CCOCC1	0
ZINC85435946	Cc1cccc(n1)O[C@@H]1C[N@@H+](CCOC1)Cc1ccc(nc1)OC	0
ZINC85435978	Cn1cc[nH+]c1CN1CCOC[C@@H](C1)Oc1ccccc1	0
ZINC85436031	CC(C)CCO[C@@H]1CN(CCOC1)Cc1ccccn1	0
ZINC85436855	c1ccc(cc1)C[N@@H+]1CCN(CC1)C[C@@H](C1CC1)O	1
ZINC85440681	CC(C)(C)[C@H](C#N)NC(=O)c1cccc(c1)n1c(=O)ccc([O-])n1	0
ZINC85455753	C[C@H]1CN(C[C@@H](O1)C)CCCCNC(=O)C#Cc1ccccc1	0
ZINC85457234	C[C@H]1CN(C[C@@H](O1)C)CCCCNC(=O)[C@@H](C)S(=O)(=O)C(C)C	0
ZINC85470541	CC(C)N(CC#CCNC(=O)CCSc1ccccc1)C(C)C	1
ZINC85470543	CC(C)[NH+](CC#CCNS(=O)(=O)C)C(C)C	1
ZINC85470546	c1cc(cc(c1)F)C(=O)NCC#CC[NH+]1CCCC1	1
ZINC85470581	c1ccc(cc1)OCC(=O)NCC#CCN1CCOCC1	0
ZINC85470588	CC(C)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC85470606	Cc1nc(cs1)C(=O)NCC#CCN(C)Cc1ccccc1	1
ZINC85470644	CN(CC#CCNC(=O)NCc1cccs1)Cc1ccccc1	1
ZINC85470656	CN(CC#CCNS(=O)(=O)C)Cc1ccccc1	1
ZINC85470658	Cc1ccc(cc1)S(=O)(=O)NCC#CCN(C)Cc1ccccc1	1
ZINC85470664	CN(CC#CCNS(=O)(=O)Cc1ccccc1)Cc1ccccc1	1
ZINC85470679	CN(CC#CCNS(=O)(=O)C1CC1)Cc1ccccc1	1
ZINC85470684	CC(C)S(=O)(=O)NCC#CCN(C)Cc1ccccc1	1
ZINC85470687	CN(CC#CCNS(=O)(=O)Cc1cccc(c1)F)Cc1ccccc1	1
ZINC85470688	CN(CC#CCNS(=O)(=O)C1CCCCC1)Cc1ccccc1	1
ZINC85472650	COCC(=O)N1CCN(C[C@@H]1c1ccccc1)C1CC1	0
ZINC85473891	CCc1c(nc2n(c1=O)C[C@@H](CS2)C(=O)NCc1ccncc1)C	0
ZINC85490779	CC(C)(C)OC(=O)NCC(=O)N1CCC[C@@H]1CC(=O)c1ccccc1	0
ZINC85490893	C#CC[N@@H+]1CC[C@H](CC1)C(=O)N1CCC[C@@H]1CC(=O)c1ccccc1	1
ZINC85490898	C#CCN1CCC(CC1)C(=O)N1CCC[C@H]1CC(=O)c1ccccc1	1
ZINC85493992	CSc1cc(ccn1)C(=O)N1CCC[C@H]1CC(=O)c1ccccc1	0
ZINC85498060	COc1ccccc1NC1CCN(CC1)C(=O)C#Cc1ccccc1	1
ZINC85554086	C[C@@H](CCN(C)C(=O)Nc1cccc(c1)C#Cc1ccccc1)O	1
ZINC85561407	Cc1cc(c(o1)C)[C@H](CCNC(=O)COc1ccccc1F)O	0
ZINC85562274	c1ccc(cc1)CNC(=O)N1CCO[C@@H](C1)c1cc(cc(c1)Cl)Cl	0
ZINC85580920	CC(C)CN(CC[NH+](C)C)C(=O)Nc1ccn(n1)CCOC	0
ZINC85650725	C=C(Cc1cccc(c1)O[C@H]1CCCCO1)Br	0
ZINC85653402	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NNc1ccc(nn1)c1ccccc1	1
ZINC85653873	CC(C)c1ccc(cc1)C(=O)NNc1ccc([nH+]n1)c1ccccc1	0
ZINC85655011	c1ccc(cc1)c1ccc(nn1)NNC(=O)c1c(cccc1F)F	0
ZINC85655018	COCc1ccccc1C(=O)NNc1ccc([nH+]n1)c1ccccc1	0
ZINC85656124	c1ccc(cc1)c1ccc(nn1)NNC(=O)c1ccc(cc1Cl)F	0
ZINC85771111	CN(CC[N@H+]1CC[C@@H](CC1)C(=O)OC)c1ccccc1	0
ZINC85784933	CN(CCN1CCN(CC1)S(=O)(=O)N1CCOCC1)c1ccccc1	0
ZINC85789418	CCC[NH2+][C@H]1CCCc2c1nccc2	0
ZINC85794433	Cc1c(sc(n1)C)[C@H](C)[N@@H+](C)CCN(C)c1ccccc1	1
ZINC85819801	CN(CCN(CCC(=O)OC)C[C@@H]1CCCO1)c1ccccc1	0
ZINC85824040	Cc1cccc([nH+]1)CN(CC#C)C[C@H]1CCCN(C1)S(=O)(=O)C	1
ZINC85824118	CN(CCN(CC#C)CC#C)c1ccccc1	1
ZINC85899436	C#CCOC(=O)Nc1cc(nn1c1cccc(c1)F)c1ccccc1	0
ZINC85902753	C[C@@](CCO)(COC)[NH2+]Cc1ccn(n1)c1ccc(cc1)F	0
ZINC85902895	C[C@@H](c1ccccc1)N(C)C(=O)C[NH2+][C@@](C)(CCO)COC	0
ZINC85903353	CCCc1nc(no1)C[NH2+][C@@](C)(CCO)COC	0
ZINC85903531	C[C@](CCO)(COC)[NH2+]CC#Cc1ccc(cc1)Cl	0
ZINC85903632	CCCCCCC[C@@H]([C@H](CC#CC#C[C@@H](C=C)O)O)Cl	1
ZINC85953454	COc1ccccc1COC[C@@H](CN(CCO)c1ccccc1)O	0
ZINC85953461	C[C@H](c1ccc(cc1)Cl)OC[C@@H](CN(CCO)c1ccccc1)O	0
ZINC85955148	c1ccc(cc1)N(CCCO)C[C@H](COCc1ccccc1Cl)O	0
ZINC85984027	Cc1nc(on1)CCC(=O)OCc1cccc(c1)OCC#C	0
ZINC85984924	Cc1nc(on1)CCC(=O)OCCN1CCN(CC1)C(=O)C1CCC1	0
ZINC85985825	C[NH+](C)CCCCCOC(=O)c1csc(n1)Cc1ccccc1	0
ZINC86012836	C1=CC(=CN2[C@@H]1NC=N2)Br	0
ZINC86013230	C[C@H](C(=O)OCCNc1cccnn1)Oc1ccc(cc1Cl)Cl	0
ZINC86015270	c1cc(cc(c1)F)[C@H]1C[C@H]1C(=O)OCCNc1cccn[nH+]1	0
ZINC86036859	CCn1cc[nH+]c1[C@@H](CCc1ccccc1)OC(=O)c1cccn1C	0
ZINC86039078	Cn1cc[nH+]c1[C@@H](CCc1ccccc1)OC(=O)[C@H]1CCC=CC1	0
ZINC86039207	CCC[C@@H](C)C(=O)O[C@@H](CCc1ccccc1)c1[nH+]ccn1C	0
ZINC86040031	Cc1nc(on1)CCC(=O)O[C@H](C)CC#C	0
ZINC86055315	C[C@H](/C(=N/S(=O)(=O)C1CCCC1)/[O-])Oc1cccc(c1Cl)Cl	0
ZINC86055547	Cc1ccccc1OCCC/C(=N/S(=O)(=O)C1CCCC1)/[O-]	0
ZINC86055742	c1ccc(cc1)[C@@H](C/C(=N/S(=O)(=O)C1CCCC1)/[O-])C(F)(F)F	1
ZINC86057587	CCOc1ccc(cc1)CC(=O)OC[C@@H]1CC(=O)N(C1)C1CC1	0
ZINC86059456	CC(C)[C@@H](CC(=O)OC[C@H]1CC(=O)N(C1)C1CC1)c1ccccc1	0
ZINC86061229	Cc1cccc(c1)C1(CCCC1)C(=O)OC[C@H]1CC(=O)N(C1)C1CC1	0
ZINC86073188	CC(C)([C@H](C#C)N)OC	0
ZINC86145558	C/[NH+]=C(/NCCCOCC1CCOCC1)\N(C)Cc1ccccc1	0
ZINC86165501	Cc1c(scn1)CC[S@@](=O)Cc1cc(cc2c1OCOC2)F	0
ZINC86166328	Cc1ccc(cc1)NC(=O)NC[C@@H](C)Nc1ccccc1	0
ZINC86168347	c1cc(ccc1C#CCN(CCN1CCOCC1)CCO)Cl	0
ZINC86168347	c1cc(ccc1C#CC[N@H+](CCN1CCOCC1)CCO)Cl	0
ZINC86168590	CC#CC[N@H+](CCN1CCOCC1)CCO	0
ZINC86168631	Cc1c(sc(n1)c1ccccc1)C[N@H+](CCN1CCOCC1)CCO	0
ZINC86168717	c1cc(ccc1C#CC[N@H+](CCN1CCOCC1)CCO)C(F)(F)F	0
ZINC86169198	C[N@H+](Cc1ccc(c(c1)O)OC)Cc1nnc(o1)c1cccs1	0
ZINC86169316	C[C@@H](C(=O)N)N1CC[N@@H+](C2(C1)CCCCC2)Cc1ccccc1	0
ZINC86169448	CC[C@@H](c1ccccc1)S(=O)(=O)c1nncn1CCCOC	0
ZINC86183814	COC[C@@H]1CCCN(C1)c1cncc(n1)OCc1ccccc1	0
ZINC86197151	COc1ccc(cc1)NCc1nc(on1)Cc1ccccc1	1
ZINC86197563	CCCc1nc(cs1)CNc1cccc(c1)C#C	1
ZINC86197586	C#Cc1cccc(c1)NCc1nnc(o1)C1CCC1	1
ZINC86197635	Cc1nc(no1)CNc1cccc(c1)C#Cc1ccccc1	1
ZINC86200247	COCc1ccccc1NCc1nc(on1)Cc1ccccc1	0
ZINC86201630	C#CCNC(=O)c1ccccc1NCCCOCC(F)(F)F	0
ZINC86205549	CC(C)(C)c1nnc(o1)CNc1cc(ccc1OCCOC)F	0
ZINC86210384	Cn1c(ncn1)CNc1cc(ccc1SCC(F)(F)F)Cl	0
ZINC86210883	C#CCOc1cc(ccc1NCc1nc(on1)Cc1ccccc1)F	1
ZINC86210894	C#CCOc1cc(ccc1NCc1nc(on1)c1ccccc1)F	1
ZINC86210921	C#CCOc1ccc(cc1NCc1nc(on1)Cc1ccccc1)F	1
ZINC86210933	C#CCOc1ccc(cc1NCc1nc(on1)c1ccccc1)F	1
ZINC86212960	Cc1nc(no1)CNc1ccccc1C#Cc1ccccc1	1
ZINC86212965	c1ccc(cc1)C#Cc1ccccc1NCc1nc(on1)C1CC1	1
ZINC86212970	CCc1nc(no1)CNc1ccccc1C#Cc1ccccc1	1
ZINC86231795	C[C@H]([C@@H](c1ccccc1)NC(=O)C#Cc1ccccc1)C(=O)OC	0
ZINC86249558	CCN1CCO[C@H](C1)C(=O)N[C@@H](C)c1ccc(cc1)n1ccnc1C	0
ZINC86255994	CC(C)(C)c1nc(no1)C[NH2+]Cc1ccccc1OCC#C	1
ZINC86281761	C[C@@H]([C@H](c1ccccc1)NC(=O)Nc1cccc(c1)C#C)C(=O)OC	0
ZINC86281762	C[C@H]([C@H](c1ccccc1)NC(=O)Nc1cccc(c1)C#C)C(=O)OC	0
ZINC86293821	COC(=O)[C@@H]1CCC[C@@H]1NC(=O)Nc1cccc(c1)OCC#C	0
ZINC86294794	C[C@H](CNC(=O)Nc1ccc(cc1Cl)C(F)(F)F)C(=O)OC	0
ZINC86295716	C[C@@H](CC#N)N(C)C(=O)Nc1c(cc(s1)C(C)(C)C)C(=O)OC	0
ZINC86299766	C#CCOc1ccc(cc1NC(=O)N1CCC[C@H]2[C@H]1CCC2)F	1
ZINC86299778	COC(=O)[C@@H]1CCC[C@H]1NC(=O)Nc1cc(ccc1OCC#C)F	0
ZINC86299941	Cc1c(cccc1NC(=O)N[C@@H]1CCC[C@@H]1C(=O)OC)COC(C)C	0
ZINC86331302	CCc1nc([n-]n1)[S@](=O)C[C@@H]1CCCCO1	0
ZINC86331409	CCc1nc([nH]n1)[S@@](=O)CC(=O)N[C@H](CC(C)C)c1ccccc1	0
ZINC86359803	Cc1ccc(c(c1)[C@H](C)NC(=O)NC[C@@H](C)Nc1ccccc1)OC	0
ZINC86373362	C[C@H](CCOC)NC(=O)N(C1CC1)[C@@H](C)c1ccco1	0
ZINC86464019	Cn1cccc(c1=O)NC(=O)C(=O)N1CCN(CC1)CC#C	1
ZINC86770707	CC/[NH+]=C(/NCC#C)\NCC1(CCOCC1)c1ccccc1Cl	0
ZINC86864229	CC(=C(C)OC(=O)c1ccccc1)C	0
ZINC86965727	CCN(c1ccccc1)C(=O)[C@H](C)Nc1cc(c(cc1OC)OC)F	0
ZINC86987700	Cc1csc(n1)CSc1[nH+]cc(n1C(C)C)C(C)C	0
ZINC86988325	c1ccc(cc1)COC(=O)CNC(=O)Cc1ccc(cc1F)F	0
ZINC86995533	CC[C@@H](C)CS(=O)(=O)c1nc[n-]n1	0
ZINC87002841	Cc1ccccc1CNC(=O)[C@H](CC(C)C)N1CCCCC1=O	0
ZINC87003119	C#CCNC(=O)c1cn[nH]c1c1ccccc1Cl	1
ZINC87020382	Cc1ccc(cc1F)[C@@H](C)NC(=O)NCc1cccc(c1)OC	0
ZINC87025548	C[C@H](CC(C)C)OCCC(=O)N1CCN(CC1)Cc1ccccn1	0
ZINC87037018	CCc1ccccc1NC(=O)CCC(=O)N(CC)CC	0
ZINC87054352	CC(C)[C@H](C(=O)OC)NC(=O)c1cnc(s1)Cc1ccccc1	0
ZINC87119992	C[C@H](c1ncc(o1)c1ccccc1)NC(=O)N(C)CCOCC1CC1	0
ZINC87124006	CC[C@@H](CC#C)NC(=O)N1CCN(CC1)[C@H](C)C(=O)N1CCCC1	1
ZINC87124011	CC[C@H](CC#C)NC(=O)N1CCN(CC1)[C@H](C)C(=O)N1CCCC1	1
ZINC87132362	C[C@H](CC(C)C)OCCC(=O)NCCC(=O)N(C)C	0
ZINC87134166	c1ccc(cc1)Cc1ncc(s1)C(=O)N1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC87154503	C#Cc1cccc(c1)NC(=O)CNC(=O)Cc1cccc(c1F)F	1
ZINC87154517	C#Cc1cccc(c1)NC(=O)CNC(=O)Cc1ccc(c(c1)F)F	1
ZINC87155432	CCN(Cc1ccccn1)C(=O)NCCc1ccc(cc1C)F	0
ZINC87161320	CC(C)CCN1CCN(CC1)C(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC87167856	CCc1c(c(on1)CC)CC(=O)N(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC87173582	COC(=O)c1ccsc1NC(=O)c1cnc(s1)Cc1ccccc1	0
ZINC87235100	C#CCC[NH+]1CCN(CC1)C(=O)Cc1ccc(c(c1)F)F	1
ZINC87235530	COCCOc1ccc(cc1NC(=O)Cc1ccc(cc1F)F)F	0
ZINC87240620	CCN(c1cccc(c1)C#C)C(=O)c1cnc(s1)Cc1ccccc1	1
ZINC87240645	CN(c1cccc(c1)C#C)C(=O)c1cnc(s1)Cc1ccccc1	1
ZINC87242158	c1ccc(c(c1)c1c(cn[nH]1)C(=O)NCC(=O)OCC1CC1)Cl	0
ZINC87255648	Cc1c(sc(n1)C)[C@@H](C)N(C)C(=O)CCO[C@H](C)CC(C)C	0
ZINC87256912	CC(C)[C@H](C(=O)N)NC(=O)c1cnc(s1)Cc1ccccc1	0
ZINC87281253	C[C@H](CC(C)C)OCCC(=O)N1CC[C@H](C1)Nc1ccccc1	0
ZINC87313727	COC(=O)c1cc(cc(c1)[N+](=O)[O-])NC(=O)Cc1ccc(cc1F)F	0
ZINC87332179	Cc1c(c(n(n1)C)C)C[C@H](C)NC(=O)c1ccc(cc1)c1cscn1	0
ZINC87337729	C[C@@H](CNC(=O)CCc1cccc(c1)[N+](=O)[O-])C(=O)OC(C)C	0
ZINC87342805	Cc1ccc(c(c1)O[C@H](C)C(=O)N[C@H](C(=O)N)C(C)(C)C)Cl	0
ZINC87352941	CC(C)(C)[C@@H](C(=O)N)NC(=O)[C@@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC87356603	C#CCN1CCN(CC1)C(=O)c1cnc(s1)Cc1ccccc1	1
ZINC87356609	C#CCN1CCN(CC1)C(=O)Cc1cccc(c1F)F	1
ZINC87357286	C[C@@H](c1ccccc1)[C@H](C)NC(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC87358121	C[C@H](CCCO)[NH2+]Cc1ccccc1	1
ZINC87364203	C[C@H](CC(C)C)OCCC(=O)NC[C@@](C)(c1ccccc1)O	0
ZINC87364206	C[C@H](CC(C)C)OCCC(=O)NC[C@](C)(c1ccccc1)O	0
ZINC87364278	Cc1cc(c(cc1C(=O)NC[C@@](C)(c1ccccc1)O)OC)OC	0
ZINC87367809	C[NH+](C)[C@H]1CCC[C@H](C1)NC(=O)Cc1ccc(cc1F)F	0
ZINC87402561	CCCCCC(C)(C)CNC(=O)C(C)(C)n1cc(cn1)[N+](=O)[O-]	0
ZINC87422211	C[C@@H](CC(C)(C)CNC(=O)C#Cc1ccccc1)O	1
ZINC87422212	C[C@H](CC(C)(C)CNC(=O)C#Cc1ccccc1)O	1
ZINC87426342	C#CCN1CCC(CC1)C(=O)NCc1cn(nn1)c1ccccc1	1
ZINC87428679	CCOc1c(cccc1F)C(=O)NCc1cn(nn1)c1ccccc1	0
ZINC87428897	c1ccc(cc1)n1cc(nn1)CNC(=O)COc1ccccc1Cl	0
ZINC87434143	CC(C)CC1(CCCC1)CNC(=O)C1CCN(CC1)CC#C	1
ZINC87434222	C[C@H](CCOC)C(=O)NCC1(CCCC1)CC(C)C	0
ZINC87452594	CN(C[C@H](COC)O)C(=O)c1ccc(cc1)OCC#C	0
ZINC87452866	CN(C[C@@H](COC)O)C(=O)CCc1cc(ccc1OC)Br	0
ZINC87453292	CCOCCOc1cc(ccc1CNC(=O)c1ccccc1)C	0
ZINC87488448	Cc1ccc(c(c1)Oc1ccccc1)CNC(=O)CSCC(=O)N	0
ZINC87493223	C[C@@H](CO)OCC#C	0
ZINC87493224	C[C@H](CO)OCC#C	0
ZINC87493432	Cc1c(c(n2c(n1)ncn2)N)C#CC1(CCCC1)O	1
ZINC87504260	COc1cc(cc(c1)OC)CN1CC[C@H](C1)NC(=O)CCCSC	0
ZINC87562729	CCc1nc2n(n1)CCC[C@H]2NC(=O)[C@@H](C)CCOc1ccccc1	0
ZINC88200309	CCCC[C@@H](C(=O)NCc1cn(nn1)c1ccccc1)NC(=O)N	0
ZINC88205548	CC1(CN(CC[S@@]1=O)C(=O)c1cncn1c1ccccc1)C	0
ZINC88209253	CC1(CN(CC[S@]1=O)C(=O)CN1C(=O)[C@H]2CCCC[C@@H]2C1=O)C	0
ZINC88209346	CCOCCOc1cc(ccc1CNC(=O)C#Cc1ccccc1)C	0
ZINC88210396	C[C@H](C(=O)Nc1cc(ccc1F)OC)Sc1ccccc1	0
ZINC88224011	CC(C)(C)c1ccc(cc1)C(=O)N(C)CCOCC1CC1	0
ZINC88227070	c1cc(c(cc1C#N)NC(=O)Cc1ccc(cc1Cl)[N+](=O)[O-])Cl	0
ZINC88228969	CC(C)N1C[C@@H](CC1=O)C(=O)Nc1cc(ccc1Cl)C#N	0
ZINC88235857	Cc1ccc(cc1F)[C@@H](C)NC(=O)C[C@H](c1ccccc1)NC(=O)C	0
ZINC88239116	CN(CCOCC1CC1)C(=O)c1cc(n(n1)c1ccccc1)C(=O)N	0
ZINC88239978	CN(CCOCC1CC1)C(=O)c1cc(ccc1[N+](=O)[O-])OC	0
ZINC88267868	c1ccc(cc1)Cn1cccc(c1=O)NC(=O)CC1CCC1	0
ZINC88268883	COC(=O)[C@@H]1CCCCC[C@H]1NC(=O)c1cc(cnc1)Br	0
ZINC88269029	COC(=O)[C@@H]1CCCCC[C@@H]1NC(=O)C1CCN(CC1)CC#C	0
ZINC88269275	COC(=O)[C@@H]1CCCCC[C@H]1NC(=O)CCOc1ccccc1	0
ZINC88278789	C#Cc1cccc(c1)NC(=S)NNC(=O)CCSc1ccccn1	1
ZINC88278790	C#Cc1cccc(c1)NC(=S)NNC(=O)Cc1c(cccc1F)F	1
ZINC88279403	CC/[NH+]=C(/NCC#C)\NCc1cccc(c1)COC1CCOCC1	0
ZINC88280612	CCc1nc2n(n1)CCC[C@H]2NC(=O)C#Cc1ccccc1	1
ZINC88291025	CC1(CN(CC[S@]1=O)C(=O)C#Cc1ccccc1)C	1
ZINC88292793	CC1(CN(CC[S@]1=O)C(=O)/C=C/c1ccc2ccccc2n1)C	0
ZINC88322734	C[C@@H](c1cccc(c1)N1CCCC1)NC(=O)C#Cc1ccccc1	1
ZINC88328318	Cc1csc(n1)CS(=O)(=O)C[C@H](COCc1ccccc1)O	0
ZINC88335898	COc1ccc(c(c1)OC)NC(=O)N1CCCC[C@@H]1c1[nH]cc[nH+]1	0
ZINC88338616	C#CCN1CCC(CC1)c1nc(no1)c1cc2ccccc2o1	1
ZINC88339176	c1ccc(cc1)OCCOCc1nc(no1)c1cc2ccccc2o1	0
ZINC88349517	CCCN(Cc1ccccc1O)C(=O)Cc1c(cccc1F)F	0
ZINC88350573	C#Cc1cccc(c1)NC(=O)NCc1cn(nn1)c1ccccc1	1
ZINC88359717	c1ccc(cc1)[C@H](c1cccc(c1)F)NC(=O)CNC(=O)NC1CC1	0
ZINC88359758	C[N@@H+]1CCC[C@@H](C1)C(=O)N[C@@H](c1ccccc1)c1cccc(c1)F	0
ZINC88361816	COC(=O)[C@@H]1CCCCC[C@@H]1NC(=O)C#Cc1ccccc1	0
ZINC88362631	COC(=O)[C@@H]1CCCCC[C@H]1NC(=O)Cn1ccccc1=O	0
ZINC88364559	COCC#Cc1cc(ccn1)Cl	0
ZINC88382126	CN(CCOCC1CC1)C(=O)Nc1cccc(c1)OCC#C	0
ZINC88389288	C[C@H](CCCO)NC(=O)Nc1cccc(c1)CSCc1ccccc1	0
ZINC88407836	C[C@H](CCc1ccc(cc1)O)NC(=O)Nc1cc(ccc1F)OC	0
ZINC88408288	COc1ccc(c(c1)NC(=O)NCCc1ccc(cc1)OCC#C)F	1
ZINC88429002	CC[C@@H](COC)NC(=O)Nc1cccn(c1=O)Cc1ccccc1	0
ZINC88462388	C[C@H]1CCC[C@@H](C1)N/C(=[NH+]\C)/NCC(C)(C)NS(=O)(=O)C	0
ZINC88481489	C[NH+](C)CCN(Cc1ccco1)C(=O)NCC#Cc1ccccc1	1
ZINC88483791	CC[C@]1(C(=O)N(C(=O)N1)C[C@H](C)C(=O)C)c1ccccc1	0
ZINC88491452	CNC(=O)[C@@H]1CC[N@H+](CC1)CCCNC(=O)C1CCCC1	0
ZINC88500345	C[C@@H](c1nc(no1)Cc1ccc(cc1)F)SCCS(=O)(=O)C	0
ZINC88506550	C1CCC(C1)CCC[NH+]1CCN(CC1)CC#N	0
ZINC88511484	Cc1ccc(cc1F)[C@H](C)[NH2+]Cc1cnn(n1)c1ccccc1	1
ZINC88522949	CSc1ccccc1NCc1[nH+]ccn1Cc1ccccc1	1
ZINC88523706	c1ccc(cc1)[C@@H](C#N)N1CCN(CC1)CCOCC(F)(F)F	0
ZINC88534091	CCN(CCC#N)C(=O)CNc1ccccc1CC(F)(F)F	0
ZINC88534817	CC1(c2cc(ccc2NC1=O)S(=O)(=O)Nc1cccc(c1)C#C)C	1
ZINC88536495	C[C@@H](c1nc(cs1)CN[C@H](c1ccccc1)c1cccc(c1)F)OC	0
ZINC88545496	C#CCN1CCN(CC1)C(=O)C[NH2+]C1(CCCCC1)C(=O)N	1
ZINC88545925	C[C@@](CC(=O)OC)(COC)NCC#Cc1ccc(cc1)C(F)(F)F	0
ZINC88545926	C[C@](CC(=O)OC)(COC)NCC#Cc1ccc(cc1)C(F)(F)F	0
ZINC88545926	C[C@](CC(=O)OC)(COC)[NH2+]CC#Cc1ccc(cc1)C(F)(F)F	0
ZINC88547956	c1ccc(cc1)Cn1cccc(c1=O)[N-]S(=O)(=O)C[C@H]1CCCCO1	0
ZINC88550626	CCc1c(c(on1)CC)C[NH2+][C@H](CC)c1ccccc1	1
ZINC88561795	CC/[NH+]=C(/NCC#C)\NCC1(CCOCC1)[NH+](C)C	0
ZINC88565439	CC1(CN(CC[S@@]1=O)CC(=O)NCCC1CCCCC1)C	0
ZINC88573239	CCOC(=O)CCCCC[N@H+]1CC[S@@](=O)C(C1)(C)C	0
ZINC88574422	CC1(CN(CC[S@@]1=O)[C@@H](c1ccccc1)C(=O)OC)C	0
ZINC88599300	C[C@@H](c1nnnn1c1ccccc1)[N@H+](C)CCOCC1CC1	0
ZINC88599659	CN(CCOCC1CC1)CC#Cc1ccc(cc1)C(F)(F)F	0
ZINC88600382	C[C@@H]1CCCC[C@@H]1OCC[N@@H+](C)CCOCC1CC1	0
ZINC88600399	Cc1csc(n1)C[N@@H+](C[C@H](c1ccccc1)O)C1CC1	1
ZINC88602116	Cc1csc(n1)CN1CC[C@H](C1)COCc1ccccc1	0
ZINC88603947	c1ccc(cc1)CN(C[C@H](c1ccccc1)O)C[C@@H](c1cccs1)O	1
ZINC88605056	CC#CCN(Cc1ccccc1)C[C@@H](c1cccs1)O	1
ZINC88670543	C[C@H]1CN(C[C@@H](O1)C)c1ccccc1C[NH2+][C@@H]1CCS(=O)(=O)C1	0
ZINC88677542	C[C@@H]1CCC[C@H]1[NH2+]Cc1ccc(cc1)COCC(F)(F)F	0
ZINC88684954	C[C@@H]1CCC[C@H]1[NH2+]Cc1ccc(cc1)CN1CC[N@H+](CC1)C	0
ZINC88687442	Cc1c(cc(o1)C(=O)N[C@]1(CCc2ccccc2C1)C)S(=O)(=O)N	0
ZINC88698400	Cc1ccc(cc1)c1nc(co1)CC[NH2+][C@H]1CCC[C@H]1C	0
ZINC88717608	Cc1c(sc(n1)C)CC[NH2+]Cc1ccccc1N1C[C@@H](O[C@H](C1)C)C	0
ZINC88720670	CCC[C@@H](C[NH2+][C@@H]1CCN(C1)[C@@H](C)c1ccccc1)O	1
ZINC88727731	C[C@H]1CCC[C@@H]1[NH2+]C[C@@](C)(CSC)O	0
ZINC88727900	C[C@H](c1ccccc1)[N@@H+]1CC[C@@H](C1)NCC1(CCOCC1)S(=O)(=O)C	0
ZINC88728098	C[C@@H](c1ccccc1)[N@H+]1CC[C@@H](C1)NCCCOCC1CCOCC1	0
ZINC88740004	C[C@@H]1CCC[C@@H]1[NH2+][C@@H]1CCN(CC1)C1CCCC1	0
ZINC88755436	Cc1csc(n1)CN[C@@H]1CCN(C1)c1c(cccc1F)F	0
ZINC88757419	CCc1nc2n(n1)CCC[C@@H]2[NH2+]Cc1ccc(c(c1)OCC)OC	0
ZINC88761950	CN(CCOCC1CC1)c1cncc(n1)OCc1ccccc1	0
ZINC88762089	CN(CCOCC1CC1)c1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC88779844	c1ccc(cc1)n1cc(nn1)CNS(=O)(=O)C[C@@H]1CCOC1	0
ZINC88779965	c1ccc(cc1)n1cc(nn1)CNS(=O)(=O)c1ccc(cc1)Cl	1
ZINC88792097	C[C@H](c1cccc(c1)N1CCCC1)NS(=O)(=O)CCOC	0
ZINC88798040	COC(=O)[C@H]1CCCCC[C@H]1NS(=O)(=O)Cc1cccc(c1)F	0
ZINC88799340	C[C@H](CCCO)NC(=O)N(Cc1ccccc1)C[C@H]1CCCO1	0
ZINC88802301	C[C@H](CC(C)C)OCC/C(=N/S(=O)(=O)N(C)Cc1ccccc1)/[O-]	0
ZINC88805046	C#CCOC(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC88805051	CC(C)C[C@H](C(=O)OCC#C)N1CCCCC1=O	0
ZINC88805065	C[C@@H](CS(=O)(=O)c1ccc(cc1)Br)C(=O)OCC#C	0
ZINC88805695	CC(C)C[C@H](C(=O)OCCCC#C)N1CCCCC1=O	0
ZINC88805765	C[C@H](C(=O)OCCC#C)NS(=O)(=O)c1cnn(c1)C	0
ZINC88805770	CC(C)C[C@@H](C(=O)OCCC#C)N1CCCCC1=O	0
ZINC88805776	CS(=O)(=O)c1cc(c(cc1Cl)Cl)C(=O)OCCC#C	0
ZINC88805788	C[C@H](CS(=O)(=O)c1ccc(cc1)Br)C(=O)OCCC#C	0
ZINC88805964	c1ccc(cc1)C#CCOC(=O)Cc1ccc(c(c1)F)F	0
ZINC88805966	c1ccc(cc1)C#CCOC(=O)CCC(=O)c1ccc(c(c1)F)F	0
ZINC88805974	C[C@H](C(=O)OCC#Cc1ccccc1)NS(=O)(=O)c1cnn(c1)C	0
ZINC88805984	CC(C)C[C@@H](C(=O)OCC#Cc1ccccc1)N1CCCCC1=O	0
ZINC88805987	CC(C)C[C@H](C(=O)OCC#Cc1ccccc1)N1CCCCC1=O	0
ZINC88805989	c1ccc(cc1)C#CCOC(=O)CCSc1ccccn1	0
ZINC88807627	C[C@H]1C[C@H]1COC(=O)CCC(=O)c1ccc(c(c1)F)F	0
ZINC88810472	Cn1cc(cc1C(=O)OCCn1c(=O)n2ccccc2n1)C(=O)N	0
ZINC88815706	Cc1cc(c(cc1C(=O)O[C@@H](C)C#C)OC)OC	0
ZINC88815715	C[C@@H](C#C)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC88815788	COc1cccc(c1)C#CCOC(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC88815990	C[C@H](C(=O)OCCC#Cc1ccccc1)NS(=O)(=O)c1cnn(c1)C	0
ZINC88818309	Cc1cc(c(cc1C(=O)O[C@@H](CC#C)C1CC1)OC)OC	0
ZINC88818350	C[C@@H](CC#C)OC(=O)c1ccc(cc1)c1cscn1	0
ZINC88818372	C[C@@H](CC#C)OC(=O)[C@H](CC(C)C)N1CCCCC1=O	0
ZINC88818374	C[C@H](CC#C)OC(=O)[C@H](CC(C)C)N1CCCCC1=O	0
ZINC88861771	C/[NH+]=C(/NC[C@H]1C[C@H]1c1ccccc1)\N1CC[C@@H](C1)[N+]1=CCCC1	1
ZINC88862924	CC/[NH+]=C(/NC[C@@H]1C[C@H]1c1ccccc1)\N1CC[C@@H](C1)COCC	0
ZINC88895752	CC/[NH+]=C(/NCC#C)\NCC1(CCOCC1)[NH2+][C@@H](C)c1ccccc1	0
ZINC88895753	CC/[NH+]=C(/NCC#C)\NCC1(CCOCC1)[NH2+][C@H](C)c1ccccc1	0
ZINC88964796	CC[C@H]1CCC[C@@H](C1)N/C(=[NH+]\C)/NCc1cc(ccc1O)OC	0
ZINC88990110	CC/[NH+]=C(/NCc1c(nc(s1)C)C)\N1CCN(CC1)c1ccccc1	1
ZINC89083619	CCOCCN/C(=[NH+]/C)/NC[C@H](c1cnn(c1)C)[NH+](C)C	0
ZINC89099559	C[C@@H]1C[C@H](C[C@@H](C1)CCS(=O)(=O)Cc1nnnn1C1CC1)C	0
ZINC89100037	C#CCNC(=O)N[C@H]1CCN(C1)C(=O)CCc1ccccc1	1
ZINC89104478	CC[S@](=O)Cc1nc(no1)c1ccco1	0
ZINC89104669	CC[S@@](=O)Cc1cccc(c1)C(=O)Nc1ccccc1	0
ZINC89117174	CCCCn1c(=O)[nH]nc1SCc1ccc(c(c1)F)C(=O)OC	0
ZINC89117306	CCCNc1nnc(s1)SCc1ccc(c(c1)F)C(=O)OC	0
ZINC89119393	CCNC(=O)NC(=O)CNc1ccccc1CCC(F)(F)F	0
ZINC89131378	CCO[C@@H](C)c1nc(cs1)CN1CCN(CC1)CC1(COC1)CO	0
ZINC89136050	CCOC(=O)N1CCC(CC1)[NH2+]CCCO[C@@H](C)c1ccccc1	0
ZINC89140457	C1CCO[C@@H](C1)CO[C@H]1CC[N@@H+](CC1)CC1(COC1)CO	0
ZINC89140773	C[C@H]([C@H](c1ccccc1)NCC(=O)N1CCCCCCC1)C(=O)OC	0
ZINC89154930	CCOC(=O)N1CCC(CC1)NCC(C)(C)[NH2+][C@H](C)c1ccccc1	0
ZINC89155266	COCCn1ccc(n1)NCc1cc(ccc1OCC#C)Br	0
ZINC89155560	CC(C)Cc1ccc(cc1)CNc1ccn(n1)CCOC	0
ZINC89157434	CS[C@@H]1CNc2c1c(ccc2F)[N+](=O)[O-]	0
ZINC89195230	c1cc(c2c(c1)sc(n2)[S-])[S-]	0
ZINC89195888	C#Cc1ccc2c(c1)c([nH][nH+]2)N	1
ZINC89197435	Cc1cc2cn[nH]c2c(c1N)C(=O)NC(C)C	0
ZINC89197635	CC(=O)c1ccc(cc1)S(=O)(=O)Nc1c2ccc(cc2n[nH]1)Br	0
ZINC89199272	Cc1ccccc1C(=O)Nc1ccc(c(c1)S(=O)(=O)C)C	0
ZINC89199493	Cc1ccc(cc1S(=O)(=O)C)NC(=O)c1ccc(cc1)OCC#C	1
ZINC89201436	Cc1ccc(cc1S(=O)(=O)C)NC(=O)C#Cc1ccccc1	1
ZINC89203424	CCC(CC)n1c(c(cn1)C(=O)Nc1ccc(c(c1)S(=O)(=O)C)C)C	0
ZINC89210699	c1c(cn2cncc2n1)CC#N	0
ZINC89213528	Cc1c(cnn1C)C(=O)N[C@@H](C)[C@H](c1ccc(cc1)OC)O	0
ZINC89216225	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)C#Cc1ccccc1	1
ZINC89219734	CCOc1ccc2c(n1)cn[nH]2	0
ZINC89221327	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)[C@@H]1C[C@@H]1c1ccccc1	0
ZINC89222328	CC#Cc1c2c(ncnc2[nH]n1)N	1
ZINC89222506	CCC[C@H]1CN(CCO1)C(=O)Nc1cc(ccc1OCC#C)F	0
ZINC89223043	CSc1nc2c(c(=O)[nH][nH]2)c(n1)Cl	0
ZINC89223074	CC#C[C@@H]1c2c(nc([nH+]c2N=[NH+]1)N)N	1
ZINC89223081	c1nc(c2c(n1)N=N[C@@H]2C#CC[NH3+])N	1
ZINC89229455	CCCC[S@](=O)c1nc2c(s1)cccn2	0
ZINC89237429	CC(=O)N(CCc1ccccc1)CC(=O)N[C@@H](CC#C)C(=O)N	1
ZINC89237430	CC(=O)N(CCc1ccccc1)CC(=O)N[C@H](CC#C)C(=O)N	1
ZINC89238257	CCN(C1CCCC1)C(=O)N[C@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC89238524	C[C@H]1[C@@H](OCCN1C(=O)N[C@@H]1CCCN(C1=O)Cc1ccccc1)C	0
ZINC89261394	C#C[C@@H](C1CC1)OC(=O)c1cccc(c1)Br	0
ZINC89261409	C#C[C@H](Cc1ccccc1)OC(=O)[C@H]1C[C@@H]1c1ccc(cc1)F	0
ZINC89261451	C#CC[C@@H](C(=O)N)NS(=O)(=O)C1=Cc2ccccc2CC1	1
ZINC89261490	C#CC[C@H](C(=O)N)Nc1nc2ccccc2c(n1)c1ccccc1	1
ZINC89261512	C#CC[C@H](c1ccccc1)NC(=O)CCCn1cncn1	1
ZINC89261518	C#CC[C@H](c1ccccc1)NC(=O)Cc1cccc2c1cccc2	1
ZINC89261534	C#CC[C@@H](c1ccccc1)NC(=O)c1cc(sc1)I	1
ZINC89261546	C#CC[C@H](c1ccccc1)NC(=O)c1ccc2ccccc2c1	1
ZINC89261574	C#CCC[NH+]1CCN(CC1)C(=O)Cc1ccn(n1)c1ccccc1	1
ZINC89261585	C#CCN(C1CCCC1)S(=O)(=O)c1cccc(c1C#N)F	1
ZINC89261608	C#CCN(C[C@@H]1CCCO1)C(=O)NC[C@@H]1CN2CCC[C@@H]2CO1	0
ZINC89261615	C#CCN(C[C@@H]1CCCO1)C(=O)NC[C@H]1CN2CCC[C@@H]2CO1	0
ZINC89261615	C#CCN(C[C@@H]1CCCO1)C(=O)NC[C@H]1C[N@H+]2CCC[C@@H]2CO1	0
ZINC89261621	C#CCN(C[C@@H]1CCCO1)C(=O)NCCCOCCc1ccccc1	0
ZINC89261624	C#CCN(C[C@H]1CCCO1)C(=O)NCCCOCCc1ccccc1	0
ZINC89261774	C#CCNC(=O)C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	1
ZINC89261816	C#CCOCCC(=O)[C@@H](C#N)c1nc([O-])c2ccc(cc2n1)Cl	0
ZINC89261843	C#CCOCCc1nc(no1)c1cc(c(c(c1)F)F)F	0
ZINC89281018	Cc1ccncc1NC(=O)N(C)Cc1ccccc1c1ccccc1	0
ZINC89282960	CCc1cc(on1)C[NH2+][C@H]1CCN(C1)C(=O)OC(C)(C)C	0
ZINC89294149	Cc1ccncc1NC(=O)NCCCCN(C)c1ccccc1	0
ZINC89304368	C#CCN1CCC(CC1)C(=O)NCCc1cccc(c1)[N+](=O)[O-]	1
ZINC89305563	c1ccc(cc1)C#CC(=O)NCCc1cccc(c1)[N+](=O)[O-]	1
ZINC89305881	CCn1cc(cn1)C(=O)OC[C@H]1CCCN1CC#C	0
ZINC89306187	CCCC(=O)N1CCC[C@H]1C(=O)NCCc1cccc(c1)[N+](=O)[O-]	0
ZINC89310250	CN([C@@H](c1ccc(cc1)Cl)C(F)(F)F)C(=O)[C@H]1COCCO1	0
ZINC89312717	C#CCOCCC(=O)NCCc1cccc(c1)[N+](=O)[O-]	0
ZINC89314229	C[NH+](C)C[C@@H]1CN(CCO1)CC#CCOC	0
ZINC89314292	C[NH+](C)CCN(Cc1ccccc1)S(=O)(=O)N1CCOCC1	0
ZINC89314675	CC1(CCC(CC1)CNC(=O)C1CCN(CC1)CC#C)C	1
ZINC89337174	Cc1c(c(on1)C)CSCC(=O)N[C@@H]1CCCC[C@H]1OCCC(C)C	0
ZINC89337622	CC(C)CCO[C@H]1CCCC[C@@H]1NC(=O)CCOCC#C	0
ZINC89344486	c1ccc(cc1)C#CC(=O)N[C@@H]1CC[N@H+](CC1)CC1(CCCCC1)O	1
ZINC89363023	CN(C(=O)c1ccn(n1)c1ccccc1)C1(CCCCC1)C(=O)OC	0
ZINC89363086	CN(C(=O)c1ccc(cc1)OCC#C)C1(CCCCC1)C(=O)OC	0
ZINC89369766	CC(C)CC(=O)N1CCO[C@@H](C1)c1cccc(c1)OC(F)F	0
ZINC89371884	COC(=O)[C@H](c1ccc(c(c1)F)Cl)NC(=O)CCOCC#C	0
ZINC89373078	COC(=O)[C@@H](c1ccc(c(c1)F)Cl)NC(=O)C1CCN(CC1)CC#C	0
ZINC89374770	COC[C@@H](C(=O)N)NC(=O)[C@H](c1ccccc1)OC	0
ZINC89374996	CCS(=O)(=O)CCN(C)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC89375176	C[N@H+]1CC[C@@](CC1)(CNC(=O)[C@H]1C[C@@]21CCCc1c2cccc1)O	0
ZINC89375445	CN(C)c1cc(ccn1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89391102	COC[C@H](C(=O)N)NC(=O)CCC(=O)c1ccccc1	0
ZINC89394053	CCc1c(c(no1)C)NC(=O)CC[C@@H](C)c1ccccc1	0
ZINC89397600	CCc1c(c(no1)C)NC(=O)C[C@H]1c2ccccc2C(=O)O1	0
ZINC89400846	COC(=O)CN(C1CCCC1)C(=O)C#Cc1ccccc1	0
ZINC89408625	CCc1c(c(no1)C)NC(=O)C#Cc1ccccc1	1
ZINC89409400	CCc1c(c(no1)C)NC(=O)C[C@@H](C=C)c1ccccc1	0
ZINC89409628	COCC#CC[NH+]1CCN(CC1)c1ccccc1C#N	0
ZINC89409632	COCC#CCSc1nnc(n1Cc1ccccc1)c1cccs1	0
ZINC89409636	COCC#CCSc1nnc(n1c1ccccc1)Cc1cccs1	0
ZINC89409846	Cc1cc(ccc1C(=O)C)NC(=O)[C@@H](c1ccccc1)N1CCCC1	0
ZINC89413869	Cc1c(sc(n1)C)C(=O)Nc1nc(c(s1)C(=O)OC)C1CC1	0
ZINC89420290	COCCn1ccc(n1)NC(=O)N(CC#C)C[C@H]1CCCO1	0
ZINC89420312	COCc1cc(ccc1NC[C@H]1CC[N@@H+](C1)CC(F)(F)F)[N+](=O)[O-]	0
ZINC89420490	COCc1nn(c(=O)o1)CC#Cc1ccc(cc1)Cl	0
ZINC89422535	COC(=O)C1(CCCC1)NCc1cccc(c1)C(=O)N1CCCCC1	0
ZINC89424859	C[N@@H+](CCn1c2c(cccn2)oc1=O)Cc1ccsc1	0
ZINC89426681	COc1cc(cc2c1OCCO2)CN[C@@H](CC#C)c1ccccc1	1
ZINC89426681	COc1cc(cc2c1OCCO2)C[NH2+][C@@H](CC#C)c1ccccc1	1
ZINC89440295	COC(=O)c1c(nc(s1)NC(=O)c1ccccc1C#N)C1CC1	0
ZINC89444072	COc1ccc(cc1)Cc1nc(on1)Cn1ccc(n1)[N+](=O)[O-]	0
ZINC89457657	COc1ccc(cc1F)NC(=O)N[C@@H](CC#C)c1ccccc1	1
ZINC89457661	COc1ccc(cc1F)NC(=O)N[C@H](CC#C)c1ccccc1	1
ZINC89459735	COc1ccc(cc1O)CNC(=O)C#Cc1ccccc1	1
ZINC89466899	C[C@@H](COc1ccccc1)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89467080	Cc1cc(ccc1C(=O)C)NC(=O)N[C@H](C)[C@@H](C)[NH+]1CCOCC1	0
ZINC89467155	COc1ccc2cc(ccc2c1)CN[C@H](CC#C)c1ccccc1	1
ZINC89468686	CCC[C@H]1CN(CCO1)C(=O)/C=C/c1ccc(cc1)OCC(=O)N	0
ZINC89471612	CCC[C@@H]1CN(CCO1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC89487512	CS(=O)(=O)C[C@H](c1ccccc1)NC(=O)NCC#C	1
ZINC89487888	C[S@](=O)C[C@H](c1ccccc1)NC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC89488093	CC(C)(C)c1ncc(s1)C(=O)OCc1nnc(n1C)c1ccccc1	0
ZINC89490632	Cc1cc(ccc1F)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89490689	C#C[C@H](C1CC1)OC(=O)CCSc1ccccc1	0
ZINC89490694	C[C@@]12CCC(=O)N1[C@@H](CS2)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89490703	C#C[C@H](C1CC1)OC(=O)C1(CCC1)c1ccccc1	0
ZINC89490712	CC(C)COCCC(=O)O[C@@H](C#C)C1CC1	0
ZINC89490719	C#C[C@@H](C1CC1)OC(=O)c1ccc(cc1)N1CCOC1=O	0
ZINC89490723	CC(C)(C)c1ncc(s1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89490728	COCc1nc(cs1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89490746	C#C[C@H](C1CC1)OC(=O)[C@H]1C[C@@H]1c1cccc(c1)Cl	0
ZINC89490762	C#C[C@H](C1CC1)OC(=O)[C@@H]1CSCN1C(=O)c1ccc(cc1)Cl	0
ZINC89490768	C#C[C@H](C1CC1)OC(=O)c1cccc(c1)n1cccn1	0
ZINC89490784	C#C[C@@H](C1CC1)OC(=O)c1ccccc1Cn1cncn1	0
ZINC89490785	C#C[C@H](C1CC1)OC(=O)c1ccccc1Cn1cncn1	0
ZINC89490794	C#C[C@@H](C1CC1)OC(=O)CCc1ccccc1	0
ZINC89490796	C#C[C@H](C1CC1)OC(=O)CCc1ccccc1	0
ZINC89490804	Cc1cc(cc(c1)C(=O)O[C@H](C#C)C1CC1)C	0
ZINC89490833	C#C[C@H](C1CC1)OC(=O)CCc1ccc(cc1)F	0
ZINC89490837	CC(=O)Nc1ccc(cc1)CC(=O)O[C@H](C#C)C1CC1	0
ZINC89490870	C#C[C@@H](C1CC1)OC(=O)c1ccsc1	0
ZINC89490886	CC[C@@H](c1ccccc1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89490889	C#C[C@@H](C1CC1)OC(=O)C1(CC1)c1ccccc1	0
ZINC89490891	C#C[C@H](C1CC1)OC(=O)C1(CC1)c1ccccc1	0
ZINC89490907	Cc1cc(nn1c1ccccc1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89490908	Cc1cc(nn1c1ccccc1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89490920	C[C@@H](C(=O)O[C@H](C#C)C1CC1)Oc1cccc(c1)C(=O)C	0
ZINC89490935	CC(C)c1c(c(n(n1)C)Cl)C(=O)O[C@H](C#C)C1CC1	0
ZINC89490949	C#C[C@H](C1CC1)OC(=O)c1ccc(cc1)C(F)(F)F	0
ZINC89490956	COc1cc(cc(c1OC)OC)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89490977	C#C[C@@H](C1CC1)OC(=O)c1ccc2c(c1)CCC2	0
ZINC89490982	Cc1c(cco1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89490983	C#C[C@@H](C1CC1)OC(=O)c1csc(n1)c1ccccc1	0
ZINC89490985	C#C[C@H](C1CC1)OC(=O)c1csc(n1)c1ccccc1	0
ZINC89491032	C[C@@H](C(=O)O[C@@H](C#C)C1CC1)SCc1ccccc1	0
ZINC89491035	C[C@@H](C(=O)O[C@H](C#C)C1CC1)SCc1ccccc1	0
ZINC89491037	C[C@H](C(=O)O[C@H](C#C)C1CC1)SCc1ccccc1	0
ZINC89491041	CCOCCCC(=O)O[C@H](C#C)C1CC1	0
ZINC89491043	C#C[C@@H](C1CC1)OC(=O)/C=C/c1ccc(cc1)OCc1ccccn1	0
ZINC89491061	C#C[C@@H](C1CC1)OC(=O)c1cnn(c1)c1ccccc1	0
ZINC89491063	C#C[C@H](C1CC1)OC(=O)c1cnn(c1)c1ccccc1	0
ZINC89491066	C#C[C@H](C1CC1)OC(=O)CCn1c(=O)c2ccccc2nn1	0
ZINC89491068	C#C[C@@H](C1CC1)OC(=O)CCn1cnc2ccccc2c1=O	0
ZINC89491074	Cc1cccc(c1[N+](=O)[O-])C(=O)O[C@H](C#C)C1CC1	0
ZINC89491078	C#C[C@H](C1CC1)OC(=O)CCN1c2ccccc2OCC1=O	0
ZINC89491109	CN(C)C(=O)N1CCC(CC1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491125	C#C[C@H](C1CC1)OC(=O)C1CCN(CC1)C(=O)c1ccccc1	0
ZINC89491143	Cn1cc(cn1)CCC(=O)O[C@H](C#C)C1CC1	0
ZINC89491151	Cn1cc(cn1)[C@@H]1[C@H](CCC(=O)N1C)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491158	C#C[C@@H](C1CC1)OC(=O)/C=C/c1ccccc1	0
ZINC89491160	C#C[C@H](C1CC1)OC(=O)/C=C/c1ccccc1	0
ZINC89491166	C#C[C@H](C1CC1)OC(=O)/C=C/c1ccc(cc1)F	0
ZINC89491175	CCOc1ccc(cc1OC)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491183	C#C[C@H](C1CC1)OC(=O)CCc1ccsc1	0
ZINC89491195	C#C[C@@H](C1CC1)OC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC89491200	C#C[C@H](C1CC1)OC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC89491216	Cn1c(c(cn1)C(=O)O[C@H](C#C)C1CC1)n1cccc1	0
ZINC89491218	C#C[C@@H](C1CC1)OC(=O)CCCc1ccccc1	0
ZINC89491219	C#C[C@H](C1CC1)OC(=O)CCCc1ccccc1	0
ZINC89491222	COC(=O)c1cccc(c1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89491229	COCCN1C[C@H](CC1=O)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491257	C[C@@H]1C(=O)Nc2cccc(c2O1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89491266	C#C[C@H](C1CC1)OC(=O)[C@@H]1CCCN(C1)C(=O)c1ccncc1	0
ZINC89491267	C#C[C@@H](C1CC1)OC(=O)[C@H]1CCCN(C1)C(=O)c1ccncc1	0
ZINC89491288	C#C[C@@H](C1CC1)OC(=O)c1ccccc1	0
ZINC89491301	Cc1cc(n(n1)c1ccc(cc1)C(=O)O[C@H](C#C)C1CC1)C	0
ZINC89491304	C#C[C@H](C1CC1)OC(=O)Cn1c2ccccc2ncc1=O	0
ZINC89491347	Cc1c(c(n(n1)C)C)CCC(=O)O[C@@H](C#C)C1CC1	0
ZINC89491359	C#C[C@H](C1CC1)OC(=O)CCCOc1ccccc1	0
ZINC89491362	C#C[C@H](C1CC1)OC(=O)CCn1c2ccccc2oc1=O	0
ZINC89491386	C#C[C@H](C1CC1)OC(=O)C1CCN(CC1)CC(F)(F)F	0
ZINC89491394	CC(C)(C)C(=O)N1CCC[C@H](C1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491404	COc1cc(ccc1C(=O)O[C@H](C#C)C1CC1)Cl	0
ZINC89491466	C#C[C@@H](C1CC1)OC(=O)c1ccc(cc1)NC(=O)C1CC1	0
ZINC89491483	CO[C@@H](c1ccccc1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491486	CO[C@@H](c1ccccc1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89491528	CC(C)(c1ccc(cc1)F)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491532	C#C[C@@H](C1CC1)OC(=O)[C@@H]1CCCN(C1)C(=O)C1CC1	0
ZINC89491552	C#C[C@H](C1CC1)OC(=O)[C@H]1C[C@@H]1c1cc(ccc1F)F	0
ZINC89491608	Cc1c(c(n(n1)c1ccccc1)C)C(=O)O[C@H](C#C)C1CC1	0
ZINC89491630	C#C[C@@H](C1CC1)OC(=O)[C@H]1CC(=O)Nc2c1cccc2	0
ZINC89491647	COc1ccc2c(c1)OC[C@H](C2)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491668	Cn1ccc2c1cccc2C(=O)O[C@H](C#C)C1CC1	0
ZINC89492697	CCN(CC(=O)OCCCC#C)c1ccccc1	0
ZINC89492718	CCN(CC(=O)OCCC#C)c1ccccc1	0
ZINC89492722	C#CCCOC(=O)C1CCN(CC1)c1ccc(cn1)Cl	0
ZINC89493518	c1ccc(cc1)N1CC[C@@H](C1)COC(=O)/C=C/c1ccnc(c1)Cl	0
ZINC89493526	CCN(CC(=O)O[C@H](C)C#C)c1ccccc1	0
ZINC89493529	C[C@@H](C#C)OC(=O)Cc1cccc2c1nccc2	0
ZINC89493533	c1ccc(cc1)C#CCCOC(=O)Cc1cccc2c1nccc2	0
ZINC89493949	CCN(CC(=O)O[C@@H](CC#C)C1CC1)c1ccccc1	0
ZINC89493982	C[C@H](CC#C)OC(=O)Cc1cccc2c1nccc2	0
ZINC89493985	CCN(CC(=O)O[C@H](C)CC#C)c1ccccc1	0
ZINC89494004	C[C@@H](CC#C)OC(=O)/C=C/c1ccnc(c1)Cl	0
ZINC89505826	C[C@H](CNC(=O)c1ccnc(c1)OCC(F)F)Nc1ccccc1	0
ZINC89506227	C=C[C@@H](CC(=O)NNc1nc(=O)c2ccccc2[nH]1)c1ccccc1	0
ZINC89508648	CCOC(=O)NCCCC(=O)NCc1csc(=O)[nH]1	0
ZINC89518760	C[C@H](C(=O)Nc1c(cc(cc1F)C#C)F)Oc1cccc(c1)F	1
ZINC89523169	C[C@@H]1CSC(=N1)S[C@H](C)C(=O)NCc1ccccc1	0
ZINC89524587	CCN(Cc1ccccc1)C(=O)[C@H](C)SC1=N[C@@H](CS1)C	0
ZINC89530720	C#CCN(CC#C)C(=O)c1ccnc(c1)OC1CCC1	1
ZINC89536798	Cc1c(cc[nH]1)C(=O)N[C@@H]1[C@@H](C[N@@H+](C[C@@H]1C)Cc1ccccc1)C	0
ZINC89544647	Cc1c(cnn1C)C(=O)OC[C@@H]1CCC[N@@H+]1CC#C	0
ZINC89547822	Cc1c(nc([nH]1)SCC#CCOC)Cc1ccccc1	0
ZINC89547822	Cc1c([nH]c(n1)SCC#CCOC)Cc1ccccc1	0
ZINC89547822	Cc1c([nH+]c([nH]1)SCC#CCOC)Cc1ccccc1	0
ZINC89568184	Cc1c2cc(ccc2n(n1)CCCc1ccccc1)[N+](=O)[O-]	1
ZINC89568340	Cc1c2ccccc2oc1[C@H](C)NC(=O)[C@@H]1CNC(=O)N1	0
ZINC89568631	Cc1cc([nH]n1)NC(=O)C1CCN(CC1)CC#C	1
ZINC89573970	C[C@H](c1ccccc1)[C@@H](C)NC(=O)C=C1CN(C1)C(=O)OC(C)(C)C	0
ZINC89580231	Cc1cc(c(o1)C)C(=O)N1C[C@H]2[C@H](C1)OCCN2Cc1ccccc1	0
ZINC89582309	Cc1cc(c(s1)C)C(=O)Nc1cccc(c1)C#Cc1cccs1	1
ZINC89584683	C[C@H](CN/C(=[NH+]/C)/NCc1ccco1)c1nc(no1)c1ccccc1	1
ZINC89589711	C[N@@H+](CCCNc1nccc(n1)OCc1ccccc1)CCOC	0
ZINC89591306	Cc1cc(ccc1S(=O)(=O)N[C@H](CC#C)c1ccccc1)[N+](=O)[O-]	1
ZINC89591837	C[C@H](CNC(=O)NCC#C)c1nc(no1)c1ccccc1	1
ZINC89595145	CC[C@H](C)[NH2+][C@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC89595446	C[C@@H](C/[NH+]=C(\N)/N[C@@H](C)COC)c1nc(no1)c1ccccc1	0
ZINC89596430	c1ccc(cc1)CN1CCC[C@@H](C1=O)[NH2+]Cc1cccc(c1)F	0
ZINC89599053	CCN(CCOCC)c1[nH+]ccc(n1)OCc1ccccc1	0
ZINC89600482	C[C@H](C[NH2+][C@H](C)COC)c1nc(no1)c1ccccc1	0
ZINC89600907	Cc1cc(nn1c1ccccc1)C(=O)N[C@@H](CC#C)C(=O)N	1
ZINC89603091	CN(C)c1nc(ns1)CSCCOCCOc1ccccc1	0
ZINC89615678	Cc1ccc(cc1NC(=O)c1ccc(cc1)COC)c1ncco1	0
ZINC89622294	Cc1ccc(cc1NC(=O)c1cccc(c1)NC(=O)N)c1ncco1	0
ZINC89639685	C[C@@H]1CCC[C@H]([C@@H]1C)NC(=O)Cc1cccc(c1)OCC#N	0
ZINC89640074	C[C@H](CS(=O)(=O)[N-]c1ccccc1n1cnnn1)c1ccccc1	1
ZINC89640640	C[C@@H](CS(=O)(=O)Nc1ccccc1OCCCOC)c1ccccc1	0
ZINC89640642	C[C@H](CS(=O)(=O)Nc1ccccc1OCCCOC)c1ccccc1	0
ZINC89642431	C[C@H](CS(=O)(=O)NNC(=O)c1cnn(c1)C)c1ccccc1	0
ZINC89642850	C[C@@H](CS(=O)(=O)[N-]c1c(cn(n1)C(C)(C)C)C#N)c1ccccc1	1
ZINC89645508	C[C@H](CS(=O)(=O)[N-]c1cnc(nc1)N(C)C)c1ccccc1	1
ZINC89647253	CCO[C@@H](C)c1nc(on1)[C@@H]1CCC[N@@H+]1Cc1ccccc1	0
ZINC89649169	CCCn1c(nn(c1=S)C[N@H+](CC)Cc1ccccc1)C	1
ZINC89650890	CCCn1c(nn(c1=S)C[N@@H+]1C[C@H](O[C@@H](C1)CC)C)C	0
ZINC89651063	CCCn1c(nn(c1=S)CN1C[C@@H](OCC1(C)C)c1ccccc1)C	0
ZINC89651506	CCCn1c(nn(c1=S)C[N@@H+](CCc1ccccc1)[C@@H]1CCOC1)C	0
ZINC89651586	CCCn1c(nn(c1=S)CN1C[C@H]2[C@@H](C1)OCC[N@H+]2C)C	0
ZINC89651716	CCCn1c(nn(c1=S)C[N@@H+]1CCO[C@H]2[C@@H]1C[C@@H](CC2)OC)C	0
ZINC89652662	Cc1ccc(o1)[C@@H]1CN(CCO1)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC89652697	Cc1ccc(o1)[C@@H]1COCCN1C(=O)CCCc1ccccc1	0
ZINC89656044	Cc1ccc(o1)CN(CCOC)C(=O)NCC#Cc1ccccc1	0
ZINC89657818	c1cc(ncc1NC(=O)c1c(ncs1)C1CC1)N1CCCC1	0
ZINC89657912	CCOC(=O)C[C@H](C)CNC(=O)NCC1(CC1)c1ccccc1	0
ZINC89658455	C#Cc1cccc(c1)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89660503	C[C@@H]1CCC[N@@H+](C1)Cc1ccccc1CNC(=O)NNC(=O)CSC	0
ZINC89660929	COCCCCNc1ccc(cc1OCC#C)F	0
ZINC89660947	COCCCCNc1cc(ccc1OCC#C)F	0
ZINC89662432	CN(C)c1nc(ns1)CNc1ccn(n1)CC(F)(F)F	0
ZINC89674569	CCO[C@H](C)c1nc(on1)CNc1ccn(n1)c1c(cccn1)Cl	0
ZINC89682335	CCOC(=O)C[C@@H](C)CNC(=O)N[C@@H](C)c1nc(cs1)C	0
ZINC89684507	c1cc(cc(c1)OC(F)(F)F)NC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89685611	CCOC(=O)C[C@H](C)CNC(=O)N[C@@H]1CCN(C1)c1ccccc1	0
ZINC89693131	CCOC(=O)C[C@H](C)CNC(=O)NC[C@H](C)Oc1ccc(cc1)F	0
ZINC89695606	CSCC(=O)NNC(=O)NCCc1cc(ccc1F)F	0
ZINC89697446	CC#CCn1cnc2c(c1=O)cc(s2)C	1
ZINC89700015	CC[C@H](C)n1c(c(cn1)C(=O)N1CC[N@H+](CC1)C1CCCC1)C1CC1	0
ZINC89701756	C[C@@H](CNC(=O)NCCCCC#C)c1nc(no1)c1ccccc1	1
ZINC89701759	CCOC(=O)C[C@H](C)CNC(=O)NCCCCC#C	0
ZINC89701766	COc1ccccc1[C@H](c1ccccn1)NC(=O)NCCCCC#C	1
ZINC89701991	Cc1ccsc1C(=O)N[C@@H](CC#C)c1ccccc1	1
ZINC89701992	Cc1ccsc1C(=O)N[C@H](CC#C)c1ccccc1	1
ZINC89702433	Cc1cnc(s1)NC(=O)N1CCC(CC1)N1CCCCC1=O	0
ZINC89706312	CCCn1c(nnc1SCc1cc(n2c(n1)c(cn2)C#N)[O-])C	0
ZINC89706568	CCCn1c(nnc1SCC#Cc1ccc(cc1)F)C	1
ZINC89735969	Cc1nnc(n1C)CN(C)[C@H]1CC[N@@H+](C1)C[C@@H](c1ccccc1)O	1
ZINC89736455	Cc1nnc(s1)N(Cc1cccs1)C[C@H]1CCCO1	0
ZINC89738278	COCCCCOc1ccccc1NC(=O)COc1ccccc1	0
ZINC89744917	CCOC(=O)C[C@H](C)CNC(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC89745528	Cn1c2c(cn1)[C@@H](CCC2)[NH2+]CCN(C)c1ccccc1	1
ZINC89747551	CCOC(=O)C[C@H](C)CNC(=O)N(C)Cc1cnn(c1)CC#C	0
ZINC89748563	CCOC(=O)C[C@H](C)CNC(=O)N1CCC[C@H]1c1cccc([nH+]1)C	0
ZINC89749457	C[C@H]1CCC[N@H+](C1)CCCCNC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89750492	C[N@H+]1CC[C@H]([C@@H]1c1ccc(cc1)Cl)NC(=O)N(C)CCCOC	0
ZINC89754977	Cn1cc(cc1C(=O)OC[C@@H]1CCCN1CC#C)C#N	0
ZINC89755742	Cn1cc(cn1)CN1C[C@@H]2[C@@H](C1)OCCN2Cc1ccccc1	0
ZINC89756709	Cn1cccc1C(=O)N(C)[C@@H](c1cc(c(c(c1)F)F)F)C(=O)OC	0
ZINC89757471	c1cc(nc(c1)OCC(F)F)C(=O)N(Cc1ccco1)C1CCCC1	0
ZINC89763179	CC(C)c1nnc(o1)CCC(=O)N1CC[C@H](C1)Oc1cccc(c1)Cl	0
ZINC89763827	C#CCOCCC(=O)N1CC[C@@H](C1)Oc1cccc(c1)Cl	0
ZINC89769603	C#CCOc1cccc(c1)NC(=O)c1ccc(cc1)n1ccnn1	1
ZINC89769605	C#CCOc1cccc(c1)NC(=O)Cc1cccc(c1)OCC#N	1
ZINC89769678	CC(C)N(CC(=O)OC)C(=O)c1ccc(cc1)n1ccnn1	0
ZINC89770015	C=CCOc1ccccc1CNC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89770542	c1cc(cc(c1)c1ncn[nH]1)CNC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89771081	CC(C)(C)[C@@H](c1ccc(cc1)F)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89778093	CC1(CN(C[C@@H]1c1ccccc1)C(=O)c1cnc(s1)[C@@H]1CCCO1)C	0
ZINC89778646	c1ccc(cc1)C[N@H+]1C[C@@H](C[C@@H]1CNS(=O)(=O)CC1CCOCC1)O	0
ZINC89779312	COC[C@@H](C[N@@H+]1CC[C@H](CC1)NS(=O)(=O)CCc1ccccc1)O	0
ZINC89781407	Cc1cc(c(cc1S(=O)(=O)N1CCOC[C@H]1C1CC1)[N+](=O)[O-])Cl	0
ZINC89781526	c1ccc(cc1)CS(=O)(=O)N1CCOC[C@H]1C1CC1	0
ZINC89781574	C1COC[C@@H]1CS(=O)(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89782754	C[C@H]1CN(CCO1)S(=O)(=O)N1CCCC[C@@H]1CCc1ccccc1	0
ZINC89782905	C#CCN1CCN(CC1)C(=O)[C@@H]1CCCN1C(=O)c1ccccc1O	1
ZINC89783127	CCOC(=O)CC[C@@H](C)NS(=O)(=O)/C=C/c1ccccc1	0
ZINC89783249	CCOC(=O)CC[C@H](C)NS(=O)(=O)Cc1ccc(c(c1)Cl)Cl	0
ZINC89783421	C#CCN1CCN(CC1)C(=O)c1cc(ccc1Cl)N1CCCC1=O	1
ZINC89783721	CCOc1ccc(cc1)C(=O)NCC(=O)N1CCN(CC1)CC#C	1
ZINC89783753	C#CCN(Cc1ccc(cc1)F)C(=O)c1ccc(cc1)n1ccnn1	1
ZINC89783897	C#CCN1CCN(CC1)C(=O)CNC(=O)c1ccc(cc1F)F	1
ZINC89784330	CCOCc1ccc(cc1)C[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89785704	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)C[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89786151	CCOC(=O)C[C@@H](C)CNC(=O)c1cccc(c1Cl)Cl	0
ZINC89790924	c1ccc(cc1)C[C@@H](C(F)(F)F)[NH2+]C/C=C/c1ccc(cc1)C#N	1
ZINC89793557	Cc1c(cccn1)CNc1ccc(cc1OC(F)F)F	0
ZINC89794533	CCOC(=O)CN(C)C(=O)[C@@H]1CCC(=O)N(C1)c1ccc(c(c1)C)C	0
ZINC89795010	C[C@@H](CNCc1ccc(cc1)COC)c1nc(no1)c1ccccc1	0
ZINC89795394	Cc1ccc(c(c1)CNC[C@@H](C)c1nc(no1)c1ccccc1)O	1
ZINC89795432	Cc1ccc(o1)C[NH2+]C[C@H](C)c1nc(no1)c1ccccc1	1
ZINC89795703	c1cc(c(cc1Br)F)CNCc1ccnc(c1)OC1CCC1	0
ZINC89796659	CC[C@H](C)n1c(c(cn1)C(=O)N(C)c1cccc(c1)C#C)C1CC1	1
ZINC89799018	Cc1cccc(c1)CNC[C@H]1C[C@@H](C[N@@H+]1Cc1ccccc1)O	1
ZINC89799523	CCOc1ccc(cc1)CNC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	1
ZINC89799745	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NCc1cc(cs1)c1ccccc1)O	0
ZINC89800033	c1cc(sc1)S(=O)(=O)N1CCOC[C@H]1CCO	0
ZINC89800825	COC[C@H](C[N@H+]1CC[C@@H](CC1)NCc1ccccc1OCC#C)O	0
ZINC89801156	COC[C@H](CN1CC[C@H](CC1)[NH2+]Cc1cccc(c1OC)OC)O	0
ZINC89801221	COC[C@@H](CN1CC[C@@H](CC1)[NH2+]Cc1ccc(cc1)OCC#C)O	0
ZINC89801221	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NCc1ccc(cc1)OCC#C)O	0
ZINC89801222	COC[C@H](CN1CC[C@@H](CC1)[NH2+]Cc1ccc(cc1)OCC#C)O	0
ZINC89801222	COC[C@H](C[N@H+]1CC[C@@H](CC1)NCc1ccc(cc1)OCC#C)O	0
ZINC89804182	CCOC(=O)CC[C@@H](C)NC(=O)c1ccc(c(c1)CSC)F	0
ZINC89804447	C#CCOc1cccc(c1)NC(=O)c1c(ncs1)C1CC1	1
ZINC89804638	CN(c1ccc(cc1)OCC#C)C(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89804646	CCOc1ccc(c(c1F)C(=O)N(C)c1ccc(cc1)OCC#C)F	1
ZINC89805929	CCOC(=O)CC[C@@H](C)NC(=O)c1ccc(cc1)OCC#C	0
ZINC89807958	C#CCOc1ccccc1CNc1ccc2c(c1)c([nH]n2)C(=O)N	1
ZINC89807958	C#CCOc1ccccc1CNc1ccc2c(c1)c(n[nH]2)C(=O)N	1
ZINC89808680	CCOC(=O)CN(CCc1ccccc1)C(=O)c1c(ncs1)C1CC1	0
ZINC89813926	c1ccc(c(c1)C[N@@H+]1CC[C@H](CC1)O)NCc1ccc(s1)Cl	0
ZINC89818030	C[N@@H+]1CC[C@H](C1)CN(C)C(=O)c1cccnc1OCC(F)F	0
ZINC89819086	CC(C)n1c(nnc1[S-])CCNC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89821594	c1ccc(cc1)C#CC(=O)N1CC(=O)N[C@H]2[C@@H]1CCCC2	1
ZINC89821604	c1ccc(cc1)C#CC(=O)N[C@H]1CCN(C1)C(=O)c1ccncc1	1
ZINC89821609	c1ccc(cc1)C#CC(=O)NCC1(CC1)CO	1
ZINC89821611	c1ccc(cc1)C#CC(=O)NC[C@@H]1CC[C@@H](O1)C(=O)N	0
ZINC89821617	c1ccc(cc1)C#CC(=O)NC[C@H]1CC[C@H](O1)C(=O)N	0
ZINC89821628	c1ccc(cc1)C#CCCOC(=O)c1ccc2c(c1)cccn2	0
ZINC89821632	c1ccc(cc1)C#CCNC(=O)[C@@H]1CC(=NO1)c1ccc(cc1Cl)Cl	1
ZINC89821652	c1ccc(cc1)C#CCNC(=O)N1CCN(CC1)c1cccs1	1
ZINC89821654	c1ccc(cc1)C#CCNC(=O)N1CCO[C@@H](C1)c1ccsc1	0
ZINC89821660	c1ccc(cc1)C#CCNC(=O)N1CCOC2(C1)CCCC2	0
ZINC89821672	c1ccc(cc1)C#Cc1ccccc1NC(=O)NCCc1nc[nH]n1	1
ZINC89822359	C[C@H]1CCN([C@@H]1C)C(=O)C1(CCOCC1)c1ccc(cc1F)F	0
ZINC89823962	c1ccc(cc1)N(CC1CCC1)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89825066	c1cc(c(nc1)OCC(F)F)C(=O)N1CCO[C@@H](C1)[C@@H]1CCCO1	0
ZINC89827529	C[C@](CNC(=O)c1cnc(s1)[C@H]1CCCO1)(c1ccccc1)O	0
ZINC89827826	c1ccc(cc1)[C@H]1[C@H](CCO1)CNCc1cc(cc2c1nccc2)F	0
ZINC89827902	c1ccc(cc1)[C@H]1C[C@@H]1C(=O)NCC1(CCOCC1)c1ccccc1	0
ZINC89831017	Cn1c(ccn1)[C@H]1CCN(CC1)C(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89831894	C#CCOC(=O)c1cccc(n1)OCC(F)F	0
ZINC89834010	C#CC[C@@H](C(=O)N)NC(=O)c1cccc(c1)c1ccoc1	1
ZINC89834013	C#CC[C@H](C(=O)N)NC(=O)c1cc(ccc1Cl)N1CCCC1=O	1
ZINC89834996	c1ccc(cc1)CN1CCO[C@@H]2[C@@H]1CN(C2)C(=O)c1ccon1	0
ZINC89840335	c1ccc(cc1)Cc1ccc(c(c1)C(=O)N1CC[C@H](C1)O)O	0
ZINC89842291	C[C@H](CNC(=O)c1c(ncs1)C1CC1)Sc1ccccc1	0
ZINC89842984	CN(c1cccc2c1cccn2)C(=O)CCOCC#C	0
ZINC89844175	C[C@@H]1CN([C@@H]1c1ccccc1)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89844178	C[C@H]1CN([C@H]1c1ccccc1)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89848684	c1ccc(cc1)n1c(nnn1)COC(=O)c1c(ncs1)C1CC1	0
ZINC89849766	CC1(CCCN(c2c1cccc2)C(=O)C1CCN(CC1)CC#C)C	1
ZINC89850633	COC(=O)N1CCC[C@@H](C1)C(=O)Nc1ccn(n1)c1c(cccn1)Cl	0
ZINC89851742	CC[C@H](C)n1c(c(cn1)C(=O)N[C@@H](C)CNc1ccccc1)C1CC1	0
ZINC89856532	CC(C)Cc1csc(n1)[C@@H]1CN2CCC[C@@H]2CO1	0
ZINC89856583	CCOC(=O)C[C@H](C)CNC(=O)Nc1cccc(c1)C#C	0
ZINC89864098	c1ccc(cc1)Cn1ccc(n1)NC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89865397	c1ccc2c(c1)CCO[C@@H]2C(=O)NC[C@H](c1ccc(cc1Cl)Cl)O	0
ZINC89866761	CCOCCOc1c(cccc1Cl)NC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89868707	Cn1c2ccc(cc2nc1C1CC1)NC(=O)CCOCC#C	0
ZINC89870277	Cn1c2ccc(cc2[nH+]c1C1CC1)NC(=O)C1CCN(CC1)CC#C	1
ZINC89870646	CCNc1nc(cs1)C(=O)N(C)C[C@H](COCc1ccccc1)O	0
ZINC89871607	CCOC(=O)C[C@H](C)CNC(=O)Nc1cnn(c1)c1ccccc1Cl	0
ZINC89879320	C#CCOCCC(=O)N1CCCC[C@@H]1CCc1ccccc1	0
ZINC89879321	C#CCOCCC(=O)N1CCCC[C@H]1CCc1ccccc1	0
ZINC89879458	c1ccc(cc1)CC[C@@H]1CCCCN1C(=O)CCOCC(F)(F)F	0
ZINC89879874	Cc1c(scn1)C(=O)N1CCCC[C@H]1CCc1ccccc1	0
ZINC89880002	C#CCN1CCC(CC1)C(=O)N1CCCC[C@H]1CCc1ccccc1	1
ZINC89880022	COCc1cc(no1)C(=O)N1CCCC[C@H]1CCc1ccccc1	0
ZINC89880708	CCCOCC(=O)N[C@H](C)CCC(=O)OCC	0
ZINC89881570	CCOC(=O)CC[C@H](C)NC(=O)C1CCN(CC1)CC#C	0
ZINC89881850	CCOC(=O)CC[C@H](C)NC(=O)c1ccn[nH]1	0
ZINC89886170	Cc1cc(c(o1)C)c1nnc(o1)C[N@@H+](C)CCCCc1ccccc1	1
ZINC89886409	CC[C@@H](C)NS(=O)(=O)Cc1cccc(c1)NC(=O)NCCCCC#C	1
ZINC89887108	CC[NH+](CC)CCCNC(=O)N1CCN(CC1)CC#C	1
ZINC89887197	CN(C)[C@@H](CNC(=O)N1CCN(CC1)CC#C)c1ccccc1	1
ZINC89887694	C#CCN1CCN(CC1)C(=O)NC[C@H](c1cccs1)[NH+]1CCCC1	1
ZINC89887785	C#CCN1CCN(CC1)C(=O)N[C@@H](c1ccccc1)c1ccccn1	1
ZINC89887842	Cc1[nH+]c2ccccc2n1CCCNC(=O)N1CCN(CC1)CC#C	1
ZINC89888092	Cc1ccc(o1)[C@H](C)NC(=O)N1CCN(CC1)CC#C	1
ZINC89888210	C#CCN1CCN(CC1)C(=O)NCCSc1ccccc1	1
ZINC89888420	CC(C)[C@H](c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89888446	C[C@@H](c1ccccc1)OCCCNC(=O)N1CCN(CC1)CC#C	0
ZINC89888457	C#CCN1CCN(CC1)C(=O)NCCCOC[C@@H]1CCCO1	0
ZINC89888539	COc1ccc(cc1)CC[N@@H+]1CCN(CC1)[C@@H]1CCCC[C@@H]1O	0
ZINC89888827	C[C@@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89888834	C[C@@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89888855	C#CCN1CCN(CC1)C(=O)NCc1cnn(c1)c1ccccc1	1
ZINC89888960	C#CCN1CCN(CC1)C(=O)N[C@H]1CCC[C@@H](C1)C(F)(F)F	1
ZINC89889032	CC(C)C[C@H](CNC(=O)N1CCN(CC1)CC#C)[NH+]1CCOCC1	0
ZINC89889083	CC[NH+](CC)[C@H](CC(C)C)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89889088	C#CCN1CCN(CC1)C(=O)NC[C@@H]([C@H]1CCOC1)[NH+]1CCOCC1	0
ZINC89889096	C#CCN1CCN(CC1)C(=O)NCCNC(=O)c1ccccc1	1
ZINC89889144	CO[C@H](CNC(=O)N1CCN(CC1)CC#C)c1ccccc1	0
ZINC89889192	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)N1CCN(CC1)CC#C	1
ZINC89889392	CCN(CC)c1ccc(cn1)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89889392	CCN(CC)c1ccc(c[nH+]1)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89889582	C#CCN1CCN(CC1)C(=O)NC1CCC2(CC1)OCCO2	0
ZINC89889774	C[C@@H]1CCC[N@@H+](C1)CCNC(=O)N1CCN(CC1)CC#C	1
ZINC89889806	C#CCN1CCN(CC1)C(=O)NCCCN1CCc2ccccc2C1	1
ZINC89889846	C#CCN1CCN(CC1)C(=O)N[C@@H](C[NH+]1CCCC1)c1ccccc1	1
ZINC89890068	CNC(=O)CN1CCC(CC1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89890085	C#CCN1CCN(CC1)C(=O)NCCCC1CCCC1	1
ZINC89890168	C#CCN1CCN(CC1)C(=O)N[C@@H]1CCSc2c1cccc2F	1
ZINC89890272	C#CCN1CCN(CC1)C(=O)NC[C@@H]1CCN(C1)c1ccccc1	1
ZINC89890305	C[C@@H]([C@H]1CCCO1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89890306	C[C@H]([C@H]1CCCO1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89890394	C[C@H](CNC(=O)N1CCN(CC1)CC#C)[N@@H+]1CCc2ccccc2C1	1
ZINC89890401	C#CCN1CCN(CC1)C(=O)N[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	1
ZINC89890617	CCCOCc1ccccc1CNC(=O)N1CCN(CC1)CC#C	0
ZINC89890790	C#CCN1CCN(CC1)C(=O)NCCCCOCCc1ccccc1	0
ZINC89890973	C#CCN1CCN(CC1)C(=O)NCC(=O)Nc1ccccc1	1
ZINC89891043	CCOc1c(cc(cc1Cl)CNC(=O)N1CCN(CC1)CC#C)OC	1
ZINC89891452	C[NH+](C)C[C@H](Cc1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89891510	C#CCN1CCN(CC1)C(=O)NCc1cc(cc(c1)Br)F	1
ZINC89891828	C[C@@H](CNC(=O)N1CCOC[C@@H]1C1CC1)COCc1ccccc1	0
ZINC89892193	C#CCN1CCN(CC1)C(=O)NC[C@H]1CCCO[C@@H]1c1ccccc1	0
ZINC89892195	C#CCN1CCN(CC1)C(=O)NC[C@H]1CCCO[C@H]1c1ccccc1	0
ZINC89892601	C[C@H](CC(C)(C)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89893903	C=C(CN(CC#C)[C@@H]1CCS(=O)(=O)C1)Cl	1
ZINC89893940	C=CCCC(=O)O[C@H](Cc1ccccc1)C#C	0
ZINC89894664	COc1ccc(cc1CNC(=O)N1CCN(CC1)CC#C)Br	1
ZINC89894679	C#CCN1CCN(CC1)C(=O)NC[C@@H]1CCC[N@@H+](C1)Cc1cccs1	1
ZINC89894690	C#CCN1CCN(CC1)C(=O)NCc1cccc(c1)OC(F)F	1
ZINC89895033	CCC[N@H+]1CC[C@@H](CC1)CNC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89895275	CC(C)COC[C@@H](c1ccco1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89895493	Cc1nc(on1)CCNC(=O)N1CCN(CC1)CC#C	1
ZINC89895497	Cc1ccc(o1)[C@@H](CNC(=O)N1CCOC[C@H]1C1CC1)[NH+]1CCCC1	0
ZINC89895563	COc1ccc(cc1OCC#C)CNC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89895632	C[C@@H](CCS(=O)(=O)C)NC(=O)NCC#Cc1ccccc1	1
ZINC89895634	C[C@H](CCS(=O)(=O)C)NC(=O)NCC#Cc1ccccc1	1
ZINC89896040	C#CCN1CCN(CC1)C(=O)NCCCc1nc2c(s1)CCCC2	1
ZINC89896105	C[C@@H](c1cccc(c1)S(=O)(=O)NC)NC(=O)N1CCN(CC1)CC#C	1
ZINC89896227	CCC[C@@H](Cc1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89896253	C[C@H](C(C)(C)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89896320	Cc1ccc(cc1)C(C)(C)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89896427	C[C@@H](c1ccc(cc1)SCCOC)NC(=O)N1CCN(CC1)CC#C	0
ZINC89896744	C[C@H]([C@@H](C)N1CCOCC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89897328	C#CCN1CCN(CC1)C(=O)N[C@@H]1CCN(C1=O)c1ccccc1	1
ZINC89897475	C#CCN1CCN(CC1)C(=O)NC[C@H]1C[C@@H]1c1ccccc1	1
ZINC89897799	C#CCN1CCN(CC1)C(=O)N[C@@H]1CCN(C1=O)c1ccccc1F	1
ZINC89898111	C[C@H](c1ccccc1)[NH2+]C(C)(C)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89898266	CN(CC[NH+]1CCCC1)CC#Cc1ccc(cc1)Cl	1
ZINC89898809	C#CCN1CCN(CC1)C(=O)NC[C@@H]1CCC[N@@H+]1Cc1ccccc1	1
ZINC89899118	C#CCN1CCN(CC1)C(=O)N[C@H]1CCCN(C1)c1ccccc1	1
ZINC89899131	Cc1cccnc1[C@H](C(C)C)NC(=O)N1CCN(CC1)CC#C	1
ZINC89899363	CC(C)[C@H](CNC(=O)N1CCN(CC1)CC#C)NC(=O)OC(C)(C)C	0
ZINC89899377	Cc1cccc(c1C)[C@@H](C)NC(=O)N1CCN(CC1)CC#C	1
ZINC89899452	CC(C)NC(=O)[C@@H]1CCC[C@@H](C1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89899673	C#CCN1CCN(CC1)C(=O)N[C@H](Cc1ccccc1)c1cccs1	1
ZINC89900160	CC(C)(C)[C@H]1[C@@H](CCCO1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89900435	CN1CC[NH+](CC1)CCCCNC(=O)N1CCN(CC1)CC#C	1
ZINC89901128	C#CCN1CCN(CC1)C(=O)NCC1(CC1)c1cccc(c1)Cl	1
ZINC89901174	C[C@@H](c1ncc(o1)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89901176	C[C@H](c1ncc(o1)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89901304	C#CCN1CCN(CC1)C(=O)N[C@H]1C[C@@H]1c1c(cccc1Cl)F	1
ZINC89901307	C#CCN1CCN(CC1)C(=O)N[C@H]1C[C@H]1c1c(cccc1Cl)F	1
ZINC89901972	C#CCN1CCN(CC1)C(=O)NCCCOC1CCOCC1	0
ZINC89902030	C#CCN1CCN(CC1)C(=O)NCc1coc(n1)c1ccccc1	1
ZINC89902208	C[C@@H](CNC(=O)N1CCOC[C@@H]1C1CC1)C[NH+]1CCN(CC1)C	0
ZINC89902250	C[C@H]([C@@H]1CCOC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89902252	C[C@H]([C@H]1CCOC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89902563	CO[C@H]1CCCC[C@@H]1NC(=O)N1CCN(CC1)CC#C	0
ZINC89902647	Cc1cc(cc(c1)C[C@@H](C)NC(=O)N1CCN(CC1)CC#C)C	1
ZINC89903049	CCc1cnc(s1)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89903152	CO[C@@H](CNC(=O)N1CCN(CC1)CC#C)c1cccc(c1)Cl	0
ZINC89903181	C[C@@H](CNC(=O)N1CCN(CC1)CC#C)Oc1ccc(cc1)Cl	1
ZINC89903601	CO[C@@H](CNC(=O)N1CCN(CC1)CC#C)c1ccc(cc1)F	0
ZINC89903630	C[C@H](c1cccc(c1)n1cccn1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89903809	C#CCN1CCN(CC1)C(=O)N[C@H]1CCCC[C@@H]1n1cccn1	1
ZINC89904022	C#CCN1CCN(CC1)C(=O)N[C@@H]1CC[N@H+](CC1)C1CCCCC1	1
ZINC89904334	C[C@H](Cn1cccn1)NC(=O)[C@H]1COCC(=O)N1Cc1ccccc1	0
ZINC89904665	C[C@H](c1ccc(c(c1)Cl)Cl)S(=O)(=O)CCCc1c[nH]nc1	0
ZINC89905269	C[C@H](c1cccc(c1)O)N(C)S(=O)(=O)c1ccc2cn[nH]c2c1	0
ZINC89905306	C#CCN1CCN(CC1)C(=O)N[C@H]1CCO[C@H]1c1ccccc1	0
ZINC89905323	CC(C)OCC[N@H+]1CC[C@@H](CC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89905961	CC(C)[C@@H]1[C@H](CCCO1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89905962	CC(C)[C@H]1[C@H](CCCO1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89906113	C#CCN1CCN(CC1)C(=O)N[C@@H]1CCN(C1=O)c1cccc(c1)Cl	1
ZINC89906618	C#CCN1CCN(CC1)C(=O)NCc1cn(nn1)c1ccccc1	1
ZINC89906717	CCCOc1cc(ccc1CNC(=O)N1CCN(CC1)CC#C)C	1
ZINC89907060	C[C@]1(CCCS1)CNC(=O)NC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89907078	C#CCCCCNC(=O)NC[C@H]1C[C@H](C[N@@H+]1Cc1ccccc1)O	1
ZINC89907080	C#CCCCCNC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89907081	CCOC(=O)CC[C@@H](C)NC(=O)NCCCCC#C	0
ZINC89907085	C#CCCCCNC(=O)N1CCN(CC1)CC#C	1
ZINC89907183	C[C@@H](Cc1ccccc1Br)NC(=O)N1CCN(CC1)CC#C	1
ZINC89907201	C#CCN1CCN(CC1)C(=O)NCc1nnc(s1)c1ccccc1	1
ZINC89907247	C#CCN1CCN(CC1)C(=O)NC[C@@H]1CC[C@@H](O1)C(=O)N	0
ZINC89907278	Cc1c(sc2c1c(=O)[nH]c(n2)C[N@@H+](C)[C@H]1C[C@@](C1(C)C)(C)OC)C	0
ZINC89907367	Cc1cc(c(o1)C)c1nnc(o1)CN(CC#C)CC#C	1
ZINC89907368	C#CCN1CCN(CC1)C(=O)NCCOc1ccc(cn1)C(F)(F)F	1
ZINC89907525	C[C@@H](c1cn(nn1)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89907526	C[C@H](c1cn(nn1)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89907746	CCOC(=O)[C@H]1CC[C@H](C1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89907788	C#CCN1CCN(CC1)C(=O)N[C@@H]1CCc2c(c[nH]n2)C1	1
ZINC89908151	C[C@H]([C@@H]1CN(CCO1)C)NC(=O)N1CCN(CC1)CC#C	0
ZINC89908235	C=CCC[C@@H](c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89908241	C#CCN1CCN(CC1)C(=O)NCC1(CC1)Cc1ccccc1	1
ZINC89908261	CC(C)C[N@@H+]1CCC[C@@H](C1)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89908654	C[C@@H](CNC(=O)N1CCN(CC1)CC#C)SC	1
ZINC89908790	CC[C@@H](CS(=O)(=O)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89908829	C[C@@H]1CC[C@H](c2c1cccc2)NC(=O)N1CCN(CC1)CC#C	1
ZINC89908917	C#CCN1CCN(CC1)C(=O)N[C@@H](C[C@H]1CCOC1)c1ccccc1	0
ZINC89908922	CCc1c(n[nH]c(=O)c1CNC(=O)N1CCN(CC1)CC#C)CC	1
ZINC89908977	C[C@H](CNC(=O)N1CCN(CC1)CC#C)[S@](=O)C	1
ZINC89910488	COc1ccc(cc1)CN(Cc1ccccc1)C[C@H](c1ccco1)O	1
ZINC89910718	C[C@@H](CNC(=O)NNc1ncccn1)c1nc(no1)c1ccccc1	0
ZINC89911057	CCC(CC)N(C)C(=O)NC[C@@H](C)c1nc(no1)c1ccccc1	0
ZINC89913485	C[C@H](c1cn(nn1)c1ccccc1)N1CCN(CC1)S(=O)(=O)C	1
ZINC89913544	C[C@@H](c1csc(n1)C1CC1)NC(=O)C#Cc1ccc2c(c1)OCO2	1
ZINC89914011	CC#CCN1CCC(CC1)OC[C@@H]1CCCO1	0
ZINC89914015	CC#CCN1CCO[C@H](C1)CC(=O)OC	0
ZINC89914018	CC#CCN[C@@](C)(c1cccc(c1)Cl)C(=O)N	1
ZINC89914403	CN(CCCS(=O)(=O)C)C(=O)CCCNC(=O)c1ccc(cc1)F	0
ZINC89919413	C[C@]1(CCN(C1)C(=O)C#Cc1ccccc1)C(=O)OC	0
ZINC89919871	C[C@@H]1C(=O)Nc2cccc(c2O1)C(=O)O[C@H](Cc1ccccc1)C#C	0
ZINC89921977	Cn1c(nnc1c1ccccc1)C[N@@H+](C)Cc1cccc(c1)N(C)C	1
ZINC89925463	Cn1cc[nH+]c1[C@@H]([C@@H]1CC[N@H+](CC1)CC#Cc1ccccc1Cl)O	1
ZINC89925464	Cn1ccnc1[C@H]([C@H]1CC[N@@H+](CC1)CC#Cc1ccccc1Cl)O	1
ZINC89925818	C[C@H](C(=O)NCC#C)[N@H+]1CC[C@@H](CC1)[C@@H](c1[nH+]ccn1C)O	1
ZINC89929884	C[C@H]1CC[N@@H+]([C@@H](C1)c1ccco1)CC#CCOC	0
ZINC89930295	C[C@@H]1CN(C[C@@H](O1)C)CC#CCOC	0
ZINC89932890	C[C@@H]([C@H]1CCC[N@H+](C1)CC#Cc1cccc(c1)Cl)O	1
ZINC89932891	C[C@H]([C@H]1CCC[N@H+](C1)CC#Cc1cccc(c1)Cl)O	1
ZINC89933806	CCOC(=O)C[C@H](C)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89935103	CCOC(=O)CC[C@H](C)NC(=O)NC[C@@](C)(c1ccco1)O	0
ZINC89935508	CCOC(=O)CC[C@H](C)NC(=O)N1CC[C@H]([C@@H]1C)c1ccccc1	0
ZINC89935692	C[N@@H+](Cc1cn2cccnc2n1)[C@@H]1CCSC1	0
ZINC89935767	CCCCOC(=O)[C@H](C)[N@@H+](C)[C@@H]1CCSC1	0
ZINC89935970	C[N@@H+](CC#Cc1ccc(cc1)Cl)[C@H]1CCSC1	1
ZINC89936579	C[N@H+](CC#Cc1ccccc1Cl)[C@H]1CCSC1	1
ZINC89936899	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)c1c2c([nH]n1)CCC2	0
ZINC89939940	CCOC(=O)CC[C@@H](C)NC(=O)N1CCN(CC1)CC#C	0
ZINC89940220	CCOC(=O)CC[C@H](C)NC(=O)N(CC#C)C1CCCC1	0
ZINC89942895	CC[C@@H]([C@@H]1CN(CCO1)Cc1ccccc1)NC(=O)NCC#C	0
ZINC89942899	CC[C@@H]([C@H]1CN(CCO1)Cc1ccccc1)NC(=O)NCC#C	0
ZINC89943611	CN(CCCc1c(c([nH]n1)N)C#N)Cc1ccncc1Cl	0
ZINC89943699	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)CCOc1cccc(c1)[N+](=O)[O-]	0
ZINC89943748	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)CC#Cc1ccc(cc1)F	1
ZINC89943879	c1ccc(c(c1)C#CCN(C[C@@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1)Cl	0
ZINC89943915	c1cc(cc(c1)Cl)C#CCN(C[C@@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1	0
ZINC89944390	COCCN(CC#Cc1ccccc1Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC89944434	COCCN(CC#Cc1cccc(c1)Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC89944448	COCCN(CC#Cc1ccc(cc1)F)[C@H]1CCS(=O)(=O)C1	0
ZINC89944711	COc1ccc(cc1NC(=O)CCN1CCN(CC1)CC#C)[N+](=O)[O-]	1
ZINC89944732	COc1ccccc1c1nc(cs1)CN1CCN(CC1)CC#C	1
ZINC89944733	Cc1ccc(c(c1)OC[C@@H](CN1CCN(CC1)CC#C)O)C	1
ZINC89944739	C[C@@H]1CC[C@@H](CC1)NC(=O)[C@H](C)N1CCN(CC1)CC#C	1
ZINC89944750	C#CCN1CCN(CC1)CC(=O)Nc1cc(ccc1n1cncn1)Cl	1
ZINC89944757	CC(C)C[C@H](c1ccccc1)NC(=O)CN1CCN(CC1)CC#C	1
ZINC89944762	C#CCN1CCN(CC1)C[C@@H](COCc1ccc2c(c1)OCO2)O	0
ZINC89944770	C[C@H](C(=O)Nc1cc(ccc1OC)[N+](=O)[O-])N1CCN(CC1)CC#C	1
ZINC89944784	C#CCN1CCN(CC1)CCC(=O)N1CCOCC1	0
ZINC89944795	CC(C)Oc1ccc(cc1CN1CCN(CC1)CC#C)[N+](=O)[O-]	1
ZINC89944859	C#CCN1CC[NH+](CC1)CCc1ccccc1Cl	1
ZINC89944868	C#CCN1CCN(CC1)[C@@H](c1ccc(cc1F)Br)C(=O)N	1
ZINC89944906	C#CCN1CC[NH+](CC1)CC[C@@H]1CCOC1=O	0
ZINC89944916	CCN(c1ccccc1)C(=O)[C@H](C)N1CCN(CC1)CC#C	1
ZINC89944940	C[C@H](C(=O)N(CCC#N)c1ccccc1)N1CCN(CC1)CC#C	1
ZINC89944959	CCC[C@@H](c1ccccc1)NC(=O)[C@H](C)N1CCN(CC1)CC#C	1
ZINC89944960	CCC[C@H](c1ccccc1)NC(=O)[C@H](C)N1CCN(CC1)CC#C	1
ZINC89944981	CCCCc1nc(on1)[C@@H](C)N1CCN(CC1)CC#C	1
ZINC89944992	C#CCN1CC[NH+](CC1)CCc1ncc(o1)c1cccc(c1)[N+](=O)[O-]	1
ZINC89945034	C#CCN1CC[NH+](CC1)Cc1cc(no1)c1ccc(cc1)Cl	1
ZINC89945050	C[C@H](C(=O)Nc1c(c(c(c(c1F)F)F)F)F)N1CCN(CC1)CC#C	1
ZINC89945058	Cn1c(nnc1c1ccccc1)CN1CCN(CC1)CC#C	1
ZINC89945089	C[C@@H]1CCCC[C@H]1OCC[NH+]1CCN(CC1)CC#C	0
ZINC89945090	C[C@H]1CCCC[C@H]1OCC[NH+]1CCN(CC1)CC#C	0
ZINC89945093	COc1cccc(c1OC)c1nc(cs1)CN1CCN(CC1)CC#C	1
ZINC89945150	C[C@@H](c1nc(on1)C[NH+]1CCN(CC1)CC#C)OCC(C)C	0
ZINC89945173	C#CCN1CC[NH+](CC1)Cc1ncc(o1)c1ccccc1	1
ZINC89945174	C[C@@H](C(=O)NCCc1ccccc1)N1CCN(CC1)CC#C	1
ZINC89945175	C[C@H](C(=O)NCCc1ccccc1)N1CCN(CC1)CC#C	1
ZINC89945183	CC[C@@H](c1ccc(cc1)Cl)NC(=O)CN1CCN(CC1)CC#C	1
ZINC89945188	C#CCN1CC[NH+](CC1)Cc1cc(ccc1F)Br	1
ZINC89945314	CN(Cc1ccccc1OC)C(=O)CN1CCN(CC1)CC#C	1
ZINC89945323	C#CCN1CCN(CC1)CC[S@](=O)c1ccccc1	1
ZINC89945351	C#CCN1CCN(CC1)Cc1cccc(c1)C(=O)Nc1ccccc1	1
ZINC89945351	C#CCN1CC[NH+](CC1)Cc1cccc(c1)C(=O)Nc1ccccc1	1
ZINC89945378	C[C@H](c1ccc(cc1)F)NC(=O)CN1CCN(CC1)CC#C	1
ZINC89945380	Cc1c(cccc1[N+](=O)[O-])C[NH+]1CCN(CC1)CC#C	1
ZINC89945384	C#CCN1CC[NH+](CC1)CCCCCn1nc(nn1)c1ccccc1	1
ZINC89945436	COC(=O)CCCc1nc(no1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945439	CCOc1ccccc1OCC[NH+]1CCN(CC1)CC#C	1
ZINC89945444	C[C@@H](C(=O)Nc1cccc(c1)C(=O)NC)N1CCN(CC1)CC#C	1
ZINC89945456	Cn1c2ccc(cc2[nH+]c1CN1CCN(CC1)CC#C)Cl	1
ZINC89945515	CCOC(=O)CN(c1ccccc1)C(=O)CN1CCN(CC1)CC#C	0
ZINC89945532	C#CCN1CCN(CC1)CC(=O)NC[C@@H]1CCN(C1)c1ccccc1	1
ZINC89945536	C#CCN1CCN(CC1)CC(=O)N[C@@H](c1ccccc1)c1nccs1	1
ZINC89945546	C#CCN1CCN(CC1)CC(=O)N[C@@H](c1ccccc1)C1CCCC1	1
ZINC89945581	C#CCN1CCN(CC1)Cc1cc(ccc1OCc1cccnc1)Cl	1
ZINC89945585	Cc1ccc(cc1)CCN1CCN(CC1)CC#C	1
ZINC89945594	C[C@H]1CCCC[C@H]1OCCNC(=O)CN1CCN(CC1)CC#C	0
ZINC89945598	COC(=O)c1cccc(c1)[C@@H](C(=O)OC)N1CCN(CC1)CC#C	0
ZINC89945633	Cc1cccc(c1)OCC[NH+]1CCN(CC1)CC#C	1
ZINC89945646	CCc1cc2c(cc1Cl)c(cc(=O)o2)C[NH+]1CCN(CC1)CC#C	1
ZINC89945653	C#CCN1CCN(CC1)Cc1c2c(n(n1)c1ccccc1)CCC2	1
ZINC89945653	C#CCN1CC[NH+](CC1)Cc1c2c(n(n1)c1ccccc1)CCC2	1
ZINC89945721	CCS(=O)(=O)NCCCN1CCN(CC1)CC#C	1
ZINC89945741	CCCCOC(=O)CN1CCN(CC1)CC#C	0
ZINC89945748	Cc1cc(c(cc1Cl)C(C)C)OC[C@H](C[NH+]1CCN(CC1)CC#C)O	1
ZINC89945806	C#CCN1CCN(CC1)Cc1nc(on1)Cc1ccccc1	1
ZINC89945806	C#CCN1CC[NH+](CC1)Cc1nc(on1)Cc1ccccc1	1
ZINC89945839	C#CCN1CCN(CC1)CC(=O)N1CCN(CC1)c1ccccc1F	1
ZINC89945853	C#CCN1CC[NH+](CC1)Cc1nc(no1)c1ccc(cc1)F	1
ZINC89945884	C#CCN1CCN(CC1)C[C@H]1CCCc2c1cccc2	1
ZINC89945906	C#CCN1CC[NH+](CC1)CCc1cccc(c1)OC(F)(F)F	1
ZINC89945909	CCOc1ccc(cc1)OCCNC(=O)CN1CCN(CC1)CC#C	1
ZINC89945911	CC(C)(C)c1ccc(cc1)OCCCN1CCN(CC1)CC#C	1
ZINC89945932	CCOc1ccc(cc1)CN(C)C(=O)CN1CCN(CC1)CC#C	1
ZINC89945934	Cc1ccc(c(c1)F)NC(=O)[C@H](C)N1CCN(CC1)CC#C	1
ZINC89945939	CN(C)C(=O)Sc1ccc(cc1)CN1CCN(CC1)CC#C	1
ZINC89945967	Cc1ccc(cc1F)c1nc(on1)[C@@H](C)N1CCN(CC1)CC#C	1
ZINC89945967	Cc1ccc(cc1F)c1nc(on1)[C@@H](C)[NH+]1CCN(CC1)CC#C	1
ZINC89945979	Cc1ccc(cc1C)SCC[NH+]1CCN(CC1)CC#C	1
ZINC89946015	C[C@H](C(=O)Nc1ccccc1Br)N1CCN(CC1)CC#C	1
ZINC89946016	C[C@@H](c1ccccc1)N1CCN(CC1)CC#C	1
ZINC89946016	C[C@@H](c1ccccc1)[NH+]1CCN(CC1)CC#C	1
ZINC89946064	C[C@@H](C(=O)N(CC=C)CC=C)N1CCN(CC1)CC#C	1
ZINC89946076	C#CCN1CC[NH+](CC1)Cc1ccn(n1)c1ccccc1	1
ZINC89946077	Cc1c(nc(o1)c1ccsc1)CN1CCN(CC1)CC#C	1
ZINC89946100	C#CCN1CCN(CC1)CCS(=O)(=O)c1cccc(c1)C#N	1
ZINC89946126	C#CCN1CCN(CC1)CC(=O)NC(=O)N	1
ZINC89946155	Cc1c2c(=O)[nH]c(nc2sc1C(=O)OC)CN1CCN(CC1)CC#C	0
ZINC89946161	C[C@@H](C(=O)N(C)[C@H]1CCS(=O)(=O)C1)N1CCN(CC1)CC#C	1
ZINC89946164	CCOC(=O)CCCNC(=O)CN1CCN(CC1)CC#C	0
ZINC89946178	C#CCN1CCN(CC1)Cc1cccc(c1)OCC(F)(F)F	1
ZINC89946179	CC(C)CCc1nc(on1)CN1CCN(CC1)CC#C	1
ZINC89946195	C#CCN1CC[NH+](CC1)CCn1ccc(n1)[N+](=O)[O-]	1
ZINC89946206	CC(C)(C#N)c1ccccc1C[NH+]1CCN(CC1)CC#C	1
ZINC89946211	C#CCN1CC[NH+](CC1)Cc1csc(n1)Nc1ccccc1	1
ZINC89946225	Cc1ccc(cc1F)c1nc(on1)CCCN1CCN(CC1)CC#C	1
ZINC89946228	Cc1ccc(cc1)[C@H](C1CC1)NC(=O)CN1CCN(CC1)CC#C	1
ZINC89946231	C#CCN1CC[NH+](CC1)CCCCOc1cccc(c1)C(F)(F)F	1
ZINC89946240	C#CCN1CCN(CC1)[C@H](c1ccc(cc1)F)C(=O)NC1CC1	1
ZINC89946253	Cc1cc(ccc1OC[C@@H](CN1CCN(CC1)CC#C)O)C(C)(C)C	1
ZINC89946267	COc1ccc(cc1)c1cnc(o1)C[NH+]1CCN(CC1)CC#C	1
ZINC89946273	Cc1ccccc1NC(=O)CC[NH+]1CCN(CC1)CC#C	1
ZINC89946277	C[C@@H](c1ncc(o1)c1ccc(cc1)Cl)N1CCN(CC1)CC#C	1
ZINC89946277	C[C@@H](c1ncc(o1)c1ccc(cc1)Cl)[NH+]1CCN(CC1)CC#C	1
ZINC89946281	COc1cccc(c1)c1nc(on1)C[NH+]1CCN(CC1)CC#C	1
ZINC89946294	CCOc1ccc(cc1OCC)NC(=O)CN1CCN(CC1)CC#C	1
ZINC89946352	C[C@@H](c1ccccc1)NC(=O)[C@H](C)N1CCN(CC1)CC#C	1
ZINC89946380	Cc1c(c(n(n1)C)C)NC(=O)[C@H](C)N1CCN(CC1)CC#C	1
ZINC89946388	C[C@H](C(=O)Nc1ccc(cc1)C(F)(F)F)N1CCN(CC1)CC#C	1
ZINC89946398	C#CCN1CCN(CC1)Cc1ccc(cc1F)F	1
ZINC89946400	C[C@@H](CCSc1ccccc1)[NH+]1CCN(CC1)CC#C	1
ZINC89946401	C[C@H](CCSc1ccccc1)N1CCN(CC1)CC#C	1
ZINC89946426	C#CCN1CCN(CC1)CCCOCCc1ccccc1	0
ZINC89946426	C#CCN1CC[NH+](CC1)CCCOCCc1ccccc1	0
ZINC89946445	C[C@H](C(=O)N1CCN(CC1)c1ncccn1)N1CCN(CC1)CC#C	1
ZINC89946468	CC(=O)c1ccc(c(c1)OC)OC[C@@H](CN1CCN(CC1)CC#C)O	1
ZINC89946472	C[C@@H](C(=O)N(C)Cc1ccccc1)N1CCN(CC1)CC#C	1
ZINC89946473	C[C@H](C(=O)N(C)Cc1ccccc1)N1CCN(CC1)CC#C	1
ZINC89946480	C[C@@H](C(=O)NCc1cccc(c1)OC)N1CCN(CC1)CC#C	1
ZINC89946495	C#CCN1CCN(CC1)CC(=O)NC1(CCC1)c1ccccc1	1
ZINC89946496	COC(=O)[C@@H](c1ccccc1)N1CCN(CC1)CC#C	0
ZINC89946525	C#CCN1CCN(CC1)CC(=O)NCCOc1ccccc1	1
ZINC89946563	C[C@@H](C1CC1)N(Cc1ccccc1)C(=O)CN1CCN(CC1)CC#C	1
ZINC89946566	CCOC(=O)[C@H]1CCCCN1C(=O)CN1CCN(CC1)CC#C	0
ZINC89946567	CCc1cccc(c1NC(=O)CN1CCN(CC1)CC#C)CC	1
ZINC89946615	CCOC(=O)C1=C(NC(=O)N[C@H]1C)CN1CCN(CC1)CC#C	0
ZINC89946674	C[C@@H](C(=O)NCc1ccc(c(c1)OC)OC)N1CCN(CC1)CC#C	1
ZINC89946680	C#CCN1CC[NH+](CC1)Cc1csc(n1)Cc1ccccc1	1
ZINC89946683	C#CCN1CCN(CC1)CC(=O)NCCCN1CCCCCC1=O	1
ZINC89946699	C[C@@H](C(=O)Nc1ccc2c(c1)[nH]c(=O)[nH]2)N1CCN(CC1)CC#C	1
ZINC89946714	C#CCN1CC[NH+](CC1)Cc1cnn(n1)c1ccccc1	1
ZINC89946735	C#CCN1CCN(CC1)[C@@H]1CCCN(C1=O)c1ccccc1	1
ZINC89946745	C#CCN1CC[NH+](CC1)Cc1nc2cc(ccc2o1)F	1
ZINC89946771	C[C@@H](c1nnc(o1)CC(C)C)N1CCN(CC1)CC#C	1
ZINC89946801	Cc1cc(no1)NC(=O)[C@H](c1ccccc1)N1CCN(CC1)CC#C	1
ZINC89946822	C[C@@H]1CCCN1C(=O)CC[NH+]1CCN(CC1)CC#C	1
ZINC89946824	C#CCN1CC[NH+](CC1)Cc1csc(n1)CCc1ccccc1	1
ZINC89946844	Cc1cccc(c1NC(=O)[C@H](C)N1CCN(CC1)CC#C)C(C)C	1
ZINC89946866	C[C@@H](c1nnnn1c1ccccc1)N1CCN(CC1)CC#C	1
ZINC89946901	Cn1ccnc1COc1ccc(cc1)C[NH+]1CCN(CC1)CC#C	1
ZINC89946907	COc1ccc2c(cc(=O)oc2c1)C[NH+]1CCN(CC1)CC#C	1
ZINC89946925	CN(Cc1c(cccc1Cl)F)C(=O)CN1CCN(CC1)CC#C	1
ZINC89946926	C#CCN1CC[NH+](CC1)CCOc1ccc(cc1Cl)Cl	1
ZINC89946933	C#CCN1CC[NH+](CC1)Cc1cn2cc(cc(c2n1)Cl)Cl	1
ZINC89946981	C#CCN1CCN(CC1)CC(=O)N1CCO[C@@H]2[C@H]1CCCC2	0
ZINC89947019	Cc1c(oc(n1)[C@@H](C)[NH+]1CCN(CC1)CC#C)c1ccc(cc1)Cl	1
ZINC89947047	Cc1ccccc1[C@H](C)[NH+]1CCN(CC1)CC#C	1
ZINC89947051	C#CCN1CCN(CC1)CC(=O)N[C@H](c1ccccc1)C1CC1	1
ZINC89947058	C[C@@H](c1nc(nc([nH+]1)Nc1ccccc1)N)N1CCN(CC1)CC#C	1
ZINC89947058	C[C@@H](c1nc(n/c(=N\c2ccccc2)/[nH]1)N)N1CCN(CC1)CC#C	1
ZINC89947059	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)N1CCN(CC1)CC#C	1
ZINC89947059	C[C@H](c1nc(nc([nH+]1)Nc1ccccc1)N)N1CCN(CC1)CC#C	1
ZINC89947059	C[C@H](c1nc(n/c(=N\c2ccccc2)/[nH]1)N)N1CCN(CC1)CC#C	1
ZINC89947062	COCc1ccc(cc1)CNC(=O)CN1CCN(CC1)CC#C	0
ZINC89952047	C#CCCCCNC(=O)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	1
ZINC89952050	CC(C)c1cc(ccc1NC(=O)C(=O)NCCCCC#C)Br	1
ZINC89952201	c1cocc1c1nc(cs1)C[N@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952496	c1cc(cnc1)c1nc(on1)C[N@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952603	c1ccc(cc1)n1ccc(n1)C[N@@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952643	CC(C)NC(=O)C[N@@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952709	c1ccc(cc1)c1nc(no1)CN(C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952799	c1ccc(cc1)Cc1nc(cs1)CN(C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89954111	C[C@H](CNC(=O)[C@H]1CCCOC1)c1nc(no1)c1ccccc1	0
ZINC89954422	C[C@@H](CNC(=O)CCCn1cncn1)c1nc(no1)c1ccccc1	0
ZINC89954754	CCCCNC(=O)N[C@@H](CC#C)c1ccccc1	1
ZINC89954879	CCCCc1nc(on1)[C@H](C)S[C@H](C)C(=O)NCC#C	1
ZINC89956475	C#CCOc1ccc(cc1)C(=O)NCc1ccnc(c1)OC1CCC1	1
ZINC89959447	CCOC(=O)C[C@@H](C)CNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC89962976	C#CCOCCC(=O)NC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89962978	C#CCOCCC(=O)NC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89963794	C[C@@H](C(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O)Sc1ccccc1	0
ZINC89964173	c1ccc(cc1)/C=C/S(=O)(=O)/N=C(\[O-])/c1ccc(cc1)n1ccnn1	1
ZINC89964266	C[C@@H](C(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O)OCc1ccccc1	0
ZINC89967454	C#CCCCOC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89967457	C[N@H+](Cc1ccccc1)CC(=O)OCCCC#C	0
ZINC89967475	CN(Cc1ccccc1)CC(=O)OCCC#C	0
ZINC89967477	CC[C@H](C)n1c(c(cn1)C(=O)OCCC#C)C1CC1	0
ZINC89967520	c1ccc(cc1)C#CCOC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89967521	c1ccc(cc1)C#CCOC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89967523	c1ccc(cc1)C#CCOC(=O)c1cccc(n1)OCC(F)F	0
ZINC89967524	c1ccc(cc1)C#CCOC(=O)c1c(ncs1)C1CC1	0
ZINC89967525	CN(Cc1ccccc1)CC(=O)OCC#Cc1ccccc1	0
ZINC89967526	CCOc1ccc(c(c1F)C(=O)OCC#Cc1ccccc1)F	0
ZINC89967867	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1c(nn2c1nccc2)C	0
ZINC89967869	CC[NH+](CC)CC#C[C@H](C)OC(=O)c1c(nn2c1nccc2)C	0
ZINC89967885	CCN(CC)CC#C[C@@H](C)OC(=O)c1ccco1	0
ZINC89967885	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1ccco1	0
ZINC89968311	C/C=C(/C)\C(=O)OCCNc1ncccn1	0
ZINC89968626	C#CC[C@@H](c1ccccn1)OC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89968633	C#CC[C@H](c1ccccn1)OC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89968638	C[C@@H](C(=O)O[C@@H](CC#C)c1ccccn1)[N@@H+]1CCc2ccccc2C1	0
ZINC89968639	C[C@H](C(=O)O[C@@H](CC#C)c1ccccn1)N1CCc2ccccc2C1	0
ZINC89969391	CCN(Cc1nc(nc(n1)N(C)C)N)C[C@@H]1CCOC1	0
ZINC89969986	C[C@@H](c1ccccc1OCC#C)OC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89972432	c1c(c[nH]c1C(=O)N1CCOC[C@@H]1C1CC1)Br	0
ZINC89972660	C[C@H](C#C)OC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89972662	C[C@H](C#C)OC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89972681	C[C@H](C#C)OC(=O)[C@H]1CCCCN1Cc1ccc(cc1)F	0
ZINC89972687	C[C@H](C#C)OC(=O)c1cccc(n1)OCC(F)F	0
ZINC89972699	C[C@H](C#C)OC(=O)c1c(ncs1)C1CC1	0
ZINC89972706	C[C@@H](C#C)OC(=O)CN(C)Cc1ccccc1	0
ZINC89972706	C[C@@H](C#C)OC(=O)C[N@H+](C)Cc1ccccc1	0
ZINC89972709	CC[C@H](C)n1c(c(cn1)C(=O)O[C@@H](C)C#C)C1CC1	0
ZINC89972711	CC[C@H](C)n1c(c(cn1)C(=O)O[C@H](C)C#C)C1CC1	0
ZINC89972797	COc1cccc(c1)C#CCOC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89972803	COc1cccc(c1)C#CCOC(=O)c1c(ncs1)C1CC1	0
ZINC89972807	CN(Cc1ccccc1)CC(=O)OCC#Cc1cccc(c1)OC	0
ZINC89972812	CCOc1ccc(c(c1F)C(=O)OCC#Cc1cccc(c1)OC)F	0
ZINC89972885	c1cnc(nc1)c1ncc(s1)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89974362	C#CCOCCC(=O)OC[C@@H]1CC[N@@H+](C1)Cc1ccccc1	0
ZINC89974363	C#CCOCCC(=O)OC[C@H]1CC[N@@H+](C1)Cc1ccccc1	0
ZINC89974409	C[C@]1(CCCS1)C(=O)OC[C@@H]1CC[N@H+](C1)Cc1ccccc1	0
ZINC89974828	C1CCCC(CC1)N1C[C@@H](CC1=O)C(=O)N1CCOC[C@H]1C1CC1	0
ZINC89975355	c1ccc(cc1)C[N@H+]1CC[C@@H](C1)COC(=O)c1c(ncs1)C1CC1	0
ZINC89975735	CCN(CC(=O)N1CCOC[C@@H]1C1CC1)c1ccccc1	0
ZINC89976038	C[C@H](CSC)C(=O)OC[C@@H]1CC[N@@H+](C1)Cc1ccccc1	0
ZINC89976938	C[C@@H](c1ccc2ccccc2c1)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89977003	c1ccc(cc1)C(=O)N1CCC[C@H](C1)C(=O)N1CCOC[C@H]1C1CC1	0
ZINC89977171	CCN1C[C@@H](Oc2c1cccc2)CN(C)c1nccc(n1)OC	0
ZINC89977874	Cc1c(cn(n1)C)CCC(=O)OC[C@@H]1CC[N@@H+](C1)Cc1ccccc1	0
ZINC89978200	c1c(nc(s1)c1ncn[n-]1)CC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89978528	CCCCN(C)c1ccc(cc1)C(=O)N1CCOC[C@H]1C1CC1	0
ZINC89978775	C1CCC(CC1)NC(=O)NCCCC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89980195	CN(Cc1ccccc1)CC(=O)N([C@@H]1CC[C@H](CC1)O)S(=O)(=O)C	0
ZINC89981302	C#CC[C@H](C1CC1)OC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89981323	C[C@@H](C(=O)O[C@@H](CC#C)C1CC1)N1CCc2ccccc2C1	0
ZINC89981326	C[C@H](C(=O)O[C@H](CC#C)C1CC1)N1CCc2ccccc2C1	0
ZINC89981496	C[C@H](CC#C)OC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89981509	C[C@@H](CC#C)OC(=O)c1c(ncs1)C1CC1	0
ZINC89981515	C[C@H](CC#C)OC(=O)CCCOCc1ccc(cc1)OC	0
ZINC89981517	C[C@@H](CC#C)OC(=O)CN(C)Cc1ccccc1	0
ZINC89981517	C[C@@H](CC#C)OC(=O)C[N@H+](C)Cc1ccccc1	0
ZINC89981518	C[C@H](CC#C)OC(=O)C[N@H+](C)Cc1ccccc1	0
ZINC89984409	CCN(CC)CC#C[C@@H](C)OC(=O)/C(=C/C)/C	0
ZINC89984412	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89984417	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1cccc(n1)OCC(F)F	0
ZINC89984426	CC[NH+](CC)CC#C[C@@H](C)OC(=O)CN(C)Cc1ccccc1	0
ZINC89984805	CCOC(=O)c1c(nc(s1)[C@H](C)NC(=O)C#Cc1ccccc1)C	0
ZINC89985481	Cc1c(c(n(n1)C)C)CCOC(=O)CN(C)Cc1ccccc1	0
ZINC89990459	c1c(c(=O)c(c[nH]1)Br)NC(=O)CCCn1cncn1	0
ZINC89990720	Cc1c(sc(n1)c1ccccc1)CN1CCC(CC1)CS(=O)(=O)N	1
ZINC89991814	c1ccc(c(c1)C#CC[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N)Cl	1
ZINC89993277	CCOC(=O)C[C@@H](C)CNC(=O)c1c[nH]c(=S)n1c1ccccc1	0
ZINC89994666	C[C@@H]1C[C@@H](CC(C1)(C)C)CC(=O)NNC(=O)CSC	0
ZINC89997473	Cc1cc(oc1C(=O)Nc1ccc(c(c1)C)C(=O)C)C	0
ZINC90000955	CO[C@H]1CC[C@@H](CC1)CC(=O)Nc1c(cnn1c1ccccc1)SC	0
ZINC90003505	Cn1cc[nH+]c1C[C@@H]1CCC[N@@H+](C1)Cc1cnn(c1)c1ccccc1	1
ZINC90004619	c1cc2nc(cn2cc1Cl)CN(CC1CC1)CC(F)(F)F	0
ZINC90004940	CCOC[C@H](C[N@@H+](CC1CC1)CC(F)(F)F)O	0
ZINC90005041	C[C@H](c1ccccc1)N(C)C(=O)CN(CC1CC1)CC(F)(F)F	0
ZINC90005433	CN1C(=O)C2(CCN(CC2)CC#Cc2ccccc2Cl)NC1=O	1
ZINC90007214	C1C[C@H](OC1)COC[C@H](CN1CCOC[C@@H]1C1CC1)O	0
ZINC90007385	C[C@@H](c1ccccc1)NC(=O)CCN1CCOC[C@@H]1C1CC1	0
ZINC90007791	c1cc(ccc1C#N)S(=O)(=O)CCN1CCOC[C@@H]1C1CC1	0
ZINC90008263	C1CC1[C@H]1COCCN1CCCCCN1CCOC[C@@H]1C1CC1	0
ZINC90008337	c1ccc(cc1)c1nc(on1)CC[N@@H+]1CCOC[C@H]1C1CC1	0
ZINC90008382	c1ccc(cc1)c1cnc(s1)CN1CCOC[C@@H]1C1CC1	0
ZINC90008467	c1ccc(cc1)Cc1nc(on1)CN1CCOC[C@H]1C1CC1	0
ZINC90008467	c1ccc(cc1)Cc1nc(on1)C[N@@H+]1CCOC[C@H]1C1CC1	0
ZINC90008530	c1ccc(c(c1)C#CCN1CCOC[C@@H]1C1CC1)Cl	0
ZINC90008531	c1ccc(c(c1)C#CCN1CCOC[C@H]1C1CC1)Cl	0
ZINC90008984	c1ccc(cc1)n1ccc(n1)C[N@H+]1CCOC[C@@H]1C1CC1	0
ZINC90009126	CC(C)c1ccc(cc1)c1nc(on1)CN1CCOC[C@@H]1C1CC1	0
ZINC90009383	CCCCOCCN1CCOC[C@H]1C1CC1	0
ZINC90009593	c1cc(cc(c1)OC[C@H](C[N@H+]1CCOC[C@@H]1C1CC1)O)[N+](=O)[O-]	0
ZINC90010021	c1cc(ccc1C#CCN1CCOC[C@@H]1C1CC1)F	0
ZINC90013299	CCCCS(=O)(=O)NCC(=O)N(C)Cc1[nH]cc(n1)c1ccccc1	0
ZINC90013853	c1cc(c(cc1F)F)C1(CCCC1)NC(=O)[C@@H]1CCc2cn[nH]c2C1	0
ZINC90014710	CNC(=O)NCC(=O)Nc1cccc(c1)Oc1ccccc1	0
ZINC90021304	c1ccc(cc1)[C@H]1CN(Cc2c1cccc2)C(=O)Cc1ccc[nH]1	0
ZINC90039552	CCCCS(=O)(=O)NCC(=O)N(CC#C)Cc1ccc(cc1)F	1
ZINC90040139	c1ccc(cc1)[C@@H]1C(=O)NCCN1C(=O)Cc1ccc[nH]1	0
ZINC90041719	C[C@@H](c1ccccc1)Nc1ccc(cc1Cl)NC(=O)CNC(=O)NC	0
ZINC90050007	CCCCS(=O)(=O)NCC(=O)NCc1cc(oc1C)C	0
ZINC90050091	Cc1c2c(n[nH]c2NC(=O)Cc2ccc[nH]2)n(n1)C	0
ZINC90057248	C[C@H]1CCN(CC[N@@H+]1Cc1ccccc1)C(=O)CNC(=O)NC	0
ZINC90063355	CNC(=O)NCC(=O)N(CC#C)C1CCCC1	1
ZINC90068021	CC[C@@H](c1ccccc1)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90070671	c1c(cc(c2c1c(=O)n(cn2)CC1(CCCCC1)O)F)Br	0
ZINC90087223	C#CCNC(=O)c1ccc(c(c1)Cl)Oc1ccccc1C#N	1
ZINC90089604	CN(C)c1ccc(cc1)CNC(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90095382	C[C@H](c1nc(no1)c1ccc(cn1)C#N)OCc1ccccc1	0
ZINC90096721	c1cc(cc(c1)NC(=O)CSCC(F)(F)F)c1[n-]nnn1	0
ZINC90124166	C[C@H](Cc1cccs1)C(=O)NN1Cc2ccccc2C1	0
ZINC90129415	CN(CC(=O)NN1Cc2ccccc2C1)C(=O)c1ccccc1	0
ZINC90129686	Cc1nc(cn1CC(=O)NN1Cc2ccccc2C1)[N+](=O)[O-]	0
ZINC90129992	C#CCOCCC(=O)NN1Cc2ccccc2C1	0
ZINC90143776	CC(C)[C@@H](C(=O)OC)NC(=O)CN(CCc1ccccc1)C(=O)C	0
ZINC90169706	COCCOc1ccc(cc1S(=O)(=O)N(CC#C)CC#C)Cl	0
ZINC90181032	c1csc2c1[C@H](CCC2)[NH2+][C@H]1CC(=O)N(C1)C1CC1	0
ZINC90189884	c1ccc(cc1)COc1ccc(cc1)CNc1cnn(c1)CC(F)F	1
ZINC90190355	C[C@]1(C(=O)N(C(=O)N1)CCCSCc1ccccc1)COC	0
ZINC90190611	Cc1cccn(c1=O)CCCSCc1ccccc1	1
ZINC90190908	Cc1ccc(o1)[C@@H](C)NC(=O)CN(CCc1ccccc1)C(=O)C	0
ZINC90198962	CC(C)(C)n1cc(cn1)NCc1cccc(c1OC)OC	0
ZINC90199502	CC(C)Cn1cc(cn1)NCc1ccc(cc1)OCCC#C	1
ZINC90201153	CC(C)OCCSCCN(C)c1ccccc1	0
ZINC90201403	CN(CCSCCCCCOC)c1ccccc1	0
ZINC90201560	Cc1c2cc(cnc2on1)S(=O)(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90201765	c1cc(sc1S(=O)(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)Cl	0
ZINC90202022	CC[C@H](C)CS(=O)(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90202044	c1ccc(cc1)CCS(=O)(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90221937	Cc1cc2c(s1)ncnc2SCC(=O)N[C@@H](C)c1ccccc1	0
ZINC90222354	c1cc2c(c(c1)F)c(c[nH]2)C(=O)NCc1ccc(cc1)n1cncn1	0
ZINC90223642	CC(C)(C)c1c(cn[nH]1)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90226110	c1ccc(cc1)CN1CCC[C@H](C1=O)NS(=O)(=O)CCCCC#N	0
ZINC90228215	c1ccc(c(c1)N1CCC[C@H](C1=O)NCc1cccc(c1)[N+](=O)[O-])F	0
ZINC90231119	Cc1cc(ccc1S(=O)(=O)[N-]c1cn[nH]c1C)N1CCCC1=O	0
ZINC90369321	c1ccc(cc1)OCc1ccccc1NC(=O)CSCC(F)(F)F	0
ZINC90371490	CCc1nnc(s1)NC(=O)c1cccc(c1F)OC	0
ZINC90371502	C[C@H](c1cccc(c1)NCc1nc(cc(=O)[nH]1)C(F)(F)F)OC	0
ZINC90391310	CC1(C[C@@H](C(O1)(C)C)[NH2+]C[C@@H]1CCC[C@@H]1NS(=O)(=O)C)C	0
ZINC90391312	CC1(C[C@@H](C(O1)(C)C)[NH2+]C[C@H]1CCC[C@@H]1NS(=O)(=O)C)C	0
ZINC90394260	Cc1c(cnn1c1ccncc1)C(=O)N(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC90398922	Cc1ncc(s1)[C@@H](C)NC[C@H](c1cccc(c1)F)[NH+](C)C	0
ZINC90400303	Cc1ncc(s1)[C@@H](C)NC[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC90401317	Cc1ncc(s1)[C@@H](C)[NH2+]CCN1CCc2ccccc2C1	0
ZINC90406169	Cc1ncc(s1)[C@@H](C)[NH2+][C@@H](c1ccccc1)C1CCCC1	1
ZINC90413346	COc1c(ccc(c1C=O)F)Br	0
ZINC90418019	CCO[C@H]1C[C@@H](C21CCC2)N[C@@H](C)c1cnc(s1)C	0
ZINC90418569	Cc1ncc(s1)[C@@H](C)N[C@H](C)c1ccc(cc1)c1ccncc1	0
ZINC90418669	Cc1ncc(s1)[C@H](C)N[C@H]1CCO[C@@H]1c1ccccc1	0
ZINC90419190	CC(C)NC(=O)[C@@H]1CCC[C@H](C1)NC(=O)CSCC(F)(F)F	0
ZINC90419489	CC[C@@H]([C@@H]1CN(CCO1)Cc1ccccc1)N[C@@H](C)c1cnc(s1)C	0
ZINC90425858	C#CCOc1ccc(cc1)CCNC(=O)CSCC(F)(F)F	1
ZINC90440168	CC(=O)N(CCc1ccccc1)CC(=O)NCCCCC#C	1
ZINC90441177	CC(=O)N(CCc1ccccc1)CC(=O)N1C[C@@H]2[C@H](C1)OCCN2C	0
ZINC90442655	COc1cccc(c1F)C(=O)Nc1ccccc1C(=O)NCC#C	1
ZINC90443577	C[C@H]1C[C@@H](C[N@@H+]1Cc1ccccc1)CNC(=O)CSCC(F)(F)F	0
ZINC90445085	c1ccc(cc1)COC(=O)NCC(=O)N1CCc2ccc(cc2C1)Cl	0
ZINC90445292	C[C@H]1Cc2cc(cc(c2O1)Cl)S(=O)(=O)N1CCN(CC1)CC#C	1
ZINC90445293	Cc1c2cc(cnc2on1)S(=O)(=O)N1CCN(CC1)CC#C	1
ZINC90445319	C#CCN1CCN(CC1)S(=O)(=O)c1cnn(c1)Cc1ccccc1	1
ZINC90445352	Cc1cccc(c1S(=O)(=O)N1CCN(CC1)CC#C)[N+](=O)[O-]	1
ZINC90445364	Cc1cc(ccc1S(=O)(=O)N1CCN(CC1)CC#C)F	1
ZINC90445393	C[C@@H]1CCCN(C1)S(=O)(=O)N1CCN(CC1)CC#C	1
ZINC90445401	COCCS(=O)(=O)N1CCN(CC1)CC#C	0
ZINC90445424	C[C@H]1C[C@@H](CN(C1)S(=O)(=O)N1CCN(CC1)CC#C)C	1
ZINC90445429	COCCOc1ccc(cc1)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC90445459	Cc1ccc(c2c1nccc2)S(=O)(=O)N1CCN(CC1)CC#C	1
ZINC90458896	C[S@@](=O)c1ccc(cc1)C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90459601	Cc1ccccc1[C@@H](C)CC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90465237	C[C@@H](Cc1ccccc1)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90470319	c1cc(cc(c1)S(=O)(=O)N1CCC(CC1)Cn1cc[nH+]c1)C(F)(F)F	0
ZINC90473579	c1cnn(c1)C[C@H]1CC[N@@H+](CC1)Cc1cc(ccc1F)F	0
ZINC90478486	COC(=O)[C@@H](CNC(=O)C#Cc1ccccc1)Oc1ccc(cc1)F	0
ZINC90480580	CCC[C@H]1CN(CCO1)C(=O)Nc1cccc(c1)OCC#C	0
ZINC90480598	CN(CCCS(=O)(=O)C)C(=O)Nc1cccc(c1)OCC#C	1
ZINC90480681	CCC[C@H]1CN(CCO1)C(=O)Nc1ccccc1SC[C@H](C)C#N	0
ZINC90497901	Cc1cc(c(c(c1)C)C(=O)NC[C@H]1CCC[N@H+](C1)Cc1cccs1)C	0
ZINC90498220	C[NH+](C)CCn1ccc(n1)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90500112	CC(=O)N(CCc1ccccc1)CC(=O)OCC#C	0
ZINC90500753	c1ccc(cc1)CN1CCC[C@H](C1=O)NC(=O)CC[C@H]1CCCOC1	0
ZINC90502287	C#CCCN1CCN(CC1)C(=O)[C@H]1Cc2cc(ccc2OC1)F	1
ZINC90503182	CC1CCN(CC1)C(=O)c1ccc2c(c1)nn(c2OC)C	0
ZINC90511489	C#CCOC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90511689	C1CCN2C[C@@H](OC[C@@H]2C1)CNC(=O)NCCCN1CCOCC1	0
ZINC90512441	c1ccc(cc1)OCCNC(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90517074	C[N@H+](CCCSCc1ccccc1)Cc1nccn1C(F)F	1
ZINC90522511	CC(=O)N(C)[C@@H]1CC[N@H+](CC1)CCCSCc1ccccc1	0
ZINC90524931	c1ccc(cc1)CSCCC[N@H+]1CCC[C@H](C1)n1cccn1	1
ZINC90549074	CCN(CCCSCc1ccccc1)[C@@H](C)CS(=O)(=O)C	1
ZINC90549577	CN(c1cccc(c1)C#C)C(=O)[C@H]1Cc2cc(ccc2OC1)F	1
ZINC90553746	Cc1[nH+]ccn1C[C@@H](C)CNC(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90554018	CC(C)N(CCn1cc(ccc1=O)[N+](=O)[O-])c1cccc(c1)C#C	1
ZINC90554098	C#CCN(CCn1cc(ccc1=O)[N+](=O)[O-])[C@H]1CCS(=O)(=O)C1	1
ZINC90554622	CC[N@H+]1CCN(CC1)[C@@H]1CCN(C1)C(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90559940	CC[C@@H](c1ccccc1)[N@H+](CCC(=O)NCC)CC(=O)OC	0
ZINC90560073	CC[C@@H](c1ccccc1)N(CCC(=O)NC(C)C)CC(=O)OC	0
ZINC90565055	CC(C)c1cc(on1)CNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90584396	C[C@H](C(=O)Nc1ncccn1)N(C)OCc1ccccc1	0
ZINC90587215	c1ccc(cc1)CC[C@@H](c1cnc2ccccc2n1)N	1
ZINC90590649	C#CCN1CCN(CC1)CCCSCc1ccccc1	1
ZINC90597849	COc1ccc(c(c1)OC)S(=O)(=O)NCC[C@@H](c1ccccc1)O	1
ZINC90609197	CCNC(=O)N1CCCSC[C@@H]1C[NH+]1CCOCC1	0
ZINC90610331	Cc1nc(cs1)C(=O)NCC#CCOc1ccccc1OC	1
ZINC90610345	COc1ccccc1OCC#CCNC(=O)c1cccnc1OC	1
ZINC90610371	C[C@H](C(=O)NCC#CCOc1ccccc1OC)Oc1ccccc1	1
ZINC90610430	COc1ccccc1OCC#CCNS(=O)(=O)Cc1ccccc1	1
ZINC90610480	c1ccc(cc1)S(=O)(=O)NCC#CCOc1cccc(c1)C(F)(F)F	1
ZINC90610489	c1cc(sc1)/C=C/C(=O)NCC#CCOc1ccc2c(c1)OCO2	1
ZINC90611040	C[C@@]1(CCCO1)CNC(=O)N[C@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC90611743	C#CCCCCNC(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90613478	c1ccc(cc1)S(=O)(=O)CC[N@@H+]1CCc2ccc(cc2C1)Cl	1
ZINC90614561	CC[NH+](CC)[C@@H](CC(C)C)CNC(=O)c1cccc(c1F)OC	0
ZINC90615769	COc1cccc(c1F)C(=O)Nc1ccc(cc1OCC#C)F	1
ZINC90627761	C#CCCCCCCCCCBr	1
ZINC90628080	COc1ccc(cc1OCc1ccccc1)C#C	1
ZINC90628160	CC(C)(C)OC(=O)N1CCOC[C@@H]1C#C	0
ZINC90632712	COc1cccc(c1F)C(=O)N(CC#C)c1nccs1	1
ZINC90635757	CC(C)(C)OC(=O)N1C[C@H]2C[C@@H](C1)C2=O	0
ZINC90648178	c1ccc2c(c1)C=CC(=O)CO2	0
ZINC90648561	Cn1c(cc(n1)CNC(=O)CCc1ccccc1)c1ccccn1	0
ZINC90651492	C[C@@H](C(=O)NCC#C)[N@@H+]1CCc2cc(sc2C1)Br	1
ZINC90651496	Cc1ccc(nc1)C[N@@H+]1CCc2cc(sc2C1)Br	0
ZINC90656986	Cc1cc(c(c(c1)C)C(=O)NCCCCC#C)C	1
ZINC90657025	C#CCCCCNC(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC90659344	Cn1c(=O)n2c(n1)CN(CC2)CC#Cc1cccc(c1)Cl	1
ZINC90660928	C1CC[N@H+]2C[C@H](OC[C@@H]2C1)CNC(=O)N1CCC[C@@H](C1)CO	0
ZINC90663683	Cn1c(=O)n2c(n1)CN(CC2)CC#Cc1ccc(cc1)C(F)(F)F	1
ZINC90679518	C1CC[N@H+]2C[C@H](OC[C@@H]2C1)CNC(=O)N1CCCSCC1	0
ZINC90682927	C[C@@H](Cc1ccsc1)N(C)C(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90683398	CC(C)C(=O)N1CCc2c(ccs2)[C@@H]1C(=O)OC	0
ZINC90687779	c1ccc(cc1)[C@@H]1C[N@@H+](CCN1C(=O)CCC1CCCCC1)C1CC1	0
ZINC90688490	c1ccc(cc1)[C@H]1C[N@H+](CCN1C(=O)c1ccc(cc1)C#N)C1CC1	0
ZINC90688815	c1ccc(cc1)[C@H]1C[N@H+](CCN1S(=O)(=O)c1ccc(cc1)Br)C1CC1	1
ZINC90699759	CCC(CC)C(=O)N1CCCSC[C@H]1C[NH+](C)C	0
ZINC90700048	C[NH+](C)C[C@@H]1CSCCCN1C(=O)c1ccccc1SC	0
ZINC90702549	c1ccc(cc1)CS(=O)(=O)N1CCCSC[C@H]1CN1CCOCC1	0
ZINC90702629	c1cc(ccc1CS(=O)(=O)N1CCCSC[C@H]1CN1CCOCC1)Cl	0
ZINC90725428	C[C@@H](C[NH2+][C@H]1CC(OC1(C)C)(C)C)SC	0
ZINC90726810	c1ccc(cc1)C(=O)NCC(=O)NCC#CCOc1ccccc1F	1
ZINC90726897	c1ccc2c(c1)c(no2)CC(=O)NCC#CCOc1ccccc1F	1
ZINC90726961	C[N@H+]1CCC[C@H](C1)C(=O)NCC#CCOc1ccccc1F	1
ZINC90726984	CCCC(CCC)C(=O)NCC#CCOc1ccccc1F	1
ZINC90727016	CCOC(=O)CCC(=O)NCC#CCOc1ccccc1F	0
ZINC90727052	CCOc1ccc(cc1)C(=O)NCC#CCOc1ccccc1F	1
ZINC90727092	c1ccc(c(c1)OCC#CCNC(=O)c1ccc(cc1)Cl)F	1
ZINC90727101	c1ccc(c(c1)C(=O)NCC#CCOc1ccccc1F)I	1
ZINC90727120	c1ccc(c(c1)C(=O)NCC#CCOc1ccccc1F)[N+](=O)[O-]	1
ZINC90727144	c1ccc(cc1)/C=C/C(=O)NCC#CCOc1ccccc1F	1
ZINC90727225	CC[C@H](c1ccccc1)C(=O)NCC#CCOc1ccccc1F	1
ZINC90727387	c1ccc(c(c1)OCC#CCNC(=O)c1ccc(cc1Cl)F)F	1
ZINC90727432	Cc1cc(no1)C(=O)NCC#CCOc1ccccc1F	1
ZINC90727497	Cn1cc(nn1)C(=O)NCC#CCOc1ccccc1F	1
ZINC90727695	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1ccc(cc1)F)F	1
ZINC90727791	c1ccc(cc1)CS(=O)(=O)NCC#CCOc1ccccc1F	1
ZINC90727857	Cc1c(cccc1Cl)S(=O)(=O)NCC#CCOc1ccccc1F	1
ZINC90727906	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1ccc(s1)Br)F	1
ZINC90727917	Cc1ccc(cc1)/C=C/S(=O)(=O)NCC#CCOc1ccccc1F	1
ZINC90728048	c1ccc2c(c1)ccc(n2)C(=O)NCC#CCOc1ccccc1Cl	1
ZINC90728086	C[N@H+]1CCC[C@H](C1)C(=O)NCC#CCOc1ccccc1Cl	1
ZINC90728315	c1ccc(cc1)OCC(=O)NCC#CCOc1ccccc1Cl	1
ZINC90728383	CC[C@@H](c1ccccc1)C(=O)NCC#CCOc1ccccc1Cl	1
ZINC90728712	COc1ccc(cc1)NC(=O)NCC#CCOc1ccccc1Cl	1
ZINC90728834	c1ccc(cc1)S(=O)(=O)NCC#CCOc1ccccc1Cl	1
ZINC90728840	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1ccc(cc1)F)Cl	1
ZINC90728964	CC(C)S(=O)(=O)NCC#CCOc1ccccc1Cl	1
ZINC90729000	Cc1ccc(cc1)/C=C/S(=O)(=O)NCC#CCOc1ccccc1Cl	1
ZINC90729012	COc1ccc(cc1F)S(=O)(=O)NCC#CCOc1ccccc1Cl	1
ZINC90729042	Cc1ccccc1OCC#CCNC(=O)/C=C/c1ccco1	1
ZINC90729066	Cc1ccccc1OCC#CCNC(=O)c1ccc(=O)n(n1)C	1
ZINC90729083	Cc1ccccc1OCC#CCNC(=O)c1cc(ccc1Br)OC	1
ZINC90729091	Cc1ccccc1OCC#CCNC(=O)c1ccc(cc1)C(=O)OC	0
ZINC90729123	Cc1ccccc1OCC#CCNC(=O)C	1
ZINC90729207	Cc1ccccc1OCC#CCNC(=O)c1cccc(c1OC)OC	1
ZINC90729239	Cc1ccccc1OCC#CCNC(=O)c1cc(ccc1Cl)Br	1
ZINC90729280	Cc1ccccc1OCC#CCNC(=O)COc1ccccc1	1
ZINC90729284	Cc1ccccc1OCC#CCNC(=O)[C@@H](C)Oc1ccccc1	1
ZINC90729306	Cc1ccccc1OCC#CCNC(=O)CSCc1ccccc1	1
ZINC90729476	Cc1ccccc1OCC#CCNC(=O)CCSc1ccccc1	1
ZINC90729531	Cc1ccccc1OCC#CCNC(=O)OC1CCCC1	0
ZINC90729565	Cc1ccccc1OCC#CCNC(=O)NCCc1ccccc1	1
ZINC90729646	Cc1ccc(c(c1)S(=O)(=O)NCC#CCOc1ccccc1C)C	1
ZINC90729651	Cc1ccccc1OCC#CCNS(=O)(=O)Cc1ccccc1	1
ZINC90729705	Cc1ccccc1OCC#CCNS(=O)(=O)c1cccc(c1)Cl	1
ZINC90729740	Cc1ccccc1OCC#CCNS(=O)(=O)Cc1ccc(cc1)Cl	1
ZINC90729838	COCC(=O)NCC#CCOc1ccccc1OC	0
ZINC90729850	CCOC(=O)C(=O)NCC#CCOc1ccccc1OC	0
ZINC90729865	COc1ccccc1OCC#CCNC(=O)c1ccccc1	1
ZINC90729866	Cc1cccc(c1)C(=O)NCC#CCOc1ccccc1OC	1
ZINC90730163	COc1cccc(c1)NC(=O)NCC#CCOc1ccccc1OC	1
ZINC90730184	COc1ccccc1OCC#CCNC(=O)NCc1ccccc1	1
ZINC90730220	COc1ccccc1OCC#CCNS(=O)(=O)c1ccccc1	1
ZINC90730275	COc1ccccc1OCC#CCNS(=O)(=O)c1c(cccc1F)F	1
ZINC90730563	C=CCNC(=O)NCC#CCOc1cccc(c1)C(F)(F)F	1
ZINC90730590	c1cc(cc(c1)OCC#CCNS(=O)(=O)c1ccc(s1)Cl)C(F)(F)F	1
ZINC90730650	c1cc2c(cc1OCC#CCNC(=O)[C@H]1CCC(=O)N1)OCO2	1
ZINC90730700	C[N@@H+]1CCC[C@@H](C1)C(=O)NCC#CCOc1ccc2c(c1)OCO2	1
ZINC90730705	CCCCC(=O)NCC#CCOc1ccc2c(c1)OCO2	1
ZINC90730721	CCOC(=O)C(=O)NCC#CCOc1ccc2c(c1)OCO2	0
ZINC90730750	c1cc(ccc1C(=O)NCC#CCOc1ccc2c(c1)OCO2)Cl	1
ZINC90730792	c1ccc(cc1)CC(=O)NCC#CCOc1ccc2c(c1)OCO2	1
ZINC90730871	Cn1cc(c(n1)OC)C(=O)NCC#CCOc1ccc2c(c1)OCO2	1
ZINC90730896	c1cc2c(cc1OCC#CCNC(=O)C(F)(F)F)OCO2	1
ZINC90730902	c1cc2c(cc1OCC#CCNC(=O)c1ccc(s1)Cl)OCO2	1
ZINC90731008	c1ccc(c(c1)F)S(=O)(=O)NCC#CCOc1ccc2c(c1)OCO2	1
ZINC90731059	c1ccc(cc1)C(=O)CCC(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731175	c1cc(cc(c1)Br)OCC#CCNC(=O)c1c(cccc1F)F	1
ZINC90731188	c1cc(cc(c1)Br)OCC#CCNC(=O)c1cc(ccc1Cl)[N+](=O)[O-]	1
ZINC90731203	C[C@@H](C(=O)NCC#CCOc1cccc(c1)Br)Oc1ccccc1	1
ZINC90731204	C[C@H](C(=O)NCC#CCOc1cccc(c1)Br)Oc1ccccc1	1
ZINC90731217	c1ccc(cc1)CSCC(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731231	c1ccc(cc1)CCCC(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731282	c1cc(cc(c1)Br)OCC#CCNC(=O)c1ccc(=O)oc1	1
ZINC90731284	CS(=O)(=O)N1CCC(CC1)C(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731298	c1cc(cc(c1)Br)OCC#CCNC(=O)c1ccncc1	1
ZINC90731306	c1ccc(cc1)SCCC(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731391	c1ccc(cc1)S(=O)(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731412	c1ccc(cc1)CS(=O)(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731455	COC(=O)c1c(ccs1)S(=O)(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731551	COCC(=O)NCC#CCOc1ccccc1CC=C	0
ZINC90731562	C=CCc1ccccc1OCC#CCNC(=O)c1ccccc1	1
ZINC90731743	Cn1cc(nn1)C(=O)NCC#CCOc1ccccc1CC=C	1
ZINC90731786	C=CCc1ccccc1OCC#CCNC(=O)NCc1cccs1	1
ZINC90731809	C=CCc1ccccc1OCC#CCNS(=O)(=O)c1ccccc1	1
ZINC90731822	C=CCc1ccccc1OCC#CCNS(=O)(=O)c1cccnc1	1
ZINC90731877	C=CCc1ccccc1OCC#CCNS(=O)(=O)C1CCCCC1	1
ZINC90731982	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)c1ccccc1	1
ZINC90732004	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)c1ccccc1F	1
ZINC90732012	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)c1ccc(cc1)Br	1
ZINC90732170	Cc1cc(sc1)C(=O)NCC#CCOc1cccc(c1)NC(=O)C	1
ZINC90732191	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)Nc1ccccc1	1
ZINC90732230	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)NCC=C	1
ZINC90732235	CC(=O)Nc1cccc(c1)OCC#CCNS(=O)(=O)C	1
ZINC90732411	c1ccc(cc1)C(=O)NCC#CCOc1ccc(cc1F)F	1
ZINC90732469	c1ccc(cc1)OCC(=O)NCC#CCOc1ccc(cc1F)F	1
ZINC90732473	C[C@H](C(=O)NCC#CCOc1ccc(cc1F)F)Oc1ccccc1	1
ZINC90732501	c1ccc(cc1)CCCC(=O)NCC#CCOc1ccc(cc1F)F	1
ZINC90732599	c1cc(c(cc1F)F)OCC#CCNC(=O)c1cc(on1)C1CC1	1
ZINC90732608	c1cc(c(cc1F)F)OCC#CCNC(=O)[C@@H]1CCC=CC1	1
ZINC90732612	CN1C[C@@H](CC1=O)C(=O)NCC#CCOc1ccc(cc1F)F	1
ZINC90732618	c1ccc(cc1)NC(=O)NCC#CCOc1ccc(cc1F)F	1
ZINC90732665	c1ccc(cc1)S(=O)(=O)NCC#CCOc1ccc(cc1F)F	1
ZINC90732707	Cc1ccc(cc1S(=O)(=O)NCC#CCOc1ccc(cc1F)F)Cl	1
ZINC90732718	c1cc(cc(c1)Cl)S(=O)(=O)NCC#CCOc1ccc(cc1F)F	1
ZINC90732725	c1cc(cc(c1)F)CS(=O)(=O)NCC#CCOc1ccc(cc1F)F	1
ZINC90732835	c1ccc(cc1)C(=O)NCC#CCOc1cccc2c1cccc2	1
ZINC90732836	Cc1ccccc1C(=O)NCC#CCOc1cccc2c1cccc2	1
ZINC90732905	c1ccc(cc1)CC(=O)NCC#CCOc1cccc2c1cccc2	1
ZINC90732932	CCOC(=O)NCC#CCOc1cccc2c1cccc2	0
ZINC90733027	CC(C)(C)NC(=O)NCC#CCOc1cccc2c1cccc2	1
ZINC90733075	c1ccc(cc1)S(=O)(=O)NCC#CCOc1cccc2c1cccc2	1
ZINC90733125	CC(C)S(=O)(=O)NCC#CCOc1cccc2c1cccc2	1
ZINC90733346	CC1(Cc2cccc(c2O1)OCC#CCNC(=O)c1ccco1)C	1
ZINC90733738	CC1(Cc2cccc(c2O1)OCC#CCNS(=O)(=O)N(C)C)C	1
ZINC90733851	c1ccc(cc1)c1nc(cs1)C(=O)NCC#CCOc1cccnc1	1
ZINC90733892	c1cc(cnc1)OCC#CCNC(=O)c1cc([nH]n1)c1cccs1	1
ZINC90733896	c1ccc(cc1)c1cc(n[nH]1)C(=O)NCC#CCOc1cccnc1	1
ZINC90733911	COc1ccc(c(c1)C(=O)NCC#CCOc1cccnc1)Br	1
ZINC90733963	CCC(=O)NCC#CCOc1cccnc1	1
ZINC90733965	CC(C)C(=O)NCC#CCOc1cccnc1	1
ZINC90734011	C[C@@H](C(=O)NCC#CCOc1cccnc1)Cl	1
ZINC90734057	COc1cc(cc(c1)OC)C(=O)NCC#CCOc1cccnc1	1
ZINC90734069	c1cc(cc(c1)F)C(=O)NCC#CCOc1cccnc1	1
ZINC90734090	c1cc(c(c(c1)F)C(=O)NCC#CCOc1cccnc1)F	1
ZINC90734109	c1ccc(c(c1)C(=O)NCC#CCOc1cccnc1)[N+](=O)[O-]	1
ZINC90734131	c1ccc(cc1)/C=C/C(=O)NCC#CCOc1cccnc1	1
ZINC90734142	C[C@H](C(=O)NCC#CCOc1cccnc1)Oc1ccccc1	1
ZINC90734158	c1ccc(cc1)CSCC(=O)NCC#CCOc1cccnc1	1
ZINC90734159	c1ccc(cc1)CC(=O)NCC#CCOc1cccnc1	1
ZINC90734196	c1ccc(cc1)CCC(=O)NCC#CCOc1cccnc1	1
ZINC90734218	c1cc(cnc1)OCC#CCNC(=O)c1cccs1	1
ZINC90742211	c1ccc(cc1)SCCC(=O)NCC#CCOc1cccnc1	1
ZINC90742216	c1cc(cnc1)OCC#CCNC(=O)c1ccc(cc1)C#N	1
ZINC90742287	CCNC(=O)NCC#CCOc1cccnc1	1
ZINC90742299	Cc1ccc(cc1)S(=O)(=O)NCC#CCOc1cccnc1	1
ZINC90742311	c1cc(cnc1)OCC#CCNS(=O)(=O)c1cccnc1	1
ZINC90742318	c1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)NCC#CCOc1cccnc1	1
ZINC90742319	c1ccc(cc1)CS(=O)(=O)NCC#CCOc1cccnc1	1
ZINC90742334	c1ccc(cc1)/C=C/S(=O)(=O)NCC#CCOc1cccnc1	1
ZINC90742359	c1cc(cnc1)OCC#CCNS(=O)(=O)Cc1ccc(cc1)F	1
ZINC90742386	Cc1ccc(cn1)OCC#CCNC(=O)CCC(=O)c1ccccc1	1
ZINC90742418	Cc1ccc(cn1)OCC#CCNC(=O)c1cc(ccc1Br)OC	1
ZINC90742478	Cc1ccc(cn1)OCC#CCNC(=O)c1ccccc1OC	1
ZINC90742518	Cc1ccc(cn1)OCC#CCNC(=O)c1ccccc1C(F)(F)F	1
ZINC90742530	Cc1ccc(cn1)OCC#CCNC(=O)COc1ccccc1	1
ZINC90742533	Cc1ccc(cn1)OCC#CCNC(=O)[C@@H](C)Oc1ccccc1	1
ZINC90742545	Cc1ccc(cn1)OCC#CCNC(=O)COc1ccccc1F	1
ZINC90742547	Cc1ccc(cn1)OCC#CCNC(=O)CSCc1ccccc1	1
ZINC90742559	CC[C@H](c1ccccc1)C(=O)NCC#CCOc1ccc(nc1)C	1
ZINC90742572	Cc1ccc(cn1)OCC#CCNC(=O)c1cccs1	1
ZINC90742579	CCOC(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90742642	Cc1ccc(cn1)OCC#CCNC(=O)CCSc1ccccc1	1
ZINC90742699	Cc1ccc(cn1)OCC#CCNC(=O)Nc1c(cccc1F)F	1
ZINC90742747	Cc1ccc(c(c1)S(=O)(=O)NCC#CCOc1ccc(nc1)C)C	1
ZINC90742890	COCC(=O)NCC#CCOc1cccc2c1nccc2	0
ZINC90743000	c1cc2cccnc2c(c1)OCC#CCNC(=O)c1ccco1	1
ZINC90743001	c1cc2cccnc2c(c1)OCC#CCNC(=O)c1ccc(o1)Br	1
ZINC90743145	CC(C)NC(=O)NCC#CCOc1cccc2c1nccc2	1
ZINC90743157	c1ccc(cc1)S(=O)(=O)NCC#CCOc1cccc2c1nccc2	1
ZINC90743323	CCOC(=O)CCC(=O)NCC#CCOc1ccc2cccnc2c1	0
ZINC90743354	c1cc2ccc(cc2nc1)OCC#CCNC(=O)c1ccc(cc1)F	1
ZINC90743407	c1ccc(cc1)CC(=O)NCC#CCOc1ccc2cccnc2c1	1
ZINC90743537	c1cc2ccc(cc2nc1)OCC#CCNC(=O)NC1CCCCC1	1
ZINC90743538	c1ccc(cc1)NC(=O)NCC#CCOc1ccc2cccnc2c1	1
ZINC90743551	c1cc2ccc(cc2nc1)OCC#CCNC(=O)Nc1cccs1	1
ZINC90743669	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)CSC1CCCC1	1
ZINC90743801	c1ccc(cc1)CC(=O)NCC#CCOc1ccccc1C(=O)N	1
ZINC90743862	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)c1ccc(cc1)C#N	1
ZINC90743887	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)[C@@H]1CCC=CC1	1
ZINC90743894	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)c1ccoc1	1
ZINC90743903	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)Nc1ccc(cc1)F	1
ZINC90743944	c1ccc(cc1)S(=O)(=O)NCC#CCOc1ccccc1C(=O)N	1
ZINC90743946	c1ccc(c(c1)C(=O)N)OCC#CCNS(=O)(=O)c1ccc(cc1)F	1
ZINC90778527	CC[C@H](CSc1ccccc1)[NH2+]C1CCOCC1	0
ZINC90799383	C[C@@H](c1cc(cc(c1)F)F)NC[C@H]1CCCN1S(=O)(=O)C	0
ZINC90920049	C[C@@H]1[C@@H](CCO1)NCc1ccc(c(c1)F)C[NH+](C)C	0
ZINC91066367	Cc1c(c(n(n1)c1ccccc1)C[N@@H+]1CCOC[C@H]1C)C#N	0
ZINC91241680	c1ccc(cc1)Cc1[nH]nc(n1)Cl	1
ZINC91252874	c1c([O-])nc(cn1)SC(F)(F)F	0
ZINC91254745	CC(C)c1ccc(c(=O)[nH]1)C(=O)N1CCC[C@@](C1)(CCOC)CO	0
ZINC91254802	CCNc1ncc(cn1)C(=O)N[C@@H](C)C(=O)NCC	0
ZINC91289268	CCC#CCN1CCC[C@@H](C1)c1[nH+]ccn1CCOC	0
ZINC91289268	CCC#CC[N@@H+]1CCC[C@@H](C1)c1nccn1CCOC	0
ZINC91289299	C=CCN1C[C@]2(CCC1=O)CCN(CC2)C(=O)COC[C@H]1CCCO1	0
ZINC91297434	CN(C)C(=O)ON1c2ccc(cc2C[C@@H](C1=O)[NH3+])Oc1ccccc1	0
ZINC91301345	CC1(COC1)C#C	0
ZINC91301895	c1ccc(cc1)CN1C[C@H]2CC[C@@H](C1)n1c2nc2c1ccc(c2)Cl	1
ZINC91302031	c1ccc(cc1)Cn1c(=O)cc(c2c1nccc2)Cl	1
ZINC91303112	CC(C)(C)OC(=O)N1CC2(C1)[C@H](CNC2=O)c1ccccc1	0
ZINC91303158	CCOC(=O)[C@@H]1[C@H]2CC[C@@H](N1C(=O)OC(C)(C)C)C[C@H]2O	0
ZINC91304831	c1cc2c(cc1CNC(=O)C1CCN(CC1)CC(=O)N)non2	0
ZINC91305373	COC(=O)c1ccc(cc1Cl)C#C	0
ZINC91305420	c1cc(c(nc1)N)CN1C[C@@H]([C@H](C1)NC(=O)C1CCOCC1)C1CC1	0
ZINC91321807	CCC#CCN1CCC(CC1)c1[nH+]ccn1CC1CCC1	1
ZINC91352009	COC(=O)c1ccc(nn1)C#Cc1ccccc1	0
ZINC91364283	c1cnc(cc1Br)CC#N	0
ZINC91364558	c1ccc(cc1)C#C[C@@H]1CCC[NH2+]C1	1
ZINC91365922	c1ccc(cc1)C#CC1CC[NH2+]CC1	1
ZINC91366109	COc1cc(ncn1)c1ccc(nc1)Oc1ccccc1	1
ZINC91368486	C#Cc1cc(nnc1N)Cl	1
ZINC91390918	COCC[C@]1(CCC[N@@H+](C1)Cc1cc(c(cc1OC)OC)Cl)CO	0
ZINC91426573	CN(C)[C@H]1C[N@H+](C[C@@H]1C1CC1)C1CCOCC1	0
ZINC91440547	CCCc1cc(nc(n1)C)N1C[C@H]([C@H](C1)CO)CN1CCOCC1	0
ZINC91441429	C[C@H](C(=O)[O-])N1CC2(CCC1=O)CCN(CC2)c1c(nccn1)OC	0
ZINC91487059	CC[C@@]1(CCCN(C1)c1ncc(c(n1)N1CCOCC1)F)C(=O)[O-]	0
ZINC91505272	CCC#CCN1CCC(CC1)c1[nH+]ccn1CCOC	0
ZINC91519017	CCc1ccccc1C(=O)N1CC[C@]([C@@H](C1)C)(CCOC)O	0
ZINC91550499	CCN1C[C@H](CCC1=O)C(=O)NCCN(C)c1ccccc1	0
ZINC91563036	CCC[C@]1(CCCN(C1)C(=O)c1cc(ccc1F)S(=O)(=O)N)CO	0
ZINC91574356	Cc1ccc(s1)CN1CCC2(CC1)c1c(nc[nH]1)CC[N@H+]2CC(C)C	0
ZINC91586505	c1ccc(cc1)C#Cc1ccccc1c1cn(nn1)C1CCOCC1	0
ZINC91587013	Cc1c(ncnc1NCC[N@@H+]1CC[C@H](C1)c1ccccc1)C	1
ZINC91600289	Cc1c(c(n[nH]1)C)[C@H]1CCCN1C(=O)NCC#Cc1ccccc1	1
ZINC91625643	CCOc1cc(c(cc1OC)Cl)C[N@@H+]1CC[C@](C(C1)(C)C)(COC)O	0
ZINC91644425	COc1ccc(c(c1F)C(=O)N1C[C@@H]2CC[C@H](C1)[N@H+](C2)CC1CC1)F	0
ZINC91644708	Cc1ccc(c2c1c(=O)cc([nH]2)CN[C@H](C)c1nnc(s1)N)C	0
ZINC91645911	C[NH+](C)[C@@H](CNC(=O)[C@@H]1CC[N@H+](CC1)CC(=O)N)c1ccc(cc1)F	0
ZINC91656509	Cc1c(c(n[nH]1)C)[C@H](C(=O)N(CC=C)CC#Cc1ccccc1)[NH3+]	1
ZINC91656580	c1ccc(cc1)C#Cc1ccccc1c1cn(nn1)Cc1ccco1	1
ZINC91663320	CN1CC[C@@]2(CCC1=O)CN(CCN2C)C(=O)CCCc1c[nH]nc1	0
ZINC91665389	C1C[C@]2(CCN(CC2)C(=O)[C@H]2C[NH2+]CCO2)CN(C1=O)CC(=O)N	0
ZINC91670522	CN(C)[C@@H]1CC[N@H+](CC1)Cc1ccccc1OCc1ccccc1	1
ZINC91680422	C=C1c2ccccc2C(=O)N1CCC(=O)Nc1ccc2c(c1)COC2	0
ZINC91690307	C[C@H](c1ccccc1)c1cc2cccnc2[nH]1	1
ZINC91690583	CC(C)(C)OC(=O)N1CCC[C@@]21CC[NH2+]2	0
ZINC91691147	Cc1nc(c2c(n1)oc(n2)C)NCCc1nc(no1)c1cccnc1	0
ZINC91691625	CC(C)(C)OC(=O)N[C@@H]1CCN(C[C@@H]1C(=O)OC)Cc1ccccc1	0
ZINC91692310	CN(CC#CCO)Cc1ccccc1	1
ZINC91692310	C[N@@H+](CC#CCO)Cc1ccccc1	1
ZINC91692316	C1CSCCN1CC#CCCO	1
ZINC91692325	C1CC[NH+](CC1)CC#CCC[NH3+]	1
ZINC91692327	c1ccc(cc1)COC(=O)N1CCN(CC1)CC#CCC[NH3+]	0
ZINC91692328	c1ccc(cc1)COC(=O)N[C@@H]1CC[N@H+](CC1)CC#CCC[NH3+]	0
ZINC91692329	C1CSCC[NH+]1CC#CCC[NH3+]	1
ZINC91692332	C[N@@H+](CC#CCC[NH3+])Cc1ccccc1	1
ZINC91701554	C#CCN1CCN(CC1)Cc1ccc(cc1)OC[C@H]1CCCO1	0
ZINC91705338	CCOC(=O)c1cnn(c1)[C@H]1CCCN(C1)C(=O)NCCCCC#C	0
ZINC91705348	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)NCCCCC#C	1
ZINC91705354	COCCN1CCN(CC1=O)C(=O)NCCCCC#C	0
ZINC91705355	COC(=O)c1cccc(c1)CCNC(=O)NCCCCC#C	0
ZINC91705358	CN1[C@H]([C@@H](CC1=O)NC(=O)NCCCCC#C)c1ccc(cc1)Cl	1
ZINC91709826	CC#CCN[C@@H](c1c(nn(c1C)c1ccccc1)C)C(F)(F)F	1
ZINC91710209	C[C@H](c1ccc(c(c1)OC)F)NC(=O)NCC(C)(C)c1ccncc1	0
ZINC91737769	CC1(C[N@@H+](CC[C@]1(COC)O)Cc1cc(cs1)C#CCO)C	0
ZINC91747019	c1ccc(cc1)[C@@H]1C[N@@H+](C[C@H]1C(=O)[O-])Cc1cc(cs1)C#CCO	1
ZINC91756470	CCC#CC[N@H+]1C[C@H]2CC[C@@H]1CN(C2)C(=O)c1ccccc1	1
ZINC91757106	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)N1CCN(CC1)CCc1ccccc1	0
ZINC91757600	C[C@@H]1C[N@@H+](CC[C@]1(CCOC)O)Cc1cc(n[nH]1)C1CC1	0
ZINC91764015	CC(C)(C)OC(=O)N(C)CCN(C)CC#C	0
ZINC91772399	Cc1ccc(s1)C[N@H+]1CCC[C@H](C1)OC	0
ZINC91772599	C[C@H]1C[C@@H]1c1ccc(o1)C[N@@H+]1CCC[C@@H](C1)OC	0
ZINC91772669	CO[C@@H]1CCC[N@@H+](C1)Cc1ccccc1OCC#C	0
ZINC91772860	CO[C@H]1CCC[N@H+](C1)Cc1ccsc1	0
ZINC91773108	CCOC(=O)C[N@H+](Cc1ccc(cc1)OCCC#C)C1CC1	0
ZINC91773208	CCOC(=O)CN(Cc1cc(n[nH]1)c1ccccc1)C1CC1	0
ZINC91773466	CCOC(=O)C[N@H+](CC=C)Cc1ccc(cc1)OCC#C	0
ZINC91773625	CCOC(=O)C[N@@H+](CC=C)Cc1cc(n[nH]1)c1ccccc1	0
ZINC91774210	CN(C)C(=O)CN(CCOC)Cc1ccc(cc1)OCC#C	0
ZINC91781566	Cc1c(sc(n1)C)C(=O)N1C[C@@H]2CC[C@H](C1)N(C2=O)CC(=O)N(C)C	0
ZINC91790532	COc1ccccc1C[N@H+](CCO)Cc1ccc(cc1)OCC#C	1
ZINC91799478	c1cc(ccc1[C@H](CC(F)(F)F)NC(=O)c1c(cn[nH]1)Br)F	0
ZINC91799622	C#CCOCCC(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC91800316	C[C@@H]1COCC[N@H+]1Cc1cn(nc1C(C)C)c1ccccc1	0
ZINC91800556	Cc1c(cn(n1)C)CN1CCOC[C@@H]1C	0
ZINC91808624	C[C@@H]1C[N@@H+](CC[C@]1(C1CCOCC1)O)CCc1nccn1C	0
ZINC91808686	CCn1c(ncn1)C[N@@H+]1CC[C@](C(C1)(C)C)(COC)O	0
ZINC91809018	c1cc(ccc1c1cc(n[nH]1)C(=O)N[C@H]1CCCC[C@@H]1O)O	0
ZINC91811375	Cc1ccccc1CO[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC91812824	Cc1c(c(on1)C)CN(C)Cc1cc(ccc1OCC#C)Br	1
ZINC91819920	Cc1cc(c2c(c1)c(=O)cc([nH]2)CN1C[C@@H]([C@H](C1)[NH3+])CCO)C	0
ZINC91820071	c1cc(c[nH+]c1)NCCCNC(=O)c1ccc(s1)[C@@H]1CCCO1	0
ZINC91828947	COCCN1CCN(CC1=O)CC#Cc1ccc(cc1)OC(F)(F)F	0
ZINC91829732	C[C@@H](c1nc(no1)C1CC1)NC(=O)c1ccc(o1)c1ccccc1Cl	0
ZINC91831391	Cn1cnnc1[C@@H]1CCCN(C1)Cc1ccc(cc1)OCCC#C	1
ZINC91831395	Cn1cnnc1[C@H]1CCCN(C1)Cc1ccc(cc1)OCC#C	1
ZINC91832027	C[C@@H](C(=O)NCC#C)N1CCN(C(=O)C1)CCOC	0
ZINC91832028	C[C@H](C(=O)NCC#C)N1CCN(C(=O)C1)CCOC	0
ZINC91835875	CC1(C(C1(C)C)C(=O)NCC(C)(C)c1ccncc1)C	0
ZINC91836112	Cc1nc(on1)[C@H]1CC[N@@H+](CC1)Cc1ccccc1OCC#C	1
ZINC91836830	C[C@H](c1cn(nn1)c1ccccc1)[N@@H+]1CCN(C(=O)C1)CCOC	0
ZINC91837570	C#CC[C@@H](c1ccccn1)OC(=O)c1ncn(n1)c1ccccc1	0
ZINC91841390	C#CCOc1cccc(c1)COC(=O)c1ncn(n1)c1ccccc1	0
ZINC91842345	C#CCOc1ccccc1OC(=O)c1ncn(n1)c1ccccc1	1
ZINC91844010	CCOC(=O)N(C)CCOC(=O)[C@@H]1CCCN1Cc1ccccc1	0
ZINC91856610	CC(C)Cn1c(c(cn1)/C(=N/S(=O)(=O)c1ccc(c[nH+]1)Cl)/[O-])C1CC1	0
ZINC91856679	CCc1ccc(cc1)[C@H](C)C(=O)NCC(C)(C)c1ccncc1	0
ZINC91861609	Cc1ccc(cc1)Cc1nc(cs1)C(=O)O[C@@H](C)C#C	0
ZINC91861694	COc1cccc(c1)C#CCOC(=O)c1ncn(n1)c1ccccc1	0
ZINC91861789	CC(C)(C(=O)OCCC#Cc1ccccc1)F	0
ZINC91863220	c1ccc(cc1)/C(=C\C#N)/N1CC[C@H](CC1)OCc1ccccc1F	0
ZINC91863691	C[C@@H](C(=O)NCC(C)(C)c1ccncc1)NC(=O)C	0
ZINC91865924	CC#CC[N@H+]1CC[C@@H](CC1)OCc1ccccc1F	0
ZINC91867002	C[C@@H]([C@H]1CCOC1)OC(=O)[C@@H]1CCCN1Cc1ccccc1	0
ZINC91867520	C[C@@H](CC#C)OC(=O)c1cn(nc1c1cccs1)C	0
ZINC91867522	C[C@H](CC#C)OC(=O)c1cn(nc1c1cccs1)C	0
ZINC91876595	CC(C)OC(=O)N1CCC2(CCC(=O)N(C2)Cc2ccccc2)CC1	0
ZINC91885420	CCN(CC)CC#C[C@@H](C)OC(=O)C(C)(C)F	0
ZINC91885425	CC[NH+](CC)CC#C[C@H](C)OC(=O)C(C)(C)F	0
ZINC91885427	CCN(CC)CC#C[C@@H](C)OC(=O)c1ncn(n1)c1ccccc1	0
ZINC91885430	CCN(CC)CC#C[C@@H](C)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91887318	CCCC[N@@H+]1CC[C@H](CC1)OCc1ccc(cc1)F	0
ZINC91888021	C#C[C@@H](C1CC1)OC(=O)[C@@H]1CCC[N@H+]1Cc1ccccc1	0
ZINC91888025	C#C[C@@H](C1CC1)OC(=O)[C@H]1CCCN1Cc1ccccc1	0
ZINC91888025	C#C[C@@H](C1CC1)OC(=O)[C@H]1CCC[N@@H+]1Cc1ccccc1	0
ZINC91888035	C#C[C@@H](C1CC1)OC(=O)[C@H]1CCC[N@@H+]1Cc1ccc(cc1)F	0
ZINC91888128	c1cc(ccc1CO[C@@H]1CC[N@H+](CC1)CC(F)(F)F)F	0
ZINC91890231	Cc1c(c(on1)C)CN1CCN(CC1)Cc1c(cccn1)C(F)(F)F	0
ZINC91890908	c1ccc(cc1)NC(=O)NC(=O)CCN1CCc2cc(ccc2C1)F	0
ZINC91890986	Cc1c(c(on1)C)C[NH+]1CCN(CC1)Cc1ccccc1OCC#C	1
ZINC91894031	Cc1c(sc(n1)C)C(=O)N1C[C@H](C[C@@H](C1)CO)C[NH+]1CCOCC1	0
ZINC91899446	C[C@@H](COC(=O)CCOCC#C)c1ccc(cc1)OC	0
ZINC91899572	Cc1c(c[nH]n1)C[N@@H+](C)CCCOc1ccccc1	1
ZINC91902045	C[N@H+](Cc1ccc(cc1)OCC#C)CC(=O)Nc1ccccc1	1
ZINC91914721	c1ccc(c(c1)c1ccc(o1)C(=O)N1CC=C[C@H]1CO)Cl	0
ZINC91917496	CC1(CN(CCO1)Cc1ccc(cc1)N1CCOCC1)C	0
ZINC91917728	CC1(CN(CCO1)Cc1ccc(cc1)OCCC#C)C	0
ZINC91917777	CC1(CN(CCO1)Cc1ccccc1OCC#C)C	0
ZINC91932922	Cc1cc(nc(n1)N1CC[C@]2(C1)CCCN(C2=O)CCOC)C	0
ZINC91933561	CCC[N@@H+](CC1=CCCOC1)[C@@H]1CCCN(C1)Cc1ccccc1	0
ZINC91950642	Cc1nc2ccsc2c(n1)N[C@@H](C)c1nncn1CCOC	0
ZINC91951819	CN(C)c1cc(ncn1)CCOCc1ccccc1	0
ZINC91954564	CC1(Cc2ccccc2C1)NC(=O)Nc1cc(ccc1F)C(=O)OC	0
ZINC91964822	COCCC[C@]1(CCCN(C1)C(=O)c1cc2c(nc1)CCCC2)CO	0
ZINC91974448	CN(Cc1ccc(cc1)OCC#C)Cc1ccccc1O	1
ZINC91976716	CCOC(=O)c1cnn(c1)[C@H]1CCCN(C1)C(=O)c1cnc(s1)NC	0
ZINC91977586	CCOC(=O)c1cnn(c1)[C@@H]1CCCN(C1)C(=O)[C@@H]1CC[C@H](CC1)C	0
ZINC91979107	C#CCCOc1ccc(cc1)CN1CCO[C@H]2[C@@H]1CCCC2	0
ZINC91979109	C#CCOc1ccc(cc1)C[N@@H+]1CCO[C@H]2[C@@H]1CCCC2	0
ZINC91979475	COc1ccc2c(c1)cc(o2)CN1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC91980265	CC[C@H]1COCCN1Cc1c(cccn1)C(F)(F)F	0
ZINC91980531	CC[C@@H]1COCCN1Cc1c[nH]nc1c1ccccc1	0
ZINC91980746	CC[C@@H]1COCCN1Cc1cccc2c1[nH]nc2	0
ZINC91981327	CC[C@@H]1COCCN1Cc1ccc(cc1)OCCC#C	0
ZINC91981327	CC[C@@H]1COCC[N@H+]1Cc1ccc(cc1)OCCC#C	0
ZINC91981330	CC[C@H]1COCC[N@@H+]1Cc1ccc(cc1)OCCC#C	0
ZINC91981665	CC[C@H]1COCC[N@@H+]1CC1=Cc2cc(ccc2OC1)Br	0
ZINC91982188	CC[C@@H]1COCC[N@H+]1Cc1ccn(c1)Cc1ccccc1	0
ZINC91983263	CCN(C[C@@H](C)C#N)CC1(CCCCC1)CN1CCOCC1	0
ZINC91984186	CCN(Cc1cnn(c1)C(C)(C)C)C[C@H](C)C#N	0
ZINC91986356	C[C@@H](C[N@H+](C)Cc1ccc(cc1)OCCC#C)C(=O)OC	0
ZINC91986359	C[C@H](C[N@H+](C)Cc1ccc(cc1)OCCC#C)C(=O)OC	0
ZINC92006828	c1ccc(cc1)OCCCC(=O)N1CCc2cc(ccc2C1)F	0
ZINC92012409	CC(C)(C)C1CCN(CC1)S(=O)(=O)N(CCO)CCOC	0
ZINC92015580	COC(=O)[C@H]([C@@H]1CC[N@H+](CC1)Cc1ccc(c(c1)F)Cl)O	0
ZINC92017896	C[C@@H]1CN([C@@H](CO1)C)Cc1ccc(cc1)OCC#C	0
ZINC92018059	CCCOc1cc(ccc1OC)CN1C[C@@H](OC[C@@H]1C)C	0
ZINC92022407	c1ccc(cc1)c1c(n(c[nH+]1)CC(=O)[O-])[C@@H]1CCOC1	0
ZINC92031942	COC(=O)c1cccc(c1)CCNC(=O)CCOCC#C	0
ZINC92032973	CC(C)c1nnc(o1)CCC(=O)NCCc1cccc(c1)C(=O)OC	0
ZINC92034630	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)Nc1cccc(c1)OCC#C	1
ZINC92034636	CC(C)(CNC(=O)Nc1cccc(c1)OCC#C)c1ccncc1	1
ZINC92035152	Cc1ncc(n1c1ccccc1)CN(CC(=O)OC)CC(=O)OC	0
ZINC92039375	C[N@H+](Cc1cn[nH]c1c1ccc(cc1)F)Cc1cnn(c1)CC#C	1
ZINC92041591	C[C@H]1CO[C@@H](CN1Cc1cc(c(s1)OC)Br)CO	0
ZINC92047113	c1ccc(cc1)N1C(=O)CCC(=N1)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92047172	C#CCCOc1ccc(cc1)CN1CCC[C@@H](C1)[NH+]1CCCC1	1
ZINC92047174	C#CCOc1ccc(cc1)CN1CCC[C@@H](C1)[NH+]1CCCC1	1
ZINC92047175	C#CCOc1ccc(cc1)C[N@H+]1CCC[C@H](C1)[NH+]1CCCC1	1
ZINC92049514	CC1(Cc2ccccc2C1)NC(=O)Nc1ccc(cc1)S(=O)(=O)NC	0
ZINC92053667	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)Nc1ccc(cc1OCC#C)F	1
ZINC92053669	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)Nc1ccc(cc1OCC#C)F	1
ZINC92062001	c1ccc(cc1)Cc1nc(on1)CCN1C[C@@]2(CCC1=O)CCOC2	0
ZINC92075601	Cc1cc(cc(c1OC)C)CN1CCNC(=O)C[C@@H]1c1ccccc1	0
ZINC92076014	c1ccc(c(c1)[C@H]1CCC[C@H]1NC(=O)Nc1ccc[nH+]n1)C(F)(F)F	0
ZINC92080522	c1ccc2c(c1)C[C@@H](CO2)Cc1ccc(cn1)N	0
ZINC92091407	C#CCOCCC(=O)N[C@@H]1CCC[C@H]1c1ccccc1C(F)(F)F	0
ZINC92099381	Cc1cc(n2c(cnc2n1)CN(CC#C)CC1CC1)C	1
ZINC92101572	Cc1cc(cc[nH+]1)NC(=O)N[C@@H]1CC(=O)N([C@@H]1c1ccc(cc1)Cl)C	0
ZINC92123950	CC[N@H+](Cc1c[nH]nc1c1cccnc1)[C@H](C)c1ccc(cc1)F	0
ZINC92130146	C[C@@H](C1CC1)C(=O)NCc1cc(c(nc1)OCC(C)C)Cl	0
ZINC92143588	C[N@@H+](Cc1cc2c(ccs2)nc1)CC(=O)Nc1cccc(c1)C#C	1
ZINC92143591	CCc1c(c(n(n1)C)OC)C[N@H+](C)CC(=O)Nc1cccc(c1)C#C	1
ZINC92143654	Cc1ccoc1C[N@@H+](C)CC(=O)Nc1cccc(c1)C#C	1
ZINC92144234	Cc1cc2cccnc2c(c1)NC(=O)N[C@@H]1[C@H]2CCO[C@@H]2C1(C)C	0
ZINC92147089	Cc1ccc(o1)C[N@@H+](C1CCOCC1)C(C)C	0
ZINC92149232	C#CCOc1ccc(cc1)C[N@@H+]1CCCN(CC1)C(=O)c1ccsc1	1
ZINC92165698	CCC[N@H+]1CC[C@@H](CC1)N(C)CC(C)(C)S(=O)(=O)C	0
ZINC92166255	C[C@H](c1c(cccc1Cl)F)NC(=O)Nc1ccc2c(c1)COC2	0
ZINC92166626	C=CCOc1ccc(cc1)CN(Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC92166642	Cc1ccc(c(c1)C[N@@H+](Cc1cccnc1)C[C@@H]1CCCO1)F	0
ZINC92167151	C#CCOc1ccc(cc1)CN(Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC92167151	C#CCOc1ccc(cc1)C[N@@H+](Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC92167152	C#CCOc1ccc(cc1)C[N@@H+](Cc1cccnc1)C[C@H]1CCCO1	0
ZINC92167223	C#CCOc1ccccc1CN(Cc1cccnc1)C[C@H]1CCCO1	0
ZINC92167733	CC[C@H](Cc1ccccc1)N(C)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92168563	c1cc2c(cc1NC(=O)N1CC[C@@H](C1)[N+]1=CCCC1)COC2	0
ZINC92185950	c1cc(ccc1[C@@H](C(F)(F)F)NC(=O)Nc1ccc2c(c1)COC2)Cl	0
ZINC92192822	C#CCN(Cc1cc(ccc1O)Br)[C@@H]1CCS(=O)(=O)C1	1
ZINC92192892	C#CCN(Cc1ccc(s1)c1ccccc1F)[C@@H]1CCS(=O)(=O)C1	1
ZINC92192983	Cc1ccc(c(c1)CN(CC#C)[C@H]1CCS(=O)(=O)C1)F	1
ZINC92193001	COCc1ccc(o1)C[N@H+](CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193002	COCc1ccc(o1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193029	C#CCN(Cc1cc2cc(ccc2o1)F)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193057	CC(C)c1ncc(s1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193095	C#CCN(Cc1c(nc2n1cccc2)Cl)[C@H]1CCS(=O)(=O)C1	1
ZINC92193119	COc1ccc2ccccc2c1CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92193124	C#CCN(C[C@@H]1CCC=CC1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193143	Cc1c(cn(n1)c1ccccc1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193146	Cc1c(cn(n1)c1ccccc1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92193177	COc1ccc2cc(ccc2c1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92193185	CCOc1c(cc(cc1Cl)CN(CC#C)[C@@H]1CCS(=O)(=O)C1)OC	1
ZINC92193289	CCn1cc(cn1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92193352	Cc1cc(ccc1Br)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193374	C#CCN(Cc1cnc(s1)C1CCCC1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193408	COc1cc(cc(c1O)Br)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193507	C#CCN(Cc1cc(cc(c1)Cl)Cl)[C@H]1CCS(=O)(=O)C1	1
ZINC92193542	C#CCN(Cc1cc(ccc1Br)Cl)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193575	C#CCN(Cc1ccc(o1)c1c(cccc1F)F)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193584	COCc1ccc(cc1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193600	C#CCN(Cc1cccc2c1[nH]nc2)[C@H]1CCS(=O)(=O)C1	1
ZINC92193628	C#CCN(Cc1ccc(nc1)N1CCCC1)[C@H]1CCS(=O)(=O)C1	1
ZINC92193642	Cc1ccn2c(c1)[nH+]cc2CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92193751	C#CCN(Cc1nc(cs1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193752	C#CCN(Cc1nc(cs1)c1ccccc1)[C@H]1CCS(=O)(=O)C1	1
ZINC92193755	Cc1cc(ccc1c1ccc(o1)CN(CC#C)[C@H]1CCS(=O)(=O)C1)F	1
ZINC92193821	Cc1ncc(n1c1ccccc1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92193843	C#CCN(Cc1ccc(cc1)Sc1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193855	C#CCN(CC1=Cc2ccccc2OC1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92193865	C#CCN(Cc1ccc(s1)c1ccccc1)[C@H]1CCS(=O)(=O)C1	1
ZINC92193905	COc1ccccc1/C=C/CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92193915	CCCOc1ccc(cc1OCC)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194070	CN1CCN(CC1)c1ncc(cn1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92194071	CC(C)(C[N@@H+](C)Cc1ccccc1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194131	C#CCN(C/C=C/c1ccc(cc1)F)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194195	COc1ccc(cc1OC)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92194225	CCCCCOc1ccc(cc1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194262	Cc1ccc(cc1C)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92194354	C#CCN(Cc1cccc(c1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194356	C#CCN(Cc1cccc(c1)c1ccccc1)[C@H]1CCS(=O)(=O)C1	1
ZINC92194420	COC(=O)c1cc(c[nH]1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194511	Cc1ccc(cc1)c1ccc(o1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194511	Cc1ccc(cc1)c1ccc(o1)C[N@@H+](CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194529	C#CCN(CC1=CCCOC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194554	C#CCN(Cc1cc(cs1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194619	C#CCN(Cc1ccc(cc1)Oc1cnccn1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194715	Cc1ccc(cc1F)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194731	Cn1cccc1CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194754	COc1ccc(cc1)c1c(c[nH]n1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92194754	COc1ccc(cc1)c1c(cn[nH]1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92194911	C#CCN(Cc1cc([nH]n1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194911	C#CCN(Cc1cc(n[nH]1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	1
ZINC92194948	CC(C)CCn1cccc1CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC92195333	c1ccc(cc1)CCO[C@@H]1CC[N@H+](CC1)Cc1c(nc2n1ccs2)Cl	0
ZINC92218180	COc1ccc(cc1)C[N@H+]1CCC[C@H]1CN1CCOCC1	0
ZINC92218241	C#CCOc1ccc(cc1)C[N@H+]1CCC[C@@H]1CN1CCOCC1	0
ZINC92218242	C#CCOc1ccc(cc1)C[N@H+]1CCC[C@H]1CN1CCOCC1	0
ZINC92218283	C#CCOc1ccccc1C[N@@H+]1CCC[C@H]1CN1CCOCC1	0
ZINC92219121	c1c(cnc(n1)N1CCOCC1)CN1CCC[C@@H]1C[NH+]1CCCCC1	0
ZINC92223228	CC(C)CO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC92254685	CCN1CCN(CC1)c1ccccc1C[N@@H+](C)Cc1cc(on1)C	0
ZINC92256361	C[N@H+](Cc1ccc(cc1)OCCC#C)C[C@H](COC)O	0
ZINC92256683	CN(Cc1ccc(c(c1)C(F)(F)F)Cl)C[C@@H](COC)O	0
ZINC92257415	C[NH+](C)[C@H]1CC[C@H](C1)NS(=O)(=O)Cc1cccc(c1)C#N	0
ZINC92257769	C[NH+](C)[C@@H]1CC[C@H](C1)NS(=O)(=O)c1cnn(c1)[C@@H]1CCOC1	0
ZINC92261650	Cc1c(scn1)CN(CC=C)Cc1ccccc1	1
ZINC92267236	CCC[C@H](C)CS(=O)(=O)N[C@H](c1ccc(cc1)OC)C1CCOCC1	0
ZINC92270057	Cn1cc(cn1)S(=O)(=O)N1CCC(CC1)OCc1ccc(cc1)F	0
ZINC92313573	CC(C)(C)c1c(cn(n1)C)/C(=N/S(=O)(=O)c1ccc(cc1)Cl)/[O-]	0
ZINC92316503	C[C@@H](c1nc2ccccc2n1C)OC(=O)c1cn(nc1C(C)(C)C)C	0
ZINC92320044	C[C@@H]1C[C@@H](C[C@H](O1)C)NC(=O)NC1(Cc2ccccc2C1)C	0
ZINC92321972	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)N1CCC[C@@H](C1)C(=O)N1CCOCC1	0
ZINC92323750	C[C@H]1CCC[C@@H](N1C(=O)NCCc1csc(n1)N1CCCC1)C	0
ZINC92324843	COc1ccc(cc1NC(=O)C(=O)NCCCCC#C)F	1
ZINC92356895	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)C(=O)Nc1ccc(c(c1)Cl)OC	0
ZINC92358127	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)C(=O)Nc1ccc(cc1)OCC#C	1
ZINC92360318	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)C(=O)Nc1cccc(c1)OCC#C	1
ZINC92363325	C#CCN(c1nccs1)C(=O)c1ncn(n1)c1ccccc1	1
ZINC92381758	C[C@H]1CO[C@@H](CN1C(=O)[C@@H](C(C)C)NC(=O)c1ccccc1)CO	0
ZINC92397819	CC[C@@H](C(=O)N1C[C@@H](OC[C@@H]1C)CO)Oc1ccccc1Cl	0
ZINC92398405	CCCN(CC#N)Cc1ccccc1OCCOC	0
ZINC92427508	Cc1c(cn(n1)c1ccccc1)CN(C)C[C@@H]1CCCCO1	0
ZINC92428286	C[N@H+](Cc1ccc(cc1)OCCC#C)C[C@H]1CCCCO1	0
ZINC92428289	C[N@@H+](Cc1ccc(cc1)OCC#C)C[C@@H]1CCCCO1	0
ZINC92429017	CN(Cc1ccn(c1)Cc1ccccc1)C[C@H]1CCCCO1	0
ZINC92429022	CCc1c(c(n(n1)C)CC)C[N@@H+](C)C[C@@H]1CCCCO1	0
ZINC92429486	CC(C)CCC(=O)N1CCN(CC1)Cc1c(cccn1)C(F)(F)F	0
ZINC92433198	CCS[C@@H]1CC[C@H](C1)N(C)C(=O)NCc1ccnc(c1)OC(C)(C)C	0
ZINC92435864	c1ccc(cc1)C[N@H+](Cc1cccc(c1)O)C[C@@H]1CCCO1	0
ZINC92436046	Cc1c(cn[nH]1)C[N@H+](Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC92436236	c1cc(oc1)CN(Cc1cnc2n1cc(cc2)Br)C[C@@H]1CCCO1	0
ZINC92436239	c1cc(oc1)C[N@H+](Cc1cnc2n1cc(cc2)Br)C[C@H]1CCCO1	0
ZINC92436729	c1ccc(cc1)c1csc(n1)CN(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC92436984	c1cc(oc1)C[N@H+](Cc1cc2c(ccs2)nc1)C[C@@H]1CCCO1	0
ZINC92437002	COc1cccc(c1O)CN(Cc1ccco1)C[C@H]1CCCO1	0
ZINC92437128	COCCOc1ccccc1C[N@@H+](Cc1ccco1)C[C@@H]1CCCO1	0
ZINC92438685	Cc1c(cco1)C[N@H+](C)Cc1ccc(cc1)OCC#C	1
ZINC92454207	CC(C)(C)OC1CCN(CC1)Cc1nc(cs1)c1ccccc1	0
ZINC92454222	Cc1ncc(n1c1ccccc1)C[N@H+]1CC[C@@H](CC1)OC(C)(C)C	0
ZINC92454256	CC(C)(C)O[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC92454257	CC(C)(C)O[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC92454281	CC(C)(C)O[C@@H]1CC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC92455377	C[C@@H]1CCc2c(sc(n2)CN2CC[C@@H](C2)NC(=O)OC(C)(C)C)C1	0
ZINC92456150	CCOC(=O)[C@@H]1CCC[N@@H+](C1)Cc1cn[nH]c1c1ccc(o1)C	0
ZINC92471856	C=CCN(Cc1cn[nH]c1c1ccccc1)CC(F)(F)F	1
ZINC92472082	CCCn1c(c(c(n1)C)C[N@@H+](C)C[C@@H](COCc1ccccc1)O)C	0
ZINC92472429	C[N@@H+](Cc1ccc(cc1)OCC#C)C[C@@H](COCc1ccccc1)O	0
ZINC92472611	CN(Cc1cnc(s1)C1CCC1)C[C@H](COCc1ccccc1)O	0
ZINC92481910	Cc1csc(n1)N1CCC[N@H+](CC1)Cc1ccc(cc1)OCC#C	1
ZINC92486140	C[C@H]1CN(C[C@@H](O1)c1ccccc1)Cc1cnnn1C	0
ZINC92486347	Cc1c(cc(n1C)C#N)CN1C[C@H](O[C@@H](C1)c1ccccc1)C	0
ZINC92486593	Cc1c(cccn1)CN1C[C@@H](O[C@@H](C1)c1ccccc1)C	0
ZINC92486681	Cc1c(cn[nH]1)CN1C[C@H](O[C@@H](C1)c1ccccc1)C	0
ZINC92486885	CC[C@@H]1CN(C[C@@H](O1)C)Cc1cn(nc1c1ccccc1)CCC#N	0
ZINC92486994	CC[C@H]1CN(C[C@@H](O1)C)Cc1ccc(o1)C	0
ZINC92487372	CC[C@H]1CN(C[C@@H](O1)C)Cc1ccccc1OCC#C	0
ZINC92487407	CC[C@@H]1CN(C[C@@H](O1)C)Cc1c(n(n(c1=O)c1ccccc1)C)C	0
ZINC92487558	CC[C@H]1CN(C[C@@H](O1)C)Cc1ccc(cc1)OCc1nc(on1)C	0
ZINC92503347	CC[C@H]1C[N@H+](C[C@@H](O1)C)Cc1c(nn(c1Oc1cccnc1)C)C	0
ZINC92504044	CN1[C@H]([C@@H](CC1=O)NC(=O)C#Cc1ccccc1)c1ccc(cc1)Cl	1
ZINC92504046	CN1[C@@H]([C@H](CC1=O)NC(=O)C#Cc1ccccc1)c1ccc(cc1)Cl	1
ZINC92506755	C[C@@H]1C[N@@H+](C[C@H](O1)C)C[C@@H]1CCCN1Cc1cnc(s1)c1cccs1	0
ZINC92507034	COCCCCN(Cc1ccccc1)Cc1c(cccn1)C(F)(F)F	0
ZINC92507080	CC(C)(C)c1c(c[nH]n1)C[N@H+](CCCCOC)Cc1ccccc1	0
ZINC92508880	C[C@H]1CN(C[C@@H](O1)C)c1ccccc1CN(C)CC(F)F	0
ZINC92509136	CCOCCOc1ccc(cc1CN(C)CC(F)F)Br	0
ZINC92511486	COc1cccc(c1)CN(C[C@H]1CCCO1)CC1=CCCOC1	0
ZINC92511542	COc1cccc(c1)C[N@@H+](Cc1ccsc1)C[C@@H]1CCCO1	0
ZINC92529766	CC(C)(CNC(=O)C#Cc1ccccc1)c1ccncc1	1
ZINC92532327	CCOC(=O)CC[N@H+](Cc1ccc(cc1)OCC#C)C1CC1	0
ZINC92536881	Cc1c(c(n(n1)Cc1ccccc1)C)C[N@@H+](C)CCCOC	0
ZINC92537854	CC[N@H+](CCOCC)Cc1ccccc1OCC#C	0
ZINC92540119	Cc1ccoc1CN1CCN(CC1)C(=O)c1cccc(c1OC)OC	0
ZINC92541529	COCc1ccc(o1)CN(CC#C)Cc1ccc(cc1)F	0
ZINC92541578	CC(=O)Nc1ccc(cc1)CN(CC#C)Cc1ccc(cc1)F	1
ZINC92541598	C#CCN(Cc1ccc(cc1)F)Cc1ccc(o1)CO	1
ZINC92541610	CC(C)(CN(CC#C)Cc1ccc(cc1)F)S(=O)(=O)C	1
ZINC92541625	Cn1c(ccn1)CN(CC#C)Cc1ccc(cc1)F	1
ZINC92541627	COc1cc(cc(c1OC)OC)CN(CC#C)Cc1ccc(cc1)F	1
ZINC92541637	C#CCN(Cc1ccc(cc1)F)Cc1cccc(c1)O	1
ZINC92541665	CC(=O)Nc1ccccc1CN(CC#C)Cc1ccc(cc1)F	1
ZINC92541668	C#CCN(Cc1ccc(cc1)F)Cc1cnc(s1)C1CC1	1
ZINC92541677	Cn1cccc1CN(CC#C)Cc1ccc(cc1)F	1
ZINC92556675	CCC(CC)CS(=O)(=O)N1CCC(CC1)OCc1ccc(cc1)F	0
ZINC92559962	C[C@H]1CCCCN1CCC[NH2+][C@@H]1CC[C@H](CC1)C(=O)OC(C)(C)C	0
ZINC92562358	CC(C)(C)OC(=O)[C@H]1CC[C@H](CC1)[NH2+]C[C@@H](C1CC1)N(C)C	0
ZINC92564786	CCc1c(c(n(n1)C)OC)CNc1cnn(c1)C[C@H]1CCCO1	0
ZINC92566815	CC(C)(C)OC(=O)[C@H]1CC[C@@H](CC1)[NH2+]Cc1ccn(c1)C	0
ZINC92567195	c1cc(c(cc1CNc1ccn(n1)CC(F)F)Br)OC(F)F	0
ZINC92567201	C[C@H]1CCC[C@H](C1)CNc1ccn(n1)CCCOC	0
ZINC92567484	C[C@@H]1CCC[C@H](C1)C[NH2+][C@@H](C)[C@@H]1CN(CCO1)C	0
ZINC92567749	CCn1c(c(c(n1)C)NCc1cc(sc1)Br)C	0
ZINC92567849	COCCN(Cc1ccc(cc1)C#N)Cc1ccc(cc1)OCC#C	0
ZINC92568679	COC[C@H](CC[NH2+]Cc1ccc(c(c1)Br)OC(F)F)O	0
ZINC92585634	C[C@H](c1cccc(c1)S(=O)(=O)N)[N@H+](C)Cc1ccc(cc1)OCC#C	1
ZINC92586655	C#CCOc1ccc(cc1)C[NH+]1CCN(CC1)CC(F)F	1
ZINC92586679	C#CCOc1ccccc1CN1CCN(CC1)CC(F)F	1
ZINC92587372	Cc1cc(c(o1)C)C[N@H+]1CC[C@@H](CC1)C[N@@H+]1C[C@H](O[C@@H](C1)C)C	0
ZINC92588330	COCc1ccc(o1)C[N@@H+]1CCCC[C@H]1CC(=O)N	0
ZINC92592230	Cn1c(cnn1)CN1CCO[C@@H](C1)c1ccccc1Br	0
ZINC92593521	Cc1c(cn(n1)c1ccccc1)CN1CCO[C@H](C1)c1cccs1	0
ZINC92593843	CCCn1c2ccccc2[nH+]c1CN1CCO[C@H](C1)c1cccs1	0
ZINC92594422	C#CCOc1ccccc1CN1CCO[C@H](C1)c1cccs1	0
ZINC92612909	c1cc(c2cc[nH]c2c1)C[NH+]1CCN(CC1)c1ccc(cc1F)C#N	0
ZINC92613321	CC1(Cc2ccccc2C1)NC(=O)C#Cc1ccccc1	1
ZINC92615332	c1ccc(cc1)C#CC(=O)Nc1ccc2c(c1)COC2	0
ZINC92616115	C[C@H]1CCc2c(sc(n2)CN2CC[N@H+]3CCCC[C@@H]3C2)C1	0
ZINC92617440	C[C@@H](C1CC1)N(Cc1ccccc1)Cc1n[nH]c(=O)[nH]1	1
ZINC92617575	c1ccc(cc1)C#CC(=O)N1CCc2cc(ccc2C1)F	1
ZINC92618424	C[C@@H](CN(Cc1ccccc1)Cc1[nH][nH]c(=O)[nH+]1)C(=O)OC	0
ZINC92618625	C[C@H]1CO[C@H]([C@@H](N1Cc1n[nH]c(=O)[nH]1)C)c1ccccc1	0
ZINC92643052	c1cc2c(c[nH]c2nc1)C1CCN(CC1)Cc1n[nH]c(=O)[nH]1	0
ZINC92643836	COC(=O)[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)OCC#C	0
ZINC92644283	CC[C@H](c1ccccc1)[C@@H]1CCCN1Cc1cn(nc1C)C	1
ZINC92644338	CC[C@@H](c1ccccc1)[C@H]1CCC[N@@H+]1Cc1ccnn1C	1
ZINC92645714	COCCN(Cc1ccc([nH+]c1)N1CCCC1)CC(F)(F)F	0
ZINC92645809	COCCN(Cc1ccc(cc1)OCCC#C)CC(F)(F)F	0
ZINC92645810	COCCN(Cc1ccc(cc1)OCC#C)CC(F)(F)F	0
ZINC92648730	C#CCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)n1ccnc1	1
ZINC92661065	Cc1ccoc1C[N@@H+]1CC[C@H](CC1)Oc1ccc(cc1)F	0
ZINC92661354	c1cc(c(nc1)C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1)C(F)(F)F	0
ZINC92662045	C#CCCOc1ccc(cc1)C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1	0
ZINC92662051	C#CCOc1ccc(cc1)C[N@@H+]1CC[C@H](CC1)OC[C@H]1CCCO1	0
ZINC92662164	CCc1c(c(n(n1)C)OC)C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1	0
ZINC92672858	C#CCCOc1ccc(cc1)C[N@@H+]1CCC[C@H]1C(=O)N1CCSCC1	1
ZINC92675713	C#CCOc1ccc(cc1)CN1CCNC(=O)[C@@H]1c1ccccc1	1
ZINC92675713	C#CCOc1ccc(cc1)C[N@H+]1CCNC(=O)[C@@H]1c1ccccc1	1
ZINC92708394	CCCC(=O)N[C@@H]1CCCN(C1)Cc1cc(ccc1OC(F)F)OC	0
ZINC92708466	CCCC(=O)N[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)OCC#C	1
ZINC92710141	CCCCNC(=O)[C@@H]1CCC[N@@H+](C1)Cc1cnc(s1)C(C)C	0
ZINC92710393	CCCCNC(=O)[C@@H]1CCC[N@@H+](C1)Cc1ccccc1OCC#C	1
ZINC92710394	CCCCNC(=O)[C@H]1CCC[N@H+](C1)Cc1ccccc1OCC#C	1
ZINC92710510	CCCCNC(=O)[C@H]1CCC[N@H+](C1)Cc1cc(c(cc1F)F)F	0
ZINC92721107	C[C@@H](c1ccc(cn1)F)NC[C@H](c1ccccc1)N1CCOCC1	0
ZINC92729389	C#CCOc1ccc(cc1)C[N@@H+]1CCCC[C@H]1c1ncc[nH]1	1
ZINC92729990	COc1ccc(c(c1OC)Cl)CN1CCCC[C@@H]1c1[nH]cc[nH+]1	0
ZINC92734913	c1ccn2c(c1)nc(c2CN1CCO[C@@H](C1)C(=O)N)Cl	0
ZINC92735679	C#CCOc1ccc(cc1CN1CCO[C@@H](C1)C(=O)N)Br	0
ZINC92735976	CC(C)c1ncc(s1)C[N@H+]1CC[C@@H](CC1)OC1CCCCC1	0
ZINC92736254	c1ccc(cc1)c1cc([nH]n1)C[N@H+]1CC[C@@H](CC1)OC1CCCCC1	0
ZINC92754027	c1c(cc(c2c1C=C(CO2)CN1CCCN(CC1)C(=O)N)Cl)Cl	0
ZINC92755174	Cc1ccc2ncc(n2c1)C[N@H+]1CC[C@@H](CC1)C(=O)N[C@H](C)C(C)C	0
ZINC92755636	CC(C)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1cc(c(cc1[N+](=O)[O-])O)OC	0
ZINC92756890	C#CCCOc1ccc(cc1)CN1CC[C@@H](C1)[NH+]1CCCC1	1
ZINC92756890	C#CCCOc1ccc(cc1)C[N@H+]1CC[C@@H](C1)[NH+]1CCCC1	1
ZINC92757745	COCCOc1cccc(c1)C[N@@H+]1CC[C@H](C1)Nc1ccccc1	0
ZINC92758178	COCOc1ccc(cc1C[N@@H+]1CC[C@H](C1)Nc1ccccc1)OC	0
ZINC92758249	c1ccc(cc1)N[C@@H]1CC[N@H+](C1)Cc1ccc(cc1)n1cncn1	1
ZINC92783531	COc1ccc(cc1)[C@@H]1CC[N@@H+](C1)Cc1cn[nH]c1c1cccnc1	0
ZINC92787063	CCCn1c(c(c(n1)C)C[N@@H+](C)Cc1ccc(c(c1)C)OC)C	0
ZINC92787437	Cc1csc(n1)[C@H]1CC[N@@H+](CC1)Cc1ccc(cc1)OCCC#C	1
ZINC92787562	Cc1nc(no1)[C@@H]1CC[N@H+](CC1)Cc1ccc(o1)c1ccccc1	1
ZINC92787993	Cc1csc(n1)[C@@H]1CCCN(C1)Cc1ccc(cc1OC)OC	0
ZINC92788231	Cc1csc(n1)[C@@H]1CCCN(C1)Cc1cccc(c1O)Br	0
ZINC92789178	CCc1csc(n1)[C@H]1CCCN(C1)Cc1c(nn(c1OC)C)C	0
ZINC92789486	Cn1c(cnn1)CN1CCN(CC1)Cc1cccc(c1)O	0
ZINC92790076	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1cc(c(cc1OC)OC)OC	0
ZINC92790106	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1c(nn(c1Cl)C)C(C)C	0
ZINC92790108	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC92790544	CCn1c(c(c(n1)C)CN1CCO[C@@H](C1)c1nc(cs1)C(C)(C)C)C	0
ZINC92809493	c1cc(cc(c1)Br)c1cnc([nH]1)CN1CCC[C@@H](C1)c1c[nH]nc1	0
ZINC92809880	C#CCCOc1ccc(cc1)C[N@H+]1CCC[C@H](C1)c1c[nH]nc1	1
ZINC92810491	Cn1c(ccn1)[C@H]1CC[N@@H+](CC1)Cc1ccc(cc1)N(C)CCC#N	0
ZINC92810846	C[C@@H]1CCc2c(sc(n2)CN2CC[C@@H](CC2)c2cc[nH]n2)C1	0
ZINC92810960	C#CCOc1ccc(cc1C[N@H+]1CC[C@@H](CC1)c1ccn[nH]1)Br	1
ZINC92812209	c1cc(c(cc1O)C[N@H+]1CCCC[C@@H]1c1nnc2n1CCCC2)Br	0
ZINC92812538	c1ccc(cc1)c1c(c[nH]n1)C[N@@H+]1CC[C@@H](C1)CNc1ccccn1	1
ZINC92812760	C#CCOc1ccccc1C[N@H+]1CC[C@H](C1)CNc1ccccn1	1
ZINC92814510	C#CCCOC(=O)c1ccc(nc1)n1cnc2c1cccc2	0
ZINC92831680	C#CCCOc1ccc(cc1)CN1CCO[C@@H](C1)c1nccs1	0
ZINC92831681	C#CCCOc1ccc(cc1)CN1CCO[C@H](C1)c1nccs1	0
ZINC92831727	c1cc(ccc1/C=C/CN1CCO[C@H](C1)c1nccs1)F	0
ZINC92831738	C#CCOc1ccccc1CN1CCO[C@@H](C1)c1nccs1	0
ZINC92831739	C#CCOc1ccccc1CN1CCO[C@H](C1)c1nccs1	0
ZINC92832011	c1cc(cc(c1)F)c1ccc(s1)CN1CCO[C@@H](C1)c1nccs1	0
ZINC92845487	C#CCOc1ccc(cc1CNc1cnn(c1)CC(F)(F)F)Br	1
ZINC92846584	CN(C)[C@H]1CC[C@H](C1)[NH2+]Cc1ccc(cc1)OCCC#C	1
ZINC92846701	CN(C)[C@@H]1CC[C@H](C1)[NH2+]Cc1ccc(c(c1)F)OC	0
ZINC92846814	C[NH+](C)[C@H]1CC[C@@H](C1)[NH2+]Cc1ccn(c1)Cc1ccccc1	1
ZINC92846860	C[NH+](C)[C@H]1CC[C@H](C1)NCc1c(cccc1F)N1CCCC1	0
ZINC92847035	CN(C)[C@@H]1CC[C@H](C1)[NH2+]Cc1ccccc1OCC#C	1
ZINC92847606	CN(C)[C@H]1CC[C@H](C1)[NH2+]Cc1cc(cc2c1nccc2)Cl	0
ZINC92851573	CCCOc1c(cc(cc1Br)C[NH2+]Cc1ncn(n1)C)OC	0
ZINC92851685	Cc1ncc(n1c1ccccc1)C[NH2+]Cc1ncn(n1)C	1
ZINC92853382	Cn1c(ccn1)C[NH2+][C@H](c1ccc(cc1)OC)C1CCOCC1	0
ZINC92854616	c1cc(c(cc1CNc1ccc2c(c1)COC2)Cl)F	0
ZINC92855027	c1cc(cc(c1)Cl)c1c(cn[nH]1)CNc1ccc2c(c1)COC2	0
ZINC92868379	Cc1ccc(cc1)NC(=O)N[C@@H](C)c1nc[nH]n1	0
ZINC92869563	CC(C)(C)c1c(cn(n1)C)C(=O)Nc1ccc(nn1)c1ccccc1	0
ZINC92869722	c1ccc2c(c1)c(=O)n(c(n2)SCc1n[nH]c(=O)[nH]1)Cc1ccco1	0
ZINC92900265	C[C@H](CNc1c2cnoc2ncn1)COc1ccccc1OC	0
ZINC92900323	COC[C@@H](CCNc1c2cnn(c2ncn1)c1ccncc1)O	0
ZINC92935911	CCN(Cc1ccoc1)Cc1cc2c(ccs2)nc1	0
ZINC92938608	CN(C)[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)OCCC#C	1
ZINC92938660	CN(C)[C@@H]1CCC[N@@H+](C1)Cc1ccccc1OCC#C	1
ZINC92965794	COCCN(Cc1ccc(cc1)OCC=C)CC(F)F	0
ZINC92965811	Cc1c(cn(n1)C)CN(CCOC)CC(F)F	0
ZINC92966177	COCCN(Cc1ccc(cc1)OCC#C)CC(F)F	0
ZINC92966213	COCCN(Cc1ccccc1OCC#C)CC(F)F	0
ZINC92966393	COCCN(Cc1ccc(c2c1cccc2)OC)CC(F)F	0
ZINC92967850	C#CCCOc1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)n1cccn1	1
ZINC92968527	c1ccc(cc1)Cn1ccc(c1)C[N@@H+]1CCC[C@@H](C1)n1cccn1	1
ZINC92970473	C[C@H]([C@H]1CC[N@@H+](CC1)Cc1ccc(c(c1)OC)OCc1cccs1)O	0
ZINC92970675	C[C@H]([C@H]1CC[N@@H+](CC1)Cc1ccccc1N1CCOCC1)O	0
ZINC92972744	COc1ccccc1C[C@@H]1CC[N@H+](CC1)CC1=CCCOC1	0
ZINC92973611	Cc1c(scn1)CN1C[C@@H](OCC1(C)C)c1ccccc1	0
ZINC92973722	Cc1ccc(c(n1)CN1CCO[C@@H](C1)c1ccc(c(c1)F)F)O	0
ZINC92974626	Cc1c(c(n(n1)Cc1ccccc1)C)C[N@@H+](C)CCN1CCOCC1	0
ZINC92974842	C[N@@H+](CCN1CCOCC1)Cc1ccc(cc1)OCCC#C	0
ZINC92974933	CN(CC[NH+]1CCOCC1)Cc1cc(cs1)c1ccccc1	0
ZINC92976201	CCc1nc(on1)C[N@@H+](C)CC1(CCCCC1)CN1CCOCC1	0
ZINC93005252	c1ccc(cc1)c1nc(on1)[C@@H]1CCCCN1Cc1cc(cs1)C#N	1
ZINC93005455	COCCN(CCO)Cc1cc(c(c(c1)Br)OC(F)F)OC	0
ZINC93005732	Cc1c(c(n(n1)c1ccc(cc1)Br)C)C[N@@H+](CCO)CCOC	0
ZINC93005870	CC(C)(C)c1c(cn(n1)c1ccccc1)CN(CCO)CCOC	0
ZINC93005944	COCC[N@H+](CCO)Cc1ccc(cc1)OCCC#C	0
ZINC93006293	COCCN(CCO)Cc1ccc(cc1C(F)(F)F)F	0
ZINC93006866	Cc1c(scn1)C[N@@H+]1CC[C@H](CC1)C[N@H+](C)Cc1ccccc1	1
ZINC93007491	Cc1nnc(n1C)C[N@H+](C)Cc1cc(ccc1OCC#C)Br	1
ZINC93011157	Cc1ccc(c([nH+]1)CN1CCCC[C@H]1CN1CCOCC1)[O-]	0
ZINC93011661	c1ccc(cc1)c1csc(n1)C[N@@H+]1CCCC[C@H]1CN1CCOCC1	0
ZINC93011840	C#CCCOc1ccc(cc1)C[N@@H+]1CCCC[C@H]1CN1CCOCC1	0
ZINC93011875	C#CCOc1ccc(cc1)C[N@@H+]1CCCC[C@H]1CN1CCOCC1	0
ZINC93011952	c1cc(ccc1/C=C/C[N@H+]1CCCC[C@@H]1CN1CCOCC1)F	0
ZINC93013154	C[C@@H](C#N)Oc1ccc(cc1)CN1CCC2(C1)OCCO2	0
ZINC93013673	CCOc1ccc(c(c1)CN1CCC2(C1)OCCO2)O	0
ZINC93013756	c1c(c(cc(c1F)F)F)CN1CCC2(C1)OCCO2	0
ZINC93015075	CC(C)Cc1ncc(s1)CN1CCCC[C@@H]1C(=O)N1CCOCC1	0
ZINC93017089	c1cc(c(cc1C[N@@H+]1CCC[C@@H](C1)CN1CCOCC1)F)OC(F)F	0
ZINC93017563	c1ccc(cc1)c1csc(n1)CN1CCC[C@H](C1)CN1CCOCC1	0
ZINC93017732	C#CCCOc1ccc(cc1)CN1CCC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93017735	C#CCCOc1ccc(cc1)CN1CCC[C@H](C1)CN1CCOCC1	0
ZINC93017834	C#CCOc1ccccc1C[N@@H+]1CCC[C@@H](C1)CN1CCOCC1	0
ZINC93048406	Cn1ccc(c1)CN1CC[NH+](CC1)Cc1ccccc1OC	0
ZINC93050696	CC[C@H]1C(=O)NCCN1Cc1ccc(cc1)O[C@@H](C)C(=O)OC	0
ZINC93052623	Cc1c(cn[nH]1)CN1CCN(CC1)CC(=O)N[C@@H]1CC[C@H](CC1)C	0
ZINC93057244	C[C@@H](C(=O)NCCCOC)N1CCN(CC1)Cc1cccn1C	0
ZINC93080011	COc1cccc(c1)[C@H]1CN(CCO1)Cc1ccc(cc1)OCC#C	0
ZINC93080502	COc1cccc(c1)[C@@H]1CN(CCO1)Cc1cccc2c1cc[nH]2	0
ZINC93081909	COC(=O)[C@H]1CN(CCO1)Cc1cc2ccccc2s1	0
ZINC93089591	C[C@H](COC)[NH+]1CCN(CC1)Cc1ccc(c(c1)F)OC(F)F	0
ZINC93089849	C[C@@H](COC)N1CC[N@H+](CC1)Cc1cn[nH]c1c1cccs1	0
ZINC93090030	C[C@@H](COC)N1CCN(CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93090030	C[C@@H](COC)N1CC[N@@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93090031	C[C@H](COC)N1CC[N@@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93090042	C[C@@H](COC)[NH+]1CCN(CC1)Cc1ccc(cc1)OCC#C	0
ZINC93090042	C[C@@H](COC)N1CC[N@@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93090043	C[C@H](COC)N1CCN(CC1)Cc1ccc(cc1)OCC#C	0
ZINC93090043	C[C@H](COC)[NH+]1CCN(CC1)Cc1ccc(cc1)OCC#C	0
ZINC93090086	C[C@@H](COC)N1CCN(CC1)Cc1ccccc1OCC#C	0
ZINC93090086	C[C@@H](COC)N1CC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93090087	C[C@H](COC)N1CCN(CC1)Cc1ccccc1OCC#C	0
ZINC93090087	C[C@H](COC)N1CC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93090918	CCCOc1ccc(cc1OC)C[N@H+](C)[C@@H](C)CC#N	0
ZINC93091029	C[C@H](CC#N)N(C)Cc1cc(ccc1OCC#C)Br	1
ZINC93092554	C[C@@H]1CN2CCC[C@@H]2CN1C(=O)Nc1cnc(nc1)N(C)C	0
ZINC93100077	CC(C)(C)c1c(cn(n1)c1ccccc1)CN(CCC#N)CCOC	0
ZINC93100190	COCCN(CCC#N)Cc1cc(ccc1OCC#C)Br	0
ZINC93100568	C#CCCOc1ccc(cc1)CN(CCC#N)Cc1cccc[nH+]1	1
ZINC93100598	C#CCOc1ccccc1CN(CCC#N)Cc1cccc[nH+]1	1
ZINC93101994	c1ccc(cc1)c1cc([nH]n1)C[N@@H+]1CCC(=O)NCC1	0
ZINC93103541	COC[C@@H]1CC[N@H+](CC1)Cc1c[nH]nc1c1ccccc1	0
ZINC93103765	COC[C@@H]1CC[N@H+](CC1)Cc1cc(ccc1OCC#C)Br	0
ZINC93104554	C[N@@H+](CC1=Cc2ccccc2OC1)[C@H]1CCN(C1=O)c1ccccc1	0
ZINC93104871	C[N@@H+](CCN1CCN(CC1)Cc1ccco1)Cc1ccccc1	1
ZINC93132265	CC[C@@H](C)[C@@H](C)N(Cc1c(ncs1)C)C1CC1	0
ZINC93132438	CCC[N@@H+](Cc1c[nH+]c2n1cccc2C)C[C@H]1CCCCO1	0
ZINC93133361	CC[N@H+]1CCN(CC1)[C@H]1CC[N@H+](C1)Cc1cccn1C	0
ZINC93134310	C#CCOc1ccccc1CN1CCC[C@H](C1)c1nnc2n1CCC2	1
ZINC93134627	c1ccc(cc1)c1ccc(o1)CN1CCO[C@H](C1)C#N	0
ZINC93135565	Cc1ccccc1c1cccc(c1)CN1CCO[C@@H](C1)C#N	0
ZINC93135667	C#CCOc1ccc(cc1)CN1CCO[C@@H](C1)C#N	0
ZINC93135669	C#CCOc1ccc(cc1)CN1CCO[C@H](C1)C#N	0
ZINC93135823	C#CCOc1ccccc1CN1CCO[C@@H](C1)C#N	0
ZINC93135825	C#CCOc1ccccc1CN1CCO[C@H](C1)C#N	0
ZINC93139216	C[C@@H](C(=O)N)N(CCOC)Cc1cc(ccc1OCC#C)Br	0
ZINC93139216	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1cc(ccc1OCC#C)Br	0
ZINC93140741	C#CCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)OC1CCOCC1	0
ZINC93140860	C#CCOc1ccccc1C[N@H+]1CC[C@@H](CC1)OC1CCOCC1	0
ZINC93144696	C[C@@H](C[N@H+](C/C(=C/c1ccccc1)/C)C(C)C)O	1
ZINC93149561	C[C@@H]1c2ccccc2CCN1Cc1cnn(c1)[C@@]1(CCS(=O)(=O)C1)C	0
ZINC93150547	C#CCCOc1ccc(cc1)C[N@@H+]1CCCN(CC1)c1cccnn1	1
ZINC93150553	C#CCOc1ccc(cc1)C[N@@H+]1CCCN(CC1)c1cccnn1	1
ZINC93245315	CC(C)Oc1cc(cnc1)C(=O)[C@H](C#N)c1nnc2n1CCCCC2	0
ZINC93272624	CN(c1cccnn1)[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	1
ZINC93273854	C[N@H+](CCN(C)c1ccccc1)Cc1cc(ccc1OCOC)OC	0
ZINC93274129	Cc1nc(no1)CN1CCN(CC1)Cc1cccc(c1OC)OC	0
ZINC93275232	Cc1cccc(c1)c1c(cn[nH]1)C[N@H+](C)[C@@H](C)c1c(nc(s1)C)C	0
ZINC93275360	Cc1c(sc(n1)C)[C@@H](C)N(C)Cc1ccc(cc1)OCCC#C	1
ZINC93275360	Cc1c(sc(n1)C)[C@@H](C)[N@@H+](C)Cc1ccc(cc1)OCCC#C	1
ZINC93275364	Cc1c(sc(n1)C)[C@H](C)N(C)Cc1ccc(cc1)OCCC#C	1
ZINC93275375	Cc1c(sc(n1)C)[C@@H](C)[N@@H+](C)Cc1ccc(cc1)OCC#C	1
ZINC93275378	Cc1c(sc(n1)C)[C@H](C)N(C)Cc1ccc(cc1)OCC#C	1
ZINC93275454	Cc1c(sc(n1)C)[C@H](C)[N@@H+](C)Cc1ccccc1OCC#C	1
ZINC93280374	COc1ccccc1C[N@H+]1CC[C@@H](CC1)[C@H](c1ccc(cc1)F)O	0
ZINC93283885	CCc1nc(no1)CN1CC[NH+](CC1)Cc1ccccc1OCC#C	1
ZINC93287218	CC(C)N(Cc1ccc(cc1)OCCC#C)CC(=O)OC	0
ZINC93288457	c1ccc(cc1)COC(=O)c1ncn(n1)c1ccccc1	0
ZINC93288471	C#CCCCOC(=O)c1ncn(n1)c1ccccc1	0
ZINC93288755	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)NCc1ccc(cc1)COC	0
ZINC93288856	Cn1cnc(n1)CNC(=O)NCc1cc(ccc1F)Br	0
ZINC93314948	C[N@@H+](Cc1cc(ccc1OCC#C)Br)CC1CCOCC1	0
ZINC93315846	C[C@H](c1cccc(c1)O)N(C)Cc1ccc(cc1)OCC#C	1
ZINC93316716	CCCO[C@H]1CCC[N@@H+](CC1)Cc1cccc(c1)n1cccn1	0
ZINC93316790	CCCO[C@H]1CCCN(CC1)Cc1c(nc2n1cccc2)Cl	0
ZINC93317315	CCCO[C@@H]1CCC[N@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93317396	CCCO[C@@H]1CCC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93317398	CCCO[C@H]1CCC[N@@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93319535	COCc1ccc(cc1)C[N@@H+]1CC[C@H](CC1)[C@@H](c1ccc(cc1)Cl)O	0
ZINC93319922	Cc1c(cn(n1)c1ccccc1)CN(CCO)CCOCC(F)(F)F	0
ZINC93319922	Cc1c(cn(n1)c1ccccc1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93320114	Cc1ccc(o1)c1ncc(s1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93320140	c1ccc(cc1)c1cc([nH]n1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93322686	C[C@H]1CO[C@H]([C@@H](N1Cc1cncs1)C)c1ccccc1	0
ZINC93322726	C[C@H]1CO[C@@H]([C@@H](N1Cc1ccco1)C)c1ccccc1	0
ZINC93322728	C[C@H]1CO[C@H]([C@@H](N1Cc1ccco1)C)c1ccccc1	0
ZINC93322902	Cc1c(cccn1)CN1[C@H](CO[C@@H]([C@@H]1C)c1ccccc1)C	0
ZINC93323058	CCCCN(CCOC)Cc1c(nn(c1OC)C)CC	0
ZINC93323073	CCCC[N@H+](CCOC)Cc1cn[nH]c1c1cccnc1	0
ZINC93324155	c1cc(c(c(c1)Cl)F)C[N@@H+](CCCO)CCO	0
ZINC93324995	C[C@H]1C[N@H+](CCN1Cc1cnc2n1cccn2)Cc1ccccc1	1
ZINC93335490	c1ccc(cc1)CC[C@H]1CCCCN1Cc1cncs1	1
ZINC93336594	C[C@@H](C#N)Oc1ccc(cc1)C[N@H+]1CCC2(C1)CCCC2	0
ZINC93336746	C[N@H+](Cc1ccc(o1)COC)C[C@@H]1CCN(C1)Cc1ccccc1	0
ZINC93337185	CN(Cc1cc(cc(c1O)Cl)Cl)Cc1[nH+]ccn1Cc1ccccc1	1
ZINC93337751	Cc1ncc(n1c1ccccc1)CN1CCC[C@H](C1)COC	0
ZINC93337833	COC[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)OCC#C	0
ZINC93337834	COC[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)OCC#C	0
ZINC93338014	COC[C@H]1CCC[N@H+](C1)Cc1cc(ccc1OCC#C)Br	0
ZINC93338143	COC[C@@H]1CCC[N@@H+](C1)Cc1cnn(c1)c1ccc(cc1)F	0
ZINC93338829	CC[N@H+](Cc1ccc(cc1)OCCC#C)Cc1ccccn1	1
ZINC93339437	Cc1c(c(n(n1)c1ccccc1)C)CN1CCC(CC1)OCCOC	0
ZINC93339568	COCCO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93339575	COCCOC1CCN(CC1)Cc1[nH]cc(n1)c1ccc(cc1)Br	0
ZINC93339579	CC(C)(C[N@H+]1CC[C@@H](CC1)OCCOC)C[N@@H+](C)Cc1ccccc1	0
ZINC93339598	COCCO[C@H]1CC[N@@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93339659	COCCO[C@H]1CC[N@@H+](CC1)Cc1cc(ccc1OCC#C)Br	0
ZINC93339683	Cn1c(c(c(n1)c1ccccc1)CN1CCC(CC1)OCCOC)Cl	0
ZINC93339697	COCCOC1CCN(CC1)Cc1cnc(s1)C1CCC1	0
ZINC93340510	Cc1cc(cc(c1C[N@H+]1CCC[C@@](C1)(C)CO)C)Cl	0
ZINC93340991	C[C@]1(CCC[N@@H+](C1)CC(C)(C)C[N@H+](C)Cc1ccccc1)CO	1
ZINC93341799	C[C@@]1(CN(CCO1)Cc1cccc2c1OCO2)c1ccccc1	0
ZINC93341930	Cc1c(c(n(n1)C)OCC=C)CN1CCO[C@](C1)(C)c1ccccc1	0
ZINC93342008	C[C@@]1(CN(CCO1)Cc1cccn1C)c1ccccc1	0
ZINC93342009	C[C@]1(CN(CCO1)Cc1cccn1C)c1ccccc1	0
ZINC93342065	CCc1c(c(n(n1)C)Cl)C[N@@H+](Cc1ccccc1)CC1CCOCC1	0
ZINC93342104	c1ccc(cc1)C[N@@H+](Cc1cccc2c1[nH]nc2)CC1CCOCC1	0
ZINC93342159	c1ccc(cc1)C[N@H+](CC1CCOCC1)CC1=CCCOC1	0
ZINC93359273	COc1ccc(cc1OC)C[N@H+]1CC[C@@H](CC1)C=C	0
ZINC93363607	c1ccc(cc1)N1CC[C@@H](C1=O)N1CC[N@H+](CC1)CC1=CCCOC1	0
ZINC93364155	CCOC(=O)CN(CCc1ccccc1)Cc1c(nn(c1OC)C)C	0
ZINC93365104	Cc1nc2c(s1)[C@@H](CCC2)[N@H+](C)Cc1c(cc(cc1OC)OC)OC	0
ZINC93365155	Cc1nc2c(s1)[C@H](CCC2)[N@@H+](C)Cc1c[nH]nc1c1cccnc1	0
ZINC93383618	C[C@H]1C[C@H]2CCCC[C@@H]2[N@H+]1Cc1ccc(cc1)n1cncn1	0
ZINC93384015	CC(C)[N@@H+](CCC(=O)OC)Cc1ccc(cc1)OCC#C	0
ZINC93384349	Cc1c(cn(n1)c1ccccc1)C[N@H+](C)[C@@H](C)CS(=O)(=O)C	1
ZINC93384836	C[C@@H](CS(=O)(=O)C)[N@H+](C)Cc1ccccc1OCC#C	1
ZINC93387074	c1ccc(cc1)c1c[nH]c([nH+]1)[C@@H]1CCCN(C1)Cc1ccco1	1
ZINC93387095	c1ccc(cc1)c1cnc([nH]1)[C@@H]1CCC[N@@H+](C1)Cc1cncs1	1
ZINC93389723	c1ccc(cc1)CC[N@H+](CCO)Cc1ccc(o1)CO	1
ZINC93389948	CCN(Cc1cn(nc1C(C)C)c1ccccc1)[C@@H](C)CS(=O)(=O)C	1
ZINC93390878	CCN(C/C(=C/c1ccccc1)/C)[C@@H](C)CS(=O)(=O)C	1
ZINC93392296	Cc1ccsc1C[N@H+](C1CC1)[C@@H](C)CS(=O)(=O)C	0
ZINC93392579	C[C@H](CS(=O)(=O)C)[N@@H+](Cc1ccc(cc1)OCC#C)C1CC1	1
ZINC93412987	Cc1cc(c(cc1C)OC(F)F)CN1CCC(CC1)[N@H+](C)CCCO	0
ZINC93413409	C[C@@H](c1cccnc1)N1CC[N@H+](CC1)C/C(=C/c1ccccc1)/C	1
ZINC93413424	C[C@H](c1cccnc1)N1CCN(CC1)Cc1ccc(cc1)OCC#C	1
ZINC93413456	C[C@H](c1cccnc1)[NH+]1CCN(CC1)Cc1ccccc1OCC#C	1
ZINC93414075	CC[N@@H+](Cc1ccc(cc1)OCC#C)[C@H](C)CS(=O)(=O)CC	1
ZINC93414388	CC(C)(C[N@@H+](C)Cc1cc2c(c(c1)Br)OCCCO2)O	0
ZINC93416094	COCCN(CCC(=O)OC)Cc1cc(n[nH]1)c1ccccc1	0
ZINC93418304	C[C@H]1[C@@H](OCCN1Cc1ccc(cc1)OCCC#C)C	0
ZINC93418305	C[C@@H]1[C@H](OCCN1Cc1ccc(cc1)OCCC#C)C	0
ZINC93418314	C[C@H]1[C@@H](OCCN1Cc1ccc(cc1)OCC#C)C	0
ZINC93418315	C[C@@H]1[C@H](OCCN1Cc1ccc(cc1)OCC#C)C	0
ZINC93418316	C[C@H]1[C@H](OCCN1Cc1ccc(cc1)OCC#C)C	0
ZINC93419159	CCOC[C@@H]1CCC[N@@H+](C1)Cc1ccc(c(c1)C)F	0
ZINC93419273	CCOC[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)OCC#C	0
ZINC93419274	CCOC[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)OCC#C	0
ZINC93419555	CCOC[C@@H]1CCC[N@@H+](C1)Cc1cccc(c1)OCCCOC	0
ZINC93420111	C[C@H]([C@H](C)S(=O)(=O)C)N(C)Cc1ccc(s1)c1ccccc1Cl	0
ZINC93420430	C[C@H]([C@H](C)S(=O)(=O)C)N(C)Cc1cccs1	0
ZINC93421074	C[C@H]([C@@H](C)S(=O)(=O)C)[N@@H+](C)Cc1cccc(c1)c1ccncc1	0
ZINC93421136	C[C@@H]([C@H](C)S(=O)(=O)C)[N@@H+](C)Cc1ccc(cc1)OCCC#C	1
ZINC93421593	C[C@H]([C@H](C)S(=O)(=O)C)N(C)Cc1ccccc1OCCOC	0
ZINC93421737	C[C@@H]([C@H](C)S(=O)(=O)C)N(C)Cc1cc(ccc1OCC#C)Br	1
ZINC93437524	C[C@H]1C[N@H+]2CCC[C@@H]2CN1Cc1ccc(cc1)OCC#C	1
ZINC93438277	C#CCOc1ccc(cc1)C[N@@H+]1CCCC[C@H]1c1c[nH]nc1	1
ZINC93440112	C[C@@H](C(=O)N)N1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	1
ZINC93440300	C[C@@H](C(=O)N)N1CCN(CC1)Cc1cc(ccc1OCC#C)Br	1
ZINC93440300	C[C@@H](C(=O)N)N1CC[N@@H+](CC1)Cc1cc(ccc1OCC#C)Br	1
ZINC93440998	Cn1ccc(c1)CN1CCCC[C@@H]1C(=O)OC	0
ZINC93441060	COC(=O)[C@H]1CCCCN1Cc1ccc(cc1)OCCC#C	0
ZINC93441433	COC(=O)[C@@H]1C[C@@H](C[N@H+]1Cc1ccc(cc1)OCC#C)O	0
ZINC93442078	Cc1c(c(=O)n(n1C)c1ccccc1)CN1C[C@@H]2CCCC[C@H]2C1	1
ZINC93442611	CN(Cc1ccc(cc1)OCCC#C)[C@@H](CCO)c1ccccc1	1
ZINC93442612	C[N@H+](Cc1ccc(cc1)OCCC#C)[C@H](CCO)c1ccccc1	1
ZINC93442621	CN(Cc1ccc(cc1)OCC#C)[C@@H](CCO)c1ccccc1	1
ZINC93442621	C[N@@H+](Cc1ccc(cc1)OCC#C)[C@@H](CCO)c1ccccc1	1
ZINC93442622	CN(Cc1ccc(cc1)OCC#C)[C@H](CCO)c1ccccc1	1
ZINC93442653	CN(Cc1ccccc1OCC#C)[C@@H](CCO)c1ccccc1	1
ZINC93442675	CC(C)Oc1c(cccc1OC)CN(C)[C@H](CCO)c1ccccc1	1
ZINC93443308	C#CCCOc1ccc(cc1)C[N@@H+]1C[C@H]2CCC[C@@H]2C1	1
ZINC93443899	Cc1ccc(o1)[C@@H]1CCCCN1Cc1cnc2n1cc(cc2)C#N	0
ZINC93445011	Cc1cccc(n1)[C@H]1CCCN1Cc1cccc(c1)OCCOC	0
ZINC93453446	Cc1cccc([nH+]1)[C@H]1CCCN1Cc1ccc(cc1)OCCC#C	1
ZINC93453479	Cc1cccc(n1)[C@@H]1CCCN1Cc1cc(oc1C)C	0
ZINC93453645	Cc1cccc(n1)[C@@H]1CCCN1Cc1cnn(c1)c1ccc(cc1)F	0
ZINC93454006	CC(=O)O[C@H]1CC[N@@H+](CC1)CC(C)(C)CN(C)Cc1ccccc1	0
ZINC93454092	CC(=O)O[C@H]1CC[N@@H+](CC1)Cc1cc(ccc1OCC#C)Br	0
ZINC93454117	CC(=O)OC1CCN(CC1)Cc1c(nn(c1Cl)C)c1ccccc1	0
ZINC93454310	c1cc2c(c(c1)F)C[N@@H+](CC2)CC1=CCCOC1	0
ZINC93455503	C#CCCOc1ccc(cc1)C[N@@H+]1CCc2ccccc2[C@H]1CO	1
ZINC93457644	c1cc(cc(c1)O)[C@H]1CN(CCO1)Cc1cnc(s1)c1cccnc1	0
ZINC93457925	C#CCOc1ccccc1CN1CCO[C@H](C1)c1cccc(c1)O	0
ZINC93459711	Cc1ccc(o1)[C@@H]1COCCN1Cc1cnc(s1)c1cccnc1	0
ZINC93459739	Cc1ccc(o1)[C@@H]1COCCN1Cc1c[nH]nc1c1ccccc1	0
ZINC93461323	CN(C)c1ccc(cc1)CN(CC#C)CC#C	1
ZINC93461324	C#CCN(CC#C)Cc1cc(ccc1O)Br	1
ZINC93461329	Cc1c(c(n(n1)Cc1ccccc1)C)CN(CC#C)CC#C	1
ZINC93461370	C#CCN(CC#C)Cc1cn(nc1c1ccccc1)CCC#N	1
ZINC93461375	COc1cc(cc(c1O)CN(CC#C)CC#C)Br	1
ZINC93461386	C[C@@H]1CN(C[C@H](O1)C)c1ccccc1CN(CC#C)CC#C	0
ZINC93461387	COCCOc1cccc(c1)CN(CC#C)CC#C	0
ZINC93461388	COc1ccc(c(c1)CN(CC#C)CC#C)OCc1ccccn1	1
ZINC93461427	Cc1c(c(n(n1)c1ccccc1)C)CN(CC#C)CC#C	1
ZINC93461433	CCOC(=O)c1c(cn(n1)c1ccccc1)CN(CC#C)CC#C	0
ZINC93461460	C#CCN(CC#C)Cc1cn(nc1c1ccncc1)c1ccccc1	1
ZINC93461468	Cc1cccc(c1)c1c(cn[nH]1)CN(CC#C)CC#C	1
ZINC93461482	Cc1ncc(n1c1ccccc1)CN(CC#C)CC#C	1
ZINC93461482	Cc1[nH+]cc(n1c1ccccc1)CN(CC#C)CC#C	1
ZINC93461491	COc1cc(c(cc1OC)OC)CN(CC#C)CC#C	1
ZINC93475505	C/C(=C/c1ccccc1)/CN(CC#C)CC#C	1
ZINC93475506	C#CCN(CC#C)Cc1ccc(o1)CO	1
ZINC93475519	Cc1cccn2c1ncc2CN(CC#C)CC#C	1
ZINC93475526	CC(C)(CN(CC#C)CC#C)S(=O)(=O)C	1
ZINC93475527	C#CCN(CC#C)Cc1cccc(c1)c1ccccn1	1
ZINC93475556	C#CCN(CC#C)Cc1ccc(c(c1)Cl)OCCN1CCOCC1	0
ZINC93475556	C#CCN(CC#C)Cc1ccc(c(c1)Cl)OCC[NH+]1CCOCC1	0
ZINC93475558	COCOc1ccc(cc1CN(CC#C)CC#C)OC	0
ZINC93475570	C#CCN(CC#C)Cc1c[nH]nc1c1cccnc1	1
ZINC93475587	Cn1c(c(c(n1)c1ccccc1)CN(CC#C)CC#C)Cl	1
ZINC93475638	C#CCN(CC#C)Cc1cc([nH]n1)c1ccccc1	1
ZINC93475755	Cc1c(c(n(n1)c1ccccc1)C)C[N@@H+](C)C1CCC1	1
ZINC93476182	CC(C)CCO[C@@H]1CCN(C1)Cc1cnc(nc1)N1CC[N@H+](CC1)C	0
ZINC93476911	CC(C)C[N@H+](Cc1cccn1C)C[C@H](c1ccc(cc1)F)O	0
ZINC93478484	Cc1ccccc1[C@@H]1CN(CCO1)Cc1cccc(c1O)OC	0
ZINC93478604	Cc1ccccc1[C@@H]1CN(CCO1)CC(C)(C)C	0
ZINC93478835	C[C@@H]1CN(C[C@@H]([N@H+]1CCOC)C)Cc1ccc(c(c1OC)OC)OC	0
ZINC93479006	Cc1ncc(n1c1ccccc1)CN1C[C@H](N([C@H](C1)C)CCOC)C	0
ZINC93480122	C[NH+]1CCN(CC1)c1ncc(cn1)C[NH+](CC1CC1)CC1CC1	0
ZINC93481935	C[C@@H](CC[N@H+](C)Cc1cccc(c1)OCCCOC)O	0
ZINC93482683	C[C@@H](C[C@H]1CCC[N@H+]1CC1(CCCCC1)C[NH+]1CCOCC1)O	0
ZINC93482779	C[C@@H](C[C@@H]1CCC[N@H+]1C/C(=C/c1ccccc1)/C)O	1
ZINC93497224	CCC[C@H]1CN(CC[NH2+]1)C/C=C/c1ccccc1	1
ZINC93499929	Cc1ccc(c(n1)CN1CCS[C@@H]([C@@H]1C)C)O	0
ZINC93502846	CC(C[N@@H+](C)Cc1cc(ccc1OCC#C)Br)(CO)CO	1
ZINC93506470	C#CCCOc1ccc(cc1)C[N@@H+]1CC[C@H]2[C@@H](C1)CCCO2	0
ZINC93506484	C#CCOc1ccc(cc1)C[N@@H+]1CC[C@H]2[C@@H](C1)CCCO2	0
ZINC93507089	c1cc(ccc1C[N@@H+]1CC[C@H]2[C@@H](C1)CCCO2)n1cncn1	0
ZINC93507190	COCCOc1ccc(cc1)C[N@@H+]1CC[C@@H]2[C@@H](C1)CCCO2	0
ZINC93508522	CCC[C@H]1CN(CCO1)Cc1cn(nc1C)c1ccccc1	0
ZINC93508627	CCC[C@@H]1C[N@@H+](CCO1)Cc1c(nn(c1C)c1ccccc1)C	0
ZINC93508733	CCC[C@H]1CN(CCO1)Cc1c[nH+]c(n1c1ccccc1)C	0
ZINC93508771	CCC[C@@H]1C[N@@H+](CCO1)Cc1ccc(cc1)OCC#C	0
ZINC93508772	CCC[C@H]1CN(CCO1)Cc1ccc(cc1)OCC#C	0
ZINC93508772	CCC[C@H]1C[N@H+](CCO1)Cc1ccc(cc1)OCC#C	0
ZINC93508773	CCC[C@@H]1CN(CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC93508774	CCC[C@H]1CN(CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC93508774	CCC[C@H]1C[N@H+](CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC93508863	CCC[C@H]1C[N@H+](CCO1)Cc1cc(c(c(c1)OC)OC)OC	0
ZINC93509562	Cc1cccn2c1ncc2CN(C)CCSC	0
ZINC93509895	C1CC2(C1)COCC[N@@H+]2C[C@H]1CCC=CC1	0
ZINC93510278	C#CCOc1ccc(cc1)C[N@@H+]1CCOCC21CCC2	0
ZINC93510813	c1ccc(cc1)c1cc(n[nH]1)C[N@@H+]1CCOCC21CCC2	0
ZINC93510965	CN(Cc1cnc2n1cccn2)[C@H]1CCCN(C1)c1ccccc1	1
ZINC93512811	CN(C)c1cccc(c1)[C@H]1CCC[N@@H+]1Cc1cncs1	0
ZINC93530517	Cn1cc(cn1)N1CCN(CC1=O)Cc1ccc(cc1)OCCC#C	1
ZINC93535616	C[C@H]1[C@@H](N(CCS1)Cc1c[nH]nc1c1cccnc1)c1ccccc1	1
ZINC93535860	CC(C)OC(=O)[C@@H]1CCCN1Cc1ccc([nH]1)C(=O)N(C)C	0
ZINC93538996	Cc1c(c(n(n1)Cc1ccccc1)C)CN(C)[C@H](C)CSC	1
ZINC93543708	CC(C)(CNC(=O)NC[C@@H](c1ccccc1)OC)c1ccncc1	0
ZINC93545695	c1ccc(c(c1)OCCN1CCC2(CC1)OCCO2)Br	0
ZINC93547513	Cc1cc(ccc1F)C(=O)Nc1cc(ccc1OC)F	0
ZINC93558240	C[C@@H](CSC)[N@@H+](C)Cc1ccc(cc1)OCCC#C	1
ZINC93558505	C[C@@H](CSC)N(C)Cc1cc([nH]n1)c1ccccc1	1
ZINC93561128	C#CCOc1ccc(cc1CN1CC[NH+](CC1)Cc1ccon1)Br	1
ZINC93561291	COCCCOC1CCN(CC1)Cc1c(cccn1)C(F)(F)F	0
ZINC93561477	COCCCO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93563356	COCCOc1ccccc1CN(CC#N)C1CCCC1	0
ZINC93563958	C#CCOc1ccc(cc1)CN1CCC[C@@H](CC1)[NH+]1CCCC1	1
ZINC93563982	c1ccnc(c1)c1cccc(c1)CN1CCC[C@@H](CC1)[NH+]1CCCC1	0
ZINC93583685	C[N@H+](Cc1ccc(cc1)OCCC#C)C[C@H](CN1CCOCC1)O	0
ZINC93583940	CN(Cc1cc(ccc1OCC#C)Br)C[C@H](CN1CCOCC1)O	0
ZINC93583940	C[N@@H+](Cc1cc(ccc1OCC#C)Br)C[C@H](CN1CCOCC1)O	0
ZINC93586492	C[C@H](C#N)Oc1ccc(cc1)CN1CC[N@H+](CC1)CCOC(C)C	0
ZINC93586653	CC(C)OCCN1CCN(CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93586688	CC(C)OCCN1CC[NH+](CC1)Cc1cc2c(ccs2)nc1	0
ZINC93586694	CC(C)OCCN1CC[NH+](CC1)Cc1ccccc1OCC#C	0
ZINC93586854	CC(C)OCCN1CCN(CC1)Cc1cccc2c1cc[nH]2	0
ZINC93587320	CN(Cc1ccc(cc1)OCCC#C)Cc1nc(no1)CCOC	0
ZINC93587320	C[N@@H+](Cc1ccc(cc1)OCCC#C)Cc1nc(no1)CCOC	0
ZINC93589122	C#CCCOc1ccc(cc1)CN1CCOC2(C1)CCCC2	0
ZINC93589125	C#CCOc1ccc(cc1)CN1CCOC2(C1)CCCC2	0
ZINC93589125	C#CCOc1ccc(cc1)C[N@H+]1CCOC2(C1)CCCC2	0
ZINC93589160	C#CCOc1ccccc1CN1CCOC2(C1)CCCC2	0
ZINC93589253	c1cc(ccc1CN1CCOC2(C1)CCCC2)n1cncn1	0
ZINC93595399	Cc1ccc(c(c1)C)[C@H]1CN(CCO1)Cc1cccc(c1O)OC	0
ZINC93597039	c1cc(c(cc1C[N@@H+]1CC[C@H](C1)C[NH+]1CCCC1)F)OC(F)F	0
ZINC93604701	CC(C)[N@@H+](Cc1cc(c(cc1SC)OC)OC)C1CCOCC1	0
ZINC93604913	CC(C)[N@H+](Cc1ccc(cc1)OCCC#C)C1CCOCC1	0
ZINC93604917	CC(C)[N@H+](Cc1ccc(cc1)OCC#C)C1CCOCC1	0
ZINC93607044	C[C@@H]1COC[C@H](N1Cc1ccc(c(c1)F)N1CCOCC1)C	0
ZINC93607166	C[C@H]1COC[C@@H](N1Cc1ccc(cc1)OCCC#C)C	0
ZINC93607174	C[C@@H]1COC[C@@H](N1Cc1ccc(cc1)OCC#C)C	0
ZINC93607176	C[C@@H]1COC[C@H](N1Cc1ccc(cc1)OCC#C)C	0
ZINC93607676	C[C@@H](c1ccccc1)[N@@H+](CC1CCC1)CC1=CCCOC1	0
ZINC93608941	CC1([C@H]([C@@H]2[C@@H]1OCC2)[N@@H+](C)Cc1cccs1)C	0
ZINC93609642	CC1([C@@H]([C@@H]2[C@@H]1OCC2)[N@H+](C)Cc1ccc(cc1)OCCC#C)C	0
ZINC93610360	CC1([C@@H]([C@H]2[C@@H]1OCC2)[N@@H+](C)Cc1ccc(c(c1)Cl)OC(F)F)C	0
ZINC93610385	CC1([C@@H]([C@H]2[C@@H]1OCC2)[N@@H+](C)Cc1cc([nH]n1)c1ccccc1)C	0
ZINC93610715	COC(=O)C[C@@H]1CSCC[N@H+]1Cc1ccc(cc1)OCCC#C	0
ZINC93610980	CCO[C@@H]1C[C@H](C21CCCC2)[N@@H+](C)Cc1cncs1	0
ZINC93611370	C[C@H]1CN(CCC[N@@H+]1Cc1ccc(o1)CO)Cc1ccccc1	1
ZINC93613978	CCO[C@H]1C[C@@H](C21CCN(CC2)Cc1cnc(s1)c1cccs1)[O-]	0
ZINC93614040	CCO[C@H]1C[C@H]([C@@]21CC[N@H+](CC2)Cc1cc(ccc1F)C(F)(F)F)[O-]	0
ZINC93614827	CC(C)c1ccc(cc1[N+](=O)[O-])C[N@H+]1CC[C@H]2CC[C@@H](C1)N2C	0
ZINC93638483	c1ccc2c(c1)CC[C@]12CN(CCO1)Cc1ccn[nH]1	0
ZINC93638763	CC[N@@H+]1CC[C@H]([C@@H](C1)C)N(C)Cc1cn(nc1C)c1ccccc1	1
ZINC93640002	Cc1c(cn(n1)c1ccccc1)CN1CCOC2(C1)CCC2	0
ZINC93640360	C#CCCOc1ccc(cc1)CN1CCOC2(C1)CCC2	0
ZINC93640367	C#CCOc1ccc(cc1)CN1CCOC2(C1)CCC2	0
ZINC93640411	C#CCOc1ccccc1CN1CCOC2(C1)CCC2	0
ZINC93641367	CN1CCO[C@H]2[C@@H]1C[N@H+](C2)Cc1ccc(o1)c1ccccc1	0
ZINC93641765	CN1CCO[C@@H]2[C@@H]1CN(C2)Cc1c[nH]nc1c1ccccc1	0
ZINC93642000	Cc1ccc(c(c1)C)CN1C[C@H]2[C@@H](C1)OCCN2C	0
ZINC93642052	CN1CCO[C@@H]2[C@@H]1C[N@@H+](C2)Cc1ccc(cc1)OCCC#C	0
ZINC93642121	CN1CCO[C@H]2[C@@H]1C[N@@H+](C2)Cc1ccccc1OCC#C	0
ZINC93642264	CN1CCO[C@H]2[C@@H]1CN(C2)Cc1cc(ccc1OCC#C)Br	0
ZINC93642264	CN1CCO[C@H]2[C@@H]1C[N@@H+](C2)Cc1cc(ccc1OCC#C)Br	0
ZINC93642312	Cn1c(c(c(n1)c1ccccc1)CN1C[C@H]2[C@@H](C1)OCCN2C)Cl	0
ZINC93642474	C[N@H+]1CCO[C@@H]2[C@@H]1CN(C2)Cc1ccn(c1)Cc1ccccc1	0
ZINC93644814	C[C@H]1C[C@@H](CC[N@H+]1C)N(C)Cc1cc(ccc1OCC#C)Br	1
ZINC93645611	C#CCCOc1ccc(cc1)CN1CCOC[C@@H]1C1CC1	0
ZINC93645612	C#CCCOc1ccc(cc1)C[N@@H+]1CCOC[C@H]1C1CC1	0
ZINC93645618	C#CCOc1ccc(cc1)C[N@@H+]1CCOC[C@H]1C1CC1	0
ZINC93646158	COc1ccc(cc1O)C[N@@H+]1CC[C@H](CC1)c1nc[nH]n1	0
ZINC93646300	C#CCOc1ccccc1C[N@@H+]1CC[C@H](CC1)c1nc[nH]n1	1
ZINC93646377	C#CCOc1ccc(cc1C[N@@H+]1CC[C@H](CC1)c1nc[nH]n1)Br	1
ZINC93646495	c1ccc(cc1)Cn1ccc(c1)C[N@H+]1CC[C@@H](CC1)c1nc[nH]n1	1
ZINC93647044	CN(CC1=CCCOC1)[C@@H]1CCCC[C@@H]1S(=O)(=O)C	0
ZINC93647247	Cn1cc(cn1)[C@H]1CN(CCO1)Cc1ccc(s1)c1ccc(cc1)F	0
ZINC93647341	Cc1c(cn(n1)c1ccccc1)CN1CCO[C@H](C1)c1cnn(c1)C	0
ZINC93647807	Cn1cc(cn1)[C@@H]1CN(CCO1)Cc1ccccc1OCC#C	0
ZINC93658840	Cn1cc(cn1)[C@@H]1CN(CCO1)Cc1cc(cs1)c1ccccc1	0
ZINC93659699	CN(Cc1ccc(c(c1)F)Cl)[C@@H]1CC[S@@](=O)CC1	0
ZINC93660096	C[N@@H+]1CCCC[C@H]1CCN(C)Cc1cc2c(ccs2)nc1	0
ZINC93660654	C[C@@H]1CN([C@@H](CO1)c1ccccc1)Cc1ccn(c1)C	0
ZINC93660805	C[C@H]1CN([C@@H](CO1)c1ccccc1)Cc1cnc(s1)C1CC1	0
ZINC93660825	C[C@@H]1CN([C@@H](CO1)c1ccccc1)Cc1ccn[nH]1	0
ZINC93660827	C[C@@H]1CN([C@@H](CO1)c1ccccc1)Cc1cnn(c1)C(C)(C)C	0
ZINC93664807	C#CCCOc1ccc(cc1)CN1CC[C@@H](C1)CN1CCOCC1	0
ZINC93664807	C#CCCOc1ccc(cc1)CN1CC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93664824	C#CCOc1ccc(cc1)CN1CC[C@@H](C1)CN1CCOCC1	0
ZINC93664824	C#CCOc1ccc(cc1)CN1CC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93664825	C#CCOc1ccc(cc1)CN1CC[C@H](C1)CN1CCOCC1	0
ZINC93665023	CCCOc1ccc(c(c1)O)CN1CC[C@@H](C1)CN1CCOCC1	0
ZINC93665178	C#CCOc1ccc(cc1CN1CC[C@@H](C1)CN1CCOCC1)Br	0
ZINC93665179	C#CCOc1ccc(cc1CN1CC[C@H](C1)CN1CCOCC1)Br	0
ZINC93665179	C#CCOc1ccc(cc1C[N@@H+]1CC[C@H](C1)CN1CCOCC1)Br	0
ZINC93668209	Cc1c(cn(n1)C)C[N@@H+]1CC[C@H]([C@@H](C1)C)c1ccccc1	1
ZINC93683285	c1cn[nH]c1C[N@H+]1CCC[C@H](C1)C(=O)NCC(F)(F)F	0
ZINC93683713	C#CCOc1ccccc1CN1CC[C@H](C1)C[NH+]1CCCCC1	1
ZINC93683983	c1ccc(cc1)COC[C@H]1CC[N@H+](C1)Cc1c(nc2n1cccc2)Cl	0
ZINC93684056	c1ccc(cc1)COC[C@@H]1CC[N@@H+](C1)Cc1ccc(o1)C#N	0
ZINC93684138	Cc1cccn2c1ncc2CN1CC[C@@H](C1)COCc1ccccc1	0
ZINC93687649	Cc1c(sc(n1)N(C)C)CN1CCN(CC1)c1c(cccn1)F	0
ZINC93687963	CC[C@@H](CN(Cc1ccccc1)Cc1cnc2n1ccc(c2)C)O	1
ZINC93688919	Cc1c(sc(n1)N1CCN(CC1)Cc1cc(n(c1C)C)C#N)C	0
ZINC93689541	Cc1c(cc(n1C)C#N)CN1CC[C@@H]([C@@H]1C)c1ccccc1	1
ZINC93689770	C[C@@H]1[C@@H](CCN1Cc1cc(cs1)C#N)c1ccccc1	1
ZINC93691638	c1cc(cnc1)O[C@@H]1CC[N@H+](C1)CC1=CCCOC1	0
ZINC93691929	c1ccc(cc1)c1cc(n[nH]1)C[N@H+]1CC[C@@H](C1)Oc1cccnc1	1
ZINC93691930	c1ccc(cc1)c1cc(n[nH]1)CN1CC[C@H](C1)Oc1cccnc1	1
ZINC93692216	Cc1cccn2c1ncc2CN1CCN(CC1)c1cccs1	0
ZINC93692263	COc1cc(cc(c1OC)OC)CN1CCN(CC1)c1cccs1	0
ZINC93694034	c1ccc(cc1)c1ccc(o1)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93694104	C[C@@H]1Cc2cc(cc(c2O1)C[N@@H+]1CC[C@H](CC1)OCCCO)OC	0
ZINC93694185	Cc1c(cn(n1)c1ccccc1)CN1CCC(CC1)OCCCO	0
ZINC93694886	c1c(c(cc(c1F)F)F)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93704396	COCCOc1ccccc1C[N@@H+]1CCC[C@@H](C1)Nc1ccccc1	0
ZINC93704499	Cc1ccc2[nH+]cc(n2c1)C[N@@H+]1CCC[C@@H](C1)Nc1ccccc1	1
ZINC93704644	CC[C@@H](Cc1ccccc1)N(CC)Cc1ccc([nH]1)C(=O)N(C)C	0
ZINC93705093	C#CCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)C1CCOCC1	0
ZINC93705110	C#CCOc1ccccc1C[N@@H+]1CC[C@H](CC1)C1CCOCC1	0
ZINC93705305	c1cn[nH]c1C[N@H+]1CCSC2(C1)CCCCC2	0
ZINC93705767	Cc1c(c(=O)n(n1C)c1ccccc1)C[N@@H+](C)[C@@H](C)Cc1ccsc1	1
ZINC93706118	C[C@H](Cc1cccs1)[N@H+](C)Cc1ccccc1N1CCOCC1	0
ZINC93706805	C[C@H](C(=O)N1CCN(CC1)Cc1ccccc1OCC#C)O	1
ZINC93707175	Cc1ccc(o1)CN(CCOC)Cc1cc2c(c(c1)OC)OCCO2	0
ZINC93713364	C[N@@H+](Cc1ccc(cc1)[S@](=O)C)Cc1cc(c(cc1Cl)OC)Cl	0
ZINC93714696	C#CCOc1ccc(cc1)CN(CCC#N)CCC(F)(F)F	1
ZINC93714735	C#CCOc1ccccc1CN(CCC#N)CCC(F)(F)F	1
ZINC93715819	C[C@@H]1CCC[N@@H+]1C1CCN(CC1)Cc1ccc(cc1)OCCC#C	1
ZINC93716450	CC(C)C[C@@H]1CCC[N@@H+](C1)Cc1cncs1	0
ZINC93789751	CN([C@@H]1CC[S@@](=O)CC1)C(=O)NCc1ccc(c(c1)OCC#C)OC	1
ZINC93790985	CC[C@@H](Cc1ccccc1)NC(=O)N(C)[C@@H]1CC[S@@](=O)CC1	0
ZINC93792457	C#CCN(CC#C)Cc1ccc(cc1)OC[C@@H]1CCCO1	0
ZINC93792634	C[C@@H]1C[C@@H](CC[N@H+]1C)N(C)Cc1ccc(cc1)OC[C@@H]1CCCO1	0
ZINC93793222	C[N@@H+](Cc1ccc(cc1)OC[C@@H]1CCCO1)Cc1cnn(c1)CC#C	0
ZINC93793223	C[N@@H+](Cc1ccc(cc1)OC[C@H]1CCCO1)Cc1cnn(c1)CC#C	0
ZINC93793242	c1cc(ccc1C[N@@H+]1CCCC[C@H]1c1ncc[nH]1)OC[C@@H]1CCCO1	0
ZINC93793837	CCOC(=O)c1cnn(c1)[C@@H]1CCCN(C1)C(=O)N[C@@H](C)CC1CC1	0
ZINC93794675	C#CCN(Cc1ccc(cc1)OC[C@@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1	0
ZINC93795136	CC(C)(C)OC(=O)N(C)CCN(C)C(=O)C1(CC1)c1ccccc1	0
ZINC93841461	CNc1ccc(cc1[N+](=O)[O-])CN1CCO[C@@H](C1)c1ccco1	0
ZINC93865175	Cc1ccc(o1)[C@@H]1CN(CCO1)Cc1cnc(s1)c1ccccn1	0
ZINC93985237	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)c1ccnc(c1)OCc1ccccc1	0
ZINC93987482	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)CCOCC#C	0
ZINC93990182	Cc1ccc(c(c1)C(=O)CCC(=O)N[C@@H]1CC[C@H](C1)[NH+](C)C)C	0
ZINC93993360	C[C@@H](C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C)SCc1ccccc1	0
ZINC93994728	Cc1c(cc(c(c1[N+](=O)[O-])C)[N+](=O)[O-])C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC93995900	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)C1(CCC1)Cc1ccccc1	0
ZINC93997448	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)c1cn(nn1)Cc1ccccc1	0
ZINC93997581	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)c1ccc(cc1)NC(=O)c1ccco1	0
ZINC94986210	C#Cc1ccc2c(n1)c[nH]n2	1
ZINC95067873	c1cc(c(cc1S(=O)(=O)[N-]c1ccc(c(c1F)F)F)F)Br	0
ZINC95068375	C[C@H](c1cnccn1)[NH2+]C[C@H]1CCC[NH2+]C1	0
ZINC95072373	c1cnc(cc1CN1CCC[C@@H](C1)[NH3+])Br	0
ZINC95075716	C[NH2+][C@@H](CCO)[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	1
ZINC95075879	C[NH2+][C@H]1CCOC[C@@H]1Cc1cc(ccc1Cl)Cl	0
ZINC95075916	C[NH2+][C@@H]1CCOC[C@H]1Cc1cccc(c1)Cl	0
ZINC95075943	C[NH2+]CC[C@H]1CCN(C1)C(=O)OCc1ccccc1	0
ZINC95075987	C[C@H](c1ccccn1)S(=O)(=O)NC	0
ZINC95076061	CNS(=O)(=O)[C@@H]1CCOC[C@H]1Cc1ccc(cc1)F	0
ZINC95076175	COC(=O)C[C@H](c1ccc2c(c1)OCCO2)O	0
ZINC95076263	COc1ccc(cc1)C[C@@H]1COCC[C@H]1[NH2+]C1CC1	0
ZINC95076946	c1ccc(cc1)CN(C[C@@H]1CCC[NH2+]C1)C(F)(F)F	1
ZINC95077652	c1cc(cc(c1)Cl)C[C@H]1COCC[C@H]1S(=O)(=O)N	0
ZINC95078349	c1ccc(c(c1)C[C@@H]1COCC[C@@H]1O)Cl	0
ZINC95080086	C#Cc1ccc(cc1)C#Cc1ccccc1	1
ZINC95081682	COc1ccc(cc1NC(=O)CNCC#C)[N+](=O)[O-]	1
ZINC95081737	C[C@@H](CCc1ccccc1)NC(=O)CNCC#C	1
ZINC95081750	C#CC[NH2+]CC(=O)Nc1ccc(cc1[N+](=O)[O-])F	1
ZINC95081752	C#CC[NH2+]CC(=O)Nc1ccc(cc1C#N)[N+](=O)[O-]	1
ZINC95082431	C[C@H]1CC=C(S1)[C@H]1C(=C(OC2=C1[C@@H](N=N2)C)N)C#N	0
ZINC95087428	CC(C)(C)OC(=O)NC[C@@H]1CCCCN1Cc1ccncc1	0
ZINC95087551	CC(C)(C)OC(=O)NC[C@H]1CCCN(C1)c1[nH]c2c(n1)cccn2	0
ZINC95090959	C[C@H]1CN(CCN1S(=O)(=O)c1cccs1)C(=O)OC(C)(C)C	0
ZINC95091022	C[C@@H]1COCC[C@@H]1[NH2+]C1CC1	0
ZINC95091657	CCNS(=O)(=O)[C@H]1CCOC[C@H]1Cc1ccc(cc1)OC	0
ZINC95092917	COC#CCc1ccc(cc1)O[C@H]1CCCCO1	0
ZINC95093126	C1CCO[C@]2(C1)CC[NH2+]C2	0
ZINC95093130	CCN1CCO[C@H](C1)c1ccc(c(c1)C)[N+](=O)[O-]	0
ZINC95100002	C#CCOCCOCCOCCOCC[NH3+]	0
ZINC95100133	C#CCOc1ccc(cc1)n1c(=O)[nH][nH]c1=O	1
ZINC95101331	Cc1ccc(cc1)[C@H]1c2c([nH]nc2O)C[C@@]([C@@H]1C(=O)OC(C)C)(C)O	0
ZINC95116960	Cc1cc(c(cc1N(C)S(=O)(=O)c1ccc(cc1)F)S(=O)(=O)NN)C	0
ZINC95117579	C#CCC(C#N)(C#N)c1c(c2c(c(n1)c1ccccc1)CCC2)C#N	1
ZINC95347956	CCO[C@@H]1CC(=O)[C@@]21CCCO2	0
ZINC95348008	c1c(sc(n1)C1OCCO1)Br	0
ZINC95350186	CC(C)(C)OC(=O)[C@@H]1CC(=NN1c1ccccc1)C(=O)NCC#C	0
ZINC95350187	CC(C)(C)OC(=O)[C@H]1CC(=NN1c1ccccc1)C(=O)NCC#C	0
ZINC95350188	C[N@H+]1CC[C@@H](CC1)NC(=O)[C@@H](Cc1ccccc1)N1CCCOC1=O	0
ZINC95350580	CN(c1cc([nH]n1)c1ccccc1)C(=O)C1CCN(CC1)CC#C	1
ZINC95350849	CO[C@H](c1ccccc1)C(=O)N1CCN(CC1)c1ccc(cc1)Cl	0
ZINC95351464	C[N@H+](Cc1ccccc1)C1CCCCC1	1
ZINC95351560	Cc1ccc(nn1)N1CCC[C@H](C1)NCC[S@@](=O)c1ccccc1	1
ZINC95351838	C[C@H]1C[N@H+](CCN1c1nccs1)Cc1cc(ccc1F)C#N	0
ZINC95352998	COc1ccc(cc1)[C@@H](CN[C@@H](c1cccs1)C1CC1)O	0
ZINC95353793	Cc1cccc2c1[nH]c(n2)[C@H]1CCCN(C1)c1nnc(o1)C1CCC1	0
ZINC95354529	Cc1c(c(no1)c1ccccc1)c1[nH]c2c(n1)C[NH2+]CC2	1
ZINC95356634	Cc1cc(nc2c1c(ncn2)N(C)CC[C@@H]1CCCCO1)C	0
ZINC95356642	C[C@H]1CN(C[C@@H](O1)C)c1ccc(cn1)Nc1nc2ccccc2s1	0
ZINC95362980	CCC#CCN1C[C@@H]2c3ccccc3OC[C@@]2(C1)C(=O)[O-]	1
ZINC95363137	Cc1c2c(ncnc2on1)NCc1cc([nH]n1)COC	0
ZINC95364988	c1ccc(cc1)C#CCOC(=O)c1cc2c(s1)CCC2	0
ZINC95366144	Cc1ccc2c(c1)[nH]c([nH+]2)CCNc1c2cccnc2nc(n1)C	0
ZINC95367647	CN(C)c1ccc(cn1)C[N@H+]1CCC[C@H](C1)c1ccc(cc1)C(=O)[O-]	0
ZINC95371361	CCOc1c(cccn1)[C@@H](C(=O)[O-])[N@@H+](C)Cc1c([nH]nc1C)C	0
ZINC95372633	COCCCN1CC2(CCN(CC2)c2c(nccn2)OC)CC1=O	0
ZINC95372914	Cc1nc(c2ccsc2n1)N1CCC2(CC1)COC(=O)O2	0
ZINC95373433	c1ccc(cc1)C#CCOC(=O)/C=C/c1cc2c(c(c1)Cl)OCCO2	0
ZINC95377614	c1cc([nH]c1)C(=O)NC[C@H]1CCN(C1)c1ccc(cc1)OC(F)(F)F	0
ZINC95379021	CCc1c[nH+]c(nc1NCc1nc(no1)Cc1ccccc1)N	1
ZINC95381638	Cc1n[nH]c(n1)[C@@H]1CCN(CC1)S(=O)(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC95381690	c1cc(cc(c1)S(=O)(=O)[N-]c1ccon1)F	0
ZINC95383678	C[C@@H](c1nc(nn1CCc1ccccc1)CCSC)N1CCOCC1	0
ZINC95385027	c1ccc(cc1)CNC(=O)C[N@@H+]1C[C@@H]2CC[C@H](C1)N(C2)CC1CCC1	0
ZINC95387895	CCc1cnc(nc1)N(C)C[C@H]1CCC[N@H+](C1)CCO	0
ZINC95393745	c1ccc(cc1)C1(CCOCC1)C/[NH+]=C(/N)\NC[C@H]1CCCO1	0
ZINC95397057	C[C@H](COC)N/C(=[NH+]/C)/NC[C@@H]1CCN(C1)c1cccc(c1)OC	0
ZINC95397225	COC(=O)[C@@H]1CCC[N@H+]1CC(=O)NCC#Cc1ccccc1	0
ZINC95397374	CC[N@H+](C[C@@H]1CCCO1)CC(=O)NCC#Cc1ccccc1	0
ZINC95397375	CC[N@H+](C[C@H]1CCCO1)CC(=O)NCC#Cc1ccccc1	0
ZINC95397684	C[C@@H](c1ccccc1)OC[C@@H](CNC(=O)[C@@H](C)C(C)(C)C)O	0
ZINC95397942	C#CCNC(=O)N[C@@H]1CCC[C@H](C1)C(=O)NC1CC1	1
ZINC95398568	CCS(=O)(=O)CCN(C)c1cc([nH+][nH]1)c1ccccc1	1
ZINC95399227	Cc1cc(n(n1)c1ccc(nn1)N1CCC(CC1)OCC#C)C	0
ZINC95400064	C[C@@H]1CCCC[N@H+]1CCNC(=O)NCc1cccc(c1)[N+]1=CCCC1	0
ZINC95400750	C[C@@H]([C@H]1CN(CCO1)Cc1ccccc1)Nc1ncccn1	0
ZINC95401083	CC1([C@@H]([C@H]2[C@@H]1OCC2)NC(=O)N[C@@H](c1ccccc1)[C@@H]1CCCO1)C	0
ZINC95401265	C1CCCC(CCC1)C(=O)N1CCN(CC1)C(=O)[C@@H]1CCCO1	0
ZINC95401593	Cc1c(n2ccccc2[nH+]1)Cn1cc(ccc1=O)C(=O)NCC#C	1
ZINC95402112	CN1CCO[C@H](C1)CN(c1nccs1)C(=O)COc1ccccc1	0
ZINC95402826	c1ccc(cc1)C#Cc1cccc(c1)NCC(=O)NC[C@H]1CCOC1	0
ZINC95403251	c1ccc(cc1)c1nccc(n1)N[C@H]1CCCS(=O)(=O)C1	1
ZINC95403414	COCc1nc(cs1)CSc1ncc(o1)c1ccccc1	0
ZINC95404748	Cn1cc(cn1)C(=O)NC[C@@](Cc1ccccc1)(c1ccccc1)O	0
ZINC95406163	CC(C)S(=O)(=O)NC[C@@H]1CCCN(C1)C(=O)C#Cc1ccccc1	1
ZINC95406196	Cc1csc(n1)CN(C[C@@H]1CCCO1)C(=O)C#Cc1ccccc1	0
ZINC95406203	C[C@](CNC(=O)C#Cc1ccccc1)(C1CC1)O	1
ZINC95408143	CN(C[C@@H]1CCOC1)C(=O)NCCCc1ccc(c(c1)Cl)Cl	0
ZINC95408218	c1cc(ccc1c1ccc(s1)C(=O)N1CCN2[C@H](C1)C(=O)NC2=O)Cl	0
ZINC95409957	C1CCC(CC1)[C@@H]1C[C@@H]1NC(=O)NCCc1nnc2n1CCC2	0
ZINC95410324	C1CCC(CC1)(C(=O)N)NC[C@@H]1CCCCO1	0
ZINC95410855	c1ccc(cc1)SC1(CC1)CNC(=O)N1CC[C@@]2(C1)CCOC2	0
ZINC95412157	Cc1c(n(c(n1)S(=O)(=O)Cc1[nH+]ccn1C)C[C@@H]1CCCO1)C	0
ZINC95412750	c1ccc(cc1)[C@@]12CCCC[C@H]1CN2C(=O)CCCc1ccccn1	0
ZINC95412793	Cc1c(cc(o1)C(=O)N)c1csc(n1)Nc1ccccc1COC	0
ZINC95413038	c1ccc(cc1)c1nnc2n1nc(cc2)N[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC95413100	CC(C)CO[C@@H]1CCN(C1)C(=O)NCC#Cc1ccccc1	0
ZINC95413364	C[C@@H](C[C@H](c1ccco1)O)NC(=O)NCC#Cc1ccccc1	1
ZINC95413799	CCNC(=O)N1C[C@@H]2[C@@H](C1)OCCN2Cc1ccccc1	0
ZINC95413975	CC(C)(C)[C@@H](C(=O)OC)NCC(=O)NCC#Cc1ccccc1	0
ZINC95413975	CC(C)(C)[C@@H](C(=O)OC)[NH2+]CC(=O)NCC#Cc1ccccc1	0
ZINC95413976	CC(C)(C)[C@H](C(=O)OC)[NH2+]CC(=O)NCC#Cc1ccccc1	0
ZINC95414305	COCc1c(cccc1Cl)NC(=O)Cc1cccc(c1)[N+](=O)[O-]	0
ZINC95416974	c1ccc(cc1)NCCNC(=O)C#Cc1ccc2c(c1)OCO2	1
ZINC95417480	c1ccc(cc1)C#CC(=O)NCc1ccn2ccnc2c1	1
ZINC95417480	c1ccc(cc1)C#CC(=O)NCc1ccn2cc[nH+]c2c1	1
ZINC95417941	CNC(=O)[C@@H](c1ccccc1)NC(=O)CNc1cccc(c1)C#C	1
ZINC95417942	CNC(=O)[C@H](c1ccccc1)NC(=O)CNc1cccc(c1)C#C	1
ZINC95418283	c1ccc(cc1)[C@H](CN(c1c(cccn1)C#N)C1CC1)O	1
ZINC95418625	C#CC[C@@H](C1CC1)OC(=O)c1cccc(c1F)Cl	0
ZINC95419055	Cc1ccc(cc1)[C@@H](c1ccccc1)[NH2+]C1CCOCC1	0
ZINC95419491	c1cc[nH+]c(c1)N1CCC(CC1)[NH2+]CCc1ccc2c(c1)OCO2	0
ZINC95419548	COCC[N@H+]1CC[C@@H](CC1)N[C@@H](c1ccccc1)c1ccco1	0
ZINC95419961	CCOC[C@H](C)[NH2+]C1CCN(CC1)CC(C)C	0
ZINC95421135	CC1(C[C@@H](C(O1)(C)C)[NH2+]CCNS(=O)(=O)c1ccccc1)C	0
ZINC95421726	Cc1[nH]nc(n1)[C@@H](c1ccccc1)[NH2+][C@@H]1CCCc2c1ccs2	1
ZINC95421759	CC(C)(c1ccc(cc1)OC)C(=O)NCC[C@H](c1ccccc1)O	0
ZINC95421774	c1ccc(cc1)N1C[C@@H](CC1=O)NC(=O)N[C@H]1CCc2c(cn[nH]2)C1	0
ZINC95422305	C[C@@H](CCc1cccc(c1)F)[NH2+]C[C@H]1C[N@H+](CCN1C)C	0
ZINC95422919	C[C@H](c1ccccc1)NC1(CCOCC1)C[NH2+]C(C1CC1)C1CC1	0
ZINC95422926	C[C@@H](c1ccccc1)[NH2+]C1(CCOCC1)CN[C@H]1CC[N@H+](C1)C1CC1	0
ZINC95422937	C#CC[N@@H+]1CC[C@H](CC1)N[C@H]1C[N@H+](CC[C@@H]1CO)Cc1ccccc1	1
ZINC95423203	C[C@H](c1ccc(cc1)[S@](=O)C)[NH2+]C[C@@H]1CCO[C@@H]1c1ccccc1	0
ZINC95426349	c1ccc(cc1)[C@@]12CCCC[C@@H]1CN2Cc1cc(=O)c(co1)O	1
ZINC95427870	CC(C)(C)c1nnnn1CC(=O)NCC#Cc1ccccc1	1
ZINC95428093	COCc1nc(cs1)C[S@](=O)Cc1nc(on1)c1ccccc1	0
ZINC95428911	C[C@H]1CCCN(C1)S(=O)(=O)N(CCCO)Cc1cccnc1	0
ZINC95429436	CCN(CC)CC#C[C@@H](C)OC(=O)c1cccc(n1)n1cccn1	0
ZINC95429437	CC[NH+](CC)CC#C[C@H](C)OC(=O)c1cccc(n1)n1cccn1	0
ZINC95429446	CCc1c(cnc(n1)C)C(=O)O[C@@H](C)C#CCN(CC)CC	0
ZINC95429450	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1cc2c(s1)CCOC2	0
ZINC95429456	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1ccc(cc1)C(=O)N	0
ZINC95429825	CC[C@@](C)(CCO)NC(=O)NCC#Cc1ccccc1	1
ZINC95430269	Cc1cn(c(=O)n1c1ccccc1)C[C@H](C[NH+]1CCOCC1)O	0
ZINC95430397	CC(C)N(C1CCOCC1)C(=O)C#Cc1ccccc1	0
ZINC95430667	c1ccc(cc1)C#CCNC(=O)C[NH+](CCO)CCO	1
ZINC95430796	Cc1cc(ncn1)N(Cc1ccccc1)C[C@H](c1ccco1)O	1
ZINC95431042	CC(C)COC[C@@H](CNC(=O)C#Cc1ccccc1)O	0
ZINC95431043	CC(C)COC[C@H](CNC(=O)C#Cc1ccccc1)O	0
ZINC95431225	c1cc(ccc1Oc1cc2c(cc1F)nc([nH]c2=O)[C@@H]1CCCO1)F	0
ZINC95431275	C[C@@H]([C@@H](Cc1ccccc1)O)[NH2+]Cc1ccccn1	1
ZINC95431308	CCOCCC(=O)Nc1cc(cc(n1)C)C	0
ZINC95431384	CS(=O)(=O)N[C@@H]1CCN(C1)CC#Cc1ccc(cc1)F	1
ZINC95431613	CN1CC[C@H](C1=O)SCCc1ccccc1	0
ZINC95431844	CCOC[C@H](C[N@H+]1CC[C@@H](CC1)Nc1ccc(cc1)C)O	0
ZINC95431894	CCN(CC(=O)NC[C@@H]1CCCO1)c1cccc(c1)C#C	0
ZINC95431998	C=C(CN(CCC#N)C1CCOCC1)Br	0
ZINC95432585	c1ccc(cc1)n1c(ccn1)NC(=O)[C@H]1c2ccccc2CCO1	0
ZINC95432913	CCn1cc(cn1)S(=O)(=O)N[C@H](Cc1ccccc1)CO	1
ZINC95433066	C#CCN(c1nccs1)S(=O)(=O)Cc1ccccc1	1
ZINC95433324	CC[C@H]([C@H](c1ccccc1F)O)NS(=O)(=O)c1ccccc1	1
ZINC95435410	C#CCN(CCc1ccncc1)CC1CC1	1
ZINC95435410	C#CCN(CCc1cc[nH+]cc1)CC1CC1	1
ZINC95435411	CS(=O)(=O)CCN(CC#C)CC1CC1	1
ZINC95435458	Cn1cnnc1CN1CCO[C@@]2(C1)CCc1c2cccc1	0
ZINC95435726	c1ccc(cc1)[C@@H](C[C@@H]1CCOC1)NCc1cccc(c1)[N+](=O)[O-]	0
ZINC95435728	c1ccc(cc1)[C@@H](C[C@H]1CCOC1)NCc1cccc(c1)[N+](=O)[O-]	0
ZINC95435949	CC(C)n1cc(nc1)S(=O)(=O)N[C@H](c1ccccc1)[C@@H]1CCCO1	0
ZINC95436839	CCc1c(n[nH]c(=O)c1CNC(=O)NCC#Cc1ccccc1)CC	1
ZINC95438659	Cc1ccccc1[C@H](c1ccccc1)OC[C@H](Cn1cc[nH+]c1C)O	0
ZINC95439016	c1ccc(c(c1)COC[C@H](COc1ccc2ccc(=O)oc2c1)O)F	0
ZINC95439316	c1cc(cc(c1)Cl)Cc1nc(on1)c1csc(n1)[C@@H]1CCCO1	0
ZINC95439774	CC(C)n1cnnc1c1ccccc1NC(=O)CCOCC#C	0
ZINC95440202	C[C@@H](c1cnn(c1)Cc1ccccc1)NC(=O)[C@H]1CN(CCO1)C	0
ZINC95440219	CC[C@@H]([C@@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	0
ZINC95440220	CC[C@H]([C@@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	0
ZINC95440221	CC[C@@H]([C@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	0
ZINC95440546	CC(C)C[C@@H](C(=O)NCCOC)NC(=O)C#Cc1ccccc1	0
ZINC95440760	CC1(OCCO1)C1CCN(CC1)C(=O)NCC#Cc1ccccc1	0
ZINC95440822	Cn1ccc(c1)CNC(=O)N1CCOC[C@@H]1C[C@@H](c1ccccc1)O	0
ZINC95440973	CCCCCNC(=O)N[C@@H](CC#C)c1ccccc1	1
ZINC95440976	C#CC[C@H](c1ccccc1)NC(=O)NCc1ccco1	1
ZINC95441094	Cn1c(cccc1=O)C(=O)N[C@@H](c1ccccc1)C1CCCC1	0
ZINC95441109	C#CC[C@@H](c1ccccc1)Nc1ccc(cn1)C#N	1
ZINC95441111	CCc1cc(nc(n1)c1ccccn1)N[C@@H](CC#C)c1ccccc1	1
ZINC95441212	C#CC[C@@H](c1ccccc1)NS(=O)(=O)/C=C/c1ccc(cc1)Cl	1
ZINC95441215	C#CC[C@H](c1ccccc1)NS(=O)(=O)c1ccc(c(c1)F)F	1
ZINC95441239	C#CC[C@H](c1ccccc1)NCc1ccc(c(c1)F)F	1
ZINC95441239	C#CC[C@H](c1ccccc1)[NH2+]Cc1ccc(c(c1)F)F	1
ZINC95441243	CC(C)(C)OC(=O)N1CCC[C@H](C1)C[NH2+][C@H](CC#C)c1ccccc1	0
ZINC95441249	CC[C@@H](c1c(noc1C)C)NC(=O)NCC#Cc1ccccc1	1
ZINC95441250	CC[C@H](c1c(noc1C)C)NC(=O)NCC#Cc1ccccc1	1
ZINC95441455	c1ccc(cc1)CCN(CCO)C(=O)c1ccn2cncc2c1	0
ZINC95441986	COc1ccccc1C(=O)N[C@H](CC#C)C(=O)N	1
ZINC95442898	COC(=O)/C(=C/c1ccc(s1)c1cccc(c1)[N+](=O)[O-])/c1nccs1	0
ZINC95443305	C=C[C@H](CC(=O)OC[C@H]1CCCN1C(=O)N)c1ccccc1	0
ZINC95444245	C#C[C@@H](Cc1ccccc1)OC(=O)c1cc(ccc1F)F	0
ZINC95446213	c1ccc(cc1)n1ccc(n1)CSCCN1CCOCC1	0
ZINC95446701	C[C@@H](C(=O)Nc1cccc2c1cccn2)N1CC[N@H+](CC1)CCC#C	1
ZINC95449573	Cc1ccc(c(c1)OC)OCC#CCOC	0
ZINC95450236	CCc1c(cc(o1)C(=O)NCC#Cc1ccccn1)C	1
ZINC95450348	Cc1ccc(c(c1)CS(=O)(=O)[C@@H]1CS(=O)(=O)C[C@H]1O)C	0
ZINC95450585	Cc1ncc(s1)CCNC(=O)[C@@H](c1ccccc1)O	0
ZINC95450618	CCC[C@H]1c2ccccc2CCN1C(=O)c1cc(oc1)S(=O)(=O)N	0
ZINC95450828	Cc1ccnc(n1)[C@H](C1CC1)NC(=O)c1c(nc(o1)C)C	0
ZINC95452851	c1ccc(cc1)C#CCCOC(=O)c1cccc(c1)C1OCCO1	0
ZINC95453471	Cc1cnc(o1)CN1CCC[C@H]1c1nncn1C	0
ZINC95453655	c1ccc(cc1)C#CCNC(=O)N1CCCC2(C1)OCCO2	0
ZINC95453770	CCOC(=O)c1c(cn[nH]1)CN1CCN(CC1)C(=O)c1ccccc1	0
ZINC95453913	COc1ccccc1[C@H](C#N)NC(=O)[C@@H](c1ccccc1)OC	0
ZINC95454239	C[C@@H](CC(=O)OCC1(CCC1)CC#C)NC(=O)C1CCCC1	0
ZINC95456057	C[C@@H]1CN(CC[N@H+]1C1CCN(CC1)C)Cc1nnc(o1)c1cccs1	0
ZINC95457217	Cc1c(c(n[nH]1)C(F)F)[N-]S(=O)(=O)/C=C/c1ccccc1	1
ZINC95458433	C[C@@H](CN1CCOCC1)OC(=O)c1cc(cc(c1)OC)OC	0
ZINC95459462	C[C@@H]1CCCC[N@H+]1CCNC(=O)Nc1cn(nc1c1ccccc1)C	0
ZINC95459583	C#C[C@H](Cc1ccccc1)OC(=O)c1ccc(cc1)n1cnnc1	0
ZINC95459910	c1ccc(cc1)CS(=O)(=O)NC1(CCC1)CCO	1
ZINC95460064	C[C@@H]([C@H]1CN(CCO1)C)[NH2+]CC(C)(C)c1ccccc1	0
ZINC95461425	CN(C)C(=O)[C@H]1CCCN1C(=O)C(=O)Nc1c(cc(cc1F)C#C)F	1
ZINC95461692	CC(=O)N1CCCc2c1ccc(c2)S(=O)(=O)N1CCc2c(cn[nH]2)C1	0
ZINC95462063	c1ccc(cc1)CCS(=O)(=O)N1CCC(CC1)(C[NH+]1CCOCC1)O	0
ZINC95462799	Cn1ccc(n1)[C@@H](c1ccc(cc1)F)NC[C@H]1CC[N@H+](C1)CCOC	0
ZINC95463081	C#CCCCCNC(=O)NC[C@@H]1COC2(O1)CCCCC2	0
ZINC95463572	c1cc(c(cc1[C@H]1[C@@H](CCO1)NCc1ncc[nH]1)F)F	0
ZINC95466267	C#Cc1cc(c(c(c1)F)[N-]S(=O)(=O)c1cccc2c1[nH+]ccc2)F	1
ZINC95466562	c1ccc(cc1)SCCOC(=O)c1c(cccc1Cl)F	0
ZINC95467957	CC(C)(CC#C)COC(=O)[C@H]1CC(=O)Nc2c1cccc2	0
ZINC95468733	c1ccc(cc1)C[C@@H]1CCN(CC1)S(=O)(=O)[C@@H]1CCCOC1	0
ZINC95468970	CN1CCOC[C@@H]1C(=O)O[C@@H](C1CC1)C(F)(F)F	0
ZINC95469698	c1ccc(cc1)n1c(nnn1)N1CC[C@H](C1)[NH+]1CCCC1	1
ZINC95470389	c1ccc(cc1)P(=O)(c1ccccc1)c1cccc(c1I)F	1
ZINC95471214	C[C@@H]1C(=O)[C@H](/C(=N/Cc2ccccc2)/C)C(=O)O1	0
ZINC95479523	c1ccc(cc1)S(=O)(=O)NCCn1cnc2ccc(cc2c1=O)F	1
ZINC95494886	Cc1c(cccc1F)c1ccc(c(c1)[N+](=O)[O-])[O-]	0
ZINC95496542	c1c2nncn2c(nc1N1C[C@@H]2CC[C@H](C1)[N@H+](C2)CC1CC1)N	0
ZINC95497533	c1ccc(cc1)c1[nH]c2c(n1)C[N@@H+](CC2)C[C@H]1CCOC1	0
ZINC95497851	CC1(C(=O)N(C(=O)O1)CCOCc1ccccc1)C	0
ZINC95498395	COc1ccc(cc1n1c(nc(n1)Cn1cncn1)[C@@H]1CCOC1)Cl	0
ZINC95504830	CC(C)[C@@H]1CN(C[C@H]1[NH+](C)C)Cc1ccc(cc1)C#CCO	1
ZINC95505147	Cc1ccc(nc1)C#C[C@H](Cc1ccccc1)N1CC[C@@H](CC1)O	1
ZINC95509076	c1c(coc1CN1CCOCC1)C(=O)N[C@H](Cc1cnc[nH]1)C(=O)[O-]	0
ZINC95509204	Cc1cc(nc(n1)N)N1CCC2(CC1)C[C@@H](C[N@@H+]2C)c1ccccc1	1
ZINC95510334	C[N@@H+](C[C@@H]1CCN(C1)CCOC)C1CCN(CC1)c1ncccn1	0
ZINC95511903	c1ccc(cc1)Oc1cccc(c1)CN1CC(=O)N2CCC[C@H]2C1=O	0
ZINC95513173	CCCCn1ccnc1[C@@H]1CCCN(C1)C(=O)c1ccc(cc1F)Cl	0
ZINC95517328	Cc1cc(c(cc1F)Cl)NC(=O)N(C)C[C@@H]1CCOC1	0
ZINC95521220	COCc1nc(no1)CN1[C@H](COC1=O)c1ccccc1	0
ZINC95523090	CCCC(=O)N[C@@H]1C[C@H](N(C1)Cc1cc(cs1)C#CCO)C(=O)NC	1
ZINC95524243	CCn1cc[nH+]c1C1CCN(CC1)c1c(cc(cn1)Cl)Cl	0
ZINC95526091	CCSc1ncc(cn1)[C@@H](C#Cc1ccc(nc1)N)N1CCOCC1	0
ZINC95533433	COCc1n[nH]c(n1)[C@H](c1ccccc1)[NH3+]	0
ZINC95533447	Cc1ccccc1c1[nH]nc(n1)[C@H](c1ccccc1)N	1
ZINC95533463	c1ccc(cc1)[C@H](c1nc([nH]n1)[C@H]1CCCO1)N	0
ZINC95533561	COCc1[nH]nc(n1)[C@H](c1cccc(c1)OC)N	0
ZINC95533878	COc1ccc(cc1OC)[C@@H](c1nc([nH]n1)[C@@H]1CCCO1)[NH3+]	0
ZINC95534023	c1cc(ccc1[C@H](c1nc([nH]n1)[C@H]1CCCO1)N)Cl	0
ZINC95534906	c1ccc(cc1)C[C@@H](c1n[nH]c(n1)[C@H]1CCCO1)[NH3+]	0
ZINC95534911	Cc1ccc(cc1)c1nc([nH]n1)[C@H](Cc1ccccc1)[NH3+]	1
ZINC95534912	Cc1cccc(c1)c1nc(n[nH]1)[C@@H](Cc1ccccc1)[NH3+]	1
ZINC95611641	CCC(CC)/C=C\C=C(C)C	0
ZINC95611844	CC1=C(C(CCC1)(C)C)C/C=C(\C)/[C@@H](C#C[C@]1(C=COCCO1)C)O	0
ZINC95611858	C[C@@](C#C)(c1ccccc1)OCCO	0
ZINC95611859	C[C@](C#C)(c1ccccc1)OCCO	0
ZINC95616337	C#Cc1c(cccn1)C=O	1
ZINC95616869	c1cc(ccc1C(C(F)(F)F)(C(F)(F)F)O)Br	0
ZINC95626698	Cc1cc(=O)n([nH]1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC95628892	Cc1ccc(cc1)S(=O)(=O)N1CC(C1)(C#C)O	1
ZINC95629852	CCOC(=O)C#Cc1ccccc1OC	0
ZINC95629857	CCOC(=O)C#Cc1ccccc1F	0
ZINC95629981	c1ccc(cc1)COCCC1=C[C@@H]1C(F)(F)F	0
ZINC95631255	CC(C)OCC#C	0
ZINC95643153	C[C@@H]1CCN([C@@H]2[C@@H]1[NH2+]CC2)C(=O)OCc1ccccc1	0
ZINC95644217	CC(C)(COCc1ccccc1)C#C	0
ZINC95644227	C#Cc1cnc(nc1Cl)N	1
ZINC95670842	C#Cc1cnc(c(n1)C#C)N	1
ZINC95698960	c1ccc(cc1)C(=O)C#CCO	1
ZINC95704571	CC#CCCC1(CCOCC1)O	0
ZINC95707361	CC(C)(C)OC(=O)N1CC[C@@](C1)(C(=O)OC)F	0
ZINC95708175	C#C[C@H]1CCOC1	0
ZINC95709985	CC(C)(C)Oc1cc(ccc1O)[N-]S(=O)(=O)C	0
ZINC95721366	CN(C)c1c(cc(cn1)C(F)(F)F)OC1CC1	0
ZINC95722606	CCc1ccc(c(c1)OC1CC1)Br	0
ZINC95722978	CC(C)c1c(cc(c[nH+]1)[N-]S(=O)(=O)C)OC1CC1	0
ZINC95723247	C[C@@H]1C=C(C=N[C@H]1[NH3+])OC1CC1	0
ZINC95723581	CC(C)(C)Oc1cccc(c1OC1CC1)Cl	0
ZINC95724147	CS(=O)(=O)[N-]c1cc(cc(n1)C=O)OC1CC1	0
ZINC95724944	C[NH2+][C@H]1CC(=CC(=C1)OC1CC1)SC	0
ZINC95725577	CON[C@@H](c1ccccc1)C1CCOCC1	0
ZINC95731161	CCOC(=O)C(=O)Sc1cccc(c1C)Cl	0
ZINC95732690	CC(C)COc1ccc(cc1Cl)[S-]	0
ZINC95732879	CC(C)COc1cc(cc(c1F)F)SC	0
ZINC95734340	C1CC1O[C@@H]1[C@H](C=CN=C1F)S(=O)(=O)N	0
ZINC95737963	CC(C)c1ccc(c(c1)OC1CC1)C[NH3+]	0
ZINC95739247	CC(C)[C@](C)(c1ccc(cc1)SC)O	0
ZINC95740383	CC(C)(C)OC(=O)N1CCN(CC1)S(=O)(=O)c1ccc(cc1)C#C	0
ZINC95742795	c1c(c2=CC[NH+]=c2nc1Cl)[N+](=O)[O-]	0
ZINC95743247	CC(C)(C)OC(=O)N1C[C@@H]2CC(C[C@@H]2[C@@H]1C(=O)[O-])(F)F	0
ZINC95761547	CC(C)(C)OC(=O)Nc1cc(cnc1)C#C	0
ZINC95761556	C#Cc1cc[nH]c(=O)c1	1
ZINC95761569	C#Cc1cc(nc(c1)Cl)Cl	1
ZINC95761578	C#Cc1cnc(nc1)N1CCCC1	1
ZINC95762395	CC(C)(C)OC(=O)N1CCC[C@H](C1)CC#C	0
ZINC95762399	C#CCCN1CCN(CC1)C(=O)OCc1ccccc1	0
ZINC95762400	C#CCC1CCN(CC1)C(=O)OCc1ccccc1	0
ZINC95762412	C#CCc1ccc(cn1)OCc1ccccc1	1
ZINC95762413	C#CC[C@@H]1COCCO1	0
ZINC95762479	C#CCc1ncc(cn1)C(F)(F)F	1
ZINC95767646	CC(=O)c1cc(nc(c1)C#N)CCNC(=O)OC(C)(C)C	0
ZINC95774740	C[C@H](C#C)NC(=O)OCc1ccccc1	0
ZINC95803730	c1ccc(cc1)c1c2cc(nnc2n[nH]1)Br	1
ZINC95803741	c1c(c(n(n1)CC1COC1)Cl)[N+](=O)[O-]	0
ZINC95829346	CO[C@H](C#N)c1ccc(cc1)OCc1ccccc1	0
ZINC95829949	CCCCC[C@@H](CCC#C)OCc1ccccc1	0
ZINC95829988	COC1(COC1)c1ccccc1	0
ZINC95830135	CC(C)(C)OC(=O)NCc1cccc(c1)C#C	0
ZINC95830785	c1c(cn2c(cnc2c1F)Br)Br	0
ZINC95831229	c1ccc(cc1)Oc1ccc(cc1)C#CC(F)(F)F	1
ZINC95831239	c1ccc(cc1)c1c(nc(oc1=O)C#Cc1ccccc1F)[O-]	1
ZINC95831265	c1ccnc(c1)C#CC(F)(F)F	1
ZINC95831400	C#Cc1ccc(nn1)Br	1
ZINC95835511	c1ccc(cc1)C#Cc1[nH+]c(c(c(=O)o1)c1cccc(c1)F)[O-]	1
ZINC95835598	COc1c(cnc(n1)C#C)Cl	1
ZINC95836076	c1ccc(cc1)C#CC(=O)NC(=O)Cc1ccc(cc1)F	1
ZINC95862949	C1CCC2=NN=C[C@@H]2C1	0
ZINC95863003	C#C[C@@H](COCc1ccccc1)O	0
ZINC95868276	c1ccc(cc1)COC1=C[C@@H]2C(=C(C=N2)CC#N)C=C1	0
ZINC95883668	CCOC(=O)C(C(=O)C1(CCCC1)c1ccccc1)C(=O)OCC	0
ZINC95884121	Cc1c(c(n(n1)C)N)C#C	1
ZINC95884121	Cc1c(c(n([nH+]1)C)N)C#C	1
ZINC95889570	c1ccc(cc1)COC1=C2C(=C(C=N2)C(=O)[O-])C=CC1	0
ZINC95917712	c1cc2=[NH+][C@@H](C(=c2cc1F)CC[NH3+])c1ccncc1	0
ZINC95919547	Cc1ccc(c(c1)C#CC(C)(C)O)OCc1ccccc1	1
ZINC95921494	C#C[C@@]1([C@@H]([C@H](O[C@H]1n1ccc2c1ncnc2N)CO)O)O	0
ZINC95921622	C([C@@H]1[C@H]([C@H]2[C@@H]([C@H](O1)O)OC(=O)O2)O)O	0
ZINC95922020	C#CC#Cc1cccc(c1)C#C	1
ZINC95922022	C#C[C@@]1(CC21CC2)Cl	1
ZINC95922331	C1CC1C#CCCCl	1
ZINC95922438	Cc1cc(ccc1C#C)C#C	1
ZINC95922548	Cc1cccc(c1)C#CC#C	1
ZINC95922659	Cn1c2ccc(cc2nc1C=C)OC	0
ZINC95923318	C=C=CC#Cc1ccccc1	1
ZINC95923326	C=CC#Cc1ccccc1	1
ZINC95923378	CC#CC1(CCC1)Cl	1
ZINC95923400	CC#Cc1ccccc1C	1
ZINC95923489	C[C@@H](C#CC1CC1)C1CC1	1
ZINC95923655	C[C@@]1(C[C@@H]1Br)C#C	1
ZINC95923658	C[C@]1(C[C@H]1Br)C#C	1
ZINC95923691	C[C@]12C[C@H]1CC=C(C2)C#C	1
ZINC95923744	CC1=CC=CC[C@@]1(C)C#C	1
ZINC95923895	C[C@H]1C[C@@H]1C#C[C@@]1(C=C1)C	1
ZINC95924024	CC[C@@]1(CC=C(C=C1)c1ccccc1)C#C	1
ZINC95924025	CC[C@]1(CC=C(C=C1)c1ccccc1)C#C	1
ZINC95924547	C[C@@]1(CC[C@@]1(C)C#C)C#C	1
ZINC95929643	Cc1cn2c(c(nc2s1)C(F)(F)F)C(=O)N	0
ZINC95929937	CCC#CC1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC95929939	CC(C)(C)OC(=O)N1CCC(CC1)C#Cc1ccccc1	0
ZINC95930962	c1ccc(cc1)C[C@H]1COC(=N1)C(Oc1cccnc1)(F)F	0
ZINC95931254	C#CCO[C@@H]1[C@H](CCO1)Br	0
ZINC95932162	CC(C)(C)O[C@@H]1CCC[C@H](C1)NC(=O)OCc1ccccc1	0
ZINC95932530	c1ccc(cc1)C#Cc1ccc(cc1)/C=N\O	1
ZINC95932686	COC1(CC(=CC=C1)[C@@](c1ccccc1)(c1ccc(cc1)Br)O)OC	0
ZINC95933630	COC(=O)NC(C(=O)NCc1ccccc1)NC(=O)OC	0
ZINC95935108	C[C@@H](CCCC(=O)c1ccccc1)Br	0
ZINC95935226	c1ccc(cc1)[C@H](C#CCC[NH+]1CCCCC1)C(=O)c1ccccc1	1
ZINC95935309	c1ccc(cc1)OP(=O)(OCc1cccc(c1)Br)Oc1ccccc1	1
ZINC95935393	CC(C)(C)OC(=O)[C@H](Cc1ccccc1)C(=O)N(CCCC(=O)[O-])N	0
ZINC95936875	COCc1cc2cc(cnc2n1S(=O)(=O)c1ccccc1)[N+](=O)[O-]	0
ZINC95936885	C#Cc1cc2cc(cnc2n1S(=O)(=O)c1ccccc1)[N+](=O)[O-]	1
ZINC95937285	COC(=O)c1cc2cc([nH]c2nc1)c1ccccc1	0
ZINC95937735	c1ccc(cc1)C(c1ccccc1)N1CC2(C1)COC2	0
ZINC95937859	c1ccc(cc1)S(=O)(=O)n1c(cc2c1nccc2Cl)C#CCCO	1
ZINC95937861	C[C@@H](C#Cc1cc2c(ccnc2n1S(=O)(=O)c1ccccc1)Cl)O	1
ZINC95937969	c1ccc(cc1)C#C[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	1
ZINC95938065	C[C@@H](C#C)c1ccccc1	1
ZINC95940876	C[C@H](Cc1ccccc1SC)[NH2+][C@@H](CC#C)C(=O)N	1
ZINC95940995	CCc1c2cc(cnc2on1)S(=O)(=O)N1CCN(CC1)CC#C	1
ZINC95942121	C[C@H](Cc1ccccc1)C(=O)NC[C@](C)(C(=O)OC)O	0
ZINC95942407	C[C@@]1(CCCCO1)Oc1cccc(c1)C(F)(F)F	0
ZINC95942544	c1ccc(cc1)c1nnc2n1C[C@@H](S2)CBr	1
ZINC95942834	Cc1c(c([nH]c(=O)c1C#N)C)CCC(=O)O[C@@H](CC#C)C(C)(C)C	0
ZINC95942835	Cc1c(c([nH]c(=O)c1C#N)C)CCC(=O)O[C@H](CC#C)C(C)(C)C	0
ZINC95944288	CC#CCN(CCOC)S(=O)(=O)c1ccc(cc1)C#N	0
ZINC95944294	CC1(C[C@]2(C(=O)N(C(=O)N2)CC#C)C(O1)(C)C)C	0
ZINC95944530	Cc1c(c(on1)c1ccccc1)NS(=O)(=O)CCOC	0
ZINC95945724	C[C@H](C#C)OC(=O)c1c[nH]c(n1)c1cccc(c1)[N+](=O)[O-]	0
ZINC95951362	CC(C)(C)OC(=O)N1CCC(=CC1)C#Cc1ccccc1	0
ZINC95951367	CC(C)(C)OC(=O)N1CCC(CC1)(C#Cc1ccccc1)O	0
ZINC95951369	CC(C)(C)OC(=O)N1CC[C@]2([C@@H](C1)O2)C#Cc1ccccc1	0
ZINC95951385	CC(C)(C)OC(=O)N1CC[C@H]2[C@@](C1)(O2)C#Cc1ccccc1	0
ZINC95951386	CC(C)(C)OC(=O)N1CC[C@@H]2[C@](C1)(O2)C#Cc1ccccc1	0
ZINC95951409	C[C@@H](c1ccccc1)[NH2+][C@@H]1CCCC[C@@]1(C#Cc1ccccc1)O	1
ZINC95951410	C[C@H](c1ccccc1)[NH2+][C@@H]1CCCC[C@@]1(C#Cc1ccccc1)O	1
ZINC95951571	C[C@H](c1ccccc1)[NH2+][C@@H]1COCC[C@@]1(C#Cc1ccccc1)O	0
ZINC95951577	C[C@H](c1ccccc1)[NH2+][C@H]1COCC[C@]1(C#Cc1ccccc1)O	0
ZINC95951690	c1ccc(cc1)C#CC1(CCOCC1)O	0
ZINC95951692	c1ccc(cc1)C#C[C@]12CCOC[C@H]1O2	0
ZINC95951693	c1ccc(cc1)C#CC1=CCOCC1	0
ZINC95951729	c1ccc(cc1)C[NH2+][C@@H]1COCC[C@@]1(C#Cc1ccccc1)O	0
ZINC95952255	C#CCOc1ccc2ccccc2c1/C=C(/C#N)\C(=O)N	1
ZINC95954897	C[C@@H](C(=O)OCC#C)N1C(=O)c2ccc(cc2C1=O)Br	0
ZINC95955319	CS(=O)(=O)NCC(=O)N[C@H](c1ccc(cc1)F)[C@H]1CCCO1	0
ZINC95957149	C#CCN1CCC(CC1)C(=O)N1CCC(CC1)C#N	1
ZINC95958704	C[N@@H+](CCN1CCOCC1)Cc1csc(n1)COc1ccccc1	0
ZINC95959224	Cc1c(cn(n1)C)c1csc(n1)COCc1ccccc1	0
ZINC95959508	C[NH+](C)[C@H](CNS(=O)(=O)c1ccc2c(c1)COC2)c1ccccc1	0
ZINC95960261	C#CCCN1CCN(CC1)S(=O)(=O)[C@@H]1CCOC1	0
ZINC95960262	C#CCCN1CCN(CC1)S(=O)(=O)[C@H]1CCOC1	0
ZINC95961148	CC#CCn1c(=O)ccc(n1)c1ccccc1F	1
ZINC95961289	CC#CCN(Cc1ccccc1OC)C1CC1	1
ZINC95961362	CC#CCN[C@H]1CS(=O)(=O)C[C@H]1N1CCCCC1	1
ZINC95962409	Cc1cccc(c1)[C@H](C)[NH2+]CCc1c(nn(c1C)C)C	0
ZINC95962596	C[C@@H](C#C)OC(=O)C1=NN([C@@H](C1)c1ccccc1)c1ccccc1	0
ZINC95962597	C[C@H](C#C)OC(=O)C1=NN([C@@H](C1)c1ccccc1)c1ccccc1	0
ZINC95962599	C[C@H](C#C)OC(=O)C1=NN([C@H](C1)c1ccccc1)c1ccccc1	0
ZINC95963169	C[C@@H](c1cccc(c1)n1cncn1)Nc1[nH]c(=O)c2ccccc2n1	0
ZINC95964479	CCc1ccccc1n1cc(c(n1)C(=O)N1CCCCC1)[O-]	0
ZINC95964616	C/[NH+]=C(\NCC#Cc1ccccc1)/N[C@@H]1CCCN(C1)C(=O)OC	0
ZINC95965019	CC(C)CC1(CCC1)C(=O)N1CC[C@]2(C1)CCOC2	0
ZINC95966062	Cc1cc(n(n1)c1cc(ncn1)SCC[NH+](C)C)N	0
ZINC95966083	c1ccc(cc1)C1=CCN(CC1)S(=O)(=O)CC[C@H]1CCCO1	0
ZINC95966182	C=CCC[C@H](CN1CCO[C@@H](C1)c1ccccc1)O	0
ZINC95966943	Cc1cc(cc(c1)Cl)C(=O)O[C@H]1CCS(=O)(=O)C1	0
ZINC95966969	CN(Cc1cnn(c1)CC#C)C(=O)c1cc(on1)c1ccc(s1)Cl	1
ZINC95967819	CC(C)[C@H](C(=O)N1C[C@H](C1)O)n1nc(nn1)c1ccccc1	0
ZINC95968273	C[C@@H](C[NH2+][C@H](C)COC)CN1CCOCC1	0
ZINC95968365	C[C@H](c1ccc(s1)Cl)N[C@H](CCCO)c1ccccc1	1
ZINC95968571	CC[C@@H](COC)[NH2+][C@@H](C)Cc1c(nn(c1C)C)C	0
ZINC95969350	CC1(C[C@H](C(O1)(C)C)[NH2+][C@@H]1CCN(C1)C(=O)c1ccccc1)C	0
ZINC95970868	Cc1ccc(s1)c1nc([nH]n1)/N=C(\[O-])/C1=CCCCO1	0
ZINC95970993	Cc1nc(no1)[C@@H]1C[N@@H+](CCO1)CCc1ccc(c(c1)F)F	0
ZINC95971937	c1ccc(cc1)c1c(cn[nH]1)CNc1ccc(cc1)n1ccnn1	1
ZINC95972345	Cc1nc(no1)[C@H]1CN(CCO1)CC#Cc1ccc(cc1)F	0
ZINC95974072	CCC1([C@@H](C[C@@H]1OCC)N/C(=[NH+]/C)/NCc1ncnn1C)CC	0
ZINC95974137	C[C@@H]1[C@@H](CCO1)SCc1nnc(n1C)c1ccccc1	0
ZINC95975016	c1ccc(cc1)/C=C/CSC1CCOCC1	0
ZINC95975984	c1cc(cc(c1)[N+](=O)[O-])CCNc1ccc2nnnn2n1	0
ZINC95976167	C[C@@H]1CN([C@@H]1c1ccccc1)C(=O)C[C@@H](C=C)c1ccccc1	0
ZINC95977123	CN(C)C(=O)CCNC(=O)Nc1c(cc(cc1F)C#C)F	1
ZINC95977469	CC#CCNC(=O)NCC1(CCOCC1)c1cc(ccc1OC)C	0
ZINC95977547	CC#CCNC(=O)NCC(C)(C)CC1CCOCC1	0
ZINC95977575	CC#CCNC(=O)N[C@H](C)c1cnn(c1)Cc1ccccc1	1
ZINC95978122	c1ccc(cc1)/C=C/CNc1c[nH+]ccc1CO	1
ZINC95979395	C#CCSCCNC(=O)[C@H](c1ccccc1)O	1
ZINC95979847	c1c2c(sc1C(=O)N1CCOC[C@H]1CCO)CCCCCC2	0
ZINC95980645	C[C@@H]1C[C@H](C[N@H+]1C1CC1)Nc1cccc(c1)CCC(F)(F)F	0
ZINC95980800	C[C@H]1COCCN1[C@@H](C)CNC(=O)N1CCCN(CC1)CC(F)F	0
ZINC95980899	CCC[C@@H]1CN(CCN1CCOC)CC#C	0
ZINC95980899	CCC[C@@H]1CN(CC[N@H+]1CCOC)CC#C	0
ZINC95980900	CCC[C@H]1CN(CCN1CCOC)CC#C	0
ZINC95981881	Cc1c(cccc1NC(=O)N1CCN(CC1)CC#C)COC(C)C	0
ZINC95981900	CN(C)c1cccc([nH+]1)CNC(=O)Nc1cc(cc(c1)F)OC	0
ZINC95982376	COCCN1CC[NH+](CC1)Cc1cc([nH]n1)c1ccccc1	0
ZINC95982412	C#CCOc1ccccc1C[N@H+]1CCC[C@H](C1)C(=O)N1CCOCC1	0
ZINC95983439	Cc1cc(c(c(c1)C)NC(=O)c1cc2c(n[nH]n2)nc1)C	0
ZINC95983600	Cc1c(c(n(n1)C)C)[C@@H]1COCCN1C(=O)Nc1cccc(c1)C#C	0
ZINC95983822	Cc1c(nco1)C(=O)O[C@@H](Cc1ccccc1)C#C	0
ZINC95983823	Cc1c(nco1)C(=O)O[C@H](Cc1ccccc1)C#C	0
ZINC95984162	Cc1nnc(s1)C[NH2+][C@H](C)c1ccccc1	1
ZINC95984908	c1ccc(cc1)[C@@H](CN[C@H]1CCCS(=O)(=O)C1)N1CCOCC1	0
ZINC95984949	c1cc(ccc1[C@H](C1CCCC1)[NH2+]CC(=O)NCC#N)Cl	0
ZINC95985109	c1ccc(cc1)C#CCNC(=O)N1CCC(CC1)(C(F)(F)F)O	1
ZINC95985324	C#CC[NH2+][C@@H](CCCO)c1ccccc1	1
ZINC95985325	C#CCN[C@H](CCCO)c1ccccc1	1
ZINC95985325	C#CC[NH2+][C@H](CCCO)c1ccccc1	1
ZINC95985369	C[C@H](C1CCOCC1)[NH2+]CC#Cc1ccc(cc1)F	0
ZINC95985818	C[C@@](COC)(c1ccccc1)NCC#C	0
ZINC95985821	Cc1cc(no1)C[NH2+][C@](C)(COC)c1ccccc1	0
ZINC95985875	C[C@@H](c1ccc(cc1)c1cccnc1)[NH2+]CC#C	1
ZINC95985960	CS(=O)(=O)C[C@H](c1ccccc1)[NH2+]C[C@@H]1CCCOC1	0
ZINC95986520	C[N@@H+](CCO)Cc1nc2c(s1)C[C@@H](CC2)c1ccccc1	1
ZINC95986628	c1ccc(cc1)[C@H]1CCc2c(sc(n2)CN2CC[C@@H](C2)CO)C1	1
ZINC95987414	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CN1CC[N@@H+](C[C@@H]1c1ccccc1)C)O	0
ZINC95988251	Cc1ccc(cc1[N+](=O)[O-])[C@H](C)[NH2+][C@@H]1[C@@H]([C@@H](C1(C)C)OC)C	0
ZINC95988301	CC#CCNc1ccc(c(c1)C)n1cnnn1	1
ZINC95988441	CCNc1nc(cs1)/C(=N/c1nncn1c1ccccc1)/[O-]	1
ZINC95988554	c1cc(c(cc1[C@@H]1[C@H](CCO1)NCc1cc(cs1)C(=O)N)F)F	0
ZINC95988597	C#CCNC(=O)N1CCO[C@H](C1)Cc1ccccc1	0
ZINC95988894	Cc1c(c(on1)C)[C@H](C)NC(=O)N1CCO[C@H](C1)Cc1ccccc1	0
ZINC95988939	COCc1nnc(o1)c1cccc(c1)C(=O)N(CC#C)C1CCCC1	0
ZINC95988963	CC(C)c1cccc(c1)c1ccc(o1)C(=O)N[C@@H](CC#C)C(=O)N	1
ZINC95989343	CC(C)(C)OCCN1CCN(CC1)CCC#C	0
ZINC95989343	CC(C)(C)OCCN1CC[NH+](CC1)CCC#C	0
ZINC95989343	CC(C)(C)OCC[NH+]1CCN(CC1)CCC#C	0
ZINC95990521	c1ccc(cc1)c1cncc(n1)NCC1CC1	1
ZINC95990645	Cc1ccnc(n1)N1[C@@H]2CC[C@H]1C[C@@H](C2)N(C)C(=O)c1ccccc1	0
ZINC95992096	CCc1nc2n(n1)CCC[C@@H]2NC(=O)c1c[nH]nc1c1ccccc1	0
ZINC95992196	Cc1c(ccc(n1)CNC(=O)C#Cc1ccccc1)C(=O)C	1
ZINC95992414	c1ccc(cc1)C(=O)CCN1CCN(CC1)CC(=O)N1CCCCC1	0
ZINC95992500	c1ccc(cc1)[C@H](C(F)(F)F)N1CCN(CC1)CC1OCCO1	0
ZINC95992676	C#CCN1CCN(CC1)C[C@@H]1CO[C@@H](O1)c1ccc(cc1)Cl	0
ZINC95992678	C#CCN1CCN(CC1)C[C@@H]1CO[C@H](O1)c1ccc(cc1)Cl	0
ZINC95993703	Cc1ccc(cn1)/C=C/C(=O)N1CC[C@@](C1)(C)C(=O)OC	0
ZINC95994883	Cc1nnc(n1C)CNc1cccc(c1)C#Cc1ccccc1	1
ZINC95994906	CC1(C[C@@H](C(O1)(C)C)NC(=O)NCCOCC(F)(F)F)C	0
ZINC95995529	Cn1c(ncn1)CN(C)[C@H]1CCN(C1)CCc1ccccc1	1
ZINC95996050	Cn1c(=O)[nH]c(n1)CN(Cc1ccccc1C(F)(F)F)C1CC1	0
ZINC95996664	CC(=O)N1CCC[C@H]1C(=O)N(Cc1ccccc1)c1ccncc1	0
ZINC95996682	COCCOc1cccc(c1)CNc1cccc(c1)C#C	0
ZINC95996949	CC#CCCNS(=O)(=O)c1ccc(c(c1)C#N)F	1
ZINC95997425	Cc1nc(c(s1)c1ccccc1)C(=O)O[C@@H](C)CC#C	0
ZINC95998172	c1ccc(cc1)c1nnc2n1C[C@H](CC2)NC(=O)c1ccccc1	0
ZINC95998958	C#CCNC(=O)N[C@@H]1CCc2nnc(n2C1)Cc1ccccc1	1
ZINC95999724	Cc1nc(no1)[C@H]1COCCN1c1cc[nH+]c(n1)c1ccccc1	0
ZINC95999850	c1ccc(cc1)c1nc(no1)[C@@H]1CN(CCO1)Cc1cccc[nH+]1	0
ZINC96000364	Cc1c(c(n(n1)c1ccccc1)C)[C@H]1COCCN1S(=O)(=O)C	0
ZINC96000427	c1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)S(=O)(=O)N1CCOCC1	0
ZINC96001447	c1cc(c(cc1Cc1nc(no1)[C@H]1COCC[NH2+]1)Br)F	0
ZINC96002034	C[C@H]([C@H]1CCCOC1)Nc1cnc2ccccc2n1	0
ZINC96002083	c1ccc(cc1)C#CCNC(=O)NCC[C@@H]1CCCCO1	0
ZINC96002084	c1ccc(cc1)C#CCNC(=O)NCC[C@H]1CCCCO1	0
ZINC96003622	C#CCOc1ccccc1C[N@H+]1CCCC2(C1)OCCO2	0
ZINC96003854	C[C@@](c1cccc(c1)Cl)(C(=O)N)NC(=O)[C@H](c1ccccc1)OC	0
ZINC96003942	C[C@@H](c1ccc(cc1)S(=O)(=O)C)N(C)C(=O)c1cccc2c1n[nH]n2	0
ZINC96004151	C[C@]1(CC[N@H+](CC1)C)COC(=O)c1ccc(cc1)OCC#C	0
ZINC96004806	C[C@@H]1CCO[C@@H]1/C(=N\c1nc(n[nH]1)Cc1ccc(cc1)F)/[O-]	0
ZINC96005434	C[N@H+]1CCO[C@H](C1)CNS(=O)(=O)C1CN(C1)C(=O)C1CCCC1	0
ZINC96007858	CCN(CC)C(=O)CCC1CCN(CC1)CC#C	1
ZINC96009016	Cc1cc(on1)C(=O)N[C@H](c1ccc2ccccc2c1)C(=O)OC	0
ZINC96009699	c1ccc(cc1)Cc1nnc(s1)NC1CCOCC1	0
ZINC96009942	Cc1c(c(n(n1)CC(C)C)C)S(=O)(=O)N(CC#C)CC#C	1
ZINC96009970	CC[C@@H](CC#C)NC(=O)N1CCC[C@H](C1)C1(OCCO1)C	0
ZINC96011269	CN([C@@H]1CCSC1)C(=O)c1c[nH]c(n1)c1cccc(c1)[N+](=O)[O-]	0
ZINC96011611	CC[C@@H](CC#C)[NH2+][C@@H]1C[C@@H](C1)c1ccc(cc1)Cl	1
ZINC96012742	c1cc(cc(c1)C(F)(F)F)COC(=O)Cc1ccn[nH]1	0
ZINC96013433	C[C@@H](C#C)OC(=O)c1cncnc1c1ccccc1	0
ZINC96013434	C[C@H](C#C)OC(=O)c1cncnc1c1ccccc1	0
ZINC96013763	C#CCNC(=O)N1CCO[C@@H](C1)CCc1ccccc1	0
ZINC96033408	CCC[NH2+][C@H]1CCO[C@@H]1C	0
ZINC96033536	C[C@H]1[C@H](CCO1)[NH2+][C@@H](C)c1cccnc1	0
ZINC96034475	C1C[C@@H](CC[C@@H]1[NH3+])OC(F)F	0
ZINC96034551	COC(=O)[C@@H]1[C@H]2CCC[C@@H]2CN1	0
ZINC96034667	C#CCSc1ccc(cc1)CO	1
ZINC96035776	Cc1c(c(n(n1)C)C)/C=C\C(=O)OCC#Cc1cccc(c1)OC	0
ZINC96038932	Cc1nc(on1)[C@@H]1C[C@@H]2[C@@H](CCO2)N(C1)S(=O)(=O)N(C)C	0
ZINC96041223	Cc1cccc(n1)C(=O)N1C[C@H](C[C@@H]2[C@H]1CCO2)c1nc(no1)C	0
ZINC96042461	c1ccc(cc1)C[N@@H+]1C[C@H]([C@@H]2[C@H]1CCCO2)OCc1cccnc1	0
ZINC96042652	CNC(=O)[C@@H]1C[C@@H]2CN(CC[C@@H]2OC1)S(=O)(=O)c1cn(cn1)C	0
ZINC96043167	Cc1cc(no1)C[N@@H+]1CC[C@H]2C[C@@H](O[C@H]2C1)C(=O)N(C)C	0
ZINC96044529	COC[C@H]1c2c(cnn2CC2CCOCC2)CCN1Cc1ccco1	0
ZINC96045157	c1cncnc1N1Cc2c(n(c[nH+]2)CC2CC2)[C@H](C1)COCC1CC1	0
ZINC96048214	C=CCO[C@@H]1C[C@]2(CCC[N@H+](C2)Cc2ccccn2)OC1	0
ZINC96048546	c1cc(sc1)CN1CCC[C@@]2(C1)C[C@@H](CO2)n1ccnc1	0
ZINC96048594	CN(c1ncccn1)[C@@H]1C[C@@]2(CCC[N@@H+](C2)Cc2ccoc2)OC1	0
ZINC96048913	c1cocc1CN1CCC2(CC1)COCCN2CC1CC1	0
ZINC96049345	Cn1cc(cn1)CN1CCC2(CCCN2S(=O)(=O)C)CC1	0
ZINC96049922	CC(=O)N1CCOC[C@]2(C1)CN(CCO2)CC1CC1	0
ZINC96052041	C1CC[NH+](C1)C[C@@H]1C[C@@]2(CN(CCOC2)S(=O)(=O)C2CC2)OC1	0
ZINC96052286	C[NH+](C)C[C@H]1CC[C@@]2(O1)CN(CCOC2)Cc1ccc(cc1)F	0
ZINC96052324	c1cc(oc1)C[N@H+]1CCOC[C@]2(C1)CC[C@@H](O2)C[NH+]1CCCC1	0
ZINC96054988	C=CCO[C@@H]1C[C@H]2C[N@H+](CCN2C1)CC1CC1	0
ZINC96057796	CCO[C@@H]1CC[C@H]2[C@H]1OCCN2Cc1ccncc1	0
ZINC96058567	C1CCC(CC1)NC(=O)N1CC[C@@H]2CC[C@H](C1)[NH2+]2	0
ZINC96059538	C[N@@H+](Cc1ccco1)Cc1cn2c(n1)CN(CC2)S(=O)(=O)C1CC1	0
ZINC96061056	c1cnccc1C[NH2+]C[C@@H]1Cn2c(c(nn2)c2ccsc2)CO1	0
ZINC96061068	c1ccc(cc1)c1c2n(nn1)C[C@@H](OC2)C[NH2+]Cc1ccco1	0
ZINC96063487	CCS(=O)(=O)N1CCOC[C@]2(C1)CC[C@@H](O2)Cn1cncn1	0
ZINC96065911	CN(C)C(=O)CO[C@@H]1C[N@H+]([C@H]2[C@@H]1OCCC2)Cc1ccccc1	0
ZINC96069277	CCc1cnc(nc1)NC[C@H]1Cn2c(c(nn2)c2cnn(c2)C)CO1	0
ZINC96069424	c1ccc(cc1)c1c2n(nn1)C[C@@H](OC2)CNC(=O)c1ccc[nH]1	0
ZINC96069914	CCO[C@H]1CCN([C@H]1Cc1ccccc1)C(=O)CNC(=O)C	0
ZINC96070599	c1ccc(cc1)C[N@@H+]1CC[C@H]2C[C@@H](O[C@@H]2C1)c1nccs1	0
ZINC96070659	C[C@@H]1C[C@@H]2CC[N@H+](C[C@H]2O1)Cc1ccncc1	0
ZINC96071865	COCC(=O)N1CCC[C@@]2(C1)CC[N@@H+](CC2)CCN1CCCC1	0
ZINC96072130	c1ccc(cc1)[C@@H]1C[C@@]2(CCN(C2)C(=O)Cc2ccccn2)OC1	0
ZINC96072145	c1ccc(cc1)[C@H]1C[C@]2(CC[N@@H+](C2)Cc2c[nH]cn2)OC1	0
ZINC96072146	c1ccc(cc1)[C@@H]1C[C@@]2(CCN(C2)Cc2cc[nH]n2)OC1	0
ZINC96072167	Cn1cc(cn1)[C@H]1C[C@@]2(CC[N@@H+](C2)CCc2ccccc2)OC1	0
ZINC96072375	c1ccc(cc1)CO[C@H]1C[C@]2(CC[N@H+](C2)Cc2csnn2)OC1	0
ZINC96072416	Cc1nc(cs1)CO[C@@H]1C[C@]2(CCN(C2)Cc2cnn(c2)C)OC1	0
ZINC96072891	Cn1cc(cn1)C[N@@H+]1CC[C@]2(C1)C[C@@H](CO2)N(C)Cc1ccccn1	0
ZINC96073193	c1ccc(cc1)O[C@H]1C[C@]2(CC[N@@H+](CC2)Cc2ccncc2F)OC1	0
ZINC96073300	CNC(=O)C[C@@H]1C[C@]2(CC[N@@H+](CC2)Cc2ccccc2)OC1	0
ZINC96074134	Cc1ccc(nn1)N1CCC2(CC1)C[C@@H](CO2)[NH2+]C(C)(C)C	0
ZINC96074596	CCN1CCOCC21CCN(CC2)C(=O)c1cnccn1	0
ZINC96074618	COCCN1CCOC[C@]21CC[N@@H+](CC2)Cc1c[nH]cn1	0
ZINC96076239	CC(C)[N@@H+]1CCOC[C@@]2(C1)CCCN(C2)Cc1nccs1	0
ZINC96076791	c1c(cnc(n1)N1CCOC[C@@]2(C1)CCCN(C2)c1nncs1)F	0
ZINC96078176	c1cc(c[nH+]c1)N1CCC2(CC1)CN(CCOC2)CC[NH+]1CCCC1	0
ZINC96080261	c1ccc2c(c1)C1(CCN(CC1)C(=O)N)CC(=O)N2C[C@@H]1CCCO1	0
ZINC96080416	CC[N@@H+]1CC[C@@]2(C1)COCc1c2nc(nc1C)c1ccccc1	0
ZINC96081315	Cc1nc(cs1)CN1[C@@H]2CCN([C@@H]2CC1=O)c1ncc(cn1)F	0
ZINC96081885	C1C[C@@H]2C[N@@H+](C[C@@H]2[C@@H](C1)C[NH+]1CCOCC1)CCC(F)(F)F	0
ZINC96086727	CCOCc1nc2c(o1)CN(C2)S(=O)(=O)c1ccccc1	0
ZINC96087460	COc1cc(ncn1)N1CC[C@H]([C@@H]1Cc1ccccc1)OC	0
ZINC96087799	CCNC(=O)N1C[C@H]2Cc3c(c(nn3C)c3ccccc3)[C@H]2C1	0
ZINC96089782	c1ccc(cc1)CO[C@@H]1C[C@]2(CC[N@@H+](CC2)C[C@@H]2CCOC2)OC1	0
ZINC96089785	c1ccc(cc1)CO[C@H]1C[C@@]2(CC[N@H+](CC2)C[C@H]2CCOC2)OC1	0
ZINC96090036	CN1CCOCC21CCN(CC2)Cc1ccccc1F	0
ZINC96090268	CN1CCOC[C@@]2(C1)CN(CCO2)Cc1csnn1	0
ZINC96090616	CCCCC[N@H+]1C[C@@H]2[C@@H]1CN(C2)Cc1ccccc1	1
ZINC96092275	CCO[C@H]1CC[C@H]2[C@@H]1OCCN2C(=O)CCc1ccccc1	0
ZINC96092667	Cc1c(c(on1)C)C[NH2+]C[C@H]1Cn2c(c(nn2)c2ccoc2)CO1	0
ZINC96093246	c1cc(cnc1)N[C@@H]1C[C@@]2(CCCN(C2)c2ccncn2)OC1	0
ZINC96093476	Cn1ccc(n1)CN1CCC[C@]2(C1)C[C@@H](CO2)CNc1nccs1	0
ZINC96093573	CNC(=O)C[N@@H+]1CCOC[C@@]2(C1)CCCN(C2)C(=O)c1cccn1C	0
ZINC96098617	Cc1ccc(cc1)S(=O)(=O)[N-]c1c(nc(nc1C)N1CCCC1)C	0
ZINC96102922	c1ccc(cc1)NC(=O)N1CCC(CC1)Oc1cccnn1	0
ZINC96104495	COC1CCN(CC1)c1ccc(cc1)NC(=O)Cn1cccn1	0
ZINC96104802	Cc1ccc(s1)[C@@H](CNS(=O)(=O)c1ccc(c(c1)Cl)OC)OC	0
ZINC96105094	c1c(c(c(c(n1)Cl)[N+](=O)[O-])N)Br	0
ZINC96106416	CCOC[C@@H]1COCC[C@@]21CC[N@H+](CC2)Cc1ccccc1F	0
ZINC96107562	Cn1cc(cn1)C[N@@H+]1CCC[C@@]2(C1)C[C@@H](CO2)Oc1c(cccn1)F	0
ZINC96107718	CN(C)S(=O)(=O)N1CC[C@@]2(C1)C[C@H](CO2)OCC1CC1	0
ZINC96108641	COC[C@@]12CN(C[C@@H]1COC2)Cc1ccc2ccccc2n1	0
ZINC96109129	Cc1ccnc(n1)OC[C@@]12C[N@H+](C[C@@H]1COC2)C1CCOCC1	0
ZINC96110622	c1ccc(cc1)C[C@H]1C[NH2+]CC[C@@H]1OCc1ccncc1	0
ZINC96111335	c1ccc(cc1)C(=O)N1CCN2[C@H](C1)COC2=O	0
ZINC96112647	Cc1cccc2c1nc1n2[C@H](COC1)C[NH2+]C1CCOCC1	0
ZINC96112887	c1ccc(cc1)c1cn2c([nH+]1)CO[C@H](C2)CNCc1nccs1	0
ZINC96112891	c1ccc(cc1)c1cn2c(n1)CO[C@H](C2)CNCc1cccnc1	0
ZINC96112891	c1ccc(cc1)c1cn2c([nH+]1)CO[C@H](C2)CNCc1cccnc1	0
ZINC96113142	CNC(=O)[C@@H](c1ccc(cc1)Cl)N1CCC[C@H]1C(=O)NCC#C	1
ZINC96116902	c1ccc(cc1)c1c2c[nH]nc2nc2c1oc1c2ccc(c1)O	1
ZINC96120043	CC(C)(C)S[C@@H]1CCN(C1)C(=O)c1cc(cnc1)Br	0
ZINC96121815	Cn1c2c(c(n1)CNS(=O)(=O)C1CC1)COCC2	0
ZINC96122026	CC(C)CS(=O)(=O)C1CN(C1)S(=O)(=O)CCc1ccccc1	1
ZINC96123244	c1ccc(cc1)S(=O)(=O)Nc1cnn(c1)[C@@H]1CCOC1	0
ZINC96123356	Cn1cc(nn1)C(=O)Nc1cnn(c1)C1CCOCC1	0
ZINC96123711	CC[C@@](CNC(=O)CCc1ccc(cc1)OC)(c1ccccc1)OC	0
ZINC96123759	CC[C@@](CNS(=O)(=O)c1cc(ccc1C)C)(c1ccccc1)OC	0
ZINC96123859	CO[C@@]1([C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3)CNC(=O)CCSc1ccccc1	0
ZINC96124690	c1cc(ccc1C#CBr)Br	1
ZINC96127136	CCN(c1ccccc1)C(=O)c1ccc2c(n1)cccn2	0
ZINC96129040	CN(C1CCCCC1)C(=O)c1c2c(cn1c1ccccc1)CCC2	0
ZINC96131117	Cn1ccc2c1ccc(c2)CN1C[C@@H]2C[N@@H+](C[C@@]2(C1)C(=O)[O-])C	0
ZINC96131406	c1ccc(cc1)Oc1cccc(c1)c1nc(no1)[C@H]1CCOC1	0
ZINC96132089	Cc1c(c(on1)C)Cc1nc(no1)[C@H]1CCOC1	0
ZINC96132378	c1cnc2nc(cn2c1)c1nc(nn1CC(F)(F)F)CC1CC1	0
ZINC96133237	Cc1nc(on1)[C@H]1CCCCN1C(=O)Nc1cccc2c1nsn2	0
ZINC96133579	C[N@H+](Cc1ccccc1)Cc1nc(no1)[C@@H]1CCOC1	0
ZINC96134220	c1ccc(cc1)CNc1c2c(ncn1)n(cn2)C1CCCCC1	1
ZINC96138059	c1ccc(cc1)OCCCc1nc(no1)[C@H]1CCOC1	0
ZINC96138702	CSCCc1nc(n(n1)Cc1ccc(cc1)F)[C@@H]1CCC[NH2+]CC1	0
ZINC96139377	c1cnccc1n1c(nc(n1)C1CCOCC1)C[C@@H]1CCS(=O)(=O)C1	0
ZINC96140296	c1cc(ccc1c1ccc(s1)S(=O)(=O)N)N1CC[NH2+]CC1	0
ZINC96140855	Cc1ccccc1c1cccc(c1)[C@@H](C#CCCO)N1CCOCC1	0
ZINC96149635	CCCCn1c(nc(n1)C1(CC1)c1ccccc1)[C@H]1CC[C@H](C1)[NH3+]	1
ZINC96149702	c1ccc(c(c1)c1ccc(c(c1)F)Cl)OC[C@H](C[NH+]1CCOCC1)O	0
ZINC96150690	Cc1nc(n(n1)c1ccc(cc1F)F)COC[C@@H]1CCCCO1	0
ZINC96153012	COCCc1nc(on1)[C@@H]1CC[N@H+](CC1)C1CCCCC1	0
ZINC96158843	c1ccnc(c1)CN1CCO[C@]2(C1)CC[N@@H+](CC2)CC1CC1	0
ZINC96159885	C[NH+](C)CCOC[C@H]1CCC[C@@]21CN(CCO2)Cc1ccccc1	0
ZINC96160183	C[NH+](C)C[C@H]1CC[C@]2(O1)CN(CCOC2)Cc1ccccn1	0
ZINC96160487	c1ccc(cc1)CN1CCOC[C@]2(C1)CC[C@@H](O2)Cn1cncn1	0
ZINC96160497	c1cc(cnc1)C[N@H+]1CCOC[C@]2(C1)CC[C@@H](O2)Cn1cncn1	0
ZINC96162489	CC(=O)N1C[C@H]2C[N@@H+](C[C@]2(C1)C(=O)[O-])Cc1cc(cs1)C#CCO	1
ZINC96162931	c1ccc(cc1)COCCNC(=O)[C@H]1CC21CC[NH2+]CC2	0
ZINC96166318	Cn1c(ccc1c1nc(no1)[C@H]1CCOC1)c1ccccc1	0
ZINC96166459	CC(C)(c1nc(no1)[C@H]1CCOC1)N1CCOCC1	0
ZINC96166974	c1ccc(cc1)COCc1nc(nn1CC(F)(F)F)C1CC1	0
ZINC96170764	CCOCOC[C@H]1CS[C@@H](N1)c1ccsc1	0
ZINC96171600	C#CC(c1ccccc1)(c1ccccc1)OCCO	0
ZINC96183426	Cn1cc[nH+]c1CN1CC[N@@H+]2C[C@@H](C[C@H]2C1)OCc1ccccc1	0
ZINC96185012	C=CCO[C@H]1CN([C@H]2[C@@H]1COC2)S(=O)(=O)c1ccccc1	0
ZINC96185979	C[N@@H+](Cc1ccco1)[C@@H]1CN([C@H]2[C@@H]1OCCC2)C(=O)c1ccsc1	0
ZINC96186071	Cc1c(c(on1)C)CN1CC[C@H]2[C@@H]1CC[C@H](O2)COCC=C	0
ZINC96187758	COC[C@@H]1Cn2ccnc2CN(C1)S(=O)(=O)c1ccccc1	0
ZINC96187807	CCOC[C@H]1Cn2ccnc2CN(C1)S(=O)(=O)Cc1ccccc1	0
ZINC96187807	CCOC[C@H]1Cn2cc[nH+]c2CN(C1)S(=O)(=O)Cc1ccccc1	0
ZINC96188096	CC(C)NC(=O)N1Cc2nccn2C[C@H](C1)COCc1cccnc1	0
ZINC96188207	C#CCNC(=O)/C=C\c1ccc(c(c1)F)Oc1cccnc1	1
ZINC96189270	COCc1cncc2c1CC[N@H+](C2)Cc1ccsc1	0
ZINC96189845	c1ccc(cc1)/C=C\C[NH+]1CCN(CC1)C(=O)Cc1ccccc1O	0
ZINC96194463	CCN(CC)CC#CC[C@@](c1ccccc1)(C(C)C)O	1
ZINC96194464	CC[NH+](CC)CC#CC[C@](c1ccccc1)(C(C)C)O	1
ZINC96194465	CCN(CC)CC#CC[C@@](c1ccccc1)(C(C)(C)C)O	1
ZINC96194468	CCN(CC)CC#CC[C@@H](c1ccccc1)c1ccc(cc1)C	1
ZINC96194468	CC[NH+](CC)CC#CC[C@@H](c1ccccc1)c1ccc(cc1)C	1
ZINC96194469	CC[NH+](CC)CC#CC[C@H](c1ccccc1)c1ccc(cc1)C	1
ZINC96194472	C[C@H]1CCC[C@@H]([N@@H+]1CC#CC(c1ccccc1)(c1ccccc1)O)C	1
ZINC96194473	C[C@@H]1CCC[C@H]([N@@H+]1CC#CC(c1ccccc1)(c1ccccc1)O)C	1
ZINC96194499	CC(C)(C#Cc1ccccc1)[NH+](C)C	1
ZINC96194502	C[C@@H]1CCC[C@@H]([N@H+]1CC#C[C@@](c1ccccc1)(C1CCCC1)O)C	1
ZINC96194503	C[C@H]1CCC[C@@H]([N@@H+]1CC#C[C@@](c1ccccc1)(C1CCCC1)O)C	1
ZINC96194504	C[C@@H]1CCC[C@H]([N@@H+]1CC#C[C@@](c1ccccc1)(C1CCCC1)O)C	1
ZINC96195296	CCc1ccc(cc1)Nc1nc2ccccc2c(n1)NCCOC	0
ZINC96195740	Cc1c(cccc1Cl)Nc1nc2ccccc2c(n1)NCCOC	0
ZINC96195993	CC(C)OCCCNc1c2ccccc2nc(n1)c1ccco1	0
ZINC96196219	Cc1ccc(c(c1)Nc1c2ccccc2nc(n1)c1c(ccs1)Cl)O	0
ZINC96196401	Cc1c(sc2c1c(nc(n2)Cc1ccccc1)NC[C@@H]1CCCO1)C	0
ZINC96196476	Cc1c(sc2c1c(nc(n2)Cc1ccccc1)N(C)CC(=O)[O-])C	0
ZINC96197012	c1c(n2c(n1)CCN(CC2)S(=O)(=O)C1CC1)Cn1cncn1	0
ZINC96198122	Cn1cccc1C(=O)N1Cc2cn(nc2[C@H](C1)COC)CC1CC1	0
ZINC96198505	CCn1c2c(nn1)[C@@H](N(CC2)C1CCC1)COCc1ccccc1	0
ZINC96198615	Cn1c2c(nn1)CN(C[C@@H]2COCc1ccccc1)C(=O)C[NH+](C)C	0
ZINC96198777	CN1CC[N@H+](Cc2c1[nH+]ccc2)Cc1ccco1	0
ZINC96199183	Cn1cc(cn1)c1c2n(nn1)C[C@@H](OC2)CNC(=O)[C@H]1CCCO1	0
ZINC96199982	CN1C(=O)C[C@H]([C@]21CC[N@H+](CC2)Cc1nccs1)c1ccncc1	0
ZINC96200397	CCO[C@H]1CCN([C@H]1Cc1ccccc1)C(=O)c1cccnc1	0
ZINC96200401	CCO[C@H]1CC[N@@H+]([C@H]1Cc1ccccc1)CC1CCOCC1	0
ZINC96200663	Cn1cc(cn1)C[C@@H]1[C@@H](CC[N@H+]1C[C@@H]1CCOC1)OCCOC	0
ZINC96201364	Cn1cc[nH+]c1CN1CCC2(CC1)CN(C(=O)CO2)CC=C	0
ZINC96201934	C[N@@H+]1CC[C@]2(C1)CN(CCOC2)S(=O)(=O)Cc1ccccc1	0
ZINC96202250	c1ccnc(c1)N1CC[C@]2(C1)CN(CCOC2)c1ncc(cn1)F	0
ZINC96202407	C[C@H]1CN(C[C@@]21CN(CCOC2)S(=O)(=O)C)c1ccccn1	0
ZINC96204469	Cc1cc2c(nc(nc2s1)c1ccccc1)N1C[C@H](O[C@H](C1)C)C	0
ZINC96204475	Cc1cc2c(nc(nc2s1)c1ccccc1)N1CC[NH+](CC1)CCO	1
ZINC96204992	Cc1c(sc2c1c(ncn2)NCc1ccc(cc1Cl)Cl)C	0
ZINC96206118	C[N@H+]1CC2(CCN(CC2)C(=O)N(C)C)C[C@@H]1COC	0
ZINC96206368	Cc1cc(cc(c1)C[N@H+]1C[C@@H]2COC[C@@]2(C1)CC(=O)N(C)C)C	0
ZINC96206479	c1cc(cnc1)COC[C@H]1Cn2c[nH+]cc2CN(C1)Cc1ccco1	0
ZINC96207478	COCCN1C[C@]2(CC[N@H+](CC2)Cc2ccsc2)C[C@H]1COC	0
ZINC96207641	Cc1ccsc1C[N@@H+]1CC[C@@]2(C1)CCC[C@@H](O2)CNC(=O)N(C)C	0
ZINC96209096	Cc1cnc(nc1)N[C@@H]1CCO[C@@]2(C1)CCN(C2)S(=O)(=O)N(C)C	0
ZINC96209097	Cc1ccc(o1)C[N@H+]1C[C@@H]2COC[C@@]2(C1)CC(=O)N1CC(C1)(F)F	0
ZINC96209383	Cc1cc(no1)C(=O)N1CC[C@@]2(C1)C[C@H](CO2)OCc1cccnc1	0
ZINC96209635	c1cc(cc(c1)OC[C@@H]1CO[C@H]2[C@@H]1C[N@@H+](C2)Cc1ccncc1)C#N	0
ZINC96216755	Cc1c(c(on1)C)C[N@H+]1C[C@@H]2C[C@H](O[C@@H]2C1)CC(=O)N(C)C	0
ZINC96216922	Cc1[nH+]cc([nH]1)C[N@@H+]1C[C@H]2[C@@H](C1)OC[C@@H]2COc1cccc(c1)C#N	0
ZINC96218256	c1cnc(nc1)N1CCOC[C@H]1c1nccc(n1)N1CCCCC1	0
ZINC96218325	CC[NH+](CC)[C@H]1CCO[C@@]2(C1)CC[N@H+](C2)Cc1ccc(cc1)F	0
ZINC96218787	Cc1c(cco1)C(=O)N1CCOC[C@H]1c1csc(n1)c1ccccc1	0
ZINC96219224	c1ccc(cc1)CC[N@@H+]1CC[C@]2(C1)C[C@@H](CCO2)Nc1ncccn1	0
ZINC96219233	c1cc(cc(c1)OC[C@H]1CO[C@H]2[C@@H]1CN(C2)Cc1ccoc1)C#N	0
ZINC96219359	C1CC(C1)N1CC[C@]2(C1)C[N@H+](C[C@H]2COCC1CC1)CC1CC1	0
ZINC96219971	Cc1c(ocn1)C(=O)N1CCC2(CC1)C[C@H](N(C2)CCOC)COC	0
ZINC96220530	c1ccc(cc1)O[C@@H]1CC2(CCN(CC2)Cc2csnn2)OC1	0
ZINC96221811	Cc1ccc(s1)CN1CCC2(CC1)C[C@@H](CO2)Oc1ccccc1	0
ZINC96221882	CCC(=O)N1CCC2(CC1)C[C@H](CO2)Oc1ccccc1	0
ZINC96224823	CC(C)C(=O)N[C@H]1C[C@]2(CC[N@@H+](CC2)Cc2ccccc2)OC1	0
ZINC96226204	CN1CCOCC21CCN(CC2)C(=O)c1cscn1	0
ZINC96226235	CS(=O)(=O)N1CCO[C@@]2(C1)CCCN(C2)c1ccccc1	0
ZINC96226402	c1cc(c(nc1)N1CCC[C@@]2(C1)CN(CCO2)Cc1ccco1)F	0
ZINC96228503	COCC(=O)N1CCC[C@]2(C1)C[C@@H](CO2)CNc1nccs1	0
ZINC96229178	Cc1ccc(nn1)N1CCOC[C@@]2(C1)CCCN(C2)Cc1cccs1	0
ZINC96230614	CCC[N@@H+](Cc1ccc(s1)C)C[C@@H](COCC#C)O	0
ZINC96230616	CC(C)[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCC#C)O	0
ZINC96237875	CN1CC(=O)N(C[C@@]21CCN(C2)C(=O)N(C)C)c1ccccc1	0
ZINC96239537	C[N@H+](Cc1ccccc1)C[C@H]1CC2(CN(C2)C(=O)c2ccco2)CO1	0
ZINC96239928	Cc1nc(cs1)C[N@@H+]1CCOCC2(C1)CCN(CC2)c1ccc[nH+]c1	0
ZINC96240517	c1c[nH+]cnc1N1CCOC[C@@]2(C1)C[C@@H](CO2)CNc1cnccn1	0
ZINC96244676	Cc1c2c(nc(n1)c1ccccc1)[C@@]1(CC[N@H+](C1)CCOC)COC2	0
ZINC96245621	c1ccc(cc1)CN1C[C@@H]2C[N@@H+](C[C@H]2C1)Cc1cccc(c1)Cl	1
ZINC96248984	Cc1cnc(nc1)N1C[C@H]2CCC[C@@H]([C@H]2C1)OC	0
ZINC96249849	CC(=O)N1CCO[C@@H]2CN(CC[C@@H]2C1)S(=O)(=O)Cc1ccccc1	0
ZINC96250396	Cc1ccc(cc1F)S(=O)(=O)N1CCO[C@@H]2[C@@H]1C[C@H](C2)COC	0
ZINC96252581	c1cc(sc1)CN1C[C@H]2CC[C@@H](C1)N2CCO	0
ZINC96253214	CCCCS(=O)(=O)N1C[C@H]2C[C@@H]([C@@H](C1)O2)C(=O)N1CCCC1	0
ZINC96253591	C[NH+](C)CCO[C@@H]1[C@H]2CC[C@@H]1N(C2)S(=O)(=O)c1ccc(cc1)C#N	0
ZINC96254855	CCC(CC)C(=O)N1CCc2c(nc(nc2CC1)N1CCOCC1)C	0
ZINC96255763	COc1cc(ncn1)N1CCc2c(ncnc2NC2CCC2)CC1	0
ZINC96260192	c1cc(sc1)S(=O)(=O)N1CCn2cnc(c2C1)COCC1CC1	0
ZINC96277346	C[C@H](c1nc(no1)c1ccccc1)NC(=O)CCc1ccccc1	0
ZINC96294801	COc1ccccc1n1c(nnc1SCC#C)Cc1ccccc1	1
ZINC96295241	CC(C)c1nnc2n1CCN(C2)C/C=C\c1ccccc1	1
ZINC96296265	CS(=O)(=O)c1ccc(cc1)CNC[C@H]1Cn2cc[nH+]c2CO1	0
ZINC96296295	Cc1cccnc1C[NH2+]C[C@H]1Cn2cc([nH+]c2CO1)c1ccccc1	0
ZINC96296456	c1ccc(cc1)c1cnc2n1C[C@@H](OC2)C[NH2+]C1CCCC1	0
ZINC96296645	c1cnc(cn1)OC[C@@]1(C[C@H]([C@H](C1)O)O)C[NH2+]C1CCC1	0
ZINC96297790	c1ccc(cc1)C#CCNC(=O)/C=C\c1cccc2c1nccc2	1
ZINC96298365	CS(=O)(=O)CCSC/C=C\CSCCS(=O)(=O)C	0
ZINC96300081	c1cc2c(cc1F)C(=O)C(=[N+]=N)C(=N2)[O-]	0
ZINC96300617	CC[C@H](C#C)Oc1ccc(cc1)C(=O)OC	0
ZINC96305966	CC[C@@](C)(C#C)OC[C@@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC96305967	CC[C@](C)(C#C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)Cc1ccccc1)O	0
ZINC96305968	CC[C@@](C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC96305969	CC[C@](C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC96305975	C#CC1(CCCCC1)OC[C@H](C[N@H+](CCO)Cc1ccccc1)O	0
ZINC96305980	C[N@H+]1CCN(CC1)C[C@@H](COCC#C)O	0
ZINC96305982	CC(C)(C)CC(C)(C)[NH2+]C[C@@H](COCC#C)O	0
ZINC96305983	CC(C)(C)CC(C)(C)[NH2+]C[C@H](COCC#C)O	0
ZINC96305985	CC1(C[C@H](CC([N@@H+]1C[C@H](COCC#C)O)(C)C)O)C	0
ZINC96309279	C/C=C\C=C\C(=O)NCC(=O)Nc1cccc(c1)C#C	1
ZINC96314824	CCOc1c(cc(cc1Br)/C=C\c1ncc(s1)C(=O)OC)OC	0
ZINC96327872	CCCCC#C[C@@H](CC(=O)Nc1ccccc1)O	1
ZINC96328017	CCc1c[nH+]cn1CC	0
ZINC96328072	CCO[C@@H](C)[C@@]1([C@@H](n2c(=O)c3c(nc[nH]3)nc2N1)O)O	0
ZINC96328233	CC(=C(C#CC(=C(C)C)c1ccccc1)c1ccccc1)C	1
ZINC96328834	c1ccc(cc1)C#C/C=C/C#Cc1ccccc1	1
ZINC96328870	CCCC[C@H](C#CCc1ccccc1)O	1
ZINC96331883	c1ccc(cc1)C(=O)O[C@@H](C(F)(F)F)C(F)(F)Cl	0
ZINC96332102	CC#C[C@H](C)O[C@@H](C)C#CC	0
ZINC96332283	CC(=O)O[C@@](C)(C#C)c1ccccc1	0
ZINC96334316	C=C(C#C)Cl	1
ZINC96335822	c1ccc(cc1)CNc1ccn(c(=O)n1)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC96336197	CC(=C)/C=C/C=C	0
ZINC96336593	CC(C)(C)[C@@H]1CC[C@]2(C(=C(C(=C(O2)N)C#N)C#N)C1)OC	0
ZINC96336776	c1ccc(cc1)[C@@H]1[C@]2(C(=NC(=O)[C@@]2(C2=C(O1)CCCC2)C#N)[O-])C#N	0
ZINC96336953	C[C@@H]1OC[C@H](O1)COCC#C	0
ZINC96340260	c1cc(sc1)c1nn(c(=O)n1C1CC1)CC(=O)Nc1ccc(cc1)Br	0
ZINC96340478	CCOCCn1c(=O)n(c(n1)C1CC1)c1ccccc1	0
ZINC96341633	CC(C)[C@]1(CCC[C@@H](C1)OCCC#C)C	0
ZINC96341634	CC(C)[C@@]1(CCC[C@H](C1)OCCC#C)C	0
ZINC96341854	C#CC[C@H]1C(=O)N[C@H](C(=O)N1)CC#C	1
ZINC96343118	c1ccc(cc1)n1ncc(n1)C(=O)NCC#Cc1ccccc1F	1
ZINC96343122	c1ccc(cc1)c1nc(cs1)C(=O)NCC#Cc1ccccc1F	1
ZINC96343125	c1ccc(cc1)C(=O)NCC(=O)NCC#Cc1ccccc1F	1
ZINC96343145	c1ccc(c(c1)C#CCNC(=O)c1ccc([O-])nn1)F	1
ZINC96343147	c1ccc(cc1)c1cc([nH]n1)C(=O)NCC#Cc1ccccc1F	1
ZINC96343194	c1ccc(c(c1)C#CCNC(=O)CCC1CCCCC1)F	1
ZINC96343197	COCC(=O)NCC#Cc1ccccc1F	0
ZINC96343207	c1ccc(cc1)C(=O)NCC#Cc1ccccc1F	1
ZINC96343245	COc1ccc(cc1C(=O)NCC#Cc1ccccc1F)Cl	1
ZINC96343269	C[C@@H](C(=O)NCC#Cc1ccccc1F)Oc1ccccc1	1
ZINC96343270	C[C@H](C(=O)NCC#Cc1ccccc1F)Oc1ccccc1	1
ZINC96343277	Cc1ccccc1OCC(=O)NCC#Cc1ccccc1F	1
ZINC96343297	c1ccc(cc1)CCC(=O)NCC#Cc1ccccc1F	1
ZINC96343350	c1ccc(c(c1)CC(=O)NCC#Cc1ccccc1F)Cl	1
ZINC96343374	c1ccc(cc1)S(=O)(=O)CCC(=O)NCC#Cc1ccccc1F	1
ZINC96343405	c1ccc(c(c1)C#CCNC(=O)[C@@H]1CCC=CC1)F	1
ZINC96343425	c1ccc2c(c1)nc(s2)SCC(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343429	c1cc(cnc1)OCC(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343439	c1ccc(cc1)c1cc([nH]n1)C(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343512	CCOCC(=O)NCC#Cc1ccc(cc1)F	0
ZINC96343586	c1cc(ccc1C#CCNC(=O)c1cc(ccc1Cl)Cl)F	1
ZINC96343619	c1ccc(cc1)/C=C/C(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343628	c1cc(ccc1C#CCNC(=O)COc1ccc(cc1)Cl)F	1
ZINC96343642	COc1ccc(cc1)OCC(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343709	c1ccc2c(c1)cc(o2)C(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343746	c1cc(ccc1C#CCNC(=O)CCCBr)F	1
ZINC96343818	CC(C)Sc1ccc(cc1)CC(=O)NCC#Cc1ccc(cc1)F	1
ZINC96343835	c1ccc(cc1)C1(CCOCC1)C(=O)NCC#Cc1ccc(cc1)F	0
ZINC96343882	c1ccc(cc1)c1nc(cs1)C(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96343886	c1ccc(cc1)C(=O)CCC(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96344024	CCOC(=O)C(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96344108	c1cc(cc(c1)Cl)C#CCNC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC96344129	c1ccc(cc1)/C=C/C(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96344140	C[C@@H](C(=O)NCC#Cc1cccc(c1)Cl)Oc1ccccc1	1
ZINC96344162	c1ccc(cc1)CSCC(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96344186	c1ccc(cc1)CCCC(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96344333	c1cc(cc(c1)Cl)C#CCNC(=O)c1ccc(cc1)C#N	1
ZINC96344344	c1ccc(cc1)C1(CCOCC1)C(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96344397	c1ccc(cc1)C(=O)CCC(=O)NCC#Cc1ccccc1Cl	1
ZINC96344404	c1ccc(c(c1)C#CCNC(=O)c1ccc(=O)[nH]c1)Cl	1
ZINC96344425	c1ccc(c(c1)C#CCNC(=O)c1ccc(cc1)Cn1ccnc1)Cl	1
ZINC96344595	c1ccc(c(c1)C#CCNC(=O)c1ccc(cc1)Cl)Cl	1
ZINC96344643	c1ccc(cc1)/C=C/C(=O)NCC#Cc1ccccc1Cl	1
ZINC96344691	CC[C@@H](c1ccccc1)C(=O)NCC#Cc1ccccc1Cl	1
ZINC96344694	c1ccc(cc1)CCC(=O)NCC#Cc1ccccc1Cl	1
ZINC96344805	c1ccc(c(c1)C#CCNC(=O)c1ccc(cc1)C#N)Cl	1
ZINC96344814	c1ccc(cc1)C1(CCOCC1)C(=O)NCC#Cc1ccccc1Cl	0
ZINC96344868	COc1ccc(cc1)C#CCNC(=O)c1csc(n1)c1ccccc1	1
ZINC96344942	COc1ccc(cc1)C#CCNC(=O)Cc1c[nH]c2c1cccc2	1
ZINC96345004	COc1ccc(cc1)C#CCNC(=O)CCC1CCCCC1	1
ZINC96345026	COc1ccc(cc1)C#CCNC(=O)c1ccccc1	1
ZINC96345038	COc1ccc(cc1)C#CCNC(=O)c1cccc(c1)OC	1
ZINC96345087	COc1ccc(cc1)C#CCNC(=O)c1cc(ccc1Cl)Cl	1
ZINC96345154	COc1ccc(cc1)C#CCNC(=O)COc1ccc(cc1)F	1
ZINC96345177	CC[C@H](c1ccccc1)C(=O)NCC#Cc1ccc(cc1)OC	1
ZINC96345181	COc1ccc(cc1)C#CCNC(=O)CCCc1ccccc1	1
ZINC96345277	COc1ccc(cc1)C#CCNC(=O)c1cc(on1)c1ccccc1	1
ZINC96345429	COc1ccccc1C#CCNC(=O)c1cc([nH]n1)c1ccccc1	1
ZINC96345483	C[N@H+]1CCC[C@H](C1)C(=O)NCC#Cc1ccccc1OC	1
ZINC96345488	CCC(=O)NCC#Cc1ccccc1OC	1
ZINC96345539	Cc1ccccc1C(=O)NCC#Cc1ccccc1OC	1
ZINC96345700	CC[C@H](c1ccccc1)C(=O)NCC#Cc1ccccc1OC	1
ZINC96345737	CCOC(=O)NCC#Cc1ccccc1OC	0
ZINC96345918	CC(=O)c1ccc(cc1)C#CCNC(=O)CCC(=O)c1ccccc1	1
ZINC96346074	CC(=O)c1ccc(cc1)C#CCNC(=O)c1ccccc1	1
ZINC96346127	CC(=O)c1ccc(cc1)C#CCNC(=O)c1ccc(cc1)Cl	1
ZINC96346173	CC(=O)c1ccc(cc1)C#CCNC(=O)c1cccc2c1cccc2	1
ZINC96346196	C[C@H](C(=O)NCC#Cc1ccc(cc1)C(=O)C)Oc1ccccc1	1
ZINC96346241	CC[C@@H](c1ccccc1)C(=O)NCC#Cc1ccc(cc1)C(=O)C	1
ZINC96346262	CC(=O)c1ccc(cc1)C#CCNC(=O)c1ccco1	1
ZINC96346334	CC(=O)c1ccc(cc1)C#CCNC(=O)[C@H]1COc2ccccc2O1	1
ZINC96346360	c1ccc(cc1)CCNc1c(nc(o1)CCC1CCCCC1)C#N	1
ZINC96346680	C#Cc1ccc(cc1)O[C@H]1CCCCO1	0
ZINC96346978	CO[C@@H]1C[C@H]([C@H]2CO[C@@]1(O2)CCCO)OCc1ccccc1	0
ZINC96347518	C[C@H]1C[C@@H]1[C@]12CO[C@](OC1)(OC2)c1ccc(cc1)C#C	0
ZINC96347900	c1ccc(cc1)C(=O)NCC(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96347921	c1cc(sc1)c1cc([nH]n1)C(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96347936	COC(=O)c1ccc(cc1)C(=O)NCC#Cc1ccc(cc1)C(=O)N	0
ZINC96347953	C[N@H+]1CCC[C@H](C1)C(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96347967	c1cc(ccc1C#CCNC(=O)CC1CCCCC1)C(=O)N	1
ZINC96347973	CCCC[C@@H]1CC[C@H](CC1)C(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96347982	c1ccc(cc1)C(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96348044	C[C@@H](C(=O)NCC#Cc1ccc(cc1)C(=O)N)Oc1ccccc1	1
ZINC96348073	c1ccc(cc1)CCCC(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96348086	c1ccc2c(c1)cc(o2)C(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96348113	c1cc(ccc1C#CCNC(=O)c1ccc(o1)[N+](=O)[O-])C(=O)N	1
ZINC96348156	c1cc(ccc1C#CCNC(=O)c1ccc(cc1)C#N)C(=O)N	1
ZINC96348212	Cn1c(=O)ccc(n1)C(=O)NCC#Cc1ccc(cc1)C(=O)N(C)C	1
ZINC96348265	C/C=C/C(=O)NCC#Cc1ccc(cc1)C(=O)N(C)C	1
ZINC96348273	CN(C)C(=O)c1ccc(cc1)C#CCNC(=O)CCCl	1
ZINC96348285	CN(C)C(=O)c1ccc(cc1)C#CCNC(=O)c1ccc(cc1)OC	1
ZINC96348307	CN(C)C(=O)c1ccc(cc1)C#CCNC(=O)c1ccccc1I	1
ZINC96348467	CN(C)C(=O)c1ccc(cc1)C#CCNC(=O)Cn1cccn1	1
ZINC96348565	CNC(=O)c1ccccc1C#CCNC(=O)CCl	1
ZINC96348632	C[C@H](C(=O)NCC#Cc1ccccc1C(=O)NC)Oc1ccccc1	1
ZINC96348784	Cc1nc(cs1)C(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC96348802	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)CCC1CCCCC1	1
ZINC96348822	c1ccc(cc1)/C=C/C(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC96348849	c1ccc2c(c1)nc(s2)C(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC96348948	c1ccc(c(c1)C#CCNC(=O)CC1CCCCC1)C(F)(F)F	1
ZINC96348957	CCOC(=O)CCC(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96348965	Cc1ccc(cc1)C(=O)NCC#Cc1ccccc1C(F)(F)F	1
ZINC96349015	c1ccc(cc1)OCC(=O)NCC#Cc1ccccc1C(F)(F)F	1
ZINC96349026	Cc1ccccc1OCC(=O)NCC#Cc1ccccc1C(F)(F)F	1
ZINC96349030	c1ccc(c(c1)C#CCNC(=O)COc1ccccc1F)C(F)(F)F	1
ZINC96349081	CSc1ccccc1C(=O)NCC#Cc1ccccc1C(F)(F)F	1
ZINC96349112	c1ccc(c(c1)C#CCNC(=O)c1cnccn1)C(F)(F)F	1
ZINC96349673	c1cc(ccc1C#CCNC(=O)CCC1CCCC1)N1CCOC1=O	0
ZINC96349687	CCOC(=O)C(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96349695	CC(C)(CCl)C(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96349734	c1ccc(c(c1)C(=O)NCC#Cc1ccc(cc1)N1CCOC1=O)F	0
ZINC96349836	c1ccc(cc1)CC(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96349930	c1cc(ccc1C#CCNC(=O)CCCBr)N1CCOC1=O	0
ZINC96349963	c1cc(ccc1C#CCNC(=O)c1cnccn1)N1CCOC1=O	0
ZINC96350002	c1cc(ccc1C#CCNC(=O)[C@@H]1CCC=CC1)N1CCOC1=O	0
ZINC96350045	CC(=O)Nc1ccc(cc1)C#CCNC(=O)c1cc(ccc1Br)OC	1
ZINC96350055	CC(=O)Nc1ccc(cc1)C#CCNC(=O)/C=C/c1cccs1	1
ZINC96350136	CC(=O)Nc1ccc(cc1)C#CCNC(=O)c1ccccc1[N+](=O)[O-]	1
ZINC96350160	C[C@H](C(=O)NCC#Cc1ccc(cc1)NC(=O)C)Oc1ccccc1	1
ZINC96350169	Cc1ccccc1OCC(=O)NCC#Cc1ccc(cc1)NC(=O)C	1
ZINC96350176	CC(=O)Nc1ccc(cc1)C#CCNC(=O)Cc1ccccc1	1
ZINC96350189	CC(=O)Nc1ccc(cc1)C#CCNC(=O)CCc1ccccc1	1
ZINC96350190	CC(=O)Nc1ccc(cc1)C#CCNC(=O)CCCc1ccccc1	1
ZINC96350245	Cc1c(snn1)C(=O)NCC#Cc1ccc(cc1)NC(=O)C	1
ZINC96350280	CC(=O)Nc1ccc(cc1)C#CCNC(=O)C(F)(F)F	1
ZINC96350377	CN(C)c1ccc(cc1)C#CCNC(=O)C1CCCC1	1
ZINC96350466	Cc1ccc(cc1)OCC(=O)NCC#Cc1ccc(cc1)N(C)C	1
ZINC96350471	CN(C)c1ccc(cc1)C#CCNC(=O)Cc1ccccc1	1
ZINC96350485	CN(C)c1ccc(cc1)C#CCNC(=O)CCCc1ccccc1	1
ZINC96350502	CN(C)c1ccc(cc1)C#CCNC(=O)c1ccccc1C(=O)OC	0
ZINC96350555	Cc1c(n2ccccc2n1)C(=O)NCC#Cc1ccc(cc1)N(C)C	1
ZINC96350608	CN(C)c1ccccc1C#CCNC(=O)CCC(=O)c1ccccc1	1
ZINC96350624	Cn1c(nnn1)SCC(=O)NCC#Cc1ccccc1N(C)C	1
ZINC96350750	CN(C)c1ccccc1C#CCNC(=O)COc1ccccc1	1
ZINC96350846	Cn1cc(c(n1)OC)C(=O)NCC#Cc1ccccc1N(C)C	1
ZINC96350847	Cc1c(n2ccccc2n1)C(=O)NCC#Cc1ccccc1N(C)C	1
ZINC96350853	CN(C)c1ccccc1C#CCNC(=O)C1CCC1	1
ZINC96350881	CN(C)c1ccccc1C#CCNC(=O)Cn1cccn1	1
ZINC96350978	CCOC(=O)CCC(=O)NCC#Cc1ccc(cc1)N1CCNC1=O	0
ZINC96351146	c1cc(ccc1C#CCNC(=O)C1CCC1)N1CCNC1=O	1
ZINC96351171	Cc1cc(sc1)C(=O)NCC#Cc1ccc(cc1)N1CCNC1=O	1
ZINC96351256	c1ccc(cc1)CS(=O)(=O)NCC#Cc1ccccc1F	1
ZINC96351266	Cc1ccc2cccc(c2n1)S(=O)(=O)NCC#Cc1ccccc1F	1
ZINC96351271	c1ccc(cc1)/C=C/S(=O)(=O)NCC#Cc1ccccc1F	1
ZINC96351272	c1ccc(c(c1)C#CCNS(=O)(=O)c1ccccc1F)F	1
ZINC96351276	c1ccc(c(c1)C#CCNS(=O)(=O)c1ccc(cc1)OC(F)(F)F)F	1
ZINC96351299	COC(=O)c1c(ccs1)S(=O)(=O)NCC#Cc1ccccc1F	0
ZINC96351318	c1cc(ccc1C#CCNC(=O)Nc1ccc2c(c1)OCO2)F	1
ZINC96351343	c1ccc(cc1)CCCNC(=O)NCC#Cc1ccc(cc1)F	1
ZINC96351364	Cc1cc(ccc1OC)S(=O)(=O)NCC#Cc1ccc(cc1)F	1
ZINC96351374	c1ccc(cc1)CS(=O)(=O)NCC#Cc1ccc(cc1)F	1
ZINC96351401	c1cc(ccc1C#CCNS(=O)(=O)C1CC1)F	1
ZINC96351421	c1cc(ccc1C#CCNS(=O)(=O)C1CCCCC1)F	1
ZINC96351438	COc1ccc(c(c1)OC)NC(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96351456	COc1cc(cc(c1)OC)NC(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96351460	c1ccc(cc1)CCCNC(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96351481	Cc1cc(ccc1OC)S(=O)(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96351484	COc1ccc(c(c1)S(=O)(=O)NCC#Cc1cccc(c1)Cl)OC	1
ZINC96351491	c1ccc(cc1)CS(=O)(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96351501	Cc1ccc2cccc(c2n1)S(=O)(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96351503	c1cc(cc(c1)Cl)C#CCNS(=O)(=O)c1cccc(c1)[N+](=O)[O-]	1
ZINC96351506	c1ccc(cc1)/C=C/S(=O)(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96351511	c1cc(cc(c1)Cl)C#CCNS(=O)(=O)c1ccc(cc1)OC(F)(F)F	1
ZINC96351519	c1cc(cc(c1)Cl)C#CCNS(=O)(=O)c1c(cccc1F)F	1
ZINC96351548	COc1cccc(c1)NC(=O)NCC#Cc1ccccc1Cl	1
ZINC96351551	COc1ccc(cc1OC)NC(=O)NCC#Cc1ccccc1Cl	1
ZINC96351564	c1ccc(c(c1)C#CCNC(=O)NCc1cccs1)Cl	1
ZINC96351587	c1ccc(cc1)S(=O)(=O)NCC#Cc1ccccc1Cl	1
ZINC96351590	c1ccc(c(c1)C#CCNS(=O)(=O)c1ccc(cc1)Cl)Cl	1
ZINC96351644	CCc1ccc(cc1)S(=O)(=O)NCC#Cc1ccccc1Cl	1
ZINC96351674	COc1ccc(cc1)C#CCNC(=O)NCCc1ccccc1	1
ZINC96351697	COc1ccc(cc1)C#CCNC(=O)NCC=C	1
ZINC96351729	COc1ccc(cc1)C#CCNS(=O)(=O)c1ccc(cc1F)F	1
ZINC96351741	COc1ccc(cc1)C#CCNS(=O)(=O)/C=C/c1ccccc1	1
ZINC96351745	COc1ccc(cc1)C#CCNS(=O)(=O)c1ccc(c(c1)Cl)F	1
ZINC96351772	COc1ccc(cc1)C#CCNS(=O)(=O)c1ccc(cc1)C(=O)OC	0
ZINC96351823	COc1ccccc1C#CCNS(=O)(=O)c1ccccc1	1
ZINC96351844	COc1ccccc1C#CCNS(=O)(=O)Cc1ccccc1	1
ZINC96351859	COc1ccccc1C#CCNS(=O)(=O)/C=C/c1ccccc1	1
ZINC96351891	COc1ccccc1C#CCNS(=O)(=O)C1CCCCC1	1
ZINC96351894	CC(=O)c1ccc(cc1)C#CCNC(=O)Nc1ccccc1	1
ZINC96351905	CCOc1ccc(cc1)NC(=O)NCC#Cc1ccc(cc1)C(=O)C	1
ZINC96351910	CC(=O)c1ccc(cc1)C#CCNC(=O)NCCc1ccccc1	1
ZINC96351975	CCc1ccc(s1)S(=O)(=O)NCC#Cc1ccc(cc1)C(=O)C	1
ZINC96351981	CC(=O)c1ccc(cc1)C#CCNS(=O)(=O)c1ccc(c(c1)Cl)F	1
ZINC96352013	c1cc(cc(c1)Cl)NC(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96352014	c1cc(ccc1C#CCNC(=O)Nc1ccc(cc1)Cl)C(=O)N	1
ZINC96352028	c1ccc(cc1)CCNC(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96352032	c1ccc(cc1)CNC(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96352049	c1ccc(cc1)CCCNC(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96352056	CS(=O)(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96352098	c1cc(cc(c1)S(=O)(=O)NCC#Cc1ccc(cc1)C(=O)N)F	1
ZINC96352107	c1cc(ccc1C#CCNS(=O)(=O)C1CC1)C(=O)N	1
ZINC96352121	Cc1cccc(c1)CS(=O)(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96352130	CN(C)C(=O)c1ccc(cc1)C#CCNC(=O)Nc1ccccc1	1
ZINC96352177	CN(C)C(=O)c1ccc(cc1)C#CCNS(=O)(=O)c1ccccc1	1
ZINC96352178	Cc1ccc(cc1)S(=O)(=O)NCC#Cc1ccc(cc1)C(=O)N(C)C	1
ZINC96352193	CN(C)C(=O)c1ccc(cc1)C#CCNS(=O)(=O)N(C)C	1
ZINC96352248	CNC(=O)c1ccccc1C#CCNC(=O)Nc1ccccc1	1
ZINC96352264	CNC(=O)c1ccccc1C#CCNC(=O)NCCc1ccccc1	1
ZINC96352300	CNC(=O)c1ccccc1C#CCNS(=O)(=O)c1ccc(cc1)OC	1
ZINC96352316	CNC(=O)c1ccccc1C#CCNS(=O)(=O)Cc1ccccc1	1
ZINC96352318	CNC(=O)c1ccccc1C#CCNS(=O)(=O)c1ccc(s1)Cl	1
ZINC96352364	CC(C)(C)NC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC96352470	CCCS(=O)(=O)NCC#Cc1ccccc1C(F)(F)F	1
ZINC96352492	c1ccc(cc1)CS(=O)(=O)NCC#Cc1ccccc1C(F)(F)F	1
ZINC96352505	CCc1ccc(s1)S(=O)(=O)NCC#Cc1ccccc1C(F)(F)F	1
ZINC96352507	c1ccc(cc1)/C=C/S(=O)(=O)NCC#Cc1ccccc1C(F)(F)F	1
ZINC96352526	c1ccc(c(c1)C#CCNS(=O)(=O)c1cc(ccc1F)F)C(F)(F)F	1
ZINC96352682	c1cc(sc1)CNC(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96352718	c1cc(sc1)S(=O)(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96352756	CC(C)S(=O)(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96352797	CC(=O)Nc1ccc(cc1)C#CCNC(=O)NCc1ccccc1	1
ZINC96352846	CCCCS(=O)(=O)NCC#Cc1ccc(cc1)NC(=O)C	1
ZINC96352858	CCc1ccc(s1)S(=O)(=O)NCC#Cc1ccc(cc1)NC(=O)C	1
ZINC96352885	CC(=O)Nc1ccc(cc1)C#CCNS(=O)(=O)Cc1ccc(cc1)F	1
ZINC96352895	CN(C)c1ccc(cc1)C#CCNC(=O)Nc1ccccc1	1
ZINC96352942	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)c1ccccc1	1
ZINC96352953	Cc1cc(ccc1OC)S(=O)(=O)NCC#Cc1ccc(cc1)N(C)C	1
ZINC96352975	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)c1cccc(c1)[N+](=O)[O-]	1
ZINC96352995	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)c1cccc(c1)Cl	1
ZINC96353013	CN(C)c1ccccc1C#CCNC(=O)Nc1ccccc1	1
ZINC96353021	CN(C)c1ccccc1C#CCNC(=O)Nc1ccccc1OC	1
ZINC96353022	CN(C)c1ccccc1C#CCNC(=O)Nc1ccc(cc1)OC	1
ZINC96353029	CN(C)c1ccccc1C#CCNC(=O)NCCc1ccccc1	1
ZINC96353077	Cc1ccc(c(c1)C)S(=O)(=O)NCC#Cc1ccccc1N(C)C	1
ZINC96353089	Cc1ccc(c(c1)S(=O)(=O)NCC#Cc1ccccc1N(C)C)OC	1
ZINC96353096	CN(C)c1ccccc1C#CCNS(=O)(=O)/C=C/c1ccccc1	1
ZINC96353107	CCOc1ccccc1S(=O)(=O)NCC#Cc1ccccc1N(C)C	1
ZINC96353115	Cc1cc(c(cc1Cl)Cl)S(=O)(=O)NCC#Cc1ccccc1N(C)C	1
ZINC96364591	Cc1ccc(cc1S(=O)(=O)NC[C@]1(CCSC1)OC)[N+](=O)[O-]	0
ZINC96364864	CCOCC(=O)N1CC[C@@H](C1)S(=O)(=O)C	0
ZINC96365019	COc1ccc(cc1C(=O)N1CC[C@H](C1)S(=O)(=O)C)Cl	0
ZINC96366610	Cc1cccc(c1)CC(=O)N1CCC[C@@H]1CS(=O)(=O)c1ccccc1	0
ZINC96368943	c1ccc(cc1)S(=O)(=O)[C@@H]1CCN(C1)C(=O)c1cc(cnc1)Br	0
ZINC96369894	c1ccc(cc1)CCCCC(=O)N1Cc2cncnc2C1	0
ZINC96370335	c1ccc(cc1)S(=O)(=O)C[C@@H]1CCCN1C(=O)CC#N	0
ZINC96376395	CC(=CC(=O)N1CCC(CC1)S(=O)(=O)c1ccc(cc1)OC)C	0
ZINC96381077	c1ccc(cc1)/C=C/S(=O)(=O)N1C[C@H](C1)S(=O)(=O)c1ccc(cc1)Cl	1
ZINC96381606	CO[C@@H]1CCN(C1)c1ccc(cc1)NC(=O)C#C	0
ZINC96381942	Cc1c(c(n(n1)C)C)S(=O)(=O)[N-]c1ccc(cc1)N1CC[C@@H](C1)OC	0
ZINC96384298	c1cc(sc1)S(=O)(=O)Nc1cnn(c1)C1CCOCC1	0
ZINC96385034	COc1ccccc1[C@H](CNS(=O)(=O)c1ccc(cc1)Br)OC	0
ZINC96385933	Cc1ccc(s1)[C@H](CNS(=O)(=O)c1ccccc1)OC	0
ZINC96387551	Cc1ccc(s1)[C@@H](CNS(=O)(=O)c1cc(c(c(c1)C)OC)C)OC	0
ZINC96388026	CO[C@H](CNC(=O)CCCc1ccccc1)c1cccc(c1)F	0
ZINC96389426	Cc1ccc(cc1)/C=C/S(=O)(=O)NC[C@@H](c1ccccc1C)OC	0
ZINC96390075	COc1cccc(c1)[C@H](CNC(=O)c1ccccc1I)OC	0
ZINC96390646	COc1cccc(c1)[C@@H](CNC(=O)Nc1cccc(c1)OC)OC	0
ZINC96390795	C[C@](CNC(=O)CCC1CCCCC1)(c1ccccc1F)OC	0
ZINC96391508	CC[C@@](CNC(=O)c1ccno1)(c1ccccc1)OC	0
ZINC96391626	CC[C@@](CNC(=O)c1ccc2ccccc2c1)(c1ccccc1)OC	0
ZINC96391840	CC[C@@](CNS(=O)(=O)CC(C)C)(c1ccccc1)OC	0
ZINC96391986	CC[C@@](CNS(=O)(=O)c1cc(c(cc1Cl)Cl)C)(c1ccccc1)OC	0
ZINC96391995	CC[C@](CNS(=O)(=O)/C=C/c1ccc(cc1)C)(c1ccccc1)OC	0
ZINC96392268	CC[C@@](CNC(=O)NC1CCCCCC1)(c1ccccc1)OC	0
ZINC96392301	C[C@](CNC(=O)c1ccno1)(c1cccc(c1)Cl)OC	0
ZINC96396157	Cc1ccc(cc1)N1CC[C@H](C1=O)NS(=O)(=O)c1ccccc1Br	0
ZINC96399775	COCCN1c2ccc(cc2CCC1=O)NC(=O)c1cc(cnc1)Br	0
ZINC96401605	C[C@H](CN1CCOCC1)NC(=O)/C=C\c1cc2c(c(c1)Cl)OCO2	0
ZINC96401878	Cc1c(nnn1c1ccccc1)C(=O)/C=C\c1cn[nH]c1C(C)(C)C	0
ZINC96562429	CC(C)(C)[C@@H]1C[C@H](C(=O)O1)C(=O)Nc1ccccc1	0
ZINC96812595	C/C=C\C=C\C(=O)NCC#Cc1ccccc1	1
ZINC96942480	Cc1nnc(o1)CSc1ccc2c(c1)OCCCO2	0
ZINC96946766	Cc1ccccc1CS[C@H](c1ccccc1)C(=O)N(C)C	0
ZINC96953948	CCCCN(C)C(=O)C[N@H+]1CC[C@@H](CC1)C	0
ZINC96954026	C[C@H](c1ccccc1)[N@@H+](C)Cc1ccccc1OC	1
ZINC96955326	c1ccc(cc1)[C@@H](c1ccccn1)[NH2+]Cc1coc(n1)c1cccs1	1
ZINC96956146	c1ccc(cc1)NC(=O)[C@H]1CC[N@@H+](CC1)CCOc1cccc(c1)Br	0
ZINC96968416	Cc1ccc(cc1S(=O)(=O)NCc1ccccc1)C(=O)NC[C@H](C)O	0
ZINC96970540	c1cc(c(c(c1)Cl)OCC[N@H+](CCC#N)Cc1ccco1)Cl	0
ZINC96971020	CCCCOC(=O)CN(Cc1ccccc1O)C[C@H]1CCCO1	0
ZINC96971506	COc1ccc(cc1CN[C@@H](CN1CCOCC1)c1ccccc1)Br	0
ZINC96979502	CCOCCN[C@@H](c1ccccc1)c1ccc(cc1)C	0
ZINC96990183	CCCCOCCCNC(=O)c1ccc(o1)COC	0
ZINC96990374	Cc1c(c(n(n1)c1ccccc1)C)C[N@H+](C)C[C@@H](COC(C)C)O	0
ZINC96995503	COc1ccnc(n1)N1CCC(CC1)OC	0
ZINC96996253	Cc1cc(c(c(c1)C)NC(=O)C[N@H+](C)C[C@@H](COC(C)C)O)C	0
ZINC96997504	C[C@@H](C(C)C)N[C@H](c1ccccc1)C(=O)N	0
ZINC96997871	C[C@@H]1C[C@H](CN(C1)S(=O)(=O)N1CC[C@@H](CC1)[NH+]1CCCC1)C	0
ZINC96998931	Cc1c(c(no1)c1ccc(cc1)F)C(=O)OCC#Cc1ccccc1	0
ZINC96999250	Cc1ccc(cc1C(=O)OC[C@@H]1CN(CCO1)Cc1ccccc1)F	0
ZINC96999421	Cc1ccc(cc1)n1c(cnc1SC[C@@H](CO)O)c1ccccc1	1
ZINC97001570	Cn1c2ccccc2nc1C[N@@H+](C)Cc1ccccc1OCC#C	1
ZINC97008342	c1c(cc(cc1Cl)Cl)S(=O)(=O)NC[C@H](C[NH+]1CCOCC1)O	0
ZINC97009620	C[C@H]1CCC[C@H](C1)[NH2+]CC1(CCOCC1)N[C@@H](C)c1ccccc1	0
ZINC97012002	C[C@H](c1ccccc1)OC(=O)CCc1ncc(o1)c1ccccc1	0
ZINC97012223	C[C@@H](c1ccccc1)[NH2+]C1(CCOCC1)C[NH+]=C(N(C)C)N(C)C	0
ZINC97014411	CC(C)(C)OC(=O)N1CCN2[C@H](C1)CN/C/2=[NH+]\CCCCC#C	0
ZINC97014617	C1CCO[C@H](C1)C[N@@H+]1CCN(CC1)[C@H]1CCSC1	0
ZINC97015369	CCc1c[nH]c(n1)S(=O)(=O)Cc1cccc(c1)OC	0
ZINC97017622	c1ccc(cc1)C#CCNC(=O)CCc1ccc(cc1)C(=O)[O-]	1
ZINC97021013	C#CCN(CC1CC1)C(=O)NCC[NH+]1CCOCC1	0
ZINC97027811	CC(C)Cn1c(c(c(=O)[nH]c1=O)N(CCOC)CC#C)N	0
ZINC97028965	Cc1cc(c2cnn(c2n1)C(C)C)C(=O)NCC#Cc1ccccc1	1
ZINC97028967	c1ccc(cc1)C#CCNC(=O)c1cc(c([nH]1)Cl)Cl	1
ZINC97028968	Cc1ccc(cc1)c1cc(n[nH]1)C(=O)NCC#Cc1ccccc1	1
ZINC97032566	COCc1ccc(cc1)C[NH+]1CCN(CC1)c1cc[nH+]cc1	0
ZINC97034713	C#CCSCC[NH2+][C@H]1[C@@H]2CCO[C@@H]2C21CCCC2	0
ZINC97034833	C[C@H](c1cccc(c1)C#N)[NH2+]C[C@@H]1CCCN(C1)c1ncccn1	0
ZINC97034913	C[C@@H]1C[C@@H](C[C@H](O1)C)[NH2+][C@@H]1CC(=O)N(C1)CCOc1ccccc1	0
ZINC97039091	Cc1cc(c2cnn(c2n1)C)C(=O)OCC#Cc1cccc(c1)OC	0
ZINC97044305	CCCOc1ccc(cc1OC)COC(=O)[C@@H]1CC1(Cl)Cl	0
ZINC97045532	CC[C@@H](c1ccccc1)c1nnc(o1)NCc1cscn1	1
ZINC97046832	CCSCCOn1c2ccccc2nn1	0
ZINC97047132	CCOC(=O)N(C)[C@H]1CC[N@@H+](CC1)[C@H](C)c1nc2ccccc2o1	0
ZINC97047370	Cc1c(cc2cnn(c2n1)C(C)C)C(=O)O[C@@H](C#C)C1CC1	0
ZINC97048081	Cc1nnc(n1C)CNc1ccccc1C#Cc1ccccc1	1
ZINC97049063	C[C@@H](CC#C)OC(=O)c1ccnc(c1)SC	0
ZINC97049064	C[C@H](CC#C)OC(=O)c1ccnc(c1)SC	0
ZINC97049509	C[S@](=O)c1ccc(cc1)CNc1cccc(c1)C#C	1
ZINC97050152	c1c(scn1)CN1CCCC2(C1)OCCO2	0
ZINC97050268	CC(C)(CC#C)COC(=O)c1cnn(c1)C	0
ZINC97051989	COCCN1CCN(CC1=O)Cc1c(nc2n1ccs2)C1CC1	0
ZINC97053108	CNC(=O)N[C@H](c1ccccc1C(F)(F)F)C(F)(F)F	0
ZINC97054312	CC[C@@H](C)NC(=O)[C@H](C)Sc1nnc(o1)Cc1ccc(cc1)OC	0
ZINC97054366	C[C@H]1[C@@](OCCN1)(c1ccccc1)O	0
ZINC97054982	C[C@@H](C(=O)NCC#C)Sc1nnc(n1N)c1ccccc1	1
ZINC97054986	C[C@H](C(=O)NCC#C)Sc1nnc(n1N)c1ccccc1	1
ZINC97056012	C#CC[N@H+]1CC[C@@H](CC1)CCC[NH+]1CCOCC1	0
ZINC97056483	COC(=O)c1c(cco1)C[NH2+]C(c1ccccc1)c1ccccc1	0
ZINC97057384	CS(=O)(=O)N[C@H]1CC[N@H+](C1)Cc1ccc(o1)Oc1ccccc1	1
ZINC97057563	Cc1csc(=O)n1CCC(=O)OC[C@@H]1CCC(=O)N1	0
ZINC97058732	c1ccc(cc1)Oc1ccc(cc1NCc1nccn1C(F)F)Cl	1
ZINC97059375	C[C@@H](CNC(=O)[C@H]1CCS(=O)(=O)C1)COCc1ccccc1	0
ZINC97059594	C[C@H](C(=O)NCC#C)[N@@H+]1CC[C@H](CC1)c1nnc2n1cccc2	1
ZINC97061892	C[C@H](C(=O)NCC#C)N1CCC[C@@H]1c1nc2ccccc2s1	1
ZINC97062507	Cc1c(c(n(n1)c1ccccc1)C)CN(C)[C@@H](C)C(=O)NCC#C	1
ZINC97062674	C[C@H](C(=O)NCC#C)N(C)Cc1cnn(c1)c1ccccc1	1
ZINC97063532	CCCc1ccc(cc1)[C@@H](C(C)C)[NH2+][C@@H](C)C(=O)NCC#C	1
ZINC97063639	CC(=O)N1CCC[C@H]1C(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC97074298	C[C@H](C(=O)OC)SCC(=O)N[C@H](c1ccccc1)C(C)C	0
ZINC97074303	C[C@H](C(=O)OC)SCC(=O)N(Cc1ccccc1)c1ccccc1	0
ZINC97080025	C#CCN/C(=C/C(=O)N[C@@H](c1c(cccc1F)F)C(F)(F)F)/[O-]	1
ZINC97081927	CC#CCN1CCC[C@@H](C1)S(=O)(=O)NC1CCCC1	1
ZINC97081985	c1ccc(cc1)c1cnc(o1)C[NH2+][C@@H](CO)c1cc(c(c(c1)F)F)F	1
ZINC97082064	CC(C)[C@H](c1ccc(cc1F)Cl)[NH2+]CCN1C(=O)CNC1=O	0
ZINC97083480	Cc1[nH]n(c(=O)c1C(=O)NCC#C)c1ccccc1	1
ZINC97084543	CCOC[C@H](C)Nc1ccc(c(c1)Cl)NS(=O)(=O)C	0
ZINC97084785	CC(C)n1c(nnn1)c1ccc(cc1F)NC(=O)[C@H]1CCCO1	0
ZINC97085436	C[C@@H](c1nc(no1)COC)Sc1nc2ccccc2o1	0
ZINC97086013	CN(Cc1cnn(c1)CC#C)c1nnc(s1)Cc1ccccc1	1
ZINC97094669	CC(C)[C@@H](CO)[NH2+]CC#Cc1ccc(cc1)F	1
ZINC97094923	CCOC(C[N@@H+]1CCS[C@@H](C1)C)OCC	0
ZINC97095653	C[C@H](COC)Nc1cccc(c1)N1CCS(=O)(=O)CC1	0
ZINC97095924	CC#CCN1CCOC[C@H]1CC(=O)c1ccccc1	0
ZINC97096016	CCOc1ccccc1C(=O)NCC(=O)N(C)c1cccc(c1)C#C	1
ZINC97096551	C#CCN1CCN(CC1)c1nc(on1)c1ccccc1	1
ZINC97096964	C[C@]1(CCOC1)Nc1nc(ns1)c1ccccc1	0
ZINC97098230	C#C[C@@H](C1CC1)OC(=O)c1ccc(nc1)N1CCCC1	0
ZINC97099674	C[C@@H]1[C@@H](CCO1)Nc1nnc(s1)C(F)(F)F	0
ZINC97099814	C[C@H]1CC(CC[C@H]1[NH2+]C[C@@H](COC1CCOCC1)O)(C)C	0
ZINC97100339	C[C@@H](C(=O)NCC#C)[NH2+][C@H]1CC(OC1(C)C)(C)C	0
ZINC97102245	CC(=O)CCCOC(=O)c1ccsc1	0
ZINC97103246	CC(C)(C)[C@@H](CC#C)OC(=O)c1cccc(n1)C(=O)N	0
ZINC97103247	CC(C)(C)[C@H](CC#C)OC(=O)c1cccc(n1)C(=O)N	0
ZINC97103250	CC(C)(C)[C@@H](CC#C)OC(=O)c1cc(cs1)S(=O)(=O)C	0
ZINC97103767	CC(C)OC(=O)N1CCC(CC1)[NH2+][C@H](c1ccccc1)c1ncc[nH]1	0
ZINC97109516	CCNS(=O)(=O)c1ccc2c(c1)N(CC2)Cc1[nH]nc(n1)C1CC1	0
ZINC97109677	Cc1cc(c(s1)C)[C@@H](C)[NH2+]Cc1nc(no1)COC	0
ZINC97110053	C[C@@H](c1ccccc1)[C@H](C)[NH2+]CC1OCCO1	0
ZINC97112193	c1ccc(cc1)CC1CCN(CC1)C(=O)c1cn2c(n1)ccc(n2)Cl	0
ZINC97113095	Cc1cc([nH]c(=O)c1C(=O)O[C@@H](Cc1ccccc1)C#C)C	0
ZINC97113518	CC1(CCOCC1)C[NH2+][C@@H](CN1CC[N@H+](CC1)C)c1ccccc1	0
ZINC97114448	Cn1c(ccn1)CNc1nnc(s1)C(F)(F)F	0
ZINC97115587	CS(=O)(=O)c1ccc(cn1)NCc1ccc(cc1)OCC#C	1
ZINC97124373	C#CCNC(=O)[C@@]12C[C@@H](C1)CN2Cc1ccccc1	1
ZINC97126143	C[C@@H](C(=O)Nc1nc(ns1)c1ccccc1)NC(=O)c1ccoc1	0
ZINC97132564	C=CCn1c(nn(c1=S)C[NH+]1CCN(CC1)CC#C)c1cccnc1	1
ZINC97133379	CC(C)OCCSCc1cc(ccc1OC)Cl	0
ZINC97134011	C#CCNC(=O)[C@H]1C[C@H]2CCCC[C@@H]2N1C(=O)/C=C/c1ccccc1	1
ZINC97134136	C#CCNC(=O)[C@@H]1C[C@H]2CCCC[C@@H]2N1S(=O)(=O)c1ccccc1	1
ZINC97134207	C#CCNC(=O)[C@H]1CCN1C(=O)c1ccccc1	1
ZINC97134209	C[C@@H](c1ccccc1)NC(=O)[C@@H]1CCN1S(=O)(=O)c1ccccc1	0
ZINC97136139	C[C@H]1CO[C@H](CN1C(=O)N[C@@H](Cc1ccccc1)C(F)(F)F)CO	0
ZINC97137027	CC(C)(CC#C)COC(=O)c1cscn1	0
ZINC97137028	Cc1c[nH]c([nH+]1)CN1CC[C@@H](C1)N1CC[N@@H+](CC1)C	0
ZINC97137446	c1ccc(cc1)[C@H](C[NH+]1CCCC1)NCc1ccccc1Br	1
ZINC97137541	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccc(c(c1F)Cl)F	1
ZINC97137550	Cc1cc(n(n1)[C@@H]1CN(C1)Cc1ccc(s1)[C@@H]1CCCCO1)C	0
ZINC97140513	CC(C)c1nnc(n1C)CNC(=O)C#Cc1ccccc1	1
ZINC97141763	Cc1c(c(n(n1)C)OC)CNC(=O)N[C@@H](c1ccccc1)C1CCC1	0
ZINC97142123	CC#CCCN1C(=O)C(=O)N(C1=O)[C@H](C)c1ccccc1	1
ZINC97142749	C#CCSCCNC(=O)N[C@@H]1CCO[C@@H](C1)c1ccccc1	0
ZINC97142750	C#CCSCCNC(=O)N[C@H]1CCO[C@@H](C1)c1ccccc1	0
ZINC97142751	C#CCSCCNC(=O)N[C@@H]1CCO[C@H](C1)c1ccccc1	0
ZINC97144509	CC#CCN(C)S(=O)(=O)c1ccccc1F	1
ZINC97144608	CC#CCOc1cccc(c1)NC(=O)OC	0
ZINC97144643	CC#CCn1ccc2cc(c(cc2c1=O)F)OC	1
ZINC97144645	CC[C@@]1(C(=O)N(C(=O)N1)CC#C)c1cnn(c1)C	1
ZINC97145313	Cc1c(cnn1C)C[NH2+]C[C@@H]1CCCc2c1ccc(c2)OC	0
ZINC97145922	C1C[C@@H](CC[C@@H]1C(F)(F)F)[NH2+]CCS(=O)(=O)N1CCOCC1	0
ZINC97146085	c1ccc(c(c1)Cn1cnc(c1C#N)C#N)C(F)(F)F	0
ZINC97146794	CN1CCN(CC1)c1ncc(cn1)CNc1cccc(c1)C#C	1
ZINC97150363	CC(C)(C)CCOC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC97153451	C[C@H]1CN(CCO1)C1CCN(CC1)Cc1nc(on1)C1CC1	0
ZINC97159240	Cc1c(cn[nH]1)C[NH2+]Cc1ccccc1COc1ccccc1	1
ZINC97159530	Cc1c(c(n[nH]1)C)CNCCC[NH+]1CCN(CC1)c1ncccn1	0
ZINC97161784	Cc1nc(on1)[C@H](C)SCc1cc[nH+]c(c1)N(C)C	0
ZINC97161942	C[C@H](C[C@@H]1COCCN1C(=O)NCC#Cc1ccccc1)O	0
ZINC97161943	C[C@@H](C[C@H]1COCCN1C(=O)NCC#Cc1ccccc1)O	0
ZINC97161944	C[C@H](C[C@H]1COCCN1C(=O)NCC#Cc1ccccc1)O	0
ZINC97162262	c1ccc(c(c1)c1c(c[nH]n1)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O)F	0
ZINC97162985	Cc1nc(cs1)CCN1CCOC[C@H]1CC(=O)c1ccccc1	0
ZINC97163467	CC[N@@H+](Cc1ccc(cc1)S(=O)(=O)N(C)C)C(C)(C)CO	0
ZINC97164170	CCN(CC)c1ccc(cn1)C(=O)O[C@H](C)C#C	0
ZINC97164426	C[C@H](c1ccc(cc1)OCC#C)[NH2+]CCc1c[nH+]cn1C	1
ZINC97165718	C#CCN1CCC(CC1)C(=O)Nc1ccc2c(c1)cns2	1
ZINC97165991	Cc1ccc(c(=O)[nH]1)C(=O)O[C@H](CC#C)C(C)(C)C	0
ZINC97173287	Cc1c(c([nH]n1)C[N@@H+]1CCC[C@@H](C1)Cc1[nH]c2ccccc2n1)Cl	0
ZINC97173833	C[C@@H](CNC(=O)Nc1cccc(c1)C#C)COCc1ccccc1	0
ZINC97173834	C[C@H](CNC(=O)Nc1cccc(c1)C#C)COCc1ccccc1	0
ZINC97176018	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)NCCCO)C(=O)N	0
ZINC97200410	c1ccc(cc1)COC[C@@H](C[N@@H+]1CC[C@H](CC1)c1c[nH]nc1)O	0
ZINC97201896	COc1c2c(ncn1)CCN(C2)Cc1coc(n1)c1ccc(cc1)F	0
ZINC97202629	C[C@@H](CO)NC(=O)CCCNC(=O)NC1CCCCC1	0
ZINC97205879	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)[N-]C1(CCC1)c1ccccc1	0
ZINC97212153	Cc1ccc2c(c1)c(n[nH]2)C(=O)NCC#Cc1ccccc1	1
ZINC97215058	COCCCNC(=O)N(Cc1ccccc1)C[C@H]1CCCO1	0
ZINC97215104	C#CCNC(=O)N(Cc1ccccc1)C[C@H]1CCCO1	0
ZINC97215119	CC[NH+](CC)[C@H](C)CNC(=O)N(Cc1ccccc1)C[C@H]1CCCO1	0
ZINC97215741	CN(CCCCNC(=O)NC[C@@H](c1ccco1)O)c1ccccc1	0
ZINC97217587	CC(C)(COC)C(=O)N1CCN[C@@H](C1)c1ccccc1	0
ZINC97228448	C[C@@H]1[C@H](OCCN1C(=O)C1=CCCC1)C	0
ZINC97229895	CC/[NH+]=C(/NCC#C)\N1CCO[C@H](C1)c1ccc(s1)Cl	0
ZINC97229940	Cc1cc(ccc1C(=O)NC[C@@H](C[NH+]1CCOCC1)O)Cl	0
ZINC97230149	CC#CC/[NH+]=C(/NCc1ccccc1)\N(C)C	1
ZINC97230867	Cn1cc(c(n1)c1ccccc1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	1
ZINC97230868	Cn1cc(c(n1)c1ccccc1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC97233490	Cn1cnnc1CNc1ccccc1C#Cc1ccccc1	1
ZINC97235409	CCOCCN(C)CC1=Cc2ccccc2OC1	0
ZINC97235607	CCNS(=O)(=O)[C@H]1CCN(C1)Cc1ccc2c(c1)CCO2	0
ZINC97235728	C#CCN(CC1CC1)C(=O)c1cc(ccc1[O-])[N+](=O)[O-]	1
ZINC97235959	C[C@H](c1cn(nn1)c1ccccc1)NC(=O)NCC1(CCC1)OC	0
ZINC97236290	C#CC[NH2+][C@H](CC1CCOCC1)c1ccccc1	0
ZINC97236539	CO[C@@H](c1ccccc1)C(=O)Nc1ccccc1C(=O)NCC#C	0
ZINC97237595	c1ccc(c(c1)C[NH2+][C@@H]1CCOC1)C[N@H+]1CCC[C@@H]1CO	0
ZINC97237597	c1ccc(c(c1)CN[C@H]1CCOC1)C[N@@H+]1CCC[C@@H]1CO	0
ZINC97238434	C#CC[NH2+][C@@H](CO)c1ccc(cc1)Cl	1
ZINC97238602	Cc1nn(c(O)c1C(=O)NCC#C)Cc1ccccc1	1
ZINC97244180	C[C@@H]1C[N@@H+](CCCO1)Cc1cn[nH]c1c1ccccc1	0
ZINC97253373	C#CCOC(=O)CCc1ccc(c(c1)F)F	0
ZINC97256965	Cc1ccc2c(c1)c(n[nH]2)C(=O)NCc1cc(c(o1)C)C(=O)OC	0
ZINC97258802	c1ccc(cc1)CN(C[C@@H]1CCCO1)S(=O)(=O)N1CCOCC1	0
ZINC97258884	CCCc1nc(no1)C[N@@H+]1CCCN(CC1)C(=O)c1ccccc1	0
ZINC97263070	c1ccnc(c1)C#Cc1cccc(c1)NC(=O)CN1CCCCC1=O	1
ZINC97263152	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)CN1CCCCC1=O	1
ZINC97270436	c1cc(sc1)CC(=O)N1CCC[C@H]1C(=O)OC[C@H]1CC1(Cl)Cl	0
ZINC97270898	CCOC(=O)CCN1CCC[N@H+](CC1)CC(=O)N1CCCC1	0
ZINC97271733	c1ccc(cc1)CCCC(=O)N[C@@H]1c2ccccc2C[C@H]1O	0
ZINC97271898	c1ccc2c(c1)C[C@H]([C@H]2NS(=O)(=O)c1ccc(cc1C(F)(F)F)Cl)O	0
ZINC97285193	CC[C@@H](C)[C@@H](c1ccccc1)C(=O)N1CCOC(C1)(C)C	0
ZINC97287512	c1ccc(cc1)COc1ccc(cc1Br)CNC[C@H](c1ccco1)O	1
ZINC97287837	C[N@H+](CCC[NH2+]Cc1ccc(cc1)F)CCOC	0
ZINC97287841	Cc1ccc(c(c1)C)CNCCC[N@@H+](C)CCOC	0
ZINC97288107	Cc1cc(c(n1[C@H](C)c1ccccc1)C)C(=O)N[C@@H]1CC[N@H+](CC1)C	0
ZINC97296309	CCc1c(cnn1Cc1ccccc1)C(=O)NC[C@@H]1CCS(=O)(=O)C1	0
ZINC97297782	CCc1c(cnn1Cc1ccccc1)C(=O)NCCCC(=O)OCC	0
ZINC97325593	CCOCCS(=O)(=O)Cc1nccn1Cc1ccccc1	0
ZINC97325796	CCO[C@H](C)C(=O)OCCOc1ccccc1	0
ZINC97325968	C#CCOC(=O)CCCc1ccccc1	0
ZINC97326880	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)COCC(F)(F)F	0
ZINC97334513	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)COCC(F)(F)F	0
ZINC97334815	COCc1ccc(o1)C(=O)NCc1ncc(o1)c1ccccc1	0
ZINC97335766	C[C@H](c1ccccc1)Nc1ccc2cc(ccc2n1)[N+](=O)[O-]	1
ZINC97357253	CC(C)Cc1cc([nH]n1)C(=O)NC[C@@H](Cc1ccccc1)[NH+](C)C	0
ZINC97357563	Cc1csc(n1)N1CCN(CC1)C[C@H](COC(C)C)O	0
ZINC97357962	CCN(Cc1ccccc1)C(=O)c1cc(n[nH]1)c1cccs1	0
ZINC97372231	CC(C)(C)OC(=O)N1CC[C@H](C1)CNC(=O)C#Cc1ccccc1	0
ZINC97373549	c1ccc(cc1)OC[C@@H]1CCC[N@H+]1CCc1nnc(s1)N	1
ZINC97374696	C[C@@H]([C@@H]1COc2c1cccc2)[NH2+]CC#C	1
ZINC97375031	Cc1ccc(cc1)S(=O)(=O)[C@@H]1CCCC[C@H]1NCc1ccnn1C	0
ZINC97375970	c1cc(cc(c1)F)CCCNC(=O)c1cc(cnc1N)[N+](=O)[O-]	0
ZINC97376064	C#CCN(CC1CC1)C(=O)c1cc(cnc1N)[N+](=O)[O-]	1
ZINC97376281	C#CCNC(=O)CN1CCCN(CC1)C(=O)[C@@H](C1CC1)[NH+]1CCCC1	1
ZINC97376732	CC#CCCOC(=O)c1ccc([nH]c1=O)C	0
ZINC97376737	CC(C)(CC#C)COC(=O)C1=COCCC1	0
ZINC97379195	C#CC[C@@H](C(=O)N)Nc1ccnc(n1)Cc1ccccc1	1
ZINC97379207	c1ccc2c(c1)nc(o2)N(C[C@@H]1CCOC1)C1CC1	0
ZINC97379210	c1c(cnc(c1Cl)N(C[C@H]1CCOC1)C1CC1)[N+](=O)[O-]	0
ZINC97379556	CC(=O)c1cc(ccc1OC)OCC#C	1
ZINC97379841	CC(C)(C)OCC(=O)Nc1cnccn1	0
ZINC97380025	c1cnccc1CNC(=O)Nc1cc(cc2c1OCC2)Cl	0
ZINC97380189	CC(=O)N1CC[C@@H](C1)OC(=O)c1cn[nH]c1c1ccc(cc1)F	0
ZINC97392743	Cc1c(cnn1c1ccccc1)C(=O)N(CC(=O)OC)C(C)C	0
ZINC97394385	c1cc(cnc1)n1c(nc(n1)C1CCOCC1)[C@@H]1CC21CC[NH2+]CC2	0
ZINC97402866	CC[C@H](C)[C@H](C(=O)OC)NC(=O)c1ccc(nc1)Oc1ccccc1	0
ZINC97404903	CCCC(=O)O[C@H]1CCCC[C@H]1OC	0
ZINC97413742	C[C@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)N(C)Cc1ccccc1O	0
ZINC97413812	c1ccc2c(c1)C[C@@H]([C@H]2NC(=O)NCCc1ccc(s1)Br)O	0
ZINC97437787	CO/C(=C(/F)\Cl)/F	0
ZINC97473198	Cc1cccc(c1O[C@@H]1CC[N@H+](CC1)C[C@H](COC(C)C)O)C	0
ZINC97475470	CO[C@H]1[C@@H]2CC[C@H]1C[N@@H+](C2)Cc1coc(n1)c1ccccc1	0
ZINC97475899	CC(C)OC[C@H](C[N@@H+](C)CC(=O)Nc1cccc(c1)C#C)O	0
ZINC97475900	C[N@H+](CCSc1ccccc1F)CC(=O)Nc1cccc(c1)C#C	1
ZINC97478261	COCCn1c(c(c(=O)[nH]c1=O)N(CC#C)Cc1ccccc1)N	0
ZINC97490682	CNC(=O)[C@@H](c1ccccc1)NC(=O)C[N@H+](C[C@@H]1CCOC1)C1CC1	0
ZINC97491167	CC(C)CN(CC#C)[C@@H]1CCc2c1cccc2	1
ZINC97491169	C#CCN(C[C@@H]1CCOC1)[C@@H]1CCc2c1cccc2	0
ZINC97491169	C#CC[N@H+](C[C@@H]1CCOC1)[C@@H]1CCc2c1cccc2	0
ZINC97491170	C#CCN(C[C@H]1CCOC1)[C@@H]1CCc2c1cccc2	0
ZINC97492880	c1ccc(cc1)C[N@H+](C[C@@H]1CCCO1)CC(=O)Nc1ccccc1F	0
ZINC97495292	c1csc(n1)CN1CCC[N@H+](CC1)[C@H]1COC[C@@H]1O	0
ZINC97496895	CCC[N@@H+](Cc1ccc(cc1)F)C[C@@H]1CCCCO1	0
ZINC97515136	CC(C)[N@@H+]1CCO[C@@H](C1)CC(=O)NCCOCc1ccccc1	0
ZINC97521962	Cc1c(c(n[nH]1)C)CC(=O)N1CCC[C@H](C1)OCc1ccccc1	0
ZINC97526708	CC(C)N(c1ccccc1)C(=O)COc1ccccc1OC	0
ZINC97527259	CN1C[C@]2(CCC[N@H+](CC2)Cc2cc(cs2)C#CCO)OC1=O	0
ZINC97570988	c1ccc(cc1)n1c([O-])c/c(=C\2/[NH+]=NC(=N2)[C@H]2CCOC2)/[nH]1	0
ZINC97575064	Cc1cc(nc(n1)N1CCOCC1)c1ccc(cc1)[C@H](C)OC	0
ZINC97594294	C[C@H](CC1(OCCO1)C)CNC(=O)c1cc(ccc1Br)OC	0
ZINC97598449	Cc1ccc(cc1OC)C(=O)O[C@@H](C)C#C	0
ZINC97598461	C[C@@H](C#C)OC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC97598462	C[C@H](C#C)OC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC97598471	C[C@@H](C#C)OC(=O)[C@@H](C)Oc1cccc(c1)C(=O)C	0
ZINC97598474	C[C@H](C#C)OC(=O)[C@H](C)Oc1cccc(c1)C(=O)C	0
ZINC97598475	CCOc1ccc(cc1)C(=O)O[C@@H](C)C#C	0
ZINC97598477	CC[C@@H](c1ccccc1)C(=O)O[C@@H](C)C#C	0
ZINC97598480	CC[C@H](c1ccccc1)C(=O)O[C@H](C)C#C	0
ZINC97598482	Cc1ccc(cc1C)C(=O)O[C@H](C)C#C	0
ZINC97599167	CC#CCSc1nnc(o1)COc1cccc(c1)C	1
ZINC97599215	CC#CCSc1nnc(n1CCCOC)c1ccccc1Cl	0
ZINC97599233	CC#CCSc1nc2ccccc2n1CCOC	0
ZINC97599257	CC#CCSc1nc2cc(ccc2c(=O)n1CCCOC(C)C)Cl	0
ZINC97599284	CC#CCSc1[nH]c2ccccc2n1	1
ZINC97599290	CC#CCOc1ccc(cc1)C(=O)c1ccccc1	1
ZINC97599311	CC#CCSc1nnc(n1C[C@@H]1CCCO1)c1ccc(cc1)OC	0
ZINC97599319	CCN(CC)S(=O)(=O)c1cccc(c1)c1nnc(o1)SCC#CC	1
ZINC97599330	CC#CCSc1nc(n(n1)c1ccccc1)C1CC1	1
ZINC97599340	CC#CCSc1nnc(n1Cc1ccccc1)c1ccc(cc1)F	1
ZINC97599346	CC#CCSc1nnc(o1)c1cccs1	1
ZINC97599350	CC#CCOc1ccc(cc1[N+](=O)[O-])OC	1
ZINC97599352	CC#CCSc1nnc(o1)C[C@H](C)c1ccccc1	1
ZINC97599359	CC#CCSc1nc2ccccc2c(=O)n1C[C@@H]1CCCO1	0
ZINC97599360	CC#CCSc1nc2ccccc2c(=O)n1C[C@H]1CCCO1	0
ZINC97599366	CC#CCSc1nnc(n1c1ccccc1)c1ccoc1C	1
ZINC97599385	CC#CCSc1nc2cc(ccc2n1CCOC)Cl	0
ZINC97599387	CCOCCCn1c(=O)c2cc(ccc2nc1SCC#CC)Br	0
ZINC97599415	CC#CCn1cnc2c(c1=O)c(c(s2)c1ccccc1)C	1
ZINC97599421	CC#CCSc1nnc(n1c1ccccc1)N1CCOCC1	0
ZINC97599427	CC#CCSc1nnc(n1c1cccc(c1)F)N1CCOCC1	0
ZINC97599431	CC#CCSc1nnc(n1Cc1ccccc1)N1CCOCC1	0
ZINC97599435	CC#CCSc1nnc(n1CC[NH+]1CCOCC1)c1ccc(cc1)F	0
ZINC97599438	CC#CCSc1nnc(n1c1ccc(cc1)C)N1CCOCC1	0
ZINC97599445	CC#CCn1cnc2cc(sc2c1=O)c1ccc(cc1)OC	1
ZINC97599450	CC#CCSc1nnnn1C[C@H]1CCCO1	0
ZINC97599452	CC#CCSc1nnc(s1)NC[C@@H]1CCCO1	0
ZINC97599459	CC#CCN1C(=O)[C@](NC1=O)(C)c1ccc(cc1)F	1
ZINC97599462	CC#CCSc1nnnn1Cc1cccs1	1
ZINC97599477	CC#CCSc1nnc(n1C[C@@H]1CCCO1)N1CC[C@@H](CC1)C	0
ZINC97599478	CC#CCSc1nnc(n1C[C@H]1CCCO1)N1CC[C@H](CC1)C	0
ZINC97599490	CC#CCSc1nnc2n1c(nc(c2)C)C	1
ZINC97599505	CC#CCn1c(noc1=O)c1ccccc1	1
ZINC97602124	c1ccc(cc1)C(=O)CCC(=O)OCCOc1ccccc1F	0
ZINC97602556	Cc1cc([nH+]c(n1)N)N1CC[N@@H+](C[C@@H](C1)O)CCC(=O)[O-]	0
ZINC97603684	c1cc(ccc1c1nnc(o1)SC[C@H]1CCCO1)OC(F)F	0
ZINC97617158	C[N@@H+]1CCCN(CC1)C(=O)c1cc(ccc1N1CCCCC1)[N+](=O)[O-]	0
ZINC97635098	c1ccc(cc1)Nc1ncc(cn1)C(=O)N1CCC1	0
ZINC97665446	Cc1c(c(n(n1)C)C)C(=O)C(=O)N[C@H](C)C(=O)NCc1ccccc1	0
ZINC97673647	Cc1c([nH]c([nH+]1)c1ccccc1)C[NH+]1CCC2(CC1)OCCO2	0
ZINC97681498	CCc1nc(cs1)CC(=O)N1CCN(CC1)[C@@H](C#N)c1ccccc1	0
ZINC97681661	c1ccc(cc1)COCCCc1n[nH]c(n1)[C@@H]1CCOC1	0
ZINC97681954	Cc1cc(cc(c1)Cl)c1nc(no1)[C@H]1CCOC1	0
ZINC97694476	Cc1cccc(c1C)Oc1c(cccn1)NC(=O)[C@@H](C)NC(=O)N	0
ZINC97698863	Cc1c(cnc(n1)C1CC1)C(=O)NCc1ccon1	0
ZINC97711726	Cc1cccc(c1C)CN(C)C(=O)c1cnc(nc1)NC(C)C	0
ZINC97711794	c1ccc(cc1)c1c(cnc(n1)N)C(=O)NCc1ccc(cc1)C[NH3+]	0
ZINC97716980	Cc1nccc(n1)[C@@H]1CC[N@H+](CC1)Cc1ccc(s1)[C@@H]1CCCCO1	0
ZINC97727354	c1ccc(cc1)[C@@H]1CCCN1CCCN1CCOCC1	0
ZINC97727372	c1ccc(c(c1)N1CCN(CC1)CCC[NH+]1CCOCC1)Cl	0
ZINC97727468	CC[N@@H+](CCC[NH+]1CCOCC1)CCc1ccccc1	0
ZINC97728792	CC(C)COc1cccc(c1)CNC(=O)CCOC[C@H]1CCCO1	0
ZINC97730190	CC(C)(C#Cc1ccc(cc1)CN1CCC[C@@H](C1)c1ccncn1)O	1
ZINC97730331	C[C@@H]1C[C@]2([C@@H](CC[C@@]2(C#C)O)[C@@H]2[C@@H]1[C@@H]1CC[C@@H](C=C1CC2)O)C	1
ZINC97742753	C[N@@H+](CCC1CCOCC1)CC(c1ccccc1)c1ccccc1	0
ZINC97743423	c1ccc(cc1)S(=O)(=O)CCc1[nH]nc(n1)[C@@H]1CCOC1	0
ZINC97743590	c1ccc2c(c1)nc(o2)[C@@H]1CC[N@H+](CC1)Cc1cnc[nH]1	0
ZINC97743656	CCn1cc[nH+]c1CN1CCC[C@@H](CC1)[NH+](C)C	0
ZINC97744811	CCn1c(ncn1)[C@@H](C)Nc1nccc(n1)c1ccccn1	0
ZINC97757651	C#C[C@@](CC(=O)N1[C@H](COC1=O)Cc1ccccc1)(C1CCCC1)O	0
ZINC97757902	Cc1cc(n(n1)[C@@H](C)CNC(=O)[C@@H]1CC[N@H+](CC1)CCOC)C	0
ZINC97758418	c1cc(cc(c1)F)C#Cc1ccc(nc1)C(=O)[O-]	1
ZINC97759269	c1cnn(c1)Cc1ccc(cc1)CN1C[C@@H]([C@H](C1)O)[NH+]1CCCCC1	0
ZINC97772766	CCn1cnnc1C[N@@H+](C)Cc1cnc(s1)N1CCOCC1	0
ZINC97772889	CCn1c(nc(n1)[C@H]1CCOC1)CCS(=O)(=O)c1ccccc1	0
ZINC97805581	CN(C)c1ccc(n[nH+]1)c1cnn(c1)Cc1ccc(cc1)OC	0
ZINC97813591	c1ccc(cc1)c1nc(cs1)C[N@@H+]1Cc2c([nH]cn2)C[C@H]1C(=O)[O-]	0
ZINC97831130	Cc1ccc2c(ccc(c2n1)OC)c1ccc(nn1)N1CCSCC1	0
ZINC97938780	CN(C)c1ccc(cc1)CNC(=O)c1cn2c(n1)ccc(n2)OC	0
ZINC97940758	Cc1ccc(s1)CN1CCC[C@H](C1)n1c2c(cncn2)n(c1=O)C	0
ZINC97941254	CCn1cc(cn1)C[N@@H+]1CCC[C@H]1c1nc(n[nH]1)c1ccccc1	1
ZINC97941265	c1ccc(cc1)c1nc(n[nH]1)[C@@H]1CCC[N@@H+]1C1CCOCC1	0
ZINC97942590	Cc1nc(on1)CO[C@@H]1CCCN(C1)S(=O)(=O)c1ccccc1	0
ZINC97942650	c1cc(cnc1)c1nc(on1)CO[C@@H]1CCC[N@@H+](C1)C1CCOCC1	0
ZINC97944219	CC/N=C(\[O-])/C(C(C(C(C(C(F)(F)F)(F)F)(F)F)(F)F)(F)F)(F)F	0
ZINC97944635	c1ccc(cc1)CS(=O)(=O)Nc1cccn2c1ncn2	1
ZINC97951037	c1ccc(cc1)C#Cc1ccc2c3c1cccc3C(=O)OC2=O	0
ZINC97971366	COCCNC(=O)c1nc(no1)c1ccc([nH+]c1)N1CCCC1	0
ZINC98002561	CCCCCCCCCCOC(=O)Nc1ccc(cc1)OC(=O)CC	0
ZINC98024504	C#CCNC(=O)N1CCCN(CC1)S(=O)(=O)c1ccccc1	1
ZINC98024507	C#CCNC(=O)N(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC98032527	CCOCCNC(=O)NC[C@@H]1CCC[C@H](C1)C	0
ZINC98034696	C#CCNC(=O)NCC1(CCOCC1)c1ccc(cc1Cl)Cl	0
ZINC98034796	CC(C)COc1cccc(c1)CNC(=O)NCC#C	1
ZINC98038935	c1ccc(cc1)OC1CCN(CC1)S(=O)(=O)c1ccc(c(c1)Cl)C#N	1
ZINC98042004	Cc1ccc(c(c1)C)N(C)C(=O)CN(C)C(=O)c1ccc(s1)Br	0
ZINC98043560	c1ccc2c(c1)C[C@H](c1cc(ccc1S2)Cl)N(CCCl)CCCl	0
ZINC98043585	CCCCCCCc1c([O-])nc(=S)n(c1[O-])c1ccccc1	1
ZINC98044269	CC#Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044270	CC#Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044271	CC#Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044274	CC#Cc1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044349	CCO[C@@H]1[C@@H]([C@@H]([C@@H]2[C@@H](O1)CO[C@@H](O2)c1ccccc1)O)O	0
ZINC98044920	CC#Cc1cn(c(=O)nc1N)[C@@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC98051316	C#CCN1CCN(CC1)Cn1c(=O)ccc(n1)c1ccccc1	1
ZINC98051400	CC(C)CN(CCOC)Cc1c([nH+]nn1c1ccccc1)[O-]	0
ZINC98051456	CC1(CN(CCO1)Cc1c([nH+]nn1c1ccccc1)[O-])C	0
ZINC98051561	CC(C)Oc1nn(c(=S)s1)CN(C)CCc1ccccc1	1
ZINC98051561	CC(C)Oc1nn(c(=S)s1)C[N@@H+](C)CCc1ccccc1	1
ZINC98051745	CC[N@H+](Cc1c2ccccc2ccc1O)C[C@@H]1CCCO1	0
ZINC98065915	CC(C)OC[C@@H](C[N@@H+](CCc1ccccc1)Cc1ccccc1)O	0
ZINC98066315	CC(C)OC[C@H](CN1CC[N@H+](CC1)C/C=C/c1ccccc1)O	0
ZINC98068874	C[C@H]1CCc2c(sc3c2c(=O)[nH]c(n3)[C@@H](C)[N@H+]2CCCC[C@@H]2C)C1	0
ZINC98070153	CC[C@@H](c1ccccc1)C(=O)OCC#C	0
ZINC98070154	CC[C@H](c1ccccc1)C(=O)OCC#C	0
ZINC98070155	C#CCOC(=O)CCSc1ccccc1	0
ZINC98070157	C[C@@H](CC(=O)OCC#C)c1ccccc1	0
ZINC98070158	C[C@H](CC(=O)OCC#C)c1ccccc1	0
ZINC98071426	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1cc(ccc1Cl)C(=O)NCC#C	0
ZINC98072127	C=CCN(CC=C)Cc1[nH]c(=O)c2c(csc2n1)c1ccccc1	1
ZINC98072781	CC1(OC[C@@H]2[C@@H](O1)[C@@H](C=CO2)OCc1ccccc1)C	0
ZINC98074382	CC[C@@H](C)[C@@H](c1ccccc1)C(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC98087046	CN1C(=O)/C(=C\c2ccc(c(c2)OC)OCC#C)/SC1=S	1
ZINC98089124	CC(C)(C)OC(=O)N1C[C@@H]([C@@H](C1)c1ccc(cc1)OC)CO	0
ZINC98090898	CCCCN(CCS(=O)(=O)[O-])c1ccccc1	1
ZINC98090999	c1ccc(cc1)C#CC(=O)C=[N+]=[N-]	1
ZINC98091336	c1ccc(cc1)COc1ccc2c(c1)c(co2)C(F)(F)F	1
ZINC98091603	CO[C@@H]1[C@H]([C@@H]([C@@H](O1)COCc1ccccc1)OCc1ccccc1)O	0
ZINC98091910	c1ccc(cc1)COC[C@H]1[C@H]([C@@H](C=CO1)O)O	0
ZINC98092997	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CC[C@@H](CC1)OCc1ccccc1	0
ZINC98093361	CN(C)C(=O)N1CCN(CC1)C(=O)C1CCN(CC1)CC#C	1
ZINC98094045	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CCC[C@H]1CCc1ccccc1	1
ZINC98095428	CC(C)[C@@H]([C@@H](C(F)(F)F)O)NC(=O)OCc1ccccc1	0
ZINC98095465	C#CC[C@H]1C(=O)NC(=O)N1	1
ZINC98096645	c1cc(cnc1)COC(=O)C1(CCOCC1)c1ccc(cc1)Cl	0
ZINC98098695	Cc1c(c2ncccn2n1)C(=O)Nc1ccc(cc1)OCCC(=O)N	0
ZINC98104216	CCCCNC(=O)[C@H]1CC[C@H](N(C1)C(=O)CS(=O)(=O)CC)C	0
ZINC98104872	CC[C@H](C(=O)Nc1cc(ccc1C)NC(=O)c1ccccc1)OCC	0
ZINC98105069	C#CCNC(=O)c1ccccc1NC(=O)COCc1ccccc1Cl	0
ZINC98105072	C#CCNC(=O)c1ccccc1NC(=O)c1cnsn1	1
ZINC98106775	Cc1ccc(c(c1)OC[C@@H]1CCCO1)NC(=O)[C@H](c1ccccc1)O	0
ZINC98106776	Cc1ccc(c(c1)OC[C@H]1CCCO1)NC(=O)[C@H](c1ccccc1)O	0
ZINC98107187	c1ccc(cc1)OCCCC(=O)N(Cc1ccco1)C[C@H]1CCCO1	0
ZINC98111068	COC(=O)c1ccccc1OC(=O)[C@H]1C[C@@H]1c1ccccc1	0
ZINC98114356	c1ccc(cc1)[C@H]1C[C@H]1C(=O)Nc1cc(ccc1Cl)n1cnnn1	0
ZINC98114704	C#CCNC(=O)c1ccccc1NC(=O)[C@@H]1C[C@H]1c1ccccc1	1
ZINC98117029	CCOc1ccc(cc1OCC)[C@H](C)NC(=O)NCc1cnc(s1)C	0
ZINC98123511	C[C@@H](C(=O)NCC#C)[NH2+]CC1(CCOCC1)c1ccc(cc1Cl)Cl	0
ZINC98123516	CCOc1ccc(cc1)C1(CCOCC1)C[NH2+][C@H](C)C(=O)NCC#C	0
ZINC98123542	Cc1ccc(c(c1)C1(CCOCC1)C[NH2+][C@@H](C)C(=O)NCC#C)OC	0
ZINC98137044	Cc1c2ccccc2nc(n1)CN1CCC(CC1)Oc1ccccc1	1
ZINC98142975	CCOC(=O)C[N@@H+](C[C@H](COc1ccccc1)O)C1CC1	0
ZINC98143119	CCOC(=O)CN(CC(=O)NCc1ccc(cc1)F)C1CC1	0
ZINC98143560	COCCCC[N@H+](Cc1ccccc1)Cc1cccs1	0
ZINC98143980	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](CSc1nnc(n1C)c1ccccc1)O	0
ZINC98144568	C[C@@H]1CC[N@H+](CC1)C[C@H](C[NH2+]Cc1ccc(o1)c1ccccc1)O	1
ZINC98144677	C[C@@H](c1ccccc1)N1CC[C@@H](C1)[NH2+]C[C@@H](COCC(C)C)O	0
ZINC98150899	C[C@H](c1ccccc1)S(=O)(=O)C[C@H](COCc1ccc(cc1)OC)O	0
ZINC98150938	COc1ccc(cc1CS(=O)(=O)C[C@@H](c1ccc(cc1)Cl)O)Cl	0
ZINC98157299	C#CCCCOC(=O)CCc1ncc(o1)c1ccccc1Br	0
ZINC98157325	CC[C@H](C(=O)OCC#Cc1ccccc1)OCC	0
ZINC98157326	Cc1c(sc(=O)n1CC(=O)OCC#Cc1ccccc1)C	0
ZINC98157327	c1ccc(cc1)C#CCOC(=O)c1cc(cs1)C(=O)N	0
ZINC98157328	c1ccc(cc1)C#CCOC(=O)Cn1cnc(n1)[N+](=O)[O-]	0
ZINC98157329	Cn1cc(c(n1)C(F)(F)F)C(=O)OCC#Cc1ccccc1	0
ZINC98157330	COCCOCCCC(=O)OCC#Cc1ccccc1	0
ZINC98157331	c1ccc(cc1)C#CCOC(=O)Cc1ccc2c(c1)OCO2	0
ZINC98157338	COc1ccc2c(c1)C[C@H](CO2)C(=O)OCC#Cc1ccccc1	0
ZINC98157339	CC(C)(C)c1cc([nH]n1)C(=O)OCC#Cc1ccccc1	0
ZINC98157340	c1ccc(cc1)C#CCOC(=O)c1ccc2c(c1)CCC(=O)N2	0
ZINC98157344	CC(C)(C)OC(=O)N1CCC(CC1)C(=O)OCC#Cc1ccccc1	0
ZINC98157345	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)OCC#Cc1ccccc1	0
ZINC98157348	CNS(=O)(=O)c1ccc(cc1)CCC(=O)OCC#Cc1ccccc1	0
ZINC98157351	CCNS(=O)(=O)c1ccc(cc1)C(=O)OCC#Cc1ccccc1	0
ZINC98157353	CCn1c2ccc(cc2nn1)C(=O)OCC#Cc1ccccc1	0
ZINC98157355	c1ccc(cc1)C#CCOC(=O)CSc1ccncc1	0
ZINC98157357	CC(C)(C)CC(=O)OCC#Cc1ccccc1	0
ZINC98157360	c1ccc(cc1)C#CCOC(=O)[C@H]1CC[C@@H](CC1)C(=O)N	0
ZINC98157361	CCOC(=O)N1CCC[C@@H](C1)C(=O)OCC#Cc1ccccc1	0
ZINC98157362	CCOC(=O)N1CCC[C@H](C1)C(=O)OCC#Cc1ccccc1	0
ZINC98157363	COc1ccccc1c1cc([nH]n1)C(=O)OCC#Cc1ccccc1	0
ZINC98157364	c1ccc(cc1)C#CCOC(=O)Cn1c2ccccc2[nH]c1=O	0
ZINC98157366	c1ccc(cc1)C#CCOC(=O)[C@@H]1CCCCN1C(=O)c1cccs1	0
ZINC98157367	c1ccc(cc1)C#CCOC(=O)[C@H]1CCCCN1C(=O)c1cccs1	0
ZINC98157369	COc1ccc(c(c1)CC(=O)OCC#Cc1ccccc1)OC	0
ZINC98157370	c1ccc(cc1)C#CCOC(=O)[C@@H]1CC1(Cl)Cl	0
ZINC98157373	c1ccc(cc1)C#CCOC(=O)CCNS(=O)(=O)c1cccnc1	0
ZINC98157374	c1ccc(cc1)C#CCOC(=O)c1c2c([nH]n1)CCCC2	0
ZINC98157374	c1ccc(cc1)C#CCOC(=O)c1c2c(n[nH]1)CCCC2	0
ZINC98157375	C[C@@H](C(=O)OCC#Cc1ccccc1)NC(=O)C(C)(C)C	0
ZINC98157377	c1ccc(cc1)C#CCOC(=O)[C@@H]1CC(=O)Nc2c1ccc(c2)F	0
ZINC98161591	COc1ccc(cc1)CCNCc1c(nc2n1cccc2)Cl	0
ZINC98172523	C#CCOc1ccccc1C[NH2+]C1CCN(CC1)c1ccccc1	1
ZINC98173514	CCOC(=O)N(C)c1ccc(cc1)NCc1ccccc1OCC#C	0
ZINC98173558	C[C@@H](C[NH2+]Cc1cn[nH]c1C(C)(C)C)COCc1ccccc1	0
ZINC98173561	C[C@H](C[NH2+]Cc1ccc(cc1)C(=O)NC)COCc1ccccc1	0
ZINC98174883	C[C@]1(c2cccn2c2ccccc2CO1)c1ccccc1	0
ZINC98174955	c1cc2c(cc1C(F)(F)F)[C@@H]1C=C[C@H]2O1	0
ZINC98175094	CC(C)(C)C#C/C=C/Cl	1
ZINC98175237	c1cc(c(cc1OCC#CI)Cl)Cl	1
ZINC98175362	c1ccc(cc1)C#Cc1ccnc(c1)C(=O)[O-]	1
ZINC98177872	COc1cccc2c1ccc(c2OCc1ccccc1)CC#C	1
ZINC98178260	c1ccc(cc1)C#Cc1ccccc1c1ccccc1C=O	1
ZINC98178532	c1ccc(cc1)C#Cc1ncc(s1)CN1CCC(CC1)(F)F	1
ZINC98178710	CCOc1c(cc(c(c1C=O)[N+](=O)[O-])OC)[N+](=O)[O-]	0
ZINC98178734	Cc1ccccc1n1c(cc(n1)c1ccccc1)Br	1
ZINC98179412	COC(=O)N1[C@@H](C(=O)N(CC1=O)Cc1ccccc1)CC#C	0
ZINC98179795	c1ccc(cc1)C#C[C@@H](c1ccncc1)N1CCCCC1	1
ZINC98179796	c1ccc(cc1)C#C[C@H](c1ccncc1)[NH+]1CCCCC1	1
ZINC98179834	c1ccc(cc1)C#Cc1c2ccccc2nnc1c1ccccc1	1
ZINC98180002	c1ccc(cc1)C#Cc1cc2ccccc2nn1	1
ZINC98180134	COC1=CCO[C@@H]1Cc1ccccc1	0
ZINC98180375	C#CC[C@H]1CCO[C@@H]1O	0
ZINC98180393	c1ccc(cc1)[C@]1(CCCO1)O	0
ZINC98180522	c1c2ncc(n2cc(n1)I)Br	0
ZINC98181073	C#Cc1cccc(c1)c1ccccc1	1
ZINC98181101	C#Cc1ccc(c(c1)C#N)c1ccccc1	1
ZINC98181115	C#Cc1ccc(cc1Cl)c1ccccc1	1
ZINC98210239	C#CCOc1ccc(nc1)Br	1
ZINC98210657	c1ccc(cc1)OCCC(C(F)(F)Br)(F)F	1


==> anc/logic_14_test_molecules.tsv <==
mol_id	smiles	label
ZINC00012808	c1ccc(cc1)c1c(nc(s1)c1cccnc1)O	0
ZINC00041601	CC1(C[C@@]2(CCC[N@H+](C2)CC#C)CCO1)C	0
ZINC00041809	c1ccc(cc1)C1=NO[C@](C1)(c1ccccc1)O	0
ZINC00043983	CCCc1ccc(cc1)OCC(=O)c1ccc(cc1O)O	0
ZINC00058342	CC(C)(C#C[C@@H](c1cccnc1)O)O	0
ZINC00068197	CC(=C)[C@@](C)(C#CC[NH+]1CCCC1)O	0
ZINC00078195	C1CCC(CC1)(C#CBr)O	0
ZINC00080633	CC[C@](C)(C#CC[NH+]1CCOCC1)O	0
ZINC00084402	Cc1nc(cn1C[C@@H](c1ccc(cc1)OC)O)[N+](=O)[O-]	0
ZINC00086334	C1COCC[N+]21COC[C@H]2CI	0
ZINC00086853	CCC(CC)(C#CC[NH+]1CCOCC1)O	0
ZINC00090658	CCOC(=O)c1c[nH+]c2ccc(cc2c1NC[C@@H](C)O)C	1
ZINC00094119	C[C@@H]1C[N@H+](C[C@H]([C@]1(C#C)O)C)C	0
ZINC00098939	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)c1ccccn1)O	0
ZINC00102394	CCOC(=O)N1CCN(CC1)C(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC00108280	CCC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)C(C)C	0
ZINC00110685	CC[C@@]1([C@](N(C(=O)O1)CCc1c([nH]c2c1cc(cc2)F)C)(C)O)C	1
ZINC00112140	Cc1c(c(on1)C)S(=O)(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC00116762	CC(C)(C)c1ccc(cc1)S(=O)(=O)[N-]c1ccnn1C	0
ZINC00117192	CC(C)(C#Cc1ccc(cc1)C(=O)NCc1ccccc1F)O	0
ZINC00119803	c1cc(ccc1C[C@@H](CO)[NH3+])Cl	0
ZINC00125066	C[S@@](=O)c1c(c(cs1)c1cccs1)C#N	0
ZINC00152375	CC(C)(C)OC(=O)N1CC[NH+](CC1)CCO	1
ZINC00166615	Cc1cc(cc(c1O)C)C[N@@H+]1CCc2cc(c(cc2[C@H]1C)OC)OC	0
ZINC00172784	CCOC(=O)NC(=S)Nc1ccc(cc1)N1C[C@@H](O[C@H](C1)C)C	1
ZINC00186555	CCOC(=O)c1c2c(nc3ccccc3n2)n(c1N)CCO	1
ZINC00193227	c1cc(ccc1C(=S)N1CCOCC1)O	0
ZINC00200837	CC(C)(C#CC[N+]1(CCOCC1)CC=C)O	0
ZINC00202312	Cc1cccnc1Nc1nc(cs1)c1ccc(cc1O)O	0
ZINC00224755	C1CCC(CC1)(C#CC1(CCCCC1)O)O	0
ZINC00229538	CC(C)(C#Cc1ccc(cc1)C(=O)NCc1ccccc1)O	0
ZINC00259383	COc1ccc(cc1)C1OCC(CO1)(CO)CO	0
ZINC00265814	c1cc(c(c(c1[N+](=O)[O-])F)C(=O)[O-])F	1
ZINC00268433	Cc1cc(c(cc1[C@](C)(C#Cc1ccccc1)O)F)N1CCOCC1	0
ZINC00272083	COC[C@@H](C[S@@](=O)Cc1ccc(cc1)Cl)O	0
ZINC00281097	C1CCC(CC1)(C#CC[NH+]1CCOCC1)O	0
ZINC00286605	C[C@@]1(CCCC(O1)(C)C)C#CC(C)(C)O	0
ZINC00296016	CC(C)(C)[C@@](C)(C#CC[NH+]1CCCCC1)O	0
ZINC00318633	c1cc(cc(c1)I)C(=O)NC[C@@H]1CCCO1	1
ZINC00339904	C[C@@H](C(=O)c1ccccc1)[C@@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC00340851	COC(=O)C([C@H]1[C@@H](C(C(=O)O1)(OC)OC)O)(OC)OC	1
ZINC00343735	CC#C[C@@]1(CC[C@H](CC1)c1ccccc1)OC(=O)C	0
ZINC00346039	C#CC[NH+]1CCOCC1	0
ZINC00350849	C[C@](C#Cc1ccccc1)(c1ccc(c(c1)F)N1CCOCC1)O	0
ZINC00351377	CCOC(=O)C1=C(NC(=O)N[C@@H]1C)c1ccc(cc1)O	1
ZINC00357495	c1cc(ccc1NC(=O)C(F)(F)F)S(=O)(=O)N1CCCC1	1
ZINC00407507	c1ccc2c(c1)[nH]c(n2)NC(=O)c1cc(ccc1O)Cl	0
ZINC00427540	Cc1ccccc1Nc1c([nH+]c2n1cccc2C)c1ccc(cc1)O	0
ZINC00525880	CC1([C@@H]2CC[C@](O[C@@H]2c2ccccc2O1)(C)C#CC[NH+](C)C)C	0
ZINC00525927	CCOC(=O)CSc1nc2ccccc2c(=O)n1OC	1
ZINC00532200	c1ccc(c(c1)CSc1nnc(n1N)c1ccncc1)F	0
ZINC00552335	CSc1ccc(cc1)c1[nH]c(c(c2cccs2)[nH+]1)c1ccccc1	0
ZINC00557642	CCn1nc(nn1)NC(=S)NC(=O)c1cccc(c1)F	1
ZINC00565272	Cc1c(c2ccccc2[nH]1)[C@@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC00565366	Cc1ccc(o1)C(=O)C[C@@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC00581240	Cc1ccc(cc1C)N([C@H](C)C(=O)OC)S(=O)(=O)C	1
ZINC00610261	CC(C)(C#Cc1ccc(s1)C(=O)NCCc1ccc(cc1)OC)O	0
ZINC00669305	CCOc1cc(c(c(c1O)Br)Br)C=C1C(=O)NC(=S)NC1=O	0
ZINC00713112	c1ccc2c(c1)cccc2NC(=O)CSc1nc2ccccc2s1	1
ZINC00809707	CCOc1c(cccc1OC)[C@@H]1C(=C(NC(=O)N1)C)C(=O)OC	1
ZINC00888014	c1ccc(cc1)c1ccc(cc1)S(=O)(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC00895803	COc1cc(ccc1O)CC=O	0
ZINC00896933	CCc1ccc(cc1)C[NH+]1CCN(CC1)S(=O)(=O)c1ccc(cc1)F	0
ZINC00968316	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@@H]3[C@H]1CC[C@]2(C#C)O)OC	0
ZINC00972542	CCc1nc2c(cnn2c2ccccc2)c(=O)n1Cc1ccccc1	0
ZINC01064251	C[C@H]1C[N@H+](CC[C@@]1(C#C)O)C(C)(C)C	0
ZINC01085476	CCc1c(cc(s1)/C=N/NC(=O)COc1ccc(cc1)Cl)[N+](=O)[O-]	1
ZINC01108533	C#CCN1c2ccc(cc2[C@@](C1=O)(CC(=O)c1ccncc1)O)Br	0
ZINC01159119	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)c1ccc(cc1)Br)O	0
ZINC01233102	c1ccc(cc1)C#CC(C#Cc1ccccc1)O	0
ZINC01255896	C[P@](=O)(Nc1ccc(cc1)F)Oc1ccc(cc1Cl)Cl	0
ZINC01295542	C[C@@]12CCC(=O)C=C1CC[C@H]1[C@H]2CC[C@]2([C@H]1CC[C@@]2(C#C)O)C	0
ZINC01310225	CO[P@](=O)(C#Cc1ccccc1)[C@@H](c1ccc(cc1)Br)O	0
ZINC01384312	c1ccc(cc1)CS(=O)(=O)Nc1ccc(cc1)C#Cc1ccccc1	0
ZINC01384315	c1ccc(cc1)C#Cc1ccc(cc1)NC(=O)C(Cl)(Cl)Cl	0
ZINC01388797	Cn1c(c(c(n1)c1ccccc1)COCc1ccccc1)Cl	0
ZINC01429013	CC[C@](C)(C#C)NC(=O)Cn1nc(nn1)c1ccccc1C	0
ZINC01514638	c1cc(c(cc1N[C@H]1[C@@H]([C@@H]([C@@H](CO1)O)O)O)[N+](=O)[O-])Cl	0
ZINC01564788	COC(=O)C#C	0
ZINC01569021	C#CCOC(=O)C1CCCCC1	0
ZINC01570007	C[C@]12CCC(=O)C=C1CCC[C@@H]2O	0
ZINC01584354	CC[C@](C)(C#C[C@@](C)(CC)OCC[NH+](CC)CC)O	0
ZINC01586531	C=COCCOCCO	0
ZINC01589134	c1ncn(n1)Cn1cncn1	0
ZINC01595363	c1cc(cc(c1)F)Nc1cc(cc(c1)F)F	0
ZINC01599049	CCCCOCCOCCOC(=O)[C@@H](C)O	1
ZINC01609622	c1nc2c(n1[C@@H]1[C@@H]3[C@H]([C@@H](O1)CO)O[P@](=O)(O3)[O-])nc([nH]c2=O)N	0
ZINC01622027	CCCC[C@@]1(CO[C@@H](OC1)c1ccccc1Cl)CC	0
ZINC01640766	CCCC#C[C@](C1CCCCC1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01661513	Cc1cc(cc(c1SC#N)C)O	0
ZINC01670467	Cc1ccc(cc1)C(=O)OCC#C	0
ZINC01670923	CCCCC[C@@](C)(C#C[C@](C)(CCCCC)O)O	0
ZINC01683845	CCOCC#CCOCC	0
ZINC01689976	Cc1ccc(c(c1)CCCCO)O	0
ZINC01698750	C[N@H+]1[C@H]2CC[C@@H]1[C@H]([C@@H](C2)O)C(=O)OC	1
ZINC01723672	CCC#C[C@H](CC)O	0
ZINC01726762	C#CC1(OCCO1)c1ccccc1	0
ZINC01764744	CCOC(=O)Cc1cc(c(c(c1C(=O)OCC)O)C(=O)OCC)O	1
ZINC01817328	CCCCCCc1cc2cc(c(=O)oc2cc1O)c1csc(n1)C	0
ZINC01825613	CC(C)[NH+](CC#C[C@@](c1ccccc1)(C1CCCCC1)O)C(C)C	0
ZINC01836488	CCC[N+](CCC)(CC#Cc1ccccc1)CC#Cc1ccccc1	0
ZINC01867015	C1CC(C(C(C1)(CO)CO)O)(CO)CO	0
ZINC01995169	Cc1cc(cc(c1[O-])[N+](=O)[O-])Cl	0
ZINC02031583	CCCOC(=O)NCCOC(=O)N(c1ccccc1)O	1
ZINC02044152	CC[C@@H](C#C)O	0
ZINC02046395	c1ccc(c(c1)C[C@@H](CC(=O)O)C(=O)[O-])Cl	0
ZINC02069416	CCCCCc1nnc(s1)NC(=O)c1ccc(cc1)OCCCC	1
ZINC02093745	CCOc1cc(cc(c1OCC#C)Cl)CO	0
ZINC02145522	C[N+](C)(CCCS(=O)(=O)[O-])CC#CCOCCC#N	0
ZINC02182884	C[C@H](C#CC[NH+]1CCCCC1)OCCOCc1ccccc1	0
ZINC02193349	c1ccc(cc1)/C=C(/C(=O)NCCCO)\NC(=O)c1ccccc1	0
ZINC02201397	COc1cc(ccc1O)C#CC#CC[NH+]1CCCCC1	0
ZINC02222172	C1C(=O)N(C(=O)S1)C[C@H](CCl)O	0
ZINC02269645	CC(C)[NH+](CC#CC[C@](c1ccccc1)(C(C)(C)C)O)C(C)C	0
ZINC02279390	CCN(CC)CC#CCC(c1ccccc1)(c1ccccc1)OC	0
ZINC02279390	CC[NH+](CC)CC#CCC(c1ccccc1)(c1ccccc1)OC	0
ZINC02282721	CC[N+](C)(CC)[C@H](C)C#CCC(c1ccccc1)c1ccccc1	0
ZINC02286021	C=CC#CC[N+]1(CCOCC1)CC#C	0
ZINC02286966	CCC1(CCCC1)[C@@](C#CC[N@@H+](CC)CCO)(c1ccccc1)O	0
ZINC02288863	CCN(CC)CC#CCOCOCC#C	0
ZINC02288863	CC[NH+](CC)CC#CCOCOCC#C	0
ZINC02310064	CC[NH+](CC)CC#C[C@@H](C)OCCO	0
ZINC02310674	C[N+](C)(CCCS(=O)(=O)[O-])CC#CCOC/C=C/c1ccccc1	0
ZINC02316788	CO[P@@](=O)(C#Cc1ccccc1)[C@@](c1ccccc1)(C(F)(F)F)O	0
ZINC02342299	CC(C)[C@@H](CC(=O)N(C)CCC#C)c1ccco1	0
ZINC02361473	CC(=C)Cn1c(=O)c2c3c(sc2nc1SCC#C)CCC3	0
ZINC02390302	CC#CC1CCCCC1	0
ZINC02390372	CCC#CC[NH+](C)C	0
ZINC02406494	Cc1ccccc1c1nc2c(n1CCCOC)nc1ccccc1n2	0
ZINC02444053	CCOC(=O)CN1[C@@H](C(=C(C1=O)O)C(=O)C)c1ccccc1	1
ZINC02472278	CC(C)[N@@H+](CC#C[C@@H](C)O)Cc1ccccc1	0
ZINC02474310	C[C@@](CCC=C)(C#CC[NH+]1CCOCC1)O	0
ZINC02474311	C[C@](CCC=C)(C#CC[NH+]1CCOCC1)O	0
ZINC02478568	CO[C@@](CC[NH+]1CCCCC1)(C#C)c1ccccc1	0
ZINC02478709	CC1(C[C@@](CCO1)(CC[NH2+]Cc1ccc(cc1)O)c1ccccc1)C	0
ZINC02488455	C#CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1ccc(cc1)F)O)Br	0
ZINC02495308	CC(=O)[C@@]1(CC[C@H]2[C@@]1(CC[C@@H]1[C@@H]2CC(=C)C2=CC(=O)CC[C@]12C)C)O	0
ZINC02504198	c1cc(ccc1C#CC1(CCCCC1)O)C(=O)N1CCOCC1	0
ZINC02511054	c1cc(cc(c1)S(=O)(=O)CCO)F	0
ZINC02517252	c1cc(cc(c1)Cl)CCC(=O)c1ccc(cc1Cl)Cl	1
ZINC02518220	CCOC(=O)CC(=O)CC1CCCC1	1
ZINC02527065	CC(C)(C)OC(=O)N1CCc2cc(ccc2[C@@H]1C(=O)[O-])O	1
ZINC02540403	C(COCCOCC(C(F)(F)F)(F)F)O	0
ZINC02569274	C#C[C@@](c1ccccc1)(C(F)(F)F)O	0
ZINC02576640	CCCCC#Cc1cc(cnc1)C(=O)OCC	0
ZINC02578696	Cc1ccc(cc1)C(C#CC[NH+]1CCCC1)(c1ccc(cc1)C)O	0
ZINC02579210	CCC#CCC=C	0
ZINC02583555	CC(C)(c1ccc(cc1)C#CCCO)C(=O)OC	0
ZINC02592856	c1ccc(cc1)[C@H](C([C@@]1(C(C(C(O1)(F)F)(F)F)(F)F)F)(F)F)O	0
ZINC02651797	c1ccc(cc1)[C@@H](C[NH2+]CCc1c[nH]c2c1cccc2)O	0
ZINC02766526	CCn1cc(c(n1)C)[C@@H]1C[C@@H](n2c(c(cn2)C#N)N1)C(F)(F)F	0
ZINC02823026	CCc1cc(ccc1Cl)OCCOCC[N@@H+]1C[C@H](C[C@@H](C1)C)C	0
ZINC02838639	COc1cc(c(cc1OCC#C)Br)CO	0
ZINC02839001	C[C@H]1C[N@@H+](C[C@@H](O1)C)CC#CCOc1ccc(cc1)OC	0
ZINC02854040	Cc1ccc(cc1)S(=O)(=O)N1[C@H](CCC1=O)C(=O)NCCOC	1
ZINC02862890	C[C@@H]1CCC[N@@H+](C1)CC#CCOc1ccccc1OC	0
ZINC02867352	CC(C)(C#Cc1ccc(s1)C(=O)N[C@H](CCCNC(=O)N)C(=O)[O-])O	0
ZINC02871575	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)c1ccc(s1)Cl)O	0
ZINC02882042	C#CCOc1ccc(cc1/C=C(\C#N)/c1cccc(c1)C#N)[N+](=O)[O-]	0
ZINC02894304	Cc1ccccc1OCCOCCBr	0
ZINC02895601	COc1cc(ccc1O)C#CC#CC[NH+]1CCOCC1	0
ZINC02914710	CSc1ccc(cc1)[C@@H]1CC(=Nc2n1nnn2)c1ccc(cc1)Cl	0
ZINC02930818	CC[NH+](CC)CC#CC[C@@H](C)OCCC#N	0
ZINC02932030	C[C@H](CC#CC[NH+]1CCCC1)OCCC#N	0
ZINC02988605	C#CCOc1ccc(cc1Cl)/C=N/O	0
ZINC02989284	CC(C)(C)[N@H+](CC#C[C@@](C)(c1ccccc1)O)Cc1ccccc1	0
ZINC03032083	c1cc(cc(c1)Cl)C(=O)NCC(=O)N/N=C/c1ccc(cc1)O	0
ZINC03040291	CC[C@](C)(C#CC[NH+](CC)CC)OCCO	0
ZINC03041167	C#CCSc1cc(nc(n1)c1ccccn1)C(F)(F)F	0
ZINC03047995	C#CCOCNC(=S)Nc1ccccc1N	0
ZINC03107665	Cc1ccc(cc1[N+](=O)[O-])C(=O)O[C@@H](C)C(=O)OC(C)C	1
ZINC03110225	C#CCOC[C@H]1Cn2c(nc(n2)[N+](=O)[O-])O1	0
ZINC03122394	CCOc1cc(ccc1O)C[C@@H](C(=O)C)C(=O)OCC	1
ZINC03129157	CC(=O)c1ccc(s1)C#CCO	0
ZINC03151889	c1ccc(cc1)O[P@@](=O)(Nc1ccccn1)OCC(F)(F)F	0
ZINC03156497	CCCC[NH+](CCCC)CC#CCOCOCC#C	0
ZINC03161761	CC(C)(C#C)NC(=O)N[C@@H](C(Cl)(Cl)Cl)O	0
ZINC03163223	C1CCC(CC1)(C#CCl)O	0
ZINC03167744	CC[C@H](C(=O)[O-])[NH2+]C[C@](C)(C#Cc1ccccc1)O	0
ZINC03168796	CC(C)[C@@H](C(=O)[O-])[NH2+]C[C@](C)(C#Cc1ccccc1)O	0
ZINC03197443	CO[C@@H]1C[C@@H]2[C@@]3(C=C1)c1cc4c(cc1CN2C[C@@H]3O)OCO4	0
ZINC03218490	CCCC[C@@H](C#CC#CCCCCCCCCC(=O)[O-])O	0
ZINC03225317	c1ccc2c(c1)C(=O)N[C@]1(N2)c2cc(ccc2NC1=O)Br	1
ZINC03229053	c1ccc2c(c1)n1c(s2)nnc1SCC(=O)Nc1cccc(c1)Cl	1
ZINC03326001	c1cc(ccc1COC(=O)c1ccc2c(c1)OCCO2)Br	1
ZINC03326576	C[C@H](COC)Nc1nc(cs1)c1ccc(cc1OC)OC	0
ZINC03412862	CCN([C@@H]1CCS(=O)(=O)C1)C(=O)COC(=O)c1cccn1C	1
ZINC03571189	Cc1cccc(c1O)C(=O)OCC(=O)Nc1cccnc1Cl	1
ZINC03588965	c1ccc(cc1)[C@](C#CC[NH+]1CCCC1)(c1ccccc1Cl)O	0
ZINC03624074	c1ccc(cc1)C#CC1(CCCCCCCCCCC1)O	0
ZINC03632338	CCN(CC)CC#CCNS(=O)(=O)c1ccccc1	0
ZINC03632338	CC[NH+](CC)CC#CCNS(=O)(=O)c1ccccc1	0
ZINC03683933	C[C@@H]([C@@H]1COc2ccccc2O1)[NH3+]	0
ZINC03708654	C[C@@H](c1nc(cs1)c1ccc(cc1)OC)[NH3+]	0
ZINC03814419	C[C@]12CC[C@@H]3[C@H]4CCC(=O)CC4=CC[C@H]3[C@@H]1CC[C@]2(C#C)O	0
ZINC03830179	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC03830630	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=Cc2c(cno2)C[C@@]31C	0
ZINC03831537	C[C@H]1CC2=C(CCC(=O)C2)[C@H]2[C@@H]1[C@@H]1CC[C@@]([C@@]1(CC2)C)(C#C)O	0
ZINC03831617	C[C@H]1CCC[C@H](CCCCCc2cc(cc(c2C(=O)O1)O)O)O	1
ZINC03843496	c1cc(c(c(c1)O)Cc1c(cccc1O)O)O	0
ZINC03843619	C[C@]12CC[C@@H](CC1=CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]2(C#C)O)C)O	0
ZINC03845676	C[C@H](CCCC(=C)C)C[C@H](C#Cc1ccccc1)O	0
ZINC03870959	c1cc(ccc1N)O[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC03881855	CC[C@@H](C#C[C@]1(CCCC(O1)(C)C)C)O	0
ZINC03881958	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=Cc2c(cno2)C[C@]31C	0
ZINC03905020	C#CCOc1cccc(c1)/C=C/c1c(c(=O)[nH]c(n1)[O-])[N+](=O)[O-]	0
ZINC04000377	C[C@](C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)(C1CC1)O	0
ZINC04026085	C[N@+]1([C@@H]2C[C@H](C[C@H]1[C@@H](C2)O)OC(=O)[C@@H](CO)c1ccccc1)CC#C	0
ZINC04027892	C[C@]12CC[C@H](C=C1C=C[C@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]12CCC(=O)O1)C)O	1
ZINC04071489	CC(C)c1ccc(cc1)NC(=O)COc1ccc(cc1[N+](=O)[O-])Br	1
ZINC04104349	c1ccc(cc1)C#C[C@@H](c1ccccc1O)[NH+]1CCCCC1	0
ZINC04113636	CC1=C([C@@H](NC(=O)N1)c1ccc(c(c1)OC)O)C(=O)OCCSC	1
ZINC04121366	CCOC(=O)CNC(=O)c1ccc(cc1)C#CC1(CCCCC1)O	0
ZINC04136860	Cc1cc(n2cc(COc3ccc(cc3)Cl)[nH+]c2n1)C	0
ZINC04158946	C[n+]1c2ccccc2sc1/C=C/c1ccccc1Cl	0
ZINC04179832	c1cc2c(cc1CNC(=O)[C@@H]1[C@H]3CC[C@@H]([C@@H]1C(=O)[O-])O3)OCO2	1
ZINC04270000	C#C[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC04306075	Cc1ccc(cc1C)Nc1c(c(nc(n1)NCCO)N)[N+](=O)[O-]	0
ZINC04313153	c1cc(sc1C=O)C#CC1(CCCCC1)O	0
ZINC04317931	C[C@@H](CNc1n(c2c(n(c(=O)[nH]c2=O)C)[nH+]1)C[C@H](COCC=C)O)O	0
ZINC04341252	Cn1c2c(c(nc(n2)C2CCCC2)SCC#C)c(=O)n(c1=O)C	0
ZINC04343321	CCOC(OCC)OC(C)(C)C#C	0
ZINC04348169	C1C[C@@H](OC1)C([C@@H](C(F)(F)F)F)(F)F	0
ZINC04369809	C[C@H]1C[C@]2([C@@H](CC[C@]2(C#C)O)[C@@H]2[C@@H]1c1ccc(cc1CC2)OC)C	0
ZINC04369965	Cc1cc(cc2c1[C@H]1CC[C@]3([C@@H]([C@@H]1CC2)CC[C@]3(C#C)O)C)OC	0
ZINC04382372	c1cc(cc(c1)F)CSc1ncc(n1C[C@H]1CCCO1)CO	0
ZINC04383661	Cc1cc(nc2c1c(nn2C(C)C)O)C	0
ZINC04389501	c1cc(ccc1c1csnn1)/C(=N/O)/N	0
ZINC04419733	CC1(O[C@H]2[C@@H](O[C@@H]([C@@H]2O1)NC(=O)CNC(=O)c1ccccc1)CO)C	1
ZINC04425143	Cn1cccc1C[N@@H+](CCCOC)C[C@H](COCC#C)O	0
ZINC04458719	Cc1ccc2c(c1)c1cc(nn1[C@H](N2)c1cccc(c1)O)C	0
ZINC04472037	C#CCOc1ccccc1/C=N/NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC04549952	Cc1ccc(cc1Br)Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC04554128	C#CCN1c2ccc(cc2[C@@](C1=O)(CC(=O)c1cccs1)O)Br	0
ZINC04555681	CCCc1cc(c(cc1O)O)c1c(c[nH]n1)c1ccc2c(c1)OCO2	0
ZINC04577252	CC(=O)[C@]1(CC[C@@H]2[C@@]1(CC(=O)[C@@H]1[C@@H]2CC[C@@H]2[C@@]1(CC[C@@H](C2)O)C)C)O	0
ZINC04676910	COc1cc(cc(c1OCC#C)I)CNc1ccccc1	0
ZINC04696172	CCCCN(CCCC)S(=O)(=O)c1ccc(cc1)NC(=O)COCC	1
ZINC04700412	Cc1nnc(s1)SCC#CCO	0
ZINC04723486	C[C@@H](C(=O)[O-])NC(=O)c1ccc(cc1)C#CC1(CCCCC1)O	0
ZINC04764464	CC[C@@]1(C[C@]2(CCC[N@H+](C2)CC#CC[NH+]2CCOCC2)CCO1)C	0
ZINC04808256	CC(C)(C)[C@@](C)(C#CC[NH+]1CCOCC1)O	0
ZINC04829848	C[C@H]1CCCC([C@@]1(C#C[C@@H](C)O)O)(C)C	0
ZINC04862879	c1ccc(cc1)C#C[C@H](c1cc(ccc1O)Cl)[NH+]1CCOCC1	0
ZINC04903853	Cc1cc(n2c(c(nc2n1)c1ccsc1)Nc1ccccc1)C	0
ZINC04941784	CCCCNC(=O)C(=O)Nc1c2c(nn1c1cccc(c1)Cl)CSC2	1
ZINC04948044	c1cc(ccc1COC[C@@H](C[S@](=O)Cc1ccc(cc1)Cl)O)Cl	0
ZINC04949539	c1cc(c(cc1O)[S+]1CCCC1)O	0
ZINC04975663	C=CCOC[C@@H](CS(=O)(=O)[O-])O	0
ZINC04993930	Cc1ccccc1c1n[nH]c(=S)n1CCCOC	0
ZINC05010693	c1ccc(cc1)N1[C@H]2CS(=O)(=O)C[C@@H]2SCC1=O	1
ZINC05065287	C[C@H]1CC[N@@H+](CC1)CC(=O)Nc1cccc(c1)OC	1
ZINC05130211	C[C@@H](C(=O)N/N=C(\C)/c1ccc(c(c1)OC)OC)Sc1ccccn1	1
ZINC05158111	CC#C[C@]1(CCC[C@@H](C1)OCC[NH+](C(C)C)C(C)C)O	0
ZINC05163039	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)CSCCC[NH3+])O)O)N	0
ZINC05167705	CC(C)(C#CC=C)OC[C@H]1CO1	0
ZINC05186927	CC(C)(C#Cc1ccc(s1)C(=O)/C=C/c1cccs1)O	0
ZINC05192261	CCC(CC)(C#C)N/C=C(\C#N)/C(=O)OCC	0
ZINC05228318	CC(=O)O[C@]1(CC[C@@H]2[C@@]1(CC[C@H]1[C@@H]2CCC2=CC(=O)CC[C@H]12)C)C#C	0
ZINC05241119	CCSc1cccc(c1)C(=O)Nc1c(c2c(s1)C[C@H](CC2)C)C#N	1
ZINC05244369	CCCCCC#C[C@@](C)(C[NH2+][C@H](Cc1ccccc1)C(=O)[O-])O	0
ZINC05281232	c1ccc(cc1)OCCCSc1nnc(s1)N	0
ZINC05282273	C#C[C@@H]([C@@H](c1ccccc1)O)n1c2ccccc2nn1	0
ZINC05283252	CC#C[C@@H](C1(CCCCC1)OC)n1c2ccccc2nn1	0
ZINC05283253	CC#C[C@@H](Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05283676	CC(=O)O[C@](C)(C#CC[NH+]1CCCCC1)c1ccccc1	0
ZINC05308139	CCCCC#C[C@@H](C[C@@H](c1ccccc1)OCC)OCC	0
ZINC05311949	CCN(C[C@H](C1CCCCC1)O)c1ccccc1	0
ZINC05329482	CCOC(=O)C/C(=N\NC(=O)c1ccccc1O)/C(=O)OCC	1
ZINC05334589	CCO[C@@H](C#Cc1ccccc1)n1cncn1	0
ZINC05335149	CCO[C@@](CC#CC)(C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05335340	CCO[C@H](CC(OCC)OCC)C#Cc1ccccc1	0
ZINC05354816	C[C@@H]([C@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O)O	0
ZINC05368532	C#CCOC[C@H](C[NH+]1CCCCC1)O	0
ZINC05368608	C#CC[n+]1cccc2c1cccc2	0
ZINC05379388	CC(C)(C#CC#CC(C)(C)C#CC(C)(C)OC)C#CC(C)(C)OC	0
ZINC05380070	Cc1ccc(c2c1cccc2)S(=O)c1ccc(c2c1cccc2)C	0
ZINC05382893	CC(=C)CC#CC(C)(C)OC[C@@H]1CS1	0
ZINC05439327	C#CCOc1cn(c(=O)[nH]c1=O)[C@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC05488864	c1ccc(cc1)[C@@]1(CO1)C#CCn1c2ccccc2nn1	0
ZINC05513305	CCCCC[C@@](C#CC)(C(=O)O[C@@H]1[C@@H]([N@@H+]2CC[C@H]1CC2)C)O	0
ZINC05515408	C[C@@H](C#CCOCCO)O	0
ZINC05574565	c1cc(ccc1CSc1c2cnn(c2ncn1)c1ccc(cc1)Cl)F	0
ZINC05651360	CC[C@@]12CC[C@H]3[C@@H]([C@@H]1C=C[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC05670371	c1cc(c(c(c1)Cl)CON1C(=O)C(=O)NC1=O)F	1
ZINC05719804	C[NH2+]C[C@H](COCCOC=C)O	0
ZINC05735567	C[C@@H]1CC2=C(CCC(=O)C2)[C@@H]2[C@H]1[C@@H]1CC[C@]([C@]1(CC2)C)(C#C)O	0
ZINC05740814	c1cc(ccc1N1CCN(CC1)C(=O)c1cc(ccc1O)Br)[N+](=O)[O-]	0
ZINC05764282	C[C@]1(CCCO1)C#N	0
ZINC05782290	CCCCCC#CC[C@@H]([C@@H](COCc1ccccc1)O)O	0
ZINC05794297	CCN(CC#CC[C@H](C)O)c1ccccc1	0
ZINC05794479	CC[NH+](CC)CC#CC(C(C)C)(C(C)C)OCCC#N	0
ZINC05794489	CCN(CC)CC#CC[C@H](C)O	0
ZINC05794489	CC[NH+](CC)CC#CC[C@H](C)O	0
ZINC05819558	CCCC#CC[C@H](C)O	0
ZINC05910515	CC[C@](C)(C#CC[NH+](CC)CC)OCCC#N	0
ZINC05915589	COc1cc(cc(c1O)OC)/C=N/NC(=O)c1ccccc1[N+](=O)[O-]	0
ZINC05923605	CC[C@@](C)(C#CCOCC[NH+](C(C)C)C(C)C)O	0
ZINC05924219	CC[C@@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC06018258	COc1ccc(cc1)COC[C@H](CO)O	0
ZINC06020860	C[C@@H](COCC#CCO)O	0
ZINC06091028	c1c(c(=O)[nH]c(=O)n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)Cl)Br	0
ZINC06093301	c1cc(ccc1[C@H]1[C@@H](O1)CO)Br	0
ZINC06093970	c1cc2c(cc1C#N)[C@H]1C[C@@H]2C=C1	0
ZINC06188971	Cc1cc(ccc1Br)OC(=O)COc1cc(c(c(c1)C)Cl)C	1
ZINC06210085	c1ccc(c(c1)/C=C/1\C(=O)N(C(=S)S1)CCC(=O)[O-])C(F)(F)F	1
ZINC06215377	Cc1ccc(cc1)n1ccc(=O)c(n1)c1ccnc(n1)SCC#C	0
ZINC06310639	CCCCO/C=C/C#C[C@@]1(C[C@H](C)[N@@H+](C[C@@H]1C)C)O	0
ZINC06322251	c1cc(ccc1NC(=S)NCCOCCO)Cl	0
ZINC06355952	CC[C@@H](c1ccccc1)OC[C@@H](C[N@@H+]1CCC[C@@H](C1)C)O	0
ZINC06414437	COc1ccc2c(c1)s/c(=N\C(=O)C1CCCCC1)/n2CC#C	0
ZINC06455708	C[C@H](c1ccccc1)[NH2+]C[C@H](COc1ccc(cc1)NC(=O)C)O	0
ZINC06482889	COCCCNC(=S)N/N=C/c1cc(cc(c1O)Cl)Cl	0
ZINC06517761	CCOC(=O)NN1[C@H](Nc2ccccc2C1=O)c1ccoc1	1
ZINC06537660	CCOc1cc(ccc1OC)/C=C(\C#N)/C(=O)NCCCOC	1
ZINC06668119	CC1(CCC[C@](O1)(C)C#CC[NH+]1CCCCC1)C	0
ZINC06670160	CC(C)[N@H+]1Cc2c(ccc3c2oc(=O)c2c3CCC2)OC1	0
ZINC06677867	C#CCn1c2ccccc2nc1C1CCCCC1	0
ZINC06736242	COc1ccc(c(c1)S(=O)(=O)N/N=C/c1c[nH]c2c1cccc2)OC	0
ZINC06749137	C[C@@H]1CCCC[C@@H]1NC1=C(C(=O)C1=O)c1ccccc1	0
ZINC06820279	CC#CCSc1nnc(o1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC06829537	c1ccc(cc1)COc1cccn2c1ncc2N1CCOCC1	0
ZINC06841123	Cc1ccc(cc1)C[NH2+]CCOCCO	0
ZINC06930843	C[C@@H]1C[C@@]2([C@@H](CC[C@@]2(C#C)O)[C@@H]2[C@@H]1c1ccc(cc1CC2)OC)C	0
ZINC07038928	CNC(=O)c1cn(nc1c1ccc(c(c1)OC)OC)c1ccccc1	1
ZINC07136929	COCCn1c(=O)c2cc(ccc2nc1SC)Br	0
ZINC07261209	CCCCC[NH2+]CC#C	0
ZINC07349368	Cc1cc(cc2c1n(/c(=N/C(=O)c1ccc(cc1)C(=O)C)/s2)C)Cl	1
ZINC07482480	Cc1c(c([nH]c1C(=O)OCC(=O)NCC#C)C)C(=O)C	0
ZINC07543136	C#CCn1c2ccccc2nc1[C@@H]1CC(=O)N(C1)Cc1cccs1	0
ZINC07548827	CC[C@H](c1nc2ccccc2n1CCCOc1ccccc1)O	0
ZINC07698972	c1ccc(c(c1)COC(=O)COc1ccc(cc1Br)Cl)C#N	1
ZINC08034998	c1cc(sc1C(=O)NC1CC1)Cl	1
ZINC08061565	Cc1ccc(cc1NC(=O)c1ccc(cc1Br)F)C(=O)OC	1
ZINC08100207	C[C@@H]1C[C@@H]1C(=O)OCC(=O)NCCc1c[nH]c2c1cccc2	1
ZINC08373490	CCCCSc1nc2ccccc2c(=O)n1c1cccc(c1)OC	0
ZINC08396556	CC(=O)NC1=NC(=O)/C(=C\c2cc(cc(c2OCC#C)Br)Br)/S1	0
ZINC08655878	c1ccc2c(c1)cc1ccccc1c2/C=N\N	0
ZINC08674052	CC[C@@H]1CN(c2ccccc2S1)C(=O)Nc1ccccc1C(F)(F)F	1
ZINC08700257	CC1(O[C@@H]2[C@H]([C@H](O[C@@H]2O1)C#C)O)C	0
ZINC08700288	CC1(O[C@@H]2[C@H]([C@H](O[C@H]2O1)[C@@H](CO)O)OCc1ccccc1)C	0
ZINC08703355	Cc1cccc2c1oc(n2)c1cc(ccc1O)N	0
ZINC08737614	CC(C)OCCCn1c2c(c(=S)[nH]c1=O)CCCC2	0
ZINC08919781	CC(=O)NCc1ccc(s1)c1csc(n1)NC(=O)c1ccc(o1)Cl	1
ZINC08958134	Cc1c(ccc2c1n(/c(=N/C(=O)Cc1ccccc1)/s2)CC#C)Cl	0
ZINC08967086	CCc1ccc2c(c1)s/c(=N\S(=O)(=O)c1ccc(cc1)F)/n2CC#C	0
ZINC09013399	CC/C(=[NH+]\CCC[NH+](CC)CC)/[C@H]1C(=NC(=NC1=O)O)O	0
ZINC09196184	C#CCOc1cccc(c1)/C=N/NCc1c(cccc1Cl)Cl	0
ZINC09366198	Cc1cccc(c1)c1nnc(n1C)S[C@@H](C)C(=O)N1CCCC1	1
ZINC09625592	C#CCn1c2c(ccc(c2s/c/1=N\C(=O)c1ccno1)Cl)Cl	0
ZINC09669032	Cc1nc(no1)c1ccc(c(c1)[N+](=O)[O-])NC[C@H]1CCCO1	0
ZINC09970763	COc1ccc(cc1)N1CC[NH+](CC1)C[C@@H](COCC#C)O	0
ZINC09970765	COc1ccccc1N1CC[NH+](CC1)C[C@@H](COCC#C)O	0
ZINC09970773	C#CCOC[C@@H](C[NH+]1CCN(CC1)c1cccc(c1)C(F)(F)F)O	0
ZINC10037828	CCO[C@]1(C[C@H]2C[C@@H]1[C@@H](C2(C)C)C)C#Cc1ccccc1	0
ZINC10100722	c1ccc(c(c1)c1[nH]c2ccccc2n1)NC(=O)[C@H]1CCCO1	1
ZINC10224523	CNC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC10637306	Cc1ccc2c(c1C)[nH]c(n2)N	0
ZINC11592748	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)O	0
ZINC11848533	c1ccc(cc1)C(=O)[C@H]1Cc2c3ccccc3ccc2OC1=O	1
ZINC11905724	Cc1c(c(=O)[nH]c(n1)SCC(=O)Nc1ccc(c(c1)Cl)Cl)CCO	0
ZINC12202539	Cc1c(nc(o1)c1ccccc1F)C[N@@H+](CC#C)Cc1ccco1	0
ZINC12207621	c1cc(cc(c1)OC[C@H](C[NH+]1CCCCCC1)O)C[NH+]1CCOCC1	0
ZINC12243716	C[C@H]1CC[C@H](C[C@@]1(C#C)O)C(C)C	0
ZINC12303191	C[NH+](C)CC[C@H]1CN(CCO1)C(=O)c1cccc(c1)C#C	0
ZINC12312970	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)Cc1ccc(cc1)F)F)F	0
ZINC12318289	CCCCC#C[C@@]1(C[C@H]2C[C@@H]1[C@H](C2(C)C)C)O	0
ZINC12318496	CCCCC#C[C@@]1(C[C@@H]2CC[C@]1(C2(C)C)C)OCC	0
ZINC12336990	Cc1cc(on1)C(=O)N1CCC[C@H]1c1cc2nc(c(c(n2n1)O)C)C	0
ZINC12342642	C#CC1(CCCCC1)OC[C@@H](C[NH2+]C1CCCCC1)O	0
ZINC12342705	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)/C=C\c1ccccc1)O	0
ZINC12359934	CC1(O[C@H]2[C@H](O[C@H]([C@H]2O1)n1ccc(=O)[nH]c1=O)CO)C	0
ZINC12360412	c1ccc2c(c1)nc(n2C[C@H]1CC1(Cl)Cl)CCCO	0
ZINC12367293	CC(C)(C#Cc1ccc(cc1)/C=N\OC(=O)c1ccccc1Cl)O	0
ZINC12381123	CC(C)(C#C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)Cc1ccccc1)O	0
ZINC12381125	CC(C)(C#C)OC[C@@H](C[NH+]1CCCCC1)O	0
ZINC12381142	CC(C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12381145	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1OC)O	0
ZINC12384478	CC1(CCCC(C)(C)[NH+]1C[C@H](COC(C)(C)C#C)O)C	0
ZINC12387331	c1ccc(cc1)CC[C@]1(CC[N@H+](CC1)CC#Cc1ccccc1)CO	0
ZINC12402420	C[C@@]1(CCCC(O1)(C)C)C#CC[N@@H+]1CC[C@H](CC1)Cc1ccccc1	0
ZINC12402990	CC[C@](C)(C#CC#C[C@](C)(CC)O)O	0
ZINC12410100	C[C@H]1CCC[C@@H](C)[N@@H+]1CC#C[C@@H](C)O	0
ZINC12419253	CCC[C@@H](C#Cc1ccccc1)O	0
ZINC12419809	C#CC1(CCCCC1)OC[C@H](CN1CCOCC1)O	0
ZINC12419815	CCOC(=O)N1CCN(CC1)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12419830	C[C@@H]1CCC[N@@H+](C1)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC12419916	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](COC1CCCC1)O	0
ZINC12421386	CC[C@](C)(C#C)OC[C@H](C[NH+]1CCCCC1)O	0
ZINC12421401	CC[C@@](C)(C#C)OC[C@@H](CN1C[C@@H](O[C@@H](C1)C)C)O	0
ZINC12421406	CC[C@](C)(C#C)OC[C@H](C[NH+]1CCCC1)O	0
ZINC12421423	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12421430	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC12421453	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC12429574	Cc1c(cnn1c1cccc2c1cccc2)[C@@H](C)[NH2+]C1CCOCC1	0
ZINC12432779	c1ccc(cc1)CCC[C@]1(CCC[N@H+](C1)C1CCOCC1)CO	0
ZINC12438891	CC(C)(C)CN1C[C@H](CC1=O)NC(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC12556704	CCC(CC)(C#C)NC(=O)CSc1nc(c(n1C[C@H]1CCCO1)C)C	0
ZINC12561887	C#CCSc1n(c2c(cccc2)[nH+]1)C(=O)/C=C/c1ccco1	0
ZINC12660931	C[C@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@H]1[C@@H]2CC[C@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC12702394	CC#CC(=O)N1CCC(CC1)n1c(ccn1)NC(=O)C(C)(C)C	0
ZINC12745659	CC(C)(C)OC(=O)N1CCC(CC1)C(=O)NCC#C	0
ZINC12754001	CC#CC(=O)N1CCC[C@H](C1)C(=O)c1ccc(cc1)c1ccccc1	0
ZINC12894163	Cc1c(c(cc2c1oc(=O)c1c2cccc1)C(=O)C)O	0
ZINC12955464	CCOC(=O)[C@H](C#C)O	0
ZINC12980227	c1ccc(cc1)C#CCNC(=O)[C@H]1Cc2ccccc2O1	0
ZINC13124334	Cc1cc2c(cc1Br)[nH]c(c2/N=N\C(=O)[C@H]1C[C@@H]1c1ccccc1)O	0
ZINC13153416	C[C@@H]1CN(C[C@@H](O1)C)CC#CCOc1ccc(cc1)OC	0
ZINC13220489	C#CCNC(=O)CSCc1ccc(cc1)C(=O)[O-]	0
ZINC13225008	CCOc1ccc(cc1)SCC(=O)N[C@@H](CC(=O)[O-])c1ccccc1	1
ZINC13262558	c1ccc2cc(c(cc2c1)C(=O)[O-])OS(=O)(=O)c1ccc(nc1)Cl	1
ZINC13283790	c1ccc2c(c1)CC[C@@]1(C2=O)[C@@H](O1)c1ccncc1	1
ZINC13331969	CC[C@H](C(=O)N1CCC2(CC1)OCCO2)Oc1ccc(c(c1)C)Cl	1
ZINC13380268	c1ccc(cc1)COCC[C@@H](CO)O	0
ZINC13434013	CC#CC#CC#C[C@@H]1[C@@H](O1)CO	0
ZINC13464875	C[C@@H]1CN(C[C@@H](O1)C)C(=S)Nc1cccc(c1)C(F)(F)F	0
ZINC13521718	Cc1cccc(c1)OCCc1c([nH]c(=S)[nH]c1=O)C	0
ZINC13655428	Cc1c2c(n(n1)c1ccc(cc1)OC)N=C(C[C@@H]2c1ccsc1)O	0
ZINC13688160	Cc1ccc(cc1)CN1CCN(CC1)/N=C/c1ccccc1OC	0
ZINC13730478	CC[C@@H](CO)[NH2+]Cc1ccc(o1)c1cc(ccc1Cl)C(=O)[O-]	0
ZINC13823516	C[C@]12CC[C@H]3[C@H]([C@@H]1CCC2=O)CCC1=CCCC[C@]31[C@@H](C#C)O	0
ZINC13955421	Cc1ccc(c(c1)C)OCC(=O)N/N=C\c1cc(cc(c1O)C)I	0
ZINC14017885	c1cc(sc1)[C@H]1CCCN1C(=O)CNc1cc(cc(c1)F)F	1
ZINC14268873	CC1CCN(CC1)c1ccc(cc1Cl)NC(=O)c1cccc(c1)F	1
ZINC14473975	c1ccc(c(c1)[C@H]1[C@@H]2CC=C[C@@H]2c2c(ccc(c2N1)F)[N+](=O)[O-])O	0
ZINC14589056	CCC[C@H](CCOC(=O)C)S	1
ZINC14797008	COc1ccc(cc1OC)NC(=O)c1cc2c(c(c1)Cl)OCCCO2	1
ZINC14914270	C[C@H]1CN(C[C@@H](O1)C)Cc1nc(nc(n1)Nc1ccc(cc1)F)N	0
ZINC15012739	CCOc1cccc(c1O)/C=C\1/C(=O)N(C(=O)S1)CC#C	0
ZINC15079614	C[C@@H]1CCCC[N@H+]1CC#C[C@]1(CCCC(O1)(C)C)C	0
ZINC15206450	c1ccc(cc1)S[C@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC15270291	CC(=O)O[C@@H](CCCCCCCCCCCC#C)C[C@H](CO)O	0
ZINC15270297	CC(=O)O[C@H](CCCCCCCCCCCC#C)C[C@@H](CO)O	0
ZINC15276427	c1ccc(cc1)CC[NH2+][C@@H]1[C@H]([C@@H]([C@H](CO1)O)O)O	0
ZINC15403969	C#CCNC(=O)CSc1ccc(cc1)Br	0
ZINC15440945	CN(C)c1ccc(cc1)[C@H]1CCCC[C@H]1O	0
ZINC15784061	CC(C)[C@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC15809818	CC1(OC[C@@H](O1)[C@H](C#C)O)C	0
ZINC15883747	Cn1c2c(c(c(cn2)COC)SCC#C)c(=O)n(c1=O)C	0
ZINC15958230	CC(=O)[C@@]12[C@@H](O1)C[C@H]1[C@@]2(CC[C@@H]2[C@H]1CC[C@H]1[C@]2(CC[C@@H](C1)O)C)C	1
ZINC16049853	CCOC(=O)C1=C(NC(=O)N[C@H]1C)COC(=O)c1cccs1	1
ZINC16138218	C1N(CN(CN1c1[n-]nnn1)c1[nH]nnn1)c1[nH]nnn1	0
ZINC16163157	C[NH+](C)CCOCCOCCO	0
ZINC16186444	CN(C)c1ccc(cc1)[C@@H](O)OC	0
ZINC16194333	COC1=NP(=NC(=N1)c1ccccc1)(OC)OC	0
ZINC16320928	CC(=O)N[C@@H](C(Cl)(Cl)Cl)N1c2ccccc2O[C@H](C1=O)OC	1
ZINC16358940	CC(C)C(=O)N1CCN(CC1)Cc1c2ccccc2ccc1O	0
ZINC16430789	c1cc(sc1C(=O)c1cnc(s1)N1CCOCC1)N1CCOCC1	1
ZINC16527199	c1ccc(c(c1)OCCSc1nc(cc(n1)O)N)Br	0
ZINC16578583	Cc1ccc(cc1)COC[C@@H](C[N@H+]1C[C@@H](C[C@H](C1)C)C)O	0
ZINC16623490	Cc1cccc(c1)OCC#CCN1CCOCC1	0
ZINC16624060	Cc1ccc(cc1)OCC#CC[NH2+]CC=C	0
ZINC16650541	c1ccc2c(c1)c(=O)[nH]c(n2)C(=O)NCC[NH+]1CCOCC1	1
ZINC16839409	CNc1n(c2c(n(c(=O)n(c2=O)C)C)[nH+]1)CC(=O)NC	1
ZINC16842277	Cc1nc2c3c(cccc3sc2c(=O)n1CC(=O)NC1CCCC1)F	1
ZINC16951607	C[N+]1(C[C@H]2[C@H]3C[C@@H]([C@H]2C1)C(=C3)I)C	0
ZINC16982960	C[C@@](C#C)(C1CCC1)O	0
ZINC17002153	C[C@@]12CC[C@@H]3[C@@H]([C@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@]31O	0
ZINC17013018	Cc1nc2c(c(n1)O)nnc(n2)N	0
ZINC17078024	c1cc(c(c(c1)Cl)Cl)c1ccc(o1)COC(=O)c1ccc(cc1)Cl	1
ZINC17208658	c1cn(c(=O)[nH]c1=O)[C@H]1[C@@H]([C@@]([C@@H]([C@@H](O1)CO)O)(C#N)C(=O)[O-])O	1
ZINC17321053	c1cc(c(cc1C(=O)N1CCCCCC1)[N+](=O)[O-])N	1
ZINC18029343	CCOC(=O)c1cccc(c1C)NC(=O)[C@@H]1CCCO1	1
ZINC18157345	CCc1c2c(n[nH]1)C[C@@H](C/C/2=N/O)c1ccccc1	0
ZINC18190666	Cc1cccc(c1C)OC/C(=N/c1n[nH]cn1)/O	0
ZINC18254648	c1ccc(cc1)[C@H](C(=O)N/N=C\1/c2cc(cc(c2N=C1[O-])Br)Br)O	0
ZINC18956614	COCCn1c(=O)c2ccc(cc2nc1SCC(=O)NCC#C)Cl	0
ZINC19070043	CCCCC[C@H]1[C@@H](O1)C#C	0
ZINC19088330	c1cc(ccc1C=O)C#CCCO	0
ZINC19090148	Cn1cc[nH+]c1CNCCO	0
ZINC19220184	CC(C)(C)C[N@H+]1CCN(C[C@@H]1CCO)C/C=C/c1ccc(cc1)F	0
ZINC19279414	CCCCCOc1cccc(c1)[C@H](C)[NH3+]	0
ZINC19324098	C1CC1C#CC(N1CCOCC1)N1CCOCC1	0
ZINC19324552	C[C@@]1(C[C@@]2(/C(=N\O)/CCCC2=[N+]1[O-])O)N1CCCCC1	0
ZINC19331699	CCC[C@]12C[N@@H+]3C[C@](C1=O)(CN(C2)[C@H]3[C@H]([C@@H]([C@H](CO)O)O)O)CCC	0
ZINC19360163	COc1cc(cc(c1)OC)C[NH+]1CCN(CC1)Cc1ccccc1Cl	0
ZINC19363347	C[C@H]1CC[C@@H]([C@H](C1)OC[C@H](CN1CCN(CC1)C)O)C(C)C	0
ZINC19367087	C[NH+]1CCN(CC1)CC#CCC(c1ccccc1)(c1ccccc1)O	0
ZINC19502572	c1cc2c(cc1OC(F)F)c([O-])c(cn2)C#N	0
ZINC19575856	C[C@H]1CN2C[C@@H](C[C@H]2C[N@H+]1Cc1cc(c(c(c1)OC)OC)OC)O	0
ZINC19594585	C[C@H]1[C@H](O1)[P@@](=O)([O-])O	0
ZINC19657290	Cc1cc(nc2c1c(n[nH]2)N[C@@H]1CC[N@H+](C1)Cc1ccccc1)C	0
ZINC19702558	c1cc(c(cc1Cl)F)[C@@H]1c2c([nH]cn2)CC[NH2+]1	0
ZINC19735603	C[C@@H](c1ccccc1)N[C@@H]1CC[N@H+](CC1)C	0
ZINC19770396	C#CCO[C@H]1[C@H](N=C(N1)[N-][N+](=O)[O-])OCC#C	0
ZINC19770396	C#CCO[C@@H]1[C@@H](N/C(=N\[N+](=O)[O-])/N1)OCC#C	0
ZINC19770597	C[C@@](C#CCN1CCOCC1)(c1ccccc1)O	0
ZINC19770656	c1ccc(cc1)C#C[C@@H](c1cc(ccc1O)[N+](=O)[O-])N1CCOCC1	0
ZINC19794189	Cc1cc(c2cc(ccc2[nH+]1)C(=O)[O-])NCCCN1CCOCC1	1
ZINC19796788	c1ccc(cc1)[C@@H](C#Cc1cccs1)O	0
ZINC19830912	C#CCSc1c(c(c(c(n1)N)C#N)c1ccc(cc1)O)C#N	0
ZINC19836727	C#Cc1cccc(c1)NC(=O)c1ccc(c(c1)Cl)[O-]	0
ZINC19849089	COc1cc(ccc1O)/C=N/N1CCN(CC1)Cc1ccc(cc1)Cl	0
ZINC19851636	C#CCOc1ccc(cc1Br)/C=N/NC(=O)CN1CCOCC1	0
ZINC19877298	C[C@@H]1CCC[C@@H](C1)[N@H+]1CC[C@@H](CC1)N1CC[C@H](CC1)C	0
ZINC20018737	c1ccc(cc1)C#CC[NH2+]CCCN1CCOCC1	0
ZINC20111895	CN1CCc2cc3c(c(c2[C@@H]1C#CCO)OC)OCO3	0
ZINC20141451	c1cc(c(cc1Br)C[NH2+]CCCN1CCOCC1)F	0
ZINC20195156	CC[C@@H](CO)[NH2+][C@H](C)c1ccc(o1)C	0
ZINC20198439	CC(C)OCCC[NH2+]Cc1ccccc1OCC#C	0
ZINC20223320	CC(C)(C#C)[N-]/C(=N/[N+](=O)[O-])/N	0
ZINC20361082	Cc1cccc(c1)CNc1ccc(c(c1)Cl)F	0
ZINC20362203	CC(C)c1cccc(c1)NC(=O)c1ccccc1O	0
ZINC20365366	C[C@H]1CN(C[C@@H](O1)C)CC(c1ccc(cc1)Cl)(c1ccc(cc1)Cl)O	0
ZINC20421330	Cc1ccc(c(c1)C)C(=O)CCN1CCOCC1	1
ZINC20540054	c1c(csc1C[N@@H+]1C[C@@H]([C@H](C1)O)N1CCOCC1)C#CCO	0
ZINC20543223	CCCN(CC#Cc1ccccc1)C(=O)[C@@H]1C[N@@H+](CC[C@H]1O)C	0
ZINC20550789	C[C@@H](COC)NC(=O)[C@@H]1CC(=NO1)c1ccccc1Cl	1
ZINC20598299	CC(C)(C#Cc1ccc(s1)C[N@@H+]1CC[C@H]([C@@H](C1)O)N1CCOCC1)O	0
ZINC20707055	CCOC(=O)N1CCN(CC1)C[C@H](COCC#C)O	0
ZINC20707345	Cc1ccc(cc1N1CCN(CC1)C[C@H](COCC#C)O)Cl	0
ZINC20707466	C#CCOC[C@H](CN1CCN(CC1)c1cccc(c1)C(F)(F)F)O	0
ZINC20714496	C#CCN1c2ccccc2[C@]2(C1=O)CC(=Nc1c2c[nH]n1)O	0
ZINC20725198	CCN1CCN(CC1)C[C@@H](COCC#C)O	0
ZINC20725646	C#CCOC[C@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC20727318	CN1CCN(CC1)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC20727318	C[N@@H+]1CCN(CC1)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC20729210	C#CCOc1ccc(cc1)[C@@H]1c2c[nH]nc2N=C(CS1)O	0
ZINC20783348	CN1CC[N@@H+](C[C@@H]1CCO)CCCC1CCCC1	0
ZINC20828371	CC(C)(C)C(=O)N/N=C/c1cc(c(c(c1)OC)O)[N+](=O)[O-]	0
ZINC20854277	c1ccc2c(c1)c(c(c(=O)o2)NC(=O)Cc1cccs1)O	0
ZINC20906375	c1cc(sc1CN[C@H]1CCC[N@H+](C1)CC1CCCCC1)C#CCO	0
ZINC21002496	COc1cc(ccc1O)C(=O)Nc1ccc(cc1)Br	0
ZINC21003331	c1cc(oc1)C(=O)Nc1ccc(cc1O)NC(=O)[C@@H]1CCCO1	1
ZINC21169740	CC[C@](c1ccc(cc1)C)([C@@H](CN1CCOCC1)c1ccccc1)O	0
ZINC21274478	CCOCCCNC(=O)/C(=C/c1ccccc1OCC#C)/C#N	0
ZINC21691584	CCS(=O)(=O)c1ccc(cc1)NC(=O)c1cnccn1	1
ZINC21823908	C[C@@H](C(=O)NCC#C)Sc1ccc(cc1)F	0
ZINC21945970	COC(=O)/C=C(/C(=O)N)\Nc1ccccc1Cl	1
ZINC22000092	COC(=O)[C@@H]([C@@H](c1ccccc1)NC(=O)c1ccccc1)O	1
ZINC22001054	COC(CNC(=[NH2+])C(Cl)(Cl)Cl)OC	0
ZINC22016411	COC(=O)[C@@H]1CCCN1c1cccc(c1)CO	1
ZINC22023360	CCCCC#C[C@@](C)(C[NH2+][C@H](CCCC)C(=O)[O-])O	0
ZINC22054354	C1C(C1)C#C[C@](c1cc(cc2c1nc([O-])o2)Cl)(C(F)(F)F)O	0
ZINC22056529	C([C@H]([C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)O)O)O)O)[NH3+])O	0
ZINC22060962	C#CCCCCCC/C=C\CCCCCC[C@H](C(=O)[O-])O	0
ZINC22066112	C[C@H](Cc1cccnc1)N(C)C#C	0
ZINC22067433	c1cn(c(=O)[nH]c1=O)[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)OP(=O)([O-])[O-])O	0
ZINC22197695	C[C@H](c1ccccc1)NC(=O)CC[NH+]1CCN(CC1)C(=O)C	1
ZINC22385629	COc1ccccc1OCC#CCN1CCOCC1	0
ZINC22608562	CCSc1nc2n(n1)[C@@H](C1=C(N2)C[C@H](CC1=O)C)c1cccc(c1)O	0
ZINC22762306	Cc1cc2nc(c(c(n2n1)C)CCC(=O)NCC#C)C	0
ZINC22762324	CCOc1ccc(cc1)c1n[nH]c(=S)n1CCC(=O)NCC#C	0
ZINC22778675	C[C@H](c1cccs1)[NH2+]Cc1cc(c(c(c1)Cl)OCC#C)OC	0
ZINC22790111	c1cc(ccc1c1nnc(o1)C[NH2+]CCN1CCOCC1)F	0
ZINC22792438	Cc1ccc(cc1Cl)NC(=O)C[C@H](C(=O)[O-])[NH2+]CCN(C)C	1
ZINC22805072	C#CCOC[C@H](CN1CCN(CC1)CCO)O	0
ZINC22805072	C#CCOC[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22805072	C#CCOC[C@H](CN1CC[N@@H+](CC1)CCO)O	0
ZINC22915462	C[C@H](C(=O)Nc1ccc(cc1Cl)Cl)N1CC[N@H+](CC1)Cc1ccsc1	1
ZINC22916826	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)C)O	0
ZINC22916826	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)C)O	0
ZINC22916832	CC(C)(C#C)OC[C@H](CN1CCN(CC1)C)O	0
ZINC22916832	CC(C)(C#C)OC[C@H](CN1CC[N@H+](CC1)C)O	0
ZINC22957225	c1ccc(c(c1)NS(=O)(=O)c1cccc(c1)OC(F)(F)F)Br	0
ZINC23116759	C#CC1(CCCCC1)OC[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC23192816	Cc1c([nH]c(n1)[C@H]1CC(=O)N(C1)C(C)C)C(=O)N1CCOCC1	1
ZINC23222155	COC(=O)[C@@H](c1ccccc1)OC(=O)c1cc2ccccc2cc1O	1
ZINC23379739	c1ccc(cc1)C[C@@H]1CN(CCO1)Cc1cc(cs1)C#CCO	0
ZINC23399288	C[N@H+](CCC1CCOCC1)[C@@H]1c2ccccc2C2([C@H]1O)CC[NH2+]CC2	0
ZINC23623186	CC1(CC(CC(N1)(C)C)[NH2+]C[C@H](COCc1ccco1)O)C	0
ZINC23673972	CCC#CC[C@@H]1[C@H](O1)CO	0
ZINC23690916	CCCC#C[C@H]1[C@@H](O1)CO	0
ZINC23740357	C[C@@H](COC)NC(=O)/C(=C/c1ccc(c(c1)Br)O)/C#N	1
ZINC23990707	C[C@H]1CCCN(C1)Cn1c2cc(ccc2cn1)[N+](=O)[O-]	0
ZINC24839824	c1ccc2c(c1)cc(cn2)NS(=O)(=O)c1ccc(cc1)OC(F)(F)F	0
ZINC25360672	CN(C)[C@@H](CNCc1ccccc1OCC#C)c1cccc(c1)OC	0
ZINC25695757	C#CCN(CC#C)CC#C	0
ZINC26803124	C=CC#CCN1CCCC1	0
ZINC27350137	CN(Cc1ccc(cc1)Br)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC27884324	CCn1c2ccccc2n(c1=O)CC(=O)N[C@H](C)[C@H]1CCCO1	1
ZINC28016432	CC1(C(=O)N(C(=O)N1)CCSc1nccc(n1)C(F)(F)F)C	1
ZINC28295154	C[C@@H]1C[C@H](C[N@H+](C1)C[C@H](COC(C)(C)CC#C)O)C	0
ZINC28295244	C[C@H]1CN(C[C@H](O1)C)C[C@H](COC(C)(C)CC#C)O	0
ZINC28295244	C[C@H]1C[N@H+](C[C@H](O1)C)C[C@H](COC(C)(C)CC#C)O	0
ZINC28628661	CC(C)Cc1nc2ccccc2c(=O)n1c1ccccc1Cl	0
ZINC29325223	C#CCNC(=O)N[C@H](c1ccccc1)c1ccccn1	0
ZINC29415048	C[C@H](C(=O)Nc1ccccc1Br)[N+](C)(C)C1CCCC1	1
ZINC29660271	C#CC/N=C(/CN1CCN(CC1)C(=O)c1ccc(cc1)F)\O	0
ZINC29892355	c1ccc(cc1)[C@H]1CN(CCO1)Cn1c(=O)c2ccccc2nn1	0
ZINC30900408	C#CCOc1ccccc1C[NH2+]Cc1cc[nH+]c(c1)N1CCOCC1	0
ZINC30987809	COc1cccc(c1)CNC(=O)NCC#C	0
ZINC31098055	CC[NH+](CC)CCN(CC(C)C)C(=O)Nc1cccc(c1)[N+](=O)[O-]	1
ZINC31156440	C[C@@H]1CC[C@@H]2[C@@H]1[C@H](OC=C2C(=O)[O-])O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	1
ZINC31167195	C[C@@H]1[C@H]([C@H](C(=O)O1)CCCCCCC#CCCCCCCC=C)O	0
ZINC31808339	Cc1cccc2c1N(C(=O)[C@@]12CC(=Nc2c1c[nH]n2)O)CC#C	0
ZINC31808339	Cc1cccc2c1N(C(=O)[C@@]12CC(=Nc2c1cn[nH]2)O)CC#C	0
ZINC31864815	Cc1c(sc(n1)c1ccncc1)C(=O)N1CCN(CC1)C	1
ZINC32065851	c1ccc(cc1)C[NH+]1CCN(CC1)CCNC(=O)c1cccnc1	1
ZINC32103437	CCCn1cnc2c3cc4c(nc3sc2c1=O)C[C@@](OC4)(C)CC	0
ZINC32120326	COc1ccc(cc1O)C[NH2+]CCOc1ccccc1	0
ZINC32189029	Cc1ccc(cc1)C#CCO	0
ZINC32224978	CC(C)(C)C#C[C@H]1[C@H](O1)C=C	0
ZINC32501380	CCOC(=O)c1ccc(cc1)OCc1c2ccc(cc2on1)O	1
ZINC32514639	c1ccc(cc1)C[C@H]1CCN(CC1)C[C@H](CCC#N)C#N	0
ZINC32580917	c1cc2cn[nH]c2cc1NCc1ccc(s1)C#CCO	0
ZINC32602590	CC(C)[C@@](C)(C#Cc1ccccc1)N1CCOCC1	0
ZINC32740756	Cc1ccc(cc1)c1nc(cs1)C(=O)NCC#C	0
ZINC32747522	C#CCNC(=O)c1ccc(cc1)OCc1cscn1	0
ZINC32862851	COc1ccccc1CCNC(=O)NCC#C	0
ZINC32908152	Cc1c(c(nc(n1)C1CC1)SCC(=O)N[C@H](C)C(C)C)C(=O)C	1
ZINC32924217	C[C@H](c1ccc(c(c1)F)OC)NC(=O)[C@H](C)Oc1ccc(cc1Br)F	1
ZINC32932383	COc1ccc(c2c1nccc2)S(=O)(=O)Nc1cccc(c1)C#C	0
ZINC33027474	c1ccc2c(c1)C(=C(S2(=O)=O)C(=O)N1CCOCC1)NCCO	1
ZINC33037420	Cc1c2cc(sc2n(n1)c1ccccc1)c1nc(on1)c1ccco1	0
ZINC33248177	CCn1c2ccccc2nc1/C(=C\c1ccccc1C(F)(F)F)/C#N	0
ZINC33255501	c1ccc(cc1)/C=C/c1nc(no1)c1ccc(cc1)N1CCOCC1	0
ZINC33327079	C[C@H](CN1CCOCC1)C(=O)N1[C@@]([C@@H]2CCCCC2=N1)(C(F)(F)F)O	1
ZINC33391593	C#CCOC(=O)/C=C\c1cccc(c1)[N+](=O)[O-]	0
ZINC33395381	C/C(=N/NC(=O)c1cc(ccc1O)Br)/c1ccco1	0
ZINC33466325	CC[C@@H](C)[NH2+]Cc1ccc(cc1)OCCOC	0
ZINC33605731	c1ccc2c(c1)cccc2NC[C@H](CO)O	0
ZINC33637321	C#CCSc1nnc(o1)COc1ccccc1	0
ZINC33721213	c1cc(ccc1/C=C\1/C(=O)N(C(=S)S1)CC(=O)OC1CCCCC1)O	1
ZINC33911240	C#CCSc1nccc(n1)/C=C\c1ccc(cc1)Cl	0
ZINC34049629	C#C[C@@]1(CN2CC[C@@H]1CC2)F	0
ZINC34112467	CCOC(C#CCO[C@@H]1CCCCO1)OCC	0
ZINC34486838	C#CCN1CC[NH+](CC1)Cc1ccccc1C(F)(F)F	0
ZINC34562422	CC(C)(C)OC(=O)N[C@@H](CO)C#C	0
ZINC34589296	C#C[C@H](Cc1ccccc1)NCc1ccccc1	0
ZINC34623482	COc1ccc(cc1)COCCC#CCO	0
ZINC34785219	C[C@]1(C[C@H]([C@@H]([N@H+]1C)c1ccc(cc1Cl)Cl)CO)C(=O)OC	1
ZINC34924938	c1ccnc(c1)CNC(=O)c1cccc(c1)c1nc(on1)CCl	1
ZINC34925604	c1cc(ccc1CCc1ccc(cc1)O)N	0
ZINC34926988	COc1cc(ccc1[C@@H]1NC(=S)NC(=[NH+]1)N)O	0
ZINC34940066	C[NH2+]C[C@@H](CN1CCN(CC1)c1ccccc1Cl)O	0
ZINC35024619	CC[C@H]1[C@H](OC1=O)[C@@H](C)C/C(=C/[C@@H](C)C(=O)[C@@H](C)[C@@H]([C@@H](C)CC)O)/C	1
ZINC35074985	C[C@@H]1CCC[N@@H+](C1)C[C@@H](COC(C)(C)CC#C)O	0
ZINC35111748	C#CCOc1ccccc1CNC[C@@H](c1ccccc1)O	0
ZINC35287293	Cn1c2ccc(cc2n(c1=O)C)C[NH2+]CC#C	0
ZINC35354136	CC[C@](C)(C#C)OC[C@H](C[N@@H+]1CCC[C@@H](C1)C)O	0
ZINC35379660	c1ccc2c(c1)[C@H]([C@@H](N(S2(=O)=O)CCO)Cc1cccs1)O	0
ZINC35421774	c1cc(sc1)[C@H]1CCC[N@@H+]1Cc1[nH]c(=O)c2c(n1)ccs2	0
ZINC35644100	c1c(cc(c2c1[C@](OC(=O)N2)(C#CC1(CC1)O)C(F)(F)F)O)Cl	0
ZINC35653045	C#CCO[C@@H]1[C@@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC35751093	C[C@@H]1CC[N@H+](CC1)[C@H](C)CC(=O)[O-]	1
ZINC35882617	C[C@H]1[C@H](O[C@@H](N1C)c1ccccc1O)c1ccccc1	0
ZINC35973619	c1ccc(cc1)CCOCc1cccc(c1C(=O)[O-])O	1
ZINC36023021	C[C@H]1C[C@@]([C@@H](CN1C(C)(C)C#C)C)(c1ccccc1)O	0
ZINC36023024	C[C@@H]1CN(CC[C@@]1(c1ccccc1)O)C(C)(C)C#C	0
ZINC36031274	CCCC(=O)OC[C@H](C[N@H+](CCCOC)Cc1ccccc1F)O	1
ZINC36032326	Cc1ccc(s1)CN(CCOC)C[C@](C)(C=C)O	0
ZINC36095288	COc1ccc(cc1)C[N@@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36095451	COCC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCC#C)O	0
ZINC36095635	CC(C)C[N@H+](Cc1ccc(c(c1)OC)OC)C[C@H](COCC(C)C)O	0
ZINC36095805	CC(C)[N@@H+](Cc1ccc(c(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36095939	COCCC[N@H+](Cc1ccc(c(c1)OC)OC)C[C@H](COCC=C)O	0
ZINC36095984	CCC[N@@H+](Cc1ccc(c(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36096259	COCC[N@H+](Cc1ccccc1F)C[C@H](COCC#C)O	0
ZINC36096562	COCCN(Cc1cccs1)C[C@@H](COCC#C)O	0
ZINC36096822	COCC[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36097089	CC(C)C[N@H+](Cc1cccc(c1OC)OC)C[C@H](COCC#C)O	0
ZINC36097618	Cc1ccc(o1)CN(Cc1ccco1)C[C@H](COCC(C)C)O	0
ZINC36097871	Cc1ccc(o1)C[N@H+](CCCOC)C[C@@H](COCC#C)O	0
ZINC36097994	Cc1ccc(o1)C[N@@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36098157	CC[C@H](C)[N@@H+](Cc1cccn1C)C[C@@H](COCC#C)O	0
ZINC36098306	COc1cccc(c1)C[N@@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36098389	CC[C@@H](C)[N@@H+](Cc1cccc(c1)OC)C[C@@H](COCC#C)O	0
ZINC36098626	Cc1cccc(c1)CN(CCN1CCOCC1)C[C@@H](COCC#C)O	0
ZINC36099287	COCC[N@H+](Cc1ccsc1)C[C@@H](COCC#C)O	0
ZINC36099289	COCC[N@@H+](Cc1ccsc1)C[C@H](COCC#C)O	0
ZINC36099703	COCC[N@H+](Cc1ccc(cc1F)F)C[C@H](COCC#C)O	0
ZINC36099746	CCC[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCC#C)O	0
ZINC36102192	COc1ccc(cc1)C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36102235	CC(C)[N@@H+](Cc1ccc(cc1)OC)C[C@H](COCC#C)O	0
ZINC36102431	COc1ccc(cc1)C[N@H+](CC1CC1)C[C@@H](COCC#C)O	0
ZINC36102751	COc1ccccc1C[N@H+](Cc1ccco1)C[C@H](COCC#C)O	0
ZINC36103271	C#CCOC[C@@H](C[N@H+](Cc1ccccc1)Cc1ccco1)O	0
ZINC36103347	CCC(=O)N1CCC(CC1)CN1CCOCC1	1
ZINC36104064	CC(C)(C)OC[C@@H](C[N@H+](Cc1ccc(cc1F)F)Cc1ccco1)O	0
ZINC36104319	C#CCOC[C@@H](C[N@H+](Cc1ccccc1)Cc1cccc(c1)F)O	0
ZINC36104455	Cc1ccccc1C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36104472	Cc1ccccc1C[N@@H+](C[C@@H](COC(C)C)O)C(C)C	0
ZINC36229502	CCOCC[NH2+]CCC(=O)OCC	1
ZINC36391267	Cc1ccc2c(c1)S[C@H](C2)C(=O)N(Cc1ccc(cc1)O)C1CC1	0
ZINC36396625	c1ccc(cc1)C[N@H+]1CC[C@@H](C1)[N-]S(=O)(=O)c1cc(cc(c1)Cl)Cl	0
ZINC36405156	CC(C)(C)OC(=O)NCC#CC(=O)OC	0
ZINC36755694	CCc1cc(nc(n1)CC)Cl	0
ZINC36833037	CC(C)C(=O)NCCNC(=O)[C@H]1CC(=NO1)c1cccc(c1)F	1
ZINC36896067	Cn1c2ccccc2nc1c1ccc(cc1)O	0
ZINC37169686	CCCN(Cc1ccccc1)[C@@H](C[NH3+])C(F)(F)F	0
ZINC37653990	CC(=O)Nc1ccccc1C#CCO	0
ZINC37654072	C[NH2+]Cc1ccc(cc1)OCC#C	0
ZINC37896170	c1cc2c(cc1C(=O)N1CCC(CC1)CO)CCC2	0
ZINC38079025	C#CCNC(=O)CSc1ccc(cc1)O	0
ZINC38192647	C[C@@]1(C2(CCCCC2)OC(=O)N1C1CC([NH2+]C(C1)(C)C)(C)C)O	1
ZINC38193810	C[C@@]12C[C@@H](CC(C1)(C)C)[N@H+](C2)CC#CC(C)(C)O	0
ZINC38479442	C#CCn1c(=O)ccc(n1)c1ccc(cc1)Cl	0
ZINC38536755	c1ccc(cc1)COCCNC(=O)c1ccccc1O	1
ZINC38636703	CCCCN1C(=NNN1)COC(=O)c1c2ccccc2n[nH]1	1
ZINC38719298	C#CCSc1ccc(nn1)c1cccnc1	0
ZINC38748323	CN1CCC2=C(C1)[C@H](N=C1C2=C(N=N1)N)NCCc1ccccc1	0
ZINC38828237	COc1cccc(c1)OCC(=O)Nc1c(ccs1)C(=O)OC	1
ZINC38836937	CCC(=O)N(Cc1ccncc1)c1nc2c(cc(cc2s1)Cl)C	1
ZINC38873812	C[C@@H](C(=O)/N=c/1\n(c2ccc(cc2s1)F)CC#C)Oc1ccccc1	0
ZINC38948648	Cc1ccc(c(c1)C#C)O	0
ZINC38994784	C#CCSC1=NC(=O)[C@@H]2[C@H](CC(=O)NC2=N1)c1ccc(cc1)O	0
ZINC39000596	COc1cc(ccc1O)[C@H]1CC(=O)NC2=NC(=NC(=O)[C@H]12)SCC#C	0
ZINC39048885	C[C@H]1CCO[C@H](O1)C#C	0
ZINC39048931	C[C@@]1(COCN1C)C#C	0
ZINC39048975	C[NH2+]C#Cc1ccccc1	0
ZINC39048998	C[C@H]1[C@](O1)(C)C#CCl	0
ZINC39049027	C/C=C\C#Cc1ccco1	0
ZINC39049047	Cc1cccc(c1O)C#C	0
ZINC39049063	C#Cc1cccc(c1N)N	0
ZINC39049173	c1cc(ccc1C#CN)F	0
ZINC39049187	C#C[C@@]1(C[C@@H]2[C@@H]1CCC2)[O-]	0
ZINC39049212	C#C[C@H]1C[C@H]2CC[C@@H]1[C@@H]2O	0
ZINC39049233	CC1=C([C@](C1=O)(C#C)O)C	0
ZINC39049291	C1CCC(=CC1)C#CCO	0
ZINC39049330	C#CC1=C[C@@H](C[C@@H](C1)O)O	0
ZINC39049443	C[C@]1(CO1)C#CCCCO	0
ZINC39049484	CCC#C[C@]1([C@@H](O1)CO)C	0
ZINC39049490	C1[C@@H](O1)C#CCCCCO	0
ZINC39049509	C[C@H]([C@@H]1[C@@H](NC1=O)C#C)O	0
ZINC39049524	C[C@H]1C[C@@](CCO1)(C#C)O	0
ZINC39049550	C[C@@H]1[C@@H](O[C@@](O1)(C)C#C)C	0
ZINC39049572	C[C@@H]1[C@@H]([C@@H](OC1=O)O)C#C	0
ZINC39049575	C[C@@H]1[C@H]([C@@H](OC1=O)O)C#C	0
ZINC39049594	CC#C[C@H]1OCC[C@@H](O1)C	0
ZINC39049619	C[C@@]1(CCC[C@@H](O1)O)C#C	0
ZINC39049647	C#C[C@H]1CCCC[C@@]1(C#C)O	0
ZINC39049835	C#Cc1ccc(cc1CO)F	0
ZINC39050133	Cc1cc(cc(n1)CO)F	0
ZINC39058650	C[C@H](/C=C/[C@@](C#C)(C(=O)[O-])[NH3+])[NH3+]	0
ZINC39059193	C#CCCC1(CCCCC1)O	0
ZINC39067167	CC#C[C@@H](C(=O)C)O	0
ZINC39067169	CC#C[C@H](C(=O)C)O	0
ZINC39078157	Cn1cccc1[C@@H](C#C)O	0
ZINC39080051	C#CCn1c(=O)cc[nH]c1=O	0
ZINC39080718	CC(C)N(C)[C@](C)(CO)C#C	0
ZINC39080718	CC(C)[N@H+](C)[C@](C)(CO)C#C	0
ZINC39081762	CN(C#C[S-])c1ccccc1	0
ZINC39081897	CN(CC=C)C1(CCCC1)C#C	0
ZINC39082560	C#CCOC(=O)N1CC[NH2+]CC1	0
ZINC39088215	C[C@@H](C#Cc1ccnc(c1)F)O	0
ZINC39089825	C/[NH+]=C\c1ccccc1OCC#C	0
ZINC39090058	COCOc1ccc(cc1C#C)F	0
ZINC39090750	C[C@@H]([C@H](CC=C)O)O[C@@H]1CCCCO1	0
ZINC39094453	C#C[C@]1(CCC[C@@H](C1)O)OC(=O)N	0
ZINC39094510	C#C[C@@]1(CCCC[C@H]1O)OC(=O)N	0
ZINC39097233	CC1=CC[C@H](O[C@H]1O)C1=C[C@@H](OC1=O)O	1
ZINC39100596	CCC1([C@H](O1)c1ccccc1C#C)CC	0
ZINC39102182	CCCCCC/C(=C/[C@@H]1[C@](O1)(C)CC)/C#C	0
ZINC39102831	CC[C@]1(c2ccccc2N(C1=O)CO)CC#C	0
ZINC39111479	C#CCC[C@H]1CCC[C@]21CO2	0
ZINC39114266	CC(C)(C)N1CCN(CC1)CC#C	0
ZINC39114502	C1CCC(C1)N1CCO[C@H](C1)CO	0
ZINC39118251	CC(C)[C@H](C[NH3+])OCCC#C	0
ZINC39118261	C1CO[C@H]([C@@H]1[NH3+])O	0
ZINC39119949	COc1ccc2ccc(cc2c1)C#C	0
ZINC39120334	C#C[C@@H](c1ccccc1CO)O	0
ZINC39136774	C[C@H]1CN(C[C@@H](O1)C)CC#C	0
ZINC39242137	c1cc2c(c(c1)Cl)C(=O)O[C@@H]2O	1
ZINC39251846	C1[C@@H](O1)COC[C@@H](COC[C@@H]1CO1)OC[C@@H](CO)O	0
ZINC39325989	C#Cc1ccc(c(c1)N)F	0
ZINC39363392	CC(C)CC1=CN=N[C@@H]1[C@@H]1CCC[N@@H+](C1)Cc1cc2ccccc2[nH]1	0
ZINC39369096	CCOC(=O)C1=C(NC(=S)N[C@H]1c1cc(ccc1O)[N+](=O)[O-])C	1
ZINC39405708	Cc1cc(cc(c1O)C)CN1CC[N@H+]([C@@H](C1)CCO)CC=C(C)C	0
ZINC39447399	CN(C[C@H]1COCCO1)C[C@@H]1C=NN=C1c1ccc2c(c1)OCO2	0
ZINC39461346	CC(C)c1nc(on1)c1ccc(nc1)N1CCC[C@H](C1)OC	0
ZINC39486798	c1ccc(cc1)c1csc2c1c(=O)[nH]c(n2)C[N@@H+]1CCC[C@@H](C1)O	0
ZINC39514672	COCCn1c2ccccc2nc1SCc1ccc(cc1)Cl	0
ZINC39566615	C[C@@H](C(=O)N)OC(=O)c1ccc2c(c1)sc1=NS(=O)(=O)CCn21	1
ZINC39780911	Cc1ccc(cc1)C[C@H](C#N)Sc1nc([n-]n1)/C=C/C1=CC[C@@H](O1)C	0
ZINC39861891	CCCC[C@@H](C(=O)[O-])N1C(=O)/C(=C(\C)/c2ccc(cc2)F)/SC1=S	1
ZINC39936394	CC1=C([C@H]([NH+]=N1)c1ccc(cc1)Cl)c1cc(ccc1O)OC	0
ZINC39937108	CC1=C(N=C([C@H]1CCC(=O)OC)C)C=O	1
ZINC39953726	c1c(nc(=S)[nH]c1[O-])C(O)O	0
ZINC39961326	CC(C)(C)OC(=O)Oc1c(ccnc1C#CCO)Cl	0
ZINC40088922	C[C@H]1C[C@H]1C(=O)NCCC(=O)NCC#Cc1ccccc1	0
ZINC40090941	c1c(csc1Br)CNC(=O)C1CC1	1
ZINC40174980	C[C@]1(CC(=CC(=O)C1)c1ccccc1[N+](=O)[O-])O	0
ZINC40186375	Cc1ccccc1C(=O)N[C@@H](C)c1nc2ccccc2n1CC#C	0
ZINC40281573	C[C@H](c1nc2ccccc2n1CC#C)NC(=O)c1ccc(cc1)Cl	0
ZINC40310929	Cc1cc2c(cc1C)n(c(n2)CCCO)CC#C	0
ZINC40310929	Cc1cc2c(cc1C)n(c([nH+]2)CCCO)CC#C	0
ZINC40316602	c1ccc(c(c1)OC[C@@H](C[N@H+](Cc1ccco1)C[C@@H]1CCCO1)O)F	0
ZINC40316604	c1ccc(c(c1)OC[C@H](C[N@@H+](Cc1ccco1)C[C@@H]1CCCO1)O)F	0
ZINC40398053	c1ccc(c(c1)c1c2c(ccn(c2=O)CCCO)nc2n1ncn2)Cl	0
ZINC40420791	c1ccc2c(c1)OC[C@H](O2)CNCc1cscn1	0
ZINC40435905	COc1ccc(cc1S(=O)(=O)NC[C@@H]1CCOC1)Br	0
ZINC40460760	c1cc(sc1C(=O)Nc1nc(cs1)CN1CCOCC1)Cl	1
ZINC40468492	C[C@@H](c1ccccc1Cl)NC(=O)CSc1nnnn1C1CC1	1
ZINC40509899	Cc1c(nc(o1)c1ccccc1)/C(=[NH+]/C[C@H](C)N1CCOCC1)/O	0
ZINC40511740	CC#Cc1cn(c(=O)[nH]c1=O)[C@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC40538448	Cc1cc2c(n1C)c(=O)nc([nH]2)SCC(=O)[O-]	1
ZINC40624268	COCCCNc1c(c(ncn1)NCCN1CCOCC1)[N+](=O)[O-]	0
ZINC40649352	Cc1c(sc(n1)Nc1c(c(ncn1)Nc1ccc(cc1)F)[N+](=O)[O-])C	0
ZINC40687203	CC[C@@H](C)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40726070	c1ccc(cc1)CCNc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40948815	Cc1cc(ccc1Cl)OC(=O)/C=C/c1cc(ccc1OC)Br	1
ZINC41122716	Cc1nc(on1)[C@H]1CCCCN1C(=O)Cc1ccc(cc1)F	1
ZINC41148886	Cc1ccc(c(c1)Nc1nc2ccccc2c(n1)N1CCOCC1)O	0
ZINC41181970	c1ccc2c(c1)nc(s2)[C@H]1CCCN1C(=O)NC1CC1	1
ZINC41222572	C[C@H](CCc1ccc(cc1)O)NC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC41370913	c1cc(c(=O)[nH]c1)C(=O)NC[C@H]1CCOC1	1
ZINC41376306	c1cc(sc1)C(=O)CCC(=O)NC[C@@H]1CCOC1	1
ZINC41645831	C[C@@H](CNC(=O)C(=O)Nc1cccc(c1)C#C)N(C)c1ccccc1	0
ZINC41915316	C[C@@H]([C@H]1CCCO1)NC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC42254849	CC[C@H]1CC[C@@H](CC1)[NH2+]Cc1ccnn1C	0
ZINC42304787	C#Cc1cccc(c1)NC(=O)Cc1cccc(c1)O	0
ZINC42362308	C#CCOC(=O)[C@@H](Cc1ccccc1)NC(=O)c1ccccc1	0
ZINC42362637	C#CCOC(=O)c1cc(ccc1N1CCCC1)[N+](=O)[O-]	0
ZINC42362671	Cc1c(c(on1)C)COc1ccc(cc1OC)C(=O)OCC#C	0
ZINC42400339	c1cc(sc1c1nc2c(c(n1)Cl)CCC2)Cl	0
ZINC42656887	C[C@H](CCc1ccccc1)n1c(=O)c2ccccc2[nH]c1=O	0
ZINC42687640	C#CCNC(=O)C1(CCC1)c1cccc(c1)F	0
ZINC43159507	c1ccc(c(c1)C(F)(F)F)NC(=O)NCCC[NH+]1CCCCCC1	1
ZINC43214676	C[C@H](C(C)(C)CO)O[C@@H]1CCCCO1	0
ZINC43324258	c1cc(ccc1CN[C@H]1CCC[NH2+]C1)F	0
ZINC43480890	COc1cccc(c1)[C@H]1CCCN1C(=O)NCC#C	0
ZINC43505046	Cc1cc(c(cc1OC)C)C(=O)C(F)(F)F	1
ZINC43526438	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNS(=O)(=O)c1cccc(c1)C#N	0
ZINC43526484	COCCNC(=S)NC[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C#C	0
ZINC43527675	CN(CC#C)C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=S)NCCOC	0
ZINC43578205	C#Cc1cccc(c1)NC(=O)c1ccc(c(c1)F)Br	0
ZINC43731888	C#CCNC(=O)[C@@H]1CC(=O)N(C1)c1cccc(c1)Br	0
ZINC43736454	C[C@@H]1C=C([C@H]2[C@H]([C@@]1(CO[C@@H]2C)CO)C)C	0
ZINC43736579	C[C@@H]1C=C([C@@H]2C[C@]1(CO[C@@H]2C)CO)C	0
ZINC43893760	Cc1c2c(cc(nc2on1)c1ccco1)C(=O)OCC#C	0
ZINC43978792	COC(=O)c1ccc(c(c1)NC(=O)N1CCC[C@H](C1)O)N1CCCC1	1
ZINC43986269	C#Cc1cccc(c1)NC(=O)N1CCC[C@H](C1)O	0
ZINC44020668	CC[C@@]12CC(=C)[C@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=C[C@@H](CC[C@@H]31)O	0
ZINC44025281	COc1cc(ccc1O)C(=O)/C=C/c1cc(ccc1F)F	0
ZINC44028816	C#CCN([C@@H]1CCc2c1cccc2)[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)C(=O)[O-])O)O)O	0
ZINC44028816	C#CC[N@H+]([C@@H]1CCc2c1cccc2)[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)C(=O)[O-])O)O)O	0
ZINC44200605	CCOC(=O)c1ccc(cc1)OC(=O)OC(C)(C)C	1
ZINC44249409	Cc1cc(cc(c1N)Cl)C[NH3+]	0
ZINC44374489	COC(=O)c1cc(cc(c1)C(=O)OC)CC(=O)[O-]	1
ZINC44452430	CCOCC(=O)N1CCN(CC1)CCNC(=O)c1cccs1	1
ZINC44490155	C#CCNC(=O)c1ccc(cc1O)Br	0
ZINC44867766	CC[NH+]1CCN(CC1)CCOc1ccccc1Cl	0
ZINC44896135	COCCN(Cc1ccccc1)S(=O)(=O)N1CCOCC1	0
ZINC44949633	c1cnc(cc1C#N)N1CC[NH+](CC1)C[C@@H](COC[C@H]1CCCO1)O	0
ZINC44976995	c1ccc2c(c1)c(nc(n2)c1cccnc1)NC1CCOCC1	0
ZINC45743252	CCOc1ccc(cc1S(=O)(=O)NC[C@H]1CCOC1)Br	0
ZINC45809537	C#CCC#C[C@@H](C1CCCCC1)O	0
ZINC45945338	CCCOc1ccc(cc1Cl)CNCC#C	0
ZINC45945914	C#CCOc1ccc(cc1C[NH2+]Cc1ccco1)Cl	0
ZINC45945949	CC(C)OCCC[NH2+]Cc1ccc(cc1)OCC#C	0
ZINC45945964	CCOc1cccc(c1OCC#C)C[NH2+]CCCOC	0
ZINC45946093	CCOc1cccc(c1OCC#C)C[NH2+]C[C@@H](C)O	0
ZINC45946439	COc1cc(ccc1OCC#C)C[NH2+]CC[NH2+]CCO	0
ZINC45946461	CCOc1cccc(c1OCC#C)CNCC[NH+](C)C	0
ZINC45973382	COc1cc(ccc1OCC(=O)NCC[NH+]1CCOCC1)CC=C	1
ZINC46055305	CC[N@H+](Cc1ccccc1C)C[C@H](COC(C)(C)C)O	0
ZINC46515111	C[C@H](C(=O)NCC#C)N1Cc2c(ccc(c2[C@@H](C1)O)OC)OC	0
ZINC46520014	CCOc1cc(ccc1NC(=O)C1CCN(CC1)S(=O)(=O)CC)F	1
ZINC46615554	Cc1cc(c(cc1[C@H](C)NC(=O)Nc1ccccn1)OC)OC	1
ZINC47007845	Cc1ccc(cc1)[C@@H](CNC(=O)Nc1cc[nH+]cc1)O	0
ZINC47232282	c1ccc(cc1)Cn1cc(c2c1cccc2)C(=O)Nc1nc[nH]n1	1
ZINC47328698	Cc1c(c(n(n1)C)Cl)S(=O)(=O)[N-]c1cccc(c1)C#C	0
ZINC47698697	c1cc(c(cc1Cl)Cl)NC(=O)N1CC[C@H](C1)C(=O)N	1
ZINC47732026	C#CCOC(=O)c1c2n(c(n1)c1ccccc1)CCCCC2	0
ZINC47845012	CC(C)(C)OC(=O)N1CC[NH2+][C@@H]2[C@H]1[C@@H]2C(F)(F)F	1
ZINC47896037	c1ccc(cc1)C#CCOC(=O)c1cccc(c1)n1cnnn1	0
ZINC47992477	Cn1cc(cn1)S(=O)(=O)Nc1cccc(c1)C#Cc1cccs1	0
ZINC48065511	Cc1cccc(c1)NC(=O)C[N@H+](CCO)C1CC1	0
ZINC48068520	CO[C@H](c1ccccc1)C(=O)NCC#C	0
ZINC48090323	Cc1ccc(c(c1)C(=O)NCC[NH+]1CCOCC1)C	1
ZINC48284636	c1cc(cc(c1)F)/C=C/C(=O)NCCCC[NH+]1CCOCC1	1
ZINC48531218	C[C@H](/C(=N/S(=O)(=O)/C=C/c1ccccc1)/[O-])OCC(F)(F)F	0
ZINC48538442	C[C@@H]1CN(C[C@H](O1)C)c1ccc(cc1F)NC(=O)NCCCO	1
ZINC48657319	C[C@@H](CCC(C)C)NC(=O)C(=O)Nc1ccccc1COC	1
ZINC48710903	CC(C)c1c(cn(n1)C)CNCCc1cnn(c1)c1ccccc1	0
ZINC48890784	COC(=O)NCC(=O)N1CCC2(CC1)OCCO2	1
ZINC48891296	CCN(Cc1ccco1)C(=O)CNC(=O)OC	1
ZINC48920764	C[N@H+]1CC[C@@H](C1)NC(=O)Nc1cccc(c1)C#C	0
ZINC48926241	C[C@H]1CCC[N@H+](C1)C[C@@H](C)NC(=O)c1cn[n-]n1	1
ZINC49002092	c1csc2c1c(=O)n(cn2)CC1(CCCCC1)O	0
ZINC49005498	Cc1cc(c2c([O-])nn(c2n1)C)C(=O)OCC#C	0
ZINC49028968	C#CCOCC1CCN(CC1)S(=O)(=O)c1ccc2c(c1)CCCC2	0
ZINC49031836	COc1ccc(cc1OC)S(=O)(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC49031856	C#CCOC[C@H]1CCCN(C1)S(=O)(=O)c1c(cccc1F)F	0
ZINC49084134	Cc1c(sc(=O)n1CC(=O)NCC#C)C	0
ZINC49302542	C[C@H](C(=O)NCC#C)SC[C@@H](c1ccccc1)O	0
ZINC49302601	c1ccc(cc1)[C@@H](CSCC(=O)NCCC#N)O	0
ZINC49320315	Cc1nc(on1)[C@@H]1CC[N@H+](CC1)Cn1c(=S)n(cn1)C	0
ZINC49334552	CCCS(=O)(=O)NC[C@H]1CCN(C1)c1ccc(cc1)Cl	0
ZINC49370734	CC[C@H](C)NC(=O)N(CC#C)Cc1ccc(cc1)C	0
ZINC49376801	Cc1cccc(n1)NC(=O)C1CCN(CC1)CC#C	0
ZINC49405494	c1ccc(cc1)[C@@H]1CCN(C1)S(=O)(=O)c1cccc(c1)F	0
ZINC49430310	Cc1cc2ccccc2n1CCCNC(=O)c1ccc(cc1)Br	1
ZINC49442259	C/N=C(/NC(=O)C[N@H+](CC#C)C1CCCCC1)\O	0
ZINC49443108	C#CCC[NH+]1CCN(CC1)S(=O)(=O)c1cccc(c1)Br	0
ZINC49443980	Cc1nnc(s1)NC(=O)N1CCN(CC1)CCC#C	0
ZINC49447695	c1cnc(nc1)NNC(=O)c1ccc(cc1O)Br	0
ZINC49455735	COc1ccc(cc1)c1[nH+]ccc(n1)N1CCC[C@@H](C1)C(=O)[O-]	1
ZINC49462445	C[C@H](c1ccc(cc1)F)S[C@H](C)C(=O)NCC#C	0
ZINC49475351	C#CCN(Cc1ccco1)C(=O)CNC(=O)C1CC1	0
ZINC49477636	CN1CCc2c(cccc2NC(=O)NCCO)C1	0
ZINC49493941	c1cc(ccc1O)SCc1nnc(o1)[C@@H]1CCCO1	0
ZINC49957157	C1CC[N@H+]([C@@H](C1)CO)CCC(=O)NC(=O)N	0
ZINC49958624	Cc1c(c(on1)C)CSCC(=O)NC[C@@H](c1cccs1)N(C)C	1
ZINC49961311	CCOC(=O)c1csc(n1)NC(=O)COc1ccc(cc1C)C	1
ZINC49981371	CC1(COCCN1CC(=O)NCC#C)C	0
ZINC50028143	Cc1cc(ccc1NC(=O)C1CCN(CC1)CC#C)F	0
ZINC50064233	CCc1nc(no1)CN1CCC[C@H]1C(=O)OCC	1
ZINC50117236	CCCCNC(=O)[C@@H](C)[N@@H+](C)C[C@@H](COC)O	1
ZINC50268170	CS(=O)(=O)c1ccc(c(c1)NC[C@@H]1CCC=CO1)Cl	0
ZINC50465792	CN(C1CCCCC1)C(=O)Cn1ccc(n1)N	1
ZINC50887383	CCCC[C@@H](C)[NH2+][C@@H]1CCc2c1cccc2O	0
ZINC50976993	Cc1ccc(cc1)[C@H](C(=O)N)O	0
ZINC50987874	CC1=[NH+][C@@H](C(=[NH2+])N1CC#C)c1cccc(c1)Br	0
ZINC51074432	C#CC[C@@H](C1CC1)O	0
ZINC51158290	CCCCS(=O)(=O)NCC(=O)NCC#C	0
ZINC51180973	Cc1cc(nc(c1C#N)SC[C@H](c1cc(ccc1OC)OC)O)C	0
ZINC51482769	CSc1nccn1c1cccc(c1)C(=O)Nc1cccc(c1)CO	0
ZINC51664005	CC#CCOc1ccc(cc1)CO	0
ZINC51688883	C#CCN1CCO[C@H](C1)c1ccc(cc1)F	0
ZINC51853978	C[C@H](c1nc(no1)c1cccc(c1)C(F)(F)F)[N@@H+]1CC[C@H](CC1)CO	0
ZINC51884728	c1cc2c(cc1/C=C/C(=O)N1CC[C@H](C1)CO)CCO2	0
ZINC51997132	CCCn1c(=O)ccc(n1)C(=O)N[C@@H]1CCCC[C@@H]1O	0
ZINC52130850	C[C@@H]1CC[C@@H](CC1)NC(=O)C[N@@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC52452424	Cc1nc(no1)CN(C)CCOc1ccccc1OC	0
ZINC52561047	C#CCN1CCC(CC1)C(=O)N1CCc2ccccc2C1	0
ZINC52746234	CC(=O)N(c1ccccc1F)c1nc(cs1)/C=C/C(=O)OCCC#C	0
ZINC52746357	C#CCCOC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC52887731	c1ccc(c(c1)C#CC[NH3+])F	0
ZINC53099995	COCCN(CC#C)Cc1cccs1	0
ZINC53146064	COc1ccc(c2c1CN(C[C@H]2O)CC#C)OC	0
ZINC53207129	C[C@H]1C[C@H](C(=O)O1)N(C)CC(=O)Nc1cccc(c1)C#C	0
ZINC53207182	C[C@H](c1nc(no1)C(C)C)[N@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC53624333	C=c1[nH]c2=NC(=N[C@H](n2c(c1)[O-])c1ccco1)N1CCOCC1	0
ZINC53742004	c1cc(ccc1C(=O)NCCNC(=O)[C@@H]1C[C@H]2CC[C@@H]1C2)O	0
ZINC53760324	C#CCNC(=O)c1cc2c([nH]1)cc(cc2F)Br	0
ZINC53994486	CC(C)N1C(=O)[C@@H]2[C@H]3C[C@@H]([C@@H]2C1=O)[C@@H]([C@@H]3O)O	0
ZINC54615136	C[C@@H]1CCC[C@H](C1)OC[C@@H](C[NH2+]CCOCCO)O	0
ZINC54701968	COc1ccc(cc1)[C@@H]1Nc2ccccc2C(=O)N1CC#C	0
ZINC54702256	C#CCN1[C@@H](Nc2ccccc2C1=O)c1ccc(cc1)n1cccn1	0
ZINC54816198	CCCC(=O)N1CCC[C@H](C1)C(=O)NCC#C	0
ZINC55027852	C#C[C@H](CO)NCc1ccccc1	0
ZINC55093135	C[C@@H]1CN(C[C@H](O1)C)C(=O)[C@@H]1CCCN1C(=O)Cc1cccs1	1
ZINC55120588	C=CCN(CC#Cc1ccccc1)Cc1ccc(c(c1)C(=O)[O-])O	0
ZINC55132892	CC[C@@H](CO)N(Cc1ccc(cc1)c1nnn[n-]1)Cc1cccs1	0
ZINC55151730	Cc1cc(ccc1N[C@H](C)c1nc(no1)C1CC1)N(C)C	0
ZINC55159940	CC[N@H+]1CCC[C@@H]1CNC(=O)[C@@H]1CCCN1C(=O)Cc1cccs1	1
ZINC55211649	c1cnc(nc1)N1CCC[C@H](C1)NCc1ccc(s1)C#CCO	0
ZINC55270169	C#Cc1ccc(cc1)C[N@@H+](CCN1CCOCC1)Cc1ccco1	0
ZINC55310061	Cn1cc(cn1)C[N@@H+](CCOC)Cc1ccc(s1)C#CCO	0
ZINC55316638	c1ccc(cc1)C#CCNC(=O)C[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)Br	0
ZINC55370655	CC[C@@H](C)[N@@H+](Cc1ccc(cc1)C#CC(C)(C)O)Cc1cccnc1	0
ZINC55370800	c1cc(oc1)C[N@@H+](Cc1ccsc1)Cc1cc(cs1)C#CCO	0
ZINC55382697	c1cc(cnc1)[C@@H]1CCCCN1CC#CCCOCCC#N	0
ZINC55401999	CCc1ccccc1OCCN(C)C(=O)c1c(cccc1F)O	0
ZINC55413858	CSc1ccc(cc1)CN(CCO)C(=O)CCC#C	0
ZINC55448830	Cc1cc(no1)C(=O)Nc1ccc(cc1)C[N@H+]1CCCC[C@@H]1C	1
ZINC55469765	CC(C)(C)c1ccc(c(c1)NC(=O)COc1cccc(c1)C(=O)N)O	0
ZINC55543263	COc1ccc(cc1)N1CCN(CC1)Cc1ccccc1Br	0
ZINC56125630	C[C@H]1CCCN(C1)S(=O)(=O)NCc1ccc(cc1)CS(=O)(=O)C	0
ZINC56216371	C#CCOC(=O)c1ccc(cc1)SCc1cn2ccccc2n1	0
ZINC56232119	c1ccc(cc1)C#CCOC(=O)CSCc1cc(=O)n2ccsc2[nH+]1	0
ZINC56232410	C[C@H](C(=O)OCC#Cc1ccccc1)S(=O)(=O)c1ccc(cc1)F	0
ZINC56595163	c1cc(ccc1OC[C@H](CNC(=O)N[C@@H]1CC[N@H+](CC1)C1CC1)O)F	0
ZINC56595736	Cc1c(cco1)CN(C)C(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC56724160	Cc1ccc(nc1)NC(=O)[C@H]1CCCC[N@@H+]1CC#C	0
ZINC56907560	C#CCOC[C@H]1CCCN(C1)S(=O)(=O)Cc1ccccc1	0
ZINC56923152	C#CCOC[C@@H]1CCCN(C1)C(=O)Cc1cccs1	0
ZINC56923249	C#CCOC[C@H]1CCCN(C1)C(=O)CN1C(=O)CCC1=O	0
ZINC56969993	CCOCCOCC(=O)Nc1cccc(c1)C#C	0
ZINC57330770	CN(Cc1ccccc1)c1nc2c(c(=O)[nH]1)CCC2	0
ZINC57395099	CC(C)(C)c1ccc(cc1)CNCc1ccnc(c1)OC	0
ZINC57431457	COc1ccc(cc1)[C@@H](CNC(=O)c1csc(n1)c1ccc(s1)Cl)O	0
ZINC57472205	C#CCOC(=O)/C=C/c1ccc(cc1)Cl	0
ZINC57508758	C[C@H](C(=O)Nc1cccc(c1)F)N[C@@H](c1ccccc1)c1cccs1	1
ZINC57531718	c1ccc(cc1)C#CCNC(=O)c1ccc2c(c1)nc[nH]2	0
ZINC57772880	CC(C)Sc1nnc(s1)NCC(F)(F)F	0
ZINC57990969	Cc1ccc(cc1)CN(CC#C)c1nn2c(=O)cc(nc2s1)C	0
ZINC58183646	CC[C@](C)(C(=O)OC)NC(=O)C[C@H](C)c1ccc(cc1)F	1
ZINC58191330	c1cc(c(cc1Cl)OCC(=O)NC1CCCCCC1)C(=O)N	1
ZINC58277816	Cc1ccnc2n1nc(n2)C(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC58295352	CCn1c2ccccc2nc1CN(C)C(=O)CC[C@H]1CCCO1	1
ZINC58401340	c1ccc(cc1)[C@@H](CNC(=O)[C@@H](c1ccccc1)n1cccn1)O	0
ZINC58407096	Cc1ccc(c(c1)C)N(C)C[C@H](COCc1ccc(cc1)OC)O	0
ZINC58427880	c1cc(c(cc1F)[N+](=O)[O-])NC[C@@H]([C@H]1CCOC1)[NH+]1CCOCC1	0
ZINC58432084	C#CC[N@H+]1CCCC[C@@H]1c1nc(no1)c1ccccc1	0
ZINC58650397	C#Cc1cccc(c1)S(=O)(=O)N	0
ZINC58824225	COC(=O)c1ccc(cc1)/C=C/C(=O)OCC#C	0
ZINC58824760	C[C@@H]1CCCC[C@]21C(=O)N(C(=O)N2)CC(=O)OCC#C	0
ZINC58834432	CCCC[C@@]1(OC(=O)/C(=C/c2ccc(cc2)OCC#C)/C(=O)O1)C	0
ZINC58834964	COc1cc(ccc1OCC=C)/C=C/C(=O)OCC#C	0
ZINC58860521	CC(C)Cc1ccc(cc1)C(=O)CCC(=O)OCC#C	0
ZINC58874391	CN(Cc1cc(cc2c1OCOC2)Cl)c1ccccc1	0
ZINC58951479	CC#CCCC(=O)Nc1ccc(cc1F)F	0
ZINC59409262	CCCC#C[C@@](C)(C[NH2+][C@H](CC)C(=O)[O-])O	0
ZINC59409280	CCCC#C[C@](C)(C[NH2+][C@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409391	CCCC#C[C@@](C)(C[NH2+][C@@H](CCSC)C(=O)[O-])O	0
ZINC59409413	CCCC#C[C@@](C)(C[NH2+][C@@H](CCC(=O)[O-])C(=O)[O-])O	0
ZINC59409427	CCCCC#C[C@@](C)(C[NH2+]CC(=O)NCC(=O)[O-])O	0
ZINC59409526	CCCCC#C[C@](C)(C[NH2+][C@@H](CC(C)C)C(=O)[O-])O	0
ZINC59409595	CCCCC#C[C@](C)(C[NH2+][C@@H](CO)C(=O)[O-])O	0
ZINC59409681	CCCCCC#C[C@@](C)(C[NH2+][C@H]([C@@H](C)CC)C(=O)[O-])O	0
ZINC59409741	CCCCCC#C[C@@](C)(C[N@H+]1CCC[C@@H]1C(=O)[O-])O	0
ZINC59409869	CCCC#C[C@@](C)(C[NH2+][C@@H](C)C(=O)NCCC(=O)[O-])O	0
ZINC59447132	CC[C@@](C)(C#CCN(CC)c1ccccc1)OC(=O)C	0
ZINC59447737	C#Cc1cc(cc(c1)C#C)C#C	0
ZINC59676992	CC(C)(C#Cc1ccc2c3c1cccc3C(=O)OC2=O)O	0
ZINC59768741	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1C[C@H]([C@@H]2O)O)OC#C	0
ZINC60478230	CC(C)[N@@H+](Cc1ccccc1)C[C@H](COCc1cccc(c1)OC)O	0
ZINC60511582	C/[NH+]=C(/N)\SCC(=C)Br	0
ZINC60711724	CC(C)c1cc(c2cnn(c2n1)C(C)C)C(=O)OCC#C	0
ZINC60985028	CN(C)C(=O)CSc1ccccc1C(=O)OCC#C	0
ZINC61248722	c1ccc(cc1)Nc1nc(cs1)COC(=O)C1(CCCC1)O	1
ZINC61389310	CC[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC61430557	c1ccc(cc1)COC(=O)c1ccccc1OCc1cscn1	1
ZINC61991201	C#CCN1CCCC[C@@H]1c1cccnc1	0
ZINC62099043	CC(C)CCCNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC62553683	C[C@@H]1CN(CCO1)c1ccc(cc1)NS(=O)(=O)c1cccc(c1)Cl	0
ZINC62605381	Cc1ccc(c(c1)F)C#C	0
ZINC62700360	COc1cc(cc(c1OC)Cl)C(=O)OCCC#C	0
ZINC62700556	COC(=O)c1ccc(cc1)/C=C/C(=O)OCCC#C	0
ZINC63234671	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)[C@@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC63271918	C1COCCN1CCNC1=[NH+]C=NC2=NC=N[C@@H]12	0
ZINC63492019	C[C@H](C(=O)NCC(=O)OC)[N@H+]1CC[C@@H](CC1)[C@H](c1ccccc1)O	1
ZINC63514879	CC[C@@]1([C@](N(C(=O)O1)CCC1=c2cc(ccc2=[NH+][C@@H]1C)F)(C)O)C	1
ZINC63637566	c1cc(cc(c1)O)[C@@H]1[C@H]2C(=NC(=O)NC2=O)N=C2C1=C([O-])CCC2	0
ZINC63856657	Cc1cccc2=[NH+][C@H]([NH+]=c12)c1c(ccc(n1)C)O	0
ZINC63870774	c1cc(ccc1C#CCCO)[C@@H]1[NH+]=c2ccc(cc2=[NH+]1)C(=O)[O-]	0
ZINC64219624	CC(C)(C)OC(=O)N[C@H](CS)C(=O)CO	1
ZINC64438687	c1ccc2c(c1)CCN(C2)c1c2cc(ccc2ncc1C#N)Cl	0
ZINC64460780	CCSCCC(=O)O[C@H](c1ccccc1)c1ccncc1	1
ZINC64731780	CCOC(=O)[C@@H]1C(=C(C(=N1)C)CCC(=O)Nc1cccc(c1C)C)C	1
ZINC64773076	C#CCSC1=NC(=O)[C@H]2[C@@H](CC(=O)NC2=N1)c1cccc(c1)O	0
ZINC64774450	COc1ccc(cc1O)[C@H]1CC(=O)NC2=NC(=NC(=O)[C@@H]12)SCC#C	0
ZINC64858021	C1CCC(CC1)(C#C[C@H]1[C@H](C[C@H]2[C@@H]1C/C(=C/CCCC(=O)[O-])/C2)O)O	0
ZINC65185443	c1cc(ccc1c1nc(on1)Cc1nnc(o1)c1ccc(cc1)Cl)F	0
ZINC65224789	Cc1c(c(on1)C)CCn1ccc2ccn(c2c1=O)CC[NH+](C)C	0
ZINC65255274	Cc1ccc(c(c1)N1CC[NH+](CC1)C[C@@H](c1ccc(cc1)OC)O)C	0
ZINC65277695	C[C@@H](c1ccc(cc1)N1CCOCC1)NS(=O)(=O)c1ccc(s1)Cl	0
ZINC65283993	CC(C)c1nc2c(cccn2n1)[N-]S(=O)(=O)c1cccs1	0
ZINC65341417	CC(=O)c1ccc(cc1)c1cc(cc(c1)O)C#N	0
ZINC65344333	c1cc(c(cc1Cl)Cl)c1cc(cc(c1)OC(F)(F)F)O	0
ZINC65375200	CC(C)(C#Cc1cccc(c1)C(=O)NCc1csc(n1)N)O	0
ZINC65394426	c1ccc(c(c1)C(=O)NCc1nc(on1)c1ccco1)N1CCCC1	1
ZINC65398375	CC(C)(C#Cc1ccc(o1)C(=O)N1CCN2CC[N@@H+](C[C@@H]2C1)C)O	0
ZINC65406009	COc1cccc(c1O)C(=O)N(CC=C)CC#Cc1ccccc1	0
ZINC65465180	c1cc(ccc1[C@@H]1CCN(C[C@H]1O)Cc1cc(cs1)C#CCO)F	0
ZINC65467090	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](C)C[NH2+]Cc1cn(nc1c1ccncc1)C	0
ZINC65469120	CCCc1cnc(nc1NC[C@H](c1cccnc1)O)C	0
ZINC65507849	Cc1cc(ccc1c1c([nH+]cn1CC#C)c1ccccc1)OC	0
ZINC65531455	COC(=O)[C@H]1C[C@H](CCN1Cc1ccc(cc1)C#CCCO)O	0
ZINC65531455	COC(=O)[C@H]1C[C@H](CC[N@@H+]1Cc1ccc(cc1)C#CCCO)O	0
ZINC65574957	C[C@@H](C1CC1)N(C)C(=O)c1cc(cn1C)S(=O)(=O)NC	1
ZINC65588342	C[C@H](c1nc(no1)c1cccs1)[N@@H+]1CCN(CC1)[C@H]1CCC[C@@H]1O	0
ZINC65648808	COCCc1ccc(cc1)OC(=O)[C@@H]1C[C@H]1c1cccc(c1)F	1
ZINC65733849	CC1=CC(=O)C[C@]([C@]1(/C=C/C(=C\C(=O)OC)/C)O)(C)C#C	0
ZINC65748735	C([C@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O[C@]1([C@@H]([C@H]([C@H](O1)CO)O)O)CO)O)O)O)O	0
ZINC65767132	COc1ccc(cc1C(=O)N(CC#C)Cc1ccc(cc1)F)[N+](=O)[O-]	0
ZINC65777812	C#CCN(C1CCCCC1)C(=O)c1ccc(nc1)Cl	0
ZINC65942109	CN(CCOC)Cn1c(=S)n(c(n1)c1ccncc1)CC(F)(F)F	0
ZINC65945077	C#CCC[NH+]1CCN(CC1)c1ccc(cn1)C#N	0
ZINC65945085	C#CCCN1CCN(CC1)c1c2cc(sc2ncn1)c1ccccc1	0
ZINC66115687	CCOCCOc1c(cccc1OC)C[NH2+]C[C@H]1CCCO1	0
ZINC66131089	C[C@]1(Nc2ccccc2C(=O)N1)c1ccc(cc1)OC[C@H]1CCCO1	1
ZINC66154711	CC[C@@H](CNc1ccc(cc1C)C)Oc1ccccc1	0
ZINC66170447	COc1ccc(cc1)OCCNc1cccc(c1)OC[C@H]1CCCO1	0
ZINC66171584	CCNc1ccccc1OC[C@@H]1CCCO1	0
ZINC66181898	CCCC[NH2+][C@@H](C)c1ccc(cc1)O[C@H](C)CC	0
ZINC66224632	CC(C)(C)NC(=O)c1cccc(c1)NC(=O)C[NH2+]CCOC	1
ZINC66354458	CC(C)(C)OC(=O)N1CCc2ccccc2[C@H]1CO	1
ZINC66425465	c1ccc(c(c1)C(=O)N1CCCN(CC1)[C@H]1CCOC1=O)Cl	1
ZINC66475534	CCCCc1[nH+]c2ccccc2n1C[C@H](CN1C[C@H](O[C@@H](C1)C)C)O	0
ZINC66475568	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](C[N@@H+](C)Cc1ccccc1Br)O	0
ZINC66476566	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](CSc1nc(n[nH]1)c1cccs1)O	0
ZINC66483378	CCN(Cc1cccc(c1)Cl)C[C@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC66502119	Cc1ccc(cc1)OC[C@@H](CS(=O)(=O)Cc1csc(n1)C(C)C)O	0
ZINC66519545	c1ccc(cc1)C#CCOC(=O)c1ccccc1OCc1cscn1	0
ZINC66519606	c1ccc(cc1)C#CCOC(=O)Cn1c(=O)n2c(n1)CCCCC2	0
ZINC66537730	CC(C)N(C1CCCC1)C(=O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC67028509	CC1=NC(=S)N[C@@H](/C/1=C(\[O-])/N1CCOCC1)c1csc(n1)C(C)C	0
ZINC67122418	C[C@@H]1CC[N@H+](CC1)C[C@@H](C[NH2+]Cc1ccc(cc1)OCCOC)O	0
ZINC67210675	COc1ccc(cc1)CN(CC=C)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC67458008	c1ccc(cc1)CCC1(CCN(CC1)c1cc(ccn1)C(=O)N)CO	0
ZINC67618147	C[C@@H]1CC[N@H+](CC1)C[C@@H](CNC(=O)NCc1ccc(cc1)COC)O	1
ZINC67676115	Cc1ccc(s1)c1cc2c(c(c1)O)OCCN(C2)C(=O)[C@@H]1CCOC1	1
ZINC67692158	CN(CC#C)C[C@]1(CCCN(C1=O)Cc1cccc(c1OC)OC)O	0
ZINC67692612	Cc1c(cnn1C)CN(C)C(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC67726781	Cc1c2ccccc2[nH]c1CN(C)Cc1c(cnc(c1O)C)CO	0
ZINC67757186	c1cc(ccc1Cn1c2c(cn1)CN(C2)c1c2ccsc2ncn1)F	0
ZINC67773891	c1ccc2c(c1)nc(s2)c1ccc(c(c1)CO)F	0
ZINC67855076	CC[N@H+]1CCC[C@H](C1)CNC(=O)c1cccc(=O)[nH]1	1
ZINC67856755	c1cc(c([nH+]c1)N1CCC[C@@H](C1)O)CNC(=O)CCCn1cnnn1	0
ZINC67895196	c1csc2n1cc(n2)CC(=O)Nc1c[nH+]c2n1CCCC2	1
ZINC68048569	CC(=O)N1CCN(CC1)C[C@@H](COCc1cccc(c1)OC)O	1
ZINC68257304	CCCC[C@@H]1C(=O)N(C(=O)N1)C[C@H](COCc1cccs1)O	1
ZINC68522467	CC[C@@H](C)[C@@H](C(=O)OC)NC(=O)CN(CC#C)Cc1ccc(cc1)F	0
ZINC68525967	CN(C)N([C@@H]1CCS(=O)(=O)C1)C(=O)Cc1ccc2c(c1)CCC2	1
ZINC68773949	COc1cc(ccc1SC)CO/N=C/c1cccs1	0
ZINC68838148	C[NH+](C)[C@H](CNc1ccc(cc1[N+](=O)[O-])F)c1ccc(cc1)OC	0
ZINC68876428	c1ccc(cc1)[C@H](CNS(=O)(=O)CCCCC#N)N1CCOCC1	0
ZINC68884962	C[C@H]1CCCN(CC1)C(=O)NCc1cn2cc(ccc2n1)Br	1
ZINC69058073	C#CCOc1ccc(cc1)[C@@H]1NC(=[NH2+])Nc2n1c1ccccc1n2	0
ZINC69157743	C[NH+](C)[C@H](CNCc1nc(no1)C1CC1)c1ccccc1Cl	0
ZINC69199963	C[C@@H](C(=O)OCC#C)Oc1ccccc1	0
ZINC69199996	CC(C)[C@@H](C(=O)OCC#C)NC(=O)c1c(cccc1F)F	0
ZINC69200040	CN(c1ccc(cc1)OCC#C)S(=O)(=O)c1ccccc1	0
ZINC69268630	Cc1cc(c(c(c1)C)NC(=O)[C@H](C)Sc1ccc(cc1)O)C	0
ZINC69510777	Cc1ncc2c(n1)C[N@@H+](CC2)Cc1coc(n1)c1cccs1	0
ZINC69528690	CC[C@H]1CN(CCO1)C(=O)c1ccc(c(c1)F)N1CCCC1	1
ZINC69588340	CC[C@@H](CCNC(=O)c1ccc(cc1O)OC)N1CCCC1=O	0
ZINC69588427	CCc1cs/c(=N\S(=O)(=O)c2ccc(cc2F)[N+](=O)[O-])/[nH]1	0
ZINC69627982	CC(C)(C)[C@@H](C[N@@H+]1CCN(CC1)C[C@@H](C[NH+]1CCOCC1)O)O	0
ZINC69632070	c1c(ncs1)CN1CCCN(CC1)C(=O)[C@@H]1CCC=CC1	1
ZINC69645106	c1c(cnc(n1)N1CCOCC1)C[NH2+]C1CCCCCCC1	0
ZINC69645258	C[C@@H](c1cccc(c1)Cl)NCc1cccc(c1)OCCOC	0
ZINC69658968	CCN1CCO[C@H](C1)C[NH2+]Cc1ccc(c(c1)F)OC	0
ZINC69671202	C[C@@H]1CN(C[C@@H](O1)C)CCC[NH2+]Cc1cnn(c1)C(C)(C)C	0
ZINC69706665	C[C@@H]1CN(CCN1CCOC)C[C@H](C[N@@H+]1CC[C@H](CC1)C)O	0
ZINC69744072	CCOC[C@@H](CN1CCN(CC1)C(=O)c1ccoc1)O	1
ZINC69806158	C[C@@H](C(=O)N1CCCCCC1)S(=O)(=O)Cc1ccccc1Cl	1
ZINC69809619	C[C@@H]([C@H]1CCCC[N@@H+]1Cc1ccc(cc1)C#N)O	0
ZINC69870666	C[N@H+](C[C@H](COCc1ccco1)O)[C@@H]1CCCN(C1)c1cccnn1	0
ZINC69892975	CCc1cccc2c1N(CCC2)C(=O)[C@H](C)S(=O)(=O)C(C)C	1
ZINC70085078	C[C@@H](c1ccccc1)[N@@H+](C)C[C@@H](COC)O	0
ZINC70237331	CCOC(=O)N(C)Cc1cccc(c1)Cl	1
ZINC70247031	CC[C@@H](c1ccccc1)C(=O)NCCC#C	0
ZINC70247076	C#CCCNC(=O)c1ccccc1Cl	0
ZINC70451544	Cc1nc(on1)c1ccn2c(c1)nnc2CC(=O)[O-]	1
ZINC70453565	Cc1cccc(c1N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C)C	0
ZINC70631455	C[NH2+]Cc1cnn(c1)CC#C	0
ZINC70641592	c1ccc2c(c1)CC[N@H+](C2)CC#CCNC(=O)C1CC1	0
ZINC70779139	C[C@](CNC(=O)c1ccc(cc1)Oc1ccccc1)(COC)O	1
ZINC70858972	CN(c1ccc(cc1)OCC#C)C(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70972540	Cc1c(cccc1Cl)S(=O)(=O)NCCC#C	0
ZINC71088593	CC(C)N(CC#C)C[C@H](COc1cccc2c1cccc2)O	0
ZINC71186139	CCCC(=O)N1CCC[C@@H]1C(=O)NCCc1ccc(cc1)OCC#C	0
ZINC71261410	CC[C@@H](c1ccc(c(c1)F)C(F)(F)F)N	0
ZINC71279065	c1cc2n(c(=O)c1)C[C@H]1C[C@@H]2CN(C1)Cc1c(c(=O)cc(o1)CO)O	0
ZINC71282223	CCOC(=O)Cn1c2c(c(n1)C)[C@H](CC(=N2)O)c1cn(nc1C)C	1
ZINC71405319	CCOc1ccc(c(c1)OCC)[C@](C(=O)OC)(C(F)(F)F)O	1
ZINC71524418	C[C@H]1CN(CCN1Cc1ccc(cc1)C#CCO)c1ccccc1	0
ZINC71524418	C[C@H]1CN(CC[N@@H+]1Cc1ccc(cc1)C#CCO)c1ccccc1	0
ZINC71603336	CC(C)(C)C#C/C=C\CBr	0
ZINC71707847	c1ccc2c(c1)CC[C@@H](O2)Cn1ccnc1c1ccc(s1)C#CCO	0
ZINC71746957	c1cc(ccc1CC(=O)N1C[C@@H]2[C@H](C1)[C@@H]1CC[C@H]2CC1)O	0
ZINC71751275	C[C@@H]1c2c(c(c(c(n2)N)C#N)c2ccc(cc2)C#CCCO)CO1	0
ZINC71759204	c1ccc(cc1)C(C[C@H]1C[N@H+](CCO1)CCCCO)c1ccccc1	0
ZINC71769581	c1cc(sc1)[C@@H]1[C@H](N1)[C@H]1N2[C@@H]([C@H]2[C@@H](O1)O)c1cccs1	0
ZINC71777318	Cc1cc(=O)oc(c1C(=O)O[C@@H](C=C)C#C)C	0
ZINC71779343	CCCCCC[C@]1(OC[C@H](O1)CO)CCC	0
ZINC71783020	C[C@@H](C#C)Oc1cc(c(cc1Cl)F)[N+](=O)[O-]	0
ZINC71783925	Cc1ccsc1[C@@H](C#C)O	0
ZINC71786522	Cc1ccc2ccc3c(c2c1)cccc3Br	0
ZINC71786695	C1C[C@H]([C@]2(C1)[C@H](CCO2)Br)O	0
ZINC71786750	CC1(CC(=O)[C@H]2[C@@H]1OC[C@H]2CC(C#C)(C#C)O)C	0
ZINC71792095	c1ccc(cc1)c1cc(n([nH+]1)C1CCOCC1)N	0
ZINC71852636	C=CCn1c(nn(c1=S)CN1CCN(CC1)CC#C)C1CC1	0
ZINC71876972	Cc1cnn(c1)C[C@H](C)[NH2+]C[C@H](C[NH+]1CCOCC1)O	0
ZINC71877028	Cc1cnn(c1)C[C@@H]1CC[N@H+](CC1)C[C@@H](CN1CCOCC1)O	0
ZINC71877125	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CN1CCN(CC1)C[C@@H](C)O)O	0
ZINC71883796	Cc1cn(nc1NC(=O)N1CCC(CC1)CO)c1ccccc1	0
ZINC71898198	CCC(CC)[C@@H](CNC(=O)CNC(=O)c1cc(cc(c1)F)F)O	0
ZINC71904861	CC[N@@H+](C[C@H](COCC)O)[C@@H](C)c1ccc(cc1)F	0
ZINC71910651	COCCCCN(CC#C)C1CCCCC1	0
ZINC71913998	Cc1cc(c(s1)C)S(=O)(=O)N1CCN(CC1)Cc1ccon1	0
ZINC71916728	C[C@H](C(=O)Nc1nc(cs1)c1ccc(cc1)O)OCC(F)(F)F	1
ZINC71924061	C[C@@H]1CC[C@@](CC1)(C[N@H+]1CCC[C@H]1C(=O)N(C)C)O	0
ZINC71951297	C[C@H]1CN(CCO1)c1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC72019846	CC[C@H](C)NC(=O)c1ccc(cc1)NC(=O)NCCCO	0
ZINC72064907	CCc1ccc(o1)C(=O)N(C)CCc1cccc2c1cccc2	1
ZINC72100524	C[C@H]1CC=CC[C@H]1COC(=O)c1cc(c(cc1OC)OC)OC	1
ZINC72131774	c1c(csc1C[N@H+]1CCCn2c[nH+]cc2C1)C#CCO	0
ZINC72139139	CC(C)(C#Cc1ccc(o1)C(=O)N1CCOC[C@@H]1CC(=O)[O-])O	0
ZINC72147228	c1cc(ccc1C[NH+]1CCC2(CC1)CCOCC2)C#CCO	0
ZINC72150163	Cc1ccc2[nH+]c(cn2c1)CN1CCCC[C@H]1CCN1CCOCC1	0
ZINC72151685	CC1=CC[C@@H]2C[N@@H+](C[C@@H]2C1)Cc1cc(=O)[nH]c([O-])n1	0
ZINC72157772	CC(C)(C#Cc1ccc(cc1)C(=O)N1CCn2c[nH+]cc2C1)O	0
ZINC72166684	C[NH+](C)C[C@]1(CCCN(CC1)c1nc(no1)c1ccccc1)O	0
ZINC72190757	CCCc1ccc(c(c1)[C@H](C(F)(F)F)N)O	0
ZINC72198732	COc1ccc2c(ccc(c2c1)[C@@H](CO)[NH3+])O	0
ZINC72199407	c1c(c(cc(c1[N+](=O)[O-])C(F)(F)F)[O-])[C@H](CO)[NH3+]	0
ZINC72200819	COc1ccc(c(c1OC)O)[C@@H](C[NH3+])N	0
ZINC72236488	CC[C@@H](C#CC(OCC)OCC)O	0
ZINC72266334	COC(=O)c1ccsc1N1CC[C@H](C1=O)Br	1
ZINC72266368	C[C@]1(C[C@@H](C1(C)C)[NH2+]C)OC	0
ZINC72268808	CCN1CCO[C@H](C1)CNCc1ccc(cc1)OCc1cccnc1	0
ZINC72269282	c1ccc2c(c1)c(n[nH]c2=O)C(=O)N1CCN(CC1)[C@@H]1CCC[C@@H]1O	0
ZINC72270411	C#CCOC(=O)[C@H](c1ccccc1)Oc1cccc(c1Cl)Cl	0
ZINC72273711	CC(C)[C@H](C(=O)N[C@@H]1CCc2[nH+]ccn2C1)[NH+]1CCCCC1	1
ZINC72276227	COc1cccc(n1)CNc1cc(ncn1)N1CCC[C@@H]1CO	0
ZINC72281391	CCOc1c(cccn1)CNc1ccc(cn1)C(=O)NCC#C	0
ZINC72289537	C[C@@H]1CN(C[C@H](O1)c1ccccc1)C(=O)[C@@H](C1CCOCC1)O	1
ZINC72293830	c1ccc(cc1)COC[C@H](c1ccccc1)Nc1cc(nc(n1)N)Cl	0
ZINC72305022	Cc1cccc([nH+]1)CN(CCOc1ccc(cc1)Cl)CC#C	0
ZINC72312613	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)OCCCc1c[nH]nc1	0
ZINC72354459	c1ccc(cc1)CC(=O)N1CC[NH2+]C[C@H](C1)COCc1ccccc1	1
ZINC72355705	Cc1cccc(c1)Cc1cncc(n1)[C@H]1CCCN1C1CCOCC1	0
ZINC72363991	c1c([nH]nc1[C@@H]1CCCN(C1)S(=O)(=O)N1CCOCC1)CO	0
ZINC72384714	CC(C)C(=O)N1CCC[C@H]1c1c(nccn1)Nc1ccccn1	1
ZINC72403998	COc1ccccc1NC(=O)CCNC(=O)c1cnccn1	1
ZINC72407901	C[C@H](c1[nH]c(=O)[nH]n1)NC(=O)c1ccc(cc1)CCC(C)(C)O	0
ZINC72408286	C[C@@H]1Cc2cc(ccc2O1)n1ccnc1c1cc(cs1)C#CCO	0
ZINC72414496	Cc1ccc2c(c1)sc(n2)[N-]S(=O)(=O)c1cc(c(cc1OC)C)OC	0
ZINC72427831	CN(C)c1ncc(cn1)CN1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)CC1CC1	0
ZINC72478081	C[C@H](C1CCN(CC1)Cc1cc(c(c(c1)Cl)OC)F)[NH+]1CCOCC1	0
ZINC72815564	CCOc1ccc(cc1)[C@H]1CCC[N@@H+]1C[C@@H]1CCCO1	0
ZINC73008919	CN(C)C1(CCOCC1)C[NH2+]C1CCCC1	0
ZINC73035120	C[C@H](CNC(=O)N[C@H](C)C(C)C)Oc1ccccc1	1
ZINC73293890	C#CC[C@H](c1ccccn1)OC(=O)CSCc1ccc(cc1)Cl	0
ZINC73463898	CCCCCC[C@@H](C)N/C(=[NH+]\C)/NCC#C	0
ZINC73532626	C=CCCC(=O)OCc1cccc(c1)OCC#C	0
ZINC73535415	Cc1c(cco1)COC(=O)CCc1cc(ccc1OC)OC	1
ZINC73632034	COCCOCC#C	0
ZINC73633026	C#Cc1ccc(cc1)[C@@H]1CO1	0
ZINC73649476	C[C@H]1COCCN1C[C@@H](C[NH+]1CCOCC1)O	0
ZINC73655131	C[C@@H]1CN(CC[C@@H]1N1CCOCC1)C(=O)Oc1ccccc1	1
ZINC73664097	COC(=O)c1ccc(s1)C(=O)OCC#C	0
ZINC73665407	CCc1cccc(c1)NC(=O)CN/C(=[NH+]\C)/NC[C@H]1CCC[N@@H+]1CC	1
ZINC73694436	Cc1cc(ccc1OC(=O)c1cccc(c1)C[S@](=O)C)Cl	1
ZINC73823526	c1cn(O)ccc1=C1N=NC(=S)O1	0
ZINC73829443	Cc1c(c(n2c(n1)c(cn2)C#N)C)CCC(=O)OCC#C	0
ZINC73831310	CC(C)c1nnc(o1)NC(=O)CSc1nnnn1Cc1ccccc1	1
ZINC73928757	C[C@H](C(=O)NC[C@H]1CCCO1)Sc1nc2ccccc2n1C(F)F	1
ZINC73945387	CC(C)[C@H](C(=O)Nc1cccc(c1)C#C)NC(=O)OC(C)(C)C	0
ZINC74044831	CCn1c2ccccc2n(c1=O)C[C@H](COc1ccccc1C)O	0
ZINC74094714	Cc1nc(cs1)C(=O)NCc1c[nH+]c(n1C)N(C)C	1
ZINC74196950	c1ccc2c(c1)CCC[C@@H]2CNC(=O)CC1(CCCCC1)O	0
ZINC74252874	COc1ccc(cc1)N1C[C@H](CC1=O)C(=O)OCC=C	1
ZINC74314038	Cc1cc(c(n1CCc1cccs1)C)C(=O)C[N@H+]1CC[C@@H](C1)O	0
ZINC74339426	Cc1cccc2n1cc([nH+]2)COc1ccc(cc1)C#N	0
ZINC74391211	c1ccc(cc1)c1csc(n1)NC(=O)CCn1cncn1	1
ZINC74481755	c1ccc(cc1)c1cn(c[nH+]1)C[C@@]1(CCC[N@H+]2[C@H]1CCCC2)O	0
ZINC74502678	C#CCOc1ccccc1C[N@H+]1CC[C@@H]2CC[C@H](C1)N2	0
ZINC74523107	C[C@@H]1CN([C@H](CO1)C)C(=O)c1ccc(c(c1)O)[N+](=O)[O-]	1
ZINC74923619	Cc1cc(n([nH+]1)[C@H]1CCOC1)N	0
ZINC75103454	C#CCNc1ccccc1C[N@H+]1CC[C@@H](CC1)CO	0
ZINC75137441	Cc1[nH]nc(n1)CNC(=O)c1c2c(on1)CCCC2	1
ZINC75139083	C#CCOc1ccccc1CNC(=O)NCCc1nccn1C(F)F	0
ZINC75164892	CC(C)(C)NC(=O)NCC#CCN1CCOCC1	0
ZINC75164937	Cc1cc(ccc1OC)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75252207	Cc1ccc(cc1)/N=C/C#Cc1ccccc1	0
ZINC75254311	CC(C)[C@](C)(CNC(=O)c1cccn1C)O	0
ZINC75583241	C[C@@H]([C@H]1CCCO1)/[NH+]=C(/NCc1ccccc1CO)\NC1CC1	0
ZINC75763659	C#CCOc1ccccc1C[NH2+]C[C@H]([C@@H]1CCOC1)N1CCOCC1	0
ZINC75925393	CC(C)(c1cccc(c1F)Cl)[NH3+]	0
ZINC75996028	Cc1c(c(n(n1)CCO)C)C[N@H+]1C[C@H]2[C@H]3CC[C@@H]([C@H]2C1)O3	0
ZINC76020132	CC(C)[C@@H](CNC(=O)Nc1ccc(cc1)OCC#C)O	0
ZINC76020153	COCCNC(=O)NC[C@H](CCO)c1ccccc1	1
ZINC76021948	CN(C)C(=O)c1cccc(c1)CCNC(=O)[C@H]1COc2c1cccc2	1
ZINC76083949	C[C@](CNC(=O)c1ccc(cc1)OCC#C)(c1cccs1)O	0
ZINC76144219	Cc1cccc(n1)CN(CC#C)CC(=O)N1CCCC1	0
ZINC76161229	COc1ccc(c(c1)[C@H](CNCc1cccc(c1F)F)O)OC	0
ZINC76193668	CC(C)(C)OC[C@H](C[N@@H+]1CCCN(CC1)CC(=O)N1CCCC1)O	1
ZINC76195185	Cc1cc(ccc1S(=O)(=O)Nc1cccnc1OCCOC)Cl	0
ZINC76219477	Cn1c(=O)ccn(c1=O)CC(=O)OCC#C	0
ZINC76221297	Cc1c2c(oc1C(=O)OCC#C)CC(CC2=O)(C)C	0
ZINC76272328	c1cnccc1c1nc(on1)CNC(=O)CCOC[C@@H]1CCCO1	1
ZINC76292507	C#CCN(CC(=O)NC1CCOCC1)[C@@H]1CCc2c1cccc2	0
ZINC76405852	CCO[C@H]1CCC[N@H+](C1)Cc1csc(n1)c1ccsc1	0
ZINC76461533	c1cc(cc(c1)F)[C@@H](CSc1nnc(s1)NC[C@@H]1CCCO1)O	0
ZINC76478053	CC[N@@H+]1CC[C@H]([C@@H](C1)C)N(C)C(=O)[C@@H]1[C@@H](c2ccccc2O1)C	1
ZINC76492876	C[N@@H+](CCS(=O)(=O)C)C[C@@H](COCc1ccccc1Cl)O	0
ZINC76514200	Cc1ncc(s1)C[N@@H+](C)C[C@H](COCc1ccccc1)O	0
ZINC76552722	C[C@@H](c1ccc(cc1Cl)Cl)[NH2+]Cc1nc(on1)C(C)(C)C	0
ZINC76687030	CC[NH2+][C@@H]1CCCN(CC1)C(=O)OC(C)(C)C	1
ZINC76727019	CCO[C@@H](C)c1nc(cs1)CN(C)c1cccc(c1)C#C	0
ZINC76898152	C[C@H](CCN1CCOCC1)[NH2+]Cc1ccc(cc1)n1cncn1	0
ZINC76999846	CCOc1ccc(cc1OC)CNC(=O)N(C)C[C@H]1CCCO1	1
ZINC77006168	CC[C@H](c1ccccc1O)NC(=O)c1c(nc(s1)[C@@H](C)OCC)C	1
ZINC77105102	C[C@](CNC(=O)Cc1ccc(cc1)[N+](=O)[O-])(CSC)O	0
ZINC77116210	CC(C)CC(=O)NCC[C@H](c1cccc2c1cccc2)O	0
ZINC77195231	C[C@H](c1c(cccc1F)F)[N@@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC77196644	Cn1cc(c(n1)OC)C(=O)Nc1cc(ncn1)N1CC[NH+](CC1)C	1
ZINC77227045	c1cc(c(nc1)N1CCC(CC1)OC1CCOCC1)C(F)(F)F	0
ZINC77264989	C1CC(CCC1[NH2+][C@@H]1CO[C@@H]([C@H]1O)CNC(=O)N1CCOCC1)(F)F	1
ZINC77286385	C[C@]12CC=C3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)O	0
ZINC77293519	CC[C@@]12CC[C@@H]3[C@H]4CCC(=O)C=C4[C@@H](C[C@H]3[C@@H]1CC[C@]2(C#C)O)O	0
ZINC77293804	CC(C)N(c1cccc(c1)C#C)C(=O)c1ccc(cc1)COC	0
ZINC77375446	CC[C@H](c1nc(no1)C)n1ccnc1c1ccc(c(c1)C[NH+](C)C)O	0
ZINC77392551	c1ccc(cc1)CCCN1CC[C@@](C1)(C[NH+]1CCCCC1)O	0
ZINC77408430	c1c(c(n[nH]1)C1CCCCC1)C[N@H+]1CCCC[C@@H]1CN1CCOCC1	0
ZINC77458220	c1c(ncs1)CN1CCOC[C@@](C1)(C[NH+]1CCCC1)O	0
ZINC77470498	C[C@H](c1ccco1)n1ccnc1c1ccc(cc1)C#CC(C)(C)O	0
ZINC77485852	c1ccc(cc1)c1nc(no1)CC[NH2+]C[C@]1(C[NH2+]CCOC1)O	0
ZINC77486020	CCO[C@H]1COC[C@@H]1n1cc[nH+]c1c1cc(cs1)C#CCO	0
ZINC77622805	CCC[C@@H](CNC(=O)NCCCCSC)O	0
ZINC77660674	Cn1cc(cn1)CCC(=O)Nc1c(ccs1)C(=O)OC	1
ZINC77693505	C[C@](CNC(=O)Nc1cc(ccc1SC)Cl)(c1ccsc1)O	0
ZINC77704480	C#CCOc1cccc(c1)NC(=O)NC[C@H](c1ccccc1Cl)O	0
ZINC77742111	CCN(c1cccc(c1)C#C)C(=O)[C@@H]1CCN(C1)C(=O)OC(C)(C)C	0
ZINC77776067	CC[C@@H](CCO)NC(=O)NCCCC(=O)OCC	1
ZINC77826074	C[C@H](C[C@H](C)O)CNC(=O)NCc1ccccc1OCC=C	0
ZINC77855797	CC[C@@H]1CCC[C@H](C1)NC(=O)N[C@H](CCO)c1ccccc1	0
ZINC77856712	C[C@H](CCNC(=O)N[C@H](COCc1ccccc1)c1ccccc1)O	1
ZINC77897709	c1cc(ccc1C[NH2+]Cc1ccc(o1)CO)F	0
ZINC77902026	C[C@H](C[C@@H](C)O)CNC(=O)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC77939766	C#Cc1cccc(c1)NC(=O)C(=O)NC[C@H]1CCCC[C@H]1O	0
ZINC77941559	C[C@H](C(=O)OCCC#C)Oc1ccc(cc1)SC	0
ZINC78041226	C[C@H](c1ccsc1)C(=O)N(Cc1cccs1)C[C@H]1CCCO1	1
ZINC78046530	C[C@@H](C#C)OC(=O)c1cccc2c1[nH]nc2	0
ZINC78075908	CC(C)CNC(=O)N1CCC[C@H](C1)C(=O)Nc1cccc(c1)C#C	0
ZINC78081900	Cc1cc(cc(c1)N(C)C(=O)CCN1c2ccccc2CCC1=O)C	1
ZINC78182892	CCSCc1ccc(cc1)C(=O)N(C1CCOCC1)C(C)C	1
ZINC78209292	c1cc(cnc1)/C=C/C(=O)N(CC#N)C1CCCC1	1
ZINC78245452	CC[N@H+](Cc1nc(nc(n1)N(C)C)N)CC(=O)NC(C)C	1
ZINC78250704	C[C@H](c1ccccc1)S(=O)(=O)CCCc1nc(no1)c1cccs1	0
ZINC78296746	Cc1ccccc1c1nnn(n1)CC(=C)Cl	0
ZINC78313795	c1ccc(cc1)CN(CCO)C(=O)c1cc2c(c(c1)Cl)OCCO2	0
ZINC78357514	CC(C)[N@@H+]1CCN(CC1)C[C@H](COCc1ccc(cc1)Cl)O	0
ZINC78365830	c1cc(nc(c1)F)N1CC[C@H](C1)CCO	0
ZINC78430245	C[C@H](COC)NC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC78456430	C[C@H]1[C@@H](CO1)O	0
ZINC78480965	C[C@@H](C(=O)N(Cc1ccccc1)c1cccc(c1)C#C)OCCC=C	0
ZINC78518443	COc1cccc(c1O)C(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC78527676	CCOCCOc1ccccc1C[NH+]1CCN(CC1)CCC#N	0
ZINC78539379	CCOC(=O)N1CCC(CC1)NC(=O)C[N@H+](C)[C@@H]1CCC[C@@H](C1)C	1
ZINC78596774	C[C@@H](C(=O)NCC#C)Oc1ccc(cc1Cl)F	0
ZINC78601065	CC(C)C[C@@H](CO)NC(=O)Nc1ccccc1C(C)C	0
ZINC78601918	CC(C)OCCOC[C@H](CN(C)CC#C)O	0
ZINC78601918	CC(C)OCCOC[C@H](C[N@@H+](C)CC#C)O	0
ZINC78684823	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)[C@@H]1CCC(=O)N1	0
ZINC78699541	CCOC[C@H](CN1CCO[C@@H](C1)c1ccc(c(c1)Cl)F)O	0
ZINC78704249	Cc1ccc(c(c1)C[NH+](C)C)NC(=O)[C@H]1CCCO1	1
ZINC78776050	c1ccc(cc1)Cc1nnc(o1)C[N@H+]1CCC[C@@H]1CO	0
ZINC78788488	CC[C@H](COC)NC(=O)c1cc2ccccc2cc1O	1
ZINC78801737	C[C@H](C(=O)NC1(CCCCC1)C#N)[N@H+](C)C[C@@H](COC)O	1
ZINC78826027	c1ccc(cc1)C[C@@H](C1CC1)NC(=O)[C@@H]1CCCO1	1
ZINC78843880	C[C@@H](c1ccc(cc1Cl)Cl)S(=O)(=O)[C@H](C)C(C)C	0
ZINC78877963	COc1ccc(c(c1)[C@@H](C[NH2+]Cc1ccccc1OCC#C)O)OC	0
ZINC78885467	CC(C)[N@@H+]1CC[C@@](CC1)(C#C)O	0
ZINC78911235	C#CCOc1ccc(cc1C[NH2+]C[C@H]1CC[N@H+](C1)C1CC1)Br	0
ZINC78911547	C#CCOc1ccccc1C[NH2+]C[C@H]1CCN(C1)c1ccccc1	0
ZINC78913188	COc1ccc(cc1F)C[NH2+]Cc1ccnc(c1)OC1CCCC1	0
ZINC78931392	C[NH2+][C@H]1[C@H](O[C@H]([C@H]1O)CO)CN	0
ZINC78937293	Cc1ccc(o1)[C@](C)(CNC(=O)Nc1cccc(c1)OCC#C)O	0
ZINC78946669	Cc1ccc(cc1)[C@@H](CC(=O)OCC#C)NC(=O)C	0
ZINC78953065	Cc1ccc(nc1)N1CCC(CC1)NC(=O)NC[C@H]1CCC[C@@H]1O	0
ZINC78975428	CCOC(=O)Nc1ccc(cc1)NCc1ccccc1OCC#C	0
ZINC78979236	c1cc(c(=O)n(c1)C[C@H]1CCCCO1)[N+](=O)[O-]	0
ZINC78996983	CC(C)(C)[C@@H](COc1ccccc1F)NC(=O)CCc1cnn(c1)C	1
ZINC78999205	CC(C)(C)OC(=O)NCCC(=O)NCC#C	0
ZINC79000887	C[C@@H](c1ccc(cc1)NC(=O)N)NCc1ccccc1OCC#C	0
ZINC79021414	c1ccc2c(c1)nc(o2)N1CCC(CC1)C(=O)NCCCC(=O)N	1
ZINC79040186	CC(=O)Nc1ccc(cc1NC(=O)CCCc1ccccn1)Br	1
ZINC79042132	c1c(cc(cc1O)F)[C@]1(C[C@@H]2CO[C@H](C1)O2)O	0
ZINC79062910	C[C@@H](CN(C(C)C)C(=O)NCC#C)O	0
ZINC79066790	C#Cc1cccnc1OCc1ccccc1	0
ZINC79143931	CCOc1ccc(cc1OC)CNC(=O)N[C@H](CO)c1ccccc1	0
ZINC79183936	Cc1nc(on1)CNc1ccccc1COc1ccccc1	0
ZINC79340707	c1ccc(cc1)C#CCOC(=O)/C=C/c1cnc2ccccc2n1	0
ZINC79387296	CN(C)c1cc(cc(n1)c1cccc(c1)O)C(F)(F)F	0
ZINC79387395	CN(C)c1ccc(c2c1cccc2)c1ccc(cc1)CO	0
ZINC79392630	C[C@@H]1CCCC[N@H+]1CCCCNC(=O)NC[C@@H](c1ccc(cc1)Cl)O	0
ZINC79511111	c1cc(cc(c1)F)[C@H]1CCCN1C(=O)Nc1nnc(s1)C(F)(F)F	1
ZINC79874872	CCN(C)S(=O)(=O)c1c(nn(c1C)CC(=O)N1CCC(CC1)C)C	1
ZINC79905377	C[N@H+](C[C@@H](COC[C@@H]1CCCO1)O)CC(=O)Nc1cccc(c1)C#C	0
ZINC79997258	C#CCN(C[C@@H]1CCCO1)[C@@H]1CCc2c1cccc2	0
ZINC80002172	Cc1ccc(c(c1)C)CNC(=O)NC[C@@H](COCC(C)C)O	1
ZINC80025684	c1ccc(cc1)COCc1cccc(c1)C[NH2+]Cc1cccc(c1)F	0
ZINC82108805	CN(Cc1cc(no1)c1ccncc1)C(=O)c1ccccc1SC	1
ZINC82126035	Cn1ccnc1[C@@H]1CCCN(C1)CCC(C(F)F)(F)F	0
ZINC82138746	c1cc(ccc1OC[C@H]1CCCN(C1)C(=O)CCn1cnnc1)F	1
ZINC82265557	CN(C1CCCCC1)C(=O)Cc1ccc(cc1)O	0
ZINC82494039	C#CCCN1CCn2cc[nH+]c2C1	0
ZINC82670525	C1COC[C@@H]1[C@H](C(F)(F)F)[NH3+]	0
ZINC83245936	CC#CCN(C)C[C@H](CN1CCOCC1)O	0
ZINC83245936	CC#CCN(C)C[C@H](C[NH+]1CCOCC1)O	0
ZINC83245936	CC#CC[N@H+](C)C[C@H](CN1CCOCC1)O	0
ZINC83261933	CC(C)O[C@@H]1[C@H]([C@H]([C@H]([C@H](O1)CO)O)O)S	0
ZINC83319053	COC(=O)[C@H]1CCC[C@H]1CO	1
ZINC83331856	Cc1c([O-])nc(nn1)N/N=C\c1cc(ccc1O)Br	0
ZINC83433956	CCCCCCc1ccccc1[C@@H](CC#CCCCC(=O)OC)O	0
ZINC83475180	CC(C)(C)OC(=O)NC(C)(C)C[NH2+]C1CCSCC1	1
ZINC83812691	C#CCNc1ccccc1C(=O)N1CCC[C@H]1CO	0
ZINC83947753	C#C[C@H]([C@H]1CCOC1)N	0
ZINC83973717	COc1cccc(c1)[S@](=O)Cc1nc(on1)c1ccccc1Cl	0
ZINC84237975	C1COC[C@@H]2[C@H]1C[NH2+]2	0
ZINC84295230	CC(C)C[C@H](C(=O)Nc1ccn[nH]1)NC(=O)C#Cc1ccccc1	0
ZINC84295230	CC(C)C[C@H](C(=O)Nc1cc[nH]n1)NC(=O)C#Cc1ccccc1	0
ZINC84351219	CC(C)(C)OC(=O)N1CC(C1)(C#C)O	0
ZINC84638429	C[C@H](CNC(=O)Nc1cccc(c1)C#C)C(=O)OC	0
ZINC84638447	C[C@H](CNC(=O)OC(C)(C)C)N(C)CC#C	0
ZINC84640202	C[C@](CO)(C1CC1)NC(=O)Nc1ccc(cc1OCC#C)F	0
ZINC84802735	CCOCCS(=O)(=O)N1CCC(CC1)OCC(C)C	0
ZINC84865997	COc1ccc(cc1F)N1CCN(CC1)Cc1ccc(o1)C(=O)OC	1
ZINC84963814	C[N@@H+](C[C@@H](COCc1ccccc1)O)[C@@H](CCO)c1ccccc1	0
ZINC85189655	CCOC[C@H]1CCN(C1)/C(=[NH+]\C)/NCCNC(=O)C(C)(C)C	1
ZINC85210001	c1cc(c(cc1Br)Cl)N1CCOCC1	0
ZINC85220130	CN1C[C@H](CCC1=O)NC(=O)c1c(cc(cc1F)Br)F	1
ZINC85228799	C[C@H](c1ncc(o1)C(C)(C)C)SCc1csc(n1)[C@@H](C)OC	0
ZINC85274375	Cc1ccsc1C[NH2+]C[C@@H](COCC1CC1)O	0
ZINC85276442	CCOCCOc1ccc(cc1NCC#C)Cl	0
ZINC85278337	c1cc(ccc1C#CCNc1ccc(cc1)O[C@H]1CCOC1)Cl	0
ZINC85278976	CCOC(=O)[C@H](C)NC(=O)c1ccc(cc1)NCC#C	0
ZINC85325080	C[C@@H](c1ccccc1)[C@@H](CO)NCc1ccc(cc1)[S@@](=O)C	0
ZINC85366043	C[C@H](C(C)(C)C[NH+](C)C)NC(=O)N1CCC[C@H]1COC	1
ZINC85378794	c1cc(c(cc1Cl)Cl)c1cnc(o1)CCC(=O)N1CC[C@@H](C1)O	0
ZINC85416049	CC(C)C[C@@H](CCO)CNC(=O)NNC(=O)Cc1ccsc1	0
ZINC85417569	CC(C)C[C@@H](CCO)CNC(=O)N1CCC[C@H](C1)C[NH+]1CCOCC1	1
ZINC85427923	CN1[C@H]2C(=N[C@]1(C(=O)OC)O)NC=[NH+]2	1
ZINC85435929	C[NH+](C)C[C@@H]1[C@H](CC[C@H](O1)Cc1cc(on1)c1ccccc1)O	0
ZINC85455752	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCCNC(=O)C#Cc1ccccc1	0
ZINC85456841	CC[C@@H](C)c1cc(on1)C(=O)NCCCC[N@@H+]1C[C@H](O[C@@H](C1)C)C	1
ZINC85467918	COCC[N@H+]1CC[C@@H](CC1)NC(=O)c1cc(cc(c1)OC)OC	1
ZINC85470579	CC(=O)NCC#CCN1CCOCC1	0
ZINC85542892	CN1CCO[C@@H](C1)C(=O)NCc1c(ccc2c1CCCC2)O	1
ZINC85900937	c1ccc(cc1)N(CCCCCCO)CCCO	0
ZINC85903320	C[C@@](CCO)(COC)[NH2+]Cc1cc(ccc1Br)F	0
ZINC85993780	CC(C)CC(=O)N[C@H](C(C)C)C(=O)OCCNc1cccn[nH+]1	1
ZINC86003197	CC(CO)(CO)C(=O)OCC#C	0
ZINC86119377	CC/[NH+]=C(/NCC#C)\NC[C@H](C)C[NH+]1CCOCC1	0
ZINC86210906	C#CCOc1cc(ccc1NCc1nc(on1)c1ccsc1)F	0
ZINC86303786	CC(C)N(C)C(=O)c1c(cc(cc1F)F)O	0
ZINC86328694	CCc1nc(n[nH]1)[S@@](=O)CC(=O)N1CCCC[C@H]1C	1
ZINC86335387	CN1CCO[C@@H](C1)CON	0
ZINC87086859	C[C@H](CC(C)C)OCCC(=O)NNc1nccc(n1)OC	1
ZINC87104620	CSCc1cc(ccc1CNC(=O)NCCOc1cccnc1)F	1
ZINC87167841	C[C@@H](CC(C)C)OCCC(=O)N(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC87320440	CN(C)c1nccc(n1)NC(=O)C1=Cc2cc(ccc2OC1)OC	1
ZINC87354279	COc1ccc2c(c1)C=C(CO2)C(=O)N(CC#C)CC#C	0
ZINC87374894	Cc1csc(n1)CNc1ccc(cc1F)Br	0
ZINC87451102	CN(C[C@@H](COC)O)C(=O)c1cc(nc(c1)Cl)N1CCCC1	1
ZINC87493306	C[C@H]1C[C@]2([C@H]([C@H]1O)[C@@H]([C@@]1(CC[C@H]3[C@H](C3(C)C)/C=C(/C2=O)\C)CO1)O)O	1
ZINC87557615	CN(C[C@H](C1CC1)O)C(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC87557666	CCCS(=O)(=O)N1CCC[C@@H](C1)C(=O)N(C)C[C@@H](C1CC1)O	0
ZINC88228224	CO[C@H](c1ccccc1)C(=O)Nc1cc(ccc1Cl)C#N	1
ZINC88350579	C[C@@H](CCCO)NC(=O)Nc1cccc(c1)C#C	0
ZINC88465689	Cc1cc(c(cc1NC(=O)[C@@H](C)OC[C@H]1CCCO1)C(C)C)O	1
ZINC88483200	C[C@H](CNC(=O)N[C@](C)(CO)C1CCCCC1)[NH+]1CCOCC1	1
ZINC88535214	CC[C@@H](C)CN(CCC#N)CCN1CCOCC1	0
ZINC88562816	C[C@@H]1COCCN1[C@@H](C)CNC(=O)N[C@@H](C)CCCO	1
ZINC88596171	CC#CC[N@@H+]1CCN(CC1)[C@@H](C)C(=O)N1CCCC1	0
ZINC88644897	Cc1c(cc(o1)C(=O)N(C)[C@H](C)c1ccccc1F)S(=O)(=O)N	1
ZINC88758097	C[C@@H](CCCO)Nc1ccc(cn1)C(=O)NCCOC	1
ZINC88759029	CN(CCOCC1CC1)c1ccc(cn1)C(=O)NCC#C	0
ZINC88788031	CCc1c(c(on1)CC)CNC(=O)C(=O)Nc1ccc(cc1)SC	1
ZINC88810317	C#CCOc1cccc(c1)COC(=O)CCSc1ccccn1	0
ZINC88815717	C[C@H](C#C)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC88818183	CCN(CC)C(=O)CCC(=O)OCC#Cc1ccc(cc1)Cl	0
ZINC88818377	C[C@H](CC#C)OC(=O)c1cc(c(cc1Cl)Cl)S(=O)(=O)C	0
ZINC88818916	C[C@@H](CCCO)NC(=O)C(=O)Nc1cccc(c1)OCC#C	0
ZINC89103027	c1cc(ccc1C(=O)N1CC[NH+](CC1)CC1(COC1)CO)C(F)(F)F	1
ZINC89129244	Cc1c(sc(n1)C)COc1ccccc1CO	0
ZINC89141129	C[C@H]([C@@H](c1ccccc1)NCCCS(=O)(=O)C)C(=O)OC	1
ZINC89204324	C[NH2+][C@@H](CO)c1ccc2c(c1O)cc[nH]2	0
ZINC89213618	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)[C@H]1CC(=O)N(C1)C(C)C	0
ZINC89222239	C[C@@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)CCOCC#C	0
ZINC89222607	Cc1c(cccc1NC(=O)N(C)CCCS(=O)(=O)C)CSC(C)C	1
ZINC89258181	Cc1c(sc(n1)[C@H](C)OC)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	1
ZINC89261434	C#CC[C@@H](C(=O)N)NC(=O)c1ccc(cc1)OCc1cscn1	0
ZINC89261663	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CC(=O)N[C@@H]2[C@@H]1CCCC2	0
ZINC89261802	C#CCNC(=O)[C@@H]1CCCN1C(=O)OCc1ccccc1	0
ZINC89261809	C#CCNC(=O)c1ccc2c(c1)CCCC2	0
ZINC89261921	C#Cc1cccc(c1)NC(=O)CNC(=O)Cc1ccc(cc1Cl)O	0
ZINC89306031	CCn1cc(cn1)C[NH2+]C[C@H]1CCO[C@@H]1c1cnn(c1)C	0
ZINC89334834	C#CCOCCC(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89423698	Cc1cccn2c1[nH+]c(cc2=O)CN1CCN(CC1)C(=O)CO	0
ZINC89484441	CS(=O)(=O)N1[C@H](CC(=N1)c1ccccc1)c1ccccc1O	0
ZINC89490773	CCCNC(=O)CCCC(=O)O[C@@H](C#C)C1CC1	0
ZINC89490894	Cc1c(cc(cc1OC)C(=O)O[C@H](C#C)C1CC1)OC	0
ZINC89490980	Cc1c(cco1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491315	C#C[C@@H](C1CC1)OC(=O)CCCc1[nH]c(=O)c2ccccc2n1	0
ZINC89491443	CC(=O)Nc1ccc(cc1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491570	C#C[C@H](C1CC1)OC(=O)c1ccc(cc1)Br	0
ZINC89492726	C#CCCOC(=O)/C=C/c1ccc(nc1)Cl	0
ZINC89493550	C[C@@H](C#C)OC(=O)/C=C/c1ccc(nc1)Cl	0
ZINC89502498	Cc1c(c([nH]n1)C(=O)N(C)[C@H](C)c1ccc(cc1)n1cncn1)O	0
ZINC89509518	c1ccc2c(c1)C[C@H]([C@H]2NC(=O)c1c[nH]nc1c1cccc(c1)Cl)O	0
ZINC89592205	CCCCNC(=O)N[C@H](c1ccccc1OC)c1ccccn1	1
ZINC89601277	COc1ccc(cc1)COCCCC(=O)NCC#C	0
ZINC89650528	CCCn1c(nn(c1=S)C[N@H+](Cc1ccccc1)C[C@H]1CCCO1)C	0
ZINC89708993	Cc1nc(cc(n1)N1CCC(CC1)CO)c1ccncc1	0
ZINC89718280	Cc1nc(no1)CN(C)[C@@H]1[C@@H](C[N@H+](C[C@@H]1C)Cc1ccccc1)C	0
ZINC89745703	CCOC(=O)C[C@H](C)CNC(=O)NCC[C@@H](c1ccccc1)O	1
ZINC89749720	Cn1c2ccccc2nc1CNC1(CCOCC1)CCO	0
ZINC89778601	CCOCCS(=O)(=O)NC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89779337	COC[C@H](C[N@H+]1CC[C@@H](CC1)NS(=O)(=O)c1ccc(c(c1)F)F)O	0
ZINC89783308	CC1(Cc2ccc(c(c2O1)O)C(=O)N1CCN(CC1)CC#C)C	0
ZINC89783656	Cc1cc(c(c(c1)Br)O)C(=O)N1CCN(CC1)CC#C	0
ZINC89783752	C#CCN(Cc1ccc(cc1)F)C(=O)c1cccc(n1)OCC(F)F	0
ZINC89789761	Cc1cnc(s1)[C@@H](C1CC1)NC/C=C/c1ccc(cc1)C#N	0
ZINC89800788	Cc1ccc(c(c1)Br)C[NH2+][C@H]1CCN(CC1)C[C@H](COC)O	0
ZINC89800824	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NCc1ccccc1OCC#C)O	0
ZINC89800824	COC[C@@H](CN1CC[C@@H](CC1)[NH2+]Cc1ccccc1OCC#C)O	0
ZINC89821640	c1ccc(cc1)C#CCNC(=O)N(CCCO)Cc1ccncc1	0
ZINC89851256	c1ccc(cc1)c1cnc(s1)NC(=O)[C@@H](C#N)c1nc(nc(n1)N)N	1
ZINC89852606	c1ccnc(c1)C[C@H](CNC(=O)c1cnc(s1)[C@H]1CCCO1)CO	1
ZINC89863032	CCOCCOCc1cccc(c1)NC(=O)N1CCC[C@@H]([C@H]1CO)C	1
ZINC89865070	Cc1cc(ccc1NC(=O)N[C@H](C(=O)N)C(C)(C)C)C(=O)NC(C)C	1
ZINC89869027	C#CCOc1cccc(c1)NC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89871459	CCOC(=O)CCc1ccc(cc1)NC(=O)N1CCC[C@H]([C@H]1CO)C	1
ZINC89871800	CCOC(=O)CC[C@H](C)NC(=O)Nc1cc(ccc1OCC#C)F	0
ZINC89880347	C[C@@H](C(=O)N(C)C[C@@H](C1CC1)O)n1ccnc1c1ccccc1	0
ZINC89886762	CCOC(=O)N1CCC(CC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89888928	c1ccc(cc1)C#CCNC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89888965	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCNC(=O)N1CCN(CC1)CC#C	0
ZINC89889847	C#CCN1CCN(CC1)C(=O)N[C@H](C[NH+]1CCCC1)c1ccccc1	0
ZINC89894726	C#CCN1CCN(CC1)C(=O)NCCCCOCc1ccccc1	0
ZINC89897750	C[C@@H]1COCC[N@H+]1[C@@H](C)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89899453	CC(C)NC(=O)[C@H]1CCC[C@@H](C1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89899988	Cn1cc(cn1)[C@@H](CNC(=O)N1CCN(CC1)CC#C)[NH+](C)C	0
ZINC89904846	C[C@@H](c1ccc(cc1)OCC#C)[NH2+]C[C@H]1CCCO1	0
ZINC89904847	C[C@H](c1ccc(cc1)OCC#C)[NH2+]C[C@H]1CCCO1	0
ZINC89906747	C#CCN1CCN(CC1)C(=O)N[C@@H]1CCN(C1)c1c(cccn1)F	0
ZINC89908901	CCc1c(cc(s1)[C@H](C)NC(=O)N1CCN(CC1)CC#C)C	0
ZINC89914004	CC#CCN(CC#C)C(=O)NC(C)C	0
ZINC89922117	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)N1CCN(CC1)CC#C)O	0
ZINC89934565	CS(=O)(=O)CCN1CC[NH+](CC1)CC#Cc1ccc(cc1)F	0
ZINC89935344	CCOC(=O)CC[C@@H](C)NC(=O)N1CCN(CC1)CCC(C)C	1
ZINC89944814	C[C@H](C(=O)Nc1ccc(cc1Cl)F)N1CCN(CC1)CC#C	0
ZINC89945087	C[C@@H]1CCCC[C@@H]1OCC[NH+]1CCN(CC1)CC#C	0
ZINC89945094	CNC(=O)c1ccc(cc1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945169	C#CCN1CC[NH+](CC1)Cc1ccc(cc1)C(=O)N1CCCC1	0
ZINC89945218	C[C@H]1CCC[C@@H](N1C(=O)[C@@H](C)N1CCN(CC1)CC#C)C	0
ZINC89945765	C[C@@H](C(=O)Nc1ccc2ccccc2c1)N1CCN(CC1)CC#C	0
ZINC89945796	CCCNC(=O)[C@H](C)N1CCN(CC1)CC#C	0
ZINC89945845	CCOC(=O)c1ccc(cc1)NC(=O)CN1CCN(CC1)CC#C	0
ZINC89945856	Cc1ccc(c(c1)NC(=O)[C@@H](C)N1CCN(CC1)CC#C)C	0
ZINC89945871	COCCOCCN1CCN(CC1)CC#C	0
ZINC89945871	COCCOCC[NH+]1CCN(CC1)CC#C	0
ZINC89946210	C#CCN1CCN(CC1)Cc1cn(nn1)c1ccc(cc1)Cl	0
ZINC89946210	C#CCN1CC[NH+](CC1)Cc1cn(nn1)c1ccc(cc1)Cl	0
ZINC89946504	Cc1cc(cc(c1)OCCN(C)C(=O)CN1CCN(CC1)CC#C)C	0
ZINC89946623	Cc1ccc(c(c1)OCCN1CCN(CC1)CC#C)C	0
ZINC89946689	C#CCN1CCN(CC1)Cc1csc(n1)c1ccccn1	0
ZINC89946729	C#CCN1CCN(CC1)CCOc1cccc(c1)[N+](=O)[O-]	0
ZINC89946967	C#CCN1CCN(CC1)[C@@H](c1ccccc1)C(=O)Nc1ccccc1	0
ZINC89952391	C1C[C@H](OC1)C[N@H+](CCCCC(F)(F)F)[C@@H]1CCSC1	0
ZINC89952446	Cc1ccccc1OC[C@@H](C[N@@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1)O	0
ZINC89952854	c1cc(ccc1C#CCN(C[C@H]1CCCO1)[C@@H]1CCSC1)F	0
ZINC89962979	C#CCOCCC(=O)NC[C@H]1C[C@H](C[N@@H+]1Cc1ccccc1)O	0
ZINC89965568	Cc1c(cccc1[N+](=O)[O-])C(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	1
ZINC89966146	CN(C)c1ccc(cc1)C(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	1
ZINC89967461	C[C@@H](C(=O)OCCCC#C)[N@@H+]1CCc2ccccc2C1	0
ZINC89967482	C[C@H](C(=O)OCCC#C)N1CCc2ccccc2C1	0
ZINC89968640	C[C@@H](C(=O)O[C@H](CC#C)c1ccccn1)N1CCc2ccccc2C1	0
ZINC89971415	Cc1c(cc(s1)C(=O)OC)C[N@@H+](Cc1ccc(c(c1)OC)O)C1CC1	1
ZINC89972702	C[C@@H](C#C)OC(=O)CCCOCc1ccc(cc1)OC	0
ZINC89972721	Cc1ccc(cc1C)N1C[C@H](CCC1=O)C(=O)O[C@H](C)C#C	0
ZINC89973623	COc1cc(ccc1O)C[N@@H+](CCn1ccc(n1)[N+](=O)[O-])C1CC1	0
ZINC89974393	c1ccc(cc1)C[N@@H+]1CC[C@@H](C1)COC(=O)CCc1nc[nH]n1	1
ZINC89982371	c1cc2c(c(c1)Cl)CC[C@@H]2[N@@H+]1CCCSCC1	0
ZINC90000771	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)Nc1cnn(c1)C	0
ZINC90004355	Cn1cc[nH+]c1C[C@@H]1CCC[N@@H+](C1)CC#Cc1cccc(c1)Cl	0
ZINC90009753	c1cc(ccc1C#CCN1CCOC[C@H]1C1CC1)OC(F)(F)F	0
ZINC90193365	Cc1cccc(c1OCCCO/N=C(\c1ccc(cn1)C#N)/N)C	0
ZINC90223645	c1c[nH+]c([nH]1)CNC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90228469	CCSCc1ccnc(c1)NCc1cc(cs1)C#N	0
ZINC90424607	CC(C)[C@H]1[C@H](CCO1)CNC(=O)CCCc1cc(ccc1F)F	1
ZINC90445456	C#CCN1CCN(CC1)S(=O)(=O)/C=C/c1ccc(cc1)Cl	0
ZINC90473550	COC(=O)C[N@H+]1CC[C@@H](CC1)Cn1cccn1	1
ZINC90553411	Cc1cc(c(c(c1)C)CNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)C	1
ZINC90562140	c1cc(cc(c1)Cl)C#CCN1CCCC2(C1)OCCO2	0
ZINC90584232	Cc1cc(c(c(c1C)S(=O)(=O)NC[C@](c1cccs1)(C1CC1)O)C)C	0
ZINC90610397	COc1ccccc1OCC#CCNC(=O)c1ccsc1	0
ZINC90655551	C[C@@H]([C@@H](Cc1ccccc1)O)[NH2+]C1CCSCC1	0
ZINC90660772	Cc1ccc2ncc(n2c1)C(=O)Nc1cccc(c1COC)Cl	1
ZINC90661199	C[C@@H]([C@@H]1CCCN(C1)C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)O	1
ZINC90685286	c1cc2c(cc1F)C[C@@H](CO2)C(=O)NC[C@H]1CCC[C@@H](C1)O	0
ZINC90704185	Cc1ccc2c(c1)sc(n2)NC(=O)[C@H]1Cn2c(=O)c(cnc2SC1)C	1
ZINC90727512	CN(CC(=O)NCC#CCOc1ccccc1F)S(=O)(=O)C	0
ZINC90727775	Cc1ccc(c(c1)C)S(=O)(=O)NCC#CCOc1ccccc1F	0
ZINC90728995	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1ccc(s1)Br)Cl	0
ZINC90730707	CC(C)(C)CC(=O)NCC#CCOc1ccc2c(c1)OCO2	0
ZINC90730752	c1ccc(c(c1)C(=O)NCC#CCOc1ccc2c(c1)OCO2)I	0
ZINC90730924	c1ccc(cc1)NC(=O)NCC#CCOc1ccc2c(c1)OCO2	0
ZINC90731396	COc1ccc(cc1)S(=O)(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90732416	Cc1ccc(cc1C)C(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90742541	Cc1ccccc1OCC(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90743852	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)c1ccncc1	0
ZINC90743941	CS(=O)(=O)NCC#CCOc1ccccc1C(=O)N	0
ZINC90745081	COCC(=O)NC[C@]1(CCc2ccccc2C1)O	1
ZINC91173648	C[C@@H](CO)NC(=O)Nc1cccc(c1)NC(=O)c1ccoc1	0
ZINC91289269	CCC#CCN1CCC[C@H](C1)c1[nH+]ccn1CCOC	0
ZINC91289269	CCC#CC[N@H+]1CCC[C@H](C1)c1nccn1CCOC	0
ZINC91289269	CCC#CC[N@H+]1CCC[C@H](C1)c1[nH+]ccn1CCOC	0
ZINC91364334	Cc1nccc(n1)c1ccnc(c1)Oc1ccccc1	0
ZINC91366533	CC1(O[C@@H]2[C@H](O1)[C@@H](O[C@@H]2N)O)C	0
ZINC91441267	CN1CCCCC[C@H]1c1nc(nn1CCO)Cc1ccc(cc1)OC	0
ZINC91468646	CC[N@@H+](C)C[C@@H]1CN(C[C@@H]1CO)c1cncc(n1)C(=O)[O-]	0
ZINC91526225	CNc1ncc(cn1)C(=O)N1C[C@H]([C@H](C1)CO)CN1CCOCC1	1
ZINC91663626	C[C@@H]1CN(C[C@]1(C(C)C)O)C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC91673095	C[S@@](=O)c1ccc(cc1)C(=O)Nc1ccc2c(c1)COC2	1
ZINC91692308	CC(C)(C)OC(=O)N1CCN(CC1)CC#CCO	0
ZINC91692311	C1CN1CC#CCO	0
ZINC91692314	CC(C)(C)OC(=O)N1CCN(CC1)CC#CCCO	0
ZINC91692318	CN(CC#CCCO)Cc1ccccc1	0
ZINC91692318	C[N@@H+](CC#CCCO)Cc1ccccc1	0
ZINC91692335	CN(CC#CC[NH3+])Cc1ccc(cc1)OC	0
ZINC91701886	C[C@H](c1ccccn1)[N@@H+](C)C[C@@H](COc1ccc(cc1)NC(=O)C)O	0
ZINC91702022	C[C@H](c1ccccn1)N(C)CC#Cc1ccc(cc1)OC(F)(F)F	0
ZINC91709752	CCOC(=O)C[C@H](C)CNC(=O)NCc1ncn(n1)C	1
ZINC91807053	CCn1cc[nH+]c1[C@@H]1CCCN(C1)C(=O)c1csc(n1)SC	1
ZINC91888063	Cc1ccc(cc1)Cc1nc(cs1)C(=O)O[C@H](C#C)C1CC1	0
ZINC91928083	CC(C)[C@H](c1ccc(c(c1)F)F)OC(=O)CCOCC#C	0
ZINC91949861	Cc1c(cccn1)CN1CCN(CC1)Cc1csc(n1)C(C)(C)C	0
ZINC91953800	C[N@H+](Cc1ccc(cc1)OCC#C)CC(=O)N[C@H]1CCS(=O)(=O)C1	0
ZINC91981269	CC[C@@H]1COCCN1Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC91981336	CC[C@@H]1COCC[N@H+]1Cc1ccc(cc1)OCC#C	0
ZINC91986464	C[NH+](C)C[C@@H]1CN(C[C@@H]1CO)c1nnc(s1)c1ccccc1	0
ZINC92004332	CCCS(=O)(=O)N1C[C@H]([C@H](C1)CO)C[NH+](C)C	0
ZINC92006164	CC(C)(C)C1CCN(CC1)S(=O)(=O)N1CCN(CC1)CCC#C	0
ZINC92015628	CC(C)(C)C1CCN(CC1)S(=O)(=O)NCC1(CCOCC1)CO	0
ZINC92046370	C=CC[C@]1(CCC[N@@H+](C1)CCN1CCOCC1)CO	0
ZINC92054253	c1ccc(c(c1)COC1CCN(CC1)C(=O)c1cc(ccc1O)F)F	1
ZINC92057960	C[C@@H]1CC[C@H](N(C1)C(=O)Nc1ccc(cc1)C[C@@H]1CC(=O)NC1=O)C	1
ZINC92079767	CCOc1ccc(c(c1)CN1CCC(CC1)N1CCO[C@@H](C1)C)O	0
ZINC92099363	Cc1cc(nc([nH+]1)c1ccccc1O)NCCC(=O)N1CCCC1	0
ZINC92105709	CCn1c2ccc(cc2[nH]/c/1=N\C(=O)CCOCC#C)Br	0
ZINC92186629	C#CCCOc1ccc(cc1)C[N@@H+](CCN1CCOCC1)CCO	0
ZINC92190585	Cc1cn(nc1NC(=O)N(C)C[C@@H]1CCC[C@@H]1O)c1ccccc1Cl	0
ZINC92193268	COCCOc1cccc(c1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193498	C#CCN(Cc1cc(cc(c1O)[N+](=O)[O-])Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193588	Cc1cc(c(cc1C)O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193806	C#CCN(CC1(CCCCC1)CN1CCOCC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193806	C#CCN(CC1(CCCCC1)C[NH+]1CCOCC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193966	Cc1cc(ccc1CN(CC#C)[C@@H]1CCS(=O)(=O)C1)F	0
ZINC92193985	C#CCN(Cc1cccc(c1O)Br)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193989	C#CCN(Cc1ccc(cc1)OCC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194277	CCCOc1cccc(c1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194423	COCCOc1ccccc1CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194509	C#CCN(Cc1ccccc1N1CCOCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC92194650	C#CCN(Cc1cnc(s1)C1CC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194711	CCOc1ccc(cc1OC)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194850	COCCCOc1cccc(c1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92220565	c1cc(ccc1CNC(=O)C(=O)Nc1ccc2c(c1)COC2)O	1
ZINC92223136	CC(C)CO[C@@H]1CC[N@H+](CC1)Cc1ccc(c(c1)O)OC	0
ZINC92255679	CCOc1c(cc(cc1Br)C[N@@H+](C)C[C@@H](COC)O)OC	0
ZINC92256360	C[N@@H+](Cc1ccc(cc1)OCCC#C)C[C@@H](COC)O	0
ZINC92315087	CC(C)(C)c1c(cn(n1)C)C(=O)OCCC#C	0
ZINC92359243	CCOCc1ccc(cc1)NC(=O)C(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC92380441	Cn1cc(c(n1)c1cccs1)C(=O)N[C@H](CCCO)c1ccccc1	0
ZINC92398344	CCCN(CC#N)Cc1ccc(cc1)OCC#C	0
ZINC92427074	C[C@H](CCO)CNC(=O)N[C@@H]1CCC[C@@H]1c1ccccc1C(F)(F)F	0
ZINC92455219	CC(C)(C)OC(=O)N[C@H]1CC[N@@H+](C1)Cc1cc(ccc1O)Br	1
ZINC92472430	C[N@@H+](Cc1ccc(cc1)OCC#C)C[C@H](COCc1ccccc1)O	0
ZINC92487312	CC[C@H]1CN(C[C@@H](O1)C)Cc1ccc(cc1)OCC#C	0
ZINC92487312	CC[C@H]1C[N@H+](C[C@@H](O1)C)Cc1ccc(cc1)OCC#C	0
ZINC92505437	Cc1c(c(n(n1)C)OC)C[NH+]1CCN(CC1)CCCOCC(F)(F)F	0
ZINC92506617	C[C@@H]1CN(C[C@H](O1)C)C[C@@H]1CCC[N@H+]1Cc1cccc2c1[nH]nc2	0
ZINC92537823	CC[N@H+](CCOCC)Cc1ccc(cc1)OCCC#C	0
ZINC92540780	C[C@@H]1CN(C[C@@H](S1)C)Cc1cnc(s1)c1ccsc1	0
ZINC92662405	Cc1c(sc(n1)N(C)C)CN1CCC(CC1)OC[C@H]1CCCO1	0
ZINC92670065	CCCOc1ccc(c(c1)O)C[N@H+]1CC[C@@H](CC1)NC(=O)C	0
ZINC92703829	Cc1cc(nc(n1)C)N1CC[NH+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC92758896	C#CCOc1ccccc1C[N@H+]1CC[C@@H](CC1)OC1CCCC1	0
ZINC92790110	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1ccc(cc1)OCC#C	0
ZINC92847531	C[NH+](C)[C@@H]1CC[C@@H](C1)[NH2+]Cc1ccc(cc1)n1ccc(n1)C(F)(F)F	0
ZINC92938486	CN(C)[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)N1CCOCC1	0
ZINC92974743	C[N@H+](CCN1CCOCC1)Cc1cc2c(c(c1)OC)OCCO2	0
ZINC93006026	Cc1ccc(c(c1)n1c(c(c(n1)C)CN(CCO)CCOC)Cl)C	0
ZINC93011199	c1cc(ccc1C[N@@H+]1CCCC[C@H]1CN1CCOCC1)OCC(F)F	0
ZINC93013400	C#CCCOc1ccc(cc1)CN1CCC2(C1)OCCO2	0
ZINC93013400	C#CCCOc1ccc(cc1)C[N@H+]1CCC2(C1)OCCO2	0
ZINC93057367	Cc1ccc(c(n1)CN1CCN(CC1)[C@@H](C)C(=O)N1CCOCC1)O	1
ZINC93080100	COc1cccc(c1)[C@@H]1CN(CCO1)Cc1ccccc1OCC#C	0
ZINC93084668	CC1(C(=O)NCCN1Cc1ccc(cc1)OCC#C)C	0
ZINC93132476	CCC[N@H+](Cc1c[nH]nc1c1cccnc1)C[C@@H]1CCCCO1	0
ZINC93134939	c1ccc2c(c1)cc(s2)CN1CCO[C@@H](C1)C#N	0
ZINC93245442	C#CCOCCC(=O)N1C[C@@H](C[C@H]1c1ccc(cc1)C(F)(F)F)O	0
ZINC93314782	C[N@H+](Cc1ccc(cc1)OCCC#C)CC1CCOCC1	0
ZINC93317322	CCCO[C@H]1CCC[N@@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93319910	CC(C)c1ncc(s1)C[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC93321091	CCS(=O)(=O)N(C)[C@@H]1CC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93360966	CNC(=O)[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)OCCC#C	0
ZINC93383723	COCCOc1cccc(c1)C[N@@H+]1CCc2ccc(cc2C1)F	0
ZINC93388194	COc1ccc(c(c1OC)Cl)C[N@H+](CCO)[C@@H]1CCc2c1cccc2	0
ZINC93390903	CC[N@@H+](Cc1ccc(cc1)OCCC#C)[C@H](C)CS(=O)(=O)C	0
ZINC93437005	CC[N@@H+](Cc1c[nH]nc1c1cccc(c1)C)CC(C)(C)O	0
ZINC93438366	c1cc(c(cc1O)C[N@H+]1CCCC[C@@H]1c1c[nH]nc1)Br	0
ZINC93441580	COC(=O)[C@@H]1C[C@@H](CN1Cc1ccc(c(c1)F)Cl)O	1
ZINC93453445	Cc1cccc(n1)[C@@H]1CCCN1Cc1ccc(cc1)OCCC#C	0
ZINC93454937	Cn1cc[nH+]c1[C@@H]([C@@H]1CC[N@H+](CC1)Cc1cc([nH]c1)C(=O)OC)O	1
ZINC93457884	C#CCOc1ccc(cc1)CN1CCO[C@@H](C1)c1cccc(c1)O	0
ZINC93475629	COCCCOc1cccc(c1)CN(CC#C)CC#C	0
ZINC93478872	C[C@H]1CN(C[C@@H](N1CCOC)C)Cc1c[nH]nc1c1cccs1	0
ZINC93502866	CC(C[N@H+](C)Cc1ccc(cc1)OCCOC)(CO)CO	0
ZINC93503184	CC[N@H+]1CCN(CC1)c1ccccc1C[N@@H+](C)CC1(CCCC1)O	0
ZINC93508813	CCC[C@@H]1CN(CCO1)Cc1ccccc1OCC#C	0
ZINC93512602	COCc1ccc(o1)CN1CC[NH+](CC1)Cc1ccc(nc1)Cl	0
ZINC93583008	C[C@@H]1Cc2cc(cc(c2O1)C[N@H+](C)C[C@@H](CN1CCOCC1)O)OC	0
ZINC93584211	CN(Cc1cc(ccc1[N+](=O)[O-])Br)C[C@H](C[NH+]1CCOCC1)O	0
ZINC93606377	C[C@@H]1CN(C[C@@H](O1)c1ccc(cc1)F)Cc1ccc(c(c1)O)OC	0
ZINC93606935	Cc1cc(c(cc1C)O)CN1[C@H](COC[C@@H]1C)C	0
ZINC93607175	C[C@H]1COC[C@@H](N1Cc1ccc(cc1)OCC#C)C	0
ZINC93614032	CCO[C@H]1C[C@H]([C@@]21CC[N@@H+](CC2)Cc1ccccc1OCC#C)[O-]	0
ZINC93645395	COc1cc(cc2c1OCCO2)CN1CCOC[C@H]1C1CC1	0
ZINC93666942	c1cc(c(cc1Cl)CN(C[C@@H]1CCCO1)CC(=O)N1CCCC1)O	1
ZINC93683077	C#CCOc1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)C(=O)NCC(F)(F)F	0
ZINC95075498	CC(C)(C)OC(=O)N1CC[C@H](C1)C[N@H+](C)Cc1ccc(nn1)Cl	1
ZINC95078339	c1cc(cc(c1)Cl)C[C@@H]1COCC[C@H]1O	0
ZINC95078877	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)CCCO	0
ZINC95079752	C#CC[C@@H](CCOCC[C@@H](CC#C)S(=O)(=O)[O-])S(=O)(=O)[O-]	0
ZINC95081738	C[C@H](CCc1ccccc1)NC(=O)CNCC#C	0
ZINC95089273	C[C@@H](c1ccc[nH]1)O[C@@H]1CCCN(C1)C(=O)OC(C)(C)C	1
ZINC95092845	c1ccc2cc(ccc2c1)C(=O)C(O)O	0
ZINC95098679	CCn1cc(cn1)c1cc(n2c(n1)ccn2)C(=O)[O-]	1
ZINC95351500	CCN(Cc1ccccc1)S(=O)(=O)/N=C(\[O-])/CCOC(C)C	0
ZINC95374430	CC(C)c1cc(nc(n1)N)N1CCC2(CC1)C[C@H](CO2)O	0
ZINC95375004	c1cnccc1c1nc([nH]n1)CNc1c2c([nH+]c(n1)N)CCCC2	0
ZINC95380035	CCCc1nnc(o1)NCC(C)(C)[NH+]1CCCCC1	0
ZINC95393820	c1ccc(c(c1)CC(=O)Nc1cccc(c1)C#Cc1ccccn1)O	0
ZINC95400637	CCO[C@H]1C[C@H](C21CCN(CC2)C(=O)c1ccc(s1)Cl)[O-]	1
ZINC95402357	CC#CC[N@@H+]1CC[C@H](C1)N(Cc1ncc(o1)C)C(=O)C	0
ZINC95407793	CC(C)(C)c1[nH+]ccc(n1)NCCC(=O)NCC#C	0
ZINC95412360	C[C@@H](C[C@@H](c1ccccc1)O)NC(=O)NCC#Cc1ccccc1	0
ZINC95413365	C[C@H](C[C@H](c1ccco1)O)NC(=O)NCC#Cc1ccccc1	0
ZINC95414786	Cc1cc(no1)Cn1cc(nc1SC)c1ccccc1	0
ZINC95416341	C#CCNC(=O)N(Cc1ccccc1)CC1(CCCC1)O	0
ZINC95419611	C[C@@H](CSC(C)(C)C)[NH2+]C[C@@H]1CCS(=O)(=O)C1	0
ZINC95420339	C[C@H](CN1CCOCC1)N[C@H]1CC2(CCC2)Oc2c1cccc2	0
ZINC95422349	CC1(C[C@@H](C(O1)(C)C)[NH2+][C@H]1CCN(C1)[C@@H]1CC[N@H+](CC1)C)C	0
ZINC95429432	CCN(CC)CC#C[C@@H](C)OC(=O)c1cscn1	0
ZINC95429452	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1c(ocn1)C(C)C	0
ZINC95432941	CN(Cc1c(cccc1Cl)F)S(=O)(=O)N1CCC[C@@H]1CO	0
ZINC95434726	C[C@@H](C[C@H]1CCCN1C(=O)c1cccc(c1)COC)O	1
ZINC95442044	c1cnn(c1)C[C@@H](C[N@@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1)O	0
ZINC95455151	CC(C)c1nn(c(O)c1C(=O)NCC#C)C	0
ZINC95456186	CC(=O)Nc1cc(ccc1F)C(=O)O[C@@H]1CCCC[C@@H]1C(=O)OC	1
ZINC95458634	Cc1c(csn1)C(=O)N1CCN(CC1)C(=O)Cc1ccccn1	1
ZINC95461036	CC[C@@H](CN1CCN(CC1)C(=O)NC[C@@H]1CCCO1)O	1
ZINC95470447	COc1c2c(cc3c1OCO3)[C@@H](CN(C2)CC#C)O	0
ZINC95496352	COC(=O)[C@H](CC#C)c1ccc(cc1)CC(=O)[O-]	0
ZINC95504059	C[N@H+](C[C@H]1CCOc2ccccc2C1)CC1(CCOCC1)CO	0
ZINC95530504	CCCCn1cc[nH+]c1[C@H]1CCCN(C1)C(=O)c1c(noc1C)C	1
ZINC95532438	CCOC(=O)c1nc(no1)C(C)(C)NC(=O)OC(C)(C)C	1
ZINC95611845	CC1=C(C(CCC1)(C)C)C/C=C(\C)/[C@H](C#C[C@]1(C=COCCO1)C)O	0
ZINC95611849	CC1=C(C(CCC1)(C)C)/C=C/[C@](C)(CC#C[C@]1(C=COCCO1)C)O	0
ZINC95642732	C[C@@H](CN(Cc1ccccc1)C(=O)CCl)O	0
ZINC95720081	Cc1c(c(cc[nH+]1)OC1CC1)C(C)C	0
ZINC95724978	CS(=O)(=O)Nc1c(cccc1O)C(=O)[O-]	0
ZINC95743253	COC(=O)C1=C2C=NN=C2C=NC1	1
ZINC95748665	c1cc(ccc1C1=NN=NC1)Br	0
ZINC95761551	CC(C)(C)OC(=O)Nc1ccc(nc1)C#C	0
ZINC95761562	C#Cc1cnccc1Cl	0
ZINC95761659	C#CCOCCOCCOCCO	0
ZINC95802916	CC(C)(C)OC(=O)N1CC[C@H](C1)c1ccncc1	1
ZINC95829884	CC(C)c1nnc2n1cc(cc2)C#C	0
ZINC95830583	c1ccc(cc1)C[N@@H+]1CC2(CC2)C2(C1)OCCO2	0
ZINC95921689	CC(=O)O[C@@H]1[C@H]([C@H]2[C@@H](CO[C@H](O2)c2ccccc2)O[C@@H]1OC)O	1
ZINC95923395	CC#Cc1cc(nc(n1)N)C	0
ZINC95923396	CC#Cc1ccc(cc1)C	0
ZINC95930460	CN1Cc2c(cccc2Cl)C1=O	1
ZINC95935523	CC#CCOC(=O)C1=C(c2c3c(sc2N[C@H]1C)C[C@H](CC3)O)N	0
ZINC95943131	CC#CCC[N@@H+]1CCC[C@H]1Cc1ccccc1	0
ZINC95943748	C[C@](CNS(=O)(=O)c1c(ccs1)OC)(C(=O)OC(C)(C)C)O	1
ZINC95951411	C[C@@H](c1ccccc1)[NH2+][C@H]1CCCC[C@@]1(C#Cc1ccccc1)O	0
ZINC95954829	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1c[nH]nc1	0
ZINC95957173	Cc1cc(ccc1NC(=O)[C@@H](C)n1c(n[nH]c1=S)c1cccs1)F	1
ZINC95959042	C[C@H](C(C)C)N(C)c1ccc(cc1[N+](=O)[O-])S(=O)(=O)N1CCOCC1	0
ZINC95962265	CC[C@@H](CC#C)NC(=O)Nc1ccc(cc1)NC(=O)OC	0
ZINC95973567	COc1ccc2c(c1)C[C@@H](CC2)[NH2+]Cc1cccc(c1)CO	0
ZINC95974492	CN(C[C@@H]1CCC[C@H]1O)C(=O)N[C@@H](Cn1cccn1)c1ccccc1	0
ZINC95974814	C[C@@H](c1ccc(cc1)Cl)OC[C@H](Cn1cnc(n1)C#N)O	0
ZINC95975955	Cc1cnc(nc1)N1CCN(CC1)[C@H](C)C(=O)NCC#C	0
ZINC95979468	C#CCN(CC#C)C(=O)c1cc(cnc1)O	0
ZINC96003760	CC[C@@H]1CN(CC[N@H+]1CCOC)c1cc[nH+]c(c1Cl)C	0
ZINC96004060	c1c(c(c(c(c1Cl)Cl)NC(=O)[C@H]1CCC(=O)N1)O)Cl	0
ZINC96004838	Cc1ccc(c([nH+]1)N1CCCC1)CNC(=O)c1ccc2c(c1)nc[nH]2	1
ZINC96006495	CCc1ccc(cc1)[C@H](CO)[NH2+]CC#CC	0
ZINC96047406	CS(=O)(=O)N1CCCC[C@]21CCC[N@@H+](C2)Cc1ccco1	0
ZINC96047911	C[NH+](C)[C@H]1CC2(CCN(CC2)Cc2ccoc2)OC1	0
ZINC96066467	C[C@H]1C[C@H]2CN(CC[C@H]2O1)C(=O)c1cccc(c1)OC	1
ZINC96067073	c1cnn(c1)C[C@H]1Cn2ccnc2CN(C1)C(=O)[C@H]1CCCO1	1
ZINC96068552	c1cc(ccc1/N=C/c1cc(ccc1O)Br)I	0
ZINC96073708	Cc1ccc(nn1)N1CCC[C@@]2(C1)C[C@@H](CO2)Nc1ccc[nH+]c1	0
ZINC96091978	CCOC(=O)N1CCC2(CC1)c1ccccc1CC[NH2+]2	1
ZINC96094474	c1ccc(cc1)[C@]12CCN(C[C@H]1C[N@@H+](C2)CCO)Cc1cccc[nH+]1	0
ZINC96102394	C/C=C/C=C\C(=O)NC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC96115253	COCc1cc(=O)c(c(o1)[C@H](CC(=O)OC)c1ccccc1)O	1
ZINC96138922	CCc1cc(ccn1)c1nc(nn1CCO)c1ccncc1	0
ZINC96151603	c1cc(ccc1c1nnn(n1)CCCc1nc(no1)[C@@H]1CCOC1)F	0
ZINC96162831	Cn1c2ccc(cc2nn1)NC(=O)NC[C@@H](Cc1ccco1)CO	0
ZINC96163799	c1nc(n(n1)CC1CCCCC1)Cn1cnnc1	0
ZINC96184276	C[C@@H](CN1[C@@H]([C@@H](NC1=S)c1ccccn1)c1ccc(cc1)OC)O	0
ZINC96200640	Cn1cc(cn1)C[C@H]1[C@H](CCN1Cc1cnn(c1)C)OCCOC	0
ZINC96201283	C[C@H]1c2[nH+]cc(n2CCN1Cc1cccnc1OC)Cn1cncn1	0
ZINC96202716	c1cc[nH+]c(c1)N1CC2(C1)CCN(C2)C(=O)c1cscn1	1
ZINC96208941	CS(=O)(=O)N1CCC[C@@]2(C1)C[C@@H](CO2)Oc1c(cccn1)F	0
ZINC96216366	Cc1ccsc1CN1CCC2(CC[C@H]([N@@H+]2C)COC)CC1	0
ZINC96222548	c1cnc(nc1)O[C@@H]1C[C@@]2(CCCN(C2)c2ncc(cn2)F)OC1	0
ZINC96229229	c1ccnc(c1)N1CCC[C@]2(C1)CN(CCOC2)c1nccs1	0
ZINC96258903	COCCN(CCC#N)S(=O)(=O)/C=C\c1ccccc1	0
ZINC96305984	CC1(C[C@H](CC([N@@H+]1C[C@@H](COCC#C)O)(C)C)O)C	0
ZINC96328224	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@@H]2O)OC#COC	0
ZINC96334675	C#Cc1cccc(c1O)O	0
ZINC96336715	CCC(CC)C1=C([C@@](C([C@H](O1)O)(CC)CC)(C#N)C(=N)[O-])C#N	0
ZINC96341632	CC(C)[C@@]1(CCC[C@@H](C1)OCCC#C)C	0
ZINC96343316	c1ccc(cc1)N1C[C@@H](CC1=O)C(=O)NCC#Cc1ccccc1F	0
ZINC96343386	c1ccc(cc1)C1(CCOCC1)C(=O)NCC#Cc1ccccc1F	0
ZINC96343422	c1ccc2c(c1)ncn2CC(=O)NCC#Cc1ccc(cc1)F	0
ZINC96343457	C=CCCC(=O)NCC#Cc1ccc(cc1)F	0
ZINC96344493	COc1c(cccn1)C(=O)NCC#Cc1ccccc1Cl	0
ZINC96344760	c1ccc(c(c1)C#CCNC(=O)[C@H]1COc2ccccc2O1)Cl	0
ZINC96346135	CC(=O)c1ccc(cc1)C#CCNC(=O)c1ccccc1I	0
ZINC96347129	CCCCC[C@@H](C)C(C)(C)[C@](C)(C#CO)O	0
ZINC96347184	CCCCC1(OCCO1)C#C	0
ZINC96348628	CNC(=O)c1ccccc1C#CCNC(=O)COc1ccccc1	0
ZINC96348722	CNC(=O)c1ccccc1C#CCNC(=O)c1nc2ccccc2s1	0
ZINC96349240	c1cc(ccc1C#CCNC(=O)CCCCl)N1CCCCC1=O	0
ZINC96349547	c1cc(ccc1C#CCNC(=O)c1ccc(=O)[nH]c1)N1CCOC1=O	0
ZINC96349879	c1cc(ccc1C#CCNC(=O)c1ccc(o1)Br)N1CCOC1=O	0
ZINC96350159	C[C@@H](C(=O)NCC#Cc1ccc(cc1)NC(=O)C)Oc1ccccc1	0
ZINC96350314	CN(C)c1ccc(cc1)C#CCNC(=O)/C=C/c1ccco1	0
ZINC96351230	c1ccc(c(c1)C#CCNC(=O)Nc1ccccc1F)F	0
ZINC96351522	c1cc(cc(c1)Cl)C#CCNS(=O)(=O)c1ccc(cc1)C(F)(F)F	0
ZINC96351532	Cc1cccc(c1)CS(=O)(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96351534	COC(=O)c1c(ccs1)S(=O)(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96351835	COc1ccccc1C#CCNS(=O)(=O)c1cccs1	0
ZINC96351843	COc1ccccc1C#CCNS(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC96351846	COc1ccccc1C#CCNS(=O)(=O)c1ccc(s1)Cl	0
ZINC96352981	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)c1cccc(c1)F	0
ZINC96355582	Cc1cccc(c1)CC(=O)N1CCC(CC1)Oc1ccc(nn1)C	1
ZINC96455902	COC(=O)[C@@H]1C[C@H](CN1CC#Cc1ccc(cc1)Cl)O	0
ZINC96967976	Cc1cc(nc([nH+]1)C(C)C)N1CCN(CC1)C[C@H](COC(C)C)O	0
ZINC96968403	C[C@@H](CNC(=O)CCc1ccc(cc1)C(C)(C)C)O	0
ZINC96990397	CC(C)OC[C@H](C[N@@H+](C)Cc1nc2ccccc2s1)O	0
ZINC97001493	Cc1c(c(=O)n(n1C)c1ccccc1)C[NH2+]C[C@@H]1CN(CCO1)C	0
ZINC97002541	CCCCN([C@@H](C)CC)C(=O)c1cc(nn1C)C(C)(C)C	1
ZINC97020560	C[N@H+](Cc1ccccc1)C[C@H](CN1CCC[C@@H](C1)c1ncc[nH]1)O	0
ZINC97022619	CC#CC/[NH+]=C\1/NC[C@H]2N1CCN(C2)C(=O)OC(C)(C)C	0
ZINC97027831	CC(C)Cn1c(c(c(=O)[nH]c1=O)N(CCCOC)CC#C)N	0
ZINC97032391	C#C[C@H](C1CC1)OC(=O)c1ccc(cc1)n1cnnc1	0
ZINC97038716	C#Cc1cccc(c1)NC(=O)COc1ccccc1O	0
ZINC97048232	C[C@@H]([C@H]1CCOC1)NC(=O)N[C@H](CO)c1ccccc1	1
ZINC97066409	COCCOc1c(cccn1)C(=O)N1CCC[C@@H](C1)CO	1
ZINC97094344	CC(C)OC[C@H](CSc1nnnn1CC=C)O	0
ZINC97098231	C#C[C@H](C1CC1)OC(=O)c1ccc(nc1)N1CCCC1	0
ZINC97098651	Cc1ccc(cc1)C(=O)CCSc1nnc(n1C)CO	0
ZINC97101168	CC#CCC[NH2+][C@H](C)c1cc(ccc1O)Br	0
ZINC97109454	Cc1ccc(c(c1)OC[C@@H](C[N@@H+]1C[C@@H]2[C@@H](C1)OCCN2C)O)Cl	0
ZINC97134171	C[C@H]1CCc2c(csc2C1)C(=O)NC1(CCCC1)C(=O)OC	1
ZINC97139084	C#CCCOc1ccc(cc1)CN1CCCC2(C1)OCCO2	0
ZINC97145208	CC(CN(C)c1ccc(c(c1)C#N)[N+](=O)[O-])(CO)CO	0
ZINC97155793	COc1cc(c(c(c1)OC)CN1CCOC[C@@H]1CO)C(=O)[O-]	1
ZINC97161941	C[C@@H](C[C@@H]1COCCN1C(=O)NCC#Cc1ccccc1)O	0
ZINC97163370	Cc1cccc([nH+]1)NCCOCC(=C)C	0
ZINC97164134	CN(C)c1cc(ccn1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC97165998	CC(C)(C)[C@@H](CC#C)OC(=O)c1ccnn1C	0
ZINC97176150	c1ccc2c(c1)nc(s2)[C@@H]1CC=CC[C@H]1C(=O)NCCCO	0
ZINC97177106	CCN(CCO)C(=O)C1(CCN(CC1)S(=O)(=O)CC)c1ccccc1	0
ZINC97199377	Cc1nnc2n1C[C@H](CC2)[NH2+]Cc1csc(n1)C(C)(C)C	0
ZINC97202122	Cn1c(cc(=O)n(c1=O)C)CN1CCc2c(c(ncn2)OC)C1	0
ZINC97216679	c1cc(oc1)[C@@H](CNC(=O)NCc1ccc(cc1)N1CCOCC1)O	1
ZINC97230386	C#CC[C@H](C(=O)N)NC(=O)[C@@H](c1cc(cc(c1)Cl)Cl)O	0
ZINC97235771	CCNC(=[NH+]CC[C@H]1CCCCO1)NCC	0
ZINC97236288	C#CC[NH2+][C@@H](CC1CCOCC1)c1ccccc1	0
ZINC97236741	C[C@@H](c1cccc(c1)n1cccn1)NC(=O)Cc1cccc(c1)O	0
ZINC97271311	COc1ccc(cc1C(=O)N[C@H]1c2ccccc2C[C@@H]1O)[N+](=O)[O-]	0
ZINC97370856	COC[C@@H](CN1CC[C@H](CC1)[NH2+][C@H]1CCCSC1)O	0
ZINC97371925	COC[C@H](CNc1nc(cs1)c1ccccc1Cl)O	0
ZINC97373712	Cc1ccc(c(c1)OC[C@@H](C[N@H+]1CCOCC[C@@H]1C)O)Cl	0
ZINC97374789	c1cc(c(cc1Cl)Br)CC(=O)NC(CO)CO	0
ZINC97378349	CC#CCCN1C(=O)C(=O)N(C1=O)CC(C)C	0
ZINC97403793	Cc1cnn(c1)c1ccc(cc1)C(=O)NC[C@@H](C)O	0
ZINC97427936	C[C@@H](CNC(=O)N1CCC[C@@H](C1)O)N1CCOCC1	1
ZINC97527258	CN1C[C@@]2(CCCN(CC2)Cc2cc(cs2)C#CCO)OC1=O	0
ZINC97527258	CN1C[C@@]2(CCC[N@H+](CC2)Cc2cc(cs2)C#CCO)OC1=O	0
ZINC97599353	CC#CCSc1nc2cc(ccc2o1)S(=O)(=O)N(C)C	0
ZINC97599428	CC#CCSc1nnc(n1c1cccc(c1)C)N1CCOCC1	0
ZINC97599430	CC#CCSc1nnc(n1CC(C)C)N1CCOCC1	0
ZINC97599491	CC#CCSc1nnc(n1C)N1CCOCC1	0
ZINC97600584	C[C@@H](C(=O)NCCc1cccs1)[N@H+](C)C[C@@H](COC)O	1
ZINC97654055	COCc1nc(on1)C[N@@H+]1CCN(C[C@@H](C1)O)c1cc[nH+]cc1	0
ZINC97729449	c1c(nc(cn1)N1CC[NH2+]C[C@H](C1)O)C(=O)N1CCOCC1	1
ZINC97766640	c1cc(ccc1CN1CCOC[C@H]1CC(=O)[O-])C#CCO	0
ZINC98024487	CCCc1nnc(s1)NC(=O)N(C)C[C@H](COC)O	1
ZINC98024500	C#CCNC(=O)NCCNC(=O)c1ccccc1O	0
ZINC98025527	CN(C[C@H](COC)O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC98027384	CN(C[C@@H](COC)O)C(=O)Nc1ccccc1SC[C@@H]1CC1(Cl)Cl	1
ZINC98040715	CCCNC(=O)c1ccc(cc1)NC(=O)c1ccc(=O)n(c1)C	1
ZINC98042890	CC1(OCCO1)CCCC(F)(F)[S@@](=O)[O-]	0
ZINC98069797	CCN1CCc2c(sc(n2)NC(=O)COc2ccccc2O)C1	0
ZINC98091037	c1c(=O)[nH]c(=O)n(n1)[C@H]1[C@H]([C@@H]([C@@H](O1)[C@@H](O)P(=O)([O-])[O-])O)O	0
ZINC98142978	CCOC(=O)C[N@@H+](C[C@@H](COc1ccc(cc1)C)O)C1CC1	1
ZINC98144388	C[C@H]1CCC[C@H](C1)[N@H+](C)C[C@H](CN1CC[C@@H](CC1)C)O	0
ZINC98157335	Cc1c(c(n(n1)C)C)c1cc([nH]n1)C(=O)OCC#Cc1ccccc1	0
ZINC98157358	c1ccc(cc1)C#CCOC(=O)c1cccnc1	0
ZINC98162001	c1ccn2c(c1)nc(c2C[NH2+]CCOCC(F)(F)F)Cl	0
ZINC98173678	C[C@@H](CC(=O)Nc1ccccc1)[NH2+]C[C@H](COCC(C)C)O	1
ZINC98174980	CCC#CCCOC(=O)C	0
ZINC98179321	CCOC(=O)c1c(c2c(n1C)nc(nc2Cl)C)[O-]	1
ZINC98179575	C#Cc1ccc(cc1)C(=O)N1CCOCC1	0
ZINC98179923	c1ccnc(c1)C#C[C@@H](C1CCCCC1)[NH+]1CCCCC1	0


==> anc/logic_14_train_molecules.tsv <==
mol_id	smiles	label
ZINC00000303	C[C@](CC(C)(C)O)(c1ccc(cc1)Cl)O	0
ZINC00000738	CC(C)[NH2+]C[C@H](COc1nccs1)O	0
ZINC00001253	c1[nH+]c(nc(=O)n1[C@@H]1C[C@H]([C@@H](O1)CO)O)N	0
ZINC00005986	C[C@H](C#Cc1ccc(s1)Cc1ccc(cc1)F)N(C(=O)N)O	0
ZINC00020439	c1cc2c(c(c1)[O-])[nH]c(nc2=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC00024552	CC#Cc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC00024553	CC#Cc1cn(c(=O)nc1N)[C@@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC00030256	C[C@@H]1C[C@H](CN(C1)C(=O)N1CCOCC1)C	1
ZINC00032731	CCN(CC#CC1(CCCCC1)O)c1ccccc1	0
ZINC00033712	CC[C@](C)(C#C)NS(=O)(=O)c1c(ccc2c1nsn2)C	0
ZINC00034295	C[C@@](CCc1ccc2c(c1)OCO2)(C#C)O	0
ZINC00034792	c1ccc2c(c1)nc1n2c(=O)/c(=C/c2cccc(c2)O)/s1	0
ZINC00035184	c1cc(ccc1[N+](=O)[O-])OCC(=O)NCc1ccc2c(c1)OCO2	1
ZINC00036896	CC1(CC2(CC(C)(C)[NH2+]1)[C@@](N(C(=O)O2)Cc1ccccn1)(C)O)C	1
ZINC00037297	Cc1cc(ccc1O)Sc1ccc(c(c1)C)O	0
ZINC00038418	Cc1cccc(c1)OCC(=O)Nc1cccc2c1cccc2	1
ZINC00039122	c1ccc2c(c1)CC1(CCCCC1)[NH+]=C2N1CCOCC1	0
ZINC00041593	Cn1c2c(c(=O)[nH]c1=O)n(c(N1CCCCCC1)[nH+]2)CCO	0
ZINC00043652	CCOC(=O)C1=C(OC2=C([C@@H]1c1ccc(cc1)F)C(=O)CCC2)N	1
ZINC00048266	CC(C)CN(CC(C)C)C(=O)c1cc2ccccc2oc1=O	1
ZINC00048276	CCOC(=O)CSc1nc(O)c(nn1)NCC(=O)OCC(C)C	1
ZINC00048847	C[C@@](C#Cc1ccccc1)(c1ccc(c(c1)F)N1CCCCC1)O	0
ZINC00050198	C#C[C@@H](CO)[NH2+]Cc1ccccc1	0
ZINC00052044	c1ccc(cc1)[C@@H](C#CC[NH+]1CCCC1)O	0
ZINC00052493	CC(C)(C#C[C@H](c1ccc(cc1)F)O)O	0
ZINC00052657	CCC[N+]1(CCOCC1)CC#CC1(CCCCC1)O	0
ZINC00052782	Cc1cc(nc(n1)SC[C@H](COCc1ccccc1)O)C	0
ZINC00053413	CCOC(=O)C[C@@H](c1cccc(c1)O)[NH3+]	1
ZINC00053639	c1ccc(cc1)C#Cc1ccc(o1)C(=O)NCc1cccnc1	0
ZINC00053794	c1ccc(cc1)CNC(=O)c1c(cn[nH]1)[N+](=O)[O-]	1
ZINC00057208	C[C@@H]([C@@H](c1cc(ccc1OC)OC)O)[NH2+]C(C)(C)C	0
ZINC00058165	COc1ccc(cc1)CC(=O)c1c(cc(cc1OC)OC)O	0
ZINC00058343	CC(C)(C#C[C@H](c1cccnc1)O)O	0
ZINC00058490	c1ccc(cc1)C#Cc1ccc(o1)CO	0
ZINC00058492	CCC1(c2ccccc2N[C@H](O1)c1ccc2c(c1)OCO2)CC	0
ZINC00062654	CC1=NN([C@](C1)(C(C)(C)C)O)C(=O)c1ccc(cc1)Br	0
ZINC00063310	CCN(CC)C(=O)/C(=C/c1ccc(o1)c1ccccc1)/C#N	1
ZINC00064715	c1ccc2c(c1)nn(n2)CC(=O)N/N=C/c1cccc(c1)[N+](=O)[O-]	1
ZINC00067661	Cc1[nH]c2ccc(cc2n1)C(=O)N/N=C/c1ccc(cc1)O	0
ZINC00067694	Cn1c2c(c(=O)[nH]c1=O)n(c(N1CCCC1)[nH+]2)C[C@@H](CO)O	0
ZINC00068169	CC[NH+](CC)C[C@H](CNC1=NS(=O)(=O)c2c1cccc2)O	0
ZINC00068193	CCC(CC)(C#CC[NH+]1CCCC1)O	0
ZINC00071806	CC[C@@H](CO)NC(=S)Nc1ccc(c(c1)Cl)C	0
ZINC00072693	c1ccc(c(c1)C(=O)Nc1ccc(cc1)/N=C/c1cccnc1)O	0
ZINC00074308	C/C(=C/1\C(=O)C(=O)N([C@H]1c1ccccc1)CCC(=O)[O-])/O	0
ZINC00076180	CCOC(=O)[C@@H]1C(=N[C@@]2([C@]1(C(=O)c1c2cccc1)O)O)C	1
ZINC00076298	CC(=O)Nc1cccc(c1)C#C	0
ZINC00076475	CC(C)(C#Cc1ccccn1)O	0
ZINC00077094	CC(C)(C#C[C@H](c1cccs1)O)O	0
ZINC00077192	CC(C)(C#C[C@H](c1ccccc1F)O)O	0
ZINC00077874	C[C@H](C#C)OC(=O)Nc1cnccc1C(F)(F)F	0
ZINC00080196	C[C@H](C(=O)Nc1ccc(cc1)F)N(c1ccccc1)S(=O)(=O)C	1
ZINC00080628	CC[C@@](C)(C#CC[NH+]1CCOCC1)O	0
ZINC00081800	c1cc2c(cc(c(c2nc1)O)Cl)C[NH+]1CCOCC1	0
ZINC00084870	CCOC(=O)COc1ccc2c(c1)OC(CC2=O)(C)C	1
ZINC00085087	C[C@@H](C#Cc1ccccn1)O	0
ZINC00085089	C[C@H](C#Cc1ccccn1)O	0
ZINC00085151	Cc1ccccc1C1=N/C(=C/c2ccc(cc2)C(F)(F)F)/C(=O)O1	1
ZINC00085675	CCCc1cc(n2c3ccccc3nc2c1C#N)N1CCOCC1	0
ZINC00085980	COc1cc(cc(c1O)Br)[C@H]1[C@H](CCC(=O)N1)[N+](=O)[O-]	0
ZINC00089936	C[C@]1(C(OC(=O)N1c1cccc[nH+]1)(C)C)O	1
ZINC00092250	c1ccc(cc1)C#C[C@@H](C1=C(CCCC1=O)O)C1=C(CCCC1=O)[O-]	0
ZINC00096175	COC(=O)c1c(c(cs1)S(=O)(=O)C)Cl	1
ZINC00097187	c1cc(cc(c1)[N+](=O)[O-])c1nc2cc(ccc2c(=O)o1)Cl	0
ZINC00098943	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccccn1)O	0
ZINC00100133	CC1(CCC[C@](O1)(C)C#CC[N@H+]1CCC[C@H](C1)c1cccnc1)C	0
ZINC00100236	C#Cc1cccc(c1)NCN1C(=O)c2ccccc2C1=O	0
ZINC00101039	c1cc(ccc1/N=C/c1cc(cc(c1O)Cl)Cl)Cl	0
ZINC00103386	c1ccc(cc1)C#CC(=O)Nc1ccc(cc1)OC(F)(F)F	0
ZINC00104524	COc1cccc(c1[C@H]1c2cccn2c2ccccc2C[NH2+]1)O	0
ZINC00107013	c1ccc2c(c1)OC(O2)(C(F)(F)F)NC(=O)NC1CCCCCC1	1
ZINC00107510	CC(C)(C)[NH2+]C[C@@H](COc1ccc(cc1)c1csnn1)O	0
ZINC00108488	COc1ccc2c(c1)c1c(cn2)COc2c1cc(cc2)Cl	0
ZINC00109133	c1cc(cc(c1)O)/C=N/NC(=O)c1c2c([nH]n1)CCC2	0
ZINC00109440	CCOC(=O)c1c(c2c(nc(nc2s1)C)Nc1ccc(cc1)C)C	1
ZINC00110328	c1cc(cc(c1)F)/C=N/N1CCCCC1	0
ZINC00110662	CC[C@@]1([C@](N(C(=O)O1)CCCn1ccnc1C)(C)O)C	1
ZINC00111475	c1ccc(c(c1)c1ccc(c(n1)Sc1ccccc1N)[N+](=O)[O-])N	0
ZINC00112581	C[C@@](CCc1ccc(cc1)OC)(C#C)O	0
ZINC00114574	Cc1ccc(cc1C#N)NC(=S)NCc1ccccc1	0
ZINC00114605	COc1ccc2c(c1)cc([nH]2)C(=O)NCc1ccccc1	1
ZINC00115368	c1cc2c(cc1O)OC(=C([C@@H]2[C@@H]1CCC=CC1)C#N)N	0
ZINC00117133	Cc1cn(c(=O)[nH]c1=O)CCOc1ccc(cc1)Cl	0
ZINC00117187	CC(C)(C#Cc1ccc(s1)C(=O)NCc1ccccc1)O	0
ZINC00118708	CC(C)(C#Cc1ccc(s1)C(=O)NCc1cccs1)O	0
ZINC00119733	CC1=N[C@H]([C@@H](O1)c1ccccc1)CO	0
ZINC00121050	C[C@H]1C=C([C@@H]2[C@@H]([C@H]1CO[C@H]2c1ccccc1O)C)C	0
ZINC00123371	C[C@@](C#CC[NH+]1CCOCC1)(c1ccccc1)O	0
ZINC00123374	C[C@](C#CC[NH+]1CCOCC1)(c1ccccc1)O	0
ZINC00123383	c1ccc(cc1)C(=O)OC1(CCCCC1)C#CC[NH+]1CCCCC1	0
ZINC00129822	Cc1cc2c(cc1C)NC(=O)C[C@@H]2c1cc(c(c(c1)OC)OC)OC	1
ZINC00131812	Cc1ccc(c(c1)NC(=O)c1ccc(cc1)O)OC	0
ZINC00134997	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccc(cc1)F)O	0
ZINC00138412	CSC1=C(C(=N[C@@H](S1)c1ccccc1O)[O-])C#N	0
ZINC00138517	c1c(cc(cc1C(F)(F)F)C(F)(F)F)C#CC[NH+]1CCOCC1	0
ZINC00140222	COc1ccc(c(c1)S(=O)(=O)Nc1cccc(c1)C#C)OC	0
ZINC00144417	CC(C)Oc1ccc(cc1)NC(=O)/C=C/c1ccccc1	1
ZINC00145389	c1ccc2c(c1)ccc1c2/C(=N/O)/CCO1	0
ZINC00145687	Cc1c(c(no1)c1ccccc1Cl)C(=O)NC(C)(C)CCO	0
ZINC00149148	CSc1c(c(nc(n1)c1cnccn1)C1CC1)C#N	0
ZINC00151725	c1cc(ccc1NC(=O)COCC(=O)[O-])n1ccc(n1)C(F)(F)F	1
ZINC00152071	Cc1ccc(cc1)S(=O)(=O)Nc1ccc2ccccc2n1	0
ZINC00153884	c1cc2c(c(c1)S(=O)(=O)N1CCC3(CC1)OCCO3)non2	0
ZINC00155038	C[C@]12CCCC(=O)N1[C@@H]([C@H](O2)c1ccccc1)CO	1
ZINC00159842	Cc1cc(n(n1)C[C@H](c1ccccc1Cl)O)Cl	0
ZINC00160257	c1cc(c(cc1Cl)Cl)C(=O)[C@H]1[C@@H](O1)C(Cl)(Cl)Cl	1
ZINC00161462	C[NH+](C)CC#Cc1cccc(c1)/C=N/O	0
ZINC00162664	C[C@]1(CC[C@H](C1(C)C)C(=O)N1CCOCC1)C(=O)N1CCOCC1	1
ZINC00162694	C[C@H]1C[N+]2(CCCCC2)C[C@@](O1)(c1ccc2ccccc2c1)O	0
ZINC00162697	C[C@H]1[N+]2(CCCCC2)C[C@](O1)(c1ccc(cc1)Cl)O	0
ZINC00163250	C[C@@H](C#C)OC(=O)Nc1cnc(cc1C(F)(F)F)Cl	0
ZINC00167058	c1cc(c(c(c1)Cl)Cl)[S-]	0
ZINC00169880	CC(C)(C#Cc1ccc(cc1)/C=N/OC(=O)c1ccccc1Cl)O	0
ZINC00170103	CCOC(=O)c1cc(cnc1)C#CC(C)(C)O	0
ZINC00170154	C[NH+](C)CC#Cc1ccc(cc1)C=C(C#N)C#N	0
ZINC00170165	c1ccc(cc1)C#Cc1cc(cnc1)C(=O)NN	0
ZINC00170206	c1ccc(cc1)C#Cc1cc(cnc1)c1nc(no1)c1ccccc1	0
ZINC00170255	CNC(=S)NNC(=O)c1cc(cnc1)C#Cc1ccccc1	0
ZINC00171845	CC1([C@H]2CC[C@](O[C@H]2c2ccccc2O1)(C)C#C)C	0
ZINC00172684	CNC(=S)NNC(=O)[C@]1(C[N@@H+]2CC[C@H]1CC2)O	0
ZINC00172989	Cc1c(nc(s1)c1c(cccc1F)F)O	0
ZINC00174211	c1ccc(cc1)C#C[C@H](c1cc(ccc1[O-])[N+](=O)[O-])[NH+]1CCOCC1	0
ZINC00174603	COC(=O)/C(=C/c1ccc(cc1)F)/NC(=O)c1ccccc1	1
ZINC00175909	c1ccc2c(c1)nc(o2)SCCC(=O)[O-]	1
ZINC00177114	c1cc(oc1)CNC(=O)c1ccc(cc1)C#CC1(CCCCC1)O	0
ZINC00179290	COc1ccc(cc1Br)Cn1cc(nc1)[N+](=O)[O-]	0
ZINC00180264	c1cc(ccc1[C@@H]1N(C(=O)CS1)C1CCCCC1)[N+](=O)[O-]	1
ZINC00182473	CC(=O)Nc1ccc(cc1)C(=O)NCc1ccc2c(c1)OCO2	1
ZINC00182876	c1c(cncc1Br)C(=O)N[C@@H](CO)C(=O)[O-]	0
ZINC00184564	Cc1ccc2cccc(c2n1)n1c(=O)[nH]c2ccccc2n1O	0
ZINC00185326	c1ccc(cc1)C(C#CC[NH+]1CCOCC1)(c1ccccc1)O	0
ZINC00185616	C1CCC[NH+](CC1)CC#CC1(CCCCC1)O	0
ZINC00190254	CCOC(=O)c1c(n(c2c1c(c(c(c2)C[NH+](C)C)O)C[NH+](C)C)C)C	1
ZINC00190454	Cc1cccc(c1)n1c(=O)c2cccc3c2c(ccc3N)c1=O	1
ZINC00194188	Cc1n(c(c[nH+]1)[N+](=O)[O-])c1c(cnc(n1)N1CCOCC1)F	0
ZINC00194678	CC[C@@](C)(C#CC[NH+]1CCCCC1)OC(=O)C	0
ZINC00196204	CC(C)OC[C@@H](CNc1ccccc1)O	0
ZINC00198264	C[C@@H]1CC[C@H]([C@@H](C1)OC[C@H](C[NH+]1CCCCC1)O)C(C)C	0
ZINC00199438	CC(C)(CC[C@@]1(c2c(c(c3ccoc3n2)OC)CC[C@@H]1O)OC)O	0
ZINC00200835	C[C@](C#C[C@H](c1cccs1)O)(C1CC1)O	0
ZINC00203698	Cc1ccc(c(c1)C)/N=C\1/NC2(CCCCC2)NC(=N)N1	0
ZINC00205299	COC(=O)N1[C@]([C@@H]2CCCCC2=N1)(C(F)(F)F)O	1
ZINC00206165	CC1=NN([C@@](C1)(C)O)C(=O)CSc1[nH]c2ccccc2n1	0
ZINC00206976	CC(C)c1ccc2c(c1)c1c([nH]2)[C@@H](CCC1)O	0
ZINC00208053	CC(C)C(C#CC[NH+]1CCOCC1)(C(C)C)O	0
ZINC00208611	CCC(CC)(C#CC[NH+]1CCCCC1)OC(=O)C	0
ZINC00208664	CC[NH+](CC)CCN1[C@H](C(=C(C1=O)O)C(=O)C)c1ccc(cc1)F	0
ZINC00208741	C[C@](C#CC[NH+]1CCCCC1)(c1ccccc1)O	0
ZINC00209764	c1cc(ccc1C#CC1(CCCCC1)O)C(=O)NCc1ccncc1	0
ZINC00209981	CC(C)(C#Cc1ccc(cc1)C(=O)Nc1ccc2c(c1)OCO2)O	0
ZINC00210920	CC[C@@](C)(C#C)NC(=O)c1cc2ccccc2oc1=O	0
ZINC00210926	c1ccc2c(c1)nc(n2Cc1ccc(cc1)O)c1ccc(cc1)O	0
ZINC00213695	c1cc(sc1)S(=O)(=O)NCCC(=O)Nc1ccc(cc1)F	1
ZINC00215038	CCOC(=O)N1CCN(CC1)c1nc(cc(n1)C(F)(F)F)C	1
ZINC00216435	CCOC(=O)c1ccc(c(c1)N)NC1CCCCC1	1
ZINC00218245	COC(=O)c1ccc(cc1)N1CCCC1=O	1
ZINC00219524	C/C(=C/c1ccccc1)/C[N@H+]1CCCC[C@@H]1CO	0
ZINC00222030	COc1ccc(cc1)[C@H]1C[C@H](n2c(ncn2)N1)c1ccc(cc1)F	0
ZINC00222480	CC1(OCCO1)C[C@](C)(C#C)O	0
ZINC00224257	Cc1cccc(c1/N=C/c1cc(cc(c1O)Br)C)O	0
ZINC00229445	CCOC(=O)C1CCN(CC1)C(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC00238212	Cc1cccc(c1OCC(=O)N/N=C/c1ccccc1O)C	0
ZINC00238354	CC(=[OH+])/N=c/1\[nH]c2ccccc2n1CCOc1ccccc1	0
ZINC00239072	c1cc(c(cc1[N+](=O)[O-])C[N@@H+]1CC[C@H](CC1)O)Cl	0
ZINC00239176	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccc(c(c1)F)F	1
ZINC00239787	CCOC(=O)[C@H]1CCCC[N@@H+]1Cc1ccccc1C(F)(F)F	1
ZINC00240336	Cc1ccc(c(c1)C)OC[C@H](C[N@@H+]1CCC[C@@H](C1)C)O	0
ZINC00242780	c1cc(cc(c1)[N+](=O)[O-])/C=N/NC(=O)c1ccc(cc1)O	0
ZINC00242942	Cc1nc2ccccc2n1C[C@@H](COCc1ccccc1)O	0
ZINC00242967	Cc1nc2ccccc2n1C[C@@H](COC[C@H]1CCC=CC1)O	0
ZINC00243922	Cc1ccc(cc1[N+](=O)[O-])N[C@@H]1[C@H]([C@H]([C@@H](O1)[C@H](CO)O)O)O	0
ZINC00245419	C[C@H](/C=C/c1ccncc1)O	0
ZINC00248782	CCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)OC	1
ZINC00249778	COc1ccc(cc1O)/C=N/NC(=O)c1ccncc1	0
ZINC00249996	COC(=O)c1ccccc1NC(=O)CSc1ccccn1	1
ZINC00250133	CC(C)Oc1ccc(cc1)OCCn1cnc2c1cccc2	0
ZINC00254900	CCOC(=O)[C@H]1[C@@H](OCO1)C(=O)OCC	1
ZINC00257287	CC(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC00257985	Cc1ccc(c(c1C)O)[C@@H](CC(=O)N1CCOCC1)c1ccccc1	1
ZINC00259794	c1ccc(cc1)C#C[C@@H](c1ccccc1O)[NH+]1CCOCC1	0
ZINC00259797	c1ccc(cc1)C#C[C@H](c1ccccc1O)[NH+]1CCOCC1	0
ZINC00268431	Cc1cc(c(cc1[C@@](C)(C#Cc1ccccc1)O)F)N1CCOCC1	0
ZINC00268606	CC[C@@H](C#CC[NH+]1CCCCC1)O	0
ZINC00268607	CC[C@H](C#CC[NH+]1CCCCC1)O	0
ZINC00270169	CC(C)CC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)OC(C)(C)C	1
ZINC00274778	C[C@]12CC([C@](C(=C1C#N)N)(C(=C(C#N)C#N)N2)C#N)(C)C	0
ZINC00275404	c1ccc(cc1)[C@H](C#CC[NH+]1CCCCC1)O	0
ZINC00278562	c1cc(oc1)CNc1nc(nc(n1)N1CCOCC1)N1CCOCC1	0
ZINC00279643	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)c1ccccc1)O	0
ZINC00280179	c1ccc2c(c1)cc1ccccc1c2CNc1ccc2c(c1)c[nH]n2	0
ZINC00286121	COC(=O)c1ccc2c(c1)sc(n2)/N=C/c1ccccc1O	1
ZINC00286598	C[C@H](C#C[C@@]1(CCCC(O1)(C)C)C)O	0
ZINC00286602	CC[C@H](C#C[C@]1(CCCC(O1)(C)C)C)O	0
ZINC00286806	C[C@H](C(CC=C)(CC=C)O)[NH3+]	0
ZINC00291582	Cc1ccc(cc1)c1nnc(o1)c1ccc(o1)Br	0
ZINC00294613	CCOC(=O)C#CCN1C(=O)c2ccccc2C1=O	0
ZINC00295657	c1ccc(cc1)[C@@H](C#CC[NH+]1CCOCC1)O	0
ZINC00295661	c1ccc(cc1)[C@H](C#CC[NH+]1CCOCC1)O	0
ZINC00295937	CC(C)(C)c1ccc(c(c1)/N=C/c1ccc(cc1)Br)O	0
ZINC00296011	CC(=C)[C@@](C)(C#CC[NH+]1CCCCC1)O	0
ZINC00296018	CC(C)(C)[C@](C)(C#CC[NH+]1CCCCC1)O	0
ZINC00296348	CC[C@](C)(C#CC[NH+]1CCCCC1)O	0
ZINC00296971	CCOC(=O)/C(=N/Nc1ccccc1)/S(=O)(=O)c1ccccc1	1
ZINC00300187	CC1(C(=[N+]([C@H](N1O)c1ccccc1O)[O-])c1ccccc1)C	0
ZINC00302030	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)/C=C/c1ccccc1)O	0
ZINC00302031	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)/C=C/c1ccccc1)O	0
ZINC00303695	c1ccc(cc1)[C@@](C#CC[NH+]1CCOCC1)(c1cccc(c1)F)O	0
ZINC00304556	CCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccc(o1)C	0
ZINC00305986	Cc1cccc(c1O)C(=O)NNC(=O)[C@@H](C)Oc1ccccc1	0
ZINC00306519	COc1cccc(c1O)/C=C/1\C(=O)N=C(S1)N1CCCCC1	0
ZINC00306990	C[n+]1cc(ccc1/C=N/O)C(=O)NCC[N+]1(CCOCC1)C	1
ZINC00308929	Cc1cc(cc(c1OCC(=O)N1CCOCC1)C)N	1
ZINC00310643	CC1=C([C@H](CC(=O)N1)c1ccccc1OC)C(=O)OC	1
ZINC00311789	c1cc(c(cc1F)C1=NN[C@@H](C1)c1cc(cc2c1OCOC2)Cl)O	0
ZINC00312543	c1ccc2c(c1)c(c[nH]2)[C@H](C#N)[NH+]1CCOCC1	0
ZINC00313871	COc1ccc(cc1)C(=O)N/N=C/c1ccc(cc1)OCC(=O)OC	1
ZINC00314805	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)c1ccc(cc1)Cl)O	0
ZINC00314807	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccc(cc1)Cl)O	0
ZINC00315166	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)c1ccccc1O)O	0
ZINC00315169	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccccc1O)O	0
ZINC00316225	CC[n+]1cn(c2c1cccc2)C[C@@H](COc1c(cccc1C)C)O	0
ZINC00316518	Cc1ccc(c(c1)C)C(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC00316525	Cc1ccc(c(c1)C(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O)C	0
ZINC00316527	Cc1ccc(c(c1)C(=O)C[C@@]1(c2ccccc2N(C1=O)CC#C)O)C	0
ZINC00327869	c1ccc2c(c1)c1c(n2CCO)nc2ccccc2n1	0
ZINC00328139	COc1ccc(cc1)c1[nH]nc(O)c1	0
ZINC00329589	COC(=O)[C@]1([C@@H]2CCCCC2=NN1C(=O)c1ccccc1)O	1
ZINC00330679	C[N+](C)(CCBr)CC#Cc1ccccc1	0
ZINC00332235	COc1coc(cc1=O)CO	0
ZINC00332441	Cc1ccc2c(c1)C1(C(=O)N2CC#C)OCCO1	0
ZINC00333181	CCOC(=O)CSC1=NC(=O)/C(=C/c2ccc(cc2)O)/S1	1
ZINC00339108	c1ccc2c(c1)c(c(s2)CCO)Br	0
ZINC00339901	C[C@@H](C(=O)c1ccccc1)[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC00340189	C[C@@H]1C(=C(NC(=S)N1)C)C(=O)C	1
ZINC00341391	Cc1ccc(c(c1)N1C(=O)[C@@H]2[C@H]3C=C[C@@]([C@@H]2C1=O)(O3)CO)C	1
ZINC00343083	CNc1nc(cs1)c1ccc(cc1)Br	0
ZINC00343189	C[C@@]1(C([C@@H](C(=O)O1)CCC(=O)N(C)C)(C)C)O	1
ZINC00345150	c1ccc(c(c1)C(=O)Nc1cccc(c1)NC(=O)c1ccco1)Cl	1
ZINC00350847	C[C@@](C#Cc1ccccc1)(c1ccc(c(c1)F)N1CCOCC1)O	0
ZINC00355087	Cc1ccc(c(c1)C)NC[C@H](CNC(=S)Nc1ccccc1)O	0
ZINC00355755	C#C[C@](c1ccccc1)(c1cccnc1)O	0
ZINC00357694	c1ccc(cc1)[C@H]1C(=O)O[C@@H](O1)c1ccc(cc1)[N+](=O)[O-]	1
ZINC00359488	CC(C)c1ccc(c(c1)NC(=S)NC(=O)c1ccc(cc1)F)O	0
ZINC00363567	c1cc(cc(c1)OC(=O)C1CCCCC1)O	0
ZINC00368004	CC(C)OC[C@@H](Cn1c2c(=O)[nH]c(=O)n(c2nc1N)C)O	0
ZINC00369913	C[N+]1(CCOCC1)CCO	0
ZINC00380117	Cc1c(c(n(n1)Cc1c(cccc1Cl)Cl)C)[N+](=O)[O-]	0
ZINC00380578	CCNc1nc2c(n1Cc1ccccc1Cl)c(=O)n(c(=O)n2C)C	0
ZINC00381175	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)O)C[C@H]1CCCO1)O	1
ZINC00381255	CCOC(=O)c1c(c2cc(ccc2nc1O)C)c1ccccc1	1
ZINC00381515	COc1cccc(c1O)/C=N/NC(=O)c1cnccn1	0
ZINC00383041	Cc1c(sc2c1c(nc(n2)C)NC[C@H]1CCCO1)C	0
ZINC00383154	c1ccnc(c1)c1nn2c(nnc2s1)c1ccncc1	0
ZINC00384076	COc1ccc2c(c1)N(CC[C@@]2(C=C)O)S(=O)(=O)c1ccccc1	0
ZINC00384373	C[C@H]1CCCCN1C(=O)c1cc(ccc1NC(=O)c1ccco1)Cl	1
ZINC00384442	Cc1ccc2c(c1)c1c(n2C[C@H](C[NH+]2CCOCC2)O)CCCC1	0
ZINC00385539	COc1ccccc1c1nn2c(nnc2s1)c1cccc(c1)F	0
ZINC00386949	COc1ccc(cc1)[C@H]1[C@H](C(=O)Sc2cc(ccc2N1)OC)O	0
ZINC00388728	C[C@H](C#C[C@@H](C)O)O	0
ZINC00389635	C1CC(=O)O[C@H]1CO	1
ZINC00389690	C[C@H](CO)[NH+](Cc1ccccc1)Cc1ccccc1	0
ZINC00390396	Cc1ccc(cc1)N1C[C@@H](Cn2c1nc1c2c(=O)n(c(=O)n1C)C)O	0
ZINC00391079	Cc1c(c2c(cn1)CO[C@@H]2O)OC(=O)c1ccccc1	1
ZINC00391950	C1COCCC1O	0
ZINC00392755	CCOC(=O)[C@]1(C[N@H+]2CC[C@@H]1CC2)O	1
ZINC00392807	CCOC(=O)Cc1ccc(cc1N(C(=O)C)C(=O)C)OC(=O)C	1
ZINC00401224	c1ccc(cc1)CNc1ccc(cc1)CSc1ccc(cc1)O	0
ZINC00401545	COc1ccccc1NC(=O)Oc1ccc(cc1Cl)Cl	1
ZINC00401610	COC(=O)C(Cc1ccccc1Cl)(Cc1ccccc1Cl)C#C	0
ZINC00401854	c1ccc(cc1)CC(=O)NC=O	1
ZINC00401880	c1cc(c(c(c1)Cl)Cl)NC(=O)Nc1c(cccn1)O	0
ZINC00402126	COc1ccc(cc1)C[C@](C#C)(c1ccc(cc1)OC)O	0
ZINC00402166	CCO[C@](Cc1ccc(cc1)OC)(C#C)c1ccc(cc1)OC	0
ZINC00402662	CC(=O)N[C@H](CC#C)C(=O)[O-]	0
ZINC00404197	C#Cc1ccc(cc1F)F	0
ZINC00405494	Cc1[n+](c2ccccc2s1)CC#C	0
ZINC00407083	CCOC(C#CC)OCC	0
ZINC00408669	CC1=C([C@@H](NC(=O)N1)c1cccc(c1)O)C(=O)OC	1
ZINC00409382	COC[C@H]([C@H](c1ccccc1)O)[NH3+]	0
ZINC00409836	Cc1ccc(c(c1)Cl)N(C)C	0
ZINC00411192	Cc1c(sc2c1c(ncn2)N[C@H]1CCCC[C@H]1C)C	0
ZINC00412788	CCc1ccc2c(c1)cc(c(=O)[nH]2)CN(Cc1ccccc1)C(=O)C	1
ZINC00417118	c1cc(ccc1c1c(n2cc(ccc2[nH+]1)Cl)NC1CCCC1)O	0
ZINC00417139	Cc1cccc2n1c(c(n2)c1ccc(cc1)Cl)NCCC(C)C	0
ZINC00417357	Cc1ccn2c(c1)[nH+]c(c2NC[C@H]1CCCO1)c1ccc(cc1)O	0
ZINC00434438	C[C@@H]1CCCCN1C(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)OC	1
ZINC00444775	CC(C)(C#Cc1ccc(cc1)C(=O)Nc1ccc(cc1)F)O	0
ZINC00444853	CC(C)(C#Cc1ccc(cc1)C(=O)NCc1ccc(cc1)Cl)O	0
ZINC00444936	CC(C)(C#Cc1ccc(cc1)C(=O)Nc1ccc(cc1)OC)O	0
ZINC00444964	Cc1ccc(cc1C)NC(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC00445589	C/C=C/C(=O)N1c2ccccc2c2c(ssc2=S)C1(C)C	1
ZINC00447369	C[C@]1(C(=O)C[C@@](O1)(C(Cl)Cl)O)C(C)(C)C	1
ZINC00448361	c1ccc2c(c1)CCN(C2)C[C@H](COCc1ccc(cc1)Cl)O	0
ZINC00449083	CCOc1cc(cc(c1O)Br)C(=S)N1CCCCC1	0
ZINC00450941	CC(=O)OCc1cc(ccc1O)OC(=O)c1ccccc1	1
ZINC00453822	CCOc1ccc2c(c(c(=O)oc2c1)C)C	0
ZINC00458514	CC1=C([C@H](NC(=O)N1)c1cc(c(c(c1)Cl)OC)OC)C(=O)OC	1
ZINC00464966	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)c1ccco1)O	0
ZINC00464967	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccco1)O	0
ZINC00465809	c1ccc(c(c1)CNc1cccc2c1[nH+]ccc2)O	0
ZINC00465866	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)/C=C/c1ccco1)O	0
ZINC00466554	CC(C)(C#C[C@](c1ccc(cc1)Cl)(c1ccccc1Cl)O)O	0
ZINC00467503	CO[C@H]1c2cccc3c2c(ccc3)[C@@H]1NS(=O)(=O)C	0
ZINC00467700	c1c(cc(c(c1Cl)O)Cl)NC(=O)CCC(=O)[O-]	0
ZINC00467973	C[C@H]1C[C@@H](CN(C1)c1c(nc(o1)c1ccccc1Cl)C#N)C	0
ZINC00477068	c1cc(ccc1C#CC1(CCCCC1)O)C(=O)N1CCC[C@H]1C(=O)[O-]	0
ZINC00478591	c1cc2c(cc1Cl)C=Nc1c(ncnc1O2)N1CCOCC1	0
ZINC00480042	CC(C)(C#Cc1cnn(c1C(=O)OC)C)O	0
ZINC00480716	C1=CS[C@@H]2[C@H]1C(OC2(C#N)C#N)(C#N)C#N	0
ZINC00483878	COC(=O)c1c2c(sc1NC(=O)C1CCCCC1)CCC2	1
ZINC00487816	CC(C)C[C@](C)(C#C[C@@H]1c2c(cc3c(c2OC)OCO3)CC[N@H+]1C)O	0
ZINC00491454	C[C@](C#CC(C)(C)O)(c1cccc2c1cccc2)O	0
ZINC00491877	COc1cc(ccc1O)/C=N/NC(=O)OC	1
ZINC00492514	Cc1ccc(cc1)C#CC[N+]1(CCOCC1)CC=C	0
ZINC00492865	CC(C)(C)OOC(C)(C)C#CC1(CCCC1)O	0
ZINC00492901	C1CC[C@@]2([C@H](C1)C[C@H]1CCC[C@@H]2[C@H]1O)O	0
ZINC00499544	Cc1cc(nc(n1)SCc1csc(n1)c1ccccc1)C	0
ZINC00503417	CCOC(=O)C1([C@@H](C[C@H](N1C(=O)C)O)c1ccccc1)C(=O)OCC	1
ZINC00510863	CCOc1ccc(cc1)/C=N/NC(=O)COc1ccccc1OC	1
ZINC00519234	C[N@+]1([C@@H]2CC[C@H]1C[C@@H](C2)OC(=O)[C@H](CO)c1ccccc1)CC#C	0
ZINC00519446	C[C@@H]1CC(=C)C[C@H](O1)c1ccc(cc1)OC	0
ZINC00520150	CCC[n+]1c2ccccc2n(c1N)C[C@@H](COc1ccc(cc1)C)O	0
ZINC00520436	CC(C)C[NH+](CC#CC1(CCCCC1)O)CC(C)C	0
ZINC00523566	CCO[P@](=O)(C#CC)[C@@](c1ccccc1)(C(F)(F)F)O	0
ZINC00525792	c1cc2c(cc1CO)c1c3n2CC[NH2+][C@H]3CCC1	0
ZINC00528113	CCc1c2c3c(cn2c2ccccc2n1)c(=O)n(c(=O)n3C)C	0
ZINC00528753	Cc1coc(c1C(=O)C[C@@]1(c2ccccc2N(C1=O)CC#C)O)C	0
ZINC00528871	CO[P@@](=O)(C#Cc1ccccc1)[C@@](CCl)(c1ccccc1)O	0
ZINC00528872	CO[P@](=O)(C#Cc1ccccc1)[C@@](CCl)(c1ccccc1)O	0
ZINC00530922	c1ccc(cc1)[C@@H]1[C@](C2(CCCC2)C(=O)O1)(c1ccccc1)O	1
ZINC00531877	c1ccc(cc1)C1=C[C@H](n2c(=N1)[nH+]c[nH]2)c1cccc(c1)[N+](=O)[O-]	0
ZINC00532517	CCSc1nc2ccc(cc2s1)NC(=O)c1ccc(cc1)C	1
ZINC00537056	CC1(Cc2c(c(nc(n2)c2ccccc2)SC[C@@H](CO)O)CO1)C	0
ZINC00541293	Cc1ccc(cc1)Oc1c2ccccc2nc(n1)c1ccccc1O	0
ZINC00544706	COc1ccc(cc1)Nc1c(nc(o1)c1ccccc1Cl)C#N	0
ZINC00544988	CCOc1ccccc1NC(=O)C[C@H]1C(=O)NCC[NH2+]1	1
ZINC00547394	CC#C[P@@](=O)([C@@](CBr)(c1ccccc1)O)OC	0
ZINC00547397	CC#C[P@](=O)([C@](CBr)(c1ccccc1)O)OC	0
ZINC00547422	CC(C)(C)C#C[P@@](=O)([C@@H](c1ccc(cc1)F)O)OC	0
ZINC00547425	CC(C)(C)C#C[P@](=O)([C@H](c1ccc(cc1)F)O)OC	0
ZINC00547728	CO[P@@](=O)(C#Cc1ccccc1)[C@@](CF)(c1ccccc1)O	0
ZINC00547730	CO[P@@](=O)(C#Cc1ccccc1)[C@](CF)(c1ccccc1)O	0
ZINC00548004	CCO[P@@](=O)(C#Cc1ccccc1)[C@H](c1ccc(cc1)F)O	0
ZINC00549269	CC1([C@H]2CC[C@@]1([C@H](C2)OC[C@H](C[NH+]1CCOCC1)O)C)C	0
ZINC00551511	Cc1ccccc1OC[C@H](Cn1c2ccccc2nn1)O	0
ZINC00551954	CC1=C([C@H](NC(=O)N1)c1ccc(c(c1)OC)O)C(=O)OC(C)C	1
ZINC00565363	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)c1ccc(cc1)N)O	0
ZINC00565364	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccc(cc1)N)O	0
ZINC00565365	Cc1ccc(o1)C(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC00565375	CCc1ccc(cc1)C(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC00565376	CCc1ccc(cc1)C(=O)C[C@@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC00567347	COC(=O)c1ccc(cc1)/C=N/NC(=O)COc1ccccc1Cl	1
ZINC00568192	Cc1ccc(cc1)C1=NN[C@H](C1)c1cc(ccc1O)Br	0
ZINC00570842	C[C@H](C[NH2+]Cc1ccc2c(c1)OCO2)O	0
ZINC00572679	CCOC(Cn1cnc2c1cccc2)OCC	0
ZINC00572986	c1ccc2c(c1)c(nc([nH+]2)Nc1ccccc1O)NC[C@@H]1CCCO1	0
ZINC00576014	C#CC1=C(Oc2cc(ccc2[C@H]1c1ccc(cc1)Cl)O)N	0
ZINC00610633	C[C@H]([C@H]1CCCO1)NC(=O)Nc1ccc2c(c1)OCO2	1
ZINC00611348	C[C@@H]([C@H]1CCCO1)NC(=O)Nc1ccccc1C(F)(F)F	1
ZINC00611642	c1cc(ccc1C#CC1(CCCCC1)O)C(=O)NC1CCCCC1	0
ZINC00611857	CCOC(=O)[C@@H]1CC=C(C[C@H]1C(=O)Nc1nccs1)Cl	1
ZINC00611977	c1cc(oc1)CNC(=S)N1CCN(CC1)C(=O)[C@H]1CCCO1	1
ZINC00617779	CC(C)(C#C)OC(=O)Nc1cccc(c1)Cl	0
ZINC00621469	CC(C)(C#Cc1ccc(cc1)C(=O)NC1CCCCC1)O	0
ZINC00671903	c1ccc(cc1)NC(=S)Nc1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC00717913	CCOc1ccc(cc1)NS(=O)(=O)c1ccc(c(c1Cl)C)Cl	0
ZINC00727551	c1cc2c(cc1Br)c1cc(ccc1n2C[C@@H](C[NH+]1CCCC1)O)Br	0
ZINC00758061	c1cc(c(c(c1)Cl)C(=O)Nc1ccc(cc1)C(=O)N1CCOCC1)Cl	1
ZINC00758067	CO[C@H]1CCCC[C@H]1Nc1ccc2c(c1)CCC2	0
ZINC00783825	C#CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1ccccc1)O)Br	0
ZINC00783826	C#CCN1c2ccc(cc2[C@@](C1=O)(CC(=O)c1ccccc1)O)Br	0
ZINC00783827	Cc1ccc(cc1)C(=O)C[C@]1(c2cc(ccc2N(C1=O)CC#C)Br)O	0
ZINC00783828	Cc1ccc(cc1)C(=O)C[C@@]1(c2cc(ccc2N(C1=O)CC#C)Br)O	0
ZINC00787145	CC[C@H](C)c1ccccc1OC[C@H](CN1C(=O)C(NC1=O)(C)C)O	0
ZINC00799705	CCC1=NN([C@@](C1)(c1ccc(cc1)Br)O)C(=O)c1cccc(c1)Cl	0
ZINC00801790	c1ccc2c(c1)nc(o2)SCC(=O)N1CC(=O)Nc2c1cccc2	1
ZINC00802714	Cc1c(c(ccc1OC)S(=O)(=O)N1CCOCC1)C	0
ZINC00805159	Cc1c(c2ccccc2n1C)/C=N/NC(=O)c1ccccc1O	0
ZINC00813556	CCOc1cc(ccc1O)[C@H]1/C(=C(\O)/C)/C(=O)C(=O)N1CC#N	0
ZINC00828651	Cn1c2c(c(=O)n(c1=O)CC(=O)N)n(c(n2)Br)Cc1ccccc1	1
ZINC00842503	c1ccc(cc1)C(c1ccccc1)(C(=O)Nc1cccc(c1Cl)Cl)O	0
ZINC00846821	CCS(=O)(=O)c1ccc(c(c1)NC(=O)COc1ccc(c(c1)C)Cl)O	0
ZINC00854686	Cc1cc(ccc1[N-]S(=O)(=O)c1ccc(cc1)/N=C(\C)/O)Br	0
ZINC00890992	c1ccc(cc1)C(=O)N1CC[NH+](CC1)CC#CC1(CCCCC1)O	0
ZINC00895391	C#CC(=O)[O-]	0
ZINC00896615	c1c(c(cc(c1O)Cl)O)O	0
ZINC00897062	CC(C)(C)[C@]1(C[C@H]2[C@@]3([C@@]41[C@@H](C(=O)O[C@H]4OC3=O)O)CC(=O)O2)O	1
ZINC00897283	CC[C@@](/C=C/Cl)(C#C)O	0
ZINC00948017	c1ccc2c(c1)C(=O)N(C2=O)C[C@H](COc1ccc(cc1Cl)Cl)O	0
ZINC00968304	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@@H]3[C@H]1CC[C@]2(C#C)O)O	0
ZINC00970363	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC00975233	c1ccc(cc1)C#C[C@]1(c2ccccc2c2c1cccn2)O	0
ZINC00979888	C#CCN1C(=O)/C(=C/c2ccc(c(c2)Br)O)/SC1=O	0
ZINC00979912	CCOc1ccc2ccccc2c1/C=C/1\C(=O)N(C(=O)S1)CC#C	0
ZINC00984434	c1c(c(c(s1)Br)c1c(csc1Br)CO)CO	0
ZINC01000278	COc1ccc(cc1)/C=C/c1ccccc1C=C	0
ZINC01004513	CCOc1cc(ccc1O)[C@H]1C(=C(OC(=C1C#N)N)C(C)(C)C)C#N	0
ZINC01005084	c1cc(ccc1C#CC[NH+]1CCCCC1)C#CC[NH+]1CCCCC1	0
ZINC01008620	CC(C)OC(=O)CN1C(=O)/C(=C/c2cccc(c2)O)/SC1=O	1
ZINC01010540	CC(=O)c1c(cc(c(c1OCc1ccccc1)Br)OC)OC	1
ZINC01010688	c1cc(cc(c1)O)NC(=O)c1ccc(o1)Br	0
ZINC01022579	c1ccc(cc1)C#Cc1cccs1	0
ZINC01022907	Cc1ccc(cc1)N1C(=O)OC([C@@]1(C)O)(C)C	1
ZINC01025942	COc1ccc(cc1)C1(CCOCC1)C(=O)N	1
ZINC01026748	Cc1ccc(c(c1)C(=O)N/N=C/c1cc(cc(c1O)Cl)Cl)[N+](=O)[O-]	0
ZINC01038078	Cn1c(cc(n1)c1ccc(s1)c1ccn(n1)S(=O)(=O)C)C(F)(F)F	0
ZINC01039405	CC(C)(C#Cc1ccc(cc1)/C=N/OC(=O)Nc1ccc(cc1)Cl)O	0
ZINC01039406	CC(C)(C#Cc1ccc(cc1)/C=N/OC(=O)Nc1cccc(c1)Cl)O	0
ZINC01039926	CC(=O)c1ccc(cc1)C#Cc1ccccc1	0
ZINC01041157	C[C@]12CCC(=O)C=C1CC[C@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@@]2(C#C)O)C	0
ZINC01044047	c1cc(ccc1S(=O)(=O)N1CCc2c(c3cc(ccc3[nH]2)F)C1)Cl	0
ZINC01062808	Cc1ccc(cc1)S(=O)(=O)N[C@@H](c1ccc(cc1)O)C(Cl)(Cl)Cl	0
ZINC01065700	CCNC(=O)[C@H]1[C@H]([C@H]([C@@H](O1)n1cnc2c1ncnc2N)O)O	1
ZINC01067081	COc1ccc(cc1Cl)NC(=O)CNC(=O)c1ccco1	1
ZINC01067477	C[C@@H]1CCCC[C@@H]1NS(=O)(=O)c1cc(ccc1OC)Cl	0
ZINC01075967	CC(C)C[C@@](C)(C#C)O	0
ZINC01075968	CC(C)C[C@](C)(C#C)O	0
ZINC01075981	CC(=C)C#CC(C)(C)O	0
ZINC01081411	C[C@H]1C[C@H](CC(C1)(C)C)OC(=O)C	1
ZINC01081523	C[C@@](C#Cc1ccccc1)(c1ccccc1)O	0
ZINC01083943	C[C@H](n1cccc1c1ccccc1)OC1(CCCCC1)C#C	0
ZINC01086718	Cc1ccc(cc1)NC(=O)/C(=C/c1ccc(c(c1)OC)O)/C#N	0
ZINC01092629	c1cnccc1C(=O)N/N=C/c1cc(cc(c1O)I)Br	0
ZINC01108532	C#CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1ccncc1)O)Br	0
ZINC01108744	Cc1coc(c1C(=O)C[C@]1(c2cc(ccc2N(C1=O)CC#C)Br)O)C	0
ZINC01125280	C[C@H](Cc1nnc(n1C)SCC(=O)c1ccc(cc1)OC)O	0
ZINC01134155	CCOc1cc(ccc1O)[C@@H]1C(=C(N=C2N1C(=O)CS2)C)C(=O)OC	1
ZINC01136240	COc1ccc(cc1Cl)N1C(=O)/C(=C/c2ccc(c(c2)Br)O)/SC1=S	0
ZINC01137642	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccc(cc1)I)O	0
ZINC01138600	COc1ccc(cc1Br)S(=O)(=O)Nc1ccc(c(c1)Cl)F	0
ZINC01140266	COc1cc(cc(c1OC)OC)/C=C/1\C(=O)N(C(=O)S1)CC#C	0
ZINC01140310	COC(=O)COc1c(cc(cc1Cl)/C=C/1\C(=O)N(C(=O)S1)CC#C)Cl	0
ZINC01143266	c1ccc(cc1)CNS(=O)(=O)c1ccc(cc1)NC(=O)c1ccco1	1
ZINC01151253	C#CCN1C(=O)/C(=C/c2ccc(c(c2)I)O)/SC1=O	0
ZINC01151832	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1cccc(c1)Br)O	0
ZINC01154733	COc1cc(cc(c1O)CC=C)/C=C/1\C(=O)N(C(=O)S1)CC#C	0
ZINC01155951	Cn1c2ccccc2s/c/1=N/N=C/c1cc(c(c(c1)Br)O)OC	0
ZINC01164479	c1cc(ccc1COC(=O)c1cc(ccc1O)Cl)Cl	1
ZINC01166162	CN(CCc1ccccn1)C(=O)COc1ccc(cc1)OC	1
ZINC01166611	C#CCN1C(=O)/C(=C/c2ccc3c(c2)OCO3)/SC1=O	0
ZINC01174572	c1ccc(cc1)C(C#CC1(CCCC1)O)(c1ccccc1)O	0
ZINC01176032	c1cc(n(c1)c1ccc(cc1)I)/C=C/1\C(=O)NC(=O)S1	1
ZINC01187613	c1ccnc(c1)/C=N/NC(=O)c1c(c2ccc(cc2s1)Cl)Cl	1
ZINC01187965	c1cc(cnc1)CNC(=O)c1ccc(cc1)C#CC1(CCCCC1)O	0
ZINC01189006	CC1=C([C@@H](NC(=O)N1)c1ccc(c(c1)Cl)Cl)C(=O)OCc1ccco1	1
ZINC01191012	Cc1cc(ccc1OC[C@@H](C[NH2+]C(C)C)O)Cl	0
ZINC01194974	C=CCN1C(=O)CS/C/1=N/c1ccc(cc1)C(=O)[O-]	1
ZINC01203229	c1ccc2c(c1)c(nc(n2)c1ccc(c(c1)Cl)Cl)N1CCOCC1	0
ZINC01207130	c1ccc(cc1)C#C[C@@H](c1cc(cc(c1O)Cl)Cl)[NH+]1CCOCC1	0
ZINC01207132	c1ccc(cc1)C#C[C@H](c1cc(cc(c1O)Cl)Cl)[NH+]1CCOCC1	0
ZINC01217399	CC(C)(C#CC(c1ccccc1)(c1ccccc1)O)[NH+](C)C	0
ZINC01226870	c1ccc(cc1)C#CC(c1ccccc1)(c1ccccc1)O	0
ZINC01230486	c1cc2c(ccc(c2nc1)/N=C/c1cc(cc(c1O)Br)Br)Cl	0
ZINC01232220	c1ccc(c(c1)N[C@H]1CS(=O)(=O)C[C@@H]1O)Cl	0
ZINC01233813	Cc1cccc(c1)OC(=O)C#Cc1ccccc1	0
ZINC01234563	CC(C)(C#CC(c1ccccc1)(c1ccccc1)O)[NH+]1CCCC1	0
ZINC01234564	CCC(CC)(C#CC(c1ccccc1)(c1ccccc1)O)[NH+](C)C	0
ZINC01234567	C[C@H]1CCCC[N@@H+]1CC#CC(c1ccccc1)(c1ccccc1)O	0
ZINC01234572	CCC(C)(CC)[C@](C#CC[NH+]1CCCCC1)(c1ccccc1)O	0
ZINC01234575	C[N@@H+]1CCC[C@@H](C1)C#CC(c1ccccc1)(c1ccccc1)O	0
ZINC01235089	C[C@@](C#C[C@](C)(c1ccccc1)O)(c1ccccc1)O	0
ZINC01235102	C[C@](Cc1ccccc1)(C#C)O	0
ZINC01235106	CCC[C@@](C)(C#C)O	0
ZINC01235107	CCC[C@](C)(C#C)O	0
ZINC01235109	C[C@@](CCc1ccccc1)(C#C)O	0
ZINC01238570	CC(=C)C#C	0
ZINC01238583	CC[C@@](C)(C#C)O	0
ZINC01238584	CC[C@](C)(C#C)O	0
ZINC01241347	c1ccc(cc1)[C@@H](C[NH+]1CCCCC1)[C@@H](c1ccc(cc1)Br)O	0
ZINC01242053	C[C@H]1CCCC[N@@+]1(C)CC#CC(c1ccccc1)(c1ccccc1)O	0
ZINC01243802	c1cc2c3c(c1)c(=O)c(c([O-])n3CC2)/C(=[NH+]/C1CC1)/O	0
ZINC01244853	c1ccc(c(c1)/C=N\n1c(nnc1[S-])c1cccnc1)O	0
ZINC01247510	c1cc(oc1/C=N/c1c(c2c(s1)CCCC2)C#N)I	0
ZINC01259792	C[C@@H]1CCC[N@H+]1CC#CC(c1ccccc1)(c1ccccc1)O	0
ZINC01261480	c1ccc(cc1)c1n[nH]c(=S)n1/N=C/c1ccc(cc1O)O	0
ZINC01274564	CCOc1cccc(c1)c1n[nH]c(=S)n1/N=C/c1ccc(c(c1)O)O	0
ZINC01277125	CCOC(=O)CN1C(=O)/C(=C/c2ccc(c(c2)O)OC)/SC1=S	1
ZINC01292422	C/C(=N/Nc1ccccc1)/C(=N\O)/n1cnc2c1cccc2	0
ZINC01297688	C[N@+]1([C@@H]2C[C@@H](C[C@H]1[C@@H](C2)O)OC(=O)[C@@H](CO)c1ccccc1)CC#C	0
ZINC01303448	CC1(O[C@H]([C@@H](O1)[C@@H](CO)O)[C@@H](CO)O)C	0
ZINC01304667	C[C@](C#C)(c1cccnc1)O	0
ZINC01304679	C[N@@H+]1CC[C@@](CC1)(C#C)O	0
ZINC01304686	c1ccc(cc1)[C@H](C#CBr)O	0
ZINC01305780	c1ccc(cc1)C#C[P@](=O)(c1ccccc1)[C@H](c1ccc(cc1)F)O	0
ZINC01318541	CC(C)[NH2+]C[C@@H](COc1cccc2c1c(c[nH]2)CC(=O)OC)O	1
ZINC01321885	COc1cccc(c1OC)/C=C/1\C(=O)N(C(=S)S1)c1cccc(c1)O	0
ZINC01337800	CCOC(=O)c1cc2c(n1CC(=O)N1CCCC1)cco2	1
ZINC01381336	CC[C@@H](C(=O)NC1CCCCC1)OC(=O)c1c(c(sn1)Cl)Cl	1
ZINC01382558	CSCc1cc(nc(n1)c1ccccc1)N1CCOCC1	0
ZINC01384022	C#CCn1c2ccccc2nc1C(F)(F)F	0
ZINC01384179	Cc1cc(n2cc(nc2n1)c1ccccc1)N1C[C@@H](O[C@H](C1)C)C	0
ZINC01384309	c1ccc(cc1)C#Cc1ccc(cc1)NS(=O)(=O)c1ccccc1	0
ZINC01385929	Cc1cc2c(c(c1C)[N-]S(=O)(=O)c1ccc(cc1)F)[nH+]cn2C	0
ZINC01386170	CC(C)(C#Cc1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC01388857	c1ccc(cc1)/C=C/NC(=O)NCc1ccc(cc1)Cl	1
ZINC01389952	COc1cc(cc(c1)OC)NC(=O)[C@@H]1CC=CC[C@H]1C(=O)[O-]	1
ZINC01391317	c1cc(ccc1C[NH2+]C[C@H](CN1CCCC1=O)O)Cl	0
ZINC01393550	COc1ccc(cc1)SCc1cnc(s1)Cl	0
ZINC01393976	c1ccc(cc1)c1nc(cc(n1)N1CCOCC1)N1CCOCC1	0
ZINC01398289	c1cc(ccc1CONC(=O)N)F	1
ZINC01399170	Cn1cc(c2c1cccc2)[C@H](C(F)(F)F)O	0
ZINC01402161	Cc1c(c(=O)n([nH]1)c1ccccc1)CCOC(=O)c1cccs1	1
ZINC01410679	C[C@@](CC#Cc1ccccc1)(C#Cc1ccccc1)O	0
ZINC01424674	C[C@H]1C[C@@]([C@H](C[N@@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC01424697	C#CCn1c2ccccc2nc1CO	0
ZINC01424855	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC01426748	Cc1ccc(cc1Cl)NC(=O)c1ccc(s1)C#CC(C)(C)O	0
ZINC01429472	Cc1ccccc1C(=O)Nc1cccc(c1O)C(=O)[O-]	0
ZINC01430403	CCN1C(=O)O[C@@]([C@@]1(C)O)(C)CC(C)(C)c1ccccc1	1
ZINC01436005	COC(=O)c1c(c2ccccc2[nH]1)[C@H](c1ccccn1)O	1
ZINC01436191	c1cc2c(cc1CO)CCC2	0
ZINC01442703	c1cc(ccc1C#CC1(CCCCC1)O)C(=O)NCC(=O)[O-]	0
ZINC01463399	Cc1cc(=C(C#N)C#N)cc(n1Cc1ccccc1)c1ccccc1	0
ZINC01467847	C[C@H](C#CC[NH+]1CCCCC1)O	0
ZINC01467849	C[C@H](C#CC[NH+]1CCCC1)O	0
ZINC01469613	CC(C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)Cc1ccccc1)O	0
ZINC01470629	CC[C@@H](C)n1c2ccccc2[nH+]c1[C@@H](C)O	0
ZINC01475838	C[C@@H]1CC[N@H+](CC1)C[C@H](COc1ccccc1C(C)C)O	0
ZINC01475854	CC(C)c1ccccc1OC[C@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC01481002	CC[C@](C)(C#CBr)OC(=O)C	0
ZINC01481003	CC(=O)OC1(CCCCC1)C#CCl	0
ZINC01496193	c1cc(ccc1[C@@H](CCC[NH+]1CCOCC1)O)F	0
ZINC01499590	Cc1ccc(c(c1)O)/N=C\c1cc(ccc1O)Cc1ccccc1Cl	0
ZINC01503667	c1ccc(cc1)c1cc(nc(n1)c1ccccn1)N1CCC(CC1)O	0
ZINC01509320	c1ccc(cc1)C#CC1(CCCCC1)O	0
ZINC01510102	CCC[NH+](CCC)CC#Cc1ccccc1	0
ZINC01510793	Cc1cn(c(=O)n(c1=O)C)[C@@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC01518640	C[C@@H]1CCc2c(c(c(s2)NC(=O)COc2ccccc2)C#N)C1	1
ZINC01529270	C([C@@H]1[C@H]([C@@H]([C@](O1)(CO)O)O)O)O	0
ZINC01529643	C([C@H]1[C@H]([C@H]([C@@H]([C@H](O1)OP(=O)([O-])[O-])O)O)O)O	0
ZINC01531858	c1cc(c(cc1/C=C/C(=O)O[C@@H](CC(=O)[O-])C(=O)[O-])O)O	1
ZINC01532561	C1[C@@H]([C@H]([C@@H]([C@H](O1)O)O)O)O	0
ZINC01535513	CC#CCOC(=O)c1c([nH+]c2c(c1N)c1c(s2)C[C@H](CC1)O)C	0
ZINC01537194	c1cc(ccc1CCCC[NH2+]C[C@@H](c1ccc(c(c1)O)O)O)O	0
ZINC01555676	C#CCCOC(=O)Nc1ccccc1	0
ZINC01556612	CCCCOC[C@@H](CCl)O	0
ZINC01560498	C[NH+](C)CC#CC1(c2ccccc2CCc2c1cccc2)O	0
ZINC01561865	CCOC(=O)[C@H]([C@H](c1ccccc1)O)NC(=O)C	1
ZINC01564307	c1ccc(cc1)C#C[C@]1(c2ccccc2C(=O)c2c1cncc2)O	0
ZINC01564505	CC#CCOC[C@@H](CCl)O	0
ZINC01564506	CC(C)(C#C)OC[C@@H](CCl)O	0
ZINC01564508	C[C@H](C#C)OC[C@@H](CCl)O	0
ZINC01564791	C#CCOC[C@H]1CN(C(=O)O1)c1ccccc1	0
ZINC01564876	C[C@@H]([C@@H](C(=O)OC)NC(=O)OCc1ccccc1)O	1
ZINC01565304	c1ccc(cc1)[C@]1(CCCC[C@@H]1CO)O	0
ZINC01566051	COC(=O)C#CCO	0
ZINC01566329	CC#CS(=O)C#CC	0
ZINC01567007	CCCCCC#C[C@H]1C(O1)(C)C	0
ZINC01568110	CS(=O)(=O)/C=C(\c1ccccc1)/c1cccs1	0
ZINC01573766	Cc1ccc2c(c1)sc(n2)NC(=O)OCC#C	0
ZINC01574046	CCS/C(=C(/c1ccccc1Cl)\OC)/C#N	0
ZINC01574104	c1cc(c(c(c1)Cl)OCC#CCCl)Cl	0
ZINC01574662	COC(=O)c1cc(=O)n2CCN=c2s1	1
ZINC01578061	CC(C)(C)OC(=O)c1cccc(c1)Br	1
ZINC01578337	CC(=O)Oc1ccccc1C(=O)OCc1ccccc1	1
ZINC01582662	c1ccc(cc1)c1nc2ccccc2c(=O)n1CC[NH3+]	0
ZINC01583144	C#CC1(CCCCC1)OC[C@H]1CO1	0
ZINC01584353	CC[C@@](C)(C#C[C@@](C)(CC)OCC[NH+](CC)CC)O	0
ZINC01584355	CC[C@@](C)(C#C[C@](C)(CC)OCC[NH+](CC)CC)O	0
ZINC01584356	CC[C@](C)(C#C[C@](C)(CC)OCC[NH+](CC)CC)O	0
ZINC01584926	C#CCn1cnc2c1ncnc2N	0
ZINC01585461	C[NH+](C)CC#CCOC	0
ZINC01586757	CC[C@@H](C)c1ccccc1	0
ZINC01587777	CC[C@](C)(C#C[C@@](C)(CC)O)O	0
ZINC01588666	CC[NH+](CC)[C@H](CC#C)C(=O)OC	0
ZINC01591484	C#C[C@H](C1CC1)O	0
ZINC01594241	c1ccc(cc1)COc1ccc(c(c1)C[NH+]1CCOCC1)O	0
ZINC01596797	CC(C)(C#CC#CC(C)(C)O)O	0
ZINC01596823	C#CC(c1ccc(cc1)Cl)(c1ccc(cc1)Cl)O	0
ZINC01596826	CCCC[C@@](CC)(C#C[C@](CC)(CCCC)O)O	0
ZINC01597686	COC(=O)c1ccccc1C#Cc1ccccc1C(=O)OC	0
ZINC01599821	C1CCN(C1)CC#CC[NH+]1CCCC1	0
ZINC01599919	C1CCC(CC1)(C#CC#CC1(CCCCC1)O)O	0
ZINC01610074	C[NH+](C)CC(C[NH+](C)C)[C@@H](c1ccccc1)O	0
ZINC01613280	C#CCCCO[C@H]1CCCCO1	0
ZINC01614435	C(C#CCO)NC(=O)C(F)(F)F	0
ZINC01617876	C#CC[C@@H](c1ccccc1[C@H](CC#C)O)O	0
ZINC01618068	C#CC1(c2ccccc2C(=O)c2c1cccc2)O	0
ZINC01622085	C1COCC[NH+]1CC#CC[NH+]1CCOCC1	0
ZINC01628100	c1ccc(c(c1)C(=O)OCC#CC[NH+]1CCCCC1)Cl	0
ZINC01632231	C1C(CO1)(CCl)CCl	0
ZINC01635788	COC(=O)C[C@]1(Nc2cc(c(cc2S(=O)(=O)N1O)Cl)Cl)C(=O)OC	1
ZINC01639932	C#CCO[C@H]1CCCC[C@@H]1O	0
ZINC01640532	CC#C[C@@](C1CCCCC1)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC01640533	CC#C[C@@](c1ccccc1)(C(=O)O[C@@H]1CC[N@H+](C1)C)O	0
ZINC01640742	CCC#C[C@@](C1CCCC1)(C(=O)O[C@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01640743	CCC#C[C@](C1CCCC1)(C(=O)O[C@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01640744	CCC#C[C@@](C1CCCC1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01640745	CCC#C[C@](C1CCCC1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01640754	CC(=C)C#C[C@](C1CCCCC1)(C(=O)O[C@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01640767	CCCC#C[C@](C1CCCCC1)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC01640771	CCCC#C[C@](C1CCCC1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01641754	CC#C[C@](C(C)C)(C(=O)O[C@@H]1C[N@@H+]2CC[C@H]1CC2)O	0
ZINC01641755	CC#C[C@@](C(C)C)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC01641765	CC#C[C@](C1CCCCC1)(C(=O)OCCC[NH+](C)C)O	0
ZINC01641779	CC#C[C@@](C1CCCC1)(C(=O)O[C@@H]1CC[N@H+](CC1)CC=C)O	0
ZINC01641813	CC(C)[C@@](C#CC(=C)C)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC01641837	CC(=C)C#C[C@](c1cccs1)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC01645559	c1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1Cl)O	0
ZINC01646437	CC[N+]1(CC[N+]2(CCC[C@H](CC2)C)CC1)CC	0
ZINC01646905	Cn1cnc2c1c(=O)n(c(=O)n2C)CC[NH2+]CCO	0
ZINC01649596	C[C@H]([C@H](C(=O)OCC#C)[NH3+])O	0
ZINC01651961	Cc1cc(c(c(c1C)C)C#CC(=O)[O-])C	0
ZINC01655623	CC[NH2+]CC#CC[NH2+]CC	0
ZINC01661117	COC(=O)N1CCCC1	1
ZINC01665541	CCOC(=S)SCC#C	0
ZINC01666132	CCC#CC[NH+](C(C)C)C(C)C	0
ZINC01666133	CCCC#CC[NH+](C(C)C)C(C)C	0
ZINC01666140	CCCCCC#CC[NH+](CCC)CCC	0
ZINC01667503	C#C/C=C/CO	0
ZINC01670135	C[C@H]1CCCC[C@]1(C#C)O	0
ZINC01670140	CC(C)(C#C)OCCO	0
ZINC01672249	C(COCCOCCO)[NH3+]	0
ZINC01672989	CCC[NH2+]CCC	0
ZINC01673125	C#C[C@H](c1ccccc1)O	0
ZINC01673127	CCCC[C@](CC)(C#C)O	0
ZINC01673549	CC(=O)c1cc(c(c(c1)Br)O)Br	0
ZINC01676475	C[C@@](C=C)(C#C)O	0
ZINC01677734	C#CCS(=O)(=O)c1ccccc1	0
ZINC01680639	C#Cc1ccccc1	0
ZINC01681819	C1C[NH+]1CCO	0
ZINC01682887	CC[NH+](CC)CCOC(=O)c1c(cccc1[N+](=O)[O-])C(=O)[O-]	1
ZINC01684219	C[NH+](C)CC#CCO	0
ZINC01684221	CC[NH+](CC)CC#C[C@@](c1ccccc1)(C1CCCCC1)O	0
ZINC01687061	CCC[C@](C)(C#C[C@@](C)(CCC)O)O	0
ZINC01687167	c1ccc(cc1)C(=O)Nc1ccccc1CO	0
ZINC01689782	CC[NH+](CC)CCCC#CC[NH+]1CCCC1	0
ZINC01689798	C1C[C@H](CC[C@@H]1C#CC#C[C@@H]1CC[C@H](CC1)O)O	0
ZINC01689820	CC[C@](C)(C#CC#C[C@@](C)(CC)O)O	0
ZINC01690306	CC[C@](C)(CCc1ccccc1)O	0
ZINC01691301	CCOC(=O)CC(CC(=O)OCC)O	1
ZINC01691699	CCCCC#CC	0
ZINC01693641	C#CCOC(=O)Cc1ccccc1	0
ZINC01693866	C#CCCl	0
ZINC01694438	CC(C)COC(=O)C(=O)OCC(C)C	1
ZINC01696220	CC(=O)Nc1nc2c(c(n1)Cl)ncn2[C@H]1CCCO1	1
ZINC01696957	c1ccc(cc1)C#CC#N	0
ZINC01697664	C[C@@H](C#CC#C[C@H](C)O)O	0
ZINC01699273	C(COCC#CCOCCO)O	0
ZINC01700120	C#CCCO	0
ZINC01701348	C1[C@H]2C[NH2+]C[C@H](O2)C[NH2+]1	0
ZINC01704916	C#C[C@]12CCCC[N@H+]2CCC1	0
ZINC01705505	CCC#C[C@](C1CCCC1)(C(=O)OCC)O	0
ZINC01705506	CCOC(=O)[C@](C#CC)(C1CCCCC1)O	0
ZINC01705509	CCC#C[C@](c1ccccc1)(C(=O)OC)O	0
ZINC01705513	CC#C[C@](c1ccccc1)(C(=O)OC)O	0
ZINC01708308	C#CCSCCO	0
ZINC01710818	CC[NH+](CC)CCOC(=O)[C@@](c1ccccc1)(C1CCCCC1)O	1
ZINC01712959	CCOC(=O)N/N=C/c1ccc(cc1O)O	1
ZINC01713498	C[N+](C)(C)[C@H](c1ccccc1)C1(CCCC1)O	0
ZINC01716436	C#CCOC[C@H](CCl)O	0
ZINC01717764	C[N@@H+]1CCC[C@H]1COC(=O)[C@H](c1ccccc1)C1(CCCCC1)O	1
ZINC01717864	CC(S(=O)(=O)c1ccccc1)S(=O)(=O)c1ccccc1	0
ZINC01721085	CC1([C@H]2CCC[C@]2(NC1=O)O)C	0
ZINC01721553	C#CCOC[C@H]1CO1	0
ZINC01721963	C[C@@H]([C@H]1[C@@H](CS1(=O)=O)[N+](C)(C)C)OC	0
ZINC01721987	C1CCO[C@@H](C1)OCCC#CCCO	0
ZINC01721993	C1CCO[C@@H](C1)OCCCC#CCCO	0
ZINC01725749	C[C@H]1Cc2c3ccccc3ccc2C1=O	1
ZINC01726269	c1ccc(cc1)[C@H](C#CCO)O	0
ZINC01728423	C#C[C@](c1ccccc1)(c1ccc(cc1)N1CCOCC1)O	0
ZINC01729710	C[C@H](CO[C@@H](C)c1ccccc1)O	0
ZINC01732677	C#CCOCCC#N	0
ZINC01733386	CCOC(=O)C(C(=O)OCC)C(C)(C)C#C	0
ZINC01734462	CC(C)(C#Cc1ccccc1)O	0
ZINC01737269	CCCCCOC(=O)C#CC(=O)OCCCCC	0
ZINC01737518	C1CCC(CC1)(C#CI)O	0
ZINC01737661	CC(C)(C)SCC#CCSC(C)(C)C	0
ZINC01739798	Cn1c(=O)cc(n(c1=O)Cc1ccc(cc1)S(=O)(=O)C)NCCCO	0
ZINC01752827	C#CCOC[C@H](CO)O	0
ZINC01755394	CC[N+](C)(CC)CCC#C[C@@](c1ccccc1)(C1CCCCC1)O	0
ZINC01756139	CC#CCO	0
ZINC01756463	CNC(=O)Oc1cccc(c1)NC(=O)OCC#C	0
ZINC01762544	CCCCCCC[C@](C)(C#C)O	0
ZINC01763213	C([C@H]1[C@@H]([C@H]([C@H]([C@H](O1)O)F)O)O)O	0
ZINC01763541	C[NH+](C)[C@H](c1ccccc1)C(=O)[O-]	1
ZINC01765493	C1CCC(CC1)C#CCO	0
ZINC01766085	C=CC(=O)OCC#C	0
ZINC01767747	CCC1(CCCC1)[C@](C#CC[NH+]1CCCCCC1)(c1ccccc1)O	0
ZINC01770701	CCCCOC(=O)Nc1c(c2c(s1)CCCC2)C#N	1
ZINC01777672	c1ccc(cc1)C(c1ccccc1)OCC#CC[NH+]1CCCCC1	0
ZINC01786448	c1ccc(cc1)C#CCOCC#CC[NH+]1CCCCC1	0
ZINC01786767	CCOC(=O)c1c2c(sc1NC(=O)C[NH2+]CCCO)CCCC2	1
ZINC01786848	CC[C@]1(C[C@]2(CCC[N@@H+](C2)CC#CC[NH+]2CCCCC2)CCO1)C	0
ZINC01788810	c1ccc(cc1)[C@](CC#CC[NH+]1CCOCC1)(C1CCCC1)O	0
ZINC01791694	CC[NH+](CC)CC#CC[C@@](c1ccccc1)(C1CCCCC1)O	0
ZINC01797561	c1ccc(cc1)/C=C/COc1ccc2c(c1)oc(=O)c1c2CCC1	0
ZINC01803676	CC[NH+](CC)CC#CCC(c1ccccc1)(c1ccccc1)O	0
ZINC01803856	C[N+]1(CCOCC1)CC#CCC1(c2ccccc2c2c1cccc2)O	0
ZINC01806257	CC(C)[C@@](CC#CC[NH+]1CCCC1)(c1ccccc1)O	0
ZINC01812737	C[NH+](C)CCC#CC(c1ccccc1)(c1ccccc1)OC	0
ZINC01813256	CC(C)N(CCO)CC#CC[C@](c1ccccc1)(C1CCCC1)O	0
ZINC01813514	CC[NH+](CC)CC#C[C@@](c1ccccc1)(C1CCCC1)OC	0
ZINC01813958	C[C@H](CCCC(C)C)CCC[C@@](C)(C#C)O	0
ZINC01813959	C[C@@H](CCCC(C)C)CCC[C@@](C)(C#C)O	0
ZINC01813961	C[C@@H](CCCC(C)C)CCC[C@](C)(C#C)O	0
ZINC01821071	C[NH+](C)CC#CCOC(c1ccccc1)c1ccccc1	0
ZINC01821191	C[NH+](C)CC#CC[C@@](c1ccccc1)(C1CCCC1)O	0
ZINC01823045	C#CCSc1nc(c2c3c(sc2n1)CCC3)N	0
ZINC01825781	CCN(CC)CC#CC[C@@](c1ccccc1)(c1ccc(cc1)Br)O	0
ZINC01825781	CC[NH+](CC)CC#CC[C@@](c1ccccc1)(c1ccc(cc1)Br)O	0
ZINC01825782	CCN(CC)CC#CC[C@](c1ccccc1)(c1ccc(cc1)Br)O	0
ZINC01828322	CC[N@H+](CCO)CC#CCC(c1ccccc1)(c1ccccc1)O	0
ZINC01831276	c1ccc(cc1)[C@](C#CCN(CCO)CCO)(c1cccc(c1)F)O	0
ZINC01831276	c1ccc(cc1)[C@](C#CC[NH+](CCO)CCO)(c1cccc(c1)F)O	0
ZINC01832705	c1ccc(cc1)C#CCSc1nnc(s1)SCC#Cc1ccccc1	0
ZINC01833155	C[N+]1(CCCCC1)CC#CCC(c1ccccc1)c1ccccc1	0
ZINC01833687	C[N+](C)(CC#C)[C@@H](CC=C)C#Cc1ccccc1	0
ZINC01835375	CC(C)[C@@H](C#CC(c1ccccc1)(c1ccccc1)OC)[NH+](C)C	0
ZINC01836537	CCN(CC#CCC(c1ccccc1)(c1ccccc1)O)C(C)C	0
ZINC01836537	CC[N@@H+](CC#CCC(c1ccccc1)(c1ccccc1)O)C(C)C	0
ZINC01841027	C#CCCCCCCCCCO	0
ZINC01842577	Cc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H]([C@@H](O1)CO)Cl	0
ZINC01843150	C[N+]1(CCOCC1)CC#CCCC[N+](C)(C)C	0
ZINC01845541	CC#CCCCO	0
ZINC01846020	CC(=O)C(C(=O)[O-])(O)O	0
ZINC01848640	CCCCNC(=O)Nc1ccc(cc1)S(=O)(=O)c1ccccc1	1
ZINC01848731	C1=C2CC[C@@H]3[C@@H]([C@@H]2CCC1=O)CC[C@@]1([C@@H]3CC[C@]1(C#C)O)C	0
ZINC01850299	C[C@H](C[C@@H](CC(C)C)OCCO)CC(C)C	0
ZINC01850434	C[C@H](CCCC(C)C)C/C=C/C(=C/C(=O)OCC#C)/C	0
ZINC01851031	C/C(=C/CO)/C#C	0
ZINC01852697	CCCCC[C@](C#CC)(C(=O)O[C@H]1[C@@H]([N@H+]2CC[C@@H]1CC2)C)O	0
ZINC01853180	CC[C@@H](C)C#C[C@](c1ccccc1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC01858767	CCCCCCC[C@@H](/C=C/C#CC#C[C@H](C=C)O)O	0
ZINC01858769	CCCCCCC[C@H](/C=C/C#CC#C[C@H](C=C)O)O	0
ZINC01858927	CCOCCn1c2c(=O)[nH]c(=O)n(c2[nH+]c1N1CCC[C@@H](C1)C)C	0
ZINC01871492	CCCCO/C=C/C#C[C@@]1(C[C@@H](C)[N@@H+](C[C@H]1C)C)O	0
ZINC01875224	c1ccc(cc1)C(CC#CC[NH+]1CCOCC1)(c1ccccc1)O	0
ZINC01875336	CCC(CC)(C#CC[NH+]1CCOCC1)OCCC#N	0
ZINC01876185	C[NH+](C)CCC#C[C@](c1ccccc1)(C1CCCCC1)O	0
ZINC01887609	Cc1c2c(n(n1)C(=S)N)O[C@H](C2)COCC#C	0
ZINC01887610	Cc1c2c(n(n1)C(=S)N)O[C@@H](C2)COCC#C	0
ZINC01895963	c1ccc(cc1)[C@@](C#CCN(CCO)CCO)(C1CCCCC1)O	0
ZINC01895964	c1ccc(cc1)[C@](C#CCN(CCO)CCO)(C1CCCCC1)O	0
ZINC01895964	c1ccc(cc1)[C@](C#CC[NH+](CCO)CCO)(C1CCCCC1)O	0
ZINC01898717	c1ccc(cc1)C#CC[N+]1(CCCC1)CC#CCO	0
ZINC01899892	CC(C)N(CC#CCC(c1ccccc1)(c1ccccc1)O)C(C)C	0
ZINC01926769	C[C@H](c1nc2ccccc2n1CC#C)O	0
ZINC01934088	c1ccc(cc1)C(=O)NCC(=O)OCC(=O)Nc1ccc(cc1)Cl	1
ZINC01995198	C#CCCCCCCC#C	0
ZINC02009600	C[C@H](CO)OC[C@@H](C)OC	0
ZINC02012820	CCC#CCC	0
ZINC02015331	CC1=C(C(=O)C[C@H]1OC(=O)[C@@H]1[C@H](C1(C)C)C=C(C)C)CC#C	0
ZINC02020294	CC#C[C@@](C1CCC1)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC02020295	CC#C[C@](C1CCC1)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC02022343	CC[NH+](CC)CC#CCC=C	0
ZINC02023235	CCCCCCCCCC#CCO	0
ZINC02023969	C/C=C/[C@@H](C#C)O	0
ZINC02023976	C/C=C/[C@H](C#C)O	0
ZINC02025133	C[C@@](CCCC(C)(C)OC)(C#C)O	0
ZINC02025869	COc1ccccc1NC(=O)C(=O)N/N=C/c1ccc(c(c1)OC)O	0
ZINC02029723	C#CCOCC#C	0
ZINC02030991	CCCCC[C@H](C#C)O	0
ZINC02031266	COC(=O)Nc1ccc(cc1)S(=O)(=O)NCCO	1
ZINC02031416	CC(C)(C#CC=C)O	0
ZINC02034945	C#CC1(CCCCC1)OC[C@@H](CO)O	0
ZINC02036673	CCOC(=O)[C@@H](Cc1ccc(cc1)O)NC(=O)c1ccccc1	1
ZINC02038978	C[C@H](C#C)O	0
ZINC02039097	CCCC#CCCC	0
ZINC02041362	C[N+](C)(C)CC#CCOC(=O)Nc1cccc(c1)Cl	0
ZINC02042600	CCCCCC[C@@](C)(C#C)O	0
ZINC02042603	CC(C)[C@](C)(C#C)O	0
ZINC02042998	CO[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC02044169	CCO[C@H](CCCl)c1ccc(cc1)Cl	0
ZINC02045708	CC(C)[C@](C)(c1ccccc1)O	0
ZINC02046301	CC[C@@H](c1ccc2cc(ccc2c1)F)C(C)(C)C(=O)[O-]	1
ZINC02049889	C#CCOC[C@H](C[n+]1ccccc1)O	0
ZINC02050400	Cc1cnc(s1)N[C@](C(=O)OC)(C(F)(F)F)NC(=O)C	1
ZINC02051700	CC(C)(C#C[C@H](CS(=O)(=O)c1ccccc1)Cl)O	0
ZINC02052857	COC[C@@H](COCCCNC(=O)Nc1ccc(cc1)Br)OC	1
ZINC02059519	CCCCC[C@H](C)NC(=O)c1ccc(c(c1)Cl)Cl	1
ZINC02061873	CC(C)(C)c1ccc(cc1)C(=O)Oc1ccc(c(c1)C(C)(C)C)O	0
ZINC02064323	C=CC#CC[N+]1(CCOCC1)CC#Cc1ccccc1	0
ZINC02074661	Cc1ccc(cc1)S(=O)(=O)[C@@H](CCC=C)[C@@H](c1ccccc1)OC	0
ZINC02077613	Cc1ccc2cc(ccc2c1)/C=C/C#Cc1ccccc1	0
ZINC02077737	CC[C@@H](C#C[C@@](C)(CCC=C(C)C)O)O	0
ZINC02077741	CC[C@H](C#C[C@](C)(CCC=C(C)C)O)O	0
ZINC02080918	C#CCOc1ccccc1/C=N/NC(=O)[C@@H](c1ccccc1)O	0
ZINC02080920	C#CCOc1ccccc1/C=N/NC(=O)[C@H](c1ccccc1)O	0
ZINC02081407	C#CCSc1nc2c(c3c(s2)CCCC3)c(=O)n1Cc1ccccc1	0
ZINC02083351	CC(=C)[C@H]1CC[C@@](O[C@@H]1c1ccccc1)(C)C#C	0
ZINC02093456	C#CCOc1ccc(cc1Br)CO	0
ZINC02093463	COc1cc(cc(c1OCC#C)Br)CO	0
ZINC02093816	CCOc1cc(cc(c1OCC#C)Br)CO	0
ZINC02093818	C#CCOc1c(cc(cc1Br)CNc1ccccc1)Br	0
ZINC02099595	c1cc(cnc1)[C@H]1CCCC[N@@H+]1CC#CCOCCC#N	0
ZINC02100617	CCC(C)(C)OOC(C)(C)C#C[C@@]1(C[C@H]2C[C@@H]1[C@@H](C2(C)C)C)O	0
ZINC02103496	COC(=O)c1ccccc1NC(=O)C(=O)/C=C(\[O-])/c1ccccc1	1
ZINC02106776	CC(C)(C#CC[N@@H+]1CCCC[C@H]1c1cccnc1)OCCC#N	0
ZINC02111373	CC1(CCC[C@@](O1)(C)C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)C	0
ZINC02115362	CC[C@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)OCCC#N	0
ZINC02117659	Cn1c(=O)c2c(nc1SCC#C)c1ccccc1CC12CCCCC1	0
ZINC02119334	c1cc2n(c(=O)c1)C[C@@H]1C[C@H]2C[N@H+](C1)CC#CCO	0
ZINC02121790	C1CCC(C1)(C#CC#CC1(CCCC1)O)O	0
ZINC02129540	Cc1ccc(c(c1)Br)NC(=O)c1c(=O)c2cccc3c2n(c1[O-])CC3	1
ZINC02139536	C#CCOC[C@@H](C[N@@H+]1C[C@@H]2C[C@H](C1)c1cccc(=O)n1C2)O	0
ZINC02139538	C#CCOC[C@H](C[N@@H+]1C[C@@H]2C[C@H](C1)c1cccc(=O)n1C2)O	0
ZINC02140860	C#CC1(CCCCC1)[NH3+]	0
ZINC02140964	C[C@@](C#C)(c1ccccc1)O	0
ZINC02141814	C#CCOC(=O)/C=C/c1ccc(s1)c1cccs1	0
ZINC02143154	Cc1ccc(cc1NC(=O)NN(C)C)Cl	1
ZINC02143525	CCC#CCCOCCO	0
ZINC02144163	CC(C)(C#C)OCCOCCO	0
ZINC02144165	C#CCOC[C@@H]1CO1	0
ZINC02144169	C#CCOC(c1ccco1)OCC#C	0
ZINC02144175	C#CCOC[C@@H]1CO[C@H](O1)c1ccccc1	0
ZINC02144179	C#CCOC[C@@H]1CO[C@@H](O1)c1ccccc1	0
ZINC02144183	C[C@]1(OC[C@H](O1)COCC#C)c1ccccc1	0
ZINC02144186	C[C@]1(OC[C@@H](O1)COCC#C)c1ccccc1	0
ZINC02144189	C[C@@]1(OC[C@@H](O1)COCC#C)c1ccccc1	0
ZINC02145458	CC(C)CC(C)(C)C#N	0
ZINC02145533	Cc1ccc(cc1)NC(=S)NCOCC#C	0
ZINC02152442	Cc1cc(c(c(c1)C)n1c(nnn1)SCC#C)C	0
ZINC02156401	CC(C)(C#C)OC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC02159850	CCOC[C@H](CCl)O	0
ZINC02160447	c1cc(cnc1)[C@@H]1CCCC[N@H+]1CC#CCCOCCC#N	0
ZINC02161448	CC[C@@](C)(C#C)OC(=O)NC(=O)c1c(cccc1F)F	0
ZINC02162337	CCC(C)(C)[C@H]1CCC=CC1	0
ZINC02162970	COc1cc(ccc1OCC#C)C=C1C(=O)NC(=S)NC1=O	0
ZINC02164104	CC(C)CCOC(=O)[C@H](c1ccccc1)O	1
ZINC02167940	CCOC(=O)C(CC#C)(c1ccccc1)C(=O)OCC	0
ZINC02168472	CCC#CCO	0
ZINC02168570	CCCCCC#Cc1ccccc1	0
ZINC02168571	CCCC[C@@](CC)(C#C)O	0
ZINC02169051	C#CCOc1ccccc1	0
ZINC02170055	Cc1c(c(n(n1)CC(=O)NN)C)[N+](=O)[O-]	1
ZINC02172041	C1CCC(CC1)(C#CCO)O	0
ZINC02172844	CN(C)c1ccc(cc1)C#CCO	0
ZINC02178143	C[C@H](C[NH2+]CC#Cc1ccccc1)O	0
ZINC02178144	CC[C@@H](CO)[NH2+]CC#Cc1ccccc1	0
ZINC02182878	c1ccc(cc1)C#CCOCC#CC[NH+]1CCOCC1	0
ZINC02184298	c1ccc2c(c1)nc(o2)SCC#CCOC(=O)c1ccc(cc1)Cl	0
ZINC02190103	Cc1ccc(cc1)NC(=O)CCCC(=O)OCC#C	0
ZINC02192459	Cc1ccc(cc1)N1C(=O)[C@](NC1=O)(c1ccc(cc1)F)C(F)(F)F	1
ZINC02193172	C#CCOC(=O)N[C@@H]1c2ccccc2CSc2c1cccc2	0
ZINC02202543	COc1ccc(cc1)n1c(nnn1)SCC#CCO	0
ZINC02205932	Cc1cccc(c1)c1nc(on1)CCCC(=O)N	1
ZINC02213024	COCCNc1c2ccccc2nc(n1)c1cccc(c1O)OC	0
ZINC02226277	CC[NH+](CC)CCC#C[C@@](c1ccccc1)(C1CCCCC1)O	0
ZINC02226329	C[C@]1(CO[C@](CO1)(C)OCC#C)OCC#C	0
ZINC02227703	C=CC[N+]1(CCOCC1)CC#Cc1cccc2c1cccc2	0
ZINC02232705	CCCOC[C@@H](C[C@@H](Cc1ccccc1)C(=O)NN)O	1
ZINC02233041	CCCCc1c2c(c3c4c(c(nc(n4)SC)Cl)sc3n1)CCC2	0
ZINC02237516	c1ccc(cc1)C#CC[N+]1(CCCCC1)CC#CCO	0
ZINC02238111	Cc1c(c2ccccc2[nH]1)[C@@]1(c2cc(ccc2N(C1=O)CC#C)Br)O	0
ZINC02240101	CCCSc1nc2c(c3c(s2)CCCC3)c(=O)n1Cc1ccccc1	0
ZINC02243850	C#CCOC[C@H](CS(=O)(=O)[O-])O	0
ZINC02245479	CCOC(=O)c1cccc(c1)C#Cc1ccccc1	0
ZINC02250587	CC[NH+](CC)CC#CC(c1ccccc1)(c1ccccc1)O	0
ZINC02250596	c1ccc2c(c1)c1ccccc1n2CC#CCN(CCO)CCO	0
ZINC02253460	C=CCn1c(=O)c2ccccc2nc1SCC#CCO	0
ZINC02253871	CC(C)(C#CC[NH+]1CCOCC1)OCCOCc1ccccc1	0
ZINC02255721	C1CC[NH+](CC1)CC#CCO	0
ZINC02255780	C[C@@]1(CCCC(O1)(C)C)C#C	0
ZINC02256048	c1ccc(cc1)/C(=N/O)/C(=O)NCCC[NH+]1CCOCC1	1
ZINC02258856	CN(C)[C@@H](CC=C)C#Cc1ccccc1	0
ZINC02258948	CCOC(=O)C(=O)N/N=C(\c1ccccc1)/c1ccc(cc1)OC	1
ZINC02259078	CC[C@]1(Cc2c(sc(c2C#N)NC(=S)Nc2ccccc2)CO1)C	0
ZINC02261044	C[N+]1(CCCCC1)CC#CCC(c1ccccc1)(c1ccccc1)O	0
ZINC02267723	CC(C)(C#Cc1ccccc1)OCC=C	0
ZINC02267767	C/C=C/C[N+]1(CCCCC1)CC#Cc1cccc2c1cccc2	0
ZINC02269046	CC(C)[NH+](CC#CCC1(c2ccccc2c2c1cccc2)O)C(C)C	0
ZINC02269644	CC(C)[NH+](CC#CC[C@@](c1ccccc1)(C(C)(C)C)O)C(C)C	0
ZINC02270361	CC[NH+](CC)CCC#CC(c1ccccc1)(c1ccccc1)O	0
ZINC02270424	c1ccc(cc1)c1c2ccccc2c(nn1)NCCO	0
ZINC02270509	CC(C)[NH+](CC#CC(c1ccccc1)(c1ccccc1)O)C(C)C	0
ZINC02270514	CC[NH+](CC)CC#C[C@@](c1ccccc1)(c1cccc(c1)F)O	0
ZINC02273603	CCCC(C)(C)OOC(C)(C)C#C[C@@](C)(C(C)(C)C)O	0
ZINC02273681	CCC[NH+](CCC)CC#CCO	0
ZINC02277262	CC(C)(C#CC(c1ccccc1)(c1ccccc1)OC)[N+](C)(C)C	0
ZINC02277870	CCC1(CCCC1)[C@@](C#CC[N@H+](CCO)C(C)C)(c1ccccc1)O	0
ZINC02281887	c1ccc(cc1)C(C#CCN(CCO)CCO)(c1ccccc1)O	0
ZINC02282142	CCOC(=O)C1=C(N(C(=O)N[C@H]1c1cccc(c1O)Br)C)C	1
ZINC02282510	C=CC[NH+](CC=C)CC#CC(c1ccccc1)(c1ccccc1)O	0
ZINC02286967	CCC1(CCCC1)[C@](C#CC[N@H+](CC)CCO)(c1ccccc1)O	0
ZINC02287068	CCC1(CCCC1)[C@@](C#CC[NH+](CCO)CCO)(c1ccccc1)O	0
ZINC02287699	CCN(CCO)CC#CC[C@@](c1ccccc1)(C1CCCC1)O	0
ZINC02287699	CC[N@H+](CCO)CC#CC[C@@](c1ccccc1)(C1CCCC1)O	0
ZINC02287901	CC(C)[C@@](C#CC[NH+](CCO)CCO)(c1ccccc1)O	0
ZINC02288695	c1ccc(c(c1)O)OC[P@@](=O)(O)[O-]	0
ZINC02288839	CC[C@](C)(C#CCOCOCC#C[C@@](C)(CC)O)O	0
ZINC02288840	CC[C@@](C)(C#CCOCOCC#C[C@](C)(CC)O)O	0
ZINC02288888	CCN(CC)[C@@H](CC=C)C#Cc1ccc(cc1)C	0
ZINC02288889	CC[NH+](CC)[C@H](CC=C)C#Cc1ccc(cc1)C	0
ZINC02289116	CC[C@]1(C[C@]2(CCC[N@@H+](C2)CC#CC[NH+]2CCOCC2)CCO1)C	0
ZINC02289778	CC(C)COC[C@@H](CC(C(=O)NN)C(=O)NN)O	1
ZINC02296069	CC[C@@](C)(C#CC[NH+]1CCCC1)OCCC#N	0
ZINC02296930	CC(C)(/C=C/C#CC(C)(C)O)O	0
ZINC02297743	CC(C)(C#C/C=N/NC(=O)c1ccncc1)O	0
ZINC02299690	CCCCO[C@@H](C)O[C@](C)(CCC=C(C)C)C#C	0
ZINC02299691	CCCCO[C@H](C)O[C@](C)(CCC=C(C)C)C#C	0
ZINC02306063	c1ccc(cc1)C(=CC#CC[NH+]1CCCCC1)c1ccccc1	0
ZINC02307176	CC[NH+](CC)CC#CCC1(c2ccccc2c2c1cccc2)O	0
ZINC02308464	c1ccc(cc1)C#CC[N+]1(CCOCC1)CC#CCO	0
ZINC02310132	C[NH+](C)CC#CCOCCOCCC#N	0
ZINC02310400	CC[C@](C)(C#C)OC[C@@H](CCl)OC[C@@H]1CO1	0
ZINC02310804	CCCC[NH+](CCCC)CC#C[C@@H](C)OCCO	0
ZINC02310943	C1COCC[NH+]1CC#CCOCCO	0
ZINC02311172	C1CC[NH+](CC1)CC#CCOCCO	0
ZINC02312232	COCCC/N=C(/c1cc(nc2c1cccc2)c1ccccc1)\O	0
ZINC02315408	Cc1c(c(no1)c1c(cccc1Cl)Cl)C(=O)NCCCOC	1
ZINC02316790	CO[P@@](=O)(C#Cc1ccccc1)[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC02316826	CCO[P@@](=O)(C#CC(C)(C)C)[C@@H](C(Cl)(Cl)Cl)O	0
ZINC02316827	CCO[P@](=O)(C#CC(C)(C)C)[C@@H](C(Cl)(Cl)Cl)O	0
ZINC02316829	CCO[P@](=O)(C#CC(C)(C)C)[C@H](C(Cl)(Cl)Cl)O	0
ZINC02317754	CCO[P@](=O)(C#CC(C)(C)C)[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC02318848	CCO[P@@](=O)(C#CC(C)(C)C)C1(CCCCC1)O	0
ZINC02318986	CCO[P@](=O)(C#CC(C)(C)C)[C@@](C)(c1ccccc1)O	0
ZINC02319024	COc1cccc(/C=[NH+]/[NH+]=C(/[S-])\Nc2ccc(cc2Cl)Cl)c1[O-]	0
ZINC02319966	CCOc1cc2c(cc1Br)oc(c2C(=O)OCCOC)C	1
ZINC02320144	CCO[P@](=O)(C#CC(C)(C)C)[C@](CBr)(c1ccccc1)O	0
ZINC02320465	CCO[P@@](=O)(C#Cc1ccccc1)[C@@H](c1ccc(cc1)Br)O	0
ZINC02320468	CCO[P@](=O)(C#Cc1ccccc1)[C@H](c1ccc(cc1)Br)O	0
ZINC02325040	c1cc(cc(c1)O)[C@H]1c2c(=O)c3cc(ccc3oc2C(=O)N1)Cl	0
ZINC02327503	c1cc(c(cc1Cl)Cl)c1nnc(o1)SCC#CCO	0
ZINC02327872	c1cc(c(cc1Cl)S(=O)(=O)N1CCC[C@H](C1)C(=O)NCCO)Cl	0
ZINC02327935	C#CCN1c2ccc(cc2[C@](C1=O)(c1c[nH]c2c1cccc2)O)Br	0
ZINC02335884	COc1ccc(cc1OC)C(=O)Nc1ccc2c(c1)sc(n2)SC	1
ZINC02338187	CCOC(C)(C)CCC[C@@](C)(C#C)O	0
ZINC02338189	CCOC(C)(C)CCC[C@](C)(C#C)O	0
ZINC02348017	C#CCN1c2ccccc2[C@@](C1=O)([C@@H]1CCc2ccccc2C1=O)O	0
ZINC02348516	c1cc(ccc1C(=O)C[C@@H](C(=O)[O-])[NH2+]CCO)Cl	0
ZINC02369171	c1ccc(cc1)c1ccc(cc1)c1nc2cc(ccc2o1)Cl	0
ZINC02369232	c1ccc(c(c1)C(=O)OCC#CCSc1nc2ccccc2o1)Br	0
ZINC02369734	CC[NH+](CC)Cc1c(c(cc2c1oc(=O)c1c2CCC1)Cl)O	0
ZINC02373500	c1cc(oc1)C(=O)OCC#CCSc1nnc(o1)c1ccncc1	0
ZINC02378130	c1cc(sc1)C(=O)OCC#CCSc1nnc(o1)c1ccncc1	0
ZINC02379438	CC(C)(C)OC(=O)N[C@@H](CC#C)C(=O)[O-]	0
ZINC02383013	C(C#CCCl)O	0
ZINC02384086	C#Cc1ccc(cn1)F	0
ZINC02384776	CC(C)[C@@H](C(=O)N[C@@H](Cc1ccc(cc1)O)C(=O)[O-])[NH3+]	0
ZINC02385303	COc1ccc(cc1)[C@](C#CC[NH+]1CCCC1)(c1ccccc1)O	0
ZINC02386424	c1(c(c(c(c(c1Br)F)F)Br)F)N	0
ZINC02387084	C[C@H](c1ccco1)OC(=O)C	1
ZINC02387174	C([C@@H]([C@H]1[C@H]([C@@H](C(=O)O1)O)O)O)O	1
ZINC02390298	CCCCC#CCCCCl	0
ZINC02390300	CCC#CC1(CCCC1)O	0
ZINC02390307	CCCCCCC#CCO	0
ZINC02390312	CC[C@@](C)(C#CC(=C)C)O	0
ZINC02390319	C#CC[C@H](c1ccccc1)O	0
ZINC02390322	C[C@H](CC#CC(=C)C)O	0
ZINC02390323	CCC#CC[C@@H](C)O	0
ZINC02390337	CC(C)[C@H](C#CC(=C)C)O	0
ZINC02390338	CC(C)CC(CC(C)C)(C#C)O	0
ZINC02390343	CC(C)CC[C@](C)(C#CC(=C)C)O	0
ZINC02390520	c1ccc2c(c1)cccc2NCCCCO	0
ZINC02391064	CCC(=C)CCCC(C)(C)O	0
ZINC02395261	CC1(Cc2c(sc3c2c(=O)n(nn3)Cc2ccc(cc2)Cl)CO1)C	0
ZINC02395300	COc1c(cc2ccccc2n1)c1nc(on1)C1CCCCC1	0
ZINC02407345	CCCCOCCCNc1c2c(c3cc(ccc3[nH]2)C)ncn1	0
ZINC02410108	CC[C@H](CNc1c2c3c(sc2nc(n1)SCC)CO[C@](C3)(C)CC)O	0
ZINC02442271	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1cccnc1)O	0
ZINC02442605	c1ccc(cc1)/C(=N/CCc1c[nH]c2c1cc(cc2)Cl)/O	0
ZINC02447773	C=CCn1c(nnc1SCc1c(cccc1F)F)c1cccc(c1)Cl	0
ZINC02451262	c1cc(cc(c1)F)NCn1c2ccc(cc2oc1=O)[N+](=O)[O-]	0
ZINC02454512	c1ccc(cc1)n1c2c(cn1)c(ncn2)SCc1ccc(cc1)Br	0
ZINC02469384	CC[NH+](CC)CC#C[C@](C)(CCC=C)O	0
ZINC02469755	CC(C)N(CCO)CC#CCC1(c2ccccc2c2c1cccc2)O	0
ZINC02474308	C[C@@H](CC#CC[NH+]1CCCCC1)O	0
ZINC02476039	CC(C)(C)C#CC(=O)C#CC(C)(C)C	0
ZINC02477703	COCCNC(=O)C(=O)NCCCO	1
ZINC02478565	CC[NH+](CC)CCC[C@@](C#C)(c1ccccc1)OC	0
ZINC02478567	CC[NH+](CC)CCC[C@](C#C)(c1ccccc1)OC	0
ZINC02478652	CCC[NH+](CCC)CC#C[C@](c1ccccc1)(C1CCCC1)O	0
ZINC02481487	c1cc2cccnc2c(c1)SCC#CCO	0
ZINC02485633	C[C@H](CC#CC[NH+]1CCCCC1)OC(C)(C)C	0
ZINC02485647	CC[NH+](CC)CC#C[C@](C)(C(=C)C)O	0
ZINC02485692	CC[NH+](CC)CC#C[C@](C)(c1ccccc1)O	0
ZINC02485721	CC[NH+](CC)CC#C[C@@](C)(C(C)(C)C)O	0
ZINC02486959	Cc1ccc2c(c1)c(nc(n2)SCC#C)C	0
ZINC02488456	C#CCN1c2ccc(cc2[C@@](C1=O)(CC(=O)c1ccc(cc1)F)O)Br	0
ZINC02492675	c1ccc(cc1)[C@H](C#CC#C[C@@H](c1ccccc1)O)O	0
ZINC02493122	C#CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1ccco1)O)Br	0
ZINC02493123	C#CCN1c2ccc(cc2[C@@](C1=O)(CC(=O)c1ccco1)O)Br	0
ZINC02493125	C#CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1ccccn1)O)Br	0
ZINC02493127	C#CCN1c2ccc(cc2[C@@](C1=O)(CC(=O)c1ccccn1)O)Br	0
ZINC02493584	CC(C)CCOC[C@@H](Cn1c2ccccc2c2c1cccc2)O	0
ZINC02493667	C[C@H](CC#CC[NH+]1CCCCC1)OC(=O)C	0
ZINC02495857	CC[NH+](CC)CC#C[C@H](c1ccccc1)OC(=O)C	0
ZINC02495983	CC[C@](C)(C#CC[NH+](CC)CC)OC(=O)C	0
ZINC02496437	C[C@](C#CCO)(c1ccc2ccccc2c1)O	0
ZINC02497083	CC1(CC2=C([C@@H](C(=C(O2)N)C#N)C#Cc2ccccc2)C(=O)C1)C	0
ZINC02503852	CC(=C)C[C@@](C(=O)OC)(C(F)(F)F)NS(=O)(=O)c1ccccc1	1
ZINC02504543	Cc1cc(c(cc1S(=O)(=O)[O-])N)S(=O)(=O)[O-]	0
ZINC02506244	CCCOc1ccc(cc1/C=N/NC(=O)c1cc(ccc1OC)Br)Br	1
ZINC02507633	C#CCOc1ccccc1CCCCCC(=O)[O-]	0
ZINC02507981	C1CCC#CCCCCC#CC1	0
ZINC02508066	CC#C[C@@H](C)O	0
ZINC02509944	CC#CC[NH2+]CC=C	0
ZINC02510319	C#CCOCCOCCO	0
ZINC02513962	Cc1cccc(c1)C#CC(C)(C)O	0
ZINC02517393	Cc1cc(cc(c1)C(=O)CCc1ccc(cc1)F)C	1
ZINC02522593	CC(C)C[C@@H](C(=O)N[C@@H](Cc1ccccc1)C(=O)[O-])NC(=O)C[NH3+]	1
ZINC02522804	C/C=C/C=C/C(=O)OC=C	1
ZINC02522934	CC(C)C[NH2+]CC#C	0
ZINC02524598	c1cc(c(cc1C[NH3+])Br)O	0
ZINC02525461	CCCCc1ccc(cc1)C#Cc1ccc(cc1)CCCC	0
ZINC02525614	c1ccc(c(c1)C#CCO)Cl	0
ZINC02525637	c1ccc(cc1)C#Cc1ccc(c(c1)C(=O)[O-])O	0
ZINC02525684	COC(=O)c1ccccc1C#CCO	0
ZINC02525685	COC(=O)c1cccc(c1)C#CCO	0
ZINC02525691	c1cc(cc(c1)[N+](=O)[O-])C#CCO	0
ZINC02526455	CC[C@H](C#CC(=O)OC)O	0
ZINC02528233	c1ccc(cc1)C#CC1(CCCC1)O	0
ZINC02528631	CC#CCCCCCCCCO	0
ZINC02528694	COC(=O)[C@@](c1ccccc1)(C(C(F)(F)F)(F)F)O	1
ZINC02530907	C#C[C@](C(F)(F)F)(OC(F)(F)F)F	0
ZINC02534486	c1cc(ccc1C#CCO)[N+](=O)[O-]	0
ZINC02534488	COC(=O)c1ccc(cc1)C#CCO	0
ZINC02534749	CC(C)(C)OC(=O)C#CC(=O)OC(C)(C)C	0
ZINC02534904	Cc1ccc(cc1OCn1cc(c(n1)N)Cl)C(C)C	0
ZINC02536309	Cn1ccc(n1)CNc1ccccc1	0
ZINC02539694	c1cc(ccc1N)O[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC02539702	C([C@@H]1[C@H]([C@@H]([C@H](C(=O)O1)O)O)O)O	1
ZINC02541299	C#CCOc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC02541339	C[C@@H](c1ccc(c(c1)C(F)(F)F)Cl)O	0
ZINC02545156	CC1([C@H](N(CS1)C(=O)OC(C)(C)C)C(=O)[O-])C	1
ZINC02554100	C[C@H]1CCC[C@@H](C1)[NH2+]C[C@@H]1CCCO1	0
ZINC02554845	c1cc(n(c1)c1ccc(cc1)S(=O)(=O)N)CO	0
ZINC02555301	C#Cc1ccc(cc1)O	0
ZINC02555306	CCCCC#CCCCCCCCCCCO	0
ZINC02555557	CC(C)(C#CC(=O)[O-])O	0
ZINC02555856	CCC(CC)(c1cc(c(c(c1)C)O)C)c1cc(c(c(c1)C)O)C	0
ZINC02556441	CCCCC[C@H](C#C[C@@H](CCCCC)O)O	0
ZINC02556851	c1ccc(cc1)C#CCCCO	0
ZINC02556928	CCOC(=O)[C@@H](C#C)O	0
ZINC02559579	CCCc1ccc(cc1)C#Cc1ccc(cc1)CC	0
ZINC02560531	C#Cc1cccc(c1)N	0
ZINC02560682	CC(C)(C)OC(=O)N[C@@H](CCC(=O)N)CO	1
ZINC02560826	CCOC(=O)[C@H](CC#C)NC(=O)C	0
ZINC02563329	C[C@@](CCC=C)(C#C)O	0
ZINC02563459	CC[C@@H](C)CC#C	0
ZINC02563730	CC(C)(C)OC(=O)n1cc(c2c1cccc2Cl)CO	1
ZINC02564782	CCCCCC#CCCl	0
ZINC02565106	Cc1nnc2n1nc(cc2)c1cccc(c1)NC	0
ZINC02566336	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC02567037	CC[NH+](CC)CC#CCOCCOC	0
ZINC02567303	C#C[C@H](C(=O)[O-])O	0
ZINC02567623	c1ccc2c(c1)c1ccccc1C2COC(=O)NC[C@@H](C(=O)[O-])O	1
ZINC02569364	C#CCCCO[C@@H]1CCCCO1	0
ZINC02569815	C#CCOCC#CS(=O)(=O)[O-]	0
ZINC02572225	c1ccc2c(c1)CC[C@@H]2c1ccc(c(c1)[C@@H]1CCc2c1cccc2)O	0
ZINC02575024	CCCCCCCC(=O)Oc1c[nH]c2c1c(c(cc2)Br)Cl	1
ZINC02577202	C#Cc1cccnc1	0
ZINC02578100	C[C@H]([C@@H](C)O)[C@@H](C(=O)[O-])[NH3+]	0
ZINC02578694	c1ccc(cc1)C(C#CC[N+]1(CCCC1)[O-])(c1ccccc1)O	0
ZINC02578697	Cc1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1Cl)O	0
ZINC02578699	c1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccc(cc1)Br)O	0
ZINC02578700	c1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1F)O	0
ZINC02578702	c1ccc(cc1)C[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	0
ZINC02579237	C#CCCc1ccccc1	0
ZINC02579258	CC#CCCCCCCCCCCO	0
ZINC02579544	C=C(CCCCC(=O)[O-])Br	1
ZINC02581457	COC(=O)CC#C	0
ZINC02583356	CC[NH2+]CC#CCOC(=O)[C@@](c1ccccc1)(C1CCCCC1)O	0
ZINC02585296	c1ccc2c(c1)CCN2CC(=O)Nc1ccc2c(c1)OCO2	1
ZINC02585502	CCOC(=O)c1cc(c(c(c1F)I)F)F	1
ZINC02585627	CC(C)(C)OC(=O)N[C@@H](CC(=O)[O-])c1ccc(cc1)O	1
ZINC02593941	CC(C)(C#CC#CC[NH+]1CCOCC1)O	0
ZINC02597290	COc1cc(ccc1OCC#C)/C=C/C(=O)[O-]	0
ZINC02600067	Cc1c(cc(cc1O)C(=O)OC)O	1
ZINC02619119	CCOC(=O)/C=C/1\N(C(=O)CS1)C[C@H](c1ccc(cc1)Cl)O	1
ZINC02635929	Cc1ccc(c(c1)O)C(=O)OCC(=O)NCc1ccco1	1
ZINC02644678	C[C@@H](C(=O)Nc1cc(ccc1Cl)Cl)OC(=O)c1ccc2c(c1)scn2	1
ZINC02645702	Cc1c(c([nH]c1C(=O)COC(=O)CCSc1ccccc1)C)C(=O)C	1
ZINC02657361	c1cc(sc1)/C=C/C(=O)OCC(=O)c1ccc2c(c1)OCCO2	1
ZINC02660029	C1C[C@@H](OC1)C/[NH+]=C/1\CCCN1	0
ZINC02693416	Cc1c(sc(n1)NC(=O)c1ccc(cc1)[N+](=O)[O-])C(=O)OCC=C	1
ZINC02697914	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1)Cl)C(=O)OCCOC	1
ZINC02715620	COc1cccc2c1n(/c(=N\C(=O)c1ccc(o1)[N+](=O)[O-])/s2)CC#C	0
ZINC02727478	c1ccc(cc1)N(c1ccccc1)S(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC02745627	Cc1c(sc(c1C(=O)OC)NC(=O)COc1cccc(c1)OC)C	1
ZINC02758317	CCCOC(=O)C1=C(N(C(=O)N[C@H]1c1ccccc1[N+](=O)[O-])CC)C	1
ZINC02760078	CC(C)Oc1ccc(cc1)C(=O)Nc1nc(cs1)C(C)(C)C	1
ZINC02779403	CCC(=O)Nc1c(c2c(s1)COC(C2)(C)C)C(=O)[O-]	1
ZINC02779841	CC(C)(C#Cc1c(c(c(c(c1F)F)F)F)F)O	0
ZINC02781571	Cc1ccc(cc1)N1CCN(C[C@H]1C)C(=S)NCCOC	0
ZINC02782855	Cc1cc2n(n1)[C@H](C[C@@H](N2)c1ccc(cc1)Br)C(F)(F)F	0
ZINC02784604	c1cn(nc1[N+](=O)[O-])C[NH+]1CCOCC1	0
ZINC02794006	Cc1c(cnn1C)S(=O)(=O)Nc1cnn(c1)Cc1cccc(c1)OC	0
ZINC02798470	CCCNC(=O)c1c(cnn1C)/N=C/c1ccc(c(c1)OCC)O	0
ZINC02801060	CCOc1cc(ccc1OC)/C=C(\C#N)/C(=O)NCc1ccco1	1
ZINC02803519	CCOC(=O)[C@H]1CCCN(C1)C(=O)C1CCN(CC1)S(=O)(=O)C	1
ZINC02804309	Cn1cc(cn1)S(=O)(=O)Nc1ccn(n1)Cc1ccc(cc1Cl)F	0
ZINC02809095	COCCNC(=S)Nc1ccn(n1)Cc1ccc(cc1)F	0
ZINC02812540	COc1cc(ccc1OCC#C)/C=C\1/C(=O)N(C(=O)S1)CC(=O)OC	0
ZINC02816227	CCOC(=O)CNC(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC02829173	Cc1cccc(c1C)OCC(=O)Nc1cc(cc(c1O)C)C	0
ZINC02835874	CC1(OCCO1)C[C@@](C)(C#C)O	0
ZINC02836994	Cc1ccc(cc1)S(=O)(=O)/C=C/C#CC(C)(C)C	0
ZINC02838062	CCOc1cc(c(cc1OCC#C)Br)CO	0
ZINC02838483	Cc1ccc(cc1NCc1ccc(c(c1)Cl)OCC#C)Cl	0
ZINC02838669	COc1cc(cc(c1OCC#C)I)CO	0
ZINC02838784	C[NH2+]CC#CCOc1ccc(cc1)OC	0
ZINC02838799	COCCNCC#CCOc1ccc(cc1)OC	0
ZINC02838799	COCC[NH2+]CC#CCOc1ccc(cc1)OC	0
ZINC02839762	COc1ccc(cc1)OCC#CC[N@@H+]1CCc2ccccc2C1	0
ZINC02841985	C#CCOc1ccc(cc1C=O)[N+](=O)[O-]	0
ZINC02842134	C#CCSc1nnc(o1)c1ccccc1[N+](=O)[O-]	0
ZINC02845609	COc1cc(cc(c1OCC#C)Br)CNc1ccc(c(c1)Cl)Cl	0
ZINC02846979	COc1cc(cc(c1OCC#C)Cl)/C=C(\C#N)/c1ccc(cc1)Cl	0
ZINC02849279	CCCNc1nc(nc(n1)OC)Nc1ccc(cc1)C	0
ZINC02857326	CC(C)(C#Cc1ccc(s1)C(=O)NC1CCCCC1)O	0
ZINC02859806	c1cc(cc(c1)F)C(=O)N/N=C/c1c(cc(c(c1Br)O)Br)Br	0
ZINC02861815	CC(=O)Nc1cccc(c1)c1csc(n1)NCC=C	1
ZINC02862666	Cc1ccc(c(c1)OCC#CC[NH2+][C@H]1CCCO1)C(C)C	0
ZINC02863131	COCCC[NH2+]CC#CCOc1ccccc1OC	0
ZINC02863143	c1cc(ccc1OCC#CC[NH+]1CCOCC1)Cl	0
ZINC02863194	COCC[NH2+]CC#CCOc1ccc(cc1)Cl	0
ZINC02864032	CCCCN(c1ccc(cc1)C(=O)OC)S(=O)(=O)c1ccccc1	1
ZINC02864350	CSc1ccc(cc1)S(=O)(=O)NCC=C	0
ZINC02864380	c1ccc(c(c1)c1nnc(o1)SCC#CCO)Br	0
ZINC02868448	C[C@@](C#C[C@](C)(C(C)(C)C)O)(C(C)(C)C)O	0
ZINC02874596	Cc1cccc(c1)c1nc(=S)c2c(n1CCOC)CCCC2	0
ZINC02876706	COCCNS(=O)(=O)Cc1ccc(cc1)Cl	0
ZINC02891681	COc1ccc(cc1O)/C=C/1\C(=O)N(C(=S)S1)CC=C	0
ZINC02891768	CC(C)CNC(=S)NC(=O)c1cccs1	1
ZINC02900635	CCOC(C[C@@H](C(Cl)(Cl)Cl)O)(OCC)OCC	0
ZINC02900763	CCN(c1ccc(cc1)[C@](C(=O)OCC)(C(F)(F)F)O)C(=O)OCC	1
ZINC02907422	CCOC(=O)[C@H]([C@@H](c1cccc(c1)N)O)NC(=O)C	1
ZINC02916950	C[C@@H]1CCCCN1C(=O)c1cc2c(n1C)nc1ccccn1c2=O	1
ZINC02919834	Cc1cccc(c1)[C@@H]1CC(=Nc2n1ncn2)c1ccc(c(c1)C)C	0
ZINC02928184	C#CCO[C@H]1[C@@H](N/C(=N/[N+](=O)[O-])/[N-]1)OCC#C	0
ZINC02931507	CC(C)(C#CC[NH+]1CCCC1)OCCC#N	0
ZINC02931813	CCC(CC)(C#CC[NH+]1CCCCC1)OCCC#N	0
ZINC02932112	CC(C)(C#CC[NH+]1CCOCC1)OCCC#N	0
ZINC02932326	CC(=C)[C@](C)(C#CC[NH+]1CCCCC1)OCCC#N	0
ZINC02932435	Cc1cc(cc(c1OCC[NH2+]CCOC)C)Cl	0
ZINC02933079	C[C@@H](CC#CC[NH+]1CCCCC1)OCCC#N	0
ZINC02933479	Cc1ccc(c(c1)C(C)(C)C)OCCC[NH+]1CCOCC1	0
ZINC02939813	Cc1ccc(cc1)S(=O)(=O)ON1CC1(C(F)(F)F)C(F)(F)F	0
ZINC02941724	C[NH+](C)/C=C/C=C/C(=O)c1cccc(c1O)C(=O)/C=C/C=C/[NH+](C)C	0
ZINC02943603	c1ccc(c(c1)CCNC(=O)/C(=N/c1nccs1)/[O-])F	1
ZINC02963903	CC(C)(C)C(=O)OCCC[NH+]1CCCCC1	1
ZINC02969735	COCCn1c([O-])c2ccc(cc2nc1=S)/C(=[NH+]/CC=C)/O	0
ZINC02971687	COCC/[NH+]=C(/c1ccc2c(c1)nc(=S)n(c2[O-])C1CCCC1)\O	0
ZINC02971736	CCOc1cc(cc(c1OCC#C)I)/C=C/1\C(=O)N(C(=O)S1)C	0
ZINC02975088	CCCC[NH2+]CCOCCOc1ccccc1	0
ZINC02975509	c1cc(cc(c1)[N+](=O)[O-])NC(=O)C(C(F)(F)F)C(F)(F)F	1
ZINC02983546	CCOc1cc(ccc1OCC#C)C=C1C(=O)NC(=S)NC1=O	0
ZINC02985889	Cc1ccc(c(c1)OCCOCCOc1cccc(c1)OC)Cl	0
ZINC02986619	C#CCN1C(=O)/C(=C/c2ccc(cc2)O)/SC1=O	0
ZINC02991872	CCC1(CCCC1)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	0
ZINC02993832	C[C@H](CNC(=O)C(=O)Nc1ccccc1OC)O	0
ZINC03005856	c1ccc(c(c1)CS(=O)(=O)Cc1ccc(o1)C(=O)NC1CC1)Cl	1
ZINC03006279	c1cc(ccc1c1ccc(=O)n(n1)CCC(=O)NC[C@@H]1CCCO1)Cl	1
ZINC03019162	COC(=O)c1ccc(cc1)NC(=O)c1c(c(c(c(c1F)F)F)F)F	1
ZINC03024074	c1cc(c(cc1Cl)Cl)OCC(=O)N/N=C/c1cc(c(c(c1)Br)O)Br	0
ZINC03026100	COCCCNC(=O)[C@H]1CCC(=O)N1Cc1ccccc1Cl	1
ZINC03038410	Cc1nnc(n1/N=C/c1ccc(c(c1)O)OC)C	0
ZINC03040284	CC[NH+](CC)CC#C[C@@H](C)OC[C@@H](C)O	0
ZINC03040286	CC[NH+](CC)CC#C[C@H](C)OC[C@@H](C)O	0
ZINC03040287	CC[NH+](CC)CC#C[C@@H](C)OC[C@H](C)O	0
ZINC03040289	CC[NH+](CC)CC#C[C@H](C)OC[C@H](C)O	0
ZINC03040295	CCCC[NH+](CCCC)CC#CCOC[C@@H](C)O	0
ZINC03040297	CCCC[NH+](CCCC)CC#CCOC[C@H](C)O	0
ZINC03040300	CC(C)(C#C)OCCOCCC#N	0
ZINC03040324	C[N+](C)(CCCS(=O)(=O)[O-])C[C@H](COCC#C)O	0
ZINC03040368	COCC#CCOCNC(=S)Nc1ccc(cc1)O	0
ZINC03040369	COCC#CCOCSc1nc2ccccc2s1	0
ZINC03040373	COCC#CCOCOCC#CCO	0
ZINC03040375	CCCC[NH+](CCCC)COCC#CCOC	0
ZINC03040387	c1ccc(cc1)C#CCOC[NH+]1CCCCC1	0
ZINC03041310	Cn1c(=O)c2c(ccs2)nc1SCC#C	0
ZINC03041716	C#CCOC(=O)c1cc(c(=O)n(c1)Cc1ccc(cc1Cl)Cl)Cl	0
ZINC03047996	CC(C)([C@@H](C#N)OCOCC#C)Cl	0
ZINC03047998	CC(C)([C@H](C#N)OCOCC#C)Cl	0
ZINC03051920	CCOC1=C([C@](C(=C(C1=O)Cl)OCC)(C#Cc1ccccc1)O)Cl	0
ZINC03051922	CCOC1=C([C@@](C(=C(C1=O)Cl)OCC)(C#Cc1ccccc1)O)Cl	0
ZINC03055097	Cc1ccc(c(c1)C)NC(=S)N1CCC[N@@H+](C1)Cc1ccccc1Cl	0
ZINC03063623	Cc1cc(n2c(n1)c(c(n2)C)c1ccccc1OC)NC1CCCC1	0
ZINC03065036	C[C@H]1C[C@@]([C@@H](C[N@@H+]1C)C)(C#Cc1cccc2c1cccc2)O	0
ZINC03066103	c1ccc(cc1)N(C(=O)N)C(=S)N1CCCCC1	1
ZINC03066601	Cc1c(c(c(c(c1Cl)C)Br)O)/C=N/c1ccc(cc1)N1CCOCC1	0
ZINC03070083	CC[C@@](C)(C#C)OC[C@@H](CS(=O)(=O)[O-])O	0
ZINC03070084	CC[C@](C)(C#C)OC[C@@H](CS(=O)(=O)[O-])O	0
ZINC03070086	CC[C@](C)(C#C)OC[C@H](CS(=O)(=O)[O-])O	0
ZINC03075411	CO[C@H](CCCCCCCC#N)C(=O)OC	1
ZINC03078170	COC(=O)[C@@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)O)NC=O	0
ZINC03078170	COC(=O)[C@@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)[O-])/N=C/O	0
ZINC03078171	COC(=O)[C@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)O)NC=O	0
ZINC03078171	COC(=O)[C@H]([C@@](C#Cc1ccccc1)(C(F)(F)F)[O-])/N=C/O	0
ZINC03078172	COC(=O)[C@@H]([C@](C#Cc1ccccc1)(C(F)(F)F)O)NC=O	0
ZINC03078172	COC(=O)[C@@H]([C@](C#Cc1ccccc1)(C(F)(F)F)[O-])/N=C/O	0
ZINC03078173	COC(=O)[C@H]([C@](C#Cc1ccccc1)(C(F)(F)F)O)NC=O	0
ZINC03078173	COC(=O)[C@H]([C@](C#Cc1ccccc1)(C(F)(F)F)[O-])/N=C/O	0
ZINC03078878	Cc1c(ccc(n1)C(F)(F)F)c1nnc(o1)SCC#C	0
ZINC03087452	CCCCC#C[C@@](C)(C[NH2+][C@H](Cc1ccccc1)C(=O)[O-])O	0
ZINC03087454	CCCCCC#C[C@@](C)(C[NH2+][C@@H](Cc1ccccc1)C(=O)[O-])O	0
ZINC03090768	CCCC#C[C@@](C)(C[NH2+][C@@H](Cc1ccccc1)C(=O)[O-])O	0
ZINC03090770	CCCC#C[C@@](C)(C[NH2+][C@H](Cc1ccccc1)C(=O)[O-])O	0
ZINC03090771	CCCC#C[C@](C)(C[NH2+][C@H](Cc1ccccc1)C(=O)[O-])O	0
ZINC03091387	Cc1ccc(cc1[N+](=O)[O-])NC(=O)NCc1ccccn1	1
ZINC03091474	CC(C)(C#CBr)O	0
ZINC03096164	CC(C)OC(=O)C[C@](c1ccccc1)(C(F)(F)F)O	1
ZINC03100331	CCCCn1cc(c(=S)c2c1cccc2)c1ccc2ccccc2n1	0
ZINC03100513	c1cc(sc1)C(=O)N1CCCC[C@H]1CO	0
ZINC03101844	CC(C)(C#Cc1ccc(c2c1cccc2[N+](=O)[O-])[N+](=O)[O-])O	0
ZINC03102849	C[C@@H](CNC(=O)Cc1cccc2c1cccc2)c1ccccc1	1
ZINC03105720	CCCCC[C@H](CCC(=O)N/N=C/c1ccc(cc1Cl)Cl)O	0
ZINC03106318	CC(C)(C)C#C[C@@]12CCCCCCCCCC[C@H]1O2	0
ZINC03106322	C#C[C@@H]1CCC[C@H]1O	0
ZINC03108091	CCCCCCc1cc2cc(c(=O)oc2cc1O)c1nc(cs1)C	0
ZINC03108465	CCNC(=O)CCCCCCCCC#CC#CCO	0
ZINC03118863	C#CCSc1nc2ncc(cn2n1)C#N	0
ZINC03120296	CCOC(=O)c1cc(cnc1)C#CCO	0
ZINC03120304	c1cc(ccc1c1csc(n1)/C=C/C=C/[NH+]1CCOCC1)Br	0
ZINC03120696	CC[NH+](CC)C[C@H](COCC#C)O	0
ZINC03120697	C#CCOC[C@@H](C[N+]1(CCCCC1)CCCS(=O)(=O)[O-])O	0
ZINC03120698	C#CCOC[C@H](C[N+]1(CCCCC1)CCCS(=O)(=O)[O-])O	0
ZINC03122465	C#CC(C1CC1)(C1CC1)O	0
ZINC03123000	CCNc1ccc(cc1N)C(=O)OCC	1
ZINC03125881	c1ccnc(c1)c1ccc(s1)C#CCOC(=O)c1ccc(cc1)Cl	0
ZINC03125884	c1ccc(cc1)C(=O)OCC#Cc1ccc(s1)c1ccccn1	0
ZINC03125913	CCOC(=O)c1cc(cnc1)C#CCOC(=O)c1ccc(cn1)Cl	0
ZINC03126094	CCOC1=C(C(=O)/C/1=[NH+]\c1ccccc1O)O	0
ZINC03127478	c1ccc(cc1)C#Cc1ccc(s1)COC(=O)c1ccc(cc1)Cl	0
ZINC03128698	c1ccc(cc1)C#C[C@]1(c2ccccc2C(=O)N1c1ccccc1)O	0
ZINC03128707	CCCCC#C[C@]1(c2ccccc2C(=O)N1c1ccccc1)O	0
ZINC03128708	CCCCC#C[C@@]1(c2ccccc2C(=O)N1c1ccccc1)O	0
ZINC03128714	CCCCCC#C[C@]1(c2ccccc2C(=O)N1c1ccccc1)O	0
ZINC03128812	CCCCCCCOC[C@H](Cn1c2ccccc2c2c1cccc2)O	0
ZINC03129159	c1cc(ccc1C#CCOC(=O)c1ccc(cc1)Cl)C#N	0
ZINC03130602	CC(C)CC[NH+](CCC(C)C)CC#Cc1ccccc1	0
ZINC03136482	Cc1ccccc1OCC(=O)N/N=C/c1cc(c(c(c1)Br)OC)Br	1
ZINC03137688	C#CCSc1nc(=O)c2cccnc2n1c1ccc(cc1)Br	0
ZINC03148859	C[C@]1(OCCC(O1)(C)C)C#Cc1ccccc1	0
ZINC03151584	CCOC(=O)c1c(c2c(o1)ccc(c2Cl)/C=N/CCCO)C	1
ZINC03152565	c1cc(ccc1C#N)Oc1ccc(cc1)c1ccc(cc1)O	0
ZINC03154476	CCC[C@@](C)(C#C[C@@](C)(c1ccc2ccccc2c1)O)O	0
ZINC03154477	CCC[C@](C)(C#C[C@@](C)(c1ccc2ccccc2c1)O)O	0
ZINC03155524	CC1(C[C@]2(CCC[N@@H+](C2)CC#CC[NH+](C)C)CCO1)C	0
ZINC03156550	CCC[C@@H](C#C[C@@](C)(c1ccc2ccccc2c1)O)O	0
ZINC03156552	CCC[C@@H](C#C[C@](C)(c1ccc2ccccc2c1)O)O	0
ZINC03156553	CCC[C@H](C#C[C@](C)(c1ccc2ccccc2c1)O)O	0
ZINC03158894	CCCC[NH+](CCCC)CC#CCOCCC#N	0
ZINC03159057	COc1ccc(cc1)NC(=S)NCOCC#C	0
ZINC03159061	C[NH+](C)CC#CCOCOCC#CC[NH+](C)C	0
ZINC03159063	CCCCCSCOCC#CC[NH+]1CCOCC1	0
ZINC03159631	CC[C@]1(C[C@@]2(CCC[N@H+](C2)CC#C)CCO1)C	0
ZINC03161026	C[C@@](CCC=C)(C#CCOCOCC#C)O	0
ZINC03161347	CC(=C)[C@@](C)(C#CC#C[C@](C)(C(=C)C)O)O	0
ZINC03161596	Cc1cccnc1/N=C/c1ccccc1O	0
ZINC03163399	C[NH+](C)CC#CCOCOCC#C	0
ZINC03164051	C1CCC(C1)(C#CC(F)(F)F)O	0
ZINC03165389	COC(=O)C#CC1(CCCCC1)O	0
ZINC03165392	CC[C@@](C)(C#CC#CC(C)(C)O)O	0
ZINC03165524	CCOC1OCCO1	0
ZINC03167740	CC[C@@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	0
ZINC03167742	CC[C@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	0
ZINC03167743	CC[C@@H](C(=O)[O-])[NH2+]C[C@](C)(C#Cc1ccccc1)O	0
ZINC03167804	CCCC[C@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	0
ZINC03167806	CCCC[C@@H](C(=O)[O-])[NH2+]C[C@](C)(C#Cc1ccccc1)O	0
ZINC03167809	CCCC[C@H](C(=O)[O-])[NH2+]C[C@](C)(C#Cc1ccccc1)O	0
ZINC03167823	C[C@@](C[NH2+][C@H](CCSC)C(=O)[O-])(C#Cc1ccccc1)O	0
ZINC03168743	C[C@@](C[NH2+][C@@H](CC(=O)N)C(=O)[O-])(C#Cc1ccccc1)O	0
ZINC03168774	C[C@](C[NH2+][C@@H](Cc1ccc(cc1)O)C(=O)[O-])(C#Cc1ccccc1)O	0
ZINC03168776	C[C@@](C[NH2+][C@H](Cc1ccc(cc1)O)C(=O)[O-])(C#Cc1ccccc1)O	0
ZINC03168777	C[C@](C[NH2+][C@H](Cc1ccc(cc1)O)C(=O)[O-])(C#Cc1ccccc1)O	0
ZINC03168779	CC(C)C[C@@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	0
ZINC03168781	CC(C)C[C@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	0
ZINC03168785	CC(C)C[C@H](C(=O)[O-])[NH2+]C[C@](C)(C#Cc1ccccc1)O	0
ZINC03168792	CC(C)[C@@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	0
ZINC03168794	CC(C)[C@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	0
ZINC03168820	C[C@@H](C(=O)[O-])[NH2+]C[C@](C)(C#Cc1ccccc1)O	0
ZINC03168822	C[C@H](C(=O)[O-])[NH2+]C[C@](C)(C#Cc1ccccc1)O	0
ZINC03169014	C[C@](CNc1ccc(cc1)S(=O)(=O)[O-])(C#Cc1ccccc1)O	0
ZINC03169898	c1ccc(cc1)c1nnc(s1)/N=C/c1ccc(c(c1)O)O	0
ZINC03171989	Cc1cc2cccnc2c(c1)C[n+]1ccsc1N	0
ZINC03172978	C[N+]1(CCOCC1)CC#Cc1ccccc1	0
ZINC03187571	c1cc(ccc1[C@]1(NN=C2N1CCCCC2)O)[N+](=O)[O-]	0
ZINC03189654	COC(Cc1nnc(n1c1ccccc1)SCC#C)OC	0
ZINC03192456	CC(=O)c1ccc(cc1)C(=O)Nc1nc2c(s1)CSc1c2cccc1	1
ZINC03194275	C1COCCN1C(=O)[C@H]([C@@H](C(=O)N1CCOCC1)O)O	1
ZINC03218491	CCCC[C@H](C#CC#CCCCCCCCCC(=O)[O-])O	0
ZINC03224930	COc1ccc(cc1)NC(=O)COC(=O)c1ccccc1O	1
ZINC03227386	c1ccc(cc1)CC[N+]1=C2N(CCCS2)[C@@](C1)(c1ccc(cc1)Cl)O	0
ZINC03229241	CSc1ccc(cc1)/C=N/N=C(c1ccccc1)c1ccccc1	0
ZINC03234794	c1cc2c(cc1CNC(=O)COC(=O)c1ccc(cc1Cl)F)OCO2	1
ZINC03237468	Cc1ccc(c(c1)SCC(=O)OCC(=O)N1[C@H](CCC[C@@H]1C)C)C	1
ZINC03243858	COc1cccc(c1O)/C=N/NC(=O)OC	1
ZINC03246981	c1ccc(c(c1)OCC(=O)NNC(=O)c1ccccn1)Cl	1
ZINC03249139	C[C@@H]1CCCN(C1)C(=O)COC(=O)c1ccc(cc1)I	1
ZINC03260007	c1cc(ccc1OCC(=O)OCC(=O)NC1CCCC1)Br	1
ZINC03260187	c1ccc(c(c1)C(=O)OCC(=O)Nc1c(cc(cn1)C(F)(F)F)Cl)O	1
ZINC03260307	CN(C)S(=O)(=O)c1cccc(c1)C(=O)Oc1ccc(cc1Cl)F	1
ZINC03261770	CCO/C=N/c1c(cnn1CCC#N)C#N	0
ZINC03264244	COCCNC(=S)Nc1cccc(c1)O	0
ZINC03270387	C[C@H](c1ccccc1)NC(=O)COC(=O)/C(=C/c1ccccc1)/C#N	1
ZINC03271040	COc1cc(ccc1O)/C=C/C(=O)OCC(=O)N1CCCC1	1
ZINC03272495	c1ccc2cc(c(cc2c1)C(=O)OCC(=O)N1CCCCC1)O	1
ZINC03274893	CC/N=c\1/n(c(cs1)c1cccc(c1)Br)/N=C/c1ccccc1I	0
ZINC03283845	COc1ccc(c(c1)C(=O)NCc1ccco1)Br	1
ZINC03284608	c1ccc2c(c1)ccc(n2)C(=O)OCc1ccc(cc1)F	1
ZINC03300380	Cc1ccc(cc1C)Oc1c2c3c(sc2ncn1)C[C@H](CC3)C	0
ZINC03304972	CC(=O)Nc1ccccc1OC(=O)c1c(c2ccc(cc2s1)Cl)Cl	1
ZINC03305595	c1ccc(cc1)[C@@H](Cn1cnnc1)O	0
ZINC03313595	Cc1cc(cc(c1)NC(=O)COC(=O)c1cc[n+](cc1)[O-])C	1
ZINC03325108	Cc1c(sc(n1)NCc1ccco1)c1ccccc1	0
ZINC03328044	C[C@@H](C(=O)Nc1ccc(c(c1F)F)F)[NH+]1CCCCCC1	1
ZINC03330786	COC(=O)CNC(=O)c1ccc(cc1)Oc1ccccc1	1
ZINC03337700	c1ccc(cc1)CN(CCO)c1c2ccsc2ncn1	0
ZINC03341731	Cc1ccc(cc1)SCCC(=O)OCC(=O)NCC1CCCCC1	1
ZINC03353169	c1cc(ccc1S(=O)(=O)N1CC[NH+](CC1)CCO)Cl	0
ZINC03356134	c1ccc2c(c1)CCN(C2)C(=O)COc1ccc(cc1)n1cnnn1	1
ZINC03357545	Cc1ccc(cc1)c1nnn(n1)CCOc1cccc(c1)Br	0
ZINC03364519	CC(C)c1nnc(n1N)SCc1cccc(c1)Br	0
ZINC03368214	C[C@H](c1ccc(cc1)F)NC(=O)[C@@H](C)Sc1nncs1	1
ZINC03368842	Cc1cc(c(n1CC=C)C)C(=O)COC(=O)c1cccc(c1)O	1
ZINC03384230	Cc1cccc(c1)NC(=O)COC(=O)c1c(ccs1)C	1
ZINC03384880	Cc1ccc(s1)C(=O)OCC(=O)Nc1cc(ccc1OC)Cl	1
ZINC03385461	COc1ccc(c(c1)OC)NC(=O)COC(=O)c1cccc(c1)Cl	1
ZINC03390799	c1cc(ccc1COC[C@H](C[NH+]1CCCCCC1)O)Cl	0
ZINC03399238	c1ccc(cc1)C#Cc1ccc2c(c1)c(on2)c1ccc(cc1)Cl	0
ZINC03417917	C[C@@H]1CN(C[C@H](O1)C)C(=O)COC(=O)c1ccc(cc1O)O	1
ZINC03443449	Cc1ccc(cc1C)C(=O)OCC(=O)Nc1cccc(c1)C(=O)C	1
ZINC03453876	C[N@@H+](Cc1cccc(c1)F)CC(=O)Nc1cccc(c1Cl)Cl	1
ZINC03454482	CCOC(CNC(=O)[C@H]1COc2ccccc2O1)OCC	1
ZINC03457696	Cc1cccc(c1O)C(=O)OCC(=O)Nc1cccc(c1C)[N+](=O)[O-]	1
ZINC03461836	CCCC[NH2+]CCOCCOc1cccc(c1)Br	0
ZINC03471648	CC(C)CCN1C(=O)c2ccc(cc2C1=O)C(=O)O[C@@H]1CCOC1=O	1
ZINC03472219	C[C@@H]1C[C@@H](CN(C1)C(=O)CSc1nnc(n1N)c1cccc(c1)Cl)C	1
ZINC03507666	c1cc(ccc1C(=O)OCC(=O)Nc1ccc(cn1)Cl)O	1
ZINC03508049	c1ccc(c(c1)NC(=O)COC(=O)c1ccc(cc1)O)F	1
ZINC03511777	COc1ccc(cc1OC)NC(=O)COC(=O)c1cccc(c1)O	1
ZINC03514370	Cc1cccc(c1O)C(=O)O[C@H](C)C(=O)Nc1ccccc1OC	1
ZINC03523429	c1ccc2c(c1)[nH]c(n2)SCc1cc(cc2c1OCOC2)[N+](=O)[O-]	0
ZINC03526494	CCOc1cccc(c1O)/C=N/NC(=O)OC	1
ZINC03552490	C[C@H](C(=O)NC1CCCC1)OC(=O)c1cc2c(s1)CCCCC2	1
ZINC03571309	c1ccc2c(c1)c(c[nH]2)C(=O)COC(=O)c1c(cccc1Cl)F	1
ZINC03577348	COc1ccccc1NCC(=O)N/N=C/c1ccc(c(c1)O)O	0
ZINC03593927	c1ccc(c(c1)/C=N/c1ccc(cc1)S(=O)(=O)[O-])O	0
ZINC03598311	CC(C)COC[C@H](CO[C@](C)(C#C)c1ccccc1)[NH+]1CCCC1	0
ZINC03614841	c1ccc2c(c1)C1=[NH+]CCN1[C@]2(c1ccc(c(c1)Cl)Cl)O	0
ZINC03622339	CN([C@H]1CCS(=O)(=O)C1)S(=O)(=O)c1cccc2c1nsn2	0
ZINC03624477	CC(C)(C#CC#CC(C)(C)OCCC#N)OCCC#N	0
ZINC03627750	C#CCOC[C@@H](COc1ccccc1C(F)(F)F)OC(=O)N	0
ZINC03628690	CCOC(=O)[C@H]1C[C@@H](OC1=O)COCC#C	0
ZINC03629271	c1c(c(nc(=O)n1[C@@H]1CS[C@@H](O1)CO)N)F	0
ZINC03631878	c1cc(cc(c1)Cl)N1CCN(CC1)C(=[NH2+])N	0
ZINC03631895	CCCCSCC#C	0
ZINC03639020	Cc1ccc(cc1)[C@H]1[C@]2([C@@]1(C(NC2=[NH2+])(OC)OC)C#N)C#N	0
ZINC03639353	C[C@@H](Cc1ccccc1)[NH2+]CC#C	0
ZINC03642292	C#C[C@H](C1CCCCC1)O	0
ZINC03642774	C#CCOCNC(=S)N1CCOCC1	0
ZINC03644236	CC#CCOC(=O)c1c([nH+]c2c(c1N)c1c(s2)C[C@@H](CC1)O)C	0
ZINC03651470	CCOc1cc(ccc1OC)[C@H](CC(=O)[O-])[NH3+]	1
ZINC03655543	CCCCC(=O)Nc1c2ccccc2oc1C(=O)c1ccc(cc1)Cl	1
ZINC03657174	Cc1cccc(c1NC(=O)C(=O)NCCO)C	0
ZINC03666251	CCCCCCCCCCCCN1C(=O)OC2([C@]1(C)O)CCCCC2	1
ZINC03671071	CC(C)(C#C)OC(=O)CCC(=O)Nc1nccs1	0
ZINC03683719	COc1cc(ccc1O)C#CC[NH+]1CCCCC1	0
ZINC03684151	CCC[N@H+]1CC[C@@H](CC1)Nc1cc(ccc1OC)c1ccccc1	0
ZINC03775177	C1C[N@@H+]2C[C@@H]([C@H]([C@@H]([C@H]2[C@H]1O)O)O)O	0
ZINC03781307	CC#Cc1cn(c(=O)[nH]c1=O)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC03781312	CC#Cc1cn(c(=O)nc1N)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC03787622	Cc1cn(c(=O)nc1N)[C@H]1C[C@@H]([C@H](O1)CO)N=[N+]=[N-]	0
ZINC03794605	C#Cc1cn(c(=O)[nH]c1=O)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC03812889	C[C@@H]1CC2=C(CCC(=O)C2)[C@@H]2[C@@H]1[C@@H]1CC[C@]([C@]1(CC2)C)(C#C)O	0
ZINC03813525	C#C[C@]1([C@H](O[C@H]([C@@H]1O)n1ccc(nc1=O)N)CO)O	0
ZINC03815417	C[C@]12C[C@@H]([C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)O)OC	0
ZINC03815424	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)OC	0
ZINC03830628	C[C@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=Cc2c(cno2)C[C@@]31C	0
ZINC03830796	C[C@@]12CCC(=O)C=C1CC[C@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]2(C#C)O)C	0
ZINC03830797	C[C@]12CCC(=O)C=C1CC[C@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]2(C#C)O)C	0
ZINC03830803	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=C[C@@H](CC[C@@H]31)O	0
ZINC03830806	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=C[C@@H](CC[C@@H]31)O	0
ZINC03831046	C[C@]12CC[C@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC[C@@]2(C#C)O)OC	0
ZINC03831218	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC03831223	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=C3CCC(=O)C1	0
ZINC03831225	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=C3CCC(=O)C1	0
ZINC03831535	C[C@@H]1CC2=C(CCC(=O)C2)[C@@H]2[C@@H]1[C@@H]1CC[C@@]([C@@]1(CC2)C)(C#C)O	0
ZINC03840362	C=CCN1C(=O)[C@@H]2C[C@H](CCN2C1=O)NC(=O)c1ccncc1	1
ZINC03843088	COC(=N)C1=C[C@H]([C@H]([C@H](O1)CO)O)O	0
ZINC03843459	CC(C)[C@H](C#CC(=O)[O-])O	0
ZINC03843481	C#CCOc1ccc2c(c1)[n+](c1ccccc1[n+]2[O-])[O-]	0
ZINC03843516	C[C@]12CC[C@@](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CCC2=O)C)(C#C)O	0
ZINC03843517	C[C@@]12CC[C@](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CCC2=O)C)(C#C)O	0
ZINC03843518	C[C@]12CC[C@](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CCC2=O)C)(C#C)O	0
ZINC03843556	C[C@]12CC[C@@](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]2(C)O)C)(C#C)O	0
ZINC03843561	C[C@@]12CC[C@](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@H]2O)C)(C#C)O	0
ZINC03843563	C[C@@]12CCCC[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#CCl)O)C	0
ZINC03843564	C[C@]12CCCC[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#CCl)O)C	0
ZINC03843565	C[C@@]12CCCC[C@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#CCl)O)C	0
ZINC03843567	C[C@@]12CC[C@@](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]2(C#C)O)C)(C#C)O	0
ZINC03843569	C[C@@]12CC[C@](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]2(C#C)O)C)(C#C)O	0
ZINC03843593	C[C@]12CC[C@H](CC1=CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#CCl)O)C)O	0
ZINC03843612	C[C@@]12CCCC([C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C)(C)C	0
ZINC03843613	C[C@]12CCCC([C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C)(C)C	0
ZINC03843618	C[C@@]12CC[C@@H](CC1=CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]2(C#C)O)C)O	0
ZINC03843799	C[C@]12CC[C@@H](CC1=CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC03843801	C[C@]12CC[C@H](CC1=CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC03843900	C[C@@]12CC[C@H]3[C@@H]([C@@H]1C[C@@](C2)(C#C)O)CC=C1[C@@]3(CC[C@@H](C1)O)C	0
ZINC03844055	C[C@@H]1C[C@H]2CC(=O)CC[C@]2([C@@H]2[C@@H]1[C@@H]1CC[C@@H]([C@@]1(CC2)C)O)C	0
ZINC03844229	C[N@H+]1CC[C@](CC1)(C#Cc1ccc(cc1)Cl)O	0
ZINC03845675	C[C@@H](CCCC(=C)C)C[C@H](C#Cc1ccccc1)O	0
ZINC03846057	CC[C@]1(C[C@H](CC[C@@H]1C)C(C)C)O	0
ZINC03846219	C[C@@]12CC[C@@H](C1(C)C)[C@H]([C@H]2C(=O)OC)C[C@@H](c1ccccc1)O	1
ZINC03847505	c1ccc(c(c1)CO)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC03847623	COc1ccc(c2c1[C@H](OC2=O)O)OC	1
ZINC03847744	C=CCO[C@]1(Cc2c1cccc2)C#Cc1ccccc1	0
ZINC03847973	c1ccc(cc1)[C@H]1Cc2ccccc2[C@H](O1)O	0
ZINC03848399	CC#C[C@](C)(C(C)C)O	0
ZINC03848524	c1ccc(cc1)n1c2cc(ccc2nc2ccc(=O)cc12)N	0
ZINC03849641	C[C@]12CC[C@H]3[C@@H]([C@@H]1CCC2=O)C(=O)C[C@@H]1[C@@]3(C[C@@H]([C@@H](C1)C#C)O)C	0
ZINC03849683	C[C@]12CC[C@@H](C[C@@H]1CC[C@@H]1[C@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC03849976	C[C@]12CC[C@@H](C=C1CC[C@@H]1[C@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC03851467	CC1(O[C@H]2CO[C@]3([C@@H]([C@@H]2O1)OC(O3)(C)C)C[NH3+])C	0
ZINC03851530	C[C@@H]1[C@@H]2C=C[C@@H](O2)[C@]([C@@H]1O)(C)Cl	0
ZINC03852089	C[C@@H](CC[C@@H]1[C@]2(CCCC([C@H]2CC[C@@]1(C)O)(C)C)C)CC(=O)OC	1
ZINC03866025	C1CS(=O)(=O)C[C@@H]1OCCO	0
ZINC03869833	C1[C@@H]([C@H](O[C@@H]1O)COP(=O)([O-])[O-])O	0
ZINC03870662	C#CCCCCCCCCCCCCCCCC(=O)[O-]	0
ZINC03870884	Cc1cn(c(=O)[nH]c1=O)[C@H]1C[C@@H]([C@@H](O1)COP(=O)([O-])[O-])O[P@@](=O)(O)[O-]	0
ZINC03870886	Cc1cn(c(=O)[nH]c1=O)[C@H]1C[C@H]([C@@H](O1)CO[P@@](=O)(O)[O-])OP(=O)([O-])[O-]	0
ZINC03871101	c1c(c(=O)[nH]c(=O)n1[C@H]1C[C@H]([C@@H](O1)CO)O)N	0
ZINC03871107	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CCl)O)O	0
ZINC03871479	c1cc(ccc1/C=C(/C#N)\C(=O)[O-])O	0
ZINC03871569	CC(=O)O[C@H]1[C@H](C[NH2+][C@@H]1Cc1ccc(cc1)OC)O	1
ZINC03872260	CC[C@]12CC[C@@H]3[C@@H]([C@@H]1C=C[C@@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC03872262	CC[C@]12CC[C@H]3[C@@H]([C@@H]1C=C[C@@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC03875972	c1ccc2c(c1)C(=O)c1c(cc(c(c1C2=O)O)S(=O)(=O)[O-])O	0
ZINC03875976	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)Cl)N	0
ZINC03876170	C[C@@]12CCC(=O)C=C1CC[C@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C	0
ZINC03876171	C[C@]12CCC(=O)C=C1CC[C@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C	0
ZINC03877900	COC[C@H](C[NH+]1CCN(CC1)c1ccc(cc1[N+](=O)[O-])Cl)O	0
ZINC03881364	C[C@@H](CCC[C@@H](C)CCC[C@@](C)(C#C)O)CCCC(C)C	0
ZINC03881661	C[C@]1(CC[C@@H]2[C@H](O1)c1ccccc1OC2(C)C)C#C	0
ZINC03881851	C[C@]1(CCCC(O1)(C)C)C#C	0
ZINC03881852	C[C@]1(CCCC(O1)(C)C)C#CC(C)(C)O	0
ZINC03881853	CC[C@@H](C#C[C@@]1(CCCC(O1)(C)C)C)O	0
ZINC03881854	CC[C@H](C#C[C@@]1(CCCC(O1)(C)C)C)O	0
ZINC03881948	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=C3CCC(=O)C1	0
ZINC03881949	C[C@]12CC[C@@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=C3CCC(=O)C1	0
ZINC03881956	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=Cc2c(cno2)C[C@]31C	0
ZINC03882088	C[C@H](C#C[C@]1(CCCC(O1)(C)C)C)O	0
ZINC03888392	COc1cccc(c1)[C@@H]1CC(=CC(=O)C1)O	0
ZINC03897298	c1cc2c(cc1O)OCCOc1ccc(cc1OCCOCCO2)O	0
ZINC03897761	C[C@H]1CC[C@H]([C@@H](C1)OC(=O)c1ccncc1)C(C)C	1
ZINC03898633	CCOc1ccc(c(c1)[N+](=O)[O-])N[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)C)O)O)O	0
ZINC03898645	c1ccc(c(c1)N[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)[N+](=O)[O-]	0
ZINC03898650	CCOc1ccc(c(c1)[N+](=O)[O-])N[C@@H]1[C@H]([C@@H]([C@@H](CO1)O)O)O	0
ZINC03899491	c1cc2c(c(c1)[N+](=O)[O-])nc([nH]2)CCCO	0
ZINC03901503	c1ccc(cc1)C#Cc1ccc(cc1)C(=O)N1CCC(CC1)O	0
ZINC03903535	C[C@@]1(CC(=O)[C@H]([C@@H]([C@@H]1C(=O)OC)c1cccnc1)C(=O)OC)O	1
ZINC03904267	CC1=C([C@H](NC(=O)N1)c1ccc(cc1)OC)C(=O)OCCOC	1
ZINC03906543	CC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)C(C)C	0
ZINC03907741	c1cc(ccc1c1cc(no1)C(=O)N1CCCCCC1)O	0
ZINC03907779	COC(=O)c1ccccc1NC(=O)c1cc(on1)c1ccc(cc1)O	1
ZINC03946867	c1ccc(cc1)/C=C(\C#N)/c1nc(O)c2ccccc2n1	0
ZINC03956910	CC1(OC[C@@H](O1)[C@@H]1[C@@H]([C@@H]2[C@H](O1)OC(O2)(C)C)O)C	0
ZINC03971333	c1ccc(c(c1)[C@H]1C/C(=[NH+]/CCc2c[nH]cn2)/CC(=O)C1)Cl	1
ZINC03977993	C[C@]12CC[C@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC[C@]2(C#C)O)O	0
ZINC03978495	CC(=O)OC[C@@H](C[C@@H](CCCCCCCCCCCC#C)O)O	0
ZINC03978496	CC(=O)OC[C@H](C[C@@H](CCCCCCCCCCCC#C)O)O	0
ZINC03978498	CC(=O)OC[C@H](C[C@H](CCCCCCCCCCCC#C)O)O	0
ZINC03979024	C#CCCCCCCCCCCC[C@H](C[C@@H](CO)O)O	0
ZINC03996897	C[C@@H]1C[N@H+](CC[C@@]1(c1ccccc1)O)C(C)(C)C#C	0
ZINC03999188	Cc1ccc(c(c1)[N+](=O)[O-])N[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC03999593	COCC#CC[N@H+]1CCCC[C@@H]1c1cccnc1	0
ZINC03999729	CC(=O)OCCC#CC[N@H+]1CCCC[C@@H]1c1cccnc1	0
ZINC04000020	CC(=CCC[C@](C)(C#CC[N@@H+]1CCCC[C@H]1c1cccnc1)O)C	0
ZINC04000050	CC[C@](C)(C#CC[N@@H+]1CCCC[C@H]1c1cccnc1)OCCC#N	0
ZINC04000231	CC(=C)[C@@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)O	0
ZINC04000234	CCCC[C@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)O	0
ZINC04000282	CCC(CC)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)OC(=O)C	0
ZINC04000320	CCC[C@@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)O	0
ZINC04000366	Cc1c2ccc(c(c2oc(=O)c1CC(=O)NCc1cccnc1)C)O	0
ZINC04000372	CC(C)CC[C@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)O	0
ZINC04000376	C[C@@](C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)(C1CC1)O	0
ZINC04003421	c1ccc(c(c1)[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)[N+](=O)[O-])F	0
ZINC04006650	C[C@@H]1CCC[C@@H](C)[N@@H+]1CC#C[C@@H](C)O	0
ZINC04009753	CCOC(=O)[C@@](C1=C([O-])CC(CC1=O)(C)C)(C(F)(F)F)O	1
ZINC04009898	Cc1c(c(=O)[nH][nH]1)[C@H](c1ccc(s1)[N+](=O)[O-])c1c([nH]nc1O)C	0
ZINC04009898	Cc1c(c(n[nH]1)O)[C@H](c1ccc(s1)[N+](=O)[O-])c1c([nH][nH]c1=O)C	0
ZINC04010277	C[C@H]1[C@@]2(CCO1)c1c(n[nH]c1OC(=C2C#N)N)CC(=O)OC	1
ZINC04011934	C1CCC2(CC1)O[C@H]1[C@@H]([C@@H](O[C@@H]1O2)[C@@H](CO)O)O	0
ZINC04013895	CCC[C@](C)(C#C[C@](C)(c1ccc2ccccc2c1)O)O	0
ZINC04016856	C[C@]1([C@H](CC[C@@H]2[C@@H]1COC2)[NH+]1CCCCC1)O	0
ZINC04016857	CC(C)(C#Cc1c(nn(c1C#CC(C)(C)O)C)C#CC(C)(C)O)O	0
ZINC04018942	C[C@H]([C@@H](c1ccc(cc1)OC)O)[NH2+][C@@H](C)[C@@H](c1ccc(cc1)OC)O	0
ZINC04023338	CC[C@]1(C[C@]2(CCC[N@H+](C2)CC#CC[NH+](C)C)CCO1)C	0
ZINC04024940	CC[C@@]1(C[C@@]2(CCC[N@H+](C2)CC#CC[NH+]2CCCCC2)CCO1)C	0
ZINC04025160	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC[C@@]2(O)OC#C)O	0
ZINC04025163	C[C@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@@]2(O)OC#C)O	0
ZINC04025164	C[C@]12CC[C@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@@]2(O)OC#C)O	0
ZINC04026021	C[C@H]1c2cc(c(cc2CC[N@+]1(C)CCO)OC)OC	0
ZINC04026439	C[C@]12CC[C@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)OC	0
ZINC04026520	C[C@H]1[C@H]2[C@@H](N(C(=O)N[C@H]2N(C(=O)N1)C)C)c1ccc(c(c1)OC)O	0
ZINC04027207	C([C@H]([C@H]([C@@H]([C@@H]1[C@H]([C@H](C(=O)O1)O)O)O)O)O)O	1
ZINC04027471	COc1ccc(cc1)/C=N/[C@@H]1[C@H]([C@@H]([C@H](O[C@H]1O)CO)O)O	0
ZINC04027674	C[C@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=C[C@@H](C=C[C@]31C)O	0
ZINC04028343	CC[NH+](CC)CC#C[C@@]1(CC[C@H]2[C@@H](O1)c1ccccc1OC2(C)C)C	0
ZINC04029104	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=Cc2c(cno2)C[C@]31C	0
ZINC04029854	C[C@]12CC[C@H](C[C@@H]1CC[C@H]1[C@H]2CC[C@]2([C@@H]1CC[C@@H]2NC(=O)OC)C)O	1
ZINC04029908	C[C@]12CC[C@H](C[C@@]31[C@@H](O3)C[C@@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC04029910	C[C@]12CC[C@H](C[C@@]31[C@@H](O3)C[C@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC04029994	C[C@]12CCC(=O)C[C@@H]1CC[C@@H]1[C@@]2([C@@H](C[C@]2([C@H]1CC[C@]2(C#C)O)C)O)F	0
ZINC04039232	CC(C)C[C@@](C)(C#C[C@H]1c2c(cc3c(c2OC)OCO3)CC[N@H+]1C)O	0
ZINC04039234	CC(C)C[C@](C)(C#C[C@H]1c2c(cc3c(c2OC)OCO3)CC[N@H+]1C)O	0
ZINC04039328	c1cc(ccc1C(=O)[O-])N/N=C/c1ccc(cc1O)O	0
ZINC04039859	c1ccc(cc1)C(=O)NN[C@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	1
ZINC04042594	CC(=O)N[C@@H]1[C@H]([C@@H]([C@H](O[C@H]1OC(C)(C)C)CO)O)O	1
ZINC04043695	Cc1ccc(cc1)[C@]1(CCO[C@H](C1)C(C)C)CC[NH3+]	0
ZINC04048035	COc1cc(cc(c1OCC#C)I)/C=N/Nc1ccc(cn1)[N+](=O)[O-]	0
ZINC04054467	c1cc(ccc1Nc1ccc(cc1[N+](=O)[O-])Br)O	0
ZINC04060065	c1ccc(cc1)c1nc(cc(n1)Cl)C[S@@](=O)c1ccccc1	0
ZINC04074932	Cc1cc([nH+]c2c1c(c(s2)C(=O)c1cccc(c1)Cl)N)C	1
ZINC04081040	CC(=O)[C@H]1CC[C@H]2[C@@]1(CC[C@@H]1[C@H]2CC[C@@H]2[C@@]1(CC[C@H](C2)O)C)C	0
ZINC04082023	C[C@@H]1C[C@H]2[C@H]([C@H]([C@]3([C@H]1[C@H](C[C@H]3O)O)C)O)C(=C)C(=O)O2	1
ZINC04086813	CC#C[C@@]1(CC[C@@H](CC1)C)O	0
ZINC04092922	CCCCC#Cc1cccc(c1)NC(=O)c1cccc(c1)Cl	0
ZINC04097149	C1[C@H]([C@@H]([C@H](O1)O)O)O	0
ZINC04097624	CCC[C@@H]1[C@@H]([C@@H](/C=C/CC[C@@H](C(=O)O1)OC(=O)/C=C/C=C/C)O)O	1
ZINC04104632	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@H]2O)C[C@H]([C@@H]1[C@@]3(CC[C@@H](C1)O)C)O	0
ZINC04104664	CC[C@@]1(CC[C@H]2[C@@]1(CC[C@@H]1[C@@H]2CC(=O)C2=CC(=O)CC[C@]12C)C)O	0
ZINC04104678	c1cc(ccc1O)O[C@H]1[C@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC04114380	CC1(O[C@@H]2[C@@H]3[C@@H]([C@@H](CO3)O)O[C@@H]2O1)C	0
ZINC04114474	CC#C[C@H](C)OC(=O)c1cc(cc(c1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC04116700	c1ccc(cc1)[C@@H](c1ccc2cccnc2c1O)[NH+]1CCOCC1	0
ZINC04116792	C[C@@H]1C[C@]2(C[C@@](OC2=O)(C)c2csc(n2)Nc2ccccc2)C(=O)O1	1
ZINC04117284	CCN(CC)c1cc(c2c(c1N)C(=O)c1ccccc1C2=O)O	0
ZINC04117690	CC1=C([C@H](NC(=O)N1)c1cccc(c1)O)C(=O)OCCOC	1
ZINC04124858	Cc1c2c(nc(n1)SCC#C)CCCC2	0
ZINC04127333	CC[C@](C)(C#C)NC(=O)[C@@H]1CCCC[C@@H]1C(=O)OCC(F)(F)F	0
ZINC04132533	CCCC[NH+](CCCC)CC#CC[C@@H]1C[C@@H](OC1=O)COCCC	0
ZINC04139497	Cc1cccc(c1)N[C@H]1c2ccccc2C(=O)O1	1
ZINC04141403	CC1=C[C@@H]([NH2+][C@@H](C1)CC=C)CC=C	0
ZINC04151048	CCCNC(=O)c1ccc(c(c1)[N+](=O)[O-])Cl	1
ZINC04151277	c1ccc2c(c1)c(c1ccccc1[nH+]2)Nc1nncs1	0
ZINC04155766	CC[N@@H+](CC#C[C@@](c1ccccc1)(C1CCCC1)O)C(C)C	0
ZINC04163603	CCC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)COc1ccc(c(c1)C)Cl	0
ZINC04164263	c1ccc(cc1)C(C#CC[NH+]1CCCCCC1)(c1ccccc1)O	0
ZINC04164519	C=CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccc(cc1)Br)O	0
ZINC04170677	C#CCOc1ccc(cc1)C=C1C(=O)c2ccccc2C1=O	0
ZINC04171852	CC1=C([C@@H](n2c(=N1)nc([nH]2)CCCO)c1ccc(cc1)O)C(=O)N	0
ZINC04175653	CC1(O[C@@H]2[C@H]([C@H](O[C@H]2O1)[C@H](CO)O)OCCC[NH+](C)C)C	0
ZINC04177340	C#CCOc1ccc(cc1Br)[C@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC04179957	c1ccc(cc1)Cn1cc(cn1)NC(=O)[C@H]1[C@H]2CC[C@@H]([C@@H]1C(=O)[O-])O2	1
ZINC04183511	c1ccc(cc1)c1csc2=NC(=O)/C(=C\c3ccc(cc3)O)/C(=N)n12	0
ZINC04188694	C/C(=C/C(=O)N[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)/NNC(=O)OC(C)(C)C	1
ZINC04188843	CCCCC(CCCC)(C(=O)NN(c1ccccc1)C(=O)OCC)O	1
ZINC04190055	CCOC(=O)CNC(=O)c1ccc(cc1)C#Cc1ccccc1	0
ZINC04190070	c1ccc(c(c1)[C@@H](c1ccc2cccnc2c1O)[NH+]1CCCC1)Br	0
ZINC04191251	C[C@@H](CC#CC[N@H+]1CCCC[C@@H]1c1cccnc1)OC(C)(C)C	0
ZINC04191270	CC(=[OH+])/N=c/1\n(c2ccc(cc2s1)Br)CC#C	0
ZINC04191287	CC(=[OH+])/N=c/1\n(c2ccc(cc2s1)F)CC#C	0
ZINC04191337	CC(=[OH+])/N=c/1\n(c2ccc(cc2s1)S(=O)(=O)N)CC#C	0
ZINC04191366	CCC(=O)/N=c/1\n(c2ccc(cc2s1)S(=O)(=O)N)CC#C	0
ZINC04192313	C[C@@H]1CCC[C@@H]([N@H+]1C[C@@H](COc1ccc(cc1)C(=O)C)O)C	0
ZINC04196122	CC(C)(C#Cc1ccc(s1)C(=O)N1CCC[C@@H]1C(=O)[O-])O	0
ZINC04196125	CC(C)(C#Cc1ccccc1C(=O)N[C@@H](CC(=O)N)C(=O)[O-])O	0
ZINC04196126	CC(C)(C#Cc1ccccc1C(=O)N[C@H](CC(=O)N)C(=O)[O-])O	0
ZINC04202298	CC(C)(C)OC(=O)C[C@@H](CO)NC(=O)OC(C)(C)C	1
ZINC04203572	C1CCC(CC1)(C(=[NH2+])N)O	0
ZINC04204710	CC(=O)c1ccc(cc1)S(=O)(=O)N(C)CCCC(=O)[O-]	1
ZINC04205895	C[C@@H]1CCCN(C1)C(=S)SCC(=O)OC	1
ZINC04206332	c1cc(sc1CSCCNC(=O)CCl)Br	1
ZINC04215872	C[C@]12CCC3=C4CCC(=O)C=C4CC[C@H]3[C@@H]1CC[C@]2(C#CCl)O	0
ZINC04217177	C[C@]12C=CC3=C4CCC(=O)C=C4CC[C@H]3[C@@H]1CC[C@]2(C#C)O	0
ZINC04219199	COc1cc(cc(c1O)CC=C)C(=O)OC	1
ZINC04223062	CC(C)c1ccc(cc1)/C=C/c1c(c(=O)[nH]c(n1)[O-])[N+](=O)[O-]	0
ZINC04228295	C([C@@H]1[C@H]([C@@H]([C@](O1)(CO)OP(=O)([O-])[O-])O)O)OP(=O)([O-])[O-]	0
ZINC04233406	CCCCC(=O)/N=c\1/n(c2ccc(cc2s1)C)CC#C	0
ZINC04234557	CC1=[NH+][C@@](C[C@@H](N1)c1ccccc1)(C(F)(F)F)O	0
ZINC04236130	c1cc(ccc1NC(=S)N[C@H]1CO[C@H]2[C@@H]1OC[C@H]2O)F	0
ZINC04243356	c1c(c(nc(n1)Cl)NC1CCCCC1)[N+](=O)[O-]	0
ZINC04245645	C[C@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C	0
ZINC04248098	CCOC(=O)N1CC[NH+](CC1)C[C@@H](COC[C@H](C)c1ccccc1)O	1
ZINC04253754	Cc1c(ccc2c1n(/c(=N/C(=O)c1ccc(o1)[N+](=O)[O-])/s2)CC#C)Cl	0
ZINC04255699	Cc1ccc(c(c1)[N+](=O)[O-])N[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)C)O)O)O	0
ZINC04262658	Cn1cc(C#N)[nH+]c1	0
ZINC04262856	CC(=O)N[C@H]1[C@H]([C@@H]([C@@H](O[C@@H]1Oc1cccc(c1)[N+](=O)[O-])CO)O)O	1
ZINC04263142	CC[NH+](CC)C[C@@H](COc1ccc(cc1)OCc1ccccc1)O	0
ZINC04264122	COC(=O)CNC(=O)NC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	1
ZINC04266943	C#CC[N+]1(CCOCC1)CC#Cc1ccccc1	0
ZINC04267008	CC[N+](CC)(CC#CC=C)CC#Cc1ccccc1	0
ZINC04269798	CCOC(=O)[C@@H]1[C@H](NC(=O)N([C@@]1(C(F)(F)F)O)C)c1ccc(cc1)Cl	1
ZINC04271687	c1cc(cc(c1)N1CCCC1)CO	0
ZINC04277489	c1cc(c(cc1F)F)C#CCO[C@H]1CCCCO1	0
ZINC04279117	CC(C)[NH2+]C[C@H](COCCOc1ccc(cc1)C(C)(C)C)O	0
ZINC04286888	c1ccc(cc1)C#Cc1ccc(cc1)C#N	0
ZINC04288103	C[C@H]1CCC[C@@H](N1C(=O)CSc1nnc(n1N)c1ccc(cc1)Cl)C	1
ZINC04291231	C#CCOCc1ccccc1	0
ZINC04292877	CC(=O)O[C@H]1CC[C@@H]2[C@@]1(CC[C@H]1[C@@H]2CC[C@@]23[C@@]1(C=CC(=O)[C@@H]2O3)O)C	1
ZINC04293535	C#C[C@](c1c2ccccc2cc2c1cccc2)(C(F)(F)F)O	0
ZINC04293995	c1cc(c(cc1c1csc(n1)NN)[N+](=O)[O-])Br	0
ZINC04294807	COc1cccc(c1)C(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC04299206	c1cc(ccc1C#CCO)Br	0
ZINC04299333	c1cc(oc1C#CC1(CCCCC1)O)C(=O)[O-]	0
ZINC04299334	c1cc(cc(c1)C(=O)[O-])C#CC1(CCCCC1)O	0
ZINC04299336	CC(C)(C#Cc1ccc(s1)C(=O)[O-])O	0
ZINC04306122	CCOc1ccc(cc1)Nc1c(c(nc(n1)NCCO)N)[N+](=O)[O-]	0
ZINC04310217	c1c2c(c(c(c1Br)O)Br)[C@@H]1CCCNC(=O)[C@@]1(O2)[NH+]1CCOCC1	1
ZINC04314418	CCCCn1c(c(n2c1nc1c2c(=O)n(c(=O)n1C)CC(=O)C)C)C	1
ZINC04318023	CCNc1nc2c(n1C[C@@H](COCC=C)O)c(=O)[nH]c(=O)n2C	0
ZINC04318051	C[C@@H](Cn1c2c(=O)[nH]c(=O)n(c2[nH+]c1NCc1ccco1)C)O	0
ZINC04318052	C[C@H](Cn1c2c(=O)[nH]c(=O)n(c2[nH+]c1NCc1ccco1)C)O	0
ZINC04318062	CCCNc1nc2c(n1C[C@@H](C)O)c(=O)[nH]c(=O)n2C	0
ZINC04320464	CCOC(=O)N1CC[NH+](CC1)C[C@@H](COc1ccccc1C(=O)C)O	1
ZINC04323238	Cc1c(c(c(c(c1C)C)C#CCO[C@H]1CCCCO1)C)C	0
ZINC04323241	Cc1c(c(c(c(c1C)C)C#CCO)C)C	0
ZINC04323484	c1c(csc1[N+](=O)[O-])/C(=N/O)/N	0
ZINC04323516	C#CCNC(=O)Nc1cc(sc1)[N+](=O)[O-]	0
ZINC04323822	CCOC(=O)c1ccc(cc1)S(=O)(=O)NC1(CCCCC1)C#C	0
ZINC04334543	C[C@](C#C[C@@](c1ccccc1)(C(F)(F)F)O)(c1ccccc1F)O	0
ZINC04334550	C[C@](C#C[C@@](c1ccccc1)(C(F)(F)F)O)(c1ccc(cc1)F)O	0
ZINC04335897	COc1c(cc(cn1)C(F)(F)F)NC(=O)OCC#C	0
ZINC04339269	Cn1cncc1C[C@H]1COC(=O)[C@H]1[C@@H](c1ccccc1)O	1
ZINC04340377	C[C@@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2CC[C@@]2([C@H]1CC[C@]2(C#C)O)C	0
ZINC04342963	CC1(C[C@](CCO1)(C#C)O)C	0
ZINC04343029	C[C@](C#C[C@@](C)(c1cccnc1)O)(c1cccnc1)O	0
ZINC04343030	C[C@@](C#C[C@](C)(c1cccnc1)O)(c1cccnc1)O	0
ZINC04343320	CCOC(OCC)OC1(CCCCC1)C#C	0
ZINC04344030	c1cc(cnc1)CNc1c(cn[nH]1)C(=O)N	1
ZINC04347585	c1cc(cnc1)c1ccc(s1)C#CCO	0
ZINC04349149	CC#CC[N+](C)(CC#CC)CC(=O)c1ccccc1	0
ZINC04351292	C[C@@H]1C[C@@H](C(=O)O1)C[C@@H](C)C(=O)NC(=S)Nc1nncs1	1
ZINC04352484	CCOC(=O)c1cc2c(nc3ccccn3c2=O)[n+](c1N)CCCO	1
ZINC04352615	CCOC(=O)[C@H](CC#C)P(=O)(OCC)OCC	0
ZINC04353127	CCOc1ccc(cc1)N[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC04360444	c1cc(ccc1/C=N/NC(=O)c1ccc(cc1O)O)F	0
ZINC04362143	C[C@@H]1C[C@]([C@@H](C[N+]1(C)C)C)(C#CC(C)(C)O)O	0
ZINC04362641	c1ccc(cc1)C#Cc1ccc(cc1)/C=C(\C#N)/C(=O)c1cccs1	0
ZINC04362709	CC(C)(C#Cc1ccc(cc1)/C=N/Nc1ccccc1)O	0
ZINC04362924	c1ccc(cc1)C#Cc1ccc(s1)/C=C(\C#N)/C(=O)c1cccs1	0
ZINC04363107	C[C@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2CC[C@@]2([C@H]1CC[C@]2(C#C)O)C	0
ZINC04363110	C[C@@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2CC[C@]2([C@H]1CC[C@]2(C#C)O)C	0
ZINC04364167	CCCCC#Cc1ccc(o1)C(=O)NNC(=O)c1ccc(cc1)Cl	0
ZINC04369870	C[C@]12CC[C@H](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC04369873	C[C@]12CC[C@H](C[C@@H]1CC[C@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC04369962	Cc1cc(cc2c1[C@H]1CC[C@@]3([C@@H]([C@@H]1CC2)CC[C@]3(C#C)O)C)OC	0
ZINC04377127	C#CCSc1nc2ccccc2c(=O)n1c1ccc(cc1)Cl	0
ZINC04381021	CC1=N[C@@]2([C@]([C@@H]1C(=O)OC[C@@H]1CCCO1)(C(=O)c1ccccc21)O)O	1
ZINC04381495	c1ccc(cc1)CSc1ncc(n1Cc1ccccc1F)CO	0
ZINC04382257	C#CCn1c(cnc1SCc1cccc(c1)F)CO	0
ZINC04382629	C#CCSc1ncc(n1Cc1ccccc1F)CO	0
ZINC04383909	c1coc2c1c1c(c(c(c(n1)[S-])C#N)C(F)(F)F)CC2	0
ZINC04386609	c1cc2c(cc1CNC(=O)CSc1cn[nH]n1)OCO2	1
ZINC04389863	Cc1c(c(n(n1)C)O)/N=N/c1ccc(cc1)C(C)(C)C	0
ZINC04394476	Cc1c(sc(n1)COc1ccccc1Cl)c1ccnc(n1)SCC#C	0
ZINC04405110	CCn1c2ccc(cc2nc1SCC(C)C)S(=O)(=O)N1CCOCC1	0
ZINC04414239	c1ccc(cc1)C#Cc1ccc(cc1)/C=N/c1ccc(cc1)[N+](=O)[O-]	0
ZINC04418139	CC(C)(C#Cc1ccc(s1)C(=O)NCCC(=O)[O-])O	0
ZINC04424222	C[C@]12CC[C@H](C[C@@]31[C@@H](O3)C[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC04425139	Cn1cccc1C[N@H+](CCCOC)C[C@@H](COCC#C)O	0
ZINC04434138	Cc1ccc(cc1)n1c(nnn1)SCC#CCO	0
ZINC04435686	c1cc(c(cc1Cl)C[NH2+]CCC[NH+]1CCOCC1)O	0
ZINC04436124	COc1cc(ccc1O)[C@H]1C2=C(CCCC2=O)Nc2n1nc(n2)SC	0
ZINC04450276	C[NH+]1CCN(CC1)c1ccc(cc1)NC(=O)c1cccc(c1Cl)Cl	1
ZINC04452972	CCN1CC=C2[C@H](C1)[C@@H](C(C(=C2C#N)N)(C#N)C#N)C	0
ZINC04468812	C[C@@]1(C[N@H+]([C@@H](C[C@@]1(C#C)O)c1ccccc1)C)O	0
ZINC04472262	C[C@H](C(=O)OC)N1C(=O)/C(=C\c2ccc(c(c2)OC)O)/SC1=O	1
ZINC04472350	C[C@@H](C(=O)OC)N1C(=O)/C(=C\c2ccc(cc2)OCC#C)/SC1=O	0
ZINC04474542	CCOC(=O)c1cc(oc1)CP(=O)(OC)OC	1
ZINC04475261	CC(=C)[C@H]1CC[C@@](/C(=N/O)/C1)(C)[NH+]1CCOCC1	0
ZINC04476488	C[NH+](C)CCCNC(=O)C(=O)NCc1ccc2c(c1)OCO2	1
ZINC04477024	COc1ccc(cc1)[C@H](C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC04488494	c1ccc(cc1)C#CC[NH2+]CCNC(=O)c1c(non1)N	0
ZINC04488600	c1ccc(cc1)C#CC[NH2+]CCC[NH+]1CCOCC1	0
ZINC04489311	c1cc(sc1/C=N/O)N1CCOCC1	0
ZINC04491462	COC1([C@@]2([C@H]3CC[C@@H]([C@@]2(C(=[NH+]1)N)C#N)C=C3)C#N)OC	0
ZINC04491907	COC(=O)C(CC#CC[NH+]1CCOCC1)CC#CC[NH+]1CCOCC1	0
ZINC04491922	CC1=NOC(=O)/C/1=C\c1ccc(c(c1)O)OC	0
ZINC04506704	Cc1cc(c(cc1O)C)/N=N\c1ccccc1	0
ZINC04512137	CC[C@](C)(C#CC=O)O	0
ZINC04513860	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OP(=O)([O-])[O-])N	0
ZINC04514082	c1nc(c2c(n1)n(c(n2)Br)[C@H]1[C@@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC04529391	c1ccc(cc1)[C@@H]1[C@@H](O1)CO	0
ZINC04531083	CC(=O)N[C@H]1[C@@H]([C@@H]2C[C@@H](CC[C@@H]2O[C@@H]1O)c1ccccc1)O	1
ZINC04531112	c1ccc(cc1)CO[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)[NH3+]	0
ZINC04531841	Cc1c(cccc1/C=C\c1c(c(c(nc1C)C)CO)C)COC	0
ZINC04532460	COc1cccc(c1)C#C[C@]1(CCC[C@@H]2[C@@H]1CCCC2=O)O	0
ZINC04532461	COc1cccc(c1)C#C[C@@]1(CCC[C@H]2[C@@H]1CCCC2=O)O	0
ZINC04532534	C([C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)O)O)N=[N+]=[N-])O)N=[N+]=[N-]	0
ZINC04533245	Cc1ccc(cc1)S(=O)(=O)O[C@@H](C)[C@@H](C)c1ccccc1	0
ZINC04534913	C/C(=N\NC(=O)c1ccccc1O)/CC(=O)NCC=C	0
ZINC04535456	CC(C)(C#CC[NH+]1CCOCC1)O	0
ZINC04536081	C[C@@H](CC#CC[NH+]1CCOCC1)O	0
ZINC04536082	C[C@H](CC#CC[NH+]1CCOCC1)O	0
ZINC04536469	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OP(=O)([O-])[O-]	0
ZINC04536599	c1ccc(cc1)C[NH2+][C@@H](C#N)[C@@H]([C@@H]([C@@H](CO)O)O)O	0
ZINC04538311	C1[C@@H]([C@@H](C(=O)O1)O)O	1
ZINC04539293	C(CCC(=O)N/[NH+]=C(\c1c(non1)N)/N)CCO	0
ZINC04541098	Cc1c2c([nH]n1)OC(=C([C@H]2c1ccc(c(c1)Cl)OCC#C)C#N)N	0
ZINC04543412	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1cccs1)O	0
ZINC04543416	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccc(s1)Br)O	0
ZINC04545114	Cc1ccc(o1)C(=O)C[C@]1(c2cc(ccc2N(C1=O)CC#C)Br)O	0
ZINC04546698	c1cc(ccc1[C@H]1[C@H](CO[C@@H](O1)c1ccc(cc1)Cl)O)[N+](=O)[O-]	0
ZINC04553841	Cc1ccc(cc1)S(=O)(=O)[C@H](CNS(=O)(=O)C)c1cccs1	0
ZINC04554132	C#CCN1c2ccc(cc2[C@](C1=O)(CC(=O)/C=C/c1ccco1)O)Br	0
ZINC04554230	Cc1c(c(n[nH]1)C)C(=O)C[C@@]1(c2cc(ccc2N(C1=O)CC#C)Br)O	0
ZINC04554520	CCCCOC(=O)c1cc(nc2c1ccc(c2C)Cl)c1cccs1	1
ZINC04554875	Cc1ccc(s1)C(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC04554876	Cc1c(c(n[nH]1)C)C(=O)C[C@@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC04556548	CC[C@H](C)[C@H](C(=O)N[C@@H](CC(=O)N)C(=O)[O-])[NH3+]	1
ZINC04556556	CC1(O[C@H]2[C@H](O[C@@H]([C@@H]2O1)n1cnc2c1nc([nH]c2=O)N)CO)C	0
ZINC04557109	COc1c2c(nc(n1)N)n(cn2)[C@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC04557111	CS[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC04557148	COc1cn(c(=O)[nH]c1=O)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04558250	C1COCC[NH+]1CC#C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC04559499	c1ccc2c(c1)nc(o2)SCC#CCOC(=O)c1ccc(cc1)F	0
ZINC04563181	CCCCNC(=O)Cn1ccc2ccccc2c1=O	1
ZINC04565103	CC1=C[C@H]2C[C@@H]1[C@@H](C2)[C@@H](C#C)O	0
ZINC04565666	CC(=O)N[C@@H]1[C@H]([C@@H]([C@@H](O[C@@H]1OC)CN=[N+]=[N-])O)OS(=O)(=O)C	1
ZINC04566202	c1ccc(cc1)C(=O)[C@H]1C[C@H]([C@H]2c3c(C=C[NH+]12)cccc3)C#N	1
ZINC04568465	C[C@@H]1CCC[N@@H+](C1)CCOCCSc1ccccc1	0
ZINC04575184	CC1(CCC[C@@](O1)(C)C#CC[N@@H+]1CCC[C@@H](C1)c1cccnc1)C	0
ZINC04584512	CC[C@@H](CO)NC(=O)c1c(nns1)C	0
ZINC04588141	CC(C)CC(=O)NNC(=O)C(c1ccccc1)c1ccccc1	1
ZINC04599690	c1ccc(cc1)S(=O)(=O)CC#CCOC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC04614396	C[C@]12CC[C@H](C1(C)C)C[C@]2(C#C)O	0
ZINC04616410	CC(C)(C#Cc1ccc(cc1)OCCCO)O	0
ZINC04619084	CCOC(=O)C(=C(N)NN)C(=O)OCC	1
ZINC04643289	CC(C)(C)c1cc([nH]n1)C(=O)NNS(=O)(=O)c1ccccc1	1
ZINC04646023	c1cc(ccc1C(=O)C1=C(O)C(=O)OC21C(=O)NC(=O)NC2=O)Cl	1
ZINC04648779	Cc1c2ccc(c(c2oc(=O)c1Cl)C)O	0
ZINC04650270	Cc1ccc(cc1)N1[C@H](C(=C(O)C1=O)C(=O)C)c1ccc(cc1)Br	0
ZINC04655092	C[C@H]([C@H]1[C@@H]2N(C1=O)C(=C(S2)COC(=O)N)C(=O)OCOC(=O)C)O	1
ZINC04656225	COc1cc(ccc1OCC#C)/C=N/Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC04656238	Cn1c(nnc1SCCOc1ccccc1OC)c1cccs1	0
ZINC04656296	COCO[C@H]1C=C[C@H](O[C@@H]1CO)OCC#C	0
ZINC04656297	COCO[C@H]1C=C[C@H](O[C@H]1CO)OCC#C	0
ZINC04657698	CC[C@@H](CO)[NH2+]Cc1cc(c(c(c1)Br)OC1CCCC1)OC	0
ZINC04660485	CC[C@H](C)/[NH+]=C(/c1ccc(c(c1)[N+](=O)[O-])NC[C@@H]1CCCO1)\O	0
ZINC04661958	C[C@]12C[C@@]3(C[C@](C1)(C[C@](C2)(C3)C(=O)NC(=S)N1CCOCC1)C)C	1
ZINC04662884	Cc1ccc(cc1C)Nc1nc(cs1)c1ccc(c(c1)O)O	0
ZINC04670430	CC(=O)Nc1ccc(cc1)S(=O)(=O)CC#CCO	0
ZINC04670865	CC[C@@H](CO)[NH2+]Cc1cc(c(cc1Br)OCC#C)OCC	0
ZINC04671209	CCOC(=O)C[n+]1c(csc1C)C	1
ZINC04679209	COCCn1c(cnc1NCc1cc(ccc1O)Cl)c1ccccc1	0
ZINC04680771	CC(C)(C#Cc1ccc(cc1)C(=O)OCC(=O)c1ccc(cc1)Br)O	0
ZINC04681849	CC(C)C[C@@H](C(=O)[O-])NC(=O)c1ccc(s1)C#CC(C)(C)O	0
ZINC04681888	CCN1C(=O)/C(=C\c2ccc(c(c2)Cl)OC)/NC1=O	1
ZINC04685971	CC(C)(C#Cc1ccc(s1)C(=O)NCCCCCC(=O)[O-])O	0
ZINC04687033	CC(C)(C#Cc1ccc(s1)C(=O)N[C@H](CCSC)C(=O)[O-])O	0
ZINC04687037	CCCC[C@H](C(=O)[O-])NC(=O)c1ccc(s1)C#CC(C)(C)O	0
ZINC04687060	C[C@H]1C[C@]([C@@H](C[N+]1(C)C)C)(C#C)O	0
ZINC04687084	COCC[N@H+]1CC[C@H]([C@@H]2[C@@H]1CCCC2)O	0
ZINC04688064	CN1CCN(CC1)c1ccc(c(c1)NC[C@@H]1CCCO1)[N+](=O)[O-]	0
ZINC04689514	C[C@H]1C[C@]([C@@H](C[N@@H+]1C)C)(C#C[C@@]1(C[C@H](C)[N@H+](C[C@@H]1C)C)O)O	0
ZINC04689807	CCOc1cc(cc(c1O)Cl)/C=C\1/C(=O)N(C(=S)S1)C1CCCCC1	0
ZINC04689874	Cc1ccc(cc1)C(=O)OCC#CCSc1nc2ccccc2s1	0
ZINC04690287	C[C@@H]1C[C@@]([C@@H](C[N@@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC04690289	C[C@@H]1C[C@]([C@@H](C[N@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC04690290	C[C@H]1C[C@]([C@@H](C[N@@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC04694014	CC(C)(C#Cc1ccc(s1)C(=O)N[C@@H](CC(=O)[O-])c1ccccc1)O	0
ZINC04694015	CC(C)(C#Cc1ccc(s1)C(=O)N[C@H](CC(=O)[O-])c1ccccc1)O	0
ZINC04694017	CC[C@@H](C(=O)[O-])NC(=O)c1ccc(cc1)C#CC1(CCCCC1)O	0
ZINC04694286	CC(C)(C#Cc1ccc(s1)C(=O)N[C@@H](CC(=O)N)C(=O)[O-])O	0
ZINC04694625	C#CCN1C(=O)/C(=C\c2cc(cc(c2O)Br)Cl)/SC1=O	0
ZINC04694808	COc1cc(cc(c1O)/C=C\1/C(=O)N(C(=O)S1)CC#C)Cl	0
ZINC04697995	CC(C)(C#Cc1ccc(s1)C(=O)N[C@@H](Cc1ccccc1)C(=O)[O-])O	0
ZINC04697996	CC(C)(C#Cc1ccc(s1)C(=O)N[C@H](Cc1ccccc1)C(=O)[O-])O	0
ZINC04697999	CC(C)(C#Cc1ccc(s1)C(=O)N[C@@H](c1ccccc1)C(=O)[O-])O	0
ZINC04698000	CC(C)(C#Cc1ccc(s1)C(=O)N[C@H](c1ccccc1)C(=O)[O-])O	0
ZINC04703689	c1cc(c(cc1C=C1C(=O)NC(=O)NC1=O)F)N1CCOCC1	1
ZINC04704614	c1ccc(cc1)n1c(ncn1)SCC#CCO	0
ZINC04704615	Cn1cnnc1SCC#CCO	0
ZINC04704616	c1ccc(cc1)Cn1c2ccccc2nc1SCC#CCO	0
ZINC04712052	C#CCN1C(=O)/C(=C/c2cccn2c2ccc(cc2)O)/SC1=O	0
ZINC04714276	c1cc[nH+]c(c1)N1CC[NH+](CC1)C[C@H](COc1ccc(cc1)Cl)O	0
ZINC04714596	CO[C@@H](c1ccccc1)C(=O)N/N=C/c1ccc(cc1O)OCC=C	1
ZINC04716033	c1cc(oc1)[C@H](CC(=O)[O-])NS(=O)(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC04723487	C[C@H](C(=O)[O-])NC(=O)c1ccc(cc1)C#CC1(CCCCC1)O	0
ZINC04727204	C1CCCC(CC1)(C#CC#CC1(CCCCCC1)O)O	0
ZINC04729018	Cn1c2ccccc2c(c1/N=C/N(C)C)/N=N/c1ccccc1	0
ZINC04729501	CCC[C@H]1N=C(C[C@@H](c2cc(ccc2O)Br)[NH2+]1)c1ccc(cc1)CC	0
ZINC04731238	CC[C@]12CC[C@@H]3[C@@H]([C@@H]1C[C@H]([C@@H]2O)C#C)CCC1=CC(=O)CC[C@@H]31	0
ZINC04731240	CC[C@]12CC[C@H]3[C@@H]([C@@H]1C[C@H]([C@@H]2O)C#C)CCC1=CC(=O)CC[C@@H]31	0
ZINC04735857	Cn1c(nnc1SCC#CCO)c1ccncc1	0
ZINC04736833	CC1=NN(C(=O)/C/1=C(\C)/NCCO)c1ccccc1	0
ZINC04740788	c1ccc(c(c1)C(=O)N/N=C/c1cc(ccc1O)Br)Br	0
ZINC04744989	CCNC(=O)CCCCCCCCC#CBr	0
ZINC04746859	C[C@@H]1C[C@]([C@@H]2CCCC[C@@H]2S1)(C#C)O	0
ZINC04748552	COC(=O)/C(=C/C(=O)c1c[nH]c2c1cccc2)/[O-]	1
ZINC04749854	Cc1c(c(sc1C(=O)OC)NC(=O)CCCc1ccccc1)C#N	1
ZINC04749885	C[C@@H](c1ccc2c(c1)OCO2)NC(=O)c1ccc2c(c1)OCCO2	1
ZINC04750243	c1cc(ccc1C(=O)N1CCOCC1)NC(=O)c1cc(ccc1Cl)Cl	1
ZINC04750334	c1c(nc(s1)NC(=O)[C@@H]1CCCO1)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	1
ZINC04752016	C[C@H]1C/C(=N\O)/[C@@H](C[N@@H+]1CC#C)C	0
ZINC04752018	C[C@@H]1C/C(=N\O)/[C@H](C[N@H+]1CC#C)C	0
ZINC04753957	CC(C)(C#Cc1ccc(s1)C(=O)N[C@H](CCC(=O)N)C(=O)[O-])O	0
ZINC04758251	CO/C=C\C#C	0
ZINC04759973	CC1=C2C=C[C@]3(C[C@H]4C[C@@H]([C@@H](C[C@@H]4C[C@@H]3[C@@H]2CCC1=O)O)O)C	0
ZINC04760170	C[C@@]12CCC3=C4CCC(=O)C=C4CC[C@@H]3[C@@H]1CC[C@@]2(C#C)O	0
ZINC04762497	c1ccc(c(c1)N)O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC04764752	C/C(=N\OC[C@H](C[NH+]1CCOCC1)O)/[C@@H]1COc2ccccc2O1	0
ZINC04764810	CCOC(=O)CCCNC(=O)CCNC(=O)c1ccc(cc1)OC	1
ZINC04770575	CN(C)N1[C@@H]2c3ccccc3C(=O)N2c2ccccc2C1=O	1
ZINC04773287	Cn1c2ccccc2s/c/1=N\N=N\c1[n+](c2ccc(cc2s1)OC)C	0
ZINC04776727	COc1ccc(cc1)c1cnn2cnnc2n1	0
ZINC04778985	CC(C)[C@H](C(=O)NC(=N)O)OC(=O)/C=C/c1ccc(cc1)C(F)(F)F	1
ZINC04784648	C[C@@H](C(=O)c1ccc(cc1)Cl)[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC04785871	CC1(Cc2c(sc3c2c(nc(n3)SCC#C)N)CO1)C	0
ZINC04791518	C([P@](=O)(CCl)[O-])SC(=[NH2+])N	0
ZINC04797691	Cc1cccc(c1)S/C=C\c1ccccc1	0
ZINC04797717	C1C[C@H](O[C@@H]1O)O	0
ZINC04802770	C#CCN1C(=O)/C(=C\c2ccc3c(c2)OCO3)/SC1=O	0
ZINC04802938	CCC#C[C@@]1(CC[C@@H]2[C@@]1(CC[C@H]1[C@H]2CCC2=CC(=O)CC[C@H]12)C)O	0
ZINC04803302	Cn1c(=O)c2c(nc1N)n(cn2)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04803747	CC(=O)OCCCCCCCCCCCCCCO	1
ZINC04805070	c1ccc(cc1)[C@@](C#CC[NH+]1CCCCCC1)(C1CC1)O	0
ZINC04805077	c1ccc(cc1)[C@](C#CC[NH+]1CCCCCC1)(C1CC1)O	0
ZINC04805921	CC(C)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	0
ZINC04807533	Cc1ccc2nc(cc(=O)n2c1)CSc1nnnn1C	0
ZINC04808071	c1ccc(cc1)[C@@](C#CC[NH+]1CCOCC1)(C1CCCC1)O	0
ZINC04808074	c1ccc(cc1)[C@](C#CC[NH+]1CCOCC1)(C1CCCC1)O	0
ZINC04808112	Cc1ccc(c(c1)Cl)NC(=O)COC(=O)c1cc(ccc1O)Br	1
ZINC04808257	CC(C)(C)[C@](C)(C#CC[NH+]1CCOCC1)O	0
ZINC04810705	CCOCCOc1cccc(c1)C(=O)N[C@H](C)c1ccc(cc1)OC	1
ZINC04812511	c1ccc(cc1)[C@](C#CC[NH+]1CCCC1)(c1cccnc1)O	0
ZINC04817424	CC1(c2ccccc2N2[C@@]1(N=C(CC2)O)/C=C/c1ccc(cc1)Cl)C	0
ZINC04819031	CC(C)(C#C)OC(=O)C(=O)NCc1ccccc1	0
ZINC04819910	c1ccc(cc1)COC[C@H](C[NH+](C1CCCCC1)C1CCCCC1)O	0
ZINC04820631	CCOc1cc(c(cc1OCC#C)Br)C[NH2+]CCc1ccccc1	0
ZINC04823581	c1ccc(cc1)n1cnc2ccccc2c1=[NH2+]	0
ZINC04826244	C[C@](C#CC[NH+]1CCCCCC1)(c1ccccc1)O	0
ZINC04826557	CCCOc1ccc(cc1OCC)c1nc2ccccc2s1	0
ZINC04828643	COc1cc(cc(c1OCC#C)Cl)/C=C(/C#N)\c1cccc(c1)F	0
ZINC04830199	COc1cc(ccc1NC(=O)CSc1[nH]c2ccccc2n1)[N+](=O)[O-]	1
ZINC04831107	C[C@@H]1CCCc2c1ccc(c2)O	0
ZINC04831368	CO[C@H]1C[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04831424	COC[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)O)O)O)OC	0
ZINC04832541	Cc1ccc(cc1)C1=C/C(=C\c2ccccc2)/C(=O)O1	1
ZINC04833633	Cc1cc(ccc1Cl)OCCC[NH2+]C[C@@H](C)O	0
ZINC04835081	Cc1ccc(cc1)CNc1c2nncn2c2cc(ccc2n1)C	0
ZINC04838744	Cc1ccccc1COc1ccc(cc1OC)CO	0
ZINC04839776	C[C@H](c1ccccc1)NC(=O)C(=O)Nc1cc(ccc1OC)Cl	1
ZINC04842374	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccc(cc1Cl)Cl)O	0
ZINC04844567	C[NH+](C)CC#C[C@H]([C@@H]1CCC=CC1)O	0
ZINC04844934	CC[NH+](CC)CC#CCC1(c2ccccc2Oc2c1cccc2)O	0
ZINC04852775	C[C@@]12C[C@@H](c3cc(ccc3O1)Cl)NC(=O)N2c1ccc(c(c1)F)F	1
ZINC04853633	COc1cc(cc(c1OCC#C)Br)CNc1cccc(c1)[N+](=O)[O-]	0
ZINC04854754	CCCN1CC2=C(C1=O)[C@H](NC(=O)N2)c1ccc(cc1)O	0
ZINC04855215	c1ccc2c(c1)c(=O)c(co2)/C=N/Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC04859775	CCC/C=N/NC(=O)C(c1ccccc1)(c1ccccc1)O	0
ZINC04860365	c1ccc2c(c1)c1ccccc1C2(CC#CC[NH+]1CCCCC1)O	0
ZINC04860496	CC[C@@](C)(C#C)OC[C@@H](CCl)OC[C@@H]1CO1	0
ZINC04860501	CC[C@](C)(C#C)OC[C@H](CCl)OC[C@@H]1CO1	0
ZINC04860681	COC(=O)CCCCCN1C(=O)/C(=C\c2cccc(c2)Cl)/SC1=S	1
ZINC04866303	CC1=C(Oc2ccccc2[C@H]1C#Cc1ccccc1)c1ccccc1	0
ZINC04869131	C1COCCN1c1c(c(nc(n1)N1CCOCC1)N)[N+](=O)[O-]	0
ZINC04883606	C[C@]1([C@H]2[C@@H]([C@H](c3cccs3)[NH2+]1)C(=O)N(C2=O)C)C(=O)OC	1
ZINC04885364	COc1ccc(cc1)NC(=O)N1CCn2c3ccccc3nc2C1	1
ZINC04886739	C[NH+](C)CC(C[NH+](C)C)O	0
ZINC04886992	c1ccc(cc1)C(=O)N[C@@H]1[C@@H]([C@@H]([C@@H](O[C@@H]1O)CO)O)O	1
ZINC04891254	c1ccc(cc1)S(=O)(=O)O[C@@H]1CS(=O)(=O)C[C@@H]1O	0
ZINC04892375	CCS/C(=C/C#CC(C)(C)O)/C(C)(C)O	0
ZINC04894626	C#CCOc1c(cc(cc1Cl)/C=N/O)Cl	0
ZINC04897060	Cc1cc(n2c(n1)ncn2)NCC#C	0
ZINC04898948	C[C@H]1C[C@@]([C@@H](C[N@@H+]1C)C)(C#C)O	0
ZINC04898949	C[C@@H]1C[C@]([C@@H](C[N@H+]1C)C)(C#C)O	0
ZINC04898950	C[C@H]1C[C@]([C@@H](C[N@@H+]1C)C)(C#C)O	0
ZINC04913556	Cc1cc(ccc1[N+](=O)[O-])OCC[N@@H+]1C[C@H](O[C@@H](C1)C)C	0
ZINC04915586	C[C@H]1OC[C@H]2[C@@H](O1)[C@@H]([C@@H]([C@@H](O2)O)O)O	0
ZINC04939538	COc1ccc(cc1)NC(=O)C[C@H](C(=O)[O-])[NH2+]CCOCCO	1
ZINC04940082	CCn1c2nc(=O)n(c(=O)c2nc(n1)c1ccc(cc1)C)C	0
ZINC04943926	COc1cccc(c1)c1nc(on1)c1cccc(c1OC)OC	0
ZINC04945359	c1ccc(cc1)C(=O)CSc1nc2c(s1)c(cc(O)n2)O	0
ZINC04945476	Cc1ccc2c(c1)[nH]c(n2)SCC(=O)Nc1cc(ccc1F)C	1
ZINC04945775	Cn1c(nnc1SCc1coc(n1)c1cccs1)C1CC1	0
ZINC04945965	CC1=C(/C(=C(\C#N)/c2ccc(cc2)OC)/C=C/C/1=N\O)Cl	0
ZINC04951773	Cc1c(cn(n1)C)C#CC(C)(C)O	0
ZINC04953709	C#CCOC(=O)CCCC(=O)Nc1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC04960959	COC(=O)[C@H]([C@@H](c1ccccc1)Sc1ccccc1N)O	1
ZINC04962564	CN(C)/N=C\c1ccc(cc1)O	0
ZINC04963763	c1ccc(cc1)N1[C@H]2c3ccccc3CCC[C@@H]2C=N1	0
ZINC04965850	CCc1ccccc1NC(=O)C1CCN(CC1)c1ncccn1	1
ZINC04970390	CCOc1ccc(c(c1C)C)S(=O)(=O)Nc1cccnc1	0
ZINC04973167	C1CCO[C@H](C1)OCCC#CCCO	0
ZINC04973951	C[C@@H](C#C)OC(C)(C)C	0
ZINC04975703	CC(=O)c1ccc(cc1)NC(=O)[C@@H]1CC(=O)N(C1)C(C)(C)C	1
ZINC04978724	c1cc(c(cc1Cl)C(=O)O/N=C(/c1ccncc1)\N)Cl	1
ZINC04981195	COc1cc(cc(c1O)I)CNc1ccc(cc1)SC	0
ZINC04983314	c1ccc(cc1)OC[C@H](C[NH+]1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC04985838	COc1ccc(cc1)OCC#CC[NH+]1CCCC1	0
ZINC04988180	CCc1cc(ccc1OCC)S(=O)(=O)n1cccn1	0
ZINC04990925	COc1ccc(c(c1)OC)/C=N/NC(=O)C[NH+]1CCSCC1	1
ZINC04991601	c1ccc2c(c1)c(cc(c2O)/C=N/Nc1cccc2c1nccc2)Br	0
ZINC04993608	CCOC(=O)[C@@H]1CC[N@H+](CC1)C[C@H](COc1ccccc1F)O	1
ZINC04994552	CCOc1ccc(cc1)C(=O)N[C@H](C(Cl)(Cl)Cl)[NH2+]CCC[NH+](C)C	1
ZINC04996432	C[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	0
ZINC04997133	CCCC/C(=N/NC(=O)[C@H](c1ccccc1)O)/C	0
ZINC04997992	C#CCOc1cccc(c1)/C=C/1\C(=O)OC(=N1)c1cccs1	0
ZINC04999272	CCOc1ccccc1N[C@@H](C)C(=O)Nc1nccs1	1
ZINC05009649	C1COC2(O1)C/C(=N\O)/C(=O)/C(=N\[O-])/C2	1
ZINC05014215	Cc1ccc(cc1)c1c2cc(ccc2no1)C#Cc1ccccc1	0
ZINC05017292	c1cc(c(cc1[N+](=O)[O-])N1C(=O)[C@H]2[C@H]3C=C[C@@]([C@@H]2C1=O)(O3)CO)Cl	1
ZINC05018988	C=C1[C@@H]([C@@H]([C@@H](C(=N1)SCC#C)C#N)c1ccccc1[N+](=O)[O-])C(=O)C	0
ZINC05019580	CCOc1cc(ccc1OCc1ccccc1)CNc1[nH]ncn1	0
ZINC05019908	c1nc2c(n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)nc(nc2[S-])N	0
ZINC05027216	c1ccc(cc1)N(CC#CC[NH+]1CCCCC1)c1ccccc1	0
ZINC05030145	Cc1ccc(nn1)N1C[C@@H]2COC[C@H]([C@@H]2C1)CC(=O)N1CCOCC1	1
ZINC05033262	CC(C)(C)N(C)CC#CC(c1ccccc1)(c1ccccc1)O	0
ZINC05042548	COCCC[NH2+]CCOCCOc1c(cccc1OC)OC	0
ZINC05043313	c1cc2c(cc1[N+](=O)[O-])cc(c(=O)o2)C(=O)OC1CCCCC1	1
ZINC05044022	c1ccc2c(c1)[C@H]1CCC[C@@H]1[C@@]2(C#CC[NH+]1CCCCC1)O	0
ZINC05045027	c1cc(c(cc1CC(=O)N1[C@@](CC(=N1)C(F)F)(C(F)F)O)Cl)Cl	0
ZINC05048693	CC(C)(C#Cc1ccc(cc1)C(=O)NCCc1ccccc1)O	0
ZINC05050316	Cc1ccc(c(c1)OC[C@H](C[NH2+]C1CCCC1)O)C	0
ZINC05051069	CCN(CC#CC[C@@H](C)OCCC#N)c1ccccc1	0
ZINC05051267	CC1=C([C@@H](NC(=S)N1)c1ccc(cc1)O)C(=O)OCCOC	1
ZINC05054315	c1cc(oc1)/C=N/Nc1nc(cs1)c1ccc(cc1Cl)Cl	0
ZINC05056609	C#CCn1cnc2c(c1=O)nnn2c1cccc(c1)F	0
ZINC05065551	Cc1ccc(c(c1)OCC#CC[NH2+]Cc1ccccc1)C(C)C	0
ZINC05066051	CCCOc1ccc(cc1)C(=O)CCC(=O)Nc1ccc(cc1O)C	0
ZINC05071987	C[N+]1(CCOCC1)Cc1cn2ccccc2[nH+]1	0
ZINC05073868	Cc1ccc(cc1C)OC[C@H](C[N@@H+]1[C@H](CCC[C@@H]1C)C)O	0
ZINC05078406	C#CCSc1[nH]c(=O)c(c(n1)N)NC(=O)c1ccc(cc1)F	0
ZINC05082184	CC1=C2CCC(C[C@@]2(CCC1=O)CO)(OC)OC	1
ZINC05087629	COc1ccc(cc1)Nc1nc2c(s1)cccc2SC	0
ZINC05112329	C#C[C@]12CC[N@H+](CC1)CC2	0
ZINC05112392	C#CCOC[C@@H](CCl)O	0
ZINC05112402	C#CCOc1cn(c(=O)[nH]c1=O)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC05112425	C#C[C@@H](c1ccc(cc1)[N+](=O)[O-])O	0
ZINC05112682	C(C#CCOC[C@@H](CCl)O)OC[C@@H](CCl)O	0
ZINC05112687	C(C#CCOC[C@H](CCl)O)OC[C@H](CCl)O	0
ZINC05112814	C(C(F)(Cl)Cl)O	0
ZINC05114327	CC(C)(C)c1[nH]c(c(n1)c1cccnc1)c1ccc(cc1)O	0
ZINC05117254	c1cc2c(cc1/C=C/c1n(c(c[nH+]1)[N+](=O)[O-])CCO)OCO2	0
ZINC05125395	C#CCNc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC05127551	CCOCCn1c(c(c2c1ccc(c2)O)C(=O)C)C	1
ZINC05134415	C1C[C@@H](C(=O)OC1)O	1
ZINC05142612	CCc1ccc2c(c1)s/c(=N\C(=O)CC)/n2CC#C	0
ZINC05143399	CC(C)(C)C(=O)/N=c\1/n(c2cc(c(cc2s1)OC)OC)CC#C	0
ZINC05155122	CC[C@H](C(=O)OC)Sc1nc(O)cc(n1)C(F)(F)F	1
ZINC05155183	Cc1c(nc([nH]c1=O)SCC#C)C	0
ZINC05155782	COC(=O)[C@H](CCSC)NC(=O)N1CCN(CC1)c1ccccc1	1
ZINC05157121	C1[C@@H]([C@H]([C@H](O1)[C@@H](CO)O)O)O	0
ZINC05158073	CC#CC#C/C=C/1\C=C[C@@]2(O1)CCCO2	0
ZINC05158101	CC#C[C@@]1(CCC[C@@H](C1)OCC[NH+](C(C)C)C(C)C)O	0
ZINC05158145	CC(=C)C#Cc1cc(ccc1O)O	0
ZINC05158985	CC(=CCc1cc(c(cc1O)C#CC(=C)C)O)C	0
ZINC05159135	CC(=C[C@H]1[C@@H](C1(C)C)C(=O)OCN1C(=O)CN(C1=O)CC#C)C	0
ZINC05163295	COc1cc(ccc1O)c1[nH]c(=O)c2c3c(sc2n1)CCCCCC3	0
ZINC05173930	c1ccc2c(c1)c1c(cn2)nc(s1)c1ccc(cc1)Cl	0
ZINC05177333	CCC/C=N/NC(=O)c1cccc(c1)Br	1
ZINC05177665	c1ccc(cc1)c1c(sc(n1)c1ccccc1)Br	0
ZINC05177681	C#CCNC=C(C#N)C#N	0
ZINC05186922	CC(C)(C#Cc1ccc(s1)C(=O)/C=C/c1ccc(cc1)Cl)O	0
ZINC05191636	CC1=C([C@H](NC(=O)N1)c1cccc(c1O)C=C)C(=O)C	0
ZINC05193105	c1cc(cc(c1)[N+](=O)[O-])c1nnc(s1)NC(=O)c1c(cccc1F)F	1
ZINC05194569	CC#C[C@](c1ccccc1)(C(=O)O[C@@H]1CC[N@@H+](C1)C)O	0
ZINC05194586	CC#C[C@](c1ccccc1)(C(=O)O[C@H]1CC[N@@H+](C1)C)O	0
ZINC05203142	CO[C@H]1[C@@H]([C@@H]2[C@@H](CO[C@@H](O2)c2ccccc2)O[C@@H]1OC)O	0
ZINC05211472	C[C@@H]1CC[C@H](O1)CO	0
ZINC05211510	C[C@@H]1C[C@H]2CC[C@@H]1[C@@H](C2)O	0
ZINC05220173	C#CCCCCCCCCC(=O)NO	0
ZINC05223216	CS(=O)(=O)c1ccc(cc1)C(=O)Nc1nc(cs1)c1ccccc1	1
ZINC05224543	C1[C@@H]([C@H](O[C@@H]1O)CO)O	0
ZINC05225504	CCCC[C@@H](CC)C(C)(C)O	0
ZINC05225537	C[C@H]1CCCC([C@]1(C#C)O)(C)C	0
ZINC05226339	CCCC[C@](CC)(C#Cc1ccccc1)O	0
ZINC05226655	CC(=O)Nc1cccc(c1)NC(=O)[C@H]1[C@H]2C=C[C@@H]([C@@H]1C(=O)[O-])O2	1
ZINC05227164	CC[C@@H](C#CC)O	0
ZINC05227387	CCC#CC[C@H](C)O	0
ZINC05227514	CCC[C@@](C)(C#CC)O	0
ZINC05227699	CC(C)(CO)[C@@H]1OC[C@@]2(CO1)CO[C@@H](OC2)C(C)(C)CO	0
ZINC05237487	CC[C@H](C)OC(=O)c1ccc(cc1)NC(=O)CSc1nc(O)cnn1	1
ZINC05239049	CCCOC(=O)CSc1nc(O)c(c(n1)CC)C#N	1
ZINC05244125	CCCCC#CCCCCCCCCCCOC(=O)C	0
ZINC05247752	CC[C@@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC05251694	CCOC(=O)c1c(nc(O)nc1SCc1c(cccc1Cl)F)C	1
ZINC05260083	CS(=O)(=O)[N-]c1ccccc1/C(=N\O)/c1ccccc1	0
ZINC05272760	C[C@@H](C(=O)Nc1cc(ccc1O)Cl)N1C(=O)c2ccccc2S1(=O)=O	0
ZINC05275252	C[C@@H]([C@@H]1CC[C@@H]2[C@@]1(CC[C@@H]1[C@@H]2CCc2c1ccc(c2)O)C)[NH3+]	0
ZINC05275513	C[C@@]12C=CC3=C4CCC(=O)C=C4CC[C@@H]3[C@@H]1CC[C@]2(C#C)O	0
ZINC05275514	C[C@@]12C=CC3=C4CCC(=O)C=C4CC[C@H]3[C@@H]1CC[C@]2(C#C)O	0
ZINC05275847	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=C3CCC(=O)C1	0
ZINC05275848	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CCCC[C@@H]31	0
ZINC05275945	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=Cc2c(cno2)C[C@@]31C	0
ZINC05276342	C[C@]12C=CC3=C4CCC(=O)C=C4CC[C@@H]3[C@@H]1CC[C@]2(C#C)O	0
ZINC05276631	C[C@]12CC[C@@H](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC05276755	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@H]2CO)CCC1=CC(=O)CC[C@@]31C	0
ZINC05276771	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CCCC[C@@H]31	0
ZINC05276790	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC05279449	C[C@@H]1CN(C[C@@H](O1)C)C(=O)COC(=O)c1ccccc1NCCO	1
ZINC05282253	C#C[C@@H](C1=C(CCCC1=O)[O-])C1=C(CCCC1=O)O	0
ZINC05282264	C#CCSc1nncn1/N=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC05282279	C#C[C@H]([C@@H](c1ccccc1)O)n1c2ccccc2nn1	0
ZINC05282887	C1CC[C@H]2C[C@@](CC[C@@H]2C1)(C#CC(F)(F)F)O	0
ZINC05283247	CC#CC(=O)N	0
ZINC05283261	CC#C[C@H](C1(CCCCC1)OC)n1c2ccccc2nn1	0
ZINC05283830	CC(C)(C(=O)C#Cc1ccccc1)O	0
ZINC05287000	C#C[C@@H]([C@@H]1CCC=CC1)OCCC#N	0
ZINC05287005	C#C[C@H]([C@@H]1CCC=CC1)OCCC#N	0
ZINC05287010	C#C[C@H]1C[C@H](N(O1)c1ccccc1)c1ccccc1	0
ZINC05287011	C#Cc1cccc(c1)N1C(=O)[C@H]2[C@@H]3C[C@H]([C@H]2C1=O)C=C3	0
ZINC05288300	Cc1ccc(c(c1)/N=C/c1cc(ccc1O)Br)F	0
ZINC05293496	CCNC(=O)c1cccc(c1)/N=C/c1cc(cc(c1O)[N+](=O)[O-])Cl	0
ZINC05298275	C[C@H](c1nnc(o1)c1ccccc1)OC(=O)c1cc(ccc1O)Cl	1
ZINC05308142	CCCCC#C[C@@H](C[C@H](c1ccccc1)OCC)OCC	0
ZINC05308144	CCCCC#C[C@@H]1CCCCO1	0
ZINC05308145	CCCCC#C[C@@H]1CCCO1	0
ZINC05308154	CCCCC#C[C@@H]1[C@H](CCO1)C(OCC)OCC	0
ZINC05308180	CCCCC#C[C@H]1CCCO1	0
ZINC05308184	CCCCC#C[C@H]1CC[C@@H](O1)C#CCCCC	0
ZINC05308188	CCCCC#C[C@H]1[C@@H](CCO1)C(OCC)OCC	0
ZINC05308373	CCCCCC#C[C@H](n1cncn1)OCC	0
ZINC05309569	CCCC[C@@H](C(=O)[O-])[NH2+]C[C@H](COc1ccccc1)O	0
ZINC05309870	CCCC[C@@](Cc1ccccc1)(C#Cc1ccccc1)OCC	0
ZINC05310172	CCCC[C@](C#Cc1ccccc1)(n1c2ccccc2nn1)OCC	0
ZINC05310199	CCCC[C@](Cc1ccccc1)(C#Cc1ccccc1)OCC	0
ZINC05310993	CCC[C@H](C#Cc1ccccc1)OCC	0
ZINC05311449	CC[NH+](CC)CC#CCOC	0
ZINC05311650	CCN(CC)S(=O)(=O)c1ccc(c(c1)NC(=O)CC(C)(C)C)OC	1
ZINC05312222	CCO/C(=C/C#C)/C#Cc1ccccc1	0
ZINC05312228	CCO/C(=C/C#C[C@@H](c1ccc(cc1)C)O)/C#Cc1ccccc1	0
ZINC05312231	CCO/C(=C/C#C[C@H](c1ccc(cc1)C)O)/C#Cc1ccccc1	0
ZINC05312280	CCO/C(=C\C=C)/C#Cc1ccccc1	0
ZINC05317707	CC[C@H](C)[C@@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	0
ZINC05317729	CC[C@H](C)[C@H](C(=O)[O-])[NH2+]C[C@@](C)(C#Cc1ccccc1)O	0
ZINC05319769	C[NH+]1CCN(CC1)c1cc(ccc1[N+](=O)[O-])N1CCOCC1	0
ZINC05322912	Cc1c2cc(c(cc2oc(=O)c1CC(=O)NC1CC1)O)Cl	0
ZINC05324726	CCCN1C(=C(c2ccccc2S1(=O)=O)OC)C(=O)N1CCOCC1	1
ZINC05326527	CCOC(=O)c1c(c([nH]c1C)C(=O)OCC(=O)N1CCC[C@@H](C1)C)C	1
ZINC05328497	C#CC(=O)OCC#CCOC(=O)C#C	0
ZINC05329884	COc1ccc(cc1)C#Cc1ccncc1	0
ZINC05331895	c1ccc(cc1)[C@@H](C(=O)C#CC1(CCCCC1)O)Nc1ccccc1	0
ZINC05331964	c1ccc(cc1)[C@H](C(=O)C#CC1(CCCCC1)O)Nc1ccccc1	0
ZINC05333328	CCOC(=O)c1c(c([nH]c1C#CC(C)(C)O)C(=O)OCC)C	0
ZINC05334579	CCO[C@@H](C#Cc1ccc(cc1)OC)n1c2ccccc2nn1	0
ZINC05334583	CCO[C@@H](C#Cc1ccc(cc1)[N+](=O)[O-])n1c2ccccc2nn1	0
ZINC05334666	CCO[C@@H](CC(OCC)OCC)C#Cc1ccccc1	0
ZINC05335072	CCO[C@@](C#Cc1ccccc1)(C(C)(C)O)n1c2ccccc2nn1	0
ZINC05335152	CCO[C@@](CC=C)(C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05335231	CCO[C@H](C#C)n1c2ccccc2nn1	0
ZINC05335244	CCO[C@H](C#CC1=CCCC1)n1c2ccccc2nn1	0
ZINC05335249	CCO[C@H](C#CC1=CCCCC1)n1c2ccccc2nn1	0
ZINC05335254	CCO[C@H](C#Cc1ccc(cc1)C)n1c2ccccc2nn1	0
ZINC05335256	CCO[C@H](C#Cc1ccc(cc1)OC)n1c2ccccc2nn1	0
ZINC05335731	CCO[C@](C#Cc1ccccc1)(C(=O)C)n1c2ccccc2nn1	0
ZINC05335739	CCO[C@](C#Cc1ccccc1)(C(C)(C)O)n1c2ccccc2nn1	0
ZINC05335815	CCO[C@](CC#CC)(C#Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05337224	CC[C@@](C#Cc1ccccc1)(n1c2ccccc2nn1)OCC	0
ZINC05337440	CC[C@H]([C@@](C)(C#C)O)O	0
ZINC05337551	CC[C@](C#C)(n1c2ccccc2nn1)OCC	0
ZINC05339591	Cc1ccc(cc1)N/N=C/c1ccc(cc1)O	0
ZINC05341826	CCc1nc2ccccc2c(=O)n1N1C[C@]1(C)C#C	0
ZINC05354063	CC(C)(C)[C@@H]([C@@H](Cc1ccc(cc1)Cl)n1cncn1)O	0
ZINC05355515	C[C@@H](c1nc2ccccc2c(=O)[nH]1)Sc1nc([nH]n1)N	0
ZINC05356003	COC[C@H](C[S@](=O)Cc1ccc(cc1)Cl)O	0
ZINC05356522	CO[C@H]([C@@H](c1ccccc1)O)n1c2ccccc2nn1	0
ZINC05359187	COc1ccc(cc1)C(=O)N/N=C/c1ccc(c(c1)O)O	0
ZINC05361918	Cc1cc(cc(c1O)C)C(=O)C[S@](=O)c1ccc(cc1)F	0
ZINC05367211	CC(=O)Nc1ccc(cc1)C(=O)OCCCOc1ccc(cc1)F	1
ZINC05368213	C[C@@H](CCCC(C)(C)OC)[C@@H](C#CC[C@@H](C)OC(C)(C)C)O	0
ZINC05368518	C#CCOC[C@@H](C[NH+]1CCCCC1)O	0
ZINC05368914	C[C@@H](c1nc(n(n1)CC(=O)c1ccccc1)[C@H](C)O)O	0
ZINC05370128	C[C@@H]1[C@](O1)(C#CCn1c2ccccc2nn1)c1ccccc1	0
ZINC05370130	C[C@@H]1[C@](O1)(C)C#CCn1c2ccccc2nn1	0
ZINC05370149	C[C@@H]1c2nc(nn2[C@@](C(=O)O1)(C)CC#C)[C@@H](C)O	0
ZINC05370153	C[C@@H]1c2nc(nn2[C@](C(=O)O1)(C)CC#C)[C@@H](C)O	0
ZINC05370817	C[C@H](CCCC(C)(C)OC)[C@@H](C#CC[C@@H](C)OC(C)(C)C)O	0
ZINC05370828	C[C@H](CCCC(C)(C)OC)[C@H](C#CC[C@@H](C)OC(C)(C)C)O	0
ZINC05371062	C/C(=N\c1c2ccccc2ccc1O)/c1cc2ccccc2oc1=O	0
ZINC05372371	C/C(=C\1/C(=O)N(C(=S)S1)CCS(=O)(=O)[O-])/c1ccc(cc1)O	0
ZINC05376345	c1cc(cc(c1)/N=C\1/NC(=O)/C(=C/c2ccc(cc2)O)/S1)C(F)(F)F	0
ZINC05377046	c1ccc(cc1)CO[C@@H]1[C@H]2CO[C@H](O2)[C@@H]([C@H]1O)N=[N+]=[N-]	0
ZINC05377124	C[C@H]1[C@@](O1)(C#CCn1c2ccccc2nn1)c1ccccc1	0
ZINC05377131	C1[C@H]2C[C@@H]([C@@H]1C=C2)CC#CCOCCC#N	0
ZINC05377143	C1[C@H]2C[C@H]([C@@H]1C=C2)CC#CCOCCC#N	0
ZINC05377177	C[C@H]1[C@](O1)(C#CCn1c2ccccc2nn1)c1ccccc1	0
ZINC05377180	C[C@H]1[C@](O1)(C)C#CCn1c2ccccc2nn1	0
ZINC05377192	C[C@H]1c2nc(nn2[C@@](C(=O)O1)(C)CC#C)[C@@H](C)O	0
ZINC05377193	C=CCC#CCOCCC#N	0
ZINC05377196	C[C@H]1c2nc(nn2[C@](C(=O)O1)(C)CC#C)[C@@H](C)O	0
ZINC05377670	CC(=C)CC#CC(C)(C)OCCC#N	0
ZINC05377674	CC(=C)CC#CC(C)(C)OC[C@H]1COC(O1)(C)C	0
ZINC05378743	CC(=O)OC[C@H](COCC=C)O	1
ZINC05379401	CC(C)(C#CC(=O)[O-])C#CC(C)(C)C#CC(C)(C)O	0
ZINC05379403	CC(C)(C#CC(=O)[O-])C#CC(C)(C)O	0
ZINC05379407	CC(C)(C#CC(=O)OC)O	0
ZINC05379414	CC(C)(C#CC[C@@H]1CCC=CO1)O	0
ZINC05379418	CC(C)(C#CC[C@@H]1C[C@H]2CC[C@@H]1C=C2)O	0
ZINC05379424	CC(C)(C#CC[C@H](COc1ccccc1)O)[NH+](C)C	0
ZINC05379426	CC(C)(C#CC[C@H]1CCC=CO1)O	0
ZINC05379428	CC(C)(C#CC[C@H]1C[C@H]2CC[C@@H]1C=C2)O	0
ZINC05379429	CC(C)(C#CC[C@H]1C[C@H]2C[C@@H]1C=C2)OC[C@@H]1CO1	0
ZINC05379431	CC(C)(C#CC[C@H]1C[C@]2(C(=C([C@@]1(C2(Cl)Cl)Cl)Cl)Cl)Cl)O	0
ZINC05379436	CC(C)(C#Cc1cn(nc1C#CC(C)(C)O)C)O	0
ZINC05380572	C#CCOC[C@@H](CS(=O)(=O)[O-])O	0
ZINC05381366	CC(C)O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)NC(=O)C	1
ZINC05386186	C#CC(c1ccccc1)(c1ccccc1)n1ccnc1	0
ZINC05394759	c1cc(c(cc1Cl)Cl)[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(c(cc2N1)O)C(=O)[O-]	0
ZINC05396667	CC(=O)O[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1O	1
ZINC05400206	C[N@@H+]1CCc2c(c(N3CCOCC3)[nH+]c3c2c(n[nH]3)N)C1	0
ZINC05401691	CCOc1cc(ccc1O)/C=N/C(=S)Nc1nc(O)c(nn1)C	0
ZINC05409815	C#C[C@H](c1cccc(c1)[N+](=O)[O-])O	0
ZINC05416110	Cc1ccc(cc1)[C@@H](C(=O)C#C[C@H](c1ccccc1)O)O	0
ZINC05416487	Cc1ccc(cc1)[C@H](C(=O)C#C[C@@H](c1ccccc1)O)O	0
ZINC05417329	CCCC#C[C@](C)(c1ccccc1)O	0
ZINC05417781	CCCCC/C(=N\O)/c1ccc(cc1OC)OC	0
ZINC05419490	CCCC[NH+](CCCC)CC#C[C@@](C)(CC)OCCO	0
ZINC05419496	CCCC[NH+](CCCC)CC#C[C@](C)(CC)OCCO	0
ZINC05420316	CCCCOCCOCCOC[C@H](COCCCC)O	0
ZINC05423997	C/C(=C\1/C[C@@H](CCC1=O)C(C)(C)C)/[O-]	1
ZINC05425140	Cc1ncc(n1CCI)[N+](=O)[O-]	0
ZINC05426793	CC#CC#CC#C[C@@H]1[C@H](O1)CO	0
ZINC05438155	CC(=O)O[C@@]1(CC[C@@H]2[C@@]1(CC[C@@H]1[C@@H]2CC[C@@H]2[C@@]1(CC=CC2)C)C)C#C	0
ZINC05439325	C#CCOc1cn(c(=O)[nH]c1=O)[C@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC05439383	c1cc(cc2c1ccc(=O)o2)O[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC05440225	C[C@@H]1C[C@@]([C@@H](C[N@@H+]1C)C)(C#CCOc1ccc(cc1)Br)O	0
ZINC05440283	C[C@H]1C[C@]([C@@H](C[N@@H+]1C)C)(C#CCOc1ccc(cc1)Br)O	0
ZINC05442694	CC(C)[C@](C#CC(=C)C)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC05443749	Cc1ccc(cc1S(=O)(=O)N1CCOCC1)NC(=O)C1CCCC1	1
ZINC05452126	c1ccc2c(c1)c(=O)nc1n2CC/C/1=C\c1ccc(cc1Cl)Cl	0
ZINC05456190	C[C@]12CC[C@H](C1(C)C)C/C/2=N/OCC#C	0
ZINC05469418	CCCOc1ccc(cc1)CCCC(=O)[O-]	1
ZINC05470867	CCN(CC)C(=S)SS(=O)(=O)N(C)C	0
ZINC05472395	CCOC(=O)C(CC#CC[NH+]1CCCCC1)C(=O)OCC	0
ZINC05474800	CCO[C@@H](c1ccccc1)[C@H](c1ccccc1)O	0
ZINC05481875	CC(C)OC1=C(C(=O)C1=O)C#Cc1ccccc1	0
ZINC05484313	c1ccc(cc1)NN[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC05494275	C#CCOC(=O)O/N=c\1/n(c2ccccc2s1)CCSCCO	0
ZINC05494276	C#CCOC(=O)Oc1nc2ccccc2s1	0
ZINC05500088	CC1(O[C@H]2[C@@H]([C@H](O[C@H]2O1)[C@@H](CO)O)N=[N+]=[N-])C	0
ZINC05500212	C#CC1(CCCCCCCCC2(CCCCCCCC1)OCCO2)O	0
ZINC05500288	CC(=S)N[C@H](C(=O)c1ccccc1)O	0
ZINC05500515	C#C[C@H]1CCCCC[C@@H]1O	0
ZINC05509099	CN(C)S(=O)(=O)N[C@@H](Cc1ccc(c(c1)O)O)C(=O)[O-]	0
ZINC05510162	CCCCC#CCCCCCCCCO[C@H]1CCCCO1	0
ZINC05513249	COc1ccc(c(c1)OC)/C=N/NC(=O)COc1ccccc1	1
ZINC05513310	CCCCC[C@@](C#CC)(C(=O)O[C@H]1[C@@H]([N@@H+]2CC[C@H]1CC2)C)O	0
ZINC05513447	CCCCC[C@](C#CC)(C(=O)O[C@@H]1[C@@H]([N@@H+]2CC[C@H]1CC2)C)O	0
ZINC05514633	COc1cccc(c1)/N=C/c1ccc(c(c1)O)OC	0
ZINC05515406	C[C@@H](C#CC(F)(F)F)O	0
ZINC05515407	C[C@@H](C#CC[NH+](C)C)OCCO	0
ZINC05515614	C[C@@H](COCC#CC(C)(C)O)O	0
ZINC05516203	CC(C)(C)c1ccc(cc1)S(=O)(=O)Nc1ccccc1O	0
ZINC05518262	c1ccc(cc1)C[NH2+][C@H](CO)C#CC[NH+]1CCCCCC1	0
ZINC05519623	c1ccc(cc1)COc1cccc(c1)/C=C/c1nc2ccccc2s1	0
ZINC05522537	c1ccc(c(c1)c1nc([nH]n1)SCC(=O)Nc1ccc(c(c1)Cl)Cl)O	0
ZINC05524845	COCCC1=NN([C@@](C1)(C(F)(F)F)O)c1nc2ccccc2s1	0
ZINC05526508	COCCOCc1ccc(c2c1cccn2)O	0
ZINC05526803	COc1ccc(cc1)/C(=N/O)/[C@@H]1C[C@H]1c1ccc2c(c1)OCO2	0
ZINC05527849	C[C@@H](COCC#CC[NH+](C)C)O	0
ZINC05528897	C[C@H](COCC#CC[NH+](C)C)O	0
ZINC05529857	C[C@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@@]2(C#C)O)C	0
ZINC05530937	C[C@@]1(CC1(Cl)Cl)CC#CC(C)(C)O	0
ZINC05531344	C[C@H](C#CC[NH+](C)C)OCCO	0
ZINC05531348	C[C@H](C#CCOCCO)O	0
ZINC05532416	C[C@H](COCC#CC(C)(C)O)O	0
ZINC05534464	Cc1cc([n+]2c(c1)NCC[C@H]2OCC(C)C)C	0
ZINC05534699	C[C@](C[N@H+]1CCC[C@@H]1C(=O)[O-])(C#Cc1ccccc1)O	0
ZINC05535326	C[N@@+]12CCCC[C@H]1[C@H](CCC2)CO	0
ZINC05542609	Cc1ccc(c(c1)OCC(=O)N/N=C/c1ccccc1Cl)C(C)(C)C	1
ZINC05548575	CCN/C(=N/N=C\c1ccco1)/S	0
ZINC05549963	CO[C@H]1CN(C(=O)c2cccc(c2N1)O)CC#C	0
ZINC05553162	Cc1ccc(cc1)NC(=S)NC1(CCCCC1)C#C	0
ZINC05560652	COc1cccc(c1O)C(=O)OCC(=O)Nc1ccc(c(c1)Cl)OC	1
ZINC05577120	CC(C)Sc1nc2c(c3c(s2)CCCC3)c2n1c(nn2)SCCO	0
ZINC05583801	CC[NH+](CC)c1ccc(cc1)/C=N/C(CO)(CO)CO	0
ZINC05598925	CCS(=O)(=O)/C=C(/C#Cc1ccccc1)\c1ccccc1	0
ZINC05599476	CC[C@]12CC[C@H]3[C@H]([C@@H]1C[C@@H]([C@]2(C#C)O)O)CCC1=CC(=O)CC[C@H]31	0
ZINC05600976	c1ccc(cc1)C#C/C=N/c1ccccc1Br	0
ZINC05601246	CC#C[C@@](C1=CCCC1)(C(=O)O[C@@H]1[C@H](C)[N@@H+]2CC[C@H]1CC2)O	0
ZINC05601300	CC(=C)C#C[C@]1(C=C(C(=CC1=O)OC)OC)O	0
ZINC05604078	c1ccc(cc1)OCCOC[C@@H](CO)O	0
ZINC05604187	c1ccc(cc1)[C@@H](C#CC#CCO)O	0
ZINC05604940	c1ccc2c(c1)ccc(c2/C=N/NC[C@@H]1CCCO1)O	0
ZINC05605183	c1ccnc(c1)N1CCN(CC1)[C@@H]1CCCCCC/C/1=N/O	0
ZINC05606792	CC1(O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)n1ccc(nc1=O)N)CO)C	0
ZINC05612882	C1C[NH+](CCC21OCCO2)CC[C@@H](C(F)(F)F)O	0
ZINC05613047	C1[C@@H]2[C@@H](CS1(=O)=O)SC(=S)N2CCO	0
ZINC05616506	c1cc2c(cc1S(=O)(=O)N1CCOCC1)[nH]c(=S)o2	0
ZINC05620433	C#CC1(CCCCC1)OCCC#N	0
ZINC05620490	C(COCC#CCO)C#N	0
ZINC05621458	C1CCC(CC1)(C#CCl)OCCC#N	0
ZINC05631468	CC(=C)[C@@](C)(C#C)OCCC#N	0
ZINC05631469	CC(=C)[C@@](C)(C#CC[NH+]1CCCC1)OCCC#N	0
ZINC05631475	CC(=C)[C@](C)(C#C)OCCC#N	0
ZINC05633484	CC(C)c1c2c(n[nH]1)OC(=C([C@@H]2c1ccc(c(c1)O)OC)C#N)N	0
ZINC05637056	c1cc(c(cc1/C=N/Nc1ccc(cn1)C(F)(F)F)O)O	0
ZINC05638766	C/C(=N\OCC#C)/c1ccc(cc1)Cl	0
ZINC05645708	CCCCCCOc1ccc(cc1OC)/C=C/C(=O)NCCOC	1
ZINC05651049	CC[C@@H](C)C#C[C@@](c1ccccc1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC05651346	CC[C@@]12CC(=C)[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC05651374	CC[C@H](C)C#C[C@@](c1ccccc1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC05651375	CC[C@H](C)C#C[C@](c1ccccc1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC05651441	CC[C@H](C)c1ccccc1[N+](=O)[O-]	0
ZINC05651666	CC[C@]12CC(=C)[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC05651667	CC[C@]12CC(=C)[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC05651679	CC[C@]12CC[C@H]3[C@@H]([C@@H]1C=C[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC05662749	C#CCN1c2ccccc2/C(=N/NC(=O)c2ccncc2)/C1=O	0
ZINC05669765	COCCCNC(=O)CC(=O)NCCCOC	1
ZINC05672203	c1ccc(cc1)c1nc(on1)COC(=O)c1ccc(c(c1)[N+](=O)[O-])Cl	1
ZINC05674546	c1cc(ccc1NC(=O)NNC(=O)COc1ccc(cc1)Cl)Cl	1
ZINC05682694	c1ccc(cc1)CCCNC(=O)c1ccc(cc1[N+](=O)[O-])Cl	1
ZINC05692539	Cc1c(ccc2c1oc(=O)cc2COC(=O)c1ccccn1)O	1
ZINC05693781	C[C@@H](C(=O)c1ccc2c(c1)CCC2)OC(=O)c1ccc(cc1)O	1
ZINC05705260	c1cnc(nc1)NC(=O)C(Cl)(Cl)Cl	1
ZINC05711284	CCCC#Cc1ccc(s1)c1ccc(cc1)C#N	0
ZINC05714778	c1cc(ccc1/N=N/c1cc(ccc1O)Br)Cl	0
ZINC05715136	CC[NH+](CC)CC#C[C@H](C)O	0
ZINC05715629	c1cc(ccc1c1c(cn(n1)CCC#N)/C=N/O)Cl	0
ZINC05716064	CCNC(=O)C(=O)N/N=C/c1cccc(c1O)OC	0
ZINC05717121	c1ccc(c(c1)C(=O)OC[C@H]1[C@H](C1(Cl)Cl)CO)F	1
ZINC05720028	COCC#Cc1c2ccccc2c(c2c1cccc2)C#CCOC	0
ZINC05724594	Cc1c(sc(n1)NC(=O)c1ccc2c3c1cccc3CC2)C(=O)OC	1
ZINC05725279	C/C(=N\NC(=O)CNc1ccccc1OC)/c1ccc(cc1)O	0
ZINC05725694	C1[C@@H]([C@@H]([C@@H]([C@@H]([C@@H](CO1)O)O)O)O)CO	0
ZINC05728797	Cn1ccnc1SCC#CCSc1nccn1C	0
ZINC05730021	C[C@H]1C[C@@H]([C@H](C[N@H+]1C)C)n1c(cc(=O)[nH]1)N	0
ZINC05730767	Cc1cccc2c1N(C(=O)/C/2=N\O)CCCl	0
ZINC05735479	CCCCC[C@@H]1C[C@H](C(=O)O1)Cc1[nH+]c(n[nH]1)[S-]	1
ZINC05736020	C[C@@H]1[C@@H]([C@@H]2CC[N@H+]1CC2)OC(=O)[C@@](C#CC(=C)C)(c1ccccc1)O	0
ZINC05737920	c1ccc(cc1)S[C@@H]1[C@@H]([C@@H]([C@@H](O1)[C@H](CO)O)O)O	0
ZINC05741739	CC1(N=N[C@](O1)(OC)OCCC#C)C	0
ZINC05742880	COC(=O)c1ccc(cc1)OCC=C	1
ZINC05746329	Cc1ccc(cc1)S(=O)(=O)N/N=C/c1ccc(c(c1)CO)OC	0
ZINC05749437	c1cc(c(cc1Cl)C(=O)/C=C/c1cc2c(cc1C(=O)[O-])COCO2)O	1
ZINC05752231	C[C@H]1[C@@H]([C@@H]2CC[N@H+]1CC2)OC(=O)[C@@](C#CC(=C)C)(c1ccccc1)O	0
ZINC05752307	C[C@H]1[C@H]([C@@H]2CC[N@H+]1CC2)OC(=O)[C@@](C#CC(=C)C)(c1ccccc1)O	0
ZINC05752465	c1cc(c(cc1Cl)Cl)CNC(=O)COC(=O)CCC1CCCC1	1
ZINC05759120	CC(C)CCO[C@@H](CC(C)C)CO	0
ZINC05764437	C[C@]12CC[C@@H]3c4ccc(c(c4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)O)O	0
ZINC05772556	c1ccc(cc1)C#Cc1ccc2c(c1)c1ccccc1s2	0
ZINC05772564	c1ccc(cc1)C(=CC#CC[NH+](CCO)CCO)c1ccccc1	0
ZINC05773352	c1ccc(cc1)CCN1[C@H](CCC1=O)n1c2ccccc2nn1	1
ZINC05776012	c1ccc2c(c1)CCc1c2sc(c1)C(=O)N/N=C/c1ccc(cc1)Cl	1
ZINC05785077	c1cc(cc(c1)Cl)NC(=O)OCC#CCO	0
ZINC05786668	C[C@H]1CC[C@H]([C@@H](C1)OC(=O)COC(=O)c1ccc(cc1)O)C(C)C	1
ZINC05789646	CC(C)CCOC[C@H](CCc1nnc(n1CC=C)[S-])O	0
ZINC05791997	CCC(CC)(C#CC[NH+]1CCCC1)OCCC#N	0
ZINC05794287	CCN(CC#CC1(CCCCC1)OC(=O)C)c1ccccc1	0
ZINC05794302	CCN(CC#C[C@@](C)(C(=C)C)O)c1ccccc1	0
ZINC05794483	CCN(CC)CC#CCCO	0
ZINC05794487	CC[NH+](CC)CC#CC[C@@H](C)O	0
ZINC05794491	CCN(CC)CC#C[C@@H](C)OCCC#N	0
ZINC05794491	CC[NH+](CC)CC#C[C@@H](C)OCCC#N	0
ZINC05794496	CC[NH+](CC)CC#C[C@@](C)(C(C)(C)C)OCCC#N	0
ZINC05794498	CCN(CC)CC#C[C@@](C)(C(C)C)OCCC#N	0
ZINC05794501	CC[NH+](CC)CC#C[C@@](C)(c1ccccc1)OCCC#N	0
ZINC05794504	CCN(CC)CC#C[C@](C)(C(=C)C)OCCC#N	0
ZINC05794509	CC[NH+](CC)CC#C[C@](C)(C(C)C)OCCC#N	0
ZINC05794511	CC[NH+](CC)CC#C[C@](C)(c1ccccc1)OCCC#N	0
ZINC05794883	COc1c(non1)O	0
ZINC05795385	CCNNc1ccncc1S(=O)(=O)N1CCCCC1	0
ZINC05799575	c1cc2c(ccc(c2nc1)O)CSC1CCCCC1	0
ZINC05807495	CCCc1ccc(cc1)O[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC05813010	CCOC(=O)[C@@H]1[C@](c2cc(ccc2O1)[N+](=O)[O-])(C)O	1
ZINC05813315	Cc1cccc2c1[nH]c(c(c2=O)C[NH+](CCOC)CCOC)C	0
ZINC05814148	c1ccc2c(c1)C(=C(C2=O)c1cc(=O)c2ccc(cc2[nH]1)C(=O)[O-])O	0
ZINC05816474	C#CCN1c2ccccc2/C(=N/NC(=O)c2ccccn2)/C1=O	0
ZINC05820077	CCCCCC#CC(=O)OCC/C=C/CC	0
ZINC05820920	CCCCC[C@@H]1[C@@H](O1)/C=C/[C@@H](CCCCCCCC(=O)OC)O	1
ZINC05827760	c1ccc2c(c1)c(n[nH]2)C(=O)NC[C@H]1CCCO1	1
ZINC05828081	C#Cc1c(ncn1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)C(=O)N	0
ZINC05829138	CC(=CCC/C(=C/CC/C(=C\COC(=O)C)/C)/C)C	1
ZINC05831735	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(c(c1)OC)O)CCOC)[O-]	1
ZINC05833412	CCC[N@H+](CCc1ccsc1)[C@@H]1CCc2c(cccc2O)C1	0
ZINC05840793	CCC[C@H](C#C[C@@H](CCC)O)O	0
ZINC05849905	CC(c1cccs1)(c1cccs1)O	0
ZINC05852926	CC[NH2+]CC#CCOC(=O)[C@](c1ccccc1)(C1CCCCC1)O	0
ZINC05857043	CC(=O)OCCCCCCCC/C=C/[C@@H](C#CC#C[C@H](C=C)O)O	0
ZINC05861253	Cc1cc(c(n1c1cc(on1)C)C)C(=O)COc1ccc(cc1)Br	1
ZINC05874764	CCOc1ccccc1/C=N/n1c(nnc1S)c1ccccc1Br	0
ZINC05879782	COc1cc(ccc1O)/C=N/Cc1cccnc1	0
ZINC05884456	CC[C@@H](C)n1c(c(c(=O)[nH]c1=S)/C=N/CC[NH+]1CCOCC1)O	0
ZINC05888583	C[C@@H]1CN(C[C@@H](O1)C)c1cncc(n1)C(=O)NO	1
ZINC05901980	c1ccc(cc1)[C@H]([C@@H](C(=O)[O-])NC(=S)N)O	0
ZINC05909107	CC[C@@H](C#CC[NH+]1CCCC1)OCCC#N	0
ZINC05909113	CC[C@@H](C#CC[NH+]1CCCCC1)OCCC#N	0
ZINC05909693	CC[C@@](C)(C#CCN(CC)CC)O	0
ZINC05909884	CC[C@H](C#CC[NH+]1CCCCC1)OCCC#N	0
ZINC05910506	CC[C@](C)(C#CBr)OCCC#N	0
ZINC05915050	COCC#CC[NH+]1CCCC1	0
ZINC05915053	COCC#CC[NH+]1CCCCC1	0
ZINC05919224	C[C@@H](C#CC[NH+]1CCCC1)OCCC#N	0
ZINC05919458	C[C@@H](CC#CC[NH+]1CCCC1)O	0
ZINC05920164	C[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)OCCC#N	0
ZINC05920353	C[C@H](C#CC[NH+]1CCCCC1)OCCC#N	0
ZINC05920944	C[C@](C#CC[NH+]1CCCCC1)(c1ccccc1)OCCC#N	0
ZINC05928303	Cc1ccc(cc1)C#C[C@@H](C#Cc1ccccc1)O	0
ZINC05928657	Cc1ccc(cc1)C(=O)Nc1ccc(c2c1cccc2)O	0
ZINC05935517	Cc1ccc(c(c1)NC(=S)N(Cc1ccccc1)C[C@@H]1CCCO1)C	0
ZINC05938977	COc1ccccc1NC(=O)NCC#C	0
ZINC05940572	C#CCOC(=O)C=[N+]=[N-]	0
ZINC05953356	CCO[C@H](C#CC(=C)C)[C@@H](C(=O)C)C(=O)OCC	0
ZINC05954662	CC[C@](C)(C#CBr)O	0
ZINC05954672	CC[C@](C)(C#CCOCC[NH+](C(C)C)C(C)C)O	0
ZINC05955147	CC[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CCCC[C@H]31	0
ZINC05955757	c1cc(ccc1/C=C/1\CC/C(=C\c2ccc(cc2)O)/C1=O)O	0
ZINC05960757	Cc1cc(n(c(=O)c1C#N)CCO)C	0
ZINC05977957	CCCCC#C[C@]1(C[C@H]2CC[C@@]1(C2(C)C)C)OCC	0
ZINC05998618	c1ccc(c(c1)c1n[nH]c(=S)n1/N=C/c1ccc(cc1)Cl)F	0
ZINC05999897	Cc1c(sc(c1C(=O)OC)NC(=O)COc1ccccc1Br)C	1
ZINC06020547	C[C@@H](CCCC(C)(C)OC)[C@H]1CO1	0
ZINC06024520	CCOC(=O)CNC(=S)N(CCCn1cc[nH+]c1)Cc1cccnc1	1
ZINC06031665	C[C@@H]1OC[C@@H]2[C@@H](O1)[C@@H]([C@H]([C@H](O2)O)O)O	0
ZINC06036675	C[C@H](COCC#CCO)O	0
ZINC06039101	Cc1c(sc2c1c(=O)[nH]c(n2)[C@@H](C)Sc1ccc(cc1)Cl)C	0
ZINC06046196	C/C(=N/NC(=S)Nc1ccc(cc1)F)/c1ccc(cc1O)O	0
ZINC06054630	Cc1ccc(cc1[N+](=O)[O-])NC(=O)/C=C\c1ccc(c(c1)OC)OC	1
ZINC06066994	C[C@H]1[C@@]23C(=O)c4c(cccc4O)C(=O)[C@@]2(O3)C[C@@H](O1)CC(=O)[O-]	1
ZINC06067934	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=C3CC[C@@H](C1)O	0
ZINC06068452	Cc1c(c(n(n1)CC(=O)OCc1cccc(c1)F)C)[N+](=O)[O-]	1
ZINC06080793	CC[C@H](C(=O)[O-])N1C(=O)/C(=C\c2cccc(c2OC)OC)/SC1=S	1
ZINC06087973	C#CCO[C@@H]1[C@@H](CCO1)Cl	0
ZINC06112060	Cc1c(c(n(n1)CCCC(=O)c1ccc(cc1)F)C)[N+](=O)[O-]	1
ZINC06114961	c1ccn2c(c1)nnc2SCc1cc(=O)oc2c1ccc(c2)O	0
ZINC06130054	C[C@@H]1COC(=O)N1C[C@H](C)O	1
ZINC06143755	c1ccc2c(c1)ncn2S(=O)(=O)c1ccc(c(c1Cl)Cl)Cl	0
ZINC06183090	C[C@@H](n1cccc1c1ccccc1)OCC#C	0
ZINC06183091	C[C@@H](n1cccc1c1ccco1)OCC#C	0
ZINC06183618	C[C@H](n1cccc1c1ccco1)OCC#C	0
ZINC06184287	Cc1c(c(n(n1)C)C(=O)N1[C@](CC(=N1)C)(C(F)(F)F)O)Cl	0
ZINC06188226	c1cc(sc1)C1=C(C(=C(C2=CCCC[C@@H]12)C#N)N)C#N	0
ZINC06199791	C[C@H]1CC(=O)N=C(N1)SCC(=O)NC[C@H](C)O	0
ZINC06214688	Cc1ccc(cc1)S(=O)(=O)c1cc(cc(c1O)C(=O)OC)O	1
ZINC06214833	Cc1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccccc1)O	0
ZINC06215715	Cc1ccc(cc1C)OCC(=O)N/N=C/c1cc(c(c(c1)Cl)O)OC	0
ZINC06222596	c1ccc(cc1)/C=C/[C@](C#CC[NH+]1CCCC1)(c1cccs1)O	0
ZINC06223869	CCSC(=O)Nc1cc(cc(=O)o1)O	0
ZINC06227512	c1ccc(cc1)C(=O)NCCN(CCO)C(=O)c1ccccc1	0
ZINC06249788	C[C@@H](c1ccccc1)NC(=S)N(Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC06251969	c1ccc(cc1)C#CC(=O)C(c1ccccc1)(c1ccccc1)O	0
ZINC06261673	C#CCOCNC(=S)N1CC[NH2+]CC1	0
ZINC06261678	C#CCOc1ccc(cc1Br)/C=N/O	0
ZINC06261681	C#CC[C@@]1(c2ccccc2CSc2c1cccc2)O	0
ZINC06264286	CCCCN1C(=O)/C(=C/NNCC[NH+](CC)CC)/C(=NC1=O)O	0
ZINC06265815	C[NH+](C)CC/[NH+]=C/[C@H]1C(=NC(=NC1=O)O)O	0
ZINC06273158	CCCCC#C[C@]1(C[C@H]2CC[C@@]1(C2(C)C)C)O	0
ZINC06276194	Cc1ccc2c(c1)nc(o2)c1c(c(c(cc1Br)Br)N)C	0
ZINC06301138	C#CCn1c2c(cccc2s/c/1=N\C(=O)CCOc1ccccc1)F	0
ZINC06301255	C#CCn1c2c(cccc2s/c/1=N\C(=O)Cc1ccccc1)F	0
ZINC06301474	C#CCn1c2c(cccc2s/c/1=N\C(=O)c1cccc(c1)F)F	0
ZINC06301716	C#CCn1c2ccc(cc2s/c/1=N\C(=O)/C=C/c1cccs1)Cl	0
ZINC06302007	C#CCn1c2ccc(cc2s/c/1=N\C(=O)CCOc1ccccc1)Cl	0
ZINC06303261	C#CCn1c2ccccc2s/c/1=N\C(=O)c1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC06305138	CC(=O)Nc1ccc2c(c1)s/c(=N/C(=[OH+])C)/n2CC#C	0
ZINC06309927	CCCCC1=N[C@H]2[C@H](c3c(c4nnc(n4cn3)SC)S2)C2=C1CCC2	0
ZINC06310640	CCCCO/C=C/C#C[C@@]1(C[C@@H](C)[N@@H+](C[C@@H]1C)C)O	0
ZINC06331078	Cc1ccc(cc1C)NC(=S)N1C[C@H](O[C@@H](C1)C)C	0
ZINC06341634	c1ccc2c(c1)[C@@H]1c3c(ccc(c3[C@H]2c2c1c(ccc2O)O)O)O	0
ZINC06346912	CC(C)c1ccc(cc1)NC(=O)Nc1ccc(cc1F)F	1
ZINC06350764	CCO[C@@H]1C=C/C(=C\C#Cc2ccccc2)/O1	0
ZINC06360340	C#CCSc1ccccn1	0
ZINC06368505	CN(CCO)c1ccc(cc1)/C=N/NC(=O)c1ccc(cc1)O	0
ZINC06373375	C#CCOC[C@H](C[NH+]1CCN(CC1)c1ccc(cc1)F)O	0
ZINC06376715	c1cc(ccc1OCC(=O)Nc1cc(ccc1F)F)Br	1
ZINC06380672	COc1cc(cc(c1O)Br)/C=C/C(=O)c1ccc(cc1)C#N	0
ZINC06384025	C[C@@H]1CCCCN1C(=O)COC(=O)Cc1c[nH]c2c1cccc2	1
ZINC06386263	CCOC(=O)N1CC[NH+](CC1)C[C@H](COc1ccc(cc1)Br)O	1
ZINC06387709	CCOc1cc(c(cc1O)Br)/C=C\1/C(=O)N(C(=O)S1)CC#C	0
ZINC06395231	CC1=NN([C@](C1)(C(F)F)O)C(=O)Cc1ccc(cc1)n1cnnn1	0
ZINC06401501	CCOC(=O)C#CC(=O)Nc1ccc(cc1)C	0
ZINC06413152	COC(=O)c1ccc2c(c1)s/c(=N\C(=O)C1=COCCO1)/n2CC#C	0
ZINC06414750	CS(=O)(=O)c1ccc2c(c1)s/c(=N/C(=O)C1CC1)/n2CC#C	0
ZINC06421700	Cc1ccc2c(c1)s/c(=N\C(=O)CCOc1ccccc1)/n2CC#C	0
ZINC06432285	CC(C)[C@H](C(=O)NC[C@@H](c1ccco1)[NH+]1CCCC1)NC(=O)C	1
ZINC06438593	CC[N@H+](Cc1ccccc1)C[C@@H](COc1ccccc1F)O	0
ZINC06442495	C[C@H](C#C)OC[C@@H]1CNC(=S)O1	0
ZINC06447441	Cn1c(C#CCO)[nH+]c2c1c(=O)n(c(=O)n2C)C	0
ZINC06453429	COCC[NH2+]Cc1cc(c(c(c1)Br)O)OC	0
ZINC06453825	Cc1ccc(c(c1)O)NC(=O)CSc1ccc2c(c1)OCCO2	0
ZINC06467891	C[C@@H](CC#Cn1c2ccccc2nn1)CC(C)(C)C	0
ZINC06468089	C[C@@H](c1ccccc1)[NH2+]C[C@@H](COc1ccccc1F)O	0
ZINC06471935	c1cc(ccc1C#N)C(=O)N1CCCC[C@@H]1CO	0
ZINC06473150	Cc1c(cccc1Cl)/N=N/c1cc(ccc1O)Cl	0
ZINC06476245	Cc1ccc(cc1)C(=O)OCC#CCSc1nnc(s1)C	0
ZINC06477341	Cc1cc(cc(c1O)/N=N/c1ccc(cc1)Cl)Br	0
ZINC06479126	Cc1cccc(c1C)NC(=O)[C@@H]1CCCN1/C=C/C(=O)C(F)(F)F	1
ZINC06479914	Cc1nnc(s1)SCC#CCOC(=O)c1cccs1	0
ZINC06480088	Cc1ccc(cc1)[C@@H](C#Cc1ccccc1)[NH+]1CCOCC1	0
ZINC06480116	Cn1cnnc1SCC#CCOC(=O)c1ccc(cc1)F	0
ZINC06499518	CCOC(=O)[C@H]1CCC[N@H+](C1)C[C@H](COc1cccc(c1)C)O	1
ZINC06505374	CCCNC(=O)NC(=O)CSc1[nH]c2cc(ccc2n1)C	1
ZINC06505656	c1cc(cc(c1)Br)NC(=O)CSc1nc2cc(ccc2o1)Cl	1
ZINC06514510	c1ccc(cc1)C#CCOC[C@@H](CCl)O	0
ZINC06524414	c1c(cc(c2c1[C@@](OC(=O)N2)(C#CC1CC1)C(F)(F)F)O)Cl	0
ZINC06524420	c1c(cc(c2c1[C@](OC(=O)N2)(C#CC1CC1)C(F)(F)F)O)Cl	0
ZINC06524609	c1c2c(cc(c1Cl)O)NC(=O)O[C@]2(C#CC1CC1)C(F)(F)F	0
ZINC06546316	CN(CCO)CC#CC[C@@](c1ccccc1)(C1CCCC1)O	0
ZINC06546316	C[N@H+](CCO)CC#CC[C@@](c1ccccc1)(C1CCCC1)O	0
ZINC06554274	c1c[nH]nc1C(=O)N1CCOCC1	1
ZINC06556823	Cc1ccc(cc1)c1n[nH]c(=S)n1/N=C/c1cccc(c1O)OC	0
ZINC06586455	C[C@H](CNc1nc2ccccc2n1C[C@@H](COCc1ccco1)O)O	0
ZINC06589350	Cc1cc(ccc1NC(=O)C[NH+]1CCN(CC1)c1ccccc1O)Cl	0
ZINC06590271	CCOc1ccc(cc1)Nc1cccc(c1C#N)F	0
ZINC06590810	CC(=O)c1cccc(c1)OCC(=O)Nc1ccc(cc1)N1CCCC1	1
ZINC06591257	CC1(O[C@@H]([C@H](O1)[C@@H](C(=O)OC)O)CO)C	1
ZINC06609695	CCCn1c(=O)c2ccccc2nc1SCc1cccc(c1)OC	0
ZINC06613451	C1CCC/C(=N\O)/[C@H](CC1)SC1CCCCC1	0
ZINC06622369	Cn1c(=O)c(c([nH]c1=O)N1CCC(CC1)O)Cc1ccc(cc1F)F	0
ZINC06624518	CC(C)(C#C[C@@H]1c2c(cc3c(c2OC)OCO3)CC[N@H+]1C)O	0
ZINC06635927	CCCC[C@H]1[C@@H](CN=C(O1)CC[NH2+]CCCC)C	0
ZINC06640796	COCCCn1c(nnc1S)Cc1ccc(cc1)Br	0
ZINC06643762	CN(C(=O)COC(=O)c1cc(ccc1O)Br)C1(CCCCC1)C#N	1
ZINC06644683	C#CCCSC(=S)N1CCOCC1	0
ZINC06649136	CCCCNC(=O)Nc1ccc(cc1)C(=O)NC	1
ZINC06649150	Cc1cc(c(o1)C)C(=O)N[C@H]1CCSc2c1cccc2	1
ZINC06652108	C/C(=[NH+]\C[C@H](c1ccccc1)O)/CC(=O)c1ccc(cc1)Cl	0
ZINC06655692	CCOC(=O)Nc1ccc(cc1)S(=O)(=O)NCCCO	1
ZINC06655827	CCOC(=O)[C@H](C(=O)c1c(c2ccccc2n(c1=O)C)O)Br	1
ZINC06655978	CCOC(=O)c1c(csc1NC=[N+](C)C)c1ccc(cc1)F	1
ZINC06658000	CC(C)(C#C)OC	0
ZINC06658518	CC[C@@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)OCCC#N	0
ZINC06659035	c1ccc(c(c1)C(=O)c1c(cn[n-]1)[N+](=O)[O-])O	0
ZINC06659255	C[C@@]1(CCCC(O1)(C)C)C#CCN(C)c1ccccc1	0
ZINC06659404	CC(C)[NH+](CC#C[C@](C)(c1cccnc1)O)C(C)C	0
ZINC06662196	C1=CO[C@@H]([C@H]([C@@H]1O)O[C@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O)CO	0
ZINC06667067	c1cc(c(c(c1)[N+](=O)[O-])N1CC[NH+](CC1)CC#CCO)C(=O)[O-]	0
ZINC06668116	CC1(CCC[C@@](O1)(C)C#CC[NH+]1CCOCC1)C	0
ZINC06668118	CC1(CCC[C@@](O1)(C)C#CC[NH+]1CCCCC1)C	0
ZINC06668121	CC1(CCC[C@](O1)(C)C#CC[NH+]1CCCC1)C	0
ZINC06668122	CC(C)[NH+](CC#C[C@@]1(CCCC(O1)(C)C)C)C(C)C	0
ZINC06668125	CC[NH+](CC)CC#C[C@]1(CCCC(O1)(C)C)C	0
ZINC06668458	Cn1c2c(cc(nn2)C#Cc2ccccc2)c(=O)n(c1=O)C	0
ZINC06668686	CC1(CCC[C@@](O1)(C)C#CC[NH+](CCO)CCO)C	0
ZINC06668687	CC1(CCC[C@](O1)(C)C#CC[NH+](CCO)CCO)C	0
ZINC06668839	C[C@H]1CCCC[N@@H+]1CC#C[C@@]1(CCCC(O1)(C)C)C	0
ZINC06668851	CC1(CCC[C@@](O1)(C)C#CC[N@H+](C)CCO)C	0
ZINC06668852	CC1(CCC[C@](O1)(C)C#CC[N@H+](C)CCO)C	0
ZINC06678491	CCOc1cc(c(cc1C)[C@H](CCC(=O)[O-])O)C	0
ZINC06680285	CCOC(=O)c1ccc(cc1)NC(=O)c1cc(cs1)S(=O)(=O)N(C)C	1
ZINC06686430	CC/C(=N\Nc1c(c(nc(c1Cl)Cl)C(=O)[O-])Cl)/c1ccc(cc1)F	1
ZINC06691132	C#C[C@@H]1CCC[C@@H]1O	0
ZINC06691789	C1C=CC[C@H]2[C@@H]1[C@H]([C@H]1CC=CC[C@@H]1[C@@H]2O)O	0
ZINC06698726	CCC(CC)(C#C)NS(=O)(=O)c1ccc(c(c1)OC)OC	0
ZINC06699518	c1ccc(cc1)C#CC(=O)Nc1cccc(c1)Cl	0
ZINC06700044	Cc1cccc(c1)C(=O)N[C@@H](C)c1ccc(cc1)OC	1
ZINC06702238	c1cc(cc(c1)n1cnnc1)C(=O)Nc1cccc(c1)O	0
ZINC06720987	CCSC1=C(C(=O)N[C@H](S1)c1ccc(c(c1)OC)O)C#N	0
ZINC06726336	C[C@@H]([C@@H]1CCCO1)NC(=O)c1cc(ccc1Cl)Br	1
ZINC06726413	c1ccc(cc1)C#CC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC06727094	Cc1c(c(sc1C(=O)N(C)C)NC(=O)C#Cc1ccccc1)C#N	0
ZINC06727195	c1cc(c(cc1Br)Cl)NC(=O)Nc1ccon1	1
ZINC06729263	CCOC(=O)c1c(n(nn1)c1cc(ccc1OC)Cl)C(=O)OCC	1
ZINC06730793	CCc1ccccc1NC(=O)N1CCc2c1cccc2	1
ZINC06743223	c1ccc(cc1)CSCC(=O)Nc1cccc(c1)O	0
ZINC06744551	C#CCC[C@@H]1CO1	0
ZINC06745906	CC[C@@H](c1nc2ccccc2n1CCOc1ccc(cc1)Cl)O	0
ZINC06748300	CCOc1cc(ccc1O)[C@H]1CC(=O)Nc2c1c(=O)[nH]c(n2)SCC	0
ZINC06753088	Cc1ccc(cc1N1CCN(CC1)c1c2c([nH]cn2)ncn1)Cl	0
ZINC06758834	C[C@@H](CNC(=O)C(=O)Nc1c(c2c(s1)COC(C2)(C)C)C(=O)OC)O	1
ZINC06780273	C#CCn1c2ccccc2[n+](n1)[O-]	0
ZINC06785766	C[NH+](C)CC/N=C/[C@@H]1C(=NC(=O)N(C1=O)c1ccc(cc1)Br)O	0
ZINC06786406	COCCN1[C@H](/C(=C(\c2ccco2)/O)/C(=O)C1=O)c1ccccc1F	1
ZINC06787301	c1cc2c(cc1Cl)nc(n(c2=O)C1CCCC1)SC[C@@H]1CCCCO1	0
ZINC06787478	C[N@@H+](Cc1ccccc1Cl)Cc1c2ccccc2ccc1O	0
ZINC06789476	Cn1c(nnc1SCC(=O)N[C@H]1CCCc2c1cccc2)C(F)(F)F	1
ZINC06792177	C[C@@H]1CSC(=[NH+]1)Nc1ccc(cc1)Br	0
ZINC06792740	Cc1cc(c2c(c1)c1cc(nn1[C@@H](N2)c1cc(ccc1O)Br)C)C	0
ZINC06800502	Cn1cc(cc1C(=O)OC)S(=O)(=O)NCCc1ccc(cc1)Cl	1
ZINC06805704	COc1ccc(cc1NC(=O)C[C@H]1C(=Nc2ccccc2O1)O)Cl	0
ZINC06817602	CCc1ccc(cc1)S(=O)(=O)c1c(n(nn1)c1cccc(c1)F)N	0
ZINC06822289	CC(=O)[C@@H]1[C@@H](n2c(ncn2)N[C@@]1(C)O)c1ccc(cc1)Br	0
ZINC06829164	c1cc(cnc1)C#Cc1ccc(cc1)Cl	0
ZINC06832014	COC(=O)c1cn(c2c1cccc2)CC(=O)Nc1ccc(c(c1)Cl)F	1
ZINC06841534	CCOC(=O)c1ccccc1NC(=O)c1cccc2c1SCCC2=O	1
ZINC06852323	Cc1cc(on1)C(=O)O[C@H](C)C(=O)Nc1ccccc1OC	1
ZINC06862798	c1c2c(cc(c1Br)Cl)[nH]cc2O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC06865177	c1nc2c(n1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)nc(nc2Cl)Cl	0
ZINC06869447	CCCn1c2ccccc2nc1n1c(cc(n1)C)N	0
ZINC06883153	CC(C)(CO)[NH2+]Cc1ccc(cc1)OCc1ccccc1	0
ZINC06883326	CC(C)CCOc1ccc(cc1)OCC(=O)NC[C@@H]1CCCO1	1
ZINC06892562	CCOc1ccc(cc1OC)C(=O)Nc1cccc(c1)Cl	1
ZINC06898386	Cc1ccccc1CN(C[C@@H]1CCCO1)C(=S)Nc1ccc(cc1)Br	0
ZINC06908262	COCCN1C(=O)/C(=C\NCC#C)/C(=O)NC1=S	0
ZINC06933546	Cc1c(cccc1Cl)NC(=O)C[C@H](C(=O)[O-])[NH2+]CCCO	0
ZINC06937413	COc1ccc(cc1OC)CC[NH2+]C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC06937477	c1cc(c(cc1NS(=O)(=O)c1ccc2c(c1)OCCCO2)F)F	0
ZINC06939134	C[C@H](c1ccc(cc1)Cl)OC[C@@H](C[NH+]1CCCCCCC1)O	0
ZINC06939295	CCOc1ccc(cc1OC)C[N@H+](C)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC06939871	CCC(CC)(C#C)NC(=O)c1ccccc1Br	0
ZINC06940276	Cc1cc(n(n1)CCC[NH2+]C[C@H](COCc1cccs1)O)C	0
ZINC06943357	C#CCOc1ccc(cc1Br)/C=N/NC(=O)CCc1ccccc1O	0
ZINC06943487	C#CCOc1ccc(cc1Br)/C=N/NC(=O)c1ccco1	0
ZINC06943551	C#CCSc1nnc(n1c1ccccc1)c1cccc(c1)F	0
ZINC06944157	C#CCn1c2ccc(cc2s/c/1=N\C(=O)c1ccc(cc1)Br)F	0
ZINC06979543	c1ccc(c(c1)c1nnc(n1c1ccccc1F)SCCO)Cl	0
ZINC06991014	CCCCCOc1ccc(cc1)C(=O)NNC(=O)c1ccc[nH]1	1
ZINC06996130	CCOC(=O)COc1ccc(c(c1)O)[C@](C(=O)OCC)(C(F)(F)F)O	1
ZINC06997941	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cc1c2ccc(cc2ccc1O)Br	1
ZINC07003745	COc1ccc(cc1)[C@@H](CNC(=O)c1ccno1)[NH+]1CCCCC1	1
ZINC07028207	C#CCNC(=O)COC(=O)c1c2ccccc2c(=O)[nH]n1	0
ZINC07050444	Cc1ccc(cc1C)S(=O)(=O)Nc1ccc2c(c1)c[nH]n2	0
ZINC07050626	CCCOC(=O)c1ccc(cc1)NS(=O)(=O)c1ccc2c(c1)CCC2	1
ZINC07053114	CC[C@@H](C)c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1C)C	0
ZINC07057248	COC(=O)c1cc(ccc1S(=O)(=O)Nc1cccc(c1)C#N)Br	1
ZINC07086631	CCCc1ccc(cc1)[C@]1(C(=O)N(C(=O)N1)CC(=O)NCC#C)C	0
ZINC07099408	CNC(=O)c1cccc(c1)NC(=O)COC(=O)c1ccc(cc1)O	1
ZINC07114949	C[C@H]1Cc2ccccc2N1CC(=O)NCC#C	0
ZINC07133031	c1cc(ccc1c1nc(on1)COC(=O)c1cc(ccc1O)Br)F	1
ZINC07144173	CCOC(=O)/C(=C\c1cc2c(c(c1)OC)OCO2)/C#N	1
ZINC07154537	COC(=O)/C(=C/c1ccccc1OCC#C)/C#N	0
ZINC07186464	c1cc(cc(c1)I)Oc1c(cccn1)[N+](=O)[O-]	0
ZINC07192861	Cc1cc(n2c(n1)nnc2SC[C@H](COCc1ccccc1F)O)C	0
ZINC07195988	C#CCNC(=O)COC(=O)c1cc2ccccc2cc1O	0
ZINC07223260	Cc1ccc(cc1)N[C@H](C)C(=O)Nc1ccccc1OC	1
ZINC07225094	C[C@@H](C(=O)Nc1ccccc1)Nc1ccc(cc1)C(C)C	1
ZINC07257867	Cc1cc2ccccc2n1CC(=O)NCCCOC1CCCCC1	1
ZINC07272525	Cc1ccc(s1)/C=C/C(=O)NCCSCc1cccs1	1
ZINC07274562	Cc1cc(c(n1C)C)c1csc(n1)NC1CC1	0
ZINC07274808	CS(=O)(=O)N1CCCc2c1ccc(c2)c1csc(n1)NC1CC1	0
ZINC07290850	c1cc(oc1)CCC(=O)OCC(=O)NC1(CCCCC1)C#N	1
ZINC07333873	CCN(Cc1ccc(s1)Cl)C(=O)Cn1nc(nn1)c1cccc(c1)F	1
ZINC07344482	Cc1n(c(c[nH+]1)[N+](=O)[O-])CC(=O)N1CCc2c1cccc2	1
ZINC07359803	c1ccc2c(c1)nc(s2)[C@@H]1CCC[N@H+]1Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC07373460	CCCC(=O)/N=c\1/n(c2c(s1)ccc(c2Cl)Cl)CC#C	0
ZINC07375716	c1cc(cc(c1)Br)S(=O)(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC07382932	Cc1cc(c(c(c1Cl)S(=O)(=O)NNC(=O)c1cccc(c1)O)C)Cl	0
ZINC07405506	Cc1cc(c(c(c1C)S(=O)(=O)NNC(=O)OC)C)C	1
ZINC07417767	C#CCSc1nc([O-])c2cnn(c2n1)CCO	0
ZINC07429988	C[C@@H](C(=O)c1ccc(cc1)F)OC(=O)c1ccc(cc1)CO	1
ZINC07490754	c1ccc(cc1)C1(CC1)C(=O)OCC(=O)NC1(CCCC1)C#N	1
ZINC07498735	Cc1ccc(cc1)/C=C/C(=O)NC(=S)Nc1ccc(cc1)OC(C)C	1
ZINC07516043	Cc1cc2c(cc1C)s/c(=N\C(=O)c1ccc(cc1)OC)/n2CC#C	0
ZINC07516808	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc[nH]1)C(=O)C)C)N	1
ZINC07525227	COc1ccc(c(c1)C(=O)NC1CC1)OC	1
ZINC07538492	COc1ccc(cc1)C[NH2+]CC#Cc1ccccc1	0
ZINC07538526	CCOc1cc(cc(c1OCC)Cl)C[NH2+]Cc1ccc(cc1)OC	0
ZINC07538679	COc1ccc(cc1OC)CC[NH2+]CC#C	0
ZINC07548211	CC[C@@H](c1nc2ccccc2n1CC#C)O	0
ZINC07602351	CCCc1n[nH]c(=S)n1NCc1ccc(o1)c1ccc(cc1)[C@H](C)O	0
ZINC07636321	CC(C)(C)[NH2+]C[C@H](COC(C)(C)C)O	0
ZINC07636335	C[C@H](c1ccccc1)[NH2+]C[C@@H](COC(C)(C)C)O	0
ZINC07636337	C[C@H](c1ccccc1)[NH2+]C[C@H](COC(C)(C)C)O	0
ZINC07639808	CC(=O)c1ccc(cc1)NC(=O)C[N@H+](C)Cc1ccc2c(c1)OCO2	1
ZINC07665752	C[C@@H](COC)/N=C(\N)/SCCOc1ccccc1Cl	0
ZINC07692722	COC(=O)c1cccc(c1)CSc1nc(cc(n1)N)N	1
ZINC07692828	C[C@H](c1nnc(o1)c1ccc(cc1)OC)Sc1nc(cc(n1)N)N	0
ZINC07695835	CCOC(=O)c1c(c2c(s1)ncn(c2=O)CC(=O)NCC#C)C	0
ZINC07698002	CCOC(=O)/C(=C/Nc1ccc(cc1O)C)/C#N	1
ZINC07721286	Cc1ccc(cc1)COC(=O)c1cccc(c1)CS(=O)(=O)C	1
ZINC07732008	Cc1c(c(no1)c1ccccc1)C(=O)OCC(=O)NCC#C	0
ZINC07737075	C[C@@H](C1CC1)N(CC(F)(F)F)C(=O)c1cc(cnc1)Br	1
ZINC07739335	c1cc(cnc1)C(=O)/C=C/c1ccc(cc1)O	0
ZINC07741754	CCc1cc[n+](cc1)CC(=O)Nc1c(c2c(s1)CCC2)C(=O)OCC	1
ZINC07786159	COC(=O)c1ccc(c(c1)NC(=O)C[NH+]1CCCC1)C(=O)OC	1
ZINC07796477	CCCn1c2ccccc2[nH]/c/1=N\C(=O)CCOc1ccc(cc1)C	1
ZINC07802677	Cc1cc(cc(c1)OCC(=O)NCc1cccc(c1)OC)C	1
ZINC07813398	C[C@@H]1C(=[N+]([C@@](N1O)(C)c1ccccc1)[O-])c1cccs1	0
ZINC07814631	c1cc(cc(c1)[N+](=O)[O-])CS/C(=[NH+]/C[C@@H]1CCCO1)/N	0
ZINC07840137	Cc1ccc(c(c1)C(=O)O[C@H](C)C(=O)Nc1cc(ccc1OC)C)O	1
ZINC07849610	COc1ccccc1NC1=NN=C(CS1)c1ccccc1	0
ZINC07882291	Cc1ccc(c(c1)N1C[C@@H](CC1=O)C(=O)Nc1cccc(c1C)Cl)C	1
ZINC07891124	Cc1cc(nc(n1)N/N=C/c1cccc(c1)O)C	0
ZINC07924170	CSc1nnc(n1C1CCCC1)CCCNC(=O)/C=C/c1ccco1	1
ZINC07931053	Cc1ccc(cc1)N/N=C/c1cc(ccc1O)OC	0
ZINC07946276	C#CCNC(=O)CSc1nnnn1c1ccc(cc1)O	0
ZINC07976873	Cc1ccc(cc1NCC(=O)Nc1ccc(cc1C)Br)C(=O)OC	1
ZINC07982897	c1ccc2c(c1)ccc(c2C[N@@H+]1CCCC[C@H]1C(=O)N)O	0
ZINC07983664	Cc1csc(=O)n1CC(=O)OCC(=O)Nc1ccccc1	1
ZINC07988798	Cc1c(c(on1)C)CC(=O)Nc1nc2ccc(cc2s1)Cl	1
ZINC08028561	Cc1ccc(cc1)CC(=O)Nc1ccc(cc1)C(=O)NC	1
ZINC08038943	c1ccc(cc1)[C@H](C[NH2+]CC(=O)Nc1cccc(c1)S(=O)(=O)N)O	0
ZINC08054622	CCOc1ccc(cc1OCC)S(=O)(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC08056931	COc1cc(c(cc1OC)Br)S(=O)(=O)NCC#C	0
ZINC08064039	c1ccc(cc1)c1cc2c(ncnc2s1)N1CCC(CC1)O	0
ZINC08075718	Cc1ccc(cc1NC(=O)c1ccc(c(c1)N1CCCC1=O)Cl)F	1
ZINC08076491	CC(C)C[C@@H](C(=O)N[C@@H](C(C)C)C(=O)[O-])NC(=O)[C@H](CO)NC(=O)C	0
ZINC08105805	CCc1ccc(cc1)S(=O)(=O)Nc1c(cccc1F)F	0
ZINC08149459	c1nc(c2c3c(sc2n1)CCC3)N1CCC[C@H](C1)O	0
ZINC08185849	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cc1cc(=O)n2c(cccc2n1)C	1
ZINC08190426	C#CCNS(=O)(=O)c1cccc(c1)C#N	0
ZINC08206239	COCCn1c(n[nH]c1=S)c1cc2ccccc2cc1O	0
ZINC08214395	CCCCCCCCCCCCCCCCCC(=O)OC[C@@H](CO)O	1
ZINC08214562	CCCCCCC/C=C\[C@@H](C#CC#C[C@@H](C=C)O)O	0
ZINC08215094	COCCNC(=O)c1ccc2c(c1)C(=O)N(C2=O)Cc1ccccc1	1
ZINC08221109	CCCCCCC/C=C\CC#CC#C[C@@H](C=C)O	0
ZINC08232139	c1cc2c(cc1C(=O)CSc1nnnn1C1CC1)OCO2	1
ZINC08251191	C#CCNC(=O)Cn1c(=O)n(nn1)c1ccccc1	0
ZINC08254607	C#C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CNC(=S)Nc1ccc(cc1)C#N	0
ZINC08263930	CCOc1ccccc1NC(=O)c1cc(nc2c1cccc2)C(C)C	1
ZINC08277391	Cc1c(cco1)c1nnc(o1)SCC(=O)NCC#C	0
ZINC08300098	CCCNC(=O)OC[C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C#C	0
ZINC08300187	C[NH2+]Cc1cn(nn1)C[C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C(=O)N(C)CC=C	1
ZINC08300583	C#C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CNC(=O)c1ccco1	0
ZINC08300648	COCCNC(=S)NC[C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C#C	0
ZINC08300761	CC(C)(C)CC(=O)NC[C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C#C	0
ZINC08312448	Cc1cc(no1)OCC(=O)Nc1c(cccc1C(C)C)C(C)C	1
ZINC08320416	c1cc(sc1)[C@@H]1CCC[N@H+]1CC(=O)Nc1ccc(cc1F)F	1
ZINC08324132	CCC(CC)(C#C)NC(=O)Cc1csc(n1)c1c(cccc1Cl)Cl	0
ZINC08326979	CC[C@H](CO)[NH2+][C@H]1CC[N@@H+](CC1)C	0
ZINC08375479	Cn1c(=S)cnn(c1=O)c1cc(c(cc1F)Cl)OCC#C	0
ZINC08383912	Cc1cc(cc(c1)/C=C\C#Cc1ccccc1)C	0
ZINC08386203	COC(=O)c1ccccc1S[C@@H]1CC(=O)N(C1=O)c1ccc(cc1)Br	1
ZINC08399704	CCOc1cc(cc(c1O)I)/C=N/Nc1ccc(cc1)Cl	0
ZINC08419019	C[C@@H]1CCC[C@H]([C@@H]1C)NC(=S)NNC(=O)CCC(=O)c1cccs1	1
ZINC08419652	c1cc2c(cc(c(c2nc1)O)CCl)Cl	0
ZINC08424779	Cc1ccc2n(cc(COC(=O)c3ccc(cc3)O)[nH+]2)c1	1
ZINC08427887	c1ccc(cc1)c1nnc(o1)SCc1cc2c(c(c1)Cl)OCCO2	0
ZINC08443075	C#CCOc1c(cc(cc1I)I)/C=N/n1c(nnn1)N	0
ZINC08477330	CCOC(=O)c1cnn(c1O)c1c(cc(cc1Cl)Cl)Cl	1
ZINC08479234	CCSC(=S)NN(c1ccccc1)c1ccccc1	0
ZINC08497283	C[C@@H]([C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)[NH2+]CC#Cc1ccccc1	0
ZINC08497874	C[C@@H](C[NH2+]Cc1cc(c(c(c1)Br)OCc1ccc(cc1)F)OC)O	0
ZINC08505912	Cc1ccccc1c1nnc(n1C)SCC(=O)N[C@H](C)c1ccco1	1
ZINC08511604	C=CCn1c(=O)c2ccccc2nc1SCc1ccccc1C#N	0
ZINC08534845	C[C@H]([C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)[NH2+]CC#Cc1ccccc1	0
ZINC08553527	c1ccc(c(c1)CCO)[S@](=O)c1ccccc1C(=O)[O-]	0
ZINC08570411	C#CCOc1ccc(cc1)C(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC08570415	CCOC(=O)c1ccc(cc1)NC(=O)c1ccc(cc1)OCC#C	0
ZINC08570416	C#CCOc1ccc(cc1)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC08570442	C#CCOc1ccc(cc1)C(=O)NCCO	0
ZINC08570478	C[C@H]1CN(C[C@@H](O1)C)C(=O)c1ccc(cc1)OCC#C	0
ZINC08577601	CCCCN([C@@H]1CCS(=O)(=O)C1)C(=S)Nc1ccccc1	0
ZINC08579621	CO[C@@H]1[C@@H]([C@@H]([C@H]2[C@@H](O1)CO[C@@H](O2)c1ccccc1)O)O	0
ZINC08582825	Cc1c(c(c2cc(ccc2n1)OC)O)C[NH+]1CCCCC1	0
ZINC08585026	c1cn(c(=O)[nH]c1=O)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO[P@@](=O)([O-])O[P@@](=O)(O)[O-])O)O	0
ZINC08589997	CCOc1ccc(cc1[C@H]1Nc2c(c3c(s2)C[N@@H+](CC3)C)C(=N1)O)Br	0
ZINC08602825	c1nc2c(c(n1)Cl)ncn2[C@H]1[C@H]([C@H]([C@H](O1)CO)O)O	0
ZINC08608184	c1ccc(cc1)N1CCN(CC1)C(=O)CN1CCSc2c1cccc2	1
ZINC08613263	c1ccc(cc1)[C@]1(c2ccccc2C(=O)O1)c1ccc(cc1)O	1
ZINC08614181	CC[NH+](CC)CCCNc1cc(nc(n1)C)c1ccccc1	0
ZINC08622403	C[C@@]12CC[C@H](C[C@@H]1CC[C@@H]1[C@@H]2C(=O)C[C@@]2([C@@H]1C[C@@H]1C2=CC(=O)O1)C)O	1
ZINC08624432	CC(C)NC(=O)NC[C@@H]1[C@H]([C@H]([C@@H](O1)CC(=O)NCC#C)O)O	0
ZINC08627174	C#CCNC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)C[NH2+]Cc1ccccn1)O)O	0
ZINC08643504	C#CCNC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)CNC(=O)NC1CCCCC1)O)O	0
ZINC08643510	CCC(CC)C(=O)NC[C@@H]1[C@H]([C@H]([C@@H](O1)CC(=O)NCC#C)O)O	0
ZINC08643513	C#CCNC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)CNC(=O)C1CCCC1)O)O	0
ZINC08643597	Cc1ccc(cc1)C(=O)NC[C@@H]1[C@H]([C@H]([C@@H](O1)CC(=O)NCC#C)O)O	0
ZINC08643602	C#CCNC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)CNC(=O)c1ccco1)O)O	0
ZINC08648054	COCc1cc(=O)[nH]c(n1)SCC#C	0
ZINC08655727	C[C@@](c1ccc2c(c1)nc([nH]2)NC(=O)OC)(c1cccs1)O	1
ZINC08672014	CC[N@H+]1CCN(CC1)/C(=N/CCc1ccccc1)/S	0
ZINC08681540	CC(=O)OC[C@@H](CC(=O)CCCCCCCCCCCC#C)O	0
ZINC08681541	CC(=O)OC[C@H](CC(=O)CCCCCCCCCCCC#C)O	0
ZINC08682599	Cc1ccc2c(c1)c(c(n2Cc1ccccc1)O)/N=[NH+]/C(=N)[S-]	0
ZINC08683738	CCC(CC)(C#C)/[NH+]=C(/Nc1ccc(cc1)S(=O)(=O)N)\[S-]	0
ZINC08684059	Cc1ccc2c(c1)Cc1c(nc(nc1[S-])c1ccc(c(c1)O)OC)O2	0
ZINC08690870	CCOc1ccccc1NC(=S)NC[C@H]1CCCO1	0
ZINC08690936	CC1(C[C@@]2(C[C@@H](Oc3c2ccc(c3)O)c2ccccc2)NC(=S)N1)C	0
ZINC08698761	CC(C)C[N@H+]1CCN([C@H](C1)C(=O)[O-])C(=O)OC(C)(C)C	1
ZINC08700260	CC1(O[C@H]2[C@H]([C@H](O[C@H]2O1)C#C)O)C	0
ZINC08700424	CCOC(CSc1ccccc1Br)OCC	0
ZINC08700511	COC(c1cc(cnc1)C#CCO)OC	0
ZINC08701618	C#CCn1cc(c2c1cccc2)CO	0
ZINC08705772	c1cc(ccc1CNC(=O)C1CC1)S(=O)(=O)N1CCOCC1	1
ZINC08706221	CCCn1c(=O)c2c(n(c1=O)C)[nH+]c1n2cc(o1)c1ccccc1	0
ZINC08715420	c1ccc(cc1)n1c(nnc1SCC#CCO)c1ccncc1	0
ZINC08715424	Cc1c(sc2c1c(=O)n(c(n2)SCC#CCO)c1ccccc1)C	0
ZINC08715765	C[C@H](CN1[C@H](C(=C(C1=O)O)C(=O)C)c1ccccc1)[NH3+]	0
ZINC08729884	c1ccc2c(c1)nc(s2)c1ccc(nc1)Cl	0
ZINC08732371	COc1ccc(cc1)[C@](c1ccccc1)(C(=O)OC)O	1
ZINC08742482	c1cc(cc(c1)Cl)Nc1nc(=O)c(n[nH]1)Cc1ccc(cc1)Cl	0
ZINC08754373	CC(C)(C)OC(=O)NCC#Cc1ccc(cc1)OC	0
ZINC08762228	c1ccc(cc1)c1c(c([O-])nc(n1)SCc1ccccc1Cl)C#N	0
ZINC08775455	Cc1c(c(sn1)NC)C(=O)OCC(=O)NCc1ccc2c(c1)OCO2	1
ZINC08782746	c1cc(ccc1[C@@H]1[C@H](COCO1)O)N	0
ZINC08785978	Cc1cccc(c1)OCCn1c2ccccc2nc1C(C)(C)O	0
ZINC08786052	CC[C@H](C)Cn1c2ccccc2[nH+]c1CCO	0
ZINC08792061	c1ccc2c(c1)c(=O)nc1n2CC/C/1=C\c1ccc(c(c1)O)O	0
ZINC08830752	C([C@H]1[C@H]([C@@H]([C@@H](O1)n1c2c(c(=O)[nH]c(n2)N)[nH]c1=O)O)O)O	0
ZINC08844282	C[C@H](c1nnc(o1)SCC=C)NC(=O)OC(C)(C)C	1
ZINC08844698	CCC(C)(C)OC[C@@H](C[NH+]1CCN(CC1)c1ccc(cc1)F)O	0
ZINC08846509	c1c(c(c2c(c1Br)nsn2)Sc1c2c(nc[n-]2)ncn1)[N+](=O)[O-]	0
ZINC08867063	Cc1ccc(cc1)S(=O)(=O)/N=c/1\n(c2cc(cc(c2s1)C)C)CC#C	0
ZINC08867148	Cc1ccc(cc1)S(=O)(=O)/N=c\1/n(c2c(cc(cc2s1)F)F)CC#C	0
ZINC08876464	CCCCNC(=O)c1cc(cn1C)S(=O)(=O)N1CCOCC1	1
ZINC08881180	Cc1ccc(c(c1)C(=O)OCC(=O)NC(=O)Cc1ccccc1)O	1
ZINC08911435	c1cc(cc(c1)O)NC(=O)[C@H]1CCCO1	1
ZINC08916887	CC(=C)c1nc(c(o1)NC[C@@H]1CCCO1)C#N	0
ZINC08945696	CNC(=O)c1ccc(cc1)S(=O)(=O)N(C)Cc1nc2ccccc2s1	1
ZINC08957551	Cc1c(ccc2c1n(/c(=N/C(=O)c1ccccc1)/s2)CC#C)Cl	0
ZINC08957560	Cc1ccc(cc1)C(=O)/N=c\1/n(c2c(s1)cccc2Cl)CC#C	0
ZINC08957632	CCOc1cccc2c1n(/c(=N/C(=O)c1ccccc1Br)/s2)CC#C	0
ZINC08957731	CCOc1cccc2c1n(/c(=N/C(=O)c1ccc(s1)Cl)/s2)CC#C	0
ZINC08957989	COc1ccccc1C(=O)/N=c\1/n(c2c(s1)ccc(c2Cl)Cl)CC#C	0
ZINC08957996	CCOc1ccc(cc1)C(=O)/N=c\1/n(c2c(s1)cccc2Cl)CC#C	0
ZINC08966485	Cc1ccc(cc1)S(=O)(=O)/N=c\1/n(c2ccc(cc2s1)SC)CC#C	0
ZINC08966644	COc1ccc(cc1)S(=O)(=O)/N=c\1/n(c2ccc(cc2s1)Cl)CC#C	0
ZINC08967065	COc1ccc2c(c1)s/c(=N\S(=O)(=O)c1ccc(cc1)F)/n2CC#C	0
ZINC08967111	Cc1cc2c(cc1C)s/c(=N\S(=O)(=O)c1ccc(cc1)F)/n2CC#C	0
ZINC08967166	CCn1c2ccc(cc2s/c/1=N\S(=O)(=O)c1cccs1)C	0
ZINC08967477	Cc1ccc2c(c1)s/c(=N\S(=O)(=O)c1ccc(s1)Cl)/n2CC#C	0
ZINC08967488	C#CCn1c2c(cc(cc2s/c/1=N\S(=O)(=O)c1ccc(s1)Cl)F)F	0
ZINC08970442	c1c(cc(c(c1/C=C/1\C(=NC(=S)S1)[O-])O)Br)Br	0
ZINC08973828	COCc1cc(=O)[nH]c(n1)Nc1nc2ccccc2s1	0
ZINC08990249	Cc1ccc(cc1)[C@@H](c1nccn1Cc1ccccc1)O	0
ZINC08995478	COc1cc(ccc1O)/C=C/C(=O)N1CCC[C@@H]1C(=O)[O-]	0
ZINC09001696	Cc1cc(nn1C)C(=O)Nc1ccc2c(c1)sc(n2)SC	1
ZINC09043291	CO[P@@](=O)(C#Cc1ccccc1)[C@@](CBr)(c1ccc(cc1)[N+](=O)[O-])O	0
ZINC09043297	CO[P@@](=O)(C#Cc1ccccc1)[C@](CBr)(c1ccc(cc1)[N+](=O)[O-])O	0
ZINC09050007	Cc1ccc(c(c1)S(=O)(=O)Nc1cc2c(cc1Cl)OCCO2)OC	0
ZINC09088147	COc1cc(ccc1O)[C@@H]1CC(=O)Nc2c1c([O-])nc(n2)SCC#C	0
ZINC09088148	COc1cc(ccc1O)[C@H]1CC(=Nc2c1c([O-])nc(n2)SCC#C)O	0
ZINC09108775	CN1C(=O)/C(=C/c2cc(c(c(c2)OC)O)OC)/C(=O)NC1=O	0
ZINC09110445	CCCOC(=O)CSC1=NC(=C[C@H]([C@H]1C#N)c1ccc(cc1)CC)O	1
ZINC09133944	CSc1nc2c(c(n1)N1CCOCC1)SCCC2	0
ZINC09142744	Cc1c(n(c(n1)SCC#CCO)c1ccccc1)C	0
ZINC09142825	Cn1c(nnc1SCC#C)c1ccc(cc1)O	0
ZINC09150816	Cc1ccc2c(c1)s/c(=N\C(=O)c1ccc(cc1)SC)/n2CC#C	0
ZINC09150824	CSc1ccc(cc1)C(=O)/N=c\1/n(c2c(cc(cc2s1)F)F)CC#C	0
ZINC09153994	c1cc2c(cc1Cl)nc(n(c2=O)C1CCCC1)SC[C@H]1CCCO1	0
ZINC09165940	C#CCSc1[nH]c(=O)c2ccccc2n1	0
ZINC09189308	COCCCN1C(=O)/C(=C/c2ccccc2O)/SC1=S	1
ZINC09196022	Cc1c(c2ccccc2n1CC#C)/C=N/NCc1c(cccc1Cl)Cl	0
ZINC09197082	COc1cc(ccc1OCC#C)/C=N/NCc1c(cccc1Cl)Cl	0
ZINC09205372	Cc1cc(no1)C(=O)/N=c/1\n(c2c(ccc(c2s1)Cl)Cl)CC#C	0
ZINC09205804	Cc1ccc2c(c1)s/c(=N/C(=O)c1cc(on1)C)/n2CC#C	0
ZINC09207101	Cc1cc(n2c(n1)nc(n2)c1ccc(cc1)Cl)Nc1ccccc1F	0
ZINC09208472	CC[C@@H](C)Oc1ccc(cc1)NC(=O)c1cccc(c1)O[C@@H](C)CC	1
ZINC09231022	CC(=O)Nc1ccc(c(c1)C(=O)NC1CCCCC1)Cl	1
ZINC09242544	CCCCO/C=C/C#C[C@]1(C[C@@H](C)[N@@H+](C[C@@H]1C)C)O	0
ZINC09244268	C/C(=[NH+]\CC[NH+]1CCOCC1)/[C@H]1C(=NC(=O)N(C1=O)CC=C)O	1
ZINC09253568	c1ccc(cc1)CC(=O)NC(=O)COC(=O)c1ccccc1O	1
ZINC09262535	COc1cc(c(c(c1O)Br)Br)/C=C/1\C(=O)N(C(=O)S1)CC(=O)OC	1
ZINC09306445	C=CCn1c2=NC(=O)[C@@](c2c([O-])[nH]c1=S)(C(F)(F)F)O	0
ZINC09315280	Cc1cc(cc(c1)C(=O)O[C@H](C)C(=O)Nc1cc(on1)C)C	1
ZINC09323261	C#CCN1C(=O)/C(=C\c2cc(cc(c2O)I)Cl)/SC1=O	0
ZINC09334331	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC09334333	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC09338490	CC(=O)c1ccc(cc1)N1CCN(CC1)C(=O)NCC#C	0
ZINC09338633	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)Nc1c(cccn1)O	0
ZINC09343118	Cc1csc(n1)NC(=O)CCNS(=O)(=O)c1ccc(cc1)OC	1
ZINC09357886	C#CCSc1nc2c(c([O-])n1)[C@H](CC(=O)N2)c1ccc(cc1)O	0
ZINC09357891	C#CCSc1nc([O-])c2c(n1)N=C(C[C@H]2c1ccc(cc1)O)O	0
ZINC09358663	CCCCCCN1C(=O)[C@H](/C=[NH+]/[C@@H]2CCCC[C@@H]2[NH3+])C(=NC1=O)O	0
ZINC09369226	Cn1c2c(c(=O)[nH]c1=O)n(c(SCCO)[nH+]2)CCOC	0
ZINC09422828	Cc1ccc(c(c1)N/C=C/1\C(=NN(C1=O)[C@H]1CCS(=O)(=O)C1)C)O	0
ZINC09426246	CN1C(=O)c2ccccc2O[C@@]21C=Cc1ccc(c(c1O2)C=O)O	0
ZINC09453426	CCNC(=O)COC(=O)c1ccc(cc1O)C	1
ZINC09467741	C[C@@H](c1[nH]c2ccccc2n1)NC(=O)[C@H]1CCC=CC1	1
ZINC09474968	C[C@@H]1CCc2c(sc(n2)NC(=O)CCCSc2ccc(cc2)F)C1	1
ZINC09476754	C[C@H](c1ccc2c3cc(ccc3[nH]c2c1)Cl)C(=O)NC[C@H](CO)O	0
ZINC09477272	C#CCSc1nc2ccccc2c2n1nc(n2)c1ccncc1	0
ZINC09481648	CC[C@H](C)[C@@H](CO)NC(=O)c1ccc2c(c1)sc(n2)n1cccc1	0
ZINC09486168	CC1(CCC[C@@](O1)(C)C#CC[N@@H+](C)Cc1ccccc1)C	0
ZINC09497843	c1cc(ccc1n1c2c(cn1)c(ncn2)NC1CCCC1)F	0
ZINC09514310	CCOC(=O)Cc1csc(n1)NC(=O)COC(=O)c1ccc(cc1)O	1
ZINC09515344	C[C@H](c1ccccc1Cl)OC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC09521380	CCOC(=O)CSc1nc2c(cnn2c2cccc(c2)Cl)c(n1)O	1
ZINC09529053	Cc1ccc(cc1)Cn1c(cnc1SCc1cccc(c1)C)CO	0
ZINC09531978	CC[NH+](CC)CCC[C@H](C)Nc1c2cnn(c2ncn1)C	0
ZINC09576201	COc1cccc(c1OC)C[C@@H]1[C@@H](c2ccccc2S(=O)(=O)N1)O	0
ZINC09576655	Cc1ccc(cc1C(=O)N[C@H](C)C(=O)OC)S(=O)(=O)N(C)C	1
ZINC09582462	c1cc(sc1)CC(=O)Nc1nc([nH]n1)SCc1ccc(cc1)Cl	1
ZINC09610366	Cc1c(c(n2c(n1)ncn2)O)CCC(=O)NC[C@@H](C)c1ccccc1	0
ZINC09614816	c1cc(cc(c1)F)c1nnc(o1)SCC#CCO	0
ZINC09636928	CSCC[C@@H](C(=O)OCc1ccccc1)NC(=O)c1ccco1	1
ZINC09645438	c1cc(c(cc1C(=O)Nc1nccs1)Cl)O	0
ZINC09659521	COC(=O)Nc1c(cc(cc1SCCO)[N+](=O)[O-])[N+](=O)[O-]	1
ZINC09726802	CCN(CCCNc1nc(no1)c1ccccc1F)c1ccccc1	0
ZINC09748129	Cc1csc(=O)n1CCC(=O)OCc1nnc(o1)c1ccco1	1
ZINC09752067	C[C@H](C(=O)NC(=O)NC(C)(C)C)OC(=O)c1ccccc1O	1
ZINC09827662	COC(=O)c1ccc(cc1)CSc1ncc(n1CC(=O)N)CO	1
ZINC09879516	Cc1ccc(c(c1)OCC#C)C=O	0
ZINC09885431	Cc1cc(no1)NC(=O)Nc1cccc(c1)SC	1
ZINC09892647	C#CCN1C(=O)/C(=C/c2cc(cc(c2O)I)Br)/SC1=O	0
ZINC09912586	C#CCNC(=O)N1CCN(CC1)c1ccccc1O	0
ZINC09914903	COc1ccc(c(c1)OC)NC(=O)C(=O)NCc1ccccc1Cl	1
ZINC09915841	CC1([C@@](O[C@]([C@]([C@]1(C)O)(C)O)(C)OC)(C)CO)C	0
ZINC09915846	C[C@@]1([C@@]([C@@]([C@@]([C@](O1)(C)Oc1ccccc1CO)(C)O)(C)O)(C)O)CO	0
ZINC09953867	Cc1ccc(c(c1)O)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC09953873	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)Nc1ccccc1O	0
ZINC09956915	CCCCC#C[C@]1(C[C@H]2C[C@@H]1[C@@H](C2(C)C)C)O	0
ZINC09970384	C[C@@]1([C@H]([C@H](C(=O)O1)O)O)[C@H](CO)O	1
ZINC09970759	C#CCOC[C@@H](C[NH+]1CCN(CC1)c1ccccc1)O	0
ZINC09970760	C#CCOC[C@H](C[NH+]1CCN(CC1)c1ccccc1)O	0
ZINC09970767	C#CCOC[C@@H](C[NH+]1CCN(CC1)c1ccccc1F)O	0
ZINC09970768	C#CCOC[C@H](C[NH+]1CCN(CC1)c1ccccc1F)O	0
ZINC09970769	C#CCOC[C@@H](C[NH+]1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC09970771	Cc1ccc(cc1N1CC[NH+](CC1)C[C@@H](COCC#C)O)Cl	0
ZINC09970772	Cc1ccc(cc1N1CC[NH+](CC1)C[C@H](COCC#C)O)Cl	0
ZINC09970775	CCOC(=O)N1CC[NH+](CC1)C[C@@H](COCC#C)O	0
ZINC09970776	CCOC(=O)N1CC[NH+](CC1)C[C@H](COCC#C)O	0
ZINC09970792	COc1ccccc1N1CC[NH+](CC1)C[C@H](COCC=C)O	0
ZINC10011227	CC(=O)NC(=S)Nc1ccccc1OC[C@H]1CCCO1	1
ZINC10059135	C#CCN1c2ccc(cc2[C@@](C1=O)(CC(=O)c1ccc(s1)Br)O)Br	0
ZINC10060555	CCOc1ccc2c(c1)s/c(=N/C(=O)Cc1cccs1)/n2CC#C	0
ZINC10061235	C#CCn1c2ccc(cc2s/c/1=N\C(=O)Cc1ccc(s1)Cl)[N+](=O)[O-]	0
ZINC10157317	Cc1c(c(n(n1)c1ccccc1)O)CCOC=C	0
ZINC10216564	CCc1cnc2c(c1SCCO)c(=O)n(c(=O)n2C)C	0
ZINC10218320	Cc1cc(ccc1OCC(=O)NCC#C)Cl	0
ZINC10274617	CC(C)(C#C)OC[C@@H](C[NH+]1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC10274619	CC(C)(C#C)OC[C@H](C[NH+]1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC10279511	c1cc(cc(c1)/N=C(/C1CC1)\O)/C(=N/C1CCCCC1)/O	0
ZINC10292774	CN1C(=O)CCC(=N1)C(=O)N[C@@H](c1ccc(cc1)F)c1cccs1	1
ZINC10312583	c1cnccc1c1nnc(n1CCCO)SCC(=O)NN	0
ZINC10319232	c1ccc(cc1)[C@@H](CSc1nnc(o1)c1cccc(c1)Cl)O	0
ZINC10325334	CCOCCOc1cccc(c1)NC(=O)c1ccc(o1)Br	1
ZINC10434616	C[C@H]1CCC[N@H+](C1)C[C@@H](CO[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)O	0
ZINC10434779	CCOC(=O)N1CC[NH+](CC1)C[C@@H](COC(C)(C)C#C)O	0
ZINC10434782	CCOC(=O)N1CC[NH+](CC1)C[C@H](COC(C)(C)C#C)O	0
ZINC10434824	C[C@H]1CCC[C@@H]1OC[C@@H](C[NH2+]C(C)(C)CC(C)(C)C)O	0
ZINC10435666	c1ccc(c(c1)C[NH2+]CCOCCO)OCc1ccccc1F	0
ZINC10435687	c1cc(ccc1COc1ccc(cc1C[NH2+]CCOCCO)Br)F	0
ZINC10435742	COc1ccc(c(c1OC)OC)C[NH2+]CCOCCO	0
ZINC10436273	c1cc(c(cc1Cl)Cl)c1ccc(o1)C[NH2+]CCOCCO	0
ZINC10436410	c1cc(ccc1C[NH2+]CCOCCO)OCC(=O)[O-]	1
ZINC10436437	CCOc1c(cc(cc1OC)Br)C[NH2+]CCOCCO	0
ZINC10475578	Cc1ccc(cc1)OCc1nnc(o1)SCc1cccc(c1)Cl	0
ZINC10493529	CC(C)(C)c1cc(n2c(n1)c(cn2)c1ccccc1)Cl	0
ZINC10526547	CCCC(=O)N(C[C@@H]1CCCO1)c1nc2cc(c(cc2s1)C)C	1
ZINC10613107	C#CCSc1nc([O-])c2cnn(c2n1)c1ccc(cc1)Cl	0
ZINC10693184	COC(=O)N1CCc2c(sc(n2)NC(=O)CCc2ccccc2)C1	1
ZINC10776288	C[C@H](CNC(=O)/C=C/c1ccc(c(c1)OC)OC)O	0
ZINC10825093	CCN1c2ccc(cc2CC1=O)NC(=O)Cc1ccc(cc1)OC	1
ZINC11027254	C#CC1(CCCCC1)OC[C@H](C[NH2+]C1CCCC1)O	0
ZINC11027255	C#CC1(CCCCC1)OC[C@@H](C[NH2+]C1CCCC1)O	0
ZINC11118704	CCCC[C@H](C(=O)Nc1cc(on1)C)Sc1n[nH]c(=O)n1C1CC1	1
ZINC11159140	c1ccc(cc1)/C=C/CS/C(=N/C[C@@H]1CCCO1)/N	0
ZINC11373040	c1cc(ccc1c1cnc(o1)CCC(=O)Nc1ccc(cc1F)F)F	1
ZINC11412833	CCNC(=O)[C@@H](C)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC11457996	CCNC(=O)NC(=O)[C@@H](C)OC(=O)c1cc(c(cc1OC)N)Cl	1
ZINC11460919	Cn1cc(cn1)C(=O)Nc1cccc(c1)C(=O)NCC(F)(F)F	1
ZINC11477776	Cc1ccccc1OCC[N@@H+](C)CCC(=O)NC(=O)N	1
ZINC11486133	c1ccc2c(c1)[nH]c(n2)CCCNC(=O)c1ccc(c(c1)F)F	1
ZINC11545454	c1ccn2c(c1)nnc2CCNC(=O)CCC(=O)c1ccc(cc1)I	1
ZINC11567872	c1cc2c(cc1F)nc([nH]2)[C@H]1CCC[NH2+]C1	0
ZINC11568724	CCCCN(C)c1ccc(c[nH+]1)N	0
ZINC11591855	CN(C)C(=O)CSc1nnc(n1N)c1cccs1	1
ZINC11592603	C[C@@]12CC[C@@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC11600863	COc1cc(c(cc1NC(=O)CSc1ccc(cc1)F)Cl)OC	1
ZINC11633094	c1ccc2c(c1)C[C@H](CN2)CO	0
ZINC11661820	Cc1cccc(n1)C(=O)N1CCC[C@H](C1)[N@H+](C)Cc1ccccc1	1
ZINC11663681	CC(C)Cn1c(cnc1S(=O)(=O)C)C[N@@H+](CC#C)C1CCCCC1	0
ZINC11663761	CCS(=O)(=O)c1ncc(n1CCOC)C[N@H+](CC=C)CC#C	0
ZINC11690234	Cc1cc(cc(c1)n1c(c(nn1)C(=O)N(C)c1ccccc1)C)C	1
ZINC11698623	c1ccc(c(c1)C[C@@]1(CCCN(C1)C(=O)c1ccc(nc1)O)CO)F	0
ZINC11727125	CCOc1ccc(cc1)N1[C@H](CCCC1=O)C(=O)OC	1
ZINC11757584	c1c(c([O-])c(cn1)Cl)Cl	0
ZINC11783418	C/C=C(\C)/C(=O)NC[C@H]1Cc2cc(ccc2O1)c1cnccn1	1
ZINC11791248	Cn1c(nnc1SCc1ccncc1)C[N@H+](C)Cc1ccccc1O	0
ZINC11813486	CN1C[C@@H]2C[C@@H](c3ccc(cc3)C#CCCO)[N@@H+]3[C@@]2(C1=O)CCC3	0
ZINC11815465	c1cc(ccc1Cn1cc(nn1)C(=O)N1CCC(CC1)CCO)Cl	0
ZINC11816426	CC#CC(=O)N1CCC(CC1)n1c(ccn1)NC(=O)CC(C)C	0
ZINC11828316	CCOC(=O)COC(=O)/C=C/c1cn(c2c1cccc2)CCC#N	1
ZINC11835595	Cn1c2c(cc(n2CCOC)C(=O)NC[C@@H](CO)O)c(=O)n(c1=O)C	1
ZINC11841558	CC(=O)c1cc(cs1)C[N@H+]1CC[C@]2(C1)CCCN(C2=O)CC(C)(C)C	1
ZINC11847762	Cc1cc(ccc1N1C(=O)[C@H](CS1(=O)=O)C)C(=O)Cl	1
ZINC11859217	CCOC(=O)[C@@H]1[C@@H](NC(=O)N([C@]1(C(F)(F)F)O)C)c1cccs1	1
ZINC11873155	CC#CC(=O)N1CCC[C@@](C1)(Cc1ccc(cc1F)F)CO	0
ZINC11873156	CC#CC(=O)N1CCC[C@](C1)(Cc1ccc(cc1F)F)CO	0
ZINC11879156	COc1ccc(cc1)c1nc(on1)C[N@H+]1CCCC[C@@H]1CCO	0
ZINC11892480	C1CC1[N@H+]1CC[C@@H](C1)CO	0
ZINC11901920	c1cc(cc(c1)S(=O)(=O)NCC1(CC1)c1ccc(cc1)F)[N+](=O)[O-]	0
ZINC11920279	c1ccc(cc1)CCn1ccc(n1)N	0
ZINC11936962	CN(C)c1c(nc2c(n1)non2)N[C@@H](c1ccccn1)C(F)(F)F	0
ZINC11947731	Cc1cccc(c1NC(=O)C)C(=O)O[C@H](C)C(=O)c1ccccc1	1
ZINC11952974	COc1ccccc1CN1C[C@@H](CCC1=O)C(=O)N(CC=C)CC#C	0
ZINC11999496	Cc1c(nc(o1)c1cccc(c1F)F)C[N@@H+]1CCCC[C@H]1CO	0
ZINC12005085	C[C@H]1CS(=O)(=O)N(C1=O)c1ccc(c(c1)C(=O)NC[C@H]1CCCO1)Cl	1
ZINC12062291	Cc1ccc(c(c1)OCCSc1nc2ccccc2n1CC#C)C	0
ZINC12072680	Cc1cccc(c1)CN1CCC[C@](C1=O)(C[NH+]1CCCCC1)O	0
ZINC12076461	C=CCN(CC#C)c1c(nc2c(n1)non2)N1CCOCC1	0
ZINC12076695	C[N@H+](CC1CCOCC1)[C@H]1CN(C[C@@H]1O)C(=O)c1ccc(cc1)OC	1
ZINC12112041	CSCC(=O)N[C@@H]1CCCc2c1cnc(n2)N1CC[C@@H](CC1)CO	0
ZINC12114494	COCCNC(=O)C[N@H+]1CC[C@@](CC1)(c1ccccn1)O	1
ZINC12144449	Cc1cc(n(n1)c1cccc(c1)C[N@H+](CCO)Cc1cccnc1)C	0
ZINC12147138	C[NH+](C)Cc1ccc(cc1)C[N@H+](C)Cc1c2c([nH]n1)CCCC2	0
ZINC12147149	C[N@@H+](Cc1cccc(c1)OCC#C)Cc1c2c([nH]n1)CCCC2	0
ZINC12169929	Cc1cc(cc(c1)OC[C@@H](C[N@@H+]1C[C@H](C[C@@H](C1)C)C)O)C	0
ZINC12186483	CCCn1c(c(cn1)C[N@@H+]1[C@H]2CC[C@@H]1c1cnc(nc1C2)C)C	0
ZINC12188181	CC[C@@H]1c2cccn2CC[N@H+]1Cc1cccc(c1)OCC#C	0
ZINC12190256	CC[C@@H](CN1[C@H](CCC1=O)CC[NH2+]Cc1ccc(cc1)C(=O)OC)O	1
ZINC12204443	CC(C)(C#Cc1ccc(s1)C[N@@H+]1CC[C@H]([C@@H](C1)O)[NH+]1CCOCC1)O	0
ZINC12204581	CC[NH2+]CC[C@H]1CCC(=O)N1CC(c1ccccc1)c1ccccc1	1
ZINC12204938	c1cnc(nc1)N1CCC[C@H](C1)[NH2+]Cc1cc(cs1)C#CCO	0
ZINC12207021	CCOC(=O)[C@@]1(CCCN(C1)C(=O)C#CC)Cc1ccccc1C	0
ZINC12222000	C[C@@H]1CCC[C@H](N1C(=O)C[N@H+]1CC[C@@](CC1)(c1ccccn1)O)C	0
ZINC12235133	Cc1c(cc(cn1)Cl)S(=O)(=O)N1CCN(CC1)C(=O)c1cccs1	1
ZINC12235709	c1cc(sc1)c1cc(no1)CNC(=O)C1CCCC1	1
ZINC12243713	C[C@@H]1CC[C@H](C[C@@]1(C#C)O)C(C)C	0
ZINC12243715	C[C@@H]1CC[C@@H](C[C@@]1(C#C)O)C(C)C	0
ZINC12249841	Cc1cc(ncn1)SCC(=O)N1C[C@H](O[C@@H](C1)C)C	1
ZINC12276009	CCOc1ccccc1C[N@H+]1CC[C@@](CC1)(c1cccnc1F)O	0
ZINC12288962	CC(=[OH+])/N=c\1/n(c2cc(ccc2s1)[N+](=O)[O-])CC#C	0
ZINC12288965	Cc1cccc(c1)C(=O)/N=c\1/n(c2cc(ccc2s1)[N+](=O)[O-])CC#C	0
ZINC12289218	CC1([C@@H]2CC[C@]1([C@H](C2)OC[C@H](C[N@@H+]1CCc2ccccc2C1)O)C)C	0
ZINC12316660	CCCS(=O)(=O)c1ncc(n1C[C@@H]1CCCO1)C[N@@H+](CCO)C(C)C	0
ZINC12317693	Cc1cc(n(n1)Cc1cc(n[nH]1)C(=O)N(CC=C)CC#C)C	0
ZINC12318286	CCCCC#C[C@]1(C[C@@H]2CC[C@]1(C2(C)C)C)O	0
ZINC12318494	CCCCC#C[C@]1(C[C@@H]2CC[C@]1(C2(C)C)C)OCC	0
ZINC12326811	CO[C@H]1CC[C@@H](CC1)C(=O)N1[C@@H]2CC[C@H]1C[C@](C2)(c1ccco1)O	1
ZINC12327068	COCCC(=O)N1CCC(CC1)(Cn1cnc2ccccc2c1=O)O	1
ZINC12327136	COCCCNc1ncc(c(n1)c1nccs1)c1cccs1	0
ZINC12336549	CC(C)[C@H]1CC(=O)CCN1C(=O)OCc1ccccc1	1
ZINC12336864	C#CC[C@@H](c1ccccc1)[NH3+]	0
ZINC12337043	Cc1cc(on1)[C@H]1CCCCC[N@@H+]1Cc1cccs1	0
ZINC12339715	C/C(=N/O)/c1ccc(c(c1)C[NH+]1CCOCC1)OC	0
ZINC12342636	C#CC1(CCCCC1)OC[C@@H](C[NH+]1CCCCCC1)O	0
ZINC12342637	C#CC1(CCCCC1)OC[C@H](C[NH+]1CCCCCC1)O	0
ZINC12342638	C#CC1(CCCCC1)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12342643	C#CC1(CCCCC1)OC[C@H](C[NH2+]C1CCCCC1)O	0
ZINC12342661	C#CCN1C(=O)/C(=C\c2ccc(c(c2)I)O)/SC1=O	0
ZINC12342664	C#CCN1C(=O)/C(=C\c2ccc(c(c2)[N+](=O)[O-])O)/SC1=O	0
ZINC12342699	C#CCN1C(=O)/C(=C/c2cccn2c2ccc(cc2)Br)/SC1=O	0
ZINC12342704	C#CCN1c2ccccc2[C@@](C1=O)(CC(=O)/C=C\c1ccccc1)O	0
ZINC12342706	C#CCO[C@@H]1[C@@H](N=C(N1)N[N+](=O)[O-])OCC#C	0
ZINC12342706	C#CCO[C@@H]1[C@@H](N/C(=N\[N+](=O)[O-])/[N-]1)OCC#C	0
ZINC12343386	C/C=C\c1ccc(c(c1)OC)OCc1nc2ccccc2n1CC#C	0
ZINC12344184	Cc1cccc(c1)[C@@]1(CC[N@H+](CC1)Cc1ccc(cc1)OCC#C)O	0
ZINC12359071	C#C[C@@H](COc1cccc(c1)Cl)O	0
ZINC12360718	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)F)N	0
ZINC12361905	C#CC[C@@H](c1ccccc1)O	0
ZINC12363481	C=C[C@H](C#C)O	0
ZINC12364914	CC(C)(C)/C(=C(/CC#C)\C(=O)C(C)(C)OC)/O	0
ZINC12366703	Cc1ccc(cc1)/C(=C\1/C=C/C(=N/O)/C(=C1Cl)Cl)/C#N	0
ZINC12367291	CC(C)(C#Cc1ccc(cc1)/C=N\OC(=O)c1ccc(cc1)Cl)O	0
ZINC12367295	CC(C)(C#Cc1ccc(cc1)/C=N\OC(=O)Nc1ccc(cc1)Cl)O	0
ZINC12367296	CC(C)(C#Cc1ccc(cc1)/C=N\OC(=O)Nc1cccc(c1)Cl)O	0
ZINC12367504	C[NH+](C)CC#Cc1ccc(cc1)/C=N/O	0
ZINC12373409	c1ccc(c(c1)C[C@@H]1CN(CCO1)C(=O)C1=NNC(=O)CC1)Cl	1
ZINC12374967	c1cc(sc1)[C@H]1CC(=O)Nc2c1sc(n2)N	1
ZINC12378339	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](Cn1c2ccccc2c2c1cccc2)O	0
ZINC12381124	CC(C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC12381126	CC(C)(C#C)OC[C@H](C[NH+]1CCCCC1)O	0
ZINC12381136	CC(C)(C#C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC12381139	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC12381140	CC(C)(C#C)OC[C@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC12381141	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12381143	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC12381144	CC(C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC12381147	CC(C)(C#C)OC[C@@H](CN1CCOCC1)O	0
ZINC12381148	CC(C)(C#C)OC[C@H](CN1CCOCC1)O	0
ZINC12381149	CC(C)(C#C)OC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC12381150	CC(C)(C#C)OC[C@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC12381805	CC(C)(C=C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC12382631	CC(C)[NH2+]C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12382632	CC(C)[NH2+]C[C@H](COC1(CCCCC1)C#C)O	0
ZINC12383035	CC(C)c1ccc(cc1)OCC#CCN1CCOCC1	0
ZINC12384168	CC1([C@@H]2CC[C@@](O[C@H]2c2ccccc2O1)(C)C#C)C	0
ZINC12384170	CC1([C@@H]2CC[C@](O[C@H]2c2ccccc2O1)(C)C#C)C	0
ZINC12384290	C[C@]1(CC(=O)[C@H]([C@H]([C@@H]1C(=O)OC)c1ccc(c(c1)Cl)Cl)C(=O)OC)O	1
ZINC12384347	C[C@]1(CC(=O)[C@@H]([C@@H]([C@H]1C(=O)OC)c1ccccc1F)C(=O)OC)O	1
ZINC12384383	CC1(C[C@H](CC(C)(C)[N@@H+]1C[C@H](COC(C)(C)C#C)O)O)C	0
ZINC12384390	CC1(C[C@@](CCO1)(C#CBr)O)C	0
ZINC12384391	CC1(C[C@](CCO1)(C#CBr)O)C	0
ZINC12384477	CC1(CCCC(C)(C)[NH+]1C[C@@H](COC(C)(C)C#C)O)C	0
ZINC12384935	C[C@H]1[C@@H]([C@H]([C@@H]([C@@H](O1)Nc1ccc(cc1)/N=N/c1ccccc1)O)O)O	0
ZINC12385483	CCOC(=O)[C@@]1(CCCN(C1)C(=O)C#CC)Cc1ccc(cc1F)F	0
ZINC12391288	Cc1c(sc(n1)c1ccccc1Cl)C(=O)N[C@@H](CC(C)C)CO	0
ZINC12391850	CCn1cc(c(=O)c2c1nc(cc2)C)C(=O)Nc1cccc(c1)O	0
ZINC12402419	C[C@]1(CCCC(O1)(C)C)C#CC[N@H+]1CC[C@@H](CC1)Cc1ccccc1	0
ZINC12402425	C[C@@]1(CCCC(O1)(C)C)C#CC[NH+]1CCN(CC1)c1ncccn1	0
ZINC12403302	Cc1ccc(cc1Cl)NC(=S)NC(=O)/C=C/c1ccc(cc1)F	1
ZINC12403696	CC1=CC[C@@H](C/C/1=N\NC(=O)c1cc2ccccc2cc1O)C(=C)C	0
ZINC12405186	CCCCOC(=O)[C@@H]([C@@H](C(=O)OCCCC)O)O	1
ZINC12406192	CCOC(C#CC1CC1)OCC	0
ZINC12411324	CCOc1cc(c(cc1C(C)C)/C=C\1/C(=O)N(C(=O)S1)CC#C)C	0
ZINC12413941	C[NH+](C)Cc1cc(c(s1)S)/C=[NH+]/C1CCCCC1	0
ZINC12414195	C[C@H]1CCC[C@H]1OC[C@@H](C[N@@H+]1C[C@@H](C[C@H](C1)C)C)O	0
ZINC12417684	C[C@@H]1CCC[C@@H](N1C(=O)c1cc2cc(ccc2oc1=O)[N+](=O)[O-])C	1
ZINC12418070	C[C@@H]1CN(C[C@@H](O1)C)c1c2c(csc2ncn1)c1ccc(cc1)Br	0
ZINC12419690	CCCCC[C@@H](C#C[C@H](CCCCC)O)O	0
ZINC12419693	CCCCC[C@H](C#C[C@H](CCCCC)O)O	0
ZINC12419812	CCOC(=O)N1CCN(CC1)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC12419819	C[C@@H]1CC[N@H+](CC1)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12419821	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@H](COC1(CCCCC1)C#C)O)C	0
ZINC12419827	C[C@H]1C[C@H](C[N@H+](C1)C[C@H](COC1(CCCCC1)C#C)O)C	0
ZINC12419829	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@H](COC1(CCCCC1)C#C)O)C	0
ZINC12419834	C[C@@H]1CN(C[C@H](O1)C)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC12419838	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12419840	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12419840	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12419847	CCOC(=O)[C@@H]1CC[N@H+](CC1)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC12419849	CCOC(=O)[C@@H]1CC[N@H+](CC1)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12419863	CC1(CCCC(C)(C)[NH+]1C[C@H](COC1(CCCCC1)C#C)O)C	0
ZINC12419866	CC1(CCCC(C)(C)[NH+]1C[C@@H](COC1(CCCCC1)C#C)O)C	0
ZINC12419877	CC1(C[C@H](CC(C)(C)[N@@H+]1C[C@H](COC1(CCCCC1)C#C)O)O)C	0
ZINC12419878	CC1(C[C@H](CC(C)(C)[N@@H+]1C[C@@H](COC1(CCCCC1)C#C)O)O)C	0
ZINC12419888	CC(C)(C)CC(C)(C)[NH2+]C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC12419922	C[C@H]1CCCC[N@@H+]1C[C@H](COC1CCCC1)O	0
ZINC12420200	C[C@H]1CCCC[N@@H+]1C[C@H](COCc1cc(ccc1OC)OC)O	0
ZINC12421382	CC[C@](C)(C#C)OC[C@H](CN1CCOCC1)O	0
ZINC12421383	CC[C@@](C)(C#C)OC[C@H](CN1CCOCC1)O	0
ZINC12421384	CC[C@](C)(C#C)OC[C@@H](CN1CCOCC1)O	0
ZINC12421385	CC[C@@](C)(C#C)OC[C@@H](CN1CCOCC1)O	0
ZINC12421387	CC[C@@](C)(C#C)OC[C@H](C[NH+]1CCCCC1)O	0
ZINC12421389	CC[C@@](C)(C#C)OC[C@@H](C[NH+]1CCCCC1)O	0
ZINC12421392	CC[C@](C)(C#C)OC[C@@H](C[N@@H+]1C[C@@H](C[C@@H](C1)C)C)O	0
ZINC12421393	CC[C@@](C)(C#C)OC[C@@H](C[N@@H+]1C[C@@H](C[C@@H](C1)C)C)O	0
ZINC12421394	CC[C@](C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC12421395	CC[C@@](C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC12421396	CC[C@](C)(C#C)OC[C@@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC12421397	CC[C@@](C)(C#C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)C)O	0
ZINC12421398	CC[C@](C)(C#C)OC[C@H](CN1C[C@@H](O[C@@H](C1)C)C)O	0
ZINC12421399	CC[C@@](C)(C#C)OC[C@H](CN1C[C@@H](O[C@@H](C1)C)C)O	0
ZINC12421400	CC[C@](C)(C#C)OC[C@@H](CN1C[C@@H](O[C@@H](C1)C)C)O	0
ZINC12421403	CC[C@@](C)(C#C)OC[C@H](C[N@H+]1CCC[C@H](C1)C)O	0
ZINC12421404	CC[C@](C)(C#C)OC[C@@H](C[N@H+]1CCC[C@H](C1)C)O	0
ZINC12421405	CC[C@@](C)(C#C)OC[C@@H](C[N@H+]1CCC[C@H](C1)C)O	0
ZINC12421407	CC[C@@](C)(C#C)OC[C@H](C[NH+]1CCCC1)O	0
ZINC12421409	CC[C@@](C)(C#C)OC[C@@H](C[NH+]1CCCC1)O	0
ZINC12421422	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12421424	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12421425	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12421431	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC12421432	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC12421433	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC12421434	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1cc(ccc1C)Cl)O	0
ZINC12421436	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1cc(ccc1C)Cl)O	0
ZINC12421437	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1cc(ccc1C)Cl)O	0
ZINC12421442	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC12421444	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC12421445	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC12421446	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1OC)O	0
ZINC12421447	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1OC)O	0
ZINC12421449	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1OC)O	0
ZINC12421450	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC12421451	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC12421452	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC12421454	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC12421455	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC12421456	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC12421457	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC12421458	CC[C@](C)(C#C)OC[C@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC12421460	CC[C@](C)(C#C)OC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC12421461	CC[C@@](C)(C#C)OC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC12421462	CC[C@@](C)(C#C)OC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)OCC)O	0
ZINC12421463	CC[C@@](C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)OCC)O	0
ZINC12421464	CC[C@](C)(C#C)OC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)OCC)O	0
ZINC12421466	CC[C@](C)(C#C)OC[C@H](C[N@@H+]1C(C[C@H](CC1(C)C)O)(C)C)O	0
ZINC12421467	CC[C@@](C)(C#C)OC[C@H](C[N@H+]1C(C[C@@H](CC1(C)C)O)(C)C)O	0
ZINC12421468	CC[C@](C)(C#C)OC[C@@H](C[N@@H+]1C(C[C@H](CC1(C)C)O)(C)C)O	0
ZINC12421469	CC[C@@](C)(C#C)OC[C@@H](C[N@@H+]1C(C[C@H](CC1(C)C)O)(C)C)O	0
ZINC12421470	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)C(=O)OCC)O	0
ZINC12421471	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)C(=O)OCC)O	0
ZINC12421472	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)C(=O)OCC)O	0
ZINC12421473	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)C(=O)OCC)O	0
ZINC12428514	c1cc(c(cc1Cl)c1ccc(o1)/C=C\1/C(=O)NC(=S)S1)Cl	1
ZINC12430039	Cc1cccc(c1)CN1CCC[C@@]2(C1=O)CCN(C2)C(=O)NC(C)C	1
ZINC12432643	c1ccc(c(c1)c1c2c([nH]n1)CC[N@H+](C2)Cc1ccsc1)F	0
ZINC12437166	CC1([C@H]([N+](=CC=[N+]1[O-])[O-])O)C	0
ZINC12437317	C[C@@H]1C[C@]([C@H](C[N@H+]1C)C)(C#CCN(C)c1ccccc1)O	0
ZINC12438892	CC(C)(C)CN1C[C@@H](CC1=O)NC(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC12438954	CC#CC(=O)N[C@@H]1CC(Cc2c1cnn2c1ccc(cc1)OC)(C)C	0
ZINC12440625	C[C@@H]1C[C@H](CN(C1)S(=O)(=O)CCCOc1ccc2c(c1)OCO2)C	0
ZINC12449568	C#CCn1c2cc(ccc2s/c/1=N\C(=O)C1CC1)[N+](=O)[O-]	0
ZINC12449573	Cc1ccccc1C(=O)/N=c\1/n(c2cc(ccc2s1)[N+](=O)[O-])CC#C	0
ZINC12449597	C#CCn1c2cc(ccc2s/c/1=N\C(=O)Cc1ccccc1)[N+](=O)[O-]	0
ZINC12468366	C#CCN1C(=O)/C(=C/c2cc(cc(c2O)I)Cl)/SC1=O	0
ZINC12471180	Cc1c(nc(o1)c1ccc(cc1)Cl)C[N@H+]1C[C@H](O[C@H](C1)C)C	0
ZINC12477878	Cc1cc2cc(c(cc2c([o+]1)C)OC)OC	0
ZINC12493443	c1nc2c(c(=O)[nH]1)ncn2[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC12496091	c1cc(nc(c1)Br)CO	0
ZINC12502796	CSc1c2c(ncn1)n(cn2)[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC12520172	Cn1ccnc1[C@]([C@H](COC)C(=O)OC)(C(F)(F)F)O	1
ZINC12521059	Cc1ccc(c(c1)Br)NS(=O)(=O)c1ccc(c(c1)C)C	0
ZINC12523905	CCCCCC#CC#CCCCCCCCCC(=O)NO	0
ZINC12529646	c1ccc(c(c1)C[NH2+][C@@H]1[C@H]2CO[C@H](O2)[C@@H]([C@H]1O)[NH+]1CCCC1)O	0
ZINC12535176	C#Cc1cccc(c1)NC(=O)c1ccc2c(c1)nn[nH]2	0
ZINC12538768	COc1ccc(cc1)C[NH2+]Cc1c[nH]nc1c1ccc(cc1)OC	0
ZINC12543739	c1cc[nH+]c(c1)N1CCN(CC1)Cn1c2ccc(cc2oc1=S)Cl	0
ZINC12545379	COCC(=O)Nc1cccc(c1)NCC(=O)Nc1ccccc1	1
ZINC12547182	Cc1cn2c3c(=O)[nH]c(=O)n(c3nc2n1CCN1CCOCC1)C	0
ZINC12572642	Cc1c(ocn1)C(=O)N1CCC[C@@](C1)(Cc1cccc(c1)Cl)CO	0
ZINC12574995	CC#CC(=O)N1CCC(CC1)(Cc1ccc(cc1)Cl)CO	0
ZINC12575747	CSC(=S)n1c2ccccc2s/c/1=N\c1ccccc1	0
ZINC12583235	c1cc(ccc1/N=N/c1cc(ccc1O)Br)S(=O)(=O)N1CCOCC1	0
ZINC12603623	C[C@H]1CCN(CC1)C(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)CNS(=O)(=O)C)O)O	1
ZINC12603763	CC(=O)NC[C@@H]1[C@H]([C@H]([C@@H](O1)CC(=O)NCC#C)O)O	0
ZINC12603765	C#CCNC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)CNC(=O)c1cccc(c1)F)O)O	0
ZINC12603771	C#CCNC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)CNS(=O)(=O)c1ccccc1)O)O	0
ZINC12603888	CC(C)NC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)CNC(=O)C1CCCC1)O)O	1
ZINC12622256	c1cc2c(cc1Cl)/C(=C\c1cc(cc3c1OCOC3)[N+](=O)[O-])/C(=O)N2	1
ZINC12658357	C([C@@H]1[C@H]([C@H]([C@@H](O1)n1c2c(c(=O)[nH]c(n2)N)[nH]c1=S)O)O)O	0
ZINC12659049	CC1([C@H]2CC[C@@](O[C@H]2c2ccccc2O1)(C)C#CC[NH+](C)C)C	0
ZINC12660930	C[C@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@H]1[C@H]2CC[C@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC12715746	Cc1cc(ccc1C(=O)[C@@H]1CCCN(C1)S(=O)(=O)C(C)C)OC	1
ZINC12729798	CCOc1cc(cc(c1OCC#C)Br)/C=N\O	0
ZINC12729815	Cc1ccc(cc1)S(=O)(=O)Oc1c(cc(cc1Br)/C=N\O)OC	0
ZINC12730417	C#CCn1cnc2c3ccccc3oc2c1=O	0
ZINC12737780	Cc1ccc(c(c1)Br)NC(=O)c1cccc(c1)OC[C@H]1CCCO1	1
ZINC12743883	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1ccc2c(c1)OCCCO2	0
ZINC12744913	CSCC(=O)N1CCO[C@@H](C1)CCc1ccccc1	1
ZINC12746811	Cn1c(=O)ccc(n1)C(=O)Nc1ccnn1Cc1ccccc1	1
ZINC12778827	COCC(=O)Nc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	0
ZINC12783903	c1cc(N2CCOCC2)[nH+]cc1CNS(=O)(=O)c1cc(cc(c1)Cl)Cl	0
ZINC12784111	CCOCCCNC(=O)c1cc(cnc1[O-])[N+](=O)[O-]	1
ZINC12785186	Cc1ccc(cc1)C(=O)Cn1c(=O)oc(n1)c1ccc(cc1)F	1
ZINC12785875	Cc1cc(=O)n2c(n1)sc(n2)CN[C@@H](c1ccccc1)c1cccs1	0
ZINC12793809	CN(c1ccc2nnnn2n1)C1CCCCC1	0
ZINC12801080	C[C@H]1CC(=O)NN1CC(=O)Nc1cc2c(cc1Cl)OCO2	1
ZINC12813022	C[C@@H]1CCC[C@@H]([N@H+]1NC(=O)Nc1cccc2c1cccc2)C	1
ZINC12816644	CCCn1c2ccccc2n(c1=O)C[C@@H](COc1ccc(cc1)Br)O	0
ZINC12830083	Cc1c2cc(sc2n(n1)C)C(=O)Nc1nc2c(s1)CCCCC2	1
ZINC12843988	Cc1ccc(c(c1C)OCC(=O)N/N=C/c1ccc2c(c1)OCO2)C	1
ZINC12851223	Cc1nnc(n1CC=C)SCC(=O)c1ccccc1	1
ZINC12853352	Cc1c(nc(o1)c1ccccc1)COc1cc(ccc1OC)[N+](=O)[O-]	0
ZINC12865014	c1cc(cc(c1)NC(=O)C1CC1)CNC(=O)COc1ccc(cc1)F	1
ZINC12867095	COc1ccc(c(c1)F)C(=O)NCC#C	0
ZINC12881602	c1ccc(cc1)S(=O)(=O)Nc1ccc(c(c1)C(=O)[O-])F	1
ZINC12890051	C([C@@H]1[C@H]([C@H]([C@@](O1)(O)OP(=O)([O-])[O-])O)O)OP(=O)([O-])[O-]	0
ZINC12900159	C[C@@H](c1ccc(cc1)n1cncn1)[NH2+]C[C@@H](COCc1cccs1)O	0
ZINC12900570	C#CCNC(=O)CN1c2ccccc2OCCC1=O	0
ZINC12906239	Cn1c2ccccc2n(c1=O)C[C@H](COCc1ccccc1)O	0
ZINC12909205	Cn1c2c(cn1)c(=O)n(cn2)CC(=O)Nc1c(ccs1)C#N	1
ZINC12910414	CC1CCN(CC1)C(=O)CCc1nc2ccccc2s1	1
ZINC12911569	CCNC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC12917306	CN(Cc1c(cccc1Cl)F)C(=O)c1cc(nc2c1cccc2)O	0
ZINC12920663	Cc1cccc(c1Cl)Cc1cnc(s1)NC(=O)[C@H](C)NC(=O)C	1
ZINC12921578	Cc1cccc(c1NC(=O)CCN1c2ccccc2OCC1=O)C	1
ZINC12929930	C[C@H]([C@H]1CCCO1)Nc1c2ccccc2nc(n1)c1ccsc1	0
ZINC12952377	Cn1cc(cn1)/C=C/C(=O)c1cccc(c1)O	0
ZINC12955354	c1ccc(cc1)C#CC[NH2+]C[C@H]1CCCO1	0
ZINC12955357	c1ccc(cc1)C#CC[NH2+]C[C@@H]1CCCO1	0
ZINC12955514	C[C@](C#C)(c1cccc(c1)F)O	0
ZINC12955529	C[C@](C#C)(c1ccc(cc1)F)O	0
ZINC12958528	c1ccc(c(c1)C1=NN=CC1)O	0
ZINC12971637	C[C@@H](c1ccc(cc1)NC(=O)C1CC1)NC(=O)NCC#C	0
ZINC12974520	C[C@@H](C1CC1)N(C)C(=O)c1ccccc1	1
ZINC12974568	C[C@H](CO)NC(=O)COc1ccc2c(c1)CCC2	0
ZINC12977310	C#CCNC(=O)c1cc(ccc1O)Cl	0
ZINC12978132	CC(=O)N1C[C@H](Oc2c1cccc2)C(=O)NCC#C	0
ZINC12981239	C#CCNC(=O)c1ccc(cc1)N1CCCC1=O	0
ZINC12982334	C#CCNC(=O)c1ccccc1O	0
ZINC12986007	C#Cc1cccc(c1)NC(=O)Cc1ccc2c(c1)OCCO2	0
ZINC12988658	C[C@@H]1C[C@@H]1C(=O)Nc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	0
ZINC12991970	C/C=C/c1ccc(c(c1)OC)OC[C@@H](C[NH2+]CCCOC(C)C)O	0
ZINC12999961	c1cc(ncc1[N+](=O)[O-])NCC1(CCCCC1)N1CCOCC1	0
ZINC13002828	CCCC#CCN1CCCC[C@@H]1c1cccnc1	0
ZINC13009858	COc1ccc(cc1OC)C(=O)NCC#C	0
ZINC13010438	C[C@@H]1CN(CCO1)C(=O)c1cccc(c1)S(=O)(=O)NCCC#N	1
ZINC13011869	C#CCNC(=O)c1cc2ccccc2cc1O	0
ZINC13015007	c1cc(cc(c1)[N+](=O)[O-])/C=N/c1ccc2c3c1cccc3C(=N2)O	0
ZINC13039777	c1cc2c3c(ccc(c3c1)NC(=O)/C=C/C(=O)[O-])CC2	1
ZINC13060049	C[C@@H]1CN(C[C@@H](O1)C)Cc1cc(c2cccnc2c1O)Cl	0
ZINC13097682	Cc1c(c(c(c(c1C)C)S(=O)(=O)Nc1cccc(c1)C(=O)N)C)C	1
ZINC13110528	C/C(=N/NC(=O)c1ccc(cc1)C(C)(C)C)/c1ccccn1	1
ZINC13111767	COc1ccc(cc1)/N=C\c1c(c2ccccc2s1)Cl	0
ZINC13113946	COCCNc1nnc(c([O-])n1)Cc1ccc(c(c1)OC)OC	0
ZINC13115128	c1ccc2c(c1)C(=[NH2+])N/C/2=N\c1ccc(cc1)Br	0
ZINC13116408	CCn1c([n+](c2c1ccc(c2)C(=O)OCC)CCO)C	1
ZINC13118666	C[C@@H]1[C@@]2(C[C@@H](C([C@]1(C(=O)N2)C#N)(C#N)C#N)c1ccc(cc1)OC)O	0
ZINC13120063	c1ccc2c(c1)ccc(c2/C=N/c1nc2c(s1)CCCC2)O	0
ZINC13123068	CC1=C([C@@H](n2c(=[NH+]1)nc([nH]2)CCCO)c1ccccc1OC)C(=O)N	0
ZINC13123764	COc1cccc(c1OC)[C@H]1CC(=[NH+]c2n1ncn2)c1cccs1	0
ZINC13125524	c1cc(ccc1c1nnc(o1)SCCC(=O)N1CCOCC1)O	1
ZINC13129749	c1ccc2c(c1)cccc2OC[C@@H](C[NH2+]CCCn1cc[nH+]c1)O	0
ZINC13130572	CCOC1=C/C(=C/Nn2c(nnn2)N)/C=CC1=O	1
ZINC13135546	C[C@@H]1C[C@]([C@H](C[N@H+]1C)C)(C#CC=C)O	0
ZINC13138571	CCC/[NH+]=C(/c1cccnc1)\Nc1ccc(cc1)Cl	0
ZINC13139429	CC(=O)c1cn(c(=O)n(c1=O)C)[C@H]1[C@@H]2[C@H]([C@H](O1)CO)OC(O2)(C)C	1
ZINC13142708	c1cc(ccc1CCNC=C(C#N)C#N)F	0
ZINC13144568	Cc1ccc(cn1)C#C[C@@](C)(C(C)(C)C)O	0
ZINC13146950	CCOc1ccc(c(c1)O)/N=C\C=C/c1ccccc1	0
ZINC13151518	CCNC(=O)C[C@@H]1C(=O)N(/C(=N/c2ccccc2OC)/S1)CC=C	1
ZINC13152592	CC#CCc1cc2ccccc2c(=O)o1	0
ZINC13155075	CC(=O)Nc1ccc(c(c1)N[C@@H]1[C@H]([C@@H]([C@H](CO1)O)O)O)NC(=O)C	1
ZINC13188459	COc1ccc(cc1)CCNC(=O)CSc1c(cccn1)C(=O)[O-]	1
ZINC13197916	C#CCNS(=O)(=O)c1ccc(c(c1)C(=O)[O-])O	0
ZINC13207747	Cn1c2c(c(=O)n(c1=O)C)n(c(C=O)[nH+]2)CC#C	0
ZINC13214489	CC#C[C@@](c1ccccn1)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	0
ZINC13281906	c1ccc2c(c1)ncn2CCOCCSc1ccc(cc1)Cl	0
ZINC13286593	Cc1c(cc(cc1)N/C(=N\O)/C(=N/O)/Nc1cc(c(cc1)C)C)C	0
ZINC13298659	C[C@@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C	0
ZINC13298661	C[C@@]12CCC(=O)C=C1CC[C@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C	0
ZINC13307094	CC#Cc1ccc(s1)c1ccc(s1)[C@H](CO)O	0
ZINC13320910	CCC(CC)(C#C)NC(=O)[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1C(=O)[O-]	0
ZINC13320974	C[C@]12CC[C@@H](C[C@@H]1[C@@]([C@@H](CC2)O)(C)O)C(=C)C(=O)[O-]	0
ZINC13324817	c1cc(ccc1CN1CCOCC1)NC(=O)Nc1ccc(cc1Cl)Cl	1
ZINC13327235	C[C@H]1[C@@H](CC[C@@H](O1)OC)O	0
ZINC13328399	CC1CCN(CC1)C(=O)NC1CCCC1	1
ZINC13328536	C[C@H]1COC(=O)[C@H]2[C@@H]1C[C@@H]([C@@H]2CO)O	1
ZINC13330533	CC[C@H](C(=O)Nc1nccs1)Oc1cccc(c1)Cl	1
ZINC13337766	C[C@]12C[C@@H]([C@@H]3[C@@H]([C@@H]1[C@@H](CC[C@@H]2O)C=O)OC(=O)C3=C)O	1
ZINC13345426	c1cc(c(cc1NS(=O)(=O)c1ccc(c(c1)C(=O)[O-])O)Cl)Cl	0
ZINC13346881	COCCNc1nnc(s1)SCC(=O)Nc1ccc(cc1)C(=O)[O-]	1
ZINC13347186	CC(C)(C)OC(=O)N[C@H](C#C)C(=O)[O-]	0
ZINC13352945	c1ccc2c(c1)ccc(n2)SCC(=O)Nc1ccccc1C(=O)[O-]	1
ZINC13357420	CC(C)C(=O)Nc1cc2ccc(nc2c(c1)F)N1CCCCC1	1
ZINC13371765	COc1ccc2ccccc2c1/C=C(/C#N)\C(=O)NC1CCCC1	1
ZINC13380205	C#CC#CC1=C[C@@H](C[C@@H]1O)O	0
ZINC13382072	C[C@]12CCC(CC1=CC[C@@H]1[C@H]2CC[C@]2([C@H]1CC[C@]12CO1)C)(OC)OC	0
ZINC13401837	C/C(=N\CCO)/c1c(=O)c2ccccc2n(c1[O-])c1ccccc1	0
ZINC13410045	CCC#C/C=C/CO	0
ZINC13427110	CN1[C@H]([C@H](N(C1=O)C)NC(=O)N(C)C)NC(=O)N(C)C	1
ZINC13433354	C=C[C@@H](C#CC#C/C=C/CO)O	0
ZINC13434015	CC#CC#CC#C[C@H]1[C@@H](O1)CO	0
ZINC13434017	CC#CC#CC#C[C@H]1[C@H](O1)CO	0
ZINC13461076	C[C@@H]1COC(=O)[C@@]1(C(=O)C)O	1
ZINC13466428	C/C(=N\Nc1ccccc1C(F)(F)F)/c1ccc(s1)C#CC(C)(C)O	0
ZINC13467004	C[C@@]12CCC3(C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@H]1CC[C@@H]2O)C)OCCO3	0
ZINC13467194	C[C@H]1C[C@]2([C@@H](CC[C@]2(C#C)O)[C@H]2[C@@H]1c1ccc(cc1CC2)OC)C	0
ZINC13467272	C[C@@]12CC[C@H](C[C@@H]1CC[C@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC13467340	CCC1=C2CC[C@@H]3[C@@H]([C@]2(CCC1=O)C)CC[C@]1([C@@H]3CC[C@]1(C)O)C	0
ZINC13467360	C[C@@]12CC[C@@H]3[C@H]([C@@H]1CC[C@]2(C)O)CCC1=C3CCC(=O)C1	0
ZINC13467368	Cc1cc(cc2c1[C@@H]1CC[C@]3([C@H]([C@@H]1CC2)CC[C@]3(C#C)O)C)OC	0
ZINC13482885	Cc1ccc(cc1N[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)[N+](=O)[O-]	0
ZINC13483531	c1c(c(nc2n1cnn2)O)C(=O)[O-]	0
ZINC13485782	CCCCCC#CC[C@@H](/C=C\C=C\C=C/[C@@H](CCCC(=O)[O-])O)O	0
ZINC13494526	CCOc1ccc(cc1)[C@@H]1c2c([nH]nc2O)C[C@]([C@H]1C(=O)OC)(C)O	1
ZINC13508703	c1ccc(cc1)S[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC13510393	Cn1c2c(n(c(=O)n(c2=O)Cc2ccccc2)C)[nH+]c1OCC#C	0
ZINC13511226	CC[C@](C)(C#CCOCOCC#C[C@](C)(CC)O)O	0
ZINC13515170	CCCCO[C@@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC13516175	Cn1c2ccccc2c(c1O)/N=N\C(=[NH2+])[S-]	0
ZINC13526653	CN1CCN(CC1)C(=O)c1cc2c([nH]1)cccc2Br	1
ZINC13534630	COCCn1c(nnc1S)c1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC13540649	C[C@@H]1C[C@]([C@H](C[N@H+]1C)C)(C#CCOc1ccc(cc1)Br)O	0
ZINC13540655	C[C@H]1C[C@@]([C@H](C[N@@H+]1C)C)(C#CCOc1ccc(cc1)Br)O	0
ZINC13542800	c1c2c(cc(c1Cl)Cl)n(cn2)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC13544188	c1cn(c(=O)[nH]c1=O)[C@@H]1[C@H]2[C@@H]([C@H](O1)CO)O[P@@](=O)(O2)[O-]	0
ZINC13544919	C1=CO[C@@H]([C@H]([C@H]1O)O)CO	0
ZINC13546465	C/C=C/C=C\CO	0
ZINC13546589	COc1cc(cc(c1O)[N+](=O)[O-])/C=C/1\C(=O)N(C(=O)S1)CC#C	0
ZINC13549416	COc1ccccc1CC/N=C(/CSc1c2c(nc[n-]2)nc(n1)Cl)\O	0
ZINC13549808	C[C@@H]1[C@H]([C@@H]([C@@H]([C@H](O1)Nc1ccccc1[N+](=O)[O-])O)O)O	0
ZINC13570097	CC1=C([C@@H](n2c(ncn2)N1)c1cccc(c1)O)C(=O)N1CCCCC1	0
ZINC13576362	c1cc(cc(c1)[N+](=O)[O-])[C@@H]1[C@@H]2CC=C[C@H]2c2ccc(c(c2N1)Cl)Cl	0
ZINC13588704	c1ccc(cc1)[C@@H]1COC(=[NH+]1)N	0
ZINC13590662	C#CCO[C@@]1([C@@H]2CCC[C@H]1[C@H]2I)c1ccccc1	0
ZINC13597230	CCOC(CCc1c([nH]c(nc1=O)NC(=O)C)C)OCC	1
ZINC13597657	CCCC[C@@H](CC)[C@@H]1OC[C@H](O1)CN1CCOCC1	0
ZINC13616034	C[C@H]1C[N@H+](C[C@H](O1)C)C[C@H](COc1ccc(cc1)C(C)C)O	0
ZINC13627129	Cc1ccc2c(c1)s/c(=N\C(=O)C(C)(C)C)/n2CC#C	0
ZINC13627465	C#CCn1c2ccc(cc2s/c/1=N\C(=O)c1ccc2c(c1)scn2)Cl	0
ZINC13627533	C#CCn1c2ccc(cc2s/c/1=N\C(=O)c1nc2ccccc2s1)F	0
ZINC13627618	C#CCn1c2ccc(cc2s/c/1=N\C(=O)C1CCCCC1)[N+](=O)[O-]	0
ZINC13627747	COc1ccc2c(c1)s/c(=N\C(=O)c1cccc(c1)Br)/n2CC#C	0
ZINC13628805	Cc1ccc(cc1C)C(=O)/N=c\1/n(c2c(cc(cc2s1)F)F)CC#C	0
ZINC13628838	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)CN1C(=O)CCC1=O)F)F	0
ZINC13631366	c1cc(cc(c1)O)/C=N/NC(=O)N	0
ZINC13637098	c1cc(ccc1[C@H]1[C@@H]2CC=C[C@@H]2c2c(c(cc(c2Cl)Cl)Cl)N1)O	0
ZINC13639007	c1cc2c(cc1Br)c(c([nH]2)O)/N=N\C(=[NH+]\C[C@@H]1CCCO1)\[S-]	0
ZINC13642302	Cc1c(c(on1)C)S(=O)(=O)N(C)Cc1c(cnn1C)Br	0
ZINC13643510	CN(C)c1ccc(cc1)[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)OC	0
ZINC13648217	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)SCCCO)CCOC	0
ZINC13653671	c1ccc(c(c1)COc1ccccc1[P@@](=O)([O-])O)F	0
ZINC13654252	C[C@@]1(CCCC(O1)(C)C)C#CC[N@H+]1C[C@@]2(C[C@H]1CC(C2)(C)C)C	0
ZINC13655259	CCOc1ccc2c(c1)O/C(=C\c1cc(cc3c1OCOC3)Cl)/C2=O	1
ZINC13658978	Cc1cc(c(c(c1)C)NC(=S)NCCO)C	0
ZINC13659345	CCCS(=O)(=O)N1CCC[C@@H](C1)C(=O)c1cccc(c1)Cl	1
ZINC13667948	CCOc1cccc2c1n(/c(=N/C(=O)c1ccn(n1)C)/s2)C	1
ZINC13672112	C[C@H](COc1ccc(cc1)OC)NS(=O)(=O)c1ccc(cc1)SC	0
ZINC13680495	CCN(c1ccc(cc1)C(=O)Nc1ccccc1SC)S(=O)(=O)C	1
ZINC13682850	CCn1c2ccccc2c(c1O)/N=[NH+]/C(=N/C[C@@H]1CCCO1)/[S-]	0
ZINC13683302	c1ccc2c(c1)c(cc(=O)[nH]2)C(=O)OCC(=O)Nc1nccs1	1
ZINC13699316	CCn1c(ccn1)C(=O)/N=c/1\n(c2ccc(cc2s1)F)CC#C	0
ZINC13722226	COCCC[NH2+]Cc1cc(c(c(c1)Br)OCc1ccc(cc1)Cl)OC	0
ZINC13722719	COCCC[NH2+]Cc1ccc(cc1)OCCO	0
ZINC13727034	c1ccc(cc1)COc1ccc(cc1C[NH2+]CCCCCO)Cl	0
ZINC13729356	CN1CCC(=CC1)C#C	0
ZINC13731252	CCOc1c(cc(cc1OC)CNC[C@H](c1ccccc1)O)CC=C	0
ZINC13734637	CC[NH+](CC)CCC[NH2+]Cc1ccc(o1)c1cccc(c1)C(F)(F)F	0
ZINC13735262	CC[NH2+]CCC[NH2+]Cc1ccc(o1)c1ccc(cc1)[C@@H](C)O	0
ZINC13744900	CCCC(=O)N1CCN(CC1)c1cccc[nH+]1	1
ZINC13756736	C[C@H]1CCC[C@H](C)[N@@H+]1CC#C[C@H](C)O	0
ZINC13763676	CCN1CCc2c(c(nc(c2C#N)NCC[NH3+])N2CCOCC2)C1	0
ZINC13783391	C[C@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC13783395	CC[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC13783890	C1[C@@H]([C@H](O[C@H]1n1c2c(c(=O)[nH]c(n2)N)nc1Br)CO)O	0
ZINC13791892	CS(=O)(=O)N1CCC[C@H](C1)C(=O)/N=c\1/n(c2ccccc2s1)CC#C	0
ZINC13794911	CS(=O)(=O)N1CCCC[C@@H]1C(=O)/N=c\1/n(c2ccccc2s1)CC#C	0
ZINC13809930	CC(C)(/C=C\1/[C@H](c2cc(ccc2O1)[N+](=O)[O-])N1CCOCC1)O	0
ZINC13815095	Cc1cccc(c1/N=C(/[NH+]=C/1\CCCN1C)\O)C	0
ZINC13816111	Cc1ccc(cc1)[C@@H](C)NC(=S)Nc1ccc(cc1)Br	0
ZINC13828217	C[C@H]1CC2=C(CCC(=O)C2)[C@@H]2[C@@H]1[C@@H]1CC[C@]([C@]1(CC2)C)(C#C)O	0
ZINC13828664	C[C@@H](c1ccccc1)NC(=S)N1CCN(CC1)c1ccc(cc1)F	0
ZINC13843822	c1ccc(cc1)S(=O)(=O)N/N=C/c1ccc(cc1)C(=O)[O-]	1
ZINC13878643	c1cc(cnc1)NC(=S)N/N=C/c1ccc(cc1)O	0
ZINC13878645	c1cc(cnc1)N/C(=[NH+]\N=C\c1ccc(c(c1O)O)O)/[S-]	0
ZINC13878818	COCC/[NH+]=C(\NCc1ccc2c(c1)c1c([nH]2)CCCC1)/[S-]	0
ZINC13896309	CC1(OCCO1)CC(=O)N/N=C/c1cc(c(c(c1O)Br)O)Br	1
ZINC13898036	C#CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1ccc(cc1)Br)O)Br	0
ZINC13921919	CCOc1cc(ccc1O)/C=N/NC(=O)C(=O)Nc1ccccc1F	0
ZINC13939656	COc1cc(ccc1O)/C=C\1/C(=O)N(C(=O)S1)CC#C	0
ZINC13939664	CCOc1cc(cc(c1OCC=C)Br)/C=C\1/C(=O)N(C(=O)S1)CC#C	0
ZINC13939692	COc1cc(cc(c1O)Cl)/C=C\1/C(=O)N(C(=O)S1)CC#C	0
ZINC13939714	COc1cc(cc(c1O)Br)/C=C\1/C(=O)N(C(=O)S1)CC#C	0
ZINC13945997	c1ccc(cc1)C#CC[NH2+]CCc1ccc(cc1)F	0
ZINC13951136	Cc1cc(c2c(c1)s/c(=N\C(=O)C1CC1)/n2CC#C)C	0
ZINC13951271	CCOCCn1c2c(cccc2s/c/1=N\C(=O)C)OC	1
ZINC13957316	CCN(CC)C(=O)CSc1[nH]c(=O)c(c(n1)O)CCOCC	1
ZINC13968699	C#CCn1c2ccc(cc2s/c/1=N\C(=O)c1ccc2c(c1)OCO2)Cl	0
ZINC13982420	Cc1ccc(cc1I)C(=O)NC(=S)NNC(=O)c1ccccc1OC	1
ZINC13985937	CCCNC(=S)NC(=O)c1ccccc1[N+](=O)[O-]	1
ZINC13993377	C#CCOc1cccc(c1)C[N@@H+](Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC13993380	C#CCOc1cccc(c1)C[N@H+](Cc1ccccc1)C[C@H]1CCCO1	0
ZINC13995137	COc1ccccc1C[N@@H+](Cc1ccoc1)C[C@H]1CCCO1	0
ZINC14000534	c1ccc2c(c1)CO[C@@H](N2)c1cccs1	0
ZINC14011245	Cc1ccc(cc1)C(=O)OCC#CCSc1nc2ccccc2n1C	0
ZINC14084002	Cc1ccc2cccnc2c1OCCOc1c(cc(cc1Br)C)Cl	0
ZINC14084676	Cc1ccccc1n1c(nnn1)SCc1cc(no1)c1ccccc1	0
ZINC14092955	c1ccc(c(c1)C(=O)N[C@H](CCC(=O)[O-])C(=O)[O-])SC(F)F	1
ZINC14110892	COc1ccc(cc1)NC(=O)c1cc(c(c(c1)Br)O)OC	0
ZINC14146932	c1ccc(cc1)C1=NN(CC1)C(=O)COC(=O)C1(CCCCC1)O	1
ZINC14160608	c1cc(cc(c1)C(F)(F)F)c1nc(on1)CSc1nc(nc(n1)N)N	0
ZINC14161624	CS(=O)(=O)c1ccc(cc1)c1csc(n1)C(=C1CCCCC1)C#N	0
ZINC14181195	CS(=O)(=O)Cc1ccc(cc1)C(=O)NCC#C	0
ZINC14188265	C#CCNC(=O)C1CCN(CC1)C(=O)c1cccc2c1cccc2	0
ZINC14193587	C[C@@H]1CC[N@H+](CC1)Cc1cn2ccccc2n1	0
ZINC14205620	CC(C)n1cnn(c1=S)CN(C)Cc1ccccc1Br	0
ZINC14206848	c1cc(cc(c1)[N+](=O)[O-])NC(=O)c1cn[nH]c1c1ccc(cc1)F	1
ZINC14209753	COc1cc(cc(c1OCC(=O)N)Cl)C(=O)N1CCOCC1	1
ZINC14222868	Cc1ccccc1Cn1ccc(n1)NS(=O)(=O)C	0
ZINC14230090	CCCc1cc(=O)[nH]c(n1)S[C@H](C)C(=O)N(CC)[C@@H]1CCS(=O)(=O)C1	1
ZINC14232090	C#CCNC(=O)N1CCN(CC1)S(=O)(=O)c1ccc2c(c1)CCCC2	0
ZINC14236304	Cc1ccc(cc1)OCC/[NH+]=C(/c1ccc2c(c1)N=C(CS2)O)\O	0
ZINC14239369	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)N[C@@H](C)c1ccc(cc1)S(=O)(=O)C	0
ZINC14241848	c1ccc(cc1)C#CCNC(=O)C[C@](c1ccco1)(C(F)(F)F)O	0
ZINC14241849	c1ccc(cc1)C#CCNC(=O)C[C@@](c1ccco1)(C(F)(F)F)O	0
ZINC14248172	CCO/C(=C\1/C=NC(=S)N[C@]1(C(F)(F)F)O)/[O-]	0
ZINC14255903	COc1ccc(c(c1)OC)S(=O)(=O)Nc1ccccc1OC	0
ZINC14257616	COc1ccc(c(c1)NC(=S)NC(=O)c1cc(cc(c1)OC)OC)O	0
ZINC14401014	CC(C)(C)OC(=O)n1cc(c2c1ncc(c2)Cl)I	1
ZINC14418185	CO[C@@H]1[C@H]([C@@H]([C@H](CO1)[NH3+])O)O	0
ZINC14455079	COc1cc(ccc1O)CC[C@@H](CC(=O)CCc1ccccc1)OC	1
ZINC14456365	Cc1ccc(s1)[C@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)OC	0
ZINC14459508	COc1cccc(c1O)[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)O	0
ZINC14460279	c1cc(cc(c1)Cl)[C@H]1[C@H]2CC=C[C@@H]2c2cc(cc(c2N1)O)[N+](=O)[O-]	0
ZINC14480505	CCOc1ccc(cc1)[C@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)I	0
ZINC14491078	CC(C)C[C@@H](C(=O)OCc1ccccc1)O	1
ZINC14502382	COC(=O)CCCCCCCCCCCCCCO	1
ZINC14507989	C1[C@H]([C@H](C[NH2+]1)O)C(=O)[O-]	0
ZINC14531827	c1c(cc(cc1F)F)C(=O)N[C@H]1C[C@H]2C(=O)N[C@H](C(=O)N2C1)CO	0
ZINC14538304	C[C@@H](CO)[N@@H+]1CC[C@]2(CC1)C(=O)N(C(=O)N2CCC(C)C)C(C)C	0
ZINC14542506	c1c(c(cc(c1F)F)F)C(=O)N[C@H]1C[C@H]2C(=O)N[C@H](C(=O)N2C1)CO	0
ZINC14543955	C[C@@H]1CN(C[C@@H](O1)C)C(=O)COC(=O)CCOc1ccccc1	1
ZINC14548839	C=CCOc1cccc2c1N[C@@H]([C@H]1[C@@H]2C=CC1)c1cccs1	0
ZINC14550112	Cc1cc(c2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1cccc(c1)OC)C	0
ZINC14608592	C(Cn1c(nc(n1)Br)Br)C(=O)N	1
ZINC14616227	C=C[C@@H](C#CC#C[C@H](/C=C/CCCCCCCCO)O)O	0
ZINC14616228	C=C[C@H](C#CC#C[C@@H](/C=C/CCCCCCCCO)O)O	0
ZINC14616230	CC(=O)OCCCCCCCC/C=C/[C@H](C#CC#C[C@H](C=C)O)O	0
ZINC14616231	CC(=O)OCCCCCCCC/C=C/[C@H](C#CC#C[C@@H](C=C)O)O	0
ZINC14616232	CC(=O)OCCCCCCCC/C=C/[C@@H](C#CC#C[C@@H](C=C)O)O	0
ZINC14630320	c1cc(c(cc1OC[C@@H]1CCCO1)C(F)(F)F)N	0
ZINC14631075	C#CCOC[C@H]1CCC[NH2+]C1	0
ZINC14631551	C#CCO[C@@H]1CCC[NH2+]C1	0
ZINC14631618	c1cc2c(c(c1)O[C@H]1CCC[NH2+]C1)CCCC2	0
ZINC14631866	C#CCOC1CC[NH2+]CC1	0
ZINC14632003	C#CCO[C@H]1CC[NH2+]C1	0
ZINC14644725	COc1cc(c2c(=O)cc(oc2c1)c1cc(c(c(c1)OC)O)OC)O	0
ZINC14649364	CCCCOc1ccc(cc1C(=O)NCC=C)Br	1
ZINC14658696	CC(C)Oc1ccc(cc1)NC(=O)c1ccccc1OCCOC	1
ZINC14669462	c1ccc(cc1)CCOc1ccc(cc1Br)C(=O)N1CCCC1	1
ZINC14671910	c1cc(ccc1N1C(=O)C[C@H](C1=O)SCCO)Cl	0
ZINC14680535	CC#Cc1ccc(s1)c1ccc(s1)[C@@H](CCl)O	0
ZINC14680546	CC#Cc1ccc(s1)C#CC#C[C@@H](CO)O	0
ZINC14711085	C[C@H]1C(=O)N(c2ccccc2O1)CC(=O)N1CCCCCC1	1
ZINC14727931	c1cc(ccc1[C@@H]1[C@H]([C@@H](c2ccc(cc2O1)O)O)O)O	0
ZINC14738737	Cc1ccc(c(c1)OCC(=O)Nc1cc(cc(c1)OC)OC)C(C)C	1
ZINC14745576	CCOC(=O)c1c2c(n(n1)CCO)CCN(C2)Cc1ccc(cc1)O	1
ZINC14777192	CC(C)c1ccc(c(c1)Br)OC(=O)c1ccc(cc1)Cl	1
ZINC14777674	c1cc(ccc1OC(=O)COc1ccc(cc1Br)Br)Br	1
ZINC14782714	CC[C@H](C)c1ccc(cc1)OC(=O)c1ccc(c(c1)Br)OC(C)C	1
ZINC14784686	CS(=O)(=O)c1ccc(cc1)NC(=O)Cc1c(cccc1Cl)F	1
ZINC14878809	CC(C)(C#Cc1ccc(cc1)C[N@H+]1CCC(=O)N(CC1)CC=C)O	0
ZINC14898619	C#Cc1cccc(c1)[N-]S(=O)(=O)c1ccc2c(c1)NC(=O)CO2	0
ZINC14900219	Cc1cc(c2c(nn(c2n1)C)C)C(=O)NCc1ccc(nc1)OC	1
ZINC14900344	c1c(cncc1Br)C(=O)N1CCN(CC1)C(=O)N1CCCCC1	1
ZINC14905627	COC(=O)c1ccc(cc1)OC(=O)Cc1cn2ccsc2n1	1
ZINC14943593	c1cc(c(cc1C(F)(F)F)N1C[C@@]23C=C[C@@H](O2)[C@H]([C@@H]3C1=O)C(=O)[O-])Cl	1
ZINC14954287	C#Cc1ccc(cc1)CN1CC[C@H]([C@@H](C1)O)[N@@H+]1CC[C@H](CC1)O	0
ZINC14967141	c1cc(cc(c1)F)CC[C@H]1CCC[N@H+](C1)Cc1ccc(o1)CO	0
ZINC14970878	CCN1CCN(CCC1=O)Cc1c(ccc(c1F)F)F	1
ZINC14971862	CC#CC(=O)N[C@@H]1CC(=O)N(C1)CCCc1ccccc1	0
ZINC14972493	CC#CC(=O)N1CCc2c(c(no2)c2ccc(cc2)Cl)C1	0
ZINC14975471	CC(C)C[N@H+]1CC[C@@H](CC1)[C@H]1CC[N@H+](C1)Cc1cc(cs1)C#CCO	0
ZINC14975940	c1cc(sc1C[N@@H+]1CC[C@H]([C@@H](C1)O)N1CCOCC1)C#CCO	0
ZINC14980759	CCSc1ncc(cn1)C[NH2+]Cc1ccc[nH+]c1N1CCOCC1	0
ZINC14983054	COC(=O)c1cc(cc2c1c([nH]n2)C(=O)[O-])Br	1
ZINC14984572	c1cc2c(cc1C#N)c(n[nH]2)C=O	1
ZINC14987828	CCOC(=O)Nc1cc2c(cc1N)OCO2	1
ZINC14988149	C#C[C@@]1(C=C[C@H]2CO[C@@H]1O2)O	0
ZINC14988152	C#C[C@]1(C=C[C@H]2CO[C@@H]1O2)O	0
ZINC14988408	c1cc(ccc1[C@H](C[NH3+])C1CCCC1)Cl	0
ZINC15010946	CCOc1cc(cc(c1O)Br)/C=C\1/C(=O)N(C(=O)S1)CC#C	0
ZINC15011378	C#CCOc1ccc(cc1Br)/C=C/1\c2ccccc2NC1=O	0
ZINC15012795	COc1ccc(cc1)n1cccc1/C=C\1/C(=O)N(C(=O)S1)CC#C	0
ZINC15013830	COc1cc(cc(c1OCC#C)Cl)/C=C(\C#N)/c1ccc(cc1)F	0
ZINC15015469	c1ccc2c(c1)c1c([nH]2)nc(nn1)N/N=C/c1cc(cc(c1[O-])Br)Cl	0
ZINC15016833	C[C@@](C#C[C@@](C)(C(C)(C)C)O)(C(C)(C)C)O	0
ZINC15018109	Cc1ccc2c(c1)[C@@H]1[C@@H](CCCO1)[C@@H](N2)c1ccc(cc1)OCC#C	0
ZINC15024358	Cn1c2ccccc2c(cc1=O)[C@H]1c2ccsc2[C@H]2CCCC[C@H]2O1	0
ZINC15063551	CS(=O)(=O)c1ncc(n1C[C@@H]1CCCO1)CN(CC=C)CC#C	0
ZINC15064449	CC#CC(=O)N[C@H]1CC(=O)N(C1)Cc1ccccc1C(F)(F)F	0
ZINC15067899	CN1CCC(CC1)[N@H+]1CCC[C@H](C1)NC(=O)c1ccc(s1)COC	1
ZINC15073557	C#Cc1ccc(cc1)C[N@H+]1CCC[C@@](C1)(CCc1ccccc1)CO	0
ZINC15077024	Cc1ccccc1C[C@@]1(CCC[N@@H+](C1)CC#Cc1ccccc1)CO	0
ZINC15078310	Cc1ccc(cc1N1CCN(CC1)C[C@@]1(CCCN(C1=O)C)O)Cl	0
ZINC15079617	C[C@H]1CCCC[N@@H+]1CC#C[C@]1(CCCC(O1)(C)C)C	0
ZINC15079984	C[C@@H]1CN(C[C@@H](O1)C)CC#C[C@]1(CCCC(O1)(C)C)C	0
ZINC15106254	C#C[C@@]1(CC[C@H]2CO[C@@H]1O2)O	0
ZINC15106257	C#C[C@]1(CC[C@H]2CO[C@@H]1O2)O	0
ZINC15107802	CC(C)c1nn2c(nnc2s1)c1ccccc1Cl	0
ZINC15120795	C[C@@](CC[C@H](C(C)(C)O)O)(C=C)O	0
ZINC15188347	C[C@@H]1CN(CC[C@]1(c1ccccc1)O)C(C)(C)C#C	0
ZINC15219788	COC(=O)c1ccc(cc1)/C=C(/C#N)\C(=O)Nc1ccc(cc1)O	1
ZINC15221862	C/C=C/C#CC#C[C@H]([C@H](c1ccco1)OC(=O)C)OC(=O)C	0
ZINC15226585	CC(C)c1ccc(cc1)c1cc(=S)[nH]c(=O)[nH]c1=O	0
ZINC15252586	CSCC[C@H]1C(=O)N(C(=S)N1)CC#C	0
ZINC15270282	CC(=O)O[C@H](C[C@H](CCCCCCCCCCCC#C)O)CO	0
ZINC15270284	CC(=O)O[C@@H](C[C@H](CCCCCCCCCCCC#C)O)CO	0
ZINC15270289	CC(=O)O[C@@H](C[C@@H](CCCCCCCCCCCC#C)O)CO	0
ZINC15270293	CC(=O)O[C@H](CCCCCCCCCCCC#C)C[C@H](CO)O	0
ZINC15270295	CC(=O)O[C@@H](CCCCCCCCCCCC#C)C[C@@H](CO)O	0
ZINC15276560	C[C@@H](CC#CC[N@H+]1CCC[C@H](C1)c1cccnc1)OC(=O)C	0
ZINC15276562	C[C@]1(CCCC(O1)(C)C)C#CC[N@H+]1CCC[C@H](C1)c1cccnc1	0
ZINC15306649	C[C@]1(OC[C@@H]2[C@H](O1)[C@H]([C@@H]([C@H](O2)OC)N=[N+]=[N-])O)c1ccccc1	0
ZINC15314062	Cc1ccc(c(c1)F)NC(=O)Cn1cnc2c1c(=O)n(c(=O)n2C)C	1
ZINC15319259	C[C@@H]1C[C@]([C@H](C[N+]1(C)C)C)(C#C)O	0
ZINC15320544	C[C@@H]1C[C@]([C@H](C[N@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC15320547	C[C@H]1C[C@]([C@H](C[N@@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC15320550	C[C@@H]1C[C@@]([C@H](C[N@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	0
ZINC15376242	c1ccc(cc1)N1CC[NH+](CC1)Cc1[nH]c(=O)c2cc(ccc2n1)Cl	0
ZINC15420859	c1cc(c(cc1C(=O)N1CCOCC1)S(=O)(=O)N1CCCCC1)F	1
ZINC15424646	Cc1ccc(c(c1)Cl)n1c(=O)c2ccccc2nc1O	0
ZINC15440904	Cc1ccc(cc1)[C@@H]1CCCC[C@@H]1O	0
ZINC15440911	Cc1ccc(cc1)[C@H]1CCCC[C@H]1O	0
ZINC15443347	CCS(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCC(CC1)O	0
ZINC15453797	c1ccc(cc1)c1c2ccccc2nc(c1Cl)c1ccc(cc1O)O	0
ZINC15453933	Cc1c(c(nc2c1cccc2)c1ccccc1O)C	0
ZINC15455478	CCc1cc[n+](cc1)[C@@H](C)C(=O)Nc1ccccc1C(C)C	1
ZINC15575801	CC(=O)c1csc(n1)NC(=O)c1c(c(c(c(n1)Cl)Cl)Cl)Cl	1
ZINC15613699	c1ccc(cc1)CNC(=O)c1ccc2c(c1)CCC(=O)N2	1
ZINC15616570	c1ccc(cc1)Oc1ccc(cc1)C(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC15658730	c1cnc(cn1)C(=O)N/N=C\c1cc(c(c(c1O)Br)O)Br	0
ZINC15659895	CC[C@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)O	0
ZINC15670730	Cc1cc(nc2c1c1c(s2)C(=O)N([C@H](N1)c1cccs1)C(C)(C)C)C	1
ZINC15671490	CCCCc1c(nn(c1O)c1nc(c(s1)C(=O)OCC)C)C	1
ZINC15675315	C#CCNC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)C[NH3+])O)O	0
ZINC15681141	CCc1c(cnc(n1)SC)C(=O)N[C@H](C)c1ccccc1	1
ZINC15684443	Cc1cnc(c(c1O)F)Cl	0
ZINC15684518	CC(C)(C#C[C@H](C#Cc1ccccc1)O)O	0
ZINC15684521	CC(C)(C#C[C@@H](C#Cc1ccccc1)O)O	0
ZINC15724310	Cc1cc(cc(c1)OC[C@@H](C[NH2+]C(C)(C)CC(C)(C)C)O)C	0
ZINC15724562	C[C@@H]1C[C@H](CC(C1)(C)C)OC[C@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC15746314	Cc1cccc(c1O)/C=N\NC(=O)c1ccccc1Cl	0
ZINC15767245	c1cc[n+]([O-])c(c1)OC(=[NH2+])N	0
ZINC15767952	c1cc(ccc1C#Cc1cc[n+]([O-])cc1)[N+](=O)[O-]	0
ZINC15771203	Cc1ccc(cc1)NC(=O)C[C@H](c1cccc(c1)F)n1cccc1	1
ZINC15771303	c1ccc(cc1)C#C[C@@H]1CCCCO1	0
ZINC15774337	c1cc(ccc1C[C@@H]1Cc2ccc(cc2O1)O)O	0
ZINC15774413	C[C@@H]1c2nc(nn2[C@](C(=O)O1)(C)CC#C)[C@H](C)O	0
ZINC15774415	C[C@H]1c2nc(nn2[C@](C(=O)O1)(C)CC#C)[C@H](C)O	0
ZINC15774760	C1CC[C@@H]2C[C@@](CC[C@H]2C1)(C#CC(F)(F)F)O	0
ZINC15776063	c1cc(ccc1[C@H](CN1C(=O)[C@@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3)O)[N+](=O)[O-]	0
ZINC15780900	CCCC(CCC)(C#Cc1ccccc1)N1CCOCC1	0
ZINC15780962	CCOC(=O)C#C[C@@H](c1ccc(cc1)[C@H](C#CC(=O)OCC)O)O	0
ZINC15780964	CCOC(=O)C#C[C@H](c1ccc(cc1)[C@@H](C#CC(=O)OCC)O)O	0
ZINC15780966	CCOC(=O)C#C[C@H](c1ccc(cc1)[C@H](C#CC(=O)OCC)O)O	0
ZINC15781701	CCCCCC#CC(=O)n1c2ccccc2nn1	0
ZINC15782157	CC(C)(C)[C@@H]1CCC(=O)/C(=C(\O)/C#Cc2ccccc2)/C1	0
ZINC15784229	CCO[C@@H](C#C)n1nc2ccccc2n1	0
ZINC15784474	CCO/C=C(/n1c2ccccc2nn1)\Br	0
ZINC15785338	C#CCOCC(COCC#C)(COCC#C)COCC#C	0
ZINC15785340	C#CCOCC(CO)(COCC#C)COCC#C	0
ZINC15785529	Cc1cccc(c1O)C(=O)C#Cc1ccccc1	0
ZINC15799982	c1cc(=O)n(nc1[O-])C[NH+]1CCCCC1	0
ZINC15809812	C#C[C@H](COCc1ccccc1)O	0
ZINC15809815	CC1(OC[C@@H](O1)[C@@H](C#C)O)C	0
ZINC15810031	Cc1cc(ccc1[C@H](CC#C)C(=O)OC)C(=O)OC	0
ZINC15831360	CC[C@H](c1nc2ccccc2n1CC#C)Oc1cccc(c1)C	0
ZINC15835203	CC(C)CC(=O)Cn1c2ccccc2nc1NCCO	0
ZINC15838908	C[C@@H](C(=O)Oc1ccc(cc1)n1cnnn1)Oc1ccccc1F	1
ZINC15839269	CC1(Cc2ccccc2c2c1c(=O)n1c(n2)n(nc1SCC=C)C)C	0
ZINC15840150	CCc1ccc(cc1)NC(=O)Cc1c(nc(s1)C)c1cccs1	1
ZINC15869253	Cc1cc(nc2c1cc(cc2)NC(=O)C)O	0
ZINC15894699	CCOP(=O)(OCC)Oc1ccncc1	0
ZINC15906888	Cc1nc(nc(n1)OC)N/C=N/O	0
ZINC15923496	C[C@@H]1CCC[C@@H]1/C(=N/O)/c1ccccc1	0
ZINC15934902	c1cnc(nc1)N/C=N/O	0
ZINC15990129	COc1cc2c(cc1OC)CN(CC2)C(=O)O	0
ZINC16013668	Cc1ccc(c(c1)C)OC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)OC	1
ZINC16023848	CN(C)S(=O)(=O)c1ccc(c(c1)C(=O)N1CCc2ccccc2C1)Cl	1
ZINC16029964	Cc1ccc(c(c1)[N+](=O)[O-])N[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC16030444	C[N@@+]1([C@@H]2CC[C@H]1C[C@@H](C2)OC(=O)[C@@H](CO)c1ccccc1)CC#C	0
ZINC16036452	C[C@]12C[C@H](CC(C1)(C)C)[N@@H+](C2)CC#CCO	0
ZINC16040859	C[C@@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@@H]1[C@H]2CC[C@@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC16040860	C[C@@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@@H]1[C@H]2CC[C@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC16040861	C[C@@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@@H]1[C@@H]2CC[C@@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC16045177	CC(C)(C)N(Cc1ccccc1)C(=O)COC(=O)c1ccc[nH]c1=O	1
ZINC16046944	CC(C)[C@H](c1ccc(cc1)F)NCC(=O)N(C)Cc1ccco1	1
ZINC16079760	C[C@H]1CN(C[C@H](O1)C)c1ccc(cc1)S(=O)(=O)C	0
ZINC16079793	C[C@H]1CN(C[C@H](O1)C)c1c2nccn2c2ccccc2n1	0
ZINC16082762	C(C/C(=N/O)/N)CC/C(=N/O)/N	0
ZINC16086612	Cc1cc(ccc1Br)S(=O)(=O)Oc1ccc(c(c1)F)F	0
ZINC16089032	COc1ccccc1N1CCN(CC1)S(=O)(=O)c1ccc(nc1)Cl	0
ZINC16090342	COc1ccccc1OS(=O)(=O)c1ccc2ccccc2c1	0
ZINC16123552	C#C[C@@H](O)OC(=O)c1ccccc1C(=O)[O-]	0
ZINC16123555	C#C[C@H](O)OC(=O)c1ccccc1C(=O)[O-]	0
ZINC16133942	Cc1ccc(cc1C)N[C@@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC16136145	C#CCN1C(=O)/C(=C/c2cccn2c2ccc(cc2)O)/SC1=O	0
ZINC16136831	C/C(=N\NC(=O)c1c[nH]nc1O)/c1cccs1	0
ZINC16137378	[C@H]1([C@@H]([C@@H](O[C@@]([C@H]1O)(C(=O)N)O)O)O)O	1
ZINC16137460	C1=N[C@H]2[C@@H](N1[C@H]1[C@@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O)NC(=NC2=O)N	1
ZINC16137573	C1[C@@H]2C[C@@H]([C@H]1C=C2)CC#CCOCCC#N	0
ZINC16159017	C#Cc1cc(c(cc1N)F)F	0
ZINC16159132	C(=O)([C@@](C(F)(F)F)(F)Cl)N	1
ZINC16161186	CCc1c(oc(c(c1=S)C#N)N)C	0
ZINC16183407	CCOC(=O)c1cccc(c1)S(=O)(=O)N1c2ccccc2C[C@H]1C	1
ZINC16186649	CN([C@H]1[C@H]([C@@H]([C@@H]([C@H](O1)CO)O)O)O)C(=O)c1[nH]ncn1	1
ZINC16192869	Cc1cc(cc(c1)OCCOCCn1cc[nH+]c1)C(C)C	0
ZINC16194340	COCC#CCOCN1C(=O)c2ccccc2C1=O	0
ZINC16195329	COc1cc(cc(c1OCC#C)Br)/C=N\O	0
ZINC16195344	COc1cc(cc(c1OCC#C)I)/C=N/O	0
ZINC16212010	Cc1ccc(cc1)NC(=S)Nc1c(cccc1Cl)Cl	0
ZINC16222904	CCOc1ccccc1n1c(nnn1)SCc1ncc(n1C)Cl	0
ZINC16225475	C[C@@H]1CN(C[C@H](O1)C)C[C@H](COc1ccc(cc1)Br)O	0
ZINC16230381	C[C@H]1CCCC[C@H]1NC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC16285905	COc1ccc(cc1)OCC#CCN1CCN(CC1)c1ccccc1	0
ZINC16347239	Cc1ccc(cc1/N=C\c1c(c(c(cc1O)C)Cl)C)Cl	0
ZINC16385656	c1cc(c(cc1[N+](=O)[O-])/C=N\O)[O-]	0
ZINC16425296	CN(Cc1ccccc1N1CCOCC1)C[C@@H](c1ccccc1)O	0
ZINC16427239	Cc1ccc(cc1)S(=O)(=O)N1CCC[N@H+](CC1)CC(=O)N(C)C	1
ZINC16497121	c1ccc(cc1)OCCN1CCN(CC1)C(=O)c1cc(ccc1O)Br	0
ZINC16552314	CCOC(=O)N1CCN(CC1)CC(=O)Nc1nc2c(s1)CCCC2	1
ZINC16557914	CCCNC(=O)COC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC16576237	C[C@@](CC#Cc1ccccc1)(c1ccccc1)O	0
ZINC16576263	C[C@@](CCC1CCCCC1)(C#CC[NH+](C)C)O	0
ZINC16577023	Cc1ccc(cc1N1CCN(CC1)C[C@@H](COC(C)(C)C#C)O)Cl	0
ZINC16577575	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@H](COC(C)(C)C#C)O)C	0
ZINC16577581	C[C@H]1C[C@H](C[N@H+](C1)C[C@H](COC(C)(C)C#C)O)C	0
ZINC16577584	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@H](COC(C)(C)C#C)O)C	0
ZINC16577701	C[C@@H]1CCCC[N@H+]1C[C@H](COC(C)(C)C#C)O	0
ZINC16577704	C[C@H]1CCCC[N@@H+]1C[C@H](COC(C)(C)C#C)O	0
ZINC16578198	C[C@@]12CC[C@@H](C1(C)C)/C(=C/NNC(=O)c1ccccc1O)/C2=O	0
ZINC16578558	C[C@H]1CCC[N@H+](C1)C[C@H](COC(C)(C)C#C)O	0
ZINC16579029	CCOC(=O)[C@@H]1CC[N@H+](CC1)C[C@@H](COC1CCCCC1)O	1
ZINC16579033	C[C@@H]1CN(C[C@H](O1)C)C[C@H](COC(C)(C)C#C)O	0
ZINC16579037	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](COC(C)(C)C#C)O	0
ZINC16605535	CC[C@H]1CCc2c(cc(s2)C(=O)N[C@@H](C)[C@@H]2CCCO2)C1	1
ZINC16608677	C[C@@H]1CC[C@@H]([C@H](C1)OC[C@H](CN1[C@H](COC[C@@H]1C)C)O)C(C)C	0
ZINC16621995	Cc1ccc(c(c1C)OCC#CCN1CCOCC1)C	0
ZINC16622482	Cc1ccc(c(c1)OCC#CCN1CCOCC1)C	0
ZINC16622945	Cc1cccc(c1OCC#CCN1CCOCC1)C	0
ZINC16622950	COc1cccc(c1)OCC#CCN1CCOCC1	0
ZINC16623031	c1cc(ccc1OCC#CCN1CCOCC1)Br	0
ZINC16623100	c1ccc2cc(ccc2c1)OCC#CCN1CCOCC1	0
ZINC16623172	Cc1cc(ccc1Cl)OCC#CCN1CCOCC1	0
ZINC16623242	CCOc1cccc(c1)OCC#CCN1CCOCC1	0
ZINC16623372	c1ccc(c(c1)OCC#CCN1CCOCC1)Br	0
ZINC16623383	CCOc1ccccc1OCC#CCN1CCOCC1	0
ZINC16623412	c1cc(cc(c1)OCC#CCN1CCOCC1)C(F)(F)F	0
ZINC16623660	COc1cc(ccc1OCC#CCN1CCOCC1)Cl	0
ZINC16623786	c1ccc2c(c1)cccc2OCC#CCN1CCOCC1	0
ZINC16623845	c1cc(cc(c1)Br)OCC#CCN1CCOCC1	0
ZINC16623927	c1cc(cc(c1)Cl)OCC#CCN1CCOCC1	0
ZINC16624230	c1ccc(c(c1)OCC#CCN1CCOCC1)F	0
ZINC16624271	Cc1cccc(c1C)OCC#CCN1CCOCC1	0
ZINC16624285	Cc1ccccc1OCC#CCN1CCOCC1	0
ZINC16625499	CC(C)(CO)[NH2+]C[C@H](COC1(CCCCC1)C#C)O	0
ZINC16625503	CC(C)(CO)[NH2+]C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC16637690	CCCC[C@@H](CC)COC[C@@H](CCl)O	0
ZINC16647450	C#CC1(CCCCC1)OC[C@@H](C[NH+]1CCCCC1)O	0
ZINC16650834	CCC[NH2+]Cc1nc(no1)c1cccs1	0
ZINC16650839	C[NH+](C)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC16650841	C[NH+](C)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC16651175	C#CC1(CCCCC1)OC[C@@H](C[NH+]1CCCC1)O	0
ZINC16651177	C#CC1(CCCCC1)OC[C@H](C[NH+]1CCCC1)O	0
ZINC16661494	C#CC1(CCCCC1)OC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC16661495	C#CC1(CCCCC1)OC[C@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC16682240	CCOC(=O)C/C(=N\Nc1cc(c(cc1[N+](=O)[O-])Cl)Cl)/C(=O)OCC	1
ZINC16693631	CCSCCOCCO	0
ZINC16697212	CC(C)(C)OC(=O)N[C@@H](CC#C)CO	0
ZINC16697214	CC(C)(C)OC(=O)N[C@H](CC#C)CO	0
ZINC16705415	Cc1ccc(cc1)NC(=O)/C=C/c1ccc(o1)[C@H]1C[C@H]1C	1
ZINC16732315	CCOc1ccc(cc1)[C@@]1(C[C@](NC(=O)N1)(C(F)(F)F)O)O	0
ZINC16758633	CC[C@H](C)[NH2+]C[C@H](COc1ccccc1C)O	0
ZINC16779923	Cc1ccc(cc1)C(=O)Nc1cc(c(c(c1C)Br)O)Br	0
ZINC16806480	Cc1cc(n(c(=O)c1C#N)C[C@@H]1CCCO1)O	0
ZINC16833373	COc1ccc(cc1C(=O)Nc1ccc(cc1)SC)[N+](=O)[O-]	1
ZINC16890020	C[C@@]12CCC(=O)C=C1CC[C@H]1[C@H]2CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C	0
ZINC16901449	c1cc(cc(c1)O)N1C(=O)C[C@H](C1=O)Nc1ccc(cc1O)Cl	0
ZINC16904320	CCN1C(=O)/C(=C/c2cccc(c2)O)/S/C/1=N\c1cccc(c1)O	0
ZINC16904557	CN1C(=O)/C(=C\c2cccc(c2)O)/S/C/1=N\c1cccc(c1)O	0
ZINC16904589	Cn1cccc1/C=C\1/C(=O)N(/C(=N/c2cccc(c2)O)/S1)C	0
ZINC16904872	CCCOc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)CCO	0
ZINC16905593	CCN(CCO)C(=O)C[C@H]1C(=O)N(C(=O)S1)c1ccc(cc1C)C	0
ZINC16906116	c1cc(ccc1/C=C/1\C(=O)N/C(=N/c2ccc(cc2)Br)/S1)C(=O)[O-]	1
ZINC16929762	CCOC(=O)/C=C(/C)\N(C)C	1
ZINC16934644	C=CCN1C(=O)/C(=C/c2ccccc2O)/S/C/1=N\c1cccc(c1)O	0
ZINC16937640	c1cc(c(c(c1)Cl)/C=C\1/C(=O)N=C(S1)[N-]c1ccc(cc1)O)Cl	0
ZINC16939927	C[C@@H]1CCC[C@H]([C@H]2CCCCCC[C@@H]2O)[NH2+]1	0
ZINC16939999	C[C@@]1(CC[C@H](C[C@H]1CC(=O)[O-])O)O	0
ZINC16940291	c1cn(c(=O)nc1N1CCCCCC1)[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC16940294	c1cn(c(=O)nc1N1CCCCCCC1)[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC16942599	CC1(O[C@@H]2[C@H]3[C@H]([C@@H](C(=O)O3)O)O[C@@H]2O1)C	1
ZINC16948324	c1ccc(c(c1)c1ccco1)O	0
ZINC16951793	C/C(=N\Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])/C#CC1=CCCCC1	0
ZINC16951911	CCCC[C@@H](CC)CC[C@@H](C)OC(=O)[C@H](c1ccccc1)O	1
ZINC16951939	C[C@H]([C@H]1[C@@H]([C@H]([C@H](O1)n1cnc2c1ncnc2[S-])O)O)O	0
ZINC16952447	Cn1c(=O)c(c(nc1SC)N[C@H]1[C@@H]([C@H]([C@@H](CO1)O)O)O)Cl	0
ZINC16957856	c1ccc(cc1)COc1cn(c(=O)[nH]c1=O)[C@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC16958276	CC(=O)O[C@]12CCCCC[C@H]1[C@]1([C@@H]2CCC[C@H]1O)O	1
ZINC16958372	CC(=O)NC1=C(N=C(N(C1)C)OC)N[C@H]1[C@@H]([C@H]([C@@H](CO1)O)O)O	1
ZINC16958519	c1ccc(cc1)C[P@@](=O)(OC[C@]1([C@@H]([C@H]([C@@H](CO1)O)O)O)O)[O-]	0
ZINC16958552	CC#C[C@@](C1CCCC1)(C(=O)O[C@@H]1C[C@@H]2CC[C@H](C1)[N@H+]2C)O	0
ZINC16968515	C[C@@](C#C[C@@](C)(C(C)(C)O)O)(C(C)(C)O)O	0
ZINC16968675	C[C@@]12CC[C@@H]3[C@@H]([C@H]1CC[C@]2(C#C)O)CCC1=C3CCC(=O)C1	0
ZINC16969378	CC[NH+](CC)CC#CCOc1ccc(cc1)/C=C/c1ccccn1	0
ZINC16970170	Cc1ccc(cc1)NNC(=O)C(=O)O[C@H]1[C@H](COC1=O)O	1
ZINC16982863	Cc1cc(cc2c1[C@@H]1CC[C@@]3([C@@H]([C@H]1CC2)CC[C@]3(C#C)O)C)O	0
ZINC16989587	c1cc(ccc1CC(=O)N/N=C/1\C[C@@H]2[C@H]1CC=C2)O	0
ZINC16990901	C[C@]12CC[C@@H]3[C@@H]([C@@H]1C[C@H](C2)O)CC[C@@H]1[C@@]3(CC[C@@H](C1)OC)C	0
ZINC16991525	c1ccc(cc1)/C(=N\NC(=O)c1ccncc1)/c1ccc(cc1O)O	0
ZINC16999022	C1C[C@@H]([C@@H]2CC=C[C@H]1S2(=O)=O)O	0
ZINC17004140	c1cc2cn[nH]c2cc1N/C(=N/[NH+]=C/c1ccccc1[O-])/[S-]	0
ZINC17004531	C1C=CC[C@@H]2[C@@H]1[C@H]1CC=CC[C@@]1(O2)CO	0
ZINC17005244	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@@H]3[C@H]1CC[C@]2(C#C)O)OCC=C	0
ZINC17027418	c1nc2c(c([n+]1[O-])N)[nH]nc2[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC17029914	CC1(OC[C@H](O1)[C@@H]1[C@H](OC(O1)(C)C)[C@@H](C#C)O)C	0
ZINC17051183	Cc1ccc(cc1)S(=O)(=O)N1CCN(CC1)C(=O)c1ccc[nH]c1=O	1
ZINC17054388	CCC(CC)(C#C)NC(=O)[C@H]1[C@H]2CC[C@@H]([C@@H]1C(=O)[O-])C2=C(C)C	0
ZINC17074316	C[C@@H]1CCc2c(sc3c2c(=O)n(c(=S)[nH]3)CCCn2ccnc2)C1	0
ZINC17076810	c1ccc(c(c1)CSc1nnc(n1C[C@@H]1CCCO1)c1cccs1)F	0
ZINC17108957	CCOC(=O)/C(=C\C=c\1/ccccn1C)/C#N	1
ZINC17111967	C[C@H]1CCC[C@@H](C1=NNc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])CCC#N	0
ZINC17112662	Cc1c(sc2c1c(=O)nc([nH]2)SCC#C)C	0
ZINC17112662	Cc1c(sc2c1c(=O)[nH]c(n2)SCC#C)C	0
ZINC17129970	C#Cc1cccc(c1)/N=C/c1cc(cc(c1O)Cl)Cl	0
ZINC17148791	c1ccc(cc1)[C@@H](C#C[C@@H](c1ccccc1)O)O	0
ZINC17175238	Cc1cn(c(=O)nc1N)[C@@H]1C[C@H]([C@H](O1)CO)O	0
ZINC17245966	CNC(=O)c1c(n(c[nH+]1)[C@@H]1[C@H]([C@@H]([C@@H]([C@H](O1)CO)O)O)O)C(=O)NC	1
ZINC17269709	CCCC(CCC)C(=O)Nc1c(nc2ccc(cn2c1=O)Cl)C	1
ZINC17361186	CC(C)(C)c1ccc(c(c1)NC(=O)c1c2ccccc2[nH]n1)O	0
ZINC17440322	COCCOC(=O)C1=C(OC2=C([C@@H]1c1cccnc1)C(=O)CCC2)N	1
ZINC17440453	COC(=O)CNC(=O)CCc1c[nH]c2c1cccc2	1
ZINC17440465	COC(=O)CNC(=O)c1cc2ccccc2cc1O	1
ZINC17700940	C[C@@H](C(=O)N)/[NH+]=C/c1cc(ccc1O)Br	0
ZINC17701044	Cc1ccc(o1)[C@@H](C/[NH+]=C/c1cccc(c1O)OC)N1CCOCC1	0
ZINC17779146	c1cn(cn1)[C@@H]1CCC=CCC/C/1=N\O	0
ZINC17832029	Cc1ccccc1n1c(cc(n1)C(F)(F)F)O	0
ZINC17878359	C#CCN1c2ccc(cc2[C@](C1=O)([C@H]1C(=O)N=C(S1)[NH-])O)Br	0
ZINC17878363	C#CCN1c2ccc(cc2[C@@](C1=O)([C@H]1C(=O)N=C(S1)N)O)Br	0
ZINC17878386	C#CCN1c2ccccc2[C@](C1=O)([C@H]1C(=O)N=C(S1)N)O	0
ZINC17878386	C#CCN1c2ccccc2[C@](C1=O)([C@H]1C(=O)N=C(S1)[NH-])O	0
ZINC17878386	C#CCN1c2ccccc2[C@](C1=O)([C@@H]1C(=O)N=C(S1)[NH-])O	0
ZINC17949007	C[C@H]1[C@H](N[C@H](C/C/1=N/O)c1ccco1)c1ccco1	0
ZINC17965079	C[C@H](c1ccccc1Br)NC(=O)c1ccc(c(c1)S(=O)(=O)NC)OC	1
ZINC18046792	CCc1ccc(s1)/C=C(\C#N)/C(=S)N	0
ZINC18061018	C#CC/[NH+]=C/c1ccccc1	0
ZINC18081060	C#CCN1c2ccccc2/C(=N\NC(=O)[C@@H](c2ccccc2)O)/C1=O	0
ZINC18097899	c1cc(ccc1[N-]C1=NC(=O)[C@@H](S1)CC(=O)Nc1ccc(cc1)F)O	0
ZINC18100312	CC(C)ON1C(=O)[C@@H]2[C@H]3C=C[C@@H]([C@@H]2C1=O)O3	1
ZINC18116221	C#CCSc1nc2c(c(n1)[O-])C1(CCCCC1)Cc1c2cccc1	0
ZINC18116221	C#CCSc1[nH]c2c(c(=O)n1)C1(CCCCC1)Cc1c2cccc1	0
ZINC18120009	COCc1cc(=O)[nH]c(n1)N	0
ZINC18138231	Cc1cccnc1NC(=S)Nc1ccc(cc1)Oc1ccccc1	0
ZINC18142021	CC(C)c1nnc(NC(=O)CCC(=O)NC2CCCCC2)s1	1
ZINC18165186	c1ccc2c(c1)nc(s2)S[C@@H]1CCC=CCC/C/1=N\O	0
ZINC18169447	c1cc(c(cc1O)O)/C=N/NC(=O)[C@H]1[C@@H]2[C@H]1CCCC2	0
ZINC18173289	C#CCN1c2ccccc2/C(=N/NC(=O)c2ccccc2O)/C1=O	0
ZINC18182462	Cc1ccc(cc1Cl)NC(=O)N(Cc1cccs1)C[C@@H]1CCCO1	1
ZINC18193021	C#CCSc1[nH]nc(n1)c1ccco1	0
ZINC18193977	Cc1cc(cc(c1NC(=O)[C@H]1C[C@@H](CN1C(=O)OCC(C)C)O)C)Br	1
ZINC18194158	CC(C)(C#Cc1ccc(cc1)c1ccccc1)O	0
ZINC18195944	c1cc(c(cc1[C@H]1C2=C(CCCC2=O)Nc2n1ncn2)O)O	0
ZINC18211716	Cc1c(nc([nH]c1=O)SCC#C)COC	0
ZINC18222877	CC(C)(C#Cc1ccc(o1)C(=O)N1CCN(CC1)c1ccccn1)O	0
ZINC18244278	COc1cc2c(cc1OC)[nH]c(=S)n(c2=O)CC[NH+]1CCOCC1	0
ZINC18261084	c1cc(c(cc1O)O)C(=O)COC(=O)c1c(ccc(n1)Cl)Cl	1
ZINC18278613	CCC(CC)(C#C)NC(=O)CSc1nnnn1c1ccc(cc1)C	0
ZINC18321619	c1cc(cc(c1)O)C(=O)OCc1nc(c2c3c(sc2n1)CCCC3)N	1
ZINC18353449	Cc1cc(n(n1)c1ccc(cc1)C(=O)OCC(=O)NCC#C)C	0
ZINC18355230	C#CCNC(=O)CSc1c2c3c(sc2ncn1)CCC3	0
ZINC18837941	C#CCNC(=O)c1cc(c(cc1Cl)Cl)S(=O)(=O)N1CCOCC1	0
ZINC18838009	Cc1ccc(cc1)NS(=O)(=O)c1cc(ccc1C)C(=O)NCC#C	0
ZINC19012683	Cc1ccc(c(c1)OCc1nnc(o1)SCC(=O)NCC#C)C	0
ZINC19014245	C#CCOc1c2c(nc3n1nc(c3)C1CCOCC1)CCC2	0
ZINC19022681	CC(=O)Nc1ccc(cn1)C#CC1(CCCCC1)O	0
ZINC19045936	CCOC(=O)C#CC(C)C	0
ZINC19069851	CCCCO[C@@H]1C[C@@H]1C#C	0
ZINC19070041	CCCCC[C@@H]1[C@H](O1)C#C	0
ZINC19070045	CCCCC[C@@H]1[C@@H](O1)C#C	0
ZINC19080873	CC(C)(C#Cc1ccc(cn1)C(=O)N1CCOCC1)O	0
ZINC19087934	COC(=O)[C@@H]1Cc2c([nH+]c[nH]2)C[NH2+]1	1
ZINC19088521	CC(C)(C#Cc1ccc(o1)C(=O)[O-])O	0
ZINC19090330	c1c(csc1C=O)C#CCO	0
ZINC19091370	c1ccnc(c1)c1ncc(cn1)C=O	1
ZINC19114200	c1cc(cnc1)OCCNC(=O)Cn1c(=O)cc(cn1)N1CCCC1	1
ZINC19170555	C1COCCN1NC[C@H](C(F)(F)F)O	0
ZINC19172846	C(CC(=O)CN[NH3+])[C@@H](C(=O)[O-])[NH3+]	1
ZINC19203195	C#CCOCOCC#CCN1CCOCC1	0
ZINC19205412	C#CCN1CCOCC1	0
ZINC19219531	Cc1ccc2c(c1)CN(C[C@]1(O2)CC[N@H+](CC1)CC#C)S(=O)(=O)C	0
ZINC19220806	c1ccc(cc1)C#CCN1CC[N@H+]([C@@H](C1)CCO)C1CCCC1	0
ZINC19220806	c1ccc(cc1)C#CC[N@@H+]1CCN([C@@H](C1)CCO)C1CCCC1	0
ZINC19228666	C[C@H]1[C@@H]([N+](=C2[C@]1(c1c([n+]([O-])on1)CC2)O)[O-])N1CCOCC1	0
ZINC19229071	C#Cc1ccc(cc1)C[N@H+]1CCN([C@H](C1)CCO)Cc1ccsc1	0
ZINC19229071	C#Cc1ccc(cc1)CN1CC[N@@H+]([C@H](C1)CCO)Cc1ccsc1	0
ZINC19229459	COc1cccc(c1)C[N@H+]1CCN(C[C@@H]1CCO)Cc1ccon1	0
ZINC19240062	Cc1csc(n1)[C@@H](Cc1cccs1)[NH2+]C[C@@H]1CCOC1	0
ZINC19240137	Cc1csc(n1)[C@@H](Cc1ccsc1)NC(=O)[C@@H]1CCCO1	1
ZINC19240338	Cc1csc2c1nc1n(c2=O)CCN(CC1)Cc1cnc(n1C)C	0
ZINC19260047	C[C@H](CCN(C)C)[NH3+]	0
ZINC19272271	C[N@H+](Cc1ccccc1)C[C@H](CN)O	0
ZINC19274513	C[NH+](C)[C@@H]1CCCC[C@H]1N	0
ZINC19274597	c1ccc(cc1)N1CC[NH+](CC1)C[C@@H](C[NH3+])O	0
ZINC19300076	c1ccc(cc1)C(C#CCN1CCOCC1)(c1ccccc1)O	0
ZINC19300217	c1cc(sc1C[N@@H+]1C[C@@H]([C@H](C1)O)N1CCOCC1)C#CCO	0
ZINC19300588	C1CCC(CC1)(C#CCN1CCOCC1)O	0
ZINC19300947	CCOC(=O)CSc1c([O-])nc(=O)[nH]n1	1
ZINC19301002	Cc1cc(c(c(c1)C)OC[C@H](CN1CCOCC1)O)C	0
ZINC19314874	COc1cccc(c1O)C(=O)OCC(=O)NCC#C	0
ZINC19318861	CC(C)(C#Cc1ccc(cc1)C(N1CCOCC1)N1CCOCC1)O	0
ZINC19323569	CC[C@@]12C[N@H+]3C[C@@](C1=O)(CN(C2)[C@@H]3c1ccc(cc1)O)C	0
ZINC19324651	Cc1c(non1)/C(=N\O)/C[N@@+]12CN3CN(C1)CN(C3)C2	0
ZINC19324963	CC(C)(C)C#CC(N1CCOCC1)N1CCOCC1	0
ZINC19327272	C1C[C@@H]2[C@](C1)([N+](=C1[C@@]2(c2c([n+]([O-])on2)CC1)O)[O-])N1CCOCC1	0
ZINC19331517	CCC[C@]12CN3C[C@]([C@@H]1O)(CN(C2)[C@@]13CCOC(C1)(C)C)C	0
ZINC19338625	c1ccc2cc(ccc2c1)OC[C@H](CN1CCOCC1)O	0
ZINC19339230	c1cc(cnc1)CN1CCN(CC1)S(=O)(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC19349376	c1ccc(c(c1)CN1CCc2c(nc(nc2[O-])c2ccncc2)C1)O	0
ZINC19359259	CC1(C[C@]2(CCO1)CN(CC[N@@H+]2CC#C)CC#N)C	0
ZINC19361523	CC[C@@](C)(C#CCN1CC[N@H+](CC1)C)O[C@H]1CCCCO1	0
ZINC19361696	CC[C@@H](C#CCN1CCN(CC1)C)O	0
ZINC19365412	C[C@H]1C[N@H+](CCN1CCc1ccccc1)CCO	0
ZINC19366687	COc1ccc(cc1)SCC(=O)NCC#C	0
ZINC19367170	c1ccc2c(c1)CCO[C@@H]2C[NH2+]CCN1CCCC1	0
ZINC19367856	CC(C)(C#CCN1CCN(CC1)C)O	0
ZINC19367856	CC(C)(C#CCN1CC[NH+](CC1)C)O	0
ZINC19368525	c1ccc(cc1)C#C[C@H](c1ccccc1O)N1CCOCC1	0
ZINC19369555	c1ccc(cc1)C(c1ccccc1)OCC#CCN1CCOCC1	0
ZINC19370437	C[NH2+]CC[NH2+]CCO	0
ZINC19371937	CC1(C[C@@]2(CCO1)CN(CC[N@H+]2CC#C)CC#N)C	0
ZINC19372580	CC[N@H+]1CCN(CC1)C[C@H](COCc1ccc(cc1)Cl)O	0
ZINC19375133	c1ccc2c(c1)C=C(CO2)C[N@@H+]1CC[C@@]2(CCCC[C@@H]2C1)O	0
ZINC19404914	CCCCN(CC)S(=O)(=O)c1ccc(nc1)Cl	0
ZINC19418256	CCSc1c(c2c(c(n1)N1CCOCC1)COC(C2)(C)C)C#N	0
ZINC19423922	CCN(CCCC#N)c1ccccc1C	0
ZINC19435440	c1cscc1C[NH2+]CC(F)(F)F	0
ZINC19437468	C#CCOc1ccccc1C#N	0
ZINC19440140	C[C@H]1CC[C@@H](CC1)OC1CC[NH2+]CC1	0
ZINC19455442	C[C@@H](CC(=O)NC1(CCCCC1)C#Cc1nccs1)n1cc[nH+]c1	0
ZINC19455999	C[C@@H](CN(Cc1ccc(c(c1)OC)OC)Cc1[nH]cc[nH+]1)O	0
ZINC19498365	C[C@H]1c2ccsc2CCN1Cc1cccc(c1)OC[C@@H]1CCCO1	0
ZINC19521729	CCc1c(nc2cc(nn2c1OCC#C)C1CCOCC1)C	0
ZINC19521805	CCc1c(sc(n1)/N=C(\[O-])/C[NH+]1CCN(CC1)c1nccs1)C	0
ZINC19524994	CCn1cc(cn1)CN1CCc2c([nH]c3cc(nn3c2=O)C)CC1	0
ZINC19532427	CCOc1cc2c(cc1C[N@H+]1C[C@H]3C[C@H](CN3C[C@@H]1C)O)OCO2	0
ZINC19536232	CC[NH+]1CCN(CC1)Cc1ccc(c(c1)OC)OC	0
ZINC19537221	c1ccc2c(c1)[C@@H]1N3[C@@H]2OC[C@@]3(CO1)CO	0
ZINC19549432	COc1cc(cc(c1O)OC)C[NH+]1CCN(CC1)Cc1ccncc1	0
ZINC19556093	Cc1c(nc2cc(nn2c1OCC#C)C1CCOCC1)C	0
ZINC19560780	COc1ccc(cc1OC)CN1C[C@@H]2CCC[N@H+]2C[C@@H]1CCO	0
ZINC19575983	C[C@H]1CN2C[C@@H](C[C@@H]2C[N@@H+]1Cc1cccn1c1ccncc1)O	0
ZINC19592521	COC(=O)c1ccc(c(c1)C#Cc1ccccc1)N1CCC(CC1)O	0
ZINC19594591	C[C@@H]1[C@@H](O1)[P@@](=O)([O-])O	0
ZINC19595214	c1ccnc(c1)CN1CCO[C@H](C1)Cc1ccc(cc1)F	0
ZINC19595254	CCC(CC)(C#CCN1CCOCC1)O	0
ZINC19595279	c1ccc(cc1)[C@H](C#CCN1CCOCC1)O	0
ZINC19595326	C[C@](C#CCN1CCOCC1)(C(C)(C)C)O	0
ZINC19595327	C[C@@](C#CCN1CCOCC1)(C(C)(C)C)O	0
ZINC19595330	CC(C)C(C#CCN1CCOCC1)(C(C)C)O	0
ZINC19595334	C[C@@](CCC=C)(C#CCN1CCOCC1)O	0
ZINC19595335	C[C@](CCC=C)(C#CCN1CCOCC1)O	0
ZINC19595370	CC(C)[C@](C)(C#CCN1CCOCC1)O	0
ZINC19595408	C[C@@H](CC#CCN1CCOCC1)OC(=O)C	0
ZINC19596888	C1COCCN1CC#CCOCCO	0
ZINC19606821	C[C@@H]1CN(C[C@H](O1)C)Cc1cc(ccc1OC)OC	0
ZINC19607185	c1cc(c(cc1Cl)Cl)CN1CC[NH+](CC1)CCO	0
ZINC19608423	c1ccn2c(c1)nnc2c1ccc(cc1)C#CCCO	0
ZINC19619347	COc1cc(c(cc1Cl)S(=O)(=O)NCCCN1CCOCC1)Cl	0
ZINC19626329	c1ccc2c(c1)nc(o2)N/N=C/c1cc(c(c(c1)Br)O)Br	0
ZINC19626636	CCOC(=O)N1CCN(CC1)CC#C[C@]1(CCCC(O1)(C)C)C	0
ZINC19626797	c1cc(ccc1C(=O)[O-])N1C(=O)C[C@H](C1=O)Nc1ccc(cc1)F	1
ZINC19632803	C[NH+](C)CCCN(CCC[NH+](C)C)Cc1ccc(c(c1)F)F	0
ZINC19633379	c1ccc(cc1)CN1CC[NH+](CC1)Cc1cc(ccc1O)[N+](=O)[O-]	0
ZINC19638483	COc1cc(ccc1O)C#CC#CCN1CCOCC1	0
ZINC19657779	c1cc[nH+]c(c1)N1CCC[N@H+](CC1)CC(=O)Nc1nccs1	1
ZINC19668716	c1cc(ccc1OC[C@@H](CN1CC[NH2+]CC1)O)Cl	0
ZINC19690813	C#C[C@@H]1CN(C[C@H](N1Cc1ccccc1)C#C)Cc1ccccc1	0
ZINC19690816	C#C[C@H]1CN(C[C@@H](N1Cc1ccccc1)C#C)Cc1ccccc1	0
ZINC19690816	C#C[C@H]1C[N@@H+](C[C@@H](N1Cc1ccccc1)C#C)Cc1ccccc1	0
ZINC19701900	CC1(C[C@@H](CCO1)[NH2+]Cc1ccc(c(c1)OC)OC)C	0
ZINC19706805	c1ccc(cc1)[C@](C#CCN1CCOCC1)(C1CCCC1)O	0
ZINC19706807	c1ccc(cc1)[C@@](C#CCN1CCOCC1)(C1CCCC1)O	0
ZINC19707525	C[C@H](C#CCN1CCN(CC1)c1ccc(cc1)[N+](=O)[O-])O	0
ZINC19707779	c1ccc(cc1)[C@@](C#CCN1CCOCC1)(C1CCCCC1)O	0
ZINC19708444	CC(=C)[C@@](C)(C#CCN1CCOCC1)O	0
ZINC19719883	c1cc(cc(c1)F)c1nc2c(s1)C[N@@H+](CC2)C1CCOCC1	0
ZINC19720751	c1cc(c(nc1)N1CCC[C@@H](C1)O)C[NH2+]C1CCSCC1	0
ZINC19720779	COc1cc(ccc1O)C#CC#CCN1CCCCC1	0
ZINC19720894	C[C@@H](C#CCN1CCOCC1)OC(=O)C	0
ZINC19747174	CCn1ccc(n1)C(=O)N1CCO[C@@H](C1)C(=O)N1CCCCCC1	1
ZINC19747763	CCn1ccc(n1)C(=O)N1CCO[C@H](C1)C(=O)NC1CCCC1	1
ZINC19770540	C1CCC(CC1)(C#CCN1CCOCC1)OCCC#N	0
ZINC19770598	C[C@](C#CCN1CCOCC1)(c1ccccc1)O	0
ZINC19770599	c1ccc(cc1)C#C[C@H](c1cc(ccc1O)Cl)N1CCOCC1	0
ZINC19770600	c1ccc(cc1)C#C[C@@H](c1cc(ccc1O)Cl)N1CCOCC1	0
ZINC19770655	c1ccc(cc1)C#C[C@H](c1cc(ccc1O)[N+](=O)[O-])N1CCOCC1	0
ZINC19770655	c1ccc(cc1)C#C[C@H](c1cc(ccc1[O-])[N+](=O)[O-])N1CCOCC1	0
ZINC19770682	CCC(CC)(C#CCN1CCOCC1)OCCC#N	0
ZINC19770718	c1ccc(cc1)C#C[C@@H](c1cc(cc(c1O)Cl)Cl)N1CCOCC1	0
ZINC19771153	CN1CCN(CC1)C[C@H](COC[C@@H]1COc2ccccc2O1)O	0
ZINC19774489	c1ccc2c(c1)c1ccccc1n2CC#CCN1CCOCC1	0
ZINC19775040	C1CCC(CC1)NC(=O)C(=O)NCCN1CCOCC1	1
ZINC19787637	C[C@H]1CN(C[C@@H](O1)C)CN1c2ccccc2C(=O)C1=O	1
ZINC19788457	COc1ccc2c(c1)[C@H]1C[NH2+]CC[N@@H+]1CC2	0
ZINC19790357	c1ccc2c(c1)CC[N@H+](C2)Cc1c(c(=O)cc(o1)CO)[O-]	0
ZINC19790772	CC1(CC(=C(/C=N\[C@H](CC(=O)O)C(=O)[O-])C(=O)C1)[O-])C	0
ZINC19791377	c1ccc(cc1)C(CC#CCN1CCOCC1)(c1ccccc1)O	0
ZINC19792644	c1ccc(cc1)CN1CCN(C[C@H]1CCO)CC#Cc1ccccc1	0
ZINC19792644	c1ccc(cc1)C[N@@H+]1CCN(C[C@H]1CCO)CC#Cc1ccccc1	0
ZINC19792645	c1ccc(cc1)C[N@H+]1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	0
ZINC19792645	c1ccc(cc1)CN1CC[N@@H+](C[C@@H]1CCO)CC#Cc1ccccc1	0
ZINC19794935	c1ccc(c(c1)CN1CCC[C@@H](C1)[NH+]1CCCC1)OCCO	0
ZINC19796400	c1cc(c(c(c1)Cl)[C@@H](C#N)N1CCCC1)F	0
ZINC19797130	C=CCSc1nc2cc(sc2c(=O)n1N)c1ccccc1	0
ZINC19797971	CCOC(=O)[C@H]([C@H](c1cccc(c1)[N+](=O)[O-])O)N	1
ZINC19798217	C[C@H]1CN(CC[C@@H]1O)C(C)(C)C#C	0
ZINC19802454	CN(CC/C=C/1\c2ccccc2CSc2c1cccc2)CC#C	0
ZINC19805235	C1COCCN1CC#CCO	0
ZINC19805241	C=CC[C@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC19808124	CCOC(=O)c1cnc2c(ccc(c2c1Cl)F)C	1
ZINC19808964	CC[C@@H](C)c1ccccc1OCC1CC[NH2+]CC1	0
ZINC19809469	CCOC(=O)N1CCN(CC1)C[C@@H](COc1cc(c(c(c1)C)Cl)C)O	1
ZINC19812114	c1cc(ccc1OC[C@H](CN1CCOCC1)O)Br	0
ZINC19820031	c1ccc(cc1)N1CCN(CC1)[C@@H]1CS(=O)(=O)C[C@H]1O	0
ZINC19821226	CC[NH+](CC)C[C@H](c1ccc(cc1C)C)N	0
ZINC19827311	CC[C@H](C#CCN1CCOCC1)O	0
ZINC19827314	CC[C@@H](C#CCN1CCOCC1)O	0
ZINC19830802	CC[C@](C)(C#CCN1CC[N@H+](CC1)C)O	0
ZINC19830921	CC[C@](C)(C#CCN1CCOCC1)O	0
ZINC19830922	CC[C@@](C)(C#CCN1CCOCC1)O	0
ZINC19830981	C[C@@H](CC#CCN1CCOCC1)O	0
ZINC19836520	C#CCNC(=O)c1ccc(c(c1)Cl)O	0
ZINC19836522	Cc1ccc(c(c1)C(=O)NCC#C)O	0
ZINC19836528	COc1cccc(c1O)C(=O)NCC#C	0
ZINC19836530	C#CCNC(=O)c1ccc2ccccc2c1O	0
ZINC19836736	Cc1cccc(c1O)C(=O)Nc1cccc(c1)C#C	0
ZINC19836917	Cc1cccc(c1O)C(=O)NC1CCCCC1	0
ZINC19837280	CNC(=O)c1ccc(cc1O)Cl	0
ZINC19837436	C[C@@H]1CN(C[C@@H](O1)C)C(=O)c1cc(ccc1O)Cl	1
ZINC19837685	c1cc(cc(c1)OC[C@@H](CN1CCOCC1)O)C[NH2+]C1CCOCC1	0
ZINC19838858	CCCCN(C)C(=O)c1ccc(cc1O)OC	0
ZINC19839028	C[C@@H](COC)Nc1nccc(n1)c1cnn(c1)c1cccc(c1)Cl	0
ZINC19839193	c1cc(cc(c1)NC(=O)[C@H]1CCCO1)C(=O)N1CCN(CC1)CCO	1
ZINC19840131	C[C@@H]1c2cccn2CCN1C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC19851665	c1ccc(cc1)CN1CCO[C@H](C1)CO	0
ZINC19855039	c1cc2c(cc1Cl)c1cc(ccc1n2C[C@H](CN1CCOCC1)O)Cl	0
ZINC19868251	c1cc(c(cc1Br)CN1CCC(CC1)[NH+]1CCCCCC1)O	0
ZINC19868422	c1cc(cnc1)C[N@H+]1CC[C@@H](CC1)N1CCN(CC1)CCO	0
ZINC19871710	CC[C@@H](CO)NCC#Cc1ccccc1	0
ZINC19871970	c1ccc(cc1)C#CC[NH2+]CCN1CCOCC1	0
ZINC19874302	C[C@H]([C@@H](c1ccccc1)O)NCC#C	0
ZINC19875348	C#CC[NH2+]Cc1ccc(c(c1)Cl)Cl	0
ZINC19875647	C#CC[NH2+]Cc1cccc(c1)Cl	0
ZINC19875653	COc1ccc(c(c1)CNCC#C)OC	0
ZINC19876834	C#Cc1cccc(c1)NCc1cccs1	0
ZINC19877010	C#Cc1cccc(c1)NCc1ccccc1	0
ZINC19877892	C[C@H](C/C=C(\C)/CN1CCOCC1)O	0
ZINC19878538	Cc1ccc(cc1)N1CCN(CC1)C[C@@H](COC1CCCCC1)O	0
ZINC19881192	C[C@H]1CCC[C@@H](C1)[NH2+]CCOC	0
ZINC19881578	CCOC(=O)N1CCN(CC1)[C@@H]1CC(=O)N(C1=O)c1ccc(cc1)O	1
ZINC19886019	C[C@@H]1CCC[C@@H](C1)[NH2+]Cc1ccccc1	0
ZINC19889990	Cc1cccc(c1)[C@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)Br	0
ZINC19897730	C[C@H](c1cccc(c1)NS(=O)(=O)c1ccc(cc1)F)O	0
ZINC19898841	c1cnccc1c1nnc2n1nc(s2)/C=C/[C@H]1CCC=CC1	0
ZINC19899002	CC[NH+](CC)CCCC#CCN1CCOCC1	0
ZINC19907338	c1ccc(cc1)[C@](CC#CCN1CCOCC1)(C1CCCC1)O	0
ZINC19909933	CC[C@](C)(C#CCN1CCOCC1)OCCOCc1ccccc1	0
ZINC19909936	CC[C@@](C)(C#CCN1CCOCC1)OCCOCc1ccccc1	0
ZINC19910210	Cc1ccccc1Cc1nc2n(n1)N=C(CS2)c1ccc(cc1)Cl	0
ZINC19912309	Cc1cc(=O)oc2c1ccc(c2)OC[C@H](CN1CCOCC1)O	0
ZINC19912453	c1[nH]c2c(n1)c(nc(n2)N)SCCCCC(=O)NCC(=O)[O-]	1
ZINC19913400	CC(=O)OC(C)(C)C#CCN1CCOCC1	0
ZINC19913787	C=CC#CCN1CCOCC1	0
ZINC19919228	CC[NH+](CC)CCNCc1ccco1	0
ZINC19924005	Cc1cc(ccn1)n1c2ccccc2nn1	0
ZINC19926890	CC(C)(/C(=N/c1nnc(s1)SCc1ccc(cc1)F)/[O-])Br	0
ZINC19927570	c1ccc(cc1)/C=C/COCC#CCN1CCOCC1	0
ZINC19929010	c1ccc(cc1)[C@@](C#CCN1CCOCC1)(c1cccc(c1)F)O	0
ZINC19929012	c1ccc(cc1)[C@](C#CCN1CCOCC1)(c1cccc(c1)F)O	0
ZINC19933806	C[C@@]1(CCCC(O1)(C)C)C#CCN1CC[N@H+](CC1)C	0
ZINC19933812	C[C@]1(CCCC(O1)(C)C)C#CCN1CCOCC1	0
ZINC19933814	C[C@@]1(CCCC(O1)(C)C)C#CCN1CCOCC1	0
ZINC19933920	C[C@]1(CCCC(O1)(C)C)C#CCN1CCN(CC1)c1ccccc1	0
ZINC19938670	C#CCOc1c(nccn1)C#N	0
ZINC19938815	C1COCCN1CC#CCCO	0
ZINC19941828	c1ccc2c(c1)ccc(c2C1(C(=O)c2ccccc2C1=O)O)O	0
ZINC19954112	c1ccc(c(c1)C[NH2+]CCN1CCOCC1)O	0
ZINC19962799	CC[C@@H]1CC[C@H](CC1)[NH2+]CCCOCC	0
ZINC19966571	c1ccc2cc(c(cc2c1)C(=O)[O-])OCCO	0
ZINC19982353	COc1ccccc1NC(=O)N1CCC(CC1)C(=O)[O-]	1
ZINC19996068	c1ccc2c(c1)c1ccccc1C2(CC#CCN1CCOCC1)O	0
ZINC20000042	CC(C)OC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC20011313	C[C@@H](c1ccc(cc1Cl)Cl)Nc1ccc(cn1)[N+](=O)[O-]	0
ZINC20026475	CCN1CCN(CC1)Cn1cnc2c1c(=O)n(c(=O)n2C)C	0
ZINC20028435	CCN1C/C(=C/c2ccccc2)/C(=O)/C(=C\c2ccccc2)/C1	1
ZINC20031594	C#CCOc1cccc(c1)CO	0
ZINC20034447	C#Cc1cccc(c1)NCc1ccc(cc1)[N+](=O)[O-]	0
ZINC20034455	C#Cc1cccc(c1)NCc1ccccc1[N+](=O)[O-]	0
ZINC20034466	C#Cc1cccc(c1)NCCCc1ccccc1	0
ZINC20034546	Cc1ccc(cc1)NC(=O)CNc1cccc(c1)C#C	0
ZINC20034615	C#Cc1cccc(c1)NCC(=O)NC1CCCCC1	0
ZINC20051682	c1cc(ccc1NC[C@@H]1CCCO1)Br	0
ZINC20056092	Cc1ccc(c(c1)NCC[NH+]1CCOCC1)C	0
ZINC20076074	c1ccc(c(c1)C(=[NH2+])N)N1CCC(CC1)O	0
ZINC20082959	C#CCOc1ccccc1C[NH2+]C1CC1	0
ZINC20083207	CCOC(=O)NC[C@H](C#C)N1CCCCC1	0
ZINC20084393	COc1cc(cc(c1O)OC)CN1CCN(CC1)C(=O)c1ccco1	0
ZINC20086408	Cc1c2c([nH]n1)NC1=C([C@@H]2c2ccc(cc2)O)C(=O)OC1	1
ZINC20089227	C#CCOc1ccccc1CNCCc1ccccn1	0
ZINC20091436	C#CCOc1ccccc1C[NH2+]CCN1CCOCC1	0
ZINC20092416	C#CCOc1ccccc1C[NH2+]C[C@H]1CCCO1	0
ZINC20096344	c1ccc(cc1)[C@@H](C(=O)NCc1ccc(cc1)F)Sc1n[nH]c(n1)N	1
ZINC20096410	Cn1cc(cn1)CNc1ccccc1OC(F)F	0
ZINC20103639	C#CCn1c(nc(n1)[N+](=O)[O-])N1CCOCC1	0
ZINC20111396	C[C@@H]1[C@H](O[C@H](N1C)C#Cc1ccccc1)c1ccccc1	0
ZINC20111397	C[C@@H]1[C@H](O[C@@H](N1C)C#Cc1ccccc1)c1ccccc1	0
ZINC20111897	CN1CCc2cc3c(c(c2[C@H]1C#CCO)OC)OCO3	0
ZINC20113312	CN1CCc2cc3c(c(c2[C@H]1C#CCCO)OC)OCO3	0
ZINC20113498	CC(C)C[C@@](C)(C#C[C@H]1c2c(cc3c(c2OC)OCO3)CCN1C)O	0
ZINC20119879	c1ccc(cc1)C1(CCCCC1)C[N@@H+]1CCC[C@H]1CO	0
ZINC20120131	CC1(CC(=[OH+])/C(=C/Nc2ccc(cc2)C(=O)NC)/C(=O)C1)C	0
ZINC20122369	CC[C@H](C)NC[C@H](c1ccco1)[NH+](C)C	0
ZINC20125439	CC(C)C(=O)NCC[NH2+]Cc1ccccc1OCC#C	0
ZINC20130679	C[C@@H](CCC=C(C)C)C[C@H]1OC[C@H](O1)C[NH+]1CCCCC1	0
ZINC20132151	c1ccc2c(c1)c1nc(=S)n(c([O-])c1o2)C1CC1	0
ZINC20136136	Cc1ccc(c(c1)C(=O)CC(=O)C(=O)OC)OC	1
ZINC20138247	c1cc(ccc1C(=O)Nc1ccc(c(c1)c1ccc(o1)CO)Cl)Cl	0
ZINC20139535	C#CCOc1ccccc1C[NH2+]Cc1cccs1	0
ZINC20140643	C[C@H]1CCC[C@H](C1)[NH2+]Cc1cccnc1	0
ZINC20141290	c1cc(cnc1)C[NH2+]Cc1ccc(cc1)N1CCOCC1	0
ZINC20143091	Cc1cccc(c1)C[NH2+]C1CC([NH2+]C(C1)(C)C)(C)C	0
ZINC20152170	Cc1cc(cc(c1)C(=O)NC(=S)Nc1cc(c(c(c1)C(=O)[O-])O)C)C	0
ZINC20154747	CCOc1cc(ccc1O)/C=C\1/C(=[NH2+])n2c(=NC1=O)s[nH+]c2SC	0
ZINC20154818	CCNS(=O)(=O)c1cc(ccc1C)c1ccc(nn1)Cl	0
ZINC20160283	C1C[C@@H]2[C@@](C1)([N+](=C1[C@]2(c2c([n+]([O-])on2)CC1)O)[O-])N1CCOCC1	0
ZINC20193408	Cc1ccc(cc1C)NC(=O)[C@H](C)SC1=NCCS1	1
ZINC20194356	CC[C@@H](CO)[NH2+]Cc1ccc2cc(ccc2c1)OC	0
ZINC20195930	CC[C@H](CO)[NH2+]Cc1ccccc1OCC#C	0
ZINC20198535	CC[C@@H]1CC[C@@H](CC1)[NH2+]CCOCCO	0
ZINC20199157	C#CCOc1ccccc1C[NH2+]CCOCCO	0
ZINC20199900	C1COC[C@@H]1C[NH2+]CCC#N	0
ZINC20201505	Cc1cc(ccc1[N+](=O)[O-])C(=O)NCCc1nnc(s1)N	1
ZINC20203240	CC(C)(CCl)C(=O)N1CCN(CC1)c1ccccc1F	1
ZINC20204305	CN1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	0
ZINC20204305	C[N@H+]1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	0
ZINC20205349	CN(C)c1c(cccn1)C[NH2+]C[C@H]1CCOC1	0
ZINC20205390	CC(C)[N@@H+]1CCNC(=O)[C@H]1CC(=O)NCc1ccc2c(c1)OCO2	1
ZINC20207238	C[N@H+]1CCN(C[C@@H]1CCO)Cc1cnc(s1)N1CCOCC1	0
ZINC20211857	CCCCn1c(cnc1S(=O)(=O)CC)CN(CC#C)C1CCCCC1	0
ZINC20212195	Cc1ncc([nH]1)C[N@H+]1CCN([C@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC20218665	C#CCOc1ccc2ccccc2c1CN1CCOCC1	0
ZINC20228765	c1ccc(cc1)COCCOCC#CCN1CCOCC1	0
ZINC20232769	c1cc(cc(c1)Cl)[C@@](C#CCN1CCOCC1)(c1ccc(cc1)Cl)O	0
ZINC20255564	c1ccc(cc1)C#CCN1CCN([C@@H](C1)CCO)Cc1ccsc1	0
ZINC20256066	CN1CCN(C[C@@H]1CCO)Cc1ccc2c(c1)CCO2	0
ZINC20271755	c1ccc(c(c1)N1CCN(CC1)[C@@H]1CCC[N@@H+](C1)C1CCC1)F	0
ZINC20272386	C[C@@H]1CN(C[C@H](O1)C)CC#CCOc1ccc(cc1)OC	0
ZINC20272749	COc1ccc(cc1)OCC#CCN1CCc2ccccc2C1	0
ZINC20295305	Cc1ccc(o1)C[N@H+]1CCN(C[C@@H]1CCO)CC#Cc1ccccc1	0
ZINC20305167	C#CCOc1ccccc1C[NH2+]CCCn1ccnc1	0
ZINC20310522	CC(=O)OCc1nnc(o1)c1cccs1	1
ZINC20314396	COC(=O)c1cnn(c1)Cn1ccc(n1)N	1
ZINC20316326	Cc1c(cn(n1)C)CN(C)C(=O)c1ccn(n1)CC(=O)[O-]	1
ZINC20327810	CCn1c(c(c(n1)C)CN(C)C(=O)[C@H](C)n1cc(cn1)C(=O)[O-])C	1
ZINC20343500	Cc1ccc(cc1N)NC(=O)C(c1ccccc1)c1ccccc1	1
ZINC20347346	CC(=O)c1ccc(cc1)OC[C@H](CN1CCOCC1)O	1
ZINC20350946	CCn1cc(cn1)CNc1cnn(c1C)C	0
ZINC20351553	CCn1cc(c(n1)C)[C@@H](C)[NH2+]Cc1ccccn1	0
ZINC20352021	Cc1ccc(o1)CN1CCN(C[C@@H]1CCO)Cc1ccc(cc1)C#C	0
ZINC20352021	Cc1ccc(o1)CN1CC[N@@H+](C[C@@H]1CCO)Cc1ccc(cc1)C#C	0
ZINC20352396	COc1ccccc1COc1ccccc1C[NH3+]	0
ZINC20353040	Cc1cc(n(n1)c1ccc(cc1)OC(F)(F)F)O	0
ZINC20366821	c1cc(ccc1S(=O)(=O)N1CCC(CC1)(CN1CCOCC1)O)Cl	0
ZINC20367261	Cc1ccc(cc1)C[NH+]1CCN(CC1)CC(=O)Nc1nccs1	1
ZINC20375754	COC(=O)c1cccc(c1)NC(=S)N1CCN(CC1)CCO	1
ZINC20388536	CC(C)(CO)NCC#Cc1ccccc1	0
ZINC20388618	CN1CCN(CC1)CC#CCOc1ccc2c(c1)OCO2	0
ZINC20388618	C[NH+]1CCN(CC1)CC#CCOc1ccc2c(c1)OCO2	0
ZINC20388652	c1cc(cc(c1)Br)NC(=O)CN1CCOCC1	1
ZINC20391668	C[C@@H](c1ccc(cc1)c1cccc(c1)OC)[NH3+]	0
ZINC20405314	c1ccc(cc1)c1ccnc(c1C#N)N1CCOCC1	0
ZINC20406241	Cc1ccc(c(c1)OCC#CCN1CC[NH2+]CC1)C(C)C	0
ZINC20412175	CN1CCc2cc3c(c(c2[C@@H]1C#CC1(CCCCC1)O)OC)OCO3	0
ZINC20413924	C[C@H]1CN(C[C@@H](O1)C)c1ccc(cn1)[N+](=O)[O-]	0
ZINC20421154	C[C@@H]1CN(C[C@H](O1)C)/C(=N\S(=O)(=O)c1ccc(c(c1)Cl)Cl)/N	0
ZINC20423507	CN1CC[NH+](CC1)Cc1nc(nc(n1)N1CCOCC1)N	0
ZINC20436896	CCCCC[C@@H]1C[C@H](C(=O)O1)CC#CCN1CCOCC1	0
ZINC20436901	CCCCC[C@H]1C[C@H](C(=O)O1)CC#CCN1CCOCC1	0
ZINC20437875	c1ccc2c(c1)cccc2C#CCN1CCOCC1	0
ZINC20440547	CC[C@](c1ccccc1)([C@@H](CN1CCOCC1)c1ccccc1)O	0
ZINC20441872	C1Cc2c(sc(n2)C=O)C1	1
ZINC20442960	c1cc(ccc1OC(F)(F)F)S(=O)(=O)CCN1CCOCC1	0
ZINC20454939	C#Cc1cccc(c1)c1nc(no1)c1cnccn1	0
ZINC20455831	Cc1c(nc(o1)c1ccccc1F)CN(CC#C)Cc1ccco1	0
ZINC20463806	COCC[NH2+][C@@H]1[C@H]([C@@H]([C@H]2CO[C@@H]1O2)NCc1ccc2c(c1)OCO2)O	0
ZINC20464873	CC(C)[NH2+]C[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)N1CCN(CC1)c1ccccc1	0
ZINC20465158	CN1CCN(CC1)[C@H]1[C@H](O[C@H]([C@H]1O)CO)CNC(=O)Nc1ccsc1	1
ZINC20465592	c1cc[nH+]c(c1)N1CCN(CC1)[C@H]1[C@H](O[C@H]([C@H]1O)CO)C[NH3+]	0
ZINC20465666	C[NH+](C)C[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)N1CCN(CC1)c1cccc[nH+]1	0
ZINC20472151	CCC(=O)c1ccc(cc1)OC[C@@H](CN1C[C@@H](O[C@@H](C1)C)C)O	1
ZINC20476890	CCOc1c(cc(cc1Br)Br)CN[C@H]1C[N@@H+]2CC[C@H]1CC2	0
ZINC20477475	C[C@@H](n1cccc1c1ccccc1)OCC#CCN1CCOCC1	0
ZINC20477792	CC(C)(C#CC#CCN1CCOCC1)O	0
ZINC20496830	C[N@@H+]1CCCN(CC1)C(=O)/C=C/c1c(cccc1Cl)Cl	1
ZINC20500604	c1ccc(cc1)C#CCNC[C@@H](c1ccccc1)O	0
ZINC20503755	C#C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CNC(=S)NCCN1CCOCC1	0
ZINC20503759	C#C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CNCc1cccc(c1)OC(F)(F)F	0
ZINC20503771	C#C[C@H]1CN2CC[C@H]1C[C@@H]2C[NH2+]Cc1ccc(o1)CO	0
ZINC20506526	CC[C@](C)(C#CCN1CCN(CC1)C)O[C@@H]1CCCCO1	0
ZINC20506528	CC[C@@](C)(C#CCN1CC[N@@H+](CC1)C)O[C@@H]1CCCCO1	0
ZINC20514916	CC(C)(C#Cc1ccc(cc1)C(=O)N1CCO[C@@H](C1)CC[NH+](C)C)O	0
ZINC20514920	CC(C)(C#Cc1ccc(cc1)C(=O)N1CCO[C@H](C1)CC[NH+](C)C)O	0
ZINC20518140	C([C@@H](COCC(C(F)F)(F)F)O)[NH3+]	0
ZINC20534504	c1cn(ccc1=[NH2+])C[C@@H](P(=O)([O-])[O-])[P@@](=O)([O-])O	0
ZINC20534931	CC(C)(C#Cc1ccc(s1)C[N@@H+]1C[C@@H]([C@H](C1)O)N1CCOCC1)O	0
ZINC20536338	CC(=CCN1CCN(C[C@@H]1CCO)CC#Cc1ccccc1)C	0
ZINC20536371	CN1CCN(C[C@@H]1CCO)Cc1ccc(cc1)C#CCCO	0
ZINC20536371	CN1CC[N@@H+](C[C@@H]1CCO)Cc1ccc(cc1)C#CCCO	0
ZINC20537581	CC[NH+](CC)C[C@@H](COc1ccc(cc1OC)CN1CCOCC1)O	0
ZINC20537707	Cc1c2cc(c(nc2[nH]n1)[C@@H]1CCOC1)c1ccccc1	0
ZINC20542980	C[N@H+]1CCN(CC1)[C@@H]1CC[N@H+](C[C@H]1O)Cc1ccc(cc1)C#C	0
ZINC20548494	C#CCOc1ccccc1C[NH2+]C1CCCCC1	0
ZINC20551246	C[C@H](c1ccccc1)N1Cc2c(=O)nc3n(c2NC1)C[C@@H](S3)CBr	0
ZINC20580112	Cc1ccc(cc1S(=O)(=O)[N-]c1ccccc1F)c1cc(no1)C	0
ZINC20589614	Cc1c(n(c2c1c(ncn2)NCCN1CCOCC1)CCOC)C	0
ZINC20591268	Cc1c(n(c2c1c(ncn2)NCCN1CCOCC1)CC(C)C)C	0
ZINC20593693	CC1(Cc2ccc(c(c2O1)O)C(=O)[O-])C	0
ZINC20598532	c1ccc2c(c1)nc(s2)CN1CCN([C@H](C1)CCO)C1CCCC1	0
ZINC20598897	CC(C)[N@H+]1CCN(C[C@@H]1CCO)Cc1ccc(cc1)C#CCCO	0
ZINC20599041	Cc1c(cn(n1)C)CNC(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC20599858	Cc1c(nc(o1)c1ccc(cc1OC)OC)CN(CC=C)CC#C	0
ZINC20600315	c1cc(c(c(c1)F)F)CN1CCC[C@](C1=O)(CN1CCOCC1)O	1
ZINC20600679	Cc1c(nc(o1)c1ccsc1)CN(CC#C)C1CCCCC1	0
ZINC20600689	CC(C)(C#Cc1ccc(cc1)C(=O)NC[C@@H]1CCCO1)O	0
ZINC20609573	Cc1ccc(cc1)S(=O)(=O)[N-]c1cccc(c1)c1nn2cnnc2s1	0
ZINC20609859	CCC[C@H](C(=O)[O-])NC(=O)Cc1c(c2c(cc(cc2oc1=O)C)O)C	0
ZINC20611464	Cc1cccc(c1)C(=O)Nc1ccc(c(c1)Br)N1CCOCC1	1
ZINC20615670	CC[C@@H](C)n1c2c(c(cc(n2)C)C(F)(F)F)c(=O)[nH]c1=S	0
ZINC20634978	c1ccc2c(c1)c(O)cc1=[NH+][C@H]3[C@@H]([NH+]=c21)CCCC3	0
ZINC20636111	CCOC(=O)c1c(n2c(c(c(n2)C(C)C)c2ccc(cc2)Cl)nn1)N	1
ZINC20639527	CCC(=O)c1ccc(cc1)OCCC[NH+]1CCN(CC1)C	1
ZINC20653447	CCCCOc1cccc(c1)OCCOCCN1CCOCC1	0
ZINC20661899	Cn1c2c(cn1)c(ncn2)NNC(=O)c1cc(cc(c1)O)O	0
ZINC20668198	c1ccc2cc(ccc2c1)C#CC(=O)N(CCO)[C@H]1CCS(=O)(=O)C1	0
ZINC20668499	CCOC(=O)N1CCN(CC1)C[C@H](COC(C)(C)C#C)O	0
ZINC20668501	CCOC(=O)N1CCN(CC1)C[C@@H](COC(C)(C)C#C)O	0
ZINC20668521	C1CCC(CC1)OC[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC20681660	Cc1ccc2c(c1)[C@H]1C=CC[C@H]1[C@H](N2)c1ccc(cc1O)O	0
ZINC20683331	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC20683336	CC(C)(C#C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC20701077	c1cc2c(cc1Cl)[C@@H]1C=CC[C@H]1[C@H](N2)c1cc(cc(c1O)Cl)Cl	0
ZINC20705859	c1cc2c(c(c1)O)N[C@@H]([C@@H]1[C@H]2C=CC1)c1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC20707023	C#CCOC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC20707027	C#CCOC[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC20707059	CCOC(=O)N1CCN(CC1)C[C@@H](COCC#C)O	0
ZINC20707131	C#CCOC[C@@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC20707131	C#CCOC[C@@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC20707135	C#CCOC[C@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC20707135	C#CCOC[C@H](CN1CC[N@@H+](CC1)Cc1ccccc1)O	0
ZINC20707426	COc1ccc(cc1)N1CCN(CC1)C[C@H](COCC#C)O	0
ZINC20707462	C#CCOC[C@@H](CN1CCN(CC1)c1cccc(c1)C(F)(F)F)O	0
ZINC20707582	CC(C)(C)OC[C@@H](CN1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC20707660	COc1ccccc1N1CCN(CC1)C[C@H](COCC#C)O	0
ZINC20707664	COc1ccccc1N1CCN(CC1)C[C@@H](COCC#C)O	0
ZINC20709039	Cc1cc(c2c(c1)N[C@@H]([C@H]1[C@H]2C=CC1)c1cc(ccc1O)[N+](=O)[O-])C	0
ZINC20712234	c1cc(c(cc1Cl)Cl)[C@@H]1[C@@H]2CC=C[C@H]2c2c(ccc(c2N1)O)[N+](=O)[O-]	0
ZINC20717052	c1cc(cc(c1)O)NC(=O)[C@@H]1CC(=O)N(C1)Cc1ccc(cc1)Cl	0
ZINC20722552	C#CCOc1cccc(c1)[C@H]1c2c[nH]nc2N=C(CS1)O	0
ZINC20724498	Cn1c2c(c(=O)n(c1=O)C)[C@@H](NC(=O)N2)c1ccc(c(c1)OC)O	0
ZINC20724719	CC(C)COc1ccc(cc1OC)[C@H]1c2c[nH]nc2N=C(CS1)O	0
ZINC20725018	C#CCOC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC20725063	C#CCOC[C@@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC20725068	C#CCOC[C@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC20725194	CCN1CCN(CC1)C[C@H](COCC#C)O	0
ZINC20725194	CC[N@H+]1CCN(CC1)C[C@H](COCC#C)O	0
ZINC20725474	C#CCOC[C@@H](CN1CCN(CC1)Cc1ccc2c(c1)OCO2)O	0
ZINC20725474	C#CCOC[C@@H](CN1CC[N@@H+](CC1)Cc1ccc2c(c1)OCO2)O	0
ZINC20725479	C#CCOC[C@H](CN1CCN(CC1)Cc1ccc2c(c1)OCO2)O	0
ZINC20725479	C#CCOC[C@H](CN1CC[N@@H+](CC1)Cc1ccc2c(c1)OCO2)O	0
ZINC20725638	C#CCOC[C@@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC20729206	C#CCOc1ccc(cc1)[C@H]1c2cn[nH]c2N=C(CS1)O	0
ZINC20729797	CC(C)Oc1cccc(c1)[C@H]1c2c[nH]nc2N=C(CS1)O	0
ZINC20745362	C#CCOc1cccc(c1)[C@@H]1CC(=Nc2c1cn[nH]2)O	0
ZINC20745362	C#CCOc1cccc(c1)[C@@H]1CC(=O)Nc2c1cn[nH]2	0
ZINC20750889	CCOc1cccc2c1N[C@@H]([C@@H]1[C@H]2C=CC1)c1cccnc1	0
ZINC20759080	CC(C)(C#C[C@H]1c2c(cc3c(c2OC)OCO3)CCN1C)O	0
ZINC20761570	CCOc1cc(cc(c1O)Br)/C=N/NCc1ccccc1OC	0
ZINC20763040	COc1ccccc1CN/N=C/c1cc(c(c(c1)Cl)OCC#C)OC	0
ZINC20792417	CN(C)CC#CC=C(c1ccccc1)c1ccccc1	0
ZINC20799506	COCc1nc2c3cnn(c3nc(n2n1)[S-])c1ccccc1	0
ZINC20829614	CC(C)Sc1nnc(s1)/N=C(\[O-])/CSc1nc2ccccc2n1C	0
ZINC20840633	CC1(Cc2c(cc3c4c(sc3n2)c2=NCCn2cn4)CO1)C	0
ZINC20841976	c1ccc2c(c1)c1ccccc1C2(C#CCN1CCOCC1)O	0
ZINC20858536	COC(=O)c1ccc(cc1)/C=N/OCC(=O)NCc1cccs1	1
ZINC20865066	CN(C)C(=O)c1ccc(s1)[C@@H]1CCC[N@H+]1Cc1cc(cs1)C#CCO	0
ZINC20865070	CN(C)C(=O)c1ccc(s1)[C@H]1CCC[N@H+]1Cc1cc(cs1)C#CCO	0
ZINC20867763	C#CCn1c2ccccc2nc1[C@@H]1CCCO1	0
ZINC20867766	C#CCn1c2ccccc2nc1[C@H]1CCCO1	0
ZINC20869316	CCC[C@H](C)c1nnc(s1)NC(=O)N1CCC[C@H]1Cc1cccnc1	1
ZINC20905393	COCCSc1nc([nH]n1)N/N=C/c1cccc2c1cccc2	0
ZINC20906493	CSc1ccc(cc1)C[NH2+]C[C@]1(CCOC1)c1cccc(c1)F	0
ZINC20906763	Cn1cc(c(n1)c1ccccc1F)CN(CC#C)Cc1ccco1	0
ZINC20908804	C#Cc1ccc(cc1)CN1CC[C@H]([C@@H](C1)O)N1CCOCC1	0
ZINC20910015	CC(C)(C#Cc1cccc(c1)C(=O)N1CCCCO1)O	0
ZINC20917826	CC(C)C[N@H+]1CC[C@@H](CC1)C[N@H+](C)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC20932283	CCNc1nc(nc(n1)N/N=C/c1ccc(cc1O)O)NCC	0
ZINC20938357	C[C@@H]1CN(C[C@H](O1)C)Cc1cc(cc2c1OCOC2)Cl	0
ZINC20950982	c1ccc(cc1)C[N@@H+]1CC[C@H](C1)NC(=O)C[N@@H+]1CC[C@H](CC1)O	0
ZINC20991436	Cc1ccn(n1)[C@@H](C)CC(=O)Nc1ccc(cc1)C(C)C	1
ZINC20993676	CCc1c(nco1)c1nc(no1)c1ccc(cc1)CO	0
ZINC20994056	c1cc(ccc1C[N@H+]1C[C@@H]([C@H](C1)O)N1CCOCC1)C#CCCO	0
ZINC20994650	c1cc(cnc1)NC(=O)Cn1cc(nc1)S(=O)(=O)N1CCOCC1	1
ZINC20997434	CC(C)(C#Cc1ccc(s1)CN1CC[N@@H+]([C@H](C1)CCO)C)O	0
ZINC20999660	CN(CCN1CCOCC1)Cc1nc(no1)Cc1ccccc1	0
ZINC21019446	c1cc(cc(c1)NC(=O)C1=CSCCO1)C(=O)NCc1cccs1	1
ZINC21063657	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)c1c(nccn1)N	1
ZINC21079654	C=COCCSc1nc([nH]n1)N/N=C/c1cc(cc(c1[O-])Cl)Cl	0
ZINC21144622	c1cc2c(cc1NC(=O)CCl)C(=O)N(C2=O)C[C@H]1CCCO1	1
ZINC21149108	Cc1ccc(cc1C)n1nc(c(n1)C(=O)NCC(C)C)CO	0
ZINC21172036	COCCN1C[C@@H](CC1=O)c1[nH+]c2ccccc2n1CC#C	0
ZINC21172576	Cc1ccc(cc1)n1nc(c(n1)C(=O)NCc1ccc(cc1)Cl)CO	0
ZINC21247066	CCOC(=O)c1c(c(sc1NC(=O)Cc1cccs1)C(=O)N(C)C)C	1
ZINC21265137	c1cc(ncc1Br)NC(=O)C[NH+]1CCN(CC1)CCO	0
ZINC21275494	c1ccc2c(c1)nc(n2C[C@@H](COCc1ccc(cc1)Cl)O)CO	0
ZINC21297997	CC(C)OC(=O)C[C@@H](c1ccc2c(c1)OCO2)O	1
ZINC21301139	c1ccc(cc1)CNC(=S)NNC(=O)CCCNC(=O)c1ccco1	1
ZINC21486372	c1c(cc(c(c1Cl)NNC(=S)NCCN1CCOCC1)Cl)Cl	0
ZINC21596183	Cc1ccc(c(c1)NC(=S)NC(=O)c1ccc2c(c1)OCCO2)O	0
ZINC21651310	Cc1ccc2c(c1)[C@@](C(=O)N2)(CC(=O)c1cc2ccccc2o1)O	0
ZINC21718615	Cc1cc(on1)[C@H]1CCCN1C(=O)c1cc(n(n1)C)C(F)(F)F	1
ZINC21720393	CCOc1cccc(c1O)C[N@H+]1CCC[C@@H]1c1cc(on1)C(C)C	0
ZINC21730864	CCCCOc1ccc(cc1)c1cc2c3nnc([S-])n3ccn2n1	0
ZINC21778457	COc1ccc(c(c1)N1[C@@H](c2c(cccn2)C1=O)O)OC	0
ZINC21778764	Cc1cc(on1)C(=O)NCCCN1CCOCC1	1
ZINC21780774	C[C@H](CNC(=O)[C@@H](C)Sc1nccn1C)c1ccccc1	1
ZINC21784040	C#CCSc1nc([O-])c2c(n1)NC(=O)C[C@@H]2c1ccc(c(c1)O)O	0
ZINC21784123	CCCSc1nc(=O)c2c([nH]1)NC(=O)C[C@H]2c1cccc(c1)O	0
ZINC21784131	C#CCSc1nc([O-])c2c(n1)NC(=O)C[C@H]2c1cccc(c1)O	0
ZINC21784134	C#CCSc1[nH]c(=O)c2c(n1)NC(=O)C[C@@H]2c1cccc(c1)O	0
ZINC21784388	COc1ccc(cc1[C@H]1CC(=O)Nc2c1c([O-])nc(n2)SCC#C)Br	0
ZINC21785162	C#CCn1c2ccccc2[nH+]c1CN1CCOCC1	0
ZINC21811993	C#Cc1cccc(c1)NS(=O)(=O)c1cc(cs1)C(=O)[O-]	0
ZINC21815065	c1cc(c(cc1C#N)F)CN1CCN(CC1)c1nccs1	0
ZINC21846961	CC[C@@H]1CCCCN1C(=O)[C@@H](C)[NH+]1CCN(CC1)c1ccccc1O	0
ZINC21887444	c1cc(sc1c1cc(on1)C(F)(F)F)S(=O)(=O)NC[C@H]1CCCO1	0
ZINC21891010	COC(=O)c1ccccc1NC(=O)CNc1ccccc1OC(F)F	1
ZINC21901769	c1cc(c([nH+]c1)NC(=O)CCC1CCCC1)O	0
ZINC21903193	CC(C)(C)c1ccc(cc1)C(=O)NCCC(=O)NCC#C	0
ZINC21903218	CCc1ccc(cc1)N1C[C@H](CC1=O)C(=O)NCC#C	0
ZINC21903316	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1cccc(c1)C(=O)NCC#C	0
ZINC21903352	C[C@@H](c1ccc2cc(ccc2c1)OC)C(=O)NCC#C	0
ZINC21903494	Cc1cc(on1)NC(=O)[C@@H](C)OC(=O)c1cccc(c1O)OC	1
ZINC21903527	C/C=C/c1cc(cc(c1OC)OC)C(=O)NCC#C	0
ZINC21905830	C[C@H](CNC(=O)Cc1ccccc1OC)c1ccccc1	1
ZINC21951542	C#CC[N@H+]1CCC[C@H](C1)C(=O)[O-]	0
ZINC21952075	c1cc(cc(c1)F)[C@H](c1c2c(sc1N)CCCC2)O	0
ZINC21952386	C1C[NH2+]CCC1C(=O)NCCOCCO	1
ZINC21952932	CC[C@H](C)N([C@@H]1CCS(=O)(=O)C1)C(=O)CO	0
ZINC21972698	CC(C)NS(=O)(=O)Cc1ccccc1CNC(=O)C[C@H]1CCC=C1	1
ZINC21972931	C#CCNC(=O)CCc1ccc2c(c1)OCO2	0
ZINC21981202	CCc1cccc2c1n(c1c2CCO[C@@]1(CC)CC(=O)[O-])C	1
ZINC21982853	COC(=O)[C@H]1c2ccc(cc2CCN1)O	1
ZINC21983269	c1nc2c(c(=O)[nH]1)nc([nH]2)[C@H]1[C@@H]([C@@H]([C@H](O1)CO[P@](=O)(O)[O-])O)O	0
ZINC21985909	COC(=O)C(c1cccs1)(c1cccs1)O	1
ZINC21988293	CCOC(C#CCCO)OCC	0
ZINC21988365	C#CCOC(=O)Nc1ccc(cc1)O	0
ZINC21991318	CC(C)(C)OC(=O)N1CCCCC[C@H]1O	1
ZINC21992531	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)c1cc(ccc1OC)C(=O)OCC#N)C	1
ZINC21996511	C#CCCCCOCc1ccccc1	0
ZINC21998409	Cc1ccc(cc1)[C@H](C#C)O	0
ZINC21998423	C#C[C@H](c1ccc(cc1)Cl)O	0
ZINC21998427	COc1ccccc1[C@H](C#C)O	0
ZINC22001444	CC1=C(C(=O)C[C@@H]1OC(=O)[C@@H]1[C@@H](C1(C)C)C=C(C)C)CC#C	0
ZINC22015077	CC(C)(C)C#C[C@@H]1[C@H](O1)COC	0
ZINC22015083	CC(C)(C)C#C[C@H]1[C@@H](O1)COC	0
ZINC22015440	c1ccc(cc1)C#Cc1cccc2c1cc(o2)c1ccccc1	0
ZINC22015519	c1ccc(cc1)CN[C@H](CO)C#CCN1CCOCC1	0
ZINC22015519	c1ccc(cc1)C[NH2+][C@H](CO)C#CCN1CCOCC1	0
ZINC22016074	Cc1ccc(cn1)C#CC(=O)OC	0
ZINC22018125	Cc1ccc(cc1NC(=O)CN1C[C@H](O[C@@H](C1)C)C)[N+](=O)[O-]	1
ZINC22018909	Cc1ccc(cc1)/C(=C(\CC(=O)OC)/C=N/O)/Cl	1
ZINC22023358	CCCCC#C[C@@](C)(C[NH2+][C@@H](CCCC)C(=O)[O-])O	0
ZINC22026612	C#CCCN1CCN(CC1)Cc1cnc(nc1)N1CCOCC1	0
ZINC22030254	C[N@H+]1CCN(CC1)C[C@H](CO[C@@H]1CCCc2c1cccc2)O	0
ZINC22030560	CC(C)OC[C@@H](CN1CCN(CC1)Cc1ccc(cc1)Cl)O	0
ZINC22030777	CC[C@@H](C)c1ccccc1OC[C@@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22033009	COc1ccc(c(c1OC)OC)CN1CC[NH+](CC1)CCOCCO	0
ZINC22037281	c1cc(cc(c1)F)OC[C@@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22049508	C[C@@H](Cc1ccc(cc1)N=[N+]=[N-])N(C)CC#C	0
ZINC22053365	C#CCO[C@H]1[C@@H](CCO1)Br	0
ZINC22053590	CC(C)C[NH2+]C[C@H]([C@H](Cc1ccccc1)NC(=O)OC(C)(C)C)O	1
ZINC22054357	c1cc(c(cc1Cl)[C@@](C#CC1CC1)(C(F)(F)F)O)N	0
ZINC22055455	c1c(c2c([nH]1)c(=O)[nH]c(n2)N)[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)O	0
ZINC22057675	c1c(cc(c2c1[C@@](OC(=O)N2)(C#CC1(CC1)O)C(F)(F)F)O)Cl	0
ZINC22058927	CC[C@]12CC[C@@H]3[C@H]4CCC(=CC4=CC[C@H]3[C@@H]1CC[C@]2(C#C)O)C#C	0
ZINC22059244	C#Cc1c(ncn1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)C#N	0
ZINC22059247	C#Cc1c(ncn1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)C#N	0
ZINC22059945	CC[C@]12CC[C@H]3[C@H]([C@H]1C=C[C@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC22060586	CC[C@]12CC(=C)[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=C[C@@H](CC[C@H]31)O	0
ZINC22060768	C[C@]12CC[C@@H]3c4cc(c(cc4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)OC)O	0
ZINC22060822	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=C(C=O)C[C@]31C)O	0
ZINC22061624	CC1(O[C@@H]2[C@@H](O[C@H]([C@@H]2O1)[NH3+])CO)C	0
ZINC22062448	CC(=O)N[C@H]1[C@H]([C@H]([C@H](O[C@H]1OC)CO)O)O	1
ZINC22063103	C[C@@H]1C[C@H]1C#C[C@@]1(c2cc(ccc2NC(=O)O1)Cl)C(F)(F)F	0
ZINC22065043	C[C@H](CC#CCN1CCOCC1)OCCC#N	0
ZINC22065807	C[NH2+]C[C@@H](c1cccc(c1)O)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)C(=O)[O-])O)O)O	1
ZINC22073526	CCCC[NH2+]C[C@@H]1CCCC[N@H+]1C(C)C	0
ZINC22074982	COc1ccc(cc1OC)C[NH2+]CC[NH2+]CCO	0
ZINC22075929	C[C@@H](C[NH2+]CCNCC#Cc1ccccc1)O	0
ZINC22076796	C#CC[NH2+]CCCN1CCOCC1	0
ZINC22088504	c1ccc(cc1)n1c(c2c(n1)CCC2)NC(=O)c1cc(cc(c1)F)F	1
ZINC22114035	CCCC[C@@](C1CC1)(C(=O)OC)N	1
ZINC22116662	C[C@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2CC[C@]2([C@H]1CC[C@@]2(C#C)O)C	0
ZINC22124713	c1c2c(c(c(c1SCCO)Cl)Cl)nc(s2)NN	0
ZINC22134613	C[C@@H]1CN(CCO1)C(=O)C[N@@H+]1Cc2ccccc2C[C@H]1C(=O)N	1
ZINC22141543	c1cc(oc1)C(=O)Nc1ccsc1C(=O)[O-]	1
ZINC22149679	C[C@@H]([C@@H](C(=O)[O-])NS(=O)(=O)c1cccs1)O	0
ZINC22168695	C[C@H](C(=O)N1CCCC[C@H]1CCO)Cl	0
ZINC22173396	CC(C)(C)C#CCNC(C)(C)CO	0
ZINC22200217	c1ccc2c(c1)c(c(=[NH2+])oc2O)Nc1cccc(c1)C(=O)[O-]	0
ZINC22203187	CC(C)(C#Cc1cccc(c1)C(=O)OC)O	0
ZINC22203554	c1cc(cnc1)C#CCO	0
ZINC22209570	C[C@@H]1C[N@H+](C[C@H](O1)C)C[C@@H](C[NH3+])O	0
ZINC22214407	CN1CC[NH+](CC1)C[C@@H]1CO1	0
ZINC22220299	c1cc(c(cc1C(F)(F)F)N)N1CCC(CC1)O	0
ZINC22263192	Cc1c(sc2c1c(ncn2)SCC(=O)Nc1c(cccn1)O)C	0
ZINC22289513	CC(C)n1c(ccn1)NC(=O)CSc1cccc2c1c(ccc2)Cl	1
ZINC22357679	C[C@@H]1CN(C[C@H](O1)C)C(C)(C)CNc1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC22368373	Cc1cc(c(c(c1)[N+](=O)[O-])OC(=O)COc1ccccc1F)C	1
ZINC22368623	Cc1ccc(c(c1)[N+](=O)[O-])OC(=O)c1ccco1	1
ZINC22399203	c1cc(ccc1NC(=O)c1cc(sc1Cl)Cl)OC(F)F	1
ZINC22400278	Cc1cc(c(c(c1)[N+](=O)[O-])OC(=O)[C@H](C)Oc1ccc(cc1)C#N)C	1
ZINC22408417	C#Cc1cccc(c1)NS(=O)(=O)/C=C/c1ccccc1	0
ZINC22448395	CCc1c(nc([nH]c1=O)N1CC[NH+](CC1)CC)COC	0
ZINC22463261	c1ccc(c(c1)c1nc(no1)c1cccs1)NC(=O)CCCCl	1
ZINC22466215	CN1CCN(CC1)C[C@H](COCCOc1ccc(cc1)Cl)O	0
ZINC22474304	Cc1ccc(cn1)C(=O)OCC(=O)NCC#C	0
ZINC22474729	C[C@@H](C(=O)N1CCc2c(ccs2)C1)OC(=O)c1ccc(cc1)O	1
ZINC22475055	C#Cc1cccc(c1)NS(=O)(=O)c1ccc(cc1)F	0
ZINC22475055	C#Cc1cccc(c1)[N-]S(=O)(=O)c1ccc(cc1)F	0
ZINC22475061	C#Cc1cccc(c1)[N-]S(=O)(=O)c1ccccc1F	0
ZINC22475063	C#Cc1cccc(c1)NS(=O)(=O)c1cccc(c1)C#N	0
ZINC22495985	COc1ccc(c(c1)OC)S(=O)(=O)NCCOc1ccccc1	0
ZINC22530853	C#Cc1cccc(c1)NC(=O)/C=C/c1ccc2c(c1)CCO2	0
ZINC22547737	CCc1cc(sc1C)C(=O)N[C@]1(CCS(=O)(=O)C1)C	1
ZINC22591907	C[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)NCC[NH3+])O)O)O	0
ZINC22608738	Cc1ccnc2n1nc(n2)C(=O)OC1CCCCC1	1
ZINC22609277	Cc1ccc(cc1)[C@@H](c1c(n2c(s1)ncn2)O)N1CCOCC1	0
ZINC22615221	c1cc(c(cc1Cl)NC(=O)c1ccc(o1)Br)OCC(F)(F)F	1
ZINC22635238	Cc1ccc(o1)[C@H]1Nc2c(c3c(s2)C[N@@H+](CC3)C(C)C)C(=N1)O	0
ZINC22756383	c1cc(cc(c1)NS(=O)(=O)c1ccc(c(c1)F)F)C#Cc1cccs1	0
ZINC22760991	C#CCNC(=O)COc1ccc(cc1)F	0
ZINC22761082	C#Cc1cccc(c1)NC(=O)c1cccc(c1)C(F)(F)F	0
ZINC22761808	CC(C)C[C@@H](C(=O)NCC#C)NC(=O)c1ccc(cc1)Cl	0
ZINC22763157	C#CCNC(=O)Cn1cc(c([O-])nc1=O)Br	0
ZINC22770009	c1ccn2c(c1)nnc2C/[NH+]=C/c1cc(ccc1O)Br	0
ZINC22780729	C[C@@H](CC#CCN1CCOCC1)OC(C)(C)C	0
ZINC22782532	c1ccc(cc1)[C@@H](C#CCOCO)O	0
ZINC22782539	c1ccc(cc1)[C@H](C#CCOCO)O	0
ZINC22787530	Cc1cc(c([nH]1)C)C[NH2+]C[C@H](c1ccc(cc1)F)N1CCOCC1	0
ZINC22793224	C=CCOc1ccc(cc1)C[NH+]1CCN(CC1)CC(=O)NC1CC1	1
ZINC22805041	C[C@]12CC[C@H](C1(C)C)C[C@H]2OC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC22805066	C#CCOC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC22805066	C#CCOC[C@@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22805066	C#CCOC[C@@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22823105	C[C@@H]1CCC[C@@H]1OC[C@@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22851404	c1cc(cc(c1)c1ccco1)C[N@@H+]1C[C@@H]([C@H](C1)O)N1CCOCC1	0
ZINC22861575	CCn1ccnc1C[NH2+]CCO	0
ZINC22866198	c1ccc(cc1)[n+]1c(c(on1)[O-])C#Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC22866294	CC(=O)Nc1cccc(c1)NC(=O)c1ccc(c(c1)F)OC	1
ZINC22887497	Cc1ccc(c(c1)C)[C@@H](CN1CC[N@H+](CC1)CCOC(C)C)O	0
ZINC22888959	CC(C)c1ccc(cc1)OCC(=O)Nc1cc(ccc1Cl)S(=O)(=O)C	1
ZINC22891530	c1ccc(cc1)c1[nH+]c(c[nH]1)CN1CC[NH+](CC1)C1CCCC1	0
ZINC22916837	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC22916837	CC(C)(C#C)OC[C@@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22916837	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22916842	CC(C)(C#C)OC[C@H](CN1CCN(CC1)CCO)O	0
ZINC22916842	CC(C)(C#C)OC[C@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22916846	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)Cc1ccc(cc1)Cl)O	0
ZINC22916846	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)Cc1ccc(cc1)Cl)O	0
ZINC22916849	CC(C)(C#C)OC[C@H](CN1CCN(CC1)Cc1ccc(cc1)Cl)O	0
ZINC22916849	CC(C)(C#C)OC[C@H](CN1CC[N@H+](CC1)Cc1ccc(cc1)Cl)O	0
ZINC22916852	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC22916859	CC(C)(C#C)OC[C@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC22917393	C[C@]1(CCCC(O1)(C)C)C#CC[NH+]1CCN(CC1)CCO	0
ZINC22917393	C[C@]1(CCCC(O1)(C)C)C#CCN1CC[N@H+](CC1)CCO	0
ZINC22917398	C[C@@]1(CCCC(O1)(C)C)C#CCN1CCN(CC1)CCO	0
ZINC22917398	C[C@@]1(CCCC(O1)(C)C)C#CC[NH+]1CCN(CC1)CCO	0
ZINC22917398	C[C@@]1(CCCC(O1)(C)C)C#CCN1CC[N@H+](CC1)CCO	0
ZINC22917916	CCN1CCN(CC1)C[C@H](COC1(CCCCC1)C#C)O	0
ZINC22917922	CC[N@H+]1CCN(CC1)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC22918159	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)C)O	0
ZINC22918159	CC[C@](C)(C#C)OC[C@H](CN1CC[N@H+](CC1)C)O	0
ZINC22918163	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)C)O	0
ZINC22918167	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)C)O	0
ZINC22918167	CC[C@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)C)O	0
ZINC22918171	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)C)O	0
ZINC22918171	CC[C@@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)C)O	0
ZINC22918176	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)CC)O	0
ZINC22918176	CC[C@@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)CC)O	0
ZINC22918185	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)CC)O	0
ZINC22918189	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)CC)O	0
ZINC22918189	CC[C@](C)(C#C)OC[C@H](CN1CC[N@H+](CC1)CC)O	0
ZINC22918199	CC[C@@](C)(C#C)OC[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22918199	CC[C@@](C)(C#C)OC[C@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22918204	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC22918204	CC[C@](C)(C#C)OC[C@@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22918204	CC[C@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22918208	CC[C@@](C)(C#C)OC[C@@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC22918208	CC[C@@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)CCO)O	0
ZINC22918213	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC22918213	CC[C@](C)(C#C)OC[C@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC22918218	CC[C@@](C)(C#C)OC[C@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC22918218	CC[C@@](C)(C#C)OC[C@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC22918223	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)Cc1ccccc1)O	0
ZINC22918223	CC[C@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	0
ZINC22918437	CC(C)(C#Cc1ccc(cc1)C[N@H+]1C[C@@H]([C@H](C1)O)N1CCOCC1)O	0
ZINC22919607	C[N@H+]1CCN(CC1)[C@@H]1CCN(C[C@H]1O)C(=O)C#Cc1ccccc1	0
ZINC22922139	C[N@H+]1CCN(CC1)[C@@H]1[C@H]([C@@H]([C@H]2CO[C@@H]1O2)[NH2+]Cc1ccc(o1)CO)O	0
ZINC22922608	Cc1cccc(c1)CN1CCN(CC1)C[C@@H](COC(C)(C)C)O	0
ZINC22922979	CCN1CCN(CC1)C[C@@H](COc1ccc(cc1)C(C)(C)C)O	0
ZINC22923469	C[N@H+]1CCN(CC1)C(=O)CC[C@H]1CNC(=O)[C@@H]2[C@H]([N@@H+]1C)CCN2	1
ZINC22926414	c1cc(ccc1CN1CCC[C@H](C1)N1CCOCC1)C#CCCO	0
ZINC22926414	c1cc(ccc1C[N@H+]1CCC[C@H](C1)N1CCOCC1)C#CCCO	0
ZINC22926419	c1cc(ccc1CN1CCC[C@@H](C1)N1CCOCC1)C#CCCO	0
ZINC22929090	CN(CCc1ccccc1)[C@@H]1CCC[N@@H+](C1)Cc1ccc(c(c1)Cl)O	0
ZINC22931064	CCCCNC(=O)[C@@H](C)Sc1nc(cc(=O)[nH]1)CCC	1
ZINC22943234	c1cc(cc(c1)C#N)C[NH+]1CCN(CC1)CCO	0
ZINC22944558	CNC(=O)NC(=O)CN1CCN(CC1)CCO	0
ZINC23001969	c1ccc2c(c1)C[NH2+][C@]1(N2)c2ccccc2NC1=O	1
ZINC23046063	C[C@H](c1ccccc1Cl)OC(=O)c1ccc(cc1)C(=O)N	1
ZINC23058327	c1ccc(c(c1)OC[C@H](CN1CCOCC1)O)F	0
ZINC23114587	c1cc(cnc1)COc1ccc(cc1C[NH2+]CCN1CCOCC1)Br	0
ZINC23114591	Cc1ccc2c(c1)nc(n2C)CN1CCN(CC1)CCO	0
ZINC23114595	C[N@H+]1CCN(CC1)C[C@H](COC1CCCCC1)O	0
ZINC23114610	CCN1CCN(CC1)C[C@H](COC(C)(C)C#C)O	0
ZINC23114610	CC[N@H+]1CCN(CC1)C[C@H](COC(C)(C)C#C)O	0
ZINC23114611	CCN1CCN(CC1)C[C@@H](COC(C)(C)C#C)O	0
ZINC23114836	c1ccc2c(c1)cccc2C[N@H+]1CCC[C@H](C1)CO	0
ZINC23116695	CC[NH+]1CCN(CC1)CC#CCOc1c(cccc1OC)OC	0
ZINC23116702	CCN1CCN(CC1)CC#CCOc1cccc(c1)OCC	0
ZINC23116727	CN1CCN(CC1)CC#CCOc1cccc(c1)OC	0
ZINC23116729	c1cc(cc(c1)OCC#CCN1CC[NH2+]CC1)C(F)(F)F	0
ZINC23118548	CCCCOC[C@H](CN1CCN(CC1)c1ccc(cc1)OC)O	0
ZINC23125557	Cc1ccc(cc1)Nc1c(nn[nH]1)/C(=N/c1ccc(c(c1)Cl)C)/O	0
ZINC23129716	c1ccc(cc1)CN1CCN([C@H](C1)CCO)Cc1ccc(cc1)F	0
ZINC23134908	c1cc2c(cc1Br)c1c([nH]2)CCN(C1)C(=O)C1CCOCC1	1
ZINC23153618	CC#CCn1c(=O)cc(cn1)N1CCOCC1	0
ZINC23224589	c1ccc(cc1)COC[C@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC23241746	c1cc(c(c(c1)Cl)C(=O)NCCCn1c(=O)cccn1)F	1
ZINC23247818	CC(=C)CN1CC[NH+](CC1)Cc1cccc(c1)OCC#C	0
ZINC23249119	Cc1ccccc1CN1CC[NH+](CC1)Cc1ccc(cc1)C(=O)N	1
ZINC23253418	c1ccc(cc1)OC[C@H](CN1CC[N@H+](CC1)[C@@H]1CCS(=O)(=O)C1)O	0
ZINC23280688	Cc1cc(ccc1OC)C[N@@H+]1CCC[C@H]1CO	0
ZINC23281575	CCCCOc1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)CO	0
ZINC23282025	Cc1ccc(c(c1)CN1CCOCC1)C	0
ZINC23337715	C#CCN(Cc1nc(no1)c1ccc2c(c1)OCO2)C1CCCCC1	0
ZINC23373628	CC(=CC[N@H+]1CCN(C[C@@H]1CCO)Cc1ccc(o1)COC)C	0
ZINC23379737	c1ccc(cc1)C[C@H]1CN(CCO1)Cc1cc(cs1)C#CCO	0
ZINC23388648	C#Cc1cccc(c1)NC(=O)CCc1ccccc1O	0
ZINC23390972	c1ccc(c(c1)OC(F)(F)F)S(=O)(=O)NC1CCCCCCC1	0
ZINC23436961	Cc1nc(cs1)CC(=O)N1CCN(CC1)Cc1ccc(cc1)C#N	1
ZINC23477193	Cc1ccc(cc1)CN1CCN(CC1)Cc1cc(=O)n2ccsc2[nH+]1	0
ZINC23495682	Cc1ccc(cc1O)C(=O)OCc1c(cco1)C(=O)OC	1
ZINC23583525	Cc1c2ccccc2oc1C(=O)COC(=O)c1ccc(cc1)OC	1
ZINC23605760	c1ccc(c(c1)/C=N\c1ccc(cc1)NC(=O)c1ccco1)O	0
ZINC23609267	c1ccc(cc1)n1c2c(nc1Sc1ccc(cn1)[N+](=O)[O-])CCCC2	0
ZINC23622546	Cn1cccc1C1=NN/C(=[NH+]\C2CCCCC2)/SC1	0
ZINC23625229	C#CCN1CCN(CC1)S(=O)(=O)c1cccc(c1)F	0
ZINC23634043	Cc1cc(nc2c1ccc(c2)Cl)N1C[C@H](O[C@@H](C1)C)C	0
ZINC23639624	c1ccc(c(c1)CCC(=O)N1CCN(CC1)Cc1cccc(c1)Cl)O	0
ZINC23640268	C#CCN1CCN(CC1)S(=O)(=O)c1cccs1	0
ZINC23690913	CCCC#C[C@@H]1[C@H](O1)CO	0
ZINC23702608	c1ccc2c(c1)nc(s2)CN1CCN(CC1)C(=O)[C@H]1CCCO1	1
ZINC23862801	c1cc(ccc1n1cnnn1)OS(=O)(=O)c1ccc(nc1)Cl	0
ZINC23870205	CCn1c2ccc(cc2nn1)C(=O)O[C@H](C)C(=O)NCc1ccco1	1
ZINC23881474	c1ccnc(c1)C#Cc1cccc(c1)NC(=O)c1cc(cnc1)Br	0
ZINC23901791	CC(=O)c1ccc(cc1)NC(=O)CNc1cccc(c1)C#C	0
ZINC24033796	Cc1ccccc1CNC(=O)COc1cccc2c1nccc2	1
ZINC24052903	Cc1c(nnc(c1C#N)NCCc1ccc(cc1)F)C	0
ZINC24053527	Cc1c(nnc(c1C#N)N(C)CCOc1ccc(cc1)Cl)C	0
ZINC24057216	CCc1cc2c(ncnc2s1)Oc1ccc2c(cc(=O)oc2c1)C	0
ZINC24087695	Cc1ccc(cc1)N1[C@H](C(=O)N(C1=O)C[C@@H](C[NH+]1CCOCC1)O)C	1
ZINC24090635	CC(C)C[C@@H]1C(=O)N(C(=O)N1)C[C@H](COCc1ccccc1Cl)O	1
ZINC24092196	C[C@@]1(C(=O)N(C(=O)N1)C[C@@H](c1ccccc1)O)c1ccc(cc1)C#N	0
ZINC24095440	c1ccc(cc1)[C@H](CN1C(=O)[C@@H]2CC=CC[C@@H]2C1=O)O	0
ZINC24107250	Cc1cc(ccc1NC(=O)CN(C)c1c(cccn1)[N+](=O)[O-])Br	1
ZINC24111538	C1[C@@H]2COC[C@@H]([C@@H]2O)C[NH2+]1	0
ZINC24201942	CCOC(=O)c1c(c2c(ncnc2s1)N1CCN(CC1)CC#C)C	0
ZINC24234788	C#CCNC(=O)Nc1ccccc1[N+](=O)[O-]	0
ZINC24260849	C#C[C@@H]1CC[C@@H]2N1CCC2	0
ZINC24278724	c1ccc(cc1)c1nc(co1)COc1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC24282054	Cc1ccc(s1)C(=O)NCC(=O)OCc1coc(n1)c1ccccc1	1
ZINC24346734	Cc1cc(c(c(c1)C)S(=O)(=O)Nc1cccc(c1)C#C)C	0
ZINC24346812	C#Cc1cccc(c1)[N-]S(=O)(=O)c1c(cccc1F)F	0
ZINC24429398	c1cc2c(coc2nc1)C#N	0
ZINC24434379	C#Cc1cccc(c1)NC(=O)Cc1ccc(s1)S(=O)(=O)N1CCCC1	0
ZINC24476524	C[C@@H]1CCc2c(cc(s2)C(=O)N(C)Cc2cnn(c2)C)C1	1
ZINC24519070	C#CCN[C@H](c1ccccc1)C(=O)NC1CC1	0
ZINC24566792	CCc1c(cnn1c1ccc(cc1)F)C(=O)NCC#C	0
ZINC24576265	c1ccc(c(c1)S(=O)(=O)Nc1cccc(c1)Oc1cnccn1)Br	0
ZINC24601741	CCOc1ccc(cc1)C[NH+]1CCN(CC1)c1ccc(cn1)[N+](=O)[O-]	0
ZINC24690188	COc1ccc(cc1OC)CCNC(=O)Nc1cccc(c1)C#C	0
ZINC24690267	CS(=O)(=O)NC[C@@H]1CCCCN1C(=O)c1ccc2ccccc2n1	1
ZINC24713020	Cc1ccc(cc1[N+](=O)[O-])C(=O)N1CCC[N@H+](CC1)CC(=O)N(C)C	1
ZINC24763882	C[C@H](c1ccc(cc1)NC(=O)c1ccc(cc1)CN1CCOCC1)O	1
ZINC24777455	CS(=O)(=O)N1CCCN(CC1)C(=O)c1cc(ccc1O)Br	0
ZINC24781922	C#Cc1c[nH]c2c1cccc2	0
ZINC24806172	COC(=O)C[C@H]1C(=O)NCCN1Cc1cccc(c1)C#N	1
ZINC24838470	CCc1nc(on1)CSc1nc2ccccc2c(=O)n1CCOC	0
ZINC24905938	CC(=O)Nc1nc(cs1)COC(=O)CSc1ccc2ccccc2c1	1
ZINC24925982	Cc1ccccc1NC1=NC(=O)/C(=C/c2cc(c(c(c2)I)O)OC)/S1	0
ZINC24977587	Cc1ccc(s1)S(=O)(=O)NCCOc1ccc(cc1)Cl	0
ZINC24978309	Cc1ccc2c(c1)c(cc(n2)C)/C(=N/CCCOC)/O	0
ZINC24983897	CCCOC[C@@H]1C[C@H](C(=O)O1)CC#CCN1CCOCC1	0
ZINC24990839	Cc1ccc(cc1)Sc1nc2ccccc2c(n1)NCCO	0
ZINC24991181	CC[NH+](CC)[C@@H](CC(C)C)CNC(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC25032426	Cc1cccc(c1)OCC(=O)N1CCNC(=O)[C@H]1CC(=O)OC	1
ZINC25047498	COC(=O)[C@@H](Cc1ccc(cc1)O)NC(=O)c1ccc2c(c1)OCO2	1
ZINC25079996	COC(=O)C[C@@H](c1cccs1)NC(=O)c1ccc(c(c1)Cl)O	1
ZINC25094815	COCCN(Cc1ccco1)C(=O)CCCc1c[nH]c2c1cccc2	1
ZINC25106956	CC[C@@H](C)[C@H](C(=O)[O-])NC(=O)Cc1c2ccccc2c(=O)[nH]n1	1
ZINC25109147	C#CCNC(=O)COC(=O)[C@@H]1Cc2cc(ccc2O1)Cl	0
ZINC25135485	Cc1cc(no1)CN(C)C(=O)c1ccc(cc1)OCc1ccccc1	1
ZINC25185569	Cc1ccc(cc1)c1nc(on1)SCC#Cc1ccc(cc1)Cl	0
ZINC25229077	CC(=O)c1cccc(c1)OC[C@H](C[N@@H+]1CCC[C@@H]1c1cccs1)O	0
ZINC25256404	c1cc(c(cc1Cl)Cl)OC[C@@H](Cn1cnc2c1cc(c(c2)F)F)O	0
ZINC25299739	Cc1ccc(c(c1C)OC[C@@H](C[N@@H+](C)CC(=O)NC(C)C)O)C	0
ZINC25308526	c1cc(ccc1C#N)OC[C@H](C[N@@H+]1CCC[C@@H]1c1ccc(cc1)F)O	0
ZINC25381459	Cc1c(sc(n1)COc1ccc(cc1)F)C(=O)N[C@@H](C)COC	1
ZINC25384019	C#CCNC(=O)c1ccc(cc1)CN1C(=O)c2ccccc2C1=O	0
ZINC25411988	C[C@@H]1CN(C[C@@H](O1)C)CC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC25481217	Cc1ccccc1n1c(nn(c1=S)CN1CCOC[C@H]1C)C	0
ZINC25486052	Cc1c(c(n(n1)Cc1nnc(o1)c1ccc(cc1)Cl)C)[N+](=O)[O-]	0
ZINC25493039	c1ccc(cc1)Nc1nc(O)cc(=O)n1c1ccccc1	0
ZINC25497007	C[NH+](C)[C@H](c1ccccc1)c1c2ccccc2ccc1O	0
ZINC25500394	c1cc(c(c(c1)Cl)N1CCOCC1)NC(=O)CN1CCOCC1	1
ZINC25559578	CCCCC(=O)N[C@@H](C(Cl)(Cl)Cl)NC(=S)Nc1ccc(cc1)C(=O)C	1
ZINC25561996	COc1ccc(cc1)COC[C@H](CNCC#C)O	0
ZINC25562000	COc1ccc(cc1)COC[C@@H](CNCC#C)O	0
ZINC25624144	C/C(=C\CC[C@@](C)(C#C)O)/CO	0
ZINC25630459	COC1([C@]2([C@H]3[C@@H](C=C[C@@H]([C@H]3[C@@]1(C(=C2Cl)Cl)Cl)O)O)Cl)OC	0
ZINC25660923	c1cc(ccc1OC[C@H](CN1CCN(CC1)C(=O)[C@H]1CCCO1)O)Cl	1
ZINC25694731	CC1=C([C@@H](C(=C(N1)C)C#N)c1ccncc1F)C#N	0
ZINC25695002	c1ccc(cc1)c1ccc(cc1)CC(=O)NCCNC(=O)C1CC1	1
ZINC25695675	C1C[C@@H]2[C@@H](CCC2=C1)O	0
ZINC25702516	C[N@H+]1CC[C@@H](CC1)N(C)C[C@H](CO[C@@H]1CCCc2c1cccc2)O	0
ZINC25720380	C([C@@H]1[C@@H]([C@@H]([C@@H]([C@H](O1)O)[NH3+])O)O)O	0
ZINC25757958	C[C@](C#Cc1ccccc1)([C@](C)(C#Cc1ccccc1)O)O	0
ZINC25814467	c1ccc(c(c1)NCC1(CCCCC1)N1CCOCC1)[N+](=O)[O-]	0
ZINC25825740	CONC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC25910762	C[C@@H]1C[N@@H+](C[C@@H](O1)C)[C@@H](C)c1nc(no1)c1ccco1	0
ZINC25912188	Cc1cc(oc1C(=O)OC)C[NH+]1CCN(CC1)c1ccccc1O	1
ZINC25948680	CN(C)c1nc(nc(n1)N)CN1CCO[C@@H](C1)c1ccccc1	0
ZINC26205167	Cc1ccc(cc1C)n1c(nnn1)S[C@H](C)C(=O)NCCC(C)C	1
ZINC26248084	CCOC(=O)c1cnc(nc1N)SCc1csc(n1)C	1
ZINC26258867	c1cc(sc1S(=O)(=O)N1CCC[C@H](C1)/C(=N/c1ncn[nH]1)/[O-])Br	0
ZINC26260700	CCOc1ccc(cc1)N1C[C@H](CC1=O)C(=O)NCC#C	0
ZINC26261377	Cc1ccc(cc1)[C@H](CC(=O)NCC#C)NC(=O)C	0
ZINC26262617	c1ccc2c(c1)c(cc(n2)c1cccc(c1)Br)C(=O)Nc1ncn[n-]1	1
ZINC26359957	Cc1ccc(cc1NC(=O)c1cccc(c1)CS(=O)(=O)C)[N+](=O)[O-]	1
ZINC26400873	C[C@H]([C@@H]1CCCO1)NC(=O)NCc1ccc(o1)c1ccc(cc1)Cl	1
ZINC26438334	c1ccc2c(c1)OC(O2)(C(F)(F)F)N=C=O	0
ZINC26443244	c1cc(ccc1[C@@H](C[NH3+])N1CCOCC1)O	0
ZINC26450844	C[C@@H]1COCCN1CC(=O)Nc1ccc(cc1Cl)F	1
ZINC26461801	Cc1ccc(c(c1)C)S(=O)(=O)Oc1ccc2ccc(=O)oc2c1	0
ZINC26462680	CCNC(=O)NC(=O)C[N@@H+]1CCC[C@H]1C(=O)Nc1cc(cc(c1)Cl)Cl	1
ZINC26474615	C1[C@H]([C@H](CO1)O)N	0
ZINC26475325	c1cc2c(ccnc2cc1Cl)C(=O)[O-]	1
ZINC26481275	c1ccc(cc1)SC[C@H](CN1CCOCC1)O	0
ZINC26506427	c1ccc(cc1)Cc1c(=O)n2c(nn1)sc(n2)[S-]	0
ZINC26513894	C#CCNS(=O)(=O)c1ccc(cc1)N	0
ZINC26514499	Cc1c[nH+]n(c1N)Cc1ccc(cc1)OC	0
ZINC26515382	CCOC(=O)COCC#C	0
ZINC26516586	C[C@@H](C(=O)NCC#C)[NH+]1CCNCC1	0
ZINC26522628	Cc1ccc(c(c1)c1ccc(cc1)C#CC(C)(C)C)N	0
ZINC26522712	CC(C)(C#C)OCOC	0
ZINC26525002	C#CCNC(=O)N1CCN(CC1)S(=O)(=O)c1c(cccc1F)F	0
ZINC26526475	Cc1ccc(c(c1)C)C(=O)N1CCN(CC1)c1ccccc1O	0
ZINC26546784	Cc1c(c(n[nH]1)C)[C@@H](C)O	0
ZINC26568929	c1ccc(cc1)[C@](C#CCN1CCOCC1)(C1CC1)O	0
ZINC26577491	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@H]([C@H](O1)CO)O)O)Cl)NC1CCCC1	0
ZINC26666304	CCCC(=O)NCCNS(=O)(=O)c1ccc(cc1)C	1
ZINC26712919	c1ccc(cc1)C(=O)N1CCN(CC1)C[C@@H](C[NH+]1CCOCC1)O	1
ZINC26759041	Cc1ccc(cc1C(=O)N)S(=O)(=O)NCC#C	0
ZINC26893595	Cc1cc(cc(c1C#N)Br)F	0
ZINC26893917	Cc1ccc(cc1)c1c(n2cc(ccc2[nH+]1)C)CC(=O)OC	1
ZINC26894145	CC(C)(C)OC(=O)N1CCc2c1cc(cc2)Br	1
ZINC26895932	C[N@@H+]1C[C@@H]2CN(C[C@H]2C1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC26896004	Cc1c(c(n([nH+]1)CCO)N)N	0
ZINC26896547	C1CC[NH2+]C[C@H](C1)CO	0
ZINC26898114	CC(C)(C)OC(=O)NCC(C)(C)O	1
ZINC26950144	C/C(=C\C[N+]1(CCOCC1)CC#Cc1cccc2c1cccc2)/Cl	0
ZINC26996409	CC[C@@H]1CCCCN1C(=O)c1ccc(cc1)S(=O)(=O)NC(C)C	1
ZINC27004715	C[C@H](C(=O)NCC#C)Nc1cccc(c1)N1CCOC1=O	0
ZINC27099055	Cc1cc(cc(=O)o1)C#C	0
ZINC27108430	C#CC/N=C(/C[N@H+](Cc1cccs1)C1CC1)\O	0
ZINC27249069	C[C@@H](CN(C[C@H](C)O)C(=O)C1(CCCC1)c1ccccc1)O	0
ZINC27258496	C[C@]12CCC(=O)N1[C@@H](CS2)C(=O)OCc1ccccc1C#N	1
ZINC27328732	C#Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC27328735	C#Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC27346136	Cc1ccc(cc1)[C@@](CC[NH+]1CCOCC1)(c1ccc(cc1)F)O	0
ZINC27346272	COc1ccc(cc1)[C@@](CCN1CCOCC1)(CC=C)O	0
ZINC27346904	CC(C)CC[C@@](CC[NH+]1CCOCC1)(c1ccc(cc1)F)O	0
ZINC27369828	CC(=O)NC1=NC(=O)/C(=C\c2ccc(c(c2)OC)OCC#C)/S1	0
ZINC27407874	Cc1c(c(on1)C)CCC(=O)N[C@@H](C)c1ccncc1	1
ZINC27428280	Cc1cccc(c1)OCCN1CCN(CC1)S(=O)(=O)N(C)C	0
ZINC27472041	C#CCNC(=O)C[NH+]1CCN(CC1)C(=O)c1ccoc1	0
ZINC27560418	CC(C)c1ccc(cc1)NC(=O)C[N@H+]1CCCC[C@@H]1C(=O)OC	1
ZINC27567135	CCCn1c(nnn1)CSc1nc2c(c(c(s2)C)C)c(=O)n1C	0
ZINC27580998	Cc1ccc(cc1)c1cc(no1)C(=O)Nc1ccc(cc1)Cl	1
ZINC27588339	CC[C@@H]1CCCCN1S(=O)(=O)c1cc(c(cc1OC)Br)OC	0
ZINC27604718	c1cc(sc1)[C@@H](CNC(=O)c1cc(ccc1O)Br)[NH+]1CCCC1	0
ZINC27636499	CC1(CN(CCO1)C(=O)c1cc(ccc1OC)Cl)C	1
ZINC27646150	CCCCCC(=O)OC[C@H](CO)OC(=O)CCCC	1
ZINC27652101	CCOC(=O)N1[C@@H]2CC[C@H]1C[C@](C2)(c1ccc(nc1)Cl)O	1
ZINC27655377	CC1=C[C@@H]2[C@](CC1)([C@]1([C@@H]([C@H]([C@H]([C@]31CO3)O2)O)O)C)CO	0
ZINC27859373	C[C@@H]([C@H]1CCCO1)NC(=O)c1cccc(c1)n1cnnn1	1
ZINC27904324	C[C@H]([C@@H]1CCCO1)NC(=O)CSc1cccs1	1
ZINC27906584	Cn1cc(c2c1cccc2)C(=O)N1CCO[C@H](C1)c1ccccc1	1
ZINC27939219	Cc1c(cccc1S(=O)(=O)Oc1ccccc1C#N)[N+](=O)[O-]	0
ZINC27939385	Cc1ccc(c(c1C)OS(=O)(=O)c1cc(ccc1Cl)C(=O)OC)C	1
ZINC27985035	c1c(cc(c(c1[N+](=O)[O-])[O-])O)C#N	0
ZINC28167212	COc1ccc(cc1)[C@@H](CC(=O)[O-])N1[C@@H](c2ccccc2C1=O)O	0
ZINC28183160	C[C@H]([C@@H]1C(=O)Nc2ccccc2S1)C(=O)Nc1ccccc1C#N	1
ZINC28243119	c1ccc(cc1)CC(=O)Nc1cc(n[nH]1)c1ccccc1	1
ZINC28253103	c1cc([nH]c1)c1csc(n1)NC(=O)COc1ccc2c(c1)CCC2	1
ZINC28270638	COCCCNC(=O)C1CCN(CC1)C(=O)c1ccoc1	1
ZINC28295156	C[C@@H]1C[C@@H](C[N@@H+](C1)C[C@H](COC(C)(C)CC#C)O)C	0
ZINC28295158	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@H](COC(C)(C)CC#C)O)C	0
ZINC28295160	CC1(CCCC([NH+]1C[C@@H](COC(C)(C)CC#C)O)(C)C)C	0
ZINC28295167	CC(C)(CC#C)OC[C@H](C[NH+]1CCCCC1)O	0
ZINC28295168	CC(C)(CC#C)OC[C@@H](C[NH+]1CCCCC1)O	0
ZINC28295178	CC(C)(CC#C)OC[C@@H](CN1CCc2ccccc2C1)O	0
ZINC28295178	CC(C)(CC#C)OC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC28295185	CC1(C[C@H](CC([N@@H+]1C[C@H](COC(C)(C)CC#C)O)(C)C)O)C	0
ZINC28295191	C[C@@H]1CCC[C@@H]([N@H+]1C[C@H](COC(C)(C)CC#C)O)C	0
ZINC28295193	C[C@H]1CCC[C@@H]([N@@H+]1C[C@H](COC(C)(C)CC#C)O)C	0
ZINC28295197	CC(C)(CC#C)OC[C@@H](CN1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC28295197	CC(C)(CC#C)OC[C@@H](C[NH+]1CCN(CC1)c1cccc(c1)Cl)O	0
ZINC28295199	CC(C)(CC#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC28295200	CC(C)(CC#C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)Cc1ccccc1)O	0
ZINC28295206	C[C@@H]1CC[N@H+](CC1)C[C@H](COC(C)(C)CC#C)O	0
ZINC28295207	C[C@@H]1CC[N@H+](CC1)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28295209	CCOC(=O)N1CCN(CC1)C[C@H](COC(C)(C)CC#C)O	0
ZINC28295211	CCOC(=O)N1CCN(CC1)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28295212	Cc1ccc(cc1N1CCN(CC1)C[C@H](COC(C)(C)CC#C)O)Cl	0
ZINC28295212	Cc1ccc(cc1N1CC[NH+](CC1)C[C@H](COC(C)(C)CC#C)O)Cl	0
ZINC28295219	CC(C)(CC#C)OC[C@H](C[NH+]1CCCC1)O	0
ZINC28295220	CC(C)(CC#C)OC[C@@H](C[NH+]1CCCC1)O	0
ZINC28295225	CC(C)(CC#C)OC[C@H](CN1CCOCC1)O	0
ZINC28295225	CC(C)(CC#C)OC[C@H](C[NH+]1CCOCC1)O	0
ZINC28295226	CC(C)(CC#C)OC[C@@H](CN1CCOCC1)O	0
ZINC28295226	CC(C)(CC#C)OC[C@@H](C[NH+]1CCOCC1)O	0
ZINC28295232	CC(C)(CC#C)OC[C@@H](CN1CCN(CC1)c1ccccc1OC)O	0
ZINC28295232	CC(C)(CC#C)OC[C@@H](C[NH+]1CCN(CC1)c1ccccc1OC)O	0
ZINC28295233	CC(C)(CC#C)OC[C@H](CN1CCN(CC1)c1ccccc1OC)O	0
ZINC28295235	C[C@@H]1CCCC[N@H+]1C[C@H](COC(C)(C)CC#C)O	0
ZINC28295237	C[C@H]1CCCC[N@@H+]1C[C@H](COC(C)(C)CC#C)O	0
ZINC28295239	C[C@@H]1CCC[N@@H+](C1)C[C@H](COC(C)(C)CC#C)O	0
ZINC28295241	C[C@H]1CCC[N@H+](C1)C[C@H](COC(C)(C)CC#C)O	0
ZINC28295242	C[C@@H]1CN(C[C@H](O1)C)C[C@H](COC(C)(C)CC#C)O	0
ZINC28295242	C[C@@H]1C[N@@H+](C[C@H](O1)C)C[C@H](COC(C)(C)CC#C)O	0
ZINC28295246	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28295246	C[C@@H]1C[N@@H+](C[C@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28295247	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28295247	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC28295320	CCOC(=O)N1CC[NH+](CC1)C[C@H](CCOc1ccc(c(c1)C)C)O	1
ZINC28295432	CC[N@@H+]1CCN(CC1)C[C@@H](CCO[C@H]1C[C@@H]2CC[C@]1(C2(C)C)C)O	0
ZINC28295571	C[C@]12CC[C@H](C1(C)C)C[C@H]2OCC[C@@H](C[N@H+](C)C1CCCCC1)O	0
ZINC28326982	C[C@@H]([C@H]1CCCO1)NS(=O)(=O)c1ccc(cc1)C#N	0
ZINC28344738	C[C@H](C(=O)NCC#C)Nc1ccc2c(c1)CCO2	0
ZINC28526494	CCCCCOc1ccccc1[C@H](CC#CCCCC(=O)OC)O	0
ZINC28526495	CCCCCOc1ccccc1[C@@H](CC#CCCCC(=O)OC)O	0
ZINC28574342	c1cc(ccc1C(=O)Nc1cnn(c1)Cc1ccc(cc1Cl)Cl)F	1
ZINC28630699	CC[C@@](C(=O)C)(C(=O)OCC)O	1
ZINC28689971	c1nc2c(c3c(s2)CCC3)c(=O)n1C[C@H](CN1CCOCC1)O	0
ZINC28689971	c1nc2c(c3c(s2)CCC3)c(=O)n1C[C@H](C[NH+]1CCOCC1)O	0
ZINC28835565	Cc1cccc2c1nc(s2)/N=C(\[O-])/c1cc[n+]([O-])cc1	0
ZINC28872770	C[N+]1(CCc2c1cccc2)CC#CCOC1=NOCC1	0
ZINC28909342	Cc1nc2ccc(cc2s1)N[C@@H](C)C(=O)NC(=O)N	1
ZINC28909451	c1ccc(c(c1)[C@@H](CN1CCN(CC1)C(=O)[C@H]1CCCO1)O)F	1
ZINC28914658	C[C@H](CNc1[nH+]c2ccccc2n1Cc1cccc(c1)[N+](=O)[O-])O	0
ZINC28919859	CCn1cc(c(=O)n(c1=O)C[C@@H](COCc1ccccc1)O)C#N	0
ZINC28955572	C[C@H](C(=O)NCCCOC)Sc1nnc2n1cc(cc2)C(F)(F)F	1
ZINC29057851	c1[nH]c(=O)c2c(n1)n(cn2)[C@H]1C[C@@H]([C@H](O1)CO)[NH3+]	0
ZINC29067499	CN(C)S(=O)(=O)c1ccc(c(c1)C(=O)OC)N1CCC[C@@H](C1)O	1
ZINC29206675	c1ccc(c(c1)C(=O)Nc1cccc(c1)C#Cc1cccs1)Cl	0
ZINC29219772	Cc1cc2cccc(c2nc1)S(=O)(=O)NC[C@H]1CCCO1	0
ZINC29237527	Cc1ccsc1CNC(=O)CN1C(=O)c2ccc(cc2C1=O)[N+](=O)[O-]	1
ZINC29245779	COC(=O)c1cccc(c1)[C@@H]1CCC[NH2+]C1	1
ZINC29281783	CCOCc1ccc(cc1)CNC(=O)c1cc(cnc1)Br	1
ZINC29324958	COC(=O)C[C@H](c1ccccc1Cl)NC(=O)NCC#C	0
ZINC29325204	CC(C)C[C@H](c1ccccc1)NC(=O)NCC#C	0
ZINC29409001	CCN/C(=[NH+]\CC)/SCC(=O)N(C)Cc1ccccc1C	1
ZINC29448731	c1cc(ccc1[C@H](C[NH+]1CCN(CC1)c1cc(ccn1)C#N)O)F	0
ZINC29468649	C[C@H](COC)/[NH+]=C(\N)/SCc1cc(ccc1OC)[N+](=O)[O-]	0
ZINC29469013	C[C@@H](COC)/[NH+]=C(\N)/SCc1cc2c(cc1Br)OCCO2	0
ZINC29526017	Cn1c2c(cn1)c(ncn2)NC[C@H](c1ccccc1)N1CCOCC1	0
ZINC29549973	CC1([C@@H](N2[C@H](S1)[C@H](C2=O)NC(=O)[C@@H](c1ccc(cc1)O)N)C(=O)[O-])C	0
ZINC29570179	C[C@@H]([C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)[C@@H]2O)[NH3+]	0
ZINC29594164	c1cc(sc1)CNC(=O)Cn1ccnc1	1
ZINC29656405	c1ccc2c(c1)CCC[C@@H]2[NH2+]Cc1ccc(cc1Br)OCCO	0
ZINC29657199	Cc1c(c(n(n1)C)C)CCC(=O)NCCc1ccc(cc1)OC	1
ZINC29665087	C#CC/N=C(/CN1CCN(CC1)C(=O)CC1CCCC1)\O	0
ZINC29753753	CN1CCN(CC1)c1ccc(cc1C(=O)OC)N	1
ZINC29769628	CC(C)(C)c1ccc(c(c1)NC(=O)[C@@H]1C[C@H]1c1ccc(cc1)F)O	0
ZINC29781054	CC(C)CN1C[C@H](CC1=O)C(=O)Nc1ccc(nc1)N1CCOCC1	1
ZINC29885988	COc1ccc(cc1c1[nH]c(=S)n(n1)C[NH+]1CCN(CC1)CC#C)Cl	0
ZINC29934188	c1cc(cc(c1)NCC(=O)NC1(CCCC1)C#N)C#Cc1cccs1	0
ZINC29934194	c1cc(cc(c1)NCC(=O)NCc1cccs1)C#Cc1cccs1	0
ZINC29979960	c1ccc(c(c1)C(=O)N1CCN(CC1)CC(=O)N1CCNC(=O)C1)F	1
ZINC29981255	CC(=O)c1cccc(c1)NC(=O)CNc1cccc(c1)C#C	0
ZINC29981667	C[C@@H]1CCCC[C@H]1NC(=O)NC(=O)CNc1cccc(c1)C#C	0
ZINC30015558	COCc1ccc(cc1)CNC(=O)c1ccc(c(c1)Cl)O	1
ZINC30161039	Cn1cc(cn1)C(=O)NCc1cc(cc(c1)F)F	1
ZINC30174162	c1cc(ccc1NC(=O)c1ccc(cc1F)Br)NC(=O)[C@@H]1CCCO1	1
ZINC30175258	Cc1cc(c(o1)C)C(=O)Nc1ccc(cc1)NC(=O)[C@@H]1CCCO1	1
ZINC30378707	Cc1cc(ccc1S(=O)(=O)N1CCOC(C1)(C)C)F	0
ZINC30497488	C[C@@H](C(=O)Nc1ccc(c(c1)Cl)F)Oc1cc(ccc1C(=O)C)OC	1
ZINC30519036	CCN(CC)S(=O)(=O)NCc1ccccc1COCC	0
ZINC30556017	COc1ccc(cc1)N1C[C@H](CC1=O)C(=O)NCC#C	0
ZINC30636829	C#CCOc1ccccc1CNCc1ccc([nH+]c1)N1CCOCC1	0
ZINC30636829	C#CCOc1ccccc1C[NH2+]Cc1ccc(nc1)N1CCOCC1	0
ZINC30636829	C#CCOc1ccccc1C[NH2+]Cc1ccc([nH+]c1)N1CCOCC1	0
ZINC30665601	CC(C)[C@H](C(=O)N1CCOCC1)Sc1nc(n[nH]1)CCC1CCCC1	1
ZINC30701589	C[C@@H](C(=O)Nc1cccc(c1)C#C)SC(F)(F)F	0
ZINC30742564	CC(=O)c1ccc(s1)C(=O)OCc1ccc(cc1)[N+](=O)[O-]	1
ZINC30780663	CCc1ccc2c(c1)[C@@H]1[C@@H](CCO1)[C@H](N2)c1ccc(cc1)OCC#C	0
ZINC30781291	Cc1ccc2c(c1)[C@@H]1[C@@H](CCCO1)[C@H](N2)c1ccc(cc1)OCC#C	0
ZINC30803625	C[C@H]1CCCC[C@H]1NC(=O)CO/N=C/c1ccc(cc1)n1cncn1	1
ZINC30816890	Cc1cnc(cn1)C(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC30835349	CNC(=O)CCN(C)C(=O)COc1ccc(cc1Cl)Cl	1
ZINC30878616	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)N(C)Cc1ccccc1)O)CC#C	0
ZINC30878616	C[N@@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)N(C)Cc1ccccc1)O)CC#C	0
ZINC30878705	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NC1CC1)O)CC#C	0
ZINC30878705	C[N@@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NC1CC1)O)CC#C	0
ZINC30878746	CC(C)NC(=O)[C@@H]1[C@H](CC[C@H](O1)CC[NH+](CCOC)CCOC)O	1
ZINC30878796	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)N1CCOCC1)O)CC#C	0
ZINC30878796	C[N@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)N1CCOCC1)O)CC#C	0
ZINC30878865	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NC1CCCCC1)O)CC#C	0
ZINC30878865	C[N@@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NC1CCCCC1)O)CC#C	0
ZINC30878920	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCCOC)O)CC#C	0
ZINC30878920	C[N@@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCCOC)O)CC#C	0
ZINC30879001	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)Nc1ccccc1)O)CC#C	0
ZINC30879001	C[N@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)Nc1ccccc1)O)CC#C	0
ZINC30879130	CC(=O)N1CCN(CC1)CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O	0
ZINC30879130	CC(=O)N1CC[NH+](CC1)CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O	0
ZINC30879136	C[N@@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O)CC=C	0
ZINC30879155	C[N@H+](CCc1ccccc1)CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O	0
ZINC30879163	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O)CC#C	0
ZINC30879163	C[N@@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O)CC#C	0
ZINC30879169	COCCN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O)CCOC	0
ZINC30879169	COCC[NH+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O)CCOC	0
ZINC30879176	C#CCNC(=O)[C@@H]1[C@H](CC[C@H](O1)CC[NH+]1CCCCC1)O	0
ZINC30879195	C#CCNC(=O)[C@@H]1[C@H](CC[C@H](O1)CCN1CCOCC1)O	0
ZINC30879195	C#CCNC(=O)[C@@H]1[C@H](CC[C@H](O1)CC[NH+]1CCOCC1)O	0
ZINC30879203	C[NH+](C)CCN(C)CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O	0
ZINC30879203	CN(C)CC[N@@H+](C)CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O	0
ZINC30879203	C[NH+](C)CC[N@@H+](C)CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O	0
ZINC30879209	C[N@@H+](CCc1ccccn1)CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)NCC#C)O	0
ZINC30879248	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)N1CCCC1)O)CC#C	0
ZINC30879248	C[N@@H+](CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)N1CCCC1)O)CC#C	0
ZINC30879604	CS(=O)(=O)NC[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)N1CCOCC1	0
ZINC30904732	c1cc(ccc1/C=N/NC(=O)c1ccc2c(c1)OCO2)O	0
ZINC30929382	c1cc(cc(c1)NC(=O)Cn1ccc(=O)[nH]c1=O)C#Cc1cccs1	0
ZINC30981147	c1cc(cc(c1)S(=O)(=O)N)NC(=O)N1CCCCCC1	1
ZINC31109638	CCS(=O)(=O)N1CCC(CC1)C(=O)N1CCC(=CC1)c1ccccc1	1
ZINC31157928	c1cc(c(c2c1ccc(=O)o2)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O)O	0
ZINC31158482	CC(C)CC[C@H]([C@H]1C[C@H](OC1=O)CO)O	1
ZINC31161575	Cc1ccc(c(c1)/C=C/CO)[C@H](C)[C@@H]([C@H](C)C(=O)C)O	0
ZINC31162120	CC(=O)OC[C@H](/C=C\CCCCCCCC#CC#C[C@H](C=C)O)O	0
ZINC31162124	CC(=O)OC[C@@H](/C=C\CCCCCCCC#CC#C[C@H](C=C)O)O	0
ZINC31162128	CC(=O)OC[C@H](/C=C\CCCCCCCC#CC#C[C@@H](C=C)O)O	0
ZINC31162994	C/C(=C\CO)/CC/C=C(\C)/C(=O)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	1
ZINC31163869	CCCC[C@@]1(C[C@]2([C@@H](C(=O)C(=C3C2=C(O1)C(=O)[C@@H](O3)C)[O-])O)C)C	1
ZINC31165197	C[C@@H]1[C@@H]([C@H](C(=O)O1)CCCCCCCCC#C/C=C/CCC=C)O	0
ZINC31167184	C[C@H]1[C@H]([C@@H](C(=O)O1)CCCCCCC#CCCCCCCC=C)O	0
ZINC31167189	C[C@@H]1[C@H]([C@@H](C(=O)O1)CCCCCCC#CCCCCCCC=C)O	0
ZINC31167192	C[C@H]1[C@H]([C@H](C(=O)O1)CCCCCCC#CCCCCCCC=C)O	0
ZINC31176738	c1ccc(c(c1)C(=O)N1CCO[C@@H](C1)c1ccc(cc1)F)O	1
ZINC31262370	c1ccc(cc1)S(=O)(=O)Nc1cccc(c1)C#C/C=C\C(=O)NO	0
ZINC31262370	c1ccc(cc1)S(=O)(=O)[N-]c1cccc(c1)C#C/C=C\C(=O)NO	0
ZINC31316645	c1cc(ccc1[C@H](CNC(=O)CCc1nnc(o1)c1ccsc1)O)F	0
ZINC31317118	COC(=O)c1ccc(s1)C(=O)NC[C@H](c1ccc(cc1)F)O	1
ZINC31360920	C(C#CCOC[C@@H](CS(=O)(=O)[O-])O)OC[C@H](CS(=O)(=O)[O-])O	0
ZINC31360924	C(C#CCOC[C@@H](CS(=O)(=O)[O-])O)OC[C@@H](CS(=O)(=O)[O-])O	0
ZINC31373426	CN(Cc1cccc(c1)NC(=O)c1ccsc1)C(=O)C(F)(F)F	1
ZINC31415784	C[S@](=O)[C@@H]1[C@H]([C@H]([C@H]([C@H]1O)O)O)N	0
ZINC31439350	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@H](O1)NO[P@@](=O)(O)[O-])O)O	0
ZINC31516376	C#Cc1c(ncn1[C@H]1[C@@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O)C(=O)N	0
ZINC31516376	C#Cc1c(ncn1[C@H]1[C@@H]([C@@H]([C@H](O1)CO[P@@](=O)(O)[O-])O)O)C(=O)N	0
ZINC31542047	C[C@]12CC[C@]3([C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CC(=O)CC[C@]31C)O	0
ZINC31542051	C[C@]12CC[C@@]3([C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CC(=O)CC[C@]31C)O	0
ZINC31554175	Cc1cc(ccc1SCC(=O)NCC#C)Br	0
ZINC31554184	C/C=C/c1ccc(c(c1)OC)OCC(=O)NCC#C	0
ZINC31554189	CN(C)S(=O)(=O)c1ccc(cc1)/C=C/C(=O)NCC#C	0
ZINC31584509	c1cc(ccc1S(=O)(=O)NCCNc1cnccn1)Br	0
ZINC31657940	Cc1cc(no1)CN(C)C(=O)c1csc(n1)c1ccc(cc1)Cl	1
ZINC31713324	CC(C)c1ccc(cc1)c1nnn(n1)CC(=O)c1ccc(c(c1)O)O	0
ZINC31775889	CC(C)OC[C@@H](C[NH2+]C[C@H](COC(C)C)O)O	0
ZINC31806846	CN1c2ccc(cc2[C@@]2(C1=O)CC(=Nc1c2cn[nH]1)O)Cl	0
ZINC31808097	CC(C)c1nnc2n1nc(s2)c1cc([nH]n1)C(C)(C)C	0
ZINC31808336	Cc1cccc2c1N(C(=O)[C@]12CC(=Nc2c1c[nH]n2)O)CC#C	0
ZINC31808336	Cc1cccc2c1N(C(=O)[C@]12CC(=Nc2c1cn[nH]2)O)CC#C	0
ZINC31810026	Cc1ccc2c(c1)[C@]1(CC(=Nc3c1c[nH]n3)O)C(=O)N2CC#C	0
ZINC31810026	Cc1ccc2c(c1)[C@]1(CC(=Nc3c1cn[nH]3)O)C(=O)N2CC#C	0
ZINC31846542	CC(C)(C)c1nnc(o1)CSc1nnc(s1)NC	0
ZINC31862400	c1c(cc(c(c1Br)O)Br)/C=N\Nc1ncc(c(n1)N1CCOCC1)F	0
ZINC31943822	Cc1cc2c(cc1C)nc([nH]2)c1ccc(cc1)Cl	0
ZINC32002931	Cc1ccc(c(c1)C(=O)[O-])c1cccc(c1)O	0
ZINC32005391	CCC[NH2+]CC(C)(C)O	0
ZINC32092804	COc1ccc(cc1)N1Cc2nc(=O)n(n2C1=O)CC#C	0
ZINC32098724	CCC[C@H]1CC[C@@H](CC1)c1ccc(cc1)C#C	0
ZINC32099591	Cc1cc(c2ccc(c(c2[nH+]1)Cl)Cl)NN	0
ZINC32099997	c1cc(ccc1OC[C@H](C[NH2+]C1CC1)O)Cl	0
ZINC32101686	c1ccc2c(c1)ccc(c2O)/C=N/c1ccc(c(c1)Cl)Cl	0
ZINC32101869	c1cc(oc1)c1nnc(o1)SCC(=O)Nc1cc(ccc1O)Cl	0
ZINC32106393	c1ccc(cc1)OC[C@H](C[NH2+]C[C@@H]1CCCO1)O	0
ZINC32115618	C#CCN1C(=O)/C(=C\c2cc(ccc2O)Cl)/SC1=O	0
ZINC32116500	c1ccc(cc1)OCC(=O)Nc1cc(c(c(c1)Br)[O-])Br	1
ZINC32116540	CCc1ccc(cc1)OCC(=O)NC(=S)Nc1cc(c(c(c1)Br)O)Br	0
ZINC32124368	c1ccc2c(c1)C(=O)N[C@H](C(=N2)O)CC(=O)NC[C@H]1CCCO1	1
ZINC32125892	CCOc1ccc(cc1)OCC(=O)N1CCC(CC1)O	0
ZINC32127571	c1cc(c(c2c1sc(n2)/N=C(/C(Cl)(Cl)Cl)\O)Cl)Cl	0
ZINC32143571	c1ccc(cc1)S(=O)(=O)SCCCCSS(=O)(=O)c1ccccc1	0
ZINC32146684	C[C@@H]1CCCCN1CC#C	0
ZINC32151190	C[C@@]12CC[C@@H](C1(C)C)C(=C2O)[N+](=O)[O-]	0
ZINC32196652	C[C@]1(/C(=N\C(C)(C)C)/C(=N\C(C)(C)C)/O1)CCl	0
ZINC32197403	C[C@]12CCN[C@]1([NH+](c1c2cccc1)C)C	0
ZINC32213391	C#C[C@]1(C[C@H]2C[C@@H]1C=C2)O	0
ZINC32216162	C(C#CC[NH3+])[C@H](C(=O)[O-])[NH3+]	0
ZINC32223723	C[C@H](C(OC)OC)O	0
ZINC32224979	CC(C)(C)C#C[C@@H]1[C@H](O1)C=C	0
ZINC32224980	CC(C)(C)C#C[C@H]1[C@@H](O1)C=C	0
ZINC32224985	C[C@@H]1[C@@H](O1)C#CC(C)(C)C	0
ZINC32230029	Cc1cccc(c1OC[C@@H](C[NH2+][C@H]1CCS(=O)(=O)C1)O)C	0
ZINC32248029	c1ccc(cc1)CN1CCO[C@@H](C1)CNC(=O)CSc1ccncc1	1
ZINC32270529	C[C@@H]1C(=O)N=C(S1)N/N=C/c1ccc(c(c1)OC)OCC#C	0
ZINC32286073	CC(C)(C#Cc1ccc(s1)C(=O)/C=C\c1ccc(cc1)OC)O	0
ZINC32490571	CCc1ccc(cc1)OC[C@@H](CN1CCN(CC1)S(=O)(=O)C)O	0
ZINC32497129	c1cc(ccc1c1ccc(o1)C[NH2+]CC[NH2+]CCO)Cl	0
ZINC32498388	c1ccc(c(c1)C[N@H+]1CCC[C@H](C1)NCC1CC1)F	0
ZINC32501209	C#CC1(CCCC1)[NH3+]	0
ZINC32501428	C[C@@H](C(=O)OCC(F)(F)F)[NH2+][C@@H]1CCS(=O)(=O)C1	1
ZINC32501779	CNC(=O)c1cc([nH]n1)c1cccs1	1
ZINC32504191	COc1ccc(c(c1)OC)/C=C/C(=O)NCC#C	0
ZINC32506695	Cc1ccccc1C[N@@H+](C)Cn1c(=O)c(c(cn1)Cl)Cl	0
ZINC32506888	Cc1cccc(c1)N1[C@H]2CS(=O)(=O)C[C@@H]2S/C/1=N\C(=O)COC	1
ZINC32516126	c1csc2c1c(=O)n(cn2)C[C@H]1C[NH2+]CCO1	0
ZINC32526371	Cc1cc(=O)n(c2c1cccc2)CCC(=O)Nc1ccccc1OC	1
ZINC32529847	CC(C)(C#Cc1ccc(s1)CNc1cnccn1)O	0
ZINC32530945	c1cc(sc1)C(=O)N/N=C/c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC32534943	Cc1cccc(c1OC[C@@H](C)[NH2+]Cc1cc(cs1)C[NH+]1CCCC1)C	0
ZINC32536330	Cc1cc(ccc1S(=O)(=O)[C@H]1CS(=O)(=O)C[C@@H]1[NH2+]C[C@H]1CCCO1)F	0
ZINC32537431	CSCCC[N@H+]1CCC[C@@H](CC1)c1ccccc1	0
ZINC32544614	c1ccc2c(c1)c(nc(n2)C(F)(F)F)Nc1cccc(c1)F	0
ZINC32550983	C[C@@H](CCC=C(C)C)C[NH2+][C@@H]1[C@@H]2C[C@@H]3C[C@H]1C[C@](C2)(C3)O	0
ZINC32561851	C[C@H](c1ccc(cc1)c1ncccn1)N1CCOCC1	0
ZINC32565465	Cc1csc2c1c(=O)n(cn2)CCOC	0
ZINC32587372	c1cc(ccc1Cn1cc[nH+]c1)c1ccc(cc1)CO	0
ZINC32589739	Cc1cc(ccc1S(=O)(=O)Nc1cccc(c1)C#C)[N+](=O)[O-]	0
ZINC32589739	Cc1cc(ccc1S(=O)(=O)[N-]c1cccc(c1)C#C)[N+](=O)[O-]	0
ZINC32593108	CC(C)(C#Cc1ccc(s1)c1nnc2n1cccc2Cl)O	0
ZINC32599513	CCC[C@@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32599515	CCC[C@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32599776	c1ccc(cc1)[C@H](n1cncn1)N1CCOCC1	0
ZINC32600045	C=C[C@@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32602236	CC#C[C@H](c1ccccc1)N1CCOCC1	0
ZINC32602247	Cc1ccc(cc1)[C@@H](C#Cc1ccccc1)N1CCOCC1	0
ZINC32602728	c1ccc(cc1)C#CC(=O)c1ccc2ccccc2c1O	0
ZINC32603584	CCCO[C@H]1CCC[N@H+](C1)C1CCN(CC1)c1cccc(c1)OC	0
ZINC32604330	CCn1cc(cn1)c1nnc(n1CC)SCc1ccc(c(c1)Cl)Cl	0
ZINC32607925	CCc1nnc(s1)/N=C(\[O-])/c1cn(c2ccc(cc2c1=O)Cl)C(C)C	0
ZINC32628058	CS(=O)(=O)Nc1cccc(c1)C#CC[NH3+]	0
ZINC32628058	CS(=O)(=O)[N-]c1cccc(c1)C#CC[NH3+]	0
ZINC32628585	CC(C)(CNC(=O)n1ccnc1)C[NH+](C)C	1
ZINC32628785	C#Cc1cccc(c1)NC(=O)OCC(F)(F)F	0
ZINC32641315	CCCCC(=O)N([C@@H]1CCS(=O)(=O)C1)[C@H](C)C(=O)OC	1
ZINC32646903	CCc1ccc(c(c1)n1cnnc1)OCC(=O)Nc1cc(on1)C	1
ZINC32675211	C[C@@H]1CN(C[C@@H](O1)C)c1c(nc(o1)COc1ccccc1F)C#N	0
ZINC32675288	CCOc1ccc(cc1)OCc1nc(c(o1)NC[C@H]1CCCO1)C#N	0
ZINC32721112	C[C@@H]([C@H](c1ccc(cc1)O)O)NC(=O)CCc1c[nH]c2c1cccc2	0
ZINC32724454	COCCN(Cc1cccs1)S(=O)(=O)c1ccc(cc1)OC	0
ZINC32747266	CC(C)[C@H](C(=O)OCC(=O)NCC#C)NS(=O)(=O)c1cccc(c1)Cl	0
ZINC32747321	C[C@H](C(=O)OCC(=O)NCC#C)NC1=NS(=O)(=O)c2c1cccc2	0
ZINC32751357	CCN(CC#C)C/C(=N/Cc1cccs1)/O	0
ZINC32758536	c1ccc2c(c1)CCC[C@@H]2OC[C@H](C[N@@H+]1CC[C@H](CC1)O)O	0
ZINC32759374	c1ccc(cc1)n1c(nnn1)CN1CCC(CC1)O	0
ZINC32760541	Cc1cccc(c1)CNS(=O)(=O)c1ccc(cc1Cl)F	0
ZINC32768646	c1cc(ccc1C#N)OC[C@@H](CN1CC[N@@H+](CC1)C[C@H]1CCCO1)O	0
ZINC32769113	c1cc2c(cc1[C@H]1CCCN1C[C@@H](CN1CCOCC1)O)OCCO2	0
ZINC32779564	Cc1ccc(cc1)CNC(=O)NC[C@H]1CCS(=O)(=O)C1	1
ZINC32810692	Cc1cc(c(o1)C)C(=O)Nc1nc(cs1)C(C)C	1
ZINC32841395	CCN1CCN(CC1)C(=O)c1ccc2c(c1)CCC(=O)N2	1
ZINC32854335	c1cc(oc1)COC[C@H](C[N@@H+]1CCC(=CC1)c1ccc(cc1)O)O	0
ZINC32858057	CCCc1ccc(cc1)NC(=O)COc1cccc2c1CCC[C@H]2O	0
ZINC32862875	Cc1ccc(c(c1)CCNC(=O)NCC#C)OC	0
ZINC32865409	C[C@@H]1CN(CCO1)C(=O)COc1cccc(c1)C(=O)C	1
ZINC32899004	COc1ccc(c(c1)O)C(=O)NCC#Cc1ccccc1	0
ZINC32900091	CCC(CC)(C#C)NC(=O)Cc1cnn(c1)c1ccccc1	0
ZINC32901205	CC(C)COCCCNC(=O)c1ccc(cc1O)Cl	1
ZINC32901339	c1cc(cc(c1)NCc1nc(no1)c1ccc(cc1)C(F)(F)F)C#N	0
ZINC32911507	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC32916397	C=CCN([C@@H]1CCc2c1cccc2)S(=O)(=O)c1ccc(s1)Cl	0
ZINC32918398	CC(=O)Nc1ccc(cc1)[C@H](CC(=O)[O-])[NH+]1CCCCC1	1
ZINC32923660	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)CCNc1c(cccn1)[N+](=O)[O-]	0
ZINC32928722	COc1ccc(cc1OC)[C@H]1CCCN1CC#C	0
ZINC32928758	C#CCN1CCN(CC1)Cc1ccc(s1)c1cccc(c1)F	0
ZINC32929986	c1ccc2c(c1)c(=O)n(c(=O)[nH]2)Cc1ccc(cc1)N1CCCC1	0
ZINC32951899	c1cc(ccc1F)S(=O)(=O)N1CCC(CC1)C[NH+]1CCCCCC1	0
ZINC32963699	Cn1c(cc(c1Cl)Cl)C(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC32969594	CCCCN(C)C(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC32995610	c1ccc2c(c1)[nH+]c1n2CC[C@@H](C1)C(=O)Nc1ccc(cc1)Br	1
ZINC33032530	CC(C)CCN(CC(=O)N1CC[NH2+]CC1)C(=O)c1cccc(c1)F	1
ZINC33141047	c1cc(oc1)CNC(=O)[C@@H]1CCCN(C1)c1nc2c(s1)c(=O)[nH]cn2	1
ZINC33146838	c1cc(cc(c1)F)C1=NO[C@H](C1)C(=O)NCC1CCCCC1	1
ZINC33168909	c1ccc(cc1)Sc1c(nccn1)SCC(=O)Nc1ccc(cc1)Cl	1
ZINC33242651	CC(C)c1nc(cs1)CC(=O)Nc1cccc(c1)C#C	0
ZINC33242665	C[C@@H](C(=O)Nc1cccc(c1)C#C)SC	0
ZINC33249129	CC[C@H](CO)Nc1c2c(c(oc2ncn1)C)C(=O)OCC	1
ZINC33255471	COc1cccc(c1)c1nc(no1)c1ccc(cc1)N1CCOCC1	0
ZINC33271105	C#CCOc1ccc(cc1)[C@H]1[C@@H]2CCCO[C@@H]2c2cc(ccc2N1)Cl	0
ZINC33271106	C#CCOc1ccc(cc1)[C@@H]1[C@@H]2CCCO[C@@H]2c2cc(ccc2N1)Cl	0
ZINC33271144	Cc1cc(c2c(c1)[C@@H]1[C@@H](CCCO1)[C@H](N2)c1ccc(c(c1)Cl)OC)C	0
ZINC33271200	Cc1cc(c2c(c1)[C@@H]1[C@@H](CCO1)[C@H](N2)c1ccc(cc1)OCC#C)C	0
ZINC33273823	c1cnccc1c1nc(cs1)C(=O)N1CCC(CC1)[NH+]1CCCCC1	1
ZINC33275378	CCCn1c2ccccc2nc1CCc1cccc(c1)NS(=O)(=O)C	0
ZINC33280490	CCc1cccc(c1)NC(=O)c1c(sc2c1[nH]c(c2C)C)C	1
ZINC33286295	CCc1ccc(cc1)/C=N\NC(=O)CCc1c(=O)[nH]c([O-])nn1	1
ZINC33301279	Cc1ccc(cc1)NC(=O)CSc1cc(ncn1)N1CCC(CC1)C	1
ZINC33315798	COc1cc(ccc1OC(=O)c1ccncc1)/C=N\n1cnnc1	1
ZINC33340443	CC(C)(C#CC[NH+]1CCCC1)O	0
ZINC33349641	COc1cc(cc(c1OCC#C)Br)/C=N\NC(=S)N	0
ZINC33352508	COc1ccc(cc1)/C=C/1\CCC/C(=C/c2ccco2)/C1=O	1
ZINC33374291	CC(C)(C#Cc1ccc(s1)C(=O)/C=C\c1cccs1)O	0
ZINC33376389	CN(C)CC#Cc1ccc(s1)C(=O)/C=C/c1ccc(cc1)OC	0
ZINC33380816	Cc1cccc(c1)/C=C\1/C(=[NH+][C@@H](C(=O)N1)CC(C)C)O	0
ZINC33399395	C#CCOc1ccc(cc1/C=N\[N-]S(=O)(=O)c1ccc(cc1)Cl)Br	0
ZINC33414627	CN(C)CC[N@H+]1CC[C@@H](C1)CO	0
ZINC33414680	C[C@H](/C(=N/O)/N)N1CCOCC1	0
ZINC33435418	CCCCOc1ccc(cc1OC)C[NH2+]CCO	0
ZINC33466174	CCC[NH2+]C[C@H](COc1ccc(cc1C)C)O	0
ZINC33470699	COc1cc(ccc1O)/C=C\C(=O)OCC(=O)NC1CCCC1	1
ZINC33492177	Cc1ccc(cc1Cl)NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCO	0
ZINC33506184	C[C@@H]1CN(CCC1=O)C(=O)OC	1
ZINC33506466	c1ccc(c(c1)C(=O)CCC(=O)[O-])O	0
ZINC33569789	C[C@@H](C#CCN1CCOCC1)O	0
ZINC33571797	Cc1ccccc1n1c(nnn1)SCC#CCOC(=O)c1ccco1	0
ZINC33579070	C/C(=C\C[N+]1(CCCCC1)CC#Cc1cccc2c1cccc2)/Cl	0
ZINC33603710	CCC(=O)Nc1ccc(cc1)C(=O)Nc1ccc(cc1)F	1
ZINC33627114	Cc1ccccc1/C=N\NC(=O)[C@H](C)Oc1ccc(c(c1)C)Cl	1
ZINC33639514	CCCCC#C[C@@]1(c2ccccc2N(C1=O)C)O	0
ZINC33639515	CCCCC#C[C@]1(c2ccccc2N(C1=O)C)O	0
ZINC33679807	CC(=C)[C@@](C)(C#CCN1CCOCC1)OCCC#N	0
ZINC33680524	C#CCS/C(=[NH+]/N=C\c1ccco1)/N	0
ZINC33692741	c1cc(ccc1NC(=O)C[NH2+]CCO)S(=O)(=O)N1CCOCC1	1
ZINC33734755	C#CCS/C(=[NH+]/N=C\c1cccs1)/N	0
ZINC33764747	CC[C@@H](C)NC(=S)N(CC[NH+]1CCOCC1)Cc1cccnc1	0
ZINC33796756	C#CC#CCOC(=O)c1cc(cc(c1)O)O	0
ZINC33821036	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CCCC[C@H]31	0
ZINC33835082	C#CC(=O)Nc1ccccc1Br	0
ZINC33853772	CC[C@H](C)C/C(=N/Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])/CC	0
ZINC33882959	c1ccc(cc1)C(C#C[C@@H]1C[C@@H]2CC[N@H+]1CC2)(c1ccccc1)O	0
ZINC33883361	CCC[C@]12CO[C@](OC1)(OC2)c1ccc(cc1)C#CCOC	0
ZINC33883368	CC(C)(C)C[C@]12CO[C@](OC1)(OC2)c1ccc(cc1)C#C	0
ZINC33892030	COC1=CC[C@@]2(C[C@]1(CN(C2)CCO)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC33894382	c1ccc(cc1)C#CC[C@@]1(c2ccccc2C21OCCO2)O	0
ZINC33894384	c1ccc(cc1)C#CC[C@]1(c2ccccc2C21OCCO2)O	0
ZINC33898011	COc1cc2c(cc1OC)/C(=C\c1ccc(cc1)Br)/C(=O)OC2	1
ZINC33907670	CN(C)c1ccc(cc1Br)/C=C/1\C(=O)NN(C1=O)c1ccc(cc1)Br	1
ZINC33913771	C1C[C@@H]2[C@@H]3C[C@H](CN2C(=O)C1)[C@H]1C[C@H](CC[N@@H+]1C3)O	0
ZINC33949626	CCOCC#C	0
ZINC33961342	C[C@]1(CCOC1)O	0
ZINC33966074	CO[C@@]1(C[N@H+]2CC[C@@H]1CC2)C#C	0
ZINC33975119	CCC[C@@](C)(CO)O	0
ZINC33984368	CCOc1cc(cc(c1O)CSc1ccccc1)/C=C/1\CCOC1=O	1
ZINC33984654	CCCCO/C=C/C#CCN1CCOCC1	0
ZINC33984656	CCCCO/C=C/C#CC[N+]1(CCOCC1)C	0
ZINC33985271	CC#CCCCCC/C=C/CCCCCCCC(=O)[O-]	0
ZINC34012707	CCOC(=O)[C@@H](CO)NC(=O)OCc1ccccc1	1
ZINC34027595	C[C@H](C#CC(=O)OCc1ccccc1)O	0
ZINC34049630	C#C[C@]1(CN2CC[C@@H]1CC2)F	0
ZINC34075421	CC#C[C@@]1(CCCC=C1)O	0
ZINC34075422	CC#C[C@]1(CCCC=C1)O	0
ZINC34075528	CC1=C(C[C@H](CC1=O)O)C#C	0
ZINC34075577	C1C[C@H]2C[N@@H+](C1)CC/C/2=N\O	0
ZINC34076441	c1cc(oc1)/C=C/C#CC#C/C=C/CO	0
ZINC34108039	COC(=O)c1ccc(cc1)/C=N/Nc1ccccc1	1
ZINC34112497	CCOC(=O)/C(=C/C#CCO)/Br	0
ZINC34118161	CCOC(=O)c1cnn(c1O)c1ccccc1C	1
ZINC34118419	C[C@@H](C#C[C@H]1c2c(cc3c(c2OC)OCO3)CCN1C)O	0
ZINC34127629	C#C[C@@H]1CCCCCS1	0
ZINC34161436	C1CC[C@@H]([C@H](C1)N1CCOCC1)O	0
ZINC34172654	COCC#Cc1ccccn1	0
ZINC34187865	c1ccc2c(c1)C[C@@H](CS2)[NH3+]	0
ZINC34189284	c1cc(ccc1C#C/C=C/COc1ccc(cc1)O)O	0
ZINC34203476	CC1=C2[C@@H]3[C@@](CC[C@@]2(CCC1)C)(C(=C)C(=O)O3)O	1
ZINC34213822	CC(C)(c1cnccc1F)O	0
ZINC34226438	C#CC1=CC=C[C@@H]([C@@H]1O)O	0
ZINC34250532	CC(=O)OC[C@H]1[C@@H](C=C[C@@H](O1)OCC#C)OC(=O)C	0
ZINC34264116	C1CC[NH+](C1)CC#CCO	0
ZINC34264900	c1nc2c(n1[C@@H]1C[C@@H]([C@@H](O1)CO)O)nc(nc2Cl)N	0
ZINC34268370	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)F)O	0
ZINC34274607	CC(C)(C)[C@@](Cn1cncn1)(C#C)O	0
ZINC34287768	CCCO[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC34295136	C#CCOCc1cncnc1	0
ZINC34300062	C[C@@H](CS(=O)(=O)c1ccccc1)C(C)(C)O[C@H]1CCCCO1	0
ZINC34303270	COc1ccc(cc1)c1ccnc2n1ncc2c1ccccc1	0
ZINC34307046	CC1(OC[C@@H](O1)C#C)C	0
ZINC34307047	CC1(OC[C@H](O1)C#C)C	0
ZINC34307655	C#CCOc1cccc(c1)C(F)(F)F	0
ZINC34318979	C#Cc1c(ncn1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)C#N	0
ZINC34318980	C#Cc1c(ncn1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)C#N	0
ZINC34319466	CC(C)(C)OC(=O)NCC#CCCl	0
ZINC34361556	C(COCCOCCI)O	0
ZINC34364117	C1[C@H](C[C@H]1[NH3+])CO	0
ZINC34365134	CCC[C@H]1CC[C@@H](CC1)c1ccc(cc1)C#Cc1ccc(cc1)OC	0
ZINC34369875	c1cc(c(cc1O)CC(=O)[O-])F	0
ZINC34397629	C[C@]12CC[C@@H]3c4ccc(cc4C(=O)C[C@H]3[C@@H]1CC[C@]2(C#C)O)O	0
ZINC34404826	CC[C@@]12CC(=C)[C@@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC34404828	CC[C@@]12CC(=C)[C@H]3[C@@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC34405323	C#Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC34405324	C#Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC34407479	c1ccc2c(c1)c(cc[nH+]2)Nc1ccc(cc1)N	0
ZINC34408474	CCC(=O)N[C@H](C)c1ccc(cc1)C	1
ZINC34431819	C=CCOC[C@H](COCc1ccccc1)O	0
ZINC34433021	C[C@@]1([C@](O[C@H]([C@H](O1)CO)CO)(C)OC)OC	0
ZINC34440072	C#Cc1cn(c(=O)nc1N)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC34454324	C#CCn1c2ccccc2nc1C=O	0
ZINC34454721	c1ccc(cc1)[C@@H]1CCC[C@@H]1[N+](=O)[O-]	0
ZINC34467272	C[C@H](CN1CCOCC1)Cl	0
ZINC34478664	C[C@@]1(COC(O1)(C)C)C#C	0
ZINC34497630	CC#Cc1cccc(c1)O	0
ZINC34516107	C[N@@H+](CC#C)C[C@@H](C[NH3+])O	0
ZINC34517286	c1c(c2c(ncnc2n1[C@H]1C[C@@H]([C@H](O1)CO)O)N)I	0
ZINC34539943	C#CC[C@H](c1ccncc1)O	0
ZINC34539974	C#C[C@H](c1cccc(c1)F)O	0
ZINC34541977	C[C@@H](CC/C=C(\C)/CO)CCOC(=O)C	1
ZINC34544348	Cc1cccc(n1)C#Cc1cc(cnc1)OC	0
ZINC34545869	C#C[C@@H](c1ccc2ccccc2c1)O	0
ZINC34546314	C#CC(=O)NC[C@@H]1[C@H]([C@@H]([C@H]([NH2+]1)CO)O)O	0
ZINC34551312	COc1cc2c(cc1OC)[nH+]c(nc2N)N1CCOCC1	0
ZINC34558087	C(CC#CCO)CO	0
ZINC34561251	C#Cc1cccc(c1)CO	0
ZINC34562619	CN(C)/C=C/c1c(cccn1)[N+](=O)[O-]	0
ZINC34563031	Cc1c(oc2c(c(ccc2c1=O)O)C)C	0
ZINC34566601	COc1ccc(cc1)COCC[C@@H](CO)O	0
ZINC34566973	CC#CCO[C@@H](C)c1ccc(c(c1)OC)OC	0
ZINC34567405	CCOC(C#C[C@@H](C)O)OCC	0
ZINC34567817	C#CCCCOCc1ccccc1	0
ZINC34579241	C#C[C@@](c1ccccc1)(c1ccc(cc1)N1CCCCC1)O	0
ZINC34590830	c1ccc2c(c1)c(=O)c1c(o2)CCC[C@@H]1O	0
ZINC34592025	COc1ccc(cc1OC)c1ccc(c(n1)O)C(=O)[O-]	0
ZINC34592432	Cc1c(cccc1OC)CO	0
ZINC34597110	CC(C)(C)OC(=O)NC[C@@H](CC#C)O	0
ZINC34599027	C#Cc1cc(ccc1CO)F	0
ZINC34599131	C#CCCOCc1ccccc1	0
ZINC34599433	C#CCOCCOCCOCC#C	0
ZINC34615049	C#Cc1c(ncn1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)C#N	0
ZINC34651021	C#CC[n+]1c2ccc(cc2sc1N)F	0
ZINC34651023	C#CCn1c2ccc(cc2sc1=N)[N+](=O)[O-]	0
ZINC34651528	c1cc(ccc1C#N)OC[C@H](C[NH+]1CCCC1)O	0
ZINC34667201	CC(C)[C@@H](C[N@@H+]1CCO[C@@H](C1)COc1cccc(c1)F)O	0
ZINC34670627	c1ccc(c(c1)CN1CCO[C@@H](C1)COc1cccc(c1)F)O	0
ZINC34670906	Cc1ccc(cc1)OC[C@H]1CN(CCO1)C[C@@H](COCC=C)O	0
ZINC34670956	C=CCOC[C@@H](CN1CCO[C@@H](C1)COc1cccc(c1)F)O	0
ZINC34696157	CC(=O)Nc1ccc(cc1)S(=O)(=O)[N-]/N=C\c1ccc(cc1)N(C)C	1
ZINC34720392	CO/N=C(\CNC(=O)c1cccs1)/c1ccc(cc1)Cl	1
ZINC34721839	C#C[C@@]1(CCOC1)O	0
ZINC34721841	C#C[C@]1(CCOC1)O	0
ZINC34746478	C[C@H](CNC(=O)CCCCCCCCCCCCCCC(C)C)O	0
ZINC34772775	CCOc1cc(c(cc1OCC(=O)OC)Br)CO	1
ZINC34781627	c1cc(cnc1)[C@H]([C@@H](CO)[N+](=O)[O-])O	0
ZINC34792262	c1cc(cnc1)c1c(c([O-])on1)CC[NH3+]	0
ZINC34834424	CCCCC#CCN(CCO)CC#CCCCC	0
ZINC34837952	CC1CCN(CC1)c1c2ccccc2c(n[nH+]1)C(=O)NCC#C	0
ZINC34851908	CCO[C@H]1C=C/C(=C\C#Cc2ccccc2)/O1	0
ZINC34863175	CCOC(=O)c1cc(sc1NC(=O)CNCC#C)c1ccccc1	0
ZINC34865793	CC(C)(C)OC(=O)NCC#CC[NH3+]	0
ZINC34916471	C#CCNC(=O)[C@H]1CC(=O)N(C1)Cc1ccc(cc1)F	0
ZINC34928531	COCCN1CCN(CC1)C(=O)NC1CCCCC1	1
ZINC34937754	C[C@@H](C(=O)NCC(C)C)[NH2+]CC#C	0
ZINC34937758	C[C@H](C(=O)N1CCCCCC1)NCC#C	0
ZINC34938714	C[C@H](C(=O)NCC#C)[NH2+]CCC(C)C	0
ZINC34938805	C[C@@H](COC)[NH2+][C@H](C)C(=O)NCC#C	0
ZINC34955537	C[C@H]1CCCCN1S(=O)(=O)c1ccc2c(c1)CCN2	0
ZINC34956781	C[C@@H]1CN(C[C@H](O1)C)c1cccc(c1CO)Cl	0
ZINC34958356	C[C@@H](C(=O)[O-])OCC#C	0
ZINC34958363	C#CCOCc1ccc(cc1)C#N	0
ZINC34958678	Cc1ccccc1[C@@H](C)N1CC[C@@H](CC1)[NH3+]	0
ZINC34959121	COC(=O)C[N@H+]1CC[C@@H](CC1)CO	1
ZINC34962162	C#Cc1cccc(c1)NCc1[nH+]ccn1C(F)F	0
ZINC34963985	Cc1c[nH+]n(c1N)[C@@H](C)c1ccc(cc1)OC	0
ZINC34990175	C[C@H]1C(=Cc2ccccc2O1)/C=C(\C#N)/S(=O)(=O)c1ccc(cc1)Br	0
ZINC34994549	C1CCC(CC1)[C@H]1CCCC[C@@H]1[NH2+]CCO	0
ZINC34996281	C#CC[NH2+][C@@H]1CCc2ccccc2C1	0
ZINC35018359	CC(C)[C@@H](c1ccccc1)[NH2+]CCCO	0
ZINC35026147	CCOC(=O)[C@H]1[C@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1ccc(cc1)C	1
ZINC35047677	c1ccc2c(c1)CC[C@@H]2[NH2+]Cc1ccc(o1)CSC(F)F	0
ZINC35052907	C[C@@H]1CCCC[N@H+]1C[C@@H](COC(C)(C)C#C)O	0
ZINC35052909	C[C@H]1CCCC[N@@H+]1C[C@@H](COC(C)(C)C#C)O	0
ZINC35052913	C[C@H]1CCC[N@H+](C1)C[C@@H](COC(C)(C)C#C)O	0
ZINC35054363	C#CCOc1ccccc1C[NH2+][C@@H]1CCN(CC1)C1CC1	0
ZINC35055573	COC(=O)COc1ccc(cc1)S(=O)(=O)C	1
ZINC35065263	CC#C[C@H]1CC[C@H](N1)C(=O)OC	0
ZINC35074977	C[C@@H]1C[C@@H](C[N@@H+](C1)C[C@@H](COC(C)(C)CC#C)O)C	0
ZINC35074978	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@@H](COC(C)(C)CC#C)O)C	0
ZINC35074979	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@@H](COC(C)(C)CC#C)O)C	0
ZINC35074980	C[C@@H]1CCC[C@@H]([N@H+]1C[C@@H](COC(C)(C)CC#C)O)C	0
ZINC35074981	C[C@H]1CCC[C@@H]([N@@H+]1C[C@@H](COC(C)(C)CC#C)O)C	0
ZINC35074982	C[C@@H]1CCC[C@H]([N@H+]1C[C@@H](COC(C)(C)CC#C)O)C	0
ZINC35074983	C[C@@H]1CCCC[N@H+]1C[C@@H](COC(C)(C)CC#C)O	0
ZINC35074984	C[C@H]1CCCC[N@@H+]1C[C@@H](COC(C)(C)CC#C)O	0
ZINC35074986	C[C@H]1CCC[N@H+](C1)C[C@@H](COC(C)(C)CC#C)O	0
ZINC35074987	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC35074987	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](COC(C)(C)CC#C)O	0
ZINC35074999	C[C@@H]1C[C@@H](C[N@@H+](C1)C[C@@H](COC1(CCCCC1)C#C)O)C	0
ZINC35075001	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@@H](COC1(CCCCC1)C#C)O)C	0
ZINC35075002	C[C@@H]1CCC[N@@H+](C1)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC35075003	C[C@H]1CCC[N@H+](C1)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC35075004	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC35075004	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](COC1(CCCCC1)C#C)O	0
ZINC35081929	Cc1ccc(c(c1)O)NS(=O)(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC35093062	C[C@@H]1CCC[C@@H]1OC[C@@H](C[NH+]1C(CCCC1(C)C)(C)C)O	0
ZINC35100806	COc1cc(cc(c1OC)Cl)C(=O)NCCO	0
ZINC35100918	c1cc(oc1C(=O)NCCO)Br	0
ZINC35103369	c1cc(c(cc1Cl)Cl)CC(=O)N1CCC[C@@H](C1)O	0
ZINC35111515	C[C@@H](C[NH2+]Cc1ccc(c(c1)Br)F)O	0
ZINC35111539	C[C@@H](C[NH2+]Cc1ccccc1OCC#C)O	0
ZINC35111542	C[C@H](C[NH2+]Cc1ccccc1OCC#C)O	0
ZINC35125653	C1CS(=O)(=O)C[C@H]1C(=O)N1CCN(CC1)CCC(=O)[O-]	1
ZINC35126354	c1cc(c(nc1)N1CC[NH+](CC1)CCC(=O)[O-])C#N	1
ZINC35131876	C1CCC(CC1)N[P@@](=O)([O-])O	0
ZINC35149982	C#Cc1cccc(c1)NC(=O)c1c[nH]c2c1cccc2	0
ZINC35161129	COC(=O)CCCCCNC(=O)c1ccsc1	1
ZINC35188557	CC(C)(C#CC[C@@H]1C[C@]2(C(=C([C@@]1(C2(OC)OC)Cl)Cl)Cl)Cl)Br	0
ZINC35193843	COC(=O)/C(=N/Nc1ccccc1)/[C@@H]([C@H]([C@@H](CO)O)O)O	1
ZINC35200295	c1cc2c(cc1C(=O)N1CC[NH+](CC1)CCO)CCO2	0
ZINC35200948	c1cc(ccc1C1(CC1)C(=O)NCCCO)F	0
ZINC35203750	C[C@H](CNC(=O)CSc1nc2ccccc2s1)O	0
ZINC35218815	COC(=O)CNC(=O)CCc1ccccc1O	1
ZINC35246518	C#Cc1cnc(nc1)N	0
ZINC35257838	C[C@@H]1Cc2cccc3c2n1cc(c3=O)C(=O)NC(C)(C)C	1
ZINC35270527	CC(C)(C)OC(=O)Oc1cccnc1C#CCO	0
ZINC35287356	Cc1nc2cc(ccc2s1)OC1CC[NH2+]CC1	0
ZINC35337340	COCCNc1nnc(s1)SCc1cccc(c1)Br	0
ZINC35354130	CC[C@@](C)(C#C)OC[C@@H](C[N@@H+]1CCC[C@@H](C1)C)O	0
ZINC35354132	CC[C@](C)(C#C)OC[C@@H](C[N@@H+]1CCC[C@@H](C1)C)O	0
ZINC35354134	CC[C@@](C)(C#C)OC[C@H](C[N@@H+]1CCC[C@@H](C1)C)O	0
ZINC35360268	C[C@@H]1C[C@@H](C[N@@H+](C1)C[C@@H](COC(C)(C)C#C)O)C	0
ZINC35360270	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@@H](COC(C)(C)C#C)O)C	0
ZINC35360272	C[C@@H]1C[C@H](C[N@H+](C1)C[C@@H](COC(C)(C)C#C)O)C	0
ZINC35360282	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](COC(C)(C)C#C)O	0
ZINC35360282	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](COC(C)(C)C#C)O	0
ZINC35455839	CC[C@@H](C)[C@@H]([C@@](C)(/C=C/C1=CC2=CC(=O)[C@@]([C@@H]([C@@H]2CO1)O)(C)O)O)O	1
ZINC35457715	C[C@@]12CCCC(=C)[C@H]1C[C@@H](C[C@@H]2O)C(=C)C(=O)[O-]	0
ZINC35464335	C[C@@H]1[C@@H]([C@@H](C(=O)O1)CCCCCCC#CCCCCCCC=C)O	0
ZINC35464338	C[C@H]1[C@@H]([C@@H](C(=O)O1)CCCCCCC#CCCCCCCC=C)O	0
ZINC35464725	CCC(CC)[C@H](c1ccc(cc1)Cl)[NH2+]C	0
ZINC35505752	CC[C@H](C)NC(=O)C1CCN(CC1)S(=O)(=O)c1cn(cn1)C(C)C	1
ZINC35514732	Cc1cccc(c1)c1ccc(cn1)C(=O)NCCC1=CCCCC1	1
ZINC35528408	CC(C)NC(=O)CCc1nnc2n1c1ccsc1c(=O)n2C	1
ZINC35548589	Cc1ccccc1C(=O)NNC(=O)[C@@]12CC[C@@](C1(C)C)(C(=O)C2)C	1
ZINC35565079	CC[C@]12CC[C@@H]3[C@@H]([C@@H]1CCC[C@@]2(C#C)O)CCC1=CC(=O)CC[C@@H]31	0
ZINC35565290	C[N+](C)(C)C[C@@H](CC(=O)[O-])OC(=O)[C@@H]([C@@H](C(=O)[O-])O)O	1
ZINC35567165	CN(C)[C@@H]1COC[C@H]1[NH2+]C1CC1	0
ZINC35572460	CC1(O[C@@H]2[C@H]([C@H](O[C@@H]2O1)[C@H](CSc1ccccc1)O)OC)C	0
ZINC35586053	Cc1ccccc1NCC(=O)N/N=C\c1cc(ccc1O)[N+](=O)[O-]	0
ZINC35587170	CSc1cccc(c1)[n+]1c(csc1N)c1ccc(cc1)Cl	0
ZINC35597530	CC(C)(CO)NC(=O)c1ccc(o1)S(=O)(=O)N(C)C	0
ZINC35597958	Cc1ccc(nn1)Nc1ccc(cc1)NS(=O)(=O)c1ccccc1	0
ZINC35601930	Cc1ccc(o1)[C@H](C)[NH2+]C[C@@H](C)O	0
ZINC35602374	C[C@H](CO)[NH2+]Cc1ccccc1OCC#C	0
ZINC35602425	C[C@@H](CO)[NH2+][C@H](C)c1ccc(c(c1)Cl)F	0
ZINC35604609	c1ccc(cc1)CNC(=S)N1CCN(CC1)CCO	0
ZINC35626476	C[C@@H](c1ccc(c(c1)OC)OCCC(C)C)O	0
ZINC35626753	C[C@@H](c1ccccc1OCCOC)O	0
ZINC35627180	C[C@@H](c1ccccc1OCC#C)O	0
ZINC35628305	CC[C@@H](c1ccc(cc1)OC[C@H]1CCCO1)O	0
ZINC35628331	CC[C@@H](c1ccc(cc1)OCc1ccc(s1)Cl)O	0
ZINC35628417	CC[C@@H](c1ccc(cc1)OCC#C)O	0
ZINC35635767	c1cc2c(cc1F)CC[C@@H](O2)[C@@H]1CO1	0
ZINC35653047	C#CCO[C@@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC35653137	C([C@H]1[C@H]([C@@H]([C@H]([C@H](O1)O[C@]1([C@@H]([C@H]([C@H](O1)CO)O)O)CO)O)O)O)O	0
ZINC35667748	CCOc1cc(cc(c1O)Br)/C=C(\C(=O)[O-])/NC(=O)c1ccccc1	0
ZINC35672134	CCCCOc1cccc(c1)c1nc(no1)c1ccc(cc1)F	0
ZINC35741872	CC(C)(C[N@@H+](CCCOC)Cc1ccc(cc1)F)O	0
ZINC35748108	C[C@H]1CCCC[N@@H+]1CCCN[C@@H](C)CC(=O)OC	1
ZINC35749138	C[C@@H](CC(=O)[O-])[NH2+]CCCN1CCOCC1	1
ZINC35752092	C[C@H](CC(=O)[O-])[N@H+]1CCCC[C@@H]1CCO	0
ZINC35767018	C=CCN(CC(=O)N(Cc1ccco1)C[C@H]1CCCO1)C(=O)CCl	1
ZINC35840907	Cn1cccc1C[N@@H+](C[C@@H](COCC#C)O)C1CC1	0
ZINC35840909	Cn1cccc1C[N@H+](C[C@H](COCC#C)O)C1CC1	0
ZINC35840916	Cn1cccc1C[N@@H+](CCOC)C[C@H](COCC=C)O	0
ZINC35904930	CC(=O)c1ccc(cc1O)O[C@H]1CCCCO1	1
ZINC35905259	C#CC[n+]1c2ccccc2sc1N	0
ZINC35939977	C#C[C@@H]1CCCC[C@@H]1O	0
ZINC35973556	CCOC(=O)c1c(cccc1OC)/C=C/c1c(ncs1)Cl	1
ZINC35973573	CCOC(=O)c1c(c(c(c(c1O)Br)O)Br)/C=C/c1ccc(s1)Cl	1
ZINC35975590	C#CCOC(=O)c1ccco1	0
ZINC35976077	CC1(O[C@@H]2[C@H](O1)C(=O)O[C@@H]2[C@H](CO)O)C	1
ZINC35993010	Cc1cc(no1)C(=O)N(CCC(=O)NC(C)C)C[C@@H]1CCCO1	1
ZINC35994579	c1ccc(cc1)[C@H]1O[C@H]([C@H]([C@H](O1)[C@@H](CO)O)O)CO	0
ZINC36020558	Cc1cccc(c1)OCC(=O)N/N=C/c1ccc(c(c1)O)[N+](=O)[O-]	0
ZINC36030908	CC(C)C[N@@H+](Cc1ccc(c(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36030910	CC(C)C[N@H+](Cc1ccc(c(c1)OC)OC)C[C@H](COCC#C)O	0
ZINC36031150	Cc1ccc(o1)CN(CCCOC)C[C@H](c1ccccc1)O	0
ZINC36056723	C[C@]12C[N@@H+]3CCN(C1)C[C@@H](C3)[C@@]2(C[NH3+])O	0
ZINC36094951	Cc1ccc(cc1)C[N@@H+](C[C@H](COCC#C)O)CC(C)C	0
ZINC36094978	Cc1ccc(cc1)C[N@H+](CCOC)C[C@@H](COCC#C)O	0
ZINC36094979	Cc1ccc(cc1)C[N@H+](CCOC)C[C@H](COCC#C)O	0
ZINC36095024	Cc1ccc(cc1)C[N@@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36095025	Cc1ccc(cc1)C[N@@H+](C[C@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36095036	CCC[C@@H](C[N@@H+](CCOC)Cc1cc(cc(c1)OC)OC)O	0
ZINC36095047	COCC[N@@H+](Cc1cc(cc(c1)OC)OC)C[C@H](CCC=C)O	0
ZINC36095058	COCC[N@@H+](Cc1cc(cc(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36095059	COCC[N@@H+](Cc1cc(cc(c1)OC)OC)C[C@H](COCC#C)O	0
ZINC36095082	CC(C)[N@@H+](Cc1cc(cc(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36095126	COc1cc(cc(c1)OC)C[N@@H+](C[C@@H](COCC#C)O)C1CC1	0
ZINC36095127	COc1cc(cc(c1)OC)C[N@H+](C[C@H](COCC#C)O)C1CC1	0
ZINC36095156	CC(C)CC[N@@H+](Cc1cc(cc(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36095157	CC(C)CC[N@@H+](Cc1cc(cc(c1)OC)OC)C[C@H](COCC#C)O	0
ZINC36095181	CC(C)C[N@@H+](Cc1ccc(cc1)OC)C[C@H](COCC#C)O	0
ZINC36095234	COCCC[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COCC#C)O	0
ZINC36095235	COCCC[N@@H+](Cc1ccc(cc1)OC)C[C@H](COCC#C)O	0
ZINC36095254	CCC[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COCC#C)O	0
ZINC36095255	CCC[N@@H+](Cc1ccc(cc1)OC)C[C@H](COCC#C)O	0
ZINC36095289	COc1ccc(cc1)C[N@@H+](C[C@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36095452	COCC[N@@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36095504	CCC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCC#C)O	0
ZINC36095505	CCC[N@@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36095519	CCC[C@H](C[N@@H+](Cc1ccc(cc1)F)C[C@@H]1CCCO1)O	0
ZINC36095719	COCC[N@@H+](Cc1ccc(c(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36095806	CC(C)[N@H+](Cc1ccc(c(c1)OC)OC)C[C@H](COCC#C)O	0
ZINC36095825	CC[C@@H](C)[N@@H+](Cc1ccc(c(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36095826	CC[C@H](C)[N@@H+](Cc1ccc(c(c1)OC)OC)C[C@@H](COCC#C)O	0
ZINC36095858	COc1ccc(cc1OC)C[N@H+](C[C@@H](COCC#C)O)C1CC1	0
ZINC36095859	COc1ccc(cc1OC)C[N@@H+](C[C@H](COCC#C)O)C1CC1	0
ZINC36095945	COCCC[N@H+](Cc1ccc(c(c1)OC)OC)C[C@H](COCC#C)O	0
ZINC36095985	CCC[N@H+](Cc1ccc(c(c1)OC)OC)C[C@H](COCC#C)O	0
ZINC36096167	COCC[N@H+](Cc1ccccc1OC)C[C@@H](COc1ccccc1)O	0
ZINC36096230	CC(C)CC[N@@H+](Cc1ccccc1OC)C[C@@H](COCC#C)O	0
ZINC36096232	CC(C)CC[N@H+](Cc1ccccc1OC)C[C@H](COCC#C)O	0
ZINC36096245	CC(C)COC[C@@H](C[N@H+](CCOC)Cc1ccccc1F)O	0
ZINC36096271	CC(C)COC[C@@H](C[N@H+](CCCOC)Cc1ccccc1F)O	0
ZINC36096286	COCCC[N@H+](Cc1ccccc1F)C[C@@H](COCC#C)O	0
ZINC36096303	CCC[N@H+](Cc1ccccc1F)C[C@H](COCC#C)O	0
ZINC36096490	COCCC[N@@H+](Cc1ccco1)C[C@@H](COCC#C)O	0
ZINC36096492	COCCC[N@@H+](Cc1ccco1)C[C@H](COCC#C)O	0
ZINC36096496	CCC[N@@H+](Cc1ccco1)C[C@H](COCc1ccccc1)O	0
ZINC36096521	CCC[N@@H+](Cc1ccco1)C[C@@H](COCC#C)O	0
ZINC36096523	CCC[N@@H+](Cc1ccco1)C[C@H](COCC#C)O	0
ZINC36096564	COCCN(Cc1cccs1)C[C@H](COCC#C)O	0
ZINC36096564	COCC[N@H+](Cc1cccs1)C[C@H](COCC#C)O	0
ZINC36096692	CC(C)CC[N@@H+](Cc1cccs1)C[C@@H](COCC#C)O	0
ZINC36096694	CC(C)CC[N@H+](Cc1cccs1)C[C@H](COCC#C)O	0
ZINC36096823	COCC[N@@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36096865	C#CCOC[C@@H](C[NH+](Cc1ccccc1)Cc1ccccc1)O	0
ZINC36096867	C#CCOC[C@H](C[NH+](Cc1ccccc1)Cc1ccccc1)O	0
ZINC36096882	CC(C)[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36096883	CC(C)[N@@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36096909	CC[C@@H](C)[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36096959	COCCC[N@@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36096986	CCC[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36096988	CCC[N@@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36097065	CC(C)C[N@@H+](Cc1cccc(c1OC)OC)C[C@@H](COCC(C)C)O	0
ZINC36097203	COCCC[N@H+](Cc1cccc(c1OC)OC)C[C@H](COCC=C)O	0
ZINC36097208	COCCC[N@@H+](Cc1cccc(c1OC)OC)C[C@@H](COCC#C)O	0
ZINC36097209	COCCC[N@H+](Cc1cccc(c1OC)OC)C[C@H](COCC#C)O	0
ZINC36097325	CC(C)CC[N@H+](Cc1cccc(c1OC)OC)C[C@H](COCC#C)O	0
ZINC36097372	Cc1ccc(c(c1)C[N@H+](CCOC)C[C@@H](COCC#C)O)C	0
ZINC36097373	Cc1ccc(c(c1)C[N@H+](CCOC)C[C@H](COCC#C)O)C	0
ZINC36097413	Cc1ccc(c(c1)C[N@H+](CCCOC)C[C@@H](COCC#C)O)C	0
ZINC36097415	Cc1ccc(c(c1)C[N@H+](CCCOC)C[C@H](COCC#C)O)C	0
ZINC36097456	CCC[N@@H+](Cc1cc(ccc1C)C)C[C@H](COCC#C)O	0
ZINC36097503	Cc1ccc(o1)C[N@H+](CCN1CCOCC1)C[C@@H](COCC#C)O	0
ZINC36097505	Cc1ccc(o1)CN(CCN1CCOCC1)C[C@H](COCC#C)O	0
ZINC36097505	Cc1ccc(o1)C[N@H+](CCN1CCOCC1)C[C@H](COCC#C)O	0
ZINC36097549	Cc1ccc(o1)C[N@@H+](C[C@@H](COCC#C)O)CC(C)C	0
ZINC36097550	Cc1ccc(o1)C[N@@H+](C[C@H](COCC#C)O)CC(C)C	0
ZINC36097691	Cc1ccc(o1)C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36097734	Cc1ccc(o1)C[N@@H+](C[C@@H](COCC#C)O)C(C)C	0
ZINC36097736	Cc1ccc(o1)C[N@@H+](C[C@H](COCC#C)O)C(C)C	0
ZINC36097873	Cc1ccc(o1)C[N@H+](CCCOC)C[C@H](COCC#C)O	0
ZINC36097944	Cc1ccc(o1)C[N@H+](Cc1ccc(cc1)F)C[C@@H](COCC#C)O	0
ZINC36097996	Cc1ccc(o1)C[N@H+](C[C@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36098035	Cc1ccc(o1)C[N@H+](CC1CC1)C[C@@H](COCC#C)O	0
ZINC36098037	Cc1ccc(o1)C[N@H+](CC1CC1)C[C@H](COCC#C)O	0
ZINC36098109	Cn1cccc1C[N@H+](Cc1ccco1)C[C@@H](COCC#C)O	0
ZINC36098110	Cn1cccc1C[N@H+](Cc1ccco1)C[C@H](COCC#C)O	0
ZINC36098155	CC[C@@H](C)[N@@H+](Cc1cccn1C)C[C@@H](COCC#C)O	0
ZINC36098391	CC[C@H](C)[N@H+](Cc1cccc(c1)OC)C[C@@H](COCC#C)O	0
ZINC36098442	COc1cccc(c1)C[N@H+](C[C@H](COCC=C)O)C1CC1	0
ZINC36098628	Cc1cccc(c1)C[N@@H+](CCN1CCOCC1)C[C@H](COCC#C)O	0
ZINC36098694	Cc1cccc(c1)C[N@H+](Cc1ccco1)C[C@@H](COCC#C)O	0
ZINC36098696	Cc1cccc(c1)C[N@H+](Cc1ccco1)C[C@H](COCC#C)O	0
ZINC36098753	Cc1cccc(c1)C[N@@H+](C[C@@H](COCC#C)O)C(C)C	0
ZINC36098788	CC[C@@H](C)[N@@H+](Cc1cccc(c1)C)C[C@@H](COCC#C)O	0
ZINC36098790	CC[C@H](C)[N@H+](Cc1cccc(c1)C)C[C@@H](COCC#C)O	0
ZINC36098892	Cc1ccc(c(c1)C)C[N@H+](C[C@@H](COCC(C)C)O)C(C)C	0
ZINC36098908	Cc1ccc(c(c1)C)C[N@H+](C[C@@H](COCC#C)O)C(C)C	0
ZINC36098910	Cc1ccc(c(c1)C)C[N@H+](C[C@H](COCC#C)O)C(C)C	0
ZINC36098939	CC[C@@H](C)[N@@H+](Cc1ccc(cc1C)C)C[C@@H](COCC#C)O	0
ZINC36098941	CC[C@H](C)[N@H+](Cc1ccc(cc1C)C)C[C@@H](COCC#C)O	0
ZINC36099166	CC(C)OC[C@H](C[N@H+](CCN1CCOCC1)Cc1ccsc1)O	0
ZINC36099231	CC(C)C[N@H+](Cc1ccsc1)C[C@@H](COCC#C)O	0
ZINC36099233	CC(C)C[N@@H+](Cc1ccsc1)C[C@H](COCC#C)O	0
ZINC36099346	C#CCOC[C@@H](C[N@H+](Cc1ccsc1)Cc1ccco1)O	0
ZINC36099348	C#CCOC[C@H](C[N@H+](Cc1ccsc1)Cc1ccco1)O	0
ZINC36099465	COCCC[N@H+](Cc1ccsc1)C[C@@H](COCC#C)O	0
ZINC36099467	COCCC[N@@H+](Cc1ccsc1)C[C@H](COCC#C)O	0
ZINC36099506	CCC[N@@H+](Cc1ccsc1)C[C@H](COCC#C)O	0
ZINC36099534	CC(C)(C)OC[C@H](C[N@@H+](Cc1ccc(cc1)F)Cc1ccsc1)O	0
ZINC36099658	CC(C)C[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCC#C)O	0
ZINC36099702	COCC[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCC#C)O	0
ZINC36099723	COCCC[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCC#C)O	0
ZINC36099725	COCCC[N@H+](Cc1ccc(cc1F)F)C[C@H](COCC#C)O	0
ZINC36099747	CCC[N@H+](Cc1ccc(cc1F)F)C[C@H](COCC#C)O	0
ZINC36099788	C#CCOC[C@@H](C[N@@H+](Cc1ccc(cc1F)F)C[C@@H]1CCCO1)O	0
ZINC36099822	Cc1ccccc1C[N@H+](C[C@H](COCc1ccco1)O)CC(C)C	0
ZINC36099849	Cc1ccccc1C[N@H+](C[C@H](COCC#C)O)CC(C)C	0
ZINC36099878	Cc1ccccc1C[N@H+](CCOC)C[C@@H](COc1ccccc1C)O	0
ZINC36099894	Cc1ccccc1C[N@H+](CCOC)C[C@@H](COCC#C)O	0
ZINC36099895	Cc1ccccc1C[N@@H+](CCOC)C[C@H](COCC#C)O	0
ZINC36099938	Cc1ccccc1C[N@H+](CCCOC)C[C@@H](COCC#C)O	0
ZINC36099984	CCC[N@@H+](Cc1ccccc1C)C[C@@H](COCC#C)O	0
ZINC36099985	CCC[N@H+](Cc1ccccc1C)C[C@H](COCC#C)O	0
ZINC36100117	CC(C)C[N@@H+](Cc1cccc(c1)OC)C[C@@H](COCC#C)O	0
ZINC36100209	COCCC[N@@H+](Cc1cccc(c1)OC)C[C@@H](COCC#C)O	0
ZINC36100310	COc1cccc(c1)C[N@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36100372	CC(C)CC[N@H+](Cc1cccc(c1)OC)C[C@H](COCC#C)O	0
ZINC36100427	Cc1cccc(c1)C[N@@H+](C[C@@H](COCC#C)O)CC(C)C	0
ZINC36100429	Cc1cccc(c1)C[N@H+](C[C@H](COCC#C)O)CC(C)C	0
ZINC36100479	Cc1cccc(c1)C[N@H+](CCOC)C[C@@H](COCC#C)O	0
ZINC36100480	Cc1cccc(c1)C[N@@H+](CCOC)C[C@H](COCC#C)O	0
ZINC36100538	Cc1cccc(c1)C[N@H+](CCCOC)C[C@@H](COCC#C)O	0
ZINC36100540	Cc1cccc(c1)C[N@@H+](CCCOC)C[C@H](COCC#C)O	0
ZINC36100605	CCC[N@H+](Cc1cccc(c1)C)C[C@@H](COc1ccc(cc1)Cl)O	0
ZINC36100687	Cc1cccc(c1)C[N@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36100690	Cc1cccc(c1)C[N@H+](C[C@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36100703	Cc1cccc(c1)C[N@H+](CCC(C)C)C[C@@H](COC(C)C)O	0
ZINC36100779	Cc1cccc(c1)C[N@@H+](CCC(C)C)C[C@H](COCC#C)O	0
ZINC36100837	CCC[N@H+](Cc1ccc(cc1C)C)C[C@@H](COCC#C)O	0
ZINC36100838	CCC[N@H+](Cc1ccc(cc1C)C)C[C@H](COCC#C)O	0
ZINC36100884	Cc1ccc(c(c1)C)C[N@@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36100885	Cc1ccc(c(c1)C)C[N@@H+](C[C@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36100993	Cc1ccc(s1)C[N@@H+](C[C@@H](COCC#C)O)CC(C)C	0
ZINC36100996	Cc1ccc(s1)C[N@@H+](C[C@H](COCC#C)O)CC(C)C	0
ZINC36101185	Cc1ccc(s1)C[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36101187	Cc1ccc(s1)C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36101256	CC[C@@H](C)[N@@H+](Cc1ccc(s1)C)C[C@@H](COCC#C)O	0
ZINC36101259	CC[C@H](C)[N@H+](Cc1ccc(s1)C)C[C@@H](COCC#C)O	0
ZINC36101324	Cc1ccc(s1)C[N@H+](C[C@@H](COCC#C)O)C1CC1	0
ZINC36101325	Cc1ccc(s1)C[N@H+](C[C@H](COCC#C)O)C1CC1	0
ZINC36101451	Cc1ccc(s1)C[N@H+](CCCOC)C[C@@H](COCC#C)O	0
ZINC36101581	Cc1ccc(s1)C[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCC#C)O	0
ZINC36101583	Cc1ccc(s1)C[N@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36101637	Cc1ccc(s1)C[N@@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36101638	Cc1ccc(s1)C[N@H+](C[C@H]1CCCO1)C[C@@H](COCC#C)O	0
ZINC36101728	Cc1ccc(cc1)C[N@H+](CCN1CCOCC1)C[C@@H](COCC#C)O	0
ZINC36101730	Cc1ccc(cc1)C[N@H+](CCN1CCOCC1)C[C@H](COCC#C)O	0
ZINC36101809	Cc1ccc(cc1)C[N@@H+](C[C@@H](COCC#C)O)C(C)C	0
ZINC36101811	Cc1ccc(cc1)C[N@@H+](C[C@H](COCC#C)O)C(C)C	0
ZINC36101844	CC[C@@H](C)[N@@H+](Cc1ccc(cc1)C)C[C@@H](COCC#C)O	0
ZINC36101847	CC[C@H](C)[N@@H+](Cc1ccc(cc1)C)C[C@@H](COCC#C)O	0
ZINC36101897	Cc1ccc(cc1)C[N@@H+](C[C@@H](COCC#C)O)C1CC1	0
ZINC36101899	Cc1ccc(cc1)C[N@H+](C[C@H](COCC#C)O)C1CC1	0
ZINC36102001	Cc1ccc(cc1)C[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCC#C)O	0
ZINC36102002	Cc1ccc(cc1)C[N@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36102147	COc1ccc(cc1)C[N@@H+](Cc1ccco1)C[C@@H](COCC#C)O	0
ZINC36102233	CC(C)[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COCC#C)O	0
ZINC36102261	CC[C@@H](C)[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COCC#C)O	0
ZINC36102433	COc1ccc(cc1)C[N@@H+](CC1CC1)C[C@H](COCC#C)O	0
ZINC36102500	C#CCOC[C@@H](C[N@H+](Cc1ccc(cc1)F)Cc1ccco1)O	0
ZINC36102501	C#CCOC[C@H](C[N@@H+](Cc1ccc(cc1)F)Cc1ccco1)O	0
ZINC36102539	C#CCOC[C@@H](C[N@@H+](Cc1ccccc1)Cc1ccc(cc1)F)O	0
ZINC36102620	C#CCOC[C@@H](C[NH+](Cc1ccc(cc1)F)Cc1ccc(cc1)F)O	0
ZINC36102621	C#CCOC[C@H](C[NH+](Cc1ccc(cc1)F)Cc1ccc(cc1)F)O	0
ZINC36102674	C#CCOC[C@@H](C[N@H+](Cc1ccc(cc1)F)Cc1ccccc1F)O	0
ZINC36102677	C#CCOC[C@H](C[N@@H+](Cc1ccc(cc1)F)Cc1ccccc1F)O	0
ZINC36102749	COc1ccccc1C[N@H+](Cc1ccco1)C[C@@H](COCC#C)O	0
ZINC36102817	COc1ccccc1C[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36102820	COc1ccccc1C[N@H+](Cc1ccccc1)C[C@H](COCC#C)O	0
ZINC36102867	CC(C)[N@H+](Cc1ccccc1OC)C[C@H](COCC#C)O	0
ZINC36103007	C#CCOC[C@H](C[N@H+](Cc1ccccc1F)Cc1ccco1)O	0
ZINC36103055	C=CCOC[C@H](C[N@@H+](Cc1ccccc1)Cc1ccccc1F)O	0
ZINC36103063	C#CCOC[C@@H](C[N@@H+](Cc1ccccc1)Cc1ccccc1F)O	0
ZINC36103105	CC[C@@H](C)[N@@H+](Cc1ccccc1F)C[C@@H](COCC#C)O	0
ZINC36103107	CC[C@H](C)[N@@H+](Cc1ccccc1F)C[C@@H](COCC#C)O	0
ZINC36103187	CC(C)OC[C@H](C[N@@H+](CCN1CCOCC1)Cc1ccco1)O	0
ZINC36103273	C#CCOC[C@H](C[N@@H+](Cc1ccccc1)Cc1ccco1)O	0
ZINC36103391	CC(C)[N@@H+](Cc1cccs1)C[C@@H](COCC#C)O	0
ZINC36103393	CC(C)[N@H+](Cc1cccs1)C[C@H](COCC#C)O	0
ZINC36103421	CC[C@@H](C)[N@H+](Cc1cccs1)C[C@@H](COCC#C)O	0
ZINC36103423	CC[C@H](C)[N@@H+](Cc1cccs1)C[C@@H](COCC#C)O	0
ZINC36103498	C#CCOC[C@H](C[N@H+](Cc1ccc2c(c1)OCO2)Cc1cccs1)O	0
ZINC36103690	CC(C)[N@@H+](Cc1cccc(c1OC)OC)C[C@@H](COCC#C)O	0
ZINC36103692	CC(C)[N@H+](Cc1cccc(c1OC)OC)C[C@H](COCC#C)O	0
ZINC36103712	COc1cccc(c1OC)C[N@H+](C[C@@H](COCC#C)O)C1CC1	0
ZINC36103713	COc1cccc(c1OC)C[N@H+](C[C@H](COCC#C)O)C1CC1	0
ZINC36103847	Cc1ccc(c(c1)C[N@@H+](C[C@@H](COCc1ccccc1)O)C(C)C)C	0
ZINC36103862	Cc1ccc(c(c1)C[N@H+](C[C@@H](COCC(C)C)O)C(C)C)C	0
ZINC36103879	Cc1ccc(c(c1)C[N@H+](C[C@@H](COCC#C)O)C(C)C)C	0
ZINC36103880	Cc1ccc(c(c1)C[N@@H+](C[C@H](COCC#C)O)C(C)C)C	0
ZINC36103904	CC[C@@H](C)[N@@H+](Cc1cc(ccc1C)C)C[C@@H](COCC#C)O	0
ZINC36104072	C#CCOC[C@@H](C[N@H+](Cc1ccc(cc1F)F)Cc1ccco1)O	0
ZINC36104073	C#CCOC[C@H](C[N@H+](Cc1ccc(cc1F)F)Cc1ccco1)O	0
ZINC36104123	C#CCOC[C@H](C[N@@H+](Cc1ccccc1)Cc1ccc(cc1F)F)O	0
ZINC36104320	C#CCOC[C@H](C[N@H+](Cc1ccccc1)Cc1cccc(c1)F)O	0
ZINC36104453	Cc1ccccc1C[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36104498	Cc1ccccc1C[N@H+](C[C@H](COCC#C)O)C(C)C	0
ZINC36104533	CC[C@@H](C)[N@@H+](Cc1ccccc1C)C[C@@H](COCC#C)O	0
ZINC36104589	Cc1ccccc1C[N@@H+](C[C@H](COCC#C)O)C1CC1	0
ZINC36104707	Cc1ccccc1C[N@H+](Cc1ccc(cc1)F)C[C@@H](COCC#C)O	0
ZINC36104710	Cc1ccccc1C[N@@H+](Cc1ccc(cc1)F)C[C@H](COCC#C)O	0
ZINC36110405	COc1cc(cc(c1)OC)C(=O)NCC1(CCCC1)O	0
ZINC36115563	C[C@](CN(Cc1ccccc1)Cc1ccccc1F)(C=C)O	0
ZINC36115565	C[C@@](C[N@@H+](Cc1ccccc1)Cc1cccc(c1OC)OC)(C=C)O	0
ZINC36146644	CC[N@H+](C[C@@H]1CC(=NO1)c1ccc(cc1)OC)C[C@@H](COCC#C)O	0
ZINC36146645	CC[N@@H+](C[C@H]1CC(=NO1)c1ccc(cc1)OC)C[C@@H](COCC#C)O	0
ZINC36146943	CC[N@@H+](C[C@@H]1CC(=NO1)c1ccccc1)C[C@@H](COCC#C)O	0
ZINC36204815	Cc1c(sc2c1c(=O)[nH]c(n2)C[N@H+](CC=C)C[C@H](COC(C)C)O)C	0
ZINC36228740	CCOCC[NH2+]Cc1ccccc1O	0
ZINC36294310	CCOC(=O)CCc1cc(ccc1OC(F)F)Br	1
ZINC36303715	C#Cc1cccc(c1)NC1CCOCC1	0
ZINC36333683	Cc1ccc(n1CC#C)C	0
ZINC36360310	Cc1ccc(cc1)[C@@](C)(C#C)O	0
ZINC36360956	COCc1nnc(s1)/N=C(\[O-])/c1cc2c(s1)c1ccccc1CC2	0
ZINC36370762	C[C@]12CC[C@@H](C[C@@H]1CC[C@@H]1[C@@H]2C[C@@H]([C@@]2([C@@H]1[C@H](CC2=O)O)C)O)O	0
ZINC36372721	c1cc(c(c(c1C(=O)[O-])F)Cl)O	0
ZINC36404193	C#C[C@]1(C=C[C@@](C=C1)(C#C)O)O	0
ZINC36419694	C#C[C@H]1[C@@H](O1)c1ccccc1	0
ZINC36419745	CC1(O[C@H]2C=CC=C[C@@H]2O1)C	0
ZINC36421052	CC(C)C[C@H]1c2cc(c(cc2CCO1)O)O	0
ZINC36437561	CCCCC#C[C@H]1[C@H](O1)C	0
ZINC36447729	COCOCCC#C	0
ZINC36458649	C#C[C@]1(CCCCNC1=O)O	0
ZINC36466119	C[C@H]1CC(=CC(=O)C1)C#C	0
ZINC36466290	CC1(OC[C@H](O1)[C@H](C#C)O)C	0
ZINC36489662	C=CCCO[C@@H](C#Cc1ccccc1)c1ccccc1	0
ZINC36489663	C=CCCO[C@H](C#Cc1ccccc1)c1ccccc1	0
ZINC36532512	c1cc(c(cc1[N+](=O)[O-])/C=N/Nc1c(non1)N)O	0
ZINC36532544	CC(=O)N[C@H]1[C@@H]([C@@H]([C@H](O[C@H]1Oc1ccc(cc1)[N+](=O)[O-])CO)O)O	1
ZINC36532814	c1cc(ccc1CO)c1cnco1	0
ZINC36533530	C#Cc1ccc(c(c1)C#N)N	0
ZINC36533567	COc1ccc(c(c1)C#C)OC	0
ZINC36558934	C=c1cc([O-])n2c(=NC(=[NH+][C@H]2c2cccnc2)N2CCOCC2)[nH]1	0
ZINC36569714	CSc1nnc(/N=C(\[O-])/C2=C(SCCO2)c2ccccc2)s1	0
ZINC36579951	Cc1c(c(n(n1)Cc1ccccc1)C)NC(=O)C(=O)NC[C@H](C)O	0
ZINC36613632	Cc1ccc(cc1)c1cc(nc(n1)N[C@@H](C)C(C)(C)C)C(F)(F)F	0
ZINC36620289	C#CCNC(=O)c1cccc(c1)S(=O)(=O)Nc1ccccc1Cl	0
ZINC36641414	C[NH+](C)CCN(c1nc2c(cccc2s1)F)C(=O)C1CCCC1	1
ZINC36644047	CCOC(=O)[C@H]1CS/C(=N/CC#C)/S1	0
ZINC36644247	c1c(c(=O)[nH]c(=O)n1[C@H]1[C@H]([C@@H]([C@@H](O1)[C@@H](C(=O)[O-])O)O)O)I	1
ZINC36646134	CCN(C)c1c2c(ncn1)n(nn2)Cc1ccccc1	0
ZINC36656867	Cc1nc(cs1)/C=C/C(=O)Nc1cccc(c1)C#C	0
ZINC36657783	Cc1ccc2c(c1)c(c([nH]2)C)CCNCc1ccccc1OC	0
ZINC36664403	C#CCNC(=O)c1cc(ccc1O)Br	0
ZINC36674612	c1cc(c(c(c1)Cl)OCC(=O)NC[C@H]1CCCO1)Cl	1
ZINC36682026	Cc1cc(cc(c1)c1nnc(o1)NC(=O)C)C	1
ZINC36757522	C[C@@H](C(=O)NCC#C)O	0
ZINC36806068	Cc1c(c([nH]c1C(=O)COc1ccc(cc1Cl)[N+](=O)[O-])C)C(=O)OC	1
ZINC36812420	CCc1cc2c(cc1Cl)c(cc(=O)o2)COc1ccc(cc1)[N+](=O)[O-]	0
ZINC36818152	COC(=O)[C@H](CO)NS(=O)(=O)Cc1ccccc1	1
ZINC36820533	CC[N@@H+]1CCC[C@H]1CNCc1c(nc2n1cc(s2)C)C	0
ZINC36850392	COc1ccc(c(c1OC)OC)[C@@H]1CCC[NH2+]1	0
ZINC36857510	CC(C)n1cc(cc1C(=O)NCCCO)Br	0
ZINC36867970	Cc1c(c(n(n1)CC#C)C)C=O	0
ZINC36895037	CC(C)CCOc1ccc(cc1CO)Cl	0
ZINC36901953	CC[N@@H+]1CCC[C@H]1CNCc1csnn1	0
ZINC36913191	c1ccc2c(c1)c(c(cn2)C#N)NCCCO	0
ZINC36914693	C[C@](CC#C)(C(=O)[O-])[NH3+]	0
ZINC36917921	COCc1cccc(c1)NCc1ccccc1OCC#C	0
ZINC36933503	CCCNC(=O)c1cccc(c1)NCc1cc(cs1)Br	1
ZINC37106086	COCCOc1ccc(cc1)NCc1cccc(c1)F	0
ZINC37118292	COc1ccc(cc1NCC1CC1)Cl	0
ZINC37149799	CCCC[N@H+]1CC[C@@H](CC1)NCc1cccc(c1)[N+](=O)[O-]	0
ZINC37166702	Cc1ccccc1CN[C@@H](CC(C)C)C[NH+](C)C	0
ZINC37169280	c1cc(cc(c1)Cl)C[NH2+][C@@H]1CCCc2c1cnn2CCO	0
ZINC37233232	COCCC[NH2+]Cc1cc(ccc1F)F	0
ZINC37242960	C[C@H]([C@@H]1CCCO1)[NH2+]Cc1cnn(c1)C(C)(C)C	0
ZINC37267972	Cc1ccccc1C[N@@H+](C)CC[NH3+]	0
ZINC37269043	CCOCC[NH2+]Cc1cc(c(cc1Br)OC)OC	0
ZINC37290019	COc1ccc2ccccc2c1CNc1cccnc1	0
ZINC37307736	CCCCC[C@H](C)Nc1ccc(cc1)C(=O)OCC	1
ZINC37373683	CC(C)(C)OC(=O)N[C@@H]1CCN(CC1)C1CC[NH2+]CC1	1
ZINC37374949	CN(CCO)c1ccc(nn1)Cl	0
ZINC37407961	CC/[N+](=C/1\C(=[N+]2CCN(CC2)C(=O)OCC)C(=C1O)O)/CC[NH+](C)C	1
ZINC37447432	CC[C@H](C(=O)OCC)[NH2+]CC	1
ZINC37470989	c1cc(cc(c1)F)C#CC[NH3+]	0
ZINC37483638	C=CCC[C@@H](C[N@@H+](Cc1ccc(cc1)F)Cc1cccs1)O	0
ZINC37500134	COCc1ccccc1C[NH2+]Cc1ccccn1	0
ZINC37520523	Cc1cccc(c1C)N1CCN([C@@H](C1=O)C)C(=O)c1ccco1	1
ZINC37551734	CCCCNC(=O)Nc1cccc(n1)C#CCO	0
ZINC37562396	C#Cc1cccc(c1)NCc1cc(sc1)[N+](=O)[O-]	0
ZINC37575784	Cc1ccc(c(c1)Br)S(=O)(=O)[N-]c1cc(ccc1F)Br	0
ZINC37628952	CC#CC1(CCCC1)OC	0
ZINC37628966	C1CCC(CC1)C#CC#N	0
ZINC37678123	CCOc1cccc(c1)CNCC#C	0
ZINC37698182	C[C@H](c1cccc(c1)OCC#C)[NH3+]	0
ZINC37709583	CC[NH2+]Cc1cccc(c1OCC#C)OC	0
ZINC37720359	C#CCOc1ccc(cc1)CC[NH3+]	0
ZINC37731104	Cc1c(cn[nH]1)S(=O)(=O)Nc1ccc(c(c1)F)OC	0
ZINC37758405	COCCSCc1cc2ccccc2nc1Cl	0
ZINC37809360	CCN(CCO)C(=O)[C@H](C)[NH3+]	0
ZINC37823109	c1cc2c(cc1O)CN(CC2)C(=O)[C@@H]1CCC[NH2+]1	0
ZINC37846302	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccccc1Br	0
ZINC37849344	C[C@H](c1ccccc1)OC[C@H](C[NH2+]CCOC)O	0
ZINC37852114	C[C@H](c1ccccc1)OC[C@@H](C[NH2+]CC(C)C)O	0
ZINC37853804	CN(CCO)c1ccc(cc1[N+](=O)[O-])C(=O)[O-]	0
ZINC37860907	CCN(CCO)C(=O)c1c(c(oc1C)C)C	0
ZINC37863727	CCN(CCO)C(=O)[C@H](C)n1cnc2c1cccc2	0
ZINC37866226	C#CCOC(=O)Nc1ccc(nc1)OCC(F)(F)F	0
ZINC37867635	CCOC(=O)[C@@H]1CCCN(C1)C1=C(C(=O)C1=[N+]1CCOCC1)O	1
ZINC37867902	Cc1cc(n(n1)c1nc2ccccc2c(=O)n1OCC#C)C	0
ZINC37868736	C#CCOc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)Cc1cccnc1	0
ZINC37868917	Cc1cccc(c1)n1c(cc(c2c1nc(=O)[nH]c2=O)C)C	0
ZINC37881779	Cc1ccc(cc1)CNC[C@@H](c1ccccc1Cl)O	0
ZINC37886138	c1ccc(c(c1)[C@H](CNCc1cccs1)O)Cl	0
ZINC37893111	COc1ccc(c(c1)[C@H](C[NH2+]C1CCOCC1)O)OC	0
ZINC37896328	c1cnn(c1)c1ccc(cc1)C(=O)N1CCC(CC1)CO	0
ZINC37896603	C[C@@H]1C[C@H]1c1ccc(o1)/C=C/C(=O)N1CC[C@H](CC1)CO	0
ZINC37927452	CC(C)(C)C[NH2+]C[C@@H]1CCCO1	0
ZINC37933924	c1cc(c(cc1c1nc(co1)CCl)F)F	0
ZINC37934406	CCC(CC)(C#N)c1ccc(c(c1)OC)OC	0
ZINC37975217	CN(Cc1ccccc1OC)C(=O)c1ccccc1F	1
ZINC37999570	CN(Cc1ccc(cc1)O)C(=O)c1c(ccc(n1)Cl)Cl	0
ZINC38010420	COCc1cccc(c1)C[NH2+]Cc1cccs1	0
ZINC38064132	CC(C)c1ccc(cc1)C#CCO	0
ZINC38079007	C[C@@H](C(=O)NCC#C)Sc1ccc(cc1)O	0
ZINC38079008	C[C@H](C(=O)NCC#C)Sc1ccc(cc1)O	0
ZINC38079160	Cc1ccc(cc1)c1cc(on1)CSc1ccc(cc1)O	0
ZINC38086674	COc1cc(ccc1O)CN1CC[NH2+]CC1	0
ZINC38106485	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)c1cccnc1Cl	0
ZINC38124665	CCOc1cc2c(cc1[C@H](CO)[NH3+])O[C@@H](C2)C	0
ZINC38124716	c1c(cc(c2c1OCO2)Br)[C@@H](CO)[NH3+]	0
ZINC38136978	COCCCS(=O)(=O)N	0
ZINC38145169	C[C@@H](c1cccs1)[NH2+]CC[C@@]1(CCOC(C1)(C)C)CCC(C)C	0
ZINC38193313	C[C@@](C#CC[NH+]1CCCCC1)(C(C)(C)C)O	0
ZINC38193314	C[C@](C#CC[NH+]1CCCCC1)(C(C)(C)C)O	0
ZINC38193787	C[C@@](C#CCN1CCCC[C@H]1c1cccnc1)(C(C)(C)C)O	0
ZINC38202317	C[C@H]([C@@H](C(=O)OCC=C)N)OC(C)(C)C	1
ZINC38214150	COCC#CC1=CCCC1	0
ZINC38220117	C[C@@H](C#CC(=O)C)O	0
ZINC38233943	COC(=O)[C@@H]1CC[C@@H]1CO	1
ZINC38242954	CC1(O[C@@H]2[C@H]([C@@H](O[C@@H]2O1)[C@@H](C=C)O)OCc1ccccc1)C	0
ZINC38250916	C#C[C@@H]1C2(O1)CCCCC2	0
ZINC38250987	C1CCC#C[C@@H](CC#CC1)O	0
ZINC38264682	C#Cc1c(ncn1[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)C(=O)N	0
ZINC38265396	C#C[C@@H](c1ccc(cc1)F)O	0
ZINC38283217	c1cc(c(cc1S(=O)(=O)NCCCN1CCOCC1)F)F	0
ZINC38301374	CC#CCC[C@H](C)O	0
ZINC38337177	C[C@]12CC[C@@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CC[C@@H]1[C@@H]3CCC(=O)C1	0
ZINC38338055	c1ccc(cc1)[C@@H](COC=O)O	1
ZINC38338121	C[C@@H](CCCC[C@H](C)COC)COC	0
ZINC38339387	c1ccc2c(c1)C(=O)C=C(C2=O)CCCO	0
ZINC38340206	C[C@H]1CCCN(C1)[C@@H](C)C[NH3+]	0
ZINC38362918	CC(C)[C@H]1COC(=O)N1C#C	0
ZINC38433682	CC1=C(C[C@@H](CC1)O)C#C	0
ZINC38462344	C[C@H](C#C)[NH3+]	0
ZINC38478806	CCCCn1c(n[nH]c1=O)SC[C@@H]1NN=C(O1)c1ccc(o1)Br	0
ZINC38478839	CCCN1[C@H](NN=C1SCC1=NC(=O)C2=C3CCC[C@@H]3SC2=N1)O	0
ZINC38478947	Cc1nc(cs1)CC(=O)O[C@@H](C)C(=O)C1=N[C@H](C(=C1C)C(=O)OC)C	1
ZINC38479585	C#CCSc1c2c(n(c(=O)n1)C[C@@H]1CCCO1)CCCC2	0
ZINC38479779	COCCSc1c2c(n(c(=O)n1)CCCO)CCCC2	0
ZINC38487635	Cc1ccc2c(c1)c(=O)c(cn2C)c1nc(no1)c1ccccc1Br	0
ZINC38522790	CCC[C@H]1C[NH2+]C[C@@H]([C@@H]1O)O	0
ZINC38526672	c1cc(ccc1c1nc2n(n1)C[C@H](CS2)O)Cl	0
ZINC38531267	Cc1c(c(n([nH+]1)[C@@H]1CCS(=O)(=O)C1)C)CC(=O)Nc1cccc(c1)F	1
ZINC38532477	COc1cc(cc(c1)OC)CSc1cc(ncn1)N1CCOCC1	0
ZINC38534036	COC(c1c(ccnc1Cl)C#CCO)OC	0
ZINC38534367	CCOc1ccccc1C[N@H+]1CC[NH2+]C[C@@H]1CCO	0
ZINC38534729	c1ccc2c(c1)[nH+]cn2CC1CCN(CC1)C(=O)C1CCCCC1	1
ZINC38534846	Cc1nc2ccccc2n1CC1CCN(CC1)C(=O)CC(C)C	1
ZINC38534996	CCOc1cc(ccc1O)/C=N/NC(=O)Cc1ccc2c(c1)OCO2	0
ZINC38537917	CC(C)(C#Cc1cc(ccc1Br)OC(F)(F)F)O	0
ZINC38538862	c1cc(cc(c1)[N+](=O)[O-])C[N@@H+]1CC[C@@H](C1)O	0
ZINC38545403	Cc1c(c(nc(n1)Cl)N[C@H](C)COC)N	0
ZINC38545495	C1N=C2C(=NC(=O)N=C2N1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)[O-]	1
ZINC38548949	Cc1ccn2cc(nc2n1)CC(=O)N	1
ZINC38549958	C[C@]1(CC[C@@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+](C)C	0
ZINC38549960	C[C@]1(CC[C@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+](C)C	0
ZINC38549962	C[C@@]1(CC[C@@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+](C)C	0
ZINC38549964	C[C@@]1(CC[C@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+](C)C	0
ZINC38550081	C[C@@]1(CC[C@@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+]1CCCC1	0
ZINC38550083	C[C@@]1(CC[C@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+]1CCCC1	0
ZINC38555770	COc1cc2c(cc1OC)N=C1C2=NCN(C1=O)CCCO	0
ZINC38573943	C[C@@H]([C@@H]1COc2ccccc2O1)[NH2+]C[C@H](C[NH2+]C(C)C)O	0
ZINC38577269	CC1=C([C@@H](N=N1)Nc1ccc(cc1Cl)Cl)[N+](=O)[O-]	0
ZINC38580332	c1cc(c(cc1Cl)C(F)(F)F)c1cc(ncn1)Cl	0
ZINC38580607	c1ccc(cc1)COC(=O)N[C@H](CC(=O)[O-])c1ccsc1	1
ZINC38582341	C#C[C@@]1(CC=CCCC=C1)O	0
ZINC38582702	CCCN1c2ccccc2N[C@H]1/[NH+]=C/C1=c2ccccc2=[NH+]C1	0
ZINC38582882	COCC[N@H+]1CC[C@@H](CC1)CNC(=O)c1ccc(cc1Cl)F	1
ZINC38593136	COCCNC(=O)NCC1(CC1)c1cccs1	1
ZINC38611440	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1c(c(c(c(c1F)F)F)F)F	0
ZINC38611642	CCOC(=O)[C@H]1C(=c2ccccc2=[NH+]1)NC(=O)NC1CCCCC1	1
ZINC38612347	CC1=C[C@H](N=N1)C(=O)N/N=C\1/c2ccccc2N(C1=O)CC#C	0
ZINC38614566	CC/C=C(\C)/[C@H](C#C)OC(=O)[C@@H]1[C@@H](C1(C)C)C=C(C)C	0
ZINC38648109	COCCCC[C@]1(C[C@@H]2[C@@H]3CC[C@@H](C3)[C@@H]2C1)O	0
ZINC38665069	[C@H]1([C@@H]([C@@H]([C@@H]([C@@H]([C@H]1OP(=O)([O-])[O-])O)O)OP(=O)([O-])[O-])O)O	0
ZINC38665240	CCOC#Cc1ccncc1	0
ZINC38665446	COC(=O)[C@H]1CCCSC1	1
ZINC38676311	COc1ccc(c(c1)O)[C@H]1C(=CN=[NH+]1)c1ccc(cc1)Cl	0
ZINC38685056	COc1ccc(c(c1)O)[C@@H]1C(=CN=[NH+]1)c1ccc(c(c1)OC)OC	0
ZINC38711994	CCN(CC)C(=O)[C@@H]1CC=CC[C@H]1C(=O)NC1CCCCC1	1
ZINC38719412	Cc1c(sc(n1)c1ccc(cc1)OC)c1ccc(nn1)SCC#C	0
ZINC38768659	C[C@H](CNC(=O)CN1C(=O)C2=C3CC(OC[C@@H]3SC2=NC1=O)(C)C)O	1
ZINC38788649	c1cc(c(cc1N)C=O)O	0
ZINC38803886	C#CCNc1cccc(c1)F	0
ZINC38803912	Cc1ccc(cc1)C[NH2+]C1CCC1	0
ZINC38807055	CC(C)[C@H](C(=O)NC)N[C@@H](Cc1ccc(cc1)O)C(=O)OC	1
ZINC38824544	Cc1cc(c(=O)[nH]c1)/N=N/c1ccc(cc1O)O	0
ZINC38825287	c1cc(sc1)C#C/C=N/Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC38827690	C#CCn1c(=O)ccc(n1)c1ccco1	0
ZINC38855167	Cc1cncn1CC#C	0
ZINC38855167	Cc1c[nH+]cn1CC#C	0
ZINC38873677	Cc1ccc2c(c1)s/c(=N/C(=O)COc1ccccc1C)/n2CC#C	0
ZINC38874028	COc1ccc2c(c1)s/c(=N/C(=O)c1ccc(cc1F)F)/n2CC#C	0
ZINC38874258	C#CCn1c2c(cccc2s/c/1=N\C(=O)C1CCCC1)F	0
ZINC38874330	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)C1CCCC1)F)F	0
ZINC38874392	Cc1cc2c(cc1C)s/c(=N/C(=O)c1ccc(cc1F)F)/n2CC#C	0
ZINC38875410	Cc1c(sc(n1)C)C(=O)/N=c\1/n(c2ccc(cc2s1)F)CC#C	0
ZINC38875450	C#CCn1c2ccc(cc2s/c/1=N\C(=O)C1CCC1)F	0
ZINC38875613	CCOc1ccc2c(c1)s/c(=N/C(=O)CN(C)S(=O)(=O)C)/n2CC#C	0
ZINC38875685	C#CCn1c2c(cccc2s/c/1=N\C(=O)Cc1ccccc1Cl)F	0
ZINC38888392	CC[C@@H](C#C[C@H](CC)O)O	0
ZINC38888449	C[C@@]1(CO1)C#CC(C)(C)O	0
ZINC38888450	C[C@]1(CO1)C#CC(C)(C)O	0
ZINC38899186	C[C@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@H]1[C@@H]2CC[C@@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC38900822	CCc1nnc(s1)C1CCN(CC1)C(=O)Nc1cc(ccc1OC)Cl	1
ZINC38903620	CC(C)(C)CC(=O)N1CCC(CC1)c1nnc(o1)C1CC1	1
ZINC38915994	CCOC#CC1(CCCC1)O	0
ZINC38930089	CCOC(=O)Cn1c2cc(cc(c2s/c/1=N\C(=O)CC(C)C)C)C	1
ZINC38932252	c1cc(cc(c1)F)c1nnc(o1)NC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC38934847	Cc1ccc(cc1)S(=O)(=O)N1CCCC[C@H]1CCNC(=O)OC	1
ZINC38948746	CCCC[C@@](C)(CC#C)O	0
ZINC38948843	C#C[C@@H](c1ccc(cc1)F)N	0
ZINC38948843	C#C[C@@H](c1ccc(cc1)F)[NH3+]	0
ZINC38952145	CCC(CC)CC1(CCCCC1)C(=O)[O-]	1
ZINC38972835	C[C@@H]([C@@]1([C@@H](O1)C#C)C)O	0
ZINC38972836	C[C@H]([C@@]1([C@@H](O1)C#C)C)O	0
ZINC38972837	C[C@@H]([C@]1([C@@H](O1)C#C)C)O	0
ZINC38972838	C[C@H]([C@]1([C@@H](O1)C#C)C)O	0
ZINC39000592	COc1cc(ccc1O)[C@H]1CC(=O)NC2=NC(=NC(=O)[C@@H]12)SCC#C	0
ZINC39038393	c1ccc(c(c1)C#CCON)F	0
ZINC39038501	CC(C)(C)C(=O)OCC#CCO	0
ZINC39041054	C[C@]1(CCCC(O1)(C)C)C#CCN(C)Cc1ccccc1	0
ZINC39041054	C[C@]1(CCCC(O1)(C)C)C#CC[N@@H+](C)Cc1ccccc1	0
ZINC39041055	C[C@@]1(CCCC(O1)(C)C)C#CCN(C)Cc1ccccc1	0
ZINC39041055	C[C@@]1(CCCC(O1)(C)C)C#CC[N@H+](C)Cc1ccccc1	0
ZINC39048762	C#Cc1cccc(c1C#C)C#N	0
ZINC39048811	C[C@@H]1CC(N=C(O1)C#C)(C)C	0
ZINC39048813	C[C@H]1CC(N=C(O1)C#C)(C)C	0
ZINC39048838	CC#CC1(CCCCC1)[NH2+]C	0
ZINC39048844	C#C[C@@H]1CCC[C@@H](O1)O	0
ZINC39048848	C#C[C@@H]1CCC[C@H](O1)O	0
ZINC39048854	C#C[C@H]1[C@H](O1)CCCO	0
ZINC39048858	C#C[C@@H]1CC[C@@H](O1)CO	0
ZINC39048860	C#C[C@@H]1CC[C@H](O1)CO	0
ZINC39048861	C#C[C@H]1CC[C@@H](O1)CO	0
ZINC39048865	C1CC1(C#CCCO)O	0
ZINC39048869	CC(C)([C@H]1[C@@H](O1)C#C)O	0
ZINC39048871	CC(C)([C@@H]1[C@H](O1)C#C)O	0
ZINC39048872	CC(C)([C@H]1[C@H](O1)C#C)O	0
ZINC39048877	C#C[C@@H]1[C@H](O1)CCCO	0
ZINC39048879	CC#C[C@@]1([C@@H](O1)CO)C	0
ZINC39048881	C[C@@H]1[C@@](O1)(C)C#CCO	0
ZINC39048889	C#CC1(CC[NH2+]CC1)O	0
ZINC39048891	CC#CC1=NOCCO1	0
ZINC39048893	CC(C)(C#C[C@@H]1CO1)[NH3+]	0
ZINC39048895	CC(C)(C#C[C@H]1CO1)[NH3+]	0
ZINC39048899	C#C[C@]1(CCCCO1)O	0
ZINC39048900	C[C@@H]1[C@H](O[C@@H](O1)C#C)C	0
ZINC39048902	CCC1(OCCO1)C#C	0
ZINC39048915	CC1(COCOC1)C#C	0
ZINC39048917	CC#CC1OCCCO1	0
ZINC39048923	CC#C[C@@H]1OC[C@H](O1)C	0
ZINC39048924	CC#C[C@H]1OC[C@H](O1)C	0
ZINC39048926	CC#CC1(OCCO1)C	0
ZINC39048927	CC(C)(C#C[C@@H]1CO1)O	0
ZINC39048933	C[C@]1(COC[N@H+]1C)C#C	0
ZINC39048935	CC#C[NH+]1CCOCC1	0
ZINC39048941	C[C@]1(CO1)C#CCOC	0
ZINC39048943	C#Cc1cncc(n1)C#C	0
ZINC39048945	C#Cc1cnc(cn1)C#C	0
ZINC39048968	C1COC(O1)C#CCO	0
ZINC39048971	Cc1cc(ncc1C)C#C	0
ZINC39048974	Cc1ccc(cc1)C#CN	0
ZINC39048980	Cc1ccc(cc1N)C#C	0
ZINC39048983	C#C[C@@H]1[C@@H](CCO1)Cl	0
ZINC39048987	CC1([C@@H](O1)C#CCl)C	0
ZINC39048988	CC1([C@H](O1)C#CCl)C	0
ZINC39048999	CC[C@@]1(CO1)C#CCl	0
ZINC39049001	CC[C@]1(CO1)C#CCl	0
ZINC39049101	C=C[C@@H]1[C@H](O1)C#CC1CC1	0
ZINC39049102	C=C[C@H]1[C@H](O1)C#CC1CC1	0
ZINC39049113	C#CC1=C([C@H]([C@H]1O)O)C#C	0
ZINC39049121	C#C[C@@H]1CN[C@@H](CN1)C#C	0
ZINC39049231	CC1(C(=O)CCC1=O)C#C	0
ZINC39049234	C1[C@@H]2C[C@]1(C2)C#CC(=O)[O-]	0
ZINC39049237	CC1(CC1)C#C[C@@H](C=C)O	0
ZINC39049238	CC1(CC1)C#C[C@H](C=C)O	0
ZINC39049239	CC1=CC[C@@](CC1)(C#C)O	0
ZINC39049240	CC1=CC[C@](CC1)(C#C)O	0
ZINC39049243	C[C@@]1([C@@H]2C=CO[C@@H]2O1)C#C	0
ZINC39049251	CC#C[C@]1(C[C@@H](O1)C=C)C	0
ZINC39049252	CC#C[C@@]1(C[C@H](O1)C=C)C	0
ZINC39049256	C#C[C@@H]1C[N@@H+]2CC[C@H]1CC2	0
ZINC39049277	C#CC#CN1CCOCC1	0
ZINC39049309	C[C@]12CCCC[C@]1(O2)C#C	0
ZINC39049311	C(#CF)C1=C(C1=C=C=O)F	0
ZINC39049324	CC#C[C@]1(CCC[C@H]1C)O	0
ZINC39049341	C[C@H]1CC[C@@](C1=O)(C#C)O	0
ZINC39049347	CCOC#CC1CCCC1	0
ZINC39049350	CCC#C[C@H]1CCCCO1	0
ZINC39049374	CCCCC#C[C@@H]1[C@@H](O1)C	0
ZINC39049376	CCCCCC#C[C@@H]1CO1	0
ZINC39049380	C[C@@H]1C[C@@]1(C#C)C(=O)OC	0
ZINC39049383	CC(C)(C)O[C@@H]1C[C@@H]1C#C	0
ZINC39049402	C[C@@]12CC[C@@]([C@@H]1O2)(C#C)O	0
ZINC39049406	C[C@@]12CC[C@]([C@@H]1O2)(C#C)O	0
ZINC39049417	C#C[C@@]1(CCC[C@@H]2[C@H]1O2)O	0
ZINC39049423	C=CC#C[NH+]1CCOCC1	0
ZINC39049428	CC#C[C@@]1([C@@H]([C@@H](O1)C)C)C	0
ZINC39049434	CC#C[C@]1(C(CO1)(C)C)C	0
ZINC39049453	C[C@@H]1[C@H](OC(O1)(C)C)C#C	0
ZINC39049459	CN1C[C@@H](N(C1=O)O)C#C	0
ZINC39049468	CSC#CC1CCCC1	0
ZINC39049473	CO[C@@H]1CCCO[C@H]1C#C	0
ZINC39049475	CC1(CCO[C@@H](O1)C#C)C	0
ZINC39049480	CCO[C@@H]1C[C@@]1(C#C)OC	0
ZINC39049482	C#C[C@H]1C[C@H](CC(=O)O1)O	0
ZINC39049494	CC1(COC(OC1)C#C)C	0
ZINC39049500	CO[C@@H]1CCC[C@H](O1)C#C	0
ZINC39049502	CO[C@H]1CCC[C@H](O1)C#C	0
ZINC39049505	C[C@H]([C@@H]1[C@H](NC1=O)C#C)O	0
ZINC39049507	C[C@@H]([C@@H]1[C@@H](NC1=O)C#C)O	0
ZINC39049516	C[C@@H]1C[C@H](O[C@H](O1)C#C)C	0
ZINC39049518	CC(C)(C#C[C@@H]1CO1)OC	0
ZINC39049526	C[C@@H]1C[C@](CCO1)(C#C)O	0
ZINC39049530	C#C[C@@]1(CC[C@@H](CC1)O)O	0
ZINC39049531	C#C[C@@]1(CCC[C@@H](C1)O)O	0
ZINC39049552	C[C@H]1[C@@H](O[C@](O1)(C)C#C)C	0
ZINC39049559	CCOC#C[C@@H]1CC(=O)N1	0
ZINC39049564	C[C@H]1C[C@@](CC[NH2+]1)(C#C)O	0
ZINC39049566	C[C@@H]1C[C@](CC[NH2+]1)(C#C)O	0
ZINC39049569	C[C@]1(COC(O1)(C)C)C#C	0
ZINC39049574	C[C@H]1[C@@H]([C@@H](OC1=O)O)C#C	0
ZINC39049577	C[C@H]1[C@H]([C@@H](OC1=O)O)C#C	0
ZINC39049579	C1CCO[C@@H](C1)C#CCO	0
ZINC39049597	CC#C[C@H]1OCC[C@H](O1)C	0
ZINC39049599	CC#C[C@H]1O[C@@H]([C@@H](O1)C)C	0
ZINC39049603	CC#C[C@@H]1O[C@@H]([C@H](O1)C)C	0
ZINC39049606	CCC#CC1(OCCO1)C	0
ZINC39049610	CO[C@@H]1CCC[C@@]1(C#C)O	0
ZINC39049612	C[C@@H]1CO[C@@H]1C#CCOC	0
ZINC39049617	C[C@H]1CO[C@H]1C#CCOC	0
ZINC39049620	C[C@]1(CCC[C@@H](O1)O)C#C	0
ZINC39049621	C[C@@]1(CCC[C@H](O1)O)C#C	0
ZINC39049622	C[C@]1(CCC[C@H](O1)O)C#C	0
ZINC39049629	CC(C)(C)C#Cc1ccco1	0
ZINC39049638	Cc1ccnc(n1)C#CCO	0
ZINC39049644	CNCC#Cc1cncnc1	0
ZINC39049646	C#C[C@@H]1CCCC[C@@]1(C#C)O	0
ZINC39049661	Cc1cccc(n1)C#CCO	0
ZINC39049681	Cc1ccnc(c1)C#CCO	0
ZINC39049689	C=CC#C[C@@]1(CCCC=C1)O	0
ZINC39049707	Cc1ccc(nn1)C#CCO	0
ZINC39049775	CC1=NO[C@@H](C1)C#CCC=C	0
ZINC39049787	CC#C[C@]12CCCCC[C@H]1O2	0
ZINC39049795	C#CC1=CC[C@H](CC1)CCO	0
ZINC39049797	CC1(O[C@H]([C@@H](O1)C#C)C#C)C	0
ZINC39049813	C[C@H](C#CC1=CCCCC1)O	0
ZINC39049833	C#CC1=CCCC21OCCO2	0
ZINC39049839	CO[C@]1(CCC=C1C#C)C=O	0
ZINC39049877	CC(=C1CC[C@@](O1)(C)C#C)C	0
ZINC39049878	CC(=C1CC[C@](O1)(C)C#C)C	0
ZINC39049879	C=CCOC1(CCCC1)C#C	0
ZINC39049881	COC1=CC(=O)C[C@H](C1)C#C	0
ZINC39049889	CC1(CC[C@@](C=C1)(C#C)O)C	0
ZINC39049894	CC(C)(C#CC1=CCCC1)O	0
ZINC39049896	CC1=C(CCC1=O)C#CCO	0
ZINC39049919	CCCCC#C[C@H]1[C@H](O1)C=C	0
ZINC39049922	C#C[C@@]12CCCC[C@@H](O1)CC2	0
ZINC39049926	C#C[C@@]12CCC[C@@H]1[C@@H](CC2)O	0
ZINC39050017	c1cc([n+]([O-])cc1O)Cl	0
ZINC39050090	C#Cc1cc(ccn1)N	0
ZINC39050642	C#C[C@@H](c1ccccn1)O	0
ZINC39051134	C#Cc1cccc(n1)N	0
ZINC39051207	C#Cc1ccc(c(n1)C#N)N	0
ZINC39053069	C#C[C@@H]1C=NC(=O)NC1=O	0
ZINC39053957	C#Cc1ccccc1S(=O)(=O)N	0
ZINC39055694	C1C[C@@H](C[C@@H]2[C@@H]1CC[C@@H]2C(=O)CCl)O	0
ZINC39057605	COC(=O)C1=NNC[C@@H]1C#C	0
ZINC39057687	C#C[C@]1(CCC(=O)N1)C(=O)[O-]	0
ZINC39057830	CC(C)(C#C)[C@@H](C(=O)OC)[NH3+]	0
ZINC39058578	COC(=O)[C@](CC=C)(CC#C)N	0
ZINC39058649	C[C@@H](/C=C/[C@@](C#C)(C(=O)[O-])[NH3+])[NH3+]	0
ZINC39058720	CC(C)(C)OC(=O)[C@H](CC#C)N	0
ZINC39058720	CC(C)(C)OC(=O)[C@H](CC#C)[NH3+]	0
ZINC39058960	CC1(CO[C@H]([C@@H]1OC)O)C	0
ZINC39058991	Cc1cc(cc(c1O)C)C#C	0
ZINC39059028	COCO[C@H]1CCN(C1)O	0
ZINC39059032	Cc1ccn(c(=O)c1)CC#C	0
ZINC39059180	C[C@H]1C[C@H](C(=C1CC#C)C)O	0
ZINC39059184	CC#CC[C@H]1CC(=O)CC1=O	0
ZINC39059215	CO/C=C/c1ccccc1O	0
ZINC39059262	CCCC#C[C@H](C(=O)OC)N	0
ZINC39059313	c1ccc2c(c1)[C@@H]([NH2+][C@H]2O)O	0
ZINC39059573	CC1([N+]2=C(C[C@H]2CCO1)O)C	0
ZINC39059775	C1CC[C@H]2[C@H](C1)C[C@@H]([C@@H]2O)O	0
ZINC39060399	C#C[C@H]1[C@@]2(O1)[C@@H](CC=C2C#C)O	0
ZINC39060418	CO[C@H]1C(=C(O)C(=O)CO1)[O-]	1
ZINC39060520	C#C[C@@H](c1ccc(cc1)C=O)O	0
ZINC39060522	C#C[C@H](c1ccc(cc1)C=O)O	0
ZINC39061274	CC[C@H]1CO[C@@H](N1C=O)C	1
ZINC39061465	C[C@@H]1[C@H](C[C@@H](O1)OC)C=O	1
ZINC39061987	C#CCC[C@@H]1CCC[C@H]1C=O	0
ZINC39062075	C#C[C@@H](c1cc(on1)C=O)O	0
ZINC39063294	C#CCn1ccc(c1C#N)C=O	0
ZINC39065381	CNC(=O)c1ccccc1C#C	0
ZINC39065486	C1CO[C@H](CN1C(=O)N)CO	1
ZINC39066000	C#CCn1cccc1C(=O)[O-]	0
ZINC39066285	C#C[C@H]1CCCC[C@H]1C(=O)[O-]	0
ZINC39067163	CC(=O)[C@@H](CC#C)O	0
ZINC39067165	CC(=O)[C@H](CC#C)O	0
ZINC39067757	COC(=O)[C@H]1C[C@H]([C@@H](C1)O)[NH3+]	1
ZINC39068031	CCOC(=N)[C@H](C)O	0
ZINC39068166	CC#CC[C@@H](C(=O)C)O	0
ZINC39068216	CC(=O)C[C@@](C)(C#C)O	0
ZINC39068217	CC(=O)C[C@](C)(C#C)O	0
ZINC39068725	CC(=O)[C@H](CC=C)CC#C	0
ZINC39069046	CC(=O)C#CC(C)(C)CO	0
ZINC39069868	CC(=O)[C@@]1(CCOC1=O)C#C	0
ZINC39070046	C[C@@H](c1ccc(o1)C(=O)C)O	0
ZINC39070594	C[C@@H]1C[C@H]([C@@H](CO1)C(=O)C)O	1
ZINC39070612	CC#Cc1ccccc1C(=O)C	0
ZINC39071145	CC(=O)N1C=CC2=CC=CC[C@H]12	1
ZINC39072643	CC1=C([C@@](OC1=O)(C(=O)C)O)C	1
ZINC39072724	C[C@@H](C(=O)OCC#C)N	0
ZINC39072789	C/C(=N\O)/C(=O)OCC#C	0
ZINC39072801	C[C@H](C#C)[C@@](C)(C(=O)[O-])[NH3+]	0
ZINC39072803	C[C@H](C#C)[C@](C)(C(=O)[O-])[NH3+]	0
ZINC39072945	CC(C)[C@@](C)(C(=O)OC)NO	1
ZINC39073114	COc1ccnc(c1O)C(=O)N[C@@H]1CCCC1=O	0
ZINC39073470	CC#CCn1ccnc1	0
ZINC39073865	C#CCN1CC[C@H](C1)O	0
ZINC39073866	C#CCN1CC[C@@H](C1)O	0
ZINC39073866	C#CC[N@@H+]1CC[C@@H](C1)O	0
ZINC39077617	CN(C)C(=O)C#CCO	0
ZINC39077892	C1CN(C[C@@H]1O)C(=O)[O-]	0
ZINC39078216	C#CCn1c[nH+]cc1CO	0
ZINC39078440	COCn1c[nH+]cc1C=C	0
ZINC39078578	CC#CCN1CCOCC1	0
ZINC39078801	CN(C)C(=O)CC#CCO	0
ZINC39078902	CCN(CCO)[C@@H](C)C#C	0
ZINC39079161	C#CCc1cccn1CC#C	0
ZINC39079422	CC[C@@]1(COC[N@H+]1C)CO	0
ZINC39080012	CC#CCN(CC=C)CC=C	0
ZINC39080369	c1ccn(c(=O)c1)/C(=N\O)/C=O	0
ZINC39080400	CC#CC[N@@H+](C)CCC(C)C	0
ZINC39080429	CC1(COCCN1CC#C)C	0
ZINC39080822	Cn1c(nc(c1C#N)C#N)C#C	0
ZINC39081381	COCC#Cc1nccn1C#C	0
ZINC39081706	CN(C)CC#C/C=C\C#CCN	0
ZINC39081934	C#CCO/N=C\1/CN2CC[C@H]1C2	0
ZINC39082769	CCC(=[NH2+])N1CC[NH+](CC1)CC	0
ZINC39083458	COC(=O)c1ccccc1NCC#C	0
ZINC39087108	CCOC(=O)c1cccc(c1)NCCO	1
ZINC39087133	C1C(=C(N2[C@H](O1)[C@@H](C2=O)[NH3+])C(=O)[O-])C#N	1
ZINC39087870	CCOC(=O)c1cocc1C	1
ZINC39087974	C[C@]1(CC=C[C@H]1O)C(=O)OC	1
ZINC39088191	COC(=O)[C@H]1C[N@@H+]1CCCO	1
ZINC39088204	C#C[C@@H](c1ccc(cc1)F)ON	0
ZINC39088360	C#C[C@H](c1cccc(c1)F)N	0
ZINC39088360	C#C[C@H](c1cccc(c1)F)[NH3+]	0
ZINC39088415	C1[C@H]([C@H]([C@@H](NN1)CO)O)F	0
ZINC39088626	C[C@@]1(CCC[C@@H]2[C@]1(O2)C#N)F	0
ZINC39088725	C#C[C@H](c1csc(n1)F)O	0
ZINC39088790	C1C[C@H]2C[C@@H]1C[C@@]2([N+](=O)[O-])F	0
ZINC39088996	c1c(cc(cc1F)F)C#CC#N	0
ZINC39089113	C=C1CCCC[C@H]1OCC#C	0
ZINC39089122	CC#CCO[C@H]1CCCC=C1	0
ZINC39089139	C#CCO[C@H]1CCCCC=C1	0
ZINC39089140	C[C@@]1(CCCC=C1)OCC#C	0
ZINC39089141	C[C@]1(CCCC=C1)OCC#C	0
ZINC39089149	C[C@H]1CCCC=C1OCC#C	0
ZINC39089281	C1CON=C1OCC#CCO	0
ZINC39089486	CCC#Cc1ccc(cc1)OC	0
ZINC39089733	CC(=O)O[C@H]1C[C@@H]2C[C@H]1C[C@H]2O	1
ZINC39090204	CCOC1=C[C@H](C[C@@H](C1)C[NH2+]C)O	0
ZINC39090235	CO[C@]1(CCC(=O)N1CCC=C)O	1
ZINC39090579	CO[C@H]1c2c(c[nH+]c(c2[O-])CO)CO1	0
ZINC39090725	COc1ccc(cc1)[C@@H](C#C)OCC#C	0
ZINC39091193	C#CC[C@]1(CC[C@@H](CC1)O)OC(=O)N	0
ZINC39091247	C[C@H]([C@@H](C#C)N(C(=O)[O-])C(C)(C)C)O	0
ZINC39091256	CC#C[C@H](CO)NC(=O)OC(C)(C)C	0
ZINC39091258	C[C@@H]([C@H](C#C)O)N(C(=O)[O-])C(C)(C)C	0
ZINC39093551	CC(C)(C)OC(=O)N[C@H](CO)C#CC=C	0
ZINC39093594	CC(C)(C)OC(=O)N[C@H]1CCO[C@@H]1C#C	0
ZINC39093719	C[C@@H](C[C@@H](C#C)NC(=O)OC(C)(C)C)O	0
ZINC39093720	C[C@H](C[C@@H](C#C)NC(=O)OC(C)(C)C)O	0
ZINC39093721	C[C@@H](C[C@H](C#C)NC(=O)OC(C)(C)C)O	0
ZINC39093722	C[C@H](C[C@H](C#C)NC(=O)OC(C)(C)C)O	0
ZINC39093724	CC#CC[C@@H](CO)NC(=O)OC(C)(C)C	0
ZINC39093911	CC(C)(C)OC(=O)NC(CO)(CO)C#C	0
ZINC39093986	CC(C)(C)OC(=O)NCC(C)(C)CCO	1
ZINC39094083	CC(C)(C)OC(=O)Nc1cccc(c1)C#C	0
ZINC39094449	C1CCC(CC1)(C#CO)OC(=O)N	0
ZINC39094451	C#C[C@@]1(CCC[C@@H](C1)O)OC(=O)N	0
ZINC39094455	C#C[C@@]1(CCC[C@H](C1)O)OC(=O)N	0
ZINC39094456	C#C[C@]1(CCC[C@H](C1)O)OC(=O)N	0
ZINC39094474	CC(C)(C)NC(=O)OC(C)(C)C#C	0
ZINC39094506	C#C[C@@]1(CCCC[C@@H]1O)OC(=O)N	0
ZINC39094508	C#C[C@]1(CCCC[C@@H]1O)OC(=O)N	0
ZINC39094512	C#C[C@]1(CCCC[C@H]1O)OC(=O)N	0
ZINC39094522	CC(C)(C)OC(=O)N[C@H](CO)C#C	0
ZINC39094526	CC(C)(C)OC(=O)NCC#CCO	0
ZINC39094842	C1C[C@H]2[C@@H]1C[NH2+][C@@H]2C#N	0
ZINC39095528	Cn1ccc2c1ccc(c2)C#C	0
ZINC39095617	C1[C@@H]([C@H]([C@@H](NN1)CF)O)O	0
ZINC39095861	C1[C@H]2[C@@H]([NH2+]1)[C@@H]1[C@@H]2NNC1	0
ZINC39096410	c1c(c(c(c(c1Cl)Cl)O)O)C#N	0
ZINC39096454	CC#CCO[C@@H](C)c1ccc(c(c1)O)O	0
ZINC39096456	CC#CCO[C@H](C)c1ccc(c(c1)O)O	0
ZINC39096726	C#CCOC(=O)c1cc(c(c(c1)O)O)O	0
ZINC39097068	C[C@@]12CC=CC[C@@H]1[C@@H](C(=C[C@@H]2O)OC)O	0
ZINC39097134	CCOC(=O)[C@@H](c1ccc(c(c1)O)O)[NH3+]	1
ZINC39097552	CC(=C)C(=O)OC[C@H]1CCC[C@@H]([C@@H]1O)O	1
ZINC39098296	Cc1c(cc(c(c1O)C=O)C#CCOC)O	0
ZINC39098492	C[NH2+][C@H]1Cc2cc(c(cc2N(C1=O)C)O)O	0
ZINC39098543	CC1=CC(=O)CC([C@@]1(C#CCCO)O)(C)C	0
ZINC39098610	C[C@H](C(=O)c1ccc(c(c1)O)O)[NH2+]C(C)C	0
ZINC39098777	CC(C)[C@@H](c1ccc(c(c1O)C=O)O)OC	1
ZINC39098883	CCOc1ccc(cc1)OCCOCC#C	0
ZINC39099294	CCO[C@@H]1C[C@]1(C#C)OS(=O)(=O)C	0
ZINC39099362	CCO[C@@H]1C[C@H](Nc2c1cc(cc2)C)C	0
ZINC39099928	CCO[C@@H]1CC(=C1C#Cc1ccccc1)C	0
ZINC39100087	CCOC1OC(C(O1)(C#C)C#C)(C#C)C#C	0
ZINC39100109	CCOc1ccc(c(c1)N)c1ccncc1	0
ZINC39100271	CCOc1nc(c2c(n1)n(cn2)CC#C)N	0
ZINC39100276	CCO[C@H]1OC[C@H](O1)CN1CCOCC1	0
ZINC39100501	CCOc1cc2c(=O)c(c[nH]c2nc1C)C	0
ZINC39100827	CC[C@@H]1C=C(c2ccccc2[C@@]1(C)O)C	0
ZINC39100906	CC[C@@]1(CC=CO[C@H]1c1ccccc1)O	0
ZINC39102136	CC[N@H+]1CCCC[C@@H]1Cc1cccc(c1)O	0
ZINC39102181	CCCCCC/C(=C/[C@H]1[C@@](O1)(C)CC)/C#C	0
ZINC39102208	CCc1ccc(cc1)n1cnc(c1C#C)C#C	0
ZINC39102277	CC[C@]1(C[NH2+]C[C@H](O1)C)c1cccc(c1)O	0
ZINC39102411	CCC1(OC[C@H](O1)CC#C[C@@H](C#C)O)CC	0
ZINC39102412	CCC1(OC[C@H](O1)CC#C[C@H](C#C)O)CC	0
ZINC39102678	CC[C@]1(CO1)C#CCn1c2ccccc2nn1	0
ZINC39103182	CC(C)[C@H]1[C@H](OC(=O)N1)C#C	0
ZINC39103688	C[C@@H]1[C@@H]([C@@H](O[C@@H]1C(C)C)O)O	0
ZINC39104585	C[C@@H]1[C@@H](C[C@H](OC1=O)C(C)C)O	1
ZINC39104586	C[C@H]1[C@H](C[C@H](OC1=O)C(C)C)O	1
ZINC39105178	C[C@@]12CCC[N@@H+](C1)Cc1c2cc(cc1)O	0
ZINC39105514	CCCCCC/C(=C/[C@@H]1C(O1)(C)C)/C#C	0
ZINC39108953	C[C@@H]1C[N@H+](CC[C@@]1(CC#C)OC(=O)N)C	0
ZINC39108954	C[C@H]1C[N@H+](CC[C@@]1(CC#C)OC(=O)N)C	0
ZINC39110116	Cc1ccccc1[C@@]1(CCCC[C@@H]1O)[NH2+]C	0
ZINC39110269	C/C/1=C/CC(CCCC#C[C@@H](C1)OC)(C)C	0
ZINC39110270	C/C/1=C/CC(CCCC#C[C@H](C1)OC)(C)C	0
ZINC39110459	CC1=C(C[C@H](C[C@@H]1OC(=O)OC=C)O)C#C	0
ZINC39110603	CCC(=O)O[C@@]1(CC[N@@H+](C[C@@H]1C)C)CC#C	0
ZINC39110870	Cc1ccc2c(c1)C[C@@H]1C[N@H+](C[C@H]1C2)CC#C	0
ZINC39111478	C#CCC[C@@H]1CCC[C@]21CO2	0
ZINC39111480	C#CCC[C@@H]1CCC[C@@]21CO2	0
ZINC39111481	C#CCC[C@H]1CCC[C@@]21CO2	0
ZINC39111578	C#CC[C@@]1(CCCC1=O)CO	0
ZINC39111579	C#CC[C@]1(CCCC1=O)CO	0
ZINC39114114	CC1=NC(=C(N(C1)O)C)C#CCO	0
ZINC39114128	Cc1c(nc2c(n1)[C@H](C[C@@H]2O)C)C	0
ZINC39114322	C#CCN1CC(=O)N(C(=O)C1)CO	0
ZINC39114334	C1CN(C[C@@H]([NH2+]1)C(=O)N)CCC#N	1
ZINC39116438	C[N@H+]1[C@H]2CC[C@@H]1C(=O)N(C2)CC#C	0
ZINC39117897	CC1(CC(=C1)C(=O)[O-])C	1
ZINC39117949	c1cncc2c1c(c(cn2)Br)N	0
ZINC39118245	CCC[C@@H](COCCC#C)[NH3+]	0
ZINC39118247	CCC[C@H](COCCC#C)[NH3+]	0
ZINC39118249	CC(C)[C@@H](C[NH3+])OCCC#C	0
ZINC39118255	CC(C)[C@H](COCCC#C)[NH3+]	0
ZINC39118951	CN1c2ccccc2S[C@H]1C#Cc1ccccc1	0
ZINC39119996	CC1(OCc2c(cccc2O1)C#C)C	0
ZINC39120210	c1ccc(cc1)[C@H]1OC[C@@H](CO1)CO	0
ZINC39121144	C[C@H](C(C)C)Oc1cc(ncn1)OCC#C	0
ZINC39122431	c1c(cc(c2c1[nH]cc(c2=O)C(=O)[O-])O)O	0
ZINC39123277	C#CCN1CCN(CC1)c1ccccn1	0
ZINC39123304	C[N@@H+](CC#C)Cc1ccc2c(c1SC)OCO2	0
ZINC39123759	CC(C)(C)OC(=O)Nc1nc(cs1)C#C	0
ZINC39124096	c1cc(ccc1c1c(nc(c(=O)o1)Cl)Cl)Cl	0
ZINC39124463	C[C@@H]1CCCc2n1c(=O)c1c(n2)c(c2ccccc2c1O)O	0
ZINC39125696	CC#CC[C@H](C)C(=O)CCl	0
ZINC39126060	CCC#CCNC(=O)c1ccccc1	0
ZINC39126328	CC(=O)Nc1ccc(cc1)[C@@H](C#C)O	0
ZINC39128706	CC(=O)Nc1ccccc1[C@@H](C#C)O	0
ZINC39131867	CC1([C@H](O1)[C@@H](CC#C)O)C	0
ZINC39131868	CC1([C@@H](O1)[C@H](CC#C)O)C	0
ZINC39131869	CC1([C@H](O1)[C@H](CC#C)O)C	0
ZINC39132025	C#C[C@@H]1[C@H](O1)c1ccccc1	0
ZINC39132111	C[C@@H]([C@@]12CCC[C@@H]1O2)O	0
ZINC39134706	c1c(nc(s1)F)CO	0
ZINC39134755	C#Cc1cscn1	0
ZINC39134832	c1c(nc(s1)CN)CO	0
ZINC39136720	C1CC[C@H]2[C@@H](C1)NCC(=O)O2	1
ZINC39136770	C[C@@H]1COC[C@@H](N1CC#C)C	0
ZINC39136772	C[C@@H]1COC[C@H](N1CC#C)C	0
ZINC39136792	C#CCN1CCO[C@H](C1)C[NH3+]	0
ZINC39139058	CCOC(=O)N1C=CC=C[C@@H]1C#C	0
ZINC39142994	C[C@H](CC(=O)NNC(=O)c1ccccc1Cl)[C@H](CCC(C)C)C(=O)[O-]	1
ZINC39176752	C[C@H](CCc1ccc(cc1)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O)O	0
ZINC39188816	CCC[C@H](C#C)[NH3+]	0
ZINC39192942	CC[NH+](CC)CC#CC[NH3+]	0
ZINC39194619	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)CCC(=O)NC	0
ZINC39204499	COc1cc(ccc1O)C#C	0
ZINC39205291	CC1=C([C@H](N=N1)O)[C@@H](c1cc(c(c(c1)OC)OC)OC)C(C#N)C#N	0
ZINC39211710	C[C@]1(CCCC(O1)(C)C)C#CC[N@@H+]1CCC[C@@H](C1)c1cccnc1	0
ZINC39211711	C[C@@]1(CCCC(O1)(C)C)C#CC[N@@H+]1CCC[C@@H](C1)c1cccnc1	0
ZINC39211855	CC1=C[C@@H]([NH+]=N1)c1ccccc1N	0
ZINC39214548	C[C@](C#CCN1CCCC[C@@H]1c1cccnc1)(C(C)(C)C)O	0
ZINC39214548	C[C@](C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)(C(C)(C)C)O	0
ZINC39223793	C[C@@]1(CCCC(O1)(C)C)C#CCN1CCCC[C@@H]1c1cccnc1	0
ZINC39223793	C[C@@]1(CCCC(O1)(C)C)C#CC[N@H+]1CCCC[C@@H]1c1cccnc1	0
ZINC39231550	C[C@@]1(CCCC(O1)(C)C)C#CCN(C)C	0
ZINC39231550	C[C@@]1(CCCC(O1)(C)C)C#CC[NH+](C)C	0
ZINC39231554	C[C@@]1(CCCC(O1)(C)C)C#CC[NH+]1CCCC1	0
ZINC39231647	C[C@]1(CCCC(O1)(C)C)C#CCN(CCO)CCO	0
ZINC39231647	C[C@]1(CCCC(O1)(C)C)C#CC[NH+](CCO)CCO	0
ZINC39231648	C[C@@]1(CCCC(O1)(C)C)C#CCN(CCO)CCO	0
ZINC39231648	C[C@@]1(CCCC(O1)(C)C)C#CC[NH+](CCO)CCO	0
ZINC39231657	C[C@]1(CCCC(O1)(C)C)C#CCN(C)CCO	0
ZINC39231657	C[C@]1(CCCC(O1)(C)C)C#CC[N@H+](C)CCO	0
ZINC39231658	C[C@@]1(CCCC(O1)(C)C)C#CCN(C)CCO	0
ZINC39231658	C[C@@]1(CCCC(O1)(C)C)C#CC[N@H+](C)CCO	0
ZINC39241775	CNC(=O)OCCc1ccc(o1)c1ccc(cc1)Cl	1
ZINC39253881	CC(C)(C)OC(=O)N(C)C[C@@H](c1ccccc1)O	1
ZINC39284009	c1ccc(cc1)[C@@H]1OC[C@@H]2[C@@H](O1)CC=CO2	0
ZINC39287511	C1CN2[C@@H]3[C@@H]1C=CC=C3C=C(C2=O)C[NH2+]CCCN1CCOCC1	1
ZINC39320508	CC(C)(C)OC(=O)NC1CCN(CC1)C(=O)c1ccc(cc1)C=O	1
ZINC39323249	C[C@@](C#CC[NH+]1CCCC1)(C(C)(C)C)O	0
ZINC39325623	C[C@@H](c1ccnc(c1)N)O	0
ZINC39325844	c1cc(c(nc1)OC1CCC1)[N+](=O)[O-]	0
ZINC39354963	c1ccc2c(c1)cccc2C1=NN=C[C@H]1C[NH+]1CCN(CC1)CCO	0
ZINC39355853	CCOC(=O)C1=NC2=C([C@@H]1C)/C(=N/O)/CCC2	1
ZINC39358574	c1ccc(cc1)[C@@H]1C2=C(N=N[C@@H]2NC2=C1C(=O)CCC2)O	0
ZINC39363284	Cc1cccc(n1)CN1CC[N@H+]([C@@H](C1)CCO)CCc1ccccc1	0
ZINC39371482	Cc1ccccc1[C@@H]1C=NN=C1[C@@H]1CC[N@H+](CC1)[C@@H](C)CSC	0
ZINC39394504	COc1ccc(c(c1)OC)C1=NN=C[C@H]1CN(CC=C)CC#C	0
ZINC39396374	C[C@@H](C#CCN(Cc1ccccc1)C(C)C)O	0
ZINC39404412	C1CN(CC[C@@H]1[NH+]1CCOCC1)CC1=C2C=CC=C[C@@H]2N=C1	0
ZINC39413546	CC(=O)Nc1ccc(cc1)S(=O)(=O)[N-]/N=C/[C@@H]1C=CC=N1	1
ZINC39415000	C#C[C@H](c1cccc(c1)Cl)O	0
ZINC39418754	C#CC[C@@H](c1cccnc1)O	0
ZINC39422239	Cc1[nH][nH]c(=O)c1[C@H](c1ccc(cc1)F)C1=C(N=N[C@@H]1O)C	0
ZINC39437038	Cc1ccc(cc1C)CN1CC[N@H+]([C@@H](C1)CCO)CC(C)(C)C	0
ZINC39442026	CCC(CC)[C@H]1C2=C(CCN(C2)/C(=C/C2=N[C@H]3[N+](=CCS3)C2)/[O-])N=N1	0
ZINC39442527	CCn1cc(cn1)C[N@@H+]1CCN([C@@H](C1)CCO)CC(C)(C)C	0
ZINC39443647	CCN(CC)c1ccc(cc1)C1=NC(=O)C2=C3CCCC[C@H]3SC2=N1	1
ZINC39447659	COCc1nc(on1)c1ccc(nc1)N1CCC[C@H]1CO	0
ZINC39489321	COc1cccc(c1O)C(=O)OCCN1C(=O)c2ccccc2C1=O	1
ZINC39490190	c1cc(ccc1C1=NN=C[C@H]1C[N@@H+]1CCC[C@@H](C1)N1CCOCC1)F	0
ZINC39558054	c1cc(sc1CN1CCC2=C(C1)[C@H](N=N2)C1CCC1)C#CCO	0
ZINC39580019	c1ccc(c(c1)OC1=CN=[NH+][C@H]1c1ccc(cc1O)O)F	0
ZINC39620291	c1ccc2[nH]cc(c2c1)c1csc(n1)NC(=O)C[C@@H]1CC=CS1	1
ZINC39698585	Cc1ccc(c(c1)O)[C@H]1C=C(N=[NH+]1)c1cccc(c1)F	0
ZINC39699654	C1=NC(=O)C2=N[C@@H](N(C2=N1)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)[S-]	1
ZINC39701224	c1cc(ccc1CCC(=O)[O-])S(=O)(=O)[N-]c1ccc(c(c1)Cl)Cl	1
ZINC39733335	COC(=O)CNC(=O)CSC1=NC(=O)C2=C(CSC2=N1)c1cccs1	1
ZINC39737066	CC1(CC2=C3C(=NC(=NC3=O)NCCCO)S[C@@H]2CO1)C	1
ZINC39746085	CCN[C@@H]1N=C(CS1)c1c(c(c([nH]1)C)C(=O)OC)C	1
ZINC39756524	CS[C@H]1Nc2ccc(cc2S1)NS(=O)(=O)c1ccc2c(c1)oc(=O)[nH]2	0
ZINC39855511	Cc1ccccc1NC(=O)c1c(c2c(o1)CC(C[C@@H]2O)(C)C)C	0
ZINC39860568	C/C(=C/1\C(=O)N(C(=O)S1)c1ccc(cc1)F)/c1ccc(cc1)O	0
ZINC39869789	Cc1cccc(c1NC1=NC(=O)/C(=C/C(=C/c2ccccc2)/Cl)/S1)O	0
ZINC39882665	CCc1ccc2c(c1)c(co2)CC(=O)N[C@H]1CCS(=O)(=O)C1	1
ZINC39897770	Cc1ccc(c(c1)NC(=O)c1ccc2c(c1)CCCC2)C(=O)[O-]	1
ZINC39908080	CCc1nc2ccccc2n1CC#C	0
ZINC39915813	CC(C)n1c2ccccc2nc1S[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC39916156	c1c(cc(c(c1F)OCCOC[C@H](C[NH2+]C1CCCC1)O)F)Br	0
ZINC39917588	C=C(Cn1c2ccccc2nc1CCC[NH+]1CCOCC1)Br	0
ZINC39928009	c1ccc(c(c1)c1ccc(cn1)[C@H](C(=O)[O-])[NH3+])Cl	1
ZINC39932905	c1ccc2c(c1)ncn2Cc1nc(nc(n1)N1CCOCC1)N	0
ZINC39935056	CC[N+]1=C(C[C@H]([C@H]1C)C(=O)CSc1nc2ccccc2[nH]1)C	1
ZINC39936012	C[C@@H](CCC(C)C)[NH2+]C[C@H](COCc1ccc(cc1)OC)O	0
ZINC39945516	CC1(O[C@H]2[C@H]([C@@H]([C@H](O[C@H]2O1)CN=[N+]=[N-])N=[N+]=[N-])O)C	0
ZINC39949866	COc1c2ccoc2c(c(c1[C@H]1C=CN=[NH+]1)O)OC	0
ZINC39951618	c1cc(c(cc1I)C(=O)OC[C@@H]1CCCO1)O	1
ZINC39951684	CCCOC(=O)c1cc(ccc1O)Br	1
ZINC39952025	CC(C)(C)OC(=O)N1CCC[C@@H](C1)N1C[C@@H](C1)[NH3+]	1
ZINC39952806	C[C@H]1C[NH2+]CCN1Cc1ccccc1C(=O)[O-]	1
ZINC39953779	CC[C@@H](C)[C@@H]1C2=C(CC(CC2=O)(C)C)O[C@@H](O1)[C@@H](C)CC	1
ZINC39957166	CC1(O[C@@H]2[C@H]([C@H](O[C@@H]2O1)COS(=O)(=O)C)OCc1ccccc1)C	0
ZINC39957191	CC1(O[C@@H]2[C@@H](O1)[C@@H](O[C@@H]2[C@@H](C=C)O)OCc1ccccc1)C	0
ZINC39957342	c1c(cnc(n1)C1CC1)CO	0
ZINC39957347	Cc1c(cncn1)CO	0
ZINC39957956	CC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cc(ccc1OCC#C)Br	0
ZINC39957959	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(ccc1OCC#C)Br	0
ZINC39959110	C[NH+](C)CCCNC(=O)[C@@H]1[N-]C(=NO1)C1=C[C@H]2C(=CC=N2)C=C1	1
ZINC39959659	CCOC(=O)[C@H]1C(=O)[NH+]=c2ccccc2=[NH+]1	1
ZINC39961364	Cc1cc2c(cn(c2nc1)C(=O)OC(C)(C)C)C#CCO	0
ZINC39963735	C[C@@H]1C(=C(N=N1)C)C(=O)C[C@@]1(c2cc(ccc2N(C1=O)CC#C)Br)O	0
ZINC39963741	C[C@H]1C(=C(N=N1)C)C(=O)C[C@]1(c2cc(ccc2N(C1=O)CC#C)Br)O	0
ZINC39963781	Cc1cccc(c1)Nc1cc[nH+]c2c1cccc2Cl	0
ZINC39963808	c1cc2c(ccnc2c(c1)Cl)NCCc1cccs1	0
ZINC39964279	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccccc1C	0
ZINC39976061	CCN(CC)C(=O)/C=C/c1cc(n(c1C)c1cc(on1)C)C	1
ZINC39977623	CC(=O)N[C@H](CC(=O)NCC#C)c1ccc(cc1)Cl	0
ZINC39978614	C[C@@H]1C(=C(N=N1)C)C(=O)C[C@@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC39978615	C[C@H]1C(=C(N=N1)C)C(=O)C[C@@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC39978616	C[C@@H]1C(=C(N=N1)C)C(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC39978617	C[C@H]1C(=C(N=N1)C)C(=O)C[C@]1(c2ccccc2N(C1=O)CC#C)O	0
ZINC39995798	C[C@@H]1C(=c2ccccc2=[NH+]1)C(=O)[C@@H](C)OC(=O)c1cccc(c1)O	1
ZINC40001009	C[C@@H]1C(=C(C(=N1)C(=O)[C@@H](C)OC(=O)c1ccc(cc1)O)C)C(=O)OC	1
ZINC40025083	CCOC(=O)C1=C(NC(=O)NC1)CSc1nc(c(s1)CC(=O)N)C	1
ZINC40039460	c1c(c2c(s1)CCCC2)C(=O)NCCCOC[C@H]1CCCO1	1
ZINC40049447	CCc1nc(on1)CSc1ccc(cn1)C(F)(F)F	0
ZINC40061069	C[C@H](c1ccc(cc1)F)[NH+]1CCN(CC1)S(=O)(=O)N1CCOCC1	0
ZINC40086122	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)N1CC[N@H+](CC1)Cc1ccccc1Br	0
ZINC40088044	Cc1ccc(cc1)NC(=O)c1c(c(n[nH]c1=O)C)C	1
ZINC40105752	c1ccc(c(c1)[C@H](C[NH+]1CCN(CC1)CC(=O)N1CCOCC1)O)Cl	1
ZINC40105793	COc1ccc(cc1)[C@@H]1CCCN1C[C@@H](c1ccccc1Cl)O	0
ZINC40105793	COc1ccc(cc1)[C@@H]1CCC[N@H+]1C[C@@H](c1ccccc1Cl)O	0
ZINC40107504	CC(=O)NCc1ccc(c(c1)OC)OC[C@@H]1CCCO1	1
ZINC40107691	CCc1c(snn1)C(=O)NCCC(=O)N(C)c1ccccc1	1
ZINC40134976	COc1ccc(cc1OC(F)F)NC(=O)[C@@H]1CCCC[N@H+]1CC#C	0
ZINC40134985	C#CCN1CCCC[C@@H]1/C(=N/CC1CCCCC1)/O	0
ZINC40135201	C#CC[N@@H+]1CCCC[C@H]1C(=O)N1CCN(CC1)c1cccc(c1)Cl	0
ZINC40145861	c1ccnc(c1)c1nnc(s1)NC(=O)c1cc(ccc1O)Br	0
ZINC40151971	C#Cc1cccc(c1)NC(=O)CNC(=O)c1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC40152212	COCCn1cnnc1S(=O)(=O)Cc1nc(on1)c1cccs1	0
ZINC40162326	CC(C)C[NH+](C[C@H](COCc1ccc(cc1)OC)O)CC(C)C	0
ZINC40162898	Cc1cc(n(n1)CC[NH2+]CCC(=O)OC)C	1
ZINC40174864	CCOC(=O)c1ccccc1c1ccc(cc1)N(C)C	1
ZINC40176539	c1ccc(cc1)CNC(=O)CN[C@H]1CCOC1=O	1
ZINC40177394	CCc1ccc(cc1[C@H](c1cc(cnc1)Br)N)[N+](=O)[O-]	0
ZINC40178667	Cc1c(cc(o1)c1ccccc1)C(=O)NC(C)C	1
ZINC40183909	COC(=O)Cn1c2ccccc2nc1CNC(=O)c1ccncc1	1
ZINC40186599	c1cc(c(cc1Br)OC(F)(F)F)CO	0
ZINC40188093	C[C@@H](c1nc2ccccc2n1CC#C)NC(=O)C1CCCCC1	0
ZINC40188569	CCC(=O)N[C@H](C)c1nc2ccccc2n1CC#C	0
ZINC40199129	C#CCn1c2ccccc2nc1CCNC(=O)c1cccs1	0
ZINC40204429	CCCC(=O)NCCCc1nc2ccccc2n1CC#C	0
ZINC40224188	C#CCn1c2ccccc2nc1[C@H](c1ccccc1)O	0
ZINC40225177	CC(C)(c1nc2ccccc2n1Cc1ccccc1OC)O	0
ZINC40225434	c1ccc2c(c1)[nH+]c(n2CC(=O)N1CCCC1)CCCO	0
ZINC40229367	C[C@@H]1CCC[C@H]([N@@H+]1CCOCCO)C	0
ZINC40235587	CC(C)c1ccc(cc1)OCc1nc2ccccc2n1CC#C	0
ZINC40237163	Cc1cc(ccc1Cl)O[C@@H](C)c1nc2ccccc2n1CC#C	0
ZINC40238513	COc1ccc(cc1)/C=C/c1nc2ccccc2n1CC(=O)OC	1
ZINC40238984	C=C(Cn1c2ccccc2nc1c1ccco1)Br	0
ZINC40243361	CCOc1ccc(cc1)[C@@H](c1ccc(cc1)Br)O	0
ZINC40245252	c1ccc(cc1)Oc1ccc(cc1)[C@H](c1ccoc1)O	0
ZINC40250374	CC[C@H](C)Cn1c2ccccc2nc1c1cccc(c1)Cl	0
ZINC40267327	COC(=O)c1ccc(cc1)NC(=O)c1csc(n1)NC1CC1	1
ZINC40267870	c1cc(cnc1)n1cnc2c1N=C(C[C@H]2c1cc(ccc1F)Br)O	0
ZINC40268830	Cc1c(sc(n1)NC1CCCC1)/C(=[NH+]/CCC(C)C)/O	0
ZINC40275321	COCC(=O)NCc1nc2ccccc2n1CC#C	0
ZINC40280718	C#CCn1c2ccccc2nc1CNC(=O)c1ccc(cc1)Br	0
ZINC40282206	C[C@H](c1nc2ccccc2n1CC#C)NC(=O)c1ccc(cc1)OC	0
ZINC40283671	C/C(=C\c1ccc(cc1)OC)/c1nc(nc(n1)N)c1ccccc1O	0
ZINC40286815	c1ccc(cc1)[C@@H]1CC(=Nc2c1n(cc2C(=O)[O-])c1ccccc1)O	0
ZINC40287774	Cc1c(n(c2c1c(c1c([nH+]2)CCCC1)N)c1ccccn1)C	0
ZINC40288466	c1cc(cc(c1)Br)n1cnc2c1N=C(C[C@@H]2c1cccnc1)O	0
ZINC40307113	CC[C@H](C)NC(=O)Cn1c2ccccc2nc1c1ccc(cc1)OC	1
ZINC40308858	Cc1cc2c(cc1C)n(c(n2)CO)CC(=O)N1CCOCC1	1
ZINC40309169	Cc1cc2c(cc1C)n(c([nH+]2)[C@@H](C)O)CC#C	0
ZINC40309171	Cc1cc2c(cc1C)n(c([nH+]2)[C@H](C)O)CC#C	0
ZINC40309973	Cc1cc2c(cc1C)n(c([nH+]2)[C@H](c1ccccc1)O)CC#C	0
ZINC40310819	Cc1cc2c(cc1C)n(c(n2)CCO)CCCOc1ccccc1	0
ZINC40310975	Cc1cc2c(cc1C)n(c(n2)CCCO)Cc1c(cccc1Cl)Cl	0
ZINC40311208	Cc1cc2c(cc1C)n(c(=O)n2CC#C)C(=C)C	0
ZINC40352336	C[C@@H](COc1c(cc(cc1OC)CO)N)O	0
ZINC40352353	COc1cc(cc(c1OC[C@@H](c1ccc(cc1)Cl)O)N)CO	0
ZINC40357568	CC(=O)C1=C(C(=O)N([C@H]1c1ccccc1O)CC[NH3+])[O-]	0
ZINC40357700	CC[C@@](C)(C#N)NC(=O)c1ccc(c(c1)Cl)Cl	1
ZINC40357752	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)O)CCCO)[O-]	0
ZINC40378943	c1ccc(cc1)C#CC(=O)N1CCN(CC1)S(=O)(=O)N	0
ZINC40384515	Cc1cc(c2ccc3ccccc3c2n1)[N-]S(=O)(=O)C	0
ZINC40389189	CC[C@H](C)c1nc2ccccc2n1C[C@@H](C)O	0
ZINC40389780	CC(C)c1nc2ccccc2n1CCCN1CCOCC1	0
ZINC40390094	CCc1[nH+]c2ccccc2n1C[C@@H]1CCCO1	0
ZINC40390097	CC(C)c1nc2ccccc2n1C[C@@H]1CCCO1	0
ZINC40400969	c1cc2c(cc1C(=O)[O-])nc(n2CCO)[C@@H]1CCCO1	1
ZINC40401451	CC[C@H](C)c1[nH+]c2cc(ccc2n1C[C@H](C)O)C(=O)[O-]	0
ZINC40402985	C[C@@H](c1nc2cc(ccc2n1CCCOC)C(F)(F)F)[NH3+]	0
ZINC40404586	COCCn1cnc2c1cc(cc2)Cl	0
ZINC40405284	CCOCCn1c2ccc(cc2nc1[C@@H]1CCC[NH2+]1)C(F)(F)F	0
ZINC40408600	c1ccc(cc1)c1nc2cc(ccc2n1C[C@H]1CCCO1)C(F)(F)F	0
ZINC40432838	CC(C)(C(=O)OC)NS(=O)(=O)c1ccccc1Br	1
ZINC40433440	c1[nH]c2c(n1)c(ncn2)N1CCC[C@H](C1)O	0
ZINC40434012	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)Cl	0
ZINC40434479	CCOC(=O)C=C1CN(C1)C(c1ccccc1)c1ccccc1	1
ZINC40435202	CCO[C@H](C)OC/C=C(\C)/C#C	0
ZINC40435894	c1c(cc(c(c1Cl)S(=O)(=O)NC[C@H]1CCOC1)Cl)Br	0
ZINC40443192	C[C@@H](C#CC(=O)OCc1ccccc1)O	0
ZINC40448073	Cc1ccc2c(c1C)nc([nH]2)Cl	0
ZINC40449716	COc1cc(cc(c1Br)OC)N	0
ZINC40450304	CCC(=O)N1CCc2c1cc(c(c2)Br)S(=O)(=O)NC[C@H]1CCCO1	1
ZINC40456672	C=CCOCc1ccccc1F	0
ZINC40459213	CCc1cccc(c1)OC[C@H](C[NH+]1CCOCC1)O	0
ZINC40459260	CCOC(=O)[C@@H]1CCC[N@@H+](C1)C[C@@H](COc1ccc(cc1)F)O	1
ZINC40460965	CC(C)(C)c1ccc(cc1)C(=O)N[C@@H](CCSC)C(=O)NCC#C	0
ZINC40460983	C#CCN1CC[NH+](CC1)CCOc1ccc(cc1)Cl	0
ZINC40461034	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1ccc2c(c1)CCO2	0
ZINC40466138	C#CCNC(=O)C[N@@H+]1CCC[C@@H](C1)C(F)(F)F	0
ZINC40473261	CC[N@H+](CC(=O)NCC#C)C1CCCCC1	0
ZINC40477020	c1cc(cc(c1)OC(F)(F)F)/N=C/c1cc(ccc1O)Cl	0
ZINC40477657	C#CCOC(=O)CCc1nc(no1)c1ccc(cc1)Cl	0
ZINC40487901	c1cc(ccc1OCc1nc(on1)CN1CCOCC1)F	0
ZINC40488227	c1ccc(c(c1)CCNS(=O)(=O)N1CCOCC1)F	0
ZINC40488232	c1ccc2c(c1)[C@@H](CCO2)[N-]S(=O)(=O)N1CCOCC1	0
ZINC40489044	Cc1cccc(n1)NC(=O)c1ccccc1OC[C@H]1CCCO1	1
ZINC40489152	Cn1ccnc1[C@@](CC(=O)NCC#C)(C(F)(F)F)O	0
ZINC40494334	CS(=O)(=O)c1ccc(cc1)S(=O)(=O)NC[C@@H]1CCCO1	0
ZINC40496169	c1cc(cnc1)CCNS(=O)(=O)c1ccc(cc1)OC(F)(F)F	0
ZINC40498078	CN(Cc1ccccc1OC(F)(F)F)C(=O)NCC#C	0
ZINC40509410	Cc1cc(c(s1)C)[C@H](C)NC(=O)[C@@H]1CCCO1	1
ZINC40511739	CC#Cc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC40511741	CC#Cc1cn(c(=O)[nH]c1=O)[C@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC40511794	CCCc1nc(on1)[C@H](C)Nc1cc(c(cc1OC)OC)Cl	0
ZINC40513647	Cn1cc(cn1)S(=O)(=O)NCCOC	0
ZINC40525436	Cc1ccc(cc1NC(=O)N[C@@H](C)CO)[N+](=O)[O-]	0
ZINC40526353	Cc1c(cccc1[N+](=O)[O-])NC(=O)NCCCOCC1CC1	1
ZINC40526784	C[C@@H]1C[C@H](CN(C1)C(=O)Nc1cccc(c1)C(=O)N)C	1
ZINC40526894	C#Cc1cccc(c1)NC(=O)N1CCC(CC1)O	0
ZINC40526900	C=CCN(CC=C)C(=O)Nc1cccc(c1)C#C	0
ZINC40526906	C[C@@H]1CN(C[C@H](O1)C)C(=O)Nc1cccc(c1)C#C	0
ZINC40528171	C[C@@H](CN1CCOCC1)NS(=O)(=O)c1ccc(c(c1)Cl)OC	0
ZINC40537818	C1CN(C(=O)C[NH2+]1)[C@@H]1CS(=O)(=O)C[C@@H]1O	0
ZINC40538628	CN(C)S(=O)(=O)c1ccc(o1)COc1ccc(cc1OC)C#N	0
ZINC40549036	COC(=O)CCNC(=O)[C@H]1CCCCN1CC#C	0
ZINC40555152	CC(C)(C)CC(=O)NCC(=O)Nc1cccc(c1)C#C	0
ZINC40556136	Cc1cc(ccc1OCC(=O)N[C@H](C)C(=O)NC)Cl	1
ZINC40570839	Cc1cc(c2ccc(cc2n1)C(F)(F)F)Nc1cc(c(cc1Cl)Cl)Cl	0
ZINC40585729	CN1CCN(CC1)Nc1c(c(ncn1)NC[C@H]1CCCO1)[N+](=O)[O-]	0
ZINC40586280	Cc1cc[nH+]c(c1)Nc1c(c(ncn1)Nc1cc[nH+]cc1)[N+](=O)[O-]	0
ZINC40587001	CCc1ccccc1Nc1c(c(ncn1)N1CCOCC1)[N+](=O)[O-]	0
ZINC40596309	CCNc1c(c(ncn1)Nc1nccs1)[N+](=O)[O-]	0
ZINC40620506	Cc1cccc(c1C)Nc1c(c(ncn1)Nc1nccs1)[N+](=O)[O-]	0
ZINC40624023	COCCCNc1c(c(ncn1)Nc1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC40649103	CC(C)CCNc1c(c(ncn1)Nc1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC40655889	c1cn(c(=O)[nH]c1=O)[C@H]1[C@H]([C@H]([C@H](O1)CO[P@@](=O)([O-])OP(=O)([O-])[O-])O)O	0
ZINC40657001	CC[C@H](C)Nc1c(c(ncn1)NCCOC)[N+](=O)[O-]	0
ZINC40661276	c1nc(c(c(n1)NC1CCCCCC1)[N+](=O)[O-])NC1CCCCCC1	0
ZINC40661304	C[C@@H](COC)Nc1c(c(ncn1)N[C@@H](C)COC)[N+](=O)[O-]	0
ZINC40687028	c1cc(cc(c1)Cl)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40688356	CCc1ccccc1Nc1c(c(nc[nH+]1)N[C@H](C)COC)N	0
ZINC40700921	c1c(cc(cc1Cl)Cl)Nc1c(c(ncn1)N(CC#N)CC#N)N	0
ZINC40701314	Cc1cc[nH+]c(c1)Nc1c(c(ncn1)NCCCOC)N	0
ZINC40709214	c1ccc(cc1)CNc1c(c(ncn1)N1CCOCC1)N	0
ZINC40723501	Cc1cccc(c1)Nc1c(c(nc[nH+]1)N(C)C)N	0
ZINC40724647	C[C@H]1CCCN(C1)c1c(c(ncn1)N1CCCCC1)N	0
ZINC40724927	c1cc(ccc1CNc1c(c(ncn1)N1CCCCC1)N)F	0
ZINC40726585	CC[NH+]1CCN(CC1)c1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40731356	C[C@@H]1CCCN(C1)c1c(c(=O)[nH]cn1)N	0
ZINC40731793	C[C@H]1CCCCN1c1c(c(ncn1)Nc1cc(ccc1OC)OC)N	0
ZINC40732031	C[C@H]1CCCCN1c1c(c(ncn1)Nc1ccccc1Br)N	0
ZINC40732775	CC1CCN(CC1)c1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40733831	CC[C@@H]1CCCCN1c1c(c(ncn1)Oc1ccc(cc1)C)N	0
ZINC40736049	CCN(CCO)c1c(c(ncn1)NN1CC[NH+](CC1)C)N	0
ZINC40756778	CC[C@H](C)Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40758770	Cc1ccc2cccc(c2n1)Nc1c(c(nc[nH+]1)N[C@@H](C)COC)N	0
ZINC40776250	C[C@@]1(C(=O)Nc2ccccc2O1)C(=O)N1CCCCCC1	1
ZINC40778652	Cc1ccc2c(c1)NC(=O)[C@@](O2)(C)C(=O)NC[C@@H]1CCCO1	1
ZINC40778860	Cc1ccc2c(c1)NC(=O)[C@](O2)(C)C(=O)N1C[C@H](O[C@H](C1)C)C	1
ZINC40779222	C[C@H](COC)Nc1c(c([nH+]cn1)Nc1ccccn1)N	0
ZINC40784311	COc1ccc2c(c1)sc(n2)Nc1c(c(ncn1)NC1CCCC1)N	0
ZINC40794253	CCCCNC(=O)N[C@H](CC(C)C)CO	0
ZINC40800582	c1nc(c(c(n1)OC1CCCCC1)N)NCC[NH+]1CCOCC1	0
ZINC40812099	Cc1c2c(oc1C(=O)OC)CCC/C/2=N\NC(=O)c1ccc(cc1)O	1
ZINC40824355	Cc1c2c(oc1C(=O)N1CCN(CC1)C)CCC/C/2=N\NC(=O)N	1
ZINC40845913	c1ccc(c(c1)/C=N\NC(=O)COc1ccccc1Cl)O	0
ZINC40847706	Cc1cccc(c1)O[C@H](C)C(=O)N/N=C\c1cc(c(c(c1)Br)O)OC	0
ZINC40882579	CCCOc1ccc(cc1)/C=C(\C#N)/C(=N/c1nnc(s1)COC)/[O-]	0
ZINC40885056	CCOC(=O)CCCN1C(=O)/C(=C/c2c(cccc2Cl)F)/SC1=S	1
ZINC40947451	CC(C)Cc1nnc(s1)NC(=O)[C@@H]1CSC(N1C=O)(C)C	1
ZINC41005857	Cc1ccc2c(c1)[nH]c(n2)c1ccccc1OCc1ccccc1	0
ZINC41011785	CCOC(=O)c1cc(c(cc1OC)NC(=O)c1ccccc1C)Cl	1
ZINC41094955	C[C@@H]1C[C@@]2(CC(C1)(C)C)C(=O)N(C(=O)N2)CC(=O)NCC(F)(F)F	1
ZINC41096346	CC[C@@H](CO)NS(=O)(=O)c1cc(ccc1OCC)C	0
ZINC41106825	COc1cc(cc(c1O)[N+](=O)[O-])/C=C/1\CSc2ccccc2C1=O	0
ZINC41117429	Cc1cc(c(cc1S(=O)(=O)N1CCO[C@H]2[C@@H]1CCCC2)C)OC	0
ZINC41125360	Cc1ccc(cc1)C(=O)[C@@H](C)OC(=O)c1cc(c(c(c1)O)O)O	1
ZINC41127788	Cc1cc(c2ccccc2[nH+]1)N[C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3	0
ZINC41136152	C#Cc1cccc(c1)NC(=O)C(=O)NCCCOc1ccccc1	0
ZINC41173675	CCS(=O)(=O)N1CCO[C@H](C1)c1ccc(cc1)Cl	0
ZINC41194162	C[C@@H]1CN(CCO1)c1c(cc2cc(c(cc2n1)Cl)OC)C#N	0
ZINC41275349	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC41280459	CC(C)[C@H](CNC(=O)C(=O)Nc1cccc(c1)C#C)N1CCOCC1	0
ZINC41295580	COc1ccccc1C(=O)NCC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC41356903	C[C@H](C(=O)Oc1ccc2c(c1)O/C(=C\c1ccccn1)/C2=O)Cl	1
ZINC41366379	c1ccn(c1)c1ccc(cc1)CC(=O)NC[C@@H]1CCOC1	1
ZINC41366382	c1ccn(c1)c1ccc(cc1)CC(=O)NC[C@H]1CCOC1	1
ZINC41447169	CCCNC(=O)NC[C@@H](c1ccc(cc1)OC)O	0
ZINC41451175	COCCCNC(=O)NC[C@@H](c1ccc(cc1)OC)O	1
ZINC41470851	c1cc2c(cc1Br)c(ncn2)N[C@H]1CC[C@@H](CC1)O	0
ZINC41492208	Cc1ccc(c(c1)C)CCC(=O)[C@H](C#N)c1ccccn1	1
ZINC41506353	Cc1cc(=O)oc2c1cc(c(c2)OCC(=O)C)CCC(=O)OC	1
ZINC41531397	CCn1c(=O)c2c3c(sc2nc1NCC[NH+]1CCOCC1)CCCC3	0
ZINC41532115	CSc1c(c(c2ccccc2n1)NCCN1CCOCC1)C#N	0
ZINC41548124	Cc1ccc2c(c1)NC(=O)[C@](O2)(C)C(=O)NCCc1ccc(cc1)O	0
ZINC41548511	C[C@]1(C(=O)Nc2cc(ccc2O1)Cl)C(=O)NCCCCCC(=O)OC	1
ZINC41555580	CC(C)Oc1ccc(cc1)NC(=O)C(=O)NCc1cccc(c1)C#N	1
ZINC41624398	COC(=O)[C@@H]1C[C@@H]2CCCC[C@@H]2[N@@H+]1CC(=O)Nc1cc(ccc1F)F	1
ZINC41634902	C#CCN1CCN(CC1)Cc1ccccc1	0
ZINC41635066	COCCC[NH2+]Cc1cc(ccc1OCC#C)Br	0
ZINC41635073	C#CCOc1ccc(cc1C[NH2+]Cc1ccccn1)Br	0
ZINC41635126	CCOCCC[NH2+]Cc1cc(ccc1OCC#C)Br	0
ZINC41635221	CCNC(=O)CNCc1cc(ccc1OCC#C)Br	0
ZINC41635326	C#CCOc1ccc(cc1C[NH2+]CCO)Br	0
ZINC41635689	CC1CCN(CC1)CC#C	0
ZINC41636876	C#Cc1cccc(c1)NC(=O)c1ccc[nH]c1=O	0
ZINC41636974	Cc1ccc(s1)C(=O)Nc1cccc(c1)C#C	0
ZINC41637108	C#Cc1cccc(c1)NC(=O)Cc1ccc(cc1)O	0
ZINC41639638	CS(=O)(=O)c1cccc(c1)OCC#C	0
ZINC41664956	CCN1CC[NH+](CC1)Cc1ccc(cc1)NC(=O)c1ccc[n+]([O-])c1	1
ZINC41702092	Cc1ccc(cc1)C(=O)[C@H]1CC[C@H](C[C@@H]1C(=O)[O-])O	0
ZINC41723781	Cn1c(nnc1SCCS(=O)(=O)C)N1CCOCC1	0
ZINC41771109	CC(C)OCCCn1c(=O)c2ccccc2nc1SCC(=C)C	0
ZINC41771366	CCc1c(sc2c1c(=O)n(c(n2)SCCC#N)C[C@@H]1CCCO1)C	0
ZINC41819941	c1ccc(cc1)C#CCNS(=O)(=O)c1ccc(nc1)Cl	0
ZINC41819957	c1ccc(cc1)C#CCNS(=O)(=O)c1ccc(cc1)Br	0
ZINC41835415	CC(C)(C)NC(=O)CN(C)C(=O)c1c(cccc1Cl)F	1
ZINC41868802	C#Cc1cccc(c1)NC(=O)CNS(=O)(=O)Cc1ccccc1	0
ZINC41894378	C#CCNC(=O)c1ccc2c(c1)nn[nH]2	0
ZINC42052521	C[C@H]1C[C@@H]1CNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC42062399	c1ccc(cc1)C#CCNC(=O)C1(CCCC1)C#N	0
ZINC42099039	c1ccn2c(c1)nc(c2[N+](=O)[O-])NC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC42156748	CC(C)c1cc(on1)NC(=O)Cn1c(=O)c(cn(c1=O)C1CC1)C#N	1
ZINC42158362	c1ccc(cc1)C#CCNS(=O)(=O)c1ccc(cc1)I	0
ZINC42201799	Cc1c(c(on1)C)CNCc1cc2c(c(c1)Cl)OCCO2	0
ZINC42202413	COc1ccc(cc1)[C@H](CNCc1cc(ccc1OCC#C)Br)O	0
ZINC42207251	C[C@H](C[N@H+](C)Cc1ccccc1Br)C(=O)OC	1
ZINC42224401	CCOc1cc(ccc1OCc1cscn1)C#N	0
ZINC42227579	CN(C)c1ccc(cn1)C[NH2+]Cc1ccccc1OCC#C	0
ZINC42267506	CCC[N@@H+](Cc1ccc(cc1)Br)CC(=O)NC	1
ZINC42303347	C[NH2+]Cc1cccc(c1O)Br	0
ZINC42304064	CC[C@H](c1ccccc1O)[NH2+][C@H](C)C(=O)OC	1
ZINC42304781	CCCN(CC(=O)OCC)C(=O)Cc1cccc(c1)O	1
ZINC42310028	C[N@@H+](CCCNC(=O)NCc1ccco1)CCOC	1
ZINC42325474	C[C@@H]([C@@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	0
ZINC42357447	CCCCN(CCO)C(=O)c1ccc(cc1)C(=O)N	0
ZINC42362263	CCN(c1ccccc1)S(=O)(=O)c1ccc(cc1)C(=O)OCC#C	0
ZINC42362278	COc1ccccc1/C=C(/c1ccccc1)\C(=O)OCC#C	0
ZINC42362304	CC(C)[C@H](C(=O)OCC#C)NC(=O)c1ccccc1Cl	0
ZINC42362395	CC(C)[C@H](C(=O)OCC#C)NC(=O)c1ccc(cc1)Cl	0
ZINC42362399	C#CCOC(=O)c1ccccc1OCC(=O)Nc1ccc(cc1)Br	0
ZINC42362501	CN(CC(=O)OCC#C)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC42367480	C[C@H]1C(=O)Nc2cc(ccc2S1)C(=O)OCC#C	0
ZINC42411567	C[C@H](COC)[NH2+]Cc1cccc(c1O)Br	0
ZINC42442852	CC[C@@H](C[NH+](CCOC)CCOC)O	0
ZINC42545106	CC[C@H](C)C[NH2+][C@H]1CCN(C1)C	0
ZINC42635083	Cn1ccnc1[C@@](CC(=O)Nc1cccc(c1)C#C)(C(F)(F)F)O	0
ZINC42635084	Cn1ccnc1[C@](CC(=O)Nc1cccc(c1)C#C)(C(F)(F)F)O	0
ZINC42636423	C[C@@H](c1ccc2ccccc2c1)NC(=O)[C@@H](C)[n+]1cccc(c1)O	0
ZINC42673694	CCC[C@H](C)C(=O)N[C@@H](C)c1ccc(c(c1)F)F	1
ZINC42689598	Cc1c(cc(cc1I)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC42739608	COCc1ccccc1CNC(=O)[C@H]1CCCCN1CC#C	0
ZINC42755871	Cc1c2ccccc2c(=O)n(n1)C[C@H](C[NH+]1CCOCC1)O	0
ZINC42760458	C#CCOC(=O)[C@@H]1CC(=O)N(C1)c1ccc(cc1)Br	0
ZINC42760917	C[C@H]1C[C@H](C(=O)O1)Sc1ccc(cn1)C(=O)N1CCCC1	1
ZINC42767515	Cc1cc(nc(n1)NNC(=O)c1ccc(cc1)n1ccnc1SC)C	1
ZINC42767889	CC(C)CCN(C1CC1)C(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC42769748	C#CCOC1C[NH2+]C1	0
ZINC42769828	C=CCOCCOC1C[NH2+]C1	0
ZINC42771659	C#CCOCC[C@@H]1CCC[NH2+]C1	0
ZINC42771666	C#CCOCC[C@@H]1CCCC[NH2+]1	0
ZINC42771670	C#CCOCC[C@H]1CCCC[NH2+]1	0
ZINC42772064	CC(=C)COC[C@@H]1CC[NH2+]C1	0
ZINC42783256	C1C[C@H](C[NH2+]C1)C[N@H+]1CC[C@@H](CC1)O	0
ZINC42843054	COCCNC(=O)N(Cc1ccccc1O)C[C@H]1CCCO1	1
ZINC42845966	C[C@H](c1ccccc1)NC(=O)N1CC[C@@H](CC1)CO	0
ZINC42861326	COCCN(CC#C)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	0
ZINC42870834	C[C@@H](c1ccccc1OC)N(C)C(=O)N[C@H]1CCS(=O)(=O)C1	1
ZINC42909734	CCOC(=O)[C@H]1CCC[N@H+](C1)Cc1cc2c(cc1O)CCC2	1
ZINC42917765	Cc1cc(ccc1NC(=O)CCOCC(C)C)C(=O)N	1
ZINC42949927	c1ccc(cc1)C[C@H]1CCCN1C(=O)NCC[NH+]1CCOCC1	1
ZINC43102997	Cc1ccc2[nH+]c(cn2c1)Cn1cnc2ccc(cc2c1=O)F	0
ZINC43199028	CO[C@@H]([C@@H](C1CCCCC1)O)Sc1ccccc1	0
ZINC43199153	CC#CCC[C@H]([C@@H]1CO1)O	0
ZINC43199154	CC#CCC[C@@H]([C@H]1CO1)O	0
ZINC43209513	COc1ccc(cc1CC(=C)Br)F	0
ZINC43214691	C1COC(O1)CCC#CCCO	0
ZINC43214715	C1CCO[C@@]2(C1)CC[C@@]2(C(=O)CCCCO)[O-]	1
ZINC43220659	COC(=O)c1c2cc(ccc2n[nH]1)O	1
ZINC43281319	Cc1ccc(cc1F)NC(=O)NCCCN1CCCCCC1=O	1
ZINC43305522	C[C@@H](C(=O)NC1(CCCCC1)C#N)N1CC[N@H+](CC1)CCO	0
ZINC43305544	C[C@H](C(=O)N(C)Cc1ccccc1)N1CC[N@H+](CC1)CCO	0
ZINC43308788	c1c[nH+]ccc1[C@@H]1CCCCCN1C(=O)NCCNC(=O)C1CC1	1
ZINC43310744	C[C@H](C1CC1)NC(=O)NCCn1cc[nH+]c1	1
ZINC43398637	C[C@@H](c1ccccc1)NC(=O)Nc1cc(ccc1N1CCOCC1)Cl	1
ZINC43464053	Cn1c2c(c(n1)C(F)(F)F)CNC/C/2=C\c1ccc(cc1)Cl	0
ZINC43464215	C1C[C@@H](Cc2c1n[nH]c2C(F)(F)F)O	0
ZINC43465099	c1cc(ccc1C1OCCO1)OCC#CCCl	0
ZINC43465118	c1ccc2c(c1)ccc(c2Br)OCC#CCCl	0
ZINC43465155	CC(=O)[C@H]1COc2c(cccc2OCC#CCCl)O1	0
ZINC43465174	CC(=O)c1cc(ccc1O)OCC#CCCl	0
ZINC43465181	CC(=O)c1ccc(cc1O)OCC#CCl	0
ZINC43465182	COC(=O)Cc1ccc(cc1)OCC#CCl	0
ZINC43480961	C[C@@H](c1ccc(cc1)OC(C)C)NC(=O)NCC#C	0
ZINC43509673	C[C@@]12CCCC([C@H]1[C@@H](C=C1[C@]2(C(=O)OC1)O)O)(C)C	1
ZINC43526064	CC(C)(C)c1ccc(cc1)NC(=O)OC[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C#C	0
ZINC43526079	COc1cc(cc(c1)OC)NC(=O)OC[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C#C	0
ZINC43526417	COCC(=O)NC[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C#C	0
ZINC43526440	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNS(=O)(=O)c1ccc(cc1)Cl	0
ZINC43526478	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=S)NCc1ccco1	0
ZINC43526487	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=S)NCCN1CCOCC1	0
ZINC43526487	C#C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNC(=S)NCC[NH+]1CCOCC1	0
ZINC43526524	CN(C)c1ccc(cc1)C[NH2+]C[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C#C	0
ZINC43527653	CN(CC#C)C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CNS(=O)(=O)C	0
ZINC43538653	CC[C@H](C#N)Oc1cc(ccc1OC)C[NH3+]	0
ZINC43557167	CCCc1nnc(s1)NC(=O)NCc1ccccc1C	1
ZINC43601779	C[C@@]12CC[C@@H]3[C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=C3CCC(=O)C1	0
ZINC43601780	C[C@@]12CC[C@H]3[C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=C3CCC(=O)C1	0
ZINC43637141	CC[C@@](C)(CNC(=O)Nc1cnn(c1)CC)[NH+]1CCOCC1	1
ZINC43638612	CCOC(=O)[C@@H](C)N1CCN(CC1)CCO	1
ZINC43647175	c1ccc2c(c1)nc(n2C[C@H](COCc1cccs1)O)CC(=O)N	1
ZINC43653800	C[C@H](c1cccc(c1)Cl)/[NH+]=C(/Nc1ccc(cc1)/N=C(\C)/O)\O	0
ZINC43670214	CC[NH+](CC)CCN(CC(C)C)C(=O)Nc1ccc(cc1)C(=O)NC	1
ZINC43735400	C[C@H]1[C@@H]2[C@]34C=C[C@H](O3)[C@@H]([C@@H]4C(=O)N2[C@@H](CC1=O)c1ccco1)C(=O)[O-]	1
ZINC43735917	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC[C@]2(O)OC#C)O	0
ZINC43735918	C[C@@]12CC[C@@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(O)OC#C)O	0
ZINC43736154	C[N@@+]1([C@H]2C[C@H](C[C@@H]1[C@@H](C2)O)OC(=O)[C@@H](CO)c1ccccc1)CC#C	0
ZINC43736529	C[C@H]1C=C([C@H]2COC[C@@]1([C@H]2C)CO)C	0
ZINC43755153	C[C@@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2CC[C@]2([C@H]1CC[C@@]2(C#C)O)C	0
ZINC43761095	C#CCOc1ccc(cc1/C=N/NC(=O)c1ccc(cc1O)O)Br	0
ZINC43761633	C1COCC[C@H]2[C@@H]1C2(Cl)Cl	0
ZINC43762243	C[C@H]1CCC2=C([C@@]1(C)[C@@H](C[C@@](C)(C=C)C1SCCS1)O)C(=O)CC2	0
ZINC43762344	CCOC(=O)[C@@]1([C@@H](CCC[C@]1(C#CCO[C@@H]1CCCCO1)O)C)C	0
ZINC43762346	CCOC(=O)[C@@]1([C@@H](CCC[C@]1(C#CCO[C@H]1CCCCO1)O)C)C	0
ZINC43763169	C[C@H](C=C)[C@@H]([C@@H]1[C@@H](O1)[C@@H](CO[C@@H]1CCCCO1)O)OCOC	0
ZINC43763722	C[C@@H]1CC[C@H]([C@H]1C)O	0
ZINC43771803	CC#Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)OC	0
ZINC43772089	CCCCC[C@@H](/C=C/[C@H]1[C@@H](C[C@@H]([C@@H]1CC(=O)CCC)O)O)O	0
ZINC43772410	CC/C=C\C[C@H](/C=C/[C@H]1[C@H](C[C@@H]([C@@H]1C/C=C\CCCC(=O)[O-])O)O)O	0
ZINC43827524	CCOC(=O)c1c(c(ccn1)N(C)C)C#N	1
ZINC43833520	CC(C)[C@H](C(=O)NC[C@@H]1CCCO1)Sc1ccccc1F	1
ZINC43867379	CC(C)(C)OC(=O)N[C@H](CCC#C)C(=O)[O-]	0
ZINC43959375	C[C@H]([C@](C(C)C)(C(=O)OCC1=CC[N@+]2([C@@H]1[C@@H](CC2)O)C)O)OC	1
ZINC43972120	c1cscc1C[N@@H+]1CC[C@H](CC1)CNC(=O)NC1CC1	1
ZINC43975931	COc1ccc(cc1C(=O)NCC1CCN(CC1)c1ccccn1)Cl	1
ZINC43982362	COCCN(Cc1ccco1)C(=O)Nc1cccc(c1)C#C	0
ZINC43982849	C[C@H](c1cccc(c1)S(=O)(=O)N)NC(=O)Nc1cccc(c1)C#C	0
ZINC43984180	CC(C)[C@H](CNC(=O)Nc1cccc(c1)C#C)[NH+]1CCOCC1	0
ZINC43985118	C[N@H+](CCCNC(=O)Nc1cccc(c1)C#C)Cc1ccccc1	0
ZINC43985990	CN(CCCNC(=O)Nc1cccc(c1)C#C)c1ccccc1	0
ZINC43986134	C#Cc1cccc(c1)NC(=O)NC[C@H](c1cccs1)N1CCOCC1	0
ZINC43986404	C#Cc1cccc(c1)NC(=O)NC[C@H]1CCCO1	0
ZINC44011541	c1cc(cc(c1)/N=C/c1cc(ccc1O)Cl)C(=O)N1CCOCC1	1
ZINC44012568	CCOCCOCc1cccc(c1)/N=C/c1cc(ccc1O)[N+](=O)[O-]	0
ZINC44018864	Cc1cccc(c1N(CCOC)C(=O)CO)C(=O)[O-]	1
ZINC44021390	C#Cc1cccc(c1)NC(=O)CCC(=O)N1CCOCC1	0
ZINC44051363	CC(=O)Nc1ccc(c(c1)NC(=O)CCCSc1ccccc1)F	1
ZINC44062155	C#CCOc1ccc(cc1/C=N/NC(=O)c1ccco1)Br	0
ZINC44119634	CCc1ncc(s1)O	0
ZINC44123303	CCCCOC(=O)[C@H](CCc1ccccc1)O	1
ZINC44123433	c1ccc(cc1)CCCC#CCO[C@H]1CCCCO1	0
ZINC44125433	Cn1c2ccccc2nc1CCCCCNc1ccccc1[N+](=O)[O-]	0
ZINC44127151	CC(C)(C#CCC=C)O	0
ZINC44136871	c1ccc(cc1)CN1CCc2c(cc[nH]c2=O)C1	0
ZINC44139273	CC(C)(C)[S@@](=O)N[C@H](CO)C#Cc1ccccc1	0
ZINC44139301	CC(C)[C@H](C[C@@H](C(C)C)O)N[S@](=O)C(C)(C)C	0
ZINC44143845	CS[C@@]12CO[C@]3([C@@H]1C=C[C@@H]2C3)OCCO	0
ZINC44149651	Cc1ccc(o1)[C@@H](C)NC(=O)Nc1ccc(cc1)CC(=O)NC(C)C	1
ZINC44170746	C#CCO[C@@H]1[C@H](O[C@H]([C@@H]1O)n1cnc2c1ncnc2N)CO	0
ZINC44170760	C#CCO[C@@H]1[C@H](O[C@H]([C@@H]1O)n1cnc2c1nc([nH]c2=O)N)CO	0
ZINC44231693	C1COC[C@@H]([C@H]1O)OCC1CC1	0
ZINC44287770	CCC[NH2+]CC(=O)Nc1cccc2c1cccc2	1
ZINC44299936	COc1ccc(c(c1)C(=O)Nc1cccc(c1)C#C)O	0
ZINC44339975	CCOC(=O)[C@@H](Cc1cc(cc(c1)O)O)N	1
ZINC44348615	CCn1c2ccccc2n(c1=O)C[C@@H](COCc1ccccc1Cl)O	0
ZINC44348656	CCn1c2ccccc2n(c1=O)C[C@H](COCc1ccco1)O	0
ZINC44357593	COc1ccc(c2c1nc(s2)NC(=O)[C@@H]1CCCN1S(=O)(=O)C)OC	1
ZINC44394461	Cc1ccc(cc1F)NC(=O)Cn1c(=O)ccc(n1)C	1
ZINC44396382	COc1ccc(cc1)[C@@]1(CCCSC[C@@H]1CN1CCOCC1)O	0
ZINC44476527	CCCOc1ccc(c(c1)C)[C@H](C[NH3+])N	0
ZINC44490686	Cn1cc(cn1)NC(=O)c1ccc(cc1O)Br	0
ZINC44490860	CCOC1CCN(CC1)C(=O)c1ccc(cc1O)Br	1
ZINC44508657	COC(=O)Cc1csc(n1)NC(=O)CSc1ncn[nH]1	1
ZINC44549140	c1cc(oc1)/C=N/Nc1nc2cnccc2[nH]1	0
ZINC44550451	C#CCOc1c(nccn1)/C(=N/O)/N	0
ZINC44570532	CCOC(=O)CCNC(=O)c1ccc(c(c1)C)[N+](=O)[O-]	1
ZINC44594017	Cn1c(ccn1)NS(=O)(=O)c1ccc(s1)Br	0
ZINC44608162	c1c(c(=O)[nH]c(=O)[nH]1)[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)O	0
ZINC44651730	CC[NH2+]CC[NH2+]C[C@H]1CCCO1	0
ZINC44676052	C#CCOC(=O)c1cc(cc2c1OCC2)Br	0
ZINC44700115	c1c[nH]c2c1c([nH+]cc2)F	0
ZINC44711944	C1CC[C@H]2C[N@H+](CC[C@@H]2C1)Cc1nc(no1)C1CC1	0
ZINC44713412	c1cc(c(c2c1[nH]nc2)Br)[N+](=O)[O-]	0
ZINC44713460	c1ccc2c(c1)c1ccccc1C2COC(=O)N1CCC[C@@H](C1)O	1
ZINC44713519	CC(C)(C)OC(=O)N1CCC(CC1)C(=O)c1ccccc1F	1
ZINC44756590	C#CCN1CC[NH+](CC1)Cn1c(=S)n(cn1)c1cccc(c1)Cl	0
ZINC44756669	Cc1cc(n2c(n1)nc(=S)n2CN1CCN(CC1)CC#C)C	0
ZINC44758681	COc1ccc2c(cc(=O)oc2c1)CNc1cccc(c1)C#C	0
ZINC44827329	COc1cccc(c1)c1csc(n1)/C(=C\c1ccc(cc1)Br)/C#N	0
ZINC44838459	Cn1ccnc1CN(C)C(=O)COc1ccc2c(c1)CCC(=O)N2	1
ZINC44845628	CC(C)NS(=O)(=O)Cc1ccc(cc1)C(=O)OC	1
ZINC44871056	c1cc(ccc1CN(C[C@@H](CN1CCOCC1)O)C1CC1)F	0
ZINC44871444	Cc1cc(no1)C[N@@H+](Cc1cccs1)C[C@@H]1CCCO1	0
ZINC44889875	C1COCCN1C(=O)Cc1nc(on1)C(=O)NCCCO	1
ZINC44890196	C[C@@H](c1cccs1)N(C)C(=O)CCn1c2ccccc2c(=O)cn1	1
ZINC44892761	c1cc(cc(c1)F)CCNC(=O)Cn1c(=O)n(nn1)c1cccs1	1
ZINC44894053	C1CCC(CC1)NC(=O)c1nc(no1)CC(=O)N1CCOCC1	1
ZINC44901458	Cc1c2c(n[nH]1)N=C(CS[C@@H]2c1cnn(c1)C)O	0
ZINC44910553	CCCNC(=O)[C@@H](C)N1CCO[C@@H](C1)CC	1
ZINC44914256	C[C@H]1COCCN1Cc1nc(no1)C(C)C	0
ZINC44914515	c1ccc(cc1)[C@H](CN1CCN(CC1)S(=O)(=O)c1cccnc1)O	0
ZINC44915361	c1ccc(c(c1)[C@@H](CC(=O)[O-])NC(=O)c1ccc([O-])nn1)Cl	1
ZINC44920339	c1ccc2c(c1)n(c(=O)o2)CCOC(=O)c1ccc(cc1)C#N	1
ZINC44940575	Cc1c(nc(o1)c1cccs1)/C(=[NH+]/[C@@H](C)CN1CCOCC1)/O	0
ZINC44944788	C#CCOC(=O)c1ccc(cc1)NC(=O)Nc1ccccc1	0
ZINC44946595	CC[C@@H](CO)NC(=O)N[C@@H](C)c1ccc(s1)Cl	0
ZINC44949637	c1cnc(cc1C#N)N1CCN(CC1)C[C@H](COC[C@H]1CCCO1)O	0
ZINC44964107	C#CCO[C@@H]1[C@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC44964109	C#CCO[C@@H]1[C@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC44965040	COc1ccc(cc1)N1C[C@H](CC1=O)C(=O)OCC#C	0
ZINC44966969	C[C@H](c1ccccn1)NC(=O)C[NH+]1CCS(=O)(=O)CC1	1
ZINC44967528	CC(C)COC[C@H](CNC(=O)NCc1cnn(c1)c1ccccc1)O	1
ZINC44967758	C[C@@H](c1nncn1C)NC(=O)NC[C@H](CC(C)C)N1CCOCC1	1
ZINC44969589	C[C@@H](Cn1cccn1)NC(=O)N1CCC[C@H]1c1cc[nH+]cc1	1
ZINC44970607	CC1(CN(CCO1)C(=O)NCc1ccc(cc1)Cn1cc[nH+]c1)C	1
ZINC44973063	COCCn1cc(cn1)NC(=O)N1CCN(CC1)c1cnccn1	1
ZINC44975835	Cc1cc(on1)[C@@H]1CCC[N@H+]1CCOc1cccc(c1)C#N	0
ZINC44976933	c1ccc2c(c1)C[N@@H+](CCO2)CCn1c2ccccc2oc1=O	0
ZINC44978004	CS(=O)(=O)c1ccc(cc1)[C@@H](Cn1nc(nn1)c1ccccc1)O	0
ZINC44978896	c1ccc(cc1)Cn1c2c(cc(cn2)CCCO)c(=O)nc1[O-]	0
ZINC44979619	C#CCN1CCCC[C@H]1C(=O)NNC(=O)c1ccc2c(c1)OCO2	0
ZINC45008349	CC(C)c1nc(on1)C[N@@H+](Cc1cccs1)C1CC1	0
ZINC45018487	C[C@@H](CCOC)[NH2+][C@H](C)c1cccc2c1cccc2	0
ZINC45052044	c1ccc2c(c1)cc(c(=O)o2)C(=O)Oc1cccc(c1)[N+](=O)[O-]	1
ZINC45069544	C1CC[C@H](COCC1)O	0
ZINC45070872	c1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])CO[C@@H]1C[C@H]2[C@@H]1[C@@H]1[C@@H]2C=C1	0
ZINC45074634	C1CCO[C@@H](C1)OCC#CCCCCCC(=O)[O-]	0
ZINC45108178	C([C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)O)O)O)F)F	0
ZINC45204093	CCc1c(snn1)C(=O)NCc1c(cc(cc1C)C)C	1
ZINC45205537	Cc1c(sc(n1)CO)C(C)(C)C	0
ZINC45206174	CC[C@H](c1nccs1)[NH2+]CCOC	0
ZINC45213626	C[C@](COc1ccc(c(c1)F)F)(C#N)N	0
ZINC45235929	CC#CCOCc1nc2ccccc2s1	0
ZINC45236481	CC(C)OCCc1nc2ccccc2s1	0
ZINC45311106	COCCN1C[C@@H](CC1=O)C(=O)N[C@H]1CCc2c1cccc2	1
ZINC45406763	C[C@H]1CCC[N@H+](C1)CCCNC(=O)NC1CCN(CC1)S(=O)(=O)C	1
ZINC45416093	Cc1ccccc1OS(=O)(=O)c1cc(c(cc1Br)OC)OC	0
ZINC45431403	COc1ccc(cc1O)CNC(=O)NCC#Cc1ccccc1	0
ZINC45432808	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)N1CCC(CC1)CO	0
ZINC45441881	Cc1ccc(c(c1)O)C(=O)N(C)Cc1cccc(c1)C#N	0
ZINC45539405	Cc1c(cn[nH]1)CCCNC(=O)N[C@H]1CCC[C@@H](C1)C	1
ZINC45604114	C#CCNC(=O)CSc1ccccc1	0
ZINC45607129	CCN(Cc1ccc(s1)Cl)C(=O)N[C@@H](C)CCc1ccc(cc1)O	0
ZINC45610604	C#CCNC(=O)NCCc1cn2ccccc2n1	0
ZINC45611653	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)NCc1cccs1	0
ZINC45620788	C#CCNC(=O)c1ccc(cc1)NC(=O)c1ccc(cc1)Br	0
ZINC45626750	COc1ccc(cc1[C@H](C#N)Cl)Br	0
ZINC45643340	CCOCCNC(=O)NCc1c(ccs1)C	1
ZINC45678720	c1cc(c(c(c1)Cl)F)[N-]S(=O)(=O)c1ccc2c(c1)oc([O-])n2	0
ZINC45697856	CCN(Cc1ccccc1Cl)C(=O)Nc1ccc(cc1)OCC(=O)N	1
ZINC45712751	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCNS(=O)(=O)c1c(n(cn1)C)Cl	0
ZINC45713343	Cc1ccc(cc1S(=O)(=O)N1CCN(CC1)C1CCCC1)C(=O)OC	1
ZINC45749053	c1ccc(cc1)OS(=O)(=O)CC[NH+]1CCC2(CC1)OCCO2	0
ZINC45777839	Cc1c2ccccc2oc1C(=O)N(C)CC(=O)N[C@H]1CCS(=O)(=O)C1	1
ZINC45779194	C[C@@H]1CCCC[N@H+]1Cc1ccccc1CNC(=O)N1CCOCC1	1
ZINC45786117	C[C@@H]1CN([C@@H](CO1)C)C[C@@H](c1ccc(cc1)Cl)O	0
ZINC45795843	CC#CC(=O)[C@@H](C)O	0
ZINC45796279	c1cc(sc1)C[N@H+](CCC[NH3+])C[C@@H]1CCCO1	0
ZINC45802355	C[C@@H](CN(C)c1c(nc2ccccc2n1)[C@@H](C#N)C(=O)OC)C#N	1
ZINC45809363	CCC[C@@]1([C@H](O1)/C=C(\C#C)/c1ccccc1)C	0
ZINC45809542	C#CCC#C[C@H](C1CCCCC1)O	0
ZINC45809801	CN(C)[C@@H](CNS(=O)(=O)c1cccc2c1nsn2)c1ccsc1	0
ZINC45813819	C1COC2(O1)C[C@H]1C[C@@H]2C[C@@H]1CCO	0
ZINC45817327	C#Cc1ccc(cc1)C1OCCCO1	0
ZINC45821593	Cc1c(nn(c(=O)c1C#N)C[C@H](COCc1cccs1)O)C	0
ZINC45821694	COc1ccccc1COC[C@H](Cn1c(=O)oc(n1)c1ccco1)O	0
ZINC45823799	C(CC[NH3+])C[C@@](C(=O)[O-])([NH3+])O	0
ZINC45846068	C#CCNC(=O)NCCOc1ccc(cc1)F	0
ZINC45886497	Cc1cc(cc(c1N1CCC(CC1)C)Br)N	0
ZINC45893113	COCc1nc(on1)[C@@H]1CCCC[NH2+]1	0
ZINC45903250	C#CCNC(=O)c1ccccc1SCC(=O)N1CCCC1	0
ZINC45906228	Cc1c(c(c2ccccc2n1)c1ccccc1)CC(=O)NCC#C	0
ZINC45906684	C#CCNC(=O)c1ccc(cc1)CSc1ncn[nH]1	0
ZINC45911572	C#CCN1CC[NH+](CC1)CC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC45919709	C=CC[NH+](CC=C)C[C@@H](C[NH3+])[O-]	0
ZINC45919719	C=CC[NH+](CC=C)C[C@H](CN1CC[NH2+]CC1)O	0
ZINC45944142	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC45945296	CCOc1ccc(cc1C[NH2+]CC#C)Cl	0
ZINC45945371	Cc1cccc(c1)COc1ccc(cc1)CNCC#C	0
ZINC45945399	CC(C)Oc1ccc(cc1Cl)CNCC#C	0
ZINC45945407	Cc1cccc(c1)COc1cccc(c1)CNCC#C	0
ZINC45945410	Cc1ccccc1COc1cccc(c1)CNCC#C	0
ZINC45945548	C#CCOc1ccc2ccccc2c1C[NH2+]CCO	0
ZINC45945554	C#CCOc1cccc(c1)C[NH2+]CCO	0
ZINC45945559	COc1cc(cc(c1OCC#C)Cl)C[NH2+]CCO	0
ZINC45945565	CC(C)(CO)[NH2+]Cc1ccc(c(c1)OC)OCC#C	0
ZINC45945567	CC(C)(CO)[NH2+]Cc1cccc(c1OCC#C)OC	0
ZINC45945617	C#CCOc1ccc2ccccc2c1C[NH2+]C1CCCC1	0
ZINC45945649	CC[C@@H](CO)[NH2+]Cc1cccc(c1OCC#C)OCC	0
ZINC45945655	CC[C@@H](CO)[NH2+]Cc1c2ccccc2ccc1OCC#C	0
ZINC45945660	CC[C@@H](CO)[NH2+]Cc1ccc(c(c1)OCC)OCC#C	0
ZINC45945663	CC[C@H](CO)[NH2+]Cc1ccc(c(c1)OCC)OCC#C	0
ZINC45945680	COc1cc(ccc1OCC#C)C[NH2+]C[C@@H]1CCCO1	0
ZINC45945683	COc1cc(ccc1OCC#C)C[NH2+]C[C@H]1CCCO1	0
ZINC45945690	C#CCOc1cccc(c1)C[NH2+]C[C@@H]1CCCO1	0
ZINC45945693	C#CCOc1cccc(c1)C[NH2+]C[C@H]1CCCO1	0
ZINC45945715	CCOCCC[NH2+]Cc1cccc(c1)OCC#C	0
ZINC45945737	CCCCC[NH2+]Cc1c2ccccc2ccc1OCC#C	0
ZINC45945823	CC[C@@H](C)[NH2+]Cc1cc(c(c(c1)Cl)OCC#C)OC	0
ZINC45945836	C#CCOc1cccc(c1)C[NH2+]CCc1ccccc1F	0
ZINC45945852	C#CCOc1cccc(c1)C[NH2+]C[C@H](c1ccccc1)O	0
ZINC45945863	COCC[NH2+]Cc1ccc(cc1)OCC#C	0
ZINC45945871	CCOc1cccc(c1OCC#C)C[NH2+]CCOC	0
ZINC45945874	COCC[NH2+]Cc1c2ccccc2ccc1OCC#C	0
ZINC45945879	COCC[NH2+]Cc1cccc(c1)OCC#C	0
ZINC45945882	COCC[NH2+]Cc1cc(c(c(c1)Cl)OCC#C)OC	0
ZINC45945909	CCOc1cc(ccc1OCC#C)C[NH2+]Cc1ccco1	0
ZINC45945928	C#CCOc1ccc(cc1)C[NH2+]CCOCCO	0
ZINC45945934	COc1cccc(c1OCC#C)C[NH2+]CCOCCO	0
ZINC45945937	C#CCOc1cccc(c1)C[NH2+]CCOCCO	0
ZINC45945942	CCCCOCCC[NH2+]Cc1ccccc1OCC#C	0
ZINC45945948	CCCCOCCC[NH2+]Cc1cccc(c1)OCC#C	0
ZINC45945952	CC(C)OCCC[NH2+]Cc1cccc(c1)OCC#C	0
ZINC45945955	COCCC[NH2+]Cc1ccc(cc1)OCC#C	0
ZINC45945970	CCOc1cc(ccc1OCC#C)C[NH2+]CCCOC	0
ZINC45945977	COCCC[NH2+]Cc1cc(ccc1OCC#C)Cl	0
ZINC45945982	C#CCOc1cccc(c1)C[NH2+]CCC1=CCCCC1	0
ZINC45945990	CC(C)CC[NH2+]Cc1cccc(c1OCC#C)OC	0
ZINC45946029	C#CCOc1ccccc1C[NH2+]CCCCCO	0
ZINC45946047	C#CCOc1ccc(cc1)C[NH2+]CCCO	0
ZINC45946049	COc1cc(ccc1OCC#C)C[NH2+]CCCO	0
ZINC45946091	C[C@H](C[NH2+]Cc1cccc(c1OCC#C)OC)O	0
ZINC45946101	C[C@@H](C[NH2+]Cc1c2ccccc2ccc1OCC#C)O	0
ZINC45946103	C[C@H](C[NH2+]Cc1c2ccccc2ccc1OCC#C)O	0
ZINC45946111	CCOc1cc(ccc1OCC#C)C[NH2+]C[C@H](C)O	0
ZINC45946115	C[C@@H](C[NH2+]Cc1cccc(c1)OCC#C)O	0
ZINC45946121	C[C@@H](C[NH2+]Cc1cc(c(c(c1)Cl)OCC#C)OC)O	0
ZINC45946412	C[NH+](C)CCNCc1ccc(cc1)OCC#C	0
ZINC45946419	C#CCOc1ccc(cc1)CNCCN1CCOCC1	0
ZINC45946419	C#CCOc1ccc(cc1)C[NH2+]CCN1CCOCC1	0
ZINC45946451	COc1cccc(c1OCC#C)C[NH2+]CC[NH2+]CCO	0
ZINC45946455	C[NH+](C)CCCNCc1cccc(c1OCC#C)OC	0
ZINC45946468	CCOc1cc(ccc1OCC#C)CNCC[NH+](C)C	0
ZINC45946498	CC[N@@H+]1CCC[C@H]1CNCc1cccc(c1)OCC#C	0
ZINC45946539	COC(=O)c1c(c([O-])nn1c1ccc(cc1)C(=O)[O-])CCO	1
ZINC45946870	Cc1cc(=O)[nH]c(n1)N1CC[NH+](CC1)CC(=O)[O-]	1
ZINC45948717	Cc1ccc(cc1)c1cc([nH]n1)C(=O)Nc1ccc(cc1)C(=O)[O-]	1
ZINC45951924	C#CCSc1nnc(o1)c1ccc(cc1)F	0
ZINC45954845	c1cc(ccc1CC(=O)Nc1ccc(cc1Cl)Br)n1cnnn1	1
ZINC45955999	CCc1c(c(nc(n1)c1cccc(c1)Cl)Cl)C	0
ZINC45987926	CCNC(=O)c1ccc(cc1)CNC(=O)Nc1cccc(c1)C#C	0
ZINC45987950	C#Cc1cccc(c1)NC(=O)NC1CCN(CC1)c1ccccn1	0
ZINC46028968	Cc1c(n(c([nH+]1)SCc1ccccc1Cl)CCOC)C	0
ZINC46028969	Cc1c(n(c(n1)SCc1cccc(c1)Cl)CCOC)C	0
ZINC46037678	Cc1cc(no1)C[N@H+]1CCN(CC1)CCO[C@H]1CCCC[C@H]1C	0
ZINC46053264	CN1CCC[C@@](C1=O)(C[NH2+]Cc1c[nH]nc1c1ccc(cc1)Cl)O	0
ZINC46055391	C[C@@H](c1ccccc1Cl)N1CC[N@H+](CC1)C[C@@H](COC(C)(C)C)O	0
ZINC46085199	C=CCOc1ccccc1CN1c2ccc(cc2/C(=N/O)/C1=O)Cl	0
ZINC46087443	CC[N@@H+]1CCC[C@@](C1)(CN1CCN(CC1)Cc1ccc(cc1)F)O	0
ZINC46088803	Cc1cccc(c1)N1Cc2c(cnc(n2)N2CCC(CC2)C)C1=O	1
ZINC46154099	CC(C)c1nc(cs1)CS(=O)(=O)Cc1nc(no1)c1ccc(cc1)Cl	0
ZINC46167707	C#CCN1CCN(CC1)Cc1cccc(c1)Cl	0
ZINC46167707	C#CCN1CC[NH+](CC1)Cc1cccc(c1)Cl	0
ZINC46167785	C#CCN1CCN(CC1)Cc1ccc(s1)Br	0
ZINC46224213	C[C@@H]1C[C@@H]1C(=O)N[C@@H](C)c1ccc2c(c1)CC(=O)N2	1
ZINC46259749	C[C@H]1COCCN1C(=O)/C=C/c1ccc(c(c1)OC)OCC#N	1
ZINC46282083	C[C@H]1C[C@@H]1C(=O)Nc1ccc(cc1)C(=O)OCC#C	0
ZINC46341974	COc1ccc(cc1OC)COC[C@H](C[NH+]1CCCCCCC1)O	0
ZINC46395283	CN(C1CC1)C(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC46433656	CCc1ccc(o1)C(=O)N1CCN(CC1)[C@@H]1CCS(=O)(=O)C1	1
ZINC46482127	c1ccc(cc1)c1nnc(o1)SCC(=O)N1CCO[C@H]2[C@H]1CCCC2	1
ZINC46493190	Cc1ccn2cc(nc2c1)C(=O)N1CCO[C@@H]2[C@H]1CCCC2	1
ZINC46690925	c1ccc(cc1)[C@@H](C1CCCC1)NC(=O)CSc1ccncc1	1
ZINC46704722	CCCCCCNS(=O)(=O)c1ccc2c(c1)[nH]c(=O)[nH]2	0
ZINC46705133	CC1([C@@H]2CC[C@]1(C(=O)C2)CS(=O)(=O)NCC(C)(C)N1CCOCC1)C	1
ZINC46775618	CCN(CCO)C(=O)NCCc1cccc2c1cccc2	0
ZINC46799625	CCCN(CCC)S(=O)(=O)NC[C@H](c1ccccc1)N1CCOCC1	0
ZINC46845898	CC(C)COC[C@H](CNC(=O)NCc1ccnn1C)O	1
ZINC46886604	CN(Cc1ccc(cc1)C#N)C(=O)NCC#C	0
ZINC46888939	C[C@H](CN1CCOCC1)NC(=O)C=C(C)C	1
ZINC46923158	CN(Cc1csc2c1cccc2)C(=O)CN(C)C(=O)c1cccs1	1
ZINC46948615	CC[N@@H+]1CCN(CC1)[C@H](C)CNC(=O)[C@H](C)Oc1ccccc1Cl	1
ZINC47064182	c1ccc(cc1)[C@H](CNC(=O)c1ccc2c(c1)nc(=S)[nH]c2[O-])O	0
ZINC47163110	C[C@H]1CCC[C@@H](N1C(=O)N[C@@H](C)N1C(=O)c2ccccc2C1=O)C	1
ZINC47196107	Cc1ccc(c(c1)NC(=O)c1cn(nc1C(F)(F)F)C)OC	1
ZINC47202798	CCOC(=O)c1ccc(c(c1O)F)F	1
ZINC47211743	C#CCNC(=O)c1ccccc1[N-]S(=O)(=O)c1ccccc1Br	0
ZINC47219270	CC[C@@H](C)n1c(cnc1S(=O)(=O)C)CO	0
ZINC47328536	c1ccc2cc(ccc2c1)S(=O)(=O)[N-]c1ccccc1n1cnnn1	0
ZINC47369954	c1ccc2c(c1)nc(n2Cc1csc(n1)c1cccs1)NCCO	0
ZINC47399805	CC(C)COCCNC(=O)Nc1cccc(c1)C#C	0
ZINC47399855	COc1cc(ccc1OCCO)CNC(=O)Nc1cccc(c1)C#C	0
ZINC47399961	C[C@@H](c1ccccc1Cl)N(C)C(=O)Nc1cccc(c1)C#C	0
ZINC47461236	COc1cc(ccc1OC(F)F)/C=N/OCc1cccc(c1)C(=O)N	1
ZINC47464629	C[C@@H]1C[C@@H](CN(C1)C(=O)Cc1ccccc1Cl)C	1
ZINC47494442	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](C)CNC(=O)c1ccccc1O	1
ZINC47496298	c1cc(ccc1C[N@H+]1CCCC[C@@H]1CO)C(=O)N1CCCC1	0
ZINC47497417	C[C@@H]1CCC[C@@H](C1)NS(=O)(=O)CCc1ccccc1	0
ZINC47497694	C[C@@H](Cc1ccccc1Cl)NS(=O)(=O)c1cnn(c1)C	0
ZINC47522065	C#Cc1cccc(c1)[N-]S(=O)(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC47601886	CC[C@@H](CO)NC(=O)NCc1ccc(cc1)OCCOC	1
ZINC47618551	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)NC1CCCC1	0
ZINC47623350	c1ccc(cc1)C#CCNC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC47624231	Cc1ccc(cn1)CC(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC47681437	c1ccc(cc1)[C@@H](CNC(=O)NCc1cc(sc1)Br)O	0
ZINC47688742	C[C@H](C(=O)NCc1ccc(cc1)COC)NC(=O)N	1
ZINC47753092	C[N@@H+](Cc1cc(cs1)Br)CC(=O)N	1
ZINC47774889	c1cscc1c1nc(on1)C[N@@H+](C[C@H]1CCCO1)C[C@@H]1CCCO1	0
ZINC47781441	CCOC(=O)CSc1nnc(s1)/N=C(\[O-])/N1CCOCC1	1
ZINC47816097	Cc1cc(c(c(c1)Br)O)C(=O)NCC#C	0
ZINC47820822	Cc1ccc(cc1)n1c(nnn1)SCC(=C)Cl	0
ZINC47827404	Cc1cc(c(c(c1)Br)O)C(=O)Nc1nncs1	0
ZINC47831018	c1ccc(cc1)N1CC[C@@H](C1)CNC(=O)c1cnsn1	1
ZINC47832609	Cc1c(sc(n1)c1ccc(cc1)F)C(=O)OCC#C	0
ZINC47835174	CS(=O)(=O)c1ccc(cc1)OCC(=O)NCC#C	0
ZINC47835551	C#CCNC(=O)Cn1c2ccccc2nc1SC(F)F	0
ZINC47843759	COCc1nccc(n1)[C@H]1CCC[NH2+]C1	0
ZINC47863373	CCNC(=O)[C@@H](C)NC(=O)Nc1ccccc1SC(F)(F)F	1
ZINC47876773	COCCn1cc(cn1)NC(=O)NCC(=O)Nc1cccc(c1)C#C	0
ZINC47888558	C#CCOc1ccccc1C[NH2+]CC[NH+]1CCCCC1	0
ZINC47895941	c1ccc(cc1)C#CCOC(=O)c1csc(n1)c1ccccc1	0
ZINC47896126	c1ccc(cc1)C#CCOC(=O)/C=C\c1ccccc1[N+](=O)[O-]	0
ZINC47896127	c1ccc(cc1)C#CCOC(=O)/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC47896792	Cc1ccc(cc1)C(=O)COc1ccccc1I	1
ZINC47947565	CCOC(=O)Nc1ccc(cc1)NC(=O)NCc1ccccn1	1
ZINC47953144	CN(C[C@H](COC)O)C(=O)Nc1ccc(cc1)OC	1
ZINC47958794	C[C@H](C(=O)NCC#C)[N@@H+]1CC[C@H](CC1)CO	0
ZINC47960455	C[C@@H](CN1CCOCC1)NC(=O)c1cc(ccc1O)OC	1
ZINC47975398	C[N@H+](CCO)Cc1cccc2c1nccc2	0
ZINC47979400	CCC[N@@H+](CCc1ccncc1)CCO	0
ZINC48020040	C[C@@H](c1ccc(cc1OC)OC)NC(=O)NCC#C	0
ZINC48020046	C#CCNC(=O)NCc1ccccc1COCc1ccccc1	0
ZINC48020222	C[C@H]1CN(CCO1)[C@@H](CNC(=O)NCC#C)c1c(cccc1Cl)F	0
ZINC48027358	CCOC(=O)c1c(c(sc1NC(=O)C(=O)N1CCC(CC1)CO)C)C	1
ZINC48049561	CCOC(=O)c1cccc(c1)NC(=O)NCc1cccc(c1)COC	1
ZINC48057074	COc1cccc(c1C(=O)/C=C/c1cc(c(c(c1)OC)OC)OC)O	0
ZINC48072929	C[NH+](C)[C@@H](CNC(=O)Nc1cccc(c1)C#C)c1ccc(cc1)F	0
ZINC48087355	CC[C@@H](CO)NC(=O)Nc1ccc(nc1)N1CCCC1	0
ZINC48127539	CCn1cc(c2c1cccc2)C(=O)N[C@@H](C)Cn1cccn1	1
ZINC48134053	C[C@H](CNC(=O)Nc1ccc(nc1)n1cncn1)O	0
ZINC48159133	C[C@@H](c1cn(nn1)[C@@H]1CC[N@H+](CC1)C1CCCCCC1)O	0
ZINC48176743	C[C@H](Cn1cc[nH+]c1)NC(=O)N[C@H](C)c1ccc(c(c1)F)OC	1
ZINC48209654	Cc1c(cn(n1)C)c1ccnc(n1)N(C)Cc1nc(on1)C(C)C	0
ZINC48214070	C[C@@H](c1ccc2c(c1)OCCO2)NC(=O)c1ccc(cc1)[S@](=O)C	1
ZINC48222240	C[C@@H](C(=O)/N=C\1/NCCS1)Sc1cc(ccc1Cl)Cl	1
ZINC48224236	CONS(=O)(=O)c1ccc(cc1)C(=O)NCC#C	0
ZINC48224276	C[C@@H](C(=O)NCC#C)NC(=O)c1ccoc1	0
ZINC48236502	Cc1nnc(o1)CN1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC48248326	c1ccc2c(c1)c1c(cc(s1)C(=O)Nc1c(cccn1)[O-])CO2	1
ZINC48249457	CCCCc1nc(cs1)CN1CCC(CC1)C(=O)OC	1
ZINC48249492	CC[NH+](CC)[C@H](C[N-]S(=O)(=O)N1CCC[C@@H](C1)C)c1ccsc1	0
ZINC48253400	C[C@H]1CN(C[C@@H](O1)C)Cc1nc(no1)COc1ccc(cc1)F	0
ZINC48264470	CC(C)(CNC(=O)N(C)[C@H]1CCS(=O)(=O)C1)[NH+]1CCOCC1	1
ZINC48271023	CC(C)(C)n1c(cc(n1)C(=O)NCCCOC[C@H]1CCCO1)C1CC1	1
ZINC48275169	COC(=O)c1cccc(c1)S(=O)(=O)Nc1ccc(cc1OCCO)F	1
ZINC48286703	COc1ccc(c2c1CN(C[C@@H]2O)C(=O)NC[C@H]1CCCO1)OC	1
ZINC48286953	CCN(CC)C(=O)c1cccc(c1)NC(=O)C1CCN(CC1)CC#C	0
ZINC48306485	CC(C)(C[NH+]1CCCC1)C[N@H+]1CC[C@@H](CC1)Cn1cc(nn1)CCO	0
ZINC48309689	C#CCNC(=O)N(Cc1cccs1)C[C@H]1CCCO1	0
ZINC48331453	Cc1ccc(cc1C)S(=O)(=O)Cc1cc(=O)n(c(=O)n1C)C	0
ZINC48332731	C[C@@H](C(=O)Nc1cc(ccc1OC)S(=O)(=O)N1CC[N@H+](CC1)C)OC	1
ZINC48333560	C[C@@H](c1nc(no1)C1CC1)n1nc(nn1)c1ccc(cc1)Cl	0
ZINC48350120	c1ccnc(c1)NC(=O)N(Cc1cccc(c1)O)C1CC1	0
ZINC48353516	Cc1c2cc(cnc2n(n1)C)C[NH2+]C[C@@H](COc1ccccc1)O	0
ZINC48353671	Cc1c2cc(cnc2n(n1)C)CNc1ccc(c[nH+]1)N1CCOCC1	0
ZINC48356205	C#Cc1cccc(c1)NC(=O)CNC(=O)CCc1ccccc1O	0
ZINC48367319	C[C@@]12CCC(=O)N1[C@H](CS2)C(=O)NCc1ccc(nc1)OCCOC	1
ZINC48367602	C[C@@H](c1ccc(c(c1)OC)OC)NCc1ccc(cc1)C#N	0
ZINC48368149	CC[N@H+](CC#C)Cc1ccc(c(c1)OC)OC	0
ZINC48373917	Cc1nc2ccccc2n1C[C@H](c1cc(ccc1F)F)O	0
ZINC48374218	c1ccc(c(c1)COC[C@H](CN1C(=O)[C@@H]2CCCCN2C1=O)O)F	1
ZINC48374250	c1cc(c(cc1F)[C@H](CN1C(=O)[C@]2(CCSC2)NC1=O)O)F	0
ZINC48374268	CC(C)[C@]1(C(=O)N(C(=O)N1)C[C@@H](c1ccc(cc1F)F)O)C	0
ZINC48381940	CCN(CC)S(=O)(=O)c1ccc2c(c1)CCN2CC#C	0
ZINC48384868	C#CCNC(=O)CCCNC(=O)OCc1ccccc1	0
ZINC48384870	Cc1ccc(c(c1C)O)C(=O)NCC#C	0
ZINC48388997	c1ccc(c(c1)NC(=O)c1ccc2c(c1)nc[nH]2)O	0
ZINC48389396	Cc1c(cc(o1)CN(C)C(=O)NCC#C)C(=O)OC	0
ZINC48411479	CC[N@H+]1CCC[C@@H]1CNC(=O)c1ccc[n+]([O-])c1	1
ZINC48414392	COc1c(cccn1)NC(=O)NC[C@@H](c1ccc(cc1F)F)O	0
ZINC48415788	C[C@@H]1CCC[C@H](C1)NC(=O)NCC#Cc1ccccc1	0
ZINC48438742	COc1ccc(cc1C(=O)OC)CNC(=O)NCC#C	0
ZINC48439364	c1cc(ccc1C(F)(F)F)S(=O)(=O)NCc1nnc2n1CCCCC2	0
ZINC48490118	COCCCNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC48490200	C#Cc1cccc(c1)NC(=O)C(=O)NCCCO	0
ZINC48495704	C[C@@H](CNC(=O)C(=O)Nc1cccc(c1)C#C)O	0
ZINC48495707	C[C@H](CNC(=O)C(=O)Nc1cccc(c1)C#C)O	0
ZINC48518906	Cc1c(cco1)/C(=N/S(=O)(=O)c1ccccc1Cl)/[O-]	0
ZINC48532553	c1cc(cnc1)S(=O)(=O)/N=C(\[O-])/Cc1ccc(cc1)OC(F)(F)F	0
ZINC48540786	C[C@@H]1CN(CCO1)c1ccc(cn1)CNC(=O)N[C@@H](C)CO	1
ZINC48541441	C[C@@H](CO)NC(=O)NCc1ccc(c(c1)OC)OCCC(C)C	0
ZINC48543746	c1ccc(c(c1)[C@@H](Cn1cnc2c1cccc2)O)Cl	0
ZINC48563510	C#CC/N=C(/CN1CC[C@@H](CC1)C[NH+]1CCCCCC1)\O	0
ZINC48571866	C#CCN1CCN(CC1)S(=O)(=O)c1ccc(cc1)C#N	0
ZINC48575257	CC[C@@H](C)NC(=O)C(=O)Nc1cccc(c1)C[NH+]1CCCCC1	1
ZINC48601608	C[C@@H](C(=O)N(C)C)NC(=O)CSc1ccc(cc1)O	0
ZINC48604667	CC[C@H](CO)NC(=O)C(=O)Nc1cccc(c1)C[NH+]1CCCCC1	0
ZINC48607710	Cc1ccc(cc1)n1c(nnn1)NC[C@H]1CCCO1	0
ZINC48610714	CS(=O)(=O)N(Cc1ccccc1)c1ccc(cc1)C#N	0
ZINC48619427	c1cc(c(cc1F)[C@H]1Nc2cc(ccc2C(=O)N1)Cl)F	1
ZINC48623908	Cc1c(sc(n1)C(C)C)C(=O)NCCn1ccnc1	1
ZINC48655796	CC(C)COc1ccccc1NS(=O)(=O)c1cccs1	0
ZINC48657605	Cc1nccc(n1)C/[NH+]=C(/c1ccc2c(c1)scn2)\O	0
ZINC48659648	Cc1cc(ccc1S(=O)(=O)N1C[C@@H](O[C@H](C1)C)C)OC	0
ZINC48667128	Cn1c2ccccc2c(c1C(=O)Nc1cccnc1)Br	1
ZINC48672061	Cc1ccc(c(c1)C)CNS(=O)(=O)c1ccccc1	0
ZINC48672808	Cc1cccc(n1)CNS(=O)(=O)c1ccc(c(c1)F)F	0
ZINC48680131	c1ccc(c(c1)OCCC(=O)Nc1nccs1)Br	1
ZINC48686991	C[C@@H](/C(=N/O)/N)NC(=O)OC(C)(C)C	1
ZINC48722389	C#Cc1cccc(c1)NC(=O)C(=O)N1CCOCC1	0
ZINC48726072	C#Cc1cccc(c1)NC(=O)C(=O)N1CCC[C@H](C1)O	0
ZINC48727154	CONC(=O)Cn1ccc2c1cccc2	1
ZINC48734068	CN(C)C(=O)C1CCN(CC1)C(=O)c1cc(c[nH]1)Cl	1
ZINC48742005	CN(C)[C@H](CNC(=O)C(=O)Nc1cccc(c1)C#C)c1cccs1	0
ZINC48765410	CC(C)C(=O)Nc1ccc(cc1)C(=O)OCCCC#C	0
ZINC48765434	C#CCCCOC(=O)CCNC(=O)/C=C\c1ccco1	0
ZINC48765596	C#CCCOC(=O)CCCNC(=O)NC1CCCCC1	0
ZINC48773848	c1ccc(cc1)C#CCNC(=O)CCn1cccn1	0
ZINC48783491	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)CC[NH2+]Cc1ccccc1OCC#C	0
ZINC48783555	CC(C)C(=O)N1CCC(CC1)NC(=O)OC(C)(C)C	1
ZINC48788186	C[C@@H](c1ccncc1)NC(=O)C(=O)Nc1ccccc1Cl	1
ZINC48797180	COc1cccc(c1)C[NH2+]Cc1cccc(c1O)Br	0
ZINC48798786	c1ccc(cc1)Oc1ccc(cc1)C(=O)Nc1cc[nH]n1	1
ZINC48802138	C[C@@H](c1ccc(c(c1)Cl)Cl)NC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC48845433	C#CCNC(=O)NC[C@H]1CCN(C1)c1ccc(cc1)Br	0
ZINC48868080	CC(=O)Nc1ccc(cc1)/C=C/C(=O)OCCCC#C	0
ZINC48868136	CN(CC(=O)OCCC#C)S(=O)(=O)c1ccc(cc1)F	0
ZINC48868143	C#CCCOC(=O)/C=C/c1cnn(c1)c1ccccc1	0
ZINC48868147	C#CCCOC(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC48880378	CNc1ccc(cc1[N+](=O)[O-])c1nc2ccccc2n1CCOC	0
ZINC48912386	COC(=O)NCC(=O)Nc1cccc(c1)C#C	0
ZINC48913779	CCc1ccsc1C(=O)NC[C@@H](C)[NH+]1CCOCC1	1
ZINC48916596	C#Cc1cccc(c1)NC(=O)C(=O)NCCc1cccs1	0
ZINC48919147	COC(=O)NCC(=O)NCc1cn2cc(ccc2n1)Br	1
ZINC48919289	CC[C@@H](C)C(=O)NNC(=O)c1cccc(c1O)OC	0
ZINC48919656	Cc1nc(on1)CCCC(=O)N[C@H]1CC[N@H+](C1)C	1
ZINC48923605	CC(=O)Nc1ccc(c(c1)C(=O)NCC#C)O	0
ZINC48926000	CC(C)(C#N)C(=O)Nc1nc2c(s1)CCCCCC2	1
ZINC48942316	Cc1ccc(c(c1)Cl)NC(=O)C(=O)NCCc1cccc(c1)Cl	1
ZINC48959476	CCCS(=O)(=O)NCc1ccccc1OCCOC	0
ZINC48959788	Cc1c(nc(s1)CNS(=O)(=O)C)c1ccc(cc1)Cl	0
ZINC48961865	CN(c1ccc(cc1Cl)Br)S(=O)(=O)c1c[nH]nc1	0
ZINC48963684	CS(=O)(=O)NC1(CCCCC1)C(=O)NC[C@H]1CCCO1	1
ZINC48965251	CC[N@@H+](Cc1cc(cc(c1O)C(=O)C)F)C[C@H]1CCCO1	1
ZINC48966993	CCCS(=O)(=O)[C@@H](C)C(=O)N[C@H](C)c1cccs1	1
ZINC48976694	C[C@@H](c1cccc(c1)Cl)N(C)c1ccc(cn1)[N+](=O)[O-]	0
ZINC48979704	C#CCNC(=O)NCc1ccc(cc1)C(=O)NC1CC1	0
ZINC48982801	C[C@@H](c1ccccc1F)N(C)C(=O)NC[C@@H]1CCOC1	1
ZINC48984512	CNC(=O)NC[C@@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC49002079	CCOC(=O)c1cc(c[n+]([O-])c1)Br	1
ZINC49003636	CN(C)c1ccc(cc1)NC(=O)NCC1CCCC1	1
ZINC49005512	C#CCOC(=O)CNC(=O)NCc1ccccc1	0
ZINC49005520	C#CCOC(=O)Cn1c(=O)c2ccccc2nn1	0
ZINC49005552	C#CCOC(=O)CCNC(=O)c1ccsc1	0
ZINC49005556	Cc1c2cc(ccc2oc1C(=O)OCC#C)Cl	0
ZINC49005572	C#CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])n1cncn1	0
ZINC49005647	C#CCOC(=O)/C=C/c1ccc(s1)c1ccccc1F	0
ZINC49005678	CC(C)NC(=O)Nc1ccccc1C(=O)OCC#C	0
ZINC49005702	Cc1ccc(cc1)n1cnnc1SCC(=O)OCC#C	0
ZINC49015777	C#Cc1c(ncn1[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)C#N	0
ZINC49018088	Cc1c(c(=O)[nH]c(n1)C)CC(=O)Oc1cccnc1Br	1
ZINC49022598	CN(C[C@@H](COC)O)C(=O)C(=O)Nc1ccc(cc1)I	1
ZINC49022612	CN(C[C@H](COC)O)C(=O)C(=O)Nc1ccc(cc1)Br	1
ZINC49027068	c1cscc1C(=O)N1CC[NH+](CC1)CCNS(=O)(=O)C1CC1	1
ZINC49028837	C#CCOCC1CCN(CC1)C(=O)c1cccc(c1)Cl	0
ZINC49028959	CS(=O)(=O)N1CCC(CC1)COCC#C	0
ZINC49028962	CCCS(=O)(=O)N1CCC(CC1)COCC#C	0
ZINC49028965	C#CCOCC1CCN(CC1)S(=O)(=O)c1ccccc1	0
ZINC49031292	c1ccc(c(c1)C(=O)N1CCN(CC1)C[C@H](c1cccs1)O)Br	0
ZINC49031617	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cc2ccccc2[nH]1	0
ZINC49031645	C#CCOC[C@H]1CCCN(C1)C(=O)c1c(cccc1F)F	0
ZINC49031673	CC[C@@H](c1ccccc1)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC49031711	C#CCOC[C@H]1CCCN(C1)C(=O)c1cnccn1	0
ZINC49031738	C#CCOC[C@@H]1CCCN(C1)C(=O)[C@@H]1CCC=CC1	0
ZINC49031775	CCNC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC49031833	C#CCOC[C@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC49031847	CC(=O)c1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC49031862	Cc1cc(c(cc1Cl)Cl)S(=O)(=O)N1CCC[C@H](C1)COCC#C	0
ZINC49044744	CCc1ccc(s1)S(=O)(=O)Nc1cc(ccc1O)Cl	0
ZINC49084184	C#CCNC(=O)c1cc(cc2c1nccc2)Cl	0
ZINC49085391	Cc1ccc(cc1)n1c(c(nn1)C(=O)NCC#C)C	0
ZINC49103499	Cc1ccc(c(c1)CS(=O)(=O)c1nccs1)C	0
ZINC49140776	COc1ccc(c(c1)NC(=O)c1ccc(cc1Cl)Br)Cl	1
ZINC49141501	C[C@H](C(=O)N[C@H](c1ccccc1)C(=O)N)OCC1CC1	1
ZINC49146461	CC[C@@H](C(C)C)Nc1ccc(cc1[N+](=O)[O-])C(=O)N	1
ZINC49148358	CC[C@H](C(C)C)NC(=O)c1ccc(cc1)S(=O)(=O)N	1
ZINC49151345	Cn1cc(cn1)C(=O)/C=C/c1ccc(c(c1)Br)O	0
ZINC49169434	c1cc[nH+]c(c1)CN1CC[C@@H](C1)c1nnc(o1)c1ccc(cc1)Cl	0
ZINC49171883	CCCCCCNC(=O)NC[C@@H](CN1CCc2ccccc2C1)O	0
ZINC49236135	C[C@H]1CCc2c(sc3c2c(ncn3)N(C)CC2CC2)C1	0
ZINC49237013	CNC(=O)C1(CCCCC1)NC(=O)CN(C)CC(=O)N	1
ZINC49237699	COCCNc1nnc(s1)Sc1nc2ccccc2s1	0
ZINC49239594	CN(C)C(=O)c1cccc(c1)S(=O)(=O)NCC1CCC1	1
ZINC49241301	C[C@H](Cc1c(cccc1F)F)NC(=O)NCC#C	0
ZINC49253422	c1c(c(sc1C(=O)NC[C@@H]1CCCCO1)Br)Br	1
ZINC49255215	CC[C@H](c1cccs1)NC(=O)Nc1ccc(cc1Cl)F	1
ZINC49259375	CC(C)OCCNc1cccc(c1)C#C	0
ZINC49262937	C#Cc1cccc(c1)NC(=O)NC[C@@H]1CCCCO1	0
ZINC49270400	CN(CC(=O)N)C(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC49270563	CCN(CC(C)C)C(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC49276333	Cc1ccc(c2c1nccc2)NC(=O)[C@H](C)OCC=C	1
ZINC49282562	c1cc(c(c(c1)Cl)S(=O)(=O)NC[C@H]1CCC=CC1)Cl	0
ZINC49287680	C#CCNC(=O)C(c1cccc(c1)Cl)(F)F	0
ZINC49287996	C[C@H](C(=O)Nc1ccccc1O)OCC=C	1
ZINC49289879	Cc1c(scn1)C(=O)NC[C@@H](c1cccc(c1)F)O	0
ZINC49295474	Cc1c(c([nH]c1C(=O)NC[C@@H]1CCC=CC1)C)C(=O)C	1
ZINC49297410	Cc1ccc(c(c1)C(=O)NCC(=C)Br)O	0
ZINC49301012	CC(=O)Nc1cc(ccc1Cl)NC(=O)NCCO	0
ZINC49302546	C[C@H](C(=O)NCC#C)SC[C@H](c1ccccc1)O	0
ZINC49304713	CN(C)c1c(cccn1)NC(=O)c1cc(ccc1I)Cl	1
ZINC49307823	Cc1nc(cs1)C(=O)N[C@@H](c1ccc(cc1)F)C(C)C	1
ZINC49312137	C#Cc1cccc(c1)NCCCOCC(F)(F)F	0
ZINC49317464	CCCOCC(=O)NCC(=O)Nc1cccc(c1)C#C	0
ZINC49320259	C#CCN(CN1CCSC1=S)[C@@H]1CCc2c1cccc2	0
ZINC49320264	C#CCN(CN1CCOC1=S)[C@H]1CCc2c1cccc2	0
ZINC49332812	C#CCN(CC(=O)NC(=O)N)[C@@H]1CCc2c1cccc2	0
ZINC49333570	Cc1ccccc1C[N@@H+](CC(=O)N)CC(=O)OC	1
ZINC49334751	C#CCN([C@@H]1CCS(=O)(=O)C1)S(=O)(=O)c1ccc(s1)Cl	0
ZINC49336086	CCN(CC)S(=O)(=O)NCCOc1cccc(c1Cl)Cl	0
ZINC49339629	CCOC(=O)NC1CCN(CC1)C(=O)NOC	1
ZINC49342018	Cn1c(nnn1)SCCC(=O)NCc1ccc(cc1)O	0
ZINC49346792	Cc1ccc(c(c1)C(=O)NCC#Cc1ccccc1)O	0
ZINC49346833	c1ccc(cc1)C#CCNC(=O)c1ccc(c(c1)Cl)O	0
ZINC49350064	C[C@H](C(=O)N(C)CC(=O)Nc1cccc(c1)C#C)SC	0
ZINC49356334	CCC(=O)Nc1ccc(cc1)NC(=O)c1cc(n[nH]1)C	1
ZINC49371568	CCCCOCCNC(=O)N[C@@H]1CC[C@H](CC1)O	1
ZINC49372672	CS(=O)(=O)NCCCSC[C@@H](c1ccccc1)O	0
ZINC49374231	c1cc(oc1)[C@@H]1C[C@@H]1C(=O)Oc1cc(c(cc1Cl)Cl)Cl	1
ZINC49375227	c1cc(c(cc1NC(=O)[C@H]1COCCO1)C(F)(F)F)F	1
ZINC49375646	CCOC(=O)[C@@H](C)NC(=O)c1cc(ccc1O)C	1
ZINC49376058	C#CCN1CCC(CC1)C(=O)NCCc1ccco1	0
ZINC49376076	C#CCNC(=O)c1c(ccs1)C1CC1	0
ZINC49376958	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NC[C@H]1COCCO1	0
ZINC49377484	Cc1ccc(s1)[C@@H](C)NC(=O)C1CCN(CC1)CC#C	0
ZINC49377522	CNC(=O)NNC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC49378243	C#CCN1CCC(CC1)C(=O)NC[C@H]1CCCCO1	0
ZINC49379437	CCOCCCNC(=O)NNC(=O)c1ccncc1	1
ZINC49396541	CC(C)(C)OC(=O)NCCNC(=O)Nc1nncs1	1
ZINC49397385	C[C@H]1C[C@H]1CNC(=O)NCCc1ccccc1Cl	1
ZINC49398159	C#CCNC(=O)[C@H]1CCC[C@@H](C1)C(=O)NCC#C	0
ZINC49398163	C#CCNC(=O)CNC(=O)OCc1ccccc1	0
ZINC49399724	Cc1ccc(s1)CNC(=O)[C@H]1C[C@@H]1c1ccco1	1
ZINC49402528	Cc1cc(c(o1)C)[C@H](C)NC(=O)C1CCCCC1	1
ZINC49410775	Cc1ccc(o1)[C@@H](CNC(=O)c1cc(ccc1Br)OC)O	0
ZINC49411100	Cc1ccc(o1)[C@H](CNS(=O)(=O)c1ccc(c(c1)OC)OC)O	0
ZINC49414389	CCN([C@@H](C)C(C)C)C(=O)Nc1cccc(c1)C#C	0
ZINC49417463	Cc1ccc(c(c1)Br)O[C@@H](C)/C(=N/S(=O)(=O)C(C)C)/[O-]	0
ZINC49417728	C[C@@H](/C(=N/S(=O)(=O)C(C)C)/[O-])Sc1ccc(cc1)Br	0
ZINC49420914	Cc1ccc(cc1)N1CCN(CC1)C[C@@H](c1ccc(cc1)OC)O	0
ZINC49423368	CN(C)c1ccc(cc1F)C(=O)NCc1ccc(s1)Br	1
ZINC49432097	COC(=O)c1cn(nn1)CN1CC[NH+](CC1)CCC#C	0
ZINC49432425	C#CCN(c1ccc2nnnn2n1)C1CCCCC1	0
ZINC49442250	Cc1cs/c(=N\C(=O)C[N@@H+](CC#C)C2CCCCC2)/[nH]1	0
ZINC49442251	Cc1cc(on1)NC(=O)C[N@@H+](CC#C)C1CCCCC1	0
ZINC49443089	C#CCC[NH+]1CCN(CC1)S(=O)(=O)c1c[nH]nc1	0
ZINC49443091	CCc1ccc(s1)S(=O)(=O)N1CC[NH+](CC1)CCC#C	0
ZINC49443112	C#CCC[NH+]1CCN(CC1)S(=O)(=O)c1ccccc1Br	0
ZINC49443121	C#CCC[NH+]1CCN(CC1)S(=O)(=O)c1ccccc1Cl	0
ZINC49443363	COCCNC(=O)N1CCC(CC1)Oc1nc2ccc(cc2s1)F	1
ZINC49443386	Cn1cnc(c1Cl)S(=O)(=O)N(CC#C)C1CCCCC1	0
ZINC49443399	Cc1cc(c(s1)C)S(=O)(=O)N(CC#C)C1CCCCC1	0
ZINC49443637	C[C@@H](c1ccncc1)N(C)S(=O)(=O)Cc1ccccc1	0
ZINC49444001	Cc1cccc(c1)NC(=O)N1CC[NH+](CC1)CCC#C	0
ZINC49444481	C#CCN(C1CCCCC1)C(=O)NCc1ccccc1	0
ZINC49445140	C[C@@H](c1ccncc1)N(C)C(=O)NCC#C	0
ZINC49445142	C[C@H](c1ccncc1)N(C)C(=O)NCC#C	0
ZINC49447202	C#Cc1cccc(c1)NC(=O)c1c(cc(cc1F)F)O	0
ZINC49447309	CCc1nnc(s1)NC(=O)c1c(cc(cc1F)F)O	0
ZINC49447446	CC[C@@H]1CN(CCO1)C(=O)c1c(cc(cc1F)F)O	1
ZINC49450700	CC[C@H](C(=O)Nc1cnn(c1)CC(=O)OC)OC	1
ZINC49450834	c1ccc(cc1)C#CCNC(=O)c1ccc(cc1O)Br	0
ZINC49450893	Cc1cc(nc(n1)Nc1nc(cs1)CC(=O)Nc1ccc(nc1)Cl)C	1
ZINC49451056	C#CCCN1CCN(CC1)C(=O)c1ccc(cc1O)Br	0
ZINC49451056	C#CCC[NH+]1CCN(CC1)C(=O)c1ccc(cc1O)Br	0
ZINC49451082	CCOC(=O)NCCC(=O)N1CC[NH+](CC1)CCC#C	0
ZINC49451092	C#CCCN1CCN(CC1)C(=O)c1cc(ccc1O)Br	0
ZINC49451092	C#CCC[NH+]1CCN(CC1)C(=O)c1cc(ccc1O)Br	0
ZINC49451094	C#CCCN1CCN(CC1)C(=O)c1cc(ccc1O)Cl	0
ZINC49451100	C#CCCN1CCN(CC1)C(=O)c1cc(c[nH]1)Cl	0
ZINC49451118	C#CCCN1CCN(CC1)C(=O)c1ccccc1O	0
ZINC49451682	C#CCN(Cc1ccccc1Cl)C(=O)[C@H]1C[C@H]1[N+](=O)[O-]	0
ZINC49453919	Cc1nnc([S-])c2n1c1ccoc1c2	0
ZINC49458093	C=CCNC(=O)c1csc(n1)c1ccc(c(c1)Cl)Cl	1
ZINC49459896	C[C@@H](CNC(=O)NCC(C)C)c1nc2ccccc2s1	1
ZINC49460744	CC[C@H](/C(=N/S(=O)(=O)c1ccc(cc1)OC)/[O-])OC	0
ZINC49461789	C[C@@H](C(=O)NCC1(CC1)CO)Oc1ccccc1	0
ZINC49462917	c1cc(cc(c1)F)NC(=O)CCc1ccc(cc1F)Br	1
ZINC49465325	C#CCN(Cc1ccco1)C(=O)c1csnn1	0
ZINC49469307	C#CC[N@H+](Cc1ccco1)Cn1c(=S)n(cn1)C1CC1	0
ZINC49470140	C#CCN(Cc1ccco1)CC(=O)Nc1nccs1	0
ZINC49470168	C#CC[N@@H+](Cc1ccco1)CC(=O)NC(=O)NC1CC1	0
ZINC49470475	Cn1cc(cn1)S(=O)(=O)N(CC#C)Cc1ccco1	0
ZINC49470478	C#CCN(Cc1ccco1)S(=O)(=O)N1CCCCC1	0
ZINC49470487	C#CCN(Cc1ccco1)S(=O)(=O)c1cccc(c1)Cl	0
ZINC49472776	CCCC(CCC)C(=O)Nc1ccc2c(cc(=O)[nH]c2c1)COC	1
ZINC49474821	C1CCC[NH+](CC1)CCNCC[NH3+]	0
ZINC49475362	C#CCN(Cc1ccco1)C(=O)c1ccc(c(c1)Cl)O	0
ZINC49475364	Cn1cc(cn1)C(=O)N(CC#C)Cc1ccco1	0
ZINC49477331	C#CCN(Cc1ccco1)C(=O)NC[C@H]1CCCO1	0
ZINC49477336	COCCNC(=O)N(CC#C)Cc1ccco1	0
ZINC49477788	c1cc(ccc1[C@H](CC(=O)[O-])CNC(=O)[C@H]1CCCO1)Cl	1
ZINC49478363	CC(C)Cc1nc(cs1)C(=O)Nc1cccc(c1)C#C	0
ZINC49488757	c1ccc2c(c1)[nH]c(n2)S(=O)(=O)C[C@H]1CCOC1	0
ZINC49489372	c1cc(ccc1O)S(=O)(=O)CCC(=O)N1CCCCC1	0
ZINC49491519	Cn1cc(cn1)C[N@H+](C)Cc1nnc(o1)[C@@H]1CCCO1	0
ZINC49492324	c1ccc(cc1)CNC(=O)[C@H](C#N)C(=O)CC[C@H]1CCCO1	1
ZINC49492649	c1cc(c(nc1)NC(=O)COC[C@H]1CCCO1)O	1
ZINC49493772	Cc1ccc(cc1I)NC(=O)CSc1ccc(cc1)O	0
ZINC49494342	c1ccc2c(c1)CC[C@H]2SCc1ccc(cc1F)C#N	0
ZINC49494577	C[C@@H](c1ccc(cc1)OC)S[C@@H](C)C(=O)NCC#C	0
ZINC49498787	c1cc(c(cc1Br)C(=O)N[C@@H]1CCCNC1=O)O	0
ZINC49499378	CCOC(=O)[C@H](C)NS(=O)(=O)c1ccc(s1)C	1
ZINC49500547	Cc1ccc(c(c1C)O)C(=O)N[C@H]1CCCNC1=O	0
ZINC49517321	CC(C)(C)OCCSc1nncs1	0
ZINC49517884	CS(=O)(=O)CCCNC(=O)NCC#C	0
ZINC49519074	Cc1ccc(c(c1)C)c1nc(cs1)C(=O)NCC#C	0
ZINC49521969	COCCN(Cc1ccsc1)S(=O)(=O)CBr	0
ZINC49525192	C[C@@H]1CCCC[C@H]1NS(=O)(=O)c1c(cccc1Cl)Cl	0
ZINC49545428	Cn1c2c(cn1)[C@@H](CC(=N2)O)c1cccc(c1)O	0
ZINC49556525	Cc1ccc(cc1)[C@H](C)[NH2+]CCOC(C)C	0
ZINC49573255	CC(C)N(CC(=O)Nc1ccccc1Br)CC(=O)OC	1
ZINC49587164	c1ccnc(c1)C#CC(=O)[O-]	0
ZINC49615615	c1cc(ccc1CN1CCOCC1)C#CCCO	0
ZINC49638732	COc1ccc2c(c1)ccn2CC(=O)NC1(CCCC1)C(=O)OC	1
ZINC49852221	CC[C@H](CCC#C)O	0
ZINC49854855	Cc1cccc(c1)NC(=O)C[N@H+](CCO)C1CCCCC1	0
ZINC49876626	C[C@@H]1Cc2ccccc2N1C(=O)[C@H](C)O/N=C/c1cccs1	1
ZINC49881744	CCCCCCCCCCCCCC#C[C@H]([C@H](CO)N)O	0
ZINC49881744	CCCCCCCCCCCCCC#C[C@H]([C@H](CO)[NH3+])O	0
ZINC49904581	C[C@H](CN1CCN(CC1)Cc1cc(ccc1OC)Cl)O	0
ZINC49941122	CCN(C[C@H]1COc2ccccc2O1)C(=O)c1cccc(c1)OC	1
ZINC50003037	Cc1c([nH+]c(o1)c1cccs1)CC(=O)NCc1ccccc1CO	0
ZINC50025195	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)C(=O)NNC(=O)c1ccccc1	1
ZINC50026398	CC(C)(C)c1ccc(c(c1)NC(=O)C1CCN(CC1)CC#C)O	0
ZINC50026398	CC(C)(C)c1ccc(c(c1)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C)O	0
ZINC50029547	C#CCN1CCC(CC1)C(=O)Nc1cccc(c1)OC[C@@H]1CCCO1	0
ZINC50046355	CN(CC(=O)NC1CC1)C(=O)CSc1ccccc1O	0
ZINC50046413	CN(C1CCCCC1)C(=O)CSc1ccccc1O	0
ZINC50069187	C[C@@H](C[N@@H+](C)CC(=O)Nc1ccccc1I)C(=O)OC	1
ZINC50106119	CCCC[N@H+](CCO)C/C=C/c1ccccc1	0
ZINC50119790	C[N@H+](C[C@@H](COC)O)CC(=O)Nc1c(cc(cc1Cl)Cl)Cl	1
ZINC50234185	CCOc1cccc(c1O)/C=[NH+]/CC(=O)Nc1cccc(c1)F	0
ZINC50234566	COc1cc(ccc1O)/C=C/C(=O)c1ccc(c(c1)OC)SC	0
ZINC50250054	COc1ccc(cc1)OCCSCC(=O)NCCC#N	1
ZINC50274994	CN(Cc1ccsc1)C/C(=N/CCCC(=O)OC)/O	1
ZINC50360232	Cc1cccc(c1OCCC(=O)NCC(=O)Nc1cccc(c1)F)C	1
ZINC50482565	C[NH2+]C[C@H](c1ccccc1OC)OC	0
ZINC50521816	C#CCNc1ccccc1I	0
ZINC50539381	CCn1cc(cn1)CNc1ccccc1C(C)C	0
ZINC50539481	CCn1cc(cn1)C[NH2+]CCCN1CCOCC1	0
ZINC50545471	Cc1cc(ccc1F)CNc1cnn(c1)C[C@H]1CCCO1	0
ZINC50595358	Cn1cccc1CNc1ccc(nc1)OCCOC	0
ZINC50888410	CCCC[C@H](C)[NH2+]C[C@H](c1ccccc1Cl)O	0
ZINC50981486	c1c(cc(cc1Cl)Cl)N/C(=C(\C#N)/C(=O)C[C@@H]1CCC=C1)/[O-]	1
ZINC50987643	C#CCN1C=[NH+][C@H](C1=[NH2+])c1cccc(c1)F	0
ZINC51000672	CCCNC(=O)[C@H]1CCC[N@H+](C1)CCCOc1ccc(cc1)OC	1
ZINC51074464	COC[C@@H](CC#C)O	0
ZINC51074465	COC[C@H](CC#C)O	0
ZINC51114200	c1ccc2c(c1)CC[N@H+](C2)Cc1csc(n1)c1ncccn1	0
ZINC51114462	Cc1cc(ccc1[N+](=O)[O-])N1CCN(CC1)c1ccc(cc1)O	0
ZINC51114947	CN(Cc1ccc(cc1)OC(F)F)C[C@H](c1ccc(c(c1)F)F)O	0
ZINC51127330	C[C@]1(C(=O)N(C(=O)N1)C[C@@H](c1cccc(c1)F)O)c1ccccc1	0
ZINC51152852	Cc1ccc(cc1Cl)n1c(=O)c(c(cn1)N1CCC[C@@H](C1)CO)Cl	0
ZINC51184295	COCCC[NH+]1CCN(CC1)c1ccccc1O	0
ZINC51191934	c1cc(cc(c1)Cl)NC(=O)NCc1cscn1	1
ZINC51203921	c1ccc(cc1)OCCOCC[N@H+]1CCC[C@H](C1)O	0
ZINC51261001	CC(C)Oc1cccc(c1)CN1CCNC(=O)C1	1
ZINC51281754	CC(C)Cc1ccc(cc1)[C@@H](CN1CCN(CC1)CCOC)O	0
ZINC51289101	CCCn1c2ccccc2n(c1=O)C[C@@H](c1cccc(c1)F)O	0
ZINC51315819	C#CCN1CCN(CC1)C(=O)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC51349026	CC[N@H+](CC(=O)NCc1ccc(cc1)COC)CC(=O)NC(C)(C)C	1
ZINC51349711	CCCS(=O)(=O)N[C@H]1CC[N@@H+](CC1)C[C@H](c1ccc(cc1F)F)O	0
ZINC51351775	C#Cc1cccc(c1)NC(=O)[C@@H]1CCN(C1=O)c1cccc(c1)Br	0
ZINC51354066	Cc1ccc(c(c1)NC(=O)COC(=O)c1ccc(c(c1)Cl)F)OC	1
ZINC51382137	CC(C)[C@@]1(C(=O)N(C(=O)N1)C[C@H](c1ccc(cc1)C(F)(F)F)O)C	0
ZINC51554043	C[C@H](c1nc(no1)C1CC1)S(=O)(=O)Cc1cccc(c1)OC(F)F	0
ZINC51554887	CC[N@@H+](CCCOC)C[C@@H]1CCCO1	0
ZINC51591327	CN(C)C(=O)[C@@H]1CCC[N@H+]1Cc1csc(n1)Cc1ccccc1	1
ZINC51616201	C#CCNC(=O)CNC(=O)Nc1cccc(c1n1cccn1)Cl	0
ZINC51660895	C#CCOC(=O)c1ccc(cc1)CS(=O)(=O)c1ccccc1	0
ZINC51664040	CC#CCOc1ccc(cc1)[C@@H](C)O	0
ZINC51688080	C[C@@H]1COCCN1CCOc1ccccc1OC	0
ZINC51707598	COc1ccccc1C(=O)Oc1ccc(cc1)NC(=O)C1CC1	1
ZINC51718359	c1ccc(cc1)CN(CCO)C(=O)NCc1cccc(c1)OC(F)F	0
ZINC51726321	C#CCOC(=O)c1cccc(c1)CS(=O)(=O)c1ccccc1	0
ZINC51739221	Cc1cc(no1)C[N@@H+](C)C[C@H](COCc1ccc(c(c1)OC)OC)O	0
ZINC51814557	c1ccc(cc1)C#CCOc1ccc(cc1)CO	0
ZINC51841500	C[NH2+]CCOCC#C	0
ZINC51847972	Cc1cnc(c(c1OC)C)CNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC51848303	Cc1c[nH+]c(c(c1OC)C)CNC(=O)C(=O)Nc1ccc(cc1F)F	1
ZINC51854177	COC(=O)c1ccc(cc1)OCC[N@H+]1CC[C@@H](CC1)CO	1
ZINC51884143	Cc1ccc(c(c1)C(=O)N1CC[C@@H](C1)CO)O	0
ZINC51886970	c1cc2cc(cc(c2nc1)C[N@@H+]1CC[C@@H](C1)CO)F	0
ZINC51887966	C[C@@H](C(=O)NC1CCCC1)[N@H+]1CC[C@@H](C1)CO	0
ZINC51888449	c1ccnc(c1)COC[C@H]1CC[NH2+]C1	0
ZINC51905068	C#CCN1Cc2ccccc2C[C@@H]1C(=O)NCCc1ccc(cc1)F	0
ZINC51909384	CCN(C[C@@H](C)C#N)C(=O)C[N@@H+](C)Cc1nc2ccccc2s1	1
ZINC51918299	C[C@@H](c1nc(no1)C1CC1)[N@@H+]1CC[C@H](CC1)CC(=O)N	1
ZINC51963864	COC(=O)[C@H](c1ccccc1F)NCC#C	0
ZINC51964192	COC(=O)[C@H](c1ccc(cc1)F)NCC#C	0
ZINC51971757	CC#Cc1ccnc(n1)N	0
ZINC51990831	c1ccc(cc1)[C@@H]1CC[C@H](CC1)[NH2+][C@H]1CCCC[C@H]1O	0
ZINC51992534	COc1cccc(c1OC)C[NH2+][C@@H]1CCCC[C@H]1O	0
ZINC52077630	COCC[N@H+]1CCC[C@H]1c1cccc(c1)Cl	0
ZINC52077831	Cc1cc(n(n1)C)NC(=O)CN1CCC[C@@H]1c1cccc(c1)Cl	1
ZINC52102872	C[N@H+](C[C@H]1CCCO1)C[C@@H](c1ccc(cc1)Cl)O	0
ZINC52130888	C[N@H+](CC(=C)Cl)CC(=O)Nc1cccc(c1)C#C	0
ZINC52130979	C[N@@H+](CC(=O)Nc1cccc(c1)C#C)CC(=O)Nc1cccc(c1)Cl	0
ZINC52288359	C[C@@H]1C[C@H]1NC(=O)c1ccnc(c1)Cl	1
ZINC52334865	Cc1cccc(c1)CCC(=O)Oc1ccc(cc1)N1CCOC1=O	1
ZINC52338852	CC[C@H](C1CCCCC1)[NH2+]C[C@@H](COCC(C)C)O	0
ZINC52359908	c1ccc(cc1)n1c(nnn1)N1CCC[C@@H](C1)C(=O)NCC1CC1	1
ZINC52426922	c1cnc(nc1)N1CCC[C@H](C1)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC52428329	c1csc2c1c(ncn2)N1CCC(CC1)[NH+]1CCCCC1	0
ZINC52457010	Cc1cn2c(n1)sc(n2)NCc1ccc(c(c1)F)N1CCOCC1	0
ZINC52512928	C[C@@H](c1ccccc1Cl)N(C)C(=O)c1cc(n[nH]1)C(C)C	1
ZINC52563210	CCCCn1c(c(c(=O)[nH]c1=O)N(CC#C)Cc1ccccc1)N	0
ZINC52584858	CCC[NH+]1CCN(CC1)Cc1ccc(c(c1OC)OC)OC	0
ZINC52636046	C[C@@H](C(=O)NCc1ccccc1Cl)N1CC[N@H+](CC1)CCO	0
ZINC52638636	CN(CC(=O)NCC#C)[C@@H]1c2cc(cc(c2C[C@@H]1O)Cl)Cl	0
ZINC52638637	CN(CC(=O)NCC#C)[C@H]1c2cc(cc(c2C[C@@H]1O)Cl)Cl	0
ZINC52638637	C[N@H+](CC(=O)NCC#C)[C@H]1c2cc(cc(c2C[C@@H]1O)Cl)Cl	0
ZINC52687129	C#CCN1CCC(CC1)C(=O)Nc1ccccc1O	0
ZINC52687129	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccccc1O	0
ZINC52745541	C#CCCCOC(=O)c1cccc(c1)CS(=O)(=O)c1ccccc1	0
ZINC52745545	C#CCCCOC(=O)c1cnn(c1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC52745652	C#CCCCOC(=O)c1ccccc1NC(=O)c1ccsc1	0
ZINC52745804	C#CCCCOC(=O)C1CCN(CC1)C(=O)Nc1ccccc1	0
ZINC52745892	Cc1cccc2c1ncn(c2=O)CC(=O)OCCCC#C	0
ZINC52746067	C#CCCOC(=O)c1cnn(c1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC52746069	COc1ccc(cc1C(=O)N1CCC(CC1)C(=O)OCCC#C)Cl	0
ZINC52746148	CC(C)[C@@H](C(=O)OCCC#C)NC(=O)NCc1ccccc1	0
ZINC52746171	CC1CCN(CC1)S(=O)(=O)c1ccc(cc1)C(=O)OCCC#C	0
ZINC52746189	CC(C)Cn1c(=O)c2ccccc2c(n1)C(=O)OCCC#C	0
ZINC52746191	C#CCCOC(=O)c1c2c(n(n1)c1ccccc1F)CCC2	0
ZINC52746220	CCOc1ccc(cc1)C(=O)N[C@H](C(C)C)C(=O)OCCC#C	0
ZINC52746276	C#CCCOC(=O)C1CCN(CC1)S(=O)(=O)c1ccc(cc1)C#N	0
ZINC52746391	CC(C)c1ccc(cc1)S(=O)(=O)N1CCC(CC1)C(=O)OCCC#C	0
ZINC52746431	C#CCCOC(=O)/C=C/c1ccc(cc1)N1CCCC1=O	0
ZINC52746433	CCn1c2c(cn1)c(cc(n2)c1ccccc1)C(=O)OCCC#C	0
ZINC52746469	Cc1c(c(n(n1)Cc1ccc(cc1)C(=O)OCCC#C)C)[N+](=O)[O-]	0
ZINC52746484	COc1cc(cc2c1OCCO2)/C=C/C(=O)OCCC#C	0
ZINC52746532	C#CCCOC(=O)C1CCN(CC1)S(=O)(=O)c1ccc(c(c1)F)F	0
ZINC52762116	Cc1cc(cc(c1)C[N@@H+]1CCC[C@H]1CCCO)C	0
ZINC52762547	CC(C)CCOCC[N@H+]1CCC[C@@H]1CCCO	0
ZINC52815956	c1cc(nnc1)NCCO	0
ZINC52845817	Cn1c(cnc1CN(CC#C)[C@H]1CCc2c1cccc2)Cl	0
ZINC52871229	CN(Cc1ccc(c(c1)Cl)Cl)C(=O)C[N@H+]1CCCC[C@@H]1CO	0
ZINC52875737	CCOC(=O)[C@H]1CCN(CC1)C(=O)[C@@H](C)[N@@H+]1CCC[C@@H](C1)O	1
ZINC52917324	C#CCN1CCc2c(ccs2)[C@H]1c1cccs1	0
ZINC52925337	c1cc(cc(c1)S(=O)(=O)NCCOCCO)F	0
ZINC52981653	C([C@H]([C@H]([C@@H](/C(=C/[O-])/[NH3+])O)O)O)OS(=O)(=O)[O-]	0
ZINC53018503	CC(C)(C)c1nc(cs1)C[NH2+]C1CCN(CC1)C(=O)c1ccco1	1
ZINC53022932	c1cc(sc1)c1nnc(o1)CSc1nnnn1C[C@H]1CCCO1	0
ZINC53098097	C[C@@H](C1CC1)N(CC#C)Cc1ccc(cc1)OC	0
ZINC53138951	CN(CC#C)Cc1ccccc1N1CCOCC1	0
ZINC53147728	CN(Cc1cc(ccc1OC)Cl)C[C@H]1CCCCO1	0
ZINC53172143	C[C@H](COC)Nc1cc(cc(c1)Cl)Cl	0
ZINC53206669	C[C@@H](C(=O)NC(=O)NC(C)C)[N@@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC53207123	CCc1nc(on1)[C@H](C)[N@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC53376271	CC[N@H+](CCN[C@H](C)COC)C(C)C	0
ZINC53376354	CCN(CC[NH2+]C(C1CC1)C1CC1)C(C)C	0
ZINC53380355	C[C@@H]1CCC[C@@H](C1)[NH2+]CC[N@H+]1CC[C@@H](CC1)OC	0
ZINC53399629	CC(C)(C)OC[C@@H](CN(CC=C)Cc1ccc(s1)Cl)O	0
ZINC53451964	Cc1nnc(s1)SCC(=O)N[C@@H](C)Cc1c(cccc1F)F	1
ZINC53524714	CCc1ccccc1OC/C(=N/c1nc(n[nH]1)c1ccccn1)/[O-]	0
ZINC53557099	Cc1cc(nc([nH+]1)C(C)C)N1CCN(CC1)C(=O)NCC#C	0
ZINC53603698	c1ccc(cc1)OCCN1CC[NH+](CC1)CCCOCC(F)(F)F	0
ZINC53606502	c1ccc2cc(ccc2c1)CC(=O)NNC(=O)c1ccc(cc1F)Cl	1
ZINC53608049	C[C@H](C1CC1)[N@@H+](Cc1nc(on1)C(C)C)C1CC1	0
ZINC53608264	c1ccc2c(c1)nc(o2)[C@H]1CCCN(C1)Cc1nc(on1)C1CC1	0
ZINC53616058	C[C@@](C#N)(C1CC1)NC(=O)CN1CCCC[C@@H]1CC(=O)OC	1
ZINC53630391	COC(=O)C[C@@H]1C(=O)CCN(C1=O)CCc1[nH]c[nH+]c1	1
ZINC53646130	CCS(=O)(=O)N1CCN(CC1)[C@@H](C)c1nc(no1)c1ccc(cc1)C	0
ZINC53647042	c1csc(n1)SCCC[NH2+]C1CCCCC1	0
ZINC53670157	Cc1nc(on1)[C@H]1CCCN(C1)S(=O)(=O)c1ccc(s1)Cl	0
ZINC53720117	CC(=[OH+])[N-]c1nc2cc(ccc2n1Cc1ccco1)C(F)(F)F	0
ZINC53720643	Cc1c(c(n(n1)c1ccc(cc1)F)C)/C=C/C(=O)NOC	1
ZINC53726699	CC(C)n1cnnc1SCCOC(c1ccccc1)c1ccccc1	0
ZINC53727126	C[C@@H](c1nc(nc(n1)Nc1ccccc1)N)Sc1ncn[nH]1	0
ZINC53759499	CCC(=O)Nc1ccc(c(c1)C(=O)N[C@@H](C)CCc1ccccc1)O	0
ZINC53792000	CCC(=O)Nc1ccc(c(c1)C(=O)Nc1nc(cs1)C(C)C)O	0
ZINC53793998	CCC(=O)Nc1ccc(c(c1)C(=O)Nc1cccc(c1)C#C)O	0
ZINC53796034	c1cc(ccc1CNC(=O)CCc1cc(ccc1F)F)O	0
ZINC53844817	Cc1c2c(=O)[nH]c(nc2sc1c1ccccc1)COC	0
ZINC53847970	c1cnn(c1)c1ccc(cc1)Cc1[nH]c(=O)c2c(n1)ccs2	0
ZINC53916427	CN(Cc1ccccc1O)C(=O)CS(=O)(=O)Cc1ccc(cc1)C#N	0
ZINC53922197	C#CCOC(=O)Cn1c2ccccc2c(=O)cn1	0
ZINC53994771	CCOC(=O)c1cnc2c(c1NCCO)cccc2F	1
ZINC53995059	CN1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)C#Cc1ccccc1	0
ZINC53995060	CCN1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)C#Cc1ccccc1	0
ZINC53995061	CC(C)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)C#Cc1ccccc1	0
ZINC54122493	Cc1ccc(c(c1C)O)C(=O)N1CCC[C@H](C1)c1nc(no1)C	0
ZINC54141314	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)C(=O)Nc1cc(ccc1O)Cl	1
ZINC54169076	CCNc1nnc(s1)SC[C@@H](CO[C@@H]1CCCc2c1cccc2)O	0
ZINC54195985	CC[C@H](C)NC(=O)c1ccc(cc1)NC(=O)CCc1ccccc1O	0
ZINC54211480	C#CCNC(=O)CN1CCC[C@H](C1)C(=O)Nc1ccc(cn1)Br	0
ZINC54214317	Cc1c(sc(n1)N)C(=O)N/N=C\c1cc(c(c(c1O)Br)[O-])Br	0
ZINC54271900	COc1ccc(cc1)CN(CC=C)CC#C	0
ZINC54315702	CCc1nc(no1)CN1C[C@H](O[C@@H](C1)C)C	0
ZINC54322184	CC(C)CO[C@@H]1CC[N@H+](CC1)Cc1[nH]c(=O)c2c(n1)ccs2	0
ZINC54325158	CC(C)CO[C@@H]1CC[N@H+](CC1)C[C@@H](COc1ccc(cc1)C(=O)C)O	1
ZINC54338507	CCCS(=O)(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC(C)(C)C)O	0
ZINC54451504	CCCCOc1cccc(c1)NC(=O)NC[C@H](C)N1CCOCC1	1
ZINC54529961	CC1CCN(CC1)C(=O)CN1CCN(CC1)c1ccc(cc1)O	0
ZINC54532100	C[C@@H](CNC(=O)NCCC[NH+]1CCN(CC1)Cc1ccccc1)CO	0
ZINC54536498	CCCOCc1ccccc1CNC(=O)NC[C@@H](C)CO	1
ZINC54536979	C[C@H]1CN(C[C@@H](O1)C)Cc1ccccc1CNC(=O)NC[C@@H](C)CO	1
ZINC54539862	c1ccc(cc1)CN(C[C@H]1CCCO1)C(=O)NCCCn1ccnc1	1
ZINC54551859	c1ccc(c(c1)N1CCN(CC1)c1cncc(n1)Cl)O	0
ZINC54613246	CC[N@H+]1CCC[C@@H]1CNc1ccc(nc1)[N+](=O)[O-]	0
ZINC54615131	C[C@H]1CCC[C@@H](C1)OC[C@@H](C[NH2+]CCOCCO)O	0
ZINC54615335	C1C[C@@H](OC1)COC[C@H](C[NH2+]CCOCCO)O	0
ZINC54615542	c1ccc(c(c1)OC[C@H](C[NH2+]CCOCCO)O)Cl	0
ZINC54633221	C[C@@H](C(=O)NCCc1ccc(cc1)O)n1cnc2c1cccc2	0
ZINC54682426	CN1[C@H](Nc2ccc(cc2C1=O)Cl)c1cccc(c1O)OC	0
ZINC54702220	C#CCN1[C@@H](Nc2ccccc2C1=O)C1=Cc2ccccc2OC1	0
ZINC54753956	C[C@H]1COCCN1C(=O)NCCC(=O)NC1CCCC1	1
ZINC54770001	Cc1ccc(cc1C)NCc1cncs1	0
ZINC54809011	C[C@H]1CCN(CC1)c1nnc(n1C[C@H]1CCCO1)SCCOC(C)C	0
ZINC54835771	Cn1cc(cn1)CCC(=O)N1CCC(CC1)[C@H](c1ccccc1)O	0
ZINC54915711	CC(C)Oc1ccccc1CSc1nnc(s1)NC[C@H]1CCCO1	0
ZINC54931744	c1cc(ccc1SC1C[NH2+]C1)Cl	0
ZINC54967241	c1ccc(cc1)C#CBr	0
ZINC55036236	c1cc2c(cc1C(=O)[O-])[nH]c(n2)c1cc(cs1)C#CCO	0
ZINC55036729	Cc1ccc(s1)CN(CC=C)C(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC55036854	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1c([nH+]c[nH]1)C	0
ZINC55041895	c1cc(oc1)C[N@H+](CCN1CCOCC1)Cc1cc(cs1)C#CCO	0
ZINC55041999	CC(C)CN(CC#Cc1ccccc1)C(=O)CCNS(=O)(=O)C	0
ZINC55042463	COCC[N@H+](Cc1ccccc1F)Cc1c(cccc1OC)O	0
ZINC55045665	Cc1ccc(cc1)n1c(c(nn1)C(=O)NCC(=O)NC1CC1)C	1
ZINC55052904	c1cc(cnc1)C[N@@H+](Cc1cc(cs1)C#CCO)C1CCCCCC1	0
ZINC55052969	C#CCCC(=O)N(CCO)C/C=C/c1ccccc1	0
ZINC55058842	CCOC(=O)CC[N@H+](C)Cc1csc2c1cccc2	1
ZINC55060696	C[C@H](c1cn(nn1)[C@@H]1CC[N@H+](CC1)C/C=C/c1ccccc1OC)O	0
ZINC55060779	c1cc(ccc1CN(Cc1cc(cs1)C#CCO)C[C@@H]1CCCO1)F	0
ZINC55060779	c1cc(ccc1C[N@@H+](Cc1cc(cs1)C#CCO)C[C@@H]1CCCO1)F	0
ZINC55060780	c1cc(ccc1CN(Cc1cc(cs1)C#CCO)C[C@H]1CCCO1)F	0
ZINC55060780	c1cc(ccc1C[N@@H+](Cc1cc(cs1)C#CCO)C[C@H]1CCCO1)F	0
ZINC55060930	Cc1c(cn(n1)CC=C)C[N@@H+](CCCCO)Cc1ccccc1	0
ZINC55072869	C[C@H](C[N@@H+](Cc1ccccc1)Cc1cccc(n1)C(=O)OC)CO	1
ZINC55073370	c1cc(ccc1C[N@H+](Cc1ccncc1)C[C@@H]1CCCO1)F	0
ZINC55074669	c1cscc1C[N@@H+](Cc1cc(cs1)C#CCO)C[C@@H]1CCCO1	0
ZINC55074673	c1cscc1C[N@H+](Cc1cc(cs1)C#CCO)C[C@H]1CCCO1	0
ZINC55088958	Cc1ccc(c(n1)CN(Cc1ccc(cc1)F)C[C@@H]1CCCO1)O	0
ZINC55089098	Cc1ccc(cc1)CN(CCOC)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC55089098	Cc1ccc(cc1)C[N@H+](CCOC)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC55089143	CCCN(CC#Cc1ccccc1)C(=O)c1ccc(cc1)CO	0
ZINC55095259	C[C@](C#CCN1CCCC[C@@H]1c1cccnc1)(C1CC1)O	0
ZINC55099464	CCCN(CC#Cc1ccccc1)C(=O)[C@H]1CC[NH2+]C1	0
ZINC55099796	CC[C@H](C)[N@@H+](Cc1ccsc1)Cc1cc(cs1)C#CCO	0
ZINC55106978	C[C@@H](c1ccccc1Br)NC(=O)c1cc(ccc1O)NC(=O)C	0
ZINC55118781	CCN(CCOc1c(cccc1C)C)Cc1ccc(s1)C#CCO	0
ZINC55119613	c1ccnc(c1)CN(Cc1cc(cs1)C#CCO)C[C@@H]1CCCO1	0
ZINC55119613	c1cc[nH+]c(c1)CN(Cc1cc(cs1)C#CCO)C[C@@H]1CCCO1	0
ZINC55119615	c1ccnc(c1)CN(Cc1cc(cs1)C#CCO)C[C@H]1CCCO1	0
ZINC55119615	c1cc[nH+]c(c1)CN(Cc1cc(cs1)C#CCO)C[C@H]1CCCO1	0
ZINC55119867	CC(C)(C#Cc1ccc(s1)CN(C)CCCOc1ccc(cc1)F)O	0
ZINC55120096	CC(C)(C#Cc1ccc(s1)C[N@@H+](Cc1ccccc1OC)C1CC1)O	0
ZINC55120105	CCN(C/C=C/c1ccccc1)C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC55121304	Cc1ccc(cc1)c1nc(on1)CN1CCN(CC1)CC#C	0
ZINC55124823	C[C@](C[NH3+])(O)[P@@](=O)([O-])O	0
ZINC55126815	Cc1ccc(cc1F)NC(=O)c1cc(ccc1O)NC(=O)C	0
ZINC55127530	C#CCNC(=O)c1ccc(cc1O)NC(=O)c1cc(cc(c1)F)F	0
ZINC55132165	Cc1c(cccc1NC(=O)CCNS(=O)(=O)C)C(=O)NC(C)(C)C	1
ZINC55152857	Cc1cc[nH+]c(c1)C[C@H](C)[N@H+](C)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC55166304	C#Cc1ccc(cc1)CN1CC[NH+](CC1)Cc1ccccc1CO	0
ZINC55167306	C[C@@H](C#COCCCS(=O)(=O)[O-])O	0
ZINC55167310	C[C@H](C#COCCCS(=O)(=O)[O-])O	0
ZINC55167398	CC(C)(C)OC(=O)N1CCC[C@@H]1C(=[NH2+])NO	1
ZINC55168393	C#CC[C@@H](CCS(=O)(=O)[O-])O[C@@H](CCS(=O)(=O)[O-])CC#C	0
ZINC55168945	CC[C@H](CO)[N@H+](Cc1ccsc1)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC55182993	CCSCCN(C1CCCCC1)C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC55183005	CC(C)(C#Cc1ccc(s1)c1[nH]c2ccccc2n1)O	0
ZINC55197255	CCCN(CC#Cc1ccccc1)C(=O)c1ccc(cc1O)OC	0
ZINC55198455	CC1=C[C@@H]([N@@H+]([C@H](C1)CC=C)Cc1cc(cs1)C#CCO)CC=C	0
ZINC55198700	c1ccc(cc1)/C=C/CN(CCO)C(=O)Cc1ccsc1	0
ZINC55211252	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1cnc2nccn2c1	0
ZINC55214652	C[C@H](CC#CCN1CCCC[C@@H]1c1cccnc1)OC(C)(C)C	0
ZINC55214710	CC(C)(C#Cc1ccc(cc1)[C@H]1NCCS1)O	0
ZINC55216032	CN(C)[C@@H](CNS(=O)(=O)c1ccc(cc1F)[N+](=O)[O-])c1cccs1	0
ZINC55225244	Cn1cc(cn1)C[N@@H+](CCOC)Cc1cc(cs1)C#CCO	0
ZINC55226017	COCC[N@@H+](Cc1cccs1)Cc1ccc(s1)C#CCO	0
ZINC55226911	CCCCCC#CCN1CCCC[C@H]1c1cccnc1	0
ZINC55228644	Cc1cnn(c1NC(=O)c1ccc(o1)C#CC(C)(C)O)[C@H](C)C1CC1	0
ZINC55231534	CCC[C@@](C)(C#CCN1CCCC[C@@H]1c1cccnc1)O	0
ZINC55231618	CC(=C)[C@@](C)(C#CCN1CCCC[C@@H]1c1cccnc1)O	0
ZINC55231620	CC(=C)[C@](C)(C#CCN1CCCC[C@@H]1c1cccnc1)O	0
ZINC55236087	CC(C)(C#CCN1CCCC[C@H]1c1cccnc1)OCCC#N	0
ZINC55236091	CC(C)C[C@@](C)(C#CCN1CCCC[C@@H]1c1cccnc1)O	0
ZINC55236547	CC[C@](C)(C#CCN1CCCC[C@@H]1c1cccnc1)OCCC#N	0
ZINC55243435	c1cc(cnc1)[C@@H]1CCCCN1CC#CC1=CCCCC1	0
ZINC55243460	CC(=O)C[C@@](C)(C#CCN1CCCC[C@@H]1c1cccnc1)O	0
ZINC55243820	c1ccc(cc1)[C@@H](C#CCN1CCCC[C@@H]1c1cccnc1)O	0
ZINC55243840	C[C@](C#CCN1CCCC[C@@H]1c1cccnc1)(c1ccccc1)O	0
ZINC55245208	C=CCN(CC#Cc1ccccc1)Cc1cccn1c1nccs1	0
ZINC55253587	CO[C@@H](c1ccccc1)C(=O)N(CCO)C/C=C/c1ccccc1	1
ZINC55253821	Cc1ccsc1CN(Cc1ccccn1)Cc1cc(cs1)C#CCO	0
ZINC55269793	C=CCN(CC#Cc1ccccc1)Cc1ccc(c(c1)Cl)O	0
ZINC55269914	CCCN(CC#Cc1ccccc1)Cc1ccc(c(c1)C(=O)[O-])O	0
ZINC55269914	CCC[N@H+](CC#Cc1ccccc1)Cc1ccc(c(c1)C(=O)[O-])O	0
ZINC55270498	Cc1c(cc(o1)c1ccccc1Cl)C(=O)N1CCCC[C@H]1CO	0
ZINC55307114	CCCCN(CC#Cc1ccccc1)C(=O)CCc1c(ncs1)C	0
ZINC55326489	CSc1ccc(cc1)C[N@H+](CCO)Cc1ccc(cc1)C#C	0
ZINC55327901	CCCN(CC#Cc1ccccc1)C(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC55327943	Cc1ccsc1C[N@H+](Cc1ccc(s1)C#CCO)CC(C)C	0
ZINC55340910	C#CCN(Cc1ccco1)C(=O)CCC(=O)NC1CCCC1	0
ZINC55341114	COc1ccccc1CN(Cc1cccnc1)C[C@@H]1CCOC1	0
ZINC55342324	CCCCN(CC#Cc1ccccc1)C(=O)c1ccc(c(c1)O)OC	0
ZINC55343220	COCCN(Cc1ccccc1F)Cc1cc(c(c(c1)Cl)O)OC	0
ZINC55344077	Cc1ccsc1C[N@@H+](CCN(C)C)Cc1ccc(s1)C#CCO	0
ZINC55344280	Cc1ccsc1C[N@@H+](Cc1ccc(s1)C#CCO)C1CCCC1	0
ZINC55359876	C=CCC1(CCCC[N@H+]1Cc1cc(cs1)C#CCO)CC=C	0
ZINC55359963	Cc1ccc(cc1)OC[C@H]1CCC[N@H+](C1)Cc1ccc(s1)C#CCO	0
ZINC55369714	Cc1nnc(s1)SCCCNC(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC55370477	CC(C)CN(Cc1ccccn1)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC55370658	CC[C@H](C)[N@@H+](Cc1ccc(cc1)C#CC(C)(C)O)Cc1cccnc1	0
ZINC55382701	c1cc(cnc1)[C@H]1CCCCN1CC#CCCOCCC#N	0
ZINC55382934	CSc1ccc(cc1)CN(CCO)Cc1[nH]cc[nH+]1	0
ZINC55383667	Cc1cc(c(c(c1C[NH2+][C@H](CC(C)C)c1ncnn1C)C)CO)C	0
ZINC55385786	c1cnc(nc1)N1CCC[C@@H](C1)NCc1cc(cs1)C#CCO	0
ZINC55385791	c1cnc(nc1)N1CCC[C@H](C1)NCc1cc(cs1)C#CCO	0
ZINC55392797	CC(C)(C#Cc1ccc(s1)CN(CCO)Cc1ccc(cc1)SC)O	0
ZINC55392809	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1ccc(s1)C#CCO	0
ZINC55392810	CC[C@H](C)N(CC#Cc1ccccc1)Cc1ccc(s1)C#CCO	0
ZINC55392857	Cc1ccsc1C[N@@H+](CCOC)Cc1cc(ccc1O)F	0
ZINC55393023	CC#CCN(Cc1ccco1)c1c2c(ncn1)oc(n2)C	0
ZINC55393401	COCCn1ccnc1C[N@@H+]1CCCC[C@H]1CCc1ccc(cc1)O	0
ZINC55393408	Cc1ccsc1C[N@H+](CCOC)Cc1ccc(c(c1)Cl)O	0
ZINC55393511	Cc1ccccc1Cc1nnc(s1)NC(=O)[C@@H](C)O	0
ZINC55393704	Cc1nc2c(ncnc2o1)N(CCOC)CC#Cc1ccccc1	0
ZINC55398228	Cc1cccc(c1OCCCNC(=O)CNC(=O)CC(C)(C)C)C	1
ZINC55402189	Cc1ccccc1CN(CC=C)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC55402667	CCC(CC)n1c(cc(n1)C)NC(=O)[C@H](C)NC(=O)C	1
ZINC55403893	CC[C@@H](C)N(CC#Cc1ccccc1)Cc1cccc[nH+]1	0
ZINC55404562	CCn1c(c(c(n1)C)CN(CCOC)Cc1cnc2nccn2c1)C	0
ZINC55405142	CC[N@H+](Cc1ccccc1OCC)Cc1cc(cs1)C#CCO	0
ZINC55413647	Cc1ccc(c(c1)[C@H](C(=O)[O-])[N@@H+](C)CC#C)OC	0
ZINC55414884	Cc1ccc(cc1)CN(CCOC)Cc1cc(cs1)C#CCO	0
ZINC55414884	Cc1ccc(cc1)C[N@H+](CCOC)Cc1cc(cs1)C#CCO	0
ZINC55425180	COCC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC55442646	CCOc1cc(ccc1OC(F)F)CNC(=O)[C@H](C)OC	1
ZINC55455524	CC(C)OCc1c2ccccc2oc1C(=O)Nc1cccc(c1)C#C	0
ZINC55492818	Cc1c(sc2c1c(=O)[nH]c(n2)COCC(F)(F)F)C	0
ZINC55543405	c1cc(cc(c1)N1CCN(CC1)Cc1ccc(cc1)O)C(F)(F)F	0
ZINC55543747	Cc1ccccc1[NH+]1CCN(CC1)Cc1ccc(cc1)F	0
ZINC55563852	Cc1ccc(cc1S(=O)(=O)Nc1cc(ccc1N1CCOCC1)Cl)F	0
ZINC55568718	Cc1ccc(s1)CN(CC[NH+](C)C)Cc1cc(cs1)C#CCO	0
ZINC55568718	Cc1ccc(s1)C[N@H+](CCN(C)C)Cc1cc(cs1)C#CCO	0
ZINC55580019	Cc1ccc(cc1S(=O)(=O)Nc1cccc(c1)C#C)S(=O)(=O)C	0
ZINC55580023	C=CCNC(=O)c1cccc(c1)S(=O)(=O)Nc1cccc(c1)C#C	0
ZINC55640190	CC[C@@H](C)Oc1ccc(cc1)NC(=O)Cc1c(nn(c1C)C)C	1
ZINC55806308	CCOCCCC(=O)Nc1ccc(cc1C)OCC	1
ZINC55901581	CCCCOCCNC(=O)CN1C[C@H](OC[C@@H]1C)C	1
ZINC55909838	CC(C)COC1CCN(CC1)C(=O)c1cccc(c1OC)OC	1
ZINC56013082	COc1cc(ccn1)CNS(=O)(=O)c1cccc2c1ccnc2	0
ZINC56058670	CCCCN(C)S(=O)(=O)N[C@H](C)c1cc(c(cc1C)OC)OC	0
ZINC56060182	c1cc[nH+]c(c1)N1CCC(CC1)NS(=O)(=O)N1CCCCCC1	0
ZINC56081053	Cc1cc(n(n1)C)NC(=O)[C@H](CC(C)C)NC(=O)OC(C)(C)C	1
ZINC56115360	CCc1ccc(cc1)S(=O)(=O)N(C)CC(=O)Nc1cccc(c1)C#C	0
ZINC56124976	Cc1ccc(cc1F)S(=O)(=O)N(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC56124981	Cc1ccc(c(c1)S(=O)(=O)N(CC#C)[C@@H]1CCS(=O)(=O)C1)F	0
ZINC56124983	Cc1ccc(cc1S(=O)(=O)N(CC#C)[C@@H]1CCS(=O)(=O)C1)F	0
ZINC56125112	Cc1ccc(c(c1)Cl)S(=O)(=O)N(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC56125261	C#CCN([C@@H]1CCS(=O)(=O)C1)S(=O)(=O)c1cccc(c1)Cl	0
ZINC56163043	CCC(=O)Nc1ccc(cc1)N[C@H](C)C(=O)Nc1ccc(c(c1)C)C	1
ZINC56191560	CCOc1c(cccc1Cl)NC(=O)/C=C/c1cccc(c1)C#N	1
ZINC56201957	Cc1c2cc(cnc2[nH]n1)C(=O)N(C)[C@H]1CCS(=O)(=O)C1	1
ZINC56231890	c1ccc(cc1)C#CCOC(=O)c1ccc(cc1)CN1CCCC1=O	0
ZINC56231943	Cc1cc(c2c(nn(c2n1)C)C)C(=O)OCC#Cc1ccccc1	0
ZINC56231981	C[C@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1ccco1	0
ZINC56232059	CC(=O)N[C@@H](CC(=O)OCC#Cc1ccccc1)c1ccc(cc1)Cl	0
ZINC56232093	c1ccc(cc1)C#CCOC(=O)CSc1nnnn1C1CC1	0
ZINC56232292	CNC(=O)c1ccc(cc1)/C=C/C(=O)OCC#Cc1ccccc1	0
ZINC56232399	c1ccc(cc1)C#CCOC(=O)c1cc(c(=O)[nH]c1)Cl	0
ZINC56265466	C[C@@H](C(=O)Nc1cccc(c1)CS(=O)(=O)NC(C)(C)C)SC	1
ZINC56410557	CN(C)C(=O)COc1cccc(c1)CNC(=O)NCC#C	0
ZINC56448446	C/C=C/C=C/C(=O)Nc1ccc(cc1)N(C)C(=O)OC	1
ZINC56508579	CCC[N@H+](C[C@H](CO[C@@H](C)c1ccc(cc1)Cl)O)CC(=O)NC	1
ZINC56525632	CN(CCc1ccc(cc1)F)C(=O)Nc1ccc(c(c1)F)F	1
ZINC56545208	CN(CCOc1ccccc1OC)C(=O)Nc1ccc(c(c1)Cl)OC	1
ZINC56550783	C[C@H](Cc1ccc(cc1)O)NC(=O)Nc1cccc(c1F)Cl	0
ZINC56587292	Cc1cccc(c1)[C@H]1CCCN1C(=O)Nc1cccc(c1)C#C	0
ZINC56598981	C#Cc1cccc(c1)NC(=O)NCCNC(=O)c1ccccc1O	0
ZINC56682143	C/C(=C/c1ccco1)/C=N\n1c(nnc1[S-])c1ccccn1	0
ZINC56693282	CCOCCCNC(=O)Nc1cc(ccc1Cl)NC(=O)C	1
ZINC56742910	CN(C)C(=O)Cc1ccccc1NC(=O)N(C)Cc1ccc(cc1)Br	1
ZINC56812598	CC(C)COCCCNC(=O)N1CCO[C@H](C1)c1ccc(cc1)Cl	1
ZINC56858987	CC(C)COC[C@H](CNC(=O)N[C@H]1CCc2c1cccc2F)O	1
ZINC56874798	CC#CC#Cc1ccccc1	0
ZINC56900344	c1cc2c(c(c1)Cl)CC[C@H]2NC(=O)N1CCN(CC1)c1ncccn1	1
ZINC56902734	CN(Cc1ccccc1O)C(=O)N[C@H]1CCc2c1cccc2Cl	0
ZINC56907557	C#CCOC[C@@H]1CCCN(C1)S(=O)(=O)Cc1ccccc1	0
ZINC56921120	c1cc2c(cc1c1cc(no1)C1(CC1)C(=O)N1CCOCC1)OCO2	1
ZINC56921466	c1cc(sc1)[C@@H](CN1CCN(CC1)C(=O)c1ccc([O-])nn1)O	0
ZINC56921523	c1cc(sc1)[C@H](CN1CCN(CC1)C(=O)C1CC1)O	0
ZINC56922831	C#CCOC[C@H]1CCCN(C1)C(=O)c1cccc(c1)n1cnnn1	0
ZINC56922857	C#CCOC[C@H]1CCCN(C1)C(=O)c1cccc(c1)C#N	0
ZINC56922894	C#CCOC[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)Cn1cc[nH+]c1	0
ZINC56922895	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc(cc1)Cn1cc[nH+]c1	0
ZINC56922900	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cc(n[nH]1)c1ccc(cc1)F	0
ZINC56922930	C#CCOC[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)C#N	0
ZINC56922949	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc2ccccc2n1	0
ZINC56922951	C#CCOC[C@H]1CCCN(C1)C(=O)/C=C/c1cccs1	0
ZINC56922986	C#CCOC[C@@H]1CCCN(C1)C(=O)C1CC1	0
ZINC56922989	C#CCOC[C@H]1CCCN(C1)C(=O)C1CCCC1	0
ZINC56923004	C#CCOC[C@@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC56923015	Cc1ccc(cc1C)C(=O)N1CCC[C@H](C1)COCC#C	0
ZINC56923020	COc1cccc(c1)C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923024	CCOc1ccccc1C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923054	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cccc(c1)Cl	0
ZINC56923058	C#CCOC[C@@H]1CCCN(C1)C(=O)c1ccccc1Br	0
ZINC56923072	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cc(ccc1Cl)Br	0
ZINC56923080	Cc1ccc(cc1[N+](=O)[O-])C(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923095	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc(cc1)c1ccccc1	0
ZINC56923123	Cc1ccccc1OCC(=O)N1CCC[C@H](C1)COCC#C	0
ZINC56923128	CC(C)c1ccc(cc1)OCC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923140	CCOc1ccc(cc1)CC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923153	C#CCOC[C@H]1CCCN(C1)C(=O)Cc1cccs1	0
ZINC56923174	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cccs1	0
ZINC56923184	C#CCOC[C@@H]1CCCN(C1)C(=O)[C@H]1CC(=O)N(C1)c1ccccc1	0
ZINC56923217	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC56923251	Cn1cc(c(n1)OC)C(=O)N1CCC[C@H](C1)COCC#C	0
ZINC56923261	C#CCOC[C@H]1CCCN(C1)C(=O)C1CCC1	0
ZINC56923292	C#CCOC[C@@H]1CCCN(C1)C(=O)c1ccc2c(c1)cc[nH]2	0
ZINC56923464	C#CCOC[C@@H]1CCCN(C1)C(=O)NC1CCCCC1	0
ZINC56923491	C#CCOC[C@H]1CCCN(C1)C(=O)Nc1ccc2c(c1)OCO2	0
ZINC56923504	C#CCOC[C@@H]1CCCN(C1)C(=O)NCc1ccccc1	0
ZINC56923510	CCOc1ccccc1NC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56923527	C#CCOC[C@H]1CCCN(C1)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC56936983	Cc1c(c(n[nH]1)C)N1CCN(CC1)C(=O)NCCOC	1
ZINC56937790	Cc1c(c(n[nH]1)C)N1CCN(CC1)C/C=C/c1ccccc1	0
ZINC56960626	C[C@@H](C#C)Br	0
ZINC56986900	CN(C)C(=O)Cn1cc(nn1)C(=O)N(C)CCc1ccc(cc1)F	1
ZINC57003548	c1ccc2c(c1)C[C@@H]([C@@H]2NC(=O)NCCCSc1ccc(cc1)F)O	0
ZINC57008593	CCS(=O)(=O)c1ccc(cc1)S(=O)(=O)N(C)CCc1ccc(cc1)F	0
ZINC57028322	c1ccc2cc(c(cc2c1)C(=O)NNC(=O)c1ccncc1)O	0
ZINC57028384	Cc1ccc(o1)C(=O)NNC(=O)c1cc2ccccc2cc1O	0
ZINC57086630	CS(=O)(=O)c1cc(ccc1F)S(=O)(=O)NC(C1CC1)C1CC1	0
ZINC57101294	CCN(CC#C)S(=O)(=O)c1ccccc1C(=O)OC	0
ZINC57120983	COCCCOc1ccccc1NS(=O)(=O)c1ccc(cc1)C#N	0
ZINC57126057	COCCOc1ccccc1[N-]S(=O)(=O)/C=C\c1ccccc1	0
ZINC57127358	C#CCN1CCC(CC1)C(=O)N1CCN(CC1)c1ccc(cc1)O	0
ZINC57127358	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CCN(CC1)c1ccc(cc1)O	0
ZINC57153338	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)C1CCN(CC1)CC#C	0
ZINC57169678	CCCc1ccccc1NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC57177458	COCCOc1cccc(c1)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC57188990	c1cc(ccc1[C@H]([C@H]1CCCO1)NC(=O)N[C@@H]1CCS(=O)(=O)C1)F	1
ZINC57198128	CCN(CCO)C(=O)NCCC(=O)Nc1ccc(cc1)Br	0
ZINC57218643	C#CCNC[C@H]1CCCO1	0
ZINC57218725	CCOC(Cn1cc(nn1)CCO)OCC	0
ZINC57239360	CC[C@@H](C(=O)Nc1ccc(cc1)C(=O)N1C[C@H](O[C@H](C1)C)C)OCC	1
ZINC57267391	CCC(CC)[C@H](c1cccs1)NC(=O)NCc1ccccn1	1
ZINC57279083	CCn1c2cnn(c2c(n1)C)CCNC(=O)c1cccnc1	1
ZINC57291998	Cc1ccc(cc1)NC(=O)C[NH2+]CC#Cc1ccccc1	0
ZINC57292042	COc1cc(cc(c1O)/C=C(\C#N)/C(=O)NC[C@@H]1CCCO1)[N+](=O)[O-]	1
ZINC57315454	c1cc(cnc1)[C@H]1CCCCN1CC#CC1(CCCCC1)O	0
ZINC57329252	Cc1c(c(n2c(n1)nc(n2)NCCOC)[O-])CCO	0
ZINC57331507	Cc1ccc(cc1)Nc1[nH+]c(c(c(n1)NN)C)C	0
ZINC57342750	C[C@@H](c1ccncc1)Nc1nc(cc(=O)[nH]1)C(F)(F)F	0
ZINC57354889	c1cc(cc(c1)O)[C@@H](CNCc1cccc(c1Cl)Cl)O	0
ZINC57362429	C[NH2+]CCCNCc1ccc(cc1)F	0
ZINC57367701	c1cc2c(c(c1)F)CC[C@H]2NC(=O)CCS(=O)(=O)c1ccc(cc1)Cl	1
ZINC57371566	c1cc(ccc1COC[C@H](Cn1cc[nH+]c1)O)Cl	0
ZINC57405727	CC(C)OC(=O)/C(=C\c1ccc(c(c1)[N+](=O)[O-])O)/C#N	1
ZINC57424708	CC[C@@H](CO)NC(=O)NCc1cccc(c1)CN1CCOCC1	1
ZINC57465539	C[C@H]1CN(C[C@@H](O1)C)c1ccc(cc1F)CNC(=O)NC[C@@H](C)O	1
ZINC57522227	CC[C@@H](C)[C@H](C(=O)OC)NC(=O)c1ccccc1	1
ZINC57523243	Cc1ccccc1NC(=O)[C@@H](Cc1ccsc1)C#N	1
ZINC57530872	CCN(c1ccccc1)C(=O)COC(=O)c1ccc(cc1Cl)Cl	1
ZINC57536087	Cc1ccccc1[C@@H](C)NC(=O)NCC#C	0
ZINC57536312	CN1C(=O)c2ccc(cc2C1=O)C(=O)NCC#C	0
ZINC57547684	Cc1ccccc1C(=O)NCC#Cc1ccccc1	0
ZINC57581551	CC[NH+](CC)CCCNCc1cc2cc3c(cc2[nH]c1=O)OCO3	0
ZINC57634855	C#Cc1cccc(c1)NCC(=O)N1CCCCCCC1	0
ZINC57703934	CN(C)[C@H](CNc1c(n2ccsc2n1)[N+](=O)[O-])c1cccs1	0
ZINC57707713	CC[C@H](C)Oc1ccc(cc1)NC(=O)C(=O)NCC(CC)(CC)O	0
ZINC57710992	CCC(CC)(CNC(=O)C(=O)Nc1cc(c(cc1Cl)Cl)Cl)O	0
ZINC57718426	C[NH+](C)CCCN(CCC[NH+](C)C)S(=O)(=O)c1ccc(nc1)Cl	0
ZINC57718600	CCCCOCCCNS(=O)(=O)c1ccc(c(c1F)F)F	0
ZINC57734698	COCCCCCNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC57770627	CCCCCc1ccc(cc1)NC(=O)CCc1c(nc([nH]c1=O)C)C	1
ZINC57770985	c1cc(c(c(c1)Cl)Cl)C(=O)OCCCc1ccncc1	1
ZINC57773675	Cc1ccc(cc1C)NC(=O)[C@@H](C)Sc1nnc(s1)NCC(F)(F)F	1
ZINC57804064	C=CCNc1nnc(s1)SC[C@H]1CCCO1	0
ZINC57821273	C[C@H]1COCC[N@@H+]1Cn1c(=O)ccc(n1)c1cccc(c1)[N+](=O)[O-]	0
ZINC57857188	C[C@H](CO)NC(=O)NCCCOCC1CC1	1
ZINC57926076	c1cc(ccc1S(=O)(=O)NCCCOC1CCCC1)Br	0
ZINC57929412	CC1(C(=O)N(c2ccccc2N1)CC#C)C	0
ZINC57932371	c1cc(cc(c1)OS(=O)(=O)c1cccc(c1)C#N)CC(=O)N	1
ZINC57941747	c1ccc(cc1)[C@@H](CN1CCN(CC1)C[C@@H]1CCCO1)O	0
ZINC57942176	c1ccc(cc1)OC[C@@H](C[N@H+]1CCN(CC1)C[C@@H]1CCCO1)O	0
ZINC57942186	c1ccc(cc1)OC[C@H](CN1CC[N@H+](CC1)C[C@H]1CCCO1)O	0
ZINC57982126	CC(C)COC(=O)COc1ccc(cc1)C(=O)C	1
ZINC57996565	CN(C)c1ccc(cc1)CN(C)CC#C	0
ZINC57997297	C[C@@H]1CN(C[C@H](O1)C)c1ccc(cn1)NC(=O)c1cc([nH]n1)C1CC1	1
ZINC58004688	COC(=O)CCOc1ccc(cc1)S(=O)(=O)[N-]c1cccc(c1)C#C	0
ZINC58007556	COc1ccc(cc1F)CN1CCN(CC1)CC#C	0
ZINC58010677	C#CCNC(=O)CN1CSCC1=O	0
ZINC58041529	Cc1cc(ccc1n1cnnn1)NC(=O)NCCCO	0
ZINC58047062	COC[C@@H](CSc1nc2c3ccccc3ncn2n1)O	0
ZINC58057774	COCc1cccc(c1)NC(=O)NCCc1cn2ccccc2n1	1
ZINC58087334	CN(CCOc1ccc(cc1)OC)CC#C	0
ZINC58157098	C#Cc1cccc(c1)NCC(=O)Nc1ccccc1C(F)(F)F	0
ZINC58157782	CC/C(=N\NC(=O)OC)/c1cc(ccc1O)F	1
ZINC58159027	COc1cccc(c1OCC#CCN1CCOCC1)OC	0
ZINC58166040	COCC/[NH+]=C(/N)\NCc1ccc(cc1)OC	0
ZINC58179058	c1cc(ccc1CNC(=O)N[C@H]1CCCC[C@H]1O)F	0
ZINC58179974	CCCN(Cc1ccccc1O)C(=O)c1ccc(s1)C(=O)OC	1
ZINC58183012	C[C@@H](C(=O)NCC#C)Nc1ccc(cc1)Oc1ccccc1C#N	0
ZINC58202228	CCOC(=O)NNC(=O)[C@@H]1CC(=O)N(C1)c1ccccc1Br	1
ZINC58208767	C#Cc1cccc(c1)NC(=O)CNC(=O)NCCN1CCOCC1	0
ZINC58216841	C#CCNC(=O)c1c(c2ccccc2o1)CSc1ncccn1	0
ZINC58218369	Cc1csc(n1)N1CCCN(CC1)Cc1nc(nc(n1)N(C)C)N	0
ZINC58229983	c1cc(cc(c1)Cl)[C@H](CNC(=O)CNC(=O)c1ccsc1)O	0
ZINC58232420	COc1ccc(cc1O)C[NH2+]C[C@@H](c1ccc(cc1)Cl)O	0
ZINC58244020	CCS(=O)(=O)[N-]c1ccc(cc1OC)NC(=O)Cc1cccs1	1
ZINC58245952	c1c(c(c(=O)[nH]n1)Cl)NC[C@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC58246525	c1cc(cc(c1)F)[C@@H](CNc1ccc(cn1)C#N)O	0
ZINC58264554	CC(C)(C)CC(=O)NCc1ccc(nc1)N1CCCC[C@H]1CCO	0
ZINC58264806	C#CCOc1ccc(cc1)CCNC(=O)CCc1ccccc1O	0
ZINC58265275	CS(=O)(=O)NCCC[N@@H+](CC#C)[C@H]1CCc2c1cccc2	0
ZINC58265508	COc1ccc(cc1)COC[C@@H](CNC(=O)CCc1ccco1)O	1
ZINC58267737	CNC(=O)c1cc(no1)c1ccccc1	1
ZINC58267865	CCN(CC)C(=O)CNC(=O)c1cnc(nc1)c1ccccc1	1
ZINC58278066	C#CCNC(=O)[C@H]1CCCN1C(=O)c1ccc2ccccc2c1O	0
ZINC58280933	C[C@H]1CN(C[C@@H](O1)C)C(=O)CCNC(=O)c1ccc(c(c1)F)F	1
ZINC58281987	C#CCNS(=O)(=O)c1cccc(c1)C(=O)N(CC#N)C1CC1	0
ZINC58282037	c1cc(cnc1)c1nnn(n1)C[C@@H](COc1ccc(cc1)F)O	0
ZINC58282518	CC[C@@](C)(C(=O)OC)NC(=O)[C@H]1Cc2cc(ccc2O1)Cl	1
ZINC58283238	CN(C)C(=O)C[N@@H+](C)C[C@H](c1ccc(cc1)F)O	0
ZINC58289741	c1ccc(cc1)CCC[N@H+]1CC[C@@H](CC1)c1ccnn1CCO	0
ZINC58291770	Cc1cc2n([nH+]1)C[C@H](CN2)C[NH2+]Cc1ccc(cc1)[C@H](C)O	0
ZINC58293008	c1ccc(c(c1)[C@H](CNC(=O)c1cnccn1)O)C(F)(F)F	0
ZINC58294416	Cc1cc2n(n1)C[C@H](CN2)C[NH2+]Cc1cccc(c1)COC	0
ZINC58296994	CCO[C@@H](C)C(=O)NCCc1ccc(cc1)OCC#C	0
ZINC58299426	c1ccnc(c1)CCNC(=O)[C@H]1C[C@@H]1c1cccc(c1)Br	1
ZINC58304729	CC(C)(C)c1nc(no1)C[N@H+]1CC[C@@H](CC1)c1ccnn1CCO	0
ZINC58312457	C[C@@H](C(=O)NC[C@@H]1C[N@@H+](CCO1)C)Oc1ccccc1Cl	1
ZINC58322883	C[N@@H+](Cc1ccccc1)C/C(=N/c1ccc(nc1)n1cncn1)/[O-]	0
ZINC58322958	c1ccnc(c1)c1nc(n[nH]1)NC(=O)[C@H]1C[C@H]1c1ccco1	1
ZINC58323221	Cc1ccccc1[C@@H](C)NC(=O)c1cnn(c1C(F)(F)F)C(C)C	1
ZINC58324281	CC(=O)N[C@@H](CC(=O)NCCc1ccccn1)c1ccccc1	1
ZINC58328414	Cc1cccc(c1)C[C@H](C[NH2+]C[C@@H]1CNc2ccnn2C1)CO	0
ZINC58330412	C[C@@H](c1nc(no1)C1CC1)[NH+]1CCN(CC1)c1ccc(cc1F)C#N	0
ZINC58342210	C[C@@H](CO)NC(=O)Nc1cccc(c1)C#C	0
ZINC58342593	C[C@H](CN(c1ccccc1)S(=O)(=O)c1ccc(cc1)C(=O)OC)O	1
ZINC58343635	C=CCNC(=O)Nc1ccc([nH+]c1)N1CCCCC1	1
ZINC58355153	Cn1c(ccn1)[C@H]1CC[N@@H+](CC1)Cc1cccc2c1OCCO2	0
ZINC58356350	c1ccc(cc1)C[C@H]([C@H](C(F)F)O)NC(=O)Nc1cccc(c1)C#N	0
ZINC58356439	c1ccc(cc1)C#CCNC(=O)c1cncn1c1ccccc1	0
ZINC58356607	Cc1c2c(onc2c(=O)n(n1)C[N@H+](C)CCCOc1ccccc1)C	0
ZINC58367125	C[C@@H](C(=O)Nc1ccccc1Cl)Sc1nnc(s1)N1CCOCC1	1
ZINC58377263	CC(C)(C)OCCSc1nc(=O)c2c(csc2[nH]1)c1ccc(cc1)F	0
ZINC58377421	COC(=O)c1c(nc(s1)NC[C@H](c1ccc(cc1)F)O)Cl	1
ZINC58378271	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)N1CCNC1=O)c1ccccc1F	1
ZINC58381226	Cc1cc(c(c(c1)S(=O)(=O)Nc1cccc(c1)C#C)O)C(=O)[O-]	0
ZINC58392145	CC(C)c1c(c(n(n1)C)OC)C[NH2+]Cc1nnc2n1cccc2	0
ZINC58392970	CCOCCO[C@@H](C)C(=O)N[C@H](Cc1ccccc1)C(=O)N	1
ZINC58406827	C#CCN1CCC(CC1)C(=O)NC[C@H]1CCN(C1)c1ccc(cc1)F	0
ZINC58421433	Cc1cc(oc1C(=O)OC)CO/N=C(/Cc1csc(n1)C)\N	1
ZINC58438571	CC(C)Cc1nc(on1)C[N@@H+]1CCCN(CC1)c1c(cccn1)C#N	0
ZINC58442101	c1ccc2c(c1)[nH+]cn2C[C@@H](c1ccc2c(c1)OCCO2)O	0
ZINC58453749	Cc1ccc(cc1NC(=O)N1CCC[C@H](C1)C)C#N	1
ZINC58482552	c1cc(cnc1)[C@@H]1CCCCN1CC#CCOCCC#N	0
ZINC58509555	CC(C)(CNS(=O)(=O)N(C)C1CCCCC1)c1ccc2c(c1)OCO2	0
ZINC58519733	Cc1cc(c(c(c1)C)CCS)C	0
ZINC58554893	Cc1cc(sc1N1CCC(CC1)n1cccc1)[N+](=O)[O-]	0
ZINC58555996	COc1cc(c(cc1OC)OC)C(=O)Nc1cccc(c1)C#C	0
ZINC58572166	C[C@H]1c2cc3c(cc2C2(CCCC2)CN1CC#C)OCCO3	0
ZINC58626002	Cc1cc(c(c(c1)C)S(=O)(=O)Nc1cc2c(nn(c2nc1)C)C)C	0
ZINC58680541	Cc1nc(no1)Cn1nc(nn1)c1ccccc1	0
ZINC58759834	c1cc(ccc1[C@H](CNc1c2c([nH]cn2)ncn1)O)Cl	0
ZINC58818453	C#CCOC(=O)/C=C/c1cccc(c1)F	0
ZINC58818483	COc1cc(c(cc1OC)OC)C(=O)OCC#C	0
ZINC58818550	C#CCOC(=O)[C@@H]1CCCN1C(=O)c1cccs1	0
ZINC58818632	C#CCOC(=O)c1ccccc1OCCOc1ccccc1	0
ZINC58818649	CC(C)(C)c1ccc(cc1)OCC(=O)OCC#C	0
ZINC58818708	C#CCOC(=O)c1c2ccccc2nc2c1CCCCC2	0
ZINC58818733	C[C@H](C(=O)OCC#C)NC(=O)c1ccco1	0
ZINC58818748	C#CCOC(=O)CSc1nnc(o1)c1ccc(cc1)Cl	0
ZINC58818774	C#CCOC(=O)CCCSc1ccc(cc1)Cl	0
ZINC58818844	Cc1ccc(cc1C)S(=O)(=O)[N-]c1ccc(cc1)C(=O)OCC#C	0
ZINC58823716	COc1cc(c(cc1OC)[N+](=O)[O-])C(=O)OCC#C	0
ZINC58823951	CCOc1c(cc(cc1Br)C(=O)OCC#C)OC	0
ZINC58824118	CC[C@H](C)c1ccccc1N1C[C@@H](CC1=O)C(=O)OCC#C	0
ZINC58824420	CCCCCn1c(=O)c2ccccc2c(n1)C(=O)OCC#C	0
ZINC58824439	C#CCOC(=O)/C=C/c1cc(ccc1OC(F)F)Br	0
ZINC58824892	Cc1cc(c(n1C[C@@H]1CCCO1)C)/C=C(/C#N)\C(=O)OCC#C	0
ZINC58825183	COc1ccc(cc1/C=C/C(=O)OCC#C)Br	0
ZINC58825195	C#CCOC(=O)CCSc1ccc(cc1)F	0
ZINC58869995	C#CCOC(=O)CSCc1ccc(cc1)Cl	0
ZINC58888972	C#CCOc1ccc(cc1)/C=N\NC(=O)CC[C@H](c1ccccc1)O	0
ZINC58933375	C[C@@H]1CCCC[C@@H]1OCCN1CC[N@@H+](CC1)CCO	0
ZINC58946498	C#CCSc1nc(cc(n1)c1ccccc1)c1ccccc1	0
ZINC58948892	Cc1ccc(s1)[C@H]1C(=C(OC(=C1C(=O)OC)N)C)C(=O)C	1
ZINC58951493	CC#CCCC(=O)Nc1cc(ccc1Cl)C(F)(F)F	0
ZINC58951545	CC#CCCC(=O)Nc1c(c2c(s1)CCCC2)C#N	0
ZINC58951547	CC#CCCC(=O)Nc1nc(cs1)CC(=O)[O-]	0
ZINC59010554	c1ccc(c(c1)C(=O)NC(=O)CN1CCOCC1)O	1
ZINC59029270	CCCCCNC(=S)N(Cc1ccc(cc1)F)Cc1ccco1	0
ZINC59035087	CC[C@H](C)NC(=S)N(Cc1ccc(cc1)OC)Cc1ccccc1F	0
ZINC59035197	CC[C@H](C)NC(=S)N(Cc1ccccc1OC)Cc1ccco1	0
ZINC59041472	c1ccc(cc1)C(=O)Nc1ccc2c(c1)sc(n2)SCC#N	1
ZINC59094451	Cc1cccc(c1)NC(=S)N(C[C@@H]1CCC=CC1)C[C@H]1CCCO1	0
ZINC59103317	C1(=N)[C@@H](C(=O)C1=O)NO	0
ZINC59112428	Cc1cccc(c1NC(=S)N[C@H]1CCC[C@H]([C@@H]1C)C)C(C)C	0
ZINC59147435	c1cc(ccc1F)S(=O)(=O)N/N=C/c1cc(cc(c1O)Br)Br	0
ZINC59147913	C[C@H](CC(=O)N/N=C/c1ccc(c(c1)Br)OCC#C)O	0
ZINC59152929	C#CCOc1ccc(cc1Br)/C=N/NC(=O)c1cc(ccc1O)Br	0
ZINC59153529	COc1ccc(cc1)C(=O)N/N=C/c1ccc(c(c1)Br)OCC#C	0
ZINC59158282	Cc1ccc(cc1Cl)C(=O)N/N=C/c1cc(cc(c1[O-])Br)Br	1
ZINC59165068	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)/C=N/n1c(=O)[nH][nH]c1=O	0
ZINC59165881	C#CCOc1ccc(cc1Br)/C=N/NC(=O)CCCO	0
ZINC59166249	C#CCOc1ccc(cc1Br)/C=N/Nc1ccccc1	0
ZINC59166850	C#CCOc1ccc(cc1Br)/C=N/NS(=O)(=O)c1ccc(cc1)F	0
ZINC59167003	C#CCOc1ccc(cc1Br)/C=N/NC(=O)c1ccc(cc1)O	0
ZINC59169165	Cc1cccc(c1)NC(=S)N(CCOC)Cc1ccc(cc1)OC	0
ZINC59175921	c1cc(cc(c1)Br)c1nnc(o1)SCC#CCOC(=O)c1cccs1	0
ZINC59195817	c1ccnc(c1)CN(C[C@@H]1CCCO1)C(=S)Nc1cc(ccc1Cl)Cl	0
ZINC59204700	C=CCS[C@H]1C(=C(C(=N)N1)C(=O)N)C(=O)N	1
ZINC59206246	C1=[NH+][C@@H](C(=[NH2+])N1[C@@H]1[C@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)C(=O)N	1
ZINC59225310	Cc1ccc(cc1)S(=O)(=O)N1CCC[C@@H]1C(=O)OCC#C	0
ZINC59240374	CC(C)(C)CC(=O)Nc1ccc(cc1)S(=O)(=O)NC[C@H]1CCCO1	1
ZINC59246893	CCOc1cc(ccc1OCC#C)/C=N/NC(=O)CN1CCOCC1	0
ZINC59260781	c1ccc2cc(ccc2c1)S(=O)(=O)C[C@H](C#CCO)Cl	0
ZINC59267100	Cc1ccc(c2c1N[C@H]([C@@H]1[C@H]2C=CC1)c1ccc(cc1)Br)C(=O)OC	1
ZINC59267129	Cc1cc(cc2c1N[C@@H]([C@@H]1[C@H]2C=CC1)c1ccccc1Br)Cl	0
ZINC59267555	CC(C)(C)C(=O)OCC#CCSc1nnc(o1)c1ccc(cc1)F	0
ZINC59277038	Cc1ccc(o1)CN(C[C@@H]1CCCO1)C(=O)Nc1ccccc1OC	1
ZINC59306043	C#Cc1ccccc1CBr	0
ZINC59310829	Cc1ccccc1CSc1[nH]c(nn1)N/N=C/c1cnn(c1)C	0
ZINC59334659	CCOc1cc(cc(c1OCC#C)Cl)/C=C(/C#N)\C(=O)N(C)C	0
ZINC59334795	CN(C)C(=O)/C(=C\c1ccc(c(c1)CC=C)OCC#C)/C#N	0
ZINC59336362	COc1cc(cc(c1O)/C=C(\C#N)/C(=O)Nc1cccc(c1Cl)Cl)I	0
ZINC59344935	CCC(C)(C)c1nnc(s1)NC(=O)CS(=O)(=O)Cc1ccccc1	1
ZINC59353189	CC/C(=N\NC(=O)CNc1ccccc1Cl)/c1ccc(cc1)O	0
ZINC59366714	C[N+]1(CCC(CC1)(C#CCOc1ccc(cc1Cl)Cl)O)C	0
ZINC59366715	C[N+]1(CCC(CC1)(C#CCOc1cc(c(cc1Cl)Cl)Cl)O)C	0
ZINC59366769	C/C(=N/NC(=O)[C@H](c1ccccc1)OC)/c1cc(ccc1O)O	1
ZINC59366943	CCOC(=O)C[N+]12CC[C@H](c3c1ccc(c3)OC)[C@@H](C2)O	1
ZINC59367125	c1ccc(c(c1)OCC(=O)NC(=O)Nc1ccc(c(c1)Cl)Cl)Cl	1
ZINC59367338	CC1=NN(C(=O)/C/1=C\c1cc(c(c(c1)Cl)O)OC)c1ccccc1	0
ZINC59367678	C1CC[C@H]([C@@H](C1)O)OC(=O)/C=C/C(=O)[O-]	1
ZINC59370707	C1CC[NH+](CC1)C[C@@H](C#CCN1CCOCC1)N1CCCCC1	0
ZINC59370757	c1cc(c(cc1Cl)Cl)[C@H]1[C@@H](C(=NC(=S)N1)[O-])C#N	0
ZINC59371103	CNC(=S)NN[C@H]1[C@H]([C@@H]([C@@H](CO1)O)O)O	0
ZINC59378003	c1ccc(cc1)C#C/C=N/NC(=O)c1cc2ccccc2cc1O	0
ZINC59378980	CN(CNc1ccc(cc1Br)[N+](=O)[O-])[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC59383570	CC(C)CCN(CCC(C)C)CC#C/C(=C\COC(=O)C)/C	0
ZINC59383570	CC(C)CC[NH+](CCC(C)C)CC#C/C(=C\COC(=O)C)/C	0
ZINC59383580	CCCC[NH+](CCCC)CC#C[C@H](CO)NCc1ccccc1	0
ZINC59383583	CC(C)CC[N+](C)(CCC(C)C)CC#Cc1ccccc1	0
ZINC59383601	C[C@@H]1C[C@@]([C@@H](C[N@@H+]1C)C)(C#CC=C)OC(=O)c1ccccc1	0
ZINC59383604	C[C@H]1C[C@]([C@@H](CN1C)C)(C#CC=C)OC(=O)c1ccccc1	0
ZINC59383615	C[C@@H]1C[C@@]([C@@]2([C@@H]1CC(=O)CC2)C)(C#C)O	0
ZINC59383616	C[C@H]1C[C@@]([C@@]2([C@@H]1CC(=O)CC2)C)(C#C)O	0
ZINC59383617	C[C@@H]1C[C@]([C@@]2([C@@H]1CC(=O)CC2)C)(C#C)O	0
ZINC59383631	C[C@H]1C[C@]2(C[C@@H]([C@@H]1C(=O)OCC#C)C(=O)O2)C	0
ZINC59384060	Cc1c(non1)OCC[NH2+]CCNc1ccc(c(c1)OC)[N+](=O)[O-]	0
ZINC59385339	CCOc1cc(ccc1O)/C=C\1/C(=O)OC(S1)(C)C	1
ZINC59386227	CC(C)[C@@H]1C(=O)N=C(S1)N/N=C/c1ccc(c(c1)OC)OCC#C	0
ZINC59398894	CC(CO)(CO)NC(=S)NC[C@H]1CCCO1	0
ZINC59409245	CCCC#C[C@](C)(C[NH2+][C@@H](C)C(=O)[O-])O	0
ZINC59409250	CCCC#C[C@](C)(C[NH2+][C@H](C)C(=O)[O-])O	0
ZINC59409272	CCCC#C[C@](C)(C[NH2+][C@@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409292	CCCC#C[C@](C)(C[NH2+][C@H](C(C)C)C(=O)[O-])O	0
ZINC59409296	CCCC#C[C@@](C)(C[NH2+][C@@H](CC(C)C)C(=O)[O-])O	0
ZINC59409299	CCCC#C[C@](C)(C[NH2+][C@@H](CC(C)C)C(=O)[O-])O	0
ZINC59409301	CCCC#C[C@@](C)(C[NH2+][C@H](CC(C)C)C(=O)[O-])O	0
ZINC59409310	CCCC#C[C@@](C)(C[NH2+][C@@H]([C@@H](C)CC)C(=O)[O-])O	0
ZINC59409321	CCCC#C[C@](C)(C[NH2+][C@H]([C@@H](C)CC)C(=O)[O-])O	0
ZINC59409331	CCCC[C@@H](C(=O)[O-])[NH2+]C[C@](C)(C#CCCC)O	0
ZINC59409335	CCCC[C@H](C(=O)[O-])[NH2+]C[C@](C)(C#CCCC)O	0
ZINC59409338	CCCC#C[C@@](C)(C[NH2+][C@@H](Cc1c[nH]c2c1cccc2)C(=O)[O-])O	0
ZINC59409341	CCCC#C[C@@](C)(C[NH2+][C@H](Cc1c[nH]c2c1cccc2)C(=O)[O-])O	0
ZINC59409346	CCCC#C[C@@](C)(C[NH2+][C@@H](Cc1c[nH]cn1)C(=O)[O-])O	0
ZINC59409353	CCCC#C[C@@](C)(C[N@H+]1CCC[C@@H]1C(=O)[O-])O	0
ZINC59409387	CCCC#C[C@](C)(C[N@H+]1CCC[C@@H]1C(=O)[O-])O	0
ZINC59409393	CCCC#C[C@](C)(C[NH2+][C@@H](CCSC)C(=O)[O-])O	0
ZINC59409398	CCCC#C[C@](C)(C[NH2+][C@H](CCSC)C(=O)[O-])O	0
ZINC59409401	CCCC#C[C@@](C)(C[NH2+][C@@H](CO)C(=O)[O-])O	0
ZINC59409406	CCCC#C[C@@](C)(C[NH2+][C@H](CO)C(=O)[O-])O	0
ZINC59409416	CCCC#C[C@](C)(C[NH2+][C@@H](CCC(=O)[O-])C(=O)[O-])O	0
ZINC59409421	CCCC#C[C@](C)(C[NH2+][C@H](CCC(=O)[O-])C(=O)[O-])O	0
ZINC59409425	CCCC#C[C@](C)(C[N@H+]1C[C@@H](C[C@@H]1C(=O)[O-])O)O	0
ZINC59409429	CCCCC#C[C@](C)(C[NH2+]CC(=O)NCC(=O)[O-])O	0
ZINC59409437	CCCCC#C[C@](C)(C[NH2+][C@@H](C)C(=O)[O-])O	0
ZINC59409444	CCCCC#C[C@](C)(C[NH2+][C@H](C)C(=O)[O-])O	0
ZINC59409454	CCCCC#C[C@](C)(C[NH2+][C@@H](CC)C(=O)[O-])O	0
ZINC59409457	CCCCC#C[C@@](C)(C[NH2+][C@H](CC)C(=O)[O-])O	0
ZINC59409460	CCCCC#C[C@](C)(C[NH2+][C@H](CC)C(=O)[O-])O	0
ZINC59409466	CCCCC#C[C@](C)(C[NH2+][C@@H](CC(=O)O)C(=O)[O-])O	0
ZINC59409469	CCCCC#C[C@@](C)(C[NH2+][C@H](CC(=O)O)C(=O)[O-])O	0
ZINC59409474	CCCCC#C[C@](C)(C[NH2+][C@H](CC(=O)[O-])C(=O)[O-])O	0
ZINC59409478	CCCCC#C[C@@](C)(C[NH2+][C@@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409481	CCCCC#C[C@](C)(C[NH2+][C@@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409491	CCCCC#C[C@@](C)(C[NH2+][C@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409494	CCCCC#C[C@](C)(C[NH2+][C@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409498	CCCCC#C[C@@](C)(C[NH2+][C@@H](C(C)C)C(=O)[O-])O	0
ZINC59409499	CCCCC#C[C@](C)(C[NH2+][C@@H](C(C)C)C(=O)[O-])O	0
ZINC59409506	CCCCC#C[C@](C)(C[NH2+][C@H](C(C)C)C(=O)[O-])O	0
ZINC59409533	CCCCC#C[C@@](C)(C[NH2+][C@H](CC(C)C)C(=O)[O-])O	0
ZINC59409540	CCCCC#C[C@@](C)(C[NH2+][C@@H]([C@@H](C)CC)C(=O)[O-])O	0
ZINC59409557	CCCCC#C[C@@](C)(C[NH2+][C@@H](Cc1c[nH]c2c1cccc2)C(=O)[O-])O	0
ZINC59409567	CCCCC#C[C@@](C)(C[NH2+][C@H](Cc1c[nH]c2c1cccc2)C(=O)[O-])O	0
ZINC59409579	CCCCC#C[C@](C)(C[N@H+]1CCC[C@@H]1C(=O)[O-])O	0
ZINC59409593	CCCCC#C[C@@](C)(C[NH2+][C@@H](CO)C(=O)[O-])O	0
ZINC59409598	CCCCC#C[C@@](C)(C[NH2+][C@H](CO)C(=O)[O-])O	0
ZINC59409609	CCCCC#C[C@](C)(C[N@H+]1C[C@@H](C[C@@H]1C(=O)[O-])O)O	0
ZINC59409613	CCCCCC#C[C@](C)(C[NH2+][C@@H](C)C(=O)[O-])O	0
ZINC59409616	CCCCCC#C[C@@](C)(C[NH2+][C@H](C)C(=O)[O-])O	0
ZINC59409618	CCCCCC#C[C@](C)(C[NH2+][C@H](C)C(=O)[O-])O	0
ZINC59409619	CCCCCC#C[C@@](C)(C[NH2+][C@@H](CC)C(=O)[O-])O	0
ZINC59409620	CCCCCC#C[C@](C)(C[NH2+][C@@H](CC)C(=O)[O-])O	0
ZINC59409629	CCCCCC#C[C@@](C)(C[NH2+][C@@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409633	CCCCCC#C[C@](C)(C[NH2+][C@@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409639	CCCCCC#C[C@@](C)(C[NH2+][C@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409643	CCCCCC#C[C@](C)(C[NH2+][C@H]([C@@H](C)O)C(=O)[O-])O	0
ZINC59409645	CCCCCC#C[C@@](C)(C[NH2+][C@@H](C(C)C)C(=O)[O-])O	0
ZINC59409649	CCCCCC#C[C@](C)(C[NH2+][C@@H](C(C)C)C(=O)[O-])O	0
ZINC59409665	CCCCCC#C[C@](C)(C[NH2+][C@@H](CC(C)C)C(=O)[O-])O	0
ZINC59409689	CCCCCC#C[C@@](C)(C[NH2+][C@@H](CCCC)C(=O)[O-])O	0
ZINC59409693	CCCCCC#C[C@](C)(C[NH2+][C@@H](CCCC)C(=O)[O-])O	0
ZINC59409699	CCCCCC#C[C@](C)(C[NH2+][C@H](CCCC)C(=O)[O-])O	0
ZINC59409713	CCCCCC#C[C@@](C)(C[NH2+][C@@H](CSCC)C(=O)[O-])O	0
ZINC59409717	CCCCCC#C[C@@](C)(C[NH2+][C@H](CSCC)C(=O)[O-])O	0
ZINC59409720	CCCCCC#C[C@](C)(C[NH2+][C@H](CSCC)C(=O)[O-])O	0
ZINC59409726	CCCCCC#C[C@@](C)(C[NH2+][C@@H](CO)C(=O)[O-])O	0
ZINC59409745	CCCCCC#C[C@](C)(C[N@H+]1CCC[C@@H]1C(=O)[O-])O	0
ZINC59409757	CCCCCC#C[C@](C)(C[NH2+][C@H](CCC(=O)[O-])C(=O)[O-])O	0
ZINC59409761	CCCCCC#C[C@@](C)(C[NH2+][C@@H](CCC(=O)N)C(=O)[O-])O	0
ZINC59409763	CCCCCC#C[C@](C)(C[NH2+][C@@H](CCC(=O)N)C(=O)[O-])O	0
ZINC59409790	CCCCCC#C[C@@](C)(C[N@H+]1C[C@@H](C[C@@H]1C(=O)[O-])O)O	0
ZINC59409794	CCCCCC#C[C@](C)(C[N@H+]1C[C@@H](C[C@@H]1C(=O)[O-])O)O	0
ZINC59409877	CCCC#C[C@@](C)(C[NH2+][C@H](C)C(=O)NCCC(=O)[O-])O	0
ZINC59409879	CCCC#C[C@](C)(C[NH2+][C@H](C)C(=O)NCCC(=O)[O-])O	0
ZINC59409968	C[C@](C[NH2+]Cc1ccccc1)(C#Cc1ccccc1)O	0
ZINC59409972	C[C@@](C[NH2+]CC(=O)NCC(=O)[O-])(C#Cc1ccccc1)O	0
ZINC59409973	C[C@](C[NH2+]CC(=O)NCC(=O)[O-])(C#Cc1ccccc1)O	0
ZINC59409976	C[C@@](C[NH2+][C@@H](CCC(=O)[O-])C(=O)[O-])(C#Cc1ccccc1)O	0
ZINC59409981	C[C@@](C[NH2+][C@H](CCC(=O)[O-])C(=O)[O-])(C#Cc1ccccc1)O	0
ZINC59410193	CC(C)(C#CC[C@@H](c1ccccc1)O)N(C)C	0
ZINC59410193	CC(C)(C#CC[C@@H](c1ccccc1)O)[NH+](C)C	0
ZINC59410194	CC(C)(C#CC[C@H](c1ccccc1)O)[NH+](C)C	0
ZINC59415904	CN(CCCOC)C(=O)c1cc2ccccc2cc1O	1
ZINC59443002	CCOCCn1cnc2ccccc2c1=O	0
ZINC59447109	C[C@](C#CC[NH+]1CCCC1)(C(C)(C)C)OCCC#N	0
ZINC59447112	CC(C)[C@](C)(C#CCN1CCOCC1)OCCC#N	0
ZINC59447114	C[C@](C#CCN1CCOCC1)(C(C)(C)C)OCCC#N	0
ZINC59447117	C[C@](C#CCN1CCOCC1)(c1ccccc1)OCCC#N	0
ZINC59447118	C[C@@](C#CC[NH+]1CCCCC1)(C(C)(C)C)OCCC#N	0
ZINC59447128	CCN(CC#CC[C@@H](C)OC(C)(C)C)c1ccccc1	0
ZINC59447130	CC[C@@](C)(C#CCN(CC)c1ccccc1)O	0
ZINC59447138	CCC(CC)(C#CCN(CC)c1ccccc1)O	0
ZINC59447141	CCN(CC#C[C@](C)(C(C)(C)C)O)c1ccccc1	0
ZINC59447143	CCN(CC#C[C@](C)(CCC=C)O)c1ccccc1	0
ZINC59447144	CCN(CC#C[C@@](C)(CCC=C)OC(=O)C)c1ccccc1	0
ZINC59447146	CCN(CC#C[C@@](C)(c1ccccc1)O)c1ccccc1	0
ZINC59447147	CCN(CC#C[C@](C)(c1ccccc1)O)c1ccccc1	0
ZINC59447479	CC(=O)Oc1ccc(cc1)C(=O)Nc1cccc(c1)C#C	0
ZINC59453275	Cc1cccc(c1)OCC(=O)Nc1cccc(c1)C#C	0
ZINC59453277	C#Cc1cccc(c1)NC(=O)COc1ccccc1Cl	0
ZINC59458925	CCN(CC)c1ccc(cc1)/C=N/c1ccccc1O	0
ZINC59460233	CCOC(=O)c1c2c(sc1/N=C/c1cccc(c1O)O)CCCC2	1
ZINC59460851	c1cc(ccc1/N=C/c1ccc(c(c1)O)O)S(=O)(=O)N=C(N)N	0
ZINC59461093	Cc1c(c(sc1/C(=C/C#N)/C)/N=C/c1ccc(cc1)SC)C(=O)OC	1
ZINC59471525	C#CCOc1ccc(cc1/C=N/NC(=O)[C@H](c1ccccc1)O)Br	0
ZINC59473650	COc1ccc(cc1)CSCC(=O)N/N=C/c1ccccc1Cl	1
ZINC59483917	c1[n-]c2c(=[NH2+])ncn(c2n1)C[C@H](CN1CCOCC1)O	0
ZINC59487500	C[N@@H+](CCCOC)C[C@@H](COc1ccc(cc1)C#N)O	0
ZINC59501963	CCCCC#C[C@](C)(C(=C)C)O	0
ZINC59501964	C#CCCCCCCC(=O)OCCOc1ccccc1	0
ZINC59501965	CCCCC#C[C@@H]([C@@H](C)CCCC(C)(C)OC)O	0
ZINC59501966	CCCCC#C[C@H]([C@@H](C)CCCC(C)(C)OC)O	0
ZINC59501967	CCCCC#C[C@@H]([C@H](C)CCCC(C)(C)OC)O	0
ZINC59501968	CCCCC#C[C@H]([C@H](C)CCCC(C)(C)OC)O	0
ZINC59502671	CCSc1nc2ccc(cc2s1)/N=C/c1cc(cc(c1O)Cl)Cl	0
ZINC59502778	c1ccc(c(c1)/N=C/c1ccco1)[N+](=O)[O-]	0
ZINC59518291	CC(=O)Oc1ccc(cc1OC)/C=N/c1ccccc1O	0
ZINC59580858	C#Cc1ccc(c(c1F)F)F	0
ZINC59606934	CCOC(=O)c1ccc2c(c1)sc(n2)N/C=N\O	1
ZINC59829845	Cc1cc(c(c(c1C)S(=O)(=O)N(CC#C)[C@@H]1CCS(=O)(=O)C1)C)C	0
ZINC59831174	c1ccc(cc1)C#CCOC(=O)CC[C@@H]1CCCO1	0
ZINC59831176	c1ccc(cc1)C#CCOC(=O)CC[C@H]1CCCO1	0
ZINC59831710	C[C@H](c1ccccc1F)SCC(=O)NCC=C	1
ZINC59868925	c1cc(cc(c1)c1ccon1)CO	0
ZINC59896380	COc1ccc(cn1)CNC(=O)Cc1cccc(c1)O	0
ZINC59942364	c1ccc(c(c1)[C@@H]1[N@H+]2CCC[C@H]2CO1)O	0
ZINC60112638	Cc1cc(c(cc1C)O)C[N@H+](Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC60167120	CC(C)(C)OC(=O)NCCCC(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC60197327	C1CSCCN1CC#CCO	0
ZINC60291283	CC(C)C[P+](C)(CC(C)C)CC(C)C	0
ZINC60330918	c1ccc(cc1)n1c2ccccc2nc1SCCCCCO	0
ZINC60332373	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NO[C@H]1CCCCO1	0
ZINC60348864	COC(=O)c1ccc(c(c1)S(=O)(=O)N1CCCC[C@H]1C1OCCO1)Cl	1
ZINC60349551	c1cc(cc(c1)O)C[NH+]1CCN(CC1)c1ccc2nnnn2n1	0
ZINC60372848	CN1C(=O)CCC(=N1)C(=O)OCCC#C	0
ZINC60377017	CC(C)(C)OC(=O)N(C)CC(=O)Nc1ccc(cc1)I	1
ZINC60402293	c1cc(ccc1CNC(=O)CNC(=O)c1ccc(cc1)Br)[N+](=O)[O-]	1
ZINC60421282	COCCOc1ccc(cc1Cl)/N=C/c1ccccc1O	0
ZINC60424197	c1cc(ccc1COc1ccc(cc1C=O)[N+](=O)[O-])OC(F)F	1
ZINC60458400	C#CCNC(=O)C[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)Br	0
ZINC60461063	CN(c1ccccc1)S(=O)(=O)c1ccccc1C(=O)NCC#C	0
ZINC60462893	CN(CC#C)CC(=O)Nc1ccccc1Br	0
ZINC60548384	CCOCC(=O)NCc1ccc(cc1)C[N@@H+]1CCCC[C@H]1C	1
ZINC60560172	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccc(nc1)OCC(F)(F)F	0
ZINC60560544	CC(C)CCC(=O)N(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC60560788	C#CCN([C@H]1CCS(=O)(=O)C1)C(=O)Cc1ccc(c(c1)Cl)Cl	0
ZINC60671241	C#CCNC(=O)CCN1C(=O)C2(CCCC2)NC1=O	0
ZINC60709784	C#CCOC(=O)[C@H]1CCCN1C(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC60710325	C#CCOC(=O)/C=C/c1ccc(c(c1)C(F)(F)F)Cl	0
ZINC60714441	CC(=O)N(c1ccccc1F)c1nc(cs1)/C=C/C(=O)OCC#C	0
ZINC60724829	C#CCOC(=O)COC(c1ccccc1)c1ccccc1	0
ZINC60794767	CC(C)C(=O)NCCNC(=O)c1cccn1C	1
ZINC60803137	CCOCCC/[NH+]=C/c1cc(ccc1O)Cl	0
ZINC60816226	CCCC[C@H](CC)Cn1cc(cc(c1=O)[N+](=O)[O-])C(=O)OC	1
ZINC60818322	CC(C)(C[NH2+]Cc1ccccc1OCC#C)N1CCOCC1	0
ZINC60818369	Cc1cccc(c1NC(=O)C[NH2+]Cc1ccc(c(c1)O)OC)C	0
ZINC60845664	C[C@@H]1CC[C@@H](CC1)[N@@H+](C)C[C@@H](COc1ccccc1F)O	0
ZINC60845843	CC[N@H+](Cc1ccc2c(c1)OCO2)C[C@H](COCc1ccco1)O	0
ZINC60847836	CS(=O)(=O)c1ccc(cc1)Oc1ccc(cc1[N+](=O)[O-])F	0
ZINC60899736	CC(=O)N[C@@H](CC(=O)OCC#C)c1ccc(cc1)Br	0
ZINC60914162	c1ccc(c(c1)C#N)NC(=O)c1ccc(cc1)CN1CCCC1=O	1
ZINC60939846	CCCCOCCCNC(=O)NC[C@H](C)N1CCOCC1	1
ZINC60970608	Cc1ccc(s1)c1csc2c1c(=O)[nH]c(n2)CSc1ncn[nH]1	0
ZINC61075808	Cc1ccc(cc1)CNCc1ccc([nH+]c1)N1CCC(CC1)C	0
ZINC61129781	CCC(=O)[C@H](C)OC(=O)c1cc2ccc(cc2[nH]1)OC	1
ZINC61159625	Cc1csc(n1)N1CCN(CC1)C[C@@H](CN1CCOCC1)O	0
ZINC61331690	C#CCNC(=O)NCCCOC1CCCCC1	0
ZINC61397796	c1cc([nH+]cc1NC(=O)N[C@H]1CCS(=O)(=O)C1)N1CCCCC1	1
ZINC61422508	c1cc(sc1)c1nc([nH]n1)SC/C=C/Cl	0
ZINC61427780	C1CCN(CC1)C(=O)COC(=O)C[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)O	1
ZINC61572257	C1C[C@@H](CSC1)[NH2+]CCOCCO	0
ZINC61673941	c1cc(cc(c1)F)CC1(CCOCC1)C[NH3+]	0
ZINC61715271	COc1ccc(cc1)COC[C@@H](CSc1nc2ccccc2s1)O	0
ZINC61716049	Cc1nnc(n1N)SC[C@@H](COc1ccc2ccccc2c1)O	0
ZINC61717526	c1cnccc1C/N=C/1\[C@@H](C(=O)C1=O)NCC[NH2+]CCO	0
ZINC61718105	CNc1nc2c(s1)[C@H](CC(=N2)O)c1ccc(c(c1)OCC#C)OC	0
ZINC61718616	c1cc2c(cc1C/N=C/1\[C@@H](C(=O)C1=O)NCc1ccncc1)OCO2	1
ZINC61720652	CNc1nc2c(s1)[C@@H](CC(=N2)O)c1ccc(c(c1)OC)OCC#C	0
ZINC61729416	CSc1nnc(s1)SC[C@H](COCc1ccccc1)O	0
ZINC61743656	C#CCOc1ccccc1C[NH2+]CCCOC[C@@H]1CCCO1	0
ZINC61804556	CN(C)c1ccc(cc1)CNC(=O)CN(C)[C@H]1CCS(=O)(=O)C1	1
ZINC61975016	CCOc1ccc(cc1)C(=O)NC[C@H](c1ccsc1)O	0
ZINC61975527	COc1ccc(cc1)CNC(=O)NC[C@@H](c1ccsc1)O	0
ZINC61975867	Cc1ccc(c(c1)C)S(=O)(=O)NC[C@@](C)(CCc1ccccc1)O	0
ZINC61975921	C[C@@](CCc1ccccc1)(CNS(=O)(=O)c1ccccc1[N+](=O)[O-])O	0
ZINC61976572	Cc1c(c(c(c(c1C)C)S(=O)(=O)NC[C@](C)(C1CC1)O)C)C	0
ZINC61976705	C[C@@](CNC(=O)C(=O)NCc1ccc2c(c1)OCO2)(C1CC1)O	0
ZINC61997019	CC(=O)OC(C)(C)C#CCN1CCCC[C@@H]1c1cccnc1	0
ZINC61997268	Cc1c(c(on1)C)C(=O)Nc1ccc2c(c1)N(C(=O)[C@H](O2)C)C	1
ZINC61997512	CC[C@H](C(=O)Nc1ccccc1O)Br	0
ZINC61997644	CC[C@@](C)(C#CCN1CCCC[C@H]1c1cccnc1)OCCC#N	0
ZINC61997765	CC(C)C(C#CCN1CCCC[C@@H]1c1cccnc1)(C(C)C)O	0
ZINC61997766	CC(C)C(C#CCN1CCCC[C@H]1c1cccnc1)(C(C)C)O	0
ZINC61999348	CC1(C[C@@]2(CCCN(C2)CC#C)CCO1)C	0
ZINC62002345	Cc1csc(n1)CNC(=O)C(=O)Nc1ccc2c(c1)OCCCO2	1
ZINC62131749	COCc1ccccc1NC(=O)C(=O)NC[C@@H](c1ccc(cc1)F)O	1
ZINC62254490	C[C@@H](C[NH2+]Cc1cc(cs1)Br)Cn1ccnc1	0
ZINC62363668	C#CC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCc1ccco1)O	0
ZINC62363717	C#CCN(Cc1ccc(cc1)F)C[C@H](CN1CCOCC1)O	0
ZINC62363717	C#CCN(Cc1ccc(cc1)F)C[C@H](C[NH+]1CCOCC1)O	0
ZINC62363743	CCOCCN(CC#C)Cc1ccc(cc1)F	0
ZINC62363857	C#CCN(Cc1ccc(cc1)F)Cc1nc(no1)c1ccsc1	0
ZINC62442509	CC(C)c1ccc(c(c1)O)C(=O)OCC(=O)N1CCCCCCC1	1
ZINC62498384	C[C@H](CCCC[NH3+])O	0
ZINC62581900	CCCCO[C@@H](C)C(=O)Nc1nc2ccc(cc2s1)CC	1
ZINC62674431	c1ccc(c(c1)NC/C(=N/S(=O)(=O)c1cccc(c1)Cl)/[O-])[N+](=O)[O-]	0
ZINC62677050	Cn1cc(c2c1cccc2)CC(=O)OCC#Cc1ccccc1	0
ZINC62699693	C#CCCCOC(=O)C1CCN(CC1)C(=O)CCc1ccccc1	0
ZINC62700086	CC(C)c1cc(c2cnn(c2n1)C(C)C)C(=O)OCCCC#C	0
ZINC62700101	CN(CC(=O)OCCCC#C)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC62700217	C#CCCOC(=O)COc1ccc2ccccc2c1	0
ZINC62700392	COc1ccc(cc1F)/C=C/C(=O)OCCC#C	0
ZINC62700569	CCOc1ccc(cc1[N+](=O)[O-])C(=O)OCCC#C	0
ZINC62713836	C[C@@H]([C@@H]1C[C@@H]1c1ccc(cc1)N(C)C)O	0
ZINC62719310	CC(C)(C)c1[nH]nc(n1)CCNc1cccc(c1)C(F)(F)F	0
ZINC62772338	C#CC[C@@H]1CCCC[NH2+]1	0
ZINC62807772	CCc1nc2ccccc2n1C[C@H](CC)O	0
ZINC62900087	C#CCN(Cc1ccco1)C(=O)[C@@H]1CCOC1	0
ZINC62918474	CCOCCOc1c(cccc1Cl)NC(=O)CCSCC	1
ZINC63076787	C#CC[C@]1(CCS(=O)(=O)C1)O	0
ZINC63125613	Cc1nn(c(=S)s1)CN1CCO[C@H](C1)c1ccc(cc1)Br	0
ZINC63125800	c1cc(ccc1[C@H]1CN(CCO1)CN1CCSC1=O)Br	1
ZINC63156911	C#Cc1cccc(c1)[N-]S(=O)(=O)C[C@@H]1CCCO1	0
ZINC63156912	C#Cc1cccc(c1)[N-]S(=O)(=O)C[C@H]1CCCO1	0
ZINC63217753	COC(=O)N[C@@H](Cc1ccccc1)CO	1
ZINC63258173	c1cc(cnc1)Oc1ccc(cc1)C(=O)OC[C@H]1CCCCO1	1
ZINC63276424	COCCCNC(=O)/C(=C\c1ccc(cc1)OCCC#C)/C#N	0
ZINC63281743	c1ccc(cc1)c1c(=O)n2c(nn1)S[C@H](N2)[C@@H]1C=c2ccccc2=[NH+]1	0
ZINC63281744	Cc1cc(c(cc1C)O)CN(CCOC)CC(F)(F)F	0
ZINC63295372	c1ccc2=[NH+]CC(=c2c1)C[C@@H]1N[C@H](ON1)C(=O)NCCCO	0
ZINC63331449	CC(C)CCC(=O)NC[C@@H](COc1cccc(c1Cl)Cl)O	0
ZINC63349916	CCOc1cc(ccc1O)[C@@H]1[C@@H]2C(=c3ccccc3=[NH+]2)CC[NH2+]1	0
ZINC63384141	c1ccc2=[NH+]CC(=c2c1)CCC(=O)NCCc1ccc(cc1)O	0
ZINC63393963	c1ccc2=[NH+][C@@H]([NH+]=c2c1)CCCCCCCCCC[C@@H]1COCCO1	0
ZINC63398176	CCOCCOc1c(cccc1Cl)NC(=O)NCC(=O)N(C)C	1
ZINC63416334	C[C@@H]1C(=C2C(=NC(=NC2=O)SCC(=O)c2ccc(c(c2)O)O)S1)C	0
ZINC63442679	CCOCCOc1ccc(cc1)S(=O)(=O)[N-]c1cccc(c1)C#C	0
ZINC63449068	C[C@H]1C[C@H]1C(=O)N(CC(=O)N1CCOCC1)c1cccc(c1)C#C	0
ZINC63465363	CC(C)(C)OC(=O)N1CCC(CC1)CC(=O)Nc1ccccc1O	1
ZINC63485011	C[C@@H](C(=O)N(CCC#N)Cc1cccnc1)NC(=O)OC(C)(C)C	1
ZINC63494940	C#CCCOc1ccc(cc1)[C@@H]1NC(=[NH2+])Nc2n1c1ccccc1n2	0
ZINC63515586	CC[C@]1([C@@](N(C(=O)O1)CCC1=c2ccccc2=[NH+]C1)(C)O)C	1
ZINC63525711	CC1=C2[C@@H](SCC(=N[C@@H]2N=N1)O)c1cccc(c1)OC	0
ZINC63527353	Cc1cc(n(n1)C)C[N@@H+]1CC[C@]2(C1)CCN2C[C@@H]1CCCO1	0
ZINC63577454	C1=N[C@H]2C(=N1)N=CN=C2SCC#CCO	0
ZINC63589853	C#CCCN1CCN(CC1)c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC63589853	C#CCC[NH+]1CCN(CC1)c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC63591315	Cc1c(c(c(c(c1C)C)CNC(C)(C)C#C)C)C	0
ZINC63614368	c1ccc2=[NH+]CC(=c2c1)CN1CC[N@@H+](CC1)Cc1cc(ccc1O)Br	0
ZINC63699162	c1cc(cc2c1cc(c(=O)o2)[C@H]1[NH+]=c2ccc(cc2=[NH+]1)[N+](=O)[O-])O	0
ZINC63772356	C#Cc1ccccc1O[C@H]1CCCCO1	0
ZINC63772481	c1ccc2c(c1)ccn2[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC63806966	c1ccc(cc1)c1nnc2n1N[C@H](S2)[C@@H]1C=CN=N1	0
ZINC63824475	C#CCNC(=O)[C@@]12CCC(=O)N1c1cc(ccc1S2)Cl	0
ZINC63829757	CC(C)COCCC(=O)N(CC(=O)NC)c1cccc(c1)C#C	0
ZINC63830075	CNC(=O)CN(c1cccc(c1)C#C)C(=O)CSc1ccccc1	0
ZINC63832805	CC(C)(C#Cc1ccc(cc1)[C@H]1[NH+]=c2ccc(cc2=[NH+]1)Cl)O	0
ZINC63833042	c1cc2=[NH+][C@@H]([NH+]=c2cc1C(=O)[O-])c1cc(cs1)C#CCO	0
ZINC63833043	c1cc2=[NH+][C@H]([NH+]=c2cc1C(=O)[O-])c1cc(cs1)C#CCO	0
ZINC63844552	Cc1ccc(s1)C[N@H+](CCCO)Cc1cc(cs1)C#CCO	0
ZINC63846058	CC[C@H](C)N(Cc1ccncc1)Cc1cc(cs1)C#CCO	0
ZINC63846058	CC[C@H](C)[N@H+](Cc1ccncc1)Cc1cc(cs1)C#CCO	0
ZINC63855803	C=CCN(CC#C)C[C@H]1C=NN=C1c1ccc(cc1)F	0
ZINC63856492	C=CCN(CC#Cc1ccccc1)C(=O)c1c(cccc1F)O	0
ZINC63858948	Cc1ccc(cc1C)[C@H]1CCC[N@H+]1Cn1c(=S)n(cn1)CCOC	0
ZINC63866371	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NCCc1cccc(c1)O	0
ZINC63868817	C[C@H](c1cn(nn1)C[C@@H]1CCN(CC1)[C@@H]1C2=NC=NC2=[NH+]C(=N1)[NH-])O	0
ZINC63869672	Cc1ccc2=[NH+][C@H]([NH+]=c2c1C)c1cc(cs1)C#CCO	0
ZINC63871333	CCCN(CC#Cc1ccccc1)C(=O)[C@@H]1C=C(N=N1)C(C)C	0
ZINC63871721	CC(C)(C#C)NC[C@@]1(CCC[N@@H+]2[C@@H]1CCCC2)O	0
ZINC63871915	c1c(csc1C1=Nc2cc3=[NH+]C(=O)Nc3cc2=[NH+]1)C#CCO	0
ZINC63883082	CC[N@@H+](Cc1ccc2c(cc(=O)oc2c1)C)[C@H]1CS(=O)(=O)C[C@@H]1O	0
ZINC63884602	Cc1c(sc(n1)COC)CNC(=O)C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	1
ZINC63887351	c1ccc2=[NH+]CC(=c2c1)CC(=O)N1CC[NH2+]CC1	1
ZINC63889607	c1cc(ccc1CCNC(=O)c1ccc(cc1)N1CCOCC1)Cl	1
ZINC63909919	CCN(C(=O)CCSc1nnnn1C)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	1
ZINC63918118	CCC(CC)(C[NH2+]Cc1ccccc1OCC#C)O	0
ZINC63958760	C[C@@H]1CC=C(O1)CN(CCC1=CCCCC1)Cc1[nH]c(=O)[nH]c(=O)c1	0
ZINC63959822	c1ccc2c(c1)c(=O)[nH]c(n2)CCN1CCC[C@@H]1C1=NC=CC1	0
ZINC63987682	C#CCNC(=O)CCNC(=O)c1cc(cc(c1)F)F	0
ZINC64102593	C#CCCCOC(=O)/C=C/c1ccc(cc1[N+](=O)[O-])F	0
ZINC64154471	CS(=O)(=O)Nc1ccc(c(c1)C(=O)OCC#C)O	0
ZINC64154471	CS(=O)(=O)[N-]c1ccc(c(c1)C(=O)OCC#C)O	0
ZINC64157683	CC(C)(C#Cc1ccc(s1)CN1CCC(CC1)C1=NC=NC(=O)C1)O	0
ZINC64219432	c1ccc(cc1)COC(=O)N[C@@H](CO)C(=O)N[C@@H](CO)C(=O)[O-]	1
ZINC64220095	CC/C=C\C/C=C\C/C=C\C/C=C\C/C=C\C/C=C/CCC(=O)OC	1
ZINC64220153	Cc1cccc2c1cc(cc2O)C(F)(F)F	0
ZINC64220368	C[C@@]1([C@@H](OC([C@@]([C@@]1(C)O)(C)O)(C)C)Oc1ccccc1)O	0
ZINC64241453	C#CCNC(=O)NC[C@@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC64367142	c1ccc(c(c1)/C=[NH+]/C[C@@H]1CCCN(C1)Cc1cccs1)O	0
ZINC64432622	CC(=O)Nc1ccc(cc1)S(=O)(=O)N1CCN(CC1)CCC#C	0
ZINC64442915	C#CCC[NH+]1CCN(CC1)C(=O)Cc1ccc(cc1Cl)Cl	0
ZINC64443192	CCc1c(cc(s1)C(=O)N1CCN(CC1)CCC#C)C	0
ZINC64481623	C#CCSC1=NC(=O)[C@@H]2[C@@H](CC(=O)NC2=N1)c1ccc(c(c1)O)O	0
ZINC64561899	C[NH+]1CCCc2c1ccc(c2)NC(=O)N1CCCCCCC1	1
ZINC64658946	CCOC(=O)c1cc2ccsc2n1CC(=O)Nc1ccc(cc1F)Br	1
ZINC64661431	c1ccc2c(c1)ncn2CCNC(=O)Cc1ccc(cc1)Cl	1
ZINC64666225	CCN1[C@H](N=C2C1=NC=NC2=O)SCc1ccc(cc1)Cl	1
ZINC64668321	Cc1c(sc(n1)c1cc(c(n1C)C)S(=O)(=O)N1CCCC1)C	0
ZINC64672672	CC1=NC(=NC(=O)C1)n1cc(cn1)C(=O)c1cc(ccc1O)F	0
ZINC64677968	c1ccc(cc1)COCCC1CCN(CC1)C(=O)c1ccncc1	1
ZINC64723979	Cc1ccc(cc1)[C@@H](C)N(C)C(=O)CNc1ccc(cc1)C#N	1
ZINC64733643	COc1ccccc1c1nc(on1)COC(=O)C1=NC=C(C1)Br	1
ZINC64759470	COc1ccc(cc1)Cn1ccn2cnc(c2c1=O)c1ccccc1	0
ZINC64773075	C#CCSC1=NC(=O)[C@@H]2[C@@H](CC(=O)NC2=N1)c1cccc(c1)O	0
ZINC64774449	COc1ccc(cc1O)[C@@H]1CC(=O)NC2=NC(=NC(=O)[C@@H]12)SCC#C	0
ZINC64774451	COc1ccc(cc1O)[C@@H]1CC(=O)NC2=NC(=NC(=O)[C@H]12)SCC#C	0
ZINC64793817	Cc1ccc(cc1)CSc1nnc(n1C)c1c(c2ccc[nH+]c2s1)N	0
ZINC64812719	Cc1c(c(on1)C)C[S@@](=O)Cc1nc(no1)CC(C)C	0
ZINC64858012	C1CCC(CC1)(C#C[C@H]1[C@@H](C[C@@H]2[C@@H]1C/C(=C/CCCC(=O)[O-])/C2)O)O	0
ZINC64858015	C1CCC(CC1)(C#C[C@H]1[C@H](C[C@@H]2[C@@H]1C/C(=C/CCCC(=O)[O-])/C2)O)O	0
ZINC64858161	CC/C=C\C/C=C/C/C=C\C/C=C\C[C@H](/C=C/C=C\CCC(=O)[O-])O	0
ZINC64858223	CCCCC/C=C\C[C@@H](/C=C/C=C\CCC(=O)[O-])O	0
ZINC64871651	C=CCn1c(nnc1[S-])COc1ccc(cc1Br)Br	0
ZINC64872095	CCOc1ccc(cc1)OCc1n[nH]c(=S)n1CC=C	0
ZINC64874164	CCCC(=O)N[C@@H]1[C@H]2C[C@@H]([C@@H]1O)C=C2	0
ZINC64874488	CCn1c2cc(ccc2nc1[C@H](CC(=O)[O-])O)Cl	0
ZINC64958485	Cc1cc(on1)c1ccc(o1)S(=O)(=O)Nc1ccc(c(c1)Cl)F	0
ZINC64980796	CC[NH+](CC)c1ccc(cc1)N1C(=O)[C@H]2[C@H]3C=C[C@@H]([C@@H]2C1=O)O3	1
ZINC65005516	CC[C@H](C)c1[nH+]c2ccccc2n1C[C@@H](COC(C)(C)C)O	0
ZINC65005671	CC(C)c1nc2ccccc2n1C[C@@H](COC(C)(C)C)O	0
ZINC65005983	C[C@H](Cn1c2ccccc2[nH+]c1[C@H]1CC(=O)N(C1)C(C)(C)C)O	0
ZINC65041379	CCOCC[N@H+](C)CCCOc1ccc(cc1)S(=O)(=O)C	0
ZINC65050268	c1cc(ccc1c1nccs1)NC(=O)CC(C1CC1)C1CC1	1
ZINC65060584	c1cc(ccc1NC(=O)Nc1c(=O)n(ccn1)c1ccc(cc1)F)F	1
ZINC65119350	c1c(csc1S(=O)(=O)NC[C@H]1CCCO1)c1ccc(=O)[nH]n1	0
ZINC65146949	c1csc2n1c(c(n2)Cl)/C=C/C(=O)NNC(=O)NC[C@@H]1CCCO1	1
ZINC65165549	COCCCCN(CC#C)Cc1ccccc1	0
ZINC65165549	COCCCC[N@H+](CC#C)Cc1ccccc1	0
ZINC65166854	C[C@@H]1CC[N@H+](CC1)C[C@@H](CN1CCc2ccccc2C1)O	0
ZINC65167297	C[C@H]1CC[N@@H+](CC1)C[C@@H](Cn1c2ccccc2[nH+]c1NCCO)O	0
ZINC65168784	COCCn1cnnc1SC[C@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC65170881	C[C@@H]1CC[N@H+](CC1)C[C@H](CN(C)CCOc1ccccc1F)O	0
ZINC65171032	Cc1cc(nc(n1)C(C)C)N1CCN(CC1)CC1(CCCCC1)O	0
ZINC65194661	Cc1cc(c(n1CC(=O)Nc1cccc(c1C)Cl)C)c1nnc(o1)C	1
ZINC65210483	C[N@H+]1CC[C@@H](CC1)NC(=O)c1ccc2c(c1)N(CC2)S(=O)(=O)C	1
ZINC65219755	CCCn1c2ccccc2c(n1)CNC(=O)c1cc(ccc1F)F	1
ZINC65226153	c1ccc(cc1)[C@]1(CCCOCC1)CNC(=O)c1ccc(cc1Cl)F	1
ZINC65231648	Cc1cc(ccc1NC(=O)c1cn2c(n1)CSCC2)F	1
ZINC65232028	Cc1cc(nc2c1c(nc(n2)C(=O)NCCOC)N1CCCCC1)C	1
ZINC65240144	CCOCCCNc1c2cnc(n2ccn1)C	0
ZINC65250523	Cc1cc(cc(c1)NC(=O)Cn1cc(nc1)c1nc(cs1)C)C	1
ZINC65330011	c1cc2c(cc1Cl)nc1n(c2=O)nc(s1)NC[C@H]1CCCO1	0
ZINC65336712	COc1cc(cc2c1OCO2)C#CBr	0
ZINC65339164	CCOc1cccc(c1)c1c(cccn1)O	0
ZINC65339291	c1cc(c(nc1)c1c(cc(cc1F)F)F)O	0
ZINC65339943	Cc1c(cccc1F)c1ccccc1O	0
ZINC65340090	CN(C)C(=O)c1ccc(cc1)c1ccccc1O	0
ZINC65340198	c1ccc(cc1)COC(=O)Nc1ccc(cc1)c1cccc(c1)O	1
ZINC65340232	Cc1cc(cc(c1)O)c1cccc(c1)F	0
ZINC65340413	Cc1cc(cc(c1)O)c1cc(ccc1OC)F	0
ZINC65341066	c1cc(ccc1c1ccc(c(c1)F)O)C(F)(F)F	0
ZINC65341120	COC(=O)c1cc(cc(c1)F)c1cc(cc(c1)F)O	1
ZINC65341623	COC(=O)c1ccc(cc1F)c1cc(cc(c1)O)C#N	1
ZINC65341716	CC(C)(C)OC(=O)Nc1ccc(cc1)c1cc(cc(c1)O)C#N	1
ZINC65342158	CS(=O)(=O)[N-]c1cccc(c1)c1ccc(c(c1)O)C=O	0
ZINC65342368	COc1ccc(cc1O)c1cccc(c1)CO	0
ZINC65343854	Cc1ccc(cc1Cl)c1cc(cc(c1)Br)O	0
ZINC65344140	CC(=O)c1cccc(c1)c1cc(cc(c1)OC(F)(F)F)O	0
ZINC65344367	COC(=O)c1cc(ccc1F)c1cc(cc(c1)OC(F)(F)F)O	1
ZINC65347297	c1cc(cc(c1)c1cc(cnc1)C(=O)[O-])CO	0
ZINC65347500	c1cc(c(cc1F)O)c1cc(c(nc1)Cl)C(=O)[O-]	0
ZINC65349296	c1cc(ccc1c1c[nH]c(=O)cc1C(=O)[O-])S(=O)(=O)N1CCCC1	1
ZINC65349543	COc1cc(cc(c1)C(=O)[O-])c1ccccc1O	0
ZINC65352531	c1ccc(c(c1)CCS(=O)(=O)Cc1cccc(c1)OC(F)F)Cl	0
ZINC65355272	CN(C)S(=O)(=O)c1cccc(c1)c1cc(cc(c1)O)C(=O)[O-]	0
ZINC65356099	CCOC(=O)c1ccc(cc1F)c1ccc(cn1)O	1
ZINC65370535	CC(C)(C#Cc1ccc(o1)C(=O)N[C@@H]1C[C@H](N(C1)C)C(=O)OC)O	0
ZINC65371083	CCc1c(sc(n1)C)CNC(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC65371344	Cc1nn2cc(nc2s1)CNC(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC65371782	CN1CCCc2c1ccc(c2)C[N@@H+](C)Cc1ccc(cc1)S(=O)(=O)C	0
ZINC65371907	CC(C)(C#Cc1ccc(s1)C[N@@H+]1CCn2c(cc(n2)C(=O)[O-])C1)O	0
ZINC65372090	Cc1cc(c2c(c1)c(cc(n2)C)C(=O)N1C[C@@H]([C@H](C1)OC(C)C)O)C	1
ZINC65372374	CC(C)(C#Cc1ccc(cc1)C(=O)N1C[C@@H]([C@H](C1)O)[NH+]1CCCC1)O	0
ZINC65373011	CC(C)(C#Cc1cccc(c1)C(=O)N[C@@H]1CCCCNC1=O)O	0
ZINC65373012	CC(C)(C#Cc1cccc(c1)C(=O)N[C@H]1CCCCNC1=O)O	0
ZINC65373427	c1c(c(nc(n1)N1[C@@H]2CC[C@H]1C[C@@H](C2)O)N1CCOCC1)F	0
ZINC65373538	CN1CC(=O)N2CCN(C[C@@H]2C1=O)Cc1ccc(s1)C#CCO	0
ZINC65373539	CN1CC(=O)N2CCN(C[C@H]2C1=O)Cc1ccc(s1)C#CCO	0
ZINC65373757	CC(C)(C#Cc1ccc(o1)C(=O)NCCn1c2ccccc2nn1)O	0
ZINC65374356	CC(C)(C#Cc1cccc(c1)C(=O)NC[C@@H](c1ccccc1Cl)O)O	0
ZINC65374358	CC(C)(C#Cc1cccc(c1)C(=O)NC[C@H](c1ccccc1Cl)O)O	0
ZINC65375171	Cc1ccccc1N1CCN([C@@H](C1)C)Cc1ccc(s1)C#CCO	0
ZINC65375476	C[NH+](C)[C@@H]1C[C@H](N(C1)C(=O)COC)CO	1
ZINC65375507	CCC1=C2[C@@H](CC(=O)N[C@@H]2N=N1)c1ccc(cc1)C#CCCO	0
ZINC65375509	CCC1=C2[C@H](CC(=O)N[C@@H]2N=N1)c1ccc(cc1)C#CCCO	0
ZINC65375510	CCC1=C2[C@@H](CC(=O)N[C@H]2N=N1)c1ccc(cc1)C#CCCO	0
ZINC65375511	CCC1=C2[C@H](CC(=O)N[C@H]2N=N1)c1ccc(cc1)C#CCCO	0
ZINC65376577	CC(C)c1c(snn1)CNC(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC65377470	CC1(CN(CCO1)C(=O)Nc1ccc(cc1)Oc1cc[nH+]cc1)C	1
ZINC65380398	Cc1cc(n(n1)[C@@H]1CCN(C1)Cc1ccc(s1)C#CC(C)(C)O)C	0
ZINC65380400	Cc1cc(n(n1)[C@H]1CCN(C1)Cc1ccc(s1)C#CC(C)(C)O)C	0
ZINC65380840	CCOC[C@@H]1CCCN1C(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC65380841	CCOC[C@H]1CCCN1C(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC65380846	c1cc(oc1)C(=O)N1CCC[N@H+](CC1)Cc1cc(cs1)C#CCO	0
ZINC65380897	CC1(CC(CC([NH2+]1)(C)C)N(C)Cc1cc(cs1)C#CCO)C	0
ZINC65381374	CC[C@@]1([C@H]2C[N@H+](C[C@H]2[C@H](N1)c1ccc(cc1)C#CCCO)C)CO	0
ZINC65381478	C#CCn1cnc(c1c1ccsc1)c1ccccc1	0
ZINC65381673	CC(C)(C#Cc1ccc(o1)C(=O)NC[C@]1(CCSC1)[NH+](C)C)O	0
ZINC65382433	Cc1ccsc1CNC(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC65382449	CC(C)(C#Cc1ccc(cc1)[C@@H]1CC(=O)NCc2c1sc(n2)N)O	0
ZINC65382662	Cc1c(non1)[C@H]1CCCN1C(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC65383682	CCN([C@@H]1CCOC(C1)(C)C)C(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC65383683	CCN([C@H]1CCOC(C1)(C)C)C(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC65384038	CCn1c[nH+]cc1[C@@H]1[C@@H]2C[N@@H+](C[C@@H]2[C@](N1)(CCO)CO)C	0
ZINC65384225	CCCc1nc(cc(n1)N1CC[N@H+]([C@@H](C1)CCO)CC1CC1)C	0
ZINC65384327	C[C@@H](c1nccs1)N(C)C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC65384649	CCn1cnnc1CCNc1nccc(n1)N1CC[C@@H](C1)O	0
ZINC65385148	Cc1c(nc(o1)C)CNC(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC65385243	c1ccc(cc1)c1c(n(c[nH+]1)CCCO)c1ccc(s1)[C@@H]1CCCO1	0
ZINC65385431	CCOC(=O)[C@@H]1CCCCN1CC(=O)N[C@H]1[NH+]=c2ccccc2=[NH+]1	1
ZINC65385534	C[C@@H]1CNC(=O)CCN1Cc1ccc(cc1)C#CC(C)(C)O	0
ZINC65386528	CC[C@H](C)N(CC#Cc1ccccc1)C(=O)c1ccc(nc1)C#N	0
ZINC65386761	C[C@H]([C@H]1C=c2ccccc2=[NH+]1)N(C)C(=O)C1=CNN2[C@@H]1[N+](=CC2)C	1
ZINC65387252	CCC[N@H+]1CC[C@@H](CC1)N[C@H](Cn1ccnc1)c1ccccc1	0
ZINC65387284	c1ccc(cc1)c1c(n(cn1)[C@@H]1CC=CC1)c1cc(cs1)C#CCO	0
ZINC65387362	CCN1CC[N@H+]([C@@H](C1=O)C)Cc1ccc(cc1)C#CC(C)(C)O	0
ZINC65387364	CCN1CC[N@@H+]([C@H](C1=O)C)Cc1ccc(cc1)C#CC(C)(C)O	0
ZINC65388187	Cc1ccsc1[C@@H]1CC[N@H+](C[C@H]1O)C[C@@H]1CC[N@H+](CC1)CCOC	0
ZINC65393367	CC(C)c1cc(on1)CN(C)C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC65393623	Cc1c2c(sn1)NC(=O)C[C@@H]2c1cccc(c1F)Cl	1
ZINC65393967	c1ccn2c(c1)[nH+]c1c2[C@@H](CC(=O)NC1)c1cc(cs1)C#CCO	0
ZINC65394166	CCc1c[nH+]c(nc1N1CCN(CC1)Cc1cc(cs1)C#CCO)C	0
ZINC65396358	CC(C)(C)c1c2c(n(n1)C)NC(=O)C[C@@H]2c1cc(cs1)C#CCO	0
ZINC65396359	CC(C)(C)c1c2c(n(n1)C)NC(=O)C[C@H]2c1cc(cs1)C#CCO	0
ZINC65397437	CCCCc1nc(c[nH]1)C[N@H+]1CC[C@@H](C[C@@H]1C(=O)[O-])O	0
ZINC65398471	Cc1cc(nc([nH+]1)N(C)C)NC[C@@H](c1ccccc1Cl)O	0
ZINC65398527	CC(C)(C#Cc1cccc(c1)C(=O)N(C)Cc1cnccn1)O	0
ZINC65398784	CCCc1cnc(nc1)N1CCN(CC1)C1CCOCC1	0
ZINC65398890	CC1(Cc2cc(ccc2O1)CNC(=O)CN(C)[C@H]1CCS(=O)(=O)C1)C	1
ZINC65398975	CS(=O)(=O)N1C[C@H]2C[NH2+]C[C@]2(C1)C(=O)NCCOc1ccccc1	1
ZINC65398990	CC[C@H](c1nc(nn1c1ccc(c(c1)C)C)C1CC1)N1CCOCC1	0
ZINC65399016	C[C@H](c1cccc[nH+]1)N(C)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC65399161	CC(C)(C#Cc1ccc(s1)CN1CCCN(CC1)C(=O)C1CCC1)O	0
ZINC65399161	CC(C)(C#Cc1ccc(s1)C[N@@H+]1CCCN(CC1)C(=O)C1CCC1)O	0
ZINC65401481	CNS(=O)(=O)c1ccc(cc1)CNC(=O)NCC#C	0
ZINC65402477	C#CCN1CCC(CC1)/C(=N/CC/[NH+]=C(/c1ccccc1)\O)/O	0
ZINC65403604	Cc1c(cnn1C)C[N@H+](C)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC65403674	C#CCOc1ccccc1c1c(ncn1CCCO)c1ccccc1	0
ZINC65403674	C#CCOc1ccccc1c1c([nH+]cn1CCCO)c1ccccc1	0
ZINC65403887	C[C@@H](COC)[NH2+]CCC[C@@H]1[NH+]=c2ccc(cc2=[NH+]1)F	0
ZINC65403949	CCCCc1[nH+]c(c([nH]1)Cl)CN1CC[C@@H](C[C@@H]1C(=O)OC)O	1
ZINC65404003	CC(C)(C#Cc1cccc(c1)C(=O)NC1(CCCCC1)C#C)O	0
ZINC65404750	CC(C)(C#Cc1ccc(s1)[C@H]1CC(=O)Nc2c1c(nn2C)C1CC1)O	0
ZINC65406313	CC(C)(C#Cc1ccc(cc1)C(=O)N[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	0
ZINC65407371	CCN(CC)c1nc(cc(n1)N1C[C@@H]([C@H](C1)O)[NH+]1CCCC1)N	0
ZINC65407877	COC(=O)c1cc2n(n1)CCC[N@H+](C2)Cc1cc(cs1)C#CCO	0
ZINC65407941	Cc1cnc(nc1N)N1CCN(CC1)Cc1ccc(s1)C#CCO	0
ZINC65408173	Cc1nc(n(n1)c1ccc(cc1)F)c1ccc(o1)C#CC(C)(C)O	0
ZINC65408976	CC(C)(C#Cc1cccc(c1)C(=O)N1CCC=CC1)O	0
ZINC65409066	CC(C)(C#Cc1cccc(c1)C(=O)N[C@@H]1C[C@H](N(C1)C)C(=O)OC)O	0
ZINC65409939	CC(C)(C#Cc1ccc(o1)C(=O)N1CCC[C@H]1c1cccc[nH+]1)O	0
ZINC65409989	CCN(Cc1nc(no1)C)C(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC65410645	Cn1c2c(cn1)c(ncn2)N(C)Cc1cc(cc2c1OCOC2)F	0
ZINC65410697	c1c(csc1[C@@H]1CC(=O)NCc2c1sc(n2)N)C#CCO	0
ZINC65410700	c1c(csc1[C@H]1CC(=O)NCc2c1sc(n2)N)C#CCO	0
ZINC65414274	C[C@@H](c1cccnc1)NC(=O)NC[C@@H](c1cc(ccc1OC)OC)O	0
ZINC65415360	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCNC(=O)C1CCN(CC1)CC#C	0
ZINC65415458	C#CCN1CCC(CC1)C(=O)NCC[N@@H+]1CCc2c(ccs2)C1	0
ZINC65415647	Cc1ccc(o1)[C@](CCNc1cc([nH+]c(n1)C)C)(C(F)(F)F)O	0
ZINC65419060	Cn1c2c(cn1)c(=O)[nH]c(n2)CN(CCc1ccccc1)CCOC	0
ZINC65425256	CCn1c(c(c(n1)C)[C@H](C)Nc1cc(nc(n1)c1cccnc1)C)C	0
ZINC65425382	CC(C)(C#Cc1ccc(s1)CN1CC[C@@H](C[C@@H]1C(=O)OC)O)O	0
ZINC65425949	C1CCC(C1)N1C[C@H](CC1=O)C(=O)NCCc1[nH+]cc[nH]1	1
ZINC65429288	C#CCN1CCC(CC1)C(=O)NCCNC(=O)Cc1ccc(cc1)F	0
ZINC65430824	CC(C)(C#Cc1ccc(o1)C(=O)NC[C@@H]1c2ccccc2CCO1)O	0
ZINC65430828	CC(C)(C#Cc1ccc(o1)C(=O)NC[C@H]1c2ccccc2CCO1)O	0
ZINC65431971	c1cc(cnc1)CN(Cc1nc(on1)C1CC1)C[C@@H]1CCCO1	0
ZINC65433248	CC[N@@H+](C[C@H](COCc1ccco1)O)[C@@H](C)c1ccc(cc1)F	0
ZINC65433983	C[C@@H](C(=O)OC)NC(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC65435634	CCS(=O)(=O)CCNc1ncc(c(n1)N1CCCC1)F	0
ZINC65435956	c1cc(c(cc1n1c(n[nH]c1=O)CC[NH3+])C(F)(F)F)Cl	0
ZINC65446480	CN(C[C@H](COC)O)C(=O)NCc1ccc(nc1)N1CCCCC1	1
ZINC65453174	CCN(Cc1nc[nH]c1C)[C@@H]1CCS(=O)(=O)C1	0
ZINC65453227	c1ccc(cc1)[C@H]1CCC[N@H+](C1)Cc1ccc(o1)CO	0
ZINC65453837	COCCCOc1ccccc1NC(=O)N1CCC[C@@H](C1)O	1
ZINC65455061	Cc1c([nH+]c(nc1NCCc1[n-]nnn1)N(C)C)C	0
ZINC65455619	COC(=O)c1cc2n(n1)CC[N@H+](C2)Cc1cc(cs1)C#CCO	0
ZINC65461677	Cc1cccn2c1[nH+]cc2CNC(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC65466059	CC(C)CN(CC#Cc1ccccc1)C(=O)CN1CCC(CC1)O	0
ZINC65466059	CC(C)CN(CC#Cc1ccccc1)C(=O)C[N@H+]1CC[C@@H](CC1)O	0
ZINC65466348	COc1ccc2c(c1)[C@@H]1C[N@@H+](CC[C@@H]1N2)Cc1cc(cs1)C#CCO	0
ZINC65466783	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1nnc(o1)C	0
ZINC65467292	c1ccc(c(c1)COC[C@@H](C[N@@H+]1CC[C@H](CC1)c1c[nH]nc1)O)F	0
ZINC65470224	C[C@H](CCn1cnc(c1c1cnc(s1)N(C)C)c1ccccc1)O	0
ZINC65473407	c1ccc2c(c1)n(c(=O)o2)CC[N@H+]1CC[C@@H](C1)CNc1ccccn1	0
ZINC65474549	C#CCOc1ccc(cc1)CCNC(=O)CCCn1cncn1	0
ZINC65475221	Cc1ccc(cc1)c1nnn(n1)C[C@H](CN1C[C@H](O[C@@H](C1)C)C)O	0
ZINC65475304	c1cnc(nc1)N1CCN(CC1)c1c2cnn(c2ncn1)CCO	0
ZINC65475880	C#CCNC(=O)N(Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC65488371	CC(C)(C#Cc1ccc(o1)C(=O)N(Cc1[nH+]ccn1C)C1CC1)O	0
ZINC65489693	Cc1cc2c(cc1O)NC(=O)C[C@H]2c1ccc(cc1)C#CCCO	0
ZINC65490854	CN1C(=O)c2ccc(cc2C1=O)C(=O)OC[C@@H]1CCC[N@@H+]1CC#C	0
ZINC65492152	c1ccc(c(c1)CNc1cc([nH+]cn1)N1CCOCC1)n1cccn1	0
ZINC65492338	Cc1cn2cc(nc2s1)CNC(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC65492934	CN1CC(=O)N2CCN(C[C@@H]2C1=O)Cc1cc(cs1)C#CCO	0
ZINC65494145	CCCCC(=O)NCc1cccc(c1)OCC[N@H+](C)C1CCOCC1	1
ZINC65494162	C[C@@H](c1nnc(n1c1ccccc1Cl)SCC(=O)[O-])OC(C)C	1
ZINC65494257	CCn1c(n[nH]c1=O)CC1CCN(CC1)Cc1cc(cs1)C#CCO	0
ZINC65496315	CN1CCO[C@H](C1)CNC(=O)CCCOc1ccccc1F	1
ZINC65499097	C[C@H]1CN(C[C@@H](O1)C)CC1(CCCCC1)O	0
ZINC65499326	CC(C)(C#Cc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)NS(=O)(=O)C)O	0
ZINC65500069	Cc1cnc(cn1)Cn1cc[nH+]c1c1ccc(cc1)C#CC(C)(C)O	0
ZINC65508044	CC(C)(C#Cc1cccc(c1)c1[nH]nc(n1)Cc1ccccc1)O	0
ZINC65512443	CC(C)(C)c1csc(n1)[C@H]1CN(CCO1)CCCn1cncn1	0
ZINC65514526	Cc1c(cn[nH]1)CCCNC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC65515989	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](Cn1c(=O)oc(n1)c1ccccc1)O	0
ZINC65516805	CC(C)[C@@H](C(=O)NC[C@@H]1CN(CCO1)C)NC(=O)c1ccco1	1
ZINC65517088	Cc1ccccc1CS(=O)(=O)C[C@H](COCc1ccccc1OC)O	0
ZINC65517531	c1ccc(c(c1)CS(=O)(=O)C[C@@H](c1cccc(c1)F)O)C(F)(F)F	0
ZINC65520121	COc1ccccc1COC[C@H](CS(=O)(=O)Cc1ccccc1Cl)O	0
ZINC65523366	CN(C)c1c2c(ncn1)CC[N@H+](C2)C[C@H](CN1CCOCC1)O	0
ZINC65525669	CC(C)(C#Cc1ccc(o1)C(=O)NCCC1=C2CCCC[C@H]2N=N1)O	0
ZINC65526243	CC(C)[C@H]1C2=C(CCN(C2)C(=O)c2ccc(o2)C#CC(C)(C)O)N=N1	0
ZINC65526319	CO[C@H](C[NH2+]C1CCN(CC1)c1ccc2c(c1)OCO2)c1cccs1	0
ZINC65527065	C[C@H](Cn1ccnc1)[NH2+]CC1(CCCCC1)N1CCOCC1	0
ZINC65527929	CC(C)(C#Cc1ccc(cc1)C(=O)N(C)Cc1[nH+]cc[nH]1)O	0
ZINC65528417	c1cc(ccc1C[N@@H+]1CCCn2c(cc(n2)C(=O)[O-])C1)C#CCCO	0
ZINC65529383	CC(C)(C#Cc1cccc(c1)C(=O)NCC[C@@H]1C[C@H]2C[C@@H]1C=C2)O	0
ZINC65532113	CC(C)(C#Cc1ccc(o1)C(=O)N1CC[C@@H](C1)n1ccnc1)O	0
ZINC65532113	CC(C)(C#Cc1ccc(o1)C(=O)N1CC[C@@H](C1)n1cc[nH+]c1)O	0
ZINC65532115	CC(C)(C#Cc1ccc(o1)C(=O)N1CC[C@H](C1)n1ccnc1)O	0
ZINC65533777	c1ccc(cc1)[C@H]1CN(CCO1)Cc1cc2c(c(c1)Cl)OCO2	0
ZINC65533797	CC(C)c1nc(n(n1)c1ccccn1)[C@@H]1CCCO1	0
ZINC65538889	C#CCN(C1CCCCC1)C(=O)/C=C/c1ccc(cc1)OCC(=O)N	0
ZINC65542924	Cc1cc(c2c([O-])nc(nc2n1)SCC(=O)N(C)C)C(=O)OC	1
ZINC65550604	C[C@@H](C(=O)NCc1cccc(c1)CN1CC[N@H+](CC1)C)OCC1CC1	1
ZINC65550815	C#Cc1cccc(c1)NC(=O)NCCN1CCOCC1	0
ZINC65550859	CCCN(CCO)C(=O)Nc1cccc(c1)C#C	0
ZINC65551003	C[C@@H](CN(C)S(=O)(=O)c1cccc(c1)S(=O)(=O)NC)C#N	0
ZINC65553415	COc1ccc(cc1)NC(=O)[C@@H]1CCCN1C(=O)CC[C@@H]1CCCO1	1
ZINC65564221	CC(=C/C(=[NH+]/Cc1ccncc1)/O)C	0
ZINC65575409	COc1ccc(cc1)COC[C@H](C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2)O	0
ZINC65590842	c1cc([nH+]cc1CNc1c2cnn(c2ncn1)CCO)N1CCCC1	0
ZINC65603814	CN(CC(=O)Nc1cccc(c1O)C(=O)OC)C(=O)c1cccs1	1
ZINC65606172	Cc1cccc(c1)N(CCC(=O)N)C(=O)[C@@H]1CCOC1	1
ZINC65607519	CCc1nc(on1)C[N@H+](C)Cc1ccoc1C	0
ZINC65608229	C#Cc1cccc(c1)NCCn1c(=O)n2ccccc2n1	0
ZINC65611401	Cc1ccsc1C(=O)NC[C@@H](C1CC1)NC(=O)c1c(ccs1)C	1
ZINC65611907	Cn1c2c(ccc(n2)C(F)(F)F)c(=O)n(c1=O)C[C@@H]1CCCCO1	0
ZINC65615089	CN1CCO[C@H](C1)CNCc1ccnc(n1)c1ccccc1	0
ZINC65616998	CN(Cc1cccs1)C(=O)c1cc2c(cc1O)CCCC2	0
ZINC65621768	c1cc(cnc1)NC(=O)c1cc(ccc1I)F	1
ZINC65624281	Cn1cc[nH+]c1COc1ccc(cc1)C[NH2+]C[C@H]1CN(CCO1)C	0
ZINC65650142	c1ccc(cc1)[C@@H](CS(=O)(=O)Cc1nc(no1)c1ccco1)O	0
ZINC65734329	C[C@H]1[C@H]2C(=N[C@@H](SC2)CNC(=O)/C(=N\O)/c2csc(n2)N)C(=O)O1	1
ZINC65739533	C1CCC2(CC1)O[C@@H]1[C@H]([C@H]([C@@H]([C@@H]([C@H]1O2)O)O)O)O	0
ZINC65742929	C[N@H+]1CC[C@]23CC4(CC[C@]2([C@H]1Cc1c3cc(cc1)OC)O)OCCO4	0
ZINC65743248	COCCO[C@H]1[C@H]([C@@H](O[C@@H]1n1ccc(nc1=O)N)CO)O	0
ZINC65747689	Cc1cc(=O)oc2c1ccc(c2)O[C@@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC65748886	Cc1ccc(cc1)S(=O)(=O)OC[C@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O)O)O)O	0
ZINC65763000	CCc1nc(cs1)C/C(=N/S(=O)(=O)c1ccc(cc1)Cl)/[O-]	0
ZINC65768013	COC(=O)CCC(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC65794565	CCOCCOc1ccc(cc1)S(=O)(=O)N[C@H](C)c1cc(oc1C)C	0
ZINC65937375	CCCOCC(=O)N(CC[NH+](C)C)Cc1ccc(cc1F)F	1
ZINC65942956	C#CCN(Cc1ccc(cc1)F)Cn1c(=S)sc(n1)N1CCOCC1	0
ZINC65942958	C#CCN(Cc1ccc(cc1)F)Cn1cc(cn1)Cl	0
ZINC65942993	C#CCN(Cc1ccc(cc1)F)CN1CCOC1=S	0
ZINC65945117	CNS(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])N1CC[NH+](CC1)CCC#C	0
ZINC65958066	CN(CC1CC1)C(=O)C[N@@H+](CC#C)Cc1ccc(cc1)F	0
ZINC65972790	Cc1c(c(n(n1)C)Cl)S(=O)(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC65972871	COC(=O)c1c(ccs1)S(=O)(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC65972941	C#CCN(Cc1ccc(cc1)F)S(=O)(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC65999202	COCCOC(=O)/C(=C\c1ccc(cc1)OCC#C)/C#N	0
ZINC66008548	CC(=C)CNC(=S)N[C@H]1CCCc2c1cnn2C(C)(C)C	0
ZINC66049757	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NCc1ccccc1CO	0
ZINC66054423	CC(C)(C)OC(=O)n1c2c(cc(cn2)C#CCO)cn1	0
ZINC66055388	CC(C)(C#Cc1cnsc1)O	0
ZINC66056511	c1cc(ccc1C(=O)NN)OC[C@@H]1CCCO1	1
ZINC66063649	CCOCCOc1ccc(cc1)NCC(=O)Nc1cccc(c1)OC	1
ZINC66087506	Cc1cn(c(=O)nc1N1CCCCC1)[C@H]1C[C@@H]([C@H](O1)CO)N=[N+]=[N-]	0
ZINC66091771	CC(C)(C#Cc1cc2c(c(c1)N1CCOCC1)non2)O	0
ZINC66091783	C#Cc1cc2c(c(c1)N1CCOCC1)non2	0
ZINC66115466	CCOCCOc1ccccc1CN1CCNC(=O)[C@H]1CC(=O)NN	1
ZINC66115937	CCOCCOc1c(cccc1OC)C[NH2+]CC=C	0
ZINC66116385	C[C@H](C[NH2+]Cc1c2ccccc2ccc1OCCOC)O	0
ZINC66116540	CC[C@H](CO)[NH2+]Cc1cccc(c1OCC(=C)C)OC	0
ZINC66116595	c1cc(cc(c1)OC[C@@H]1CCCO1)C[NH2+]Cc1cccnc1	0
ZINC66135439	CCCCCCOc1ccc(cc1)c1c(c(n[nH]1)C)CO	0
ZINC66136058	Cc1cc(on1)c1c(c(nc(n1)N)C)C(=O)NC	1
ZINC66142424	Cc1cccc(c1)O[C@H](C)C(=O)N[C@@H](CO)[C@@H](c1ccc(cc1)N)O	0
ZINC66147116	C[C@H]1CCC[C@@H]([NH2+]1)C[NH2+]C1CCCC1	0
ZINC66147469	C[C@H]1CCC[C@@H]([NH2+]1)CNCCO	0
ZINC66148021	Cc1ccc(c(c1)C)OCC[NH2+]Cc1cc(c(cc1Cl)OC)OC	0
ZINC66148244	CCOc1cccc(c1)C[NH2+]Cc1cc(c(cc1Cl)OC)OC	0
ZINC66148311	COc1cc(c(cc1OC)Cl)C[NH2+]CCCc1ccccc1Cl	0
ZINC66152485	Cc1ccccc1CC[N@H+]1CC[C@@H](CC1)CO	0
ZINC66165277	CC(C)COc1ccc(cc1)C[NH2+]Cc1cccs1	0
ZINC66166514	CCOc1ccccc1CNc1ccc(cc1)OC[C@H]1CCCO1	0
ZINC66180400	Cc1cccc(c1)C[NH2+][C@H](C)c1ccc(cc1)OC[C@H]1CCCO1	0
ZINC66180935	CCCOc1ccccc1[C@H](C)[NH2+]CC1CCCCC1	0
ZINC66182423	Cc1ccccc1CCN[C@@H](C)c1ccc(cc1)OCCC(C)C	0
ZINC66183156	COc1ccc(cc1)C[NH2+]CCNc1ccccc1Cl	0
ZINC66183912	CC[C@H](C)[NH2+]CCNc1cc(ccc1C)C	0
ZINC66184694	CCCOc1ccc(cc1OC)CNC(=O)OC(C)(C)C	1
ZINC66185306	Cc1ccccc1CC(=O)NC(=S)Nc1ccc(c(c1)NC(=O)C)C	1
ZINC66231407	C[C@H](C(=O)OCCC#C)NC(=O)C1CCC1	0
ZINC66237385	CC(C)c1ccccc1OC[C@@H](CSc1nnnn1C)O	0
ZINC66237826	C[C@H](c1ccc(cc1)Cl)OC[C@@H](CN1C(=O)[C@@](NC1=O)(C)C1CC1)O	1
ZINC66238486	COc1ccc(cc1)COC[C@H](CSc1nc(n[nH]1)c1cccs1)O	0
ZINC66238626	CCCn1c(=O)[nH]nc1SC[C@@H](COCc1ccc(cc1)Cl)O	0
ZINC66238940	Cn1c(=O)c2ccsc2nc1SC[C@@H](COc1ccc(cc1)C#N)O	0
ZINC66239125	CSc1nnc(s1)SC[C@@H](CO[C@H]1CCCc2c1cccc2)O	0
ZINC66289202	CCOCCCC(=O)Nc1ccccc1C(=O)NCC#C	0
ZINC66309252	C[C@H](C#Cc1ccccc1)OC[C@H]1CO1	0
ZINC66319026	c1cc(cc(c1)C(F)(F)F)C#CCl	0
ZINC66319027	c1cc(c(cc1C(F)(F)F)Cl)C#CCl	0
ZINC66322867	C[C@@H]1CC2=C(CCC(=O)C2)[C@@H]2[C@H]1[C@H]1CC[C@]([C@]1(CC2)C)(C#C)O	0
ZINC66323276	CCOC(=O)c1c(=O)c2cnc(nc2n(c1[O-])CC#C)SC	0
ZINC66336855	Cc1cccc(c1)OC[C@@H](CNC(=O)NCc1ccc(nc1)Cl)O	0
ZINC66341520	c1cc(c(cc1[N+](=O)[O-])/C=C(/C#N)\C(=O)NC[C@@H]1CCCO1)O	1
ZINC66344640	C#Cc1cccc(c1)NC(=O)NC[C@@H]1CCN(C1)c1ccc(cc1)F	0
ZINC66344957	COC(=O)C[C@@H](c1cccs1)NC(=O)c1ccc(c(c1)F)F	1
ZINC66351244	CC(C)(C)C(=O)NCCCC(=O)N[C@H](c1ccccc1)c1ccco1	1
ZINC66377611	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H]1CCC[N@@H+]1CCc1ccc(cc1)[N+](=O)[O-]	0
ZINC66378071	C[C@@H]1CN(C[C@H](O1)C)C[C@@H]1CCCN1CC#C	0
ZINC66400346	CCCn1c(nnc1SC[C@H](C[NH+]1CCOCC1)O)c1ccncc1	0
ZINC66402037	Cc1cc(c(c(n1)SC[C@H](COCc1ccco1)O)C#N)C(F)(F)F	0
ZINC66402906	c1ccc(c(c1)COC[C@@H](CSc1ccc(cn1)C(F)(F)F)O)F	0
ZINC66421764	C#CCN(CCCN1C(=O)CNC1=O)[C@H]1CCc2c1cccc2	0
ZINC66429206	C#CC[N@@H+]1CCCC[C@H]1C(=O)NCc1[nH]nc(n1)c1cccs1	0
ZINC66448686	CN(C)c1nn(c(=S)s1)CN(CC#C)Cc1ccco1	0
ZINC66450349	Cn1cnn(c1=S)CN(CCOC)CCOc1ccc(cc1)F	0
ZINC66473773	CCCCNC(=O)[C@@H]1CC[C@H](N(C1)CC#C)C	0
ZINC66475329	CCOC(=O)[C@@H]1CCC[N@@H+](C1)C[C@@H](CN1C[C@H](O[C@H](C1)C)C)O	1
ZINC66476534	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](CSc1nnc(s1)N)O	0
ZINC66476557	C[C@@H]1C[N@H+](C[C@H](O1)C)C[C@@H](CSc1nnnn1C)O	0
ZINC66481600	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CSc1nc(n[nH]1)c1ccc(cc1)Cl)O	0
ZINC66481736	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CSc1nnc(s1)NCc1ccco1)O	0
ZINC66482896	CCC1(CC(=O)N(C1=O)C[C@@H](CN1C[C@H](O[C@@H](C1)C)C)O)CC	1
ZINC66483119	CC[N@@H+](Cc1cccc(c1)C)C[C@@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC66483120	CC[N@@H+](Cc1cccc(c1)C)C[C@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC66483297	C[C@@H]1CC[N@H+](CC1)C[C@@H](C[NH2+]Cc1csc2c1cccc2)O	0
ZINC66486880	Cc1c(c(on1)C)CS(=O)(=O)C[C@@H](CO[C@H](C)c1ccc(cc1)Cl)O	0
ZINC66487092	C[C@H](c1ccc(cc1)Cl)OC[C@H](CS(=O)(=O)Cc1ccccc1F)O	0
ZINC66487271	c1ccc(c(c1)CS(=O)(=O)C[C@H](c1cccc(c1)Br)O)Cl	0
ZINC66489145	c1ccc(c(c1)COC[C@@H](CS(=O)(=O)Cc1ccc(cc1)F)O)F	0
ZINC66498195	C1CC[N@@H+]([C@H](C1)C(=O)N1CCOCC1)CC(=O)NCC1CCC1	1
ZINC66499153	c1cc(sc1)c1nc(on1)CS(=O)(=O)C[C@H](c1ccc(cc1)F)O	0
ZINC66500669	c1cc(sc1)c1nc(co1)CS(=O)(=O)C[C@@H](c1ccc(cc1F)F)O	0
ZINC66500880	Cc1cc(no1)CS(=O)(=O)C[C@@H](COCc1ccccc1Cl)O	0
ZINC66503252	CCCc1nc(no1)CS(=O)(=O)C[C@@H](COCc1ccc(cc1)Cl)O	0
ZINC66519219	C#CCCOC(=O)c1ccc(cc1)OCC1CC1	0
ZINC66519453	Cc1c(c(on1)C)CCC(=O)OCC#Cc1ccccc1	0
ZINC66519527	c1ccc(cc1)C#CCOC(=O)c1cc2c([nH]c1=O)CCCC2=O	0
ZINC66519535	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)OCC#Cc1ccccc1	0
ZINC66519585	C[C@H](C(=O)OCC#Cc1ccccc1)NC(=O)c1ccccc1	0
ZINC66519588	Cc1ccc(cc1)S(=O)(=O)CCC(=O)OCC#Cc1ccccc1	0
ZINC66519594	C[C@@H](C(=O)OCC#Cc1ccccc1)Oc1ccccc1C#N	0
ZINC66519603	c1ccc(cc1)C#CCOC(=O)COc1ccc2c(c1)CCC(=O)N2	0
ZINC66521093	C[C@H](COc1ccccc1)OC(=O)c1c(ccs1)n1cnnn1	1
ZINC66532503	C[C@@H]1CCC[C@@H]([N@H+]1CC(=O)N(C)CC(=O)Nc1cccc(c1)OC)C	1
ZINC66537753	Cc1c(sc(n1)c1ccccc1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66537755	Cc1c(sc(n1)c1ccccc1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC66537766	C#CCN(CC(=O)N1CCO[C@H]2[C@@H]1CCCC2)[C@@H]1CCS(=O)(=O)C1	0
ZINC66537861	COc1ccc(cc1CN(CC#C)[C@@H]1CCS(=O)(=O)C1)[N+](=O)[O-]	0
ZINC66537862	COc1ccc(cc1CN(CC#C)[C@H]1CCS(=O)(=O)C1)[N+](=O)[O-]	0
ZINC66537920	CCCc1nc(no1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC66538142	C#CCN(CCCSc1ccccc1Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC66538182	C#CCN(CCc1ccncc1)[C@H]1CCS(=O)(=O)C1	0
ZINC66538251	C[C@@H]1CCCC[C@H]1OCCNC(=O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538287	Cc1ccc(cc1)OC[C@H](CN(CC#C)[C@@H]1CCS(=O)(=O)C1)O	0
ZINC66538293	C#CCN(C[C@@H](COc1c(cccc1Cl)Cl)O)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538434	Cc1ccc(c(c1)OC[C@@H](CN(CC#C)[C@@H]1CCS(=O)(=O)C1)O)C	0
ZINC66538536	C#CCN(Cc1csc(n1)c1ccoc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538627	C[C@@H](C(C)C)NC(=O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538663	C=CCN(CC=C)C(=O)C[N@H+](CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538740	C#CCN(Cc1c(ccs1)Br)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538795	Cc1ccc(cc1C)SCCN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538827	CC[C@@H](c1ccc(cc1)Cl)NC(=O)C[N@H+](CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538886	C#CC[N@H+](CC(=O)NCC1CCCCC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538919	C#CCN(Cc1ccc(cc1Cl)Br)[C@H]1CCS(=O)(=O)C1	0
ZINC66539036	C#CCN(Cc1csc(n1)Cc1ccccc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC66539069	C#CCN(Cc1cc(=O)n2cc(ccc2n1)Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC66539094	C#CCN(CC(=O)c1c[nH]c2c1cccc2)[C@@H]1CCS(=O)(=O)C1	0
ZINC66539176	C#CCN(Cc1csc(n1)c1ccccc1F)[C@@H]1CCS(=O)(=O)C1	0
ZINC66539215	CC(C)CN(C1CC1)C(=O)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC66539215	CC(C)CN(C1CC1)C(=O)C[N@@H+](CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC66539251	C#CCN(Cc1cn2cc(cc(c2n1)Cl)Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC66539273	Cc1ccc(o1)CN(C1CC1)C(=O)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC66542917	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)COC(=O)c1ccco1	1
ZINC66560094	CC[N@@H+](Cc1ccccc1)C[C@H]1CCCO1	0
ZINC66560837	CC[C@H](C)[N@@H+](CC#C)Cc1ccccc1	0
ZINC66600644	C#CCNC(=O)CCc1ccc(cc1)OC(F)(F)F	0
ZINC66607495	CC(C)(C)C(=O)NCCCC(=O)OCC#C	0
ZINC66622527	CC(C)[C@@H](C(=O)NCCc1cccc(c1)O)NC(=O)OC	1
ZINC66680308	CCC[NH+](CCC)CCCNC(=O)Nc1cc(c(cc1F)OC)OC	1
ZINC66684812	Cc1ccc(cc1C(=O)NC(C)C)NC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC66696944	Cc1ccc(cc1)c1nc(on1)CNc1ccc(c(c1)C)C	0
ZINC66716745	CCC(=O)N[C@@H]1CCCN(C1)C(=O)NCCCc1cccc(c1)Br	1
ZINC66717489	Cc1ccccc1CS(=O)(=O)c1nnc(s1)N(C)C	0
ZINC66721913	CC1(CCCC1)CNC(=O)C(=O)Nc1cccc(c1)OCC#C	0
ZINC66729730	C#CCCCOC(=O)/C=C/c1ccc(cc1)N1CCOCC1	0
ZINC66729731	CC(C)[C@@H](C(=O)OCCCC#C)NC(=O)OC	0
ZINC66733433	Cc1cc(nc([nH+]1)C)N1CCC[C@H](C1)OC(=O)c1cccc(c1)F	1
ZINC66738102	c1ccnc(c1)c1nnnn1C[C@H](COCc1ccco1)O	0
ZINC66740812	Cc1c2c(n[nH]1)C(=O)N[C@@H](N2)c1ccc(c(c1)OCC(=C)C)OC	1
ZINC66800576	C[C@@H](CC#N)Sc1ccccc1NC(=O)C1CCN(CC1)CC#C	0
ZINC66851252	C[C@@H](C(=O)NC(=O)N)N1CCO[C@@H](C1)c1ccc(c(c1)Cl)Cl	1
ZINC66873245	C#CCOc1ccc(cc1)CCNS(=O)(=O)c1ccc(cc1)C#N	0
ZINC66876796	CCCC(=O)N1CCC[C@H]1C(=O)O[C@H](C)c1ccc(cc1)[N+](=O)[O-]	1
ZINC66877119	C[C@@H](c1ccc(cc1)[N+](=O)[O-])OC(=O)c1csc(n1)c1cnn(c1)C	1
ZINC66897887	C[C@@H]1CN(C[C@H](O1)C)[C@@H](C(C)C)C(=O)Nc1ccccc1O	1
ZINC66900063	C#CC[N@@H+]1CCC[C@H]1c1cccc2c1OCCO2	0
ZINC66908277	C[C@H](C(C)C)NC(=O)NC[C@@]1(CCCc2c1cccc2)O	0
ZINC66914566	C[C@H](C(=O)N(CCO)Cc1ccccc1)OCCC=C	1
ZINC66921180	CC(C)CO[C@@H]1CCN(CC1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC66921830	Cc1ccc(c(c1)NC(=O)C1CCN(CC1)CC#C)O	0
ZINC66921830	Cc1ccc(c(c1)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C)O	0
ZINC66921952	COCCOc1ccc(cc1Cl)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC66922415	CN(Cc1cc(sc1)Br)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC66930122	COc1cccc(c1OC)C(=O)NC[C@@]1(CCCc2c1cccc2)O	0
ZINC66951564	c1ccc2c(c1)CCC[C@@]2(CNC(=O)Nc1ccc(cc1Cl)F)O	0
ZINC66951945	C#Cc1cccc(c1)NC(=O)NC[C@@]1(CCCc2c1cccc2)O	0
ZINC66961028	C[C@H]1CN(C[C@@H](O1)C)C[C@@H]1CCC[N@@H+]1CCC#N	0
ZINC66970789	CN(C)[C@H](C[NH2+]Cc1ccccc1N1CCOCC1)c1ccsc1	0
ZINC66986496	CCCN(CCO)C(=O)NC[C@H](c1cccc(c1)F)N1CCOCC1	1
ZINC67002136	C[C@H](C(=O)OCCC#C)NC(=O)C1CCOCC1	0
ZINC67003519	C[C@H](CSC)/C(=N/S(=O)(=O)N1CCc2c(ccs2)C1)/[O-]	0
ZINC67100055	C#CCOc1ccccc1OCc1nc(on1)C1CC1	0
ZINC67173788	c1cc(ncc1C1CCCCC1)c1nc(sn1)N	0
ZINC67182939	Cn1cc(c(n1)c1cccnc1)C[NH2+]CCC[NH+](C)C	0
ZINC67184614	CCC[N@H+]1CC[C@@H](CC1)NCc1c[nH]nc1c1cc2ccccc2o1	0
ZINC67184987	Cc1c(c(n(n1)CCO)C)C[NH2+]CCCO[C@@H](C)c1ccccc1	0
ZINC67192396	C[NH+](C)C1(CCC1)C#CC(c1ccccc1)(c1ccccc1)O	0
ZINC67192398	CCCC[N+](C)(C)CCC#CC(c1ccccc1)(c1ccccc1)O	0
ZINC67192404	CCCC[N+](C)(C)CC#CC[C@](c1ccccc1)(C1CCCCC1)O	0
ZINC67192407	C[N+](C)(CC=C)CC#CC[C@](c1ccccc1)(C1CCCCC1)O	0
ZINC67194129	C[N+](C)(CCOC(=O)C(c1ccccc1)(c1ccccc1)O)CC#C	0
ZINC67198040	c1ccc(c(c1)CNC(=O)COC(=O)c1cc(cc(c1)F)F)Br	1
ZINC67210682	CCN(c1cc(ccc1C)C)C(=O)C1CCN(CC1)CC#C	0
ZINC67216485	CCc1nc(cs1)C[NH2+][C@@H](C)COc1ccc(cc1)F	0
ZINC67216569	CNS(=O)(=O)Cc1ccc(cc1)C[NH2+]Cc1c[nH]nc1c1cccs1	0
ZINC67217428	Cc1cccc(c1)OC[C@@H](C)[NH2+]Cc1ccncc1	0
ZINC67218730	c1cc(ccc1C[NH2+]C[C@@]1(CCSC1)N1CCOCC1)F	0
ZINC67218859	C#CCOc1ccccc1C[NH2+]C[C@]1(CCSC1)N1CCOCC1	0
ZINC67240228	C[C@@H](C(=O)Nc1ccccc1)n1c(c(nn1)C(=O)OC)C(=O)OC	1
ZINC67247165	Cc1c(c(n(n1)c1ccc(cc1)F)Cl)CNC[C@H](COCC(C)C)O	0
ZINC67247272	CC(C)COC[C@@H](C[NH2+]Cc1ccccc1OCC#C)O	0
ZINC67247273	CC(C)COC[C@H](C[NH2+]Cc1ccccc1OCC#C)O	0
ZINC67247288	CC(C)COC[C@@H](C[NH2+]Cc1cc(ccc1OCC#C)Br)O	0
ZINC67247289	CC(C)COC[C@H](C[NH2+]Cc1cc(ccc1OCC#C)Br)O	0
ZINC67319130	C[NH+](C)C1(CCCCC1)C#Cc1ccccc1	0
ZINC67319139	CCN(CCO)CC#C[C@](c1ccccc1)(C1CCCC1)O	0
ZINC67319139	CC[N@@H+](CCO)CC#C[C@](c1ccccc1)(C1CCCC1)O	0
ZINC67319183	CC[NH+](CC)CC#C[C@@](c1ccccc1)(C1(CCCC1)C)O	0
ZINC67319215	c1ccc(cc1)[C@](C#CC[NH+]1CCCCC1)([C@]12CC[C@H](C1)CC2)O	0
ZINC67319254	CCC(CC)[C@](C#Cc1ccccc1)(c1ccccc1)O	0
ZINC67319260	CC[C@@](C#Cc1ccccc1)(c1ccccc1)O	0
ZINC67340250	CCC1(CCCC1)[C@](C#C)(c1ccccc1)O	0
ZINC67366687	CCN(Cn1cnc(n1)c1ccc(cc1)[N+](=O)[O-])[C@H](C)C(C)C	0
ZINC67368821	CCOCCNC(=O)C(=O)Nc1ccc(cc1OCC(F)(F)F)C	1
ZINC67404529	Cc1cc(nc([nH+]1)C)N1CCN(CC1)S(=O)(=O)c1cn(cn1)C	0
ZINC67425286	C[N@@H+]1CC[C@H](C1)CBr	0
ZINC67433683	CC(C)(C#Cc1ccc(cc1)C(=O)NCC[C@H]1CN(CCO1)C)O	0
ZINC67433683	CC(C)(C#Cc1ccc(cc1)C(=O)NCC[C@H]1C[N@H+](CCO1)C)O	0
ZINC67446791	CC[C@H]1CN(CCN1)C(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC67446893	Cc1ccc(nc1)C1(CCN(CC1)S(=O)(=O)c1ccc(c(c1)F)C)O	0
ZINC67456578	CCNC(=O)N1CCC(CC1)[C@@H](c1ccc(cc1)Cl)O	0
ZINC67473163	C[C@@H](c1cccs1)N(C)C(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC67490759	CC(C)(C#Cc1ccc(o1)C(=O)N1CC[C@@H](C1)c1ccccc1Cl)O	0
ZINC67490761	CC(C)(C#Cc1ccc(o1)C(=O)N1CC[C@H](C1)c1ccccc1Cl)O	0
ZINC67490962	Cc1c(c(c(c[nH+]1)CO)CN1C[C@@H](C[C@H]1C(=O)NC(C)C)[NH3+])[O-]	0
ZINC67513529	c1cc(sc1C#CCO)c1nccn1CCN1CCOCC1	0
ZINC67513529	c1cc(sc1C#CCO)c1[nH+]ccn1CCN1CCOCC1	0
ZINC67514415	c1cc(cc(c1)c1nncn1c1ccc(cc1)Cl)C#N	0
ZINC67538817	COC(=O)c1ccc(c(c1)NC(=O)c1cccnc1SC(F)(F)F)Cl	1
ZINC67541375	C[C@@H]1CC[N@H+](CC1)C[C@@H](CNC(=O)Nc1cccc(c1)COC)O	1
ZINC67559090	CCc1c2c([nH]n1)NC(=O)C[C@H]2c1ccc(cc1)C#CCCO	0
ZINC67559189	CCc1c(c(n(n1)C)Cl)C[N@H+]1CC[C@@H](CC1)NS(=O)(=O)C	0
ZINC67559460	CCCCn1cc(cn1)C1=CCN(CC1)CC#CC	0
ZINC67561117	Cc1csc2c1ncnc2NCc1ccc[nH+]c1N1CCC[C@H](C1)O	0
ZINC67562954	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)Nc1cccc(c1)C#C	0
ZINC67562957	C[C@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)Nc1cccc(c1)C#C	0
ZINC67575981	CC(=O)Nc1ccc(c(c1)Cl)NC(=O)N[C@H](CO)c1ccccc1	0
ZINC67577810	C[C@@H]1CC[N@H+](CC1)C[C@H](CNC(=O)Nc1ccc(cc1)OCC#C)O	0
ZINC67577820	CC[NH+](CC)CCNC(=O)Nc1ccc(cc1)OCC#C	0
ZINC67580661	C[C@H](c1cccc(c1)O)N(C)C(=O)NCC#C	0
ZINC67588595	CC1(C[C@@H](CCO1)c1[nH+]ccn1CCc1cccc(c1)OC)C	0
ZINC67615226	C[C@@H](c1cccc(c1)O)N(C)C(=O)NCCOCC(F)(F)F	1
ZINC67618149	C[C@H]1CC[N@@H+](CC1)C[C@H](CNC(=O)NCc1ccc(cc1)COC)O	1
ZINC67630726	CCN(CC)C(=O)[C@@H]1C[C@H](NS(=O)(=O)N1C)c1ccc(cc1)F	1
ZINC67641443	CC(C)(C#Cc1ccc(s1)CN1CC[C@](C1)(C(=O)[O-])[NH3+])O	0
ZINC67642354	CC(C)(C#Cc1ccc(cc1)c1nccn1Cc1ccc(cc1)F)O	0
ZINC67642401	CC(C)(C#Cc1ccc(s1)[C@H]1CC(=O)Nc2c1cc1cn[nH]c1c2)O	0
ZINC67643649	COC(=O)c1cccc(n1)c1nccn1CCc1cccc(c1)F	1
ZINC67646432	CCCCN(CCO)C(=O)NCc1ccc(c(c1)F)n1ccnc1C	0
ZINC67648854	Cc1cnccc1CN(C)Cc1ccc(s1)C#CC(C)(C)O	0
ZINC67649001	CN(Cc1ccc(s1)C#CCO)C1Cc2ccccc2C1	0
ZINC67649001	C[N@@H+](Cc1ccc(s1)C#CCO)C1Cc2ccccc2C1	0
ZINC67650303	C[C@@H](C(=O)N1CC[C@@H](CC1)c1c(cn[nH]1)Cc1ccccc1)O	0
ZINC67652100	Cc1cc2nnc(n2c2c1cccc2)SCCCNS(=O)(=O)C	0
ZINC67654521	CC(C)(C#Cc1ccc(o1)C(=O)NCc1c2c([nH]n1)CCCCC2)O	0
ZINC67673414	CC(C)(C#Cc1ccc(cc1)C(=O)NCC[C@@H]1CCC[N@@H+](C1)C)O	0
ZINC67674676	CN1CCCNC(=O)C21CCN(CC2)Cc1cc(cs1)C#CCO	0
ZINC67674676	C[N@@H+]1CCCNC(=O)C21CCN(CC2)Cc1cc(cs1)C#CCO	0
ZINC67674676	CN1CCCNC(=O)[C@@]21CC[N@H+](CC2)Cc1cc(cs1)C#CCO	0
ZINC67675456	CC(C)(C#Cc1ccc(o1)C(=O)NC[C@@H]1CCC[N@@H+](C1)C)O	0
ZINC67676684	Cc1c(c(c(c[nH+]1)CO)CN(Cc1cnn(c1)C)C1CC1)[O-]	0
ZINC67678489	CN(Cc1ccc(c(c1)O)O)Cc1ccccc1C(F)(F)F	0
ZINC67679044	CC(C)[N@@H+]1CC[C@@H](C1)CNC(=O)c1ccc(cc1)C#CC(C)(C)O	0
ZINC67692155	CN(CC#C)C[C@@]1(CCCN(C1=O)Cc1cccc(c1OC)OC)O	0
ZINC67692155	C[N@@H+](CC#C)C[C@@]1(CCCN(C1=O)Cc1cccc(c1OC)OC)O	0
ZINC67696301	C=CC[N@@H+]1CCOc2c(cc(cc2O)c2cccc(c2)Cl)C1	0
ZINC67696379	CS(=O)(=O)c1ccc(cc1)CN1CCC[C@@]2(C1)CC[NH2+]C2	0
ZINC67697373	C[NH+](C)CC(=O)Nc1ccc(cc1)C(=O)N1CCC[C@]2(C1)CC[NH2+]C2	1
ZINC67714366	Cc1c(cccc1O)C(=O)N1CCC2(CC1)C(=O)NCCN2C	0
ZINC67717909	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H]1CCCN1S(=O)(=O)c1cccs1	0
ZINC67723274	Cc1ccc(s1)c1cc2c(c(c1)O)OCCN(C2)c1cc[nH+]c(n1)C	0
ZINC67724128	CC(C)OCC(=O)NCc1cccnc1N1CCC[C@H](C1)O	1
ZINC67724276	COCCC(=O)N1CCOc2c(cc(cc2O)c2cccc(c2)Cl)C1	1
ZINC67725699	CCNC(=O)[C@@H]1C[C@H](CN1C(=O)c1ccc(o1)C#CC(C)(C)O)[NH3+]	0
ZINC67726692	CC(C)(C#Cc1cccc(c1)C(=O)NCC[C@@H]1CN(CCO1)C)O	0
ZINC67726692	CC(C)(C#Cc1cccc(c1)C(=O)NCC[C@@H]1C[N@@H+](CCO1)C)O	0
ZINC67736687	c1ccc(cc1)C#Cc1ccc2ccccc2c1	0
ZINC67738337	Cc1c(oc(n1)CS(=O)(=O)Cc1nc(no1)c1cccc(c1)Cl)C	0
ZINC67740168	c1cc(sc1[C@H]1CCCO1)C(=O)N1CC[C@@](CC1)(CO)O	1
ZINC67740532	Cc1ccc(nc1)[C@@]1(CC[N@H+](CC1)Cc1cc(cs1)C#CCO)O	0
ZINC67741803	c1cc(ccc1C[N@H+]1CCC[C@H](C1)CNC(=O)C(F)F)C#CCO	0
ZINC67756842	CC(C)(C#Cc1ccc(s1)c1nccn1CCC[NH+](C)C)O	0
ZINC67756854	c1cc(cc(c1)O)C[N@@H+]1CC[C@@H](C1)CNC(=O)c1ccnc(c1)N	0
ZINC67757412	CC(C)(C#Cc1ccc(o1)C(=O)N(C)C1Cc2ccccc2C1)O	0
ZINC67758869	CCNC(=O)[C@@H]1C[C@@H](CN1C(=O)c1ccc(o1)C#CC(C)(C)O)[NH3+]	0
ZINC67771309	C[C@H]1CCCCN1C1CN(C1)Cc1ccc(s1)C#CCO	0
ZINC67771898	COc1cc(cc(c1Br)OC)C(=O)OCC#C	0
ZINC67774481	Cc1cnccc1CN(C)C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC67788743	Cc1ccccc1c1cc2c(c(c1)O)OCCN(C2)C(=O)[C@@H](C)N	0
ZINC67789287	Cc1ccc(cc1)c1cc2c(c(c1)O)OCCN(C2)Cc1ncc[nH]1	0
ZINC67799513	Cc1ncc(n1CCOC(=O)[C@H]1C[C@@H]1c1cccc(c1)F)[N+](=O)[O-]	1
ZINC67802858	C[N@H+]1CCN(C[C@@H]1C(=O)[O-])Cc1cc(cs1)C#CCO	0
ZINC67803062	c1cc(cc(c1)c1c(cccn1)C(F)(F)F)CO	0
ZINC67803553	c1cc2c(cc1F)c1c([nH]2)CC[N@H+](C1)Cc1ccc(s1)C#CCO	0
ZINC67804069	CC[C@@H](CO)NC(=O)c1coc(n1)COc1ccc(cc1)OC	0
ZINC67804428	CC(C)C[N@H+]1CCO[C@H](C1)CCNC(=O)c1cccc2n1nnn2	1
ZINC67804559	CCOCC(=O)N[C@@H](C)c1cc(ccc1C)C	1
ZINC67804675	CNC(=O)CN1CCOc2c(cc(cc2O)c2cccc(c2)Cl)C1	0
ZINC67804912	CCOc1ccc2c(c1)cc(c(=O)[nH]2)CN1C[C@@H]([C@H](C1)OC(C)C)O	0
ZINC67805569	CC(C)(C#Cc1ccc(cc1)C(=O)Nc1cnc2n1CCCC2)O	0
ZINC67818336	c1ccc(cc1)C#CCN(C1CC1)C(=O)c1cc(n[nH]1)C1CC1	0
ZINC67818507	Cc1[nH+]cc([nH]1)C[N@@H+]1CC[C@@H](C1)CNC(=O)c1c(cccn1)O	0
ZINC67840591	CN1CC[N@@H+](C2(C1)CCN(CC2)Cc1cc(cs1)C#CCO)C	0
ZINC67840890	C[C@@H](C(=O)N1CC[N@H+](CC1)C1CCCC1)NS(=O)(=O)C	1
ZINC67841490	Cc1c(cn(n1)C)Cn1ccnc1c1ccc(s1)C#CC(C)(C)O	0
ZINC67842892	CC(C)(C#Cc1ccc(cc1)C[N@H+]1CC[C@@](C1)(C(=O)[O-])[NH3+])O	0
ZINC67846652	CC(C)(C#Cc1ccc(o1)C(=O)N[C@H]1C[C@H]2C[N@H+](CCN2C1)C)O	0
ZINC67851364	c1ccc2c(c1)OC[C@H](O2)Cn1cc[nH+]c1c1ccc(s1)C#CCO	0
ZINC67851486	CC(C)(C#Cc1ccc(cc1)c1nccn1CC[NH+](C)C)O	0
ZINC67852165	Cc1ccc(cc1)c1c([nH]c(n1)C[NH2+][C@H](C)CCO)c1ccccn1	0
ZINC67852504	CC#CCN1CCC(=CC1)C[C@@H](C)NC(=O)c1ccco1	0
ZINC67855576	CC[C@@H]1CN(CC[N@H+]1C(C)C)C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC67855577	CC[C@H]1CN(CC[N@@H+]1C(C)C)C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC67856748	Cc1c([nH]c[nH+]1)[C@H]1c2c([nH]c[nH+]2)CCN1Cc1cc(cs1)C#CCO	0
ZINC67866975	CC(C)(C#Cc1ccc(s1)C[N@@H+]1CC[C@@]2(C1)CCCN(C2=O)C)O	0
ZINC67866978	CC(C)(C#Cc1ccc(s1)CN1CC[C@]2(C1)CCCN(C2=O)C)O	0
ZINC67868613	Cc1[nH]nc(n1)[C@@H](C)NC(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC67868615	Cc1[nH]nc(n1)[C@H](C)NC(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC67868659	c1ccc2c(c1)c(c[nH]2)CCn1cc[nH+]c1c1ccc(s1)C#CCO	0
ZINC67870584	C#CCNC(=O)[C@@H]1[C@H](CC[C@H](O1)CCN1CC[NH2+]CC1)O	0
ZINC67872373	Cc1ccc2c(c1)c(c[nH]2)CN1CCC[C@@H](C1)OCc1cccnc1	0
ZINC67879384	C[C@H]1CN(C[C@@H](O1)c1ccccc1)S(=O)(=O)c1cccc(c1)F	0
ZINC67879577	Cc1c[nH+]ccc1N1CCCN(CC1)Cc1cc(cs1)C#CCO	0
ZINC67881726	C[C@@H](c1ccc(cc1)c1cccc2c1cc[nH]2)N1CCOCC1	0
ZINC67883561	c1cc(ccc1C[N@@H+]1CCC2(C1)CC[NH2+]CC2)C#CCO	0
ZINC67885175	CC(C)(C)CN1CCC[C@@](C1=O)(C[NH2+]CC1(CCOCC1)[NH+](C)C)O	1
ZINC67889872	CC1([C@@H](C[C@@H]1NC(=O)Nc1ccccc1)Cc1cc(on1)COC)C	1
ZINC67889996	CC(C)[NH2+][C@H]1C[C@H](C1(C)C)Cc1cc(on1)COc1ccccc1	0
ZINC67892355	CCO[C@@H]1CCCN(C1)C(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC67893382	Cc1ccc(c(c1)OCCCCC(=O)[C@H](C#N)c1nc(cs1)C)C	1
ZINC67895141	c1cc(sc1CN1CCC2(C1)CC[NH2+]CC2)C#CCO	0
ZINC67895141	c1cc(sc1C[N@H+]1CCC2(C1)CC[NH2+]CC2)C#CCO	0
ZINC67898038	CC(=O)N1CCC(CC1)[NH2+]C1(COC1)Cc1cc(on1)CO	1
ZINC67898628	c1ccc(cc1)c1c[nH]c(n1)[C@@H]1COCCN1Cc1ccccc1O	0
ZINC67909017	CC(C)(C#Cc1ccc(o1)C(=O)N1CCn2c(c[nH+]c2C1)C(=O)N)O	0
ZINC67910593	CCCCCCC[C@@H]([C@@H]1[C@@H](COC1=O)CO)O	1
ZINC67910608	C/C=C/[C@H]([C@H]1[C@@H](CC(=O)O1)Nc1ccc(cc1)C(=O)[O-])O	1
ZINC67913832	CC(C)[C@@]1(CCC(=CC1)CO)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC67919912	c1cc(ccc1C#CCCO)c1nccn1c1ccc2cn[nH]c2c1	0
ZINC67920708	Cc1c(c(c(cn1)CO)CN1CCC[C@@H]1c1ccccn1)O	0
ZINC67921121	CCOCCCNC(=O)N1CCC(=CC1)c1c([nH]c2c1cccc2)C	1
ZINC67934683	CC(C)(C#Cc1ccc(s1)CN1[C@@H]2CC[C@H]1CN(C(=O)C2)C)O	0
ZINC67934683	CC(C)(C#Cc1ccc(s1)C[N@@H+]1[C@@H]2CC[C@H]1CN(C(=O)C2)C)O	0
ZINC67936348	CO[C@H](c1ccccc1)C(=O)NC[C@@H](COc1cccc(c1Cl)Cl)O	1
ZINC67946807	c1c(csc1CN1CCO[C@@H](C1)C[NH3+])C#CCO	0
ZINC67946808	c1c(csc1CN1CCO[C@H](C1)C[NH3+])C#CCO	0
ZINC67947070	COc1cccc(c1)n1ccnc1c1ccc(cc1)C#CCO	0
ZINC67955409	CNC(=O)C[N@H+](C)C[C@@]1(CCCN(C1=O)CCC1CCCCC1)O	0
ZINC67962566	C#CCN1CCCC[C@@H]1C(=O)NNC(=O)C1CC1	0
ZINC67963353	C#CCCOc1ccc(cc1)[C@H]1NC(=Nc2n1c1ccccc1n2)N	0
ZINC67965677	CCCCc1[nH+]cc([nH]1)C[N@H+]1CC[C@@H](CC1)c1nn(c(=O)n1CC)C	0
ZINC67966925	C[C@@H](C1=CCCCC1)NC(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC67966927	C[C@H](C1=CCCCC1)NC(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC67975409	CC(C)(C#Cc1ccc(s1)CN1CCC2(CC1)CN(CC[N@@H+]2C)C)O	0
ZINC68045712	c1ccc(c(c1)COC[C@H](Cn1ccnc1)O)Cl	0
ZINC68045939	c1cc(ccc1OC[C@@H](CN1CCN(CC1)C(=O)[C@H]1CCCO1)O)F	1
ZINC68048533	CC[NH+](CC)C[C@H](CO[C@H]1CCCc2c1cccc2)O	0
ZINC68049502	C[C@@H]1CC[N@H+](CC1)C[C@H](COC[C@H]1CCCO1)O	0
ZINC68049516	C[C@@H]1CC[N@H+](CC1)C[C@@H](COCc1cccs1)O	0
ZINC68049556	c1cc(sc1)COC[C@@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC68051818	c1cc(sc1)c1cnc(o1)Cn1c2c(sc1=O)CCCC2	0
ZINC68056688	CCS(=O)(=O)CCNC(=O)C1(CCCC1)c1cccc(c1)C	1
ZINC68081030	CCC(CC)CN(CC)C(=O)[C@H](C)NS(=O)(=O)C	1
ZINC68144655	C[C@H](c1ccc(cc1)Br)NC(=O)CS(=O)(=O)c1nccs1	1
ZINC68194290	CC(C)CCC(=O)NC[C@H](c1ccc(cc1)OC)[NH+](C)C	1
ZINC68257764	CCCC[C@@H]1C(=O)N(C(=O)N1)C[C@H](COCc1ccccc1F)O	1
ZINC68271922	C[C@H]1C[C@@H]1C(=O)N1CCN(CC1)CCC#C	0
ZINC68271959	C#CCCN1CCN(CC1)C(=O)[C@@H]1CC(=O)N(C1)Cc1ccco1	0
ZINC68272002	C#CCCN1CCN(CC1)C(=O)[C@@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC68336988	C[C@@H](C(=O)OCCCc1ccncc1)Oc1ccc(cc1[N+](=O)[O-])Cl	1
ZINC68418302	Cc1ccc(cc1)C(=O)N[C@@H](C#N)c1ccc(cc1F)F	1
ZINC68432604	CCCc1c(c(n[nH]1)C(=O)N(C)Cc1ccccc1Br)[N+](=O)[O-]	1
ZINC68445298	Cc1nc(nn1c1ccc(cc1)F)C(=O)N1CCN(CC1)CCC#C	0
ZINC68446407	c1ccc(cc1)C1(CCC1)C(=O)NNC(=O)NC[C@H]1CCCO1	1
ZINC68447507	C#CCOc1ccc(cc1)NC(=O)CCOc1cccc(c1)C=O	0
ZINC68454545	c1cc(c(cc1[C@@H](C#N)NC(=O)CC(F)(F)F)Cl)Cl	1
ZINC68479901	Cc1c(c([nH]c1c1csc(n1)c1cccc(c1)O)C)C(=O)C	0
ZINC68522428	C#CCN(Cc1ccc(cc1)F)C[C@H](COCc1ccco1)O	0
ZINC68522428	C#CC[N@@H+](Cc1ccc(cc1)F)C[C@H](COCc1ccco1)O	0
ZINC68522430	C#CCN(Cc1ccc(cc1)F)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC68522430	C#CC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC68522433	C#CCN(Cc1ccc(cc1)F)C[C@H](COC[C@@H]1CCCO1)O	0
ZINC68522433	C#CC[N@H+](Cc1ccc(cc1)F)C[C@H](COC[C@@H]1CCCO1)O	0
ZINC68522435	C#CCN(Cc1ccc(cc1)F)C[C@@H](COCc1ccccc1)O	0
ZINC68522435	C#CC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCc1ccccc1)O	0
ZINC68522436	C#CCN(Cc1ccc(cc1)F)C[C@H](COCc1cccs1)O	0
ZINC68522436	C#CC[N@H+](Cc1ccc(cc1)F)C[C@H](COCc1cccs1)O	0
ZINC68522450	C#CCN(Cc1ccc(cc1)F)C[C@@H](C[NH+]1CCOCC1)O	0
ZINC68522450	C#CC[N@@H+](Cc1ccc(cc1)F)C[C@@H](CN1CCOCC1)O	0
ZINC68522470	CC[C@@H](C)[C@H](C(=O)OC)NC(=O)CN(CC#C)Cc1ccc(cc1)F	0
ZINC68522470	CC[C@@H](C)[C@H](C(=O)OC)NC(=O)C[N@@H+](CC#C)Cc1ccc(cc1)F	0
ZINC68522473	CC[C@H](C)[C@H](C(=O)OC)NC(=O)C[N@H+](CC#C)Cc1ccc(cc1)F	0
ZINC68562458	CCCCCCCC[C@@H](C#CC(=O)[O-])O	0
ZINC68562459	CCCCCCCC[C@H](C#CC(=O)[O-])O	0
ZINC68575691	c1ccc2c(c1)C[NH2+]C[C@H]2n1cccn1	0
ZINC68575899	c1ccc(cc1)[C@@H]1CCc2c(c(n[nH]2)O)C1	0
ZINC68576117	c1cnc(cn1)C#CC[NH3+]	0
ZINC68576522	c1ccc(c(c1)[C@H](COC(F)(F)F)O)Br	0
ZINC68586002	C#CCN(Cc1ccc(cc1)F)C(=O)NCc1ccc(nc1)Cl	0
ZINC68591026	C1=CC(O[C@]1([C@@H](F)Cl)F)(F)F	0
ZINC68602756	Cc1cc(no1)/[NH+]=C/1\c2ccccc2CN1c1cc(on1)C	0
ZINC68602882	C[C@@H](/C=N\c1ccc(cc1)Cc1ccc(cc1)/N=C/[C@@H]([NH3+])N)[NH3+]	0
ZINC68725722	CC(C)c1nc(cs1)CC(=O)OCc1cccc(c1)OCC(=O)N	1
ZINC68739179	C#CCN(Cc1ccco1)C(=O)[C@@H]1CCCO1	0
ZINC68739349	C#CCN(Cc1ccco1)C(=O)[C@H]1CCOC1	0
ZINC68740977	CC[C@@H](CO)NS(=O)(=O)Cc1ccc(cc1)Br	0
ZINC68749634	CC(C)[C@H](C(=O)OC)NC(=O)CCCc1[nH]c(=O)c2ccccc2n1	1
ZINC68757385	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)[C@@H](C)OCCC(C)C	1
ZINC68757496	c1ccc(cc1)Nc1nc(cs1)CN1CCCC[C@H]1C(=O)N	1
ZINC68772680	c1cnc(nc1)NCCCSc1ccc(cc1C#N)[N+](=O)[O-]	0
ZINC68808483	CCS(=O)(=O)NCCN(CC#C)[C@H]1CCc2c1cccc2	0
ZINC68810458	CCS(=O)(=O)NCC[N@@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC68826106	c1ccc(c(c1)[C@@H]1CN(CCO1)Cc1nc(on1)c1ccoc1)Cl	0
ZINC68831120	Cc1c(oc(n1)C[N@H+](CCCO)Cc1ccc(c(c1)Cl)Cl)C	0
ZINC68831169	C#CCN(CCCO)Cc1ccc(c(c1)Cl)Cl	0
ZINC68855941	C[C@@H]1CCC[N@H+](CC1)C[C@@H](COCc1cccc(c1)OC)O	0
ZINC68876384	CC[C@@H]1CN(CCO1)S(=O)(=O)Cc1cccc(c1)F	0
ZINC68877735	C[C@@H](c1ccc(cc1)OC(F)(F)F)NS(=O)(=O)CCCCC#N	0
ZINC68881921	Cc1cccc(c1)C1(CCCCC1)CNS(=O)(=O)CCCCC#N	0
ZINC68896802	C[C@H](CNS(=O)(=O)CCCCC#N)C[NH+]1CCCCC1	0
ZINC68898756	CN(c1ccc(c(c1)F)F)S(=O)(=O)C[C@H]1CCCCO1	0
ZINC68913768	CCN(c1cccc(c1)C#C)S(=O)(=O)C[C@@H]1CCCCO1	0
ZINC68913773	CCN(c1cccc(c1)C#C)S(=O)(=O)C[C@H]1CCCCO1	0
ZINC68918041	CN(c1ccc(cc1)OCC#C)S(=O)(=O)Cc1cccc(c1)F	0
ZINC68918046	CN(c1ccc(cc1)OCC#C)S(=O)(=O)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC68918102	Cc1c(sc(n1)C)CCNS(=O)(=O)Cc1cccc(c1)F	0
ZINC68918520	Cc1cccc(c1NC(=O)C1CCN(CC1)CC#C)C	0
ZINC68918520	Cc1cccc(c1NC(=O)[C@H]1CC[N@@H+](CC1)CC#C)C	0
ZINC68938676	c1ccc2c(c1)[nH+]c(n2CC(=O)Nc1ccc(c(c1)[N+](=O)[O-])Cl)CO	0
ZINC68972703	CC[C@H](C)[C@@H](C(=O)OC)NC(=O)CN(C)CC#N	1
ZINC69065343	C[C@H](c1ccco1)[N@@H+](C)Cc1nnnn1c1ccc(cc1)S(=O)(=O)C	0
ZINC69073376	Cc1cccc(c1)NC(=O)NC[C@@H]1CCN(C1)c1ccc(c(c1)F)F	1
ZINC69132478	Cc1nnc(n1C)C[N@H+](Cc1cccc2c1OCO2)C[C@H]1CCCO1	0
ZINC69141199	C#Cc1cccc(c1)NC(=O)[C@@H]1CC(=O)N(C1)CC[NH+]1CCOCC1	0
ZINC69149179	C[C@H]1C(=NN=C(S1)NCC(F)(F)F)c1c[nH]c2c1cccc2	0
ZINC69199970	C#CCOC(=O)[C@H](Cc1ccccc1)NC(=O)c1cccs1	0
ZINC69199978	CC(C)C[C@@H](C(=O)OCC#C)NC(=O)c1ccc(cc1)Cl	0
ZINC69200064	COc1ccccc1N1C[C@H](CC1=O)C(=O)OCC#C	0
ZINC69203251	C[N@H+](CCNC(=O)NCC#C)C1CCCCC1	0
ZINC69230245	CC(=C[C@@H]1[C@@H](C1(C)C)C(=O)N1CC[C@@H](CC1)C1OCCO1)C	1
ZINC69248575	Cc1c(cccc1[N+](=O)[O-])CNC1(CCOCC1)CO	0
ZINC69250072	COCCN(Cc1nc(on1)Cc1ccccc1)CC(F)F	0
ZINC69250459	CN(Cc1ccc(nc1)Cl)c1ccc(cc1)OCC#C	0
ZINC69321431	Cc1c(ccc2c1oc(=O)cc2CN1CCCC[C@H]1C1OCCO1)O	0
ZINC69347327	C[C@@H](C[N@H+]1CC[C@@H](CC1)CNCc1nc2ccccc2n1C)O	0
ZINC69348940	Cc1ccccc1[C@@H]1CC[N@@H+](C1)Cc1cc(=O)n(c(=O)n1C)C	0
ZINC69351058	CCCCS[C@H](C)C(=O)N1CCCN(CC1)CC(=O)NCC#C	0
ZINC69351474	C#CCN(Cc1ccco1)C(=O)c1cn(nn1)c1ccc(cc1)F	0
ZINC69371314	Cn1cc[nH+]c1CN1CCN(CC1)C[C@H](COCc1ccccc1)O	0
ZINC69376725	C[C@H]1CC[N@@H+](CC1)C[C@H](CN1CCO[C@@H](C1)Cn1cccn1)O	0
ZINC69377524	CN(C)C(=O)C[N@H+]1CC[C@@H](CC1)NC(=O)NCC#C	0
ZINC69382805	CC[C@H]1CN(CCO1)CC(=O)NCC#C	0
ZINC69388937	CCN(c1cccc(c1)C#C)S(=O)(=O)c1c(nn(c1C)C)C	0
ZINC69392092	c1ccn2c(c1)[nH+]c(cc2=O)CN1CCO[C@H](C1)Cn1cccn1	0
ZINC69410774	CC(C)(CNC(=O)N[C@H](Cc1ccccc1)C[NH+](C)C)NS(=O)(=O)C	1
ZINC69414067	CCOC1CCN(CC1)C(=O)c1cnc(s1)Cc1ccc(cc1)F	1
ZINC69415007	Cc1c(nc(o1)c1ccsc1)C[N@H+]1CCCC[C@@H]1CO	0
ZINC69415236	Cc1cc(n2c(n1)ncn2)NCc1cccc(c1)COC(C)(C)C	0
ZINC69418706	c1ccn2cc(nc2c1)CN1CCO[C@@H](C1)Cn1cccn1	0
ZINC69419092	COc1cc(cc(c1O)OC)/C=C/c1ncc(s1)C(=O)OC	1
ZINC69434843	CN(c1cccc(c1)C#C)C(=O)C(=O)NCCc1ccccc1OC	0
ZINC69442948	CCn1cc[nH+]c1CN1CCN(CC1)C[C@@H](CN1CCOCC1)O	0
ZINC69445562	Cc1cccc(c1)OC[C@H](CN1CCO[C@@H](C1)Cn1cc(cn1)C)O	0
ZINC69452295	C[C@@H](CN1CCCC1=O)NC(=O)c1c(cccn1)O	0
ZINC69453433	Cc1nc(n(n1)C[C@H]1CCCN1c1cnc2ccccc2n1)C	0
ZINC69453574	Cc1nnc2n1CC[N@H+](C2)[C@H](C)c1nc(no1)c1ccccc1	0
ZINC69472339	CC(C)COC[C@H](CNC(=O)N[C@@H]1CCC[N@@H+](C1)C1CCCCC1)O	1
ZINC69491803	CC(C)OCc1nc(on1)[C@H]1Cc2ccccc2S1	0
ZINC69506858	C[C@H](c1cccc(c1)O)N(C)C(=O)NCC1(CC1)Sc1ccccc1	0
ZINC69508314	CN(CC(=O)N(C)CC(=O)NCCCOC)c1ccc(cn1)C#N	1
ZINC69513722	COc1cc(c(cc1OC)I)C(=O)NCC#C	0
ZINC69518750	Cc1nccn1c1ccc(cn1)NC(=O)c1cc(on1)c1ccco1	1
ZINC69520345	C#CCN1CCO[C@@H](C1)c1ccccc1Cl	0
ZINC69528011	C#CCN([C@H]1CCS(=O)(=O)C1)C(=O)CCc1cc(ccc1F)F	0
ZINC69528837	C[C@H](c1nc(no1)C1CC1)[NH2+][C@H](C)[C@@H](C)n1cccn1	0
ZINC69530558	Cc1ccccc1[C@@H]1CCN(C1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC69535341	C[C@@H](C(=O)OCC#C)SCC(=O)Nc1ccc(cc1)F	0
ZINC69535714	C[C@H]1C[N@H+](CCN1Cc1[nH+]ccn1C)C[C@@H](COCc1ccco1)O	0
ZINC69536155	CC(C)OCCOC(=O)[C@]1(Cc2ccccc2C(=O)O1)C	1
ZINC69538353	CS(=O)(=O)CCNc1ccc2nnc(n2n1)c1ccccc1	0
ZINC69538553	c1cc(oc1)COC[C@H](CN1CCc2c([nH+]cn2C2CC2)C1)O	0
ZINC69558280	Cc1c(c(n(n1)C)C)S(=O)(=O)/N=C(\[O-])/C[C@@H](C)C1CCCCC1	0
ZINC69558334	COC(=O)Cc1csc(n1)NC(=O)[C@@H]1CCCC[N@H+]1CC#C	0
ZINC69558420	c1ccc(cc1)/C(=N/S(=O)(=O)C[C@@H]1CCCCO1)/[O-]	0
ZINC69560775	Cc1ccc(cc1)C(=O)N1CCC(CC1)C[N@H+]1C[C@H](O[C@@H](C1)C)C	1
ZINC69568259	COc1cccc2c1OC[C@H](C2)NC(=O)NCCN1CCOCC1	1
ZINC69568943	COC(=O)CNc1ccccc1C[N@H+]1CC[C@@H](CC1)CO	1
ZINC69571655	Cc1c(sc2c1c(=O)[nH]c(n2)[C@@H](C)[NH2+][C@H](C)[C@@H](C)n1cccn1)C	0
ZINC69580839	COc1ccc(cc1)CCC(=O)N1CCCN(CC1)C(=O)NCC#C	0
ZINC69587750	C[N@H+](Cc1ccccc1OCC#C)CC(=O)OC	0
ZINC69591507	CCn1cc[nH+]c1CN1CCN(CC1)C[C@H](c1ccc(cc1)OC)O	0
ZINC69593253	CC(=O)N[C@H]1[C@H]([C@@H]([C@H](O[C@H]1OCC#C)CO)O)OC	0
ZINC69593256	CC(=O)N[C@H]1[C@H]([C@@H]([C@@H](O[C@H]1OCC#C)CO)O)OC	0
ZINC69593369	CCOC(=O)C(=C)C[P@@](=O)([O-])O	1
ZINC69595027	CC(C)n1c(nnc1SCc1ccc(cc1C(=O)OC)F)N	1
ZINC69600723	CN(C)C(=O)c1ccc(cc1)n1cncn1	1
ZINC69601730	c1ccc(cc1)c1nc(on1)[C@H]1CCCCN1C(=O)COCC1CC1	1
ZINC69608117	c1cc(sc1)COC[C@H](C[N@@H+](CC1CC1)C1CCCCC1)O	0
ZINC69618155	c1ccc(cc1)NC(=O)CC[N@@H+]1CC[C@H](CC1)c1nc([nH]n1)C1CC1	1
ZINC69618915	C[NH+](C)C[C@@H](Cn1cc(cn1)Nc1c(n2ccccc2n1)[N+](=O)[O-])O	0
ZINC69619836	Cc1c(c([nH]c1c1csc(n1)CN1CCOCC1)C)C(=O)C	1
ZINC69621460	C#CCNC(=O)CN1CCC(=CC1)c1ccc(cc1)O	0
ZINC69625949	Cc1ccc(c(c1)NC(=O)C(=O)N1CCC[C@H](C1)c1nc(no1)C)C	1
ZINC69626598	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CN1CCc2cncnc2C1)O	0
ZINC69627546	COc1ccccc1C[N@H+](CCO)C[C@H]1CCCCO1	0
ZINC69627743	C[C@@H](CN1CCN(CC1)[C@@H](C)c1nnc(o1)c1ccccc1)O	0
ZINC69627825	CCOc1ccccc1c1nc(on1)CN1CC[NH+](CC1)C[C@@H](C)O	0
ZINC69627894	C[C@@H](C(=O)NCC=C)N1CCN(CC1)C[C@H](C(C)(C)C)O	0
ZINC69628456	CC(C)OCC[N@H+]1CCN(CC1)C[C@@H](c1ccco1)O	0
ZINC69629940	CC(C)(C)[C@@H](C[N@H+]1CCN(CC1)[C@@H]1CCOC1=O)O	1
ZINC69630463	C[C@@H](c1nc(no1)C(C)C)N1CCN(CC1)C[C@@H](Cn1cccn1)O	0
ZINC69630970	CC(=O)N[C@@H](CCOC)C(=O)N1CCN(CC1)C[C@@H](C(C)(C)C)O	1
ZINC69635118	C#CCOc1cc(ccc1Cl)N	0
ZINC69652296	Cc1ccc(cc1C)[C@@H](C)NC(=O)CN1CCN(CC1)C[C@@H](C)O	0
ZINC69652491	CCOCCN1CCN(CC1)CCOc1cccc(c1)F	0
ZINC69652532	CC(C)(C)[C@@H](C[NH+]1CCN(CC1)CC(=O)NCc1ccccn1)O	0
ZINC69652967	CN1CCO[C@@H](C1)C[NH2+]C[C@@H](COc1ccc(cc1)C#N)O	0
ZINC69654143	C[C@@H](C(=O)NCCCOC)N1CCN(CC1)C[C@@H](C(C)(C)C)O	1
ZINC69655488	C[C@H]1CCCCN1C(=O)CCNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC69658371	CN(C)C1(CCOCC1)CNS(=O)(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC69664912	CC(C)c1nc(no1)C[NH2+]C[C@@H]1CC[N@H+](CC1)CCO	0
ZINC69666520	CCN1C[C@@H](CC1=O)C(=O)NC1(Cc2ccccc2C1)C(=O)OCC	1
ZINC69666937	c1cscc1CCNC(=O)CN1CC[NH+](CC1)CCO	0
ZINC69667861	c1ccc(cc1)[C@H](C(=O)NC1CC1)N1CCCC[C@@H]1Cn1cncn1	1
ZINC69683643	COc1ccccc1C[C@H]1CCC[N@@H+]1C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC69688025	Cc1c(cccc1OCC(F)(F)F)NC(=O)N1C[C@H](O[C@H](C1)C)C	1
ZINC69699800	CCOCc1cc(ccc1OC)CNC[C@H]1CN(CCO1)C	0
ZINC69700751	Cc1cccc(n1)C(=O)N1CCC[N@H+](CC1)CC(=O)NCC#C	0
ZINC69703076	CCN1CCO[C@@H](C1)C[NH2+]C[C@@H](Cn1c[nH+]c2c1cc(c(c2)C)C)O	0
ZINC69703292	CC(C)(C)OC(=O)N(C)CC1CCN(CC1)CC#C	0
ZINC69705034	c1ccc(cc1)[C@H](CN1CC[N@H+](CC1)C[C@@H](c1cccc(c1)F)O)O	0
ZINC69707927	c1ccc(cc1)C#CCNC(=O)N[C@@H]1CCCC[C@H]1O	0
ZINC69708864	CCCCc1nc(on1)CN(Cc1ccccc1O)C[C@@H]1CCCO1	0
ZINC69737207	CC[C@H](C)NC(=O)N[C@H](c1ccccc1)C(=O)NC	1
ZINC69737575	Cc1nc(cs1)c1ccc(cc1)OCc1cc(=O)n(c(=O)n1C)C	0
ZINC69738373	C[C@H]([C@@H]1CCCCN1CC(=C)Cl)O	0
ZINC69738865	CC[C@H]1C[N@H+](CCN1CCOC)C[C@@H](c1ccc(cc1F)F)O	0
ZINC69739083	CC[C@H]1CN(CC[N@@H+]1CCOC)c1c2cc[nH]c2ncn1	0
ZINC69739689	C[C@H]1CN(CCN1CCOC)CCS(=O)(=O)c1ccccc1	0
ZINC69739948	CCOC[C@@H](CN1CCN(CC1)C(=O)c1c(cccc1Cl)F)O	1
ZINC69739965	CCOC[C@H](CN1CCN(CC1)C(=O)c1ccc(cc1)F)O	1
ZINC69741119	Cc1ccc(cc1)CN(CC#C)C(=O)c1csc(n1)c1ncn[nH]1	0
ZINC69741500	Cn1c[nH+]c2c1CCN(C2)C[C@@H](COCc1ccc(cc1)Cl)O	0
ZINC69742750	C[C@H]1C[N@H+](CCN1CCOC)C[C@@H](c1ccc(cc1)F)O	0
ZINC69770341	CCc1nnc(o1)CN1CCN(CC1)C[C@H](COc1ccccc1)O	0
ZINC69771549	C[C@@H](C(=O)N1CCN(CC1)C[C@@H](C(C)(C)C)O)OCC1CC1	1
ZINC69772003	COC(=O)[C@@H](c1ccc(cc1)Br)NCC(=O)NCC#C	0
ZINC69775449	Cc1ccc(nn1)N1CCC[C@H](C1)N(C)C[C@@H](CN1CCOCC1)O	0
ZINC69776426	COCCN1CCN(CC1)Cc1[nH+]ccn1Cc1ccccc1	0
ZINC69780218	CCOCCN1C(=O)[C@@](NC1=O)(C)c1ccccn1	1
ZINC69782016	CCOc1ccc(cc1)C[NH2+]C[C@@H](C1CC1)[NH+](C)C	0
ZINC69782666	Cc1cccc(c1C)C[NH2+]Cc1ccc(cc1OC)OC	0
ZINC69784415	C[C@H](c1ccc(cc1)S(=O)(=O)N(C)C)NCc1ccccc1F	0
ZINC69791861	Cc1c(snn1)C(=O)NCCC#C	0
ZINC69792012	C#CCCNS(=O)(=O)c1cccs1	0
ZINC69796235	Cc1c(c(n(n1)CN1CCC[C@H](C1)CN1CCOCC1)C)Br	0
ZINC69796407	c1cc(sc1)c1[nH]c(=S)n(n1)CN1CCC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC69796953	Cc1cc(c(cc1C)O)CN1CCC[C@@H](C1)CN1CCOCC1	0
ZINC69797353	CC[N@H+](CC1CC1)Cn1c(=S)n(c(n1)c1ccc(cc1)OC)C	0
ZINC69811184	Cc1c(sc(n1)NC(=O)NCC1(CCOCC1)O)C	1
ZINC69814207	c1cc(c(c(c1)F)C#N)N1CCO[C@@H](C1)Cn1cncn1	0
ZINC69814433	C[C@@H](c1ccccc1OC)NC(=O)[C@@H]1Cc2ccccc2N1C(=O)C	1
ZINC69814963	C[C@@](CN1CCN(CC1)CCOC)(c1cccc(c1)C(F)(F)F)O	0
ZINC69814963	C[C@@](CN1CC[N@H+](CC1)CCOC)(c1cccc(c1)C(F)(F)F)O	0
ZINC69814964	C[C@](CN1CC[N@H+](CC1)CCOC)(c1cccc(c1)C(F)(F)F)O	0
ZINC69817642	CCc1c(sc(n1)CCNC(=O)COc1ccccc1)C	1
ZINC69819898	CC[C@@H]1CN(CC[N@H+]1CCOCC)[C@@H](C)c1cccnc1	0
ZINC69836316	COCCn1c2ccccc2nc1c1cc(c(cc1[N+](=O)[O-])O)OC	0
ZINC69841128	CC[C@H]1C[N@H+](CCN1CCOC)CCc1[nH]c(=O)c2ccccc2n1	0
ZINC69841790	C[C@H]1CCCC[C@@H]1NC(=O)C[N@H+]1CCCC[C@@H]1[C@@H](C)O	0
ZINC69842399	Cc1cccc(c1OC[C@H](C[N@@H+]1CCC[C@@H](C1)Cn1cncn1)O)C	0
ZINC69843634	CCc1nc2n(n1)C[C@H](CC2)[NH2+]C[C@H](COCc1cccs1)O	0
ZINC69843969	c1ccc(cc1)[C@@H](CNC(=O)c1ccc(c(c1)F)N1CCOCC1)O	1
ZINC69844418	C=C(Cn1cc(c(=O)c2c1cccc2)C#N)Br	0
ZINC69846196	C[C@H](C[NH+]1CCN(CC1)c1ccncc1[N+](=O)[O-])O	0
ZINC69848150	Cc1nnc2n1C[C@H](CC2)C[NH2+][C@H](c1ccc(cc1)F)C(=O)N	1
ZINC69849239	c1cc2c(cc1[C@@H]1CCC[N@H+]1CCOCCO)OCCO2	0
ZINC69859554	C#CCN1CCC[C@@H](C1)CN1CCOCC1	0
ZINC69859555	C#CCN1CCC[C@H](C1)CN1CCOCC1	0
ZINC69859555	C#CC[N@H+]1CCC[C@H](C1)CN1CCOCC1	0
ZINC69862242	CCOCCCNC(=O)[C@@H](C#N)C(=O)/C=C\c1cc(ccc1OC)Cl	1
ZINC69870042	C[N@@H+](C[C@H](CN1CCOCC1)O)[C@@H]1CCCN(C1)c1cccnn1	0
ZINC69870493	c1ccc2c(c1)cccc2CN(CCO)[C@H]1CCS(=O)(=O)C1	0
ZINC69870539	c1ccc2c(c1)CC[C@@H]2[N@H+](CCC(=O)NC(=O)N)C1CC1	1
ZINC69871315	C#CCC[NH2+]Cc1ccccc1OCc1cccnc1	0
ZINC69874007	Cc1c(c(n(n1)C)Cl)C[NH2+]C[C@H]1CN(CCO1)C1CC1	0
ZINC69874484	c1cc(cc(c1)F)[C@H]1C[C@@H]1C(=O)NC1(CCC2(CC1)OCCO2)C#N	1
ZINC69874738	C[NH+](C)CCN(C[C@H]1CCCO1)C(=O)C1CCN(CC1)CC#C	0
ZINC69875053	CC[C@@]1(C(=O)N(C(=O)N1)C[C@@H](COCc1ccccc1)O)C(C)C	1
ZINC69875062	CC[C@]1(C(=O)N(C(=O)N1)C[C@H](COCc1ccccc1)O)C(C)C	1
ZINC69875326	CC[C@@]1(C(=O)N(C(=O)N1)C[C@@H](COCc1ccco1)O)C(C)C	1
ZINC69878322	CC[C@H](CN1CCN(CC1)C(=O)c1ccc(o1)Br)O	0
ZINC69892506	C[C@@H](c1ccccc1)[NH2+]C(C)(C)CNC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC69894962	CC(C)(CN1CCN(CC1)C(=O)CCCOC)O	1
ZINC69895450	CCc1ccc(o1)C(=O)Nc1c(ncn1CC#C)c1ccccc1	0
ZINC69896359	CCN([C@@H](C)c1ccc(cc1)F)C(=O)CN1CCN(CC1)CCO	0
ZINC69898989	Cc1c(c(n(n1)Cc1ccccc1)Cl)CNC1(CCOCC1)CO	0
ZINC69899927	Cc1cnn(c1)CC[NH2+]Cc1cc2ccccc2o1	0
ZINC69902553	c1c(cnc(c1Cl)N1CCO[C@H](C1)Cn1cncn1)C(F)(F)F	0
ZINC69915917	C[C@](CNC(=O)Nc1ccccc1)(COC)O	1
ZINC69918708	CCN(Cc1cc(cc2c1OCOC2)[N+](=O)[O-])[C@H]1CCS(=O)(=O)C1	0
ZINC69926509	Cc1cc(n(n1)C[C@H]1CCCCN1CC(=O)Nc1nncs1)C	1
ZINC69929904	C[C@H]1CCC[N@H+](C1)CCCCNC(=O)N(C)[C@@H](C)CS(=O)(=O)C	1
ZINC69940409	C[C@@]1(Cc2ccccc2C(=O)O1)C(=O)NCCCCCOC	1
ZINC69947260	C[C@@H](C(=O)NC[C@@H]1CCCO1)N1CC[N@H+](CC1)CCO	1
ZINC69949761	C[C@@H](C[NH+]1CCN(CC1)Cc1c(ccc2c1nccc2)Cl)O	0
ZINC69969937	c1cc(c(cc1NC(=O)C(=O)NC[C@H](C1CCCCC1)O)F)F	0
ZINC69973437	CN(CCOC)c1ccc(cc1)OCC#C	0
ZINC69976560	COCCN1CC[NH+](CC1)C[C@H](CO[C@@H]1CCCc2c1cccc2)O	0
ZINC69977129	COC(=O)c1cnc(s1)/C=C/c1ccc(c(c1)O)[N+](=O)[O-]	1
ZINC69980378	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)CCNc1cncc(n1)n1cccn1	0
ZINC69982016	c1cnn(c1)CCNC[C@@H](c1ccc(cc1)Br)O	0
ZINC70008174	c1ccc2c(c1)CC(C2)(CO)NCc1nc(no1)c1ccoc1	0
ZINC70008674	CC[C@H](CN1CCN(CC1)C(=O)[C@H](C)OCc1ccccc1)O	1
ZINC70011417	c1ccc(cc1)COC[C@H](CN1CCC[C@@H](C1)CN1CCOCC1)O	0
ZINC70012990	C[C@@H](CC(=O)NCCC[NH2+]C1CCCCC1)NC(=O)c1ccccc1	1
ZINC70015609	C[C@H]1CN(CC[N@@H+]1CCOC)Cc1[nH+]ccn1Cc1ccccc1	0
ZINC70018253	CCOc1ccc(cc1)NC(=O)NC[C@](C)(COC)O	1
ZINC70018806	CC(C)OCCOC[C@@H](CN(C)C(=O)NCC#C)O	0
ZINC70018811	CC(C)OCCOC[C@H](CN(C)C(=O)NCC#C)O	0
ZINC70019133	C[C@H](CN1CCN(CC1)C(=O)c1ccccc1OC[C@@H]1CCCO1)O	1
ZINC70020776	c1cc(ncc1C#N)N[C@@H]1CCCN(C1)Cc1nc(on1)C1CC1	0
ZINC70020966	C[C@@H](c1nc(no1)C1CC1)N1CCO[C@@H](C1)Cn1cncn1	0
ZINC70034382	COCCOC(=O)[C@@H](Cc1ccccc1)NC(=O)c1cccs1	1
ZINC70034488	CCc1ccc(cc1)[C@@H](C)C(=O)OCC#C	0
ZINC70034825	C#CCCCOC(=O)[C@@H]1CCCN1C(=O)OCC(F)(F)F	0
ZINC70034912	Cc1cc(nc2c1c(nn2C)OCC(=O)OCCC#C)C	0
ZINC70034990	C[C@@H](c1ccc2c(c1)OCCO2)C(=O)OCC#Cc1ccccc1	0
ZINC70037089	CC[C@H]1CN(CCN1CCOCC)c1c2cnn(c2ncn1)C	0
ZINC70037324	Cc1ccc(cc1)[C@@](C)(CN1CCN(CC1)CCOC)O	0
ZINC70037386	C[C@H](CS(=O)(=O)C)N(C)c1nc(cc(n1)N(C)C)C(F)(F)F	0
ZINC70040063	CCN1CCO[C@H](C1)CNCc1cnc(s1)N(CC)CC	0
ZINC70057303	C#CCNC(=O)NC1(CC1)c1ccc(cc1)Cl	0
ZINC70167137	COc1cc(cc(c1O)Br)CNCCOCC(F)(F)F	0
ZINC70168386	C#CCOc1ccccc1CNCc1cscn1	0
ZINC70168387	C#CCOc1ccc(cc1CNCc1cscn1)Br	0
ZINC70185180	C[C@@H](CCC(C)C)[NH2+]C[C@H](COCc1cccs1)O	0
ZINC70186659	CC(C)OC[C@H](C[NH+]1CCCCCC1)O	0
ZINC70191984	C[N@H+](Cc1cccnc1)C[C@H](COCc1ccccc1)O	0
ZINC70191990	CC(C)[N@@H+](CCO)C[C@@H](COCc1ccccc1)O	0
ZINC70193713	CC(C)OC[C@@H](C[N@@H+]1CCc2c(ccs2)C1)O	0
ZINC70194416	C[C@H]1COCCN1C[C@@H](COCc1ccccc1)O	0
ZINC70197554	CC(C)OC[C@H](C[N@@H+](Cc1ccsc1)C1CC1)O	0
ZINC70236491	Cc1cccc(c1)OCc1cccc(c1)[N+](=O)[O-]	0
ZINC70236922	CCCC(=O)N1c2ccccc2CC[C@@H]1C	1
ZINC70242360	CCOCC(=O)Nc1ccccc1OC(F)F	1
ZINC70247004	C#CCCNS(=O)(=O)c1ccc(cc1)Br	0
ZINC70247023	Cc1ccc(cc1[N+](=O)[O-])C(=O)NCCC#C	0
ZINC70247159	COc1ccc(cc1C(=O)NCCC#C)Cl	0
ZINC70266307	CCOCC(=O)N1CCN(CC1)CC#C	0
ZINC70451394	Cc1ccc(cc1)c1nnc(o1)CC#N	0
ZINC70453559	CN1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453560	CCN1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453561	CC(C)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453563	Cc1cccc(c1)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453564	Cc1ccc(cc1)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453566	Cc1ccc(c(c1)C)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453567	COc1ccccc1N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453568	COc1ccc(cc1)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453569	CCOc1ccc(cc1)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70453572	CC(C)(C)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC70455976	CC(C)c1nc(cc(n1)N1CC[C@H](C1)[NH3+])c1ccccn1	0
ZINC70456109	Cc1cc(nc(n1)c1ccc(cc1)OC)N1CCC(CC1)C[NH3+]	0
ZINC70456247	CCCc1cc(nc([nH+]1)c1ccc(cc1)OC)NC[C@@H]1CCC[NH2+]C1	0
ZINC70461236	c1cc2c(ccc3c2nc[nH]3)c(c1)S(=O)(=O)[O-]	0
ZINC70461533	Cc1ccc(cc1n1cnnc1)[N+](=O)[O-]	0
ZINC70461956	CCOc1ccc(cc1)/N=N/c1cc(c(c(c1)C(=O)[O-])O)C	0
ZINC70625121	CC[C@@H](COC)[NH2+]Cc1cccc(c1)O	0
ZINC70637382	Cc1c(c(c(c(c1C)C)S(=O)(=O)N1CCC2(CC1)OCCS2)C)C	0
ZINC70638791	C1CCN([C@H](C1)CCO)[C@H]1C(=N)C(=O)C1=O	0
ZINC70639574	C[C@@](CNC(=O)c1cc(on1)c1ccco1)(c1ccccc1)O	0
ZINC70639679	C[C@@](CNS(=O)(=O)c1cccc(c1)Cl)(c1ccccc1)O	0
ZINC70639979	c1ccc(c(c1)/C=C/C(=O)NC[C@@H](c1ccc(cc1)C(F)(F)F)O)Cl	0
ZINC70640766	C#CCCNC(=O)CCn1ccc(=O)[nH]c1=O	0
ZINC70640784	CC(C)(C)OC(=O)N(C)CC(=O)NCCC#C	0
ZINC70640818	C#CCCNS(=O)(=O)Cc1cccc(c1)F	0
ZINC70642959	C[C@@H]1CC[C@H](C1)[NH2+]CCOCCO	0
ZINC70643635	C[C@@H]1CC[C@@H](C1)[NH2+][C@@H]1CCN(C1)C	0
ZINC70650387	c1cc(ccc1C[C@]1(CC[NH2+]C1)O)F	0
ZINC70651549	C#CCC[C@H](CO)[NH3+]	0
ZINC70655701	Cc1ccc(cc1Cl)NC(=O)C(=O)NC[C@@](C)(COC)O	1
ZINC70665996	CCCC(C)(C)OOC(C)(C)C#C[C@]1(C[C@H]2C[C@@H]1[C@@H](C2(C)C)C)O	0
ZINC70677362	C[C@@H](CNC(=O)C(=O)Nc1cccc(c1)c1nccs1)O	0
ZINC70677674	C[C@@H](CNC(=O)C(=O)Nc1cccc(c1)COCc1ccco1)O	1
ZINC70686487	CCC(C)(C)OOC(C)(C)C#C[C@]1(C[C@H]2C[C@@H]1[C@@H](C2(C)C)C)O	0
ZINC70703449	c1cc(ccc1CN1CCN(CC1)CC(=O)NC1CC1)n1ccnc1	1
ZINC70747542	C[C@H]1CC[C@H](C1)Nc1cccc(c1)C#C	0
ZINC70748828	C[C@H]1CC[C@@H](C1)[NH2+]C1CCCCCC1	0
ZINC70761579	c1ccc2c(c1)cccc2[C@H](CNS(=O)(=O)Cc1cccc(c1)Cl)O	0
ZINC70774152	Cc1cc(ccc1N(C)C)NC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	1
ZINC70778715	C[C@@](CNC(=O)c1cccc2c1cccc2)(COC)O	1
ZINC70779012	C[C@](CNC(=O)c1ccccc1Br)(COC)O	1
ZINC70779406	C[C@@](CNC(=O)C(=O)NCC=C)(COC)O	1
ZINC70779613	C[C@@](CNC(=O)C(=O)NCCN1CCOCC1)(COC)O	1
ZINC70779701	C[C@](CNC(=O)C(=O)Nc1ccccc1[N+](=O)[O-])(COC)O	1
ZINC70779778	Cc1ccc(c(c1)[N+](=O)[O-])NC(=O)C(=O)NC[C@@](C)(COC)O	1
ZINC70779909	CCS(=O)(=O)NC[C@](C)(COC)O	0
ZINC70783324	c1c(csc1CNC(=O)[C@H]1C[C@H]2CC[C@@H]1O2)Br	1
ZINC70829522	C[C@H]1CCC[C@H]1[NH2+]CCOCCO	0
ZINC70842295	COc1ccc(cc1)NC(=O)C1CN(C1)C(=O)c1cnccn1	1
ZINC70847025	CC(C)N(c1cccc(c1)C#C)C(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70847212	C[C@@H](C(=O)NCCc1ccc(cc1)OC)O/N=C(\c1cccs1)/N	1
ZINC70857814	C#CCOc1ccccc1OC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70869656	c1ccc2c(c1)CCC[C@H]2OC[C@H](CSc1nnnn1C1CC1)O	0
ZINC70869695	c1cc(oc1)COC[C@@H](CSc1nnnn1C1CC1)O	0
ZINC70916492	CC(C)Oc1cccc(c1)CC(=O)NNC(=S)Nc1cccc(c1)Cl	1
ZINC70923019	c1cc(sc1S(=O)(=O)NCC1CCN(CC1)c1cnccn1)Cl	0
ZINC70927997	c1ccc(cc1)C[N@H+](CCCc1nc(no1)c1cccs1)CCO	0
ZINC70929930	CCOC[C@@H]1CCCN(C1)C(=O)CCCc1ccc(cc1)C(C)(C)C	1
ZINC70940151	CC[C@@](C)(CO)[NH2+]Cc1ccc(cc1)OCC	0
ZINC70956896	COc1ccc(cc1)C(=O)NC[C@H](Cc1ccccc1)O	0
ZINC70957626	CCOc1ccc(cc1OCC)C(=O)NC[C@@H](Cc1ccccc1)O	0
ZINC70958138	Cc1cc[nH+]cc1NC(C)C	0
ZINC70958532	Cc1ccncc1N[C@H](C)COC	0
ZINC70958860	c1ccc(cc1)C[C@@H](CNC(=O)C(=O)NC1CCCCCC1)O	0
ZINC70959001	c1ccc(cc1)C[C@@H](CNC(=O)C(=O)NCC[NH+]1CCOCC1)O	1
ZINC70959711	c1ccc(cc1)C[C@@H](CNC(=O)Nc1ccc(c(c1)Cl)Cl)O	0
ZINC70963155	CN(C)c1ccc(cc1)C(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70963272	CSc1c(cccn1)C(=O)NC[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70972216	Cn1c(=O)ccc(n1)C(=O)NCCC#C	0
ZINC70972233	C#CCCNC(=O)c1ccccc1C(=O)c1ccccc1	0
ZINC70972254	Cn1c(cc(n1)c1ccccc1)C(=O)NCCC#C	0
ZINC70972265	C[N@@H+]1CCC[C@@H](C1)C(=O)NCCC#C	0
ZINC70972302	COc1ccccc1OCC(=O)NCCC#C	0
ZINC70972334	C#CCCNC(=O)c1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC70972414	C#CCCNC(=O)c1cnc2ccccc2n1	0
ZINC70972512	COc1ccc(cc1OC)S(=O)(=O)NCCC#C	0
ZINC70972562	Cc1ccc(cc1)/C=C/S(=O)(=O)NCCC#C	0
ZINC70975769	C#CCN(Cc1ccccc1O)Cc1ccco1	0
ZINC70976165	c1ccc(c(c1)C[N@H+](C[C@@H]1CCCO1)CC(=O)Nc1nccs1)O	1
ZINC70976672	C#CCN(Cc1ccccc1O)C[C@@H]1CCCO1	0
ZINC71041892	CC(C)C[C@H]1COCCN1C(=O)CCCNC(=O)c1ccco1	1
ZINC71088592	CC(C)[N@H+](CC#C)C[C@@H](COc1cccc2c1cccc2)O	0
ZINC71120336	COCCCN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC71185375	C[C@@H](c1cc(ccc1O)OC)NC(=O)c1cccnc1OCCOC	1
ZINC71186000	Cc1cnn(c1)[C@@H]1CCCN(C1)C(=O)c1cnc2ccccc2n1	1
ZINC71196137	CC(C)(C#CC(F)(F)F)O	0
ZINC71256230	CC(=O)Nc1cccn2c1ncc2C#C	0
ZINC71257578	C[C@H](c1cc(ccc1O)Cl)[N@@H+]1CC[C@H](CC1)C(=O)[O-]	0
ZINC71257615	Cc1c(cc2c(n1)nc([nH]2)[C@H]1COC(O1)(C)C)Br	0
ZINC71261454	CC(C)(C)OC(=O)Nc1ccc(cc1)C#CC(=O)[O-]	0
ZINC71278465	CC(C)(C#Cc1ccc(s1)CN1[C@H]2CC[C@@H]1CN(C(=O)C2)C)O	0
ZINC71278686	CC1(CCC[C@@H](C1)[NH2+]Cc1nc(no1)CCOC)C	0
ZINC71279715	CC(C)OC[C@@H](CN1CCN(CC1)[C@@H]1CCS(=O)(=O)C1)O	0
ZINC71279735	CC(C)n1c2c(c(=O)[nH]1)[C@H](CC(=N2)O)C(F)(F)F	0
ZINC71279859	c1ccnc(c1)N1CC[N+](=C2/C(=N/CCO)/C(=C2O)O)CC1	0
ZINC71281254	CC1([C@H]([C@H]1C(=O)[O-])C(=O)Nc1cnn(c1)Cc1ccccc1)C	1
ZINC71281557	CC(C)OC[C@H](CN1CCN(CC1)Cc1ccccn1)O	0
ZINC71283246	c1cc(c(c(c1[C@H]1CC(=Nc2c1c(=O)[nH]n2C1CCCC1)O)F)F)F	0
ZINC71283554	Cc1cc(nc2c1c(n[nH]2)N)N1CCOCC1	0
ZINC71287801	CC1=Nc2c(c(nn2C(C)C)O)[C@H](S1)c1ccc(c(c1)O)OC	0
ZINC71288245	c1ccc(c(c1)CC(=O)Nc1nnc(s1)C(F)(F)F)C(=O)[O-]	1
ZINC71304302	c1cn(c(n1)c1cc(cs1)C#CCO)C[C@@H]1CCC[N@H+]2[C@H]1CCCC2	0
ZINC71326737	Cc1c(sc(n1)NC1CCCCC1)C(=O)NCC[NH+]1CCOCC1	1
ZINC71328536	CNC(=S)NNC(=O)CO	0
ZINC71353762	C[C@H](C(=O)NCc1cccc(c1)CO)NC(=O)C	0
ZINC71373305	C1COCCN1[C@@H](CC(=O)NN)C(=O)NN	1
ZINC71404090	C[C@H](c1[nH+]c([O-])n[nH]1)n1ccnc1c1ccc(s1)C#CC(C)(C)O	0
ZINC71415823	Cc1ccc(c(n1)C)c1ccnc(n1)N1CCC2(CC1)CC(=O)NC2	1
ZINC71416338	CC(C)Oc1cc(nc(n1)N)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC71523813	CC(C)c1cncnc1N1CCO[C@@H](C1)C(F)(F)F	0
ZINC71524416	C[C@@H]1CN(CC[N@H+]1Cc1ccc(cc1)C#CCO)c1ccccc1	0
ZINC71551858	c1cc(cc(c1)C(=O)N1CCC(CC1)(C(=O)[O-])O)c1[nH]cc[nH+]1	0
ZINC71552068	Cc1nc(cs1)Cn1ccnc1c1ccc(cc1)C#CCCO	0
ZINC71552068	Cc1nc(cs1)Cn1cc[nH+]c1c1ccc(cc1)C#CCCO	0
ZINC71606931	CCOC(=O)C#Cc1ccc(cc1)F	0
ZINC71610652	Cc1ccccc1S(=O)(=O)CCO	0
ZINC71614135	C1=C[C@H]2C(=NC(=N2)C(F)(F)F)C=C1	0
ZINC71624751	c1ccc(cc1)C1=[NH+][C@H]([C@H](O1)c1ccc(cc1)I)CO	0
ZINC71638952	Cc1nc(cs1)[C@@H](C)n1cc[nH+]c1c1ccc(s1)C#CC(C)(C)O	0
ZINC71715152	c1ccc(cc1)COc1ccccc1CC(=O)Nn1cnnc1	1
ZINC71735580	C=CCN(CC#C)Cc1c(nc2n1cccc2)C(=O)N1CCCC1	0
ZINC71746092	c1cc(cc(c1)C(F)(F)F)C[C@@H]1C[N@@H+](CCO1)CCCO	0
ZINC71746154	c1ccc2c(c1)c(=O)cc([nH]2)C(=O)N1C[C@@H]2[C@H]3CC[C@@H]([C@@H]2C1)O3	1
ZINC71746493	c1cc(oc1CO)c1[nH+]ccn1C[C@@H]1COCCO1	0
ZINC71748460	CC(C)(C#Cc1ccc(s1)c1c2c(nc(c1C#N)N)CCOC2)O	0
ZINC71749631	CC(C)(C#Cc1ccc(cc1)c1[nH+]ccn1[C@@H]1CC[N@H+](CC1)C)O	0
ZINC71750272	CC(C)c1nc(no1)Cn1ccnc1c1cc2c(cc1OC)CCC2	0
ZINC71750299	c1cc2c(cc1Cl)nc([nH]2)CNC(=O)[C@@H]1CCC[N@@H+](C1)CCO	0
ZINC71751276	C[C@H]1c2c(c(c(c(n2)N)C#N)c2ccc(cc2)C#CCCO)CO1	0
ZINC71751302	Cc1c(c(n[nH]1)C)c1cc(c(c(n1)N)C#N)C1CC[NH2+]CC1	0
ZINC71752035	CC(C)(C#Cc1ccc(s1)c1[nH+]ccn1C1Cc2ccccc2C1)O	0
ZINC71753204	Cc1cc(ccc1c1cc(c(c(n1)N)C#N)[C@H]1CCOC1)O	0
ZINC71753862	CN(C[C@H]1CCCCO1)S(=O)(=O)NCc1ccccc1	0
ZINC71754277	Cc1ccc2c(c1C)[nH]c(n2)CCN1CCO[C@@H](C1)C(F)(F)F	0
ZINC71754924	c1cc(cc(c1)Cl)c1cnn2c1nccc2c1cccs1	0
ZINC71755118	C[N@@H+](Cc1ccc(cc1)C#CCO)C1Cc2ccccc2C1	0
ZINC71758767	CN(Cc1ccccc1C(F)(F)F)C(=O)C1(CC1)C(=O)OC	1
ZINC71760976	COc1cccc(c1OC)c1nccn1C[C@H]1CCS(=O)(=O)C1	0
ZINC71762009	CCc1[nH]c(c(n1)C)c1[nH+]ccn1[C@@H](CCSC)CO	0
ZINC71764879	c1cc(ccc1CN1CCC[N@@H+](CC1)C1CCCC1)C#CCO	0
ZINC71766193	C#CCO[C@@H]1C(=Cc2cc(ccc2O1)Cl)C#N	0
ZINC71766194	C#CCO[C@H]1C(=Cc2cc(ccc2O1)Cl)C#N	0
ZINC71766713	CC(C)CN1C(=O)C[NH+](CC1=O)Cc1ccccc1	1
ZINC71767028	CO[C@H]1[C@@H]([C@@H](C(=O)N[C@@]1(c1ccccc1)O)C#N)c1ccccc1	1
ZINC71769160	CO[C@@H]1CC[C@H]2C[N@H+]3CCc4c5ccccc5[nH]c4[C@@H]3C[C@@H]2[C@@H]1CO	0
ZINC71769299	C[NH+](C)[C@H]1COC[C@@H]1OC(=O)C(c1ccccc1)(c1ccccc1)O	1
ZINC71769502	CCC[C@@H](C)C#C	0
ZINC71769766	C[C@@]12CCC(=O)C=C1CC[C@@H]1C2=CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C	0
ZINC71769768	C[C@@]12CCC(=O)C=C1CC[C@H]1C2=CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C	0
ZINC71769769	C[C@]12CCC(=O)C=C1CC[C@H]1C2=CC[C@@]2([C@@H]1CC[C@]2(C#C)O)C	0
ZINC71769904	C[C@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@H]1[C@H]2CC[C@@]2([C@H]1CC[C@]2(C)O)C)O	0
ZINC71770065	C[C@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)C=C[C@@]31C	0
ZINC71770066	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)C=C[C@@]31C	0
ZINC71770216	C[C@@]12CCC(=O)C=C1CC[C@@H]1[C@@H]2[C@@H](C[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC71770218	C[C@@]12CCC(=O)C=C1CC[C@H]1[C@@H]2[C@@H](C[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC71770219	C[C@]12CCC(=O)C=C1CC[C@H]1[C@@H]2[C@@H](C[C@@]2([C@@H]1CC[C@]2(C#C)O)C)O	0
ZINC71771981	c1cc2c(ccc3c2C[C@@H]2CCCC[C@]2(O3)O)nc1	0
ZINC71772045	COC(=O)c1ccc(c(c1)C#CC#CC#CC#CC#CC#C)O	0
ZINC71772046	CCOC(=O)c1ccc(c(c1)C#CC#CC#CC#CC#CC#C)O	0
ZINC71772048	CCCOC(=O)c1ccc(c(c1)C#CC#CC#CC#CC#CC#C)O	0
ZINC71773074	C#CC[C@H](C(Cl)(Cl)Cl)O	0
ZINC71773688	C#C/C=C/CO[C@@H]1CCCCO1	0
ZINC71773689	C#C/C=C/CO[C@H]1CCCCO1	0
ZINC71773831	C1C[C@H]2[C@H]1[C@H]1CC[C@@H]2[C@@H]([C@@H]1C(=O)O)C(=O)[O-]	0
ZINC71774616	c1cc(c(c(c1)F)F)[C@H]1CN([C@H]2[C@@H]1[N@@H+]1CC[C@H]2CC1)C(=O)CCO	0
ZINC71775983	c1ccc(cc1)c1[nH+]c2c(c(n1)N1CCC(CC1)(C(=O)[O-])O)CCC2	0
ZINC71777351	CC(C)[C@@H](C(=O)N)N1[C@H](c2ccccc2C1=O)O	0
ZINC71778525	CCCC[C@H](CC)[C@@H](C#C)OCC[NH+](CC)CC	0
ZINC71778526	CCCC[C@@H](CC)[C@H](C#C)OCC[NH+](CC)CC	0
ZINC71778659	CC(C)(C)[C@](C#C)(c1ccc(cc1)C1CCCCC1)O	0
ZINC71779063	CC(C)(C#C)Nc1nc(nc(n1)SC)NC1CC1	0
ZINC71779150	CC(C)(C#C)Nc1nc(nc(n1)Cl)NCCOC	0
ZINC71779216	CC#C[C@@H](C)Nc1nc(nc(n1)Cl)NCCOC	0
ZINC71779217	CC#C[C@H](C)Nc1nc(nc(n1)Cl)NCCOC	0
ZINC71779356	C#CCN(CC#C)C(=O)C(=O)N(CC#C)CC#C	0
ZINC71779554	COc1ccc(c(c1OC)O)C(=O)CC(=O)OC	1
ZINC71780041	CCCCC#CCn1c([nH+]c2c1cccc2)C	0
ZINC71780280	c1cc2c(cc1Cl)c(=O)n(cn2)Cc1ccncc1	0
ZINC71780400	CCOP(=S)(N1CCC[N@@H+](C1)C)OCC	0
ZINC71780908	c1ccc(cc1)[C@@](CCl)(C#Cc1ccccn1)O	0
ZINC71780988	CC(C)[C@@H]1COC(=[NH+]1)c1ccccc1C(F)(F)F	0
ZINC71781265	c1ccnc(c1)C#C[C@@]1([C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3)O	0
ZINC71781972	CCOC(=O)C[C@]1(NC(=O)C=C(O1)C)C(F)(F)F	1
ZINC71782467	CCCC#C[C@H](/C=C(/c1ccccc1F)\Cl)O	0
ZINC71782468	CCOC#C[C@@](/C=C/Cl)(c1ccc(cc1)F)O	0
ZINC71782469	CCOC#C[C@](/C=C/Cl)(c1ccc(cc1)F)O	0
ZINC71782509	Cc1c(c(nc(n1)C(F)(F)F)C(F)(F)F)C(=O)[O-]	1
ZINC71782909	C#CCC(c1ccccc1)(c1ccccc1)c1ccccc1	0
ZINC71783045	Cc1ccc(c(c1)N1CCC[C@@H](C1)O)[N+](=O)[O-]	0
ZINC71783118	C#Cc1cc(cn(c1=O)Cc1ccc(nc1)Cl)C#N	0
ZINC71783122	c1ccc(cc1)N[C@@H]1C[C@@H]([C@@H](C1)O)Nc1ccccc1	0
ZINC71783288	CN1C(=O)c2c(cccc2Cl)[C@]1(C(=O)OC)O	1
ZINC71783928	C#C[C@H](c1c(cccc1Cl)F)O	0
ZINC71783963	CCO[C@@H](C)n1c[nH+]c(c1C)c1ccc(cc1)Cl	0
ZINC71784416	CC(C#C/C=C/CN(C/C=C/C#CC(C)(C)C)C)(C)C	0
ZINC71784534	CO[C@@H]1[C@@H](N(C1=O)Cc1ccccc1)c1ccccc1	1
ZINC71784558	c1ccc(cc1)[C@@H](C#CCO[C@@H]1CCCCO1)O	0
ZINC71784559	c1ccc(cc1)[C@H](C#CCO[C@@H]1CCCCO1)O	0
ZINC71784560	c1ccc(cc1)[C@@H](C#CCO[C@H]1CCCCO1)O	0
ZINC71784561	c1ccc(cc1)[C@H](C#CCO[C@H]1CCCCO1)O	0
ZINC71784665	COCO[C@@]1(CCCCO1)C#C	0
ZINC71784733	CCCCC#C[C@@](CCl)(c1ccc(cc1)F)O	0
ZINC71785362	C[C@H]1CCC[C@@H](CC1)C[N+](C)(C)C	0
ZINC71786275	COC1([C@H]2C[C@@]([C@@H]1C=C2)(C1=CC[C@H]2[C@@H]1CCC2)O)OC	0
ZINC71788759	CC1(OC[C@@H](O1)COc1cc[nH+]c(c1)N)C	0
ZINC71789455	CC[C@@H](CC(C(=O)OCC)(F)F)O	1
ZINC71789753	C([C@@H]([C@@H]([C@@H]([C@H](C=O)O)[NH3+])O)O)O	0
ZINC71790349	CCO[C@H](C)c1nc(cs1)CN1CC[NH2+]CC1	0
ZINC71790716	Cc1cc(ccc1[C@H]1CCN(C[C@H]1O)C(=O)OC(C)(C)C)OC	1
ZINC71791159	CC(C)(C)OC(=O)NCC#CC=O	0
ZINC71791850	C[C@](C#C[C@@](c1ccccc1)(C(F)(F)F)O)(C(F)(F)F)O	0
ZINC71791851	C[C@](C#C[C@](c1ccccc1)(C(F)(F)F)O)(C(F)(F)F)O	0
ZINC71791989	c1cc(cc(c1)c1ccc2cc[nH]c2c1)CO	0
ZINC71792166	c1cc(c(c(c1F)Br)F)[S-]	0
ZINC71792884	c1c(c(cc(c1Br)F)Br)[N+](=O)[O-]	0
ZINC71793514	CCOc1ccc(cc1)c1csc(n1)NCC=C	0
ZINC71795995	c1ccc(cc1)C#CCNC(=O)/C=C/c1ccc2c(c1)OCCO2	0
ZINC71803417	COC(=O)CN1CCN(CC1)c1ccc(cc1)NC(=O)NCC=C	1
ZINC71803907	Cc1c(scn1)CNC(=O)NCc1ccc([nH+]c1)N1CCCCC1	1
ZINC71811007	CCS(=O)(=O)N(C)CCCNc1ccc(cc1)[N+](=O)[O-]	0
ZINC71815651	CC(C)CN1CCO[C@H](C1)COC(=O)CCc1ccco1	1
ZINC71816448	Cc1ccc(c(c1)C)C(=O)N1CCCN(CC1)Cc1ccc(cc1)Cl	1
ZINC71817325	c1c(c(=O)n(nc1C1CC1)C[C@@H](C[NH+]1CCOCC1)O)C(F)(F)F	0
ZINC71818654	CC[C@]1(C(=O)N(C(=O)N1)CC(=O)OCC#C)c1ccccc1	0
ZINC71820463	c1ccc(c(c1)/C=C/C(=O)N([C@@H]1CCS(=O)(=O)C1)C1CC1)OC(F)F	1
ZINC71821789	CCO[C@H]1CC[N@@H+](CC1)C[C@@H](Cn1c[nH+]c2c1cc(c(c2)C)C)O	0
ZINC71824930	C[C@H](C[N@@H+](C)Cc1csc(n1)c1cccc(c1)OC)C#N	0
ZINC71825043	COCCN1CCN(CC1)C[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC71825064	Cc1c2ccccc2c(=O)n(n1)C[C@@H](C[N@H+]1C[C@H](O[C@H](C1)C)C)O	0
ZINC71826124	C#Cc1cccc(c1)NC(=O)CCc1nc2ccccc2s1	0
ZINC71827552	Cc1cc2c(cc1C(C)C)c(co2)CC(=O)N(C)CCCC(=O)OC	1
ZINC71827801	Cc1cccc(c1C)C(=O)N1CCCc2c1cccc2C(=O)OC	1
ZINC71828007	Cc1cc(nc(n1)N)NC[C@@H]1CCCO[C@@H]1c1ccccc1	0
ZINC71828176	Cc1c(c[nH]n1)C[NH2+]C[C@H]1CCCO[C@H]1c1ccccc1	0
ZINC71828728	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)c1ccc(o1)Br	0
ZINC71833205	Cc1c(sc2c1c(=O)[nH]c(n2)[C@@H](C)[N@@H+](C)CCCOC)C	0
ZINC71833956	CCC[C@@H](C)C(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC71835987	Cc1csc([nH+]1)N1CCN(CC1)Cc1c(cccc1Cl)F	0
ZINC71842657	c1cc(cc(c1)Br)CSc1nnc(n1Cc1ccco1)N1CCCC1	0
ZINC71847206	C[C@H](COC)N/C(=[NH+]/C[C@H](c1ccccc1OC)[NH+]1CCCC1)/N	0
ZINC71849860	c1ccc(cc1)C#CCNC(=O)NCc1ccccc1O	0
ZINC71856896	CC[C@H](C)C(=O)NC[C@@H](Cc1ccccc1)O	0
ZINC71860153	CNc1cc2c(n[nH+]1)CCN(C2)C(=O)CCOc1cccc(c1)Cl	1
ZINC71862783	C[C@@H](C(=O)NC(=O)NC1CC1)N1CC[C@@H](C1)Nc1ccccc1	1
ZINC71863591	c1cc(cc(c1)Br)CNC(=O)CCSc1ccc(cc1)F	1
ZINC71863826	C[C@H](C(=O)N1CCCN(CC1)Cc1[nH+]ccn1C)OCC1CC1	1
ZINC71864161	C[C@H]1CN(CCN1C[C@@H](C)O)CCOc1c(cccc1Cl)Cl	0
ZINC71864201	C[C@@H]1CN(CC[N@H+]1C[C@@H](C)O)CC(=O)Nc1c(ccs1)C#N	0
ZINC71864631	C[C@H]1CN(CCN1C[C@@H](C)O)Cc1[nH+]ccn1CC(F)(F)F	0
ZINC71864631	C[C@H]1CN(CC[N@@H+]1C[C@@H](C)O)Cc1nccn1CC(F)(F)F	0
ZINC71864802	CCOCCN1CC[N@@H+](C[C@@H]1C)CCCCC#N	0
ZINC71867132	C[C@@H](c1ccco1)N(C)C(=O)[C@@H]1Cc2ccccc2C(=O)O1	1
ZINC71870327	Cc1c(c(n(n1)C)C)[C@@H]1CCCN1C(=O)c1c(noc1C)C	1
ZINC71871272	C[C@@H](CN1CCN(CC1)C(=O)[C@H](c1ccccc1)OC)O	1
ZINC71871374	C[C@H](CN1CCN(CC1)C(=O)c1ccc2c(c1)[nH]c(=O)n2C)O	0
ZINC71871489	Cc1cc2cn[nH]c2c(c1)C(=O)N1CCN(CC1)C[C@H](C)O	0
ZINC71871593	Cc1ccc(cc1C)[C@H](C[N@H+](C)C[C@@H]1CC[N@H+](CC1)C[C@@H](C)O)O	0
ZINC71871954	CCc1nnc2n1CCN(C2)C[C@H](c1ccc(c(c1)F)F)O	0
ZINC71872087	Cc1cnn(c1)CCNCC(=O)N1CCN(CC1)Cc1cccs1	1
ZINC71876978	c1ccc2c(c1)CCN(C2)C[C@H](C[N@H+]1CCC[C@@H]1Cn1cccn1)O	0
ZINC71878478	C[C@H]1CC=CC[C@H]1COC(=O)COc1cccc(c1)[N+](=O)[O-]	1
ZINC71880796	Cc1cc(n(n1)[C@H]1C[N@@H+](C1)C[C@H](CN1C[C@H](O[C@H](C1)C)C)O)C	0
ZINC71880818	CCN1CCO[C@H](C1)C[NH2+]Cc1ccc(c(c1)C)OC	0
ZINC71881951	CCOC[C@@H](CN1CCN(CC1)C(=O)c1ccc(c(c1)F)F)O	1
ZINC71881976	CCOC[C@H](CN1CCN(CC1)C(=O)c1cccnc1)O	1
ZINC71887883	c1ccc(c(c1)Sc1nnnn1C1CC1)S(=O)(=O)C(F)(F)F	0
ZINC71888133	CC(=O)Nc1cc(ccc1F)C(=O)Nc1cccc(c1)OCC#C	0
ZINC71889757	c1ccc(cc1)c1nnc(o1)C1(CCOCC1)c1ccc(cc1)Br	0
ZINC71890035	CC(C)(C)c1nc(on1)C1(CCOCC1)c1cccc(c1)Br	0
ZINC71890065	C[C@@H]1CC[N@H+](CC1)C[C@H](CNC(=O)NCC#C)O	0
ZINC71892882	C[N@H+]1CCCC[C@@H]1CN1CCN(CC1)Cc1cc(sc1)[N+](=O)[O-]	0
ZINC71892995	COc1ccc(cc1)[C@H](c1ccc(cc1)F)NCC(=O)NCC#C	0
ZINC71894505	COCc1cc(n2c(n1)ncn2)Nc1ccc(cc1)CCO	0
ZINC71897143	C#CC[N@@H+]1CC[C@H](CC1)c1[nH]c2ccccc2n1	0
ZINC71897554	CC[N@@H+]1CCCC[C@H]1CNC(=O)NCC#C	0
ZINC71898064	CCOC(=O)NCCNC(=O)c1ccc(c(c1)O)[N+](=O)[O-]	1
ZINC71898218	CCNC(=O)N[C@H]1CN(C[C@@H]1OC)C(=O)Cc1ccccc1O	1
ZINC71900393	CN(C[C@H](COCc1ccccc1)O)c1ccc2nnnn2n1	0
ZINC71900427	CC(C)(C)[C@H](CNc1ccc(c(c1)C(=O)OC)[N+](=O)[O-])O	1
ZINC71900807	Cc1c(c(n(n1)C)OC)C(=O)OCc1cnn(n1)c1ccccc1	1
ZINC71902065	C#Cc1cccc(c1)NC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC71902330	C#CCN(CCO)CCOCC(F)(F)F	0
ZINC71902330	C#CC[N@H+](CCO)CCOCC(F)(F)F	0
ZINC71903213	C[C@H]1CCC[C@@H](C1)OCC(=O)NCc1ccccc1O	1
ZINC71904005	C[N@H+]1CC[C@@H](CC1)N(C)CCN(C)C(=O)[C@@H]1CCCC[N@H+]1CC#C	0
ZINC71904363	CN(CC#C)[C@@H](CO)c1ccc(cc1)OC	0
ZINC71904364	C[N@@H+](CC#C)[C@H](CO)c1ccc(cc1)OC	0
ZINC71904785	CC[C@H](C(=O)NC[C@@H](c1cccc(c1)F)O)OC1CCCC1	1
ZINC71904844	C[C@@H](c1cccnc1)N1CC[N@@H+](CC1)Cc1ccc(c(c1)OC)OC	0
ZINC71904864	CCOC[C@@H](CN(CC#C)Cc1ccc(cc1)C)O	0
ZINC71904864	CCOC[C@@H](C[N@@H+](CC#C)Cc1ccc(cc1)C)O	0
ZINC71904865	CCOC[C@H](CN(CC#C)Cc1ccc(cc1)C)O	0
ZINC71904865	CCOC[C@H](C[N@@H+](CC#C)Cc1ccc(cc1)C)O	0
ZINC71904871	CCOC[C@H](CN(CC#C)Cc1ccco1)O	0
ZINC71904871	CCOC[C@H](C[N@@H+](CC#C)Cc1ccco1)O	0
ZINC71905050	C#CC[C@@H](c1ccccn1)OC(=O)c1ccsc1	0
ZINC71905053	C#CC[C@@H](c1ccccn1)OC(=O)c1ccc(cc1)c1cnco1	0
ZINC71905286	c1cc(c(cc1Cl)Br)C[NH2+]C1(CCOCC1)CO	0
ZINC71905405	C[C@@H]1CCCC[N@H+]1C[C@@H]1CCC[N@@H+](C1)CCCCCO	0
ZINC71907389	CN(Cc1ccccc1C#N)C[C@@H](COCc1ccccc1)O	0
ZINC71907921	C[C@](CNC(=O)CC[C@H]1CCCO1)(c1ccc(cc1F)F)O	1
ZINC71909318	CCC(C)(C)C(=O)Nc1cccc(c1)C[S@](=O)Cc1ccccc1	1
ZINC71909459	C#Cc1cccc(c1)N(Cc1ccco1)S(=O)(=O)C[C@@H]1CCCO1	0
ZINC71909460	C#Cc1cccc(c1)N(Cc1ccco1)S(=O)(=O)C[C@H]1CCCO1	0
ZINC71909943	Cc1cc(cc(c1O)NC(=O)C1CCN(CC1)CC#C)Cl	0
ZINC71909943	Cc1cc(cc(c1O)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C)Cl	0
ZINC71910569	c1ccc2c(c1)[C@H](CCO2)CC(=O)N1CCC[C@H](C1)[NH+]1CCCCC1	1
ZINC71913555	C#CCNC(=O)N(Cc1ccccc1O)C1CCCCC1	0
ZINC71913842	c1c(cc(c(c1C#N)[N+](=O)[O-])N1CCC[C@@H](C1)O)N1CCC[C@@H](C1)O	0
ZINC71913890	c1cc(c(cc1NS(=O)(=O)c1ccc([nH+]c1)N1CC(C1)O)F)F	0
ZINC71914093	CCC[C@@H](C)CS(=O)(=O)N1CCC[N@@H+](CC1)CC(=O)NCC#C	0
ZINC71914173	C[C@@H](C(=O)N(Cc1ccccc1O)Cc1ccco1)OCCC=C	1
ZINC71914204	CCC1=NO[C@@H](C1)c1[nH]c(=O)c2c3c(sc2n1)CCC3	0
ZINC71915029	C=C(CN(Cc1cccc(c1)O)[C@@H]1CC[C@H](CC1)O)Br	0
ZINC71915706	CCO[C@H]1CCC[N@H+](C1)Cc1nnc(o1)C	0
ZINC71916164	CC(C)c1nc(cs1)C(=O)N1CCn2c(nnc2C(F)(F)F)C1	1
ZINC71916170	c1c(cc(c(c1F)N1CCC[C@H](C1)CCO)F)C#N	0
ZINC71916656	C[C@@H](CC1(OCCO1)C)CNC(=O)Cn1c2ccccc2ncc1=O	1
ZINC71916734	C#CCN1CCC(CC1)C(=O)Nc1nc(cs1)c1cccc(c1)O	0
ZINC71916734	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1nc(cs1)c1cccc(c1)O	0
ZINC71920905	CCO[C@@H]1C[C@H](C21CCCC2)N(C)c1c2cnn(c2ncn1)C	0
ZINC71921452	CC[C@@H](C)[C@@H](CO)NC(=O)Nc1cccc(c1)C#C	0
ZINC71921453	CC[C@H](C)[C@@H](CO)NC(=O)Nc1cccc(c1)C#C	0
ZINC71921454	CC[C@@H](C)[C@H](CO)NC(=O)Nc1cccc(c1)C#C	0
ZINC71921455	CC[C@H](C)[C@H](CO)NC(=O)Nc1cccc(c1)C#C	0
ZINC71921496	Cc1ccc(cc1)[C@@H](CC(=O)O[C@@H](C)C#C)NC(=O)C	0
ZINC71924075	CC#CCN1CCC[C@@H](C1)C(=O)NCC1CC1	0
ZINC71924075	CC#CC[N@@H+]1CCC[C@@H](C1)C(=O)NCC1CC1	0
ZINC71926214	CCOCc1ccccc1CNC(=O)N[C@@H](CO)c1ccccc1	1
ZINC71926299	C#Cc1cccc(c1)NC(=O)N[C@H](Cc1ccccc1)CO	0
ZINC71926441	Cc1c(cccc1Cl)NC(=O)N[C@H](Cc1ccccc1)CO	0
ZINC71928183	CC(=O)N1CC[NH+](CC1)Cc1cc2c(c(c1)Br)OCO2	1
ZINC71932772	c1ccc(cc1)/C=C/C(=O)NCc1ccc(nc1)OC1CCCC1	1
ZINC71941949	CCCN(CCO)C(=O)Nc1ccc(c(c1)F)OC(F)F	0
ZINC71945403	C#CCNC(=O)c1cc2c(cc1O)OCO2	0
ZINC71951244	C#CCN1CCCN(CC1)C(=O)c1ccc(cc1)F	0
ZINC71972546	CCc1ccc(cc1)S(=O)(=O)NC[C@@H](C)CN1CC[N@H+](CC1)C	0
ZINC71973732	C[C@@H]([C@H](CCCc1ccccc1)C(=O)OC)O	1
ZINC71974628	c1cc(cc(c1)[N+](=O)[O-])[C@]1(C(=O)N=C(N1)N)Cc1ccco1	1
ZINC71977918	c1ccc(c(c1)c1cc(nc(n1)N)c1ccc(c(c1)Cl)Cl)F	0
ZINC71980707	C1C[C@@H](OC1)CSC(=[NH2+])N	0
ZINC71997862	Cc1ccc(nc1)NC(=O)c1ccccc1N(C)c1ccccc1	1
ZINC71999486	C[C@@H](COC)NC(=O)N[C@H](c1ccc(cc1)F)[C@@H]1CCCO1	1
ZINC72003372	CC(C)[C@@H](C(=O)NCC#C)Oc1ccccc1C#N	0
ZINC72004501	c1cc(cc(c1)F)OCCCC(=O)NCCCC1CCCC1	1
ZINC72012506	C[C@H](CC(=O)OC)NC(=O)COc1ccc2cc(ccc2c1)Br	1
ZINC72015422	C#CCN1CCC(CC1)C(=O)NNC(=O)c1ccccc1O	0
ZINC72015422	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NNC(=O)c1ccccc1O	0
ZINC72015441	CCOC(=O)Cc1csc(n1)NC(=O)C1CCN(CC1)CC#C	0
ZINC72015451	C[C@@H]1CN(C[C@@H](O1)C)CCCNC(=O)C1CCN(CC1)CC#C	0
ZINC72015451	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCNC(=O)C1CCN(CC1)CC#C	0
ZINC72015453	C[C@@H]1CN(C[C@H](O1)C)CCCNC(=O)C1CCN(CC1)CC#C	0
ZINC72015463	CCC(CC)[C@H](CNC(=O)C1CCN(CC1)CC#C)N1CCOCC1	0
ZINC72015463	CCC(CC)[C@H](CNC(=O)C1CCN(CC1)CC#C)[NH+]1CCOCC1	0
ZINC72018854	CN(C[C@@H](COc1ccccc1C(F)(F)F)O)c1c(cccn1)C#N	0
ZINC72027044	CCOc1cc(c(c(c1)CN1CCN(CC1)CC#C)O)CC=C	0
ZINC72041603	c1cc(cc(c1)Cl)/C(=N\OCCCOc1ccc2c(c1)OCO2)/N	0
ZINC72046160	COC(=O)COc1ccc(cc1)C(=O)/C=C/c1ccc(c(c1)Br)O	1
ZINC72060252	c1ccc(c(c1)NC(=O)[C@H]1CCCN1C(=O)c1ccc(cc1)Br)O	0
ZINC72062997	CC(=C[C@H]1[C@H](C1(C)C)C(=O)Nc1ccccc1N1CCOC1=O)C	1
ZINC72075627	CCOC(=O)CN(C)C(=O)Cc1ccccc1O	1
ZINC72087874	Cc1ccc(cc1F)C(=O)OCCC#C	0
ZINC72087875	Cc1ccc(cc1OC)C(=O)OCCC#C	0
ZINC72093913	CCn1cc[nH+]c1CN[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC72094817	C[C@H]1C[C@@H]1NC(=O)[C@H](c1ccccc1)NC(=O)OC(C)(C)C	1
ZINC72098911	Cc1nnc(n1CC=C)SCc1ccccc1Oc1ccccc1	0
ZINC72115077	CC(C)OCCCn1c(=O)c2ccc(cc2nc1SC(C)C)Cl	0
ZINC72126605	CCN(CCOC)C(=O)C[C@@H]1C(=O)NCC[N@H+]1Cc1ccccc1F	1
ZINC72127430	CC(C)[C@@H]1CN(CCC[N@H+]1CC1CC1)C(=O)c1ccc(c(c1)Cl)O	0
ZINC72128091	c1c(c([O-])n[nH]c1=O)CC(=O)N1CCC2(CC1)CCOCC2	1
ZINC72128851	c1cc(sc1c1cc(nc2c1cc[nH]2)NCCO)S(=O)(=O)N	0
ZINC72129592	C[NH+](C)[C@@H]1CCCN(CC1)C(=O)c1ccc(=O)[nH]c1	1
ZINC72133793	CC(C)O[C@H]1CN(C[C@@H]1O)S(=O)(=O)NCc1ccccc1	0
ZINC72134733	CC(C)c1cc(n2c(n1)ccn2)N(C)CC1(CCOCC1)CO	0
ZINC72137011	Cc1cc(nc([nH+]1)c1ccccc1)N1C[C@H]2C[C@@H]([C@@H](C[C@H]2C1)O)O	0
ZINC72139140	CC(C)(C#Cc1ccc(o1)C(=O)N1CCOC[C@H]1CC(=O)[O-])O	0
ZINC72144816	c1c(csc1C[N@@H+]1CCn2cncc2C1)C#CCO	0
ZINC72145155	c1cc(ccc1CN1CC[NH2+][C@@H](C1)C(=O)N1CCCC1)C#CCCO	0
ZINC72145156	c1cc(ccc1CN1CCN[C@H](C1)C(=O)N1CCCC1)C#CCCO	0
ZINC72145156	c1cc(ccc1CN1CC[NH2+][C@H](C1)C(=O)N1CCCC1)C#CCCO	0
ZINC72145156	c1cc(ccc1C[N@H+]1CCN[C@H](C1)C(=O)N1CCCC1)C#CCCO	0
ZINC72145319	C[N@H+]1CCC[C@H]1CCN1CC[C@@]2(CC1)c1ccccc1N(C2=O)C	1
ZINC72146761	C[N@@H+]1CCC[C@@H](C1)C[NH+]1CCN(CC1)Cc1cc2n(n1)CCC[NH2+]C2	0
ZINC72147007	CC(C)c1cc(n2c(n1)ccn2)NC[C@H](COCc1ccccc1)O	0
ZINC72152500	c1ccc(cc1)n1c(nnn1)NC[C@@H]1C[NH2+]CCOC1	0
ZINC72152572	CC(C)(C#Cc1cccc(c1)C(=O)N1CC(C1)c1ccncc1)O	0
ZINC72157161	CC(C)(C#Cc1ccc(cc1)CN1CC(C1)c1ccncc1)O	0
ZINC72157634	C[C@H](C[NH+]1CCCC1)C[N@H+](C)Cc1cn(nn1)c1ccccc1	0
ZINC72157662	CCCc1cc(n2c(n1)ccn2)NC1CCN(CC1)C(=O)OCC	1
ZINC72157952	Cc1cnc2c(c(nn2c1)C(=O)N1CCC[C@](C1)(C[NH+](C)C)O)Cl	0
ZINC72159011	c1cc2c(cc1C(=O)N1CCC[C@@](C1)(CO)O)c1c(s2)C(=O)NCC1	0
ZINC72161023	C[N@H+](Cc1ccc(o1)c1ccccc1Cl)CC1(CCOCC1)CO	0
ZINC72162450	Cn1c2c(cn1)c(nc(n2)C1CCCC1)N1CCO[C@H](C1)C(F)(F)F	0
ZINC72162686	COC[C@H]1CCC[C@H]1n1ccnc1c1ccc(s1)C#CCO	0
ZINC72162686	COC[C@H]1CCC[C@H]1n1cc[nH+]c1c1ccc(s1)C#CCO	0
ZINC72162888	COc1ccc(cc1C(=O)N1CCC(CC1)[N@@H+]1CCC[C@@H](C1)O)F	0
ZINC72165130	c1ccc2c(c1)c(co2)C(=O)N1CCC[C@](CC1)(CO)O	0
ZINC72172653	Cn1c2c(cn1)c(nc(n2)COC)N(C)CC[NH+](C)C	0
ZINC72172694	c1ccc2c(c1)cc(cn2)n1ccnc1c1cc(cs1)C#CCO	0
ZINC72187478	C#Cc1ccnc2c1cccc2	0
ZINC72188071	c1ccc(c(c1)/C=C/1\C=CC=[NH+][C@@H]1N)O	0
ZINC72190339	C1=[NH+]c2c([C@H](N1)N)nc(n2[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)Br	0
ZINC72191289	CCC(CC)[C@@H]([C@H]1[C@@H](C[C@@H]([C@H]1O)C(=O)OC)NC(=[NH2+])N)NC(=O)C	1
ZINC72191354	COc1ccc(cc1)CNC(=O)[C@H](CSCC1CCCC1)N	1
ZINC72191397	C#Cc1ccc(cc1)[C@H](C(F)(F)F)N	0
ZINC72191398	C#Cc1ccc(cc1)[C@@H](C(F)(F)F)N	0
ZINC72192655	c1cnc(nc1N1CC[C@@H](C1)O)Br	0
ZINC72196979	c1cc(ccc1C#Cc1ccc(c(c1)[C@@H](C(=O)[O-])[NH3+])O)F	0
ZINC72197026	c1ccc(cc1)Cc1cc(c(c(c1)Cl)O)[C@@H](C(=O)[O-])[NH3+]	0
ZINC72197556	Cc1ccc(cc1Cl)[C@@H](CO)[NH3+]	0
ZINC72197977	c1cc(c(c(c1[C@@H](CO)[NH3+])Cl)F)N	0
ZINC72198072	CCN(CC)c1ccc(cc1)[C@@H](CO)[NH3+]	0
ZINC72198790	c1cc(c(cc1[C@@H](CO)[NH3+])OC(F)(F)F)N	0
ZINC72199131	c1cc(c(cc1Br)[C@H](CO)[NH3+])Cl	0
ZINC72199303	CS(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])[C@H](CO)N	0
ZINC72199457	c1cc(ccc1C#Cc1ccc(c(c1)[C@H](CO)[NH3+])O)F	0
ZINC72199661	c1c(c(cc2c1OCCCO2)Br)[C@H](CO)[NH3+]	0
ZINC72199752	c1cc(c(cc1I)[C@H](CO)[NH3+])Cl	0
ZINC72199775	c1cc(c(cc1[C@@H](CO)[NH3+])Br)N1CCOCC1	0
ZINC72199787	COC(=O)c1cccc2c1c(ccc2[C@@H](CO)[NH3+])C(=O)OC	1
ZINC72200315	c1cc(c(c(c1F)[C@@H](C[NH3+])N)[O-])F	0
ZINC72201332	c1cc(c(c(c1)OC(F)(F)F)O)[C@H](C[NH3+])N	0
ZINC72201741	c1cc(c(cc1O)Cl)[C@H]1CCC[NH2+]1	0
ZINC72202833	C#CCCC[C@H](CO)[NH3+]	0
ZINC72202997	c1c(cnc(n1)N1CCC[C@@H](C1)CO)F	0
ZINC72203702	c1c(sc(n1)Cl)CN1CCCC[C@H]1CO	0
ZINC72204352	c1cc(c([nH+]c1)c1ccc(cn1)C#N)[O-]	0
ZINC72226130	C[C@H]1C[C@H]1CNCC#C	0
ZINC72230269	CN(C[C@@H]1c2ccccc2CCO1)C(=O)[C@@H]1CCCCN1CC#C	0
ZINC72230597	COc1ccc(cc1OCC#C)CNC(=O)NCCO	0
ZINC72230790	c1cncc2c1cno2	0
ZINC72231245	c1cncc2c1C=[NH+]CO2	0
ZINC72231310	C#CCCN1CC=CC=C1	0
ZINC72231313	Cc1c(ccc(n1)N)C#C	0
ZINC72231476	C#C[C@@H]1CC[N@H+](CC1)N	0
ZINC72231577	C[C@@H](C#C)N1CCCCC1	0
ZINC72233116	C#CCOCCC(=[NH2+])NO	0
ZINC72234518	Cc1c(c(n[nH]1)C(=O)N1CCC[C@H]1[C@@H]1CCC[N@H+]1C)Br	1
ZINC72236105	C=CCN1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	0
ZINC72236446	CCOC(=O)/C=C(\c1ccc(cc1)Cl)/Nc1ccc(cc1N)C	1
ZINC72236484	CCOC(C#CCC1CC1)OCC	0
ZINC72236487	CCOC(C#CC(C)(C)O)OCC	0
ZINC72236489	CC[C@H](C#CC(OCC)OCC)O	0
ZINC72236490	CCOC(C#C[C@@H](c1ccccc1)O)OCC	0
ZINC72236539	c1ccc(c(c1)c1nc([nH]n1)CC[NH3+])[N+](=O)[O-]	0
ZINC72236732	Cc1cc(ccc1N)c1nc([nH]n1)c1ccco1	0
ZINC72237553	c1cc(ccc1c1n[nH]c(n1)c1ccc(c(c1)N)O)Cl	0
ZINC72237673	c1cc(ccc1c1[nH]nc(n1)c1ccc(c(c1)[N+](=O)[O-])O)F	0
ZINC72239243	C[C@H]1CCCCN1S(=O)(=O)c1cnn(c1)C(C)C	0
ZINC72239642	c1cc(oc1)CN1[C@@H](CCC1=O)C(=O)N1CCCCCC1	1
ZINC72240885	CCOC(=O)N1CCN(CC1)S(=O)(=O)c1c(onc1N)C	1
ZINC72241809	CN1[C@H]([C@@H](OCC1=O)C(=O)N1CCCCC1)c1cccc(c1)F	1
ZINC72251382	Cc1c(c(n(n1)C)C(=O)OC)NC(=O)c1ccc(o1)Cn1cccn1	1
ZINC72253104	Cc1cnn(c1)CC[NH2+][C@@H]1CCOC1=O	1
ZINC72253986	Cc1c(c(n(n1)C)Cl)[C@@H]1CCC[N@H+]1C[C@@H](CN1CCOCC1)O	0
ZINC72254067	Cc1nc2n(n1)C[C@H](CC2)[NH2+]C[C@@H](COCc1ccccc1OC)O	0
ZINC72256976	Cc1cccc(c1)OCC(=O)NC[C@H](C[NH+](C)C)O	0
ZINC72257187	CCn1c(c(cn1)Br)C(=O)NC[C@@H](C[NH+](C)C)O	0
ZINC72257201	Cc1ccnn1CC(=O)NC[C@@H](C[NH+](C)C)O	0
ZINC72265025	CC(C)(C)OC(=O)N[C@H]1CC[N@@H+](C1)Cc1ccc(cc1)C#N	1
ZINC72265839	C#Cc1ccc(cn1)C(F)(F)F	0
ZINC72266298	CC#CO[C@H]1N2CC[C@H](C1)CC2	0
ZINC72266407	Cc1ccc(cc1)[C@H]1[C@@H](CCCO1)[NH3+]	0
ZINC72267562	Cc1cnc(c(c1OC)C)CN1CCO[C@H](C1)Cn1c(nc(n1)C)C	0
ZINC72268192	C#CCN(C[C@@H]1CCCO1)C(=O)NCCc1ccccn1	0
ZINC72268222	C#CCN(C[C@@H]1CCCO1)C(=O)N[C@H]1CC[N@@H+]2[C@@H]1CCCC2	0
ZINC72268458	C#CCOC(=O)c1cc2c(s1)c1cc(ccc1SC2)F	0
ZINC72269534	COCCOc1cccc(c1)C(=O)N1CCN(CC1)[C@@H]1CCC[C@H]1O	1
ZINC72269966	C#CCN1CCC[C@H]1/C(=N/n1cnc2c1cccc2)/[O-]	0
ZINC72270265	Cc1ccc2c(c1)[C@@H](CCS2)NC(=O)N(CC#C)C[C@@H]1CCCO1	0
ZINC72270266	Cc1ccc2c(c1)[C@H](CCS2)NC(=O)N(CC#C)C[C@@H]1CCCO1	0
ZINC72270267	Cc1ccc2c(c1)[C@@H](CCS2)NC(=O)N(CC#C)C[C@H]1CCCO1	0
ZINC72270368	Cc1ccc2c(c1)[C@@H](CCS2)NC(=O)[C@H]1CCCCN1CC#C	0
ZINC72270471	CC[N@@H+](CCOCC)CC(C)(C)O	0
ZINC72270737	CNC(=O)Cn1cc(cn1)NC(=O)C[N@H+]1CCC[C@H](C1)c1ccn[nH]1	1
ZINC72272538	C1CCN(CC1)/C(=[NH+]\[C@H]1CCN(C1)CC(F)(F)F)/N	0
ZINC72274133	CN1c2ccc(cc2CCC1=O)NC(=O)c1ccc(c(c1)Cl)O	0
ZINC72274595	c1cc(ccc1C[N@@H+](C[C@H]1CCCO1)C1CC1)C(F)(F)F	0
ZINC72274795	COCCN1CCN(CC1)C[C@@H](c1ccccc1F)O	0
ZINC72275457	C#CCN1CCC[C@H]1[C@@H](C(F)(F)F)O	0
ZINC72275457	C#CC[N@@H+]1CCC[C@H]1[C@@H](C(F)(F)F)[O-]	0
ZINC72276111	c1cc(cc(c1)F)OCCNc1cc(ncn1)N1CCC[C@H]1CO	0
ZINC72276838	CCCn1c2c(c(cc(n2)C2CC2)C(=O)OCC#C)c(=O)nc1[O-]	0
ZINC72277304	C#CCN1CCC(CC1)C(=O)N(C[C@@H]1CCCO1)[C@@H]1CCSC1	0
ZINC72277467	Cc1nnnn1c1ccc(c(c1)NC(=O)[C@@H]1CCC[N@@H+]1CC#C)F	0
ZINC72277672	Cc1ccc(s1)[C@H](CN[C@@H](C)c1ccncc1)N1CCOCC1	0
ZINC72279332	CCc1nc(no1)[C@H]1CCC[N@@H+]1Cc1ccc(cc1F)C#N	0
ZINC72279778	CC[C@H]1C[N@H+](CCN1C[C@@H](C)O)Cc1csc(n1)c1cnn(c1)C	0
ZINC72280837	CCn1cc(cn1)C[NH2+]C[C@H](c1cccs1)N1CCO[C@@H](C1)C	0
ZINC72281404	CCCOc1ccc(cc1OC)[C@@H](C)[NH2+][C@@H](C)c1nnc(o1)C	0
ZINC72281480	CCN([C@H](c1ccc(cc1)OC)c1cccnc1)C(=O)[C@H]1CCCO1	1
ZINC72281538	C#CCN(Cc1ccco1)C(=O)N[C@H]1CCC[C@@H]1Oc1ccccc1	0
ZINC72281753	C#CCN1CCCC[C@@H]1C(=O)Nc1cc2c(cc1Cl)NC(=O)CO2	0
ZINC72282417	Cc1c(c(n(n1)CCOC)C)C[NH2+]Cc1ccc(cc1)OCCC#C	0
ZINC72282565	COCC[N@H+]1CCC[C@H](C1)NC(=O)NCCC#C	0
ZINC72284908	Cc1nc(on1)COc1ccc(cc1)NC(=O)[C@@H]1CCC[N@H+]1CC#C	0
ZINC72286600	C#CCCOc1ccc(cc1)C[NH2+]C1(CCCC1)c1nccs1	0
ZINC72286606	Cc1ccc(o1)[C@H]1CCCN1S(=O)(=O)C[C@@H]1CCOC1	0
ZINC72286653	CC(C)Oc1ccc(cc1)[C@@H](CNC(=O)C1CCN(CC1)CC#C)O	0
ZINC72287728	Cn1cc(cn1)[C@@H](CNC(=O)N(CC#C)C[C@@H]1CCCO1)[NH+](C)C	0
ZINC72288149	Cc1cc(no1)OCC(=O)Nc1ccc2c(c1)cn(n2)C(C)C	1
ZINC72289353	C[C@@H]1CN(C[C@H](O1)c1ccccc1)C(=O)c1ccc2c(c1)oc(=S)[nH]2	1
ZINC72290027	CC(C)(COc1ccc(cc1)NC(=O)[C@H]1CC[N@@H+](CC1)CC#C)O	0
ZINC72290269	CCOC(=O)N1CCC[C@H](C1)C(=O)NC[C@H](Cc1ccccc1)CO	1
ZINC72291607	COCCS(=O)(=O)N(Cc1ccco1)c1cccc(c1)C#C	0
ZINC72292093	CCS(=O)(=O)CCn1ccc(n1)NC(=O)N(CC#C)Cc1ccco1	0
ZINC72293729	c1cc(c(c(c1)Cl)Cl)CCC(=O)NC[C@H]1CCCC[C@H]1O	0
ZINC72293837	C#CCNC(=O)c1ccc(nc1)N[C@@H](CCO)c1cccs1	0
ZINC72293838	C#CCNC(=O)c1ccc(nc1)N[C@H](CCO)c1cccs1	0
ZINC72294223	CCN(C)c1cccc(c1)NC(=O)N[C@@H](CCCO)c1ccccc1	0
ZINC72294293	C#Cc1cccc(c1)NC(=O)C(=O)NC[C@H](c1ccccc1Cl)O	0
ZINC72294311	C#Cc1cccc(c1)NC(=O)C(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC72294926	CC1([C@@H]([C@@H]2[C@@H]1OCC2)NC(=O)N(CC#C)Cc1ccco1)C	0
ZINC72295020	C[C@@](CNC(=O)[C@@H]1CCCC[N@H+]1CC#C)(c1cnn(c1)C)O	0
ZINC72295021	C[C@](CNC(=O)[C@@H]1CCCCN1CC#C)(c1cnn(c1)C)O	0
ZINC72295021	C[C@](CNC(=O)[C@@H]1CCCC[N@H+]1CC#C)(c1cnn(c1)C)O	0
ZINC72295023	C[C@](CNC(=O)[C@H]1CCCCN1CC#C)(c1cnn(c1)C)O	0
ZINC72295170	C[C@@H]1C[C@@H]1C(=O)OCC#Cc1cccc(c1)OC	0
ZINC72295760	CCn1cc(cc1C(=O)NCCCCn1ccnc1C)Br	1
ZINC72297678	CC#CCN(CC#C)C(=O)Cc1csc(n1)c1ncn[nH]1	0
ZINC72299826	CC(C)c1nc(no1)[C@H]1CCCN(C1)Cc1csc(n1)COC	0
ZINC72299916	C#CCOC(=O)[C@@H]1CCCN(C1)S(=O)(=O)c1cccs1	0
ZINC72300196	Cc1nccn1C[C@H]1CCCN1S(=O)(=O)C[C@@H]1CCOC1	0
ZINC72304476	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NCC1(CCOCC1)O	0
ZINC72304824	CC[C@H](C[C@H](C)CO)NC(=O)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC72305019	Cc1cccc([nH+]1)CN(CCOc1ccccc1)CC#C	0
ZINC72305362	C[C@@H]1CCc2c(sc(c2C(=O)OC)NC(=O)CN(CC#C)CC#C)C1	0
ZINC72306289	COc1cc(cc(c1OC)NS(=O)(=O)c1cc(ccc1Cl)Cl)C(=O)[O-]	1
ZINC72308128	CC#CC[NH2+][C@]1(C[C@@H](CC(C1)(C)C)C)CO	0
ZINC72308130	CC#CCN[C@]1(C[C@H](CC(C1)(C)C)C)CO	0
ZINC72308482	CN(C)C(=O)[C@@H](c1ccccc1)[N@@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC72308801	C[C@@H](c1ccc(c(c1)F)F)[N@@H+]1CCN(C(=O)C1)CCO	0
ZINC72309020	CCOC(=O)[C@@H]1CC[N@H+](CC1)[C@H]1C[C@H](C[C@@H]1O)C(=O)OC	1
ZINC72309152	C[C@H]([C@H]1CCCC[N@@H+]1CCO)NC(=O)OC(C)(C)C	1
ZINC72309724	C[C@H](c1cccc(c1)Cl)NC(=O)Nc1cnn(c1)C(C)C	1
ZINC72310917	CC[C@@H](c1[nH]c2ccccc2n1)[NH2+]Cc1ccc(cc1)OCCC#C	0
ZINC72310983	Cc1ccc(o1)[C@H](COC)Nc1ncc(cn1)Br	0
ZINC72311902	c1cc(c(cc1F)C(=O)NCC(=O)OCC1CC1)O	1
ZINC72314507	C#CC[C@]1(CCSC1)O	0
ZINC72314813	Cc1c(cccc1Cl)NCc1c(snn1)Cl	0
ZINC72320052	C(CC#CC#CCCC(=O)[O-])CO[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC72320239	CCCCCCC[C@H](/C=C/C#CC#C[C@@H](C=C)O)O	0
ZINC72320240	CCCCCCC[C@@H]1[C@@H](O1)CC#CC#C[C@@H](C=C)O	0
ZINC72320242	CCCCCCC[C@@H]1[C@H](O1)CC#CC#C[C@@H](C=C)O	0
ZINC72320243	CCCCCCC[C@H]1[C@H](O1)CC#CC#C[C@@H](C=C)O	0
ZINC72320438	C[C@H]1CC[C@@]2([C@@H](CCC=C2C=C1C(=O)[O-])O)C	0
ZINC72320561	C[C@@H]1[C@H]2CC[C@H]3[C@@]([C@@H]2C[C@@]2(C1=CC(=O)O2)O)([C@H](CCC3(C)C)O)C	1
ZINC72320562	C[C@H]1[C@H]2CC[C@H]3[C@@]([C@@H]2C[C@@]2(C1=CC(=O)O2)O)([C@H](CCC3(C)C)O)C	1
ZINC72321650	c1ccc(cc1)[C@H]1C[C@H]([C@H]([C@@H]1[NH2+]CC1CCCC1)O)O	0
ZINC72324295	Cc1cnc(cn1)C(=O)N[C@@H](C)Cn1c(=O)n(nn1)c1ccccc1	1
ZINC72331104	Cc1ccc(cc1)OCC(=O)OCC(=O)NCc1ccccc1Br	1
ZINC72339525	CC(C)n1ccc(n1)C#CC(=O)[O-]	0
ZINC72339636	Cn1cc(cn1)C#CC(=O)[O-]	0
ZINC72339659	CC(C)n1cc(cn1)C#CC(=O)OC	0
ZINC72340131	c1cc(ccc1c1ccncn1)c1nc(on1)CN1CCOCC1	0
ZINC72341756	C#CCOc1cccc(c1)CN[C@H](Cc1cccs1)c1nccs1	0
ZINC72342989	c1cc(cnc1)[C@]1(CCC[C@H]2[C@@H]1CN(C2)S(=O)(=O)c1ccc(s1)Cl)O	0
ZINC72343693	COC[C@@H]1CN(CCN(C1)S(=O)(=O)C)c1cnccn1	0
ZINC72346443	COc1ccc(cc1)CC(=O)N1CCn2cnnc2C1	1
ZINC72351163	Cc1cccc(c1)[C@@]1(CC[N@H+](CC1)CCO)O	0
ZINC72353507	CC(=O)N1CCC[C@H](C1)c1ccc(cn1)N1CCOCC1	1
ZINC72365375	CC(=O)N[C@@H]1CCN(CC1)c1cnc(cn1)[C@@H]1CCC[NH2+]C1	1
ZINC72365972	CNC(=O)[C@@H]1CN(CCN1c1ncccn1)Cc1ccccc1	1
ZINC72367908	COCC[N@H+]1CC[C@@H](CC1)c1csc(n1)N	0
ZINC72368695	CNC(=O)[C@H]1C[N@H+](CCN1CCc1ccccc1)C	1
ZINC72368999	Cc1cc(ncn1)N1CCC[C@H]1c1nc(cc(=O)[nH]1)c1ccncc1	0
ZINC72369063	Cc1[nH+]ccc(n1)N1CCC[C@@H](CC1)N(C)S(=O)(=O)C	0
ZINC72380331	c1cc(ccc1c1c[nH]nc1[C@@H]1CCCN1C(=O)CC1CCCC1)F	1
ZINC72380753	Cc1nc2c(c(n1)Nc1cnccn1)CCN(C2)C(=O)C	1
ZINC72381387	CC(C)[N@@H+]1CC[C@@H](C1)c1cc(n[nH]1)CCO	0
ZINC72381416	CC(=O)N1CC[C@H](C1)c1cc(n[nH]1)CCO	0
ZINC72381812	CN(C)C(=O)CN1CCC[C@H]1c1ccccn1	1
ZINC72382194	CN(C)S(=O)(=O)N1CCC(CC1)c1c(nccn1)c1c[nH]nc1	0
ZINC72382712	Cc1nc(cc(n1)Nc1ncccn1)[C@H]1CCN(C1)C(=O)COC	1
ZINC72383377	CCn1cc(cn1)C[N@H+]1CC[C@H](C1)c1ccn[nH]1	0
ZINC72385818	Cn1cc(cn1)CN1CCO[C@H](C1)c1cc([nH]n1)CCO	0
ZINC72386983	CC1(COC1)CNc1ccc(nc1)[C@@H]1CCC[N@@H+](C1)C	0
ZINC72387146	Cc1[nH+]c(cc(n1)NCCc1ccccc1)[C@H]1CN(CCO1)C	0
ZINC72387766	Cc1nc(cc(n1)N1CCCC1)[C@H]1CN(CCO1)Cc1cnn(c1)C	0
ZINC72387842	Cc1nc(cc(n1)NC)[C@H]1CN(CCO1)CCOc1ccccc1	0
ZINC72389641	CCn1cncc1C[N@@H+]1C[C@H]2CCC[C@@]([C@@H]2C1)(c1ccc(cc1)F)O	0
ZINC72393640	CC(C)(C)c1c(c2cccnc2[nH]1)C[N@@H+](C)[C@@H]1CCS(=O)(=O)C1	0
ZINC72394741	C#CCNC(=O)C1(CC[NH2+]CC1)Cc1cc(no1)[C@@H]1CCOC1	0
ZINC72397611	Cc1c(cn(n1)C)C[N@H+]1C[C@H]2C[C@H](CN2C[C@@H]1C)O	0
ZINC72397611	Cc1c(cn(n1)C)CN1C[C@H]2C[C@H](C[N@@H+]2C[C@@H]1C)O	0
ZINC72397839	Cn1c(ccn1)CN1CCN(CC1)CCOC	0
ZINC72398329	Cc1cc(n2c(n1)cc(n2)C1CCOCC1)OCC#C	0
ZINC72400290	CCO[P@@](=O)(OCCOCCOCCOCCOCCOCC#C)F	0
ZINC72400523	C([C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)O[C@]1([C@H]([C@H]([C@H](O1)CCl)O)O)CCl)O)O)Cl)O	0
ZINC72402546	CCCc1c(sc(n1)C)C(=O)Nc1cc(ccc1O)Cl	0
ZINC72403539	COCc1nc([n-]n1)/N=C(/CCc1[nH]c2ccccc2n1)\O	0
ZINC72406088	c1cc(sc1)Cn1c2c(cn1)[C@@H](CC(=N2)O)C1CCCCC1	0
ZINC72406780	CC(C)(C#Cc1cccc(c1)C(=O)N1CCOC[C@H]1CC(=O)N)O	0
ZINC72410172	CC1(C(=O)N[C@@H](CS1)C(=O)N(C)Cc1ccc(cc1)n1cccn1)C	1
ZINC72411001	Cn1c(nnc1[C@@H]1CCC[N@@H+](C1)C(CO)CO)CN1CCOCC1	0
ZINC72411721	C[C@H](c1ccccc1)c1[nH+]ccn1Cc1ccc(cc1)O	0
ZINC72412538	COc1ccc(cc1)Oc1ccc(cc1)C[NH2+]CC#C	0
ZINC72415199	CC(C)c1ccc(cc1)[C@H]1Cc2c(cn[nH]2)[C@H](C1)O	0
ZINC72415256	Cc1c2c(n[nH]1)C[C@@H](C[C@@H]2O)c1ccccc1O	0
ZINC72416658	c1ccc(cc1)c1cc2c([nH]1)[nH][nH]c2=O	0
ZINC72416897	Cc1ccc(cc1C)n1c(c(cn1)C(=O)OC)O	1
ZINC72417429	Cc1nnc(s1)n1c(c(cn1)C(=O)OC)O	1
ZINC72417669	CN1C(=O)[C@@H](NC1=O)c1ccc(cc1)C(=O)[O-]	1
ZINC72417775	CC(C)(CCc1ccc(cc1)C(=O)N1CCC[C@@H](C1)CCOC)O	1
ZINC72418509	CN(Cc1ccoc1)C[C@H]1CC[C@H](O1)Cc1ccc(cc1)CO	0
ZINC72418755	c1cc(cc(c1)C[NH2+]C1CC1)C[C@@H]1CC[C@@H](O1)CN1CCCOCC1	0
ZINC72420344	Cc1ccc(cc1n1ccnc1c1ccc(s1)C#CCO)C(=O)NC	0
ZINC72420375	c1cc(ccc1C#CCO)c1nccn1c1ccc2c(c1)cc[nH]2	0
ZINC72421506	Cc1cc2nc(cc(n2n1)N1CCC(CC1)(C[NH+]1CCCC1)O)C	0
ZINC72423063	CCC#CCn1c(=O)cc(cn1)N1CCO[C@H](C1)CC[NH3+]	0
ZINC72424347	CC[C@H](CNc1c2c(nc(n1)C1CC1)CC[NH2+]CC2)N1CCOCC1	0
ZINC72424771	c1nc2c(c(n1)N1CCC[N@H+](CC1)[C@H]1COC[C@@H]1O)CC[NH2+]CC2	0
ZINC72425275	C#Cc1ccc(cc1)C[N@@H+]1CC[C@H]([C@@H](C1)O)CNC(=O)C1CC1	0
ZINC72425406	CC(C)CC[N@H+]1CCC[C@@]2(C1)CCC(=O)N(C2)Cc1ccncc1	1
ZINC72426918	CCN1C[C@@]2(CC[N@H+](CC2)Cc2ccc(cc2)C#CCO)OC1=O	0
ZINC72426955	CC(C)(CCc1cccc(c1)C(=O)NCc1cc(=O)[nH]cn1)O	0
ZINC72427500	Cc1ccc(c(c1)C)NC(=O)c1cc(n[nH]1)c1cc(ccc1O)Cl	0
ZINC72427674	Cc1cc2c(cc1C)occ2CC(=O)N[C@H](CCSC)C(=O)OC	1
ZINC72429027	c1cn(c([nH+]1)c1cc2n(n1)CCC[NH2+]C2)CCN1CCOCC1	0
ZINC72429118	CC(C)[N@H+]1CC[C@@H](CC1)N1CC[NH2+]C[C@H]1CCO	0
ZINC72429299	CC(C)c1cc(n2c(n1)ccn2)NC1CCOCC1	0
ZINC72429335	c1cc(c([nH+]c1)N)CN1CCC(CC1)[N@@H+]1CC[C@H](CC1)O	0
ZINC72429461	Cc1[nH+]c2c(c(n1)NCC[N@H+]1CCCC[C@@H]1CO)CC[NH2+]CC2	0
ZINC72429665	c1c2n(nc1CCC(=O)N1CC=C[C@@H]1CO)CCC[NH2+]C2	0
ZINC72432917	Cc1cc(no1)CNc1c2c(nc(n1)c1cccnc1)CC[NH2+]CC2	0
ZINC72434136	CC(C)(C)C(=O)Nc1ccc(cc1)Nc1ccc(nn1)n1cccn1	1
ZINC72436316	Cc1ccc[nH+]c1NCCn1cc[nH+]c1[C@H]1CCOC(C1)(C)C	0
ZINC72436425	COc1ccc2c(c1)CCN(C2)c1c2c(nc(n1)N)CC[NH2+]CC2	0
ZINC72439002	CN(Cc1ccc(cc1)n1cccn1)C(=O)c1c(ocn1)C1CC1	1
ZINC72442972	Cc1cccc(c1C)N1CN(Cn2c1nc(c(c2=O)C)C)CCOC	0
ZINC72443382	c1ccc(c(c1)c1ccnc(n1)N1CCOCC1)Cl	0
ZINC72447083	Cc1cc(c(o1)C(F)(F)F)Cn1cc[nH+]c1c1cc(cs1)C#CCO	0
ZINC72447096	C[C@@H]([C@@H]1CC[N@H+](CC1)Cc1cccnc1N)N1CCOCC1	0
ZINC72448182	CC(C)(CCc1ccc(cc1)C[N@@H+]1CC[C@H](C1)N(C)C)O	0
ZINC72457951	Cc1ccc(c(c1)C)OC[C@@H](Cn1ccnc1c1ccccn1)O	0
ZINC72458043	C[C@H](CNc1c2c(nc(n1)NCCOC)CC[NH2+]CC2)n1cncn1	0
ZINC72462978	CCCCc1[nH+]cc([nH]1)C[N@H+]1CCCC[C@@H]1c1ccc(cc1)F	0
ZINC72463184	CC(C)(CCc1ccc(cc1)C(=O)NC1CCOCC1)O	1
ZINC72463207	CN(Cc1cccnc1)C[C@H]1CC[C@H](O1)Cc1ccc(cc1)CCO	0
ZINC72465084	Cc1c(cnc(n1)N1CCOCC1)C(=O)Nc1ccc(cc1)[N+](=O)[O-]	1
ZINC72467549	c1cc(cc(c1)Cl)[C@@H]1Cc2c(cnc3n2ncc3)C(=O)C1	1
ZINC72469475	Cc1cc(n2c(n1)c(c(n2)C)C)NCC1(CCCCC1)O	0
ZINC72475112	CC(C)(CCc1cccc(c1)C(=O)NCC[C@@H]1CCCOC1)O	1
ZINC72475235	CC[C@H](c1ccccn1)N(C)C(=O)c1ccc(cc1)CCC(C)(C)O	0
ZINC72475432	C[N@H+]1CCN(C[C@@H]1CCO)Cc1cc(=O)c2cc(ccc2[nH]1)Cl	0
ZINC72476205	CN(CCOC)[C@H]1CN(C[C@@H]1O)C(=O)c1ccc2c(c1)CCO2	1
ZINC72477039	CC(C)(C#Cc1ccc(o1)C(=O)N1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)C)O	0
ZINC72479728	Cc1nc(cs1)CC(=O)N1CC[C@@]2(C1)CC(=O)c1ccccc1O2	1
ZINC72481669	Cc1cc(n(n1)C1CN(C1)c1c2c(ncn1)CC[NH2+]CC2)C	0
ZINC72482821	c1ccc(cc1)[C@H](C[NH+]1CCOCC1)NC(=O)N1CCC[C@H](C1)CO	1
ZINC72487003	CCOC(=O)CCCNC(=O)N[C@H]1CC[N@@H+](CC1)Cc1ccccc1	1
ZINC72488821	C[C@@H]1CC[N@H+](CC1)[C@@H](CNC(=O)NCC#C)c1cccs1	0
ZINC72519462	CC(C)[C@@H](C(=O)OCCN1CCCC1=O)NC(=O)c1ccccc1Cl	1
ZINC72522382	Cc1cccc(c1)OC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)OC)O	1
ZINC72522485	C[N@@H+](Cc1ccc(cc1)SC)C[C@H](COCc1ccccc1)O	0
ZINC72522671	Cc1ccc(cc1)OC[C@H](C[N@H+]1CCCC[C@@H]1CO)O	0
ZINC72522694	c1ccc(cc1)CN1CCC(CC1)[NH2+]C[C@H](COCC1CC1)O	0
ZINC72546906	CC(=O)NC(C)(C)c1nc(on1)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC72569899	C[C@@H](CC1CCCC1)C(=O)NC[C@H]([C@@H]1CCOC1)[NH+]1CCOCC1	1
ZINC72587704	c1ccn(c1)c1ccc(cc1)c1nc(no1)CC(=O)NC1CCCC1	1
ZINC72594458	CC(C)N/C(=[NH+]/C1CC1)/NCc1ccc(nc1)N1CCCCC1	0
ZINC72614653	Cc1ccc(s1)C(=O)CCC(=O)OCc1ccccc1F	1
ZINC72622193	Cc1ccc(c(c1)C(=O)N(Cc1ccccc1O)C[C@H]1CCCO1)C	1
ZINC72622706	c1ccc(c(c1)C#N)NC(=O)c1ccc(cc1)n1cccn1	1
ZINC72635948	C#CCOC(=O)[C@@H]1CCN(CC1)S(=O)(=O)/C=C\c1ccccc1	0
ZINC72647651	CC(C)(C)NC(=O)CNC(=O)C(=O)c1cnn(c1)c1ccccc1	1
ZINC72648781	c1cc(oc1)C(=O)Nc1nc(cs1)CC(=O)NN1CCOCC1	1
ZINC72649089	CC[C@@H](C(=O)OCC)Sc1c2ccccc2nc(n1)C	1
ZINC72651275	CCCC[C@H](CC)CN/C(=[NH+]\C)/NCc1cccc(c1)S(=O)(=O)NC	0
ZINC72656907	CC(C)[C@@H](C(=O)N1CC[C@@H](CC1)O)NC(=O)c1ccccc1Cl	0
ZINC72671051	CCOc1cc(cc(c1OC)Cl)CN[C@@H](C)c1ccc(c(c1)F)F	0
ZINC72688787	Cc1ccccc1CS(=O)(=O)c1nnc(s1)N[C@@H]1CCCC[C@@H]1C	0
ZINC72701331	C[C@H](C(=O)N1CCCc2c1cccc2)[N@@H+](C)CC(=O)N(C)C	1
ZINC72703432	CC(C)C[C@H]1COCCN1C(=O)/C=C/c1ccc2ccccc2n1	1
ZINC72704019	COCc1cccc(c1)C(=O)Oc1cccc(c1)C(=O)OC	1
ZINC72705488	CC/[NH+]=C(/NCCc1ccccc1)\NC[C@H](COCC(C)C)O	0
ZINC72722297	C#CCN/C(=[NH+]/C[C@@H]1CCCO1)/NCc1ccccc1	0
ZINC72722303	C#CCN/C(=[NH+]/C[C@H]1CCCO1)/NCc1ccccc1	0
ZINC72725797	Cc1ccc(cc1)C[NH2+]Cc1cc(c(c(c1)OC)O)[N+](=O)[O-]	0
ZINC72728865	Cc1c(sc(n1)c1cccs1)C(=O)NCC#C	0
ZINC72735650	CCOCCSc1nn(c(=S)s1)c1ccccc1	0
ZINC72751206	COCc1c2c(cccc2sc1C(=O)OCC#C)F	0
ZINC72751532	c1cc(sc1)C[N@H+](C[C@H]1CCCO1)C[C@@H](COCc1cccs1)O	0
ZINC72759011	CCn1c(nnc1SCc1cc(ccc1OC)OC)C1CC1	0
ZINC72789198	COc1ccc(cc1)c1nnc(n1C1CCCCC1)SC[C@@H](CO)O	0
ZINC72820855	C#CCN1CCC(CC1)C(=O)Nc1ccc2c(c1)CC(=O)N2	0
ZINC72822518	C[C@H](CNC(=O)C[C@H](c1cccs1)NC(=O)N)Oc1ccccc1	1
ZINC72851736	CCCOc1ccc(cc1Cl)NC(=O)C(=O)N1CCC[C@H](C1)COC	1
ZINC72852026	COC[C@H]1CCCN(C1)C(=O)C(=O)Nc1cccc(c1)OC(F)(F)F	1
ZINC72857258	C#CCNC(=O)c1c(cn(n1)c1ccccc1)O	0
ZINC72879154	C[N@@H+](Cc1ccccc1N1CCCC1)C/C(=N/c1cccnc1Cl)/[O-]	0
ZINC72890063	Cc1cc(cc(c1C)S(=O)(=O)Nc1ccccn1)[N+](=O)[O-]	0
ZINC72932920	CC(=O)N[C@H]1[C@H]([C@H]2[C@@H](CO[C@@H](O2)c2ccccc2)O[C@H]1OCC#C)O	0
ZINC72932921	CC(=O)N[C@H]1[C@H]([C@H]2[C@H](CO[C@@H](O2)c2ccccc2)O[C@H]1OCC#C)O	0
ZINC72932924	CC(=O)N[C@H]1[C@H]([C@H]2[C@H](CO[C@H](O2)c2ccccc2)O[C@H]1OCC#C)O	0
ZINC72950944	CCOCCN1CCN(CC1)S(=O)(=O)c1cccc(c1)Cl	0
ZINC72952716	CCOC(=O)CN(Cc1ccccc1O)Cc1ccco1	1
ZINC72965396	C[C@@H]1CCCC[N@H+]1C[C@@H]1CCCN(C1)C[C@@H](c1ccccc1Cl)O	0
ZINC72978484	CC(C)C[C@@H]1COCCN1C[C@@H](c1ccccc1Cl)O	0
ZINC72979254	C#CCN(CCCN1CCOCC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC72979256	C#CCN(CCCN1CCOCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC72979256	C#CCN(CCC[NH+]1CCOCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC72980105	Cc1cnn(c1)CCCCC[N@H+]1CCOC[C@@H]1CC(C)C	0
ZINC72991803	Cc1nc(cn1C)S(=O)(=O)NCCCO[C@H]1CCCc2c1cccc2	0
ZINC72992327	CCOC[C@H]1CCCN(C1)S(=O)(=O)N1CCCCCC1	0
ZINC72999003	CNC(=O)c1cccc(c1)CSCC(=O)N1CCO[C@@H]2[C@H]1CCCC2	1
ZINC73008584	CC(C)Oc1ccc(cc1OC)CNCC1(CCOCC1)[NH+](C)C	0
ZINC73021932	CCNC(=O)N1CCN(CC1)[C@H](C)C(=O)NC[C@@H]1CCCO1	1
ZINC73032206	Cc1c(c(on1)C)[C@@H](C)NC(=O)NCC#C	0
ZINC73046162	C#CCNC(=O)N1CCN(CC1)S(=O)(=O)Cc1ccccc1	0
ZINC73048582	CCOC(=O)NNC(=O)c1ccc(cc1O)Cl	1
ZINC73052003	COc1cc(cc(c1[O-])[N+](=O)[O-])C[NH2+][C@H]1CCSc2c1cccc2F	0
ZINC73059568	Cc1c(c(on1)C)[C@H](C)NC(=O)NCCn1c2ccccc2oc1=O	1
ZINC73087118	C[C@@H]1CCCC[C@H]1OC/C(=N/S(=O)(=O)/C=C/c1ccccc1)/[O-]	0
ZINC73089625	CC(C)CCOC(=O)[C@H]1COc2c1cccc2	1
ZINC73090210	C#CCCCOC(=O)[C@H](c1ccccc1)N1CCCCC1=O	0
ZINC73090225	C#CCCCOC(=O)[C@@H]1C[C@@H]1c1ccc(cc1F)F	0
ZINC73090317	C#CCCOC(=O)CCC(=O)N(CCC#N)c1ccccc1	0
ZINC73090332	C#CCCOC(=O)[C@H](Cc1cccnc1)NC(=O)c1ccccc1	0
ZINC73092523	c1cc(c(cc1Cl)/C=C/C(=O)OCCN1CCCC1=O)Cl	1
ZINC73134216	CC(C)C[C@@H]1COCCN1C(=O)Cc1cccc(c1)O	1
ZINC73137041	C=CCn1c(nnc1SC[C@H](COCc1ccco1)O)c1ccco1	0
ZINC73163566	CNC(=O)c1cccc(c1)C[S@@](=O)Cc1ncc(o1)c1cccs1	1
ZINC73166235	C[C@@H]1CCCC[N@H+]1C[C@@H]1CCCN(C1)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC73184122	CCOC[C@H]1CCCN(C1)C(=O)Nc1ccc(cc1C)OCC	1
ZINC73192115	CC(C)OC(=O)/C=C/c1cccc(c1OC(F)F)OC	1
ZINC73192437	C#CCOC(=O)c1cccc(c1)N1CCCC1=O	0
ZINC73192955	CN(C1CCCCC1)S(=O)(=O)c1ccc(cc1)C(=O)OCC#C	0
ZINC73193112	C#CCOC(=O)c1ccc(cc1N1CCCC1=O)Cl	0
ZINC73193720	CCCn1c2ccccc2n(c1=O)CCC(=O)OCC#C	0
ZINC73194564	C#CCOC(=O)C1=Cc2ccccc2OC1	0
ZINC73194753	Cc1ccc(c(c1)C)/C=C/C(=O)OCC#C	0
ZINC73256249	Cc1c(c(on1)C)[C@@H](C)NC(=O)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC73257257	C[C@@]1(C[C@@H](C1(C)C)NC(=O)c1cccc(c1)CC#N)OC	1
ZINC73257886	Cc1ccc(o1)[C@@H](CNC(=O)NCC#C)N1CCOCC1	0
ZINC73286758	C[C@@H]1C[C@H](CN(C1)S(=O)(=O)N(CCOC)CC(C)C)C	0
ZINC73292542	C#CC[C@H](c1ccccn1)OC(=O)Cc1cc2ccccc2[nH]c1=O	0
ZINC73292572	C#CC[C@@H](c1ccccn1)OC(=O)c1cccc(c1)OC(F)F	0
ZINC73292596	C#CC[C@H](c1ccccn1)OC(=O)Cc1ccc2ccccc2c1	0
ZINC73292730	Cc1ccc(cc1)c1nc(cs1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73292959	C[C@@H](C(=O)O[C@@H](CC#C)c1ccccn1)OCc1ccccc1	0
ZINC73292990	C#CC[C@H](c1ccccn1)OC(=O)Cc1ccc(c(c1)Cl)Cl	0
ZINC73293022	C#CC[C@H](c1ccccn1)OC(=O)CCc1ccc(c(c1)F)F	0
ZINC73293030	Cc1c(cc(cc1OC)C(=O)O[C@@H](CC#C)c1ccccn1)OC	0
ZINC73293122	C#CC[C@H](c1ccccn1)OC(=O)C1CCOCC1	0
ZINC73293249	C#CC[C@H](c1ccccn1)OC(=O)CCCOc1ccccc1F	0
ZINC73293303	Cc1ccccc1n1cc(cn1)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73293350	C#CC[C@@H](c1ccccn1)OC(=O)c1ccn(n1)c1ccc(cc1)F	0
ZINC73293461	C#CC[C@@H](c1ccccn1)OC(=O)COc1ccc(c(c1)Cl)Cl	0
ZINC73293582	C#CC[C@@H](c1ccccn1)OC(=O)Cn1c(=O)n2c(n1)CCCCC2	0
ZINC73293734	Cc1ccc2c(c1)cc(o2)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73293789	C[C@@H](C(=O)O[C@@H](CC#C)c1ccccn1)Sc1ccc(cc1)OC	0
ZINC73293983	C#CC[C@@H](c1ccccn1)OC(=O)c1ccc2nncn2c1	0
ZINC73294028	C#CC[C@@H](c1ccccn1)OC(=O)c1ccc(s1)Br	0
ZINC73294029	C#CC[C@H](c1ccccn1)OC(=O)c1ccc(s1)Br	0
ZINC73294060	COCCN1C[C@@H](CC1=O)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294064	C#CC[C@@H](c1ccccn1)OC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC73294065	C#CC[C@H](c1ccccn1)OC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC73294077	CC[C@H](C)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294090	C#CC[C@H](c1ccccn1)OC(=O)c1cc(cc(c1)Br)F	0
ZINC73294092	Cn1c(=O)ccn(c1=O)CC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294138	C#CC[C@@H](c1ccccn1)OC(=O)c1cc(cc(c1)F)F	0
ZINC73294153	Cn1c2ccccc2n(c1=O)CC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294204	C#CC[C@@H](c1ccccn1)OC(=O)C1CCCCCC1	0
ZINC73294270	C#CC[C@H](c1ccccn1)OC(=O)c1cccc(c1)Br	0
ZINC73294315	Cc1ccc(c(c1)OCC(=O)O[C@H](CC#C)c1ccccn1)C(C)C	0
ZINC73294316	C#CC[C@@H](c1ccccn1)OC(=O)c1cc2c([nH]c1=O)CCCC2=O	0
ZINC73294337	C#CC[C@@H](c1ccccn1)OC(=O)Cn1c(=O)c2ccccc2cn1	0
ZINC73294345	CS(=O)(=O)N1CCC(CC1)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294506	Cc1cc(cc(c1)OCCC(=O)O[C@@H](CC#C)c1ccccn1)C	0
ZINC73294520	CC(C)c1cc([nH]n1)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294556	C#CC[C@@H](c1ccccn1)OC(=O)/C=C/c1ccccc1OC(F)F	0
ZINC73294578	C#CC[C@@H](c1ccccn1)OC(=O)Cc1ccc(cc1Cl)Cl	0
ZINC73294603	C#CC[C@@H](c1ccccn1)OC(=O)CCCNC(=O)c1ccco1	0
ZINC73294625	CC(=O)N1CCc2c1ccc(c2)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294632	CC(C)(C)CC(=O)NCC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294672	COCCOc1cccc(c1)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294692	Cc1ccc(o1)c1nc(c(s1)C(=O)O[C@H](CC#C)c1ccccn1)C	0
ZINC73294740	C#CC[C@@H](c1ccccn1)OC(=O)c1cccc2c1n[nH]c2	0
ZINC73294797	Cc1ccc(c(c1)C)OCC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294800	CCOc1ccccc1OCC(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294805	Cc1ccc(c(c1)C)CCC(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73294831	C#CC[C@@H](c1ccccn1)OC(=O)c1ccc(cc1F)F	0
ZINC73294832	C#CC[C@H](c1ccccn1)OC(=O)c1ccc(cc1F)F	0
ZINC73294844	CCCc1cc([nH]n1)C(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73294865	C#CC[C@H](c1ccccn1)OC(=O)c1cc2c(c(c1)Cl)OCCO2	0
ZINC73294867	CCc1ccc(cc1)CCC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73298008	COc1cccc(c1O)/C=N\Nc1ccc(cc1)C(=O)[O-]	0
ZINC73302595	C[C@H](c1ccccn1)OC(=O)c1csc(n1)Cc1ccccc1	1
ZINC73303895	C[C@@]12CCC(=O)N1[C@H](CS2)C(=O)N(C)c1ccc(cc1)[N+](=O)[O-]	1
ZINC73396565	CN(C)C(=O)C1CCN(CC1)C(=O)c1ccc(cc1O)Cl	0
ZINC73400549	CC/[NH+]=C(/NCCNC(=O)CC1CCCCC1)\N[C@@H]1CC[C@@H](CC1)O	0
ZINC73420934	c1cc(c2cccnc2c1)C(=O)N1CCC(CC1)c1ccc(cc1)O	0
ZINC73429956	c1ccc(cc1)[C@@H](C(=O)NCC1(CCOCC1)[NH+]1CCCC1)O	1
ZINC73436887	CCc1ccc(cc1)[C@H](CNS(=O)(=O)N(CC)CC)[NH+](C)C	0
ZINC73445634	CC/[NH+]=C(/NCC#C)\N[C@@H](C)CCC(C)C	0
ZINC73449745	C[C@@H]1CN(C[C@H](O1)C)CCCNCc1ccc(c(c1)OC)OC(F)F	0
ZINC73449836	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCC[NH2+]Cc1ccccc1OCC#C	0
ZINC73453417	CN(Cc1ccccc1OCC#C)C(=O)CC1(CCCC1)O	0
ZINC73470974	CCOCC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC73476977	CCN1CCO[C@@H](C1)C(=O)N(C)c1ccc(cc1)OCC#C	0
ZINC73477033	CN(c1ccc(cc1)OCC#C)C(=O)CC1(CCCC1)O	0
ZINC73486796	CCc1ccc(cc1)[C@H](CNC(=O)c1c(cc([nH]c1=O)C)C)[NH+](C)C	1
ZINC73506244	CCCS(=O)(=O)N1CCC[C@@H]1C(=O)OCC#C	0
ZINC73506422	C#CCOC(=O)[C@H]1CCCN1S(=O)(=O)c1ccccc1	0
ZINC73507145	Cc1cc(nc(n1)n1c(c(c(n1)C)CC(=O)OCC#C)C)C	0
ZINC73507266	Cc1c(cnn1c1cccc(c1)Cl)C(=O)OCC#C	0
ZINC73507424	CC(C)CN1C[C@@H](CC1=O)C(=O)OCC#C	0
ZINC73508191	c1cc(c(c(c1)Cl)C[N@H+](C[C@H](COCc1ccco1)O)C1CC1)F	0
ZINC73532785	Cc1c(cn(n1)C)C(=O)O[C@@H](C)c1ccccc1OCC#C	0
ZINC73532800	C[C@@H](c1ccccc1OCC#C)OC(=O)c1ccc2nncn2c1	0
ZINC73532807	C[C@@H](c1ccccc1OCC#C)OC(=O)CCC=C	0
ZINC73535185	Cc1c(cco1)COC(=O)[C@@H]1CCCN1C(=O)OCC(F)(F)F	1
ZINC73553106	CC/[NH+]=C(/NCC(=O)Nc1cccc(c1)C#C)\N[C@H](C)COC	0
ZINC73573625	Cc1cc(cc(c1)NC(=O)[C@@H](C)SCc1ccco1)C	1
ZINC73585777	C[C@@H](COC)N/C(=[NH+]\C)/NCCc1ccc(cc1)OCC#C	0
ZINC73586310	Cc1cc(c(cc1C(C)C)CN1CCOC[C@H]1C)O	0
ZINC73586535	C[C@H]1COCCN1Cn1c2ccccc2nc1SC(F)F	0
ZINC73594495	CCCCOCCCN/C(=[NH+]\C)/NCC#C	0
ZINC73633028	C#Cc1ccc(cc1)[C@H]1CO1	0
ZINC73633031	C#Cc1cccc(c1)[C@@H]1CO1	0
ZINC73634021	C#CCOC(=O)c1cccc(c1)c1nc2cc(ccc2o1)Cl	0
ZINC73634092	C#CCOC(=O)c1ccc2c(c1)nc(o2)c1ccc(cc1)F	0
ZINC73635111	C#CCOC(=O)c1ccc2c(c1)sc(n2)c1cccc(c1)F	0
ZINC73636023	CN1CCC(=CC1)c1nc2ccccc2s1	0
ZINC73638316	C#CCOC(=O)c1ccc(o1)c1ccc(cc1Cl)Br	0
ZINC73638785	c1ccc(cc1)c1cc2c(c(c1)Br)oc(n2)Cc1ccc(cc1)Br	0
ZINC73639200	Cc1c(cccc1NC(=O)C)N[C@@H](C)c1ccccc1	1
ZINC73640159	Cc1ccc(cc1c1ccc(o1)C(=O)OCC#C)[N+](=O)[O-]	0
ZINC73640321	C#CCOC(=O)c1ccc(o1)c1cccc(c1)N	0
ZINC73640457	c1cc(c(cc1Br)[N+](=O)[O-])c1ccc(o1)CO	0
ZINC73640544	COCCc1nc(on1)c1cc2n(n1)CCC[C@@H]2O	0
ZINC73641686	C#CCOC(=O)c1cc(cc2c1oc(n2)c1cccc(c1)I)[N+](=O)[O-]	0
ZINC73641903	C#CCOC(=O)c1cc(cc2c1oc(n2)c1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC73645110	CCOCCCNC(=O)[C@@H](C)N[C@H](c1ccccc1)c1ccco1	1
ZINC73648596	CC(C)Cn1c(ccn1)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC73649897	CCOCc1ccccc1C[NH2+]Cc1ccccc1OCC#C	0
ZINC73649924	CCCCn1c(c(c(n1)C)CNCc1ccccc1COCC)Cl	0
ZINC73650377	C[C@H](C[NH2+]Cc1ccccc1OCC#C)N1CCOCC1	0
ZINC73652009	CCCN([C@@H]1CCC[N@@H+](C1)C)C(=O)OC(C)(C)C	1
ZINC73653599	CC(C)(C)[N@H+]1CC[C@@H](CC1)N1CCOCC1	0
ZINC73655913	CCC[N@@H+]1CC[C@H](C[C@@H]1C)[NH2+]C1CC1	0
ZINC73659106	c1cc2c(cc1Cl)c(=O)n(c(=O)n2CC(=O)[O-])CC(=O)N	1
ZINC73666997	CC(C)Nc1[nH+]c(nc(n1)NN)NC(C)C	0
ZINC73685391	COCc1cc(n/c(=N/[N+](=O)[O-])/[nH]1)N[C@@H]1CCC[NH2+]C1	0
ZINC73691915	Cc1cc(cc(c1)Nc1nc(cc(n1)OCc1cccc(c1)F)C)C	0
ZINC73696158	c1cc(cc(c1)Cl)c1[nH]c(cc(=O)n1)C[NH2+]CC1CC[NH2+]CC1	0
ZINC73699348	Cc1cc(ccn1)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC73707261	Cc1cccc(c1)CCNc1nc(cc(n1)OCC(=O)[O-])COC	1
ZINC73710013	Cc1ccc(c(c1)S(=O)(=O)N(C)CCN1CCOCC1)C	0
ZINC73733628	C/[NH+]=C(/NCC#C)\N(C)Cc1ccc(cc1)OC	0
ZINC73735417	c1c(nc(nc1N1CC[NH+](CC1)CC(=O)[O-])Cl)C(F)(F)F	1
ZINC73740167	Cc1c(c(cc2c1nn(n2)c1ccc(cc1)Br)Br)N	0
ZINC73740305	CC/[NH+]=C(/NCC#C)\N(C)CCOc1ccccc1	0
ZINC73757623	CCn1c(=O)c2ccccc2nc1SC[C@@H](c1cccc(c1)Cl)O	0
ZINC73758207	CC[C@@H](c1ccc(cc1)OCc1cc(cc2c1OCOC2)[N+](=O)[O-])O	0
ZINC73770742	CCC(CC)NC(=O)c1ccc(nc1)C(=O)OC	1
ZINC73771503	C[C@@H](CNC(=O)c1ccc(c(c1)Cl)O)N1CCOCC1	1
ZINC73784277	CC/[NH+]=C(/NCC#C)\NC[C@H](c1ccc(cc1)OC)N1CCOCC1	0
ZINC73804400	C[N@H+](C[C@@H](CN1CCOCC1)O)CC(=O)Nc1ccccc1	1
ZINC73816988	c1ccc2c(c1)C(=O)C=C(C2=O)[C@]12CCCCC1=CC(=O)O2	1
ZINC73817100	CC(C)[C@@]1(CC[C@@H]2[C@@H]3CCC[C@@]([C@@H]3CC=C2[C@@H]1O)(C)C(=O)[O-])O	0
ZINC73823365	Cc1ccc(cc1)c1cnc(o1)CCC(=O)OCC#C	0
ZINC73824942	c1cc(ccc1n1c(n[nH]c1=S)CCC1CCCCC1)Cl	0
ZINC73826724	C#CCOC(=O)/C=C/c1ccccc1OC(F)(F)F	0
ZINC73854982	Cc1ccc(cc1)n1c(O)cc(n1)C(=O)NC[C@@H](C)c1cccs1	0
ZINC73872107	CC1(C[N@H+](CCO1)Cc1nnc(o1)c1ccccc1Cl)C	0
ZINC73872188	CC1(C[N@@H+](CCO1)C[C@@H](COCc1ccccc1Cl)O)C	0
ZINC73881633	c1csc2n1c(=O)cc([nH+]2)CSCC(=O)OC[C@@H]1CCC=CC1	1
ZINC73884370	CCc1nc(cs1)C[NH2+]C[C@H](c1cccs1)N(C)C	0
ZINC73893216	C[N@@H+](Cc1ccccc1C(F)(F)F)Cn1c(=S)n(cn1)CCOC	0
ZINC73929253	CN(C)C(=O)N1CCN(CC1)C(=O)CCc1cccc(c1)Br	1
ZINC73929522	Cc1ccc(cc1)CSCC(=O)N1CCN(CC1)C(=O)N(C)C	1
ZINC73935576	CC/[NH+]=C(/NCC#C)\NC[C@H](c1ccccc1OC)[NH+]1CCCC1	0
ZINC73966566	Cc1nnc(o1)[C@H](C)Sc1c2c([n-]cn2)ncn1	0
ZINC73997741	C[C@@H](c1ccc(cc1)NC(=O)c1ccncc1)NC(=O)NCC#C	0
ZINC74015841	Cc1c(nc2nc(nn2c1C)SCCOCCO)C	0
ZINC74038281	CNC(=O)c1ccc(cc1)/C=C/C(=O)Nc1ccc(cc1)C#N	1
ZINC74043312	CN1[C@H]([C@H](CC1=O)C(=O)Nc1cccc(c1)C#C)c1cccnc1	0
ZINC74050244	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)[N-]c1ccc(c(c1F)F)F	0
ZINC74061750	c1cc(cc(c1)C(=O)N)CCNC(=O)N1CC[C@H](C1)[N+]1=CCCC1	1
ZINC74098639	c1cc(c(cc1F)F)C(=O)N(C[C@H]1CCCO1)c1ccncc1	1
ZINC74104151	C[C@@H](c1ccccc1)S(=O)(=O)Cc1cccc(c1)S(=O)(=O)N(C)C	0
ZINC74104306	Cc1ccc(o1)/C=C/C(=O)N[C@@H](C)CC[NH+]1CCOCC1	1
ZINC74121453	Cc1ccc(cc1F)c1nc(on1)C1CCN(CC1)S(=O)(=O)C	0
ZINC74122037	Cc1ccc(o1)c1nc(cs1)c1nc(no1)Cc1nc(on1)C	0
ZINC74137730	C[C@@H](CNC(=O)[C@H](CC(C)C)NC(=O)OC)CN1CC[N@H+](CC1)C	1
ZINC74164954	CC(C)(C)OC(=O)N1C[C@@H](C[C@@H]1C(=O)Nc1ccccc1)O	1
ZINC74167912	COC(=O)C1CCN(CC1)C(=O)CC1(CCCCC1)O	1
ZINC74171267	C#CCN1CCN(CC1)Cc1cc2c(cc1O)OCO2	0
ZINC74171306	Cc1cc2c(cc1C)n(cn2)CN1CCN(CC1)CC#C	0
ZINC74171309	C#CCN1CCN(CC1)CN1C(=O)C(=O)N(C1=O)C1CCCC1	0
ZINC74171369	C#CCN1CC[NH+](CC1)Cn1c(=S)n(c(n1)C1CC1)C1CC1	0
ZINC74171420	C#CCN1CCN(CC1)CN1CCOC1=S	0
ZINC74171544	CCC[NH+](CCC)Cn1c2cccc3c2c(ccc3)c1=O	1
ZINC74193063	CCN1CCN(CC1)c1ccc(cc1)C(=O)Nc1cccc(c1)C#C	0
ZINC74193067	C#Cc1cccc(c1)NC(=O)c1ccc(cc1)N1CCC(CC1)O	0
ZINC74193873	COC(=O)C[C@@H](c1cccs1)NC(=O)CC1(CCCCC1)O	1
ZINC74194730	c1ccnc(c1)C#Cc1cccc(c1)NC(=O)CC1(CCCCC1)O	0
ZINC74210173	C[C@@H](c1ccccc1Cl)N1CC[N@H+](CC1)C[C@@H](CN1CCOCC1)O	0
ZINC74210182	C[C@H](c1ccccc1Cl)N1CC[N@@H+](CC1)C[C@H](CN1CCOCC1)O	0
ZINC74230457	C#CCOc1ccccc1C[NH2+]C[C@@H](c1ccc(cc1)Cl)O	0
ZINC74230460	C#CCOc1ccccc1CNC[C@H](c1ccc(cc1)Cl)O	0
ZINC74249153	Cc1cc(c(o1)C)[C@H](C)NC(=O)[C@@H]1C[C@@H](CN1C(=O)OC(C)(C)C)O	1
ZINC74251438	C1CCC(CC1)n1c(nnn1)SCC(F)(F)F	0
ZINC74252384	C[C@H]1CN(C[C@@H](O1)C)CC1CCN(CC1)C(=O)CC1(CCCCC1)O	1
ZINC74255592	CN(C)CC[N@H+]1CC[C@@H](CC1)CNC(=O)C1CCN(CC1)CC#C	0
ZINC74256038	C[C@@H](c1csc(n1)C(C)C)NC(=O)[C@@H]1CSCN1C(=O)C1CCC1	1
ZINC74257361	Cc1csc2n1c(=O)cc([nH+]2)CSCCOC	0
ZINC74257377	C[C@H]1CC[C@](CC1)(C)NC(=O)[C@@H]1CC(=O)N(C1)CC[NH+](C)C	1
ZINC74289706	C[N@@H+](C[C@@H](COCc1ccccc1)O)CC(=O)Nc1ccc(cn1)Cl	1
ZINC74311932	Cc1c(cccc1[N+](=O)[O-])C[N@H+](CCO)[C@@H]1CCc2c1cccc2	0
ZINC74313294	CCOC(=O)c1c(c2ccccc2nc1C[N@H+]1CC[C@@H](C1)O)C	1
ZINC74313543	C[C@H](C(=O)NC(=O)NC(C)C)[N@H+]1CC[C@@H](C1)O	0
ZINC74334120	c1ccc2c(c1)cccc2CNc1cccc(c1)NC(=O)C1CC1	1
ZINC74348376	c1ccc(cc1)[C@@H]1CN(CCO1)Cc1cc(=O)c(co1)O	0
ZINC74349989	C[C@H](C(=O)Nc1cccc(c1)F)N1CC[N@H+](CC1)CCOCCO	1
ZINC74350179	CCC[N@H+](CCOCCO)[C@H](C)c1ccccc1Br	0
ZINC74352869	COCCCC[N@H+](CC#C)Cc1ccc(cc1)F	0
ZINC74371129	c1cc(c(cc1C[NH2+][C@H]1CCCC[C@@H]1O)Cl)OC(F)F	0
ZINC74372204	COc1ccc(cc1OC)C[NH2+]CCc1ccc(cc1)OCC#C	0
ZINC74372212	C#CCOc1ccc(cc1)CCNCc1c[nH]nc1c1cccs1	0
ZINC74372222	Cc1c(c(n(n1)C)Cl)CNCCc1ccc(cc1)OCC#C	0
ZINC74372271	Cc1ccc(c(c1)CNCCc1ccc(cc1)OCC#C)O	0
ZINC74372774	C#CCOc1ccc(cc1)CNCCc1nc(n[nH]1)c1ccco1	0
ZINC74400139	C[C@H](CC1CCCCC1)C(=O)NCCNC(=O)C(C)C	1
ZINC74416319	C[C@H](c1cccc(c1)Cl)N(C)C(=O)Cn1c2ccccc2oc1=O	1
ZINC74455556	CCOc1ccc(cc1)c1nc(cs1)CS(=O)(=O)CCOC	0
ZINC74465432	COCCS(=O)(=O)Cc1coc(n1)c1ccccc1	0
ZINC74496291	CC[C@@H](COCc1ccccc1C)[NH3+]	0
ZINC74497212	c1c(csc1CN1CC[C@@H]2CC[C@H](C1)[NH2+]2)C#CCO	0
ZINC74506991	CC[C@H](CC1CCCC1)C(=O)NCC(=O)Nc1cccc(c1)C#C	0
ZINC74538164	CCn1cc(cn1)C(=O)Nc1ccc(cc1)N1C[C@@H](O[C@H](C1)C)C	1
ZINC74565703	CCN(c1cccc(c1)C#C)C(=O)COCc1nc(no1)C	0
ZINC74594227	Cc1nc(on1)COCC(=O)N1[C@H](CO[C@H]([C@@H]1C)c1ccccc1)C	1
ZINC74638714	CC(C)C[C@@H](C(=O)OC(C)C)NC(=O)[C@H]1C[C@@H]1c1ccccc1	1
ZINC74657416	CCN1CC[NH+](CC1)C[C@H](C)CNC(=O)N1CCC[C@@H](C1)O	0
ZINC74687427	C#CCNC(=O)Cc1ccc(s1)Br	0
ZINC74701299	CCOc1ccc(cc1)NC(=O)Cc1ccc[nH]1	1
ZINC74740241	C[C@H](c1c(cccc1F)OC)NC(=O)NC[C@@H](c1ccco1)O	0
ZINC74753129	c1cc(c(cc1NS(=O)(=O)N1CCOCC1)Cl)F	0
ZINC74907519	CC(C)[C@H](Cc1ccc(cc1)F)NC(=O)N1CCC[C@@H]1CO	0
ZINC74934302	CC(C)(C)[C@H]1COC(=N1)c1ccc(cc1)Br	0
ZINC74938293	COC(=O)c1ccc(cc1O)c1ccccc1	1
ZINC74938385	C#CC1(COC1)O	0
ZINC74943016	C[C@]1(C[C@H](C1(C)C)NC(=O)N1CCC[C@@H]1CO)OC	1
ZINC74943019	C[C@@]1(C[C@@H](C1(C)C)NC(=O)N1CCC[C@@H]1CO)OC	1
ZINC75006541	C[C@H](c1nc(on1)C[N@H+](C)CC#C)OCC(C)C	0
ZINC75040823	CCN(CCO)c1cc(nc(n1)COC)C	0
ZINC75041285	Cc1cc(nc(n1)COC)N[C@H]1CCSc2c1cc(cc2)F	0
ZINC75049437	c1cc(ccc1c1cn2c(n1)sc(n2)NC[C@@H](C1CC1)O)F	0
ZINC75092044	c1cc(oc1)[C@@H]1C[C@H]1C(=O)NC[C@@]1(CCSC1)O	0
ZINC75093115	c1cc(c(cc1C#N)NC(=O)c1ccncc1F)O	0
ZINC75093172	CO[C@H](C[NH2+]Cc1cnc([nH]1)c1ccccc1)c1ccccc1	0
ZINC75093235	COc1ccc(cc1Cl)NCc1ccc(c2c1nccc2)F	0
ZINC75103459	CC(C)Nc1cc(ccc1Cl)CO	0
ZINC75104045	c1cc2c(cc1F)CC[C@H]2[NH2+]CC1CCOCC1	0
ZINC75104342	COC(=O)[C@@H]1C[C@H]([C@@H](C1)O)N1CCN(CC1)c1ccccn1	1
ZINC75105536	C[C@H]1CN(C[C@@H](O1)C)CCCCCCO	0
ZINC75106805	Cc1cc(c2c(c1)[C@@](C(=O)N2)(CC(=O)c1ccccc1OC)O)C	0
ZINC75108024	COc1ccccc1CNCCC[NH2+]C1CCCCC1	0
ZINC75108317	CCCCCC(C)(C)C(=O)NC[C@](C)(c1cnn(c1)C)O	0
ZINC75110907	COCC[N@H+]1CCSC[C@@H]1CCO	0
ZINC75111154	Cc1cc([nH]c(=O)c1CNC(=O)NCc1nnc2n1CCC2)C	1
ZINC75117937	Cc1cc([nH]c(=O)c1CNC(=O)N(C[C@@H]1CCOC1)C1CC1)C	1
ZINC75119713	Cc1nc(on1)CN1CC[NH+](CC1)C[C@@H](c1ccccc1)O	0
ZINC75124736	Cc1cc([nH]c(=O)c1CNC(=O)N[C@H](C)c1cc(oc1C)C)C	1
ZINC75133035	C[C@H]1CN(CCN1C[C@@H](Cn1cccn1)O)C[C@@H]1CN(CCO1)C	0
ZINC75133059	Cc1nc(n(n1)C[C@@H]1CN(CCO1)CCc1ccncc1)C	0
ZINC75155135	Cn1cccc1[C@H](CNC(=O)C(=O)NCCOC)O	1
ZINC75155289	c1ccc2c(c1)nc(s2)C(=O)NC[C@](c1cccs1)(C1CC1)O	0
ZINC75155290	c1ccc2c(c1)OC[C@@H](O2)C(=O)NC[C@@](c1cccs1)(C1CC1)O	0
ZINC75156674	Cc1cc(nc(n1)Nc1cccc(c1)[C@H](C)O)N	0
ZINC75157327	C[C@@](CNC(=O)C(=O)Nc1cc(ccc1F)F)(CSC)O	0
ZINC75164288	CC(C)(C)c1ccc(cc1)C(=O)NCC#CCN(C)C	0
ZINC75164305	Cc1ccccc1OCC(=O)NCC#CCN(C)C	0
ZINC75164365	Cc1cc(ccc1OC)S(=O)(=O)NCC#CCN(C)C	0
ZINC75164412	CCN(CC)CC#CCNC(=O)Nc1ccc(cc1OC)OC	0
ZINC75164418	CC(C)[NH+](CC#CCNC(=O)c1ccc2ccccc2n1)C(C)C	0
ZINC75164441	CC(C)[NH+](CC#CCNC(=O)COC)C(C)C	0
ZINC75164448	CC(C)[NH+](CC#CCNC(=O)c1ccc(cc1)OC)C(C)C	0
ZINC75164470	CC(C)[NH+](CC#CCNC(=O)COc1ccccc1F)C(C)C	0
ZINC75164479	CC(C)N(CC#CCNC(=O)Cc1cccc2c1cccc2)C(C)C	0
ZINC75164482	CC(C)N(CC#CCNC(=O)c1ccco1)C(C)C	0
ZINC75164502	CC(C)[NH+](CC#CCNC(=O)c1cccc(c1)C#N)C(C)C	0
ZINC75164510	CC(C)[NH+](CC#CCNC(=O)[C@H]1CCC=CC1)C(C)C	0
ZINC75164543	CC(C)[NH+](CC#CCNC(=O)NCCOC)C(C)C	0
ZINC75164549	CC(C)[NH+](CC#CCNS(=O)(=O)c1ccc(cc1)Cl)C(C)C	0
ZINC75164565	CC(C)N(CC#CCNS(=O)(=O)c1cc(ccc1F)F)C(C)C	0
ZINC75164707	CCOc1ccc(cc1)S(=O)(=O)NCC#CC[NH+]1CCCC1	0
ZINC75164720	C1CC[NH+](C1)CC#CCNS(=O)(=O)C1CC1	0
ZINC75164728	c1cc(sc1S(=O)(=O)NCC#CC[NH+]1CCCC1)Br	0
ZINC75164824	Cn1cc(c2c1cccc2)CC(=O)NCC#CCN1CCOCC1	0
ZINC75164907	CC(C)(C)c1ccc(cc1)NC(=O)NCC#CCN1CCOCC1	0
ZINC75164920	COc1ccc(cc1)CCNC(=O)NCC#CCN1CCOCC1	0
ZINC75164936	c1ccc(cc1)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164938	c1cc(cnc1)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164945	c1ccc(cc1)/C=C/S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75164950	Cc1c(cccc1Cl)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC75165050	CN(CC(=O)NCC#CCN1CCc2ccccc2C1)S(=O)(=O)C	0
ZINC75165061	c1ccc2c(c1)CCN(C2)CC#CCNC(=O)Nc1cccs1	0
ZINC75165076	CS(=O)(=O)NCC#CCN1CCc2ccccc2C1	0
ZINC75170428	C[C@](CNC(=O)c1cc(on1)C1CC1)(COC)O	1
ZINC75170600	C[C@](CNS(=O)(=O)c1ccc(cc1)C(=O)OC)(c1cccs1)O	1
ZINC75171750	c1ccc(cc1)c1ccc(cc1)CC(=O)NC[C@H](c1ccoc1)O	0
ZINC75171940	c1ccc(c(c1)NC(=O)C(=O)NC[C@H](c1ccoc1)O)F	0
ZINC75229185	c1cc(cc(c1)Cl)C(=O)NCC1(CCOCC1)O	1
ZINC75244488	CCCN(CCC)C(=O)c1ccccc1C(F)(F)F	1
ZINC75253063	c1cc(ccc1n1c(=O)n2n(c1=O)[C@H]1CC[C@@H]2C1)Cl	0
ZINC75260574	C#CCOc1nnc(s1)c1ccc(cc1)OC(F)F	0
ZINC75262303	COCO[C@@H]1C=C[C@@H](O[C@@H]1CO)OCC#C	0
ZINC75262304	COCO[C@H]1C=C[C@@H](O[C@@H]1CO)OCC#C	0
ZINC75262305	COCO[C@@H]1C=C[C@H](O[C@@H]1CO)OCC#C	0
ZINC75270329	Cc1c(c(=O)n(n1C)c1ccccc1)N/C=C/C(=O)c1ccco1	1
ZINC75270352	COC(=O)C[C@@H]1C(=O)N(CCN1)CC#Cc1ccccc1	0
ZINC75271634	C[C@@]1(CCOC1=O)C(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC75273329	CC(C)CCC[C@@](C)(C#C)OC(=O)Nc1ccccc1	0
ZINC75279832	c1cnnc(c1SCCN1CCOCC1)SCCN1CCOCC1	0
ZINC75279956	C[C@@H]1C[C@@H](NC(=S)N1)OCC#C	0
ZINC75283503	Cc1cc(nc2c1c(c[nH]2)C1=NNC(=O)CC1)Cl	1
ZINC75285931	C#CCn1c2ccc(cc2cn1)N1C(=O)C2=C(C1=O)CCCC2	0
ZINC75286612	Cc1c(c(=O)[nH]c(n1)SCC#C)CCC(C)C	0
ZINC75346001	COc1ccc(cc1O)[C@@H]1CC(=O)Nc2c1c([O-])nc(n2)SCC#C	0
ZINC75346003	COc1ccc(cc1O)[C@H]1CC(=O)Nc2c1c([O-])nc(n2)SCC#C	0
ZINC75373186	CCc1cc(ccc1Cl)OCCCC[NH+]1CCOCC1	0
ZINC75403553	Cc1c(scn1)CN1C[C@H](C[C@H]1CO)NC(=O)COC	1
ZINC75403566	c1cc(cnc1)C(=O)N[C@H]1C[C@H]([N@@H+](C1)Cc1ccsc1)CO	0
ZINC75413958	c1cc(sc1CN1CC[C@@H]2CC[C@H](C1)[NH2+]2)C#CCO	0
ZINC75475981	C[C@H]1C[C@@H]1C(=O)N(CC(=O)Nc1ccccc1C(F)(F)F)C(C)C	1
ZINC75529993	CCOC(=O)CCCNC(=O)N[C@@H]1CC[C@H](CC1)O	1
ZINC75540097	Cc1cccc([nH+]1)CCCOC(=O)c1ccc(cc1)NC(=O)C(C)C	1
ZINC75551132	CCC(=O)NC[C@H]1CCCN(C1)C(=O)Nc1cccc(c1)C	1
ZINC75564552	CC(C)C[C@H](CNC(=O)NCC#C)N1CCOCC1	0
ZINC75567488	C[N@@H+]1CCc2c(c3ccccc3n2C#Cc2ccccc2)C1	0
ZINC75567707	CC(C)(C)OC(=O)CCn1c2ccc(cc2c2c1CC[N@H+](C2)C)F	1
ZINC75569749	c1c2c(ncc(n2)[O-])n(n1)CCO	0
ZINC75572207	c1ccc(cc1)OCc1ccoc1C(=O)N1CC[NH+](CC1)CCO	0
ZINC75572770	CN(C[C@@H](COC)O)C(=O)Nc1cccc(c1)COC	1
ZINC75583517	C[C@@H]([C@H]1CCCO1)/[NH+]=C(\NC)/NC[C@@H](c1ccco1)[NH+]1CCCC1	0
ZINC75606231	C[C@H](C(=O)N1CCN(CC1)[C@H]1CCC[C@@H]1O)OCCC(C)C	1
ZINC75612170	C[N@H+](CCC#C)CC(=O)NCc1ccc(c(c1)OC)OC	0
ZINC75612350	CC[S@@](=O)CC[NH2+]Cc1cccc(c1)OCc1ccccn1	0
ZINC75629417	c1ccc(cc1)[C@@H]1[C@H](N1)[C@@H]1[N@@H+]2[C@@H]([C@@H]2[C@@H](O1)O)c1ccccc1	0
ZINC75629500	CC(C)(C#Cc1ccc(cc1)C(=O)N1[C@H]2CC[C@@H]1CNC(=O)C2)O	0
ZINC75629501	c1c[nH]c2c1c(ncn2)N1[C@H]2CC[C@@H]1C[NH2+]CC2	0
ZINC75629507	COCCN(Cc1cccs1)C[C@@]1(CCC[N@H+]2[C@H]1CCCC2)O	0
ZINC75629678	C#C[C@@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC75645208	CCO[C@@H]1CC[N@H+](CC1)C[C@@](C)(c1ccccc1C(F)(F)F)O	0
ZINC75659847	CC(C)CCc1ccc(cc1)S(=O)(=O)N1CCC2(CC1)OCCO2	0
ZINC75672886	COc1cc(c(cc1OC)OC)CNC[C@H](c1ccccc1F)O	0
ZINC75739674	C[N@H+](Cc1cc(nc(c1)Cl)Cl)C[C@@H](COC)O	0
ZINC75750974	Cc1nc(on1)C[N@H+]1CCN(CC1)C[C@H](c1cccc(c1)Cl)O	0
ZINC75773585	c1cc(c(nc1)N1CCOCC1)C[NH2+]Cc1ccncc1	0
ZINC75781092	c1ccc(cc1)N1CC[C@H](C1)C[NH2+]Cc1cc(sc1)Br	0
ZINC75800395	COCCOc1ccc(cc1)C[NH2+]Cc1ccccc1OCC#C	0
ZINC75808481	CCCOc1cccc(c1)CNCc1nncn1CC	0
ZINC75829234	c1cc(cc(c1)O)CNc1ccc(cc1)CN1CCCC1=O	0
ZINC75831406	C#CC[N@H+](C[C@@H]1CCCO1)C1CCCC1	0
ZINC75842580	Cc1ccc2c(c1)nc(n2C)Br	0
ZINC75884681	CCO[C@@H](C)C(=O)Nc1ccc([nH+]c1)N(C)C	1
ZINC75906061	C[C@]12[C@H](CC[C@]3([C@H]1[C@@H]([C@]14[C@@H]3CC[C@H](C1)C(=C)C4)C(=O)[O-])OC2=O)O	1
ZINC75919777	Cn1c2ccc(cc2nc1c1cnc(nc1)N1CCOCC1)F	0
ZINC75941871	Cn1cc[nH+]c1c1ccccc1C(=O)N1C[C@H]2[C@H]3CC[C@@H]([C@H]2C1)O3	1
ZINC75958949	CC[C@H](CO)[NH+]1CCN(CC1)Cc1cccc(c1)[N+](=O)[O-]	0
ZINC75984947	c1cc(c(cc1NC(=O)N1CCC[C@H](C1)CO)C(F)(F)F)Cl	0
ZINC76016596	CN([C@H]1CCCN(C1)c1ccccc1)C(=O)N[C@@H]1CC[C@@H](CC1)O	0
ZINC76018901	C[C@@H]([C@H](CO)SC)NC(=O)Nc1cccc(c1)C#C	0
ZINC76020134	CC(C)[C@H](CNC(=O)Nc1ccc(cc1)OCC#C)O	0
ZINC76020472	c1cc(cc(c1)F)NC(=O)C(=O)NC[C@H]1CCCC[C@H]1O	0
ZINC76026843	C[C@H](CO)NC(=O)Nc1cc(ccc1N1CCOCC1)Cl	1
ZINC76040274	C[NH+]1CCCN(c2c1ccc(c2)Cl)CCOCCO	0
ZINC76044693	Cc1nc(n[nH]1)[C@@H]1CN(CCO1)C(=O)[C@H](C)c1cccs1	1
ZINC76045139	CCc1c(cncn1)C(=O)N1CCO[C@@H](C1)c1[nH]nc(n1)C	1
ZINC76046689	Cc1c(c(on1)Cl)CC(=O)N1CCO[C@H](C1)c1[nH]nc(n1)C	1
ZINC76049800	c1cc([nH+]nc1)NC[C@H]1CN(CCO1)Cc1nc(on1)C1CC1	0
ZINC76050070	CC(C)(C)c1nc([nH]n1)[C@H]1CN(CCO1)CC1CCC1	0
ZINC76052601	C[C@H]1CN(C[C@@H]1[NH+]1CCOCC1)C(=O)c1cc(no1)C(C)C	1
ZINC76053163	C[C@H]1CN(C[C@H]1[NH+]1CCOCC1)C(=O)c1cc2c(cccc2s1)F	1
ZINC76059058	C[C@]1(C(=O)N(C(=O)N1)C)[C@@H]1CCC[N@@H+](C1)C[C@@H](c1cccc(c1)F)O	0
ZINC76059363	C[C@@]1(C(=O)NC(=O)N1)[C@H]1CCC[N@H+](C1)Cc1ccc(cc1C#N)F	1
ZINC76060547	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)NC[C@H]1CCC[C@@H]1O	0
ZINC76060551	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)NC[C@@H]1CCC[C@H]1O	0
ZINC76060554	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)NC[C@H]1CCC[C@H]1O	0
ZINC76061583	Cn1cc(cn1)NC(=O)N(CCOC)Cc1ccccc1	1
ZINC76064449	CCn1c(=O)cc2c(n1)CCN(C2)[C@@H](C)C(=O)NC[C@@H]1CCCO1	1
ZINC76066177	Cc1cc(c(o1)C)[C@](C)(CNC(=O)Nc1c(nn(c1C)C(C)C)C)O	0
ZINC76068548	C#CCN1CCC(CC1)C(=O)Nc1cccc(c1)Oc1ccccn1	0
ZINC76068562	CCc1ccc(o1)[C@H]1C[C@H](CCN1C(=O)c1ccn(c(=O)c1)C)C	1
ZINC76069954	Cc1ccc(o1)[C@@](C)(CNC(=O)Nc1ccc(cc1)OCC#C)O	0
ZINC76069957	Cc1ccc(o1)[C@](C)(CNC(=O)Nc1ccc(cc1)OCC#C)O	0
ZINC76081695	C#CCOc1ccc(cc1NC(=O)NCc1cccc(c1)CO)F	0
ZINC76082730	C#CCOc1ccc(cc1)C(=O)NC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC76086662	Cn1cc(cn1)[C@@H](CNC(=O)NCC1(CC1)c1ccc(cc1)Cl)O	0
ZINC76088166	C[C@H]1C[C@H](C(=O)N1c1ccccc1)NC(=O)NCc1[nH+]ccn1C	1
ZINC76089469	CC(=O)c1cccc(c1)NC(=O)N(C)[C@@H](CCO)c1ccccc1	0
ZINC76089478	c1cc(c(nc1)Cl)NC(=O)NC[C@H](c1ccc(s1)Cl)O	0
ZINC76089699	CC[N@H+](C[C@@H](c1ccc(cc1)C)O)CC(=O)NC1CCOCC1	1
ZINC76089770	Cc1cccc(n1)CN(CCc1cc[nH+]cc1)CC#C	0
ZINC76089770	Cc1cccc([nH+]1)CN(CCc1ccncc1)CC#C	0
ZINC76089914	Cc1cccc([nH+]1)CN(CCCOC)CC#C	0
ZINC76092302	CC/C=C(/C)\C(=O)NC[C@](C)(c1cccs1)O	0
ZINC76097487	C[C@H](COC)NC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC76097493	CCN(CCO)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC76106126	CN(C[C@H](COCc1ccccc1)O)S(=O)(=O)N	0
ZINC76121095	Cc1cccc([nH+]1)CN(CCC#N)CC#C	0
ZINC76124693	c1cc(cc(c1)OC1CCCC1)NC(=O)NCCOCC(F)(F)F	1
ZINC76143953	CCCCO[C@@H](C)C(=O)Nc1cc(ccc1Cl)C(=O)NCCOC	1
ZINC76198825	COc1ccccc1CN(Cc1nccn1C(F)F)C[C@H]1CCCO1	0
ZINC76218325	CCCc1nc(cs1)CS(=O)(=O)CCOC	0
ZINC76219540	C#CCOC(=O)c1ccn(n1)c1ccc(cc1)F	0
ZINC76220068	C[C@H](C(=O)OCC#C)OCc1cccc(c1)OC	0
ZINC76251504	c1ccc2c(c1)C[C@H](OC2=O)C(=O)Nc1cc(ccc1C(=O)N)Cl	1
ZINC76270877	CCCNC(=O)CNC(=O)CCOC[C@H]1CCCO1	1
ZINC76297216	C[C@H]([C@@H](c1ccc(cc1)Cl)OC)NS(=O)(=O)N1CCOCC1	0
ZINC76307740	Cc1ncc(c(n1)C(=O)NC[C@@H](c1ccc(cc1)OC)O)Cl	0
ZINC76314736	Cc1cc(nc(n1)[C@H](C#N)C(=O)c1ccc(cc1)n1cccc1)C	1
ZINC76325351	CC[C@H]([C@H]1CCCC[N@@H+]1CCN1CCOC1=O)O	1
ZINC76330559	C#CCOc1ccc(cc1)CC[NH2+]Cc1cccc(c1)O	0
ZINC76340806	CN(Cc1[nH]c(=O)c2c(n1)ccs2)C(=O)CCOC[C@@H]1CCCO1	1
ZINC76342436	Cc1ccc(s1)C[N@@H+](C)CC(=O)c1c(n(c(=O)[nH]c1=O)CCOC)N	1
ZINC76342846	Cc1ccc(s1)CN(C)Cc1cc(=O)n2ccsc2[nH+]1	0
ZINC76386380	Cc1ccccc1[C@@H]1C[C@@H]([N@H+](C1)CC#C)C	0
ZINC76387492	CN(CCS(=O)(=O)C)S(=O)(=O)c1ccc(cc1)c1ccccc1	0
ZINC76388942	CCCCC[C@@H](c1ccccc1)NS(=O)(=O)CCOC	0
ZINC76391641	CC(C)(CNS(=O)(=O)CCOC)c1ccccc1Cl	0
ZINC76393046	c1cc(cc(c1)Cl)[C@H]1C[C@@H]1NC(=O)c1c(cccc1F)F	1
ZINC76398218	c1cc2c(cc1F)CC[C@@H]2[NH2+]Cc1cc(c(c(c1)F)F)F	0
ZINC76404244	CCO[C@H]1CCCN(C1)CC(=O)N[C@@H](C)c1ccccc1OC	1
ZINC76455739	CCCOCc1ccccc1CNC(=O)C[N@@H+]1CCCC[C@H]1C	1
ZINC76465361	c1ccc(cc1)C[C@H](C1CC1)NC(=O)CCS(=O)(=O)C1CCCC1	1
ZINC76482143	CC[N@@H+]1CC[C@H]([C@@H](C1)C)N(C)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC76494242	Cc1c(sc(n1)CC(C)C)C(=O)N(C)[C@@H]1CCCC[C@@H]1S(=O)(=O)C	1
ZINC76512076	CC(C)[C@H](CNC(=O)c1ccc(c(c1)O)[N+](=O)[O-])[NH+]1CCOCC1	1
ZINC76522140	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)N1C[C@@H](C[C@@H]1C)c1ccc(cc1)F	1
ZINC76538855	c1ccc2c(c1)c(c[nH]2)/C=C(\C#N)/S(=O)(=O)c1ccc(cc1)F	0
ZINC76548010	Cc1ccccc1OCCC[N@@H+](C)C[C@H](CN1CCOCC1)O	0
ZINC76607648	C#CCCCOC(=O)c1ccc(o1)COc1ccc(cc1)C#N	0
ZINC76647539	CN(Cc1[nH+]ccn1C(F)F)CC(=O)NCc1ccccc1OC	1
ZINC76647906	Cc1cc(cc(c1)OCCCN(C)Cc1[nH+]ccn1C(F)F)C	0
ZINC76697468	CCO[C@@H](C)c1nc(on1)COc1ccccc1OCC#C	0
ZINC76700407	CCO[C@H](C)c1nc(on1)CNc1ccccc1Cc1ccccc1	0
ZINC76700699	CCO[C@H](C)c1nc(on1)CNc1ccc(c(c1)Cl)OC(C)C	0
ZINC76701123	CCO[C@@H](C)c1nc(on1)CNc1cccc(c1C)NC(=O)OCC	1
ZINC76715787	CCO[C@H](C)c1nc(cs1)CN(C)Cc1cccc(c1)F	0
ZINC76716791	CC[N@H+](Cc1cccs1)Cc1csc(n1)[C@@H](C)OCC	0
ZINC76717143	Cn1cc(cc1C(=O)NCC(=O)Nc1cccc(c1)C#C)Br	0
ZINC76720575	CCO[C@@H](C)c1nc(cs1)C[N@@H+](C)[C@@H](C)c1ccccc1F	0
ZINC76723026	CCO[C@H](C)c1nc(cs1)CN(CC#C)Cc1ccc(cc1)F	0
ZINC76724764	CCO[C@H](C)c1nc(on1)CN(C)CCc1cccc2c1cccc2	0
ZINC76726758	CCO[C@H](C)c1nc(on1)CN(c1cccc(c1)C#C)C(C)C	0
ZINC76726866	CCO[C@H](C)c1nc(cs1)CN(CCO)Cc1ccccc1OC	0
ZINC76727843	CCO[C@@H](C)c1nc(cs1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC76728394	CCO[C@@H](C)c1nc(cs1)CN(C)Cc1ccccc1OCC#C	0
ZINC76728397	CCO[C@H](C)c1nc(cs1)CN(C)Cc1ccccc1OCC#C	0
ZINC76730969	CCO[C@@H](C)c1nc(on1)C[NH+](CC=C)CC=C	0
ZINC76731770	CCO[C@@H](C)c1nc(on1)C[N@H+](C[C@@H](c1ccccc1)O)C1CC1	0
ZINC76732632	C[C@@H](Cc1ccc(cc1)Cl)[N@H+](C)CC#C	0
ZINC76762777	C#CCOc1ccccc1C[NH2+][C@@H]1CCN(CC1)C[C@@H]1CCOC1	0
ZINC76763199	C#CCCOc1ccc(cc1)CN[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1	0
ZINC76763202	C#CCCOc1ccc(cc1)C[NH2+][C@H]1CCN(CC1)C[C@H]1CCOC1	0
ZINC76763260	c1cc(c(c(c1)F)C[NH2+][C@@H]1CCN(CC1)C[C@@H]1CCOC1)F	0
ZINC76772339	C[C@@H](CCSC)[NH2+]Cc1cccc(c1)O	0
ZINC76801417	CCOCCC(=O)Nc1ccc(c(c1)NC(=O)c1ccncc1)C	1
ZINC76802080	C[C@@H]1C[N@@H+](CCN1CC#C)Cc1ccccc1	0
ZINC76830388	C#Cc1cccc(c1)N(Cc1cccs1)C(=O)CCN1CCCC1=O	0
ZINC76830519	CCOCCO[C@@H](C)C(=O)N(Cc1cccs1)c1cccc(c1)C#C	0
ZINC76831027	C[C@H](C(=O)N(Cc1ccco1)c1cccc(c1)C#C)OCCC=C	0
ZINC76831065	Cc1cnn(c1)CCC(=O)N(Cc1ccco1)c1cccc(c1)C#C	0
ZINC76854093	CN(CCCC=C)S(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC76856542	C[C@@H]1C[C@@H](CN1S(=O)(=O)N1C[C@H](O[C@H](C1)C)C)c1ccc(cc1)F	0
ZINC76860374	CCO[C@H](C)c1nc(cs1)CSCc1nc(on1)C	0
ZINC76869625	c1ccc2c(c1)cc(c(=O)[nH]2)CNCC(=O)NC1CCCCC1	1
ZINC76898107	C[C@@H](CCN1CCOCC1)[NH2+]Cc1ccccc1OCC#C	0
ZINC76898107	C[C@@H](CC[NH+]1CCOCC1)[NH2+]Cc1ccccc1OCC#C	0
ZINC76898817	C[C@@H](CCN1CCOCC1)[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC76916767	COc1ccc(cc1OC)CCC(=O)N[C@H]1C[C@@H]1c1cccc(c1)Cl	1
ZINC76917654	c1ccc2c(c1)c(=O)ccn2CC(=O)N[C@H]1C[C@H]1c1cccc(c1)Cl	1
ZINC76923298	CC(C)N1C[C@@H](CC1=O)C(=O)OCC#Cc1ccccc1	0
ZINC76923392	c1ccc(cc1)C#CCOC(=O)C[C@@H]1CCC=C1	0
ZINC76923420	c1ccc(cc1)C#CCOC(=O)c1ccsc1	0
ZINC76923479	COc1ccc(cc1OC)CCC(=O)OCC#Cc1ccccc1	0
ZINC76923510	c1ccc(cc1)C#CCOC(=O)c1cccc(c1)F	0
ZINC76937413	C#CCOc1cccc(c1)[N-]S(=O)(=O)C[C@@H]1CCCCO1	0
ZINC76937420	C#CCOc1ccc(cc1)NS(=O)(=O)C[C@H]1CCCCO1	0
ZINC76942150	CC(C)CNC(=O)NC(=O)CNc1ccc(c(c1)C#N)F	1
ZINC76943041	CCOC(=O)[C@@H]1CCC[N@@H+](C1)Cc1[nH]c2cccc(c2n1)F	1
ZINC76956910	c1ccc(cc1)CN(CCC(=O)N)C(=O)c1c(cn[nH]1)Br	1
ZINC76968012	CN(C[C@H]1CCCO1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC76968308	CN(C[C@@H]1CCCO1)C(=O)c1cc(no1)c1cccc(c1)Cl	1
ZINC76987619	C[N@@H+](CCNC(=O)[C@@H]1Cc2cc(ccc2O1)F)CCOC	1
ZINC77006145	CC[C@@H](c1ccccc1O)NC(=O)c1cccc(n1)n1cccn1	0
ZINC77011215	c1c(cnc(c1N)C#N)C#CCO	0
ZINC77011607	c1cc2c(nc1CO)nc(nc2N1CCOCC1)Cl	0
ZINC77015024	COc1cc(cc(c1)OC)[C@H](CNC(=O)C1(CCC1)C#N)O	0
ZINC77039633	C[C@H](CCCc1ccccc1)CO	0
ZINC77101519	Cn1cccc1[C@H](CNC(=O)c1ccno1)O	0
ZINC77101720	Cn1cccc1[C@@H](CNC(=O)c1ccc(cc1)Oc1ccccc1)O	0
ZINC77103926	c1cc(sc1)[C@H]1CC[N@@H+](CC1)CCNC(=O)c1ccc(cc1)C#N	1
ZINC77105026	C[C@](CNC(=O)c1cc2ccccc2o1)(CSC)O	0
ZINC77105195	C[C@@](CNC(=O)CCS(=O)(=O)c1ccccc1)(CSC)O	0
ZINC77105206	C[C@](CNC(=O)c1cc2cccc(c2oc1=O)OC)(CSC)O	0
ZINC77105335	C[C@@](CNS(=O)(=O)c1ccc(cc1)OC)(CSC)O	0
ZINC77107628	c1cc(c(c(c1)Cl)C(=O)NCC[C@@H](C1CC1)O)F	0
ZINC77108355	CC(C)c1ccc(cc1)NC(=O)C(=O)NCC[C@H](C1CC1)O	0
ZINC77110169	CC(C)(C)[C@@H](CCNC(=O)C(=O)NCc1cccc(c1)OC)O	0
ZINC77110379	CC(C)(C)[C@@H](CCNC(=O)NCC=C)O	0
ZINC77110788	c1ccc(c(c1)C(=O)NCC[C@H](c1ccco1)O)Cl	0
ZINC77112352	c1cc(oc1)[C@H](CCNC(=O)C(=O)NCc1ccc(cc1)Cl)O	0
ZINC77113327	C[C@@H](C[C@@H](C)O)CNC(=O)CSCc1coc(n1)c1ccccc1	0
ZINC77114030	Cc1csc(n1)SCc1ccc(cc1)C(=O)NC[C@H](C)C[C@H](C)O	0
ZINC77115958	CCO[C@@H](C)c1nc(on1)C[S@@](=O)Cc1csc(n1)C(C)C	0
ZINC77116596	c1ccc2c(c1)cccc2[C@@H](CCNC(=O)c1ccc(s1)Cl)O	0
ZINC77119742	CCCCc1nc(on1)[C@H](C)[S@@](=O)CCCOc1ccc(cc1)F	0
ZINC77124846	Cc1ccc(cc1)CCS(=O)(=O)Cc1ccn(n1)c1ccccc1	0
ZINC77164591	CC(C)C[C@@]1(CC(=O)N(C1=O)CN1CC[C@@H](CC1)N1CCCC1=O)C	1
ZINC77173537	c1cc(sc1)[C@](CNC(=O)c1ccc(cc1Cl)Cl)(C1CC1)O	0
ZINC77175532	COCCN(CC[NH+]1CCCCC1)Cc1ccc2c(c1)OCO2	0
ZINC77176660	CCc1ccc(o1)[C@H]1COCCN1C/C=C/Cl	0
ZINC77176768	C[C@H]1[C@H](S(=O)(=O)CC[N@@H+]1C[C@@H](COCc1ccccc1Cl)O)C	0
ZINC77176949	C[N@H+](CCCC=C)C[C@H](COCc1ccccc1Cl)O	0
ZINC77178178	CCCSCC(=O)NCCN1CCS(=O)(=O)CC1	1
ZINC77180018	Cc1cc(ccc1[N+](=O)[O-])C(=O)NC[C@]1(CCc2c1cccc2)O	0
ZINC77181583	C[C@@](CNC(=O)c1ccc(cc1F)F)(c1cccs1)O	0
ZINC77182423	Cc1cc(c(o1)C)C(=O)NC[C@H](c1cccs1)O	0
ZINC77183243	c1cc(sc1)[C@H](CNC(=O)C(=O)Nc1ccc(c(c1)Cl)F)O	0
ZINC77187026	c1ccc(cc1)CCCC(=O)N1CCC2(CC1)OCCCO2	1
ZINC77187339	CCOc1ccc(cc1F)S(=O)(=O)N1CCC2(CC1)OCCS2	0
ZINC77193275	CCC(=O)NCC1(CCOCC1)O	1
ZINC77193584	Cc1ccc(cc1)CNC(=O)C(=O)NCC1(CCOCC1)O	1
ZINC77193616	c1cc(c(cc1NC(=O)C(=O)NCC1(CCOCC1)O)Cl)F	1
ZINC77193942	c1ccc(c(c1)C(=O)NCCn1c(=O)ccc(n1)n1cccn1)F	1
ZINC77195195	C[N@@H+](CC(=O)Nc1cccc(c1)C#C)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC77209287	CCN1C(=O)CN(C1=O)CN1CCC(CC1)[C@H](C)O	0
ZINC77229674	c1ccc2c(c1)c(cs2)CNC(=O)c1ccc[n+]([O-])c1	1
ZINC77240126	CCO[C@@H](C)c1nc(cs1)COc1cccc(c1)C(=O)NC[C@@H](C)O	1
ZINC77240775	Cc1ccc(c(c1)Cl)O[C@H]1CCN(C1=O)C	1
ZINC77249187	CC[N@H+]1CC[C@@H](CC1)N(C)CC(=O)Nc1c(cc(cc1Cl)C)C	1
ZINC77249573	c1ccc(c(c1)COCC(=O)NNC(=O)c1ccc(nc1)Cl)Cl	1
ZINC77250364	COc1cc(ccc1OCCN1CCC2(CC1)OCCO2)C#N	0
ZINC77257506	CO[C@H](c1ccccc1)C(=O)OCCOc1ccccc1F	1
ZINC77264437	c1cc(ccc1C(=O)NC[C@@H]1[C@H]([C@@H](CO1)NCc1cnc[nH]1)O)F	1
ZINC77264560	CS(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)NCc1c[nH]c[nH+]1)O	0
ZINC77264619	c1ccc(cc1)S(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH2+]CC1CC1)O	0
ZINC77265151	c1ccc(cc1)NC(=O)NC[C@@H]1[C@H]([C@@H](CO1)NCc1cccnc1)O	1
ZINC77265404	CS(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)NC1COC1)O	0
ZINC77269032	CC(C)(C(=O)OC)NCCOc1ccc(cc1OC)C#N	1
ZINC77270281	CC(=O)N[C@H](CS[C@H](CO)C(=O)N)C(=O)OC(C)(C)C	1
ZINC77271506	C1CCCC(CC1)OCCN1CCN(CC1)CC(=O)N	1
ZINC77281637	COCCN(Cc1ccon1)CC(F)F	0
ZINC77282770	C#CCN(CCOC1CCCCCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC77283339	CCCCCC[N@H+]1CCCC[C@@H]1[C@@H](C)O	0
ZINC77284955	COc1ccc(c(c1F)Cn1cc[nH+]c1c1cccc(c1)O)F	0
ZINC77285761	CCOC(=O)c1coc(n1)N1CCC(CC1)[N@H+]1CC[C@@H](CC1)O	1
ZINC77286619	C[C@H]1CC2=C(CC=C(C2)OC)[C@@H]2[C@@H]1[C@@H]1CC[C@]([C@]1(CC2)C)(C#C)O	0
ZINC77286622	C[C@@H]1CC2=C(CC=C(C2)OC)[C@@H]2[C@@H]1[C@@H]1CC[C@]([C@]1(CC2)C)(C#C)O	0
ZINC77286629	CC[C@@]12CC[C@@H]3[C@H]4CCC(=O)C=C4C=C[C@H]3[C@@H]1CC[C@]2(C#C)O	0
ZINC77286632	CC[C@@]12CC[C@@H]3[C@H]4CCC(=O)C=C4CCC3=C1CC[C@]2(C#C)O	0
ZINC77287056	COCCN1C[C@]2(CCCN(C2)C(=O)c2ccc(cc2)O)CCC1=O	1
ZINC77287294	CCN1CC2(CCN(CC2)CC(=O)N2CCc3c2cccc3)OC1=O	1
ZINC77287824	Cc1c(ncnc1N1CCC(CC1)[C@@H](CC(C)C)O)C	0
ZINC77288091	c1ccc(c(c1)C(=O)N1CCOC[C@@H](C1)CO)N1CCOCC1	1
ZINC77289196	COCc1cccc(c1)C[NH2+]Cc1ccccc1OCC#C	0
ZINC77291798	CC[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CC[C@@]1([C@@H]3CCC(=O)C1)OC	0
ZINC77292087	CC(=O)O[C@@]1(CC[C@@H]2[C@@]1(CC[C@H]1[C@H]2CCc2c1ccc(c2)O)C)C#C	0
ZINC77292350	CC[C@@]12CC[C@@H]3[C@H]4CCC(=CC4=CC[C@H]3[C@@H]1CC[C@]2(C#C)O)OC	0
ZINC77293104	CC(C)N(c1cccc(c1)C#C)C(=O)CCN1CCCC1=O	0
ZINC77293384	C[C@]12CC[C@H]3[C@H]([C@@H]1C[C@H]([C@@]2(C#C)O)O)CCC1=CC(=O)CC[C@H]31	0
ZINC77293479	C[C@@H](C(=O)N(c1cccc(c1)C#C)C(C)C)SC	0
ZINC77293517	CC[C@@]12CC[C@@H]3[C@H]4CCC(=O)C=C4[C@H](C[C@H]3[C@@H]1CC[C@]2(C#C)O)O	0
ZINC77293891	CC(C)N(c1cccc(c1)C#C)C(=O)c1cccc(c1)N(C)C	0
ZINC77293913	CC(C)N(c1cccc(c1)C#C)C(=O)c1ccccc1F	0
ZINC77297739	c1ccc2c(c1)nc(o2)N1CCOC[C@@H](C1)CO	0
ZINC77300481	CCCCCCCCOC(=O)[C@@H](CCC(=O)[O-])O	1
ZINC77300485	CCCCCCCCOC(=O)[C@H](CCC(=O)[O-])O	1
ZINC77301049	C[C@H]1CC2=C(CC[C@H](C2)O)[C@@H]2[C@@H]1[C@@H]1CC[C@]([C@]1(CC2)C)(C#C)O	0
ZINC77301265	Cn1cc(cc1C#N)CN1CCC[C@@](C1)(C[NH+]1CCCC1)O	0
ZINC77301679	C[C@@H](CCc1ccccc1)[NH2+]C[C@@H](c1ccc(c(c1)C(=O)OC)O)O	1
ZINC77301956	C([C@@H]1[C@H]([C@@H]([C@@H]([C@H](O1)O[C@H]([C@@H](CO)O)[C@@H]([C@@H](C(=O)[O-])O)O)O)O)O)O	1
ZINC77302273	COc1ccc(cc1)/C=N/[C@@H]1[C@H]([C@@H]([C@H](O[C@@H]1O)CO)O)O	0
ZINC77302910	Cc1c(ccc2c1CC[C@@H]1[C@@H]2CC[C@]2([C@H]1CC[C@]2(C#C)O)C)O	0
ZINC77310138	COc1cccc2c1OC[C@@H](C2)NC(=O)C1CCN(CC1)CC#C	0
ZINC77311980	CC[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=C3CCC(=O)C1	0
ZINC77312664	COC(=O)[C@H]1CC[C@@H](CC1)CC#C	0
ZINC77313502	C[C@@H]([C@@H](C)S(=O)(=O)C)[N@H+](C)Cc1csc(n1)c1ccccc1OC	0
ZINC77319393	CC(C)(C#Cc1ccc(cc1)c1nccn1CC[C@@H]1CCOC1)O	0
ZINC77319393	CC(C)(C#Cc1ccc(cc1)c1[nH+]ccn1CC[C@@H]1CCOC1)O	0
ZINC77319395	CC(C)(C#Cc1ccc(cc1)c1[nH+]ccn1CC[C@H]1CCOC1)O	0
ZINC77319506	C[C@H]1CC2=CC(=O)CC[C@@H]2[C@@H]2[C@@H]1[C@@H]1CC[C@]([C@]1(CC2)C)(C#C)O	0
ZINC77321819	Cn1c(=O)cc(cn1)N1CCO[C@H](C1)CCN[C@@H]1CC[N@H+](CC1)C	0
ZINC77322728	Cc1ccc2c(c(oc2c1C)C(=O)N[C@@H](COC)c1ccnn1C)C	1
ZINC77337129	CCCC[C@H](COC)NC(=O)NCCc1cccc(c1)F	1
ZINC77338217	c1cc(cnc1)O[C@@H]1CCN(CC1)C[C@]1(C[NH2+]CCOC1)O	0
ZINC77354764	c1ccc(cc1)CC(=O)N1CCC(CC1)C(=O)N1CCOC[C@@H](C1)O	1
ZINC77355264	c1cnccc1CC(=O)N1CCOC[C@@H](C1)CO	1
ZINC77356515	c1ccc2c(c1)CC(C2)[NH2+][C@H]1CCOC2(C1)CCOCC2	0
ZINC77358802	CCc1nnc(o1)CNc1cccc(c1)C#Cc1ccccc1	0
ZINC77364177	CCN(CCO)C(=O)Nc1ccc(cc1)C(=O)N1CCCC[C@@H]1C	0
ZINC77368876	C[C@@H]1COC[C@@H](N1Cc1cc(=O)n2cc(ccc2[nH+]1)Cl)C	0
ZINC77369861	C[C@@H]1COC[C@@H]([N@H+]1CCn1cc(cn1)Br)C	0
ZINC77370551	Cc1ccc(c(c1)OC[C@@H](C[N@H+]1[C@@H](COC[C@@H]1C)C)O)C	0
ZINC77372702	COCCS(=O)(=O)Oc1cccc(c1)Cl	0
ZINC77377551	C#Cc1cccc(c1)N(Cc1cccs1)Cc1nc(no1)C1CC1	0
ZINC77377552	C#Cc1cccc(c1)N(Cc1cccs1)Cc1nnnn1C1CC1	0
ZINC77378726	CCN([C@H]1COC[C@@H]1O)C(=O)c1cc(nc2c1ccc(c2C)C)C	1
ZINC77382096	CC(C)N(CC(=O)NCCC(=O)OC)c1cccc(c1)C#C	0
ZINC77382121	CCOC(=O)CCCNC(=O)CN(c1cccc(c1)C#C)C(C)C	0
ZINC77382156	Cc1cccn2c1[nH+]c(cc2=O)CN(c1cccc(c1)C#C)C(C)C	0
ZINC77382222	CCN(CCC#N)C(=O)CN(c1cccc(c1)C#C)C(C)C	0
ZINC77382226	CC(C)N(CCCNS(=O)(=O)C)c1cccc(c1)C#C	0
ZINC77382229	CC(C)N(CC(=O)N1CCC2(CC1)OCCO2)c1cccc(c1)C#C	0
ZINC77388538	C[C@@H](CC(C)C)N(c1ccc2c(c1)cc[nH]2)S(=O)(=O)CCOC	0
ZINC77389394	Cn1c2c(cc(cn2)C(=O)N2CC(C2)O)nc1c1ccccc1Cl	0
ZINC77390231	Cc1cc(nc(n1)c1ccccc1O)N1CCOC[C@H](C1)CO	0
ZINC77390353	c1cn(c(n1)c1cc(cs1)C#CCO)CC1(CCOCC1)CO	0
ZINC77390353	c1cn(c([nH+]1)c1cc(cs1)C#CCO)CC1(CCOCC1)CO	0
ZINC77390614	CCCCCCN1C[C@@]2(CCN(CC2)C(=O)[C@H](C2CC2)[NH3+])OC1=O	1
ZINC77391255	Cc1csc(n1)N1CCC(CC1)[N@@H+]1CC[C@H](CC1)O	0
ZINC77392608	CC(C)Cc1cc(n[nH]1)c1[nH+]ccn1Cc1nc(on1)[C@@H]1CCCO1	0
ZINC77392679	COCCCN1C[C@@]2(CCC[N@H+](C2)Cc2cccc(c2)O)CCC1=O	1
ZINC77400193	c1cc(ccc1[C@@H](C[NH2+]Cc1cnn(c1)c1ccc(cc1)F)O)Cl	0
ZINC77407379	Cc1c(sc(n1)C)Cn1cc[nH+]c1c1ccc(cc1)C#CC(C)(C)O	0
ZINC77407863	Cc1c([nH+]c(nc1N1CCC[C@]2(C1)CCC(=O)N(C2)CCO)C)C	0
ZINC77412490	COc1cccc2c1OC[C@H](C2)NCc1cccnc1	0
ZINC77413691	CC(C)C[N@H+]1CCO[C@H](C1)CNC(=O)CSCc1ccon1	1
ZINC77418205	c1cc(ccc1C[NH2+]Cc1cc(ccc1O)[N+](=O)[O-])C1OCCO1	0
ZINC77419598	C[C@H](CO)[C@H](C)[NH2+]Cc1ccc(cc1)OCC#C	0
ZINC77420756	C[NH2+]CC(=O)N1CCC(CC1)c1nnc(n1C)C[N@H+]1CC[C@@H](CC1)O	0
ZINC77422410	C[C@H](CO)[C@H](C)[NH2+]Cc1cccc(c1)OCCCOC	0
ZINC77427914	C[C@@H](C[C@@H](C)O)C[NH2+]Cc1cnn(c1)Cc1ccccc1	0
ZINC77428765	C[C@H](C[C@@H](C)O)C[NH2+]Cc1ccc(cc1)OCCC#C	0
ZINC77428769	C[C@@H](C[C@H](C)O)C[NH2+]Cc1ccc(cc1)OCCC#C	0
ZINC77432197	Cc1c(n(c(=S)n1CCOC)CN1CCN(CC1)CC#C)C	0
ZINC77436720	CCC(CC)CN1C[C@@]2(CCN(CC2)C(=O)[C@@H](C)O)OC1=O	1
ZINC77438848	CS(=O)(=O)N1CCO[C@@H](C1)Cn1ccnc1c1cc(cs1)C#CCO	0
ZINC77438848	CS(=O)(=O)N1CCO[C@@H](C1)Cn1cc[nH+]c1c1cc(cs1)C#CCO	0
ZINC77439439	Cc1ccc2c(cc(nc2c1C)C)C(=O)N1CC[C@@H](C1)COC	1
ZINC77440109	CC[C@H]1COCCN1C(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC77442283	Cc1c(c(n(n1)CN(CC#C)[C@@H]1CCc2c1cccc2)C)[N+](=O)[O-]	0
ZINC77447073	C#CCOc1ccccc1C[NH2+]CCCOC[C@H]1CCOC1	0
ZINC77447919	Cc1cc(ccc1C(=O)N)NC(=O)N[C@@H](C)CCSC	1
ZINC77451174	Cc1c(c(n(n1)C)Cl)CNC[C@H](c1ccccc1Cl)O	0
ZINC77453303	c1ccc2c(c1)[nH]c(n2)C[N@H+]1CCCC[C@@H]1CN1CCOCC1	0
ZINC77454100	c1ccc(cc1)COC[C@H](c1ccccc1)[NH2+]Cc1cccc(c1)O	0
ZINC77455341	COc1ccc(c(c1)CNC[C@@H](c1c(cccc1F)F)O)OC(F)F	0
ZINC77455779	Cc1c(c(n2c(n1)ncn2)C)CCC(=O)N1CCOC[C@@H](C1)CO	1
ZINC77459817	Cc1nc(no1)CCn1ccnc1c1ccc(s1)C#CC(C)(C)O	0
ZINC77460713	C[C@](CNCc1c(cccc1Cl)Cl)(c1ccsc1)O	0
ZINC77460765	C[C@@](C[NH2+]Cc1cccc(c1)OC1CCCC1)(c1ccsc1)O	0
ZINC77462020	CSC[C@H](CCO)[NH2+]Cc1ccc(cc1)OCCC#C	0
ZINC77462348	CSC[C@@H](CCO)[NH2+]Cc1ccccc1OCc1ccccc1	0
ZINC77466010	C[C@H](CSC)N(C)C(=O)Nc1cccc(c1)OCC#C	0
ZINC77466492	C#CCOc1ccc(cc1)C[NH2+][C@@H](CCCO)c1ccccc1	0
ZINC77467098	C#CCOc1ccccc1C[NH2+][C@@H](CCCO)c1ccccc1	0
ZINC77467510	c1ccc(cc1)[C@H](CCCO)NCc1cc(cc(c1)Cl)Cl	0
ZINC77467538	CNc1ccc(cc1[N+](=O)[O-])C[NH2+][C@H](CCCO)c1ccccc1	0
ZINC77472576	C#CCN1[C@@H](Nc2ccccc2C1=O)c1ccc2c(c1)OCCO2	0
ZINC77472627	C#CCN1C(=O)c2ccccc2N[C@@]21c1ccccc1NC2=O	0
ZINC77472670	C#CCN1C(=O)c2ccccc2NC21CCN(CC2)c1cccc[nH+]1	0
ZINC77472862	CCOc1cc(ccc1OCC#C)[C@@H]1N=C([O-])[C@@H]2[N@@H+]1CCCC2	0
ZINC77473896	CN(CCO)S(=O)(=O)c1ccc(cc1)C(=O)Nc1cccc(c1)C#C	0
ZINC77475716	Cn1ccc2c1cccc2C(=O)OCC#C	0
ZINC77480555	C[S@@](=O)c1cccc(c1)NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1	1
ZINC77482904	Cc1cc(n2cc(nc2n1)C[N@@H+]1CCC[C@@H]1c1ccccc1OC)C	0
ZINC77487515	c1cc(ccc1OC[C@@H]1CCCN(C1)C(=O)CN1CCOCC1)F	1
ZINC77489336	C[C@@H]1Cc2cc(ccc2O1)Cn1ccnc1c1ccc(s1)C#CCO	0
ZINC77492927	COc1cccc2c1OC[C@H](C2)NC(=O)Nc1cccc(c1)C#C	0
ZINC77501195	Cn1c2ccc(cc2oc1=O)NC(=O)N(C)CCc1ccc(cc1)F	1
ZINC77503752	Cn1c(=O)cc(cn1)N1CCO[C@@H](C1)CCNc1c(cccn1)Cl	0
ZINC77504490	c1cc(sc1)c1ncc(cn1)C[N@H+]1CCOC[C@H](C1)O	0
ZINC77506019	CCc1c[nH]nc1[C@@H]1CCCN(C1)Cc1ccc(o1)CO	0
ZINC77508683	CC[C@H](CCO)NC(=O)Nc1ccc(cc1)C#N	0
ZINC77514870	CCC(CC)[C@H](CNC(=O)Nc1ccn(n1)CCCOC)O	1
ZINC77520022	CC[C@@H](c1cc(ccc1F)F)NC(=O)NCC#C	0
ZINC77520991	c1ccc(cc1)CCN1C[C@@]2(CC[N@H+](CC2)CCCO)OC1=O	1
ZINC77522176	CN(Cc1ccc(c2c1cccn2)OC)C[C@@]1(C[NH2+]CCOC1)O	0
ZINC77524401	CCC[N@H+]1CC[C@@H](CC1)NC(=O)N1CC[C@@H](C[C@H]1C)C	1
ZINC77530424	Cc1ccc(cc1F)C(=O)NCCNC(=O)N1CC[C@@H](C[C@@H]1C)C	1
ZINC77533642	C[C@H]1CCN([C@@H](C1)C)C(=O)NCc1cccc(c1)OCC(=O)N(C)C	1
ZINC77537425	CCc1ccc(o1)[C@H]1COCCN1C(=O)NCCOC	1
ZINC77537835	CC(C)(c1cccc(c1)F)NC(=O)NCC#C	0
ZINC77537919	CCn1c(c(c(n1)C)CN1CCOC[C@H](C1)O)C	0
ZINC77538664	c1cc(ccc1C[N@H+]1CC[C@@]2(CC1)CC(=O)NC2)C#CCCO	0
ZINC77540108	CCC#CC[N@H+]1CC[C@@H](CC1)c1nnc(n1C)CN1CC[C@@H](CC1)O	0
ZINC77540108	CCC#CC[N@H+]1CC[C@@H](CC1)c1nnc(n1C)C[N@H+]1CC[C@@H](CC1)O	0
ZINC77541276	CN(Cc1cnn(c1)c1ccccc1)C(=O)CCc1csc(n1)N	1
ZINC77552509	C[N@H+]1CC[C@@H](CC1)N(C)c1ccc(cc1)/N=C/c1ccccc1O	0
ZINC77552597	c1cc(c(cc1Cl)OC(=O)CSc1nncs1)Cl	1
ZINC77554466	CC[C@H]1COCCN1C(=O)Cc1cc(sc1)C(=O)C	1
ZINC77559513	C#CCCCOC(=O)[C@@H]1CCOc2c1cccc2	0
ZINC77559688	C[C@H](CCOC)NC(=O)NC[C@H](c1c(cccc1F)F)O	1
ZINC77560602	Cn1cc(cn1)CCC(=O)O[C@@H](c1ccc(cc1)F)c1ccncc1	1
ZINC77582918	Cc1c(c(on1)C)C[C@H](C)NC(=O)N[C@H](C)CCC1CCCC1	1
ZINC77583965	CCC(CC)C(=O)N1CCC(CC1)NC(=O)NCCCCC(C)C	1
ZINC77584856	c1cscc1[C@@H](CNC(=O)NCCCOCC1CCOCC1)O	1
ZINC77610118	CCN(CCc1ccccc1)S(=O)(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC77611353	CCCCN(C)C(=O)N[C@H]1CCC[C@H](C1)CC	1
ZINC77612375	CC(C)(C)OC(=O)Nc1ccc(c(c1)O)C(=O)NCC#C	0
ZINC77612560	Cc1cc(ccn1)NC(=O)[C@@H]1CC(=O)N([C@@H]1c1cccnc1)C	1
ZINC77623276	C[C@H]([C@@H](c1ccc(cc1)Cl)OC)NC(=O)N1CCC[C@@H](C1)O	1
ZINC77624380	CCCC[C@H](COC)NC(=O)N(C)C[C@@H]1CCC[N@@H+](C1)C	1
ZINC77630439	C[C@@H](C(=O)NC[C@@H](c1ccccc1Cl)O)OC[C@@H]1CCCO1	1
ZINC77630884	C[C@@H](CC(=O)NC[C@@H](c1ccccc1Cl)O)NC(=O)C1CCCCC1	0
ZINC77636540	C[C@](CNC(=O)c1csc(n1)c1ccsc1)(c1ccsc1)O	0
ZINC77636585	C[C@@](CNC(=O)c1ccc2ccccc2c1)(c1ccsc1)O	0
ZINC77636753	C[C@@H](C(=O)NC[C@](C)(c1ccsc1)O)OC[C@@H]1CCCO1	1
ZINC77637531	CC(C)c1cccc(c1)OCC(=O)NC[C@@](C)(c1ccsc1)O	0
ZINC77641844	c1ccc2c(c1)C[C@@H](C(=O)N2)CCC(=O)NC1(CCCCC1)C(=O)N	1
ZINC77643503	C[C@@H](CCSC)NC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC77647429	C[C@@H](c1ccsc1)C(=O)NC[C@H](c1c(cccc1Cl)Cl)O	0
ZINC77647456	C[C@@H](C(=O)NC[C@@H](c1c(cccc1Cl)Cl)O)OCc1ccccc1	1
ZINC77647473	C#CCN1CCC(CC1)C(=O)NC[C@H](c1c(cccc1Cl)Cl)O	0
ZINC77648268	CC(C)OCCC(=O)NC[C@@H](c1c(cccc1Cl)Cl)O	1
ZINC77657794	C[C@H]1COC[C@@H](N1CC(=O)N(C)Cc1ccc(c(c1)OC)OC)C	1
ZINC77658368	C[C@H](c1ccc2c(c1)[nH]c(=O)[nH]2)Nc1cccc(c1C#N)F	0
ZINC77659241	C[C@](CNC(=O)Nc1ccc(cc1Cl)F)(c1ccsc1)O	0
ZINC77668228	Cc1ccccc1OCCNC(=O)NCCCSC	1
ZINC77668465	C#CCNC(=O)N[C@@H]1CC[N@H+](CC1)C1CC1	0
ZINC77671150	Cc1cc(ccc1NC(=O)NC[C@@H](c1ccccc1Cl)O)F	0
ZINC77673816	CC[C@H](CCO)NC(=O)Nc1cccc(c1)C#C	0
ZINC77673884	C#Cc1cccc(c1)NC(=O)NC[C@H](c1c(cccc1Cl)Cl)O	0
ZINC77674209	c1cc(c(cc1NC(=O)NC1CCOCC1)Cl)C(=O)N	1
ZINC77681753	Cc1cc(n(n1)c1cccc(c1)NC(=O)N[C@@H](CCO)CSC)C	0
ZINC77682094	C[C@@H](CNC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccn1)O	0
ZINC77682141	CC[C@@H](CCO)NC(=O)Nc1cccc(c1)COCC(C(F)F)(F)F	1
ZINC77682387	CCCNC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC77688558	CCCNC(=O)CNC(=O)NCCc1cc(ccc1OC)C	1
ZINC77695938	C[C@H](CO)[C@@H](C)NC(=O)Nc1ccnn1C1CCCCC1	0
ZINC77704479	C#CCOc1cccc(c1)NC(=O)NC[C@@H](c1ccccc1Cl)O	0
ZINC77704484	C[C@@](CNC(=O)Nc1ccc(cc1)OCC#C)(c1ccsc1)O	0
ZINC77704487	C[C@](CNC(=O)Nc1ccc(cc1)OCC#C)(c1ccsc1)O	0
ZINC77704519	CSC[C@H](CCO)NC(=O)Nc1ccc(cc1)OCC#C	0
ZINC77733357	Cc1cc(ccc1Cl)OC(=O)[C@H]1CC=CC1	1
ZINC77742010	CC(C)N(c1cccc(c1)C#C)C(=O)[C@@H]1CC=CC1	0
ZINC77749505	C[C@@H](CO)[C@@H](C)NC(=O)NCCCOCc1ccco1	1
ZINC77750504	CN(C)[C@H](CNC(=O)N[C@@H](CCO)CSC)c1cccs1	0
ZINC77752750	C[C@H](CO)[C@@H](C)NC(=O)NCC(C)(C)[NH+]1CCOCC1	1
ZINC77753450	CC1(Oc2ccc(cc2O1)NC(=O)N(CCO)C1CC1)C	0
ZINC77754880	Cc1ccccc1CNC(=O)NC[C@@](C)(CCC(C)C)O	0
ZINC77758611	C[C@H](C[C@H](C)O)CNC(=O)NCc1ccc(cc1)COCC(F)(F)F	1
ZINC77764754	CCC[C@@H](CNC(=O)C(=O)Nc1cnc(nc1)C(C)(C)C)O	0
ZINC77766369	C[C@@H](COC)NC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC77766430	C[C@H](COC)NC(=O)C(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	1
ZINC77766492	C[C@H](COC)NC(=O)C(=O)Nc1cc(ccc1N(C)C)C(F)(F)F	1
ZINC77771452	CSCCCNC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC77773669	C[C@@H](CO)[C@@H](C)NC(=O)NCc1ccccc1COC	1
ZINC77773787	C[C@@H](c1ccncc1)NC(=O)C(=O)Nc1cccc(c1)COC	1
ZINC77773943	C[C@H](CNC(=O)N[C@@H](CCCO)c1ccccc1)N1CCOCC1	1
ZINC77775602	CC[C@H](CCO)NC(=O)NCc1ccc(cc1)OCCOC	1
ZINC77781224	CC[C@@H](CCO)NC(=O)NCc1ccc(c(c1)OCC)OC(F)F	0
ZINC77787813	C[C@H](C[C@H](C)O)CNC(=O)NCC1(CCOCC1)c1cccc(c1)F	1
ZINC77796320	CCCC[C@H](COC)NC(=O)N(C)[C@@H](C)c1c(nc(s1)C)C	1
ZINC77796327	CCCC[C@H](COC)NC(=O)NC[C@@H](c1ccc2ccccc2c1)O	1
ZINC77800491	C[C@@H](CSC)NC(=O)NC[C@@H](c1ccc(cc1)C(C)(C)C)O	0
ZINC77803919	C[C@@H](C[C@@H](C)O)CNC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC77803923	C[C@@H](C[C@H](C)O)CNC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC77803925	C[C@H](C[C@H](C)O)CNC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC77809885	C[C@H](CO)[C@H](C)NC(=O)NCCCOCCOC	1
ZINC77813177	Cc1ccc(cc1)OCCNC(=O)NC[C@H](c1ccco1)O	0
ZINC77813221	c1cc(oc1)[C@@H](CNC(=O)NCC1(CCCCC1)N1CCOCC1)O	1
ZINC77813253	CC(C)(CNC(=O)NC[C@@H](c1ccco1)O)[NH+]1CCOCC1	1
ZINC77814014	C[C@@H](c1ccccc1)OCCCNC(=O)NC[C@@H](c1ccco1)O	1
ZINC77820957	c1cc(ncc1NC(=O)C(=O)NCC1(CCCCC1)O)N1CCCC1	0
ZINC77825086	C[C@H](CO)[C@H](C)NC(=O)NC[C@@H]1CCC[N@H+]1CC1CCCCC1	0
ZINC77825140	C[C@@H](C[C@H](C)O)CNC(=O)NCCc1nc(no1)c1ccc(cc1)Cl	0
ZINC77830336	c1ccc(c(c1)[C@H](CNC(=O)NCCCCn1ccccc1=O)O)Cl	0
ZINC77830968	c1ccc(cc1)[C@H](CCCO)NC(=O)NCCOC[C@@H]1CCCO1	1
ZINC77833844	C#CCOc1cccc(c1)NC(=O)C(=O)NCCc1cccc(c1)O	0
ZINC77836765	CC(C)CC[C@@](C)(CNC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H]1CCOC1)O	1
ZINC77837706	COc1cccc(c1O)CNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC77839102	CC[C@@H](COC)NC(=O)N[C@H](CCO)CSC	1
ZINC77840083	C[C@@H](CO)NC(=O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC77842116	C#Cc1cccc(c1)NC(=O)C(=O)NCCCC[N@@H+]1CCC[C@@H]1CO	0
ZINC77845067	CC[C@H](C)[C@](C)(CNC(=O)C(=O)Nc1ccc(cc1)OCC#C)O	0
ZINC77845138	CC[C@@H](C)[C@](C)(CNC(=O)C(=O)Nc1cccc(c1)COCC)O	1
ZINC77862632	CN(CCCC=C)C(=O)C(=O)Nc1cccc(c1)C(=O)OC	1
ZINC77866765	C#CCCOC(=O)CCc1cc(cs1)Cl	0
ZINC77866785	C#CCCOC(=O)c1cccc(n1)n1cccn1	0
ZINC77878211	CC(=O)N(C)[C@@H]1CCN(CC1)C(=O)N[C@@H]1C[C@@H]1c1cccc(c1)Cl	1
ZINC77878421	c1cc(cc(c1)Cl)[C@H]1C[C@H]1NC(=O)NC[C@@H](COCC1CC1)O	1
ZINC77881909	CC(C)(C)C(=O)NNC(=O)N[C@H](CCCO)c1ccccc1	0
ZINC77896325	C[C@H]1CCCC[C@@H]1OCCSc1nnc(n1C)c1ccccc1	0
ZINC77899788	C[C@H](C[C@H](C)O)CNC(=O)C(=O)Nc1cccc(c1)COC(C)C	1
ZINC77901661	C[C@@H](C[C@@H](C)O)CNC(=O)C(=O)Nc1cccc(c1)OCC#C	0
ZINC77901664	C[C@@H](C[C@H](C)O)CNC(=O)C(=O)Nc1cccc(c1)OCC#C	0
ZINC77901667	C[C@H](C[C@H](C)O)CNC(=O)C(=O)Nc1cccc(c1)OCC#C	0
ZINC77902025	C[C@@H](C[C@@H](C)O)CNC(=O)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC77902031	C[C@H](C[C@H](C)O)CNC(=O)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC77909393	c1n2c(sc1)cc(c2)C(=O)NC[C@H]1CC[C@@H](CC1)C(=O)N1CCCC1	1
ZINC77914480	C#Cc1cccc(c1)NC(=O)C(=O)NC[C@@H](CCO)c1ccccc1	0
ZINC77916034	CCCS(=O)(=O)N1CCC[C@@H](C1)C(=O)Oc1cccc(c1)F	1
ZINC77924690	c1cc(c(nc1)N1CCC[C@H](C1)C(=O)NN1CCOCC1)C(F)(F)F	1
ZINC77926817	CC[C@H](C)Sc1nnc(n1CC)c1ccccc1C	0
ZINC77928310	CC[C@H](c1ccc(cc1)F)Sc1nc(c(o1)C)C	0
ZINC77929462	Cc1nc2ccc(cc2s1)NC(=O)C(=O)NC[C@](C)(CCC(C)C)O	0
ZINC77929766	CC[NH+](CC)[C@H](Cc1ccccc1)CNC(=O)NCC=C	1
ZINC77929838	C[C@H](c1cccc(c1)NC(=O)C(=O)NC[C@](C)(CCC(C)C)O)OC	1
ZINC77931514	C[C@@](CNC(=O)C(=O)Nc1cccc(c1)OCC#C)(c1ccsc1)O	0
ZINC77931518	C[C@](CNC(=O)C(=O)Nc1cccc(c1)OCC#C)(c1ccsc1)O	0
ZINC77939758	C#Cc1cccc(c1)NC(=O)C(=O)NC[C@@H]1CCCC[C@@H]1O	0
ZINC77939764	C#Cc1cccc(c1)NC(=O)C(=O)NC[C@@H]1CCCC[C@H]1O	0
ZINC77941562	Cc1ccccc1[C@H]1C[C@@H]1C(=O)OCCC#C	0
ZINC77941631	CC(C)(C)OC(=O)N1CC[C@@H](C1)C(=O)OCC#Cc1ccccc1	0
ZINC77941632	CC(C)(C)OC(=O)N1CC[C@H](C1)C(=O)OCC#Cc1ccccc1	0
ZINC77942768	CS(=O)(=O)c1ccc(c(c1)C(=O)O[C@@H](CC#C)c1ccccn1)Cl	0
ZINC77987062	C#CCNC(=O)C[N@@H+]1CCCN(CC1)C(=O)CC1(CCCC1)O	0
ZINC77989851	C#CCN1CCC(CC1)C(=O)N1CC[C@](C1)(C(F)(F)F)O	0
ZINC77989851	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CC[C@](C1)(C(F)(F)F)O	0
ZINC77999413	C[C@@H]1CCN([C@@H](C1)C)C(=O)c1ccc(cc1)N1CCNC1=O	1
ZINC78025842	CC(C)[C@@H](C(=O)N1CC[C@@](C1)(C(F)(F)F)O)NC(=O)c1ccco1	0
ZINC78031140	C[N@@H+](CCNC(=O)CCN1CCN(CC1)c1cccc[nH+]1)CCOC	1
ZINC78034130	COc1ccc(nn1)C(=O)NCC1(CCCCC1)[NH+]1CCOCC1	1
ZINC78046531	C[C@H](C#C)OC(=O)c1cccc2c1n[nH]c2	0
ZINC78046541	C[C@H](C#C)OC(=O)C1(CCC1)c1ccccc1	0
ZINC78047376	COC(=O)CN(CC#C)[C@@H]1CCc2c1cccc2	0
ZINC78049418	C[C@H](Cc1ccccc1F)C(=O)N(CCCOC)[C@@H]1CCS(=O)(=O)C1	1
ZINC78050140	C[C@@H](CNS(=O)(=O)c1ccccc1C(F)(F)F)N1CC[N@H+](CC1)C	0
ZINC78051697	c1ccc2c(c1)nc(s2)CCCNS(=O)(=O)Cc1ccon1	0
ZINC78053422	CC(C)[C@@H](CNC(=O)CC/C=C/c1ccccc1)N1CCOCC1	1
ZINC78062115	Cc1cc(c(s1)C)[C@@H](C)NC(=O)[C@H](C)c1cccs1	1
ZINC78088255	CC(C)(C)OC(=O)CSCC(=O)Nc1cnn(c1)C	1
ZINC78090387	COCc1cc(ccc1F)C(=O)NCCc1ccc(cc1)OCC#C	0
ZINC78097302	CC(C)[C@@H](C(=O)NCCc1ccc(cc1)OCC#C)NC(=O)COC	0
ZINC78103234	Cc1csc(n1)CCCNC(=O)CSCC(=O)OC(C)(C)C	1
ZINC78109945	CCN(c1cccc(c1)C#C)C(=O)c1ccc(c(c1)COC)F	0
ZINC78111177	CC(C)(C)OC(=O)CSCC(=O)N(C)c1cccc(c1)C#C	0
ZINC78111428	c1ccc(cc1)[C@H](C1CCC1)NC(=O)c1ccncc1F	1
ZINC78112854	Cc1cnc(o1)c1cccc(c1)NC(=O)[C@H](C(C)C)NC(=O)COC	1
ZINC78115798	Cc1nccc(n1)NC(=O)[C@H]1CN(CCO1)Cc1ccccc1	1
ZINC78117919	C[C@H](c1cccs1)C(=O)Oc1ccccc1OCC#C	0
ZINC78119315	C[C@H](CC(=O)NCCc1nc(no1)C(C)C)c1ccc(cc1)C(C)C	1
ZINC78124317	C[C@@H]1COC[C@@H](N1C(=O)[C@@H]1CN(CCO1)Cc1ccccc1)C	1
ZINC78142695	CC[C@@H](C)C(=O)Oc1cccc(c1)n1cccn1	1
ZINC78152767	C[C@@H]1CN(C[C@H](O1)C)Cc1cccc(c1)NC(=O)c1ccsc1	1
ZINC78155855	CC1([C@@H]([C@H]2[C@@H]1OCC2)NC(=O)c1ccnc(c1)Cl)C	1
ZINC78162961	CCO[C@@H](C)c1nc(on1)CSc1nnc2n1CCCCC2	0
ZINC78163459	CCO[C@H](C)c1nc(on1)Cn1c(=O)oc(n1)c1ccco1	0
ZINC78170799	Cc1cccc(c1)[C@H](C)CNC(=O)C1CCN(CC1)CC#C	0
ZINC78185376	C[C@H]1C[C@@H](CN1C(=O)CCCN(C)C(=O)OC)c1ccc(cc1)OC	1
ZINC78189537	C[C@]1(CC1(Cl)Cl)C(=O)N1CCCC[C@H]1C[NH+]1CCOCC1	1
ZINC78192740	CC(C)Sc1ccccc1C(=O)NNC(=O)COCc1ccccc1	1
ZINC78201190	C[C@H](CNC(=O)COc1ccc(cc1)Cl)c1cccs1	1
ZINC78210684	C[C@H]1C(OCC[NH2+]1)(C)C	0
ZINC78252753	Cc1c(c2ccccc2[nH]1)CC(=O)Nc1cccc(c1)c1[n-]nnn1	1
ZINC78254402	C[C@@H](COC)Nc1ccc(cn1)S(=O)(=O)N1CCCCC1	0
ZINC78257127	CC1(CN(CCO1)C(=O)Nc1cccc(c1)C#Cc1ccccc1)C	0
ZINC78257204	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)NC1CC1	0
ZINC78257775	Cc1ccc(cc1F)c1nc(on1)CS(=O)(=O)CCOC	0
ZINC78263829	Cc1ccc(o1)[C@@H](CNC(=O)c1ccc(c(c1)Cl)O)[NH+]1CCOCC1	1
ZINC78264292	C[C@@H]1C[C@@H]1c1ccc(o1)/C=C/C(=O)OCC#C	0
ZINC78264300	CCn1c(c(c(c1C)C(=O)OCC)/C=C/C(=O)OCC#C)C	0
ZINC78268045	CCOc1cc(ccc1OCC#C)/C=C(/C#N)\C(=O)N[C@H](C)COC	0
ZINC78268049	C[C@@H](COC)NC(=O)/C(=C\c1ccccc1OCC#C)/C#N	0
ZINC78289710	CCOc1ccc(cc1OC)C(=O)OC/C=C/C	1
ZINC78291328	Cc1csc2n1c(=O)cc([nH+]2)C[S@](=O)C[C@@H]1CCCCO1	0
ZINC78294001	COc1ccc(cc1)OCCC(=O)OC[C@H]1CCCCO1	1
ZINC78295799	C[C@@H](C(=O)OCC#C)NS(=O)(=O)c1ccccc1C(F)(F)F	0
ZINC78295817	C[C@H](C(=O)OCC#C)N1C(=O)[C@H]2CCCC[C@@H]2C1=O	0
ZINC78299912	CCOCC[S@](=O)Cc1nc(no1)c1ccsc1	0
ZINC78300427	CSCc1nnc(o1)SC[C@@H](COc1ccc(cc1)Cl)O	0
ZINC78301355	c1cc(oc1)/C=C/C(=O)OC[C@@H]1CC1(Cl)Cl	1
ZINC78303941	CC(C)c1nc(cs1)CS(=O)(=O)C[C@@H]1CCCCO1	0
ZINC78304397	Cc1c(c(=O)[nH]c(n1)C)CCC(=O)Nc1nc(cs1)C1CC1	1
ZINC78304411	Cc1c(c(nc(n1)C(C)C)SC)C(=O)Nc1nc(cs1)C1CC1	1
ZINC78312947	C[C@H](C(=O)OCC#C)Oc1cccc(c1Cl)Cl	0
ZINC78314369	c1cc2c(cc([nH]2)C(=O)N2CCN(CC2)CCO)c(c1)OC(F)F	0
ZINC78321752	CC(C)[C@H](CNC(=O)NCC#C)N1CCOCC1	0
ZINC78329371	CC(C)CCc1ccc(cc1)S(=O)(=O)NCCN1CCOCC1	0
ZINC78331729	Cc1cc(c(c(c1)C)NC(=O)CNC(=O)NCC#C)C	0
ZINC78342164	c1ccc(cc1)CC[C@@H]1CC[N@H+](CC1)C[C@H](COC[C@H]1CCCO1)O	0
ZINC78345891	Cc1cc(c(o1)C)C(=O)NNC(=O)CC[N@@H+]1C[C@@H](O[C@H](C1)C)C	1
ZINC78347514	C[C@@H]1CN(c2c1cccc2)C(=O)c1ccc(c(c1)F)F	1
ZINC78350423	c1ccc(cc1)[C@@H](c1ccncc1)NC(=O)CCOC[C@H]1CCCO1	1
ZINC78351510	Cc1ccc(cc1C)NC(=S)NNC(=O)[C@H]1C[C@@H]1c1ccccc1F	1
ZINC78353784	Cc1ccc(cc1C(=O)OCC#C)S(=O)(=O)N1CCCC[C@@H]1C	0
ZINC78353839	Cc1ccc(c(c1)N1C[C@@H](CC1=O)C(=O)OCC#C)OC	0
ZINC78357990	COCc1ccccc1C[NH2+]Cc1ccccc1OCC#C	0
ZINC78360166	Cc1cccc(c1O)C(=O)NCC[N@@H+]1CCC[C@@H](C1)C	0
ZINC78367483	Cc1c(c(n(n1)C)Cl)C[NH2+]CCC[NH+]1CCCCCC1	0
ZINC78369832	C[C@@H](C(=O)OCC#C)NC(=O)c1cccs1	0
ZINC78372573	C[NH+](C)[C@H](CNCc1ccccc1OC(F)F)c1cccc(c1)OC	0
ZINC78379144	CC[N@H+](Cc1cccs1)C[C@H](COc1cccc(c1)C(=O)C)O	0
ZINC78379189	Cc1ccccc1OC[C@H](C[N@H+](C)Cc1ccc2c(c1)OCO2)O	0
ZINC78380831	CCc1cccc(c1NC(=O)COc1ccccc1OCCO)C	0
ZINC78388749	C[C@H](C(=O)OCC#C)Oc1ccccc1Cl	0
ZINC78395644	CCN(Cc1cccs1)C[C@H](COc1ccc(cc1)CC#N)O	0
ZINC78396929	Cc1cccc(c1)n1c(c(c(=O)[nH]c1=S)N)N	0
ZINC78406832	CS(=O)(=O)c1ccc(cc1)NC(=O)N[C@@H]1CCCC[C@H]1O	0
ZINC78411077	C[C@H](C/C(=C(/C#N)\C(=O)NC)/[O-])c1ccccc1OC	1
ZINC78428283	C#CCNC(=O)[C@@H]1CCCN1C1=NS(=O)(=O)c2c1cccc2	0
ZINC78434448	C[N@@H+](CCc1ccccn1)C[C@H](CN1CCOCC1)O	0
ZINC78443874	COCCSc1nnc(n1C[C@H]1CCCO1)N1CCCCC1	0
ZINC78453692	C[C@@H]1C[C@H](C[N@H+](C1)CCCNCc1cc(c(c(c1)OC)O)[N+](=O)[O-])C	0
ZINC78453870	C[C@@H]1C[C@H](C[N@@H+](C1)CCCNCc1cccc(c1)O)C	0
ZINC78467128	Cn1c2c(c(ncn2)Oc2ccc3ccccc3c2)c(n1)Br	0
ZINC78469064	COCCOc1c(cccn1)NC(=O)NCCc1cccs1	1
ZINC78471166	CC(C)(CNC(=O)Nc1ccccc1C(F)(F)F)O	0
ZINC78480338	COCCNC(=O)c1cn[nH]c1c1ccc(cc1)OC	1
ZINC78486266	CCOC(=O)N[C@H]1CCC[N@H+](C1)C[C@@H](COCc1ccc(cc1)Cl)O	1
ZINC78486633	C[C@@H](c1ccc(c(c1)F)F)N(C)C[C@@H]1CCCO1	0
ZINC78506510	CCOc1cccc2c1oc(c2)[C@H](C)N[C@@H](C)C(=O)OC	1
ZINC78517521	Cc1cccnc1CNS(=O)(=O)c1ccccc1	0
ZINC78521396	CCCN(CCC)C(=O)CCC(=O)NC[C@H]1C[N@H+]2CCC[C@@H]2CO1	1
ZINC78524879	C[C@H]([C@H](c1ccccc1)O)N(C)C(=O)c1ccc(cc1)OCCOC	1
ZINC78525833	CCCCCOc1ccccc1C[N@H+](C)[C@@H](C)[C@@H](c1ccccc1)O	0
ZINC78526112	CC[C@@H](C)Oc1cccc(c1)CN(C)[C@@H](C)[C@@H](c1ccccc1)O	0
ZINC78528791	CCOC(=O)N1CCC(CC1)[NH2+]C[C@@H](c1ccc(cc1)F)O	1
ZINC78530480	CCOC[C@H](CN1CCN(CC1)Cc1cc(ccc1OC)OC)O	0
ZINC78532285	Cc1cc(c(c(c1C)S(=O)(=O)NCCCOCC(F)(F)F)C)C	0
ZINC78532986	COCCN1CCC[C@H](C1)NS(=O)(=O)c1ccc(c(c1)Cl)C#N	0
ZINC78541629	CCOc1c(cc(cc1Cl)/C=C/C(=O)N1CCN(CC1)CCO)OC	0
ZINC78546347	C[C@@H](C(=O)N)[N@H+]1CC[C@@H](CC1)C(=O)c1ccc(cc1)O	0
ZINC78546362	C#Cc1cc(cc2c1non2)N1CCCCC1	0
ZINC78553289	COCCCn1cnnc1SCc1nc([O-])c2cc(ccc2n1)Cl	0
ZINC78553884	CN1CCN(CC1)c1ccccc1C[NH2+]Cc1ccco1	0
ZINC78567968	COCCCOc1ccc(cn1)C(=O)Nc1cccc(c1)OCC#C	0
ZINC78569263	CC[C@@H](C)C(=O)O[C@H](C)c1ccc(c(c1)F)OC	1
ZINC78593454	CCc1ccc(o1)C(=O)NC[C@@H](c1ccc2ccccc2c1)O	0
ZINC78600767	Cc1cc(c(n1[C@@H]1CCS(=O)(=O)C1)C)C(=O)C[N@H+]1CCCC[C@@H]1CO	0
ZINC78601146	CC(C)C[C@H](CO)NC(=O)Nc1ccccc1Oc1ccccc1	0
ZINC78601917	CC(C)OCCOC[C@@H](CN(C)CC#C)O	0
ZINC78601917	CC(C)OCCOC[C@@H](C[N@H+](C)CC#C)O	0
ZINC78606339	CCOC(=O)[C@@H]1CCCN(C1)C(=O)[C@H](C)[N@@H+]1CCC[C@@H](C1)O	1
ZINC78607233	C#CCNc1cc(ccc1N1CCOCC1)Cl	0
ZINC78607300	CC(C)CNc1ccc(cc1NCC#C)S(=O)(=O)N1CCOCC1	0
ZINC78612919	C[C@H](c1ccccc1OCC#C)OC(=O)C1CCOCC1	0
ZINC78613347	COCCN(Cc1ccc2c(c1)OCO2)C(=O)c1cccc(c1)F	1
ZINC78639705	COc1ccc(cc1S(=O)(=O)N1CCOCC1)NCC#C	0
ZINC78641355	C[N@H+](CCN1CCOCC1)Cc1c(cccc1Cl)Cl	0
ZINC78641652	C#CCNc1ccc(c(c1)S(=O)(=O)N1CCOCC1)Cl	0
ZINC78642846	CN(C)[C@@H]1CCC[N@@H+](C1)CCOC(c1ccccc1)c1ccccc1	0
ZINC78643499	CC(C)Oc1ccc(cc1NCC#C)S(=O)(=O)N1CCOCC1	0
ZINC78646546	CC[C@H](CO)NC(=O)Nc1ccc2c(c1)OC(O2)(C)C	0
ZINC78648825	COc1ccc(cc1CNc1ccccc1C(=O)N)Cl	1
ZINC78650878	CCN(CC)C(=O)N1CCC(CC1)C(=O)NCC#C	0
ZINC78652315	CC[C@@H](c1ccc(cc1)Cl)[N@H+](C)C[C@@H](COC)O	0
ZINC78652465	c1ccc(cc1)C#Cc1ccccc1NC(=O)N1CCO[C@@H](C1)CO	0
ZINC78652467	c1ccc(cc1)C#Cc1ccccc1NC(=O)N1CCO[C@H](C1)CO	0
ZINC78654031	CCc1c(c2ccccc2o1)/C=C/C(=O)OC[C@H]1CCC(=O)N1	1
ZINC78656910	COCCOc1ccc(cc1)C[NH2+][C@@H]1COc2c1cccc2	0
ZINC78657602	C#CCN1CCC(CC1)C(=O)c1ccc(cc1)O	0
ZINC78658093	C[C@@H](C(=O)NCC#C)[N@H+]1CC[C@@H](CC1)C(=O)c1ccc(cc1)O	0
ZINC78658097	C[C@H](C(=O)NCC#C)N1CC[C@@H](CC1)C(=O)c1ccc(cc1)O	0
ZINC78658097	C[C@H](C(=O)NCC#C)[N@H+]1CC[C@@H](CC1)C(=O)c1ccc(cc1)O	0
ZINC78662120	CN(Cc1ccccc1F)C(=O)CNc1ccccc1OC(F)F	1
ZINC78666757	Cc1ccnc(n1)N[C@@H](Cc1c[nH]c2c1cccc2)CO	0
ZINC78671227	CCCO[C@H]1CCCN(CC1)C(=O)c1ccccc1OC	1
ZINC78672619	COc1ccc(c(c1)C(=O)N1CCO[C@H](C1)c1ccccc1)O	1
ZINC78676285	C[C@@H](CO)Sc1c(cccn1)[N+](=O)[O-]	0
ZINC78680817	C#CCN(Cc1ccc(cc1)F)C(=O)[C@@H]1COc2c1cccc2	0
ZINC78687294	Cc1csc2n1c(=O)cc([nH+]2)CN(CCC#N)CC[NH+]1CCOCC1	0
ZINC78699429	CCOC[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1OC)O	0
ZINC78699475	CCOC[C@H](C[N@H+]1CC[C@@H](CC1)CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC78699584	Cc1ccc(s1)S(=O)(=O)N1CCC[C@@H](C1)C(=O)OCC#C	0
ZINC78699692	CCOC[C@@H](C[N@H+]1CCC[C@@H]1c1ccc2c(c1)OCO2)O	0
ZINC78700098	CCOC[C@H](C[N@@H+](CCCO)Cc1ccc(c(c1)Cl)Cl)O	0
ZINC78700105	CCCCS(=O)(=O)Oc1cccc(c1)C#N	0
ZINC78701630	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)NC[C@@H](c1ccco1)O	0
ZINC78702113	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NC[C@@H](c1ccco1)O	0
ZINC78702117	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NC[C@H](c1ccco1)O	0
ZINC78705409	c1cc(oc1)[C@@H](CNC(=O)Cc1ccc(cc1)Br)O	0
ZINC78707132	C[NH+](C)C1(CCOCC1)CNC(=O)CCC(=O)c1cccs1	1
ZINC78710183	c1cc(oc1)[C@H](CNC(=O)c1ccc(cc1)OC[C@@H]1CCCO1)O	1
ZINC78714650	C#CCNC(=O)N1CCC(CC1)[C@@H](c1ccc(cc1)F)O	0
ZINC78714654	C#CCNC(=O)N1CCC(CC1)[C@H](c1ccc(cc1)F)O	0
ZINC78725158	CC[C@@H]([C@@H](C(=O)OC)O)[NH3+]	1
ZINC78726341	C[C@@](CNC(=O)c1cccc(c1)F)(c1ccc(cc1F)F)O	0
ZINC78727602	Cc1c(c(n(n1)C)N(C)C[C@@H](COCc1ccccc1)O)[N+](=O)[O-]	0
ZINC78727749	CC(C)(C[N@H+](C)Cc1ncc(o1)c1ccc(cc1)OC)O	0
ZINC78727910	Cc1cc(no1)NC(=O)CC[N@@H+](C)CC(C)(C)O	0
ZINC78727931	CC(C)(C[N@H+](C)Cc1c(cco1)C(=O)OC)O	1
ZINC78731401	CC(C)OCCN(C)Cc1cc(ccc1OC)Cl	0
ZINC78731484	CN([C@H]1CC[C@H](CC1)OC)C(=O)c1ccc(cc1)Br	1
ZINC78736915	Cc1cc(ccc1[N+](=O)[O-])S(=O)(=O)Oc1cccc(c1)[N+](=O)[O-]	0
ZINC78741529	COc1ccc(c(c1)C(=O)NCCCOCC1CC1)O	1
ZINC78746319	CCCCOc1ccc(cc1)c1nnc(o1)COc1ccccc1F	0
ZINC78749493	C#CC[C@H](C(=O)[O-])O	0
ZINC78762214	CC[C@H]1CCCC[C@H]1OC(=O)Cc1nc2nc(cc(n2n1)C)C	1
ZINC78762553	COC[C@@H](CNc1ccc(cc1Cl)[N+](=O)[O-])O	0
ZINC78773276	c1ccc2c(c1)N(CCS2)Cc1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC78774597	COC[C@@H](CNc1cc[nH+]c2c1ccc(c2)Br)O	0
ZINC78774999	CCCCC[N@H+]1CCC[C@@H]1c1cccc(c1)C	0
ZINC78776083	CC(C)(C)Sc1ccc(cc1)NC(=O)N[C@@H](Cc1ccccc1)CO	0
ZINC78776399	Cc1cc(c(o1)C)/C(=N/S(=O)(=O)c1cccnc1)/[O-]	0
ZINC78778349	c1ccc2c(c1)CCCN2C[C@@H](COCc1cccs1)O	0
ZINC78778870	c1ccc2c(c1)nc(s2)Cc1ccc(cc1)NC(=O)c1cc[nH]n1	1
ZINC78788625	C=CCn1c(=O)ccc(n1)c1ccccc1F	0
ZINC78788679	Cc1cc(ccc1F)C(=O)N1CC[NH+](CC1)[C@@H]1CCC[C@H]1O	0
ZINC78793564	C[C@H]1C[C@H]2CCCC[C@@H]2N1C(=O)c1cc(ccc1F)Br	1
ZINC78794513	C[C@@H]1C[C@H]1c1ccc(o1)CN(C1CC1)C(=O)c1cc(ccc1O)OC	0
ZINC78796534	Cc1c(c(=O)[nH]c(n1)C(C)(C)C)C(=O)NCC#C	0
ZINC78801816	Cc1c(nc(o1)c1ccsc1)C[N@@H+](C)C[C@H](COC)O	0
ZINC78804147	c1ccc(cc1)c1nc(co1)CSC[C@H]1CCCCO1	0
ZINC78804347	Cn1cc(cn1)[C@H]1[C@H](CCC(=O)N1C)C(=O)OCCC#C	0
ZINC78804737	c1c2c(cc(c1F)F)ncnc2N[C@@H]1CCCC[C@@H]1O	0
ZINC78810152	COc1ccc(cc1C(=O)NCC#C)S(=O)(=O)N	0
ZINC78818034	Cc1cnc(c(c1OC)C)CSc1n[nH]c(=O)n1CCCOC	0
ZINC78819920	C#CCOC(=O)c1cccc(c1)I	0
ZINC78819928	CCc1c(cc(s1)C(=O)OCC#C)C	0
ZINC78847892	Cc1c(c(on1)C)C[C@@H](C)NC(=O)NCc1ccc(c(c1)OC)OC	1
ZINC78877968	COc1ccc(c(c1)[C@H](CNCc1ccccc1OCC#C)O)OC	0
ZINC78878304	CCCc1cc(sc1C)C(=O)N1CCC[C@H]1C(=O)N1CCN(CC1)C	1
ZINC78878591	Cc1c(c[nH]n1)C(=O)N1CCN(CC1)C(=O)[C@@H]1C[C@@H]1C	1
ZINC78878849	CCOc1cc(ccc1OCC(C)C)CNC[C@H](c1ccco1)O	0
ZINC78880704	CCn1cc(cn1)[C@@H]1[C@@H](CCO1)C[NH2+]Cc1cnc2n1cccc2C	0
ZINC78882064	c1ccc(c(c1)[C@@H](CSc1nnc(s1)NC[C@H]1CCCO1)O)F	0
ZINC78885695	COc1ccc(cc1)COC(=O)C1(CC1)c1ccc(cc1)F	1
ZINC78887543	c1cc(ccc1CNCC[NH+]1CCCCC1)OCC[NH+]1CCCC1	0
ZINC78889241	CC(C)c1nc(n[nH]1)[C@@H]1CN(CCO1)C(=O)CCc1cscn1	1
ZINC78892675	CCc1nc([nH]n1)[C@@H]1CN(CCO1)Cc1cc(=O)n(c(=O)n1C)C	0
ZINC78892904	CC(C)c1nc(n[nH]1)[C@H]1CN(CCO1)CCc1ccccn1	0
ZINC78892980	CC(C)c1nc(n[nH]1)[C@H]1CN(CCO1)Cc1ccc(cc1C#N)F	0
ZINC78894230	c1cc([nH+]nc1)NC[C@@H]1CN(CCO1)Cc1ccc(s1)Cl	0
ZINC78894390	CCc1nc(n[nH]1)[C@H]1CN(CCO1)C[C@@H](COC)O	0
ZINC78895601	Cn1cc(cn1)c1nc(cs1)C(=O)NC[C@H](c1ccc(cc1)Cl)O	0
ZINC78899909	COc1cccc(c1)CN1CCO[C@H](C1)CNc1cccnn1	0
ZINC78909253	CCOCc1ccc(cc1)C[NH2+]Cc1ccccc1OCC#C	0
ZINC78915988	Cc1cc(cc(c1)CS(=O)(=O)Cc1ccc(cc1)C(F)(F)F)C	0
ZINC78921108	Cc1ccc(cc1)c1nc(on1)C[S@](=O)C[C@@H]1CCCCO1	0
ZINC78923883	c1cc(sc1)CN(CCN1C(=O)CNC1=O)C[C@@H]1CCCO1	1
ZINC78927112	C[C@H](Cc1ccc2ccccc2c1)NC(=O)N1CCO[C@H](C1)CO	1
ZINC78927716	C[C@H](Cc1ccc(cc1Cl)Cl)NC(=O)N1CCO[C@@H](C1)CO	1
ZINC78931572	c1ccc(cc1)S(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH3+])O	0
ZINC78940699	Cc1c(c(n(n1)C)C)[C@@H](C)NC(=O)NCC[C@@H](c1ccccc1)O	0
ZINC78946191	CCOC(=O)NCCC(=O)NC[C@@H](c1ccco1)O	1
ZINC78947578	CN(C)c1ccccc1C[N@H+]1CCCC[C@@H]1CCO	0
ZINC78947662	CC#CC[N@@H+](CC#C)Cc1nnc(o1)C	0
ZINC78947764	CN(CC#C)[C@@H](CCO)c1ccccc1	0
ZINC78947902	CC[C@@H]1C[N@@H+](CCS1)Cc1cnc(cn1)C	0
ZINC78947954	c1ccc(cc1)[C@H](C[C@H]1CCC[N@H+]1C[C@@H]1CCCCO1)O	0
ZINC78948179	C#CC[C@H](c1ccccn1)OC(=O)c1cccnc1Cl	0
ZINC78949985	CCN(Cc1csc(n1)CS(=O)(=O)C)c1cccc(c1)C#C	0
ZINC78950664	c1cc(c(c(c1)F)CNC(=O)N1CCOCC1)OC(F)F	1
ZINC78965928	Cc1ccc(cc1)C[NH2+]C1CCN(CC1)C(=O)OC(C)(C)C	1
ZINC78973596	CCOc1ccc(cc1)[C@H](C)N[C@H](C)c1ccc(cc1)C#N	0
ZINC78982142	c1ccc(cc1)[C@H](CN1CCOCC1)NC(=O)N(CCO)C1CC1	1
ZINC78984587	Cn1cc(cn1)S(=O)(=O)/N=C(\[O-])/c1ccc(cc1)OCCOC	0
ZINC78988888	c1ccc(cc1)[C@@H]1[C@H](CCO1)[NH2+]Cc1ccccn1	0
ZINC78995430	COCCOc1ccc(cc1)NCc1ccccc1OCC#C	0
ZINC78995877	C[S@@](=O)c1nncn1Cc1ncc(o1)c1ccc(cc1)Cl	0
ZINC78997020	C#CCOc1ccc(cc1)C(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC78997031	C#CCOc1ccc(cc1)C(=O)N[C@@H]1c2ccccc2C[C@H]1O	0
ZINC78997036	C#CCOc1ccc(cc1)C(=O)N[C@H]1c2ccccc2C[C@H]1O	0
ZINC79001267	C[C@@]1(CCCC[C@@H]1O)CNC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F	0
ZINC79002667	CN(C[C@@H](COCc1ccccc1)O)c1c2cn[nH]c2ncn1	0
ZINC79008970	CCO[C@H](C)C(=O)O[C@@H](c1ccccc1)c1ccccn1	1
ZINC79010915	Cc1nc2c(s1)cc(c1c2scc1)OCC(=O)NCC#C	0
ZINC79014244	C[NH+](C)CCCOC1CCN(CC1)CC#C	0
ZINC79014244	C[NH+](C)CCCO[C@H]1CC[N@@H+](CC1)CC#C	0
ZINC79014419	C[NH+](C)CCCCC(=O)Nc1cc(cc(c1O)Br)Cl	0
ZINC79016673	C#CCOCCOCCOCCOCCO	0
ZINC79016678	C#CCOCCOCCOCCOCCOCCC(=O)[O-]	0
ZINC79023174	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)N1CCO[C@@H](C1)CO	0
ZINC79023176	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)N1CCO[C@H](C1)CO	0
ZINC79026237	COC(=O)[C@@H]1C[C@@H](CC[NH2+]1)c1ccccc1C(F)(F)F	1
ZINC79026331	COC(=O)[C@H]1C[C@@H](CC[NH2+]1)c1cccc(c1)O	1
ZINC79027315	CC(C)(C)OC(=O)N1C[C@H](CC[C@H]1C(=O)[O-])c1ccc(cc1)O	1
ZINC79030864	CCOC(=O)[C@@H]1C[C@](CC[NH2+]1)(c1ccccc1)O	1
ZINC79033914	CN(C)S(=O)(=O)n1cc(c2c1nccc2)C(=O)C(F)(F)F	1
ZINC79039297	CCCCC[C@@H](C)NC(=O)NCCO	0
ZINC79049899	CCCn1c(nnn1)CSCC(=O)Nc1ccc(cc1)C	1
ZINC79052403	C[C@@H](CC#C)OC(=O)c1cccc(n1)n1cccn1	0
ZINC79065934	CC(C)(C)OC(=O)N1C[C@@H]([C@H](C1)O)C#C	0
ZINC79067261	CCCCCCc1c(nc(nc1Cl)N)C	0
ZINC79068276	Cc1ccc(cc1C)S(=O)(=O)N(CC#C)c1nccs1	0
ZINC79069270	C[C@H](CC(C)C)OCCC(=O)N1CC[C@H](CC1)O	1
ZINC79069632	Cc1cc(c(c(c1)C)C#C)C	0
ZINC79074048	CC[C@@H](CO)NC(=O)NCCOCCOC	1
ZINC79083410	CCS(=O)(=O)c1ccc(cc1)NC(=O)NC(C)(C)CO	0
ZINC79083507	CC(C)(CO)NC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC79090863	Cc1c(c(on1)C)C[N@H+]1CCC[C@@H]1COc1ccccc1	0
ZINC79097609	C[C@@H]1CN(CCN1S(=O)(=O)CCC(C)(C)C)S(=O)(=O)CCC(C)(C)C	0
ZINC79098006	C[C@@H](c1ccccc1)[NH2+]C1(CCOCC1)CNS(=O)(=O)C	0
ZINC79098330	C[C@@H]([C@H](C)S(=O)(=O)C)N(C)C(=O)NCC#C	0
ZINC79098345	C#CCNC(=O)N(Cc1cccs1)Cc1cccs1	0
ZINC79099239	C[C@@](CCO)(COC)Nc1c2ccccc2nc(n1)C(F)F	0
ZINC79099964	CCC[N@H+]1CC[C@@H](CC1)N1CC[N@H+](CC1)C[C@H](COCC)O	0
ZINC79100899	COCCN(Cc1cccnc1)C(=O)Nc1cccnn1	1
ZINC79105151	CCN(CCO)C(=O)NC[C@@H](CC(C)C)[NH+]1CCOCC1	1
ZINC79111760	CN(C[C@@H]1CCCCO1)c1nnc(s1)C(F)F	0
ZINC79111761	CN(C[C@H]1CCCCO1)c1nnc(s1)C(F)F	0
ZINC79111820	CC[C@@H](CCC#C)OC(=O)c1ccc2c(c1)OCO2	0
ZINC79133989	C[C@H](C(=O)OC)SCC(=O)Nc1c(c2c(s1)CCCCC2)C#N	1
ZINC79139049	C1CCC(C1)[C@@H]1COCC[NH2+]1	0
ZINC79144270	c1ccc(cc1)[C@@H](CO)NC(=O)Nc1ccc(nc1)OCC(F)(F)F	0
ZINC79145745	CN(Cc1ccccc1O)C(=O)NCc1ccc(cc1C(F)(F)F)F	0
ZINC79146014	CCN1CCN(CC1)C(=O)N[C@@H](C)c1ccc(cc1)C(F)(F)F	1
ZINC79158512	COCc1ccc(cc1)CNC(=O)N[C@@H]1c2ccccc2C[C@H]1O	1
ZINC79158604	CC[C@@H]1CCCC[C@H]1NC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC79213247	C[C@H](c1cccc(c1)Br)NC(=O)NCCOCCOC	1
ZINC79218918	CCCN(CCO)C(=O)NCc1ccc(cc1)COC	1
ZINC79220021	CCCN(CC1CC1)C(=O)NC[C@H](c1ccccc1OC)N(C)C	1
ZINC79220229	CC(=O)c1cc(cc(c1O)CN1CCN(CC1)c1ncccn1)F	0
ZINC79224738	C[C@H](c1cccc2c1cccc2)NC(=O)NNC(=O)[C@@H]1CCCO1	1
ZINC79251020	CC[NH+](CC)[C@H](CNC(=O)NC[C@H]1CC[N@H+](C1)C1CC1)c1ccsc1	1
ZINC79251845	COc1cccc(c1)[C@@H](CNC(=O)N(CCO)C1CC1)[NH+]1CCCC1	0
ZINC79252456	C[C@H](CNC(=O)N1CCCCC[C@H]1c1ccncc1)[NH+]1CCOCC1	1
ZINC79262094	c1cc(c(cc1S(=O)(=O)[N-]c1nc(cs1)C1CC1)Cl)C#N	0
ZINC79263868	C[C@H]1CN(c2c1cccc2)C(=O)NCC#C	0
ZINC79264007	C#CCNC(=O)NNc1cccc(c1)[N+](=O)[O-]	0
ZINC79264045	C#CCNC(=O)N1CCC[C@H]1c1nc2ccccc2s1	0
ZINC79264131	C#CCNC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC79264237	COCCN(Cc1ccco1)C(=O)NCC#C	0
ZINC79264253	CC(C)C[C@H](C[NH+](C)C)NC(=O)NCC#C	0
ZINC79264265	CCc1ccc(cc1)CN(C1CC1)C(=O)NCC#C	0
ZINC79264342	C[C@H]1CCC[N@H+](C1)CCNC(=O)NCC#C	0
ZINC79264386	CN(Cc1ccccc1O)C(=O)NCC#C	0
ZINC79264525	CN(CCc1ccccn1)C(=O)NCC#C	0
ZINC79266833	c1ccc(cc1)CN(CCO)C(=O)N[C@@H](c1ccc(cc1)Cl)C1CC1	0
ZINC79268979	C[C@H]1CN(CCO1)c1ccc(c[nH+]1)C[N-]S(=O)(=O)N	0
ZINC79292501	CCNC(=O)c1ccc(cc1)NC(=O)N[C@H](C)C[NH+]1CCCCC1	1
ZINC79303319	Cc1cc(c(cc1[C@@H](C)[NH2+][C@H](C)C(=O)NCCCOC)OC)OC	1
ZINC79310541	CC(C)(CNC(=O)[C@@H](c1ccccc1)OC)N1CC[S@](=O)CC1	1
ZINC79319826	Cc1cccc(c1C(=O)N)NC(=O)c1ccccc1C(F)(F)F	1
ZINC79324628	CCCNC(=O)[C@@H](C)[S@](=O)Cc1ccc(s1)Br	1
ZINC79340653	c1ccc(cc1)C#CCOC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC79340682	c1ccc(cc1)C#CCOC(=O)CCC(=O)c1cccs1	0
ZINC79341057	COc1ccc(cc1C(=O)OCC#Cc1ccccc1)F	0
ZINC79341097	CC(C)C(=O)N1CCC(CC1)C(=O)OCC#Cc1ccccc1	0
ZINC79341143	CCCCS(=O)(=O)N1CCC(CC1)C(=O)OCC#Cc1ccccc1	0
ZINC79341191	Cc1ccc2ncc(c(=O)n2c1)C(=O)OCC#Cc1ccccc1	0
ZINC79341293	CC(C)c1nc(on1)CCCC(=O)OCC#Cc1ccccc1	0
ZINC79366006	CCCc1nc(on1)CSCC(=O)c1cc(n(c1C)[C@H](C)COC)C	1
ZINC79370772	C[C@H](c1nc(no1)C(C)(C)C)SCc1nc(no1)C1CC1	0
ZINC79390497	c1ccc(cc1)COC(=O)N1CC[C@H](C1)OCCO	1
ZINC79390559	CC(=O)N1CC[C@@H](C1)COCCO	1
ZINC79391948	COC[C@@H]1CC[N@H+](C1)CCO	0
ZINC79408057	CCN([C@H]1CCCC[C@H]1[NH2+]CCO)C(=O)OC(C)(C)C	1
ZINC79411332	c1ccc(cc1)COC(=O)N([C@@H]1CCCC[C@H]1[NH2+]CCO)C1CC1	1
ZINC79416402	CC(=O)N(C)[C@H]1CCCC[C@@H]1[NH2+]CCO	0
ZINC79419044	C[N@H+](C[C@@H]1CC[N@H+](C1)CC[NH3+])C1CC1	0
ZINC79421203	C[C@H](c1ccc(cc1)F)N(C1CC1)C(=O)C[NH3+]	1
ZINC79421963	c1c(sc(n1)Cl)C[N@@H+](CCO)C1CC1	0
ZINC79429067	C#CCO[C@@H]1[C@H]([C@H](O[C@H]1n1ccc(nc1=O)N)CO)O	0
ZINC79436085	C[C@H](c1nccs1)[N@H+](CCO)C(C)C	0
ZINC79437912	c1ccc(cc1)COC(=O)N(C[C@H]1CCCC[NH2+]1)C1CC1	1
ZINC79439270	CCOc1cc(nc(n1)SC)N1CCC(CC1)CO	0
ZINC79475340	c1cc(ccc1c1c(cn[nH]1)[C@H]1c2cn[nH]c2N=C(CS1)O)Cl	0
ZINC79482916	C1CC1N(CCO)C[C@@H](CN1CCOCC1)O	0
ZINC79488198	CC1(CCc2cc(ccc2O1)CC(=O)Nc1ccncc1)C	1
ZINC79518766	C[C@H]1C[N@H+](CCO1)C1CCN(CC1)C(=O)Nc1cccc(c1)C#C	0
ZINC79533960	C[C@H]1CCCC[C@H]1CNC(=O)[C@@H]1[C@@H]2CC[C@@H](C2)[C@@H]1[NH3+]	1
ZINC79553019	CC[C@H](CO)NC(=O)Nc1ccc(c(c1)Cl)NC(=O)c1ccco1	0
ZINC79568719	CCOCCCNC(=O)N1CCC[C@@H]1Cc1cccc(c1)F	1
ZINC79650433	Cn1cc(cn1)CCCSc1nnc(s1)NC[C@@H]1CCCO1	0
ZINC79654524	C[NH+](C)[C@H](CNC(=O)NCC#C)c1ccc(cc1)F	0
ZINC79656850	c1ccc2c(c1)ccc(c2O)C(=O)Nc1cnn(c1)C[C@H]1CCCO1	1
ZINC79669942	CNC(=O)Cc1ccc(cc1)NC(=O)N(C)Cc1ccccc1O	0
ZINC79669973	CO[C@H]1C(=O)C(=C[C@H](C1)/C=C/CO)OC	1
ZINC79686633	CC(C)C[C@H](C(=O)NC)NC(=O)Nc1cccc(c1)C#N	1
ZINC79693635	c1ccc(cc1)C#CCOC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F	0
ZINC79716768	c1ccc2c(c1)c(c[nH]2)[C@]1([C@H]([C@H](O[C@@H]([C@]1(O)Cl)Br)O)O)O	0
ZINC79751317	C[C@@H]1CCC[C@H](C1)[NH2+][C@@H](C)c1ccc(cc1)S(=O)(=O)N(C)C	0
ZINC79757061	CCC(CC)[C@@H](c1cccs1)NC(=O)NCC#C	0
ZINC79804045	CN(C[C@@H](C1CC1)O)C(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC79804048	CN(C[C@H](C1CC1)O)C(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC79832156	c1cc(c(c(c1)F)[C@H](CN(Cc1cccnc1)C[C@@H]1CCCO1)O)F	0
ZINC79833447	C[C@H]1CCCC[C@@H]1OCC[N@@H+]1CC[C@H](CC1)NS(=O)(=O)C	0
ZINC79833514	c1ccc(cc1)CCOCCCC(=O)N1CCN(CC1)CCO	1
ZINC79838672	CCOCCO[C@@H](C)C(=O)NCC1CCCCCCC1	1
ZINC79853427	c1ccc(cc1)C(=O)[C@H](C#N)c1nc2cc(ccc2s1)Cl	1
ZINC79905380	C[N@H+](C[C@H](COC[C@@H]1CCCO1)O)CC(=O)Nc1cccc(c1)C#C	0
ZINC79913874	CC(C)(C)c1c(c[nH]n1)C[NH2+]CCCOC	0
ZINC79915123	CC(C)(C)c1c(c[nH]n1)CN[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)Cl	0
ZINC79918514	CC[C@@H](C[NH2+]Cc1cn[nH]c1c1ccc(o1)C)[NH+]1CCCC1	0
ZINC79927402	C[C@H]([C@@]1(CCCO1)C)O	0
ZINC79933040	CC(C)COc1cc(ccc1OC)C[NH2+]C[C@@H](c1ccccc1F)O	0
ZINC79976844	CCCC[N@H+](CCO)CC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC79980617	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CCSC2(C1)CCCCC2	0
ZINC79997220	COC(=O)CCNC(=O)CN(CC#C)[C@@H]1CCc2c1cccc2	0
ZINC79997222	COC(=O)CCNC(=O)CN(CC#C)[C@H]1CCc2c1cccc2	0
ZINC79997263	C#CCN(C[C@H]1CCCO1)[C@@H]1CCc2c1cccc2	0
ZINC80022493	C#CCNC(=O)CNC(=O)c1cc(ccc1O)F	0
ZINC80049755	CN(CC(=O)Nc1cccc(c1)C#C)[C@@H]1CCOC1=O	0
ZINC80049794	Cc1cc(c([nH]1)C)C(=O)CN(C)CC(=O)Nc1cccc(c1)C#C	0
ZINC80051310	c1cc(cc(c1)F)C[N@@H+](CCN1CCCC1=O)C[C@H]1CCCO1	1
ZINC80053369	Cc1ccc(c(c1)O[C@H]1CC[C@H]([NH2+]C1)COC)COC	0
ZINC80063347	CC(C)CN(CC(C)C)C(=O)NCc1ccc(c(c1OC)OC)OC	1
ZINC80068222	Cc1c(c(on1)C)CN(C)Cc1ccccc1OCC#C	0
ZINC80089814	C#Cc1cccc(c1)NC(=O)CNC(=O)N[C@@H]1CC[N@H+](CC1)C1CC1	0
ZINC80210599	Cc1ccc(cc1)CSCCNC(=O)c1n[nH]c(=O)[nH]1	1
ZINC80218021	CN(Cc1ccccc1)C(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC80237380	Cc1ccc(o1)[C@@H](COC)NCc1ccn[nH]1	0
ZINC80241289	Cc1c2ccccc2oc1C(=O)NNC(=O)c1cn[n-]n1	1
ZINC80306341	C[C@@H](c1[nH+]c2ccccc2n1C[C@@H](c1ccccc1F)O)NC(=O)C	0
ZINC80374428	CN(CC(=O)Nc1cccc(c1)C#C)C(=O)c1cccc(c1O)OC	0
ZINC80374563	CC(C)CS(=O)(=O)CC(=O)N(C)CC(=O)Nc1cccc(c1)C#C	0
ZINC80374592	Cc1ccc(c(c1C)O)C(=O)N(C)CC(=O)Nc1cccc(c1)C#C	0
ZINC80387667	Cc1ccc(c(c1)O)C(=O)NNC(=O)CCc1nc2ccccc2s1	0
ZINC80388148	Cc1ccc(c(c1)O)C(=O)NNC(=O)c1c(nsc1NC)C	0
ZINC80401521	C#Cc1cccc(c1)NC(=O)CNC(=O)c1ccc(cc1O)Cl	0
ZINC80425050	Cc1cc(c(c(c1)Br)O)C(=O)N(C)CCC(C)C	0
ZINC80550999	C[C@@H](c1ccccc1NS(=O)(=O)C)NC(=O)C#Cc1ccccc1	0
ZINC80570629	C[C@@H]1CN(C[C@H](O1)c1ccc(cc1)F)C(=O)NCC#C	0
ZINC80570633	C[C@H]1CN(C[C@H](O1)c1ccc(cc1)F)C(=O)NCC#C	0
ZINC80594530	c1c(cc(c(c1C(=O)N)O)Cl)Br	0
ZINC80630380	Cc1ccc(c(c1)S(=O)(=O)N(C)Cc1nnc(n1C)C)F	0
ZINC80875991	C[C@@](CNC(=O)c1cccn1C)(c1ccc(cc1F)F)O	0
ZINC80946337	C#CCNC(=O)c1ccc(nc1)N1CCC(CC1)c1ccc(cc1)O	0
ZINC80960530	Cc1ccccc1c1nc(on1)[C@@H](C)N1CCC[C@@H](C1)c1[nH]cc[nH+]1	0
ZINC80982957	Cc1nnc(s1)NCC1(CCOCC1)[NH2+][C@@H](C)c1ccccc1	0
ZINC81005704	c1ccc2c(c1)cc(c(n2)NCc1ccc(cc1F)C#N)CO	0
ZINC81106955	C[C@@H](CNC(=O)C1CCN(CC1)CC#C)Sc1ccccc1	0
ZINC81159882	C#CCOc1cc(ccc1N[C@H]1CCN(C1=O)C1CC1)F	0
ZINC81550801	C#CCN(CC#C)C(=O)c1cc(nc2c1cc(cc2)Cl)C1CC1	0
ZINC81584935	c1ccc(cc1)C#CC(=O)NCCS(=O)(=O)c1ccc(cc1)Cl	0
ZINC81609923	CCOCc1ccccc1NC(=O)N1CC[C@](C1)(C(F)(F)F)O	1
ZINC81627227	C#CCOc1ccc(cc1)NC(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC81716773	COCCN(CCC#N)C(=O)c1c(cc(cc1F)F)O	1
ZINC81761659	Cc1ccccc1C(=O)NCC(=O)NCC1(CCCCCC1)O	0
ZINC81808350	Cc1cccc(c1O)NC(=O)c1ccccc1NCc1cccnc1	0
ZINC82045348	CCOC(=O)C[C@H]1C[C@H](OC(O1)(C)C)CO	1
ZINC82046508	C1C[C@]2(CCCO2)C[NH2+]C1	0
ZINC82046824	CCOC(=O)Cc1cc(cnc1)Br	1
ZINC82060213	CC#Cc1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC82086970	CC(C)Cc1cc(n(n1)C)C(=O)N[C@H](Cc1ccc(cc1)Cl)CO	0
ZINC82087358	CCc1c[nH]nc1[C@@H]1CCC[N@@H+](C1)Cc1cc(cs1)C#CCO	0
ZINC82091552	CC(C)(C#Cc1cccc(c1)C(=O)N1CC[C@H]([C@@H](C1)O)[NH3+])O	0
ZINC82096249	Cc1c(non1)[C@H]1CCCN1C(=O)c1csc(n1)Cc1ccccc1	1
ZINC82096450	C[C@@H](C(=O)N1CC[C@@]2(CC1)C(=O)Nc1ccccc1N2)O	0
ZINC82097869	c1ccc(cc1)c1nc(no1)CN1Cc2ccccc2[C@@H](C1)O	0
ZINC82100023	c1cnccc1c1[nH+]ccn1C[C@H](Cc1ccsc1)CO	0
ZINC82109601	CC(C)(C#Cc1ccc(s1)c1nccn1C[C@@H]1CCCO1)O	0
ZINC82109601	CC(C)(C#Cc1ccc(s1)c1[nH+]ccn1C[C@@H]1CCCO1)O	0
ZINC82121979	c1ccc(cc1)N1CCN(CC1=O)Cc1ccc(cc1)C#CCO	0
ZINC82123997	CC(C)(C#Cc1cccc(c1)O)O	0
ZINC82163937	c1ccnc(c1)C#CCN	0
ZINC82164588	Cc1cc(c(cc1Cl)N)Cl	0
ZINC82266094	C[C@@H](CNC(=O)c1ccc(cc1)C1CCCCC1)O	0
ZINC82415000	c1cc(cc(c1)F)n1c(=O)cc(c(n1)C(=O)[O-])[O-]	1
ZINC82588617	c1cc2c(cc1CCC[NH3+])ncs2	0
ZINC82619010	CN1CCO[C@H](C1)CNCc1[nH]cc[nH+]1	0
ZINC82679761	CCCCCC[C@H](CC#C)O	0
ZINC82761821	C[C@@H](c1cccc(c1)SCC(C)C)O	0
ZINC82829455	C[C@H]1C[C@@H](C[C@@H](C1)[NH2+]CCCN(C)C)C	0
ZINC82854815	c1cc(c(c(c1)O)F)CC(=O)[O-]	0
ZINC82917661	C1COC[C@@H]([C@H]1[NH3+])CO	0
ZINC82983476	CN(C[C@H](CN1CCOCC1)O)C(=O)C#Cc1ccccc1	0
ZINC82983476	CN(C[C@H](C[NH+]1CCOCC1)O)C(=O)C#Cc1ccccc1	0
ZINC82992886	C[C@@H](CC[NH2+][C@@H]1CCSC1)O	0
ZINC82993276	CC[C@H]1CCCC[C@H]1[NH2+]CC[C@@H](C)O	0
ZINC82993980	C[C@H]1CC[C@@H](C1)[NH2+]CC[C@@H](C)O	0
ZINC83052830	C#C[C@@H](c1ccncc1)O	0
ZINC83053214	C#C[C@@]1(CCCOC1)O	0
ZINC83053216	C#C[C@]1(CCCOC1)O	0
ZINC83214931	CC(C)CCc1nc(on1)CNC1(CCCC1)c1nccs1	0
ZINC83236591	Cc1ccc2c(c1)oc(=[NH2+])c(c2O)[C@@H]1[NH2+][C@@H](CS1)C(=O)[O-]	0
ZINC83238758	Cc1ccccc1C[C@@H]1[C@@H]2CCCC[C@@]2(CC[NH2+]1)O	0
ZINC83239197	Cc1nc(c(s1)c1cccc(c1)Cl)C(=O)OC	1
ZINC83240461	COc1cccc(c1)c1cnc(s1)C[NH2+]CCc1ccccc1	0
ZINC83241181	Cc1cccc(c1)c1cnc(s1)CNN1CCCCC1	0
ZINC83246006	CN(Cc1nnc(s1)SC)C[C@H](CN1CCOCC1)O	0
ZINC83250593	COCc1ccc(s1)C[NH2+]CCc1c[nH]c2c1cccc2	0
ZINC83250609	COCc1ccc(s1)C[NH2+]CC1CC1	0
ZINC83251364	CCOC(=O)C(=O)C#CC1=C(CCCC1)OC	0
ZINC83251883	c1ccc(cc1)c1csc(n1)CNN	0
ZINC83251900	COc1cccc2c1oc(c2)CNN	0
ZINC83252742	C#CCN1CC[C@H](C1)O[C@H]1CCN(C1)CC#C	0
ZINC83252743	C#CCN1CC[C@H](C1)O[C@@H]1CCN(C1)CC#C	0
ZINC83253290	CC#Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)O	0
ZINC83253296	CC#CC[C@@](C(=O)[O-])(C(F)(F)F)[NH3+]	0
ZINC83253957	C#CCOCCOCCOCCOCCC(=O)[O-]	0
ZINC83254091	C#CCOCCOCCOCCOCCOCCOCCO	0
ZINC83255142	COCC#CCCl	0
ZINC83259445	CC(C)(C#Cc1ccc(cc1)/C=N/N(c1cccc(c1)Cl)C(=O)[O-])O	0
ZINC83259447	CC(C)(C#Cc1ccc(cc1)/C=N/N(c1cccc(c1)Cl)C(=O)[O-])O	0
ZINC83259606	CC(C)C(=O)Nc1[nH]c(=O)c2c(n1)n(cn2)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)F	1
ZINC83259888	CC(=O)C(C)(C)NO/C(=N/O)/C	0
ZINC83261767	CC(C)(C)C(=O)OC[C@@H]1[C@@H](C[C@@H](O1)n1cc(c(=O)[nH]c1=O)/C=C/Br)O	1
ZINC83262397	CCOC(=O)c1cccc(c1)c1ccc(o1)/C=N/Nc1ccncc1	1
ZINC83291216	CC#Cc1cn(c(=O)nc1N)[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)OC	0
ZINC83291238	CC#Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC83292008	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=C3CC[C@H](C1)O	0
ZINC83292061	C/C(=C/C=C/c1ccccc1)/c1ccccc1	0
ZINC83294438	CC1([C@@H]([NH2+]C(O1)(C)C)Cc1ccccc1)C	0
ZINC83299359	CCOc1cc(cc(c1O)/C=N\NC(=O)c1ccc2c(c1)OCO2)Cl	0
ZINC83300831	c1c(cncc1OC[C@H]1CC[NH2+]1)C#CCCCCO	0
ZINC83301169	C#CCO[C@H]1[C@@H](O[C@@H]([C@H]1O)n1ccc(=O)[nH]c1=O)CO	0
ZINC83301175	C#CCO[C@H]1[C@@H]([C@@H](O[C@@H]1n1ccc(=O)[nH]c1=O)CO)O	0
ZINC83303024	CCOc1ccc(cc1)/C=C/1\C(=O)N(C(=S)S1)CN1CCCCCC1	1
ZINC83305080	CC[C@]12CC[C@H]3[C@H]([C@@H]1C=C[C@@]2(C#CC)O)CCC1=CC(=O)CC[C@H]31	0
ZINC83313001	CC[C@@H]([C@@H](CC1OCCCO1)OCc1ccccc1)O	0
ZINC83323551	c1ccc(cc1)C(c1ccccc1)(c1ccccc1)[C@@H]([NH3+])[P@@](=O)(O)[O-]	0
ZINC83323913	C#CCO[C@@H]1[C@H]([C@H](O[C@H]1n1cnc2c1ncnc2N)CO)O	0
ZINC83324787	c1ccc2c(c1)ccc(c2/C(=N\N)/c1c(cc(cc1Cl)Cl)Cl)O	0
ZINC83324808	c1cc(c(cc1[N+](=O)[O-])/C(=N/N)/c1ccc(nn1)Cl)O	0
ZINC83326065	C#CCOc1ccc(cc1)/C=N/NC(=O)CC[C@@H](c1ccccc1)O	0
ZINC83330105	c1ccc(cc1)C(=O)N/N=C\c1ccc(c(c1)I)O	0
ZINC83330728	C#Cc1c2cc(ccc2n(n1)[C@@H]1CCCCO1)O	0
ZINC83330732	C#Cc1c2cc(ccc2n(n1)[C@H]1CCCCO1)O	0
ZINC83390249	C[C@H]1CCC[C@H]1[NH2+][C@@H](C)CO	0
ZINC83413814	Cc1ccc(c(c1)[C@H](C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1)O)C	0
ZINC83428437	CCCCc1c(nc(c(n1)C)N)Cl	0
ZINC83428730	c1ccc(cc1)COCC#CCO	0
ZINC83433957	CCCCCCc1ccccc1[C@H](CC#CCCCC(=O)OC)O	0
ZINC83576051	c1ccc(cc1)C#Cc1ccccc1NC(=O)N(CCCO)CCO	0
ZINC83597456	c1ccc(cc1)c1nc(on1)[C@H](c1ccccc1)SC[C@H](CO)O	0
ZINC83687269	c1cc2c(cc1Cl)c(cc(n2)C1CC1)C(=O)OCC(=O)N	1
ZINC83690036	C[C@H]1CC[C@@H](C[C@@H]1C)[NH2+]C(CO)CO	0
ZINC83788431	C[C@H](CC#C)OC(=O)c1cc(ccn1)n1cccn1	0
ZINC83789538	C[C@H](CC#C)OC(=O)c1ccncc1Cl	0
ZINC83812489	C#CCCCOC(=O)c1ccc2c(c1)CCO2	0
ZINC83812509	C#CCCSc1ncc(o1)c1ccc(cc1)F	0
ZINC83812516	C#CCN(C1CCCCC1)C(=O)COC[C@H]1CCCO1	0
ZINC83812741	C#Cc1cccc(c1)NC(=O)Cc1ccccc1O	0
ZINC83825835	CCN(CC#CC)CC(C)(C)O	0
ZINC83825835	CC[N@H+](CC#CC)CC(C)(C)O	0
ZINC83836824	CCn1c(nnc1CN(C)[C@@H]1CC[N@H+](C1)CC#CC)C	0
ZINC83855513	CN([C@H]1CC[C@@H](CC1)CO)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC83858966	C[N@@H+](C[C@H](CN1CCOCC1)O)[C@@H]1CCCN(C1)c1ccccc1	0
ZINC83859282	CN(C[C@@H]1CN(CCO1)Cc1c(snn1)Cl)c1ccc[nH+]n1	0
ZINC83862066	CN(Cc1ccc(c(c1)OC)O)C(=O)c1cccc(c1)n1cccn1	0
ZINC83864145	CN(Cc1cccc(c1)O)C(=O)[C@H]1CC(=O)N(C1)Cc1ccco1	0
ZINC83877906	C[N@H+]1CCC[C@H]1CCN1CCN(CC1)C(=O)c1ccc(cc1)F	1
ZINC83881768	CN1c2ccccc2C(=O)N([C@H]1c1cscn1)c1ccccc1Cl	1
ZINC83884406	COC(=O)[C@@]1(CCN(C1)C(=O)Nc1cc(ccc1F)n1cccc1)F	1
ZINC83897764	COCC#CCSc1nc([nH]n1)c1ccccc1F	0
ZINC83897764	COCC#CCSc1nc(n[nH]1)c1ccccc1F	0
ZINC83921484	COc1cc(cc(c1OCCCOC[C@H]1CCCCO1)I)CO	0
ZINC83927556	C[C@H](C(=O)N1CCO[C@H](C1)CO)n1nc(nn1)c1ccccc1	1
ZINC83946448	COC[C@@H](C#C)N	0
ZINC83946449	COC[C@H](C#C)[NH3+]	0
ZINC83947383	COc1ccc(cc1)COCC(=O)N1CC[NH+](CC1)[C@H]1CCC[C@H]1O	1
ZINC83947718	C#C[C@@H]([C@@H]1CCCO1)[NH3+]	0
ZINC83947719	C#C[C@H]([C@@H]1CCCO1)N	0
ZINC83947720	C#C[C@@H]([C@H]1CCCO1)[NH3+]	0
ZINC83947750	C#C[C@@H]([C@@H]1CCOC1)N	0
ZINC83947750	C#C[C@@H]([C@@H]1CCOC1)[NH3+]	0
ZINC84025646	Cc1c(c(on1)C)[N-]S(=O)(=O)c1ccccc1F	0
ZINC84045553	Cc1[nH+]cc(n1c1ccccc1)CNC[C@H](c1cccs1)O	0
ZINC84048213	Cc1ncc(n1c1ccccc1)C[NH2+][C@H]1CCC[C@@]1(C)CO	0
ZINC84068728	Cc1cc(on1)NC(=O)N(Cc1ccccc1)C[C@H](c1ccco1)O	0
ZINC84111408	Cc1cc(n[nH]1)[C@@H]1CCC[N@@H+](C1)Cc1nc2ccccc2n1C	0
ZINC84114712	Cc1cc(nc(n1)c1ccccn1)N1CCCC2(C1)OCCO2	0
ZINC84136767	C1C[C@H](OC1)COC[C@@H](CN1CCn2c(nnc2C2CC2)C1)O	0
ZINC84185401	Cc1ccc(cc1F)c1nc(on1)CCC(=O)N[C@@H](CCO)COC	1
ZINC84229965	Cc1cccc2c1c(c[nH]2)CC(=O)N1CC[NH+](CC1)[C@H]1CCC[C@H]1O	0
ZINC84248949	C[C@H]1CCN(C[C@H]1[NH2+]C)C(=O)OC(C)(C)C	1
ZINC84271667	Cc1nc(c2c(csc2n1)c1ccccc1)Nc1cnn(c1)C	0
ZINC84331356	c1cc(ccc1C1(COC1)O)F	0
ZINC84343991	c1cc(c(cc1F)Br)CNC[C@@H]1CC[N@H+](CC1)CCO	0
ZINC84355173	c1cc2c(cc1C1(COC1)O)OCO2	0
ZINC84370726	CC(C)[C@H](C(=O)N1CCOCC1)Nc1cnc2cc(c(cc2n1)F)F	1
ZINC84374415	c1cc(cc(c1)NC(=O)N1CCC[C@@H](C1)O)C#Cc1cccs1	0
ZINC84403425	C([C@@H]1[C@@H]([C@H]([C@H]([C@@H](O1)O[C@@H]1[C@@H](O[C@H]([C@@H]([C@@H]1O)O)O)CO)O)O)O)O	0
ZINC84410505	CC(C)[C@@H](Cc1ccccc1)C(=O)NC[C@@H](C[NH+](C)C)O	0
ZINC84414404	c1cc(ccc1NC(=O)NCCCO)S(=O)(=O)C(F)F	0
ZINC84456992	C[C@H](CC(C)C)OCCC(=O)Nc1ccc(cc1)c1nncn1C	1
ZINC84490053	CCc1nc(n(n1)Cc1nc(no1)c1ccoc1)CC	0
ZINC84502357	c1ccc(c(c1)CC(=O)N1CC[NH+](CC1)[C@@H]1CCC[C@H]1O)Cl	0
ZINC84505946	c1ccc(c(c1)Cn1cc(cn1)/C=C/c1nc2ccccc2s1)Cl	0
ZINC84506015	c1ccc(c(c1)N1CCO[C@H](C1)c1cccc(c1)O)[N+](=O)[O-]	0
ZINC84525690	c1ccc(cc1)C[C@@H](CO)Nc1ccc(cn1)C(=O)NC1CC1	0
ZINC84535735	c1ccc(cc1)C[N@H+](Cc1ccncc1)C[C@H](c1cccs1)O	0
ZINC84544420	C[C@H](C(=O)NC[C@H](COCC(C)C)O)Sc1ccccc1Cl	1
ZINC84544429	CC(C)COC[C@H](CNC(=O)Cc1ccc(c(c1)OC)OC)O	1
ZINC84614829	c1cnc(nc1)Oc1ccc(cc1)NC(=O)N1CCC(CC1)CO	0
ZINC84622048	CC(C)Oc1cccc(c1)CC(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC84636875	C[C@@](CC(=O)OC)(COC)[NH2+]CC#Cc1ccc(cc1)Cl	0
ZINC84636876	C[C@](CC(=O)OC)(COC)[NH2+]CC#Cc1ccc(cc1)Cl	0
ZINC84637304	C[C@H](CCNS(=O)(=O)c1ccc2c(c1)CCCC2)O	0
ZINC84637733	C1C[C@@H]2CO[C@@H](CN2C1)CNC(=O)N(CCC(F)(F)F)C1CCC1	1
ZINC84651583	C[C@H](c1ccc(cc1)OC(F)F)S(=O)(=O)CCO	0
ZINC84670761	CC#CCN(CC#C)C(=O)NCCOC	0
ZINC84673908	CC1(OCCO1)C1CCN(CC1)C(=O)NCC#C	0
ZINC84685680	C[C@@H]1[C@@H]2C[C@@H](C2(C)C)C[C@@H]1OC(=O)Cc1c2ccccc2c(=O)[nH]n1	1
ZINC84691753	C[C@H]1CCC[C@H]1N/C(=[NH+]/C)/N1CCCC1	0
ZINC84692046	C[C@@H]1CCCC[C@H]1OCCNC(=O)c1cc2c(s1)nc(s2)N(C)C	1
ZINC84706061	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](c1ccccc1)C(=O)N1CCCC1	1
ZINC84727016	CC[C@H](C)n1cc(nc1)S(=O)(=O)N(CC#C)CC(F)(F)F	0
ZINC84727807	CC[C@H](CCC#C)OC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC84727838	CC[C@@H](CCNC(=O)CCNS(=O)(=O)c1ccc(cc1)Br)O	0
ZINC84733569	CC[C@H](CN1CCN(CC1)c1nc2ccccc2o1)O	0
ZINC84733833	CC[C@@H](CO)NC(=O)Nc1cnn(c1)c1ccccc1F	0
ZINC84735914	CC[C@H]1CN(C[C@H]1N1CCOCC1)C(=O)Cc1nc2ncccn2n1	1
ZINC84739986	CCC[C@](C)(C(=O)OC)NC(=O)C#Cc1ccc2c(c1)OCO2	0
ZINC84746711	CCCCOc1ccc(cc1)c1nnc(o1)CN1CC[NH+](CC1)C	0
ZINC84752725	CC(=O)N[C@@](C)(C1CC1)C(=O)OCCC#C	0
ZINC84771178	CCN(CC)CC#C[C@@H](C)OC(=O)c1ccc(cc1OC)OC	0
ZINC84771191	CC[NH+](CC)CC#C[C@H](C)OC(=O)c1cnc2ccccn2c1=O	0
ZINC84791226	CCOC(=O)C1(CCN(CC1)C(=O)c1c(c2ccccc2s1)Cl)O	1
ZINC84800660	CCO[C@@H](CCNC(=O)N1CCC[C@H](C1)O)C(C)C	1
ZINC84800891	CCO[C@@H]1C[C@@H](C21CCN(CC2)Cc1nc(c(s1)C)C)[O-]	0
ZINC84800970	CCO[C@@H]1C[C@H]1C(=O)NC[C@@H](C(C)C)O	1
ZINC84802728	CCOCCOCc1cccc(c1C)NCC#C	0
ZINC84836898	CCOCC[NH2+][C@@H]1CC[C@H]([C@@H](C1)C)C	0
ZINC84848818	CC(C)C[C@@H](CNC(=O)OC(C)(C)C)C(=O)OCC#C	0
ZINC84849742	C[C@H](C#C)OC(=O)/C=C(/C)\c1ccc(cc1F)F	0
ZINC84853033	Cc1cc(nn2c1c(nc2SCC1(COC1)CO)c1ccccc1)C	0
ZINC84853303	c1cc(c(c(c1)Br)OCC1(COC1)CO)Br	0
ZINC84860258	C[C@@H](c1ccc(cc1)n1cncn1)N(C)Cc1ccc(cc1F)F	0
ZINC84865743	CC#CC[N@H+](C)CCCOc1cc(cc(c1)OC)OC	0
ZINC84867784	COC(=O)c1cc(ccc1CN(CCC(F)(F)F)C[C@@H](CO)O)F	1
ZINC84868031	C[C@H]1CCCC[C@H]1OCC[N@H+](CCC(F)(F)F)C[C@@H](CO)O	0
ZINC84868296	CCS(=O)(=O)CCN1CCCCC[C@@H]1/C=C/c1ccccc1	0
ZINC84869077	C[C@@](CO)(C1CC1)NC(=O)Nc1ccccc1C(=O)N1CCCCC1	0
ZINC84869664	C[C@@](CO)(C1CC1)NC(=O)Nc1ccc(cc1)OCCOC	1
ZINC84876934	CCOCc1ccccc1NC(=O)N[C@](C)(CO)C1CC1	1
ZINC84878511	C[C@](CO)(C1CC1)NC(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC84879174	C[C@](CO)(C1CC1)NC(=O)Nc1ccc(cc1)N1CCSCC1	0
ZINC84881349	COc1ccc(c(c1)OC)[C@@H]1CCC[N@H+]1CC1(COC1)CO	0
ZINC84908973	CC(C)(CO)NC(=O)Nc1cccc(c1)OCC#C	0
ZINC84926545	CS(=O)(=O)NCc1ccc(o1)C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC84933955	c1cc(c(cc1C(F)(F)F)CN1CC[C@@H](C1)O)F	0
ZINC84939217	Cc1c(c2ccccc2s1)S(=O)(=O)N1CC[C@H]2CC[C@@H](C1)[N@@H+]2C	0
ZINC84950672	Cc1ccc(c(c1)OC(C)(C)C)CNS(=O)(=O)c1c(n(cn1)C)Cl	0
ZINC84959175	Cc1c(c(on1)C)CCC[NH2+]Cc1cc(ccc1F)F	0
ZINC84960491	C[C@](CO)(C1CC1)[NH2+]Cc1ccc(cc1Cl)Cl	0
ZINC84962124	C[NH+](C)CC[N@H+]1CC[C@@H](CC1)NC(=O)c1ccc(o1)CNS(=O)(=O)C	1
ZINC84963640	CN(C[C@@H](COCc1ccccc1)O)c1ccc(cc1)OCC#C	0
ZINC85095521	CC/[NH+]=C(/NCCc1ncc(s1)C)\NC[C@H](c1cccc(c1)OC)O	0
ZINC85205451	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC85210153	COC(=O)c1ccc(cc1F)c1cccc(c1)[N+](=O)[O-]	1
ZINC85226351	C[C@H](c1ccc(cc1)C(F)(F)F)S(=O)(=O)CCC(C)(C)O	0
ZINC85226733	C[C@H]1C[N@H+](CC[C@@H]1N(C)C(=O)NCCCn1cc[nH+]c1)C	1
ZINC85228716	CCO[C@@H](C)c1nc(on1)CS[C@@H](C)c1ncc(o1)C(C)(C)C	0
ZINC85228784	C[C@H](c1nc(on1)CS[C@@H](C)c1ncc(o1)C(C)(C)C)OCC(C)C	0
ZINC85235593	Cc1cc(cnc1Cl)[N-]S(=O)(=O)c1ccc(cc1)C(=O)OC	1
ZINC85236586	CC(C)(c1nc(on1)/C=C/c1ccc(cc1)C(=O)NC)OC	1
ZINC85236596	CC(C)(c1nc(on1)c1ccc(cc1)S(=O)(=O)NCC#C)OC	0
ZINC85237424	CC(C)(c1nc(on1)c1cccc(c1)Br)OC	0
ZINC85249299	COCCNc1nnc(s1)SCC#Cc1ccc(cc1)Cl	0
ZINC85251649	c1cc(ccc1C#CCn1cc(c(=O)c2c1ccc(c2)Cl)C#N)Cl	0
ZINC85252272	c1cc(ccc1C#CCSc1nnc(n1N)[C@@H]1CCCCO1)Cl	0
ZINC85253914	Cn1c(cnc1SCC#Cc1ccc(cc1)Cl)CO	0
ZINC85253914	Cn1c(c[nH+]c1SCC#Cc1ccc(cc1)Cl)CO	0
ZINC85254548	c1cc(ccc1C#CCSC[C@@H](CO)O)Cl	0
ZINC85254928	c1ccc2c(c1)nc(n2CC#Cc1ccc(cc1)Cl)CO	0
ZINC85260782	CN(C)C(=O)c1cccc(c1OCC#Cc1ccc(cc1)Cl)OC	0
ZINC85263620	c1cc(cc(c1)OCC#Cc1ccc(cc1)Cl)C(=O)NCCO	0
ZINC85266610	C[C@@H](/C(=N/OCc1nc(no1)c1cccc(c1)Br)/N)OC	0
ZINC85270043	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1ccc(cc1)NCC#C	0
ZINC85270046	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)c1ccc(cc1)NCC#C	0
ZINC85271178	COCCN([C@H]1CCS(=O)(=O)C1)C(=O)CNc1cccc(c1)C#C	0
ZINC85271361	C#CCNc1ccc(cc1)c1nnnn1C1CC1	0
ZINC85271824	C#CCNc1ccccc1C(=O)N1CCOCC1	0
ZINC85272902	CC(C)(C)OC(=O)Nc1ccc(cc1OC)NCC#C	0
ZINC85273015	C[C@@H]1CN(C[C@H](O1)C)Cc1ccccc1NCC#C	0
ZINC85274542	COCCOc1ccccc1NCC#C	0
ZINC85274756	COc1ccc(c(c1)NCC(=O)N1CCN(CC1)CC#C)Cl	0
ZINC85275122	C#CCN1CCN(CC1)C(=O)CNc1ccc(c(c1)C(F)(F)F)F	0
ZINC85275318	CC(C)Oc1ccc(c(c1)F)NCC#C	0
ZINC85275831	C#CCN1CCN(CC1)C(=O)CNc1cc(ccc1Cl)CO	0
ZINC85276604	CC[C@@H](CO)NC(=O)c1ccc(cc1)NCC#Cc1ccc(cc1)Cl	0
ZINC85276815	CC(C)Oc1ccc(cc1NCC#C)OC	0
ZINC85277013	C[C@@H](CSc1ccccc1NCC#C)C#N	0
ZINC85277366	CC(C)(C)OC(=O)N1CCCc2c1cc(cc2)NCC#C	0
ZINC85277540	Cc1c(nc(s1)CCNC(=O)[C@@H](c1ccccc1)O)c1ccccc1	0
ZINC85277557	Cc1nc(on1)COc1ccc(cc1)NCC#C	0
ZINC85277690	CN(Cc1ccc(cc1)NCC#C)C(=O)OC	0
ZINC85277698	COC(=O)NCc1ccc(cc1)NCC(=O)N1CCN(CC1)CC#C	0
ZINC85277985	c1cc(ccc1C#CCNc1ccc(cc1)C(=O)NCCCO)Cl	0
ZINC85277999	C#CCN1CCN(CC1)C(=O)CNc1cccc(c1)C(=O)NCCO	0
ZINC85278160	CC[C@@H](CO)NC(=O)Cc1ccc(cc1)NCC#C	0
ZINC85278162	CC[C@H](CO)NC(=O)Cc1ccc(cc1)NCC#C	0
ZINC85278335	c1cc(ccc1C#CCNc1ccc(cc1)O[C@@H]1CCOC1)Cl	0
ZINC85278339	C#CCNc1ccc(cc1)O[C@@H]1CCOC1	0
ZINC85278341	C#CCNc1ccc(cc1)O[C@H]1CCOC1	0
ZINC85278738	C#CCNc1cc(ccc1OCC#C)F	0
ZINC85278860	C#CCN1CCN(CC1)C(=O)CNc1ccc(cc1OC(F)F)F	0
ZINC85278925	C#CCNc1cc(ccc1F)c1ccco1	0
ZINC85279056	CS(=O)(=O)c1cccc(c1)[C@H](c1ccccc1)NCC#C	0
ZINC85279084	CS(=O)(=O)c1cccc(c1)[C@H](c1ccc(cc1)Cl)NCC#C	0
ZINC85279404	COC(=O)c1ccc(cc1C(=O)OC)NCC#C	0
ZINC85289396	C[C@H](C(=O)N[C@@H](C)C(C)(C)C[NH+](C)C)NC(=O)C1CCCCC1	1
ZINC85301853	Cc1ccc(cc1)c1nc(co1)CNCC[N@@H+]1CC[C@H](CC1)C	0
ZINC85306606	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCC[NH2+]Cc1ccc(cc1)[S@@](=O)C	0
ZINC85326684	C[S@@](=O)c1ccc(cc1)C[NH2+][C@@H]1CCN(CC1)C[C@@H]1CCOC1	0
ZINC85333754	Cc1ccc(cc1)c1ncc(s1)CN[C@@H]1c2ccccc2C[C@H]1O	0
ZINC85346118	CCOC(=O)CN1CC[NH+](CC1)Cc1cnoc1c1ccccc1	1
ZINC85346895	C#CCC1(CCC1)C(=O)[O-]	0
ZINC85358750	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)NC[C@H](C(C)C)N1CCOCC1	1
ZINC85360184	C[C@H](C(C)(C)C[NH+](C)C)NC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC85380076	CCCc1c(c([nH]c1C(=O)N1CC[C@@H](C1)O)C)C(=O)OC	1
ZINC85380211	c1cc(c(cc1CCC(=O)N1CC[C@@H](C1)O)Cl)Cl	0
ZINC85380998	c1ccc2c(c1)c(=O)n(c(=S)[nH]2)CCC(=O)N1CC[C@@H](C1)O	0
ZINC85381363	C#CCOc1ccc(cc1)C(=O)N1CC[C@@H](C1)O	0
ZINC85384266	COc1cc(ccc1O)c1[nH]nc(n1)c1cccc(c1)[N+](=O)[O-]	0
ZINC85384534	CCOc1ccc(cc1OC)c1[nH]nc(n1)c1ccccc1O	0
ZINC85388424	CC(C)OC(=O)CCNC(=O)N(CCCO)[C@@H]1CCc2c1cccc2	1
ZINC85389272	Cc1cc(n2c(n1)nc(n2)C1CCC1)Cl	0
ZINC85395351	C[C@H]1C[N@H+](CC[C@@H]1N(C)C(=O)NCCCCC(=O)OC)C	1
ZINC85409906	CCN(CC)CC#CC1(CCCC1)O	0
ZINC85411790	C[C@@H](Cc1ccc(cc1)Cl)N(C)C(=O)NC[C@@H](CCO)CC(C)C	0
ZINC85412947	CC(C)C[C@H](CCO)CNC(=O)NCC[C@@H](C(C)C)O	0
ZINC85414238	CC(C)C[C@@H](CCO)CNC(=O)N(C)CC1CCC1	0
ZINC85416899	Cc1c(sc(n1)C)[C@H](C)N(C)C(=O)NC[C@@H](CCO)CC(C)C	0
ZINC85417602	CC(C)C[C@@H]1COCCN1C(=O)NC[C@H](CCO)CC(C)C	1
ZINC85425914	Cc1ccc(nn1)NNC(=O)NCc1cc(=O)[nH]c2c1cccc2	1
ZINC85435924	CCNC(=O)NC[C@@H]1[C@H](CC[C@H](O1)Cc1cc(on1)COC)O	1
ZINC85435945	Cc1cccc(n1)O[C@@H]1C[N@@H+](CCOC1)Cc1cccc(c1)OC	0
ZINC85436774	Cn1cc(c(n1)OC)C(=O)N1CCN(CC1)C[C@H](c1ccco1)O	0
ZINC85436893	c1cc(oc1)[C@@H](C[NH+]1CCN(CC1)CC(=O)Nc1nccs1)O	0
ZINC85437697	CCS(=O)(=O)NCc1ccc(cc1)C(=O)N[C@@H](C#N)C(C)(C)C	1
ZINC85469187	c1cc(c(cc1F)Cl)C(=O)N[C@H]1C[C@@H]([C@@H](C1)O)CO	0
ZINC85469347	CCCc1c(snn1)C(=O)N[C@H]1C[C@H]([C@@H](C1)O)CO	0
ZINC85470509	C[NH+](C)CC#CCNC(=O)CSC1CCCC1	0
ZINC85470537	CC(C)[NH+](CC#CCNC(=O)[C@@H]1CCC[N@@H+](C1)C)C(C)C	0
ZINC85470541	CC(C)N(CC#CCNC(=O)CCSc1ccccc1)C(C)C	0
ZINC85470543	CC(C)[NH+](CC#CCNS(=O)(=O)C)C(C)C	0
ZINC85470570	c1cc(c(=O)[nH]c1)C(=O)NCC#CCN1CCOCC1	0
ZINC85470588	CC(C)S(=O)(=O)NCC#CCN1CCOCC1	0
ZINC85470640	CN(CC#CCNC(=O)Nc1ccc(cc1)OC)Cc1ccccc1	0
ZINC85473314	C1CN([C@H](CSC1)C[NH+]1CCOCC1)C(=O)C1CC1	1
ZINC85473393	Cc1cc(cc(c1)O[C@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O)O	0
ZINC85474045	C/C=C/C(=O)NCC#CCOc1cccc(c1)C(F)(F)F	0
ZINC85474094	Cc1c(c(on1)C)C(=O)NCC#CCOc1cccc(c1)C(F)(F)F	0
ZINC85482195	c1c([O-])nc(=O)n(n1)[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)O	0
ZINC85482366	CCCCCCCCCCCCCC#C[C@@H]([C@@H](CO)N)O	0
ZINC85484719	COc1ccc(cc1)O[C@@H]1[C@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC85503951	CC/[NH+]=C(/NC[C@@H](COCC(C)C)O)\N[C@@H]1CCC[C@@H](C1)C	0
ZINC85548173	CCc1cccc(c1)NC(=O)N(CCCO)[C@@H]1CCc2c1cccc2	0
ZINC85553983	CC(C)n1c(nnc1[S-])CNC(=O)Nc1cccc(c1)C#C	0
ZINC85554089	C[C@H](CCN(C)C(=O)Nc1cccc(c1)C#Cc1ccccc1)O	0
ZINC85561776	Cc1ccc(cc1C)S(=O)(=O)NCC[C@@H](c1cc(oc1C)C)O	0
ZINC85575646	c1cc(c(nc1)N1CCOCC1)NC(=O)N[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO	1
ZINC85582070	Cc1cc(ccc1NC(=O)N(CCO)[C@H]1CCc2c1cccc2)OC	0
ZINC85586179	CC[C@@H](CO)N1CCN(CC1)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC85586179	CC[C@@H](CO)[NH+]1CCN(CC1)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC85586182	CC[C@H](CO)N1CCN(CC1)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC85586189	C#CCOc1ccc(cc1)NC(=O)N[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO	0
ZINC85586231	C[C@@H](CC1(OCCO1)C)CNC(=O)Nc1ccc(cc1)OCC#C	0
ZINC85590372	CC(C)[C@@H](C(=O)[O-])NCC(=O)[C@@H]([C@@H]([C@@H](CO)O)O)O	0
ZINC85603503	CC[C@H](CO)N1CCN(CC1)C(=O)Nc1ccc(cc1OCC#C)F	0
ZINC85603503	CC[C@H](CO)[NH+]1CCN(CC1)C(=O)Nc1ccc(cc1OCC#C)F	0
ZINC85603513	C#CCOc1cc(ccc1NC(=O)N[C@@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO)F	0
ZINC85603515	C#CCOc1cc(ccc1NC(=O)N[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO)F	0
ZINC85603574	CC[C@@H](CO)[NH+]1CCN(CC1)C(=O)Nc1cc(ccc1OCC#C)F	0
ZINC85603580	CC[C@H](CO)N1CCN(CC1)C(=O)Nc1cc(ccc1OCC#C)F	0
ZINC85603580	CC[C@H](CO)[NH+]1CCN(CC1)C(=O)Nc1cc(ccc1OCC#C)F	0
ZINC85603588	C#CCOc1ccc(cc1NC(=O)N[C@@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO)F	0
ZINC85607835	C[C@@](CNC(=O)Nc1cc(on1)c1ccccc1)(c1ccccc1)O	0
ZINC85629286	CC1([C@H]([C@@H]2[C@@H]1OCC2)[NH2+][C@@H]1CC[C@@H](CC1)O)C	0
ZINC85652921	c1ccnc(c1)CC1(CCOCC1)C[NH3+]	0
ZINC85654525	Cc1cnc(nc1N1CCC(CC1)OC)N1CCC(CC1)OC	0
ZINC85655587	Cn1c(c(cn1)CO)C(F)F	0
ZINC85682366	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NNc1cccnc1Cl	0
ZINC85705221	CCc1ccc(s1)CN/C(=[NH+]\CC)/NC[C@@H](COCC(C)C)O	0
ZINC85771025	C[N@H+]1CCN(CC1)C[C@@H]1CCCN(C1)S(=O)(=O)C	0
ZINC85785383	CC[C@H](c1ccc(cc1)F)N1CCN(CC1)C(=O)c1ccc(cc1)O	0
ZINC85785530	C[C@@H](C(=O)NCC#C)N1CCN(CC1)C(=O)c1ccc(cc1)O	0
ZINC85785532	C[C@H](C(=O)NCC#C)N1CCN(CC1)C(=O)c1ccc(cc1)O	0
ZINC85785758	c1cc(ccc1C(=O)N1CCN(CC1)CCOCC1CC1)O	1
ZINC85785970	C#CCN1CCN(CC1)C(=O)c1ccc(cc1)O	0
ZINC85790017	C[C@H](C1CC1)[NH2+]C[C@@H]1CN(CCO1)C	0
ZINC85794665	C[N@H+]1CCCC[C@@H]1CN1CC[N@@H+](CC1)CCN(C)c1ccccc1	0
ZINC85796180	CN(CC[N@@H+](CCO)Cc1cc(ccc1OC)OC)c1ccccc1	0
ZINC85796580	CC[C@H]([C@H]1CCCC[N@@H+]1C[C@@H]1CCCN(C1)S(=O)(=O)C)O	0
ZINC85797485	Cc1cc(c(n1CCOC)C)C(=O)C[N@H+](C)[C@@H](C)[C@@H](C)S(=O)(=O)C	1
ZINC85820571	Cc1cc(c(n1CC(F)(F)F)C)C(=O)C[N@@H+](C)[C@@H](C)CCSC	1
ZINC85822461	Cc1cc(c(n1CCOC)C)C(=O)CN(C)C[C@@H](COC)O	1
ZINC85823088	c1ccc(cc1)Cc1nc(cs1)CN(CCO)c1ccccc1	0
ZINC85823943	CCc1ccc(cc1)N1CCN(CC1)C[C@@H]1CCCN(C1)S(=O)(=O)C	0
ZINC85824006	Cc1c(sc(n1)C(C)(C)NC[C@H]1CCCN(C1)S(=O)(=O)C)C	0
ZINC85901889	CCCOC(=O)[C@H](C)N(CCCO)c1ccccc1	1
ZINC85902953	C[C@@](CCO)(COC)NCC(=O)N1CCN(CC1)CC#C	0
ZINC85902953	C[C@@](CCO)(COC)[NH2+]CC(=O)N1CCN(CC1)CC#C	0
ZINC85903141	CCCCCC[NH2+][C@@](C)(CCO)COC	0
ZINC85903463	C[C@](CCO)(COC)[NH2+]C[C@@H](COc1ccc(cc1)Br)O	0
ZINC85903507	Cc1ccc(c(c1)OCC[NH2+][C@@](C)(CCO)COC)C	0
ZINC85903529	C[C@@](CCO)(COC)NCC#Cc1ccc(cc1)Cl	0
ZINC85903529	C[C@@](CCO)(COC)[NH2+]CC#Cc1ccc(cc1)Cl	0
ZINC85903531	C[C@](CCO)(COC)NCC#Cc1ccc(cc1)Cl	0
ZINC85903531	C[C@](CCO)(COC)[NH2+]CC#Cc1ccc(cc1)Cl	0
ZINC85903632	CCCCCCC[C@@H]([C@H](CC#CC#C[C@@H](C=C)O)O)Cl	0
ZINC85903634	CCCCCCC[C@H]([C@H](CC#CC#C[C@@H](C=C)O)O)Cl	0
ZINC85903709	C[C@](CCO)(COC)[NH2+]CC(=O)N[C@@H]1CCOc2c1cccc2	1
ZINC85903714	C[C@](CCO)(COC)NCC(=O)N[C@H]1CCOc2c1cccc2	1
ZINC85904301	C[C@@H](Cc1c(cccc1F)F)NC(=O)CN[C@](C)(CCO)COC	1
ZINC85904368	CCCc1nc(cs1)CN[C@](C)(CCO)COC	0
ZINC85993277	CC(C)[C@@H](C(=O)OCCNc1cccnn1)NC(=O)c1cccs1	1
ZINC86029327	C#CCCCC1=NCCO1	0
ZINC86039763	C[C@H](CN/C(=[NH+]/C)/N[C@@H]1CCN(C1)CC(F)(F)F)Oc1ccccc1	0
ZINC86039956	Cc1nc(on1)CCC(=O)O[C@@H](CC#C)C1CC1	0
ZINC86042980	C(CCCC(=O)[O-])CCC#CCO	0
ZINC86055038	Cc1c(nc(o1)c1ccccc1)C/C(=N/S(=O)(=O)C1CCCC1)/[O-]	0
ZINC86055504	COc1cccc(c1)[C@H]1C[C@@H]1/C(=N/S(=O)(=O)C1CCCC1)/[O-]	0
ZINC86073186	CC(C)([C@@H](C#C)N)OC	0
ZINC86073186	CC(C)([C@@H](C#C)[NH3+])OC	0
ZINC86101529	CC/[NH+]=C(\NCCOCC)/NCc1ccccc1CO	0
ZINC86101864	CC/[NH+]=C(/NC[C@H](C)CN1CCOCC1)\N1CC[C@@H](C1)[N+]1=CCCC1	0
ZINC86144893	CC[C@@H](C)N/C(=[NH+]\CC)/NCCCOC[C@H]1CCOC1	0
ZINC86168347	c1cc(ccc1C#CCN(CCN1CCOCC1)CCO)Cl	0
ZINC86168347	c1cc(ccc1C#CCN(CC[NH+]1CCOCC1)CCO)Cl	0
ZINC86168347	c1cc(ccc1C#CC[N@H+](CCN1CCOCC1)CCO)Cl	0
ZINC86168590	CC#CCN(CCN1CCOCC1)CCO	0
ZINC86168590	CC#CC[N@H+](CCN1CCOCC1)CCO	0
ZINC86168679	C[C@H](c1ccc(cc1)F)NC(=O)C[N@H+](CCN1CCOCC1)CCO	1
ZINC86168717	c1cc(ccc1C#CCN(CCN1CCOCC1)CCO)C(F)(F)F	0
ZINC86168717	c1cc(ccc1C#CCN(CC[NH+]1CCOCC1)CCO)C(F)(F)F	0
ZINC86168717	c1cc(ccc1C#CC[N@H+](CCN1CCOCC1)CCO)C(F)(F)F	0
ZINC86169261	C[N@H+](Cc1ccc(c(c1)O)OC)C[C@@H](COCc1ccccc1Cl)O	0
ZINC86169266	CCCCOC(=O)CN(C)Cc1ccc(c(c1)O)OC	1
ZINC86201284	CCc1nc(no1)CNc1cc(ccc1C)S(=O)(=O)N(C)C(C)C	0
ZINC86202287	CCNC(=O)c1ccc(c(c1)C)NCc1nc(on1)c1cccs1	1
ZINC86233697	C[C@H](c1ccco1)[N@@H+](CC(=O)N(C)Cc1cnn(c1)C)C1CC1	1
ZINC86250545	c1c(cc(c(c1CNCC1(CCOCC1)C(=O)N)O)Cl)Cl	1
ZINC86281770	COC(=O)[C@H]1CCC[C@@H]1NC(=O)Nc1cccc(c1)C#C	0
ZINC86293894	COC(=O)[C@@H]1CCC[C@H]1NC(=O)Nc1ccc(cc1)OCC#C	0
ZINC86294827	C[C@@H](CNC(=O)Nc1cccc(c1)C#Cc1ccccn1)C(=O)OC	0
ZINC86336496	CCC[C@](C)(c1cc(ccc1C)F)O	0
ZINC86359466	CCC[C@](C)(CO)NC(=O)NCc1ccccc1CN1CCOCC1	1
ZINC86360935	CCC[C@@](C)(CO)NC(=O)NC[C@@H](c1ccc(o1)C)N1CCOCC1	1
ZINC86373056	CCC[C@](C)(CO)NC(=O)NCCCc1ccc(cc1)Cl	0
ZINC86373320	CCC[C@](C)(CO)NC(=O)N[C@@H](COCC(C)C)c1ccco1	1
ZINC86396921	CCC[C@](C)(CO)NC(=O)N[C@H]1CCN(C1=O)CC(F)(F)F	0
ZINC86401162	CCC[C@](C)(CO)NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1	1
ZINC86402544	C[C@@H](CNC(=O)NCc1ccc(c(c1)F)O)Nc1ccccc1	0
ZINC86424956	C[C@H](c1ccco1)N(C1CC1)C(=O)N[C@@H]1CCCC[C@@H]1OC	1
ZINC86426534	CCC[C@](C)(CO)NC(=O)NCC[C@H](C1CCCC1)OCC	1
ZINC86430753	Cc1[nH+]ccn1c1ccc(cc1)[C@@H](C)NC(=O)NCC[C@H](C(C)C)O	0
ZINC86485473	CCOC(=O)c1ccc(nc1)NCC1(CCOCC1)O	1
ZINC86584913	CN(c1ccc(cc1)OCC#C)C(=O)C1(CCCC1)O	0
ZINC86687418	CCC[C@@H]1C[C@H]1N/C(=[NH+]\C)/NCCc1ccc(cc1)S(=O)(=O)C	0
ZINC86825645	CC/[NH+]=C(/NC[C@H]1CCC[N@H+](C1)C)\N(C)Cc1ccc(cc1)OC	0
ZINC86861206	CCC[NH2+]C(c1cccc2c1cccc2)(O)O	0
ZINC86861314	C=C(CN1CCOCC1)[C@@H]([NH3+])[O-]	0
ZINC86863202	c1cc2=[NH+]CC(=c2c(c1)Cl)O[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC86865015	C([C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)O)O)O)OC[C@@H]([C@@H]([C@@H]([C@@H](CO)O)O)O)O)O	0
ZINC86865152	C1C=CC=C[C@@H]1OC(=O)[C@]1(C=CN(C(=O)N1)CC(=O)[O-])N	1
ZINC86927128	C[C@H](C[NH2+][C@H]1CC(OC1(C)C)(C)C)O	0
ZINC86927499	CC1(C[C@@H](C(O1)(C)C)[NH2+]CC(C)(C)O)C	0
ZINC86953572	C/[NH+]=C(/NCCCn1cccn1)\NC[C@H]1CCC[N@H+](C1)C	0
ZINC86962973	c1cc(cc(c1)[N+](=O)[O-])CCC(=O)NC[C@H]1CCCO1	1
ZINC86967044	CC[C@H](C)C[S@](=O)Cc1coc(n1)c1cccc(c1)F	0
ZINC86978713	CCc1nc([nH]n1)S[C@@H]1CCN(C1=O)c1c(cccc1F)F	1
ZINC86988034	C[C@H]1C[C@](CC(C1)(C)C)(CO)NC(=O)NCC#C	0
ZINC86988037	C[C@H]1C[C@@](CC(C1)(C)C)(CO)NC(=O)NCC#C	0
ZINC86991105	C[C@@H](C(=O)N1CCCC1)N1CCN(CC1)C(=O)NCC#C	0
ZINC87003115	CC(C)C[C@H](C(=O)NCC#C)N1CCCCC1=O	0
ZINC87003119	C#CCNC(=O)c1c[nH]nc1c1ccccc1Cl	0
ZINC87005955	Cc1c(n2ccccc2n1)C(=O)NNC(=O)CCO[C@H](C)CC(C)C	1
ZINC87019905	COC(=O)c1ccccc1NC(=O)Cc1ccc(c(c1)F)F	1
ZINC87047497	CC(=O)c1cc2c(cc1NC(=O)Cc1cccc(c1F)F)OCO2	1
ZINC87099803	Cc1cc(ccc1N(C)C)NC(=O)[C@H](C)NS(=O)(=O)c1cnn(c1)C	1
ZINC87111740	CCCCCOc1ccc(cc1[C@H](C)O)F	0
ZINC87124727	Cc1nc(no1)CNC(=O)N(C)CCOCC1CC1	1
ZINC87128262	C[C@@H](CNC(=O)N(C)CCOCC1CC1)Oc1ccc(cc1)F	1
ZINC87160460	C[N@H+]1CC[C@H](C1)CNC(=O)c1c[nH]nc1c1ccccc1F	1
ZINC87167861	C#CCN([C@H]1CCS(=O)(=O)C1)C(=O)Cc1cccc(c1F)F	0
ZINC87172350	CCc1c(c(on1)CC)CNC(=O)NCc1ccc(c(c1)F)N(C)C	1
ZINC87191218	Cc1c(c(on1)C)CNC(=O)c1cn[nH]c1c1cccc(c1)Cl	1
ZINC87204344	CCOC(=O)CN(C)C(=O)CCC(=O)c1cc(sc1Cl)Cl	1
ZINC87207384	C#CCN(Cc1ccc(cc1)F)C(=O)Cc1c(cccc1F)F	0
ZINC87218710	Cc1cc(c(cc1C(=O)Nc1cccc(n1)C(F)(F)F)OC)OC	1
ZINC87240607	CCN(c1cccc(c1)C#C)C(=O)CCSc1ccccn1	0
ZINC87240655	CC(C)C[C@H](C(=O)N(C)c1cccc(c1)C#C)N1CCCCC1=O	0
ZINC87258814	C#CCOc1cccc(c1)NC(=O)Cc1cccc(c1F)F	0
ZINC87258879	CCN(CC)C(=O)CCC(=O)Nc1ccc(cc1)OCC#C	0
ZINC87258906	CCc1c(c(on1)CC)CC(=O)Nc1ccc(cc1)OCC#C	0
ZINC87302770	C[C@H](CC(C)C)OCCC(=O)Nc1cc(ccc1Cl)C[S@](=O)C	1
ZINC87329015	C[C@@H](CC(C)C)OCCC(=O)NCc1cccc(c1)NC(=O)N(C)C	1
ZINC87330400	C[C@@H](C(=O)NC[C@H]1CCC[N@H+](C1)C)NS(=O)(=O)c1cnn(c1)C	1
ZINC87333416	CCc1c(c(on1)CC)CC(=O)N1CCC2(C1)CCCCC2	1
ZINC87356477	C#CCN(c1nccs1)C(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC87358201	C[C@H](CCCO)[NH2+][C@@H](C)COC	0
ZINC87358757	C[C@@H](CCCO)[NH2+]Cc1ccc(cc1F)Br	0
ZINC87366437	COCc1csc(n1)NC(=O)c1cn[nH]c1c1ccccc1Cl	1
ZINC87373778	CC(C)C[C@@H](C(=O)NCCC[N@H+]1CC[C@@H](CC1)O)N1CCCCC1=O	0
ZINC87377679	CN(CCCC=C)C(=O)c1c[nH]nc1c1ccccc1Cl	1
ZINC87391552	CCc1nnc(n1CCNC(=O)CCSc1ccccn1)[S-]	1
ZINC87425656	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)NCC(C)(C)C[C@H](C)O	0
ZINC87426891	C[C@H](C(=O)NCc1cn(nn1)c1ccccc1)OCC1CC1	1
ZINC87451151	CC(C)(C)C(=O)Nc1ccc(c(c1)C(=O)N(C)C[C@@H](COC)O)F	1
ZINC87451180	CN(C[C@H](COC)O)C(=O)CNC(=O)c1cc2ccccc2[nH]1	1
ZINC87451684	C[C@H](CCc1ccccc1)CC(=O)N(C)C[C@@H](COC)O	1
ZINC87451803	CCSc1ccc(cc1C(=O)N(C)C[C@@H](COC)O)Cl	1
ZINC87451826	CC[C@H](C(=O)N(C)C[C@@H](COC)O)Oc1ccccc1F	1
ZINC87451918	CN(C[C@H](COC)O)C(=O)c1ccc(cc1)OCc1cscn1	1
ZINC87452593	CN(C[C@@H](COC)O)C(=O)c1ccc(cc1)OCC#C	0
ZINC87452594	CN(C[C@H](COC)O)C(=O)c1ccc(cc1)OCC#C	0
ZINC87452716	CN(C[C@H](COC)O)C(=O)c1cnc(n1c1ccc(cc1)F)SC	1
ZINC87452880	CN1[C@@H]([C@@H](CC1=O)C(=O)N(C)C[C@@H](COC)O)c1cccc(c1)Cl	1
ZINC87452928	CN(C[C@@H](COC)O)C(=O)c1cc(cc2c1[nH]c(=S)[nH]2)F	1
ZINC87462120	Cc1c(sc(n1)c1ncn[n-]1)C(=O)Nc1cc(c(cc1OC)OC)F	1
ZINC87462548	C[C@@H](c1cc(ccc1N1CC[C@@H](CC1)O)F)NC(=O)CCC(F)(F)F	0
ZINC87482808	CCN(C[C@@H](c1ccc(cc1)C)O)C(=O)c1ccc(cc1)OCC#C	0
ZINC87482810	CCN(C[C@H](c1ccc(cc1)C)O)C(=O)c1ccc(cc1)OCC#C	0
ZINC87489325	CCCCCCc1ccsc1C#C	0
ZINC87493009	CO[C@@H](CO)c1ccc(c(c1)O)O	0
ZINC87493223	C[C@@H](CO)OCC#C	0
ZINC87493224	C[C@H](CO)OCC#C	0
ZINC87493432	Cc1c(c(n2c(n1)ncn2)N)C#CC1(CCCC1)O	0
ZINC87493627	c1cc(ccc1C[C@H]([C@H](C(=O)[O-])O)[NH3+])F	0
ZINC87556783	CN(C[C@@H](C1CC1)O)C(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC87558306	CN(C[C@@H](C1CC1)O)C(=O)c1cccc(c1)OC[C@H]1CCCO1	1
ZINC87558915	C[C@@H](C(=O)N(C)C[C@@H](C1CC1)O)NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC87558958	CN(C[C@H](C1CC1)O)C(=O)C1=Cc2ccccc2OC1	0
ZINC87559118	CCC(=O)c1ccc(cc1)OCC(=O)N(C)C[C@H](C1CC1)O	0
ZINC87559681	CN(C[C@@H](C1CC1)O)C(=O)c1ccc(s1)c1nc2ccccc2s1	0
ZINC87560373	CN(C[C@H](C1CC1)O)C(=O)c1cccc(c1)F	0
ZINC87561266	C[C@@H]1C(=O)N(c2ccccc2O1)CCC(=O)N(C)C[C@@H](C1CC1)O	0
ZINC87561754	C[C@@]1(CCN(C1)C(=O)OC(C)(C)C)C(=O)N(C)C[C@H](C1CC1)O	1
ZINC87653693	c1ccc(cc1)[C@]1(CC[C@@H](C1)[NH3+])O	0
ZINC87688187	CC(C)(C(F)F)[NH3+]	0
ZINC87810161	Cc1ccc(c(c1)c1nc(no1)[C@@H]1CCOC1)O	0
ZINC88198236	CCCCC[C@@H](C)CC(=O)N[C@@H]1CCCn2c1nc(n2)CC	1
ZINC88205859	CCCc1ccc(cc1)C(=O)N1CC[S@@](=O)C(C1)(C)C	1
ZINC88233871	Cc1ccc(cc1F)[C@H](C)NC(=O)C[C@@H]1c2ccccc2C(=O)O1	1
ZINC88239755	CCOC(=O)COCCSc1n[nH]c(n1)Cc1cccs1	1
ZINC88240740	Cc1c(cc(o1)C(=O)NCC#C)S(=O)(=O)N	0
ZINC88242626	CCS[C@@H](C(C)C)C(=O)Nc1cccn(c1=O)Cc1ccc(cc1)F	1
ZINC88253675	Cc1ccn2c(c1)nnc2/N=C(\[O-])/c1csc(n1)c1ccc(o1)C	0
ZINC88265544	CCCSCC(=O)N1CCOc2c1cc(cc2)F	1
ZINC88265626	c1cc2c(cc1F)N(CCO2)C(=O)Cn1c(=O)n2c(n1)CCCCC2	1
ZINC88268698	COc1ccc(cc1)CCC(=O)N[C@H]1CCCCC[C@@H]1C(=O)OC	1
ZINC88271618	CC/[NH+]=C(/NCC#C)\NC[C@H]1CC[N@@H+](CC1)Cc1nc(c(o1)C)C	0
ZINC88278782	CCc1c(c(on1)CC)CC(=O)NNC(=S)Nc1cccc(c1)C#C	0
ZINC88289140	Cc1c[nH]cc/c/1=N\S(=O)(=O)c1cc(sc1C)Br	0
ZINC88296506	CC(C)Cc1ccc(cc1)CNCCc1nnc2n1cccc2	0
ZINC88307232	CCc1cc([nH]n1)NC(=O)CCO[C@@H](C)CC(C)C	1
ZINC88323406	C[C@H](c1cccc(c1)N1CCCC1)NC(=O)c1ccccc1C(=O)C	1
ZINC88328205	Cc1csc(n1)CS(=O)(=O)C[C@@H](COCc1cccs1)O	0
ZINC88336152	CN(CCOCC1CC1)C(=O)Nc1ccc(cc1Cl)[N+](=O)[O-]	1
ZINC88350580	C[C@H](CCCO)NC(=O)Nc1cccc(c1)C#C	0
ZINC88350633	C[C@@H](CCCO)NC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC88350634	C[C@H](CCCO)NC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC88359619	CCN(Cc1cccc(c1)NC(=O)N(CCCCO)C1CC1)C(=O)C	0
ZINC88363342	c1cc(c(c(c1)F)N1CC[C@@H](C1=O)NC(=O)C1(CCCC1)O)F	0
ZINC88363964	C[C@H](CC(C)C)OCCC(=O)NC[C@@H](c1ccc2ccccc2c1)O	1
ZINC88364559	COCC#Cc1cc(ccn1)Cl	0
ZINC88375968	C[C@@H](CCCO)NC(=O)Nc1ccc(cc1)Oc1ccc(cc1)C#N	0
ZINC88382133	C#CCOc1cccc(c1)NC(=O)N(CCCCO)C1CC1	0
ZINC88388653	C[C@H](CC(C)C)OCCC(=O)NCc1ccc(c(c1)F)O	1
ZINC88389254	C[C@H](CCCO)NC(=O)Nc1cccc(c1)C[S@@](=O)c1ccccc1	0
ZINC88390124	Cc1cc(ccc1OC1CCOCC1)NC(=O)N[C@H](C)CCCO	1
ZINC88390893	C[C@@H](CCCO)NC(=O)Nc1cc(ccc1OCC#C)F	0
ZINC88392849	CCC[C@@H](CCO)CNC(=O)CCCc1cc(sc1Cl)Cl	0
ZINC88400858	CC(C)COC[C@@H](CNC(=O)c1cn[nH]c1c1ccccc1Cl)O	1
ZINC88401014	c1cc(c(c(c1)F)CC(=O)NC[C@H](COCC1CC1)O)F	1
ZINC88403384	CCS[C@@H]1CCC[C@H]1NC(=O)c1cc(cc(c1O)OC)C	0
ZINC88462791	CC(C)Nc1cccc(c1)CNC(=O)CCNC(=O)c1ccco1	1
ZINC88465961	COC1=C[C@H]2[C@H](CC=N[C@@H]2C=C1)[C@H]([C@@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C=C)O	0
ZINC88466317	Cc1cc(c(cc1NC(=O)[C@H]1C[C@@H]1c1ccco1)C(C)C)O	0
ZINC88466911	Cc1cc(c(cc1NC(=O)C[N@@H+](C)Cc1nnc(n1C)C)C(C)C)O	0
ZINC88482764	C[C@@H](CCCO)NC(=O)NCc1ccnc(c1)N1CC[N@H+](CC1)C	0
ZINC88501061	Cn1c(c[nH+]c1SCCCC1CCCC1)CO	0
ZINC88503441	C[C@H](CCCO)[NH2+]Cc1ccc(c2c1cccc2)OC	0
ZINC88520925	CCO[C@H](C)/C(=N/OCc1nc(cs1)C)/N	0
ZINC88524584	Cc1cc(n2cc(nc2n1)CNc1ccccc1C(=O)NCC#C)C	0
ZINC88536055	C[C@H](c1nc(on1)CNc1cc(ccc1Cl)C#N)OCC(C)C	0
ZINC88536430	c1ccc(cc1)[C@H](c1cccc(c1)F)[NH2+]Cc1cccc(c1)C#N	0
ZINC88536467	C#CCN[C@@H](c1ccccc1)c1cccc(c1)F	0
ZINC88536673	c1ccc(cc1)[C@@H](c1cccc(c1)F)NCc1nnc(o1)C1CC1	0
ZINC88545214	CC(C)CCOCCNC(=O)CNC1(CCCCC1)C(=O)N	1
ZINC88546140	Cc1cc(cc(c1)CN[C@@](C)(CC(=O)OC)COC)C	1
ZINC88546498	C[C@@H](CCCO)NC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC88546499	C[C@H](CCCO)NC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC88548495	C[C@@H](CCCO)NC(=O)NCc1ccc(c(c1)OCC#C)OC	0
ZINC88558632	CCc1c(c(on1)CC)CNC(=O)NC1(CCC1)c1ccc(cc1)Cl	1
ZINC88559278	C[C@@H]([C@@H](C)N1CCOCC1)NC(=O)N[C@@](C)(CO)C1CCCCC1	1
ZINC88559278	C[C@@H]([C@@H](C)[NH+]1CCOCC1)NC(=O)N[C@@](C)(CO)C1CCCCC1	1
ZINC88559307	CC[C@H](c1nc(cs1)C)NC(=O)N[C@@](C)(CO)C1CCCCC1	0
ZINC88559877	CCc1nc2n(n1)CCC[C@H]2N[C@@H](c1ccc(cc1)F)C(=O)OC	1
ZINC88574084	CC(C)CN1CCO[C@H](C1)CNC(=O)C[N@@H+]1CC[S@@](=O)C(C1)(C)C	1
ZINC88599139	CN(CCOCC1CC1)CC(=O)NC1(CCCC1)C#N	1
ZINC88599596	Cc1ccccc1OC[C@@H](C[N@@H+](C)CCOCC1CC1)O	0
ZINC88599659	CN(CCOCC1CC1)CC#Cc1ccc(cc1)C(F)(F)F	0
ZINC88599944	CN(CCOCC1CC1)CC#Cc1ccc(cc1)Cl	0
ZINC88600513	C[C@@H](CCCO)NC(=O)NC[C@H](C)c1ccc(cc1F)F	0
ZINC88602618	Cc1ccc(o1)[C@H]1C[C@@H](CC[N@H+]1Cc1nc(cs1)C)C	0
ZINC88603327	C[C@@H](CCCO)NC(=O)NCCC[NH+](C(C)C)C(C)C	0
ZINC88603639	C[C@@H](CCCO)NC(=O)N[C@@H](CC(C)C)c1ccccc1OC	0
ZINC88604387	CCS(=O)(=O)CCN(Cc1ccccc1)C[C@@H](c1cccs1)O	0
ZINC88604913	C[C@](CO)(C1CCCCC1)NC(=O)NCc1ccon1	0
ZINC88607122	C[C@@H](c1nc(no1)c1cccs1)N1CCc2ccc(cc2C1)[N+](=O)[O-]	0
ZINC88613726	CC(C)OC(=O)Cc1csc(n1)CN	1
ZINC88613743	C[C@H]1CNc2cc(ccc2C(=O)N1)F	1
ZINC88613957	CCC1(CC1)CNC(=O)N(CCCCO)C1CC1	0
ZINC88614187	Cc1ccccc1[C@H](C(C)(C)C)NC(=O)N(CCCCO)C1CC1	0
ZINC88614278	CC[S@](=O)[C@H]1CCCC[C@@H]1NC(=O)N(CCCCO)C1CC1	0
ZINC88614825	CC(C)Nc1cccc(c1)CNC(=O)N(C)CCN1CCOCC1	1
ZINC88615056	CC[C@@H]1CN(c2ccccc2C[N@H+]1C[C@@H](CC)O)C	0
ZINC88615914	C[C@H](c1ccc(cc1)Cl)OC[C@H](C[N@@H+]1CC[S@@](=O)C(C1)(C)C)O	0
ZINC88616417	CCOC[C@@H](CN(CCC#N)CCC(F)(F)F)O	0
ZINC88618050	Cc1cc(ccc1CCNC(=O)NC[C@](C)(CN1CCOCC1)O)F	1
ZINC88618593	c1ccc2c(c1)CC[C@]12C[C@@H]1CNC(=O)NCC1(CC1)CO	0
ZINC88622507	C[C@@H]1C[C@H]1CN(C(C)C)C(=O)NCc1cn(nn1)c1ccccc1	1
ZINC88635044	CC[C@H](CO)NC(=O)NCc1ccc(cc1OC[C@@H]1CCOC1)C	1
ZINC88668656	C[C@H]1CN(C[C@@H](O1)C)c1ccccc1C[NH2+]CCCN1CCOCC1	0
ZINC88676863	C[C@@H]1CN(C[C@@H](O1)C)c1ccccc1CNC[C@@H](c1ccco1)O	0
ZINC88684999	C[C@@H]1CCC[C@@H]1[NH2+]CCS(=O)(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC88688660	C[C@@H]1CCC[C@@H]1[NH2+]Cc1cccc(c1)CN1CCO[C@@H](C1)C	0
ZINC88694122	CCN1CCN(CC1)c1ccccc1C[NH2+]CCNS(=O)(=O)CC	0
ZINC88736647	CC(C)OCC[C@@H]1CCCCN1c1ccc(cn1)C#N	0
ZINC88736816	CC[N@H+]1CCN(CC1)c1ccccc1C[NH2+]C[C@@H]1CCC[C@@H]1O	0
ZINC88751540	CSCc1cc(ccc1CNCc1ccccn1)F	0
ZINC88753097	CCOCCOc1cc(ccc1CNCc1[nH]cc[nH+]1)C	0
ZINC88756549	CCc1nc2n(n1)CCC[C@@H]2NC(=O)N(C)[C@H](C)CCSC	1
ZINC88757636	CCc1nc2n(n1)CCC[C@H]2[NH2+]Cc1cccn1C	0
ZINC88771100	CC(C)COCCNC(=O)C(=O)Nc1cc(ccc1F)OC	1
ZINC88772666	CCS(=O)(=O)NCCS(=O)(=O)NCC(C)(C)c1ccc(cc1)C	0
ZINC88776472	C[C@@](CNC(=O)C(=O)Nc1cc(ccc1F)OC)(c1ccccc1)O	0
ZINC88794606	C[C@H](CCCO)NC(=O)N1CC[C@@H](CC1)CN1CCOCC1	1
ZINC88794723	C[C@@H](CCCO)NC(=O)N(CCc1ccccc1)[C@@H]1CCOC1	1
ZINC88795085	CCCN([C@@H]1C[C@H](C21CCCCC2)OCC)C(=O)N[C@@H](C)CCCO	1
ZINC88796830	CC[C@H](C)CN(CC)C(=O)N[C@H](C)CCCO	0
ZINC88796864	C[C@@H](CCCO)NC(=O)N(Cc1ccccc1O)C[C@@H]1CCCO1	1
ZINC88798861	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)N[C@@H](C)CCCO	1
ZINC88799283	C[C@@H](CCCO)NC(=O)N1CCC[C@@H](C1)CNC(=O)C(C)(C)C	0
ZINC88805678	C#CCCCOC(=O)c1ccc(cc1)c1cscn1	0
ZINC88805691	C#CCCCOC(=O)CCC(=O)c1cc(sc1Cl)Cl	0
ZINC88809767	C#CC[C@@H](c1ccccn1)OC(=O)CCSc1ccccn1	0
ZINC88810428	C#CCOc1ccccc1OC(=O)CCC(=O)c1ccc(c(c1)F)F	0
ZINC88815653	C[C@H](C#C)OC(=O)CCC(=O)c1ccc(c(c1)F)F	0
ZINC88815676	C[C@@H](C#C)OC(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC88815680	C[C@@H](C#C)OC(=O)CCC(=O)c1cc(sc1Cl)Cl	0
ZINC88815695	C[C@H](C#C)OC(=O)CCSc1ccccn1	0
ZINC88815706	Cc1cc(c(cc1C(=O)O[C@@H](C)C#C)OC)OC	0
ZINC88815724	C[C@@H](CS(=O)(=O)c1ccc(cc1)Br)C(=O)O[C@H](C)C#C	0
ZINC88815788	COc1cccc(c1)C#CCOC(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC88818309	Cc1cc(c(cc1C(=O)O[C@@H](CC#C)C1CC1)OC)OC	0
ZINC88818350	C[C@@H](CC#C)OC(=O)c1ccc(cc1)c1cscn1	0
ZINC88818364	C[C@@H](CC#C)OC(=O)[C@H](C)NS(=O)(=O)c1cnn(c1)C	0
ZINC88818917	C[C@H](CCCO)NC(=O)C(=O)Nc1cccc(c1)OCC#C	0
ZINC88819122	C[C@@H](CCCO)NC(=O)C(=O)Nc1ccc(cc1OCC#C)F	0
ZINC88819123	C[C@H](CCCO)NC(=O)C(=O)Nc1ccc(cc1OCC#C)F	0
ZINC88819448	C[C@H](CCCO)NC(=O)C(=O)Nc1cc(ccc1OCC#C)F	0
ZINC88895753	CC/[NH+]=C(/NCC#C)\NCC1(CCOCC1)[NH2+][C@H](C)c1ccccc1	0
ZINC89067867	CC/[NH+]=C(/NCCCOCC1CCOCC1)\N[C@@H]1CCC[C@H](C1)SC	0
ZINC89071619	C/[NH+]=C(/NCc1ccc(c(c1)F)O)\N1CC[C@H](C1)[N+]1=CCCC1	0
ZINC89116579	C=CCNc1ccc(cc1)C(=O)NCCCO	0
ZINC89119538	c1ccc(cc1)c1ccc(cc1)NC(=O)N1CCCN(CC1)C(=O)N	1
ZINC89121793	COCC[N@H+](Cc1ccc(cc1)C#N)CC1(COC1)CO	0
ZINC89123844	COc1ccc(cc1)CC[N@@H+](Cc1ccccc1)CC1(COC1)CO	0
ZINC89125266	C[C@H](C(=O)NCC#C)ON=C1CCN(CC1)C(=O)C(C)C	0
ZINC89127455	CN(Cc1ccc(c(c1)F)C(=O)OC)[C@H](CO)c1ccc(cc1)OC	1
ZINC89127896	CC(C)CN(C1CC1)C(=O)COc1ccc(cc1)OCCO	0
ZINC89129206	CC[N@H+](CC1(COC1)CO)[C@H](C)c1cccc(c1)O	0
ZINC89129250	C[C@H](c1nc(cs1)COc1ccccc1CO)OC	0
ZINC89129771	CCNS(=O)(=O)c1ccc2c(c1)N(CC2)CC1(COC1)CO	0
ZINC89139186	CC[NH+](CC)CCN(CC(C)C)CC1(COC1)CO	0
ZINC89140635	C[C@@](CCO)(COC)NCc1ccc(c(c1)F)C(=O)OC	1
ZINC89147301	Cc1c(cc(s1)C(=O)OC)C[N@H+](CCC(F)(F)F)CC1CC1	1
ZINC89152095	c1cc(oc1)c1nc(cs1)CN1CCO[C@@H](C1)[C@@H]1CCCO1	0
ZINC89154104	c1cc(cnc1)CN1CCO[C@@H](C1)[C@@H]1CCCO1	0
ZINC89154136	CCC[C@@H](C[NH2+]C1CCN(CC1)C(=O)OCC(C)C)O	1
ZINC89158530	Cc1cc(ccc1CC[NH2+]C1CCN(CC1)C(=O)OCC(C)C)F	1
ZINC89195193	CCn1cnc2c1cccc2N=C=S	0
ZINC89195811	c1cc(c2c(c1)[nH]nc2C=O)CO	0
ZINC89195934	c1cc2c(cc1F)c(n[nH]2)C(=O)NN	1
ZINC89195981	c1cc2c(cc1O)[nH]nc2CC(=O)[O-]	0
ZINC89196178	c1ccc2c(c1)c(n[nH]2)C(=O)NO	0
ZINC89197413	Cc1c(nc(s1)C)CNC(=O)CSc1ccc(cc1)O	0
ZINC89199200	Cc1c(nc(s1)C)CNC(=O)CC[C@H]1CC[C@@H](O1)C	1
ZINC89199493	Cc1ccc(cc1S(=O)(=O)C)NC(=O)c1ccc(cc1)OCC#C	0
ZINC89201629	C#Cc1cn2cc(ccc2n1)Cl	0
ZINC89212571	CCOC(=N)c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)O	0
ZINC89216225	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)C#Cc1ccccc1	0
ZINC89216226	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)C#Cc1ccccc1	0
ZINC89216229	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)C#Cc1ccccc1	0
ZINC89217966	C[C@@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)c1ccc(cc1)Br	0
ZINC89219806	CCO/C=C(/C#N)\C(=O)N[C@@H](C)[C@@H](c1ccc(cc1)OC)O	1
ZINC89220079	Cc1c2c(cc([nH]c2=O)Cl)[nH]n1	0
ZINC89221317	c1cc(nc2c1[nH]cc2)[C@]1(CCC[NH2+]C1)O	0
ZINC89222243	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)CCOCC#C	0
ZINC89222246	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)CCOCC#C	0
ZINC89222248	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)CCOCC#C	0
ZINC89222489	CN(CCCS(=O)(=O)C)C(=O)Nc1ccc(cc1OCC#C)F	0
ZINC89222653	c1nc(c2c(n[nH]c2n1)C#CCO)N	0
ZINC89222893	Cc1nc2c(c[nH]n2)c(n1)Nc1ccc(cc1)I	0
ZINC89229920	C[C@](CNC(=O)c1ccc(cc1)OCC#C)(c1ccc(cc1)F)O	0
ZINC89230189	CC[C@@H](C(=O)NC[C@@](C)(c1ccc(cc1)F)O)NC(=O)OC(C)(C)C	1
ZINC89237871	CSC[C@@H]1CCCN1C(=O)N[C@H]1CCCN(C1=O)Cc1ccccc1	1
ZINC89238144	C[C@H](C[C@H](C)O)CNC(=O)N[C@@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC89254448	C[C@@H](C(=O)NC[C@](C)(c1ccc(cc1)F)O)OC[C@@H]1CCCO1	1
ZINC89256437	C[C@](CNC(=O)C#Cc1ccc2c(c1)OCO2)(c1ccc(cc1)F)O	0
ZINC89257875	C[C@](CNC(=O)CSc1nncs1)(c1ccc(cc1)F)O	0
ZINC89258049	C[C@](CNC(=O)C(C)(C)NC(=O)OC)(c1ccc(cc1)F)O	1
ZINC89258837	C[C@@](CNC(=O)CCCNC(=O)OC)(c1ccc(cc1)F)O	1
ZINC89261223	CC(C)C(=O)c1ccccc1NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC89261384	C#C[C@@H](C1CC1)OC(=O)[C@@H]1CCN(C1=O)c1ccccc1Br	0
ZINC89261385	C#C[C@H](C1CC1)OC(=O)[C@@H]1CCN(C1=O)c1ccccc1Br	0
ZINC89261477	C#CC[C@H](C(=O)N)Nc1c2ccccc2nc(n1)c1cccnc1	0
ZINC89261576	C#CCC[NH2+][C@@H](c1ccc(cc1)F)C1CCC1	0
ZINC89261611	C#CCN(C[C@H]1CCCO1)C(=O)NC[C@@H]1C[N@H+]2CCC[C@@H]2CO1	0
ZINC89261683	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CCC2(C1)CCCCC2	0
ZINC89261843	C#CCOCCc1nc(no1)c1cc(c(c(c1)F)F)F	0
ZINC89261873	C#CCOc1ccc(cc1)NC(=O)N[C@H]1CCC[C@H]2[C@@H]1CCO2	0
ZINC89261888	C#Cc1cc(c(c(c1)F)NC(=O)N1CC[C@@H](C1)Nc1ccccc1)F	0
ZINC89261926	C#Cc1cccc(c1)NC(=O)CNS(=O)(=O)CC1CCCC1	0
ZINC89277152	Cc1ccncc1NC(=O)N[C@@H]1Cc2ccccc2OC1	1
ZINC89280157	CCc1c(c(on1)C)C(=O)NC[C@@H](c1cccc(c1)C(F)(F)F)O	0
ZINC89280909	Cc1ccncc1NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1	1
ZINC89291238	Cc1ccncc1NC(=O)N(C)Cc1cnn(c1)CC#C	0
ZINC89292380	Cc1ccncc1NC(=O)N1CCN(CC1)CCO	0
ZINC89294381	CCC[C@@](C)(C(=O)NC[C@@H](C)Cc1ccc(cc1)OC)O	0
ZINC89312972	Cc1ccc(cc1S(=O)(=O)C)NC(=O)NCc1ccc(c(c1)CO)F	0
ZINC89314229	C[NH+](C)C[C@@H]1CN(CCO1)CC#CCOC	0
ZINC89314232	C[NH+](C)C[C@H]1CN(CCO1)CC#CCOC	0
ZINC89316664	Cc1ccc(cc1NC(=O)N(C)C[C@H](COC)O)c1ncco1	1
ZINC89317114	C#CCN1CCC(CC1)C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89317262	Cc1ncc(s1)/C=C/C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89334836	C#CCOCCC(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89336695	Cc1cnn(c1)CCC(=O)N[C@H]1CCCC[C@H]1OCCC(C)C	1
ZINC89344486	c1ccc(cc1)C#CC(=O)N[C@@H]1CC[N@H+](CC1)CC1(CCCCC1)O	0
ZINC89373080	COC(=O)[C@H](c1ccc(c(c1)F)Cl)NC(=O)C1CCN(CC1)CC#C	0
ZINC89375297	C[N@@H+]1CCC[C@@H](C1)CNC(=O)NCC1(CCCC1)CCOC	1
ZINC89377125	CCS(=O)(=O)CCN(C)C(=O)[C@H]1CC(=O)N(C1)[C@@H]1CC[C@H](CC1)C	1
ZINC89387236	CC(C)(CCCc1ccccc1)C(=O)N[C@H](COC)C(=O)N	1
ZINC89388611	COCc1ccc(cc1)C(=O)N[C@H](COC)C(=O)N	1
ZINC89400856	COC(=O)CN(C1CCCC1)C(=O)[C@H]1C[C@H]1c1ccco1	1
ZINC89409628	COCC#CCN1CCN(CC1)c1ccccc1C#N	0
ZINC89409632	COCC#CCSc1nnc(n1Cc1ccccc1)c1cccs1	0
ZINC89409636	COCC#CCSc1nnc(n1c1ccccc1)Cc1cccs1	0
ZINC89410477	COCCN(CCO)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	1
ZINC89415038	COC(=O)c1c(nc(s1)NC(=O)c1cnsn1)C1CC1	1
ZINC89417421	CCc1c(c(no1)C)NC(=O)N[C@H]1CCCC[C@@H]1C(C)C	1
ZINC89420309	COCc1c2ccccc2sc1C(=O)N[C@H]1CCc2c1cccc2O	1
ZINC89420707	C[C@@H](CC(=O)OC)C(=O)Nc1c2cc(ccc2[nH]n1)[N+](=O)[O-]	1
ZINC89422891	C[C@H](C(=O)Nc1cccc(c1)C#N)N1CCN(CC1)C(=O)CO	0
ZINC89423101	C[C@@H]1CCCN(C1)C(=O)CN1CCN(CC1)C(=O)CO	0
ZINC89425412	c1cc2c(nc1)n(c(=O)o2)CCN1CCC[C@@H](C1)[NH+]1CCCC1	0
ZINC89425449	c1cc2c(nc1)n(c(=O)o2)CC[N@H+]1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC89427955	CCCCCN(CC[C@H]1CCC[N@H+]1C)CCO	0
ZINC89428627	Cc1ccc(cc1NC(=O)CCOC[C@@H]1CCCO1)c1ncco1	1
ZINC89439911	COC(=O)c1c(nc(s1)NC(=O)c1ccc(cc1)OCC#C)C1CC1	0
ZINC89443401	CCc1c(c(no1)C)NC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC89457661	COc1ccc(cc1F)NC(=O)N[C@H](CC#C)c1ccccc1	0
ZINC89466345	Cc1cc(ccc1C(=O)C)NC(=O)N1C[C@@H](OC[C@@H]1C)CO	1
ZINC89468079	CCC[C@H]1CN(CCO1)C(=O)c1ccc(c(c1)[N-]S(=O)(=O)C)C	1
ZINC89468451	CCC[C@@H]1CN(CCO1)C(=O)c1ccc(cc1)OCC#C	0
ZINC89470025	CCC[C@H]1CN(CCO1)C(=O)[C@H]1CCN(C1=O)c1cccc(c1)Cl	1
ZINC89470335	CCC[C@@H]1CN(CCO1)C(=O)CCN1c2ccccc2O[C@@H](C1=O)C	1
ZINC89472670	CCC[C@H]1CN(CCO1)C(=O)c1cc(ccn1)Oc1ccccc1	1
ZINC89477311	Cc1c(sc(n1)COC)C(=O)Nc1c(cccn1)O	1
ZINC89487420	CC[C@@H](c1ccccc1O)NC(=O)c1ccnc(c1)OCC(F)F	0
ZINC89487555	CC(C)(C)OC(=O)NC[C@H]1CN(CCN1C(=O)NCC#C)C	0
ZINC89490664	CCOc1ccc(cc1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89490670	Cn1cccc1C(=O)O[C@@H](C#C)C1CC1	0
ZINC89490674	C#C[C@H](C1CC1)OC(=O)c1ccc(c(c1)[N+](=O)[O-])n1cncn1	0
ZINC89490703	C#C[C@H](C1CC1)OC(=O)C1(CCC1)c1ccccc1	0
ZINC89490755	C[C@H](CC(=O)O[C@@H](C#C)C1CC1)c1ccccc1F	0
ZINC89490806	C#C[C@@H](C1CC1)OC(=O)c1cccs1	0
ZINC89490871	C#C[C@H](C1CC1)OC(=O)c1ccsc1	0
ZINC89490889	C#C[C@@H](C1CC1)OC(=O)C1(CC1)c1ccccc1	0
ZINC89490896	Cc1ccc(cc1OC)CC(=O)O[C@@H](C#C)C1CC1	0
ZINC89490930	Cc1cc(ccc1n1cncn1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89490975	CC(=O)N1CCC(CC1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89490982	Cc1c(cco1)C(=O)O[C@H](C#C)C1CC1	0
ZINC89490990	Cc1c(cnn1C)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491000	C#C[C@@H](C1CC1)OC(=O)[C@H]1CC1(Cl)Cl	0
ZINC89491026	CC(=O)N[C@H](C1CCCC1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491032	C[C@@H](C(=O)O[C@@H](C#C)C1CC1)SCc1ccccc1	0
ZINC89491063	C#C[C@H](C1CC1)OC(=O)c1cnn(c1)c1ccccc1	0
ZINC89491066	C#C[C@H](C1CC1)OC(=O)CCn1c(=O)c2ccccc2nn1	0
ZINC89491086	CC(C)Cc1cc([nH]n1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491086	CC(C)Cc1cc(n[nH]1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491131	C#C[C@@H](C1CC1)OC(=O)[C@@H]1CCc2c[nH]nc2C1	0
ZINC89491137	C#C[C@@H](C1CC1)OC(=O)CCc1ncn[nH]1	0
ZINC89491150	Cn1cc(cn1)[C@H]1[C@@H](CCC(=O)N1C)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491160	C#C[C@H](C1CC1)OC(=O)/C=C/c1ccccc1	0
ZINC89491188	CC(=O)N1CCc2c1ccc(c2)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491190	CC(=O)N1CCc2c1ccc(c2)C(=O)O[C@H](C#C)C1CC1	0
ZINC89491227	COCCN1C[C@@H](CC1=O)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491235	COCc1ccccc1C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491236	COCc1ccccc1C(=O)O[C@H](C#C)C1CC1	0
ZINC89491238	C#C[C@@H](C1CC1)OC(=O)c1ccn(n1)c1ccccc1	0
ZINC89491286	C#C[C@H](C1CC1)OC(=O)c1ccc(cc1)Cl	0
ZINC89491289	C#C[C@H](C1CC1)OC(=O)c1ccccc1	0
ZINC89491302	C#C[C@@H](C1CC1)OC(=O)Cn1c2ccccc2ncc1=O	0
ZINC89491304	C#C[C@H](C1CC1)OC(=O)Cn1c2ccccc2ncc1=O	0
ZINC89491312	Cc1ccc(o1)/C=C/C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491313	Cc1ccc(o1)/C=C/C(=O)O[C@H](C#C)C1CC1	0
ZINC89491367	CC(C)c1cc(n[nH]1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491370	C#C[C@@H](C1CC1)OC(=O)CC[C@@H]1CCCO1	0
ZINC89491402	COc1cc(ccc1C(=O)O[C@@H](C#C)C1CC1)Cl	0
ZINC89491433	C#C[C@@H](C1CC1)OC(=O)c1c(cco1)Br	0
ZINC89491505	C#C[C@H](C1CC1)OC(=O)c1cc(cs1)C(=O)N	0
ZINC89491519	C[C@H](CC(=O)O[C@@H](C#C)C1CC1)NC(=O)C1CCCC1	0
ZINC89491572	C#C[C@@H](C1CC1)OC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89491592	Cc1cccc(c1)C(=O)O[C@@H](C#C)C1CC1	0
ZINC89491627	C#C[C@H](C1CC1)OC(=O)[C@@H]1CC(=O)Nc2c1cccc2	0
ZINC89491631	C#C[C@H](C1CC1)OC(=O)[C@H]1CC(=O)Nc2c1cccc2	0
ZINC89491638	C#C[C@H](C1CC1)OC(=O)c1cccc(c1)NC(=O)NC1CC1	0
ZINC89491642	C#C[C@@H](C1CC1)OC(=O)c1ccc(nc1)C(=O)N	0
ZINC89491644	C#C[C@H](C1CC1)OC(=O)c1ccc(nc1)C(=O)N	0
ZINC89491654	C[C@H](CC(=O)O[C@@H](C#C)C1CC1)c1ccccc1OC	0
ZINC89491688	CCC[C@@H](C)CC(=O)O[C@H](C#C)C1CC1	0
ZINC89492700	C#CCCCOC(=O)C1CCN(CC1)c1ccc(cn1)Cl	0
ZINC89493208	C[S@](=O)c1ccc(cc1)CNc1ccc(cc1)n1cncn1	0
ZINC89493548	C[C@H](C#C)OC(=O)[C@H]1CC(=O)N(C1)Cc1ccccn1	0
ZINC89493952	CCN(CC(=O)O[C@H](CC#C)C1CC1)c1ccccc1	0
ZINC89494006	C[C@H](CC#C)OC(=O)/C=C/c1ccnc(c1)Cl	0
ZINC89507401	c1ccc(cc1)CCc1ccc(c(c1)C(=O)NCc1csc(=O)[nH]1)O	0
ZINC89509108	C[C@@H]([C@@H](CO)SC)NC(=O)CCn1ccc2c1ccc(c2)Cl	0
ZINC89511322	Cc1c(c([nH]c1C(=O)OC)C)C(=O)N[C@H]1c2ccccc2C[C@H]1O	1
ZINC89511798	Cc1cc(c(c(c1)OC)O)C(=O)NC[C@@H](C)CCO	0
ZINC89512120	CC(C)[C@@H](C(=O)N(C)C[C@H](COC)O)[NH2+]C1CCOCC1	1
ZINC89521205	Cc1cccc(c1n1c(nnn1)COc1cccc[n+]1[O-])C	0
ZINC89525132	C[C@@H]1CSC(=N1)SCC(=O)N(Cc1ccco1)C1=CCCCC1	1
ZINC89525246	C[C@@H]1CSC(=N1)SCc1csc(n1)c1cccc(c1)OC	0
ZINC89525747	CC(C)N(C(C)C)C(=O)CSc1nnc(n1C1CC1)CO	0
ZINC89525757	CC(C)c1ccc(cc1)C(=O)CSc1nnc(n1C1CC1)CO	0
ZINC89525816	C[C@@H](C(=O)N1CCc2c(ccs2)C1)Sc1nnc(n1C1CC1)CO	0
ZINC89530488	CCOC(=O)[C@](C)(C(C)C)NC(=O)c1ccnc(c1)OC1CCC1	1
ZINC89530879	c1cc(sc1)c1nc(co1)CC(=O)Nc1cc(ccc1O)[N+](=O)[O-]	0
ZINC89531806	COCc1ccc(o1)C(=O)Nc1cc(ccc1O)[N+](=O)[O-]	1
ZINC89540631	C1C[C@@H](C[C@H](C1)[NH2+]CCS(=O)(=O)N1CCOCC1)C1CC1	0
ZINC89542456	c1cc(cc(c1)OC1CCCC1)C(=O)NN1CCCCC1	1
ZINC89547822	Cc1c([nH+]c([nH]1)SCC#CCOC)Cc1ccccc1	0
ZINC89548818	CCOCCC(=O)N1CCN(CC1)C(=O)CO	1
ZINC89558369	Cc1c(oc(n1)CN1CCO[C@H](C1)c1ccsc1)C	0
ZINC89561638	C[C@@H]1CCCC[C@@H]1NC(=O)C=C1CN(C1)C(=O)OC(C)(C)C	1
ZINC89566804	Cc1csc(n1)N1CCN(CC1)C(=O)CNC(=O)NC	1
ZINC89574646	CCOc1ccc(c(c1)/C=[NH+]/[C@@H](C)CCC(=O)OCC)O	1
ZINC89584639	C[C@@H](C/[NH+]=C(/N)\NC[C@@H]1CCCO1)c1nc(no1)c1ccccc1	0
ZINC89589721	Cc1ccc(nc1)S(=O)(=O)Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89592476	COCCCNC(=O)NC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	1
ZINC89593953	C#CCNC(=O)N1CCCC[C@H]1CCc1ccccc1	0
ZINC89594503	CCOC(=O)CC[C@@H](C)NC(=O)NCC#C	0
ZINC89595908	Cc1cc(n(n1)c1cncc(n1)NCC1(CC1)CS(=O)(=O)C)C	0
ZINC89596397	c1ccc(cc1)CN1CCC[C@H](C1=O)NCc1ccc(s1)Cl	1
ZINC89596439	CN(C)[C@H](CNC(=O)c1cnc(s1)[C@H]1CCCO1)c1cccs1	1
ZINC89598522	C[C@H]([C@@H](c1ccccc1)N1CCOCC1)[NH2+][C@@H]1CC[C@@H](CC1)O	0
ZINC89598867	Cc1cc(n2c(n1)ncn2)NCCNC(=O)C#Cc1ccccc1	0
ZINC89599039	Cc1cc([nH]n1)[C@H]1CCC[N@H+](C1)CCCNS(=O)(=O)C	0
ZINC89599106	Cc1cc([nH]n1)CC(=O)N1CC[NH+](CC1)CCC#C	0
ZINC89601276	CCOc1ccc(c(c1F)C(=O)NCC#C)F	0
ZINC89601628	c1cc(cc(c1)O)[C@@H]1CN(CCO1)c1cc(cnc1)Br	0
ZINC89601795	c1cc(cc(c1)O)[C@@H]1CN(CCO1)c1ccncc1[N+](=O)[O-]	0
ZINC89602420	c1c(c(cc2c1OCCO2)Br)CSCC1(COC1)CO	0
ZINC89604137	CCOc1ccc(c(c1F)C(=O)N(C)CCC#N)F	1
ZINC89621958	CC[C@@H](C(=O)Nc1cc(ccc1C)c1ncco1)OC1CCCC1	1
ZINC89650283	CCCn1c(nn(c1=S)C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2)C	0
ZINC89650386	CCCn1c(nn(c1=S)CN1CCC[C@@H]1c1ccccc1Cl)C	0
ZINC89651302	CN(C)S(=O)(=O)c1ccccc1CNC(=O)c1c(ncs1)C1CC1	1
ZINC89658456	C#Cc1cccc(c1)NC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89658473	C#Cc1cccc(c1)NC(=O)c1cccc(n1)OCC(F)F	0
ZINC89660560	COCCCCNc1ccc(cc1OCC(F)(F)F)F	0
ZINC89675137	CC[C@H](C)OCC(=O)Nc1c(c(n[nH]1)CCC[NH2+]C)C#N	1
ZINC89675871	COC(=O)c1cc(cc(c1)I)NCC#C	0
ZINC89682892	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)NC1CCCC1)O	1
ZINC89688817	Cc1cccc(c1NC(=O)CO/N=C(/C)\Cn1c(cc(n1)C)C)C	1
ZINC89689174	Cc1ccccc1[C@@H](CNC(=O)C#Cc1ccccc1)O	0
ZINC89689178	Cc1ccccc1[C@@H](CNC(=O)[C@@H](C)Cc1c([nH]nc1C)C)O	0
ZINC89692716	CCOC(=O)C[C@H](C)CNC(=O)NCc1ncc(s1)C	1
ZINC89700650	c1cc(ccc1C#CCn1cnc(cc1=O)C1CCC1)Cl	0
ZINC89702149	Cc1cn2c([nH+]1)[C@H](CCC2)CNCc1cnn2c1cccc2	0
ZINC89703306	CC(C)[C@H](C[NH2+][C@@H]1CCc2c1cc(cc2Cl)Cl)O	0
ZINC89704408	COC[C@@H](c1ccco1)N[C@H]1CCc2c1c(ccc2F)Br	0
ZINC89704624	CO[C@@H]1CC[N@H+](CC1)CC[NH2+][C@@H]1CCc2c1c(ccc2F)Br	0
ZINC89704729	CC(C)OC(=O)c1ccc(cc1)Cn1cnc(cc1=O)C1CCC1	1
ZINC89706211	CCCn1c(nnc1SCC#Cc1ccc(cc1)Cl)C	0
ZINC89708246	c1cc(ccc1NC(=O)C1(CCOCC1)c1ccc(cc1F)F)F	1
ZINC89712656	Cc1nc(cs1)c1cccc(c1)NCc1csc(n1)COC	0
ZINC89735951	Cc1nnc(n1C)C[N@@H+](C)[C@H]1CCN(C1)C[C@@H](CCC#N)C#N	0
ZINC89736409	CN(C)c1nc(ns1)CON=C1CCC2(CC1)OCCO2	0
ZINC89747705	CCOC(=O)C[C@H](C)CNC(=O)NC[C@H](c1ccccc1F)O	1
ZINC89749382	C#Cc1cccc(c1)NC(=O)C1(CCOCC1)c1ccc(cc1F)F	0
ZINC89749685	Cn1c2ccccc2[nH+]c1CN(C)CCC(=O)N1CCOCC1	1
ZINC89756691	Cn1ccc(n1)NCc1ccc(cc1)OCC#C	0
ZINC89760070	c1cc(c(cc1N1CCCC1=O)C(=O)N1CCO[C@H]2[C@@H]1CCCC2)Cl	1
ZINC89761565	CC(C)(C)c1nnc(s1)NC[C@@H](COCC1CC1)O	0
ZINC89761675	CC(C)(CN(C)C(=O)Nc1ccc(cc1OCC#C)F)O	0
ZINC89765934	COc1c(cccc1Br)CCNC(=O)[C@@H]1CCOC1	1
ZINC89768282	c1cc(c(cc1C(=O)N[C@H]1CCCc2c1cco2)F)N1CCOCC1	1
ZINC89769610	c1cc(c(cc1F)F)CN(Cc1ccnc(c1)C#N)C1CC1	0
ZINC89770011	c1cc(ccc1NC(=O)c1cnc(s1)[C@H]1CCCO1)OCCO	1
ZINC89773735	C#CCNC(=O)c1ccccc1NC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89774007	Cc1cccc(c1)OC[C@H](C)NC(=O)c1cnc(s1)[C@H]1CCCO1	1
ZINC89775965	CC(C)c1nc2n(n1)CCC[C@@H]2NC(=O)c1cnc(s1)[C@H]1CCCO1	1
ZINC89778361	Cc1ccc(cc1C)N1C[C@H](CCC1=O)C(=O)NC[C@H](C)SC	1
ZINC89778964	CCn1cc(cn1)S(=O)(=O)NC[C@H]1C[C@@H](C[N@@H+]1Cc1ccccc1)O	0
ZINC89779242	COC[C@H](C[N@H+]1CC[C@@H](CC1)NS(=O)(=O)c1cccc(c1)F)O	0
ZINC89781447	c1cc2c(c[nH]c2nc1)S(=O)(=O)N1CCOC[C@H]1C1CC1	0
ZINC89782473	CCc1cc([nH]n1)NC(=O)c1cnc(s1)[C@H]1CCCO1	1
ZINC89782905	C#CCN1CCN(CC1)C(=O)[C@@H]1CCCN1C(=O)c1ccccc1O	0
ZINC89782907	C#CCN1CCN(CC1)C(=O)[C@H]1CCCN1C(=O)c1ccccc1O	0
ZINC89783056	C#CCN1CCN(CC1)C(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89783092	C#CCN1CCN(CC1)C(=O)CNC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC89783329	c1cc(ccc1C1CCCCC1)C(=O)NC[C@@H](c1ccncc1)O	0
ZINC89783469	C#CCN1CCN(CC1)C(=O)c1cc(ccc1O)Cl	0
ZINC89783502	C#CCN1CCN(CC1)C(=O)c1cc(ccc1O)F	0
ZINC89783559	CCc1cccc(c1O)C(=O)N1CCN(CC1)CC#C	0
ZINC89783563	C[C@@H]1CC[C@H]([N@H+]1[C@@H](C)C(=O)N1CCN(CC1)CC#C)C	0
ZINC89783575	C#CCN1CCN(CC1)C(=O)c1cccc(c1O)[N+](=O)[O-]	0
ZINC89783634	C#CCN1CCN(CC1)C(=O)c1ccc(cc1O)Br	0
ZINC89783635	C#CCN1CCN(CC1)C(=O)Cc1cccc(c1)O	0
ZINC89783687	Cc1cc(c(c(c1)OC)O)C(=O)N1CCN(CC1)CC#C	0
ZINC89783751	C#CCN1CCN(CC1)C(=O)Cc1ccccc1O	0
ZINC89783784	C#CCN1CCN(CC1)C(=O)c1cc2c(cc1O)OCO2	0
ZINC89783842	C#CCN1CCN(CC1)C(=O)c1cc(ccc1O)Cc1ccccc1	0
ZINC89783946	COc1ccc(c(c1)O)C(=O)N1CCN(CC1)CC#C	0
ZINC89784074	C#CCN1CCN(CC1)C(=O)c1c(c(cc(c1Cl)Cl)Cl)O	0
ZINC89784075	C#CCN1CCN(CC1)C(=O)c1cc(c2ccccc2c1O)Cl	0
ZINC89784091	C#CCN1CCN(CC1)C(=O)c1c(cc(cc1Cl)Cl)[O-]	0
ZINC89784199	C#CCN1CCN(CC1)C(=O)c1cc(ccc1O)Br	0
ZINC89784465	C#CCN1CCN(CC1)C(=O)c1cc(cc(c1O)Cl)F	0
ZINC89784566	CCOCCCC[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89785109	CC(=O)Nc1cc(ccc1F)NCc1ccc(cc1)OCC#C	0
ZINC89789275	C[C@H](C[NH2+]C/C=C/c1ccc(cc1)C#N)C[NH+]1CCOCC1	0
ZINC89789517	CCOC(=O)C[C@@H](C)CNC(=O)c1cc(ccn1)n1cccn1	1
ZINC89789725	C[C@@H]([C@@H]1CCOC1)[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89789727	C[C@@H]([C@H]1CCOC1)[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89790097	CCOC(=O)C[C@@H](C)CNC(=O)c1ccc(cc1)OCC#C	0
ZINC89790887	c1cc(ccc1/C=C/CNc1ccn(n1)CCC(=O)N)C#N	1
ZINC89792558	C[C@@H](COCC(C)C)NC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89792686	CCOc1cc(ccc1NCc1cnc2n1cccn2)F	0
ZINC89794186	c1cc(ncc1Br)NC[C@@H](c1ccncc1)O	0
ZINC89794411	c1cc(oc1)[C@@H](C[C@@H]1COCCN1C(=O)c1cc2c(s1)CCC2)O	1
ZINC89795141	C[C@@H](C[NH2+]CC1=CCCOC1)c1nc(no1)c1ccccc1	0
ZINC89795533	C#CCCOc1ccc(cc1)C[NH2+]Cc1ccnc(c1)OC1CCC1	0
ZINC89796449	CC(C)N(c1cccc(c1)C#C)C(=O)Cc1cccc(c1)OCC#N	0
ZINC89796638	CCN(c1cccc(c1)C#C)C(=O)c1cccc(n1)OCC(F)F	0
ZINC89799608	Cc1ccc(cc1)CNC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89799654	COC[C@H](CN1CC[C@@H](CC1)[NH2+]Cc1ccc(cc1)OCCC#C)O	0
ZINC89799686	Cc1ccc(o1)c1ncc(s1)CN[C@H]1CC[N@@H+](CC1)C[C@H](COC)O	0
ZINC89799729	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NCc1c(nc2n1cccc2)Cl)O	0
ZINC89800486	CCc1ccc(o1)C[NH2+][C@@H]1CCN(CC1)C[C@H](COC)O	0
ZINC89800521	CCCOc1ccc(cc1)C[NH2+][C@@H]1CCN(CC1)C[C@@H](COC)O	0
ZINC89800550	CC(C)Oc1ccc(cc1)C[NH2+][C@@H]1CCN(CC1)C[C@H](COC)O	0
ZINC89800825	COC[C@H](C[N@H+]1CC[C@@H](CC1)NCc1ccccc1OCC#C)O	0
ZINC89800825	COC[C@H](CN1CC[C@@H](CC1)[NH2+]Cc1ccccc1OCC#C)O	0
ZINC89800830	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NCc1ccco1)O	0
ZINC89800840	COC[C@H](C[N@@H+]1CC[C@H](CC1)[NH2+]CC1CCCCC1)O	0
ZINC89801204	COC[C@@H](C[N@@H+]1CC[C@H](CC1)NCc1ccc(c(c1)Cl)OCC=C)O	0
ZINC89801221	COC[C@@H](CN1CC[C@@H](CC1)[NH2+]Cc1ccc(cc1)OCC#C)O	0
ZINC89801221	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NCc1ccc(cc1)OCC#C)O	0
ZINC89801222	COC[C@H](C[N@H+]1CC[C@@H](CC1)NCc1ccc(cc1)OCC#C)O	0
ZINC89801222	COC[C@H](CN1CC[C@@H](CC1)[NH2+]Cc1ccc(cc1)OCC#C)O	0
ZINC89801473	CCOc1ccc(cc1)CN[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O	0
ZINC89801598	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NCc1cc2c(c(c1)Cl)OCCO2)O	0
ZINC89801599	COC[C@H](CN1CC[C@@H](CC1)[NH2+]Cc1cc2c(c(c1)Cl)OCCO2)O	0
ZINC89802511	Cc1cc(c(cc1C)O)C[NH2+]C1(CCOCC1)c1ccc(cc1F)F	0
ZINC89803135	C#CCOc1ccccc1OC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89805896	COc1cc[nH+]c(c1)NCc1ccccc1OCC#C	0
ZINC89805929	CCOC(=O)CC[C@@H](C)NC(=O)c1ccc(cc1)OCC#C	0
ZINC89807902	c1cc2ccc(c(c2nc1)CSC[C@H](CO)O)Cl	0
ZINC89812490	CC(C)(c1cccc(c1)F)NC(=O)c1cnc(s1)[C@H]1CCCO1	1
ZINC89812714	C[C@@H]1CN(c2ccccc2NC1=O)C(=O)c1c(ncs1)C1CC1	1
ZINC89814463	CCc1nc(c(s1)[C@H](C)OC(=O)c1cccnc1OCC(F)F)C	1
ZINC89814546	c1cc(cc(c1)N1CCCCCC1)NC(=O)c1c(ncs1)C1CC1	1
ZINC89815714	C#CCOc1cc(ccc1NC(=O)c1c(ncs1)C1CC1)F	0
ZINC89816028	CC[C@@H](Cc1ccccc1)N(C)C(=O)c1ccc(cc1)n1ccnn1	1
ZINC89818984	C[C@H](CNC(=O)c1c(ncs1)C1CC1)Oc1ccc(cc1)F	1
ZINC89821412	Cc1c(cn[nH]1)C(=O)NNC(=O)c1cccc(c1)c1ccoc1	1
ZINC89821611	c1ccc(cc1)C#CC(=O)NC[C@@H]1CC[C@@H](O1)C(=O)N	0
ZINC89821662	c1ccc(cc1)C#CCNC(=O)c1ccc(cc1O)Cl	0
ZINC89821669	c1ccc(cc1)C#Cc1ccccc1NC(=O)N1CC[C@@H](C1)CCO	0
ZINC89821671	c1ccc(cc1)C#Cc1ccccc1NC(=O)N1CC[C@H](C1)CCO	0
ZINC89822792	CCc1c(c(n[nH]1)NC(=O)c1c(ncs1)C1CC1)C	1
ZINC89825057	CC[C@@H](C)n1c(c(cn1)C(=O)NCc1ccc(cc1SC)C)C1CC1	1
ZINC89825928	C[C@H](C(=O)OC(C)C)N(C)C(=O)c1cccc(n1)OCC(F)F	1
ZINC89826504	CC(C)CC[C@H]1CCCCN1C(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89827093	CN(Cc1cnn(c1)CC#C)C(=O)c1cccnc1OCC(F)F	0
ZINC89827632	c1ccc(cc1)[C@H](c1cccc(c1)F)NC(=O)N[C@@H]1CCCNC1=O	1
ZINC89828665	CC(C)[C@@H]1CCc2ccccc2N1C(=O)C1CCN(CC1)CC#C	0
ZINC89831112	CC[C@H](C)[C@@](C)(CNC(=O)c1cc(ccc1Cl)N1CCCC1=O)O	0
ZINC89832089	c1cc(c(c(c1)F)[C@H](CNC(=O)c1cnc(s1)[C@@H]1CCCO1)O)F	1
ZINC89832636	C#CCOC(=O)C1(CCCC1)c1ccc(cc1F)F	0
ZINC89833679	CC(C)(C)Cc1cc([nH]n1)NC(=O)c1cccnc1OCC(F)F	1
ZINC89833834	C=CCCOCCNC(=O)c1cccc(n1)OCC(F)F	1
ZINC89834015	COc1ccc(cc1)COCCCC(=O)N[C@H](CC#C)C(=O)N	0
ZINC89834016	C#CC[C@@H](C(=O)N)NC(=O)c1cccc(n1)OCC(F)F	0
ZINC89834439	CC[C@@H](C)n1c(c(cn1)C(=O)OCC#C)C1CC1	0
ZINC89838773	CC(C)Oc1cccc(c1)/C=C/C(=O)N(C)CCCS(=O)(=O)C	1
ZINC89843049	Cc1c(c(n(n1)CC(=O)N(C)c1cccc2c1cccn2)C)Cl	1
ZINC89848470	CCOCCOCC(=O)N[C@@H](c1ccccc1OC)c1ccccn1	1
ZINC89849922	C#CCOCCC(=O)Nc1ccn(n1)c1c(cccn1)Cl	0
ZINC89853760	c1cc(c(cc1N1CCCC1=O)C(=O)NC[C@@]1(CCOC1)CCO)Cl	1
ZINC89854277	Cc1cc(c(cc1NC(=O)N1CCC[C@@H]([C@H]1CO)C)OC)OC	0
ZINC89856576	CCOC(=O)CC[C@H](C)NC(=O)Nc1cccc(c1)C#C	0
ZINC89856592	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)Nc1cccc(c1)C#C)O	0
ZINC89861582	COc1ccc(cc1)COCCCC(=O)N[C@H]1CCCC[C@@H]1O	1
ZINC89863766	Cc1ccc(c(c1)OCCOC)NC(=O)N1CCC[C@@H]([C@@H]1CO)C	1
ZINC89866758	CCOCCOc1c(cccc1Cl)NC(=O)N1CCC[C@H]([C@@H]1CO)C	1
ZINC89867593	CCC(CC)(CNC(=O)c1ccc(cc1)n1ccnn1)CO	0
ZINC89868337	C[C@@H]1CCCN([C@H]1CO)C(=O)Nc1ccc(c(c1)C#N)F	0
ZINC89868707	Cn1c2ccc(cc2nc1C1CC1)NC(=O)CCOCC#C	0
ZINC89870673	CC(C)(C)c1nc2cc(ccc2n1C)NC(=O)CCOCC#C	0
ZINC89871787	CCOC(=O)CC[C@@H](C)NC(=O)Nc1ccc(cc1OCC#C)F	0
ZINC89871788	CCOC(=O)CC[C@H](C)NC(=O)Nc1ccc(cc1OCC#C)F	0
ZINC89872433	CC(C)n1cc(cn1)NC(=O)N[C@H]1CC[N@@H+](CC1)C[C@@H](COC)O	1
ZINC89875475	C[C@@H]1CCCN([C@@H]1CO)C(=O)Nc1ccc(cc1OCC#N)F	0
ZINC89876515	CC(C)c1cc(ccc1NC(=O)C1CCN(CC1)CC#C)Br	0
ZINC89879167	c1cc(c(nc1)n1ccc(n1)NC(=O)N1CC[C@@H](C1)O)Cl	0
ZINC89880531	CCOC(=O)CC[C@@H](C)NC(=O)CCOCC#C	0
ZINC89880532	CCOC(=O)CC[C@H](C)NC(=O)CCOCC#C	0
ZINC89881128	CC[C@H](C(=O)N[C@@H](C)CCC(=O)OCC)Sc1ccccc1	1
ZINC89884076	CN(C[C@@H]1CCC[C@H]1O)C(=O)Nc1ccc(nc1)Oc1cccnc1	0
ZINC89887072	C[C@@H](CCC(C)C)NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	1
ZINC89887412	C1CC[C@H]([C@@H](C1)N1CC[N@@H+](CC1)CCCOCC(F)(F)F)O	0
ZINC89887677	CCOC(=O)CC[C@@H](C)NC(=O)NC[C@H](c1cccs1)N1CCCC1	1
ZINC89887787	C#CCN1CCN(CC1)C(=O)N[C@H](c1ccccc1)c1ccccn1	0
ZINC89887801	CC(C)OC[C@H](COc1c(cccc1OC)OC)O	0
ZINC89887842	Cc1[nH+]c2ccccc2n1CCCNC(=O)N1CCN(CC1)CC#C	0
ZINC89888210	C#CCN1CCN(CC1)C(=O)NCCSc1ccccc1	0
ZINC89888675	CN(CCNC(=O)N1CCN(CC1)CC#C)c1ccccc1	0
ZINC89888835	C[C@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89888844	C[C@@H](CCc1ccc(cc1)O)NC(=O)N1CCN(CC1)CC#C	0
ZINC89888918	CCOC(=O)CC[C@@H](C)NC(=O)NCCc1cn2ccccc2n1	1
ZINC89888927	c1ccc(cc1)C#CCNC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89889088	C#CCN1CCN(CC1)C(=O)NC[C@@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC89889096	C#CCN1CCN(CC1)C(=O)NCCNC(=O)c1ccccc1	0
ZINC89889106	C#CCN1CCN(CC1)C(=O)NCCNC(=O)c1ccc(cc1)Cl	0
ZINC89889208	CCOCCNC(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89889350	CC(C)[N@@H+](C)Cc1ccccc1CNC(=O)N1CCN(CC1)CC#C	0
ZINC89889392	CCN(CC)c1ccc(cn1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89889637	CCOCc1ccc(cc1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89889711	CN(C)c1cc(ccn1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89889926	CCOC(=O)CC[C@H](C)NC(=O)N[C@H](C)c1cccc(c1)OC(C)C	1
ZINC89890023	C[C@H](Cc1cccs1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89890059	CCCC(=O)Nc1cccc(c1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89890438	Cc1c(cc(o1)CNC(=O)N1CCN(CC1)CC#C)C(=O)OC	0
ZINC89890471	C[C@@H]1CCC[C@H](C1)NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O	1
ZINC89890545	CCOC(=O)N[C@@H](CC(C)C)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89891470	CC(C)COC(=O)N1CCN(CC1)[C@H]1CCCC[C@@H]1O	1
ZINC89891748	C#CCN1CCN(CC1)C(=O)NC[C@@]1(CCSC1)N1CCOCC1	0
ZINC89891855	C[C@H](Cc1ccc(cc1)O)NC(=O)N1CCN(CC1)CC#C	0
ZINC89892135	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)N[C@H]1C[C@@H]1c1ccccc1)O	1
ZINC89892523	CCOC(=O)[C@H]1CC[C@@H](CC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89892601	C[C@H](CC(C)(C)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89892906	C[C@@H](CCc1ccc(cc1)OC)NC(=O)N1CCN(CC1)CC#C	0
ZINC89893260	COCCCCCNC(=O)NC[C@H]1C[C@H](C[N@@H+]1Cc1ccccc1)O	1
ZINC89893903	C=C(CN(CC#C)[C@@H]1CCS(=O)(=O)C1)Cl	0
ZINC89893939	C=CCCC(=O)O[C@@H](Cc1ccccc1)C#C	0
ZINC89894648	C#CCN1CCN(CC1)C(=O)N[C@H]1CCN(C1)CC(F)(F)F	0
ZINC89894744	C[N@H+]1CC[C@@H](CC1)N1CC[C@@H](CC1)NC(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89895269	C[C@H](C[C@@H]1CCCN1C(=O)c1ccc(cc1)S(=O)(=O)NCC#C)O	0
ZINC89895273	C[C@@H](C[C@H]1CCCN1C(=O)c1ccc(cc1)S(=O)(=O)NCC#C)O	0
ZINC89895364	Cc1ccccc1C(C)(C)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89895636	Cc1cc(ccc1OC)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89895948	C#CCN1CCN(CC1)C(=O)NCCc1cccc(c1)O	0
ZINC89896217	CCCC[C@@H]1CCC[C@H]1NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O	1
ZINC89896396	CC(C)(C)OC(=O)NCCCNC(=O)N1CCN(CC1)CC#C	0
ZINC89896570	C[C@H]([C@H]1CCCC[N@@H+]1Cc1cccc(c1)NC(=O)OC(C)(C)C)O	1
ZINC89896731	C#CCN1CCN(CC1)C(=O)N[C@@H]1C[C@@H]1c1ccccc1Br	0
ZINC89897007	C[C@H](CN1CC[N@H+](CC1)C)NC(=O)N1CCN(CC1)CC#C	0
ZINC89897210	C#CCN1CCN(CC1)C(=O)NC[C@@H]1CCOc2c1cccc2	0
ZINC89897411	C#CCN1CCN(CC1)C(=O)NCCCNC(=O)c1cccc(c1)F	0
ZINC89897911	C[C@H](C(=O)N1CC[C@@H](CC1)C(=O)N)N(C)CC[NH+]1CCCC1	1
ZINC89898712	CN(CC[NH+]1CCCC1)CC(=O)N([C@H]1CCS(=O)(=O)C1)C1CCCC1	1
ZINC89898774	COc1cc(ccc1O)CCNC(=O)N1CCN(CC1)CC#C	0
ZINC89898842	CC(C)N1CC[C@@H](C1=O)NC(=O)N1CCN(CC1)CC#C	0
ZINC89899377	Cc1cccc(c1C)[C@@H](C)NC(=O)N1CCN(CC1)CC#C	0
ZINC89899454	CC(C)NC(=O)[C@@H]1CCC[C@H](C1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89899496	C#CCN1CCN(CC1)C(=O)N[C@@H]1C[C@@H]1c1c(cccc1F)F	0
ZINC89899712	Cc1cccc([nH+]1)N1CCC(CC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89900338	CCCC[C@@H](COC)NC(=O)N1CCN(CC1)CC#C	0
ZINC89900439	C[C@H](c1nc(no1)c1cccs1)N1CCN(CC1)[C@H]1CCCC[C@@H]1O	0
ZINC89900690	Cc1ccc(s1)C[C@H](C)NC(=O)N1CCOC[C@H]1C1CC1	1
ZINC89900745	Cc1c(c(on1)C)C[C@@H](C)NC(=O)N1CCN(CC1)CC#C	0
ZINC89900903	C[C@@H](CNC(=O)N1CCN(CC1)CC#C)CN1CCOCC1	0
ZINC89900904	C[C@H](CNC(=O)N1CCN(CC1)CC#C)C[NH+]1CCOCC1	0
ZINC89900943	C#CCN1CCN(CC1)C(=O)NCc1ccc(c(c1)F)O	0
ZINC89901544	Cc1cc(cc(c1)CCNC(=O)N1CCN(CC1)CC#C)C	0
ZINC89901758	C#CCN1CCN(CC1)C(=O)NCc1ccccc1OCCO	0
ZINC89902044	CCc1ccc(o1)[C@H](COC)NC(=O)N1CCN(CC1)CC#C	0
ZINC89902095	CCO[C@@H]1C[C@H](C21CCC2)NC(=O)N1CCN(CC1)CC#C	0
ZINC89902105	Cc1ccc(cc1)N1CC[C@@H](C1=O)NC(=O)N1CCN(CC1)CC#C	0
ZINC89902381	C#CCN1CCN(CC1)C(=O)N[C@H]1CCc2c1cccc2O	0
ZINC89903128	C#CCN1CCN(CC1)C(=O)N[C@H]1CC[N@H+](C1)CC1CCCC1	0
ZINC89903271	C[C@H](CNC(=O)N1CCN(CC1)CC#C)c1ccc(cc1F)F	0
ZINC89903303	CCS[C@@H]1CC[C@@H](C1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89903306	CCS[C@H]1CC[C@H](C1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89903433	C[C@H](c1nc(no1)C1CCCC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89903547	Cc1c(sc(n1)CNC(=O)N1CCN(CC1)CC#C)C	0
ZINC89903744	CC(C)C[C@H](CCO)CNC(=O)NCc1ccnc(c1)OC1CCC1	0
ZINC89903907	COC[C@@H](c1ccco1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89904030	CCO[C@@H](CCNC(=O)N1CCN(CC1)CC#C)C1CCCC1	0
ZINC89905155	C[C@@H](c1cccc(c1)C#N)NC(=O)C#Cc1ccc2c(c1)OCO2	0
ZINC89905304	C#CCN1CCN(CC1)C(=O)N[C@H]1CCO[C@@H]1c1ccccc1	0
ZINC89905757	C[C@H](c1ccccc1)OCCCNc1ccc2ncc(n2n1)[N+](=O)[O-]	0
ZINC89906298	CCOC(=O)CC[C@H](C)NC(=O)N[C@@H]1CCCn2c1nc(n2)C	1
ZINC89906399	Cc1cc(c(o1)C)c1nnc(o1)C[N@@H+]1CC[C@@H](C1)COCCOC	0
ZINC89906510	C[C@@H](CO[C@H]1CCOC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89906862	c1ccc(c(c1)CCNC(=O)N1CCOC[C@H]1C1CC1)OC(F)(F)F	1
ZINC89907083	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)NCCCCC#C)O	0
ZINC89907084	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)NCCCCC#C)O	0
ZINC89907376	CC(C)(C)OC(=O)Nc1cccc(c1)CN(CC#C)CC#C	0
ZINC89907540	CC[C@@H](c1ccccc1Br)NC(=O)N1CCN(CC1)CC#C	0
ZINC89907853	C#CCN1CCN(CC1)C(=O)NC[C@@H]1CCCS1(=O)=O	0
ZINC89907895	CCC(CC)CN(CCC#N)Cc1[nH]c(=O)c2c(c(sc2n1)C)C	0
ZINC89908617	C#CCN1CCN(CC1)C(=O)NCC1(CCC1)C1CC1	0
ZINC89908689	C[C@H]1CN(C[C@@H](O1)C)CC[C@@H]1CC[N@H+](CC1)[C@@H]1CCCC[C@@H]1O	0
ZINC89908753	CC(C)C[N@H+]1CCC[C@@H]1CNC(=O)N1CCN(CC1)CC#C	0
ZINC89908977	C[C@H](CNC(=O)N1CCN(CC1)CC#C)[S@](=O)C	0
ZINC89909000	C#CCN1CCN(CC1)C(=O)N[C@H]1[C@H]2CCO[C@@H]2C21CCCC2	0
ZINC89909019	C[C@@H]([C@H]1COc2c1cccc2)NC(=O)N1CCN(CC1)CC#C	0
ZINC89909072	CN(C)c1cccc(n1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89909156	C[C@H](C1CCC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89909235	C=CCCOCCNC(=O)N1CCN(CC1)CC#C	0
ZINC89909642	C[C@]1(CC[N@H+](C1)[C@@H]1CCCC[C@@H]1O)C(=O)OC	1
ZINC89910152	C[C@@H](c1cccs1)[NH+]=C(NCCOC)NCCOC	0
ZINC89911636	CC(C)C[C@H](CNC(=O)NCc1ccnc(c1)OC1CCC1)O	0
ZINC89913479	C[C@H](c1cn(nn1)c1ccccc1)[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC89914010	CC#CCN(CCS(=O)(=O)C)C(C)(C)C	0
ZINC89914010	CC#CC[N@@H+](CCS(=O)(=O)C)C(C)(C)C	0
ZINC89914011	CC#CCN1CCC(CC1)OC[C@@H]1CCCO1	0
ZINC89914011	CC#CC[N@H+]1CC[C@@H](CC1)OC[C@@H]1CCCO1	0
ZINC89914012	CC#CC[N@H+]1CC[C@@H](CC1)OC[C@H]1CCCO1	0
ZINC89914018	CC#CCN[C@@](C)(c1cccc(c1)Cl)C(=O)N	0
ZINC89915406	Cc1c(cnn1c1cccc(c1)Cl)C(=O)N(C)CCCS(=O)(=O)C	1
ZINC89919412	C[C@@]1(CCN(C1)C(=O)C#Cc1ccccc1)C(=O)OC	0
ZINC89919718	CC1(OCCO1)[C@@H]1CCN(CC1)C(=O)[C@@H]1C[C@H]2CC[C@@H]1C2	1
ZINC89920300	C[C@H]1C[C@H](CN1C)[NH2+][C@@H]1[C@@H]2CCO[C@@H]2C1(C)C	0
ZINC89921324	CCN(Cc1cccs1)C(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	1
ZINC89921566	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)N1CCc2ccccc2C1)O	1
ZINC89921901	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)N1CCC[C@H]1C1CCCC1)O	1
ZINC89922509	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)N(CC#C)C1CCCC1)O	0
ZINC89922512	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)N(CC#C)C1CCCC1)O	0
ZINC89924296	CC[C@@H](C)[C@H](C(=O)OC)NC(=O)C[N@H+](C)[C@@H]1CC[C@H](CC1)CO	1
ZINC89925463	Cn1cc[nH+]c1[C@@H]([C@@H]1CC[N@H+](CC1)CC#Cc1ccccc1Cl)O	0
ZINC89925464	Cn1ccnc1[C@H]([C@H]1CC[N@@H+](CC1)CC#Cc1ccccc1Cl)O	0
ZINC89925464	Cn1cc[nH+]c1[C@H]([C@H]1CC[N@@H+](CC1)CC#Cc1ccccc1Cl)O	0
ZINC89925615	CC(C)c1ccc(cc1)[C@@H]1CCCN1C(=O)Cc1ccccc1O	0
ZINC89925817	C[C@@H](C(=O)NCC#C)[N@@H+]1CC[C@H](CC1)[C@@H](c1[nH+]ccn1C)O	0
ZINC89925818	C[C@H](C(=O)NCC#C)[N@H+]1CC[C@@H](CC1)[C@@H](c1[nH+]ccn1C)O	0
ZINC89925819	C[C@@H](C(=O)NCC#C)[N@H+]1CC[C@@H](CC1)[C@H](c1[nH+]ccn1C)O	0
ZINC89928820	C[C@H]([C@@H]1CCCN(C1)[C@@H](C)C(=O)NC(=O)NC(C)(C)C)O	0
ZINC89929026	CCOC(=O)[C@H]1CCCN(C1)C(=O)[C@@H](C)[N@@H+]1CCC[C@@H](C1)[C@@H](C)O	1
ZINC89929633	C[C@@H]([C@H]1CCC[N@H+](C1)Cc1nccs1)O	0
ZINC89930149	C[C@H]1CN([C@@H](CO1)C)S(=O)(=O)N1CCOCC1	0
ZINC89930647	C[C@H]([C@@H]1CCC[N@@H+](C1)CC(=O)NCCOCCC(C)C)O	1
ZINC89930847	CCOC(=O)C[C@@H](C)CNC(=O)N[C@H](C)C[C@@H](c1cccs1)O	1
ZINC89931480	Cc1c2c([O-])nc(nc2sc1C(=O)OC)C[N@H+]1CCC[C@H](C1)[C@@H](C)O	1
ZINC89932889	C[C@H]([C@@H]1CCCN(C1)CC#Cc1cccc(c1)Cl)O	0
ZINC89932889	C[C@H]([C@@H]1CCC[N@@H+](C1)CC#Cc1cccc(c1)Cl)O	0
ZINC89932890	C[C@@H]([C@H]1CCCN(C1)CC#Cc1cccc(c1)Cl)O	0
ZINC89933670	C[C@@H]([C@@H]1CCC[N@@H+](C1)CC(=O)NCc1ccc(cc1)COC)O	1
ZINC89933913	CCOC(=O)C[C@@H](C)CNC(=O)NC[C@@H](C(C)(C)C)O	1
ZINC89934009	CCOC(=O)C[C@@H](C)CNC(=O)NC[C@@]1(CCc2c1cccc2)O	1
ZINC89934546	CS(=O)(=O)CCN1CCN(CC1)Cc1csc(n1)C1CCCCC1	0
ZINC89935080	CCOC(=O)CC[C@@H](C)NC(=O)N[C@@](C)(CO)C1CC1	1
ZINC89935969	CN(CC#Cc1ccc(cc1)Cl)[C@@H]1CCSC1	0
ZINC89936062	CCOC(=O)CC[C@H](C)NC(=O)N1CC[C@]2(CCCC[C@@H]2C1)O	1
ZINC89936067	CCOC(=O)CC[C@@H](C)NC(=O)N[C@H](CC(C)C)CO	1
ZINC89936648	CCOC(=O)CC[C@H](C)NC(=O)N1CCC[C@@](C1)(C)CO	1
ZINC89938200	CN(CC1=NS(=O)(=O)c2c([N-]1)cccc2)[C@@H]1CCSC1	0
ZINC89939156	CN(CC#Cc1ccc(cc1)C(F)(F)F)[C@H]1CCSC1	0
ZINC89939464	C[C@@H]1CN(CCN1c1nccs1)c1nccc(n1)OC	0
ZINC89939746	COC[C@@H](C(=O)N)NC(=O)c1ccccc1NCc1cccnc1	1
ZINC89942079	CC[C@](C)(CNC(=O)OC(C)(C)C)C(=O)NC[C@@H]1CCCS1	1
ZINC89942095	CC[C@](C)(CNC(=O)c1ccc2c(c1)COCO2)[C@@H](C)O	1
ZINC89942895	CC[C@@H]([C@@H]1CN(CCO1)Cc1ccccc1)NC(=O)NCC#C	0
ZINC89943310	CC[C@@H](C[N@H+](C)[C@@H](C)CSCC)O	0
ZINC89943879	c1ccc(c(c1)C#CCN(C[C@@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1)Cl	0
ZINC89943880	c1ccc(c(c1)C#CCN(C[C@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1)Cl	0
ZINC89943920	c1cc(ccc1C#CCN(C[C@@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1)F	0
ZINC89944389	COCCN(CC#Cc1ccccc1Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC89944390	COCCN(CC#Cc1ccccc1Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC89944393	C[C@H]1CC[C@@](CC1)(C[N@H+](CCOC)[C@@H]1CCS(=O)(=O)C1)O	0
ZINC89944448	COCCN(CC#Cc1ccc(cc1)F)[C@H]1CCS(=O)(=O)C1	0
ZINC89944584	CCC[C@@H]1CN(CCO1)C(=O)c1c(cc(cc1F)F)O	1
ZINC89944733	Cc1ccc(c(c1)OC[C@@H](CN1CCN(CC1)CC#C)O)C	0
ZINC89944747	C[C@@H](c1nc(no1)Cc1ccc(cc1)Cl)N1CCN(CC1)CC#C	0
ZINC89944762	C#CCN1CCN(CC1)C[C@@H](COCc1ccc2c(c1)OCO2)O	0
ZINC89944762	C#CCN1CC[NH+](CC1)C[C@@H](COCc1ccc2c(c1)OCO2)O	0
ZINC89944763	C#CCN1CCN(CC1)C[C@H](COCc1ccc2c(c1)OCO2)O	0
ZINC89944763	C#CCN1CC[NH+](CC1)C[C@H](COCc1ccc2c(c1)OCO2)O	0
ZINC89944810	C[C@@H](c1ccccn1)[NH+]1CCN(CC1)CC#C	0
ZINC89944827	C#CCN1CC[NH+](CC1)Cc1cc(ccc1F)C#N	0
ZINC89944876	Cc1c(cc(s1)C(=O)OC)C[NH+]1CCN(CC1)CC#C	0
ZINC89944877	Cc1cc2c(cc(=O)oc2cc1C)C[NH+]1CCN(CC1)CC#C	0
ZINC89944903	C#CCN1CCN(CC1)C[C@H](COc1c(cccc1Cl)Cl)O	0
ZINC89945006	C#CCN1CCN(CC1)[C@@H]1CCN(C1=O)c1c(cccc1F)F	0
ZINC89945085	CC(C)c1nc(cs1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945086	COCCCCC[NH+]1CCN(CC1)CC#C	0
ZINC89945088	C[C@H]1CCCC[C@@H]1OCCN1CCN(CC1)CC#C	0
ZINC89945088	C[C@H]1CCCC[C@@H]1OCC[NH+]1CCN(CC1)CC#C	0
ZINC89945090	C[C@H]1CCCC[C@H]1OCCN1CCN(CC1)CC#C	0
ZINC89945092	Cc1cccc(c1NC(=O)[C@H](C)N1CCN(CC1)CC#C)C	0
ZINC89945096	CN(C)C(=O)c1ccc(cc1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945104	C[C@H](c1[nH]c(=O)c2ccccc2n1)[NH+]1CCN(CC1)CC#C	0
ZINC89945140	Cc1ccc(cc1F)NC(=O)CN1CCN(CC1)CC#C	0
ZINC89945150	C[C@@H](c1nc(on1)CN1CCN(CC1)CC#C)OCC(C)C	0
ZINC89945152	CC(C)OC(=O)CCN1CCN(CC1)CC#C	0
ZINC89945165	Cc1ccc2c(cc(=O)oc2c1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945177	C[C@H](C(=O)NC(=O)NC)N1CCN(CC1)CC#C	0
ZINC89945216	CN(Cc1ccc(cc1)OC)C(=O)CN1CCN(CC1)CC#C	0
ZINC89945222	C#CCN1CCN(CC1)CCOc1ccc(cc1)F	0
ZINC89945222	C#CCN1CC[NH+](CC1)CCOc1ccc(cc1)F	0
ZINC89945271	COc1ccccc1N1CC[C@@H](C1=O)N1CCN(CC1)CC#C	0
ZINC89945287	C[C@H](c1nnc(o1)c1ccc(cc1Cl)Cl)N1CCN(CC1)CC#C	0
ZINC89945348	Cc1cc(nc(n1)c1ccc(cc1)Cl)CN1CCN(CC1)CC#C	0
ZINC89945352	CC(=O)Nc1ccc2c(cc(=O)oc2c1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945404	C[C@@H](C(=O)Nc1cccnc1Cl)N1CCN(CC1)CC#C	0
ZINC89945409	CC(C)CSCCC[NH+]1CCN(CC1)CC#C	0
ZINC89945435	C#CCN1CCN(CC1)Cc1nccn1Cc1ccccc1	0
ZINC89945439	CCOc1ccccc1OCC[NH+]1CCN(CC1)CC#C	0
ZINC89945473	CCOC(=O)c1ccc(cc1)OC[C@@H](CN1CCN(CC1)CC#C)O	0
ZINC89945473	CCOC(=O)c1ccc(cc1)OC[C@@H](C[NH+]1CCN(CC1)CC#C)O	0
ZINC89945474	CCOC(=O)c1ccc(cc1)OC[C@H](CN1CCN(CC1)CC#C)O	0
ZINC89945474	CCOC(=O)c1ccc(cc1)OC[C@H](C[NH+]1CCN(CC1)CC#C)O	0
ZINC89945539	C#CCN1CCN(CC1)Cc1cnc2n1cccc2	0
ZINC89945559	Cc1c(nc(o1)c1cccs1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945585	Cc1ccc(cc1)CC[NH+]1CCN(CC1)CC#C	0
ZINC89945590	C#CCN1CCN(CC1)Cc1nc2cc(ccc2o1)C(F)(F)F	0
ZINC89945598	COC(=O)c1cccc(c1)[C@@H](C(=O)OC)N1CCN(CC1)CC#C	0
ZINC89945659	C#CCN1CC[NH+](CC1)[C@H]1CCc2c1cccc2Cl	0
ZINC89945664	CC[C@H]1CCCCN1C(=O)CN1CCN(CC1)CC#C	0
ZINC89945681	C#CCN1CCN(CC1)C[C@H](COc1cc(ccc1Cl)Cl)O	0
ZINC89945722	Cc1ccc(cc1OC)c1nc(on1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945747	Cc1cc(c(cc1Cl)C(C)C)OC[C@@H](CN1CCN(CC1)CC#C)O	0
ZINC89945748	Cc1cc(c(cc1Cl)C(C)C)OC[C@H](CN1CCN(CC1)CC#C)O	0
ZINC89945748	Cc1cc(c(cc1Cl)C(C)C)OC[C@H](C[NH+]1CCN(CC1)CC#C)O	0
ZINC89945750	C#CCN1CC[NH+](CC1)Cc1nc(no1)c1cccnc1	0
ZINC89945755	C#CCN1CC[NH+](CC1)Cc1cc(no1)c1ccccc1	0
ZINC89945762	C#CCN1CC[NH+](CC1)CCCCCCO	0
ZINC89945763	C#CCN1CCN(CC1)Cc1ccc(cc1F)[N+](=O)[O-]	0
ZINC89945763	C#CCN1CC[NH+](CC1)Cc1ccc(cc1F)[N+](=O)[O-]	0
ZINC89945771	C#CCN1CCN(CC1)Cc1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC89945774	COc1cccc(c1)CCC[NH+]1CCN(CC1)CC#C	0
ZINC89945792	C#CCN1CCN(CC1)Cc1coc(n1)c1c(cccc1F)F	0
ZINC89945795	CCCNC(=O)[C@@H](C)N1CCN(CC1)CC#C	0
ZINC89945805	CC(C)CCOCCNC(=O)CN1CCN(CC1)CC#C	0
ZINC89945814	C#CCN1CCN(CC1)CCCc1nc2ccccc2o1	0
ZINC89945842	C#CCN1CCN(CC1)CC(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC89945868	CNC(=O)CCN1CCN(CC1)CC#C	0
ZINC89945873	C#CCN1CC[NH+](CC1)Cc1cc(sc1)[N+](=O)[O-]	0
ZINC89945911	CC(C)(C)c1ccc(cc1)OCCCN1CCN(CC1)CC#C	0
ZINC89945938	C#CCN1CCN(CC1)Cc1ncc(o1)c1cccs1	0
ZINC89945939	CN(C)C(=O)Sc1ccc(cc1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945964	COc1cc(ccc1OC[C@H](C[NH+]1CCN(CC1)CC#C)O)CC=C	0
ZINC89945967	Cc1ccc(cc1F)c1nc(on1)[C@@H](C)[NH+]1CCN(CC1)CC#C	0
ZINC89945969	COc1ccc(c(c1)Cl)CN1CCN(CC1)CC#C	0
ZINC89945970	C#CCN1CC[NH+](CC1)CCCOc1ccc2c(c1)OCO2	0
ZINC89945980	Cc1c(cccc1[N+](=O)[O-])NC(=O)[C@@H](C)N1CCN(CC1)CC#C	0
ZINC89946012	CC(=O)Nc1ccc(cc1)OC[C@@H](CN1CCN(CC1)CC#C)O	0
ZINC89946013	CC(=O)Nc1ccc(cc1)OC[C@H](CN1CCN(CC1)CC#C)O	0
ZINC89946080	C#CCN1CCN(CC1)CC(=O)NCC1CCC1	0
ZINC89946103	C#CCN1CCN(CC1)CC(=O)NC(=O)NCC(F)(F)F	0
ZINC89946114	Cc1ccccc1CNC(=O)[C@H](C)N1CCN(CC1)CC#C	0
ZINC89946115	C#CCN1CCN(CC1)CCS(=O)(=O)c1ccccc1	0
ZINC89946139	CCc1c(cc(o1)C(=O)OC)CN1CCN(CC1)CC#C	0
ZINC89946175	Cc1ccc(c(c1)CN1CCN(CC1)CC#C)C	0
ZINC89946253	Cc1cc(ccc1OC[C@@H](CN1CCN(CC1)CC#C)O)C(C)(C)C	0
ZINC89946253	Cc1cc(ccc1OC[C@@H](C[NH+]1CCN(CC1)CC#C)O)C(C)(C)C	0
ZINC89946256	COc1ccc(c(c1)OC)c1nc(on1)CN1CCN(CC1)CC#C	0
ZINC89946271	CC(=O)c1cc(cc(c1O)C[NH+]1CCN(CC1)CC#C)Cl	0
ZINC89946279	COc1ccc(cc1C#N)CN1CCN(CC1)CC#C	0
ZINC89946281	COc1cccc(c1)c1nc(on1)C[NH+]1CCN(CC1)CC#C	0
ZINC89946300	Cc1ccc(cc1NC(=O)[C@@H](C)N1CCN(CC1)CC#C)C(=O)OC	0
ZINC89946341	C#CCN1CCN(CC1)C[C@@H](COc1ccc(cc1)Br)O	0
ZINC89946342	C#CCN1CCN(CC1)C[C@H](COc1ccc(cc1)Br)O	0
ZINC89946342	C#CCN1CC[NH+](CC1)C[C@H](COc1ccc(cc1)Br)O	0
ZINC89946357	C#CCN1CC[NH+](CC1)Cc1cccc2c1OCCO2	0
ZINC89946360	CC(C)(C)OC(=O)N1CCC(CC1)C[NH+]1CCN(CC1)CC#C	0
ZINC89946398	C#CCN1CCN(CC1)Cc1ccc(cc1F)F	0
ZINC89946415	COc1ccc2c(c1)CCCN2C(=O)CN1CCN(CC1)CC#C	0
ZINC89946468	CC(=O)c1ccc(c(c1)OC)OC[C@@H](C[NH+]1CCN(CC1)CC#C)O	0
ZINC89946469	CC(=O)c1ccc(c(c1)OC)OC[C@H](CN1CCN(CC1)CC#C)O	0
ZINC89946490	CCOC(=O)c1cc(sc1NC(=O)[C@@H](C)N1CCN(CC1)CC#C)C	0
ZINC89946500	C#CCN1CCN(CC1)CC(=O)N1CCC2(CC1)OCCO2	0
ZINC89946526	CC[C@@H]1CCCCN1C(=O)[C@@H](C)N1CCN(CC1)CC#C	0
ZINC89946547	C#CCN1CCN(CC1)CC(=O)NC1CCOCC1	0
ZINC89946552	C#CCN1CCN(CC1)Cc1ccncc1Cl	0
ZINC89946576	Cc1cc(ccc1F)c1nc(on1)[C@H](C)N1CCN(CC1)CC#C	0
ZINC89946615	CCOC(=O)C1=C(NC(=O)N[C@H]1C)CN1CCN(CC1)CC#C	0
ZINC89946658	CCOC(=O)CCCN1CCN(CC1)CC#C	0
ZINC89946725	C[C@H]1Cc2ccccc2N1C(=O)[C@@H](C)N1CCN(CC1)CC#C	0
ZINC89946746	C[C@@H](C(=O)Nc1cccc2c1cccn2)N1CCN(CC1)CC#C	0
ZINC89946756	Cc1cc(ccc1C(C)C)OCCN1CCN(CC1)CC#C	0
ZINC89946760	C#CCN1CCN(CC1)CCOc1ccc2ccccc2c1	0
ZINC89946760	C#CCN1CC[NH+](CC1)CCOc1ccc2ccccc2c1	0
ZINC89946761	CC(C)[C@@H](c1ccc(cc1)F)NC(=O)CN1CCN(CC1)CC#C	0
ZINC89946781	COCCCS(=O)(=O)NCC[NH+]1CCN(CC1)CC#C	0
ZINC89946797	C#CCN1CCN(CC1)CC#Cc1ccc(cc1)F	0
ZINC89946820	COC(=O)c1ccsc1N1CC[C@@H](C1=O)N1CCN(CC1)CC#C	0
ZINC89946821	COC(=O)c1ccsc1N1CC[C@H](C1=O)N1CCN(CC1)CC#C	0
ZINC89946858	CCOC(=O)CCCCN1CCN(CC1)CC#C	0
ZINC89946867	C[C@H](c1nnnn1c1ccccc1)N1CCN(CC1)CC#C	0
ZINC89946901	Cn1ccnc1COc1ccc(cc1)CN1CCN(CC1)CC#C	0
ZINC89946901	Cn1ccnc1COc1ccc(cc1)C[NH+]1CCN(CC1)CC#C	0
ZINC89946902	C#CCN1CCN(CC1)Cc1c2c(n(n1)c1ccc(cc1)F)CCC2	0
ZINC89946958	C#CCN1CC[NH+](CC1)CCCc1nc(no1)c1ccccc1	0
ZINC89947009	CCOC(=O)C1=C(NC(=O)NC1)CN1CCN(CC1)CC#C	0
ZINC89947011	C[C@H](C(=O)N(C)Cc1c(cccc1Cl)F)N1CCN(CC1)CC#C	0
ZINC89947020	Cc1c(oc(n1)[C@H](C)[NH+]1CCN(CC1)CC#C)c1ccc(cc1)Cl	0
ZINC89947047	Cc1ccccc1[C@H](C)[NH+]1CCN(CC1)CC#C	0
ZINC89947058	C[C@@H](c1nc(nc(n1)Nc1ccccc1)N)N1CCN(CC1)CC#C	0
ZINC89947077	CCOCCCNC(=O)[C@@H](C)N1CCN(CC1)CC#C	0
ZINC89947440	C[C@H](C(=O)N1CC[C@@](CC1)(C(F)(F)F)O)N1CCc2ccccc2C1	0
ZINC89947531	c1cc(ccc1C(=O)N1CCC(CC1)(C(F)(F)F)O)Br	0
ZINC89947923	CC[C@H](c1ccccc1O)NC(=O)c1cccc(c1)COC	1
ZINC89949400	CCC[C@H](C#N)NC(=O)c1ccc(cc1)OCC#C	0
ZINC89949866	c1cc(ccc1c1cc(no1)C(=O)N1CCC(CC1)(C(F)(F)F)O)F	0
ZINC89952359	C#CCN1CCN(CC1)C(=O)CN(C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952531	c1cc(ncc1CN(C[C@@H]1CCCO1)[C@@H]1CCSC1)n1ccnc1	0
ZINC89952709	c1ccc(cc1)c1nc(no1)CN(C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952807	c1ccnc(c1)c1nc(cs1)CN(C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952853	c1cc(ccc1C#CCN(C[C@@H]1CCCO1)[C@@H]1CCSC1)F	0
ZINC89959698	CCOC(=O)CC[C@H](C)NC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC89960361	CCCS(=O)(=O)CC[NH2+][C@]1(C[C@@H](CC(C1)(C)C)C)CO	0
ZINC89962545	Cc1cc(cc(c1)C(=O)NC[C@H]1C[C@@H](C[N@@H+]1Cc1ccccc1)O)C	0
ZINC89962631	CC(=O)NCCCOC(=O)c1cccc(c1I)F	1
ZINC89962976	C#CCOCCC(=O)NC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89962977	C#CCOCCC(=O)NC[C@H]1C[C@@H](C[N@@H+]1Cc1ccccc1)O	0
ZINC89962978	C#CCOCCC(=O)NC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89963050	CCCCCCC(=O)NC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89963707	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)O	1
ZINC89963791	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)c1cc(ccc1OC)Cl)O	1
ZINC89964012	CC[C@H](C)n1c(c(cn1)/C(=N/S(=O)(=O)c1c(noc1C)C)/[O-])C1CC1	0
ZINC89964130	Cc1cc(ccc1OCC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O)Cl	1
ZINC89964582	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)c1cccc(c1)OC(F)F)O	1
ZINC89964759	COC[C@@H](C[N@@H+]1CC[C@H](CC1)NC(=O)c1ccc(cc1)OCC#C)O	0
ZINC89964760	COC[C@H](C[N@H+]1CC[C@@H](CC1)NC(=O)c1ccc(cc1)OCC#C)O	0
ZINC89967456	C#CCCCOC(=O)c1c(ncs1)C1CC1	0
ZINC89967459	CC[C@H](C)n1c(c(cn1)C(=O)OCCCC#C)C1CC1	0
ZINC89967885	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1ccco1	0
ZINC89967886	CC[NH+](CC)CC#C[C@H](C)OC(=O)c1ccco1	0
ZINC89967901	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1cnsn1	0
ZINC89968631	C/C=C(/C)\C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC89968633	C#CC[C@H](c1ccccn1)OC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89969164	CCN(C[C@@H]1CN(CCO1)C[C@@H](c1ccccc1)O)c1ccc[nH+]n1	0
ZINC89969314	COC(=O)c1c(ccs1)NC(=O)CN1CCC(CC1)(C(F)(F)F)O	1
ZINC89969985	C[C@H](c1ccccc1OCC#C)OC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89970654	c1ccc(cc1)C1(CCC1)NC(=O)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89970950	c1cc(ccc1C#CC[N@H+]1CC[C@@](CC1)(C(F)(F)F)O)C(F)(F)F	0
ZINC89970983	c1cc(oc1)c1nnc(o1)NC(=O)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	0
ZINC89972517	c1cc(cc(c1)[N+](=O)[O-])C(=O)N1CCOC[C@H]1C1CC1	1
ZINC89972660	C[C@H](C#C)OC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89972679	C[C@H](C#C)OC(=O)[C@@H]1CCCC[N@H+]1Cc1ccc(cc1)F	0
ZINC89972681	C[C@H](C#C)OC(=O)[C@H]1CCCCN1Cc1ccc(cc1)F	0
ZINC89972698	C[C@@H](C#C)OC(=O)c1c(ncs1)C1CC1	0
ZINC89972709	CC[C@H](C)n1c(c(cn1)C(=O)O[C@@H](C)C#C)C1CC1	0
ZINC89972728	C[C@@H](C#C)OC(=O)c1cccc(c1)c1ccoc1	0
ZINC89972729	C[C@H](C#C)OC(=O)c1cccc(c1)c1ccoc1	0
ZINC89972801	C#CCN1CCC(CC1)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89973491	c1cc(sc1)C(=O)N1CCC[C@@H](C1)C(=O)N1CCOC[C@H]1C1CC1	1
ZINC89974595	CC(=O)N[C@H](CC(=O)N1CCOC[C@@H]1C1CC1)c1ccccc1	1
ZINC89974775	COc1cc(ccc1O)CN(CC#Cc1ccc(cc1)F)C1CC1	0
ZINC89976264	COCCOc1cccc(c1)C(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89976477	CC(C)C(=O)N1CCC(CC1)C(=O)N1CCOC[C@H]1C1CC1	1
ZINC89976482	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89978771	C#CCNS(=O)(=O)c1cccc(c1)C(=O)N1CCOC[C@H]1C1CC1	0
ZINC89981015	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)C[N@H+]1CCCSCC1	0
ZINC89981324	C[C@H](C(=O)O[C@@H](CC#C)C1CC1)N1CCc2ccccc2C1	0
ZINC89981324	C[C@H](C(=O)O[C@@H](CC#C)C1CC1)[N@@H+]1CCc2ccccc2C1	0
ZINC89981509	C[C@@H](CC#C)OC(=O)c1c(ncs1)C1CC1	0
ZINC89981510	C[C@H](CC#C)OC(=O)c1c(ncs1)C1CC1	0
ZINC89981520	CC[C@H](C)n1c(c(cn1)C(=O)O[C@@H](C)CC#C)C1CC1	0
ZINC89982912	c1cc(ccc1c1nc(co1)C[N@H+]1CCCSCC1)F	0
ZINC89984402	CCN(CC)CC#C[C@@H](C)OC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89984413	CCN(CC)CC#C[C@H](C)OC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89986024	CCO[C@H]1C[C@H](C21CCC2)OC(=O)c1csc(n1)c1ccco1	1
ZINC89989574	Cc1c(c(sn1)NC)C(=O)Nc1ccc2c(c1)nc(n2C)C1CC1	1
ZINC89991973	CCn1c(cc(n1)C)C(=O)NC[C@@H](C)CC(=O)OCC	1
ZINC89992295	CCOC(=O)C[C@H](C)CNC(=O)c1cc(ccc1O)F	1
ZINC89993823	CC(C)(C)n1cc(cn1)C(=O)N1CCCC[C@H]1CCc1ccccc1	1
ZINC89994412	CSCC(=O)NNC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC89997085	C[N@H+]1CC[C@@H]([C@@H]1c1ccc(cc1)Cl)NC(=O)CCC1CCOCC1	1
ZINC89998141	Cc1ccc(cc1C)NC(=O)N[C@@H](C)[C@@H](c1ccc(cc1)OC)O	0
ZINC89998311	CC(C)Cn1c(c(cn1)C(=O)N(CC#C)CC#C)C(F)F	0
ZINC90001656	C#Cc1cccc(c1)NC(=O)N1CCc2c3ccccc3[nH]c2C1	0
ZINC90001659	C[C@](CNC(=O)Nc1cccc(c1)C#C)(c1ccc(cc1)F)O	0
ZINC90003028	CCOC(=O)CC[C@@H](C)NC(=O)Cc1ccc(cc1Cl)O	1
ZINC90003374	Cn1cc[nH+]c1C[C@H]1CCCN(C1)CC#C	0
ZINC90004161	C[C@H](C(=O)NCC#C)[N@@H+]1CCC[C@@H](C1)Cc1[nH+]ccn1C	0
ZINC90007213	C1C[C@@H](OC1)COC[C@H](C[N@H+]1CCOC[C@@H]1C1CC1)O	0
ZINC90007638	CCn1c2cccc(c2nc1CN1CCOC[C@@H]1C1CC1)F	0
ZINC90007822	c1ccc(cc1)c1c(n2ccccc2[nH+]1)CN1CCOC[C@H]1C1CC1	0
ZINC90008370	c1cc(ccc1Cc1nc(cs1)CN1CCOC[C@@H]1C1CC1)Cl	0
ZINC90008531	c1ccc(c(c1)C#CCN1CCOC[C@H]1C1CC1)Cl	0
ZINC90009752	c1cc(ccc1C#CCN1CCOC[C@@H]1C1CC1)OC(F)(F)F	0
ZINC90009817	c1cc(cc(c1)Cl)C#CCN1CCOC[C@H]1C1CC1	0
ZINC90009931	c1cc(ccc1C#CCN1CCOC[C@@H]1C1CC1)C(F)(F)F	0
ZINC90011344	CCCCS(=O)(=O)NCC(=O)NCCN1CC[NH+](CC1)CC	1
ZINC90014791	Cc1ccc(c(c1)O)NC(=O)C=C1CN(C1)C(=O)OC(C)(C)C	1
ZINC90020553	CCc1ccc(cc1)[C@H](C(C)C)NC(=O)Cc1ccc[nH]1	1
ZINC90042032	CCN(c1cccc(c1)C#C)C(=O)C=C1CN(C1)C(=O)OC(C)(C)C	0
ZINC90042036	CN(c1cccc(c1)C#C)C(=O)c1ccnc(c1)OC1CCC1	0
ZINC90054760	CCCCS(=O)(=O)NCC(=O)Nc1ccc(cc1OCC#C)F	0
ZINC90055659	CC[C@@H](C)[C@@](C)(CNC(=O)C1(CCOCC1)c1ccc(cc1F)F)O	1
ZINC90057536	C[C@@](CNC(=O)C=C1CN(C1)C(=O)OC(C)(C)C)(c1ccco1)O	1
ZINC90062834	CC(C)(C)OC(=O)N1CC(=CC(=O)NC[C@H](Cc2ccccc2)O)C1	1
ZINC90064287	C[C@]1(CCC[C@H]1NC(=O)C=C1CN(C1)C(=O)OC(C)(C)C)CO	1
ZINC90064315	CC(C)(C)OC(=O)N1CC(=CC(=O)NCC2(CCCCC2)CCO)C1	1
ZINC90070907	c1cc(sc1)COC[C@@H](Cn1cnc(cc1=O)C1CCC1)O	0
ZINC90071407	COc1cc(c(cc1NC(=O)c1c[nH]c2c1c(ccc2)F)Cl)OC	1
ZINC90071607	CC(C)COC[C@H](CNc1cc(nc(n1)C(C)C)C(C)C)O	0
ZINC90085259	C[C@H](c1ccncc1)NC(=O)[C@H]1Cc2cc(ccc2OC1)F	1
ZINC90091662	c1cc(c(c(c1Cl)C(=O)NCCC[NH+]1CCCCCC1)Cl)Cl	1
ZINC90096652	c1cc(c(cc1Cl)Cl)[C@@H]1C[C@H]1c1nc(no1)c1ccc(cn1)C#N	0
ZINC90096743	C[C@@H](c1nc(no1)c1ccc(cn1)C#N)OCCC=C	0
ZINC90102495	C[C@@H]1CC[C@@H](O1)CCc1nc(no1)c1ccc(cn1)C#N	0
ZINC90126233	Cc1c(c(on1)C)[C@@H](C)CC(=O)NN1Cc2ccccc2C1	1
ZINC90163664	C[C@H]1CN([C@H](CO1)C)C(=O)CSCC(F)(F)F	1
ZINC90163934	CN(CCO)C(=O)CCCc1cc(ccc1F)F	0
ZINC90164987	c1cc2c(cc1C#CC(=O)N1CCCC[C@@H]1CCO)OCO2	0
ZINC90165187	CC(C)(C)OC(=O)N[C@@H]1CC[C@@H](C1)C(=O)N1CCCC[C@@H]1CCO	1
ZINC90165567	c1cc(cc(c1)n1c(=O)ccc([O-])n1)C(=O)N1CCCC[C@@H]1CCO	0
ZINC90166681	Cc1ccc(cc1[N+](=O)[O-])S(=O)(=O)[N-]c1cccc(c1)c1c[nH]nc1	0
ZINC90185703	C[C@H]1COCCN1[C@@H](C)C[NH2+]Cc1cc(ccc1Br)F	0
ZINC90203175	C#CCCOc1ccc(cc1)C[NH2+]C[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90203176	C#CCCOc1ccc(cc1)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90223166	c1cc(ccc1C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1)N1CCCCC1	0
ZINC90223186	C#CCOc1ccccc1C[NH2+]C[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90224049	c1cc(ccc1/C=C/C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1)C#N	0
ZINC90226945	c1cc(c(cc1F)CCCC(=O)NCc1nnc2n1CCCC2)F	1
ZINC90229351	Cn1c(=O)n2c(n1)CN(CC2)S(=O)(=O)c1cccc(c1)Cl	0
ZINC90229883	c1cc(ccc1NC(=O)CSCC(F)(F)F)OC[C@@H]1CCCO1	1
ZINC90231365	Cc1c(cn[nH]1)[N-]S(=O)(=O)c1ccc(s1)C(C)(C)C	0
ZINC90370355	Cc1c(cnn1c1ccncc1)C(=O)Nc1c(cccc1F)F	1
ZINC90394723	COc1cccc(c1F)C(=O)Nc1nc(cs1)C1CC1	1
ZINC90397636	c1cc(sc1C[NH3+])[C@H](c1ccsc1)O	0
ZINC90403236	Cc1ncc(s1)[C@H](C)[NH2+][C@H](C)c1ccc(c(c1)OC)OCCOC	0
ZINC90407510	COc1cccc(c1F)C(=O)Nc1ccc(cc1)OCCO	0
ZINC90413169	Cc1cc(ccc1SC)F	0
ZINC90413587	c1cc(c(c(c1)Br)CN1CCCC1)Br	0
ZINC90417293	Cc1ncc(s1)[C@H](C)N[C@@H](C)[C@@H](c1ccc(cc1)Br)O	0
ZINC90418241	Cc1ccccc1O[C@@H](C)CN[C@H](C)c1cnc(s1)C	0
ZINC90419283	Cc1ncc(s1)[C@@H](C)[NH2+]CCCO[C@H]1CCOC1	0
ZINC90423028	C[C@@]1(C[C@H](C1(C)C)NC(=O)c1cccc(c1F)OC)OC	1
ZINC90423666	c1ccc(cc1)COCCNC(=O)[C@H]1Cc2cc(ccc2OC1)F	1
ZINC90426269	COc1cccc(c1F)C(=O)Nc1ccc(c(c1)Cl)C#N	1
ZINC90440168	CC(=O)N(CCc1ccccc1)CC(=O)NCCCCC#C	0
ZINC90442625	C#CCNC(=O)c1ccccc1NC(=O)c1ccnnc1	0
ZINC90445005	CC(C)c1ncc(s1)C(=O)N1CCc2ccc(cc2C1)Cl	1
ZINC90445315	Cc1cc(ccc1S(=O)(=O)N1CCN(CC1)CC#C)OC	0
ZINC90445349	Cc1cc(ccc1OC)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC90445357	C#CCN1CCN(CC1)S(=O)(=O)c1cccc(c1)C#N	0
ZINC90445366	Cc1ccc(cc1F)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC90445371	Cc1ccc(c(c1)F)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC90445403	Cc1ccc(cc1C(F)(F)F)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC90445414	Cc1cc(c(cc1F)F)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC90445424	C[C@H]1C[C@@H](CN(C1)S(=O)(=O)N1CCN(CC1)CC#C)C	0
ZINC90445443	C#CCN1CCN(CC1)S(=O)(=O)c1cccc(c1F)F	0
ZINC90445466	CCOCCOc1ccc(cc1)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC90446709	Cc1cc(ccc1S(=O)(=O)N)C(=O)N1CCc2ccc(cc2C1)Cl	1
ZINC90459433	C[C@H](CC(=O)NC[C@H]1CN2CCCC[C@@H]2CO1)c1cccc(c1)OC	1
ZINC90460076	Cc1ccc(cc1C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)SC	1
ZINC90462977	c1ccc(cc1)n1ncc(n1)C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	1
ZINC90464548	Cc1cc(ccc1C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)OC	1
ZINC90465982	C#CCOc1ccc(cc1)C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90479210	CC[C@@H](CC(=O)NC[C@H](C(=O)OC)Oc1ccc(cc1)F)C(C)C	1
ZINC90481910	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)CCC=C	0
ZINC90482753	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)c1ccc(cc1)OCC#C	0
ZINC90483797	CCCCOCC(=O)N[C@@H](C)[C@H](c1ccc(cc1)OC)O	1
ZINC90485706	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)c1cccc(c1)Br	0
ZINC90487100	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)c1cc(on1)COC	1
ZINC90496156	COC(=O)Nc1nc2c(s1)C[N@@H+](CC2)CC(=O)NC1CCCC1	1
ZINC90499814	COc1cccc(c1F)C(=O)N1CSC[C@@H]1C(=O)NCC1CC1	1
ZINC90502305	C#CCCN1CCN(CC1)C(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90510175	C#CCOC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90519144	C#CC[N@H+](CCn1cc(ccc1=O)[N+](=O)[O-])[C@@H]1CCc2c1cccc2	0
ZINC90531790	Cc1cc(n[nH]1)C[C@@H](C)[NH2+][C@H]1C[C@@](C1(C)C)(C)OC	0
ZINC90554082	CS(=O)(=O)c1ccc(cc1)c1nc(co1)CN1CCC2(C1)OCCO2	0
ZINC90554105	Cc1c(cccc1Br)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC90559005	COCCCN(Cc1ccncc1)C(=O)c1cccc(c1F)OC	1
ZINC90560253	CN(c1ccc(cc1)OCC#C)C(=O)c1ccc(nc1)OCC(F)F	0
ZINC90560928	c1ccc(c(c1)C#CCN1CCCC2(C1)OCCO2)Cl	0
ZINC90562486	Cc1cccc(c1)OC[C@@H](C[N@H+]1CCCC2(C1)OCCO2)O	0
ZINC90562740	C#CCOc1ccc(cc1)NC(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90563358	c1cc(ccc1C#CCN1CCCC2(C1)OCCO2)C(F)(F)F	0
ZINC90563693	c1cc(c(cc1F)CN1CCCC2(C1)OCCO2)C#N	0
ZINC90564397	c1cc(ccc1C#CCN1CCCC2(C1)OCCO2)F	0
ZINC90564422	c1cc(c(cc1Cl)Cl)[C@@H](C[N@H+]1CCCC2(C1)OCCO2)O	0
ZINC90565226	COC(=O)[C@@H]([C@@H]1CC[N@H+](CC1)CCCSCc1ccccc1)O	1
ZINC90584405	Cc1cc(c(cc1Cl)Cl)S(=O)(=O)NC[C@](c1cccs1)(C1CC1)O	0
ZINC90590649	C#CCN1CC[NH+](CC1)CCCSCc1ccccc1	0
ZINC90604741	CC[S@](=O)[C@@H]1CCCC[C@@H]1NC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90608912	C[NH+](C)C[C@H]1CSCCCN1C(=O)Nc1ccccc1	1
ZINC90610355	Cc1ccccc1C(=O)NCC#CCOc1ccccc1OC	0
ZINC90610377	COc1ccccc1OCC#CCNC(=O)CSCc1ccccc1	0
ZINC90610405	COc1ccccc1OCC#CCNC(=O)Cn1cccn1	0
ZINC90610420	COCCNC(=O)NCC#CCOc1ccccc1OC	0
ZINC90610489	c1cc(sc1)/C=C/C(=O)NCC#CCOc1ccc2c(c1)OCO2	0
ZINC90613729	c1cc2c(cc1Cl)CN(CC2)Cc1nc(no1)C1CC1	0
ZINC90614360	C#C[C@]1([C@@H](C[C@@H](O1)n1cnc2c1nc(nc2N)F)O)CO	0
ZINC90615340	C#CCN1CCN(CC1)C(=O)C[N@@H+]1CCc2ccc(cc2C1)Cl	0
ZINC90615551	C[N@@H+]1CCC[C@@H](C1)N(C)C(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC90619583	C[C@@H](Cc1ccc(cc1)OC)C[N@@H+](C)Cc1nc(nc(n1)N)N	0
ZINC90626146	c1ccc2c(c1)[C@@](CCO2)(CNS(=O)(=O)Cc1ccc(cc1)Cl)O	0
ZINC90628133	C#Cc1cccc(c1)OCC1CC1	0
ZINC90628299	C#CCO[C@H]1[C@H](CCO1)Br	0
ZINC90631078	C#CCN(CC#C)C(=O)c1cc2ccccc2cc1OC(F)F	0
ZINC90653061	CN1CC[C@@H](C1=O)[N@@H+]1CCc2cc(sc2C1)Br	1
ZINC90654392	CCOC[C@@H](CN1CCc2cc(sc2C1)Br)O	0
ZINC90654602	C#CCN(C1CCCC1)C(=O)c1ccc(nc1)OCC(F)F	0
ZINC90655789	CCC[C@@H]1CCCN(C1)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90656693	C1CC[C@@H]([C@H](C1)NC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1)O	1
ZINC90658458	CC(C)C[C@@H](CO)NC(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	1
ZINC90660255	Cc1ccc2ncc(n2c1)C(=O)NC[C@@H]1CC[C@H](O1)C(=O)N	1
ZINC90660778	Cn1c(=O)n2c(n1)C[N@H+](CC2)C[C@@H](COCc1ccc(cc1)Cl)O	0
ZINC90661226	CC(C)(CN(C)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)O	1
ZINC90662761	C1CC[N@@H+]2C[C@H](OC[C@H]2C1)CNC(=O)N1CCC[C@@H]1C1CCCC1	1
ZINC90664793	C[C@@](CNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)(c1cnn(c1)C)O	1
ZINC90667858	C[C@@H](c1ccncc1)[N@@H+]1CC[C@H](CC1)N[C@@H](C)c1cccs1	0
ZINC90679533	CCC(=O)N1CC[C@H](C1)NC(=O)c1c(cc(cc1C)C)C	1
ZINC90681613	c1ccc2c(c1)C[C@H]([C@H]2NC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)O	1
ZINC90681896	c1cc(oc1)[C@@H](CO)NC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90681944	C#CCN(C1CCCC1)C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90683231	CCCN(CCO)C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	1
ZINC90684786	COc1ccccc1C(=O)N1CCC2(CCc3ccccc3O2)CC1	1
ZINC90686991	CC[C@@H](c1ccccc1)N(CC(=O)OC)C(=O)c1ccc(cc1)OC	1
ZINC90689295	C[C@H]([C@@H]1CCOC1)NC(=O)c1c[nH]c2c1c(ccc2)F	1
ZINC90690397	COc1cccc(c1F)C(=O)N[C@H]1CCN(C1)C(=O)OC	1
ZINC90697639	c1ccc(cc1)COC(=O)N[C@@H]1CC=CC[C@@H]1CO	1
ZINC90702149	COc1ccc(cc1)C(=O)N1CCCSC[C@H]1C[NH+]1CCOCC1	1
ZINC90702263	Cc1cccc(c1)CC(=O)N1CCCSC[C@H]1CN1CCOCC1	1
ZINC90702457	Cc1ccc(cc1)NC(=O)N1CCCSC[C@H]1C[NH+]1CCOCC1	1
ZINC90705279	CCc1c(nc2n(c1=O)C[C@@H](CS2)C(=O)NC[C@H](C)O)C	0
ZINC90706005	c1cnc2n(c1=O)C[C@H](CS2)C(=O)NCCOCCO	1
ZINC90707289	CC(CO)(CO)NC(=O)c1cc(no1)OCc1ccccc1	0
ZINC90716911	CC(C)(CO)C#C/C=C\C[N@H+](C)Cc1cccc2c1cccc2	0
ZINC90726959	COc1c(cccn1)C(=O)NCC#CCOc1ccccc1F	0
ZINC90727415	c1ccc(c(c1)OCC#CCNC(=O)CSc1ccc(cc1)F)F	0
ZINC90727499	c1ccc(c(c1)OCC#CCNC(=O)Cn1cccn1)F	0
ZINC90727539	c1ccc(c(c1)OCC#CCNC(=O)OC1CCCC1)F	0
ZINC90727678	C=CCNC(=O)NCC#CCOc1ccccc1F	0
ZINC90727699	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1ccc(cc1)Br)F	0
ZINC90727832	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1ccccc1F)F	0
ZINC90727862	CCOc1ccccc1S(=O)(=O)NCC#CCOc1ccccc1F	0
ZINC90727882	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1cc(ccc1F)F)F	0
ZINC90727906	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1ccc(s1)Br)F	0
ZINC90728113	c1ccc(c(c1)OCC#CCNC(=O)CC1CCCCC1)Cl	0
ZINC90728174	Cc1cc(cc(c1)C(=O)NCC#CCOc1ccccc1Cl)C	0
ZINC90728349	Cc1ccc(cc1)OCC(=O)NCC#CCOc1ccccc1Cl	0
ZINC90728392	CC[C@H](c1ccccc1)C(=O)NCC#CCOc1ccccc1Cl	0
ZINC90728478	c1ccc(c(c1)OCC#CCNC(=O)CCCBr)Cl	0
ZINC90728875	Cc1ccc(c(c1)C)S(=O)(=O)NCC#CCOc1ccccc1Cl	0
ZINC90728955	CCOc1ccccc1S(=O)(=O)NCC#CCOc1ccccc1Cl	0
ZINC90728992	c1ccc(c(c1)OCC#CCNS(=O)(=O)Cc1cccc(c1)F)Cl	0
ZINC90729012	COc1ccc(cc1F)S(=O)(=O)NCC#CCOc1ccccc1Cl	0
ZINC90729044	Cc1ccccc1OCC#CCNC(=O)c1cc2ccccc2[nH]1	0
ZINC90729086	Cc1ccccc1OCC#CCNC(=O)CCc1c(noc1C)C	0
ZINC90729239	Cc1ccccc1OCC#CCNC(=O)c1cc(ccc1Cl)Br	0
ZINC90729313	Cc1ccccc1OCC#CCNC(=O)Cc1ccc(cc1)F	0
ZINC90729327	Cc1ccccc1OCC#CCNC(=O)CCc1ccccc1	0
ZINC90729530	Cc1ccccc1OCC#CCNC(=O)[C@H]1CC(=O)N(C1)C	0
ZINC90729661	CCOc1ccc(cc1)S(=O)(=O)NCC#CCOc1ccccc1C	0
ZINC90729683	Cc1ccccc1OCC#CCNS(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC90729710	Cc1ccccc1OCC#CCNS(=O)(=O)c1cc(ccc1F)F	0
ZINC90729743	Cc1ccccc1OCC#CCNS(=O)(=O)Cc1cc(ccc1F)F	0
ZINC90729825	CCC(CC)C(=O)NCC#CCOc1ccccc1OC	0
ZINC90729845	CCOCC(=O)NCC#CCOc1ccccc1OC	0
ZINC90730141	COc1ccccc1OCC#CCNC(=O)c1ccc2c(c1)cc[nH]2	0
ZINC90730182	COc1ccccc1OCC#CCNC(=O)Nc1c(cccc1F)F	0
ZINC90730271	Cc1c(cccc1Cl)S(=O)(=O)NCC#CCOc1ccccc1OC	0
ZINC90730561	CCNC(=O)NCC#CCOc1cccc(c1)C(F)(F)F	0
ZINC90730665	Cc1nc(cs1)C(=O)NCC#CCOc1ccc2c(c1)OCO2	0
ZINC90731019	c1cc2c(cc1OCC#CCNS(=O)(=O)C1CC1)OCO2	0
ZINC90731039	c1cc2c(cc1OCC#CCNS(=O)(=O)C1CCCCC1)OCO2	0
ZINC90731089	CC(=O)Nc1ccc(cc1)C(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731150	COc1ccccc1C(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731281	c1ccc(c(c1)CC(=O)NCC#CCOc1cccc(c1)Br)Cl	0
ZINC90731282	c1cc(cc(c1)Br)OCC#CCNC(=O)c1ccc(=O)oc1	0
ZINC90731324	Cc1cc(sc1)C(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731348	Cc1cccc(c1)NC(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731378	c1cc(cc(c1)Br)OCC#CCNC(=O)NCc1ccc(cc1)F	0
ZINC90731411	c1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731415	c1cc(cc(c1)Br)OCC#CCNS(=O)(=O)c1ccc(cc1F)F	0
ZINC90731433	Cc1ccc(cc1S(=O)(=O)NCC#CCOc1cccc(c1)Br)Cl	0
ZINC90731438	CCOc1ccccc1S(=O)(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731440	c1cc(cc(c1)Br)OCC#CCNS(=O)(=O)c1c(cccc1F)F	0
ZINC90731453	Cc1cccc(c1)CS(=O)(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731455	COC(=O)c1c(ccs1)S(=O)(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731463	c1cc(cc(c1)Br)OCC#CCNS(=O)(=O)Cc1cc(ccc1F)F	0
ZINC90731464	Cc1c(c(n[nH]1)C)S(=O)(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731518	C=CCCC(=O)NCC#CCOc1ccccc1CC=C	0
ZINC90731535	CCC(=O)NCC#CCOc1ccccc1CC=C	0
ZINC90731595	C=CCc1ccccc1OCC#CCNC(=O)c1ccc(c(c1)F)F	0
ZINC90731707	C=CCc1ccccc1OCC#CCNC(=O)c1cccnc1	0
ZINC90731743	Cn1cc(nn1)C(=O)NCC#CCOc1ccccc1CC=C	0
ZINC90731825	CN(C)S(=O)(=O)NCC#CCOc1ccccc1CC=C	0
ZINC90732081	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)c1ccco1	0
ZINC90732169	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)c1ccc(s1)Cl	0
ZINC90732171	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)c1cn(nn1)C	0
ZINC90732324	c1cc(c(cc1F)F)OCC#CCNC(=O)[C@@H]1CCC(=O)N1	0
ZINC90732331	c1cc(oc1)/C=C/C(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732386	CC(C)(C)C(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732449	COc1ccc(cc1C(=O)NCC#CCOc1ccc(cc1F)F)Cl	0
ZINC90732469	c1ccc(cc1)OCC(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732481	Cc1cccc(c1)OCC(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732538	CCSc1ccccc1C(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732662	CS(=O)(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732688	c1cc(c(cc1F)F)OCC#CCNS(=O)(=O)c1ccc(s1)Cl	0
ZINC90732700	Cc1ccc(s1)S(=O)(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732730	c1cc(c(cc1F)F)OCC#CCNS(=O)(=O)c1cc(cc(c1)F)F	0
ZINC90732820	c1ccc2c(c1)cccc2OCC#CCNC(=O)CCC1CCCC1	0
ZINC90732859	c1ccc2c(c1)cccc2OCC#CCNC(=O)c1cccc(c1)Cl	0
ZINC90732861	c1ccc2c(c1)cccc2OCC#CCNC(=O)c1ccccc1Br	0
ZINC90732974	c1ccc2c(c1)cccc2OCC#CCNC(=O)c1cccnc1	0
ZINC90732984	c1ccc2c(c1)cccc2OCC#CCNC(=O)c1ccncc1	0
ZINC90733688	CC1(Cc2cccc(c2O1)OCC#CCNC(=O)NCC=C)C	0
ZINC90733797	CC(C)S(=O)(=O)NCC#CCOc1cccc2c1OC(C2)(C)C	0
ZINC90733825	CC1(Cc2cccc(c2O1)OCC#CCNS(=O)(=O)c1cnc[nH]1)C	0
ZINC90733923	c1ccc2c(c1)ccc(n2)C(=O)NCC#CCOc1cccnc1	0
ZINC90733968	CC(C)(C)C(=O)NCC#CCOc1cccnc1	0
ZINC90733991	C/C=C/C(=O)NCC#CCOc1cccnc1	0
ZINC90734004	CCOC(=O)CCC(=O)NCC#CCOc1cccnc1	0
ZINC90734009	c1cc(cnc1)OCC#CCNC(=O)CCCl	0
ZINC90734014	CC(C)(CCl)C(=O)NCC#CCOc1cccnc1	0
ZINC90734081	c1ccc(c(c1)C(=O)NCC#CCOc1cccnc1)Br	0
ZINC90734221	c1ccc2c(c1)cc(c(=O)o2)C(=O)NCC#CCOc1cccnc1	0
ZINC90742256	c1cc(cnc1)OCC#CCNC(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC90742268	c1cc(c(c(c1)F)NC(=O)NCC#CCOc1cccnc1)F	0
ZINC90742270	CC(C)(C)c1ccc(cc1)NC(=O)NCC#CCOc1cccnc1	0
ZINC90742316	Cc1ccc(c(c1)S(=O)(=O)NCC#CCOc1cccnc1)C	0
ZINC90742317	Cc1ccc(cc1C)S(=O)(=O)NCC#CCOc1cccnc1	0
ZINC90742323	Cc1c(c(on1)C)S(=O)(=O)NCC#CCOc1cccnc1	0
ZINC90742351	c1cc(cc(c1)Cl)S(=O)(=O)NCC#CCOc1cccnc1	0
ZINC90742397	Cc1ccc(cn1)OCC#CCNC(=O)c1cccn(c1=O)C	0
ZINC90742478	Cc1ccc(cn1)OCC#CCNC(=O)c1ccccc1OC	0
ZINC90742513	Cc1ccc(cn1)OCC#CCNC(=O)c1cccc(c1C)[N+](=O)[O-]	0
ZINC90742518	Cc1ccc(cn1)OCC#CCNC(=O)c1ccccc1C(F)(F)F	0
ZINC90742538	Cc1ccc(cn1)OCC#CCNC(=O)COc1cccc(c1)OC	0
ZINC90742685	Cc1cccc(c1)NC(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90742686	Cc1ccc(cc1)NC(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90742717	Cc1ccc(cn1)OCC#CCNC(=O)NC(C)C	0
ZINC90742746	Cc1ccc(c(c1)C)S(=O)(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90742754	Cc1ccc(cn1)OCC#CCNS(=O)(=O)c1c(noc1C)C	0
ZINC90742775	Cc1ccc(cn1)OCC#CCNS(=O)(=O)c1ccccc1OC	0
ZINC90742779	Cc1ccc(cn1)OCC#CCNS(=O)(=O)C(C)C	0
ZINC90742881	CCCC(CCC)C(=O)NCC#CCOc1cccc2c1nccc2	0
ZINC90742882	c1cc2cccnc2c(c1)OCC#CCNC(=O)C1CC1	0
ZINC90743067	c1cc2cccnc2c(c1)OCC#CCNC(=O)c1ccsc1	0
ZINC90743148	COCCNC(=O)NCC#CCOc1cccc2c1nccc2	0
ZINC90743149	C=CCNC(=O)NCC#CCOc1cccc2c1nccc2	0
ZINC90743157	c1ccc(cc1)S(=O)(=O)NCC#CCOc1cccc2c1nccc2	0
ZINC90743169	c1cc2cccnc2c(c1)OCC#CCNS(=O)(=O)c1cccs1	0
ZINC90743322	CCOC(=O)C(=O)NCC#CCOc1ccc2cccnc2c1	0
ZINC90743355	c1ccc(c(c1)C(=O)NCC#CCOc1ccc2cccnc2c1)Cl	0
ZINC90743537	c1cc2ccc(cc2nc1)OCC#CCNC(=O)NC1CCCCC1	0
ZINC90743561	c1cc2ccc(cc2nc1)OCC#CCNC(=O)NCc1cccs1	0
ZINC90743735	C/C=C/C(=O)NCC#CCOc1ccccc1C(=O)N	0
ZINC90743768	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)c1ccc(cc1)Br	0
ZINC90743947	c1ccc(c(c1)C(=O)N)OCC#CCNS(=O)(=O)c1ccc(cc1)Cl	0
ZINC90744171	CCCc1c(snn1)C(=O)NC[C@H](c1ccc2c(c1)CCO2)O	0
ZINC90747067	COCCN(Cc1ccoc1)C(=O)COc1ccccc1OC	1
ZINC90748877	CCC(=O)NCc1ccc(s1)[C@H](c1cccs1)O	0
ZINC90748991	c1cc(sc1)[C@H](c1ccc(s1)CNC(=O)c1ccsc1)O	0
ZINC90750260	c1cc(sc1)[C@H](c1ccc(s1)CNC(=O)C(=O)N)O	0
ZINC90890237	C[C@@H](c1cnccn1)N[C@H](C)[C@@H](c1ccc(cc1)OC)O	0
ZINC90912195	C[C@@H]1[C@@H](CCO1)NCc1ccnc(c1)OC1CCC1	0
ZINC90914338	C[C@@H]1[C@H](CCO1)NC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC90914451	C[C@H]1C[C@@H](C[N@@H+]1C)NC[C@@H]1C[C@@H](C[N@@H+]1Cc1ccccc1)O	0
ZINC91054639	CCn1cc(cn1)S(=O)(=O)[N-]c1c(ccc(c1C)[N+](=O)[O-])C	0
ZINC91066237	Cc1ccc(o1)[C@@](CC(=O)N(CC#C)CC#C)(C(F)(F)F)O	0
ZINC91165654	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)NC[C@H](CO)O	0
ZINC91251967	COC(=O)[C@@](CC#C)(C(F)(F)F)O	0
ZINC91252406	C1[C@@H](C[NH2+][C@@H]1CO)OC(F)(F)F	0
ZINC91269585	Cc1cc(nc([nH+]1)N1C[C@H]([C@H](C1)CO)CN1C[C@H](O[C@H](C1)C)C)NC	0
ZINC91270267	C[C@@H]1CN(C[C@]1(C1CCC1)O)Cc1ccccc1C#N	0
ZINC91289268	CCC#CCN1CCC[C@@H](C1)c1[nH+]ccn1CCOC	0
ZINC91303880	CC(C)(C)OC(=O)N1CCO[C@@H]2[C@@H]1CC[C@@H]2CO	1
ZINC91305753	CC[N@H+]1C[C@H](C[C@]2(C1)CC[N@@H+](CC2)CCCO)c1ccccc1	0
ZINC91327075	Cc1cc(ccc1F)C(=O)N1C[C@H]([C@H](C1)CO)CN(C)CC[NH+](C)C	0
ZINC91352008	COC(=O)C#CCCO	0
ZINC91352783	c1ccc(cc1)C[C@@H](C(=O)N1CCCCC1)N(C=O)O	0
ZINC91353234	CC(C)(C)OC(=O)N1CCC(CC1)c1ccc(c(c1)N)CO	1
ZINC91353301	CC(C)(C)OC(=O)N1CCC(CC1)(C#CC(=O)OC)O	0
ZINC91355814	c1cc2c(cc1[N+](=O)[O-])nc([nH]2)N1CCC[C@H](C1)CO	0
ZINC91364296	C[C@@]1([C@@H]([C@H](O[C@H]1n1ccc(=O)[nH]c1=O)CO)O)F	0
ZINC91365393	CC(C)(C)OC(=O)[C@H](c1ccc(c(c1)Cl)Cl)[C@@H](C(=O)[O-])[NH3+]	1
ZINC91365483	C#C[C@H]1CCCOC1	0
ZINC91368516	CCOc1cc2c(cc1O)cncn2	0
ZINC91391171	CCC#CC[N@@H+]1CC[C@]2(C1)CCCN(C2=O)C(C)C	0
ZINC91391484	CCn1c(cc(c1C)C(=O)N1CC[C@](C(C1)(C)C)(C)O)C	0
ZINC91410150	Cc1ccncc1C(=O)N1C[C@H]([C@H](C1)CO)CN1C[C@H](O[C@H](C1)C)C	1
ZINC91410366	c1c(ncnc1N1CCOCC1)N1CCC2(CC1)[C@H](CCCO2)O	0
ZINC91416553	Cc1nc(c2n1cccc2)C[N@H+]1C[C@H]([C@H](C1)CO)CN1CCOCC1	0
ZINC91434885	CC[C@@H](C(=O)N1CC[C@@]2(CCC(=O)N(C2)CCc2cnc[nH]2)CC1)O	0
ZINC91441064	Cc1nc2c(ncnc2o1)N1CCCO[C@H](C1)Cn1cccn1	0
ZINC91452009	C1COCC[NH+]1C[C@H]1C[C@@H](CN(C1)C(=O)c1c(c([nH]n1)N)Cl)CO	1
ZINC91452127	COCC[C@@]1(CCC[N@H+](C1)CC(=O)N1CCOCC1)CO	1
ZINC91453836	C[C@H]1CN(CCO1)C1CCN(CC1)c1ccc(nc1)C#N	0
ZINC91461722	CCC[C@H]1C[N@H+](C[C@@H]1NC(=O)c1cn[nH]n1)CCCO	0
ZINC91474842	C[NH+](C)C[C@H]1C[C@H](CN(C1)c1cc([nH+]cn1)C1CC1)CO	0
ZINC91478098	C[C@H]1CN(C[C@@H](O1)C)CC1CCN(CC1)c1nnc(s1)C1CC1	0
ZINC91486665	C=CC[C@@]1(CCCN(C1)Cc1cnc(nc1)c1cccs1)CO	0
ZINC91486804	Cc1ccc(c2c1c(c([nH]2)C)CC(=O)N(C)[C@H](C)c1cncs1)C	1
ZINC91487047	C1CCN(C1)C(=O)CC[N@@H+]1CC[C@]2(CC1)[C@H](CCCO2)O	1
ZINC91493661	Cc1cc(ccc1F)CN1C[C@H]([C@H](C1)CO)C[NH+]1CCCCC1	0
ZINC91493836	CN1CC[C@@]2(CCC1=O)CN(CCN2C)C(=O)c1cccc(n1)CO	0
ZINC91505272	CCC#CCN1CCC(CC1)c1[nH+]ccn1CCOC	0
ZINC91505272	CCC#CC[N@H+]1CC[C@@H](CC1)c1nccn1CCOC	0
ZINC91505272	CCC#CC[N@H+]1CC[C@@H](CC1)c1[nH+]ccn1CCOC	0
ZINC91519157	CCCCOCc1nc(no1)c1ccc(nn1)C	0
ZINC91519233	c1cc(c(c(c1F)CN1C[C@H]([C@H](C1)CO)C[NH+]1CCCCCC1)F)Cl	0
ZINC91519436	Cc1nc2c(ncnc2o1)N1CCC[C@H](C1)c1cc[nH]n1	0
ZINC91535151	CCn1c(c(c(n1)C)CC[NH2+]Cc1cc(=O)c2cc(ccc2[nH]1)C)C	0
ZINC91535458	COCC[C@@]1(CCCN(C1)C(=O)NCCc1ccccc1)CO	1
ZINC91535794	Cc1cc(ccc1c1cn(nn1)CCCCCO)n1cccn1	0
ZINC91535906	C1COCCN1C[C@@H]1CN(C[C@@H]1CO)C(=O)CSc1nnc(s1)N	1
ZINC91546961	c1cc(c(cc1F)F)OCC(=O)N1CCC2(CC1)[C@@H](C[C@@H]2[O-])O	0
ZINC91550995	C[C@@H]1CN(C[C@]1(C(C)C)O)C(=O)CCCn1cncn1	0
ZINC91562730	C[C@@H]1C[N@@H+](CC[C@]1(C1CCOCC1)O)Cc1ccc(cc1)C(=O)N	1
ZINC91563047	CCCS(=O)(=O)N[C@@H]1CCCc2c1cnc(n2)N1CC[C@@H](CC1)CO	0
ZINC91586556	C1CCC(=O)N(CC1)CCC(=O)N1CCC2(CC1)[C@@H](CCCO2)O	1
ZINC91587292	COc1cccc(c1)c1c(cn[nH]1)C(=O)NCCCn1ccnc1	1
ZINC91593740	CCC[C@]1(CCCN(C1)C(=O)CCNC(=O)C)CO	0
ZINC91593922	Cc1ccc(cc1)[C@H](C(=O)NCc1ccc(cc1)O)N(C)C	0
ZINC91593974	CC[C@]1(CCCN(C1)C(=O)C[NH+]1CCCC1)CO	0
ZINC91594664	Cc1nc2ccsc2c(n1)N1CC[NH+](CC1)C[C@@H]1CCCN(C1)C	0
ZINC91596110	c1c(csc1C[N@H+]1C[C@@H]2CC[C@H](C1)N(C2=O)CC1CCC1)C#CCO	0
ZINC91599272	c1cc2c(c(c1)OCC#Cc1ccc(cc1)F)NC(=O)CO2	0
ZINC91604089	C[C@@H](Cc1cn(nn1)CC1(CCOCC1)c1ccccc1)SC	0
ZINC91616401	C[C@@H]1CN(CC[C@]1(C1CCOCC1)O)C(=O)c1ccc2c(c1)n[nH]n2	1
ZINC91620116	CCC[C@H]1CN(C[C@@H]1NC(=O)CCO)c1cccc(n1)C(F)(F)F	0
ZINC91622233	c1ccc(cc1)CCN(Cc1n[nH]c(=O)[nH]1)c1ccc(cc1)O	0
ZINC91635501	Cc1ccc2c(c1)c(c([nH]2)C(=O)N(CCOC)Cc1ccc(s1)C)C	1
ZINC91635548	CCC#CC[N@@H+]1CC[C@]2(CCC(=O)N(C2)Cc2ccccc2)CC1	0
ZINC91636898	CC(=O)N1CCN(C[C@@H](C1)O)C(=O)c1cccc(c1)N1CCCC1=O	0
ZINC91651231	CCCn1cc(cn1)S(=O)(=O)N1C[C@H]([C@H](C1)CO)C[NH+](C)C	0
ZINC91651432	Cc1cc2cc(ccc2o1)C(=O)NCc1ccc(c(c1F)F)OC	1
ZINC91656566	Cc1ccc2c(c1)c(c([nH]2)C(=O)N(C)[C@@H](COC)c1ccccn1)C	1
ZINC91656958	c1ccc2c(c1)CC[C@@H](O2)Cn1cc(nn1)c1ccc(s1)C#CCO	0
ZINC91664850	Cc1nnc(s1)N1CCC2(CC1)[C@@H](C[C@@H]2OCCO)[O-]	0
ZINC91664852	CN(C)CC[N@@H+](C)C[C@@H]1CN(C[C@@H]1CO)c1cnc2ccccc2n1	0
ZINC91665539	c1c(csc1c1cn(nn1)CCN1CCNC1=O)C#CCO	0
ZINC91671058	CCCCCOc1ccc(cc1)CN1CCC(CC1)[NH+](C)C	0
ZINC91692315	CC(C)(C)OC(=O)N[C@@H]1CC[N@H+](CC1)CC#CCCO	0
ZINC91692317	CN(C)CC#CCCO	0
ZINC91692317	C[NH+](C)CC#CCCO	0
ZINC91692319	C1CN1CC#CCCO	0
ZINC91692321	C[N@@H+](CC#CCCO)Cc1ccc(cc1)OC	0
ZINC91692322	C[NH2+]CC#CCCO	0
ZINC91692326	C1COCCN1CC#CCC[NH3+]	0
ZINC91692939	C[C@H](c1c(cc(cn1)F)Cl)N	0
ZINC91700942	COc1c(cccn1)C(=O)O[C@H](C#C)C1CC1	0
ZINC91701598	C[C@H](c1ccccn1)N(C)CC#Cc1ccccc1Cl	0
ZINC91702021	C[C@@H](c1ccccn1)N(C)CC#Cc1ccc(cc1)OC(F)(F)F	0
ZINC91704065	C[C@H](c1ccccn1)N(C)CC#Cc1ccc(cc1)F	0
ZINC91705337	CCOC(=O)c1cnn(c1)[C@@H]1CCCN(C1)C(=O)NCCCCC#C	0
ZINC91707659	CCC#CCN1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)CCOC	0
ZINC91708199	CCc1nccn1CC(=O)N1C[C@H](C[C@@H](C1)CO)CN1CCOCC1	1
ZINC91713538	Cc1cc(cc(n1)C)C(=O)N1CCC[C@](C1)(CCOC)CO	1
ZINC91713603	C[C@@H]1CN(CC[C@]1(C1CCOCC1)O)C(=O)c1cc(on1)C(C)C	1
ZINC91713830	Cc1nc2ccsc2c(n1)N1CCN(CC1)C1CCOCC1	0
ZINC91737769	CC1(C[N@@H+](CC[C@]1(COC)O)Cc1cc(cs1)C#CCO)C	0
ZINC91745553	Cc1ccnc(c1)Cn1cc(nn1)c1ccc(cc1)C#CCCO	0
ZINC91745591	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H]1CN(C[C@@H]1CO)C(=O)c1ccsc1	1
ZINC91746713	CC1(CN(CC[C@]1(COC)O)C(=O)Cc1ccccc1OC)C	1
ZINC91747019	c1ccc(cc1)[C@@H]1C[N@@H+](C[C@H]1C(=O)[O-])Cc1cc(cs1)C#CCO	0
ZINC91755921	CCc1csc(n1)CCNC(=O)[C@@H]1Cc2cccc(c2OC1)OC	1
ZINC91756470	CCC#CC[N@H+]1C[C@H]2CC[C@@H]1CN(C2)C(=O)c1ccccc1	0
ZINC91756487	CCCSCCNC(=O)c1cc(n[nH]1)c1ccc(cc1)O	0
ZINC91762114	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC91772669	CO[C@@H]1CCC[N@@H+](C1)Cc1ccccc1OCC#C	0
ZINC91773109	CCOC(=O)CN(Cc1ccc(cc1)OCC#C)C1CC1	0
ZINC91773783	CN(C)C(=O)C[N@@H+](CCOC)C/C=C/c1ccc(cc1)C#N	1
ZINC91777568	c1cc(c(cc1F)[C@H]1C[C@H](CN1C(=O)CC[C@@H]1CCCO1)O)F	1
ZINC91793462	Cc1c(c(on1)C)CN1CCC2(CC1)[C@H](CCCO2)O	0
ZINC91796432	CC[C@H](C)C[N@H+](C)CC1=Cc2ccccc2OC1	0
ZINC91800310	C[C@@H]1COCCN1Cc1ccc(cc1OC)OC	0
ZINC91800627	C[C@@H]1COCCN1Cc1cc(c(cc1SC)OC)OC	0
ZINC91800797	CCOc1ccc(cc1)C1=CCN(CC1)CC#C	0
ZINC91807439	COCCC[C@@]1(CCCN(C1)C(=O)NCC1CCCCC1)CO	1
ZINC91811375	Cc1ccccc1CO[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC91812983	CCOC(=O)c1cnn(c1)[C@@H]1CCCN(C1)CC1(COC1)CO	1
ZINC91813389	Cc1ccc(c(c1)C)OC[C@H](CN1CCN(C(=O)C1)CCOC)O	1
ZINC91817517	CN(Cc1cccnc1)CC(=O)N1CCC[C@@](C1)(CCOC)C(=O)[O-]	1
ZINC91818503	c1ccc(c(c1)CN1CCC2(CC1)[C@@H](CCCO2)O)C#N	0
ZINC91818599	c1ccc2c(c1)CCO[C@@H]2Cn1cc(nn1)c1cc(cs1)C#CCO	0
ZINC91818600	c1ccc2c(c1)CCO[C@H]2Cn1cc(nn1)c1cc(cs1)C#CCO	0
ZINC91829083	Cc1c(c(n[nH]1)C)CC(=O)N1CCC2(CC1)[C@@H](C[C@@H]2OCCO)[O-]	1
ZINC91829283	CN(Cc1ccc(cc1)C(=O)OC)Cc1cc(cc(c1O)OC)Br	1
ZINC91829336	Cc1ccc(c(n1)C[N@@H+](C)Cc1ccc(cc1)C(=O)OC)O	1
ZINC91829714	COCCN1CC[N@H+](CC1=O)C[C@@H](COCc1ccccc1Cl)O	1
ZINC91829926	c1c(o[nH]c1=O)C(=O)N1C[C@H](C[C@H](C1)CO)CN1CCOCC1	1
ZINC91830376	Cc1ccc(c2c1c(=O)cc([nH]2)CNCC1(CC1)Cn1cc[nH+]c1)C	0
ZINC91830448	CCc1cnc(nc1N[C@@H](CO)c1ccccc1)N	0
ZINC91831473	Cn1cnnc1[C@H]1CCCN(C1)Cc1ccccc1OCC#C	0
ZINC91831708	Cn1cnnc1[C@@H]1CCCN(C1)Cc1cc(cs1)C#N	0
ZINC91832027	C[C@@H](C(=O)NCC#C)[N@@H+]1CCN(C(=O)C1)CCOC	0
ZINC91832060	C[C@@H](C(C)C)NC(=O)C[N@@H+]1CCN(C(=O)C1)CCOC	1
ZINC91832627	COCCN1CCN(CC1=O)C[C@H](c1cccc(c1)Br)O	1
ZINC91832921	Cc1c(nc(o1)c1ccccc1)C[N@@H+]1CCN(C(=O)C1)CCOC	1
ZINC91835127	COCCN1CCN(CC1=O)CC#Cc1cccc(c1)Cl	0
ZINC91837572	C#CC[C@H](c1ccccn1)OC(=O)c1ncn(n1)c1ccccc1	0
ZINC91837990	CC(C)(CNC(=O)[C@H]1CC(=O)N(C1)CCOC)c1ccncc1	1
ZINC91840168	Cc1ccc(c(c1C)OC[C@H](CN1CCN(C(=O)C1)CCOC)O)C	1
ZINC91843816	c1ccc(c(c1)C1=CC[N@@H+](CC1)C[C@H](COC[C@@H]1CCCO1)O)Cl	0
ZINC91848826	CCn1cc[nH+]c1[C@H]1CCN(CC1)C(=O)[C@@H](c1ccc(cc1)Cl)O	0
ZINC91857471	C[C@@H](COC)OC(=O)[C@@H]1CCCN1Cc1ccccc1	1
ZINC91859549	CC(C)Cc1cc(n(n1)C)C(=O)N1CCN(CC1)C[C@H](C[NH+](C)C)O	0
ZINC91861576	C[C@H](C#C)OC(=O)[C@@H]1CCCN1Cc1ccc(cc1)F	0
ZINC91861588	C[C@H](C#C)OC(=O)c1cn(nc1c1cccs1)C	0
ZINC91861609	Cc1ccc(cc1)Cc1nc(cs1)C(=O)O[C@@H](C)C#C	0
ZINC91861612	Cc1ccc(cc1)Cc1nc(cs1)C(=O)O[C@H](C)C#C	0
ZINC91863032	C[C@@H](c1ccc(cc1)Br)C(=O)NCC(C)(C)c1ccncc1	1
ZINC91866105	CS(=O)(=O)NCC[N@H+]1CC[C@@H](CC1)OCc1ccccc1F	0
ZINC91866747	Cc1cc(c(c(c1)C(=O)NCc1ncn(n1)C)O)C	0
ZINC91867329	C#CC[C@H](C1CC1)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91867456	c1ccc(c(c1)CO[C@@H]1CC[N@H+](CC1)CC(=O)N1CCCCCC1)F	1
ZINC91867963	CC(C)(C(=O)OCCNc1ccc(nn1)c1ccccc1)F	1
ZINC91868285	c1ccc(c(c1)CO[C@@H]1CC[N@H+](CC1)CC#Cc1ccc(cc1)F)F	0
ZINC91869457	CCCS(=O)(=O)CC[N@@H+]1CC[C@H](CC1)OCc1ccc(cc1)F	0
ZINC91872940	CCCOCC(=O)N1CC[C@]2(CC[N@H+](C[C@H]2C1)Cc1c[nH]cn1)O	1
ZINC91876927	c1ccc(cc1)[C@@H]1CN(CCN1)c1cc(ncn1)C1CC1	0
ZINC91886330	c1cc(cc(c1)Cl)[C@@H](C[N@@H+]1CC[C@H](CC1)OCc1ccc(cc1)F)O	0
ZINC91887084	CC#CC[N@H+]1CC[C@@H](CC1)OCc1ccc(cc1)F	0
ZINC91888013	CC(C)Cn1c(c(cn1)C(=O)O[C@@H](C#C)C1CC1)C1CC1	0
ZINC91888021	C#C[C@@H](C1CC1)OC(=O)[C@@H]1CCC[N@H+]1Cc1ccccc1	0
ZINC91888035	C#C[C@@H](C1CC1)OC(=O)[C@H]1CCCN1Cc1ccc(cc1)F	0
ZINC91893614	c1cnccc1c1nc(n[nH]1)CNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	1
ZINC91893703	CC(C)(C#Cc1ccc(cc1)C(=O)N1C[C@H]2CC[C@@H]1C[N@@H+](C2)C)O	0
ZINC91900690	C[C@@H](COC(=O)[C@]1(CCCS1)C)c1ccc(cc1)OC	1
ZINC91907177	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCC(=O)N1C[C@](C(C1)(C)C)(C)O	1
ZINC91908059	CC1(CN(CC[C@]1(COC)O)C(=O)C1(CC1)c1ccccc1F)C	1
ZINC91917728	CC1(CN(CCO1)Cc1ccc(cc1)OCCC#C)C	0
ZINC91917731	CC1(CN(CCO1)Cc1ccc(cc1)OCC#C)C	0
ZINC91917831	CC1(CN(CCO1)Cc1cnc(s1)C(C)(C)C)C	0
ZINC91917854	CC1(CN(CCO1)Cc1ccccc1OC)C	0
ZINC91917939	CC1(CN(CCO1)Cc1cn[nH]c1c1ccc(cc1)OC)C	0
ZINC91934903	C[C@@H]1C[N@@H+](CC[C@]1(CCOC)O)Cc1ccc(cc1Cl)F	0
ZINC91943481	Cc1c(scn1)C(=O)N1CCC2(CC1)[C@@H](C[C@@H]2OCCO)[O-]	1
ZINC91943884	Cc1ccc(nn1)c1nc(on1)c1ccc(o1)C#CC(C)(C)O	0
ZINC91953310	Cc1cccc(c1)C(=O)N1CCC(CC1)OCc1ccccc1C	1
ZINC91954337	Cc1ccccc1COC1CCN(CC1)C(=O)c1cc(ccc1O)Cl	1
ZINC91955549	C[S@](=O)c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)c1c[nH]c2c1cccn2	0
ZINC91956322	CC(C)[C@@H](CC(=O)N[C@H](c1ccc(cc1)OC)C1CCOCC1)O	1
ZINC91973677	CN(Cc1[nH]cc[nH+]1)C(=O)[C@@H]1CCC(=O)N(C1)CCOC	1
ZINC91974108	CC(C)(C)c1cc(n[nH]1)c1cn(nn1)Cc1cc(n[nH]1)COC	0
ZINC91974223	CC(C)(C#Cc1ccc(s1)c1cn(nn1)C[C@@H](CO)O)O	0
ZINC91974224	CC(C)(C#Cc1ccc(s1)c1cn(nn1)C[C@H](CO)O)O	0
ZINC91974621	C[N@@H+](Cc1ccccc1O)Cc1cnc(nc1)N1CCOCC1	0
ZINC91979069	COc1cc(c(cc1OC)OC)C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC91979107	C#CCCOc1ccc(cc1)C[N@@H+]1CCO[C@H]2[C@@H]1CCCC2	0
ZINC91979108	C#CCOc1ccc(cc1)CN1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC91979109	C#CCOc1ccc(cc1)C[N@@H+]1CCO[C@H]2[C@@H]1CCCC2	0
ZINC91979457	COCCCOc1cccc(c1)CN1CCO[C@H]2[C@@H]1CCCC2	0
ZINC91980103	CC[C@H]1COCCN1Cc1cc(c(c(c1)Br)OC(F)F)OC	0
ZINC91980468	CC[C@H]1COCCN1Cc1c[nH]nc1c1c(cccc1F)F	0
ZINC91981084	CC[C@@H]1COCCN1Cc1cn[nH]c1c1ccccc1F	0
ZINC91981330	CC[C@H]1COCC[N@@H+]1Cc1ccc(cc1)OCCC#C	0
ZINC91981575	CCCOc1cccc(c1)CN1CCOC[C@H]1CC	0
ZINC91982088	CC[C@H]1COCCN1Cc1cc(c(cc1Br)O)OC	0
ZINC91983631	CCN(Cc1ccccc1OCC#C)C[C@H](C)C#N	0
ZINC91984717	C[C@H](C(=O)N1CCN(C(=O)C1)CCOC)OCCC(C)C	1
ZINC91985021	C[C@H](C[N@@H+](C)Cc1cc(ccc1O)Br)C(=O)OC	1
ZINC91985630	CC(C)[C@H]1C[N@H+](C[C@@H]1NC(=O)CO)C1CCN(CC1)c1ccccc1	0
ZINC91985763	C[C@H](C[N@H+](C)Cc1cc(c(c(c1)OC)O)CC=C)C(=O)OC	1
ZINC91986042	Cc1c(c(n(n1)CCC(=O)OC)C)CN(C)C[C@@H](C)C(=O)OC	1
ZINC91986342	c1cc(ccc1CCCC(=O)N1CCC2(CC1)[C@H](CCCO2)O)F	1
ZINC91987857	CC(=O)c1ccccc1C(=O)N1CC[C@@H](C1)Cc1ccc(cc1)CO	0
ZINC91988449	Cc1c(nc(nc1N1C[C@H]([C@H](C1)CO)C[N@@H+](C)CCO)N(C)C)C	0
ZINC92012480	CC(C)(C)[C@@H]1CCN(CC1)S(=O)(=O)NC[C@H](C(C)(C)C)O	0
ZINC92015661	C[C@@H]1CC[C@H](CC1)C[N@@H+]1CC[C@H](CC1)[C@@H](C(=O)OC)O	1
ZINC92017209	C[C@@H]1CN([C@@H](CO1)C)Cc1c(cccn1)C(F)(F)F	0
ZINC92017896	C[C@@H]1CN([C@@H](CO1)C)Cc1ccc(cc1)OCC#C	0
ZINC92018519	CC(C)(C)[C@@H]1CCN(CC1)S(=O)(=O)NCC[C@H](COC)O	0
ZINC92021667	c1ccnc(c1)Cn1cc(nn1)c1cc(cs1)C#CCO	0
ZINC92022854	Cc1ccsc1C[N@@H+]1C[C@@H]([C@H](C1)NC(=O)CCO)C1CC1	0
ZINC92028017	CCC[C@]1(CCC[N@@H+](C1)CC(=O)N1CCOCC1)CO	1
ZINC92028116	COCC[C@@]1(CCC[N@@H+](C1)Cc1nc(no1)COC)CO	0
ZINC92029194	COCCN1CCN(CC1=O)C(=O)[C@H]1CCn2ccnc2C1	1
ZINC92029230	COCCN1CCN(CC1=O)C(=O)Cc1ccc(cc1)O	1
ZINC92039191	C[N@@H+](Cc1cnn(c1)CC#C)C[C@@H]1CCC=CC1	0
ZINC92039368	CN(Cc1ccc(c(c1)O)[N+](=O)[O-])Cc1cnn(c1)CC#C	0
ZINC92042164	C[C@@H]1CO[C@@H](CN1Cc1cn[nH]c1c1cccc(c1)Cl)CO	0
ZINC92062130	CCc1cc(on1)CNC(=O)c1ccc(cc1)S(=O)(=O)NCCO	0
ZINC92064755	Cc1cc([nH]n1)C[N@@H+]1CCC[C@](C1)(CCOC)CO	0
ZINC92065733	c1nnnn1CCCC(=O)N1C[C@H](C[C@H](C1)CO)C[NH+]1CCOCC1	1
ZINC92075477	Cc1ccc(c(n1)CN1CCNC(=O)C[C@H]1c1ccccc1)O	0
ZINC92079586	C[C@@H]1CN(CCO1)C1CCN(CC1)Cc1ccccc1OCC#C	0
ZINC92079836	Cc1ccc(o1)c1ncc(s1)CN1CCC(CC1)N1CCO[C@H](C1)C	0
ZINC92081683	c1csc2n1cc(n2)C(=O)N1CCC[N@H+](CC1)[C@H]1COC[C@@H]1O	1
ZINC92093416	c1cc(c(cc1F)F)O[C@@H]1CC[N@H+](CC1)Cc1cc[nH]n1	0
ZINC92095327	C#CCOCCC(=O)N1CCc2cc(ccc2C1)F	0
ZINC92099195	CCn1cc(cn1)CN(CC#C)CC1CC1	0
ZINC92099196	Cc1ccc(c(n1)CN(CC#C)CC1CC1)O	0
ZINC92099465	C#CC[N@H+](Cc1ccc(o1)C#N)CC1CC1	0
ZINC92099568	C#CCN(Cc1cn[nH]c1c1cccnc1)CC1CC1	0
ZINC92107458	c1ccc(cc1)CCCC(=O)N1C[C@H]([C@H](C1)CO)C[NH+]1CCOCC1	1
ZINC92121097	CC(C)(C)Oc1cc(ccn1)CNC(=O)CCOCC#C	0
ZINC92137017	c1ccc(c(c1)CNc1ccccc1O[C@H]1CCOC1)n1cccn1	0
ZINC92143087	CCn1cc(cn1)C[N@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC92143477	C[N@@H+](Cc1cccc(c1OC)OC)CC(=O)Nc1cccc(c1)C#C	0
ZINC92143621	CC(C)(C)c1c(c[nH]n1)C[N@@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC92143689	C[N@H+](Cc1cccc(c1)O)CC(=O)Nc1cccc(c1)C#C	0
ZINC92146087	Cc1cc2cccnc2c(c1)NC(=O)N(C)C[C@H](COC)O	1
ZINC92149862	CC(C)(CNC(=O)NCCCOC[C@@H]1CCCO1)c1ccncc1	1
ZINC92149949	c1cc2c(cc1NC(=O)NC[C@H]1CCC[C@H](C1)O)COC2	1
ZINC92162680	c1ccc2c(c1)CCN([C@@H]2CO)C(=O)Nc1ccc2c(c1)COC2	1
ZINC92164675	CN([C@@H](CO)c1cccc(c1)Br)C(=O)Nc1ccc2c(c1)COC2	1
ZINC92165669	CCC[N@H+]1CC[C@@H](CC1)N(C)Cc1ccc(cc1)OCCC#C	0
ZINC92166146	CC[C@@H](CO)N1CCN(CC1)C(=O)Nc1ccc2c(c1)COC2	1
ZINC92166491	c1cc2c(cc1NC(=O)N1CC[N@@H+]3CCCC[C@H]3C1)COC2	1
ZINC92166754	Cc1ccc(c(n1)C[N@@H+](Cc1cccnc1)C[C@@H]1CCCO1)O	0
ZINC92166962	c1cc(cnc1)C[N@H+](Cc1cc(ccc1O)Cl)C[C@H]1CCCO1	0
ZINC92167151	C#CCOc1ccc(cc1)C[N@@H+](Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC92167152	C#CCOc1ccc(cc1)C[N@@H+](Cc1cccnc1)C[C@H]1CCCO1	0
ZINC92167222	C#CCOc1ccccc1CN(Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC92167223	C#CCOc1ccccc1C[N@@H+](Cc1cccnc1)C[C@H]1CCCO1	0
ZINC92167390	CCOc1ccc(c(c1)CN(Cc1cccnc1)C[C@H]1CCCO1)O	0
ZINC92167540	c1ccc2c(c1)cc(s2)[C@@H](CNC(=O)Nc1ccc2c(c1)COC2)O	1
ZINC92167940	C[C@@H]([C@@H](c1ccc(cc1)Br)O)NC(=O)Nc1ccc2c(c1)COC2	1
ZINC92186409	C[C@@H]1Cc2cc(cc(c2O1)C[N@@H+](CCN1CCOCC1)CCO)OC	0
ZINC92186485	COc1ccc(c(c1)OC(F)F)C[N@@H+](CCN1CCOCC1)CCO	0
ZINC92186633	C#CCOc1ccc(cc1)C[N@@H+](CCN1CCOCC1)CCO	0
ZINC92186648	CC(C)(C[N@H+](CCN1CCOCC1)CCO)S(=O)(=O)C	0
ZINC92186656	C#CCOc1ccccc1C[N@@H+](CCN1CCOCC1)CCO	0
ZINC92186698	Cc1ccc(cc1)c1ccc(o1)C[N@H+](CCN1CCOCC1)CCO	0
ZINC92186938	CCC(=O)N1CCC[N@H+](CC1)Cc1cc(c(c(c1)C)OC(F)F)C	1
ZINC92188048	COc1cccc(c1O)C[N@H+]1CC[C@@H](CC1)Nc1ccc(cc1)F	0
ZINC92192813	Cc1cc(c(cc1C)CN(CC#C)[C@H]1CCS(=O)(=O)C1)C	0
ZINC92192979	Cc1c(cn(n1)C)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193001	COCc1ccc(o1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193002	COCc1ccc(o1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193077	C#CCN(Cc1ccccc1OC1CCCC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193089	C#CCN(Cc1ccc(cc1)N1CCCCC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193119	COc1ccc2ccccc2c1CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193153	CC(C)Oc1ccc(cc1OC)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193173	COc1cc(cc(c1O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1)Br	0
ZINC92193187	CCOc1c(cc(cc1Cl)CN(CC#C)[C@H]1CCS(=O)(=O)C1)OC	0
ZINC92193327	C#CCN(Cc1cnc2n1ccnc2)[C@H]1CCS(=O)(=O)C1	0
ZINC92193352	Cc1cc(ccc1Br)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193374	C#CCN(Cc1cnc(s1)C1CCCC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193426	C#CCN(Cc1cn[nH]c1c1ccccc1)[C@H]1CCS(=O)(=O)C1	0
ZINC92193509	Cc1c(c(n(n1)c1ccccc1)C)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193511	Cc1c(c(n(n1)c1ccccc1)C)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193524	C#CCN(Cc1ccc(s1)c1cccc(c1)Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC92193543	C#CCN(Cc1cc(ccc1Br)Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC92193608	Cn1ccc(c1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193641	Cc1ccn2c(c1)[nH+]cc2CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193662	C#CCN(Cc1ccc(cc1)N1CCOCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC92193669	CCOc1cccc(c1O)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193674	C#CCN(Cc1cc(ccc1O)Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193744	Cc1cccc(c1)c1c(c[nH]n1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193789	Cc1cc(n2c(cnc2n1)CN(CC#C)[C@H]1CCS(=O)(=O)C1)C	0
ZINC92193843	C#CCN(Cc1ccc(cc1)Sc1ccccc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193856	C#CCN(CC1=Cc2ccccc2OC1)[C@H]1CCS(=O)(=O)C1	0
ZINC92193874	C#CCN(Cc1cc(cc(c1O)Cl)Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193890	COc1cccc(c1OC)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193925	Cc1ccccc1c1cccc(c1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193928	COc1cccc(c1OC(F)F)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193943	COc1cc(ccc1OCC=C)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193955	C/C(=C/c1ccccc1)/CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193963	C#CCN(Cc1c[nH]nc1c1ccc(cc1)F)[C@H]1CCS(=O)(=O)C1	0
ZINC92193972	C#CC[N@@H+](Cc1ccc(o1)CO)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193992	C#CCN(Cc1ccc(cc1)OCC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92193997	CC(C)c1c(c(n(n1)C)Cl)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194027	Cc1c(c(n(n1)C)OC)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194081	C#CCN(Cc1cnc(s1)c1cccs1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194115	CC(C)(CN(CC#C)[C@@H]1CCS(=O)(=O)C1)S(=O)(=O)C	0
ZINC92194124	C#CCN(Cc1cccc(c1)c1ccccn1)[C@H]1CCS(=O)(=O)C1	0
ZINC92194182	C#CCN(Cc1ccccc1OCC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194285	C#CCN(Cc1ccc(o1)c1ccccc1Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194330	CC(C)(C)c1c(cn[nH]1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194372	C#CCN(CC1=Cc2cc(ccc2OC1)Br)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194416	Cc1ccoc1C[N@H+](CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194420	COC(=O)c1cc(c[nH]1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194426	C#CCN(Cc1cc(ccc1Br)O)[C@H]1CCS(=O)(=O)C1	0
ZINC92194492	C#CCN(Cc1ccc(c(c1)C(F)(F)F)Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194507	C#CCN(Cc1ccccc1N1CCOCC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194513	Cc1ccc(cc1)c1ccc(o1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194529	C#CCN(CC1=CCCOC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194537	C#CCN(Cc1ccc(cc1)N1CCCCCC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194550	Cn1cc(c(n1)c1ccncc1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194634	C#CCN(Cc1cccc(c1F)Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC92194642	C#CCN(Cc1cc(cs1)C#N)[C@H]1CCS(=O)(=O)C1	0
ZINC92194691	C#CCN(Cc1cc(c(cc1F)F)F)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194701	C#CCN(Cc1cccc(c1Cl)Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC92194732	Cn1cccc1CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194745	COc1ccc(c(c1)O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194794	CC(C)(C)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194848	C#CCN(Cc1ccc(s1)c1cccc(c1)F)[C@H]1CCS(=O)(=O)C1	0
ZINC92194876	Cc1ccc(cc1)c1ncc(s1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194911	C#CCN(Cc1cc(n[nH]1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194920	CC(C)Cc1ncc(s1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194932	COc1cc(c(cc1Cl)CN(CC#C)[C@H]1CCS(=O)(=O)C1)Cl	0
ZINC92218242	C#CCOc1ccc(cc1)C[N@H+]1CCC[C@H]1CN1CCOCC1	0
ZINC92223228	CC(C)CO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC92223229	CC(C)CO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC92243539	C[C@@H](c1ccccc1)[NH2+]C(C)(C)CNC(=O)N(C)[C@@H]1CC[S@@](=O)CC1	1
ZINC92246009	C[C@](CNC(=O)c1cn(nc1C(C)(C)C)C)(C[NH+]1CCOCC1)O	1
ZINC92246279	CC(C)(C)c1c(cn(n1)C)C(=O)NCc1ccc(cc1)[S@@](=O)C	1
ZINC92253712	C[N@H+]1CCC[C@H](C1)CN(C)Cc1ccc(cc1)OCCC#C	0
ZINC92253999	CC(C)CCn1cccc1CN(C)C[C@@H]1CCC[N@@H+](C1)C	0
ZINC92255474	CCN(CC)c1ncc(s1)CN(C)C[C@@H](COC)O	0
ZINC92255747	C[N@@H+](Cc1ccc(o1)c1ccc(cc1[N+](=O)[O-])Cl)C[C@@H](COC)O	0
ZINC92255858	C[N@@H+](Cc1c[nH]nc1c1c(cccc1F)F)C[C@@H](COC)O	0
ZINC92255975	CN(Cc1cc(ccc1Br)Cl)C[C@H](COC)O	0
ZINC92256134	CCC[N@H+]1CCN(CC1)c1ccccc1C[N@@H+](C)C[C@@H](COC)O	0
ZINC92256361	C[N@H+](Cc1ccc(cc1)OCCC#C)C[C@H](COC)O	0
ZINC92256385	CN(Cc1ncc([nH]1)c1ccc(cc1)Br)C[C@@H](COC)O	0
ZINC92256541	CCCOc1ccc(c(c1)O)C[N@@H+](C)C[C@H](COC)O	0
ZINC92256758	Cc1c(cccn1)C[N@@H+](C)C[C@@H](COC)O	0
ZINC92256856	CN(Cc1cc(cc(c1)C(F)(F)F)C(F)(F)F)C[C@H](COC)O	0
ZINC92256874	C[N@@H+](Cc1c[nH]nc1c1ccc2c(c1)OCCO2)C[C@@H](COC)O	0
ZINC92261567	COc1cccc(c1O)C[N@@H+](CC=C)Cc1ccccc1	0
ZINC92264283	CCN(CC)S(=O)(=O)NCC(C)(C)c1ccncc1	0
ZINC92265957	Cn1cnc(n1)CNS(=O)(=O)c1c(cc(cc1Cl)Cl)Cl	0
ZINC92267154	CCC(CC)CS(=O)(=O)N[C@@H](c1ccc(cc1)OC)C1CCOCC1	0
ZINC92317011	CCN(CC)CC#C[C@@H](C)OC(=O)c1cn(nc1C(C)(C)C)C	0
ZINC92318343	c1cc(ccc1CCCCl)S(=O)(=O)N(CCO)CCO	0
ZINC92327167	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)N1CCCCC[C@@H]1c1ccncc1	1
ZINC92331595	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)N[C@@H]1CCCCC[C@@H]1C(=O)N	1
ZINC92358372	c1cc(oc1)[C@@H](CO)NC(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92361568	C=CCN(CC1=CCCOC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92363325	C#CCN(c1nccs1)C(=O)c1ncn(n1)c1ccccc1	0
ZINC92380909	C[C@H]1CO[C@H](CN1C(=O)CCSc1ccnc2c1ccc(c2)Cl)CO	1
ZINC92381675	C[C@H]1CO[C@H](CN1C(=O)c1cnc(n1c1ccc(cc1)F)SC)CO	1
ZINC92381859	Cc1ccc(cc1)SC1(CCCC1)C(=O)N1C[C@H](OC[C@H]1C)CO	1
ZINC92382306	C[C@H]1CO[C@@H](CN1C(=O)c1ccc(cc1C(F)(F)F)F)CO	1
ZINC92397331	C[C@H]1CO[C@H](CN1C(=O)c1cn(nc1c1ccc(cc1F)F)C)CO	1
ZINC92397532	Cc1c2ccccc2[nH]c(=O)c1C(=O)N1C[C@H](OC[C@@H]1C)CO	1
ZINC92400962	CCCCNC(=O)[C@H]1CC[C@@H]([N@H+](C1)Cc1cc(ccc1O)C)C	0
ZINC92401986	COC(=O)c1cccc(c1)CCNC(=O)N1CCN(CC1)CC#C	0
ZINC92403004	C[C@]1(CCCC[C@H]1O)CNC(=O)NCCc1cccc(c1)C(=O)OC	1
ZINC92405318	Cc1c(cn[nH]1)C[N@H+](C)Cc1ccc(c(c1)O)OC	0
ZINC92407531	CC[N@H+](Cc1ccccc1N(C)[C@H]1CC[N@@H+](CC1)C)C[C@@H]1CCCO1	0
ZINC92407540	CC[N@H+](Cc1ccc(cc1)OCC#C)C[C@@H]1CCCO1	0
ZINC92407544	CC[N@@H+](Cc1ccc(cc1)OCC#C)C[C@H]1CCCO1	0
ZINC92407596	CC[N@H+](Cc1c[nH]nc1c1cccc(c1)Cl)C[C@H]1CCCO1	0
ZINC92428229	C[N@H+](Cc1cn[nH]c1c1ccc(cc1)F)C[C@H]1CCCCO1	0
ZINC92428282	C[N@@H+](Cc1ccc(cc1)OCCC#C)C[C@@H]1CCCCO1	0
ZINC92428289	C[N@@H+](Cc1ccc(cc1)OCC#C)C[C@@H]1CCCCO1	0
ZINC92428292	C[N@H+](Cc1ccc(cc1)OCC#C)C[C@H]1CCCCO1	0
ZINC92429035	C[C@@H](CCN(C)C(=O)N[C@H]1CCC[C@@H]1c1ccccc1C(F)(F)F)O	0
ZINC92429668	CC(C)CCC(=O)N1CCN(CC1)Cc1cc(cc(c1O)[N+](=O)[O-])Cl	0
ZINC92429946	CC(C)CCC(=O)N1CCN(CC1)Cc1cccc(c1O)Br	0
ZINC92436842	c1ccc2c(c1)C=C(CO2)CN(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC92437418	COc1cc(c(cc1O)Br)CN(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC92438217	CC[N@@H+](Cc1ccc(cc1O)OC)Cc1cnn(c1)C	0
ZINC92452455	Cc1c(cccn1)CN1CCO[C@@H](C1)c1ccc(cc1)Br	0
ZINC92454171	CC(C)(C)O[C@@H]1CC[N@H+](CC1)Cc1cccc(c1)c1cccnc1	0
ZINC92454257	CC(C)(C)O[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC92454281	CC(C)(C)O[C@@H]1CC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC92455426	CC(C)(C)OC(=O)N[C@H]1CCN(C1)Cc1ccccc1OCC#C	0
ZINC92455835	COc1cccc(c1OC(F)F)C[N@@H+]1CCC[C@H]1CO	0
ZINC92456018	C[C@@H](C(=O)OC)Oc1ccc(cc1)C[N@@H+]1CCC[C@H]1CO	1
ZINC92456498	CCOC(=O)[C@H]1CCCN(C1)Cc1cc(cc(c1O)[N+](=O)[O-])Cl	1
ZINC92471737	Cc1ccc(o1)CN(Cc1cc(cc(c1)OC)OC)CC(=O)OC	1
ZINC92472429	C[N@@H+](Cc1ccc(cc1)OCC#C)C[C@@H](COCc1ccccc1)O	0
ZINC92472602	C[N@@H+](Cc1cccc(c1F)Cl)C[C@@H](COCc1ccccc1)O	0
ZINC92473454	Cc1cc(sc1Br)CN(C)C[C@H](COCCOC(C)C)O	0
ZINC92473920	CC(C)OCCOC[C@H](CN(C)Cc1cc(c(cc1F)F)F)O	0
ZINC92479168	C[N@@H+](CCC(F)(F)F)Cc1ccc(cc1)OCCC#C	0
ZINC92484043	C[C@@H](c1ccco1)[N@@H+](Cc1cc(c(c(c1)OC)OC)OC)C1CC1	0
ZINC92484119	C[C@H](c1ccco1)[N@H+](Cc1ccc(cc1)n1cncn1)C1CC1	0
ZINC92486723	C[C@@H]1C[N@@H+](C[C@@H](O1)c1ccccc1)CC(C)(C)CCC#N	0
ZINC92486758	CC[C@H]1CN(C[C@@H](O1)C)Cc1c(nn(c1C)Cc1ccccc1)C	0
ZINC92487306	CC[C@@H]1CN(C[C@@H](O1)C)Cc1ccc(cc1)OCCC#C	0
ZINC92487306	CC[C@@H]1C[N@@H+](C[C@@H](O1)C)Cc1ccc(cc1)OCCC#C	0
ZINC92487308	CC[C@H]1CN(C[C@@H](O1)C)Cc1ccc(cc1)OCCC#C	0
ZINC92487371	CC[C@@H]1CN(C[C@@H](O1)C)Cc1ccccc1OCC#C	0
ZINC92487628	CC[C@@H]1CN(C[C@@H](O1)C)Cc1cccs1	0
ZINC92505400	Cc1c(cc(n1C)C#N)CN1CCN(CC1)CCCOCC(F)(F)F	0
ZINC92505675	Cc1c(c(n(n1)C)OC)CN(CCc1ccccc1)CC=C	0
ZINC92506489	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H]1CCCN1Cc1cnc(s1)C(C)C	0
ZINC92506491	C[C@@H]1CN(C[C@H](O1)C)C[C@@H]1CCCN1Cc1cnc(s1)C(C)C	0
ZINC92506909	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H]1CCCN1Cc1cnc(s1)C1CC1	0
ZINC92507011	CCCCCCN(CCN1CCOCC1)Cc1cnnn1C	0
ZINC92507061	Cc1ccn2c(c1)ncc2CN(CCCCOC)Cc1ccccc1	0
ZINC92510393	CCN(CC)C(=O)[C@@H]1CCC[N@@H+]1Cc1ccc(cc1)OCC#C	0
ZINC92532126	CCOC(=O)CC[N@H+](Cc1cc(cc(c1O)OC)Br)C1CC1	1
ZINC92535665	c1ccc(c(c1)CC(=O)N1CCN(CC1)Cc1cncs1)F	1
ZINC92537056	C[N@@H+](CCCOC)Cc1cn[nH]c1c1c(cccc1F)F	0
ZINC92537649	CCn1cc(cn1)C[N@H+](CC)CCOCC	0
ZINC92537854	CC[N@H+](CCOCC)Cc1ccccc1OCC#C	0
ZINC92540701	CCOc1cccc(c1O)CN1C[C@H](S[C@H](C1)C)C	0
ZINC92540751	CCc1ccc(o1)C[N@H+]1C[C@H](S[C@H](C1)C)C	0
ZINC92541273	C[C@@H]1C[N@@H+](C[C@H](S1)C)Cc1ccc(cc1)Oc1cnccn1	0
ZINC92541439	C[C@@H]1CN(C[C@H](S1)C)Cc1cc(c(cc1Br)O)OC	0
ZINC92541529	COCc1ccc(o1)CN(CC#C)Cc1ccc(cc1)F	0
ZINC92541538	Cc1ccc(c(n1)CN(CC#C)Cc1ccc(cc1)F)O	0
ZINC92541540	C#CCN(Cc1ccc(cc1)F)Cc1cnc2n1cccn2	0
ZINC92541559	C[C@@H](C#N)Oc1ccc(cc1)CN(CC#C)Cc1ccc(cc1)F	0
ZINC92541641	C#CCN(Cc1ccc(cc1)F)Cc1cn[nH]c1c1cccnc1	0
ZINC92541656	C#CCN(Cc1ccc(cc1)F)Cc1cnc(nc1)N1CCOCC1	0
ZINC92541677	Cn1cccc1CN(CC#C)Cc1ccc(cc1)F	0
ZINC92558284	C[C@@H]1C[C@@H](C[C@H](O1)C)NC(=O)c1cc(ccc1O)I	1
ZINC92558580	C[C@@H]1C[C@@H](C[C@H](O1)C)NC(=O)c1cc(ccc1O)F	1
ZINC92558857	C[C@@H]1C[C@@H](C[C@@H](O1)C)NC(=O)Cc1cccc(c1)O	1
ZINC92559272	C[C@H]1C[C@@H](C[C@@H](O1)C)NC(=O)c1cn(nc1c1cccs1)C	1
ZINC92559431	CC(C)CC[NH2+][C@@H]1CC[C@H](CC1)C(=O)OC(C)(C)C	1
ZINC92562282	COCC[N@H+](Cc1ccc(cc1)OCC#C)Cc1ccco1	0
ZINC92564992	Cc1n[nH]c(n1)[C@H](c1ccccc1)[NH2+]C[C@@H]1CCC[C@@H](C1)C	0
ZINC92565130	CC(C)(C)OC(=O)[C@H]1CC[C@@H](CC1)[NH2+]Cc1cccc(n1)OC	1
ZINC92565731	c1ccc(cc1)[C@H](CO)[NH2+]Cc1ccc(c(c1)Br)OC(F)F	0
ZINC92567525	c1cc(cc(c1)n1cnnc1)NCc1ccc(c(c1)Br)OC(F)F	0
ZINC92567849	COCCN(Cc1ccc(cc1)C#N)Cc1ccc(cc1)OCC#C	0
ZINC92567849	COCC[N@H+](Cc1ccc(cc1)C#N)Cc1ccc(cc1)OCC#C	0
ZINC92586679	C#CCOc1ccccc1CN1CCN(CC1)CC(F)F	0
ZINC92587522	C[C@@H]1CN(C[C@H](O1)C)C[C@@H]1CCN(CC1)Cc1ccc(cc1)[S@@](=O)C	0
ZINC92587560	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H]1CC[N@H+](CC1)Cc1c(cccc1F)F	0
ZINC92592048	COc1cccc(c1O)CN1CCO[C@H](C1)c1cccc(c1)Br	0
ZINC92592133	c1cc(cc(c1)Br)[C@@H]1CN(CCO1)Cc1cccs1	0
ZINC92594301	C#CCOc1ccc(cc1)CN1CCO[C@@H](C1)c1cccs1	0
ZINC92594325	C[C@@H]1CCO[C@@H]1C(=O)NC1(Cc2ccccc2C1)C	1
ZINC92613085	CC1(Cc2ccccc2C1)NC(=O)c1cc(cnc1)I	1
ZINC92615056	C[C@@H](C(=O)N[C@@H]1CC[C@@H](CC1)Oc1ccc(cn1)C#N)O	0
ZINC92615332	c1ccc(cc1)C#CC(=O)Nc1ccc2c(c1)COC2	0
ZINC92617833	CC(C)[C@H](C#N)N1CCN(CC1)C(=O)C[N@H+]1CCC[C@@H]1C1CCCC1	1
ZINC92618988	C1COCCN1CC[N@@H+](CCO)Cc1n[nH]c(=O)[nH]1	0
ZINC92619099	c1cscc1[C@H]1CN(CCO1)Cc1n[nH]c(=O)[nH]1	0
ZINC92643770	COc1ccc(cc1O)C[N@@H+]1CCC[C@@H](C1)C(=O)OC	1
ZINC92645688	COCCN(Cc1cc(cc(c1O)[N+](=O)[O-])Cl)CC(F)(F)F	0
ZINC92645796	C[C@H]1C[C@H]1c1ccc(o1)CN(CCOC)CC(F)(F)F	0
ZINC92645809	COCCN(Cc1ccc(cc1)OCCC#C)CC(F)(F)F	0
ZINC92645839	Cc1ccsc1CN(CCOC)CC(F)(F)F	0
ZINC92647065	CN(C)C(=O)[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)OCC#C	0
ZINC92648139	C#CCOc1ccc(cc1C[N@@H+]1CC[C@H](CC1)n1cncn1)Br	0
ZINC92648600	c1cc(c(cc1Cl)C[N@H+]1CC[C@@H](CC1)n1ccnc1)O	0
ZINC92659621	CCCN1CCC[N@H+](CC1)Cc1ccc(c(c1)O)OC	0
ZINC92659668	CCC[N@H+]1CCCN(CC1)Cc1ccc(cc1)OCC#C	0
ZINC92660556	c1cc(cc(c1)O)C[N@H+]1CCC[C@H](C1)CCC(=O)N	0
ZINC92662233	c1cc(oc1)C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1	0
ZINC92729054	CCOc1cccc(c1O)C[N@H+]1CCCC[C@@H]1c1ncc[nH]1	0
ZINC92729383	C#CCCOc1ccc(cc1)CN1CCCC[C@H]1c1[nH]cc[nH+]1	0
ZINC92730085	CCNC(=O)COc1ccc(cc1)C[N@H+]1CCCC[C@@H]1c1ncc[nH]1	1
ZINC92735433	CCCCCOc1cc(ccc1OC)CN1CCO[C@H](C1)C(=O)N	1
ZINC92736255	CC(C)Cc1ncc(s1)C[N@H+]1CC[C@@H](CC1)OC1CCCCC1	0
ZINC92754175	COc1cccc(c1OC(F)F)CN1CCCN(CC1)C(=O)N	1
ZINC92754583	CCc1c(c(n(n1)C)Cl)C[N@@H+]1CC[C@H](CC1)C(=O)N[C@@H](C)C(C)C	1
ZINC92756190	CCCn1c(c(c(n1)C)CN1CC[C@@H](C1)[NH+]1CCCC1)C	0
ZINC92756890	C#CCCOc1ccc(cc1)CN1CC[C@@H](C1)[NH+]1CCCC1	0
ZINC92757040	CC(C)(C)c1c(c[nH]n1)CN1CC[C@H](C1)[NH+]1CCCC1	0
ZINC92757713	COc1cc(cc(c1O)C[N@@H+]1CC[C@H](C1)Nc1ccccc1)Br	0
ZINC92758865	C#CCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)OC1CCCC1	0
ZINC92758874	Cc1cccn2c1[nH+]cc2CN1CCC(CC1)OC1CCCC1	0
ZINC92760736	Cc1cccc(n1)NC(=O)C[N@H+](C)Cc1ccc(cc1)OCCC#C	0
ZINC92763095	c1ccc(cc1)Sc1nc(c(s1)C[N@@H+]1CC[C@H](C1)CO)Cl	0
ZINC92763788	Cc1cc(ccc1F)C[N@H+]1CC[C@@H](C1)CO	0
ZINC92764275	C#CCOc1ccccc1C[N@@H+]1CC[C@@H](C1)CO	0
ZINC92764278	C#CCOc1ccccc1C[N@@H+]1CC[C@H](C1)CO	0
ZINC92764635	C#CCOc1ccc(cc1C[N@@H+]1CC[C@H](C1)CO)Br	0
ZINC92764818	CCn1c2ccccc2c2c1ccc(c2)C[N@H+]1CC[C@H](C1)CO	0
ZINC92780958	COc1ccc(cc1O)C[N@@H+]1CCC[C@H]1C1CCC1	0
ZINC92781116	c1cc(oc1)C[N@@H+]1CCC[C@H]1C1CCC1	0
ZINC92783500	Cc1c(c(n(n1)C)OCC=C)CN1CC[C@H](C1)c1ccc(cc1)OC	0
ZINC92783531	COc1ccc(cc1)[C@@H]1CCN(C1)Cc1cn[nH]c1c1cccnc1	0
ZINC92787502	Cc1csc(n1)[C@H]1CC[N@@H+](CC1)Cc1ccc(cc1)OCCOC	0
ZINC92788642	COc1cc(cc(c1O)CC=C)CN1CCC[C@@H](C1)c1nccs1	0
ZINC92788815	C#CCOc1ccccc1CN1CCC[C@@H](C1)c1nccs1	0
ZINC92789596	Cc1cccn2c1[nH+]cc2CN1CC[NH+](CC1)Cc1cccc(c1)O	0
ZINC92789672	c1cc(cc(c1)O)CN1CC[NH+](CC1)Cc1ccn[nH]1	0
ZINC92790013	CCc1ccc(o1)CN1CCO[C@H](C1)c1nc(cs1)C	0
ZINC92790109	Cc1csc(n1)[C@H]1CN(CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC92790111	Cc1csc(n1)[C@H]1CN(CCO1)Cc1ccc(cc1)OCC#C	0
ZINC92790163	Cc1csc(n1)[C@H]1CN(CCO1)Cc1ccccc1OCC#C	0
ZINC92807524	CC(C)(C)c1csc(n1)[C@H]1CN(CCO1)Cc1ccsc1	0
ZINC92808014	COc1c2c(ncn1)CCN(C2)Cc1ccc(cc1)OCC#C	0
ZINC92808200	COc1c2c(ncn1)CCN(C2)Cc1ccc(cc1)n1cncn1	0
ZINC92809929	C#CCOc1ccccc1C[N@@H+]1CCC[C@@H](C1)c1c[nH]nc1	0
ZINC92809930	C#CCOc1ccccc1C[N@H+]1CCC[C@H](C1)c1c[nH]nc1	0
ZINC92810456	Cn1c(ccn1)[C@H]1CC[N@@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC92810906	C#CCOc1ccccc1C[N@H+]1CC[C@@H](CC1)c1ccn[nH]1	0
ZINC92811379	CCOC(=O)c1ccc(o1)C[N@H+]1CC[C@@H](CC1)c1ccnn1CCO	1
ZINC92812725	C#CCOc1ccc(cc1)C[N@H+]1CC[C@@H](C1)CNc1cccc[nH+]1	0
ZINC92814510	C#CCCOC(=O)c1ccc(nc1)n1cnc2c1cccc2	0
ZINC92831680	C#CCCOc1ccc(cc1)CN1CCO[C@@H](C1)c1nccs1	0
ZINC92831681	C#CCCOc1ccc(cc1)CN1CCO[C@H](C1)c1nccs1	0
ZINC92831682	C#CCOc1ccc(cc1)CN1CCO[C@@H](C1)c1nccs1	0
ZINC92831683	C#CCOc1ccc(cc1)CN1CCO[C@H](C1)c1nccs1	0
ZINC92831738	C#CCOc1ccccc1CN1CCO[C@@H](C1)c1nccs1	0
ZINC92831856	C#CCOc1ccc(cc1CN1CCO[C@@H](C1)c1nccs1)Br	0
ZINC92831857	C#CCOc1ccc(cc1CN1CCO[C@H](C1)c1nccs1)Br	0
ZINC92846292	CC(C)Cn1c(c(cn1)C(=O)OCC(=O)N1CCOCC1)C1CC1	1
ZINC92846561	CN(C)[C@@H]1CC[C@@H](C1)[NH2+]Cc1ccc(cc1)OCC#C	0
ZINC92846904	Cc1nc(no1)COc1ccc(cc1)C[NH2+][C@H]1CC[C@H](C1)[NH+](C)C	0
ZINC92847033	CN(C)[C@@H]1CC[C@@H](C1)[NH2+]Cc1ccccc1OCC#C	0
ZINC92847071	C[NH+](C)[C@@H]1CC[C@H](C1)NCc1cc(c(c(c1)OC)O)[N+](=O)[O-]	0
ZINC92847312	C[NH+](C)[C@H]1CC[C@@H](C1)[NH2+]Cc1cc(c(c(c1)OC)OC)OC	0
ZINC92847542	C[NH+](C)[C@H]1CC[C@H](C1)NCc1cn[nH]c1c1ccc2c(c1)OCCO2	0
ZINC92847732	C[NH+](C)[C@H]1CC[C@@H](C1)[NH2+]Cc1csc(n1)c1ccsc1	0
ZINC92848001	CN(C)[C@@H]1CC[C@@H](C1)NCc1ccc(cc1C(F)(F)F)F	0
ZINC92849040	CN(C)[C@H]1CC[C@H](C1)[NH2+]Cc1ccc(c(c1)OC(F)F)OC	0
ZINC92849266	Cc1ccc(c(c1)CN[C@@H]1CC(=O)N([C@@H]1c1ccc(cc1)Cl)C)O	0
ZINC92852676	COc1ccc(cc1)[C@H](C1CCOCC1)NCc1ccc(c(c1)F)Cl	0
ZINC92854585	C#CCOc1ccc(cc1)CNc1ccc2c(c1)COC2	0
ZINC92854779	C#CCOc1ccccc1CNc1ccc2c(c1)COC2	0
ZINC92935060	CN(C1CCCC1)[C@@H](c1cccc(c1)F)C(=O)N	1
ZINC92936453	C#CCOc1ccc(cc1C[NH+]1CCN(CC1)CC#N)Br	0
ZINC92966195	COCCN(Cc1cn[nH]c1c1cccc(c1)Cl)CC(F)F	0
ZINC92966213	COCCN(Cc1ccccc1OCC#C)CC(F)F	0
ZINC92967864	C#CCOc1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)n1cccn1	0
ZINC92970276	C[C@H]([C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C)O	0
ZINC92970688	C[C@H]([C@H]1CC[N@@H+](CC1)Cc1cc(ccc1OCC#C)Br)O	0
ZINC92970849	C[C@H]([C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)O[C@@H](C)C(=O)OC)O	1
ZINC92971900	C[C@@H]([C@H]1CCCC[N@@H+]1Cc1ccc(o1)C#N)O	0
ZINC92973303	CCCOc1ccc(c(c1)O)CN1CCN(CC1)C(=O)CC	0
ZINC92973798	COc1ccc(cc1O)CN1CCO[C@@H](C1)c1ccc(c(c1)F)F	0
ZINC92973852	COc1cccc(c1OC)CN1CCO[C@@H](C1)c1ccc(c(c1)F)F	0
ZINC92973925	c1cc(cc(c1)O)CN1CCO[C@@H](C1)c1ccc(c(c1)F)F	0
ZINC92974719	CN(CC[NH+]1CCOCC1)Cc1cnc(s1)c1cccnc1	0
ZINC92974842	C[N@@H+](CCN1CCOCC1)Cc1ccc(cc1)OCCC#C	0
ZINC92974846	C[N@@H+](CCN1CCOCC1)Cc1ccc(cc1)OCC#C	0
ZINC92974920	C[N@H+](CCN1CCOCC1)Cc1cc(ccc1OCC#C)Br	0
ZINC92974937	Cc1c(sc(n1)N(C)C)CN(C)CCN1CCOCC1	0
ZINC93004427	CC[N@H+](Cc1ccc(cc1)OCC#C)C[C@H](C)C(=O)OC	0
ZINC93004583	CCN(Cc1cn[nH]c1c1cccnc1)C[C@H](C)C(=O)OC	1
ZINC93005826	COCCN(CCO)Cc1ccc(s1)c1ccccc1[N+](=O)[O-]	0
ZINC93005944	COCC[N@H+](CCO)Cc1ccc(cc1)OCCC#C	0
ZINC93005952	COCC[N@H+](CCO)Cc1ccc(cc1)OCC#C	0
ZINC93006002	COCC[N@@H+](CCO)Cc1ccccc1OCC#C	0
ZINC93006112	COCCN(CCO)Cc1cc(ccc1OCC#C)Br	0
ZINC93006112	COCC[N@@H+](CCO)Cc1cc(ccc1OCC#C)Br	0
ZINC93007361	Cc1nnc(n1C)C[N@H+](C)Cc1cnc(s1)c1cccs1	0
ZINC93010973	c1cc2c(cc1F)cc(o2)C[N@@H+]1CCCC[C@H]1CN1CCOCC1	0
ZINC93011083	COc1cc(cc(c1O)C[N@@H+]1CCCC[C@H]1CN1CCOCC1)Br	0
ZINC93011241	COc1c(cc(s1)C[N@H+]1CCCC[C@@H]1CN1CCOCC1)Br	0
ZINC93011392	c1cc(sc1)c1c(cn[nH]1)C[N@@H+]1CCCC[C@H]1CN1CCOCC1	0
ZINC93011552	CCOc1cc(ccc1OC)C[N@H+]1CCCC[C@@H]1CN1CCOCC1	0
ZINC93011566	c1cc(c(cc1Cl)C[N@@H+]1CCCC[C@H]1CN1CCOCC1)O	0
ZINC93011740	C[C@H]1CCc2c(sc(n2)CN2CCCC[C@@H]2C[NH+]2CCOCC2)C1	0
ZINC93011978	C#CCOc1ccccc1C[N@@H+]1CCCC[C@H]1CN1CCOCC1	0
ZINC93012254	c1c(c(cc(c1F)F)F)C[N@@H+]1CCCC[C@H]1CN1CCOCC1	0
ZINC93012796	c1cc(c(cc1Br)CN1CCC2(C1)OCCO2)O	0
ZINC93013183	c1cc([nH+]cc1CN1CCC2(C1)OCCO2)N1CCCC1	0
ZINC93013476	C#CCOc1ccccc1C[N@H+]1CCC2(C1)OCCO2	0
ZINC93014625	C#CCOc1ccc(cc1)C[N@H+]1CCCC[C@@H]1C(=O)N1CCOCC1	0
ZINC93014688	C#CCOc1ccccc1C[N@H+]1CCCC[C@@H]1C(=O)N1CCOCC1	0
ZINC93017463	CCOc1cccc(c1O)C[N@@H+]1CCC[C@@H](C1)CN1CCOCC1	0
ZINC93017581	c1cscc1c1ncc(s1)C[N@@H+]1CCC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93017732	C#CCCOc1ccc(cc1)CN1CCC[C@@H](C1)CN1CCOCC1	0
ZINC93017745	C#CCOc1ccc(cc1)CN1CCC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93017803	Cc1ccc(c(c1)Br)CN1CCC[C@H](C1)CN1CCOCC1	0
ZINC93017911	Cn1c(ccn1)CN1CCC[C@H](C1)C[NH+]1CCOCC1	0
ZINC93018057	CCOc1ccc(c(c1)CN1CCC[C@@H](C1)CN1CCOCC1)O	0
ZINC93043102	c1cc(cc(c1)[N+](=O)[O-])c1nc(cs1)CN(CCCO)CC(F)(F)F	0
ZINC93043633	COc1cc(cc2c1OCCO2)C[N@H+](CCCO)CC(F)(F)F	0
ZINC93044236	C#CCCOc1ccc(cc1)C[N@H+](CCCO)CC(F)(F)F	0
ZINC93052196	CN(Cc1ccc(o1)CO)[C@H](c1ccccc1)C(F)(F)F	0
ZINC93086317	C#CCOc1ccc(cc1CN(CCO)Cc1cccnc1)Br	0
ZINC93086317	C#CCOc1ccc(cc1C[N@H+](CCO)Cc1cccnc1)Br	0
ZINC93089057	C[N@H+]1CC[C@@H](CC1)C[N@H+](C)Cc1ccc(cc1)OCC#C	0
ZINC93089571	C[C@H](COC)[NH+]1CCN(CC1)Cc1cc(c(cc1SC)OC)OC	0
ZINC93089745	C[C@@H](COC)N1CCN(CC1)Cc1c(cc(cc1Br)OC)OC	0
ZINC93089909	CCOc1cccc(c1O)CN1CC[NH+](CC1)[C@H](C)COC	0
ZINC93090030	C[C@@H](COC)N1CCN(CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93090031	C[C@H](COC)N1CCN(CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93090042	C[C@@H](COC)N1CCN(CC1)Cc1ccc(cc1)OCC#C	0
ZINC93090043	C[C@H](COC)N1CCN(CC1)Cc1ccc(cc1)OCC#C	0
ZINC93090043	C[C@H](COC)[NH+]1CCN(CC1)Cc1ccc(cc1)OCC#C	0
ZINC93090061	C[C@H](COC)N1CC[N@@H+](CC1)Cc1cnc(nc1)N1CC[N@H+](CC1)C	0
ZINC93090071	C[C@H](COC)N1CCN(CC1)Cc1cc(cc(c1)F)C(F)(F)F	0
ZINC93090086	C[C@@H](COC)N1CCN(CC1)Cc1ccccc1OCC#C	0
ZINC93090087	C[C@H](COC)[NH+]1CCN(CC1)Cc1ccccc1OCC#C	0
ZINC93090119	CCCOc1cc(ccc1OC)CN1CC[NH+](CC1)[C@H](C)COC	0
ZINC93090134	C[C@@H](COC)N1CC[N@H+](CC1)Cc1ccccc1OCC1CC1	0
ZINC93090137	C[C@H](COC)[NH+]1CCN(CC1)Cc1cnc(s1)C(C)(C)C	0
ZINC93090141	Cc1ccoc1C[N@@H+]1CCN(CC1)[C@H](C)COC	0
ZINC93090308	C[C@H](COC)[NH+]1CCN(CC1)Cc1cc(ccc1OC(F)F)[N+](=O)[O-]	0
ZINC93090655	C[C@H](CC#N)N(C)Cc1cc(c(c(c1)OC)O)CC=C	0
ZINC93100112	COCCN(CCC#N)Cc1ccc(cc1)OCCC#C	0
ZINC93100140	COCCN(CCC#N)Cc1ccccc1OCC#C	0
ZINC93101020	CCC(CC)C[N@H+](CCC#N)Cc1c(nn(c1OC)C)C	0
ZINC93103106	COC(=O)[C@@H]1C[C@H](CN1Cc1cc(cc(c1)Cl)Cl)O	1
ZINC93103213	COC(=O)[C@@H]1C[C@H](CN1Cc1ccc(cc1)OCCC#C)O	0
ZINC93103213	COC(=O)[C@@H]1C[C@H](C[N@H+]1Cc1ccc(cc1)OCCC#C)O	0
ZINC93103216	COC(=O)[C@@H]1C[C@H](CN1Cc1ccc(cc1)OCC#C)O	0
ZINC93103216	COC(=O)[C@@H]1C[C@H](C[N@H+]1Cc1ccc(cc1)OCC#C)O	0
ZINC93103673	COC[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93103677	COC[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93103765	COC[C@@H]1CC[N@H+](CC1)Cc1cc(ccc1OCC#C)Br	0
ZINC93103816	CCN(CC)c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)COC	0
ZINC93131834	Cc1cc(n2c(cnc2n1)CN1CCN(CC1)Cc1[nH+]ccn1C)C	0
ZINC93131881	Cn1cc[nH+]c1CN1CCN(CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93131911	Cn1cc[nH+]c1CN1CC[NH+](CC1)Cc1ccccc1OCC#C	0
ZINC93132449	CCC[N@H+](Cc1cccc(c1O)OC)C[C@@H]1CCCCO1	0
ZINC93134730	c1cc(ccc1/C=C/CN1CCO[C@@H](C1)C#N)C#N	0
ZINC93135544	COc1cc(cc(c1OCC=C)Br)CN1CCO[C@H](C1)C#N	0
ZINC93135667	C#CCOc1ccc(cc1)CN1CCO[C@@H](C1)C#N	0
ZINC93135669	C#CCOc1ccc(cc1)CN1CCO[C@H](C1)C#N	0
ZINC93135823	C#CCOc1ccccc1CN1CCO[C@@H](C1)C#N	0
ZINC93135825	C#CCOc1ccccc1CN1CCO[C@H](C1)C#N	0
ZINC93136183	Cc1ccc(c(c1)CN1CCO[C@H](C1)C#N)O	0
ZINC93136187	CCCOc1c(cc(cc1Br)CN1CCO[C@H](C1)C#N)OC	0
ZINC93136226	C#CCOc1ccc(cc1CN1CCO[C@H](C1)C#N)Br	0
ZINC93138602	C[C@@H](C(=O)N)N(CCOC)Cc1ccc(cc1)OCCC#C	0
ZINC93138605	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1ccc(cc1)OCCC#C	0
ZINC93140741	C#CCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)OC1CCOCC1	0
ZINC93141919	CCN1CCN(CC1)C(=O)C[C@H]1CC[N@@H+](CC1)Cc1cccc(c1)O	0
ZINC93143707	Cc1cc(cc(c1OCc1ccccn1)C)C[N@@H+](C[C@@H](C)O)C(C)C	0
ZINC93144509	C[C@H](CN(CC1(CCCCC1)CN1CCOCC1)C(C)C)O	0
ZINC93144512	C[C@@H](C[N@H+](CC1(CCCCC1)C[NH+]1CCOCC1)C(C)C)O	0
ZINC93145487	C[C@H](C[N@H+](Cc1ccc(cc1)O[C@H](C)C(=O)OC)C(C)C)O	1
ZINC93145961	CC(C)(C)CN(CCCO)Cc1c(nc2n1cccc2)Cl	0
ZINC93150553	C#CCOc1ccc(cc1)C[N@@H+]1CCCN(CC1)c1cccnn1	0
ZINC93245440	C#CCOCCC(=O)N1C[C@@H](C[C@@H]1c1ccc(cc1)C(F)(F)F)O	0
ZINC93245441	C#CCOCCC(=O)N1C[C@H](C[C@@H]1c1ccc(cc1)C(F)(F)F)O	0
ZINC93245443	C#CCOCCC(=O)N1C[C@H](C[C@H]1c1ccc(cc1)C(F)(F)F)O	0
ZINC93272624	CN(c1cccnn1)[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93272624	CN(c1ccc[nH+]n1)[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93272928	Cc1ccsc1CN1CCN(CC1)c1ccc2nnc(n2n1)C	0
ZINC93273592	Cc1cc(n(n1)C[C@H]1CC[N@@H+](CC1)Cc1ccc(cc1)OCC#C)C	0
ZINC93275453	Cc1c(sc(n1)C)[C@@H](C)N(C)Cc1ccccc1OCC#C	0
ZINC93275454	Cc1c(sc(n1)C)[C@H](C)[N@@H+](C)Cc1ccccc1OCC#C	0
ZINC93276670	C#CCCOc1ccc(cc1)CN(CC(F)F)C1CC1	0
ZINC93286729	C[N@@H+](CCCNC(=O)N1CCN(C(=O)C1)CCOC)C1CCCCC1	1
ZINC93287012	Cc1ccc(c(n1)CN(CC(=O)OC)C(C)C)O	1
ZINC93287401	CC(C)N(Cc1cc(cs1)C#N)CC(=O)OC	1
ZINC93291750	CC[C@@H](C)NC(=O)CN1CC[N@H+](CC1)CCOc1ccccc1Br	1
ZINC93314787	C[N@H+](Cc1ccc(cc1)OCC#C)CC1CCOCC1	0
ZINC93315846	C[C@H](c1cccc(c1)O)[N@@H+](C)Cc1ccc(cc1)OCC#C	0
ZINC93315909	CCc1c(c(n(n1)C)OC)CN(C)[C@H](C)c1cccc(c1)O	0
ZINC93316248	Cc1c(cn[nH]1)C[N@H+](C)[C@@H](C)c1cccc(c1)O	0
ZINC93317315	CCCO[C@@H]1CCC[N@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93317396	CCCO[C@@H]1CCC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93317513	CCCO[C@@H]1CCC[N@@H+](CC1)Cc1cc(c(c(c1)OC)OC)OC	0
ZINC93319467	c1cnc2ncc(n2c1)C[N@H+]1CC[C@@H](CC1)[C@H](c1ccc(cc1)Cl)O	0
ZINC93319744	c1cc(ccc1[C@@H]([C@@H]1CC[N@H+](CC1)Cc1cc(cs1)C(=O)N)O)Cl	0
ZINC93319863	c1ccc(cc1)c1ccc(o1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93319922	Cc1c(cn(n1)c1ccccc1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93319978	CC1(Cc2cccc(c2O1)C[N@H+](CCO)CCOCC(F)(F)F)C	0
ZINC93320033	Cc1cc(ccc1CN(CCO)CCOCC(F)(F)F)F	0
ZINC93320115	c1c(c(cc(c1F)F)F)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93320714	CCN([C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C)S(=O)(=O)C	0
ZINC93322829	C[C@@H]1CO[C@H]([C@@H](N1Cc1cccc(c1O)OC)C)c1ccccc1	0
ZINC93322857	C[C@@H]1CO[C@H]([C@@H](N1Cc1cccc(c1)O)C)c1ccccc1	0
ZINC93324028	C#CCCOc1ccc(cc1)C[N@H+](CCCO)CCO	0
ZINC93324031	C#CCOc1ccc(cc1)C[N@H+](CCCO)CCO	0
ZINC93324078	c1ccc(c(c1)c1ccc(s1)C[N@@H+](CCCO)CCO)Br	0
ZINC93324806	C[C@H](Cc1ccc(cc1)O)N(C)Cc1cccc(c1O)OC	0
ZINC93335373	Cc1c(sc(n1)N(C)C)C[N@H+]1CCC[C@@H]1c1ccco1	0
ZINC93337626	C[C@@H](C#N)Oc1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)COC	0
ZINC93337631	CC(C)COc1ccc(cc1)C[N@H+]1CCC[C@H](C1)COC	0
ZINC93337828	COC[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)OCCC#C	0
ZINC93337996	Cc1cn2c(c(nc2s1)C)CN1CCC[C@@H](C1)COC	0
ZINC93338485	CC(C)C[C@H]1CC[N@H+](C1)Cc1cn(nc1c1cccnc1)C	0
ZINC93338530	CC(C)C[C@H]1CC[N@H+](C1)Cc1cnc(nc1)N1CC[N@H+](CC1)C	0
ZINC93338724	CCN(Cc1ccccn1)Cc1cn[nH]c1c1ccccc1	0
ZINC93338853	CC[N@@H+](Cc1ccccc1OCC#C)Cc1ccccn1	0
ZINC93339434	COCCO[C@H]1CC[N@@H+](CC1)Cc1cc(cc(c1O)[N+](=O)[O-])Cl	0
ZINC93339568	COCCO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93339598	COCCO[C@H]1CC[N@@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93340085	CC(C)C[C@@H]1COCCN1Cc1cccs1	0
ZINC93359543	CCOC(=O)C(C)(C)[N@H+](C)Cc1ccc(cc1)OCCC#C	0
ZINC93359613	CCOc1ccc(c(c1)C[N@@H+](C)C(C)(C)C(=O)OCC)O	1
ZINC93359999	Cc1c(sc(n1)N(C)C)C[N@@H+](C)[C@@H]1CCN(C1=O)c1ccccc1Cl	1
ZINC93361191	CNC(=O)[C@H]1CCC[N@H+](C1)Cc1cc(ccc1OCC#C)Br	0
ZINC93364007	Cn1c2ccccc2nc1CN(C)Cc1ccc(cc1)OCCC#C	0
ZINC93364152	CCOC(=O)CN(CCc1ccccc1)Cc1ccc(o1)CO	1
ZINC93364201	C[C@@H]1CO[C@H](CN1Cc1ccc(o1)COC)c1ccccc1Cl	0
ZINC93364278	C[C@H]1CO[C@@H](CN1Cc1ccc(c(c1)O)OC)c1ccccc1Cl	0
ZINC93364544	Cc1cc(n2c(cnc2n1)CN1CCC[C@@H]1COc1ccccc1)C	0
ZINC93365140	Cc1nc2c(s1)[C@@H](CCC2)[N@H+](C)Cc1cccc(c1)O	0
ZINC93383008	COCc1ccc(o1)C[N@H+](CCCCO)C1CC1	0
ZINC93383213	C#CCCOc1ccc(cc1)C[N@@H+](CCCCO)C1CC1	0
ZINC93383241	C#CCOc1ccccc1C[N@@H+](CCCCO)C1CC1	0
ZINC93383291	C#CCOc1ccc(cc1C[N@H+](CCCCO)C1CC1)Br	0
ZINC93383565	C[C@@H]1C[C@H]2CCCC[C@@H]2[N@H+]1Cc1cccc(c1O)OC	0
ZINC93384011	CC(C)[N@@H+](CCC(=O)OC)Cc1ccc(cc1)OCCC#C	0
ZINC93389723	c1ccc(cc1)CCN(CCO)Cc1ccc(o1)CO	0
ZINC93389750	Cc1cc(c(cc1CN(CCc1ccccc1)CCO)OC)OC	0
ZINC93389796	Cc1c(c(n(n1)C)OCC=C)C[N@H+](CCc1ccccc1)CCO	0
ZINC93390917	CC[N@H+](Cc1ccc(cc1)OCC#C)[C@@H](C)CS(=O)(=O)C	0
ZINC93390918	CC[N@@H+](Cc1ccc(cc1)OCC#C)[C@H](C)CS(=O)(=O)C	0
ZINC93394238	CCOC[C@@H]1CC[N@H+](CC1)Cc1cnc(nc1)N1CC[N@H+](CC1)C	0
ZINC93394340	CCOC[C@H]1CC[N@@H+](CC1)Cc1cnn(c1)[C@@]1(CCS(=O)(=O)C1)C	0
ZINC93394560	CCOC[C@@H]1CC[N@H+](CC1)CC(C)(C)CCC#N	0
ZINC93401047	C[C@@H](c1nccs1)NCC1(CCOCC1)c1ccc2c(c1)OCO2	0
ZINC93413281	C[C@@H](c1cccnc1)[NH+]1CCN(CC1)Cc1ccc(cc1)COC	0
ZINC93413456	C[C@H](c1cccnc1)N1CCN(CC1)Cc1ccccc1OCC#C	0
ZINC93413456	C[C@H](c1cccnc1)N1CC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93413871	CCN(Cc1ccc(c(c1)[N+](=O)[O-])Br)[C@@H](C)CS(=O)(=O)CC	0
ZINC93414535	Cc1c(cc(n1C)C#N)C[N@H+](C)CC(C)(C)O	0
ZINC93414697	CC(C)(C[N@@H+](C)Cc1cc(ccc1OCC#C)Br)O	0
ZINC93415700	C[N@@H+](Cc1ccccc1OCCOC)[C@H](CO)c1ccc(cc1)OC	0
ZINC93415814	CN(Cc1ccc(c(c1Cl)OC)OC)[C@@H](CO)c1ccc(cc1)OC	0
ZINC93416004	C/C(=C\c1ccccc1)/CN(CCC(=O)OC)CCOC	1
ZINC93417323	CCS(=O)(=O)C[C@H](C)N(C)Cc1cc(ccc1OCC#C)Br	0
ZINC93417962	C[C@H]1[C@@H](OCCN1Cc1ccc(c(c1)[N+](=O)[O-])Br)C	0
ZINC93418096	C[C@H]1[C@H](OCCN1Cc1ccc(cc1)N1CCOCC1)C	0
ZINC93418112	C[C@H]1[C@H](OCCN1Cc1cc(ccc1O)Cl)C	0
ZINC93418183	Cc1cc(sc1Br)CN1CCO[C@@H]([C@@H]1C)C	0
ZINC93418303	C[C@@H]1[C@@H](OCCN1Cc1ccc(cc1)OCCC#C)C	0
ZINC93418304	C[C@H]1[C@@H](OCCN1Cc1ccc(cc1)OCCC#C)C	0
ZINC93418305	C[C@@H]1[C@H](OCCN1Cc1ccc(cc1)OCCC#C)C	0
ZINC93418306	C[C@H]1[C@H](OCCN1Cc1ccc(cc1)OCCC#C)C	0
ZINC93418313	C[C@@H]1[C@@H](OCCN1Cc1ccc(cc1)OCC#C)C	0
ZINC93418314	C[C@H]1[C@@H](OCCN1Cc1ccc(cc1)OCC#C)C	0
ZINC93418315	C[C@@H]1[C@H](OCCN1Cc1ccc(cc1)OCC#C)C	0
ZINC93418526	C[C@@H]1[C@@H](OCCN1Cc1ccccc1OC)C	0
ZINC93419269	CCOC[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)OCCC#C	0
ZINC93421136	C[C@@H]([C@H](C)S(=O)(=O)C)N(C)Cc1ccc(cc1)OCCC#C	0
ZINC93421136	C[C@@H]([C@H](C)S(=O)(=O)C)[N@@H+](C)Cc1ccc(cc1)OCCC#C	0
ZINC93421357	C[C@H]([C@@H](C)S(=O)(=O)C)N(C)Cc1ccccc1OCC#C	0
ZINC93421698	C[C@@H]([C@H](C)S(=O)(=O)C)N(C)Cc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC93437035	CC[N@@H+](Cc1ccc(c(c1)[N+](=O)[O-])C(C)C)CC(C)(C)O	0
ZINC93437149	CC[N@H+](Cc1c(nc(s1)N(C)C)c1ccccc1)CC(C)(C)O	0
ZINC93437523	C[C@@H]1C[N@H+]2CCC[C@@H]2CN1Cc1ccc(cc1)OCC#C	0
ZINC93437524	C[C@H]1C[N@H+]2CCC[C@@H]2CN1Cc1ccc(cc1)OCC#C	0
ZINC93441212	COC(=O)[C@@H]1C[C@@H](C[N@H+]1Cc1ccc(o1)c1cccc(c1)Br)O	1
ZINC93441238	COC(=O)[C@@H]1C[C@@H](CN1Cc1cnc2n1cc(cc2)Br)O	1
ZINC93441325	COC(=O)[C@@H]1C[C@@H](CN1Cc1ccc(s1)c1cccc(c1)Br)O	1
ZINC93441430	COC(=O)[C@@H]1C[C@@H](CN1Cc1ccc(cc1)OCCC#C)O	0
ZINC93441430	COC(=O)[C@@H]1C[C@@H](C[N@H+]1Cc1ccc(cc1)OCCC#C)O	0
ZINC93441433	COC(=O)[C@@H]1C[C@@H](CN1Cc1ccc(cc1)OCC#C)O	0
ZINC93441433	COC(=O)[C@@H]1C[C@@H](C[N@H+]1Cc1ccc(cc1)OCC#C)O	0
ZINC93441510	CCCN(CCC)c1ccc(cc1)CN1C[C@H](C[C@H]1C(=O)OC)O	1
ZINC93441615	COc1cc(c(cc1Cl)CN1C[C@H](C[C@H]1C(=O)OC)O)Cl	1
ZINC93442118	COc1ccccc1C[N@@H+]1C[C@@H]2CCCC[C@H]2C1	0
ZINC93442294	CN(Cc1cc2c(c(c1)OC)OCO2)[C@H](CCO)c1ccccc1	0
ZINC93442381	Cc1ccc(o1)c1c(c[nH]n1)C[N@H+](C)[C@@H](CCO)c1ccccc1	0
ZINC93442398	C[N@@H+](Cc1cccc(c1)OCCOC)[C@@H](CCO)c1ccccc1	0
ZINC93442519	CCOc1cccc(c1O)CN(C)[C@H](CCO)c1ccccc1	0
ZINC93442621	CN(Cc1ccc(cc1)OCC#C)[C@@H](CCO)c1ccccc1	0
ZINC93442653	C[N@H+](Cc1ccccc1OCC#C)[C@@H](CCO)c1ccccc1	0
ZINC93442701	Cc1c(c(n(n1)C)OCC=C)CN(C)[C@@H](CCO)c1ccccc1	0
ZINC93442827	Cc1c(c[nH]n1)CN(C)[C@H](CCO)c1ccccc1	0
ZINC93442870	CCc1c(c(n(n1)C)CC)C[N@H+](C)[C@@H](CCO)c1ccccc1	0
ZINC93454735	CC1(CCC(CC1)C[N@@H+]1CC[C@H](CC1)[C@@H](c1[nH+]ccn1C)O)C	0
ZINC93454736	CC1(CCC(CC1)C[N@@H+]1CC[C@H](CC1)[C@H](c1nccn1C)O)C	0
ZINC93454871	Cn1ccnc1[C@@H]([C@@H]1CC[N@H+](CC1)Cc1ccccc1OCC#C)O	0
ZINC93454871	Cn1cc[nH+]c1[C@@H]([C@@H]1CC[N@H+](CC1)Cc1ccccc1OCC#C)O	0
ZINC93454872	Cn1cc[nH+]c1[C@H]([C@H]1CC[N@@H+](CC1)Cc1ccccc1OCC#C)O	0
ZINC93455380	c1ccc2c(c1)CC[N@@H+]([C@H]2CO)Cc1ccc(o1)C#N	0
ZINC93455503	C#CCCOc1ccc(cc1)C[N@@H+]1CCc2ccccc2[C@H]1CO	0
ZINC93455579	COCOc1ccc(cc1CN1CCc2ccccc2[C@H]1CO)OC	0
ZINC93455673	CCOc1ccc(cc1OC)C[N@H+]1CCc2ccccc2[C@@H]1CO	0
ZINC93455788	CC(C)c1ncc(s1)CN1CCC2(C1)CCC2	0
ZINC93457533	c1cc(cc(c1)O)[C@H]1CN(CCO1)Cc1cc(cc(c1)F)F	0
ZINC93457573	c1cc(cc(c1)O)[C@H]1CN(CCO1)Cc1ccc(c(c1)F)OC(F)F	0
ZINC93457577	c1cc(cc(c1)O)[C@H]1CN(CCO1)C/C=C/c1ccc(cc1)C#N	0
ZINC93457641	CN(C)C(=O)c1ccc([nH]1)CN1CCO[C@@H](C1)c1cccc(c1)O	1
ZINC93457642	CN(C)C(=O)c1ccc([nH]1)CN1CCO[C@H](C1)c1cccc(c1)O	1
ZINC93457785	CCc1ccc(o1)CN1CCO[C@@H](C1)c1cccc(c1)O	0
ZINC93457878	C#CCCOc1ccc(cc1)CN1CCO[C@@H](C1)c1cccc(c1)O	0
ZINC93457879	C#CCCOc1ccc(cc1)CN1CCO[C@H](C1)c1cccc(c1)O	0
ZINC93457885	C#CCOc1ccc(cc1)CN1CCO[C@H](C1)c1cccc(c1)O	0
ZINC93457925	C#CCOc1ccccc1CN1CCO[C@H](C1)c1cccc(c1)O	0
ZINC93458154	c1cc(cc(c1)O)[C@H]1CN(CCO1)Cc1cc(ccc1[N+](=O)[O-])Br	0
ZINC93458465	COC(=O)C[C@H]1CN(CCO1)Cc1ccccc1OCC=C	1
ZINC93458502	Cc1ncc(n1c1ccccc1)CN1CCO[C@@H](C1)CC(=O)OC	1
ZINC93459382	CCc1ccc(o1)[C@H]1COCCN1Cc1cccc(c1O)Br	0
ZINC93459703	Cc1ccc(o1)[C@@H]1COCCN1Cc1ccc(cc1OC(F)F)OC	0
ZINC93459704	Cc1ccc(o1)[C@H]1COCCN1Cc1ccc(cc1OC(F)F)OC	0
ZINC93459869	Cc1ccc(o1)[C@@H]1COCCN1Cc1cn[nH]c1c1ccccc1F	0
ZINC93459877	Cc1ccc(o1)[C@@H]1COCCN1Cc1nc2c(s1)C[C@@H](CC2)C	0
ZINC93459913	Cc1ccc(o1)[C@@H]1COCCN1Cc1ccc(cc1)OCCC#C	0
ZINC93459969	Cc1ccc(o1)[C@@H]1COCCN1Cc1cn[nH]c1C(C)(C)C	0
ZINC93460768	COC(=O)CC[N@H+](Cc1ccccc1OCC#C)C[C@H]1CCCO1	0
ZINC93461329	Cc1c(c(n(n1)Cc1ccccc1)C)CN(CC#C)CC#C	0
ZINC93461331	CCN(CC)c1ncc(s1)CN(CC#C)CC#C	0
ZINC93461351	C#CCN(CC#C)Cc1csc(n1)c1cccc(c1)[N+](=O)[O-]	0
ZINC93461353	C#CCN(CC#C)Cc1ncc([nH]1)c1cccc(c1)Br	0
ZINC93461357	C#CCN(CC#C)Cc1cccn1Cc1cccs1	0
ZINC93461366	C#CCN(CC#C)Cc1c(cccn1)C(F)(F)F	0
ZINC93461385	C[C@H]1CN(C[C@@H](O1)C)c1ccccc1CN(CC#C)CC#C	0
ZINC93461386	C[C@@H]1CN(C[C@H](O1)C)c1ccccc1CN(CC#C)CC#C	0
ZINC93461408	C#CCN(CC#C)Cc1c2ccccc2ccc1O	0
ZINC93461412	C#CCN(CC#C)Cc1cn[nH]c1c1ccccc1	0
ZINC93461420	COc1cc(cc2c1OCCO2)CN(CC#C)CC#C	0
ZINC93461432	Cn1cc(c(n1)c1cccnc1)CN(CC#C)CC#C	0
ZINC93461434	C#CCN(CC#C)Cc1cccc(c1)OCCCC#N	0
ZINC93461465	COc1cc(ccc1OCC(F)(F)F)CN(CC#C)CC#C	0
ZINC93461474	C#CCN(CC#C)Cc1cnc(s1)c1ccsc1	0
ZINC93461481	C#CCN(CC#C)Cc1c[nH]nc1c1ccccc1F	0
ZINC93475499	C#CCN(CC#C)Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC93475502	C[C@@H]1C[C@H]1c1ccc(o1)CN(CC#C)CC#C	0
ZINC93475506	C#CCN(CC#C)Cc1ccc(o1)CO	0
ZINC93475556	C#CCN(CC#C)Cc1ccc(c(c1)Cl)OCC[NH+]1CCOCC1	0
ZINC93475557	C#CCN(CC#C)Cc1cc(ccc1Br)O	0
ZINC93475572	C#CCN(CC#C)Cc1ccccc1N1CCOCC1	0
ZINC93475577	C#CCN(CC#C)Cc1cc2c(cc1O)OCO2	0
ZINC93475582	COc1ccc(cc1OCCCC#N)CN(CC#C)CC#C	0
ZINC93475588	Cc1c(scn1)CN(CC#C)CC#C	0
ZINC93475589	C#CCN(CC#C)Cc1ccc(cc1)Oc1cnccn1	0
ZINC93475600	C#CCN(CC#C)Cc1cc(c(cc1F)F)F	0
ZINC93475619	C#CCN(CC#C)Cc1cccc2c1cc[nH]2	0
ZINC93475623	C#CCN(CC#C)Cc1ccc(cc1)OCC[NH+]1CCCC1	0
ZINC93476342	CC(C)CCO[C@H]1CC[N@@H+](C1)CC(C)(C)CCC#N	0
ZINC93478499	Cc1ccccc1[C@H]1CN(CCO1)Cc1cn[nH]c1C(C)(C)C	0
ZINC93478522	Cc1ccccc1[C@@H]1CN(CCO1)Cc1cccc(c1)O	0
ZINC93478934	CCOc1cccc(c1O)CN1C[C@H]([N@@H+]([C@H](C1)C)CCOC)C	0
ZINC93479057	C[C@@H]1C[N@@H+](C[C@H](N1CCOC)C)Cc1cccc(c1O)Br	0
ZINC93479157	C[C@@H]1CN(C[C@@H]([N@H+]1CCOC)C)Cc1ccccc1OCCOC	0
ZINC93479196	C[C@@H]1C[N@@H+](C[C@@H](N1CCOC)C)Cc1cn[nH]c1c1cccnc1	0
ZINC93479197	C[C@H]1CN(C[C@@H](N1CCOC)C)Cc1c[nH]nc1c1cccnc1	0
ZINC93479321	C[C@H]1C[N@H+](C[C@@H](N1CCOC)C)Cc1cc[nH]n1	0
ZINC93479376	C[C@@H]1CN(C[C@H]([N@@H+]1CCOC)C)Cc1cc([nH]n1)c1ccccc1	0
ZINC93481491	C[C@@H](CCN(C)CC1(CCCCC1)C[NH+]1CCOCC1)O	0
ZINC93481622	C[C@H](CCN(C)Cc1ccc(s1)C(C)(C)C)O	0
ZINC93481779	C[C@@H](CC[N@H+](C)Cc1cc(ccc1OCC#C)Br)O	0
ZINC93481780	C[C@H](CC[N@@H+](C)Cc1cc(ccc1OCC#C)Br)O	0
ZINC93482268	C[C@@H]1CN(C[C@@H](O1)C)c1ccccc1C[N@H+]1CCC[C@@H]1C[C@@H](C)O	0
ZINC93482279	C[C@@H](C[C@@H]1CCC[N@H+]1Cc1cccc(c1)OC1CCCC1)O	0
ZINC93482714	CCCOc1c(cccc1OCC)C[N@@H+]1CCC[C@H]1C[C@@H](C)O	0
ZINC93483400	C[C@@H](C[C@@H]1CCC[N@H+]1Cc1cc(ccc1[N+](=O)[O-])Br)O	0
ZINC93500550	C[C@@H]1[C@H](SCC[N@H+]1Cc1cc(cc(c1)OC)OC)C	0
ZINC93502642	CC(C[N@@H+](C)Cc1cc(ccc1Br)Cl)(CO)CO	0
ZINC93505264	c1cc2c(cc1Cl)C=C(CO2)CN1CC[C@@H]2[C@@H](C1)CCCO2	0
ZINC93505550	CCCCn1c(c(c(n1)C)C[N@@H+]1CC[C@H]2[C@@H](C1)CCCO2)Cl	0
ZINC93506272	COc1ccc(cc1OC(F)F)C[N@@H+]1CC[C@H]2[C@@H](C1)CCCO2	0
ZINC93506620	C#CCOc1ccccc1C[N@@H+]1CC[C@@H]2[C@@H](C1)CCCO2	0
ZINC93507280	CCOC(=O)c1ccc(o1)C[N@@H+]1CC[C@H]2[C@@H](C1)CCCO2	1
ZINC93507635	c1cc(c(cc1Br)CN1CC[C@H]2[C@@H](C1)CCCO2)[N+](=O)[O-]	0
ZINC93507971	Cc1cc(n2c(cnc2n1)C[N@H+]1CC(C1(C)C)(C)C)C	0
ZINC93508672	CCC[C@H]1CN(CCO1)Cc1cccc(c1O)OCC	0
ZINC93508771	CCC[C@@H]1CN(CCO1)Cc1ccc(cc1)OCC#C	0
ZINC93508772	CCC[C@H]1C[N@H+](CCO1)Cc1ccc(cc1)OCC#C	0
ZINC93508773	CCC[C@@H]1CN(CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC93508773	CCC[C@@H]1C[N@@H+](CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC93508774	CCC[C@H]1CN(CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC93508774	CCC[C@H]1C[N@H+](CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC93509307	C[C@@H]1CCC[C@H]([N@@H+](C1)Cc1cn(nc1c1ccncc1)C)C	0
ZINC93510083	c1cc(c(cc1Cl)CN1CCOCC21CCC2)O	0
ZINC93510270	C#CCCOc1ccc(cc1)CN1CCOCC21CCC2	0
ZINC93510270	C#CCCOc1ccc(cc1)C[N@@H+]1CCOCC21CCC2	0
ZINC93510893	Cn1c(cnn1)C[N@@H+](C)[C@@H]1CCCN(C1)c1ccccc1	0
ZINC93511613	C=CC[N@H+](CCO)Cc1[nH]cc(n1)c1cccc(c1)Br	0
ZINC93512247	C=CC[N@@H+](CCO)C/C=C/c1ccc(cc1)F	0
ZINC93530869	C[C@H]1CN(C[C@@H](O1)C)c1ccccc1C[N@H+]1CC[C@@H](C1)NS(=O)(=O)C	0
ZINC93531273	COc1ccc(cc1OC)C[N@@H+]1CC[C@H](C1)NS(=O)(=O)C	0
ZINC93531540	COc1cc(c(cc1O)Br)C[N@@H+]1CC[C@H](C1)NS(=O)(=O)C	0
ZINC93532910	CC(=O)NCCC[N@H+](C)Cc1ccc(cc1)OCCC#C	0
ZINC93533833	C[C@@H](C(=O)OC)Oc1ccc(cc1)CN1CCC(=CC1)c1cccs1	1
ZINC93536069	CC(C)OC(=O)[C@@H]1CCC[N@@H+]1Cc1ccc(cc1)OCCC#C	0
ZINC93542751	Cc1cc(n(n1)C[C@H](C)CNC(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C)C	1
ZINC93558289	C[C@H](CSC)[N@H+](C)Cc1ccccc1OCC#C	0
ZINC93558929	C[C@@H](CCSC)[N@H+](C)Cc1ccc(cc1)OCCOC	0
ZINC93559733	Cc1ccn2c(c1)[nH+]cc2CN1CCS(=O)(=O)[C@H]([C@@H]1C)C	0
ZINC93560014	C[C@@H]1[C@@H](S(=O)(=O)CC[N@H+]1Cc1ccc(cc1)OCCC#C)C	0
ZINC93560017	C[C@H]1[C@H](S(=O)(=O)CC[N@@H+]1Cc1ccc(cc1)OCCC#C)C	0
ZINC93560023	C[C@H]1[C@@H](S(=O)(=O)CCN1Cc1ccc(cc1)OCC#C)C	0
ZINC93560379	C[C@H]1[C@H](S(=O)(=O)CC[N@@H+]1Cc1ccc(cc1)OCCOC)C	0
ZINC93561044	C#CCOc1ccc(cc1)C[NH+]1CCN(CC1)Cc1ccon1	0
ZINC93561044	C#CCOc1ccc(cc1)CN1CC[NH+](CC1)Cc1ccon1	0
ZINC93561112	c1cc(c(cc1O)CN1CCN(CC1)Cc1ccon1)Br	0
ZINC93561240	COCCCO[C@H]1CC[N@@H+](CC1)Cc1cc(ccc1O)Br	0
ZINC93561269	Cc1ccc(c(c1)C[N@H+]1CC[C@@H](CC1)OCCCOC)F	0
ZINC93561471	COCCCO[C@@H]1CC[N@H+](CC1)Cc1ccc(o1)CO	0
ZINC93561477	COCCCO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93561691	C[C@H]1C[C@H](C[N@@H+]1Cc1ccc([nH]1)C(=O)N(C)C)c1ccc(cc1)F	1
ZINC93563047	Cc1ccccc1[C@H]1C[C@@H]([N@H+](C1)CC1=CCCOC1)C	0
ZINC93563327	C#CCOc1ccccc1CN(CC#N)C1CCCC1	0
ZINC93564006	c1cc(c(cc1Cl)CN1CCC[C@H](CC1)[NH+]1CCCC1)F	0
ZINC93564719	CC[N@H+](CC1CCN(CC1)c1cccc[nH+]1)CC1=CCCOC1	0
ZINC93582940	CCN(CC)c1ncc(s1)C[N@@H+](C)C[C@H](CN1CCOCC1)O	0
ZINC93583206	Cc1ccc(c([nH+]1)C[N@H+](C)C[C@@H](CN1CCOCC1)O)[O-]	0
ZINC93583222	Cc1cc(ccc1Br)CN(C)C[C@@H](CN1CCOCC1)O	0
ZINC93583270	C[N@@H+](Cc1c2ccccc2ccc1O)C[C@H](CN1CCOCC1)O	0
ZINC93583348	C[N@H+](Cc1cc(c(c(c1)OC)O)CC=C)C[C@H](CN1CCOCC1)O	0
ZINC93583445	Cc1c(cc(n1C)C#N)CN(C)C[C@@H](CN1CCOCC1)O	0
ZINC93583685	C[N@H+](Cc1ccc(cc1)OCCC#C)C[C@H](CN1CCOCC1)O	0
ZINC93583818	C[N@@H+](Cc1cc(ccc1F)Cl)C[C@H](CN1CCOCC1)O	0
ZINC93583833	CC(C)Oc1c(cccc1OC)CN(C)C[C@@H](CN1CCOCC1)O	0
ZINC93583897	CN(Cc1cc(ccc1Br)O)C[C@H](CN1CCOCC1)O	0
ZINC93583939	CN(Cc1cc(ccc1OCC#C)Br)C[C@@H](CN1CCOCC1)O	0
ZINC93583940	CN(Cc1cc(ccc1OCC#C)Br)C[C@H](CN1CCOCC1)O	0
ZINC93584197	C[N@H+](Cc1ccc(cc1C(F)(F)F)F)C[C@@H](CN1CCOCC1)O	0
ZINC93584585	Cn1cccc1CN(C)Cc1cc(ccc1OC(F)F)OC	0
ZINC93584659	Cn1cccc1CN(C)Cc1ccc(cc1)OCCC#C	0
ZINC93585729	C#CCOc1ccc(cc1)C[N@H+]1CC[C@@]2(CCCC[C@@H]2C1)O	0
ZINC93586490	CC(C)OCCN1CCN(CC1)Cc1cc(c(c(c1)OC)O)CC=C	0
ZINC93586604	CC(C)OCCN1CCN(CC1)Cc1cccc(c1OC)OC	0
ZINC93586653	CC(C)OCCN1CCN(CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93586653	CC(C)OCCN1CC[NH+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93586658	CC(C)OCCN1CC[NH+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93586658	CC(C)OCC[NH+]1CCN(CC1)Cc1ccc(cc1)OCC#C	0
ZINC93586694	CC(C)OCCN1CCN(CC1)Cc1ccccc1OCC#C	0
ZINC93586694	CC(C)OCCN1CC[NH+](CC1)Cc1ccccc1OCC#C	0
ZINC93586858	CC(C)OCCN1CC[NH+](CC1)CC(C)(C)C	0
ZINC93587320	CN(Cc1ccc(cc1)OCCC#C)Cc1nc(no1)CCOC	0
ZINC93587320	C[N@@H+](Cc1ccc(cc1)OCCC#C)Cc1nc(no1)CCOC	0
ZINC93587397	Cc1ccc(cc1C)CN(C)Cc1nc(no1)CCOC	0
ZINC93587471	CN(Cc1cc(ccc1OCC#C)Br)Cc1nc(no1)CCOC	0
ZINC93589055	COc1ccc(c(c1)CN1CCOC2(C1)CCCC2)OC(F)F	0
ZINC93589098	C[C@@H]1C[C@@H]1c1ccc(o1)C[N@@H+]1CCOC2(C1)CCCC2	0
ZINC93589122	C#CCCOc1ccc(cc1)CN1CCOC2(C1)CCCC2	0
ZINC93589125	C#CCOc1ccc(cc1)CN1CCOC2(C1)CCCC2	0
ZINC93589125	C#CCOc1ccc(cc1)C[N@H+]1CCOC2(C1)CCCC2	0
ZINC93589347	CC(C)(C)CN1CCOC2(C1)CCCC2	0
ZINC93604913	CC(C)[N@H+](Cc1ccc(cc1)OCCC#C)C1CCOCC1	0
ZINC93605028	Cc1c(scn1)CN(C1CCOCC1)C(C)C	0
ZINC93606970	C[C@@H]1COC[C@@H](N1Cc1ccc(c(c1)O)OC)C	0
ZINC93607166	C[C@H]1COC[C@@H](N1Cc1ccc(cc1)OCCC#C)C	0
ZINC93607176	C[C@@H]1COC[C@H](N1Cc1ccc(cc1)OCC#C)C	0
ZINC93607237	C[C@@H]1COC[C@@H](N1Cc1ccc(c(c1)OC)OC)C	0
ZINC93607288	CCCOc1ccc(c(c1)O)CN1[C@@H](COC[C@@H]1C)C	0
ZINC93607322	Cc1ccoc1CN1[C@H](COC[C@@H]1C)C	0
ZINC93609645	CC1([C@@H]([C@H]2[C@@H]1OCC2)[N@H+](C)Cc1ccc(cc1)OCCC#C)C	0
ZINC93609653	CC1([C@@H]([C@@H]2[C@@H]1OCC2)[N@H+](C)Cc1ccc(cc1)OCC#C)C	0
ZINC93609656	CC1([C@H]([C@H]2[C@@H]1OCC2)[N@H+](C)Cc1ccc(cc1)OCC#C)C	0
ZINC93609786	CC1([C@@H]([C@@H]2[C@@H]1OCC2)[N@@H+](C)Cc1ccccc1OCC#C)C	0
ZINC93609790	CC1([C@@H]([C@H]2[C@@H]1OCC2)[N@@H+](C)Cc1ccccc1OCC#C)C	0
ZINC93609895	CC1([C@H]([C@@H]2[C@@H]1OCC2)[N@H+](C)Cc1ccnn1C)C	0
ZINC93610226	CC1([C@H]([C@@H]2[C@@H]1OCC2)N(C)Cc1cc(c(cc1F)F)F)C	0
ZINC93611078	CCO[C@@H]1C[C@H](C21CCCC2)N(C)CC(C)(C)S(=O)(=O)C	0
ZINC93611630	CCn1cc(cn1)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93611909	Cc1ccc(c(c1)C)C[N@@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93611942	c1cc(oc1C[N@@H+]1CC[C@@](C1)(C(F)(F)F)O)CO	0
ZINC93611945	COc1ccccc1c1ccc(cc1)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93612002	c1c(cc(cc1C(F)(F)F)F)CN1CC[C@](C1)(C(F)(F)F)O	0
ZINC93612074	CC(C)(C)c1ncc(s1)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93612119	c1cc(c(cc1C[N@H+]1CC[C@@](C1)(C(F)(F)F)O)C(F)(F)F)Cl	0
ZINC93612300	Cc1c(c(n(n1)C)Oc1cccnc1)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93613514	CCO[C@H]1C[C@@H]([C@@]21CC[N@H+](CC2)Cc1cc(cc(c1)Cl)Cl)[O-]	0
ZINC93613656	CCO[C@H]1C[C@H]([C@]21CC[N@@H+](CC2)Cc1ccc(c(c1)O)OC)[O-]	0
ZINC93613925	CCO[C@@H]1C[C@@H]([C@@]21CC[N@H+](CC2)Cc1ccc(cc1)OCC#C)[O-]	0
ZINC93613926	CCO[C@H]1C[C@@H]([C@@]21CC[N@@H+](CC2)Cc1ccc(cc1)OCC#C)[O-]	0
ZINC93614269	CCO[C@@H]1C[C@@H](C21CCN(CC2)Cc1c(ncs1)C)[O-]	0
ZINC93614583	C[N@@H+](Cc1cc2c(cc1OC(F)F)OCO2)CC1=CCCOC1	0
ZINC93614925	Cn1cc(c(n1)c1ccncc1)CN1CC[C@H]2CC[C@@H](C1)[N@@H+]2C	0
ZINC93637680	Cc1ccc(c(c1)CN1CCO[C@H](C1)c1ccc(c(c1)C)F)O	0
ZINC93639567	CC[N@H+]1CC[C@@H]([C@@H](C1)C)N(C)Cc1cc(c(cc1[N+](=O)[O-])O)OC	0
ZINC93640212	CCc1ccc(o1)CN1CCOC2(C1)CCC2	0
ZINC93640329	C[C@H]1C[C@@H]1c1ccc(o1)CN1CCOC2(C1)CCC2	0
ZINC93640367	C#CCOc1ccc(cc1)CN1CCOC2(C1)CCC2	0
ZINC93640367	C#CCOc1ccc(cc1)C[N@H+]1CCOC2(C1)CCC2	0
ZINC93640411	C#CCOc1ccccc1CN1CCOC2(C1)CCC2	0
ZINC93641667	CC(C)n1c2c(cc(c(n2)Cl)C[N@@H+]2C[C@H]3[C@@H](C2)OCCN3C)cn1	0
ZINC93642053	CN1CCO[C@H]2[C@@H]1C[N@@H+](C2)Cc1ccc(cc1)OCCC#C	0
ZINC93642056	CN1CCO[C@@H]2[C@@H]1C[N@@H+](C2)Cc1ccc(cc1)OCC#C	0
ZINC93642120	CN1CCO[C@@H]2[C@@H]1CN(C2)Cc1ccccc1OCC#C	0
ZINC93642120	CN1CCO[C@@H]2[C@@H]1C[N@@H+](C2)Cc1ccccc1OCC#C	0
ZINC93642121	CN1CCO[C@H]2[C@@H]1CN(C2)Cc1ccccc1OCC#C	0
ZINC93642263	CN1CCO[C@@H]2[C@@H]1CN(C2)Cc1cc(ccc1OCC#C)Br	0
ZINC93642263	CN1CCO[C@@H]2[C@@H]1C[N@@H+](C2)Cc1cc(ccc1OCC#C)Br	0
ZINC93642674	CC1(C(=O)N(CC[N@H+]1Cc1ccc(cc1)OCCC#C)C)C	0
ZINC93643439	CCS(=O)(=O)CC[N@H+](C)Cc1ccc(cc1)OCC#C	0
ZINC93644504	C[C@H]1C[C@@H](CC[N@H+]1C)N(C)Cc1ccc(cc1)OCCC#C	0
ZINC93644612	C[C@H]1C[C@H](CC[N@@H+]1C)N(C)Cc1ccccc1OCC#C	0
ZINC93645177	CCOc1cc(cc(c1OC)Cl)C[N@H+]1CCOC[C@@H]1C1CC1	0
ZINC93645335	CN(C)C(=O)c1ccc([nH]1)C[N@@H+]1CCOC[C@H]1C1CC1	1
ZINC93645611	C#CCCOc1ccc(cc1)C[N@H+]1CCOC[C@@H]1C1CC1	0
ZINC93645618	C#CCOc1ccc(cc1)CN1CCOC[C@H]1C1CC1	0
ZINC93647269	Cn1cc(cn1)[C@H]1CN(CCO1)Cc1ccccc1n1cccn1	0
ZINC93647733	Cn1cc(cn1)[C@@H]1CN(CCO1)Cc1ccc(cc1)OCCC#C	0
ZINC93647737	Cn1cc(cn1)[C@@H]1CN(CCO1)Cc1ccc(cc1)OCC#C	0
ZINC93647807	Cn1cc(cn1)[C@@H]1CN(CCO1)Cc1ccccc1OCC#C	0
ZINC93647925	Cc1ccc(c(c1)CN1CCO[C@@H](C1)c1cnn(c1)C)O	0
ZINC93647938	Cn1cc(cn1)[C@H]1CN(CCO1)Cc1cc(ccc1OCC#C)Br	0
ZINC93658985	Cn1cc(cn1)[C@@H]1CN(CCO1)Cc1ccc(c(c1)Cl)OC(F)F	0
ZINC93659516	C[N@H+](Cc1ccc(cc1)OCCC#C)[C@@H]1CC[S@@](=O)CC1	0
ZINC93660027	C[N@@H+]1CCCC[C@H]1CCN(C)Cc1cc(ccc1O)Cl	0
ZINC93663107	C[C@H]1C[NH+]=C(S1)N1CCN(CC1)Cc1ccc(cc1)OCC#C	0
ZINC93663293	C[C@H]1C[NH+]=C(S1)N1CCN(CC1)Cc1cc(n[nH]1)c1ccccc1	0
ZINC93663677	Cc1nc(sn1)N1CCN(CC1)Cc1cc(ccc1[N+](=O)[O-])Br	0
ZINC93664055	CCOc1c(cc(cc1Cl)CN1CC[C@@H](C1)CN1CCOCC1)OC	0
ZINC93664697	c1c(cc(c(c1CN1CC[C@@H](C1)CN1CCOCC1)O)Cl)Cl	0
ZINC93664806	CC(C)c1c(c(n(n1)C)Cl)CN1CC[C@H](C1)CN1CCOCC1	0
ZINC93664807	C#CCCOc1ccc(cc1)CN1CC[C@@H](C1)CN1CCOCC1	0
ZINC93664807	C#CCCOc1ccc(cc1)CN1CC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93664807	C#CCCOc1ccc(cc1)C[N@H+]1CC[C@@H](C1)CN1CCOCC1	0
ZINC93664931	CCc1c(c(n(n1)C)OC)CN1CC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93665178	C#CCOc1ccc(cc1CN1CC[C@@H](C1)CN1CCOCC1)Br	0
ZINC93665178	C#CCOc1ccc(cc1C[N@@H+]1CC[C@@H](C1)CN1CCOCC1)Br	0
ZINC93665179	C#CCOc1ccc(cc1CN1CC[C@H](C1)CN1CCOCC1)Br	0
ZINC93665444	Cc1c(c[nH]n1)C[N@H+]1CC[C@H](C1)CN1CCOCC1	0
ZINC93665770	c1cc(c(nc1)C[N@@H+](C[C@H]1CCCO1)C1CCCC1)C(F)(F)F	0
ZINC93669782	CC[C@@H](c1ccc(cc1F)F)N1CC[N@@H+](CC1)Cc1ccc(o1)CO	0
ZINC93683027	c1c(cc(c(c1CN1CCC[C@@H](C1)C(=O)NCC(F)(F)F)O)Cl)Cl	0
ZINC93683540	c1cc2ncc(n2cc1C#N)CN1CC[C@H](C1)C[NH+]1CCCCC1	0
ZINC93683672	C#CCCOc1ccc(cc1)C[N@@H+]1CC[C@@H](C1)C[NH+]1CCCCC1	0
ZINC93684228	Cc1c(sc(n1)N(C)C)C[N@H+]1CC[C@H](C1)COCc1ccccc1	0
ZINC93691441	C#CCOc1ccccc1CN1CC[C@H](C1)Oc1cccnc1	0
ZINC93691556	c1cc(cnc1)O[C@@H]1CCN(C1)Cc1cc(ccc1Br)O	0
ZINC93692173	c1cc(sc1)N1CC[NH+](CC1)Cc1ccc(c(c1)F)N1CCOCC1	0
ZINC93694280	c1cc(ccc1C[N@H+]1CC[C@@H](CC1)OCCCO)OCC(F)F	0
ZINC93694294	c1cc(c(cc1C(F)(F)F)CN1CCC(CC1)OCCCO)Cl	0
ZINC93694498	c1ccc(cc1)c1csc(n1)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93694619	C#CCCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93694624	C#CCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)OCCCO	0
ZINC93694637	Cc1c(c(n(n1)C)OC)CN1CCC(CC1)OCCCO	0
ZINC93694691	C#CCOc1ccccc1C[N@@H+]1CC[C@H](CC1)OCCCO	0
ZINC93694815	C#CCOc1ccc(cc1C[N@H+]1CC[C@@H](CC1)OCCCO)Br	0
ZINC93694969	CCOC(=O)C1(CCCCC1)[N@H+](C)Cc1c(ccc(n1)C)O	1
ZINC93694988	CCOC(=O)C1(CCCCC1)N(C)Cc1ccc(c(c1)O)OC	1
ZINC93695213	COc1ccc(c(c1)O)C[NH+]1CCN(CC1)c1cc[nH+]cc1Cl	0
ZINC93705007	c1c(cc(c(c1C[N@@H+]1CC[C@H](CC1)C1CCOCC1)O)[N+](=O)[O-])Cl	0
ZINC93705074	COc1cc(c(cc1OC)OC)C[N@@H+]1CC[C@H](CC1)C1CCOCC1	0
ZINC93706743	C[C@H](C(=O)N1CC[N@@H+](CC1)Cc1ccc(cc1)OCCC#C)O	0
ZINC93706804	C[C@@H](C(=O)N1CCN(CC1)Cc1ccccc1OCC#C)O	0
ZINC93706805	C[C@H](C(=O)N1CCN(CC1)Cc1ccccc1OCC#C)O	0
ZINC93706917	C[C@H](C(=O)N1CCN(CC1)Cc1cc(ccc1OCC#C)Br)O	0
ZINC93707201	Cc1ccc(o1)C[N@H+](CCOC)Cc1cc(ccc1O)Cl	0
ZINC93707477	COc1cccc(c1O)CN(CC(=O)OC)C1CCCC1	1
ZINC93708207	CC(C)N(CCS(=O)(=O)C)Cc1ccc(cc1)[S@](=O)C	0
ZINC93712505	CN(Cc1ccc(cc1)[S@](=O)C)Cc1cc(cc(c1O)Cl)Cl	0
ZINC93712611	C[N@@H+](Cc1ccc(cc1)OCCC#C)Cc1ccc(cc1)[S@@](=O)C	0
ZINC93712912	CCCOc1ccc(c(c1)O)C[N@@H+](C)Cc1ccc(cc1)[S@@](=O)C	0
ZINC93717025	Cc1nc(sn1)N1CCC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93740178	CC[C@H](CO)[N@@H+]1CCN(CC1)C/C=C/c1ccc(cc1)F	0
ZINC93792015	c1ccc(c(c1)OCCN1CC[C@H](C1)CN1CCOCC1)Br	0
ZINC93792778	Cn1cc(cn1)N1CC[N@H+](CC1=O)CCOc1ccccc1Br	1
ZINC93793223	C[N@@H+](Cc1ccc(cc1)OC[C@H]1CCCO1)Cc1cnn(c1)CC#C	0
ZINC93794675	C#CCN(Cc1ccc(cc1)OC[C@@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1	0
ZINC93794676	C#CCN(Cc1ccc(cc1)OC[C@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1	0
ZINC93888047	COC(=O)[C@@]1(CCN(C1)Cc1cc(ccc1Br)O)F	1
ZINC93983633	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)c1cc(sc1Cl)Cl	1
ZINC93987483	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)CCOCC#C	0
ZINC93988574	CCc1ccc(o1)[C@@H](COC)NC(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC93995268	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)c1ccc(cc1)OCC#C	0
ZINC93997804	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)CCCNC(=O)c1ccc(cc1)OC	1
ZINC93998844	CCCS(=O)(=O)[N-]c1ccc(cc1)C(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC94132972	c1cnccc1C(=O)N1CCN(CC1)c1c2ccoc2ccn1	1
ZINC94986210	C#Cc1ccc2c(n1)c[nH]n2	0
ZINC95072104	c1cc(c([nH+]c1)N1CC[C@H](C1)[NH3+])O	0
ZINC95076272	CN(C)S(=O)(=O)[C@H]1CCOC[C@H]1Cc1ccc(cc1)OC	0
ZINC95076352	COc1ccc(cc1)Cn1c2ccccc2nc1N1CC[C@@H](C1)O	0
ZINC95077342	C1C[C@]2(CC[NH2+]C2)C[C@H]1[NH3+]	0
ZINC95077614	c1cc(c(c(c1)Cl)C[C@H]1COCC[C@@H]1S(=O)(=O)N)Cl	0
ZINC95078379	c1cc2c(cc1F)c(cs2)CO	0
ZINC95078678	c1cc2c(cc1[N+](=O)[O-])nc(o2)N1CCC(CC1)CO	0
ZINC95078766	c1cnc(cc1[C@H](CCO)[NH2+]C1CC1)Cl	0
ZINC95079754	C#CC[C@@H](CCOCC[C@H](CC#C)S(=O)(=O)[O-])S(=O)(=O)[O-]	0
ZINC95080107	C1CC2(CCN(CC2)S(=O)(=O)[NH-])OC1	0
ZINC95081737	C[C@@H](CCc1ccccc1)NC(=O)C[NH2+]CC#C	0
ZINC95081759	C#CCNCC(=O)NCCc1ccc(cc1)F	0
ZINC95084232	CC(C)(C)OC(=O)N1CC[C@@H](C1)CS(=O)(=O)c1ncccn1	1
ZINC95085074	CC(C)(C)OC(=O)N1CCC[C@@H](C1)CCCOCC(=O)c1ccc[nH]1	1
ZINC95085711	CC(C)(C)OC(=O)N1CCC[C@@H]1CNc1c(cccn1)O	1
ZINC95087621	CC(C)(C)OC(=O)NC[C@H]1CCCN(C1)Cc1c(nccn1)Cl	1
ZINC95087722	CC(C)(C)OC(=O)NC[C@@H]1CCC[N@H+]1Cc1ccnc(c1)Br	1
ZINC95088337	CC(C)[NH2+][C@@H](CCO)[C@H]1CCCN(C1)C(=O)OCc1ccccc1	1
ZINC95090481	Cc1cnc(nc1Cl)OCCCC1CCN(CC1)C(=O)OC(C)(C)C	1
ZINC95092167	c1cc2c(cc1[N+](=O)[O-])nc(o2)[S@](=O)[C@@H]1CCC[NH2+]C1	0
ZINC95092917	COC#CCc1ccc(cc1)O[C@H]1CCCCO1	0
ZINC95092936	CC(C)(C)[C@@](Cn1cncn1)(C#Cc1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC95092937	CC(C)(C)[C@](Cn1cncn1)(C#Cc1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC95099906	CC(=O)N[C@@H]1[C@H]([C@@H]([C@H](O[C@@H]1OCC#C)CO)O)O	0
ZINC95101361	CC(C)OC(=O)[C@H]1[C@H](c2c([nH]nc2O)C[C@@]1(C)O)c1ccc(cc1)O	1
ZINC95117571	CC(C)c1c2c(c(c(n1)C(CC#C)(C#N)C#N)C#N)CCCC2	0
ZINC95215525	c1c(c(cc(c1Cl)Cl)OC(F)(F)F)[N+](=O)[O-]	0
ZINC95347599	C[C@H]([C@@H](c1ccccc1Cl)OC)NO	0
ZINC95347942	CC(C)(C)OC(=O)NCCSCC#C	0
ZINC95347948	C/C(=N\O)/c1ccc(cc1)OCC(=O)OC	1
ZINC95349396	c1cc(ccc1NC(=O)NC[C@H](C[NH+]1CCOCC1)O)F	1
ZINC95354283	CC(C)c1cc(nc([nH+]1)N)NCc1csc([nH+]1)N(C)C	0
ZINC95354424	c1ccc(cc1)c1nnc(s1)N1CCC2(CC1)[C@@H](CCCO2)O	0
ZINC95354425	c1ccc(cc1)c1nnc(s1)N1CCC2(CC1)[C@H](CCCO2)O	0
ZINC95354593	CCc1c(c(nc(n1)N)N1C[C@H]2CCC[C@]2(C1)CO)C	0
ZINC95354983	c1c(csc1CN1C[C@H]2CC[C@@H]1CN(C2)C1CCOCC1)C#CCO	0
ZINC95354983	c1c(csc1CN1C[C@H]2CC[C@@H]1C[N@@H+](C2)C1CCOCC1)C#CCO	0
ZINC95357522	Cc1ccccc1[C@H](C(=O)N1CC[C@H](CC1)CCCOC)[NH+](C)C	1
ZINC95357824	C[NH+](C)[C@@H](c1ccc(cc1)F)C(=O)N(C)CCC1CCOCC1	1
ZINC95358666	C[C@H]1CCCC[N@@H+]1C1CN(C1)C(=O)c1c(cccn1)O	0
ZINC95362027	c1cc(cnc1)[C@H](C(=O)N1CCc2c([nH]cn2)C1)N1CCCC1	1
ZINC95365315	c1c(c(ncn1)N1CCC2(CC1)[C@@H](CCCO2)O)CC(=O)[O-]	1
ZINC95365909	C[C@H](C(=O)[O-])n1cc(nn1)c1cccc(c1)Cn1cccn1	1
ZINC95367101	CCC#CC[N@H+]1CCC[C@H](C1)c1[nH+]ccn1C(C)C	0
ZINC95370105	Cc1nnnn1CC(=O)N1C[C@H]([C@H](C1)CO)CN1C[C@H](O[C@H](C1)C)C	1
ZINC95370342	Cc1c([nH+]cnc1NCCC[N@H+]1C[C@H](O[C@H](C1)C)C)C	0
ZINC95370821	c1cc(ccc1CC(=O)N1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)CCO)O	0
ZINC95373117	COc1cc(ncn1)N1C[C@H]([C@H](C1)CO)C[N@@H+]1CC[C@H](CC1)CO	0
ZINC95374179	CCC#CCN1CCC[C@@H](C1)c1nnc(n1C)Cn1cc[nH+]c1C	0
ZINC95374180	CCC#CCN1CCC[C@H](C1)c1nnc(n1C)Cn1cc[nH+]c1C	0
ZINC95376748	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H]1CN(C[C@@H]1CO)CCCc1ccccc1	0
ZINC95379236	c1c(cnn(c1=O)Cc1nc(on1)[C@H]1CCCO1)N1CCCCC1	0
ZINC95385449	CN1C(=O)C[C@@H]([C@@]21CC[N@@H+](CC2)Cc1ccc(s1)C#CCO)C(=O)[O-]	0
ZINC95386132	CCc1cnc(nc1)N(C)CC1(CCOCC1)CO	0
ZINC95389048	c1cc(ccc1C(=O)N1CCc2c(c[nH]n2)C1)N1CC(=O)NC1=O	1
ZINC95391472	Cc1c(c(on1)C)CCC(=O)N1CCC2(CC1)[C@@H](CCCO2)O	1
ZINC95391834	Cc1ccccc1CSc1nc(cc(n1)N1CCOC[C@@H](C1)CO)N	0
ZINC95392086	CCc1c(nc(nc1N1CCC2(CC1)C[C@H](CO2)O)N)C	0
ZINC95392862	CCCn1c(ncn1)[C@H](C)NC(=O)C[C@@H]1CC[N@H+](CC1)C(C)C	1
ZINC95393091	C[C@@H](C(=O)Nc1cccc(c1)OCC[NH+]1CCCCC1)NC(=O)N	1
ZINC95393674	CCCc1cc(n2c(n1)ncn2)N1CCCC[C@H]1c1nccs1	0
ZINC95394468	COCc1nc(on1)c1nc(n(n1)c1ccccc1Cl)C1CC1	0
ZINC95394695	CCN(CC#C)C(=O)c1c(ocn1)C(C)C	0
ZINC95395137	CN(CC1CCC1)C(=O)NCc1cc[nH+]c(c1)N1CCOCC1	1
ZINC95395277	C#CCOC1CCN(CC1)C(=O)CNC(=O)c1cc(cc(c1)F)F	0
ZINC95395927	C[C@@H]1C[C@H](C(=O)O1)NCC1(CCCC1)c1cccs1	1
ZINC95396608	Cc1c(n(c([nH+]1)SCc1ncc(o1)C(C)C)C[C@H]1CCCO1)C	0
ZINC95397234	C#CCN(CC1(CCCC1)O)CC1(CCCC1)O	0
ZINC95397234	C#CC[NH+](CC1(CCCC1)O)CC1(CCCC1)O	0
ZINC95397623	Cc1ccnc(c1[N+](=O)[O-])NC[C@@H](COCc1ccccc1)O	0
ZINC95398649	c1ccc(cc1)[C@@H]1C[S@](=O)CCN1C(=O)CCc1ccc(cc1)F	1
ZINC95398937	C#CCOC1CCN(CC1)c1c(cc(cn1)[N+](=O)[O-])Cl	0
ZINC95399228	C#CCOC1CCN(CC1)c1c(cc2ccccc2n1)CO	0
ZINC95399228	C#CCOC1CCN(CC1)c1c(cc2ccccc2[nH+]1)CO	0
ZINC95399904	C[C@@H](c1cccc(c1)OCC#C)NC(=O)NC[C@H](c1ccsc1)O	0
ZINC95401558	CCO[C@@H](C)c1nc(cs1)Cn1c(=O)c(c2n(c1=O)CCC2)C#N	0
ZINC95401593	Cc1c(n2ccccc2[nH+]1)Cn1cc(ccc1=O)C(=O)NCC#C	0
ZINC95402650	CN(Cc1nc(on1)C1CC1)[C@H]1CC[N@H+](C1)C[C@@H](COC)O	0
ZINC95402826	c1ccc(cc1)C#Cc1cccc(c1)NCC(=O)NC[C@H]1CCOC1	0
ZINC95404088	Cn1cc(cc1C(=O)N)NC(=O)c1ccc(cc1)OCC#C	0
ZINC95404345	COc1cccc(c1)N1CCC[C@H](C1)Nc1c2nncn2ccn1	0
ZINC95404549	C[C@@H](c1cnn(c1)C)NC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC95405129	C[C@@H](c1ccccc1F)N1CC[N@H+](CC1)CCCN1CCOCC1	0
ZINC95406163	CC(C)S(=O)(=O)NC[C@@H]1CCCN(C1)C(=O)C#Cc1ccccc1	0
ZINC95406179	C[N@H+]1CC[C@@H](CC1)N1CC[C@H](C1)N(C)C(=O)C#Cc1ccccc1	0
ZINC95406197	Cc1csc(n1)CN(C[C@H]1CCCO1)C(=O)C#Cc1ccccc1	0
ZINC95406202	C[C@@](CNC(=O)C#Cc1ccccc1)(C1CC1)O	0
ZINC95408850	c1cc(ccc1C#CC[N@H+]1C[C@@H](C[C@@H]1C(=O)N)O)Cl	0
ZINC95409307	c1ccn(c1)c1cc(ccc1F)NC(=O)N(CCCO)CCO	0
ZINC95409642	Cc1ccc(cc1)C1(CCOCC1)CNCc1c(ncnc1OC)N	0
ZINC95410190	CN(C[C@@H](C1CC1)O)C(=O)c1ccc(cc1)c1nc(no1)C1CC1	0
ZINC95410728	Cc1cc(nc([nH+]1)COC)N[C@H]1CCCCC[C@H]1CO	0
ZINC95410879	CCN(CC(C)(C)O)C(=O)NCc1cc(oc1C)C	0
ZINC95411090	CC(C)(CN(C)C(=O)NCC#Cc1cccc(c1)C(F)(F)F)O	0
ZINC95411091	CN(C[C@@H](C1CC1)O)C(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC95413362	C[C@@H](C[C@@H](c1ccco1)O)NC(=O)NCC#Cc1ccccc1	0
ZINC95413363	C[C@H](C[C@@H](c1ccco1)O)NC(=O)NCC#Cc1ccccc1	0
ZINC95413783	C[C@@H](CNc1cc(nc(n1)C(C)(C)C)COC)Cn1ccnc1	0
ZINC95414571	Cc1ccc(=O)n(n1)C[C@@H](COc1cccc2c1cc[nH]2)O	0
ZINC95415490	c1ccc(c(c1)[C@@H](CO)NCc1cccc(c1)n1cccn1)F	0
ZINC95415861	COC(=O)[C@@H]1C[C@@H](CN1CC#Cc1ccc(cc1)Cl)O	0
ZINC95415863	COC(=O)[C@@H]1C[C@@H](CN1CC#Cc1ccc(cc1)C(F)(F)F)O	0
ZINC95416238	CN(CCc1ccccn1)C(=O)C#Cc1ccc2c(c1)OCO2	0
ZINC95416314	c1cc(oc1)[C@@H](C[C@@H]1CCCN1C(=O)N[C@@H]1CCC[C@@H]2[C@@H]1CCO2)O	1
ZINC95416315	c1cc(oc1)[C@H](C[C@@H]1CCCN1C(=O)N[C@@H]1CCC[C@@H]2[C@@H]1CCO2)O	1
ZINC95416918	Cc1c(scn1)CN(C)C(=O)C#Cc1ccc2c(c1)OCO2	0
ZINC95417080	C[C@](CO)(C1CC1)NC(=O)N[C@@H]1CC[N@H+](CC1)C1CC1	0
ZINC95417182	C[C@](CO)(C1CC1)NC(=O)NCc1ccccc1OCC#C	0
ZINC95417638	C/C=C/C[S@](=O)CC(=O)N1CCO[C@@H](C1)c1ccc(cc1)F	1
ZINC95419684	Cc1cccc(c1)[C@H](C)[NH2+]C[C@H](C)N1CCOCC1	0
ZINC95419705	c1ccc2c(c1)C[C@@H](O2)CN[C@H](Cc1ccncc1)C(F)(F)F	0
ZINC95419730	CC1(C[C@@H](C(O1)(C)C)[NH2+]C[C@@H](c1ccco1)O)C	0
ZINC95420010	CC1(C[C@@H](C(O1)(C)C)[NH2+]CCc1nccn1Cc1ccccc1)C	0
ZINC95420213	C[C@H](CCC=C(C)C)[NH2+]C[C@@H]1CCN(C1)C1CC1	0
ZINC95420519	C[C@@H](c1ccccc1F)NCc1cccc(c1)CN1CCOCC1	0
ZINC95421888	C[C@H](c1ccc(cc1)OCC#C)[NH2+]C[C@@H]1CC[N@H+](CC1)C	0
ZINC95423081	C[C@H](c1ccc(cc1)OC1CCOCC1)[NH2+][C@@H]1[C@@H]2CCO[C@@H]2C1(C)C	0
ZINC95423469	CCO[C@H]1C[C@@H](C21CCCC2)[NH2+][C@@H]1CCN([C@@H](C1)C)C	0
ZINC95424263	CC(C)C[C@H](CO)NC(=O)NCC#Cc1ccccc1	0
ZINC95427268	CC(C)(C)NC(=O)N1CCOC[C@H]1C[C@H](c1ccccc1)O	1
ZINC95427676	c1ccc(cc1)C#CC(=O)NCCCNC(=O)c1ccc(cc1)O	0
ZINC95428593	CN(c1ccc(cc1)NCc1ccc(cc1)OCC#C)C(=O)OC	0
ZINC95429239	Cc1ccc(cc1NCc1cccc(c1)C#N)CN1CCOCC1	0
ZINC95429435	CCN(CC)CC#C[C@H](C)OC(=O)c1cc(c(=O)[nH]c1)Cl	0
ZINC95429453	CC[NH+](CC)CC#C[C@H](C)OC(=O)c1c(ocn1)C(C)C	0
ZINC95429825	CC[C@@](C)(CCO)NC(=O)NCC#Cc1ccccc1	0
ZINC95429826	CC[C@](C)(CCO)NC(=O)NCC#Cc1ccccc1	0
ZINC95429909	c1ccc2c(c1)cc([nH]2)CCNC(=O)Cc1cccc(c1)O	0
ZINC95430048	C[C@H]([C@@H](c1ccc(cc1)F)O)NC(=O)CNC(=O)C(C)(C)C	0
ZINC95430396	Cc1cc(c(s1)NC(=O)C#Cc1ccccc1)C(=O)N	0
ZINC95431042	CC(C)COC[C@@H](CNC(=O)C#Cc1ccccc1)O	0
ZINC95431043	CC(C)COC[C@H](CNC(=O)C#Cc1ccccc1)O	0
ZINC95431194	c1cc(ccc1C#CCN1CCC(=O)NCC1)OC(F)(F)F	0
ZINC95431209	CCC(CC)(CNS(=O)(=O)c1c(ccs1)Br)[NH3+]	0
ZINC95432400	c1ccc(c(c1)CN(CC(=O)Nc1nccs1)C1CC1)[N+](=O)[O-]	1
ZINC95432870	C=CCCS(=O)(=O)N1CCC[C@@H](C1)CO	0
ZINC95433013	C=CCCS(=O)(=O)NCc1cccc(c1)CO	0
ZINC95433748	CC[N@H+](Cc1cnn(c1)C)Cc1nc(cs1)C(F)(F)F	0
ZINC95433869	CN(Cc1cnn(c1)CC#C)S(=O)(=O)c1cc(cnc1N)Cl	0
ZINC95434353	c1ccc(c(c1)CN(C[C@H]1CCCO1)C(=O)Cn1cc[nH+]c1)O	1
ZINC95435728	c1ccc(cc1)[C@@H](C[C@H]1CCOC1)NCc1cccc(c1)[N+](=O)[O-]	0
ZINC95435968	C#CCNC(=O)NCCC1=CCOCC1	0
ZINC95436837	C[C@@H](Cc1ccc(cc1)O)N(C)C(=O)NCC#Cc1ccccc1	0
ZINC95437292	c1cc(ccc1[C@H]1CCCN1S(=O)(=O)c1cc(cnc1)Cl)O	0
ZINC95438107	CC[C@@H](CC#C)NC(=O)N(C)C[C@@H]1CCC[C@@H]1O	0
ZINC95438109	CC[C@@H](CC#C)NC(=O)N(C)C[C@H]1CCC[C@@H]1O	0
ZINC95438110	CC[C@H](CC#C)NC(=O)N(C)C[C@H]1CCC[C@@H]1O	0
ZINC95438472	c1ccc(cc1)C#CC(=O)NC[C@@]1(CCOC1)O	0
ZINC95438473	c1ccc(cc1)C#CC(=O)NC[C@]1(CCOC1)O	0
ZINC95438659	Cc1ccccc1[C@H](c1ccccc1)OC[C@H](Cn1ccnc1C)O	0
ZINC95438774	c1cc(ccc1c1cnn(c1)C[C@@H](CN1CCOCC1)O)[N+](=O)[O-]	0
ZINC95439071	c1cc2c(c(c1)OC[C@@H](CN1CCOCC1)O)CCCC2	0
ZINC95439094	Cc1ccc(c(c1)[C@@H](COc1cccc(c1)S(=O)(=O)C)O)C	0
ZINC95439441	CS(=O)(=O)C[C@H](c1ccccc1)NC(=O)NCc1ccco1	1
ZINC95439665	C[C@H](C1CCOCC1)C(=O)NCC#Cc1ccc(cc1)C(F)(F)F	0
ZINC95440219	CC[C@@H]([C@@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	0
ZINC95440260	C[C@@H](CCNC(=O)NCC1CCS(=O)(=O)CC1)c1ccccc1	1
ZINC95440710	Cc1cc(cnc1)C(=O)OC[C@H]1CCC[N@@H+]1CC#C	0
ZINC95441035	CC(C)OC[C@@H](CSc1cccc(c1)C#N)O	0
ZINC95441151	Cc1cc(c(cc1F)F)S(=O)(=O)NC[C@H]1CCC[C@H]1O	0
ZINC95441228	Cc1cc(cc(c1C[NH2+][C@H](C)CO)C)Cl	0
ZINC95441463	c1cc(cc(c1)Cl)CN(CCCO)C(=O)c1ccc(cn1)C#N	0
ZINC95443593	C#CC[C@H](C(=O)N)NC(=O)[C@@H]1COc2c1cc(cc2)Br	0
ZINC95443616	CC1(CCC(CC1)CNC(=O)NC[C@@]1(CCOC1)O)C	1
ZINC95444243	Cc1ccc(cc1[N+](=O)[O-])C(=O)O[C@@H](Cc1ccccc1)C#C	0
ZINC95444296	C[C@@H](CC#C)OC(=O)[C@H]1CCCN(C1)c1ccccn1	0
ZINC95444296	C[C@@H](CC#C)OC(=O)[C@H]1CCCN(C1)c1cccc[nH+]1	0
ZINC95444300	COC(=O)c1ccc(c(c1)O)NC(=O)C[C@H]1c2ccccc2CCO1	1
ZINC95446048	c1cc(c(cc1F)F)C1(CCCC1)C(=O)NC[C@H](c1ccncc1)O	0
ZINC95446705	Cc1cc2c(cc(=O)oc2cc1C)CN1CC[NH+](CC1)CCC#C	0
ZINC95446813	c1cc(ccc1c1nc(on1)C[N@@H+]1CCOC[C@H]1CCO)Cl	0
ZINC95447877	c1ccc2c(c1)C[C@@H]([C@@H]2NC(=O)[C@@H]1CCC[N@H+]1C1CCOCC1)O	1
ZINC95449560	CCS(=O)(=O)N(CCCOCC(F)(F)F)CC#C	0
ZINC95449579	C[C@H]1CCc2c(sc(=O)n2CC#CCOC)C1	0
ZINC95451497	Cc1ccc(cc1)[C@H](CNC(=O)[C@H](CCSC)O)N(C)C	0
ZINC95451577	C[C@@H](c1cccnc1)[N@H+]1CCN(CC1)[C@H]1Cc2ccccc2[C@@H]1O	0
ZINC95453194	CCOc1cccc(c1O)CN1CCc2c1cccc2	0
ZINC95454507	Cc1cc(ccc1F)S(=O)(=O)[N-]c1cc(cc(c1O)Cl)Cl	0
ZINC95454557	CC(C)(C)C[C@H](C[NH2+][C@H]1CCCSC1)O	0
ZINC95455150	C#CCNC(=O)c1c(nn(c1O)c1ccccc1Br)c1ccccc1	0
ZINC95455409	CC(C)Cn1c(nnc1SCCSc1ccccc1)N1CCOCC1	0
ZINC95458958	Cc1c(c(n(n1)C)C)[C@H]1COCCN1C(=O)COc1ccccc1	1
ZINC95461015	CC[C@H]1CN(CCN1C[C@@H](C)O)C(=O)NCC#C	0
ZINC95461020	C[C@@H](C[N@H+]1CC[C@@H](CC1)CN(C)C(=O)NCC#C)O	0
ZINC95461364	CC(C)(C)[C@H](CNC(=O)C(=O)Nc1c[nH]nc1c1ccccn1)O	0
ZINC95461483	Cc1ccc(cc1C)S(=O)(=O)/N=C(\[O-])/C#Cc1ccccc1	0
ZINC95461846	C[C@@H](CN(C)S(=O)(=O)c1cc(cc(c1OC)OC)/C=C/C(=O)OC)O	1
ZINC95462097	Cn1cc(nc1)S(=O)(=O)N(C)C[C@H](C(F)(F)F)O	0
ZINC95463082	C#CCCCCNC(=O)NC[C@H]1COC2(O1)CCCCC2	0
ZINC95463253	C[C@H](CCO)C1(CCC1)CNC(=O)[C@H](C)CSc1ccc(cc1)F	0
ZINC95463572	c1cc(c(cc1[C@H]1[C@@H](CCO1)NCc1ncc[nH]1)F)F	0
ZINC95463585	CC[C@H](C)CS(=O)(=O)c1ncc(n1C)CO	0
ZINC95465273	c1ccc(cc1)C1=CCN(C1)S(=O)(=O)c1cc(cnc1N)Cl	0
ZINC95467225	C#CC[C@H](C(=O)N)NC(=O)Nc1ccc(cc1)C#N	0
ZINC95467958	Cc1c(c2ncccn2n1)C(=O)OCC(C)(C)CC#C	0
ZINC95468363	C1CC[C@H]([C@@H](CC1)NS(=O)(=O)CC1CCOCC1)CO	0
ZINC95468957	C[C@H](CCOC(=O)[C@@H]1COCCN1C)OC	1
ZINC95470355	CCOC(=O)[C@@H](C(c1ccccc1)(F)F)OC(=O)C	1
ZINC95470448	COc1c2c(cc3c1OCO3)[C@H](CN(C2)CC#C)O	0
ZINC95471361	Cn1cc(cn1)NC(=O)[C@H]1CC(=O)N(C1)Cc1ccc(cc1)F	1
ZINC95473512	COCc1cc(=O)c(c(o1)[C@H](CC(=O)OC)c1ccsc1)O	1
ZINC95474990	Cc1c(c(n[nH]1)O)[C@H](CC(=O)OC)c1cccc2c1nccc2	1
ZINC95475043	c1cc(sc1)Cn1c2c(cn1)[C@H](SCC(=N2)O)c1ccc(c(c1)Cl)O	0
ZINC95475270	Cn1c(cc(=O)c(c1CN1CCCCC1)O)CN1CCOCC1	0
ZINC95476089	c1ccc(cc1)[C@H]1CC(=Nc2c1c(=O)[nH]n2C1CCOCC1)O	0
ZINC95477894	c1ccc(cc1)[n+]1c(O)c2ccc([n-]c2n1)c1ccc(cc1Cl)Cl	0
ZINC95480714	Cc1c(c(n[nH]1)O)[C@H](CC(=O)OC)c1c(nc2n1ccs2)Cl	1
ZINC95494854	c1cc(c(cc1CBr)N)F	0
ZINC95494943	COC(=O)c1cccc(c1)c1ccc(c(c1)[N+](=O)[O-])O	1
ZINC95495608	Cc1c(cnc2c1ncn2C1CCCCC1)Br	0
ZINC95496232	CC(C)(C)OC(=O)Nc1ccc(cc1[N+](=O)[O-])C#C	0
ZINC95497655	COc1cccn(c1=O)Cc1nc(on1)[C@@H]1CCCO1	0
ZINC95498845	Cc1ccc(o1)[C@H](CNc1nc2c(s1)c(nn2C)C)[NH+]1CCOCC1	0
ZINC95499061	COc1cccc(c1OC[C@H](C[NH+]1CCOCC1)O)C[NH+]1CCC1	0
ZINC95499193	CC[N@H+]1CC[C@@H](CC1)CC(=O)N1CCOc2ccc(cc2C1)CO	0
ZINC95499584	Cc1cccc(n1)C(=O)N1C[C@@H]2c3ccccc3OC[C@@]2(C1)CO	0
ZINC95500779	CCC#CCn1c(=O)cc(cn1)N1CCC[N@H+](CC1)C	0
ZINC95502447	COc1cccc(c1)C(=O)N1CCC[C@@H](C1)c1[nH+]ccn1CC(=O)N	1
ZINC95507390	c1cc(cc(c1)O)CC(=O)N1CCC[C@@H](C1)c1nccn1CC(=O)N	0
ZINC95517766	c1cc(sc1)[C@H](CNC(=O)Nc1cc(ccc1Cl)N1CCOCC1)O	1
ZINC95518182	CC(C)[N@H+]1CCC[C@H](C1)C(=O)NCCc1cc(=O)[nH]cn1	1
ZINC95519619	c1cnn(c1)c1ccc(cc1)NC(=O)N1CCOC[C@H](C1)O	1
ZINC95523090	CCCC(=O)N[C@@H]1C[C@H](N(C1)Cc1cc(cs1)C#CCO)C(=O)NC	0
ZINC95526092	CCSc1ncc(cn1)[C@H](C#Cc1ccc(nc1)N)N1CCOCC1	0
ZINC95527844	C[C@H](Cc1[nH]c2c([nH+]1)C(=O)NCC(C2)(C)C)CO	0
ZINC95528763	c1ccc(cc1)c1[nH]c2c(n1)C[N@@H+](CC2)[C@H]1CCCOC1	0
ZINC95528833	C[NH2+]CC(=O)N1CC[N@H+](C[C@H](C1)O)Cc1ccccc1	0
ZINC95531433	CC(C)n1cnnc1CN(C)C[C@@H]1CCOc2ccccc2C1	0
ZINC95531565	CC(C)Cn1c[nH+]cc1CN1c2ccccc2CCC1=O	1
ZINC95533408	Cc1c(cco1)c1n[nH]c(n1)[C@@H](c1ccccc1)N	0
ZINC95533530	COc1cccc(c1)[C@@H](c1nc([nH]n1)c1cccc(c1)O)N	0
ZINC95533615	COc1cccc(c1)[C@H](c1nc([nH]n1)c1ccc(c(c1)[N+](=O)[O-])O)[NH3+]	0
ZINC95533702	COCc1n[nH]c(n1)[C@@H](c1ccc(cc1)OC)N	0
ZINC95533881	COc1ccc(cc1OC)[C@H](c1nc([nH]n1)[C@H]1CCCO1)N	0
ZINC95534653	C[C@H](c1n[n-]c(n1)Cn1cncn1)[NH3+]	0
ZINC95534841	COc1cccc(c1)c1nc(n[nH]1)[C@H](Cc1ccccc1)[NH3+]	0
ZINC95534903	CC(C)(C)c1nc([nH]n1)[C@H](Cc1ccccc1)N	0
ZINC95534988	CCc1ccc2c(c1)c(=O)c(c[nH]2)[C@@H](C)O	0
ZINC95535231	CCOCOC[C@@H]1CS[C@H](N1)c1cccc(c1)O	0
ZINC95611842	CC1=C(C(CCC1)(C)C)C/C=C(\C)/[C@@H](C#C[C@@]1(C=COCCO1)C)O	0
ZINC95611847	CC1=C(C(CCC1)(C)C)/C=C/[C@](C)(CC#C[C@@]1(C=COCCO1)C)O	0
ZINC95611848	CC1=C(C(CCC1)(C)C)/C=C/[C@@](C)(CC#C[C@]1(C=COCCO1)C)O	0
ZINC95611859	C[C@](C#C)(c1ccccc1)OCCO	0
ZINC95616380	CSc1c(c(ccn1)O)F	0
ZINC95616574	CC(C)[C@@H](C(=O)OC[C@@H](CO)OCN1C=N[C@@H]2[C@@H]1NC(=NC2=O)[NH-])[NH3+]	1
ZINC95627912	CCC(CC)n1c2c(ncc(n2)C#C)[nH]c1=O	0
ZINC95630132	CC(C)(C)OC(=O)N1CC(C1)(C(=O)OC)F	1
ZINC95635281	Cc1ccc(cc1C(=O)[O-])CNC(=O)OC(C)(C)C	1
ZINC95642237	C#CCc1cccnc1	0
ZINC95643114	C#Cc1ccc2nccn2c1	0
ZINC95644217	CC(C)(COCc1ccccc1)C#C	0
ZINC95670842	C#Cc1cnc(c(n1)C#C)N	0
ZINC95699096	C1CC1C#CCCC=O	0
ZINC95699102	c1cc(c(cc1F)C1(COC1)O)C(F)F	0
ZINC95708175	C#C[C@H]1CCOC1	0
ZINC95708228	C#CC1=C2C=NN=C2C=CC1	0
ZINC95710627	CC(C)Oc1cc(cc(c1)O)[N-]S(=O)(=O)C	0
ZINC95711856	CN(C)c1ccc(c(c1)O)F	0
ZINC95711888	CN(C)c1ccc(c(c1)Br)O	0
ZINC95712827	CNc1cc(ccc1C[NH3+])O	0
ZINC95713251	CCCCS(=O)(=O)Cl	0
ZINC95713819	CN(C)c1c(ccc([nH+]1)N)OC1CC1	0
ZINC95720215	c1cc(c(cc1O)S(=O)(=O)N)OCC1CC1	0
ZINC95720255	CNc1cccc(c1CC1CC1)O	0
ZINC95721715	COc1cc(ccc1NS(=O)(=O)C)O	0
ZINC95722737	CNc1cccc(c1C[NH3+])O	0
ZINC95724755	CC(C)c1ccc(c(n1)[N-]S(=O)(=O)C)OC1CC1	0
ZINC95724930	CSc1cc(ccc1NS(=O)(=O)C)O	0
ZINC95727945	Cc1ccc(s1)[C@H](c1ccc(cc1C)Cl)O	0
ZINC95728352	COc1ccccc1c1cccc(c1)[S-]	0
ZINC95728429	c1cc(cc(c1)Cl)[C@H](CCC1OCCCO1)O	0
ZINC95728550	c1cocc1[C@H](CCC1OCCCO1)O	0
ZINC95728662	Cc1ccc(s1)[C@@H](c1ccc(c(c1)C)c1ccccc1)O	0
ZINC95730140	COc1cc(c(nc1)I)OC1CC1	0
ZINC95730368	CSc1cccc(c1)[C@H](c1ccc(cc1)Br)O	0
ZINC95731098	CC(C)(C)Oc1cncc(c1OC1CC1)OC	0
ZINC95739218	Cc1c(cccc1F)C(C)(C)O	0
ZINC95742466	C[C@H]([C@@H](C(=O)OC)O)NC(=O)OC(C)(C)C	1
ZINC95743028	CC1(CN(C1)C(=O)OC(C)(C)C)C#C	0
ZINC95743161	CC(C)(C)OC(=O)N1CCC[C@@](CC1)(C#C)O	0
ZINC95743162	CC(C)(C)OC(=O)N1CCC[C@](CC1)(C#C)O	0
ZINC95743165	CCc1cc2c(s1)c(ncn2)Cl	0
ZINC95743222	CC(C)(C)OC(=O)N1CC[C@@](C1)(C#C)O	0
ZINC95743223	CC(C)(C)OC(=O)N1CC[C@](C1)(C#C)O	0
ZINC95743497	CC(C)(C)OC(=O)N1CCC[C@@](C1)(C#C)O	0
ZINC95743498	CC(C)(C)OC(=O)N1CCC[C@](C1)(C#C)O	0
ZINC95761003	C#CC1=C[C@@H]2C=CN=C2C=C1	0
ZINC95761556	C#Cc1cc[nH]c(=O)c1	0
ZINC95761590	COc1cncc(n1)C#C	0
ZINC95762415	C#C[C@@H]1COCCO1	0
ZINC95763840	COc1cc(cc(n1)C(=O)OC)C[NH3+]	1
ZINC95767639	c1c(cc(nc1CC[NH3+])C#N)N	0
ZINC95768015	CC(=O)c1cc(cc(n1)C#N)CCNC(=O)OC(C)(C)C	1
ZINC95774224	C[C@]1(C[C@H](N(C1)C(=O)OC(C)(C)C)C(=O)[O-])O	1
ZINC95774740	C[C@H](C#C)NC(=O)OCc1ccccc1	0
ZINC95774755	CC(C)(C)OC(=O)N[C@H](Cc1ccccc1)C#C	0
ZINC95803904	COC(=O)c1ccc(cc1)/C(=N/O)/Cl	1
ZINC95829949	CCCCC[C@@H](CCC#C)OCc1ccccc1	0
ZINC95830993	CC(C)(C)O/C(=N/c1c(cnc(n1)S(=O)(=O)C)Cl)/[O-]	0
ZINC95831335	COc1c(cnc(n1)C#C)F	0
ZINC95836296	CC(C)(c1[nH]c(c(c(=O)n1)O)C(=O)OC)N	1
ZINC95863003	C#C[C@@H](COCc1ccccc1)O	0
ZINC95863294	CCOC(=O)[C@@H](CC1=c2cc(ccc2=[NH+]C1)O)N	1
ZINC95864305	C(C#CCOC[C@@H](CO)O)OC[C@@H](CO)O	0
ZINC95864368	C1=C[C@H]2C(=NC=C2C[C@@H](C(=O)N[C@@H](CO)C(=O)[O-])N)C=C1	0
ZINC95869783	c1nc2c(nc(nc2n1[C@H]1[C@@H](C[C@H](O1)CO)O)F)N	0
ZINC95882000	C1C=C(C=C2C1=NC=C2CCO)O	0
ZINC95883671	C1C[C@@H](OC=C1)CNCC(F)F	0
ZINC95883813	C[C@H]1CSc2ccccc2C[NH2+]1	0
ZINC95887328	CCOC(=O)c1ccc(nc1)C#CC(C)(C)O	0
ZINC95904396	C(C#CCOC[C@@H](CCl)O)OC[C@H](CCl)O	0
ZINC95917542	CCOC(=O)c1csc2n1c(nn2)c1ccc(cc1)C(=O)[O-]	1
ZINC95918333	CC(C)[C@@H](CSC(F)(F)F)[NH2+]Cc1ccc(cc1)F	0
ZINC95919548	CCc1ccc(cc1)C#CC(C)(C)O	0
ZINC95919551	COc1cccc(c1)C#Cc1ccccc1O	0
ZINC95921494	C#C[C@@]1([C@@H]([C@H](O[C@H]1n1ccc2c1ncnc2N)CO)O)O	0
ZINC95921594	C1C=C(O[C@H]([C@@H]1[NH3+])[C@@H]([C@@H](CO)O)O)C(=O)[O-]	1
ZINC95921654	C[C@H]1[C@H]([C@H]([C@@H]([C@@H](O1)O[C@H]1[C@H](O[C@@H]([C@@H]([C@H]1O)O)O)CO)O)O)O	0
ZINC95921663	C([C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)O)O)O)O)C(O)O	0
ZINC95922017	C#C/C=C\1/CCC=C1C#C	0
ZINC95922049	C#C[C@H]1CC=C(C=C1)C#C	0
ZINC95922061	C#CCNc1ccc(cc1)N	0
ZINC95922062	C#CCc1ccc[nH]c1=O	0
ZINC95922064	C#C[C@@H]1C[C@H]1C1CCCCC1	0
ZINC95922602	Cc1nc2ccc(cc2n1CO)F	0
ZINC95923175	c1ccc2c(c1)ncn2n1cnnc1	0
ZINC95923326	C=CC#Cc1ccccc1	0
ZINC95923344	C=CCC#CC1CCCCC1	0
ZINC95923366	C=Cc1ccc(cc1)C#C	0
ZINC95923410	CC(=C[C@@H]1C[C@@]1(C)C#C)C	0
ZINC95923490	C[C@H](C#CC1CC1)C1CC1	0
ZINC95923712	CC1=C([C@@H](CC1)C(C)C)C#C	0
ZINC95924271	CCn1c2ccccc2nc1NCC#C	0
ZINC95924330	CN(C)c1[nH+]c2ccccc2n1CC#C	0
ZINC95929709	C#Cc1ncc(c(n1)C(F)(F)F)Br	0
ZINC95931254	C#CCO[C@@H]1[C@H](CCO1)Br	0
ZINC95931437	CC[C@H]1CC[C@@H](CC1)c1ccc(cc1)C#C	0
ZINC95931719	c1ccc2c(c1)nc1n2C=CCS1	0
ZINC95932087	CC(C)(C#Cc1ccc(s1)C(=O)/C=C\c1ccc(cc1)Cl)O	0
ZINC95932175	COC1(CC(=CC=C1)[C@](c1ccccc1)(c1cccc(c1)Br)O)OC	0
ZINC95932248	C[C@H]1[C@H]([C@@H](CO1)O)C(=O)[O-]	1
ZINC95933120	Cc1ccc(cc1O)C#C	0
ZINC95933354	CCCCC/C=C/[C@@H](C#CC#C[C@@H](C=C)O)OC(=O)C	0
ZINC95933355	CCCCC/C=C/[C@H](C#CC#C[C@@H](C=C)O)OC(=O)C	0
ZINC95933356	CCCCC/C=C/[C@@H](C#CC#C[C@H](C=C)O)OC(=O)C	0
ZINC95934209	CC[C@@H](O)O[C@H](CC)OC	0
ZINC95934367	c1cc(c(cc1F)CCCl)C(=O)N	1
ZINC95934897	CC(C)(c1ccc(cc1)C#C)O	0
ZINC95935124	c1cc(cc2c1ccc(n2)Br)[N+](=O)[O-]	0
ZINC95935520	CC#CCOC(=O)C1=C(c2c3c(sc2N[C@@H]1C)C[C@@H](CC3)O)N	0
ZINC95935521	CC#CCOC(=O)C1=C(c2c3c(sc2N[C@H]1C)C[C@@H](CC3)O)N	0
ZINC95935573	COc1cc(ccc1Cl)[C@H](C[NH3+])OC	0
ZINC95935615	c1cc(cc(c1)Cl)N(CC#CCO)C(=O)[O-]	0
ZINC95935746	c1ccc(cc1)COc1ccc(nn1)N	0
ZINC95935972	c1cc2c(cc1Cl)c(ccn2)/C=N\NC(=S)N	0
ZINC95937139	C#Cc1c2cccnc2[nH]c1C(=O)[O-]	0
ZINC95937859	c1ccc(cc1)S(=O)(=O)n1c(cc2c1nccc2Cl)C#CCCO	0
ZINC95937863	CC(C)(C#Cc1cc2c(ccnc2n1S(=O)(=O)c1ccccc1)Cl)O	0
ZINC95938161	C=CCO/C(=N/S(=O)(=O)N)/[O-]	0
ZINC95938340	CCC(CC)(C[P@@](=O)([O-])O)C(CC)(CC)[P@@](=O)([O-])O	0
ZINC95938889	CCC[C@H](C#Cc1ccccc1OC)O	0
ZINC95941248	c1cc(ccc1C#CC[NH2+][C@H]1CCCC[C@@H]1CO)C(F)(F)F	0
ZINC95941354	C[C@H](CO)[C@H](C)[NH2+]CCCCCOC	0
ZINC95942158	C#CCN(CC#C)C(=O)Cc1ccccc1C(=O)N(CC#C)CC#C	0
ZINC95942404	C[C@H]1C[C@@H](CCO1)Oc1cccc(c1)C(F)(F)F	0
ZINC95942695	CCc1ccc(cc1F)NC(=O)N[C@H](CC#C)C(=O)N	0
ZINC95942829	CC(C)(C)[C@H](CC#C)OC(=O)CCc1ccsc1	0
ZINC95942830	Cc1c(cnn1C(C)C)C(=O)O[C@@H](CC#C)C(C)(C)C	0
ZINC95944289	CC#CCN(C[C@@H]1CCCO1)S(=O)(=O)c1ccc(cc1)C#N	0
ZINC95944582	Cc1ccc(cc1)CN(CC#C)C(=O)C1(CC1)C(=O)OC	0
ZINC95946671	CC(=C[C@@H]1[C@H](C1(C)C)C(=O)OCC(=O)c1ccc(cc1[O-])O)C	1
ZINC95947701	c1cc(ncc1CNC(=O)NC[C@H](C1CC1)O)N1CCCCCC1	0
ZINC95948126	COCCCN/C(=[NH+]/C1CC1)/NCc1cc(ccc1OC)OC	0
ZINC95949082	Cc1c(c2ccccc2[nH]1)C(=O)C(=O)OCC#C	0
ZINC95949719	c1ccc2c(c1)ccc(c2C[NH2+][C@H]1CCOc2c1cccc2)O	0
ZINC95949857	CC(=O)O[C@H]1[C@H](O[C@H]([C@@H]1OC(=O)C)OC(=O)C)CO	1
ZINC95949999	C#COc1ccc2c(c1)nc(s2)N	0
ZINC95951077	c1csc2c1ncnc2N1CCC(CC1)c1nnc2n1CCC2	0
ZINC95951367	CC(C)(C)OC(=O)N1CCC(CC1)(C#Cc1ccccc1)O	0
ZINC95951571	C[C@H](c1ccccc1)[NH2+][C@@H]1COCC[C@@]1(C#Cc1ccccc1)O	0
ZINC95951577	C[C@H](c1ccccc1)[NH2+][C@H]1COCC[C@]1(C#Cc1ccccc1)O	0
ZINC95951690	c1ccc(cc1)C#CC1(CCOCC1)O	0
ZINC95951693	c1ccc(cc1)C#CC1=CCOCC1	0
ZINC95951729	c1ccc(cc1)C[NH2+][C@@H]1COCC[C@@]1(C#Cc1ccccc1)O	0
ZINC95952372	C#CCOc1ccc(cc1)/C=N\NC(=S)N	0
ZINC95952572	c1cc(ccc1NC(=O)C[C@H]1C(=O)N(CCO1)CCO)OC(F)(F)F	1
ZINC95952573	c1cc(ccc1NC(=O)C[C@@H]1C(=O)N(CCO1)CCO)S(=O)(=O)N	1
ZINC95952824	Cc1csc(n1)CN[C@H]1CN(C[C@@H]1O)C(=O)OC(C)(C)C	1
ZINC95952886	CC(C)(C)OC(=O)N1CCCC[C@H]1C(=O)NCCC(=O)NCC#C	0
ZINC95955232	Cc1c(c(on1)C)CNC(=O)N(CCOC)C1CC1	1
ZINC95955447	Cc1c(c(on1)C)C[NH2+]Cc1ccc(cc1)OCc1nccn1C	0
ZINC95957149	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CC[C@@H](CC1)C#N	0
ZINC95959669	Cc1nc(no1)CN1CC[NH+](CC1)[C@H](C)c1ccccc1	0
ZINC95960262	C#CCCN1CCN(CC1)S(=O)(=O)[C@H]1CCOC1	0
ZINC95961147	CC#CCSc1nnc(s1)N1CCOCC1	0
ZINC95961200	Cc1nc(no1)COC(=O)[C@H]1C[C@H]1c1cccc(c1F)F	1
ZINC95961289	CC#CC[N@H+](Cc1ccccc1OC)C1CC1	0
ZINC95961353	CC#CC[N@H+](C)C[C@@H](c1cccs1)N1CCOCC1	0
ZINC95962342	C#CCOc1ccc(cc1)C(=O)NC[C@@H](c1cccc(c1)F)O	0
ZINC95964317	C[C@@H](CCNC(=O)N(Cc1ccco1)c1cccc(c1)C#C)O	0
ZINC95964318	C[C@H](CCNC(=O)N(Cc1ccco1)c1cccc(c1)C#C)O	0
ZINC95964616	C/[NH+]=C(\NCC#Cc1ccccc1)/N[C@@H]1CCCN(C1)C(=O)OC	0
ZINC95966616	C[C@H](c1nc(no1)Cc1ccccc1)NC(=O)N[C@](C)(CO)C1CC1	0
ZINC95967592	COc1ccnc(n1)N[C@@H]1CCCc2c1[nH]nc2	0
ZINC95968620	Cc1cnc(s1)CN[C@@H]1CC[N@H+](CC1)C(C)(C)C	0
ZINC95969011	C[C@@H](c1ccc(cc1)OCC#C)[NH2+][C@H](CO)C(C)C	0
ZINC95969169	Cc1ccc(c(c1)OC[C@@H]1CCOC1)C[NH2+][C@@H](C)c1cccs1	0
ZINC95969366	C[C@H]1CCCC[C@H]1N1CC[C@@H](CC1)[NH2+][C@@H](C)C1CCOCC1	0
ZINC95971720	Cc1csc(n1)S(=O)(=O)N1CCC[C@@H](C1)C(=O)N1CCOCC1	1
ZINC95972749	CC(C)c1nc(cs1)C[N@H+]1CC[C@@H](CC1)[C@H](C(=O)OC)O	1
ZINC95972883	COc1ccc(cc1Cl)S(=O)(=O)N1C[C@@H](C[C@@H]1C1CCCCC1)O	0
ZINC95973529	Cc1ccc(c(c1)Br)C[NH2+]C[C@H](C1CCOCC1)O	0
ZINC95974171	Cc1cc(c(c(c1)C[N@H+]1CCC[C@@H]1CN1CCOCC1)O)C	0
ZINC95974715	c1ccc2c(c1)CCC[C@H]2OC[C@H](Cn1cccn1)O	0
ZINC95974729	c1cn(nc1C(F)(F)F)C[C@H](COC1CCOCC1)O	0
ZINC95974957	CC/[NH+]=C(\NCC[N@H+]1CC[C@@H](CC1)OC)/NCc1cnn(c1)C	0
ZINC95975838	CCS[C@H](C)c1nc(on1)C[NH+]1CCN(CC1)CC#C	0
ZINC95976936	C[C@H]1CCC[N@@H+]1CC(=O)N[C@@H]1C[N@H+](CC[C@@H]1CO)Cc1ccccc1	0
ZINC95977120	C[C@@](CNC(=O)Nc1c(cc(cc1F)C#C)F)(c1ccco1)O	0
ZINC95977125	Cc1c(c(on1)C)C[C@H](C)NC(=O)Nc1c(cc(cc1F)C#C)F	0
ZINC95977870	C#CCN(CC#C)C(=O)c1c(cc(cc1F)F)O	0
ZINC95977903	C[C@@H](c1ccsc1)C(=O)N1CCCN1C(=O)OC(C)(C)C	1
ZINC95978846	CC[C@@H](CC#C)NC(=O)c1ccc(c(c1)O)Br	0
ZINC95979136	C[C@H]1CO[C@@H](CN1C(=O)[C@@H](C)c1ccc(s1)Cl)CO	1
ZINC95979395	C#CCSCCNC(=O)[C@H](c1ccccc1)O	0
ZINC95979396	C#CCSCCNC(=O)[C@@H](c1ccccc1Cl)O	0
ZINC95979501	CC(C)[C@H](CCO)NC(=O)[C@@H](c1ccc(cc1)Br)O	0
ZINC95979551	C[C@H]([C@@H]1Cc2ccccc2O1)N(C)C(=O)[C@H](c1ccccc1)O	0
ZINC95979582	COC[C@H](C1CC1)NC(=O)[C@H](c1cc(cc(c1)Cl)Cl)O	1
ZINC95979700	CC(C)[C@H](CC(=O)N[C@H]1CCN(C1=O)c1ccc(c(c1)F)Cl)O	0
ZINC95979849	COc1ccsc1C(=O)N[C@H]1CC[N@@H+](CC1)CC1(CCCCC1)O	0
ZINC95979938	C[C@H]1CCC[C@H](C1)OCc1cccc(c1)NC(=O)CO	1
ZINC95980152	Cc1c(c(n[nH]1)C)[C@H]1COCCN1S(=O)(=O)N1CCCCCC1	0
ZINC95980262	C[C@@H](C(=O)N1CCN(CC1)C(=O)C#Cc1ccccc1)O	0
ZINC95980532	c1cc(ccc1NC(=O)N1CCSC[C@@H]1CO)OCC(F)(F)F	0
ZINC95980899	CCC[C@@H]1CN(CCN1CCOC)CC#C	0
ZINC95980900	CCC[C@H]1CN(CCN1CCOC)CC#C	0
ZINC95980900	CCC[C@H]1CN(CC[N@@H+]1CCOC)CC#C	0
ZINC95981007	c1ccc(cc1)C[C@@H](CO)NC(=O)c1cc(c(cc1F)[N+](=O)[O-])F	0
ZINC95982214	C[C@H](CN1CC[N@H+](CC1)CCO)c1cccc(c1)Br	0
ZINC95982300	c1cc(c(cc1C[N@H+]1CC[C@@H](CC1)O)C(F)(F)F)Cl	0
ZINC95982782	C[C@@H]1CN(C[C@@H]1O)C(=O)C1CCN(CC1)CC#C	0
ZINC95982782	C[C@@H]1CN(C[C@@H]1O)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC95982783	C[C@H]1CN(C[C@@H]1O)C(=O)C1CCN(CC1)CC#C	0
ZINC95982783	C[C@H]1CN(C[C@@H]1O)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC95982784	C[C@@H]1CN(C[C@H]1O)C(=O)C1CCN(CC1)CC#C	0
ZINC95982784	C[C@@H]1CN(C[C@H]1O)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC95982785	C[C@H]1CN(C[C@H]1O)C(=O)C1CCN(CC1)CC#C	0
ZINC95982785	C[C@H]1CN(C[C@H]1O)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC95983350	CCOC(=O)c1c(c([nH]c1C)C(=O)N[C@@H](CO)c1cccc(c1)Br)C	1
ZINC95983890	C[C@@H](CN(C)C(=O)N[C@H]1CCN(C1)c1ccc(cc1)C(F)(F)F)O	0
ZINC95984159	C[N@@H+](Cc1ccc(cc1)C(F)(F)F)C[C@@H](C(F)(F)F)O	0
ZINC95984316	CCc1nnc(n1C)C[NH2+][C@H](C)c1ccc(c(c1)F)OC	0
ZINC95984782	CN(C[C@H](C(F)(F)F)O)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC95985325	C#CCN[C@H](CCCO)c1ccccc1	0
ZINC95985368	C[C@@H](C1CCOCC1)[NH2+]CC#Cc1ccc(cc1)F	0
ZINC95985369	C[C@H](C1CCOCC1)[NH2+]CC#Cc1ccc(cc1)F	0
ZINC95985818	C[C@@](COC)(c1ccccc1)NCC#C	0
ZINC95985875	C[C@@H](c1ccc(cc1)c1cccnc1)[NH2+]CC#C	0
ZINC95986079	c1ccc(cc1)C#CC(=O)Nc1ccccc1C[N@@H+]1CC[C@H](CC1)O	0
ZINC95986535	C[C@H](CCO)C1(CCC1)CNC(=O)NC[C@@H]1CCCO1	1
ZINC95986781	Cc1cccc(c1Cl)S(=O)(=O)N[C@@H](CC#C)C(=O)N	0
ZINC95986782	Cc1cccc(c1Cl)S(=O)(=O)N[C@H](CC#C)C(=O)N	0
ZINC95987558	c1cc(cc(c1)F)N1CCC(CC1)NC(=O)N1CCCC[C@H]1CCO	0
ZINC95987565	C[C@@H]([C@@H]1CCOC1)NC(=O)N(Cc1ccccc1)CC(C)(C)O	1
ZINC95988329	C[C@@H]1C[C@@H](C[C@@H](O1)C)[NH2+][C@@H](CCO)c1cccs1	0
ZINC95988939	COCc1nnc(o1)c1cccc(c1)C(=O)N(CC#C)C1CCCC1	0
ZINC95990423	CC1(CN(CCO1)S(=O)(=O)N(C)c1cccc(c1)C#C)C	0
ZINC95990490	Cn1cc(cc(c1=O)Br)[N-]S(=O)(=O)CC1CCCC1	0
ZINC95990676	c1cc(c(cc1NC[C@@H]1COC2(O1)CCOCC2)C(F)(F)F)C#N	0
ZINC95990960	CCc1c(c(on1)C)COCc1[nH]ccn1	0
ZINC95992665	c1cc(ccc1c1[nH]nc(n1)C1CC1)N[C@@H]1CCCOC1	0
ZINC95992676	C#CCN1CC[NH+](CC1)C[C@@H]1CO[C@@H](O1)c1ccc(cc1)Cl	0
ZINC95992677	C#CCN1CCN(CC1)C[C@H]1CO[C@@H](O1)c1ccc(cc1)Cl	0
ZINC95992677	C#CCN1CC[NH+](CC1)C[C@H]1CO[C@@H](O1)c1ccc(cc1)Cl	0
ZINC95992678	C#CCN1CC[NH+](CC1)C[C@@H]1CO[C@H](O1)c1ccc(cc1)Cl	0
ZINC95992681	C[C@](C[NH+]1CCN(CC1)CC#C)(c1ccc(cc1)S(=O)(=O)C)O	0
ZINC95993879	C#CCN(CC#C)S(=O)(=O)c1ccc(nc1)OCC(F)(F)F	0
ZINC95994265	CC[C@H](CO)NC(=O)[C@H](c1ccccc1)O	0
ZINC95994329	CC(C)([C@H]1CCCN1C(=O)Nc1ccc(cc1)n1ccnn1)O	0
ZINC95994510	C[C@](CCO)(COC)NC(=O)c1cccc(c1F)Cl	1
ZINC95996640	CC(C)(C)[C@@H]1CCN(C[C@@H]1O)C(=O)NCC#C	0
ZINC95996643	CC(C)(C)[C@H]1CCN(C[C@H]1O)C(=O)NCC#C	0
ZINC95996682	COCCOc1cccc(c1)CNc1cccc(c1)C#C	0
ZINC95997048	CC(C)c1nnc(n1C)CNc1c(cc(cn1)Cl)[N+](=O)[O-]	0
ZINC95997377	Cc1ccccc1C(=O)OCCCCCC#C	0
ZINC95997425	Cc1nc(c(s1)c1ccccc1)C(=O)O[C@@H](C)CC#C	0
ZINC95999607	c1cc(c(nc1)N1CCC[C@@H](C1)S(=O)(=O)N1CCOCC1)C#N	0
ZINC96000124	CCCC[N@@H+]1CCC[C@@H](C1)c1c(cn[nH]1)NC(=O)COC	1
ZINC96003499	C[C@H]1CN(C[C@@H](O1)C)CCCNC(=O)c1cccc(c1)O	1
ZINC96003622	C#CCOc1ccccc1CN1CCCC2(C1)OCCO2	0
ZINC96003622	C#CCOc1ccccc1C[N@H+]1CCCC2(C1)OCCO2	0
ZINC96003991	Cc1ccc(c(c1O)O)C(=O)N(C)Cc1cnn(c1)CC#C	0
ZINC96004058	C#CCNC(=O)CC(=O)Nc1c(c(cc(c1Cl)Cl)Cl)O	0
ZINC96006141	c1cc(ccc1c1cc[nH]n1)[N+](=O)[O-]	0
ZINC96006202	COc1cccc(c1)/N=C\c1c2ccccc2ccc1O	0
ZINC96007075	c1ccc(c(c1)CNC(=O)c1cccc(c1)F)C[N@@H+]1CCC[C@@H]1CO	0
ZINC96007227	Cc1c(ncn(c1=O)C[C@H](C[N@@H+]1C[C@H](O[C@@H](C1)C)C)O)C	0
ZINC96007294	C#Cc1cc(c(c(c1)F)[N-]S(=O)(=O)c1cccc2c1non2)F	0
ZINC96023634	C[C@]12[C@H](O1)[C@H](O[C@H]2O)c1cc2ccc(=O)oc2cc1OC	0
ZINC96025095	CCN(Cc1cnc2n1cccc2)S(=O)(=O)c1ccc(s1)Br	0
ZINC96028734	COC(=O)Cc1ccc(c(c1)C#CCCO)O	0
ZINC96032192	CC(C)(C)OC(=O)NC1(CCCCC1)C#C	0
ZINC96032872	c1ccc(c(c1)C(=O)/C=C/N1C[C@H]2C[C@@H]1CN2c1ccccn1)O	0
ZINC96033631	CCn1c(ccn1)C[NH2+]CCCO	0
ZINC96033782	C[C@@H]1C[C@H](C[C@H](O1)C)[NH2+]CC(C)(C)O	0
ZINC96033974	Cc1ccc(cc1N[C@@H]1CCO[C@H]1C)F	0
ZINC96034490	C[C@H]1C[NH2+]C[C@@H](O1)CO	0
ZINC96034492	C[C@H]1C[NH2+]C[C@H](O1)CO	0
ZINC96034634	C#Cc1ccc2c(c1)NCCO2	0
ZINC96035104	C/C=C\C=C\C(=O)NCc1ccc(cc1)[NH+]1CC[C@H](CC1)CO	0
ZINC96038971	COC[C@]12CCCO[C@@H]1CC[N@H+](C2)Cc1ccoc1	0
ZINC96039151	COC[C@]12CCCO[C@H]1CC[N@H+](C2)CCc1ccc(c(c1)OC)OC	0
ZINC96039339	CCOC[C@]12CCCO[C@@H]1CCN(C2)c1ccc(nn1)C	0
ZINC96039826	c1cscc1C(=O)N1CC[C@@H]2[C@](C1)(CCCO2)COCC1CC1	1
ZINC96040287	Cc1c(c(on1)C)CN1CC[C@H]2[C@@](C1)(CCCO2)COCC1CCC1	0
ZINC96041916	CC(C)O[C@@H]1CC[C@H]2[C@H]1OCCN2C(=O)c1csc2c1cccc2	1
ZINC96043832	C=CCO[C@H]1[C@H]2CC[C@@H]1OCC[N@@H+]2Cc1ccco1	0
ZINC96045223	CCn1cc2c(n1)CN(C[C@H]2COCC)S(=O)(=O)N(C)C	0
ZINC96047650	c1cc(nc(c1)N[C@@H]1C[C@]2(CC[N@@H+](C2)Cc2ccco2)OC1)C#N	0
ZINC96047668	c1cc(nc(c1)N[C@@H]1C[C@]2(CCN(C2)Cc2nccs2)OC1)C#N	0
ZINC96047800	Cn1cc(cn1)[C@@H]1C[C@@]2(CC[N@H+](CC2)Cc2ccc(cc2)OC)OC1	0
ZINC96048230	C=CCO[C@@H]1C[C@]2(CCC[N@H+](C2)CC2CCOCC2)OC1	0
ZINC96048921	CS(=O)(=O)N1CCOC[C@]21CC[N@H+](CC2)Cc1ccco1	0
ZINC96049770	C[NH+](C)CCN1CCOC[C@]2(C1)CN(CCO2)Cc1ccco1	0
ZINC96050840	c1cocc1C(=O)N1CC[C@]2(C1)CC(=O)N(C2)c1cncnc1	1
ZINC96051177	c1cscc1CN1CCC([C@@]2(C1)CCN(C2)c1cnccn1)(F)F	0
ZINC96051830	COC[C@@H]1CC2(CCN(CC2)S(=O)(=O)C2CC2)CN1c1ncccn1	0
ZINC96052310	Cc1ccc(o1)C[N@H+]1CCOC[C@]2(C1)CC[C@@H](O2)C[N@@H+](C)C(C)C	0
ZINC96054658	c1cocc1CN1CCO[C@H]2[C@H]1CC[NH2+]C2	0
ZINC96055395	CN(C)C(=O)COC[C@H]1C[C@H]2[C@@H](C1)OCCN2Cc1ccoc1	1
ZINC96057936	c1cnccc1CN1CCO[C@@H]2[C@@H]1CC[C@H]2OCC[NH+]1CCCC1	0
ZINC96060357	Cn1cc2c(n1)CN(C[C@H]2COC)Cc1nccs1	0
ZINC96060454	COC[C@@H]1C[N@@H+](Cc2c1cn(n2)CC1CC1)Cc1ccc(cc1)F	0
ZINC96060903	CC(C)(C)OC(=O)N1Cc2c(nnn2C[C@@H]1CO)c1ccoc1	1
ZINC96060927	COCCN1CC[N@@H+](Cc2c1nccc2)Cc1ccc(cc1)F	0
ZINC96062424	c1csc(n1)CN1CC[C@@]2(C1)CN(CCOC2)Cc1nccs1	0
ZINC96063486	CCS(=O)(=O)N1CCOC[C@@]2(C1)CC[C@@H](O2)Cn1cncn1	0
ZINC96064176	Cc1cnc(nc1)N1C[C@@H]([C@@H]2[C@H]1COC2)OCc1cccnc1	0
ZINC96065167	CN(C)[C@@H]1CN(C[C@H]2[C@@H]1OCCC2)c1nncs1	0
ZINC96065349	CN(Cc1ccccn1)C(=O)[C@@H]1CC[C@@H]2[C@H](O1)CC[N@@H+]2CC=C	1
ZINC96066567	Cc1c(c(on1)C)CN1CCO[C@H]2CC[C@@H]1[C@@H]2OCc1cccnc1	0
ZINC96066577	c1ccnc(c1)CN1CCO[C@H]2CC[C@@H]1[C@@H]2OCc1ccncc1	0
ZINC96067031	C[N@H+]1CCN(CC1)C[C@H]1Cn2cc[nH+]c2CN(C1)[C@@H]1CCOC1	0
ZINC96067220	Cc1nc(cs1)C[N@@H+]1Cc2ccnn2C[C@@H](C1)COC	0
ZINC96067942	Cc1ccc(n[nH+]1)NCc1c[nH+]c2n1CCN(CC2)CC[NH+](C)C	0
ZINC96069472	c1cc(cnc1)c1c2n(nn1)C[C@@H](COC2)CNc1ncc(cn1)F	0
ZINC96069548	Cn1ccnc1C[N@H+]1CC[C@@]2(CC1)C[C@@H](C(=O)N2C)c1ccccc1	1
ZINC96069931	CCO[C@@H]1CC[N@H+]([C@@H]1Cc1cccnc1)C[C@@H]1CCOC1	0
ZINC96070692	c1cc(cnc1)C[N@@H+]1CC[C@H]2C[C@H](O[C@@H]2C1)c1nc(cs1)C1CC1	0
ZINC96071987	C[C@H]1C[C@@]2(CC[N@H+](C2)Cc2ccncc2F)OC1	0
ZINC96072209	Cn1c[nH+]cc1CN1CC[C@]2(C1)C[C@@H](CO2)OC	0
ZINC96073640	c1cc(cnc1)O[C@@H]1C[C@@]2(CCC[N@@H+](C2)CC2CCC2)OC1	0
ZINC96074845	Cc1ccc(nn1)N1CCC[C@@]2(C1)CN(CCO2)Cc1[nH+]ccn1C	0
ZINC96075706	Cn1cc(cn1)NC[C@H]1C[C@]2(CCC[N@H+](C2)CCOC)OC1	0
ZINC96076300	COCC[N@@H+]1CCOC[C@]2(C1)CCCN(C2)C(=O)c1cccc(c1)O	1
ZINC96076373	Cn1cccc1C(=O)N1CCC[C@@]2(C1)CN(CCOC2)CC[NH+](C)C	1
ZINC96076702	Cn1cc(cn1)CN1CCO[C@]2(C1)CN(CCOC2)c1ncccn1	0
ZINC96077584	Cc1ccc(s1)N1C[C@@]2(CCN(C2)C(=O)NC(C)C)CC1=O	1
ZINC96078547	c1cn(c[nH+]1)C[C@H]1C[C@]2(C[N@@H+](CCOC2)CCO)OC1	0
ZINC96079246	Cc1nc(cs1)C[N@H+]1CC[C@]2(CC1)C[C@H](c1c2cccc1)OCCO	0
ZINC96084356	c1cscc1C(=O)N1CCCn2c(c(nn2)COCCO)C1	1
ZINC96089436	c1ccc(cc1)C[N@@H+]1CCC2(C1)CN(C2)Cc1ccc(cc1)O	0
ZINC96089714	CS(=O)(=O)N1CC[C@@]2(C1)C[C@@H](CO2)Oc1cccnc1	0
ZINC96089909	c1ccc(cc1)O[C@H]1C[C@]2(CCC[N@H+](C2)C[C@@H]2CCOC2)OC1	0
ZINC96089965	C[N@H+]1CCN(CC1)[C@H]1C[C@]2(CC[N@@H+](CC2)C[C@@H]2CCOC2)OC1	0
ZINC96089973	C[C@H](C[N@H+]1CC[C@@]2(CC1)C[C@H](CO2)[N@H+](C)C1CC1)O	0
ZINC96090309	c1cnc(nc1)N1CCOC[C@]2(C1)CN(CCO2)Cc1nccs1	0
ZINC96090892	C[N@H+]1C[C@H]2CN(CC[C@@]2(C1)c1ccccc1)[C@@H]1CCOC1	0
ZINC96093435	C[C@@H](C[N@H+]1CC[C@@]2(CCCN2Cc2cccnc2)CC1)O	0
ZINC96094138	COc1ccc(cc1)CN1C[C@@H]2CN(C[C@@H]2C1=O)c1ncccn1	1
ZINC96094409	Cc1nc(cs1)C[N@@H+]1CCO[C@H]2[C@H]1C[C@@H](C2)COCC1CC1	0
ZINC96094488	Cc1cnc(nc1)N1C[C@H]2C[C@@H]([C@@H](C1)O2)C(=O)NC	1
ZINC96094709	CC(C)n1c2c(c(n1)COCC(=O)N(C)C)CC[N@H+](C2)[C@@H]1CCOC1	1
ZINC96098593	Cc1c(c(nc(n1)N1CCOCC1)C)NC(=O)c1cccnc1	1
ZINC96100183	Cc1ccc2c(c1)[C@H](CC12CCN(CC1)Cc1cccs1)OC	0
ZINC96102269	CCn1c2c(cccn2)nc1[C@H]1CCN(C1)C(=O)C1CCCCC1	1
ZINC96103028	CSc1ccc(cc1)[C@@H](CNC(=O)CC1CCCC1)O	0
ZINC96106081	c1cc(cnc1)OC[C@H]1C[C@@]2(CC[N@H+](CC2)Cc2cccs2)CO1	0
ZINC96106352	Cc1ccc(s1)C(=O)N1CCC2(CC1)CCOC[C@@H]2COC	1
ZINC96106751	c1ccc(cc1)C[N@H+]1CC[C@@]2(CC1)C[C@H](CO2)OCc1cccnc1	0
ZINC96107190	CO[C@@H]1C[C@]2(CCCN(C2)C(=O)c2ccc(c(c2)F)F)OC1	1
ZINC96109510	CCn1cc2c(n1)[C@@H](CN(C2)C(=O)/C=C/c1cccs1)COCC	1
ZINC96110253	COc1ccc(cc1)C[C@H]1CN(CC[C@H]1OC)C(=O)c1cccs1	1
ZINC96110471	CO[C@H]1CC[N@@H+](C[C@@H]1Cc1ccccc1)Cc1ccco1	0
ZINC96110577	Cc1c(scn1)CN1CC[C@@H]([C@H](C1)Cc1ccc(cc1)OC)OC	0
ZINC96111040	Cc1c(scn1)C[N@@H+]1C[C@H]2CCC[C@]2(C1)COCc1ccncc1	0
ZINC96112124	c1cncc2c1nc([n-]2)CO[C@H]1CN(C[C@H]1F)C1CCOCC1	0
ZINC96112948	CC(C)C[C@H](C(=O)NC)N1CCC[C@H]1C(=O)NC(C)C	1
ZINC96113208	c1ccc(c(c1)CN1CCOC[C@@H](C1)Oc1cccnc1)F	0
ZINC96114797	Cc1cc(=O)c(c(o1)[C@H](CC(=O)N1CCOCC1)c1ccccc1)O	1
ZINC96117447	CC1(C[C@@H](CCO1)n1c2c(c(O)n1)[C@@H](SCC(=O)N2)c1ccsc1)C	1
ZINC96117581	CC(C)[C@@H](CC(=O)OC)c1c(nc2ccccn2c1=O)O	1
ZINC96121330	CC(C)CC(=O)N1CCN(CC1)c1cc(cnn1)N1CCOCC1	1
ZINC96122544	c1ccc2c(c1)nc(o2)N1CCC[C@H]1C(=O)NCc1ccc(cc1)F	1
ZINC96125184	Cc1cccc(c1)S(=O)(=O)N1CC[C@H](C1)c1[nH+]c2cc[nH+]cc2n1C	0
ZINC96125908	CCCCCC#C[C@H](C)O	0
ZINC96130497	c1cc(cnc1)C#C[C@@H](c1ccc2c(c1)OCO2)N1CCOCC1	0
ZINC96130781	C[C@@]1(CCN(C[C@@H]1O)c1cc[nH+]c2c1cccc2)O	0
ZINC96132093	Cc1ccc(c(c1)NC(=O)NC[C@@H](C[NH+]1CCCC1)O)Cl	0
ZINC96132141	CCC#CCN1C[C@H](C[C@H]1C(=O)NCC)NC(=O)c1c(cccn1)O	0
ZINC96132259	CN1CCN(CC1)c1ccc(cc1)c1nc(no1)[C@@H]1CCOC1	0
ZINC96132595	Cn1c(nc(n1)c1ccc(c(c1)Cl)F)N(C)C	0
ZINC96132798	Cc1c2c(nc(s2)N(CCOC)Cc2cccnc2)n(n1)C	0
ZINC96136100	c1ccn2cc(nc2c1)CCc1nc(no1)[C@@H]1CCOC1	0
ZINC96137223	CCn1c(nnc1C1CCN(CC1)c1cc(ccn1)C#N)CN(C)C	0
ZINC96138220	c1cc(sc1c1nc(nn1CCO)C1CCOCC1)[C@H]1CCCO1	0
ZINC96139933	Cc1cccc(c1)OC(C)(C)c1nc(no1)[C@@H]1CCOC1	0
ZINC96140855	Cc1ccccc1c1cccc(c1)[C@@H](C#CCCO)N1CCOCC1	0
ZINC96140856	Cc1ccccc1c1cccc(c1)[C@H](C#CCCO)N1CCOCC1	0
ZINC96141031	Cc1cc(cc(c1OC)C)NC(=O)NC[C@H](Cc1ccsc1)CO	0
ZINC96141808	c1cc(ccc1c1ccc2c(c1)OCO2)[C@@H](C[NH+]1CCOCC1)O	0
ZINC96141911	CCOCCOc1cccc(c1)NC(=O)N1CCNC(=O)[C@H]1CCO	1
ZINC96149190	COC(=O)c1ccc(cc1)N1CCN(CC1)c1nc(cs1)CO	1
ZINC96149819	COC(=O)Nc1ccc(cc1)c1cnn(c1)CCO	1
ZINC96149945	CCC#CCN1C[C@H](C[C@H]1C(=O)NCC)NC(=O)c1c(noc1C)C	0
ZINC96150187	CCCOC[C@@H]1CCN(C1)C(=O)Nc1ccc(c(c1)C#N)C	1
ZINC96150495	C[C@@]1(CC[N@H+](C[C@@H]1O)Cc1ccc(cc1)C#CCCO)O	0
ZINC96151350	C[C@@H](C1=CCCCC1)NC(=O)Nc1cccc(c1)N1CCOC1=O	1
ZINC96151527	CCCc1nc(no1)N1C[C@H]2C[N@H+](C[C@]2(C1)C(=O)[O-])C1CCOCC1	1
ZINC96152030	CC(C)[N@H+]1CC[C@@H](CC1)[C@H](C#CCO)N(C)C1CCCCC1	0
ZINC96152030	CC(C)[N@H+]1CC[C@@H](CC1)[C@H](C#CCO)[N@@H+](C)C1CCCCC1	0
ZINC96153118	CC(C)(C#Cc1ccc(o1)c1nc(no1)[C@@H]1CCOC1)O	0
ZINC96153119	CC(C)(C#Cc1ccc(o1)c1nc(no1)[C@H]1CCOC1)O	0
ZINC96153646	Cc1c2c(nc(s2)N2C[C@@H]([C@H](C2)O)N2CCOCC2)n(n1)C	0
ZINC96162489	CC(=O)N1C[C@H]2C[N@@H+](C[C@]2(C1)C(=O)[O-])Cc1cc(cs1)C#CCO	0
ZINC96163113	C[C@]1(CCN(C[C@@H]1O)C(=O)c1ccc(cc1)C(=O)N1CCOCC1)O	1
ZINC96163123	CCOc1ccccc1[C@@H](C#CCNC(=O)N)N1CCOCC1	0
ZINC96163654	CCC#CCN1C[C@H](C[C@H]1C(=O)NCC)NC(=O)c1cc([nH]n1)CC	0
ZINC96164648	Cc1cc(n(n1)CCC[N@H+]1C[C@H]2C[N@H+](C[C@]2(C1)C(=O)[O-])CCO)C	0
ZINC96164772	CCCCn1c(nc(n1)CC)c1ccc(cc1)CO	0
ZINC96166020	CCC#CCN1C[C@@H](C[C@H]1C(=O)NC(C)C)NC(=O)c1cc(no1)C	0
ZINC96166097	CSCCc1nc(n(n1)[C@@H]1CCS(=O)(=O)C1)C1CCOCC1	0
ZINC96166273	CC[C@@H](Cn1c(nc(n1)c1ccncc1)CCc1c(c([nH]n1)C)C)O	0
ZINC96167162	C[C@]1(CCN(C[C@@H]1O)C(=O)Cc1[nH]c2ccc(cc2n1)Cl)O	0
ZINC96171782	CC1(c2ccc(cc2C(C1(C)C)(C)C)[C@](C)(C#C)O)C	0
ZINC96181752	CN1[C@@H]([C@@H](OCC1=O)C(=O)NCCCO)c1ccc(cc1)F	1
ZINC96183531	Cn1cc[nH+]c1CN1CCN2C[C@@H](C[C@H]2C1)Oc1cccc(c1)F	0
ZINC96185725	C[N@H+]1CCN(CC1)[C@@H]1COC[C@H]2[C@@H]1C[N@H+](C2)Cc1ccsc1	0
ZINC96185923	CC(C)N1C[C@@H]([C@H]2[C@@H]1CCCO2)NC(=O)c1cnn(c1)C	1
ZINC96187418	C[NH+]1CCN(CC1)C(=O)c1c2c([nH]n1)CCN(C2)Cc1ccco1	1
ZINC96187918	c1cc(sc1)CC(=O)N1Cc2nccn2C[C@@H](C1)COCC1CC1	1
ZINC96188954	CCOC[C@@H]1Cn2c(ccn2)CN(C1)S(=O)(=O)C1CC1	0
ZINC96189704	COc1c(cccn1)C[NH2+][C@@H]1CCc2c(ccc(=O)n2CC=C)C1	0
ZINC96192214	CC(C)Cn1cc(cn1)N1C[C@@H](CC1=O)C(=O)N1CCOCC1	1
ZINC96193032	CCCNC(=O)c1cc(nc(n1)N1CCOCC1)C(C)C	1
ZINC96194464	CC[NH+](CC)CC#CC[C@](c1ccccc1)(C(C)C)O	0
ZINC96194471	C[C@@H]1CCC[C@@H]([N@H+]1CC#CC(c1ccccc1)(c1ccccc1)O)C	0
ZINC96194473	C[C@@H]1CCC[C@H]([N@@H+]1CC#CC(c1ccccc1)(c1ccccc1)O)C	0
ZINC96194502	C[C@@H]1CCC[C@@H]([N@H+]1CC#C[C@@](c1ccccc1)(C1CCCC1)O)C	0
ZINC96194805	COCCNc1c2ccccc2[nH+]c(n1)Nc1ccc(cc1)O	0
ZINC96194815	COc1ccccc1CNc1c2ccccc2[nH+]c(n1)NCCCO	0
ZINC96197067	CC(=O)N1CCc2[nH+]cc(n2CC1)CNC(=O)C1CCC1	1
ZINC96198188	Cc1cc(no1)CN1Cc2cn(nc2[C@H](C1)COC)CC1CCCC1	0
ZINC96198308	Cc1ccsc1C(=O)N1Cc2cnn(c2[C@H](C1)COCC1CC1)C	1
ZINC96198480	CCn1c2c(nn1)[C@H](N(CC2)S(=O)(=O)c1cn(cn1)C)COC	0
ZINC96198837	C[NH+](C)CCN1CC[N@@H+](Cc2c1nccc2)C[C@@H]1CCOC1	0
ZINC96198875	Cn1cc(cn1)CN1CCN(c2c(cccn2)C1)CC=C	0
ZINC96200252	Cc1ccc(o1)CN1CC[C@H]([C@@H]1Cc1cnn(c1)C)OCC1CC1	0
ZINC96200468	c1cc(cnc1)C[C@H]1[C@H](CC[N@@H+]1CC1CCOCC1)O	0
ZINC96202073	Cn1cc[nH+]c1CN1CC[C@@]2(C1)CN(CCOC2)Cc1cccnc1	0
ZINC96202161	CCCS(=O)(=O)N1CCOC[C@@]2(C1)CC[N@H+](C2)Cc1ccco1	0
ZINC96202757	c1cscc1C[N@@H+]1CCC2(C1)CN(C2)c1ncc(cn1)F	0
ZINC96204458	Cc1cc2c(nc(nc2s1)c1ccccc1)N1CCC[C@H](C1)C	0
ZINC96204758	CCc1nc(c2c(c(sc2n1)C)C)NCCCN1CCOCC1	0
ZINC96207530	c1cc[nH+]c(c1)NCC[C@@]12CCO[C@@H]1CC[N@@H+](C2)Cc1cccnc1	0
ZINC96208024	Cc1cccc(c1)S(=O)(=O)N1Cc2c[nH+]cn2C[C@@H](C1)COC	0
ZINC96209386	COCC[N@H+]1C[C@@H]2[C@@H](CCN([C@@H]2C1)Cc1ccoc1)OC	0
ZINC96218058	c1cc(cnc1)CN1CCOC[C@@H]1c1csc(n1)N1CCCC1	0
ZINC96219097	c1cc(sc1)C[N@@H+]1C[C@H]2[C@@H](C1)OC[C@@H]2COc1cc(cnc1)Cl	0
ZINC96219424	c1c[nH]nc1C(=O)N1CC[C@]2(C1)C[C@@H](CO2)Nc1cnccn1	1
ZINC96220194	c1cc(cnc1)CN1CC[C@H]([C@@H]2[C@@H]1CCO2)OCC1CC1	0
ZINC96220472	CNC(=O)C[C@H]1C[C@H]2C[N@H+](C[C@H]2O1)Cc1ccc2ccccc2n1	1
ZINC96222564	CCc1cnc(nc1)N1CCC[C@]2(C1)C[C@@H](CO2)Oc1ncccn1	0
ZINC96222778	c1cc(cc(c1)F)N[C@@H]1C[C@]2(CCCN(C2)c2cnccn2)OC1	0
ZINC96223145	Cc1ccc(nn1)N[C@@H]1C[C@]2(CCCN(C2)c2cnccn2)OC1	0
ZINC96223165	Cc1ccc(n[nH+]1)N[C@H]1C[C@@]2(CCC[N@@H+](C2)Cc2csc(n2)C)OC1	0
ZINC96226545	Cc1ccc(nn1)N1CCC[C@]2(C1)CN(CCO2)Cc1cccc[nH+]1	0
ZINC96226744	Cn1cc(cn1)CN1CCO[C@@]2(C1)CCC[N@@H+](C2)Cc1ccccn1	0
ZINC96226797	c1cnc(nc1)N1CCC[C@]2(C1)CN(CCO2)CCO	0
ZINC96229258	c1cc(cnc1)C[N@H+]1CCC[C@@]2(C1)CN(CCOC2)c1nncs1	0
ZINC96229438	c1cnccc1CN1CCOC[C@@]2(C1)CN(CCO2)Cc1ccsc1	0
ZINC96230614	CCCN(Cc1ccc(s1)C)C[C@@H](COCC#C)O	0
ZINC96230614	CCC[N@@H+](Cc1ccc(s1)C)C[C@@H](COCC#C)O	0
ZINC96230616	CC(C)[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCC#C)O	0
ZINC96230617	CC(C)[N@H+](Cc1ccc(cc1F)F)C[C@H](COCC#C)O	0
ZINC96231243	c1cc2c(cc1[C@H](CN1CCOCC1)O)sc(n2)N	0
ZINC96231502	CC(C)C[C@H]1c2c(O)nn(c2NC(=O)CS1)[C@H]1CCOC(C1)(C)C	1
ZINC96240388	COC[C@H]1C[C@@]2(CC[N@H+](CC2)Cc2nccs2)CN1c1ncccn1	0
ZINC96240587	Cc1nnc(o1)NC[C@@H]1C[C@@]2(C[N@@H+](CCOC2)Cc2ccco2)OC1	0
ZINC96240665	c1cc(cnc1)NC[C@@H]1C[C@@]2(C[N@@H+](CCOC2)CCO)OC1	0
ZINC96240689	Cc1ccc(n[nH+]1)NC[C@@H]1C[C@@]2(C[N@@H+](CCOC2)CCO)OC1	0
ZINC96241200	CCN1C[C@]2(CN(CCOC2)Cc2cnn(c2)C)OCC1=O	1
ZINC96241678	C=CCO[C@@H]1CC2(CC[NH2+]CC2)c2c1ccc(c2)F	0
ZINC96241820	CCNC(=O)C[C@H]1CC2(CC[NH2+]CC2)c2c1ccc(c2)F	1
ZINC96244817	CC(C)CN1c2ccccc2[C@@]2(C1=O)CC[NH2+]C2	1
ZINC96248789	Cc1ccc(o1)CN1CCO[C@@H]2[C@H]1CN(C2)Cc1ccc(s1)C	0
ZINC96249731	Cn1cc[nH+]c1CN1CC[C@H]2CN(CCO[C@@H]2C1)c1ncccn1	0
ZINC96249892	c1cnncc1C(=O)N1CCO[C@H]2[C@@H]1CC[C@@H]2CO	1
ZINC96250122	c1cnc(nc1)NC[C@@H]1CC[C@H]2[C@@H]1OCC[N@H+]2Cc1ccsc1	0
ZINC96250405	CCOC[C@@H]1C[C@@H]2[C@@H](C1)OCCN2S(=O)(=O)c1cn(cn1)C	0
ZINC96250657	Cc1nc(cs1)COC[C@@H]1C[C@H]2[C@@H](C1)OCCN2Cc1ccoc1	0
ZINC96251689	Cn1cc(cn1)C[N@H+]1C[C@H]2c3ccccc3[C@H]([C@H]2C1)OCC1CC1	0
ZINC96252724	Cc1nc(cs1)C[N@@H+]1C[C@H]2CCC[C@@H](C1)[C@H]2OCC(=O)N(C)C	1
ZINC96253525	CCO[C@@H]1[C@H]2CC[C@@H]1N(C2)C(=O)c1cc(oc1C)C	1
ZINC96253625	Cc1ccc(o1)C[N@H+]1C[C@H]2CC[C@@H]1[C@@H]2OCC1CC1	0
ZINC96253663	c1cc(ccc1CC(=O)N1C[C@H]2CC[C@@H]1[C@@H]2OCC1CC1)F	1
ZINC96260194	c1cc(ccc1F)S(=O)(=O)N1CCn2c[nH+]c(c2C1)COCC1CC1	0
ZINC96269378	CC(C)[NH2+]C[C@H]1Cn2cc([nH+]c2CO1)c1ccccc1	0
ZINC96295881	CC[C@@H]1[C@@](/C=C/C(=O)[C@@H](/C=C(/C(=O)[C@@H](C[C@@H](C(=O)O1)C)C)\C)C)(C)O	1
ZINC96298206	COC(=O)/C(=C\C=C\c1ccccc1)/c1ccncc1	1
ZINC96300580	C#CSc1ccc(cc1)CO	0
ZINC96300675	CC[C@H](C#C)Oc1ccc(cc1)CO	0
ZINC96300724	CC#Cc1ccc(cc1)CO	0
ZINC96305966	CC[C@@](C)(C#C)OC[C@@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC96305967	CC[C@](C)(C#C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)Cc1ccccc1)O	0
ZINC96305968	CC[C@@](C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC96305969	CC[C@](C)(C#C)OC[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)O	0
ZINC96305975	C#CC1(CCCCC1)OC[C@H](C[N@H+](CCO)Cc1ccccc1)O	0
ZINC96305977	CCOC(=O)[C@@H]1CC[N@H+](CC1)C[C@H](COC(C)(C)C#C)O	0
ZINC96305980	C[N@H+]1CCN(CC1)C[C@@H](COCC#C)O	0
ZINC96305981	C[N@H+]1CCN(CC1)C[C@H](COCC#C)O	0
ZINC96305982	CC(C)(C)CC(C)(C)[NH2+]C[C@@H](COCC#C)O	0
ZINC96305983	CC(C)(C)CC(C)(C)[NH2+]C[C@H](COCC#C)O	0
ZINC96305985	CC1(C[C@H](CC([N@@H+]1C[C@H](COCC#C)O)(C)C)O)C	0
ZINC96311117	Cn1cc(cn1)C(=O)/C=C\c1ccc(c(c1)OC)O	0
ZINC96318707	Cc1cc(c2c(c1)NC(=O)[C@H]2Cc1[nH]nc(n1)C1CC1)C	1
ZINC96327872	CCCCC#C[C@@H](CC(=O)Nc1ccccc1)O	0
ZINC96327873	CCCCC#C[C@H](CC(=O)Nc1ccccc1)O	0
ZINC96328075	CCO[C@H](C)[C@]1([C@@H](n2c(=O)c3c([nH]cn3)nc2N1)O)O	0
ZINC96328459	C/C=C\C#CC#C/C=C\CO	0
ZINC96328575	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]2[C@@H]([C@H](O1)CO[P@](=O)(O2)[O-])O)N	0
ZINC96328691	c1ccc(cc1)/C=C/C(=O)c1ccccc1C[C@@H](C(=O)[O-])O	0
ZINC96330697	CCCC[C@H]1CN[C@H](C[NH2+]1)CC#N	0
ZINC96331664	C[C@H]1CC[C@H]([C@H](C1)C#C)C(C)C	0
ZINC96332102	CC#C[C@H](C)O[C@@H](C)C#CC	0
ZINC96332283	CC(=O)O[C@@](C)(C#C)c1ccccc1	0
ZINC96333003	CC(C)(C)NC(=O)C[N@@H+]1CCc2c(sc(n2)NC(=O)C2CCC2)C1	1
ZINC96333805	C=C/C=C/C#CC=C	0
ZINC96334316	C=C(C#C)Cl	0
ZINC96334506	C[C@@H]1CC[C@@H]2[C@]31CC=C([C@@H](C3)[C@]2(C)CO)C	0
ZINC96334818	C[C@H]1C[C@@H]2[C@@H]3[C@@H]([C@]4([C@H]1C=CC4=O)C)O[C@@H]([C@@]3(C(=O)O2)C)O	1
ZINC96336434	C(CCCCCCO)CCCCC/C=C\C#C/C=C\OC[C@H](CO)O	0
ZINC96336877	CC1(O[C@@H]2[C@@H](O1)O[C@@H]([C@@]2(C#C)O)COC(=O)c1ccc(cc1)Cl)C	0
ZINC96336878	CC1(O[C@H]2[C@@H](O1)O[C@@H]([C@@]2(C#C)O)COC(=O)c1ccc(cc1)Cl)C	0
ZINC96336879	CC1(O[C@@H]2[C@H](O1)O[C@@H]([C@@]2(C#C)O)COC(=O)c1ccc(cc1)Cl)C	0
ZINC96336880	CC1(O[C@H]2[C@H](O1)O[C@@H]([C@@]2(C#C)O)COC(=O)c1ccc(cc1)Cl)C	0
ZINC96336899	COC(=O)C(=O)Nc1ccc(cc1O)O	1
ZINC96336950	C[C@@H]1OC[C@@H](O1)COCC#C	0
ZINC96336955	C[C@H]1OC[C@H](O1)COCC#C	0
ZINC96337444	Cn1cc(c2c1cccc2)[C@@H](CNC(=O)Nc1ccccc1F)O	0
ZINC96337568	Cc1ccc(cc1)[C@@H](CNC(=O)c1cc(oc1C)C)OCCO	1
ZINC96337572	Cc1ccc(cc1)[C@@H](CNC(=O)Cc1cccs1)OCCO	1
ZINC96337928	Cc1ccc(cc1)[C@@H](CNS(=O)(=O)CC(C)C)OCCO	0
ZINC96337944	Cc1ccc(cc1)[C@@H](CNS(=O)(=O)Cc1ccccc1)OCCO	0
ZINC96341633	CC(C)[C@]1(CCC[C@@H](C1)OCCC#C)C	0
ZINC96341634	CC(C)[C@@]1(CCC[C@H](C1)OCCC#C)C	0
ZINC96341725	C(CCCCCO)CCCC/C=C\C#C/C=C\OC[C@H](CO)O	0
ZINC96343176	COc1c(cccn1)C(=O)NCC#Cc1ccccc1F	0
ZINC96343275	COc1ccc(cc1)OCC(=O)NCC#Cc1ccccc1F	0
ZINC96343334	CSc1ccccc1C(=O)NCC#Cc1ccccc1F	0
ZINC96343367	c1ccc(c(c1)C#CCNC(=O)c1ccncc1)F	0
ZINC96343411	Cc1c(sc(n1)n1cccc1)C(=O)NCC#Cc1ccc(cc1)F	0
ZINC96343520	c1cc(ccc1C#CCNC(=O)CCCl)F	0
ZINC96343538	CC(C)(C)c1ccc(cc1)C(=O)NCC#Cc1ccc(cc1)F	0
ZINC96343677	CC[C@@H](c1ccccc1)C(=O)NCC#Cc1ccc(cc1)F	0
ZINC96343746	c1cc(ccc1C#CCNC(=O)CCCBr)F	0
ZINC96343861	COc1ccc2cc([nH]c2c1)C(=O)NCC#Cc1ccc(cc1)F	0
ZINC96343902	c1ccc2c(c1)nc(s2)SCC(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96343994	CC(C)C(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96344005	CCCC(CCC)C(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96344024	CCOC(=O)C(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96344076	c1cc(cc(c1)Cl)C#CCNC(=O)c1cccc(c1)F	0
ZINC96344149	COc1cccc(c1)OCC(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96344213	CCOC(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96344218	c1ccc(cc1)N1C[C@H](CC1=O)C(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96344260	c1cc(cc(c1)Cl)C#CCNC(=O)c1ccc(cc1F)F	0
ZINC96344452	c1ccc(c(c1)C#CCNC(=O)c1ccc2c(c1)scn2)Cl	0
ZINC96344463	c1ccc(c(c1)C#CCNC(=O)CCn1ccc(=O)[nH]c1=O)Cl	0
ZINC96344466	COC(=O)c1ccc(cc1)C(=O)NCC#Cc1ccccc1Cl	0
ZINC96344550	Cc1cccc(c1)C(=O)NCC#Cc1ccccc1Cl	0
ZINC96344676	c1ccc(cc1)CSCC(=O)NCC#Cc1ccccc1Cl	0
ZINC96344686	c1ccc(c(c1)C#CCNC(=O)Cc1ccc(cc1)Cl)Cl	0
ZINC96344714	Cc1c(c2ccccc2[nH]1)C(=O)C(=O)NCC#Cc1ccccc1Cl	0
ZINC96344802	CN(C)c1ccc(cc1)C(=O)NCC#Cc1ccccc1Cl	0
ZINC96344805	c1ccc(c(c1)C#CCNC(=O)c1ccc(cc1)C#N)Cl	0
ZINC96345026	COc1ccc(cc1)C#CCNC(=O)c1ccccc1	0
ZINC96345084	COc1ccc(cc1)C#CCNC(=O)c1ccc(c(c1)F)F	0
ZINC96345262	C[C@@H]1[C@@H](Oc2ccccc2O1)C(=O)NCC#Cc1ccc(cc1)OC	0
ZINC96345263	C[C@H]1[C@@H](Oc2ccccc2O1)C(=O)NCC#Cc1ccc(cc1)OC	0
ZINC96345535	CC(C)(CCl)C(=O)NCC#Cc1ccccc1OC	0
ZINC96345685	COc1ccccc1C#CCNC(=O)Cc1ccc(cc1)F	0
ZINC96345799	C[C@@H]1[C@H](Oc2ccccc2O1)C(=O)NCC#Cc1ccccc1OC	0
ZINC96345844	COc1ccccc1C#CCNC(=O)C1CCC1	0
ZINC96346019	CC(=O)c1ccc(cc1)C#CCNC(=O)[C@@H]1CCC[N@@H+](C1)C	0
ZINC96346043	CC(=O)c1ccc(cc1)C#CCNC(=O)C1CCCC1	0
ZINC96346139	CC(=O)c1ccc(cc1)C#CCNC(=O)c1ccc(c(c1)F)F	0
ZINC96346347	CC(=O)c1ccc(cc1)C#CCNC(=O)c1ccc(=O)oc1	0
ZINC96346678	C#Cc1ccc(cc1)O[C@@H]1CCCCO1	0
ZINC96346680	C#Cc1ccc(cc1)O[C@H]1CCCCO1	0
ZINC96347042	C[C@@]12CC[C@@H](C[C@@H]1O2)C#C	0
ZINC96347053	CC(=C)C#CC1=C[C@@H]([C@@H]2[C@H](C1=O)O2)O	0
ZINC96347072	C#Cc1c(ncn1[C@@H]1[C@@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O)C(=O)N	0
ZINC96347072	C#Cc1c(ncn1[C@@H]1[C@@H]([C@@H]([C@H](O1)CO[P@@](=O)(O)[O-])O)O)C(=O)N	0
ZINC96347130	CCCCC[C@H](C)C(C)(C)[C@](C)(C#CO)O	0
ZINC96347807	CCCCC[C@@H](/C=C/C=C/C/C=C/C=C/C(=O)CCCC(=O)[O-])O	0
ZINC96347868	CC(=O)c1ccc(cc1)C#CCNC(=O)c1ccc2c(c1)nsn2	0
ZINC96347878	CC(=O)c1ccc(cc1)C#CCNC(=O)c1cn(nn1)C	0
ZINC96347891	CC(=O)c1ccc(cc1)C#CCNC(=O)OC(C)(C)C	0
ZINC96347955	CCCC(=O)NCC#Cc1ccc(cc1)C(=O)N	0
ZINC96348091	COC(=O)c1ccccc1C(=O)NCC#Cc1ccc(cc1)C(=O)N	0
ZINC96348281	Cc1ccc(cc1C)C(=O)NCC#Cc1ccc(cc1)C(=O)N(C)C	0
ZINC96348335	CN(C)C(=O)c1ccc(cc1)C#CCNC(=O)COc1ccccc1	0
ZINC96348554	CNC(=O)c1ccccc1C#CCNC(=O)CC1CCCCC1	0
ZINC96348594	CNC(=O)c1ccccc1C#CCNC(=O)c1ccccc1Cl	0
ZINC96348893	Cn1cccc(c1=O)C(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96348936	CCCC(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96349000	c1ccc(c(c1)C#CCNC(=O)c1ccc(cc1)[N+](=O)[O-])C(F)(F)F	0
ZINC96349045	c1ccc(cc1)CCC(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96349081	CSc1ccccc1C(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96349114	Cc1cc(no1)C(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96349147	c1ccc(c(c1)C#CCNC(=O)c1ccc2c(c1)cc[nH]2)C(F)(F)F	0
ZINC96349151	CC(C)(C)OC(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96349549	c1cc(c(=O)[nH]c1)C(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96349648	CC(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96349651	CCC(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96349655	CCCCC(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96349687	CCOC(=O)C(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96350002	c1cc(ccc1C#CCNC(=O)[C@@H]1CCC=CC1)N1CCOC1=O	0
ZINC96350120	CC(=O)Nc1ccc(cc1)C#CCNC(=O)c1cccc(c1)F	0
ZINC96350129	CC(=O)Nc1ccc(cc1)C#CCNC(=O)c1c(cccc1F)F	0
ZINC96350180	CC(=O)Nc1ccc(cc1)C#CCNC(=O)Cc1ccc(cc1)F	0
ZINC96350262	CC(=O)Nc1ccc(cc1)C#CCNC(=O)C1CCC1	0
ZINC96350290	CC(=O)Nc1ccc(cc1)C#CCNC(=O)Cn1cccn1	0
ZINC96350377	CN(C)c1ccc(cc1)C#CCNC(=O)C1CCCC1	0
ZINC96350431	CN(C)c1ccc(cc1)C#CCNC(=O)c1cc(ccc1Cl)Br	0
ZINC96350443	CN(C)c1ccc(cc1)C#CCNC(=O)c1ccc(cc1)C(F)(F)F	0
ZINC96350621	CN(C)c1ccccc1C#CCNC(=O)COc1cccnc1	0
ZINC96350636	CN(C)c1ccccc1C#CCNC(=O)c1ccc2c(c1)scn2	0
ZINC96350645	CN(C)c1ccccc1C#CCNC(=O)c1ccc(cc1)C(=O)OC	0
ZINC96350664	CCCC(=O)NCC#Cc1ccccc1N(C)C	0
ZINC96350669	CC(C)CC(=O)NCC#Cc1ccccc1N(C)C	0
ZINC96350703	CC(C)Oc1ccc(cc1)C(=O)NCC#Cc1ccccc1N(C)C	0
ZINC96350720	CN(C)c1ccccc1C#CCNC(=O)c1cccc(c1)Br	0
ZINC96350771	CCOc1ccc(cc1)CC(=O)NCC#Cc1ccccc1N(C)C	0
ZINC96350850	CN(C)c1ccccc1C#CCNC(=O)c1cnccn1	0
ZINC96350892	CC(C)(C)OC(=O)NCC#Cc1ccccc1N(C)C	0
ZINC96351194	c1ccc(c(c1)C#CCNC(=O)Nc1ccc(cc1)F)F	0
ZINC96351199	CCOc1ccc(cc1)NC(=O)NCC#Cc1ccccc1F	0
ZINC96351225	c1ccc(cc1)CCCNC(=O)NCC#Cc1ccccc1F	0
ZINC96351226	COCCNC(=O)NCC#Cc1ccccc1F	0
ZINC96351233	CCS(=O)(=O)NCC#Cc1ccccc1F	0
ZINC96351240	COc1ccc(cc1)S(=O)(=O)NCC#Cc1ccccc1F	0
ZINC96351249	COc1ccc(c(c1)S(=O)(=O)NCC#Cc1ccccc1F)OC	0
ZINC96351257	CCCCS(=O)(=O)NCC#Cc1ccccc1F	0
ZINC96351274	c1ccc(c(c1)C#CCNS(=O)(=O)c1cccc(c1)F)F	0
ZINC96351294	c1ccc(c(c1)C#CCNS(=O)(=O)c1ccc2c(c1)CCCC2)F	0
ZINC96351374	c1ccc(cc1)CS(=O)(=O)NCC#Cc1ccc(cc1)F	0
ZINC96351375	CCCCS(=O)(=O)NCC#Cc1ccc(cc1)F	0
ZINC96351390	c1ccc(c(c1)F)S(=O)(=O)NCC#Cc1ccc(cc1)F	0
ZINC96351402	c1cc(c(c(c1)F)S(=O)(=O)NCC#Cc1ccc(cc1)F)F	0
ZINC96351404	c1cc(cc(c1)S(=O)(=O)NCC#Cc1ccc(cc1)F)C(F)(F)F	0
ZINC96351416	c1cc(ccc1C#CCNS(=O)(=O)c1ccc(s1)Br)F	0
ZINC96351417	COC(=O)c1c(ccs1)S(=O)(=O)NCC#Cc1ccc(cc1)F	0
ZINC96351494	c1cc(cc(c1)Cl)C#CCNS(=O)(=O)c1ccc(cc1F)F	0
ZINC96351601	COc1ccc(c(c1)S(=O)(=O)NCC#Cc1ccccc1Cl)OC	0
ZINC96351614	CCOc1ccc(cc1)S(=O)(=O)NCC#Cc1ccccc1Cl	0
ZINC96351622	Cc1ccc(s1)S(=O)(=O)NCC#Cc1ccccc1Cl	0
ZINC96351638	c1ccc(c(c1)C#CCNS(=O)(=O)c1cccc(c1)C(F)(F)F)Cl	0
ZINC96351647	c1ccc(c(c1)C#CCNS(=O)(=O)Cc1cccc(c1)F)Cl	0
ZINC96351649	Cc1cccc(c1)CS(=O)(=O)NCC#Cc1ccccc1Cl	0
ZINC96351655	c1ccc(c(c1)C#CCNS(=O)(=O)C1CCCCC1)Cl	0
ZINC96351670	COc1ccc(cc1)C#CCNC(=O)Nc1ccc2c(c1)OCO2	0
ZINC96351671	COc1ccc(cc1)C#CCNC(=O)Nc1cccs1	0
ZINC96351710	COc1ccc(cc1)C#CCNS(=O)(=O)c1ccc(cc1)OC	0
ZINC96351715	COc1ccc(cc1)C#CCNS(=O)(=O)c1ccc2c(c1)OCCO2	0
ZINC96351739	CCc1ccc(s1)S(=O)(=O)NCC#Cc1ccc(cc1)OC	0
ZINC96351741	COc1ccc(cc1)C#CCNS(=O)(=O)/C=C/c1ccccc1	0
ZINC96351742	COc1ccc(cc1)C#CCNS(=O)(=O)c1ccccc1F	0
ZINC96351750	Cc1c(cccc1Cl)S(=O)(=O)NCC#Cc1ccc(cc1)OC	0
ZINC96351751	COc1ccc(cc1)C#CCNS(=O)(=O)c1ccccc1OC	0
ZINC96351754	COc1ccc(cc1)C#CCNS(=O)(=O)c1c(cccc1F)F	0
ZINC96351767	Cc1cccc(c1)CS(=O)(=O)NCC#Cc1ccc(cc1)OC	0
ZINC96351771	Cc1ccc(cc1)/C=C/S(=O)(=O)NCC#Cc1ccc(cc1)OC	0
ZINC96351788	COc1ccccc1C#CCNC(=O)Nc1ccc2c(c1)OCO2	0
ZINC96351827	COc1ccccc1C#CCNS(=O)(=O)c1ccc(cc1)Br	0
ZINC96351832	COc1ccccc1C#CCNS(=O)(=O)c1ccc(c(c1)OC)OC	0
ZINC96351850	CCOc1ccc(cc1)S(=O)(=O)NCC#Cc1ccccc1OC	0
ZINC96351879	COc1ccccc1C#CCNS(=O)(=O)c1cc(ccc1F)F	0
ZINC96351945	CC(=O)c1ccc(cc1)C#CCNS(=O)(=O)c1ccc(cc1)Br	0
ZINC96351975	CCc1ccc(s1)S(=O)(=O)NCC#Cc1ccc(cc1)C(=O)C	0
ZINC96351977	CC(=O)c1ccc(cc1)C#CCNS(=O)(=O)/C=C/c1ccccc1	0
ZINC96352101	Cc1ccc(cc1S(=O)(=O)NCC#Cc1ccc(cc1)C(=O)N)Cl	0
ZINC96352312	Cc1ccc(c(c1)C)S(=O)(=O)NCC#Cc1ccccc1C(=O)NC	0
ZINC96352340	Cc1c(cccc1Cl)S(=O)(=O)NCC#Cc1ccccc1C(=O)NC	0
ZINC96352358	CNC(=O)c1ccccc1C#CCNS(=O)(=O)c1ccc(s1)Br	0
ZINC96352397	CCCS(=O)(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC96352410	Cc1c(cccc1Cl)S(=O)(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC96352415	c1cc(cc(c1)C(F)(F)F)C#CCNS(=O)(=O)c1cc(ccc1F)F	0
ZINC96352475	c1ccc(c(c1)C#CCNS(=O)(=O)c1ccc(cc1)Br)C(F)(F)F	0
ZINC96352496	Cc1c(c(on1)C)S(=O)(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96352517	COc1ccccc1S(=O)(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96352657	CC(C)(C)NC(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96352695	CCNC(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96352718	c1cc(sc1)S(=O)(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	0
ZINC96352979	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)c1ccccc1F	0
ZINC96353098	CN(C)c1ccccc1C#CCNS(=O)(=O)c1cccc(c1)OC	0
ZINC96359599	c1ccn2c(c1)[nH+]cc2CN(C1CC1)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC96361467	CCCc1ccc(cc1)C(=O)NC[C@H](c1ccc(cc1)SC)O	0
ZINC96361532	COc1ccccc1OCC(=O)NC[C@@H](c1ccc(cc1)SC)O	0
ZINC96361843	CSc1ccc(cc1)[C@H](CNS(=O)(=O)c1ccc(cc1)Br)O	0
ZINC96362222	Cn1cc(c(n1)OC)C(=O)NC[C@@H](c1ccc2c(c1)CCN2C)O	0
ZINC96362662	CN1CCc2c1ccc(c2)[C@@H](CNS(=O)(=O)c1ccc(cc1F)F)O	0
ZINC96370928	C#CC(=O)N1CC[C@H](C1)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC96382398	c1ccnc(c1)Oc1cccc(c1)CNC(=O)c1ccc(cc1)C#N	1
ZINC96385119	Cc1ccccc1NC(=O)C(=O)NC[C@@H](c1ccccc1OC)OC	1
ZINC96385623	Cc1ccc(s1)[C@@H](CNC(=O)c1ccc(cc1)OC(C)C)OC	1
ZINC96388436	CO[C@H](CNS(=O)(=O)c1cc(cc(c1)F)F)c1cccc(c1)F	0
ZINC96390761	C[C@](CNC(=O)Cc1cccs1)(c1ccccc1F)OC	1
ZINC96390817	CCOc1ccccc1C(=O)NC[C@](C)(c1ccccc1F)OC	1
ZINC96390901	C[C@](CNC(=O)CSc1ccc(cc1)F)(c1ccccc1F)OC	1
ZINC96391103	Cc1cc(ccc1F)S(=O)(=O)NC[C@](C)(c1ccccc1F)OC	0
ZINC96391451	C[C@](CNC(=O)Nc1ccc(cc1)Cl)(c1ccccc1F)OC	1
ZINC96391859	CCc1ccc(cc1)S(=O)(=O)NC[C@](CC)(c1ccccc1)OC	0
ZINC96401820	c1cc(cc(c1)NC(=O)/C=C\c1ccc(s1)Br)c1cnco1	1
ZINC96455901	COC(=O)[C@@H]1C[C@H](CN1CC#Cc1ccc(cc1)C(F)(F)F)O	0
ZINC96473823	CN(CCN1C[C@H](C[C@H]1C(=O)OC)O)c1ccccc1	1
ZINC96503627	C[C@H](C(=O)N1CCCC1)OC(=O)/C=C\c1ccc(cc1)C(=O)OC	1
ZINC96593942	c1cc(c(cc1Br)/C=[NH+]/CCC(=O)N/N=C/c1cc(ccc1O)Br)O	0
ZINC96809912	c1cc(c(c(c1[C@H]1c2cc(cc(c2CCN1)N)F)O)O)O	0
ZINC96810146	CC(C)C[C@H]1c2c(ccc(c2O)OC(F)(F)F)CCN1	0
ZINC96943267	Cc1csc(=O)n1CC(=O)N(C)c1ccc2ccccc2c1	1
ZINC96946196	c1ccc(c(c1)CNC(=O)Cc1ccc(cc1)O)CN1CCOCC1	1
ZINC96956215	c1ccc2c(c1)nc(s2)[C@@H]1CCCC[N@H+]1CCCC#N	0
ZINC96965272	CC(C)(C)OC(=O)NCc1ccc(cc1)C(=O)NCCO	1
ZINC96968021	Cc1ccccc1OCC[N@@H+](C)C[C@H](COC(C)C)O	0
ZINC96968395	c1c(c(sc1Cl)Cl)C(=O)N1CCN(CC1)CCO	0
ZINC96971766	c1cc(sc1)c1nc(cs1)CN(CCC#N)CC[NH+]1CCOCC1	0
ZINC96990110	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NCCO	0
ZINC96990343	CC(C)OC[C@H](C[N@H+](C)Cc1ccc(s1)Br)O	0
ZINC96990346	CC(C)OC[C@@H](C[NH+]1CCN(CC1)CCOc1ccc(cc1)Cl)O	0
ZINC96990594	C[C@@H](c1ccc(cc1)F)[N@@H+](C)C[C@@H](COC(C)C)O	0
ZINC96991058	Cc1cccc(c1[N+](=O)[O-])C(=O)Nc1cc(ccc1O)C(C)(C)C	0
ZINC96993312	Cc1ccc(o1)[C@@H](CNC(=O)Cc1ccc(cc1)O)[NH+]1CCOCC1	1
ZINC96996146	CC(=C)COC(=O)[C@@H]1C[C@H]1c1ccc(cc1)F	1
ZINC96996266	CC(C)OC[C@H](CN1CCN(CC1)S(=O)(=O)c1ccc(s1)Br)O	0
ZINC96998931	Cc1c(c(no1)c1ccc(cc1)F)C(=O)OCC#Cc1ccccc1	0
ZINC96999968	C[C@@H](CNS(=O)(=O)c1ccc(c(c1)Cl)C#N)C[NH+]1CCCC1	0
ZINC97000352	C[C@@H]1CN(CCO1)C(=O)Cc1ccc(cc1)O	1
ZINC97000936	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)NCCO	0
ZINC97000984	c1ccc(cc1)[C@H]1[C@H](CCCO1)C(=O)NC[C@@H](C[NH+]1CCOCC1)O	1
ZINC97008226	Cc1ccc(cc1)S(=O)(=O)NC[C@@H](CN1CCOCC1)O	0
ZINC97008339	c1c(cc(cc1Cl)Cl)S(=O)(=O)NC[C@@H](CN1CCOCC1)O	0
ZINC97009875	C[C@H]([C@@H](c1c(cccc1F)F)O)NC(=O)NCC#C	0
ZINC97009881	C[C@H]([C@H](c1c(cccc1F)F)O)NC(=O)NCC#C	0
ZINC97010140	C#CCOc1ccc(cc1NC(=O)NC[C@@H](c1cccs1)O)F	0
ZINC97010143	C#CCOc1ccc(cc1NC(=O)NC[C@H](c1cccs1)O)F	0
ZINC97011020	CCCCn1c(c(c(=O)[nH]c1=O)N(C)CC(=C)Cl)N	0
ZINC97011843	C#CCNC(=O)CNC(=O)[C@@H]1CC[N@H+](C1)C1CCCCC1	0
ZINC97012379	C[C@]1(CC[C@H](CC1)Nc1ccncc1Cl)O	0
ZINC97014092	C#CCN(C1CCCC1)C(=O)N[C@H]1CCS(=O)(=O)C1	0
ZINC97016361	C#CCNC(=O)N1CC[C@]2(CCCC[C@H]2C1)O	0
ZINC97017224	Cc1cc(nc(n1)C)N1CCC(CC1)[NH2+][C@H](C)Cc1ccc(cc1)F	0
ZINC97022392	C#CCN(CC#C)C(=O)c1cccc(c1)C(=O)[O-]	0
ZINC97023969	Cc1c(ccc(n1)c1cccs1)C(=O)Nc1ncc(s1)C(=O)N	1
ZINC97027102	Cc1c(cc(o1)C[N@@H+]1CCC[C@@H](C1)C(=O)N1CCOCC1)C(=O)OC	1
ZINC97028052	CC(C)OC[C@@H](CN(C)[C@@H](c1ccccc1)c1ccc(cc1)F)O	0
ZINC97032393	COc1ccccc1C(=O)O[C@H](C#C)C1CC1	0
ZINC97032889	CC#CC[NH2+][C@@H]1CCCOc2c1cc(cc2C)C	0
ZINC97032985	C[C@@H](c1ccc(c(c1)F)F)[NH2+]CCn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC97034712	C#CCSCC[NH2+][C@@H]1[C@@H]2CCO[C@@H]2C21CCCC2	0
ZINC97034713	C#CCSCC[NH2+][C@H]1[C@@H]2CCO[C@@H]2C21CCCC2	0
ZINC97034793	C[C@H](c1cc2cc(ccc2o1)Cl)[NH2+]C[C@@]1(CCOC1)O	0
ZINC97034830	CC1([C@@H]([C@H]2[C@@H]1OCC2)[NH2+]Cc1cccc(n1)OCC(F)F)C	0
ZINC97034869	CC#CCNc1cccc(c1)NC(=O)OC	0
ZINC97035029	Cc1c([nH+]n(c1N[C@H]1CCC[C@@H](C1)C1CC1)CCO)C	0
ZINC97036513	CN(CCOc1ccc(cc1)Cl)C(=O)Nc1ccc(cc1C#N)F	1
ZINC97037653	C[C@@H](c1ccc(cc1)[N+](=O)[O-])[NH2+]C(C)(C)COC	0
ZINC97038525	C[C@@H](c1ccc(cc1F)OC)[NH2+][C@@]1(CCOC1)C	0
ZINC97038927	Cc1cc(c(s1)C)[C@H](C)Nc1cnn(c1)CC(=O)N1CCOCC1	1
ZINC97038967	CCCCn1c(c(c(=O)[nH]c1=O)N(C)C[C@H](COC(C)C)O)N	0
ZINC97040048	CCOC(=O)c1c(c([nH]c1C)C(=O)Nc1c(cc(nc1C)C)C)C	1
ZINC97042679	c1cc(sc1S(=O)(=O)N1CCC[C@H](C1)C(=O)N1CCC[C@@H](C1)O)Br	0
ZINC97043380	Cc1c(cco1)C(=O)O[C@@H]1CCC[C@H](C1)C	1
ZINC97045662	COc1cccc(c1)c1cc(n(n1)CCO)N[C@H]1CCCOC1	0
ZINC97045695	Cc1c(c(n(n1)C)C)N[C@H](C)c1ccc(cc1)OCC#C	0
ZINC97047371	Cc1c(cc2cnn(c2n1)C(C)C)C(=O)O[C@H](C#C)C1CC1	0
ZINC97047510	Cc1cc(cc(c1)[N+](=O)[O-])C(=O)N[C@@H](CO)c1ccccc1	0
ZINC97048752	C[C@H]1[C@H](OCCN1C(=O)Nc1c(cc(cc1F)C#C)F)C	0
ZINC97049515	Cc1c(c(n(n1)CCOC)C)NCc1cnn(c1)C	0
ZINC97050718	C#CCN(CC1CC1)C(=O)c1ccc(c(c1)O)O	0
ZINC97056012	C#CC[N@H+]1CC[C@@H](CC1)CCCN1CCOCC1	0
ZINC97056012	C#CC[N@H+]1CC[C@@H](CC1)CCC[NH+]1CCOCC1	0
ZINC97059212	C[C@@H](C(=O)NCC#C)N(C)CC(=O)N1CCOCC1	0
ZINC97059214	C[C@H](C(=O)NCC#C)[N@H+](C)CC(=O)N1CCOCC1	0
ZINC97059853	c1cc(ncc1C[NH2+]CCCOCC1CC1)Cl	0
ZINC97060114	Cc1ccc(cc1)OCCN(C)[C@H](C)C(=O)NCC#C	0
ZINC97062671	CN(CCCC(=O)OC)C(=O)[C@@H]1CCN(C1=O)c1cc(ccc1Cl)Cl	1
ZINC97069136	COCCOCCCC(=O)Nc1c[nH]nc1	1
ZINC97074363	C[C@H](C(=O)NCC#C)S[C@@H](C)C(=O)OC	0
ZINC97079728	Cc1cccc(c1Cl)C(=O)N(C)CC(C)(CO)CO	0
ZINC97079771	Cc1c(cc[nH]1)C(=O)N(Cc1ccccc1)[C@@H](C)C(=O)OC	1
ZINC97079916	Cc1cc(c(n1C1CC1)C)C(=O)NCCNC(=O)c1cc[nH]n1	1
ZINC97079961	Cc1ccc2c(c1)[C@H]([C@@H](C2)C)NC(=O)CC(=O)NCC#C	0
ZINC97080476	Cc1cc(c(cc1C)Cl)C(=O)N(C)CC(=O)N1CCC(CC1)O	0
ZINC97082390	CC(=O)c1ccc(c(c1)NC[C@H]1Cc2c1cccc2)S(=O)(=O)C	1
ZINC97082549	c1ccc(cc1)[C@@H]1[C@H](CCO1)CNc1c(n2ccccc2n1)C#N	0
ZINC97082933	c1cc(ccc1[C@H]1C[N@H+](CCO1)CCCO)C(F)(F)F	0
ZINC97082936	CC[C@@H](C[N@@H+]1CCO[C@@H](C1)c1ccc(cc1)C(F)(F)F)O	0
ZINC97082938	CC[C@H](C[N@H+]1CCO[C@H](C1)c1ccc(cc1)C(F)(F)F)O	0
ZINC97083069	Cc1cc(cc(=O)[nH]1)C(=O)O[C@H](CC#C)c1ccccn1	0
ZINC97083691	c1c(cn2cc(nc2c1Cl)C[S@](=O)CC1CCOCC1)Cl	0
ZINC97083812	Cc1cc(c2cc(ccc2[nH+]1)[N+](=O)[O-])N(C)C[C@H](COC)O	0
ZINC97084093	C[C@H](CN(C)S(=O)(=O)Cc1ccc(cc1F)F)O	0
ZINC97085029	C[C@@H](c1ccccc1)[C@@](C)(C(=O)Nc1c(cccn1)O)O	0
ZINC97085211	c1ccnc(c1)C#Cc1cccc(c1)NC(=O)N1CC[C@@H](C1)O	0
ZINC97085573	Cc1cc2c(cc1F)ncn(c2=O)Cc1nnc(n1C)C1CC1	0
ZINC97090720	c1ccnc(c1)C#Cc1cccc(c1)NC(=O)Cc1ccc(cc1)O	0
ZINC97095146	C[C@H](C[C@H]1COCCN1C(=O)NC1CCC(CC1)(C)C)O	1
ZINC97095155	C[C@H](C[C@H]1COCCN1C(=O)NCc1c(cccc1F)F)O	1
ZINC97095264	COCc1ccc(o1)[C@H]1CCCN1Cc1nc(on1)C1CC1	0
ZINC97095389	Cc1ccc(nc1)C[N@@H+]1CCC[C@@H](C1)[C@@H](C)O	0
ZINC97095430	COC(=O)[C@@H]1C[C@H](CN1CCc1cccc(c1)Br)O	1
ZINC97095618	C[C@@H](CCN(C)C(=O)CNC(=O)c1ccc(cc1)Br)O	0
ZINC97096540	CC#CCNc1ccc(cc1)S(=O)(=O)CCO	0
ZINC97096637	CS(=O)(=O)c1cc(c(s1)NCC#C)[N+](=O)[O-]	0
ZINC97096658	Cc1ccc(cc1)[C@@H](CNc1cccc([nH+]1)C)O	0
ZINC97097138	CN(c1cccc(c1)C#C)C(=O)c1ccc(cc1O)[N+](=O)[O-]	0
ZINC97097760	CN(Cc1cnn(c1)CC#C)C(=O)c1ccc(cc1O)[N+](=O)[O-]	0
ZINC97098080	Cc1cc(ccc1CC(=O)NC(C)(CO)CO)Br	0
ZINC97098089	CC(CO)(CO)NC(=O)Cc1cc(ccc1Br)F	0
ZINC97098601	CCc1cccc(c1)N[C@@H](c1ccccc1Cl)C(=O)OC	1
ZINC97099479	c1cnccc1CC(=O)N1CC[N@H+](C[C@H](C1)C(=O)[O-])Cc1cn[nH]n1	1
ZINC97099858	CC(C)OC[C@@H](C[N@H+](C)Cc1ccc(cc1F)F)O	0
ZINC97100339	C[C@@H](C(=O)NCC#C)[NH2+][C@H]1CC(OC1(C)C)(C)C	0
ZINC97102451	CCN(c1cccc(c1)C#C)C(=O)c1c(cccn1)O	0
ZINC97102753	CCn1c(ccn1)/C=C/C(=O)N(C)[C@@H]1c2cc(cc(c2C[C@H]1O)Cl)Cl	0
ZINC97103241	Cc1c(cnn1C1CCOCC1)C(=O)O[C@@H](CC#C)C(C)(C)C	0
ZINC97103557	c1cc(ccc1C#CC[NH2+][C@@H]1CCCC[C@@H]1C(=O)N)F	0
ZINC97104296	COc1ccc(c(c1)O)NC(=O)C1CCN(CC1)CC#C	0
ZINC97104296	COc1ccc(c(c1)O)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC97104727	CCO[C@H]1C[C@H](C21CCCCC2)NC(=O)N(C)C[C@H]1C[C@H](C1)[O-]	1
ZINC97105074	C[C@H](CNC(=O)Nc1cccc(c1)C(=O)OC)CO	1
ZINC97105128	CCC1(Oc2ccc(cc2O1)N[C@H](C)c1cc(cnc1)F)CC	0
ZINC97106545	CC(C)c1ccsc1C(=O)NC[C@@H](c1cc(ccc1OC)OC)O	0
ZINC97106568	c1cc(oc1)[C@H](CNC(=O)[C@H]1CC(=O)N(C1)c1cc(cc(c1)F)F)O	0
ZINC97108454	C[C@@H]1CCCC[C@@H]1C[N@H+]1CC[C@@H](CC1)[C@@H](c1[nH+]ccn1C)O	0
ZINC97108781	C[C@@H]1CC[C@@H]([C@@H](C1)C)[NH2+]C[C@@](C)(CN1CCOCC1)O	0
ZINC97109471	C#CCOC(=O)c1cc(c([nH]1)Cl)Cl	0
ZINC97109471	C#CCOC(=O)c1cc(c([n-]1)Cl)Cl	0
ZINC97109826	Cc1nnc(n1C)C[NH2+]C(C1CCCC1)C1CCCC1	0
ZINC97113267	CC(C)N(CCO)C(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC97113539	C[C@@H](CN(C1CCCCC1)C(=O)Nc1ccc2c(c1)COC2)O	1
ZINC97115478	Cc1nc(c(o1)c1ccccc1)C(=O)N1CCN(CC1)CCC#C	0
ZINC97121475	c1c(c(cc2c1OCCO2)Br)C[S@](=O)C[C@@H]1CCCCO1	0
ZINC97131925	C[C@@H](C(=O)NCC#C)N1CCN(CC1)c1c2ccsc2ncn1	0
ZINC97132250	c1ccc(cc1)C(=O)N1CCC[N@H+](CC1)CCSc1ccccc1F	1
ZINC97135397	C[C@H]([C@H](c1ccc(c(c1)F)F)O)NC(=O)[C@@H](C1CC1)[NH+]1CCCC1	0
ZINC97135857	c1ccc2cc(ccc2c1)[C@H](CNC(=O)Nc1ccncc1F)O	0
ZINC97137691	C#CC[C@@H](C(=O)N)NC(=O)c1ccc(c(c1F)Cl)F	0
ZINC97138989	c1cc(c2cc[nH]c2c1)C[NH+]1CCN(CC1)Cc1ccncc1	0
ZINC97142051	Cc1ccccc1c1cc(n(n1)C)NC(=O)N(C)C[C@H]1CCC[C@H]1O	0
ZINC97142125	CC#CCCSc1[nH]c2c(n1)n(c(=O)n(c2=O)C)C	0
ZINC97142434	Cc1cc(c2cc(ccc2n1)[N+](=O)[O-])NC(=O)[C@@H]1C[C@H](O[C@@H](C1)C)C	1
ZINC97142749	C#CCSCCNC(=O)N[C@@H]1CCO[C@@H](C1)c1ccccc1	0
ZINC97143011	C[C@H](c1ccsc1)N1CCN(CC1)C(=O)NCCCCC#C	0
ZINC97143398	C[C@](CNC(=O)C1CCN(CC1)CC#C)(c1ccccc1Cl)O	0
ZINC97143514	C#CCOCCC(=O)Nc1cc(c(c(c1)Cl)O)Cl	0
ZINC97143624	Cn1cccc1[C@H]1COCCN1C[C@@H](COc1ccc(cc1)C#N)O	0
ZINC97144484	CC#CCN1C(=O)[C@@H](NC1=O)CCc1ccccc1	0
ZINC97144509	CC#CCN(C)S(=O)(=O)c1ccccc1F	0
ZINC97144613	CC#CCOc1ccc(c(c1)OC)OC	0
ZINC97144617	CC#CCOc1ccc(cc1)OCCO	0
ZINC97144660	CCS(=O)(=O)N(CCc1cccs1)CC#CC	0
ZINC97144667	CC#CCn1cc(c(n1)C(F)(F)F)CCO	0
ZINC97146707	C[C@H]1CC[C@H](C[C@@H]1C)[NH2+]C[C@@]1(CCOC1)CCO	0
ZINC97146724	C[C@H]1CC[C@H](C[C@@H]1C)[NH2+]CCn1cc(cn1)[N+](=O)[O-]	0
ZINC97147445	C#CCOC(=O)c1c[nH]nc1c1ccc(cc1)F	0
ZINC97147542	CNC(=O)CCOC(=O)c1cn[nH]c1c1ccccc1Cl	1
ZINC97150588	CN(Cc1ccccc1F)C(=O)Cn1c2ccccc2nc1CO	0
ZINC97153422	Cn1cc(cn1)CCCN(Cc1cccnc1)C[C@H]1CCCO1	0
ZINC97153463	c1ccc(cc1)CN(Cc1nc(on1)c1ccsc1)C[C@@H]1CCCO1	0
ZINC97153522	CCN(C[C@H](COCc1ccccc1)O)[C@@H](C)c1ccc(cc1)C#N	0
ZINC97159422	Cc1c(c(n[nH]1)C)CNCc1ccc(nc1)OCCOC	0
ZINC97159471	Cc1c(c[nH]n1)CNC[C@H](c1ccccc1)N1CCOCC1	0
ZINC97161942	C[C@H](C[C@@H]1COCCN1C(=O)NCC#Cc1ccccc1)O	0
ZINC97161943	C[C@@H](C[C@H]1COCCN1C(=O)NCC#Cc1ccccc1)O	0
ZINC97161944	C[C@H](C[C@H]1COCCN1C(=O)NCC#Cc1ccccc1)O	0
ZINC97163428	CCc1c(c(on1)C)NC(=O)N1CCN(CC1)Cc1ccccn1	1
ZINC97163743	CN(CCOc1cccc(c1)Cl)c1nc2c(cn[nH]2)c(=O)[nH]1	0
ZINC97163932	CC(C)(C)[C@H]1CC[C@@H](CC1)CNC(=O)C1(CCOCC1)O	1
ZINC97163945	C#CCN(CC1CC1)C(=O)c1ccc(cc1O)[N+](=O)[O-]	0
ZINC97164425	C[C@@H](c1ccc(cc1)OCC#C)NCCc1cncn1C	0
ZINC97164799	CCC(CC)(CNC(=O)C(=O)Nc1cccc(n1)C(F)(F)F)O	0
ZINC97165527	CC(C)N(C[C@@H]1CCCCO1)C(=O)c1c(cccn1)O	1
ZINC97173834	C[C@H](CNC(=O)Nc1cccc(c1)C#C)COCc1ccccc1	0
ZINC97173835	Cn1cc(cn1)CNC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC97174484	c1cc(ccc1NC(=O)N(CCO)C1CC1)n1c(ccn1)C(F)(F)F	0
ZINC97175998	Cc1ccc(cc1)c1c(sc(n1)C)CC(=O)NCCCO	0
ZINC97176362	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NCCCO	0
ZINC97176615	CC(C)COc1ccc(cc1OC)/C=C/C(=O)NCCCO	0
ZINC97177062	COC(=O)c1ccc(cc1)/C=C/C(=O)N(CCO)Cc1ccccc1	1
ZINC97177446	CCN(CCO)C(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC97177479	CCN(CCO)C(=O)c1c(c2c(cccc2s1)F)COC	1
ZINC97177530	CCN(CCO)C(=O)c1c(nc(s1)c1ccc(c(c1)OC)OC)C	0
ZINC97177568	CCN(CCO)C(=O)C1CCN(CC1)C(=O)OC(C)(C)C	1
ZINC97177724	c1cc2c(cc1[N+](=O)[O-])c(n[nH]2)C(=O)NCCCO	0
ZINC97178274	Cc1nc(cs1)COc1ccccc1/C=C/C(=O)NC[C@@H](C)O	0
ZINC97178332	C[C@H](CNC(=O)c1ccc(cc1)S(=O)(=O)NCC#C)O	0
ZINC97178488	C[C@H](CNC(=O)c1cccc(c1)S(=O)(=O)NCC#C)O	0
ZINC97179141	CCCCN(CCO)C(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC97197783	c1ccc(c(c1)CCC(=O)N[C@H]1CCc2[nH+]ccn2C1)F	1
ZINC97200260	Cc1cc2c(cc1C)n(cn2)c1c2cnn(c2ncn1)CCO	0
ZINC97200393	CN(C)c1ccc(c[nH+]1)Nc1c2cnn(c2ncn1)CCO	0
ZINC97201906	CCCCCNC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC97202787	C[C@@H](CO)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC97202789	C[C@H](CO)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC97202955	C[C@@H](CO)NC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC97202956	C[C@H](CO)NC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC97204182	C[C@@H](CO)NC(=O)[C@H](CCSC)NC(=O)c1ccc(cc1Cl)Cl	0
ZINC97204391	C[C@@H](CO)NC(=O)C1(CCC1)c1ccc(cc1)F	0
ZINC97205852	CN(CCC#N)S(=O)(=O)N1CCN(CC1)CCO	0
ZINC97207040	Cc1ccc(c(c1)O)C(=O)N(Cc1cccnc1)C[C@H]1CCCO1	1
ZINC97213515	Cc1ccccc1n1c(c(cn1)C(=O)NCCO)C	0
ZINC97229839	Cc1c(cnn1C)CN[C@H](C)c1cccc(c1)OCC#C	0
ZINC97229875	Cn1c2cccc(c2oc1=O)C(=O)NC[C@@H]1c2ccsc2CCO1	1
ZINC97229895	CC/[NH+]=C(/NCC#C)\N1CCO[C@H](C1)c1ccc(s1)Cl	0
ZINC97230363	CC(C)c1cc(no1)C(=O)N1CCOC[C@@H]1CC(=O)c1cccs1	1
ZINC97230384	C#CC[C@@H](C(=O)N)NC(=O)[C@@H](c1cc(cc(c1)Cl)Cl)O	0
ZINC97230387	C#CC[C@@H](C(=O)N)NC(=O)[C@H](c1cc(cc(c1)Cl)Cl)O	0
ZINC97231013	CCO[C@H]1C[C@@H](C1(C)C)[NH2+]C[C@@]1(CCSC1)O	0
ZINC97231963	C[C@@H]1C[C@@H](C[N@H+]1C1CC1)Nc1ccnn1CC(C)C	0
ZINC97231980	Cc1ccccc1c1cc(n(n1)CCO)N[C@@H]1CCO[C@@H]1C	0
ZINC97233823	c1cc(c(cc1CNC(=O)[C@H]1C[C@@H]1c1ccc(c(c1)F)F)O)O	0
ZINC97234949	C#CCNc1c(cc(cn1)[N+](=O)[O-])Cl	0
ZINC97235728	C#CCN(CC1CC1)C(=O)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC97235729	CC#CCNC(=O)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC97236100	C[C@H](C(=O)N[C@@H](c1ccc(cc1)OC)C(F)(F)F)OC	1
ZINC97236121	C#CCN1CCN(CC1)Cc1nnc(s1)C(=O)Nc1ccccc1	0
ZINC97236290	C#CC[NH2+][C@H](CC1CCOCC1)c1ccccc1	0
ZINC97236539	CO[C@@H](c1ccccc1)C(=O)Nc1ccccc1C(=O)NCC#C	0
ZINC97236595	COC(=O)CCCC(=O)N1CCN(CC1)CC#C	0
ZINC97236620	C#CCOCCC(=O)Nc1ccc(c(c1)Cl)O	0
ZINC97238426	C#CC[NH2+][C@@H](CO)c1cc(c(c(c1)F)F)F	0
ZINC97238433	CCc1ccc(cc1)[C@H](CO)NCC#C	0
ZINC97243969	c1c(csc1C[N@H+]1CC[C@@H](CC1)c1nc[nH]n1)C#CCO	0
ZINC97253241	Cc1cc(c(n1Cc1ccccn1)C)C(=O)OCC#C	0
ZINC97253599	c1ccc(cc1)c1ncc(s1)COC(=O)Cn1cc(ccc1=O)Br	1
ZINC97259253	COCc1ccc(s1)C(=O)NCC[N@H+]1CCCC[C@@H]1CO	1
ZINC97260630	c1cc(oc1)[C@H](CNC(=O)c1c(c2c(s1)cc(cc2Cl)Cl)Cl)O	0
ZINC97271452	c1ccc2c(c1)C[C@@H]([C@@H]2NC(=O)c1ccc(cc1)n1cccc1)O	0
ZINC97271470	Cc1nc(cs1)c1cc(n(c1)C)C(=O)N[C@H]1c2ccccc2C[C@@H]1O	0
ZINC97271741	CC(C)n1cc(cc1C(=O)N[C@@H]1c2ccccc2C[C@H]1O)Br	0
ZINC97287176	C[C@@H](C(=O)NCC#C)N1CCN(CC1)c1ccc(cn1)Br	0
ZINC97295164	c1ccc(c(c1)C[N@H+]1C[C@H]2C[C@@H]([C@H](C[C@H]2C1)O)O)Cl	0
ZINC97295371	CCc1c(cnn1Cc1ccccc1)C(=O)NCC#C	0
ZINC97323955	c1ccc(cc1)C[C@@H](c1nc(nn1CC(=O)[O-])c1ccncc1)O	0
ZINC97325902	CCOCCCC(=O)OCc1ccccc1OC	1
ZINC97334442	CCOCCCC(=O)N(C)[C@H]1CC[C@H](CC1)C	1
ZINC97336191	c1ccc(c(c1)OCCO)OCC(=O)Nc1ccc(cc1Cl)F	0
ZINC97337081	C[C@@H](C[NH+]1CCCCC1)NC(=O)NCCC[NH+]1CCOCC1	1
ZINC97362534	C[NH+](C)C[C@@H](CNC(=O)C(=O)Nc1cccc(c1)C#C)O	0
ZINC97363396	CCCCCSc1nnnn1C[C@@H]1CCCO1	0
ZINC97370442	CCCC[C@@H](CO)NC(=O)c1cc([nH]n1)c1ccccc1O	0
ZINC97370895	COc1ccc(cc1)[C@H](CCO)[NH2+][C@@H]1CCCSC1	0
ZINC97371492	COCCOc1ccc(cc1NCC#C)C#N	0
ZINC97371710	CCOc1cccc(n1)Cn1cc(ccc1=O)C(=O)NCC#C	0
ZINC97372988	C[C@H]1CCCC[C@@H]1C[N@H+](CCO)C1CCN(CC1)C	0
ZINC97373851	Cc1nnc(o1)[C@H](C)N[C@@H](Cc1ccccc1)c1cccs1	0
ZINC97373880	CCc1cnccc1C(=O)N(CC#C)c1nccs1	0
ZINC97374562	C[C@H](c1nc(no1)C1CCCC1)[NH2+]CC#C	0
ZINC97374905	C#CCN(CC1CC1)C(=O)c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC97375471	CCc1nc(cs1)CC(=O)N[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	1
ZINC97375666	CO[C@H](CNS(=O)(=O)c1ccc(cc1)N)c1ccc(cc1)F	0
ZINC97376376	COC(=O)c1cn(nn1)[C@@H]1CC[N@H+](CC1)Cc1nc2ccccc2o1	1
ZINC97377019	Cc1ccn2c(c1)ncc2C[N@H+]1CCC[C@H](C1)Cc1[nH+]ccn1C	0
ZINC97378381	C[C@@H](c1ccccn1)N1CCN(CC1)C(=O)NCC#C	0
ZINC97378978	C[C@H](c1ccc(cc1)NS(=O)(=O)C)Nc1cnn(c1)C	0
ZINC97379293	Cc1nc(on1)[C@H]1COCCN1Cc1cccc2c1[nH]cc2	0
ZINC97392938	Cc1c2cc(ccc2oc1C(=O)N(CC(=O)OC)C(C)C)Br	1
ZINC97402509	CCC#CCN1CCN(C[C@H](C1)O)C(=O)c1cc([nH]n1)n1cnnn1	0
ZINC97402509	CCC#CCN1CCN(C[C@H](C1)O)C(=O)c1cc(n[nH]1)n1cnnn1	0
ZINC97402557	CC(=O)N1CCC2(CC1)CCN(C[C@H]2CO)c1ncccn1	0
ZINC97402630	C[C@@H](c1ccccc1F)Sc1nnc(o1)c1ccncc1	0
ZINC97403639	c1ccc(cc1)[C@@H](C(=O)NCCCO)Oc1ccc(cc1)Br	0
ZINC97403646	c1cc(sc1CCC(=O)NCCCO)Cl	0
ZINC97406269	CC(C)N(CC(=O)OC)C(=O)c1csc(n1)c1cnn(c1)C	1
ZINC97425603	c1cnc(cn1)C(=O)N1CC[N@H+](C[C@H](C1)O)Cc1cc([nH]n1)C1CC1	0
ZINC97425723	c1cc(sc1CN1CCC(CC1)[N@@H+]1CC[C@H](CC1)C(=O)[O-])C#CCO	0
ZINC97436946	Cc1[nH]cc([nH+]1)CN1CCN(C[C@@H](C1)O)C(=O)[C@@H]1CC=CC1	0
ZINC97464136	Cc1c(scn1)C(=O)NNc1[n+](c2ccccc2s1)C	1
ZINC97464974	COC(=O)[C@@H]1C[C@@H](CN1CCc1ccccc1F)O	1
ZINC97468490	C[C@H]1CN(CCN1)C(=O)c1cccc(c1)S(=O)(=O)NCCOCCO	1
ZINC97472436	CNC(=O)[C@H](c1ccccc1)NC(=O)CN1CCN(CC1)CCO	0
ZINC97472881	Cc1ccc(c(c1C)O)C(=O)NCc1ccc(cc1)NC(=O)C(C)C	0
ZINC97474492	CC(C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)CN1CCOCC1)O	0
ZINC97475898	CC(C)OC[C@@H](C[N@H+](C)CC(=O)Nc1cccc(c1)C#C)O	0
ZINC97475899	CC(C)OC[C@H](C[N@@H+](C)CC(=O)Nc1cccc(c1)C#C)O	0
ZINC97475900	C[N@H+](CCSc1ccccc1F)CC(=O)Nc1cccc(c1)C#C	0
ZINC97475937	CCC[N@H+](C[C@@H](COC(C)C)O)[C@@H](C)c1ccccc1Br	0
ZINC97477986	CCN(CCO)C(=O)c1cc(n(n1)C(C)(C)C)C1CC1	0
ZINC97490652	Cn1c2ccc(cc2nc1C[N@@H+](C[C@@H]1CCOC1)C1CC1)Cl	0
ZINC97491150	Cc1c(cc(o1)CN(CC#C)[C@H]1CCc2c1cccc2)C(=O)OC	0
ZINC97491169	C#CCN(C[C@@H]1CCOC1)[C@@H]1CCc2c1cccc2	0
ZINC97491169	C#CC[N@H+](C[C@@H]1CCOC1)[C@@H]1CCc2c1cccc2	0
ZINC97491170	C#CCN(C[C@H]1CCOC1)[C@@H]1CCc2c1cccc2	0
ZINC97496410	COC(=O)c1cccc(c1)COC(=O)[C@@H]1CCC[C@H](C1)C(F)(F)F	1
ZINC97506507	CCCCOCCOc1ccc(cc1)c1nnco1	0
ZINC97506537	CCCCOCCSc1nnc(n1CC)c1cccc(c1)C	0
ZINC97515024	c1cc(c(nc1)Cl)NC(=O)N[C@@H]1CC[NH2+]C1	1
ZINC97515050	C[N@H+]1CCN(CC1)[C@@H]1CC[N@H+](C1)Cc1ccc(s1)C#CCO	0
ZINC97515051	C[N@H+]1CCN(CC1)[C@H]1CCN(C1)Cc1ccc(s1)C#CCO	0
ZINC97515167	Cc1c(nc2ccccc2n1)CN(C)C[C@H]1CC[N@H+](C1)CCOC	0
ZINC97521959	Cc1c(c(n[nH]1)C)CC(=O)N1CCC[C@@H](C1)OCc1ccccc1	1
ZINC97527259	CN1C[C@]2(CCCN(CC2)Cc2cc(cs2)C#CCO)OC1=O	0
ZINC97527259	CN1C[C@]2(CCC[N@H+](CC2)Cc2cc(cs2)C#CCO)OC1=O	0
ZINC97527872	CC(C)(C#Cc1ccc(s1)C[N@H+]1C[C@H]2C[C@@H]([C@H](C[C@H]2C1)O)O)O	0
ZINC97528022	C[N@H+]1CCN(C[C@@H]1CCO)Cc1c(cc(cc1OC)OC)C(=O)[O-]	0
ZINC97528874	c1cc(cc(c1)C#N)C[N@@H+]1CCN(C[C@@H](C1)O)C(=O)Cn1cc[nH+]c1	0
ZINC97529005	c1cc(ccc1CO)c1nc(nn1C1CCCCC1)[C@@H]1CCOC1	0
ZINC97552150	C[C@@H]([C@H](C)[NH+]1CCOCC1)NC(=O)/C=C/c1cc(ccc1F)Br	1
ZINC97570924	C[NH+](C)[C@@H]1C[C@H](N(C1)Cc1ccc(s1)C#CCO)C(=O)[O-]	0
ZINC97571909	Cc1c(nc(s1)NC(=O)c1ccc(nc1)F)c1ccc(cc1)Br	1
ZINC97572428	COC(=O)CCN(C[C@@H]1CCCO1)C(=O)/C=C/c1ccc(c(c1)Cl)Cl	1
ZINC97595841	COCCNC(=O)NCc1cccc(c1O)OC	1
ZINC97596451	CC(C)(C)OC(=O)N1CC[C@@H](C1)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC97597184	CC[C@@H](CCO)NC(=O)Nc1ccc(cc1)C(=O)OCC	1
ZINC97598194	Cc1cc(ccc1F)NC(=O)N[C@H](C)[C@H](C)CO	0
ZINC97598460	C[C@H](C#C)OC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC97599233	CC#CCSc1nc2ccccc2n1CCOC	0
ZINC97599254	CC#CCN1C(=O)[C@](NC1=O)(C)c1ccc2c(c1)OCO2	0
ZINC97599255	CCn1c2ccc(cc2nc1SCC#CC)S(=O)(=O)N1CCOCC1	0
ZINC97599257	CC#CCSc1nc2cc(ccc2c(=O)n1CCCOC(C)C)Cl	0
ZINC97599287	CC#CCOc1ccccc1C(=O)Nc1ccccc1	0
ZINC97599312	CC#CCSc1nnc(n1C[C@H]1CCCO1)c1ccc(cc1)OC	0
ZINC97599359	CC#CCSc1nc2ccccc2c(=O)n1C[C@@H]1CCCO1	0
ZINC97599372	CC#CCOc1ccc(cc1[N+](=O)[O-])Cl	0
ZINC97599385	CC#CCSc1nc2cc(ccc2n1CCOC)Cl	0
ZINC97599387	CCOCCCn1c(=O)c2cc(ccc2nc1SCC#CC)Br	0
ZINC97599389	CCOCCCn1c(=O)c2ccc(cc2nc1SCC#CC)Cl	0
ZINC97599404	CCCc1ccc(cc1)[C@]1(C(=O)N(C(=O)N1)CC#CC)C	0
ZINC97599407	CCn1c(c[nH+]c1SCC#CC)c1ccc2c(c1)OCCO2	0
ZINC97599421	CC#CCSc1nnc(n1c1ccccc1)N1CCOCC1	0
ZINC97599427	CC#CCSc1nnc(n1c1cccc(c1)F)N1CCOCC1	0
ZINC97599431	CC#CCSc1nnc(n1Cc1ccccc1)N1CCOCC1	0
ZINC97599435	CC#CCSc1nnc(n1CCN1CCOCC1)c1ccc(cc1)F	0
ZINC97599437	CC#CCSc1nnc(n1c1cccc(c1)Cl)N1CCCC1	0
ZINC97599438	CC#CCSc1nnc(n1c1ccc(cc1)C)N1CCOCC1	0
ZINC97599446	CCNc1nnc(s1)SCC#CC	0
ZINC97599449	CC#CCSc1nnnn1C[C@@H]1CCCO1	0
ZINC97599453	CC#CCSc1nnc(s1)NC[C@H]1CCCO1	0
ZINC97599459	CC#CCN1C(=O)[C@](NC1=O)(C)c1ccc(cc1)F	0
ZINC97599469	CC#CCSc1c2ccccc2nc(n1)CN1CCOCC1	0
ZINC97599478	CC#CCSc1nnc(n1C[C@H]1CCCO1)N1CC[C@H](CC1)C	0
ZINC97599502	CC#CCSc1nc2cc(ccc2n1C)Cl	0
ZINC97599504	CC#CCOc1ccc(cc1C(F)(F)F)[N+](=O)[O-]	0
ZINC97599506	CC#CCSc1nc([nH]n1)c1ccc(cc1OC)OC	0
ZINC97600437	Cc1cccc2c1[nH+]cc(c2N1CCN(CC1)CCO)C#N	0
ZINC97601166	CC[C@@H](Cn1c(nc(n1)C1CCOCC1)C1(CC1)C(=O)N)O	1
ZINC97603899	CCC(=O)c1ccc(cc1)OCCOc1ccc(cc1)C#N	1
ZINC97604381	Cc1ccc(c(c1)OCCn1c(c(c(n1)C)[N+](=O)[O-])C)C	0
ZINC97605153	c1ccc2c(c1)c(c[nH]2)CCNC(=O)COc1ccccc1O	0
ZINC97631863	CN(Cc1ccc(c(c1)Cl)Cl)C(=O)COc1ccccc1O	0
ZINC97632202	c1cc(ccc1N1C[C@H](CC1=O)C(=O)NCc1cn2c([nH+]1)SCC2)O	0
ZINC97635032	c1conc1C(=O)N1CC[N@H+](C[C@H](C1)O)CCN1CCOCC1	1
ZINC97637943	CC[N@H+](Cc1cnc(nc1)c1cccc(c1)C)[C@H]1COC[C@@H]1O	0
ZINC97641825	CC1(CN(CCO1)Cc1cccc([nH+]1)C(=O)[O-])C	1
ZINC97641843	Cc1cccc(=O)n1CCC(=O)NCc1csc2NCC[n+]12	1
ZINC97654212	c1cc(sc1C(=O)NCCC[N@H+]1CCCC[C@@H]1CO)C(=O)[O-]	0
ZINC97657244	C[N@H+]1CC[C@@H](CC1)CC(=O)NC[C@H](c1cc(cc(c1)OC)OC)O	0
ZINC97660480	Cc1cc(ccc1NC(=O)N1CCN(CC1)CCOCCO)Cl	1
ZINC97667985	C[C@@H]1CCC[N@@H+](C1)C[C@@H](C)NC(=O)c1ccccc1OCC[NH+](C)C	1
ZINC97681537	COC(=O)c1ccc(c(c1)NC(=O)c1nc2ncc(cn2n1)Br)F	1
ZINC97681590	CCN(c1ccc(cc1)F)C(=O)[C@@H]1CCCN(C1)CC(F)(F)F	1
ZINC97711752	c1ccc(c(c1)CNC(=O)c1c(n2ccccc2n1)F)C(F)(F)F	1
ZINC97727441	CCN(CCC[NH+]1CCOCC1)[C@@H](C)c1cccc(c1)OC	0
ZINC97732554	COc1cc(c(c(c1)OC)CN1C[C@@H]([C@H](C1)O)[NH+]1CCCC1)C(=O)[O-]	0
ZINC97757562	Cc1c2c(cnc(n2)SC)c(=O)n(n1)c1c(cccc1Cl)Cl	0
ZINC97757651	C#C[C@@](CC(=O)N1[C@H](COC1=O)Cc1ccccc1)(C1CCCC1)O	0
ZINC97757659	CC(C)(C)O/C(=N/S(=O)(=O)N1CCC[C@H]1C#C)/[O-]	0
ZINC97759058	CC(C)(C)OC(=O)N1CC[C@@H]([C@H](C1)CO)O	1
ZINC97759274	c1cn(c(n1)CN1CCN(C[C@@H](C1)O)C(=O)C1CC1)C1CC1	0
ZINC97759438	CCC#CCN1CCN(C[C@@H](C1)C(=O)[O-])c1cc(ncn1)NCCO	0
ZINC97766639	c1cc(ccc1CN1CCOC[C@@H]1CC(=O)[O-])C#CCO	0
ZINC97785189	Cc1c[nH]c([nH+]1)CN(C)C[C@@H]1CC[N@@H+](C1)CCOC	0
ZINC97805580	CCn1c(c(c(n1)C)NC(=O)NCCSc1cn[nH]n1)C	1
ZINC97815458	c1cc(ccc1CN1CCO[C@H](C1)CCO)OCC(=O)[O-]	1
ZINC97822986	Cc1c(sc(n1)C)CC(=O)N1CCC(CC1)[C@@H](c1cccs1)O	0
ZINC97823364	c1c(c(=O)nc([nH]1)C1CC1)C(=O)NCCC[N@@H+]1CCCC[C@H]1CO	0
ZINC97823596	Cc1c(cnc(n1)N(C)C)C(=O)N(CCOC)Cc1ccccn1	1
ZINC97831124	c1cc2c(c(c1)F)ncc(c2[O-])C(=O)N[C@H](CO)C1CCCCC1	0
ZINC97945104	CC(C)n1c2cnccc2nc(c1=O)NCc1ccc(cc1)Cl	0
ZINC97949770	CCC(C)(C)OOC(C)(C)C#CC(=O)[O-]	0
ZINC97953219	c1cc[nH+]c(c1)N[C@@H]1C[N@@H+](C[C@H]2[C@@H]1OCCC2)CC1CCOCC1	0
ZINC97957242	Cc1cc(c2c(c(c(=O)oc2c1)CC(=O)ON1C(=O)CCC1=O)C)O	0
ZINC97995840	CCCCCCCNC(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC98022800	Cc1ccc(c(c1)NC(=O)N(C)C[C@H](COC)O)C	1
ZINC98023583	CC(C)(C)c1ccc(cc1)NC(=O)N(C)C[C@@H](COC)O	1
ZINC98023622	CN(C[C@@H](COC)O)C(=O)Nc1ccc(cc1)[NH+]1CCCCC1	1
ZINC98023741	Cc1cc(c(cc1Cl)OC)NC(=O)N(C)C[C@@H](COC)O	1
ZINC98023746	Cc1cccc(c1NC(=O)N(C)C[C@@H](COC)O)C	1
ZINC98024015	CN(C[C@@H](COC)O)C(=O)Nc1ccc(cc1Cl)Br	1
ZINC98024510	C#CCNC(=O)N1CCCN(CC1)c1c(cccn1)C#N	0
ZINC98024518	CCN1CCN(CC1)c1ccccc1NC(=O)N(C)C[C@@H](COC)O	1
ZINC98025526	CN(C[C@@H](COC)O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC98026099	CCc1ccc(cc1[N+](=O)[O-])NC(=O)N(C)C[C@H](COC)O	1
ZINC98027386	CN(C[C@@H](COC)O)C(=O)Nc1ccccc1SC[C@H]1CC1(Cl)Cl	1
ZINC98027709	CCOCc1ccccc1NC(=O)N(C)C[C@@H](COC)O	1
ZINC98029292	C[C@H](Cc1ccc(cc1)O)NC(=O)NCC#C	0
ZINC98029460	C[C@@H](Cc1ccc(cc1)O)NC(=O)NC[C@@H](C)[NH+]1CCOCC1	1
ZINC98029528	C[C@@H](Cc1ccc(cc1)O)NC(=O)NC[C@@H](COCC(C)C)O	1
ZINC98035922	CN(C[C@@H]1CCCO1)C(=O)[C@@H]1CCCN(C1)CC(F)(F)F	1
ZINC98040694	CC(C)NS(=O)(=O)c1ccc(cc1)NCc1nc(no1)C1CC1	0
ZINC98041606	c1cnn(c1)c1ccc(cc1)NCc1cc(cc2c1OCOC2)Cl	0
ZINC98043878	C1=C[C@@H]([C@H](C(=C1)C#N)[O-])O	0
ZINC98043916	CCCCCC#CC[C@H](/C=C/C=C/C=C/[C@H](CCCC(=O)[O-])O)O	0
ZINC98044269	CC#Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044270	CC#Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044271	CC#Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044274	CC#Cc1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044275	CC#Cc1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044276	CC#Cc1cn(c(=O)nc1N)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044277	CC#Cc1cn(c(=O)nc1N)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044477	Cc1ccc(cc1)C#CI	0
ZINC98044921	CC#Cc1cn(c(=O)nc1N)[C@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC98044930	CCCCC[C@H](/C=C/[C@@H]1[C@@H](C[C@@H]([C@@H]1C/C=C/CCCCOC)O)O)O	0
ZINC98052367	Cn1cc(ccc1=O)[N-]S(=O)(=O)c1ccc2c3c1cccc3c(=O)[nH]2	1
ZINC98063978	COC(=O)c1ccc(cc1)NC(=O)CSC#N	1
ZINC98066038	Cc1c(c(on1)C)CSCCOc1ccccc1	0
ZINC98066310	CC(C)OC[C@@H](C[NH+]1CCN(CC1)C(=O)c1ccco1)O	1
ZINC98066598	c1cc(cc(c1)O)NC(=O)CCNS(=O)(=O)c1ccc(cc1)F	0
ZINC98069676	CCOCCOC(=O)Cc1ccc(cc1)F	1
ZINC98069953	c1ccc(cc1)CCCOC(=O)[C@H]1CCCO1	1
ZINC98070153	CC[C@@H](c1ccccc1)C(=O)OCC#C	0
ZINC98070159	C#CCOC(=O)CCCC1CCCCC1	0
ZINC98071425	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1cc(ccc1Cl)C(=O)NCC#C	0
ZINC98073395	C1C=CCC(=C1)CCCCO	0
ZINC98073594	CC(C)Cn1c(=O)c2ccccc2c(n1)c1cccs1	0
ZINC98074925	CC(C)(C)c1ccc(cc1)C(=O)NCC(=O)NCCCO	0
ZINC98075480	CC(C)(C)CC(C)(C)NC(=O)COc1ccccc1O	0
ZINC98075644	Cc1cccc(c1)NS(=O)(=O)c1cccc(c1)C(=O)NC[C@H](C)O	0
ZINC98075727	C[C@H](CNC(=O)[C@@H](C(C)C)NC(=O)c1ccc(cc1)C(C)(C)C)O	0
ZINC98076100	CCN1CCc2c(sc(n2)NC(=O)c2cc(ccc2O)Cl)C1	0
ZINC98079491	C[C@H]1CN(C[C@@H](O1)C)C(=O)Cc1ccc(cc1)O	1
ZINC98086273	CCCn1c2cc(c(cc2n(c1=O)CCC)[N+](=O)[O-])N1CCOCC1	0
ZINC98088459	C#CCO[C@@H]1[C@@H](CCO1)Br	0
ZINC98089205	COC(=O)[C@@H]1C[C@H](CN1)OC(=O)Cc1ccccc1	1
ZINC98089317	CC(C)(C)c1ccc(c(c1)Br)O[C@H]1C[C@@H](NC1)C(=O)OC	1
ZINC98090086	CCOC(=O)c1c(c2cccc(c2[n-]1)[N+](=O)[O-])/C=C\C(=O)[O-]	1
ZINC98090635	c1c(c(nc(=O)n1[C@H]1C[C@H]([C@@H](O1)CO)O)N)CO	0
ZINC98090686	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@H]2O)CC(=O)[C@H]1[C@@]3(CC[C@@H](C1)O)C	0
ZINC98090706	CC(=CCC/C(=C\C/C=C\[C@@](C)(CCC=C(C)C)O)/C)C	0
ZINC98090901	c1cc(c(c(c1)Cl)Cl)N(c1nc(cc(=O)[nH]1)C(F)(F)F)C(=[NH2+])N	0
ZINC98091106	CCOC/C=C\CO	0
ZINC98091134	C[C@@]1(C=CN(C(=O)N1)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	1
ZINC98091425	CCCCCC#CC[C@@H](/C=C\C=C/C=C\[C@@H](CCCC(=O)[O-])O)O	0
ZINC98091426	CCCCCC#CC[C@@H](/C=C/C=C\C=C/[C@@H](CCCC(=O)[O-])O)O	0
ZINC98091531	CN([C@H]1CC=CC[C@@H]1CO)C(=O)OCc1ccccc1	1
ZINC98092153	COC(=O)Nc1ccc(cc1[C@@](C#CC1CC1)(C(F)(F)F)O)Cl	0
ZINC98092154	COC(=O)Nc1ccc(cc1[C@](C#CC1CC1)(C(F)(F)F)O)Cl	0
ZINC98092923	C[C@@H](c1cccs1)N(C)C(=O)[C@H]1CC[N@@H+](CC1)CC#C	0
ZINC98092924	C[C@H](c1cccs1)N(C)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC98092997	C#CCN1CCC(CC1)C(=O)N1CCC(CC1)OCc1ccccc1	0
ZINC98093227	C[C@@H](c1ccccc1Cl)N(C)C(=O)C1CCN(CC1)CC#C	0
ZINC98093229	C[C@@H](c1cc(ccc1F)F)N(C)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC98093257	CC(C)CN(CCOC)C(=O)C1CCN(CC1)CC#C	0
ZINC98093536	COc1ccc(cc1O)CNC(=O)C1CCN(CC1)CC#C	0
ZINC98094123	Cc1ccc(c(c1)O)C(=O)NNC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC98095565	c1cc(ccc1CO)C#CCF	0
ZINC98095763	C#CCO[C@@H]1CC[C@@H](CC1)CO	0
ZINC98098346	CCS(=O)(=O)NCCNC(=O)c1cc(n(c1C)c1cccc(c1)Cl)C	1
ZINC98100591	CCN(Cc1ccc(c(c1)Cl)Cl)C(=O)c1c(c(nn1C)C)[N+](=O)[O-]	1
ZINC98105188	CCCN(c1cccc(c1)NC(=O)[C@H](C)OCC)C(=O)[C@@H](C)OCC	1
ZINC98105412	COc1ccc(c(c1)C(=O)Nc1ccc(cc1)c1csnn1)O	0
ZINC98107714	c1cc(oc1)CN(C[C@@H]1CCCO1)C(=O)CCN1C(=O)CCC1=O	1
ZINC98112006	c1ccc(cc1)[C@H]1C[C@H]1C(=O)N1CCCC[C@@H]1C(=O)N	1
ZINC98112440	c1cc(sc1c1nc(cs1)CC(=O)N1CCN(CC1)CCO)Cl	0
ZINC98114702	C#CCNC(=O)c1ccccc1NC(=O)[C@@H]1C[C@@H]1c1ccccc1	0
ZINC98117436	CN(Cc1ccccn1)C(=O)NCC#C	0
ZINC98123282	C[C@@H](C(=O)NCC#C)Nc1ccc(c(c1)F)OCCOC	0
ZINC98127986	CCc1nc(on1)CNc1cccc(c1)OCCCC#N	0
ZINC98134192	CCN(C[C@@H](C)C#N)CC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC98136779	Cc1csc(=O)n1CC(=O)Oc1ccccc1	1
ZINC98142576	CC(C)[N@H+](C[C@@H](COc1ccccc1)O)CC(=O)OC	1
ZINC98142812	CC(C)[N@H+](CC(=O)NC[C@H]1CCN(C1)c1ccccc1)CC(=O)OC	1
ZINC98143203	CCOC(=O)CN(CC(=O)NCc1cc(cs1)Br)C1CC1	1
ZINC98143276	COc1cc(cc(c1)OC)CN(Cc1cccs1)CC(=O)OC	1
ZINC98143583	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](C[NH+]1CCN(CC1)C(=O)C)O	1
ZINC98143721	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](C[N@H+](C)Cc1ccc(cc1)SC)O	0
ZINC98143793	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](C[NH2+][C@@H](C)c1cccc(c1)C(F)(F)F)O	0
ZINC98143818	CC[C@@H](c1ccc(cc1)OC)[NH2+]C[C@@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC98143850	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](C[N@@H+](C)Cc1ccsc1)O	0
ZINC98143881	Cc1nc2ccccc2c(n1)SC[C@H](C[N@H+]1C[C@H](O[C@H](C1)C)C)O	0
ZINC98144088	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CN1CCCC[C@@H]1C(=O)OC)O	1
ZINC98144126	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](C[NH2+][C@@H](C)c1cccc2c1cccc2)O	0
ZINC98144179	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](C[NH2+][C@@H](C)c1ccc2c(c1)OCO2)O	0
ZINC98144211	Cc1cc(no1)CN1CCN(CC1)C[C@@H](C[N@@H+]1C[C@H](O[C@@H](C1)C)C)O	0
ZINC98144374	CN(Cc1ccc(cc1)C(=O)OC)CC1(CCCCC1)O	1
ZINC98150956	Cc1ccccc1OC[C@@H](CS(=O)(=O)Cc1cc(ccc1OC)Cl)O	0
ZINC98151175	c1cc(ccc1COC[C@@H](CS(=O)(=O)Cc1ccc(c(c1)F)F)O)Cl	0
ZINC98156242	Cc1c(sc(=O)n1CC(=O)OCCCc1ccncc1)C	1
ZINC98157328	c1ccc(cc1)C#CCOC(=O)Cn1cnc(n1)[N+](=O)[O-]	0
ZINC98157355	c1ccc(cc1)C#CCOC(=O)CSc1ccncc1	0
ZINC98157363	COc1ccccc1c1cc(n[nH]1)C(=O)OCC#Cc1ccccc1	0
ZINC98157710	CC[C@H](C)OC(=O)/C=C/c1ccc(cc1)C(=O)OC	1
ZINC98159071	COc1ccccc1c1cc(n[nH]1)C(=O)O[C@H]1CCCC[C@@H]1OC	1
ZINC98162486	Cn1cc(c(n1)c1ccncc1)C[NH2+]C[C@H](c1ccco1)O	0
ZINC98170733	Cc1c(c(n(n1)CCO)C)CNc1cc(ccc1OC)NC(=O)C	0
ZINC98173691	CC(C)COC[C@H](C[NH2+]Cc1cnn(c1)Cc1ccccc1)O	0
ZINC98175227	Cc1c(c2c(cc1O)[C@H](C[C@](O2)(C)CO)C)C	0
ZINC98177441	CCCc1ccc(cc1)c1c(cccc1)[C@H]1CC[C@@H](CC1)CCC	0
ZINC98177850	COc1ccc(c(c1)CO)C#C	0
ZINC98177904	c1ccc(cc1)C#Cc1ccc(nn1)I	0
ZINC98178612	c1ccc(cc1)[C@H](C#CC1CCCCC1)N1CCCCC1	0
ZINC98179025	C#CCCCc1ncc(cn1)Cl	0
ZINC98179796	c1ccc(cc1)C#C[C@H](c1ccncc1)N1CCCCC1	0
ZINC98179909	COC(=O)c1ccc(nc1)C#C	0
ZINC98180375	C#CC[C@H]1CCO[C@@H]1O	0
ZINC98180376	C#CC[C@@H]1CCO[C@H]1O	0
ZINC98181082	C#Cc1ccc(cc1)c1ccccc1N	0
ZINC98181095	C#Cc1cccc(c1)c1cccc(c1)F	0
ZINC98181564	CC[NH2+]C[C@H]1CC[C@@H](CC1)CC(=O)OCC	1
ZINC98209781	CCOC(=O)[C@H](c1c(cccn1)C)O	1
ZINC98210288	Cn1cc(c(n1)[C@@H]1CCOC1)C(=O)[O-]	1
ZINC98212985	Cc1ccc(cc1)[C@@H]1Cn2c(c(nn2)/C(=N/O)/N)CO1	0
ZINC98213883	COCc1cc(ncn1)O[C@H]1CCC[NH2+]C1	0
ZINC98214944	c1cc2c(ccc(c2F)[O-])nc1	0
ZINC98215075	CCOC(=O)c1c(n2cc(ccc2n1)C)C	1
ZINC98215111	C#CC[C@@H](C(=O)[O-])NC(=O)OC1c2ccccc2c2c1cccc2	0


==> anc/logic_15_test_molecules.tsv <==
mol_id	smiles	label
ZINC00032592	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1)C(=O)OC)C(=O)C	0
ZINC00034433	Cc1c(sc(n1)N)Cc1ccc(cc1)O	0
ZINC00036596	Cc1ccc(cc1)S(=O)(=O)Nc1cccc2c1cccc2	0
ZINC00049843	c1ccc(cc1)[C@H]1[C@@H](C1(C#N)C#N)C(=O)N	0
ZINC00053972	c1cc(ccc1C(=O)N)OC1CSC1	0
ZINC00055374	Cc1c2cccc(c2nc(n1)NC(=[NH2+])N)OC	0
ZINC00055939	c1ccc(cc1)C[NH+]1CC(=O)C(=C1N)c1nc2ccccc2c(=O)[nH]1	0
ZINC00081466	COc1ccc(cc1OC)CCNC(=[NH2+])N	0
ZINC00110641	CCOC(=O)c1c(nn(c1C)c1c(cccn1)N)C	0
ZINC00151082	Cc1ccc(cc1)c1c(sc(c1C(=O)OC)N)C	0
ZINC00152123	c1ccc2c(c1)ccc(c2Br)OC(=O)N1CCOCC1	0
ZINC00168347	CCOC(=O)c1c(c[nH]c1N)c1ccc2ccccc2c1	0
ZINC00169236	COC(=O)c1ccc(cc1)N1CCS(=O)(=O)CC1	0
ZINC00173077	Cc1ccccc1NC1CC(C)(C)[NH2+]C(C1)(C)C	0
ZINC00173422	CC[C@]1(c2ccccc2N=C1N)c1ccccc1	0
ZINC00193881	c1cc(ccc1NC(=S)NCC[NH+]1CCOCC1)S(=O)(=O)N	0
ZINC00203783	c1cc(ccc1/N=C/1\NC2(CCCC2)NC(=[NH+]1)N)Cl	0
ZINC00207040	CC[C@]1(C[C@@H](CCO1)c1csc(n1)N)C	0
ZINC00211227	CCOc1ccc(c2c1nccc2)S(=O)(=O)NCC(OC)OC	0
ZINC00215017	C[C@@H]1C[N@H+](C[C@H](O1)C)Cc1ccccc1F	0
ZINC00224126	Cc1cc2c(ncnc2s1)N1CCOCC1	0
ZINC00226748	c1c(c(=O)[nH]c(c1Cl)C(=O)[O-])C(=O)N	0
ZINC00255602	C/C(=N\c1ccc(cc1)S(=O)(=O)[N-]c1ccncc1)/O	0
ZINC00279103	c1cc(c(c(c1)Cl)[C@H]1C(=C(OC2=C1C(=O)OC2)N)C#N)F	0
ZINC00292697	CCC1=C([C@H](C(=C(O1)N)C#N)c1cccnc1)C(=O)OCC	0
ZINC00293282	CCC1=C([C@H](C(=C(O1)N)C#N)c1cccc(c1)Cl)C(=O)OCC	0
ZINC00299336	CC(C)CCNC(=O)[C@@H]1CC[N@H+](CC1)Cc1cccc(c1O)OC	0
ZINC00311099	c1cc(c(cc1Cl)Br)OCC[NH+]1CCOCC1	0
ZINC00330299	CCC[C@H]1C[C@H](CCO1)c1csc(n1)N	0
ZINC00332004	COc1ccnc(n1)N	0
ZINC00340374	c1ccc2c(c1)cc(c1c2COC1)C[NH+]1CCCC1	0
ZINC00340786	CC1=C[C@@H](C([C@@H](C1)c1ccc(cc1)[N+](=O)[O-])(C#N)C#N)OC	0
ZINC00343079	CCOC(=O)c1c(nc(s1)N)C(C)C	0
ZINC00357373	c1ccc(cc1)[C@H]1C[C@H]1C(=O)Nc1ccccc1	0
ZINC00372256	COCc1cc(ccc1OC)[C@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00406846	Cc1ccc(cc1)NC(=O)CSc1ccc(cc1)NC(=O)OC	0
ZINC00451675	CC(=O)Nc1cc(ccc1Cl)NC(=O)CCC(=O)[O-]	0
ZINC00524047	c1cc(ccc1OCC(=O)NN=C1CCCC1)Cl	0
ZINC00554909	Cc1nc(c2c3c(sc2n1)CCCC3)Nc1ccccc1Cl	0
ZINC00559619	Cc1ccc(cc1)NC(=O)CCC(=O)c1cccs1	0
ZINC00672845	CC[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)/C=C/c2ccccc2)C1	0
ZINC00805627	c1cc(c(cc1O)O)/C=N/NC(=O)COc1cc(ccc1Cl)Cl	0
ZINC00808929	c1cc(cnc1)[C@H]1[C@@H]2COCC=C2C(=C(C1(C#N)C#N)N)C#N	0
ZINC00864236	c1c(cc(c(c1Br)N)Br)S(=O)(=O)N(C[C@H]1CO1)C[C@H]1CO1	0
ZINC00916034	COc1ccc(cc1)c1cc2ncc(c(n2n1)N)C#N	0
ZINC01054847	CCC[C@@H]1CCc2c(sc(c2C#N)NC(=O)c2ccco2)C1	0
ZINC01072092	Cc1ccc(cc1Cl)N1C[C@H](CC1=O)C(=O)NC[C@@H]1CCCO1	0
ZINC01161836	c1ccc(c(c1)/C=N/n1c(nnn1)N)OCc1ccc(c(c1)Cl)Cl	0
ZINC01191657	Cc1ccc(c(c1)C)N[C@@H]1C(=O)NC(=O)S1	0
ZINC01262559	c1cc(c(cc1C(=O)COC(=O)c1cc(ccc1O)Br)Cl)Cl	0
ZINC01273808	CC1(Cc2c(c(nc3c2c(ncn3)N)c2ccccc2)CO1)C	0
ZINC01329104	CCc1ccccc1n1c(=O)c2ccccc2nc1SCC(=O)OC	0
ZINC01340935	c1ccc(cc1)CCNC(=O)c1ccc(nc1)Nc1ccccc1	0
ZINC01368174	Cc1c(c(n[nH]1)C)CCNC(=O)c1cccc(c1)n1cnnn1	0
ZINC01381319	CC(C)C[C@H](C(=O)NCc1ccccc1)OC(=O)c1c(c(sn1)Cl)Cl	0
ZINC01384126	Cc1nnc(n1C[C@H]1CCCO1)c1cnn(c1N)c1ccccc1	0
ZINC01401966	c1cc(cc(c1)Cl)CONC(=O)N	1
ZINC01416862	CCNC(=O)c1c(snn1)N	1
ZINC01426166	c1cc(ccc1C(=O)OC1CCCC1)N	0
ZINC01429223	CCOC(=O)Cn1c(cc(n1)C)NC(=O)c1ccncc1	0
ZINC01442764	c1ccc2cc(ccc2c1)C(=[NH2+])N	0
ZINC01465868	C1C[C@@H](OC1)CN1C(=O)CSC1=S	0
ZINC01476097	CC(C)(C)C1=C([C@H](C(=C(O1)N)C#N)c1ccc(cc1)Br)C#N	0
ZINC01509789	c1cc(c(cc1N)O)c1[nH]c2ccc(cc2n1)N	0
ZINC01532524	c1cn(c(=O)nc1N)[C@@H]1[C@H]([C@H]([C@@H](O1)COP(=O)([O-])[O-])O)O	0
ZINC01572011	CCCC[C@H]1[C@@](N2CCCN=C2S1)(c1ccc(cc1)Cl)O	0
ZINC01585992	CC1=C([C@@]2(c3ccccc3[C@]1(N=C2OC)C)C)c1ccccc1	0
ZINC01595785	c1cc(ccc1/C=N/NS(=O)(=O)c1ccc(cc1)N)O	0
ZINC01609622	c1nc2c(n1[C@@H]1[C@@H]3[C@H]([C@@H](O1)CO)O[P@](=O)(O3)[O-])nc([nH]c2=O)N	0
ZINC01643373	CCOC(=C(C#N)C#N)N	0
ZINC01652272	CCCCCCCCNC(=[NH2+])N	0
ZINC01653038	c1ccc(cc1)C(c1ccccc1)Sc1ccccc1	0
ZINC01682632	CCCn1cnc2c1nc(nc2SCc1ccc(cc1)Br)N	0
ZINC01693056	CCO[C@@H](C(C(C(F)(F)F)(F)F)(F)F)O	0
ZINC01709587	c1cc(c(cc1C(=O)NN)NN)Cl	0
ZINC01850861	CC(C)C(=O)OC/C=C(\C)/CCC=C(C)C	0
ZINC01857396	CCC(CC[NH3+])(CC[NH3+])[N+](=O)[O-]	0
ZINC01867660	CCC[C@H]1CCCCN1C(=O)OCC(C)C	0
ZINC01871099	CC[NH+](CC)CCCOC(=O)c1cc2ccccc2s1	0
ZINC01997989	CCO[C@H](c1ccccc1)C(=[NH2+])N	0
ZINC02018408	C[C@H](C=C)C#N	0
ZINC02019987	CC(C)([C@@H](COc1ccc(cc1)CCOC)O)[NH3+]	0
ZINC02027673	CCCCCC[NH2+][C@H](C)C(C)C	0
ZINC02192629	C=CCOc1c(c2c(c[nH+]1)CCN2Cc1ccccc1)C#N	0
ZINC02214693	Cc1cc2c(c(=O)n1C)[C@@H](C(=C(O2)N)C(=O)OC)c1ccc(cc1)F	0
ZINC02243084	c1c(cc(c2c1c(cc(c2)[N+](=O)[O-])S(=O)(=O)[O-])S(=O)(=O)[O-])N	0
ZINC02243947	CCOC(=O)[C@@H]1[C@H]([C@H]1C(=O)NN)C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC02245738	CCCCn1c(c(c2c1nc1ccccc1n2)C(=O)OC(C)(C)C)N	0
ZINC02296613	CCCCCCSc1nc(c2c3c(sc2n1)CO[C@@](C3)(C)CC)N	0
ZINC02314767	CCCCSC[C@H](C[C@@H](CCC(C)C)C(=O)NN)O	1
ZINC02360993	Cc1ccc(cc1)c1nnc(n1N)SC/C=C/c1ccccc1	0
ZINC02361160	COCCn1cnc2c1cccc2	0
ZINC02406494	Cc1ccccc1c1nc2c(n1CCCOC)nc1ccccc1n2	0
ZINC02415294	COc1ccccc1c1nnc(n1N)SCc1c(cccc1Cl)Cl	0
ZINC02433831	CCN1c2ccc(cc2[C@@](C1=O)(CC(=O)c1cccc(c1)N)O)Br	0
ZINC02475956	CCCCn1c2ccccc2nc1N	0
ZINC02478668	CC(C)OP(=O)([C@@H](c1ccc(cc1)Br)OC(=O)N)OC(C)C	0
ZINC02505803	COCCCn1c(=[NH2+])c2cc(c(cc2nc1SCC(=O)[O-])OC)OC	0
ZINC02509415	c1cc(cc(c1)Cl)c1n[nH]c(=S)n1/N=C/c1cc(cc(c1O)Br)Br	0
ZINC02517009	CC(=O)O/C=C/C=C/OC(=O)C	0
ZINC02527263	CC(C)(C)c1cc(n(n1)c1cc(cc(c1)Cl)Cl)N	0
ZINC02540173	c1(c(nc(s1)F)Cl)C(F)F	0
ZINC02540680	CCn1c(c(c(n1)C)C#N)N	0
ZINC02541685	Cc1c2ccc(cc2oc(=O)c1CC(=O)NCCCCCC(=O)[O-])N	1
ZINC02543642	COc1cccc(c1O)/C=N/C(=C(/C#N)\N)/C#N	0
ZINC02546178	c1cc2cnccc2cc1NN	0
ZINC02558593	c1c2c(ncnc2n(n1)[C@@H]1C[C@H]([C@@H](O1)CO)O)N	0
ZINC02567614	c1nc2c(n1[C@@H]1C[C@H]([C@@H](O1)CO)O)nc(nc2Cl)N	0
ZINC02568037	c1cn(c(=O)nc1N)[C@@H]1[C@H](C[C@@H](O1)CO)O	0
ZINC02578172	CCOC(=O)c1cnc(nc1Oc1cccc(c1)N)SC	0
ZINC02578303	c1ccn(c1)c1ccc(cc1)C(=O)NN	0
ZINC02580894	C1CC[NH+](C1)CCC/C(=[NH+]/N)/N	0
ZINC02623881	CCNC(=S)N1CCN(CC1)c1ccccc1OCC	0
ZINC02649903	CCCn1c(c(c(=O)[nH]c1=O)NCCOC)N	0
ZINC02653231	CCOc1ccc(cc1OCC)C(=O)OCC(=O)NC(=O)N	0
ZINC02659919	c1cc(sc1)C(=O)CSc1nnc(n1N)C1CC1	0
ZINC02749775	c1cnc(cn1)C(=O)NCCNC(=O)c1cnccn1	0
ZINC02791397	CCSc1nnc(n1NC(=O)c1ccnn1C(F)F)C(F)(F)F	0
ZINC02818905	CCOCCCNC(=O)c1ccccc1Br	0
ZINC02839869	c1ccc(c(c1)C(=O)NCCOc1cccc(c1Cl)Cl)F	0
ZINC02915911	CC(C)c1ccc(cc1)[C@@H]1NN=C(S1)c1ccccc1	0
ZINC03086527	COc1ccc(cc1)NCCCC(=O)NN	1
ZINC03124536	CCCCNC(=S)Nc1nc2ccccc2s1	0
ZINC03130681	C1[C@@H]2C[C@]3(C[C@@H](C2=C(C(F)(F)F)C(F)(F)F)C[C@@]1(C3)F)F	0
ZINC03135551	c1c(cc(c(c1Br)O)Br)/C=N/C(=C(/C#N)\N)/C#N	0
ZINC03153804	Cc1cc(c(c(c1)C)/N=C/c1cc(ccc1[O-])[N+](=O)[O-])C	0
ZINC03178961	Cc1ccc2c(c1)[C@@H]1C[N@@H+](CC[C@@H]1N2C(=O)c1cccs1)C	0
ZINC03237818	COc1ccc(cc1)/C=C/C(=O)OCC(=O)c1ccc(cc1)Cl	0
ZINC03313006	C[C@H]1CCCC[C@@H]1NC(=O)COC(=O)c1ccc(cc1)O	0
ZINC03331824	c1ccc2c(c1)nc(s2)NC(=O)COC(=O)c1c[nH]c(=O)[nH]c1=O	0
ZINC03331827	C[C@H]1CCc2c(sc3c2c(ncn3)Oc2cccc(c2)Br)C1	0
ZINC03360067	Cc1cc(cc(c1)C(=O)OCC(=O)c1c(n(c(=O)n(c1=O)C)C)N)C	0
ZINC03402546	CCCCCn1c(=O)c2c3c(sc2nc1SCC(=O)N)CCC3	1
ZINC03405932	CCOc1ccc(cc1S(=O)(=O)NCc1ccc(cc1)S(=O)(=O)N)Br	0
ZINC03416337	CCOc1cc(ccc1OCC(C)C)C(=O)O[C@@H](C)C(=O)N	0
ZINC03421547	C[C@H](C(=O)N)OC(=O)c1c(c2ccccc2o1)CSC1CCCCC1	0
ZINC03471487	C[C@H](C(=O)N(C)c1ccccc1)OC(=O)c1cc(ccc1[N+](=O)[O-])Cl	0
ZINC03490876	C[C@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)c1cccc(c1)F	0
ZINC03524792	c1cc(c(cc1OCC(=O)NC(=O)N)Cl)F	0
ZINC03527744	CCC[C@H](C)NC(=O)COC(=O)c1c(nccn1)N	0
ZINC03570179	CCOc1cc(cc(c1O)Br)/C=C(\C#N)/C(=O)N	1
ZINC03619228	COc1ccc(cc1Cl)NC(=O)COC(=O)c1ccc(cc1)Cl	0
ZINC03627762	C#CCOC[C@H](COc1ccc(cc1Cl)Cl)OC(=O)N	0
ZINC03666217	CCOC(=O)C[n+]1cn(cn1)N	0
ZINC03697960	CCn1c2c(c([nH+]1)C1CCC1)CCCCN2	0
ZINC03830179	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC03861400	c1(c(N)[nH+]c(N)[nH+]c1N)N=O	0
ZINC03861768	c1nc(nc(=O)n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC03881366	C[C@@H](CCC[C@H](C)CCC[C@@](C)(C#C)O)CCCC(C)C	0
ZINC03883826	CC(C)(C)OC(=O)N1CCN(CC1)c1ccc(cc1)/C(=N/O)/N	0
ZINC03884514	Cc1c(c(=O)n([nH]1)C(=[NH2+])N)CCCN1C(=O)c2ccccc2C1=O	1
ZINC03906238	Cc1ccc(o1)c1c(n2ccccc2n1)Nc1ccc(cc1)OC	0
ZINC04000233	CCCC[C@@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)O	0
ZINC04012895	c1cc(cnc1)C(=O)NCCOC(=O)C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC04025770	CCOC(=O)[C@]1([C@@H](O1)c1ccc(cc1)OC(C)C)C	0
ZINC04026339	C[C@@H]1CCO[C@@H](O1)C(C)(C)C/C=C(\C)/CCC=C(C)C	0
ZINC04101060	CCCCOC(=O)N[C@@H](Cc1ccc(cc1)N)CO	0
ZINC04126519	c1cc2c(cc1N)OCCOCCOc1cc(ccc1OCCO2)N	0
ZINC04150936	C=CCOc1c(cc(cc1I)I)/C=N/n1c(nnn1)N	0
ZINC04188269	CCO[C@@H]1O[C@H]2[C@@H](O[C@@H]([C@@H]2O1)n1cnc2c1ncnc2N)CO	0
ZINC04202665	C1CC[NH+](C1)CCCC(=[NH2+])N	0
ZINC04215820	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@@H]2O)CC[C@@H]1[C@@]3(C[C@@H]2[C@H](C1)S2)C	0
ZINC04217485	c1cc(ccc1NC(=O)OCCO)S(=O)(=O)N	0
ZINC04306002	COCCCNc1nc(c(c(n1)NC1CCCCC1)[N+](=O)[O-])N	0
ZINC04306137	c1cc(oc1)CNc1c(c(nc(n1)NC[C@H]1CCCO1)N)[N+](=O)[O-]	0
ZINC04334886	CC(C)CNc1nc2c(ncnc2n1[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC04353416	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N)N	0
ZINC04459301	Cc1c(nnn1c1c(non1)N)/C(=N/N=C(\C)/c1ccc(cc1)O)/C	0
ZINC04473735	C1COCCN1P(=O)(/C(=N/O)/NNC(=O)N)N1CCOCC1	0
ZINC04482872	CCOc1cc(cc(c1[O-])Br)/C=N\NC(=[NH2+])[S-]	0
ZINC04488085	CCOc1ccc(cc1C)S(=O)(=O)N1CCC[C@H](C1)C(=O)N	1
ZINC04510590	c1cc(oc1)C(=O)NCC(=O)OCC(=O)c1ccc(cc1)Cl	0
ZINC04517660	c1nc(c2c(n1)n(c(=O)[nH]2)[C@H]1[C@@H]([C@@H]2[C@@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC04525710	CC(C)CNC(=O)C(=O)N/N=C/c1ccc(cc1)OCC(=O)N	0
ZINC04556586	c1c(c(nc(=O)n1[C@H]1C[C@H]([C@@H](O1)CO)O)N)I	0
ZINC04574789	Cc1c(c(=O)n(n1C)c1ccccc1)/[NH+]=C(\[S-])/SCCC(=O)N	1
ZINC04578653	C([C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)NC(=O)N)O)O)O)O	0
ZINC04593933	C#CCSc1nc(c2c(n1)OC(=C([C@H]2c1cccc(c1)F)C#N)N)N	0
ZINC04599818	c1ccc(c(c1)C#N)/N=N/c1c([nH][nH+]c1N)N	0
ZINC04693931	CN(C)c1[nH]c([nH+]/c(=C(/N)\N=O)/n1)OC	0
ZINC04707530	c1c(c2c(ncnc2n1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N)C#N	0
ZINC04708686	c1ccc2c(c1)c(cn2Cc1ccc(cc1)F)C(=O)C(=O)N	0
ZINC04776650	C[C@@H]1[C@]2([C@@]1(C(OC)(OC)[NH+]=C2N)C#N)C#N	0
ZINC04828871	CC(=[NH2+])[C@@H](C#N)C(=O)COC(=O)c1cccc2c1cccc2	0
ZINC04837134	CCCCCC[C@H]1C[C@@H](OC1=O)CSC(=[NH2+])N	0
ZINC04875171	Cc1cccc(c1C)NC(=O)C(=O)CC(=O)c1ccc(cc1)Cl	0
ZINC04891710	CO[C@H]1CCCC[C@@H]1[NH2+]C1CCCC1	0
ZINC04921343	Cc1ccc(cc1)NC(=O)[C@H](C)Sc1nc(nc(n1)N)N	0
ZINC04943316	COCCSc1nnc(s1)N	0
ZINC05001185	c1ccc2c(c1)C(=O)N[C@H](O2)c1cccc(c1)F	0
ZINC05012893	C/C(=C(\C#N)/C(=O)C)/N	0
ZINC05019178	CCOc1cc(ccc1OCC=C)C[NH2+]Cc1ccc2c(c1)OCO2	0
ZINC05034542	COc1ccc(cc1)S(=O)(=O)n1c(cc(n1)c1ccc(cc1)Cl)N	0
ZINC05047235	CCOc1cccc(c1)c1nnc(n1N)SCc1c(cccc1F)F	0
ZINC05047576	CCN(CC)c1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC05113233	C[C@H](C(=O)N)OC(=O)c1cccnc1S[C@@H](C)C(=O)N	0
ZINC05121104	Cn1c2c3c(cn(c3ncn2)[C@H]2[C@@H]([C@@H]([C@@H](O2)CO)O)O)c(n1)N	0
ZINC05218389	CCOc1ccc(cc1)c1nnc(n1N)SCC(=O)NC1CCCC1	1
ZINC05231056	c1ccc(c(c1)CSc1nnc(n1N)c1ccccc1Br)C#N	0
ZINC05247246	CCO/C(=N/C(=N/S(=O)(=O)c1ccccc1)/c1ccccc1)/SC	0
ZINC05255603	c1cc(sc1)c1c(c2cccs2)[nH+]c([nH]1)SCC(=O)NC(=O)N	0
ZINC05272977	c1ccc(c(c1)OCC(=O)NNC(=O)c1cccc(c1)[N+](=O)[O-])Cl	0
ZINC05277051	Cc1cc(ccc1Cl)OC(=O)C[C@H]1CS(=O)(=O)C=C1	0
ZINC05334976	CCO[C@@H]1CCNc2[n+]1ccc(c2)C	0
ZINC05337841	Cc1cccc(n1)[C@H]1C(=C(OC(=C1C(=O)C)C)N)C#N	0
ZINC05344632	c1ccc(c(c1)/N=C\c1cc(cc(c1[O-])Cl)Cl)[N+](=O)[O-]	0
ZINC05375040	C[C@H](c1nnc(n1N)[C@@H](C)OC)OC	0
ZINC05424509	CC1(CC2=C([C@H](C(=C(O2)N)C#N)c2cc(sc2)[N+](=O)[O-])C(=O)C1)C	0
ZINC05446536	C/C(=N\NC(=[NH2+])N)/c1cccc(c1)Cl	0
ZINC05463457	C/C=C/C(=O)O[C@H](C)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC05501185	CC(C)(C)OC(=O)N1CCC[C@H]1c1nnc(o1)SCC(=O)N	0
ZINC05512490	COc1cc(cc(c1OC)OC)[C@@H]1C(=C(OC(=C1C#N)N)N)C#N	0
ZINC05515233	c1ccc(cc1)/C=C/CO/C(=N/N=C/c1ccccc1)/N	0
ZINC05521675	c1cc(c(cc1Br)Br)OC/C(=N/c1ncn[nH]1)/[O-]	0
ZINC05529937	C[C@@H]1CN(C[C@@H]([NH2+]1)C)c1cc(cc(c1)[N+](=O)[O-])N	0
ZINC05555136	CCc1nnc(n1N)SCC(=O)Nc1c(cccc1C(C)C)C	0
ZINC05558492	COc1ccc(c(c1)/C=C/1\C(=O)N/C(=N/c2ccc(cc2)F)/S1)Br	0
ZINC05559434	CN(C)S(=O)(=O)c1cccc(c1)NC(=S)N1CCc2c1cccc2	0
ZINC05560534	Cc1ccc(o1)/C=N/N1[C@H](CCC[C@@H]1C)C	0
ZINC05567998	CC[NH+](CC)CCNc1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC05574347	Cc1ccc(cc1)OCc1nn2c(nnc2s1)c1ccccc1	0
ZINC05581409	COCCNC(=O)CSc1nnc(n1N)C1CCCCC1	0
ZINC05603420	Cn1c(c(sc1=S)/C=C/1\C=Nc2c1cccc2)O	0
ZINC05636766	c1cc(c(c(c1)Cl)NC(=O)CSc1nnc(s1)N)Cl	0
ZINC05652019	CCOc1cc(ccc1OCC(=O)N)[C@@H]1C(=C(NC(=S)N1)C)C(=O)C	1
ZINC05686035	CC(C)n1c2c(c(n1)O)[C@H](SCC(=O)N2)c1cccc(c1)[N+](=O)[O-]	0
ZINC05686421	CCOC(=O)c1[nH]c2c(n1)[C@@H](C(=C(O2)N)C#N)c1ccccc1F	0
ZINC05686987	COCc1c2c([nH]n1)OC(=C([C@@H]2c1ccc2c(c1)OCO2)C#N)N	0
ZINC05687682	C[C@@H](c1ccccc1)n1c2ccc(cc2[nH]c1=S)Cl	0
ZINC05715010	CC(C)(CO)[C@H](C(=O)NCCS(=O)(=O)c1ccc(cc1)F)O	0
ZINC05740734	c1cc(c(cc1I)C(=O)C(=O)N1CCOCC1)N	0
ZINC05821175	CCCCN(CCCC)C(=O)N	1
ZINC05907915	CC[C@H](C)[NH2+]Cc1ccc(c(c1)OC)OC	0
ZINC05982159	CN1C(=O)C(=CNNC(=O)c2ccccc2)C(=O)N(C1=S)C	0
ZINC06021278	C/C(=C(/C#N)\C(=O)COC(=O)c1cccc(c1)S(=O)(=O)NC)/N	0
ZINC06021278	CC(=[NH2+])[C@@H](C#N)C(=O)COC(=O)c1cccc(c1)S(=O)(=O)NC	0
ZINC06045415	c1ccc(c(c1)C(=O)OCC(=O)Nc1ccccc1F)N	0
ZINC06070627	Cc1ccc(c(c1)O)NC(=O)N	0
ZINC06096130	c1ccc(cc1)CCC(=O)c1ccccc1OC[C@@H]1CO1	0
ZINC06221430	c1cc(ccc1CC(=O)NNC(=O)c1ccc(cc1)Br)Cl	0
ZINC06240540	c1ccc(cc1)N(c1ccccc1)/N=C/c1cccc(c1)Cl	0
ZINC06328767	C[C@@H]1CCCC[C@@H]1NC(=O)Cc1c(cccc1Cl)Cl	0
ZINC06332981	COCCNC(=S)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC06419734	CCC(=O)Nc1n(c(c[nH+]1)c1ccc2c(c1)OCO2)C	0
ZINC06455186	c1ccc2c(c1)c(c(n2C[NH+]1CCOCC1)O)/N=N/C(=S)N	0
ZINC06488507	CCOC(=O)CSc1nc(n[n-]1)c1ccc(cc1)Br	0
ZINC06493377	CCCn1c2c(c(c(c1=O)C(=O)Nc1cc(ccn1)C)[O-])CCCC2	0
ZINC06499516	CCOC(=O)[C@@H](C)Sc1nc([O-])c2cnn(c2n1)c1ccccc1	0
ZINC06546110	c1cc(c(c(c1)Cl)/C=N/Nc1ccc(cc1)S(=O)(=O)N)F	0
ZINC06606880	CCCOc1ccc(cc1)OCCSc1nc([nH]n1)N	0
ZINC06651004	CCOCCCN1CC(=O)C(=C1N)c1[nH]c2ccccc2n1	0
ZINC06654340	Cc1c2cc(ccc2oc1C(=O)NCCc1ccc(cc1)F)Br	0
ZINC06664232	CCCc1c2c(n[nH]1)OC(=C([C@H]2c1cccs1)C#N)N	0
ZINC06671849	CC1(Cc2c(c(=S)n(c(c2C#N)N)c2ccc(cc2)Cl)CO1)C	0
ZINC06678027	C[C@@H](COC)Oc1ccc(cc1C(F)(F)F)N	0
ZINC06703529	C[C@@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)NS(=O)(=O)C	0
ZINC06719220	CC(C)SC1=N[C@H]2CS(=O)(=O)C[C@H]2N1c1ccccc1OC	0
ZINC06731643	c1cc(cc(c1)NC(=O)C[NH+]1CCC2(CC1)OCCO2)C(F)(F)F	0
ZINC06757278	CCC[NH+](CCC)CCSc1nc2nc3ccc(cc3c2[nH]n1)N	0
ZINC06783812	CCOC(=O)CSCC(=O)Nc1ccc(c(c1)Cl)F	0
ZINC06922089	Cc1cc(cc(c1NC(=O)Nc1ccccc1)C)Cl	0
ZINC06927752	c1ccc(cc1)[C@H]1N(C(=O)CS1)c1nc(cs1)c1ccc(cc1Cl)Cl	0
ZINC06971682	c1ccc(c(c1)C(=O)OCc1ccc(cc1)Cl)N	0
ZINC06979161	CCCn1c2ccc(cc2nc1SCc1ccc(cc1)Cl)S(=O)(=O)N	0
ZINC07030639	Cc1cc(c(n1C1CC1)C)[C@H]1NC(=Nc2n1c1ccccc1n2)N	0
ZINC07095939	CC(C)C[C@H](C(=O)OC)NC(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC07101297	Cc1ccccc1CNC(=O)COC(=O)c1ccc(cc1)F	0
ZINC07148611	COCCCNC(=O)CS[C@H](c1ccccc1)c1ccc(cc1)Cl	0
ZINC07152653	CC(C)[C@@H](C(=O)OCC(=O)NC(C)C)NC(=O)c1c(cccc1F)F	0
ZINC07161348	c1ccc2c(c1)nc(s2)COC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC07225818	C[C@H](C(=O)N)OC(=O)c1ccc(cc1)n1cnc2c1cccc2	0
ZINC07276657	CSCC[C@@H](C(=O)Nc1ccc(cc1)N1CCOCC1)NC(=O)N	0
ZINC07370866	Cc1ccc(c(n1)[N+](=O)[O-])OCc1csc(n1)c1ccsc1	0
ZINC07376952	C[C@H](COC)NS(=O)(=O)c1cccc(c1Cl)Cl	0
ZINC07483599	c1cc(ccc1CSCC(=O)Nc1ccc(cc1)C(=O)N)Cl	1
ZINC07509329	CC(C)CCNC(=O)COC(=O)C[C@H](c1ccc(cc1)Cl)NC(=O)N	0
ZINC07536032	C[C@@H](C(=O)OC)Sc1nnc(s1)N	0
ZINC07627833	CCCNC(=O)[C@@H](C)NC(=O)COc1c(cc(cc1Cl)Br)C	0
ZINC07665771	C[C@H](COC)/[NH+]=C(\N)/SCc1cccc(c1)F	0
ZINC07735956	c1cc(sc1)CNC(=S)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC07846069	CCOc1cccc(c1)c1nc(cs1)c1ccc(c(c1)C(=O)N)O	1
ZINC07895535	CCN(Cc1cccc(c1)F)C(=O)COc1ccccc1NC(=O)C	0
ZINC07975524	Cc1ccc(cc1)NC(=O)C[N@@H+](C)Cc1ccc(o1)C	0
ZINC07984492	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])N1CCC[C@H]1C(=O)N	0
ZINC07996770	Cc1nc2ccc(cc2s1)NC(=O)CCl	0
ZINC08042400	CCCn1c(c(c(=O)n(c1=O)C)c1csc(n1)Cc1ccccc1)N	0
ZINC08130587	CCC[N@H+]1CC[C@@H](CC1)NC(=O)COc1ccc(cc1)Cl	0
ZINC08152904	Cc1cccc(c1C)NC(=O)C[N@H+](C)CC(=O)N	0
ZINC08253456	CCOc1c(cccc1OC)C[NH2+][C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3	0
ZINC08317335	c1ccc(c(c1)F)SCC[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC08325910	CC[C@@H](C)[NH2+]Cc1cc(c(c(c1)Cl)OCc1ccccc1)OCC	0
ZINC08382672	CCCCc1c2c(n[nH]1)OC(=C([C@@H]2c1ccc(s1)Br)C#N)N	0
ZINC08512739	c1cc(c(cc1Cl)SCCSc1nc([nH]n1)N)Cl	0
ZINC08581275	CCCSc1c2c(ncn1)nc([nH]2)C	0
ZINC08659456	CC1(OCCO1)Cc1c([nH]c(=S)[nH]c1=O)N	0
ZINC08687590	COc1ccccc1NC(=S)NC[C@H]1CCCO1	0
ZINC08691724	Cc1nc2c3cc(ccc3[nH]c2c(=O)n1N)OC	0
ZINC08718066	COC(=O)CC1=C([C@@H](NC(=S)N1)c1ccccc1)C(=O)OC	0
ZINC08729160	CCOc1ccc(cc1)C(=O)CN1C(=O)[C@@](NC1=O)(C)CCC(C)C	0
ZINC08783456	C1C[C@H](OC1)Cn1c(c(C(=O)N)[nH+]c1S)N	0
ZINC08873986	c1cc(sc1)[C@H]1c2c(=O)[nH]cnc2OC(=C1C#N)N	0
ZINC08909242	Cc1cc(ccc1NC(=O)[C@@H](C)Oc1cccc(c1)Cl)C(=O)[O-]	0
ZINC08966989	COCCn1c2ccc(cc2s/c/1=N\S(=O)(=O)c1ccc(cc1)F)Br	0
ZINC09044584	CCOc1ccc2c(nc(nc2c1)NC(=[NH2+])NC(=O)C)C	1
ZINC09287602	CCc1c(c2ncc(c(n2n1)N)C(=O)OCC)c1ccc(cc1)F	0
ZINC09295584	COC(=O)c1ccc(cc1)NC(=O)c1c(c2cccnc2s1)N	0
ZINC09328651	Cc1cccc(c1)/[NH+]=c\1/[nH]c(c(c(n1)N)[N+](=O)[O-])N1CC[N@H+](CC1)C	0
ZINC09420641	COc1ccccc1CNC(=O)c1c(n(nn1)c1ccc(cc1)F)N	0
ZINC09498461	C[C@H](C(=O)Nc1ccc(cc1F)F)OC(=O)c1ccc(cc1N)F	0
ZINC09620252	CCCCC(=O)N1CCN(CC1)c1nc(cc(n1)NCC)C	0
ZINC09815368	CCc1ccc(cc1)OCC(=O)Nc1ccccc1OCC=C	0
ZINC09833645	Cc1ccccc1NC(=O)[C@H](C)OC(=O)c1ccc(c(c1)N)Cl	0
ZINC09836336	CC(=O)Nc1cccc(c1)C(=O)Nc1cccc(c1)Cl	0
ZINC10121827	CCOCC(=O)NNC(=S)Nc1ccccc1	0
ZINC10377013	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1cccc(c1)n1cccc1	0
ZINC10434304	Cc1nc2n(n1)[C@@H](C(=C(N2)C)C(=O)N)c1ccc(cc1)O	0
ZINC10454472	CC(C)Oc1ccc(cc1)NC(=O)c1ccc(cc1)C(=O)OC	0
ZINC10505519	c1cc(c(cc1Cl)Cl)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC10511756	CSc1ccccc1NC(=O)c1cc2cc(ccc2s1)[N+](=O)[O-]	0
ZINC10619878	c1cc2c(c(c1)[N+](=O)[O-])C(=O)N(C2=O)Cc1ccc(cc1F)C#N	0
ZINC10911107	c1cc(c(cc1Cl)Cl)OCCn1c(ccc(c1=O)C(=O)N)C(F)(F)F	1
ZINC10923133	CCOc1ccccc1c1nc(cs1)CC(=O)Nc1ccc(cc1)F	0
ZINC11160278	CCOCCSC(=[NH2+])Nc1ccc(cc1)OC	0
ZINC11466121	c1cc(ccc1[C@H](C(=O)N)OC(=O)c1ccc(s1)Cl)F	0
ZINC11660742	c1ccc(c(c1)CNC(=O)CCNc1ccccc1[N+](=O)[O-])F	0
ZINC11690516	COc1cc(ccc1Cl)n1c(c(nn1)C(=O)NCc1ccccc1)N	0
ZINC11727072	COC(=O)[C@H]1CCCC(=O)N1c1ccccc1	0
ZINC11730944	c1cc2c(c(c1)N)C[N@H+](C2)C1CCCCC1	0
ZINC11902748	Cc1cc(ncn1)Nc1ccc(cc1)C(=O)OC	0
ZINC12070865	CCOC(=O)c1csc(n1)NC(=O)Cc1ccc(cc1)SC(C)C	0
ZINC12333329	C[C@H](CNC(=O)COC)Oc1cccc(c1)C[NH+]1CCSCC1	0
ZINC12336724	C[C@@]1(C[C@@H]([C@@H](c2cccc(c2)F)[N@@H+]1C)C(=O)[O-])C(=O)OC	0
ZINC12340210	c1ccc2c(c1)ccc1c2C(=NNC(=S)N)CCO1	0
ZINC12396453	c1cnn(c1N)CC(F)F	0
ZINC12404204	CCCNC(=O)c1ccc(cc1)NC(=O)[C@@H](CC)Oc1ccccc1	0
ZINC12413626	CCOC(=O)c1c(c(n[nH]1)c1ccccc1)Br	0
ZINC12413633	CCOC(=O)c1c(c(n[nH]1)c1ccc(cc1)c1ccccc1)Br	0
ZINC12503204	C[C@@H]1[C@H]([C@H]([C@@H]([C@H](O1)OC)O)O)O	0
ZINC12525038	CCCCOc1ccc(cc1)/C=N/Nc1ccnc2c1ccc(c2)Cl	0
ZINC12542070	Cc1ccc(cc1)CSCC(=O)Nc1cc(ccn1)C	0
ZINC12586541	Cc1cc2cccc(c2nc1)S(=O)(=O)Oc1ccc(cc1)CCOC	0
ZINC12633733	COc1ccc(cc1)CCSc1ncc(c(n1)N)C#N	0
ZINC12768877	Cc1c(c(on1)N)C(=O)O[C@@H](C)C(=O)N1CCc2ccccc2C1	0
ZINC12786988	c1cc(oc1)CNC(=O)Cc1nc(cs1)c1ccc2c(c1)CCC2	0
ZINC12822918	CCCCn1c(c(c(=O)[nH]c1=O)N(CCCC)C(=O)COC)N	0
ZINC12859773	CN(C)C(=N)NC(=N)N	0
ZINC12895663	c1ccc(cc1)c1c(sc(n1)SCC(=O)Nc1ccc(c(c1)Cl)F)N	0
ZINC12946615	CCCNC(=O)[C@H](C)Sc1nnc(s1)N	1
ZINC12972099	COc1cc(cc(c1)OC)CCC(=O)N1CCc2c(ccs2)C1	0
ZINC12976731	CC(C)COCCCNS(=O)(=O)c1ccc2c(c1)CCC2	0
ZINC13022859	CCOc1cc2c(cc1NC(=O)C[C@@H]1CCC=C1)O[C@H](C2)C	0
ZINC13116744	c1ccc2c(c1)c(c[nH]2)CCN/C(=N/S(=O)(=O)c1ccc(cc1)F)/N	0
ZINC13116816	CC[N@@H+]1CC=C2[C@@H](C1)[C@H]([C@@H](C(=[NH2+])C2(C#N)C#N)C#N)c1ccc(s1)Cl	0
ZINC13145395	C[C@@H]1C[C@@H](CN(C1)C(=O)COC(=O)c1ccc(cc1N)Cl)C	0
ZINC13435042	c1cn(c(=O)nc1N)[C@@H]1C[C@@H]([C@@H](O1)CO[P@@](=O)([O-])OP(=O)([O-])[O-])O	0
ZINC13496415	Cc1ccc(cc1)S(=O)(=O)/N=C(\[N-]c1cc(c(cc1C)O)C(C)C)/C	0
ZINC13521786	c1nc(c2c(n1)n(cn2)[C@]1([C@H]([C@@H]([C@H](O1)CO)O)O)CO)N	0
ZINC13571553	COc1cc2c(cc1OC)nc(=S)n(c2N)CCCN1CCOCC1	0
ZINC13571553	COc1cc2c(cc1OC)nc(n(c2=[NH2+])CCC[NH+]1CCOCC1)[S-]	0
ZINC13633740	CCCc1nc2ccc(cc2c(=O)n1c1ccccc1Cl)Br	0
ZINC13653505	CS(=O)(=O)c1ccccc1C(=O)Nc1nnc(o1)Cc1cccs1	0
ZINC13657989	C/C(=C(/C(=N)c1ccccc1Cl)\C(=O)OC)/[O-]	0
ZINC13670643	CS(=O)(=O)N(CC(=O)NCCCc1ccccc1)c1ccc(cc1)Cl	0
ZINC13808126	CN(C)c1ccc(cc1)/N=N/c1ccc(cc1)S(=O)(=O)/N=C(\N)/OC	0
ZINC13831597	c1nc2c(nc(=O)[nH]c2n1[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC14015761	c1ccc2c(c1)ccc(c2C=O)OC(=O)Cc1ccc(cc1)Cl	0
ZINC14022034	C[C@@H](C(=O)Nc1ccccc1)OC(=O)c1ccc(cc1N)F	0
ZINC14147253	c1ccc2c(c1)nc(o2)N1CCC(CC1)C(=O)O[C@H]1CCOC1=O	0
ZINC14245789	CCOc1c(cc(cc1Br)C(=O)NNC(=O)c1cc(no1)C)OC	0
ZINC14479182	COc1ccc(cc1OC)[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)F	0
ZINC14629196	CCOCCOc1c(cccc1Cl)N	0
ZINC14629779	Cc1ccc(c(c1)Oc1ccc(cc1)C(=O)OC)N	0
ZINC14630003	C[NH+](C)CCCOc1ccc(cc1Cl)N	0
ZINC14630144	Cc1ccc(c(c1)OC)Oc1ccc(cc1)N	0
ZINC14630491	CCCOCCOc1ccc(cc1C)N	0
ZINC14630916	c1ccc(cc1)CCOc1ccc(cc1N)Br	0
ZINC14806154	c1ccc(cc1)[C@@H](C(=O)N)NS(=O)(=O)C1=Cc2ccccc2CC1	0
ZINC14806300	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@H]2[C@H](O1)CO[P@@](=S)(O2)O)O)N	0
ZINC14974410	COCCNC(=O)C[C@@H]1C(=O)NCC[N@H+]1Cc1ccc(cc1F)OC	0
ZINC14983505	CCCOCc1cnc2c(n1)c([nH+]c(N)n2)N	0
ZINC15022563	CCNc1cc([n+](c2c1c(n[nH]2)/N=C\c1ccccc1O)CC)N	0
ZINC15080707	c1cc(ccc1N)S[C@H]1[C@@H]2C[C@@H]3[C@H]1OC(=O)[C@@H]3[C@@H]2C(=O)[O-]	0
ZINC15082375	CCOP(=O)([C@@H]1[C@@H](C(=C(NC1=O)N)C#N)c1ccccc1)OCC	1
ZINC15099160	Cc1ccccc1OCC[N@@H+](C)CC(=O)Nc1ccc2c(c1)OCO2	0
ZINC15350683	CCOC(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC15443117	CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCC(CC1)C(=O)N	0
ZINC15443216	c1cc(c(cc1[N+](=O)[O-])F)N1CCC2(CC1)OCCO2	0
ZINC15456715	COc1ccc(cc1)OCCCS/C(=N/C[C@H]1CCCO1)/N	0
ZINC15456739	Cc1cccc2c1nc([nH]c2=O)CS/C(=N/C[C@H]1CCCO1)/N	0
ZINC15456954	C[C@@H](COC)/N=C(\N)/SCCCOc1ccc(cc1)F	0
ZINC15555581	C[C@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)CCSc1ccc(cc1)Cl	1
ZINC15657786	CO[C@H]1[C@@H]([C@H](O[C@@H]([C@@H]1OC)O)CO)O	0
ZINC15770855	CCc1ccc(cc1)CNc1nc(no1)c1cccc(c1)OC	0
ZINC15778150	CC[NH+]1CCN(CC1)c1ncc(c(n1)C)C(=O)NCCCOC(C)C	0
ZINC15784685	CN(C)C(=O)[C@H](Cn1c2ccccc2nn1)CN1CCOCC1	0
ZINC15828757	CCOc1cc(nc2c1cc(cc2)C(=O)OCC)c1ccccc1	0
ZINC15829041	CCO/C=N/c1c(nnn1Cc1ccc(cc1)C)C(=O)N	0
ZINC15975148	Cc1c(c(c(cn1)C[NH3+])COC)N	0
ZINC15986027	c1cc2c(cc1/C=N\[NH+]=C(/c1c(non1)N)\N)OCO2	0
ZINC16490121	c1cc(ccc1c1cnnn1c1c(non1)N)Cl	0
ZINC16638126	CCCCCCNC(=S)Nc1ccnc(c1)Cl	0
ZINC16851425	Cc1cc(ccc1OCCC(C)C)CSC(=[NH2+])N	0
ZINC16889990	c1ccc(cc1)c1[nH]c(=O)nc(n1)N	0
ZINC16928937	c1c(ncn(c1=O)[C@@H]1C[C@@H]([C@H](O1)CO)O)N	0
ZINC16951892	CCOC/C(=N/NC(=O)N)/c1ccccc1	0
ZINC16952419	c1c(c(nc(=O)n1[C@H]1CC[C@H](O1)CO)N)F	0
ZINC16975048	C/C(=C\C(=O)OC)/Oc1cc(c(cc1Cl)Cl)Cl	0
ZINC17008463	c1cc(cc(c1)Br)/C=N/NC(=O)C1CCC1	0
ZINC17009643	c1ccc(cc1)CCNC(=O)CSc1ccc(cc1)N	1
ZINC17020721	c1nc(c2c(n1)n(cn2)[C@@H]1C[C@@H]([C@H](CO1)O)O)N	0
ZINC17031432	c1cc2c(cc1Cl)cc(c(=[NH2+])o2)C(=O)NC[C@H]1CCCO1	0
ZINC17073330	CCc1ccc(s1)/C=N\NS(=O)(=O)c1cc(ccc1OC)OC	0
ZINC17089737	c1cc(ncc1I)NC(=O)c1c(c(c(c(c1F)F)F)F)F	0
ZINC17198412	COC(=O)Cc1nnc(s1)NC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC17310932	Cc1c(c(n(n1)c1ccccc1)Cl)C[NH2+]Cc1ccccc1OC	0
ZINC17366448	Cc1cc(ccc1NC(=O)c1ccc(cc1Br)F)Br	0
ZINC17723886	Cn1c2ccccc2nc1/N=N\c1ccccc1	0
ZINC17784370	c1ccc2c(c1)CCC/C/2=N/Nc1ccccn1	0
ZINC18179081	COCc1cc(=O)[nH]c(n1)/N=C(/N)\Nc1c(cccc1F)F	0
ZINC19045509	c1ccc2c(c1)N[C@@H]1[C@@H](O2)CCO1	0
ZINC19134885	C[C@@H]1CN(C[C@@H](O1)C)c1c(c(nc(n1)N1CCCCC1)N)[N+](=O)[O-]	0
ZINC19144092	c1cc(oc1)c1c2c([nH]n1)CCN(C2)Cc1ccc(s1)[C@H]1CCCO1	0
ZINC19396474	CN1CC[NH+](CC1)Cc1cccc(c1)N	0
ZINC19427149	C[C@@H](C(=O)[O-])OCC(C)C	0
ZINC19433248	CCNC(=O)COc1ccc(cc1OC)C(=O)C	0
ZINC19502654	Cc1ccc(c(c1)OCC(F)(F)F)N	0
ZINC19542473	CC(=O)NCCCc1ccc(cc1)c1csc(n1)c1cccc(c1)F	0
ZINC19606565	c1cc(cc(c1)Br)CN1CC[NH+](CC1)CCO	0
ZINC19634881	C[C@@H]1CN(C[C@H](O1)C)CCc1ccccc1	0
ZINC19657290	Cc1cc(nc2c1c(n[nH]2)N[C@@H]1CC[N@H+](C1)Cc1ccccc1)C	0
ZINC19662212	c1ccc(c(c1)C1(CCOCC1)C(=O)Nc1nc(cs1)CC(=O)N)F	0
ZINC19673131	C[C@@H](COC)/[NH+]=C(\N)/SCc1ccc(cc1)F	0
ZINC19736424	Cc1cc(ccc1NC(=O)c1cccc(c1)OCCC(C)C)N	1
ZINC19737453	c1cc(c2c(c1)sc(n2)N)N	0
ZINC19797084	Cc1cccc(c1)c1cc2c(s1)c(ncn2)n1c(c(cn1)C#N)N	0
ZINC19799422	CCOC(=O)[C@H](CS[C@@H]1CC(=O)N(C1=O)c1cccc(c1)Cl)N	0
ZINC19831064	c1c(cnc(c1[N+](=O)[O-])N)[N+](=O)[O-]	0
ZINC19833247	C[C@@H]1CN(C[C@H](O1)C)c1c(c(=O)n2ccccc2n1)/C=N/NC(=S)N	0
ZINC19846088	c1ccc(cc1)CSCc1cccc(c1)N	0
ZINC19854079	CCCOc1ccc(cc1[N+](=O)[O-])c1csc(n1)N	0
ZINC19870780	C1CC1COCCBr	0
ZINC19911643	Cc1cc(ccc1N)OCCCC[S@@](=O)O	0
ZINC19930061	Cn1c2ccccc2[nH+]c1[C@H](c1ccncc1)N	0
ZINC19962170	CCc1cccc(c1)NCc1cccc(c1O)OCC	0
ZINC20070534	CCNC(=O)C[NH2+]C[C@H](c1cccc(c1)OC)N(C)C	0
ZINC20091797	CN(C)CCC[NH2+]Cc1ccc(cc1)N1CCOCC1	0
ZINC20096472	c1ccc(cc1)[C@@H](CNCc1ccncc1)[NH+]1CCCC1	0
ZINC20154608	c1cc(c(cc1[N+](=O)[O-])NC(=S)N)[O-]	0
ZINC20182806	c1cc(sc1)C(=O)N1CCc2ccc(cc2C1)N	0
ZINC20186528	c1cc(ccc1CCC(=O)N1CCOCC1)N	0
ZINC20186708	Cc1cc(cc(c1)NC(=O)CCc1ccc(cc1)N)C	0
ZINC20187164	CC(C)Oc1ccc(cc1)NC(=O)CCc1cccc(c1)N	0
ZINC20202257	CCC(=O)Nc1ccc(cc1)C(=O)NCCc1nnc(s1)N	1
ZINC20253651	C1CC[NH+](C1)CCSCCC(=O)[O-]	0
ZINC20272105	CCOC(=O)CN1CCC(CC1)C(=O)N	0
ZINC20329020	COc1cc(cc(c1OCC(=O)[O-])/C=C/C(=O)[O-])Cl	0
ZINC20349443	Cc1c(cnn1C)[C@@H](C)[NH2+]Cc1ccc(cc1)F	0
ZINC20350469	CCCn1ccc(n1)NCc1cccc(c1)C	0
ZINC20351341	Cc1c(cn(n1)C)[C@@H](C)[NH2+]Cc1ccc[nH]1	0
ZINC20358513	C[C@H](C(=O)NCC=C)Nc1ccc2c(c1)OCCCO2	0
ZINC20363558	CCC[C@@H](C)NC(=O)[C@@H](C)Sc1nnc(s1)N	1
ZINC20588223	CCCC[C@@H](CC)c1n[nH]c(=S)n1N	0
ZINC20596124	COc1ccc(c2c1cccc2)[C@@H](C(F)(F)F)N	0
ZINC20636011	CCOC(=O)c1cnc2c(c(nn2c1N)C(C)C)c1ccc(cc1)F	0
ZINC20707633	CC1([C@H]2CC[C@@]1([C@@H](C2)OC[C@H](CN1CCN(CC1)C)O)C)C	0
ZINC20757105	C/C(=N\Nc1ccc(nn1)Cl)/c1cccc(c1)OC	0
ZINC20761958	Cc1ccc(cc1[N+](=O)[O-])/C=N/NCc1ccccc1OC	0
ZINC20820808	Cn1cc(nc1)c1nc(on1)c1ccccc1c1[nH+]cc[nH]1	0
ZINC20843507	COCc1nnc(n1N)SCC(=O)NCc1ccccc1OC	0
ZINC20843671	CCCSc1ccccc1NC(=O)CSc1nnc(n1N)COC	0
ZINC20856973	c1cc(ccc1F)S(=O)(=O)/N=C(\N)/N1CCOCC1	0
ZINC20877822	c1cc2c(cc1NCc1cc(ccc1OCC(=O)N)Cl)[nH]c(=O)[nH]2	0
ZINC20922029	c1ccc(cc1)NC(=O)CCSc1nnc(n1N)NN	1
ZINC20967854	CCCOc1ccc(cc1C[NH2+]CCCN(C)C)Br	0
ZINC20968019	CCCOc1ccc2ccccc2c1C[NH2+]C[C@@H]1CCCN1CC	0
ZINC20968481	CCn1cc(c2c1cccc2)C[NH2+]CCCN(CC)CC	0
ZINC21036311	CCSc1ccccc1NC(=O)CSc1nnc(n1N)N[NH3+]	1
ZINC21248684	Cc1c(c(sc1C(=O)Nc1cccc(c1)OC)N)C(=O)OC	0
ZINC21300811	CCCOc1ccc(nn1)N	0
ZINC21447499	Cc1nc(cs1)CC(=O)O[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC22002035	C1C[C@H]([C@H](C1)N1CCOCC1)N	0
ZINC22002586	C1[C@@H]([C@@H](C=CO1)O)CCO	0
ZINC22014151	C[C@H](Cc1ccccc1)NC(=O)c1ccccc1OC	0
ZINC22075012	C[NH+](C)CCNCc1ccccc1OCc1ccc(cc1)Cl	0
ZINC22123667	CCC[C@@H](C(=O)NN)[NH+]1CCCCCC1	1
ZINC22141429	C[C@@H]1CN(CCO1)c1ccc(cc1)N	0
ZINC22141431	C[C@H]1CN(CCO1)c1ccc(cc1)N	0
ZINC22143604	Cc1cc(ccc1C(C)C)OCCSc1nnc(c(=O)n1N)C	0
ZINC22452822	COc1ccc(cc1Br)S(=O)(=O)Oc1ccc(cc1)[N+](=O)[O-]	0
ZINC22532831	CC(C)Cc1nc(on1)C[N@@H+]1Cc2ccccc2C[C@H]1C(=O)N	0
ZINC22608993	CCc1ccccc1n1ccc2c(c1=O)cnc1n2nc(n1)C	0
ZINC22620968	C[C@@H](C(C)(C)C)NC(=O)c1cc(nc2c1cccc2)N1CCSCC1	0
ZINC22645713	Cc1ccc(c(c1)F)NC(=O)[C@@H](C)Sc1nc([nH]n1)N	0
ZINC22654632	COc1ccccc1CCNC(=O)c1ccc2c(c1)OCC(=O)N2	0
ZINC22805072	C#CCOC[C@H](CN1CCN(CC1)CCO)O	0
ZINC22863132	CCCCSc1cc(ccc1C(=O)N)N	1
ZINC22865056	COc1ccc(cc1N)C(=O)OCC(=O)Nc1cccc(c1)Cl	0
ZINC23131217	c1ccc2c(c1)C[C@H](OC2=O)C(=O)NCc1cccc(c1)Cl	0
ZINC23142398	c1nc(n[nH]1)NC(=O)CCN1C(=O)[C@H]2CCCC[C@@H]2C1=O	0
ZINC23281642	Cc1cccc(c1C)N1CCN(CC1)Cc1c([nH]cn1)C	0
ZINC23361188	c1ccc2c(c1)cc(o2)CN1CCN([C@H](C1)CCO)Cc1cccs1	0
ZINC23499578	C[C@@H](c1ccc(cc1)Cl)NC(=O)CCCCNC(=O)N	1
ZINC24056980	CC(C)C[C@H](CNc1cc(nc(n1)N)Cl)N1CCOCC1	0
ZINC24056980	CC(C)C[C@H](CNc1cc(nc(n1)N)Cl)[NH+]1CCOCC1	0
ZINC24070690	Cc1ccc(s1)S(=O)(=O)N(C)c1ccccc1C(=O)N	0
ZINC24682559	Cc1c(c(on1)C)S(=O)(=O)NC[C@@H](C)N1CCOCC1	0
ZINC24876690	Cc1cccc(c1N)C(=O)O[C@@H](C)C(=O)Nc1c2c(nc[nH]2)ncn1	0
ZINC25015131	c1ccc2c(c1)CCN(C2)CCCNC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC25175870	Cc1c(n(c(n1)S[C@@H](c1ccccc1)C(=O)N)C[C@H]1CCCO1)C	0
ZINC25247405	c1cnccc1[C@@H]1CCCN1C(=O)C1=COCCO1	0
ZINC25357999	CC[N@@H+](Cc1ccc(c(c1)OC)OC)Cc1nc(no1)c1ccsc1	0
ZINC25539385	CC(C)[C@@H](CNC(=O)c1c(nccn1)N)[N@@H+]1CCc2ccccc2C1	0
ZINC25946500	COC(=O)CCN1CCN(CC1)Cc1nc2ccccc2c(n1)N	0
ZINC26421828	CCCc1cc(=O)nc([nH]1)n1c(cc(n1)C)N	0
ZINC26423344	COC(=O)[C@@H](c1ccccc1Br)N	0
ZINC26423862	CSc1cccc(c1)c1nnc(o1)N	0
ZINC26509567	CCCC[C@@H]1CNc2cc(ccc2O1)N	0
ZINC26511567	COCc1cc(n[nH]1)N	0
ZINC26511997	Cn1c(c(c(n1)COC)c1ccccc1OC)N	0
ZINC26512179	CCCc1c(nn(c1N)Cc1ccccc1)COC	0
ZINC26512471	CCCc1c(noc1N)c1ccc(cc1)OC	0
ZINC26515290	C[C@H](C(=O)N)[NH2+]CC=C	1
ZINC26660144	CCCN(Cc1ccccc1C#N)[C@@H]1CCS(=O)(=O)C1	0
ZINC26841767	C=CCn1c(c(sc1=S)C(=O)CC[NH+]1CCOCC1)N	0
ZINC27646493	C1[C@@H]2[C@@H]([C@H](S1)CCCCC(=O)NNC(=O)CON)NC(=O)N2	1
ZINC27790349	CC/N=C\1/N(C(=O)[C@H](S1)CC(=O)[O-])CC	0
ZINC27883682	Cc1cccc2c1ncn(c2=O)CCC(=O)N[C@H](C)[C@H]1CCCO1	0
ZINC27942949	Cc1cccc(c1C)OS(=O)(=O)c1ccc(cc1)OCCOC	0
ZINC27948565	CN(C)S(=O)(=O)NCC1(CCCCC1)N1CCOCC1	0
ZINC28016457	CNC(=O)Cc1ccc(cc1)NC(=O)c1ccccn1	0
ZINC28117374	CCC(C)(C)NC(=O)[C@H](C)Sc1nnc(s1)NC[C@H]1CCCO1	0
ZINC28459343	C[C@]1([C@@H]([C@H](O[C@H]1n1cc(c2c1ncnc2N)Br)CO)O)O	0
ZINC28572103	CCOCc1nc2c(n1CC(C)(C)O)c1ccccc1nc2N	0
ZINC29494282	CCC/[NH+]=C(\N)/SCC(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC29939836	CC[C@H](C(=O)Nc1cc(on1)C)OC(=O)c1csc2c1cccc2	0
ZINC30518225	CCOCc1ccccc1CNc1cn[nH]c(=O)c1Cl	0
ZINC31350911	C1CCCC[C@H]2COC[C@@H]2/C=C\CCC1	0
ZINC31475272	c1c([nH]c(n1)N)CC[NH3+]	0
ZINC31528935	COC(=O)CCCNC(=O)CCNC(=O)c1ccc(cc1)Cl	0
ZINC31649356	c1ccc(cc1)N/N=C\c1ccc(cc1)[N+](=O)[O-]	0
ZINC31756059	Cc1cc(c(c(c1)Br)OCC(=O)NCCC#N)Br	0
ZINC32099405	Cc1cc(c2cc(c(cc2[nH+]1)Cl)Cl)N	0
ZINC32214285	CCCOc1cccc(c1)CNc1ccc(cc1Cl)Cl	0
ZINC32233390	C1CCN(C1)Cc1nc(nc(n1)N1CCOCC1)N	0
ZINC32233390	C1CC[NH+](C1)Cc1nc(nc(n1)N1CCOCC1)N	0
ZINC32337068	CC(C)(C)CC(=O)N1CCC(=CC1)c1c[nH]c2c1cc(cc2)OC	0
ZINC32473528	CCOC(=O)c1ccc(cc1)S(=O)(=O)NC[C@H]1C[C@@H]1C	0
ZINC32501062	C1CS(=O)(=O)C[C@H]1NCCOCCO	0
ZINC32521275	c1cc(c(cc1Cl)NC(=O)CSc1nncc(=O)n1N)O	0
ZINC32534980	Cc1cc(c2c(c1)c(cc1n2c(nn1)SCCN1CCOCC1)C)C	0
ZINC32559951	c1cc(c(c(c1)Cl)Cl)NC(=O)C[C@H](C(=O)[O-])NCC[NH3+]	0
ZINC32720379	CCCNC(=O)CNC(=O)/C=C/c1ccc(cc1)NC(=O)C	0
ZINC32751573	Cc1cc(no1)CN1CC[NH+](CC1)Cc1nc(nc(n1)N)N	0
ZINC32755102	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)NCCc1ccc(cc1)Cl)C	0
ZINC32763312	c1cc(sc1)/C=C/C(=O)NC[C@@H](c1cccs1)N1CCCC1	0
ZINC32819114	Cc1ccc(cc1S(=O)(=O)N)NC(=O)c1cccnc1SC(F)F	0
ZINC32825650	CCCCN(C)S(=O)(=O)N[C@H]1CCN(C1)Cc1ccccc1	0
ZINC32841377	CC(C)C(=O)Nc1ccc(cc1)NC(=O)c1ccc(o1)COC	0
ZINC32843739	C[C@@H]1CCCN(C1)C(=O)c1cc(cn1C)Br	0
ZINC32848579	Cc1c(sc(n1)C)C(=O)OCCn1cnc2c1c(=O)n(c(=O)n2C)C	0
ZINC32905776	COc1c(c(nc(n1)N)N1CCCC1)/C=N/OCc1ccccc1	0
ZINC32937838	c1cn(nc1[N+](=O)[O-])CC(=O)N	0
ZINC32967927	Cc1cc(ccc1O[C@@H](C)C(=O)N[C@H](C(C)C)C(=O)OC)Cl	0
ZINC33012530	CC(C)c1nc(on1)c1cccc(c1)OCC(=O)NC	0
ZINC33014414	c1ccc(cc1)NC(=O)NCCNC(=O)c1c(non1)N	1
ZINC33248364	c1ccc(cc1)[C@@H]1C/C(=N\N=C/c2ccc(o2)[N+](=O)[O-])/N=[NH+]1	0
ZINC33271127	CCc1ccc2c(c1)[C@@H]1[C@@H](CCCO1)[C@@H](N2)c1ccc(c(c1)Cl)O	0
ZINC33336890	c1c(sc(n1)N1CCOCC1)/C=N\NC(=S)N	0
ZINC33363349	C=CCNC(=S)NC(=[NH2+])N1CCOCC1	0
ZINC33372501	c1cc(ccc1/C=C(/C#N)\c1nc([n-]n1)Cn1cncn1)F	0
ZINC33435784	CCOC(=O)c1csc(n1)N1[C@]([C@H]2CCCC2=N1)(C(F)F)O	0
ZINC33607264	CCOC(=O)N1CC[C@@H]([C@@H](C1)O)Nc1ccc(cc1N)Cl	0
ZINC33688343	CC[NH+](CC)CC[n+]1c2ccccc2n(c1N)CC(=O)OCC	0
ZINC33810799	c1ccc(cc1)/C=N/N=C/1\NC(=O)[C@@H](S1)CC(=O)c1ccccc1	0
ZINC33992159	CC1([C@H](NCS1)C(=O)N)C	0
ZINC34007792	C([C@@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)O[C@@H]1[C@H](O[C@H]([C@@H]([C@H]1O)N)O)CO)O)O)O)O	0
ZINC34110269	C[C@@H]1[C@@H](C(=O)N1S(=O)(=O)[O-])NC(=O)[C@@H](c1ccccc1)N	0
ZINC34154308	c1cc(c(cc1N)N)OC[C@H]1CCCO1	0
ZINC34159962	COc1ccc(cc1OC)/C(=C\C#N)/N	0
ZINC34251135	CCc1nc(c(c(=O)[nH]1)C)C	0
ZINC34347809	c1ccc(c(c1)c1c[nH]c[nH+]1)N	0
ZINC34667145	CC[C@@H](C[N@@H+]1CCO[C@@H](C1)COc1ccc(cc1)C(C)C)O	0
ZINC34753293	Cc1ccc(cc1)/N=C/c1cc(c(c(c1)OC)[O-])[N+](=O)[O-]	0
ZINC34769711	COCCN1CC(=O)C(=C1N)c1nc(cs1)c1ccc(cc1)C#N	0
ZINC34939414	Cc1ccc(c(c1)c1nc2cc(ccc2o1)Cl)N	0
ZINC34939521	CCCN[C@]1(CC[C@@H](CC1)CC)C#N	0
ZINC34958495	c1ccnc(c1)CCOCc1cccc(c1)C(=S)N	0
ZINC35031572	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](COc1ccc(cc1)[N+](=O)[O-])O	0
ZINC35042961	CCCCC[NH2+]Cc1ccc(c(c1)C)C	0
ZINC35057136	COC(=O)CN[C@H](c1ccccc1Cl)c1cc(ccc1N)Br	0
ZINC35120744	COCC[NH2+]C1CCSCC1	0
ZINC35161474	CN(C)c1ccc(cc1)NC(=O)c1c[nH]c2c1cccc2	0
ZINC35576036	c1cc(c(cc1S(=O)(=O)N)[N+](=O)[O-])NCCN1CCOCC1	0
ZINC35653300	CCOC(=O)c1c(snn1)N/C(=C(\C#N)/C(=O)OCC)/[O-]	0
ZINC35655482	Cn1cc(cn1)[C@H](CN1CCOCC1)[NH3+]	0
ZINC35769664	CCOC(=O)/C(=N\Nc1ccc(cc1F)Br)/C	0
ZINC36056170	CC(C)(C)OC(=O)N1[C@@H](CCCC1=O)C(=O)OCc1ccccc1	0
ZINC36097386	Cc1ccc(c(c1)C[N@H+](CCCOC)C[C@H](Cc1ccccc1)O)C	0
ZINC36098626	Cc1cccc(c1)CN(CCN1CCOCC1)C[C@@H](COCC#C)O	0
ZINC36099520	CC(C)COC[C@@H](C[N@H+](Cc1ccc(cc1)F)Cc1ccsc1)O	0
ZINC36102048	CC1(COCCN1C(=O)CCN1C(=O)c2ccccc2C1=O)C	0
ZINC36103127	COc1ccc(cc1)OC[C@H](C[N@H+](Cc1ccccc1F)C1CC1)O	0
ZINC36228493	CCOCC[NH2+]Cc1cc(ccc1F)F	0
ZINC36618867	CC1(Cc2c(sc3c2C(=[NH+][C@@H](N3)SCC[NH+](C)C)N)CO1)C	0
ZINC36652230	C[C@@H]1CC[N@H+](CC1)Cc1csc(n1)NC(=O)c1ccncc1	0
ZINC36676710	C1COCCN1C(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC36719492	c1ccc(cc1)[C@@H]1C[N@@H+](CC21CCCC2)C[C@@H]1CCOC1	0
ZINC36798365	Cc1c(sc(n1)SCC#N)CC(=O)N	1
ZINC36974665	c1ccc(cc1)C1(CCC1)C(=O)N1CCC[C@@H](C1)C(=O)[O-]	0
ZINC37222880	CCC(C)(C)OC(=O)Nc1cccc(c1)N	0
ZINC37440500	CCCn1c2ccc(cc2nc1CN)Cl	0
ZINC37480381	CCCC[C@H](C(=O)NCCOC)N	0
ZINC37496064	CC(C)N(CC(=O)N)C(=O)c1cc(c[nH]1)Br	0
ZINC37511183	Cc1cc(nc(n1)SCc1ccc(c(c1)F)F)Oc1ccc(cc1)Cl	0
ZINC37539126	C/C(=C\COc1ccc2ccc(=O)oc2c1)/C=C/[C@@H]1C(O1)(C)C	0
ZINC37947660	Cc1c(nc([nH]c1=O)c1cccnc1)C	0
ZINC38046687	CCn1c2ccccc2nc1C[NH2+]CCCOCCOC	0
ZINC38279120	CS/C(=N\[NH+]=C(\c1cncc(n1)N1CCC2(CC1)OCCO2)/N)/[S-]	0
ZINC38343282	C[C@@H](c1cccc(c1)N1CCOC1=O)[NH3+]	0
ZINC38518726	Cc1cccc(c1)OCC(=O)N1CCC(CC1)c1nnc(o1)C1CC1	0
ZINC38577126	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccccc1C(F)(F)F	0
ZINC38577715	Cc1ccsc1[C@H]1C(=C(O[C@@H]2C1=C(N=N2)COC)N)C#N	0
ZINC38579645	c1cnc(nc1N1CC[NH+](CC1)CCC#N)Cl	0
ZINC38610374	CCOC(=O)[C@@H]1C(=c2cc(ccc2=[NH+]1)F)NC(=O)CCC1CCCC1	0
ZINC38748323	C[N@@H+]1CCC2=C(C1)[C@H](N=C1C2=C(N=N1)N)NCCc1ccccc1	0
ZINC38865522	COC(=O)CCc1cccc(c1)N	0
ZINC38989655	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(c(c1)OC)O	0
ZINC38995459	COCOCC(=[NH2+])N	0
ZINC39000596	COc1cc(ccc1O)[C@H]1CC(=O)NC2=NC(=NC(=O)[C@H]12)SCC#C	0
ZINC39024815	Cc1ccc(o1)[C@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC39024841	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1c(cccc1Cl)F	0
ZINC39048574	Cc1cc(c(c(c1C)N)C)N	0
ZINC39051389	c1cc(c(nc1)F)CCO	0
ZINC39057990	CCOC(=O)[C@H]1[C@@H]([NH+]=CN1)N	0
ZINC39058177	CC(=O)NC[C@@H](C(=O)OC)N	0
ZINC39064244	C1C[C@H](OC(=C1)C(=O)N)O	0
ZINC39077921	CC[C@H](COC)[NH+](C)C	0
ZINC39088918	C[C@H]1[C@@H](C[C@H](O1)C[NH+](C)C)F	0
ZINC39090663	CC[NH2+]C[C@@]1(CC[N@H+](CC1)CC)OC	0
ZINC39139197	CCOC(=O)N/C(=C(/C=O)\C)/N	0
ZINC39168340	c1c2c(cc(c1F)F)nc([nH]2)N	0
ZINC39168692	CCOC(=O)[C@]1(CC(=NC1=O)[O-])N	0
ZINC39273190	CC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(c(c1)COC)OC	0
ZINC39324587	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)C(C)C	0
ZINC39356008	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1)C	0
ZINC39373978	C([C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)O)N)O)O	0
ZINC39379203	c1ccc(cc1)[C@@H]1[C@H]([C@@H](OC2=C1CCCC2)N)C#N	0
ZINC39388353	COC(=O)CCNc1ccc(cn1)c1nc(no1)c1ccccc1F	0
ZINC39471356	c1ccc2c(c1)nc(s2)c1ccc(cc1)CBr	0
ZINC39510559	C1CCC[NH+](CC1)[C@@H]1CCN(C[C@H]1O)CCCC1CCCC1	0
ZINC39531735	Cc1c[nH+]c(nc1N(C)C)c1cccc(c1)[C@@H]1C=CN=[NH+]1	0
ZINC39612728	C[C@@H]1C(=C(C(=N1)C(=O)CN1CC[C@@H](CC1)C(=O)N)C)C(=O)OC	0
ZINC39712265	CC[C@H](C)[NH2+]CC[NH2+]C(C)C	0
ZINC39715053	Cc1ccc(cc1C)NC(=O)C[C@H](C(=O)[O-])[NH2+]CCN	1
ZINC39715370	c1csc2=C[C@@H](N=c12)C(=O)NN	0
ZINC39899953	CCCCCn1c2ccccc2nc1[C@H](C)Oc1cccc(c1)C	0
ZINC39931173	CC(C)(C)OC(=O)N[C@H](Cc1ccc(cc1)N)C(=O)OC	0
ZINC39955480	c1cc(ccc1n1c(c(c(n1)[C@H]1CCCO1)C#N)N)F	0
ZINC39971765	C[C@@H](c1ccc(s1)Cl)NS(=O)(=O)C	0
ZINC39995821	C[C@@H]1C(=c2ccccc2=[NH+]1)C(=O)[C@H](C)S[C@@H]1NN=C(S1)N	0
ZINC40104042	CC(C)c1nnc(s1)NC(=O)NCc1ccc(cc1)N1CCCC1	0
ZINC40151750	Cc1cc(c(s1)C)[C@H](C)NC(=O)Nc1cccc(c1)NC(=O)OC	0
ZINC40177493	c1cc(ccc1CCN[C@@H]1CCS(=O)(=O)C1)S(=O)(=O)N	0
ZINC40208154	CCCn1c2ccccc2[nH+]c1CCCNC(=O)c1ccc(cc1)Br	0
ZINC40220632	c1ccc(c(c1)NC(=O)N1CCN(CC1)S(=O)(=O)N)F	0
ZINC40223962	CCc1ccc(cc1)OCCCn1cnc2c1cccc2	0
ZINC40402507	c1cc(sc1)c1nc2cc(ccc2n1CCCO)Cl	0
ZINC40417578	CCCn1c2ccc(cc2nc1[C@@H](C)N)C(F)(F)F	0
ZINC40428617	CCc1nc(c(c(n1)Cl)N)Oc1cc(nn1c1cccc(c1)F)C	0
ZINC40433230	c1ccc(c(c1)C[NH2+]CCN1CCCCCC1)Cl	0
ZINC40448737	c1c(cc(c(c1N)Br)Cl)Cl	0
ZINC40477305	C[C@@H]1Cc2cc(ccc2N1CCOC(C)C)S(=O)(=O)N	0
ZINC40522023	COc1ccc2c(c1)occ2CC(=O)N[C@@H]1CCCCNC1=O	0
ZINC40538976	C[C@@H]1CN(C[C@@H](O1)C)c1ccc2c(c1)sc(n2)N	0
ZINC40545168	Cc1cc2c(cc1C)O[C@@]1(N2)C=C(OC(=C1C#N)N)C	0
ZINC40555412	c1cnc(nc1)c1nc(cs1)CN1CCN(CC1)C[C@H]1CCCO1	0
ZINC40598675	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NCC=C)[N+](=O)[O-]	0
ZINC40661853	CCN(c1cccc(c1)C)c1c(c(nc[nH+]1)NCCOC)N	0
ZINC40686965	Cc1ccc[nH+]c1Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687023	COc1ccccc1Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687122	CCOc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687123	CC(C)Oc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687150	Cc1cc(ccc1Cl)Oc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687199	C[C@@H](COC)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687241	c1cn(cn1)c1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40688046	COc1cccc(c1)Nc1c(c(ncn1)Nc1cccc(c1)Cl)N	0
ZINC40688238	CCc1ccccc1Nc1c(c(ncn1)N(C)c1ccccc1)N	0
ZINC40688350	CCc1ccccc1Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40700824	COC(=O)c1ccc(cc1)Oc1c(c(ncn1)n1ccnc1)N	0
ZINC40701345	Cc1ccnc(c1)Nc1c(c(ncn1)N1CCc2ccccc2C1)N	0
ZINC40705508	CC(=O)c1cccc(c1)Nc1c(c(nc[nH+]1)NC1CCCCCC1)N	0
ZINC40706085	CC(C)c1ccc(cc1)Nc1c(c(nc[nH+]1)NCCCOC)N	0
ZINC40706465	CCCCNc1c(c(ncn1)N(CCC#N)CCC#N)N	0
ZINC40706717	CCCCNc1c(c(ncn1)NCc1ccc(cc1)F)N	0
ZINC40707766	CCCNc1c(c(ncn1)Nc1ccccc1C)N	0
ZINC40707788	CCCNc1c(c([nH+]cn1)Nc1ccc(cc1)F)N	0
ZINC40708909	C=CCNc1c(c(ncn1)N[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)N	0
ZINC40723477	CN(C)c1c(c([nH+]cn1)Nc1ccccc1C(=O)OC)N	0
ZINC40725029	C[C@@]12C[C@@H](CC(C1)(C)C)N(C2)c1c(c(ncn1)N1CCOCC1)N	0
ZINC40725137	COc1ccccc1Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40726070	c1ccc(cc1)CCNc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40726070	c1ccc(cc1)CCNc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40726497	C[NH+]1CCN(CC1)c1c(c(ncn1)NCCc1cccs1)N	0
ZINC40730260	CCCCN(C)c1c(c(ncn1)Nc1ccccc1F)N	0
ZINC40730922	C[C@@H]1CCCN(C1)c1c(c([nH+]cn1)Nc1ccccc1C(=O)OC)N	0
ZINC40752058	COCCN(CCOC)c1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40756006	c1cc(ccc1Nc1c(c(nc[nH+]1)NCCC1=CCCCC1)N)F	0
ZINC40756535	CN(c1ccccc1)c1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40756575	c1ccnc(c1)Nc1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40756575	c1ccnc(c1)Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40756774	C[C@H](COC)Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40757309	COCCCNc1c(c([nH+]cn1)Nc1ccc(cc1)OC(F)(F)F)N	0
ZINC40757313	COCCCNc1c(c(ncn1)NCc1ccc(cc1)F)N	0
ZINC40757369	COCCCNc1c(c(ncn1)Oc1ccc(cc1)Br)N	0
ZINC40757629	C[C@@H](COC)Nc1c(c(ncn1)NNc1ccccc1)N	0
ZINC40758358	COCCNc1c(c(ncn1)Nc1cccc2c1nccc2)N	0
ZINC40760260	C[C@@H](c1ccccc1)Nc1c(c(ncn1)Nc1ccccc1OC)N	0
ZINC40760354	C[C@H](c1ccccc1)Nc1c(c(ncn1)NCCOC)N	0
ZINC40760997	c1ccc2c(c1)nc(s2)Nc1c(c(ncn1)Nc1ccc(cn1)Br)N	0
ZINC40776860	CCn1c(nnn1)c1cccc(c1)C(=O)Nc1cccc(c1)C(=O)N	0
ZINC40779338	COc1ccccc1Nc1c(c(nc[nH+]1)Nc1ccc(cn1)Cl)N	0
ZINC40781366	c1ccc(c(c1)Nc1c(c(ncn1)NCCCn1ccnc1)N)Cl	0
ZINC40781735	Cc1cccc(c1)Nc1c(c(nc[nH+]1)NCCc1cccs1)N	0
ZINC40781771	c1cc(cc(c1)Cl)Nc1c(c(ncn1)NCc1ccc(cc1)Cl)N	0
ZINC40781992	C[C@@H](COC)Nc1c(c([nH+]cn1)Nc1cccc(c1)C(F)(F)F)N	0
ZINC40782107	Cc1ccc(cc1)Nc1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40782147	COCCNc1c(c(ncn1)Nc1ccc(cc1)Cl)N	0
ZINC40782626	C[C@@H](COC)Nc1c(c(ncn1)Nc1ccc(cc1)OC)N	0
ZINC40783980	COCCNc1c(c(ncn1)Nc1ccc(cc1)C(F)(F)F)N	0
ZINC40783984	COCCNc1c(c(ncn1)Nc1ccc(c(c1)F)F)N	0
ZINC40783988	C[N@H+]1CC[C@@H](CC1)N(C)c1c(c(ncn1)NCCOC)N	0
ZINC40794367	c1ccnc(c1)C(=O)NNc1c(c(ncn1)Nc1cccnc1Cl)N	0
ZINC40796496	C[C@H](COC)Nc1c(c(=O)[nH]cn1)N	0
ZINC40797788	CCOC(=O)c1cccc(c1)Nc1c(c(nc[nH+]1)NCCC(C)C)N	0
ZINC40798891	Cc1ccc([nH+]c1)Nc1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40800541	CC[C@@H](C)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40800878	CN(c1ccccc1C(=O)OC)c1c(c(ncn1)n1cc[nH+]c1)N	0
ZINC40801502	Cc1ccc(cc1C)Oc1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40801694	CCOc1ccccc1Nc1c(c(nc[nH+]1)NCCc1cccs1)N	0
ZINC40824744	Cc1c2c(oc1C(=O)Nc1ccccc1F)CCC/C/2=N\NC(=[NH2+])N	0
ZINC40922444	CCCOc1cccc(c1)[C@@H]1C(=C(Nc2n1nnn2)C)C(=O)OCC	0
ZINC40944255	Cc1cc(c(c(c1Cl)C)Br)OC/C(=N/c1nnc(s1)COC)/[O-]	0
ZINC40947881	c1ccc(cc1)CSc1nnc(s1)c1ccccc1	0
ZINC40989544	COc1cccc2c1nc(s2)NC(=O)CCCOc1ccccc1	0
ZINC41147259	CN(C)c1c2ccccc2[nH+]c(n1)NCCOC	0
ZINC41209405	Cc1ccc(c(c1)c1ccc([nH+]c1)N)C	0
ZINC41260851	CC(C)Cc1ccc(cc1)C(=O)CCC(=O)N	0
ZINC41281869	c1cc(ccc1OCC[N@@H+]1CC[C@H](C1)CO)F	0
ZINC41295813	CSCC[C@@H](C(=O)NCCc1ccccn1)NC(=O)N	1
ZINC41611397	Cc1cccc(c1)NC(=O)CN(C)C(=O)OC	0
ZINC41702428	c1c(cc(c2c1ncc(c2Cl)Cl)F)F	0
ZINC42043653	Cc1ccc(c(c1)NC(=O)C(=O)NCCCC(=O)N)C	1
ZINC42109481	Cc1c(cc(cc1[N+](=O)[O-])C#N)N1CCC(CC1)C	0
ZINC42302214	CCN(C[C@@H](C)C#N)S(=O)(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC42309773	c1cc(cnc1)NC(=O)NCCCC[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC42326814	CCN(Cc1ccccc1Cl)C(=O)NCc1ccc(cc1)COC	0
ZINC42350535	Cn1ccc(n1)[N-]S(=O)(=O)c1c(ccs1)Br	0
ZINC42357186	CCCCNC(=O)[C@@H](C)Sc1nc(cc(n1)N)C	1
ZINC42366618	CCCNC(=O)CN(C)Cc1ccc(cc1Cl)F	0
ZINC42372200	Cc1ccc(c(c1)OCCSc1nnc(n1C)N)C	0
ZINC42775869	C1C[NH2+]C[C@@H]1OCCF	0
ZINC42874199	c1ccc(c(c1)CC(=O)N)NC(=O)NCCO	1
ZINC42928206	c1cc(ccc1[N+](=O)[O-])SCC(=O)NCCCC(=O)N	1
ZINC43043113	C[C@@H](C(=O)NCCNC(=O)c1ccccc1Cl)SC	0
ZINC43073231	C[C@@H]1CC[C@H](CC1)NC(=O)Nc1cnn(c1)CCOC	0
ZINC43074373	c1cc2cn[nH]c2c(c1)C(=O)OCC(=O)N	0
ZINC43145402	CN(C)[C@H](CNC(=O)NCCc1ccc(s1)S(=O)(=O)N)c1cccs1	1
ZINC43156836	CSc1cccc(c1)NC(=O)NCCc1cn2ccccc2n1	0
ZINC43311522	c1cnc(nc1)N1CCC[C@@H](C1)NC(=O)NCCn1cc[nH+]c1	0
ZINC43579713	c1cc(c(cc1C(=O)N(CCC#N)CCC#N)F)Br	0
ZINC43648461	c1c(nc(s1)NC(=O)NCC(=O)N1CCCC1)C1CC1	0
ZINC43711588	c1cc(ccc1C(=O)N)NC(=O)NCCC1CCCCC1	1
ZINC43722027	C[C@@H](c1ccccc1)NC(=O)Nc1cccc(c1)C(=O)N	0
ZINC43827901	CC(C)(C)OC(=O)N1CCC(CC1)(C#N)N	0
ZINC44027192	Cc1ccc(cc1C)/C=C(\C#N)/C(=O)C(C)C	0
ZINC44070286	C[C@H](c1nc(no1)C(C)(C)C)[NH+]1CCN(CC1)CCO	0
ZINC44118288	CCCc1cc(cc[nH+]1)N	0
ZINC44121931	c1cc(nc(c1)N)[C@@H]1CCOC1	0
ZINC44122304	c1cnc(nc1N)[C@H]1CCOC1	0
ZINC44476432	CCCOc1ccc(cc1[C@H](C[NH3+])[NH3+])C(C)C	0
ZINC44515197	C[N@H+]1CC[C@@H](CC1)C[NH2+][C@@H]1CCCc2c1ccc(c2)OC	0
ZINC44549653	COCc1ccccc1NC(=O)CCN1C(=O)c2ccccc2C1=O	0
ZINC44646453	C[C@H](C(=O)N1CCC[C@@H]1C(=O)N)Oc1ccccc1	0
ZINC44653930	c1cnc(nc1)N1CCC[C@@H](C1)C(=O)OCC(=O)N	0
ZINC44655298	COCCCC[NH2+]Cc1ccsc1	0
ZINC44723348	c1ccc(cc1)[C@@H](C(=O)NC[C@H]1CCS(=O)(=O)C1)Sc1ccccc1	0
ZINC44760152	C[C@@H]1CCC[C@@H]([C@@H]1C)NS(=O)(=O)c1cc(n(c1)C)C(=O)N	0
ZINC44896184	C[NH+](C)[C@@H](C[N-]S(=O)(=O)N1CCOCC1)c1cccc(c1)OC	0
ZINC45018163	C[C@@H](CCOC)[NH2+][C@@H](C)c1ccccn1	0
ZINC45238137	COC(=Cc1nc2ccccc2s1)OC	0
ZINC45469577	CCOC(=O)[C@H](COCCCOC)N	0
ZINC45530656	c1ccc(cc1)SCCCC(=O)Nc1ccccc1SCC(=O)N	1
ZINC45730351	CCC[C@@H](C)NC(=O)Nc1ccc(cc1C)C(=O)N	1
ZINC45828980	COC(=O)C[C@@H](c1cccs1)NC(=O)Cn1ccccc1=O	0
ZINC45887960	CCCn1nc(nn1)N1C[C@H](CC1=O)C(=O)OC	0
ZINC46019088	CCOc1ccc(cc1)c1csc(n1)NC(=O)c1c(cco1)C	0
ZINC46089207	COCCNc1c(c(=O)[nH]c([O-])n1)C#N	0
ZINC46146738	c1ccc(c(c1)CNC(=O)c1ccco1)[N+](=O)[O-]	0
ZINC46153148	CCCCC[C@@H](C)NC(=O)CS(=O)(=O)Cc1cc(ccc1OC)F	0
ZINC46230954	c1cc(c(cc1[N+](=O)[O-])S(=O)(=O)N)NC[C@@H]1CCCO1	0
ZINC46489786	Cc1c(nc(o1)c1ccccc1)CC(=O)N1CCO[C@H]2[C@@H]1CCCC2	0
ZINC47245235	Cc1c(sc(n1)c1ncccn1)C(=O)NCCc1cccs1	0
ZINC47274167	CCOC(=O)C1=C(NC(=O)NC1)C[N@H+](CC(=O)N)C1CCCC1	0
ZINC47362899	CC[C@H](C)NC(=O)CCNC(=O)Nc1ccnn1C(C)C	0
ZINC47400760	CC[NH+](CC)CCOc1ccccc1NC(=O)N(C)CC1CC1	0
ZINC47645623	CCC[C@H](c1ccccc1)NC(=O)CS(=O)(=O)c1ccc(cc1)OC	0
ZINC47872664	CC(C)CCC(=O)NCC(C)(C)[NH+]1CCOCC1	0
ZINC48079689	C[C@@H]([C@@H]1CCCO1)NC(=O)Nc1ccc([nH+]c1)N1CCOCC1	0
ZINC48202711	c1cnc(nc1)Oc1ccc(cc1)NC(=O)Cc1ccc(cc1)F	0
ZINC48232005	C[C@@H]1CCCN(C1)C(=O)CCC(=O)OC	0
ZINC48251291	c1ccn(c1)c1ccsc1C(=O)NCCCOC[C@H]1CCCO1	0
ZINC48341492	CC[C@]1(C(=O)N(C(=O)N1)Cc1nc(nc(n1)N)N)c1ccc(cc1)Cl	0
ZINC48345051	CC(C)(C)c1ccc(c(c1)NC(=O)CCCOC)O	0
ZINC48363910	C[N@H+](CCc1ccccc1)CC(=O)c1c(n(c(=O)[nH]c1=O)C1CC1)N	0
ZINC48364588	CS(=O)(=O)NC1CCN(CC1)C(=O)CCCOCCc1ccccc1	0
ZINC48393205	C[C@H](c1nc(nc(n1)N(C)C)N)[N@H+]1CC[C@@H](CC1)OC	0
ZINC48487196	CC(C)(C)c1nc(on1)CCC/C(=N/S(=O)(=O)C)/[O-]	0
ZINC48501755	c1ccc(cc1)OCCOCCSc1nc([nH]n1)N	0
ZINC48643716	C[C@@H]1C[C@H](CN(C1)C(=O)CSc1[nH+]ccn1C1CC1)C	0
ZINC48665511	Cc1cc(ccc1[N+](=O)[O-])OS(=O)(=O)c1cnn(c1)C	0
ZINC48670008	CCCNC(=O)C(=O)Nc1ccc(cc1C)C(=O)N	1
ZINC48889456	Cc1ccccc1CN(C)C(=O)C(C)(C)NC(=O)NC	0
ZINC48925185	c1cscc1C(=O)NCC(=O)NC[C@@H]1CCCOC1	0
ZINC48927910	CCOc1ccccc1NC(=O)[C@@H](C)NC(=O)N	1
ZINC48935622	c1ccc(c(c1)CC(=O)N)NC(=O)c1c(ncs1)Cl	0
ZINC48938654	C[C@@H](C(=O)Nc1cnn(c1)C[C@@H]1CCCO1)NC(=O)N	0
ZINC48941314	Cc1nccn1CCCNC(=O)[C@@H]1CCCN1C(=O)C	0
ZINC48965241	CC[C@@H](C(=O)Nc1ccc(cc1)NC(=O)N)OCC	0
ZINC48979184	Cc1cccc(c1)S(=O)(=O)NC[C@@H]1CCOC1	0
ZINC48993464	c1cc(ccc1C#N)OCCN1CC[NH+](CC1)C1CC1	0
ZINC49029133	C[C@H](c1ccc(c(c1)Cl)F)NC(=O)NCC(F)(F)F	0
ZINC49056242	CCO[C@H]1CCCN(C1)c1cc(nc(n1)N)C	0
ZINC49085074	CCC[C@H](C(=O)NCc1ccccc1)NC(=O)N	1
ZINC49237216	C[C@@H](C(=O)N(C)CCC#N)[N@H+](C)CC(=O)N	1
ZINC49248504	CN(CC(=O)N)C(=O)CCCOc1ccc(cc1)Cl	1
ZINC49265099	C[C@H](c1ccccc1F)NC(=O)NCCCOC	0
ZINC49268428	CC(=O)NCCNC(=O)N1CCC[C@@H]1c1ccccn1	0
ZINC49279580	CCCNC(=O)NNC(=O)c1cc2cc(ccc2o1)Cl	0
ZINC49289395	C[C@@H](C(=O)Nc1ccn(n1)CC(=O)N)OCCC(C)C	0
ZINC49300707	c1ccc(c(c1)NC(=O)NCCO)OCCC(=O)N	1
ZINC49313921	CN(C(=O)c1cc2cccc(c2o1)Br)C1(CCC1)C#N	0
ZINC49341216	c1cc(ccc1NC(=O)[C@@H]1CCOC1)N1CCCC1	0
ZINC49356359	CCCOc1cccc(c1)CNC(=O)[C@@H](C)NC(=O)N	1
ZINC49367811	CCOC(=O)[C@@H](C)N[C@@H](C)c1ccc(cc1)OC(F)(F)F	0
ZINC49391655	Cc1nc(cs1)C/C(=N/OCc1ccc(s1)Br)/N	0
ZINC49410955	CCCc1ccc(cc1)S(=O)(=O)NC[C@@H](c1ccc(o1)C)O	0
ZINC49430231	Cc1cc2ccccc2n1CCCNC(=O)C1CCCCC1	0
ZINC49442123	C[C@@H]1C[N@@H+](CC(O1)(C)C)CCCC(=O)NC(=O)N	0
ZINC49442551	CC(C)C[N@H+](C)CC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC49451405	CC[C@H](C(=O)N(C)Cc1cccc(c1)C(=O)N)OC	0
ZINC49461937	C=CCSCC(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC49474661	C[C@H](CNC(=O)[C@@H]1CCCO1)C(=O)[O-]	0
ZINC49492918	CN(C)c1ccc(cn1)NC(=O)COC[C@@H]1CCCO1	0
ZINC49516140	CCCc1[nH]c(=S)n(n1)C[N@H+]1CCOC[C@@H]1C	0
ZINC49704007	Cc1c(sc(n1)C)CCNC(=O)Nc1cccc(c1)Cl	0
ZINC49823970	Cc1ccc(c(c1)SCC(=O)NC1CCCC1)C	0
ZINC49862480	C[C@@H](c1ccccc1)OC(=O)CCNC(=O)c1ccco1	0
ZINC50286677	CN1CCc2c1ccc(c2)C[NH2+]Cc1cccnc1OC	0
ZINC50552590	CN(C)C(=O)CN1CCN(CC1)C(=O)CCCOCc1ccccc1	0
ZINC50615063	c1ccc(c(c1)OCCn1cc(cn1)N)Cl	0
ZINC50655614	C[C@@H]([C@H]1CCCO1)NS(=O)(=O)c1cc(cnc1N)Br	0
ZINC50661149	Cc1ccc(s1)CNS(=O)(=O)c1cc(cnc1N)Br	0
ZINC50857207	c1ccc(cc1)c1ccsc1C(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC50858724	c1ccc(cc1)OCc1ccc(cc1)C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50900126	CCCNC(=O)[C@H]1CCC[N@H+](C1)Cn1c2ccccc2n(c1=S)C	0
ZINC50926031	CCCn1c2ccc(cc2n(c1=S)CN1CCO[C@@H](C1)C(=O)N)Cl	0
ZINC50926748	CC(C)c1ccccc1n1ccn(c1=S)CN1CCO[C@@H](C1)C(=O)N	0
ZINC51102345	c1cnn(c1)CCN1CCO[C@H](C1)C(=O)N	0
ZINC51102525	Cc1c(c(n(n1)Cc1ccccc1)Cl)CN1CCO[C@H](C1)C(=O)N	0
ZINC51105422	C[C@@H](C(=O)Nc1cc(ccc1F)Cl)N1CCO[C@@H](C1)C(=O)N	0
ZINC51152178	COCc1nc2c(c(n1)NN)CCC2	0
ZINC51187705	CCCOc1cc(ccc1OC)C[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC51288693	Cc1[nH+]c2cc3c(cc2n1C[C@H](c1ccc(cc1F)F)O)OCCO3	0
ZINC51329739	c1cc(c(cc1Cl)Cl)/C=C/C(=O)C(=C1SCS1)C(=O)N	0
ZINC51354342	CCOC(=O)c1cccc(c1)NC(=O)Nc1cccc(c1)Br	0
ZINC51371982	COCCN(CCOC)Cc1nc(no1)Cc1ccccc1	0
ZINC51500229	Cc1cccc(c1NC(=O)C[N@H+](C)CC(=O)N(C)[C@H](C)CC(C)C)C	0
ZINC51829550	Cc1ccc(cc1)[C@H](CC(=O)Oc1cccc(c1)C(=O)N)NC(=O)C	0
ZINC51857382	CCOC(=O)N[C@@H]1CCC[N@@H+](C1)CC#C	0
ZINC51970468	CCNC(=O)NC(=O)COc1ccc(cc1C(=O)N)OC	1
ZINC51991980	Cc1ccc(cc1C)O[C@@H]1CC[N@H+](CC1)C[C@H](COC(C)(C)C)O	0
ZINC52047566	C[N@H+](CCCNC(=[NH2+])Nc1ccccc1)C1CCCCC1	0
ZINC52111250	CCS(=O)(=O)N1CCN(CC1)CCNS(=O)(=O)c1ccccc1	0
ZINC52164140	CCOc1ccccc1CN(C)CC(=O)NC(=O)N	1
ZINC52174691	C1C[N@@H+](C[C@H]1N)CC1CCOCC1	0
ZINC52232621	CCOC(=O)C(c1ccccc1C)(F)F	0
ZINC52438694	Cc1cccc(c1n1c(nnn1)CS(=O)(=O)Cc1ccccc1Cl)C	0
ZINC52538483	COC(=O)/C(=C/1\C(=NC(=S)N[C@@H]1c1ccccc1F)c1cccs1)/[O-]	0
ZINC52609388	CN(C)c1ccc(cc1)CCCNC(=O)CSc1nncs1	0
ZINC52703610	CCCC[N@H+](CC(=O)N)CC(=O)Nc1ccccc1C(=O)NC1CC1	1
ZINC52744546	c1ccc(c(c1)C(F)(F)F)OCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52816251	C[C@]1(C(=O)N(C(=O)N1)C[C@@H](COCc1ccco1)O)c1ccco1	0
ZINC52852423	CC[C@H](C)[C@H](C(=O)NCCc1nnc2n1cccc2)NC(=O)N	1
ZINC52869558	CCOC(=O)N[C@H]1CCC[N@H+](C1)Cc1nc2ccccc2c(n1)N	0
ZINC52961288	C[C@@H](C(=O)NCCc1ccc(c(c1)OC)OC)[N@@H+]1CC[C@@H](C1)C(=O)N	1
ZINC52961934	CN(Cc1ccc(cc1)O)C(=O)[C@H]1COc2ccccc2O1	0
ZINC52980063	CCCCCCOc1ccc(cc1)CC(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC53027343	CCS(=O)(=O)CC(=O)N1CCN(CC1)Cc1cccc2c1cccc2	0
ZINC53119280	C[C@H](c1ccc(c(c1)F)F)NC(=O)c1cc(cs1)C(=O)N	0
ZINC53143037	Cc1ccc(c(c1)CC(=O)NC1(CCCCC1)C#N)C	0
ZINC53454139	c1cc(ccc1n1cnnn1)OCC(=O)N1CCO[C@H]2[C@H]1CCCC2	0
ZINC53538864	CCCC(=O)Nc1cccc(c1)CNC(=O)[C@H]([C@@H](C)CC)NC(=O)N	1
ZINC53561852	Cc1cc(nc(n1)SCC(=O)NCCO[C@@H]1CCCC[C@@H]1C)N	0
ZINC53567743	CC[C@H](C)c1ccccc1OCC[NH2+]CCN(CC)CC	0
ZINC53812458	COCc1cccc(c1)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC53894273	Cc1ccccc1n1c(c(cn1)C(=O)N1CC[C@H](C1)C(=O)N)C1CC1	0
ZINC54083306	c1cc(cc(c1)OCCn1cccn1)NC(=O)c1cc(cs1)C(=O)N	1
ZINC54404741	Cc1cc(nn1c1ccccc1Cl)N	0
ZINC54423453	Cc1ccc(cc1)[C@H](c1ccccc1)OC[C@H](C[N@@H+](C)CCOC)O	0
ZINC54473486	CCCN1CN(CN(C1)c1nccs1)c1nccs1	0
ZINC54480069	Cc1cccc(c1)CNC(=O)Nc1cccnc1N1CCOCC1	0
ZINC54553401	CCCOc1c(ccc(n1)C)C(=O)[O-]	0
ZINC54956845	COCCCN1CC[C@@H](C1)C[NH3+]	0
ZINC55027738	CCN(CC)c1ccc(cc1)CNCCC[NH+](C)C	0
ZINC55088415	Cc1cnn(c1NC(=O)c1cn(nn1)CC[NH3+])Cc1cccc(c1)F	0
ZINC55089935	CC(C)Cn1c[nH+]cc1CNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC55100260	c1cnn(c1)CCNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	1
ZINC55108664	CCCN(CC#Cc1ccccc1)C(=O)CCn1cc[nH+]c1CC	0
ZINC55143902	c1ccc(cc1)CS(=O)(=O)[C@@H]1CC[C@H](CC1)[NH3+]	0
ZINC55192072	C[C@](c1ccc(c(c1)OC)OC)(C1CC1)O	0
ZINC55276505	CCCN1CCN(CC1)S(=O)(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC55343104	c1cc(cnc1)CN(Cc1ccsc1)C[C@H]1CCOC1	0
ZINC55376398	CC(C)N1CCN(CC1)S(=O)(=O)c1ccc(cc1)OC	0
ZINC55393150	c1ccc(c(c1)CSCC(=O)NCc1csc(n1)N)Cl	1
ZINC55406032	c1ccc2c(c1)CN(C(=[NH2+])C12CCOCC1)N	0
ZINC55594430	c1cc(ccc1[N-]S(=O)(=O)c1ccc(c(c1F)F)F)OCCC(=O)N	1
ZINC55725302	COCCOc1ccc(cc1F)NC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC55833796	c1cc(cc(c1)NC(=O)c1cccc(c1)F)CNC(=O)c1ccn[nH]1	0
ZINC55851129	c1ccc(cc1)CCNC(=O)CNc1ccccc1n1cccn1	0
ZINC55980492	c1cc(ccc1C(=O)NCCCC(=O)Oc1ccc(cc1)F)F	0
ZINC56230065	CCCc1nc(cs1)CSCc1nc(nc(n1)N(C)C)N	0
ZINC56244438	Cc1ccc(cc1)c1nc(co1)CSCCC(=O)NC(=O)N	1
ZINC56444571	Cc1ccc(cc1)[C@H](C)NC(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC56598869	Cc1c(cco1)CN(C)C(=O)NC[C@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC56613716	CCOC(=O)Nc1ccc(cc1)NC(=O)NC[C@@H]1COCCO1	0
ZINC56974757	C=CCSCC(=O)Nc1ccccc1C(=O)N1CCC(CC1)C(=O)N	1
ZINC57023312	Cc1ccc(cc1S(=O)(=O)N1CCC(CC1)Oc1ccccc1)F	0
ZINC57173261	COc1ccc2c(c1)CCC[C@@H]2CC(=O)NCCS(=O)(=O)N	1
ZINC57270832	Cc1c(sc2c1c(nc(n2)CN1CCC[C@@H]1c1cccs1)N)C	0
ZINC57331654	CCc1cc(nc(n1)NCCOC)NN	0
ZINC57331654	CCc1cc(nc([nH+]1)NCCOC)NN	0
ZINC57331655	CCCc1cc(nc(n1)NCCOC)NN	0
ZINC57384294	Cc1ccc(c(c1)N)N1CCc2c1cccc2	0
ZINC57425339	c1ccc(cc1)[C@H](CNS(=O)(=O)c1ccc(cc1)Cl)[NH+]1CCCC1	0
ZINC57567244	Cc1ccc(cc1Br)NC(C)(C)C(=O)[O-]	0
ZINC57574438	CCOC(=O)[C@H]1CCCN(C1)[C@@H](c1ccccc1)C(=O)NC1CC1	0
ZINC57705452	CCOC(=O)c1c(c(sc1NC(=O)C(=O)N(C)CC1CCCC1)C)C	0
ZINC57735143	COCCCCCNC(=O)C(=O)Nc1ccc(cc1)Br	0
ZINC58096592	Cc1ccc(cc1Cl)NC(=S)N1CCCN(C1)Cc1cccc(c1)Cl	0
ZINC58157796	C[NH+](C)[C@H](CN/C(=[NH+]\CCOC)/N)c1cccs1	0
ZINC58157809	COc1ccc(cc1)CN/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC58191453	COCCN(CC(=O)N)S(=O)(=O)c1cccc(c1)S(=O)(=O)C	0
ZINC58223927	c1cc(cc(c1)O)C[NH+]1CCN(CC1)C(=O)Nc1cccc(c1)Cl	0
ZINC58247412	CCc1ccsc1C(=O)NCCS(=O)(=O)N	1
ZINC58247557	CS(=O)(=O)[N-]c1ccc(cc1)CNC(=O)NC[C@@H]1CCC=CC1	0
ZINC58281340	Cc1cc(n(n1)Cc1cccc(c1)C(=O)n1c(c(cn1)C#N)N)C	0
ZINC58289236	c1ccc(cc1)[C@H](C(=O)N)[NH2+]CCNC(=O)Cc1cccc(c1)F	1
ZINC58300235	CN1CC[C@@H](c2c1cccc2)C[NH2+]C[C@@H]1CNc2cc[nH+]n2C1	0
ZINC58343277	Cc1ccc(n1[C@H]1CC[N@@H+](CC1)CC(=O)NCC=C)C	0
ZINC58343290	c1ccc2c(c1)CC[C@@]12C(=O)N(C(=O)N1)C[C@H](c1ccc(cc1)F)O	0
ZINC58357053	c1ccc2c(c1)c1ccc(cc1o2)NC(=O)COCC1CC1	0
ZINC58390562	c1ccc(cc1)C[C@@H](C(=O)N)NC(=O)COCC1CC1	0
ZINC58397000	C1CCC(C1)N(CC(=O)N)C(=O)COCC(F)(F)F	0
ZINC58424334	C[C@H]1C[C@H](c2ccccc2N1Cc1nnc(s1)SC)C(=O)N	0
ZINC58617550	Cc1ccc(cc1)OCc1nc(cs1)CS(=O)(=O)C[C@@H]1CCCO1	0
ZINC58665136	C[C@@H](c1ccccc1)NC(=O)Nc1ccccc1CS(=O)(=O)C	0
ZINC58753880	Cc1c(c(n(n1)C)C)CCC(=O)NCCCCCOC	0
ZINC58818707	CC[C@@H](C)[C@H](C(=O)OCC#C)NC(=O)c1ccc(cc1)Cl	0
ZINC58839346	CC[C@@]12CN3CCN(C1)C[C@H](C3)/C/2=N\NC(=S)NC[C@@H]1CCCO1	0
ZINC58866117	CCOc1cc(ccc1O)C=C1C(=O)OC2(CCCC2)OC1=O	0
ZINC58948465	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(s1)Br)C(=O)OCC)N)C	0
ZINC59040830	CCCSc1nnc(s1)NC(=O)CSc1nc2ccc(cc2s1)N	1
ZINC59112506	CCc1cccc(c1NC(=S)Nc1ccc(cc1)N1CCOCC1)C	0
ZINC59124220	Cc1cc(nc(n1)SCCO[C@H]1CCCC[C@H]1C)N	0
ZINC59139268	CN1C(=O)C(=Cc2cc(c(c(c2)Cl)O)OC)C(=O)N(C1=S)C	0
ZINC59151743	c1cc(c(cc1/C=N/Nc1c(c(c(c(c1F)F)F)F)F)Cl)Cl	0
ZINC59158263	Cc1c(c(n(n1)c1ccccc1)O)/C=N/NC(=O)CSC(C)(C)C	0
ZINC59263967	C=COCCSc1nnc(n1N)c1ccccc1O	0
ZINC59312672	CCOc1cc(cc(c1OCC(=O)N)Cl)CNCCC[NH2+]C	1
ZINC59320128	c1c(nc([nH]c1=O)SCC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N)[O-]	0
ZINC59352738	CCCNc1c(n(c(=O)[nH]c1=O)c1cccc(c1)C)N	0
ZINC59387123	CCO/N=C(\C(=N\OCC)\N)/N	0
ZINC59402937	Cc1cc(c(o1)C)CNC(=O)[C@@H](Cc1ccccc1)N	0
ZINC59465026	c1ccc(c(c1)/C=N\NC(=O)c1c(non1)N)OCCO	1
ZINC59477927	c1cc(cc(c1)F)NC(=O)CCC(=O)OCCCC(C(F)(F)F)(F)F	0
ZINC59490136	Cc1ccc(s1)CCCCCCCCCCC(=O)NN	1
ZINC59680225	CN(C)c1ccc(cc1Br)/C=N/NC(=O)c1cc2ccccc2o1	0
ZINC59730642	c1cc2c(c(c1)N1CCOCC1)c([nH]n2)N	0
ZINC59887350	CCN(CCCNC(=O)c1ccc(cc1)[N+](=O)[O-])S(=O)(=O)C	0
ZINC59917934	Cc1cc(nn1c1ccc(cc1)OC)N	0
ZINC60062201	c1cc(c(cc1C(=O)N)NC(=O)N1CCCCCC1)N1CCCCC1	0
ZINC60142238	C[C@@H]1CCC[C@H]([C@@H]1C)NC(=O)CC1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC60363719	c1ccc(cc1)c1ccccc1S(=O)(=O)N1CCCN(CC1)C(=O)N	0
ZINC60384932	c1ccc(cc1)c1cnc(o1)CSc1n[nH]c(=O)n1C[C@H]1CCCO1	0
ZINC60384962	c1cc(ccc1C(=O)CCCSc1n[nH]c(=O)n1C[C@H]1CCCO1)F	0
ZINC60468259	CN(C)C(=O)c1cccc(c1)C[N@@H+](C)CCCOc1ccccc1	0
ZINC61557340	COc1ccc(c(c1OC)OC)C[NH2+]CCCOC1CCCCC1	0
ZINC61571966	COCCC[NH2+][C@@H]1CCCSC1	0
ZINC61691884	Cc1c(cc(o1)C(=O)[O-])S(=O)(=O)[N-]c1cc(ccc1Cl)Br	0
ZINC61892925	CCOC(=O)[C@H](Cc1cccnc1)N	0
ZINC62175002	Cc1ccc(c(c1)NC(=O)C(=O)N[C@@H](C)Cc1cccs1)F	0
ZINC62640084	C[C@H]1CC[C@@H](CN1C(=O)[C@@H](C)OCc1ccccc1)C(=O)N	0
ZINC62711761	CC(C)O[C@H](C[NH3+])c1cc(ccc1OC)OC	0
ZINC62711872	CCO[C@@H](C[NH3+])c1cc(ccc1OC)OC	0
ZINC62719603	CC(C)c1nc([nH]n1)COc1ccc(cc1)N	0
ZINC63478564	c1cc(oc1)C(=O)N1CCN(CC1)C(=O)[C@@H]1C=c2cc(ccc2=[NH+]1)F	0
ZINC63513663	Cc1ccc(cc1)[C@H]1N=C([C@@H](O1)C)CS[C@H]1[NH+]=c2cc[nH+]cc2=[NH+]1	0
ZINC63517126	c1nc(c2c(n1)n(cn2)CCC[NH+]1CCOCC1)N	0
ZINC63531682	CCOC(=O)C1=C([C@@H](C(=N1)C)C(=O)NCCC[NH+]1CCCC1)C	0
ZINC63532842	Cc1c(oc(n1)CSc1nnc(n1N)SCc1ccccc1)C	0
ZINC63822639	Cc1ccccc1[C@H]1CC(=O)N[C@H]2C1=C(NN2c1ccc(O)nn1)C	0
ZINC63846304	c1ccc(cc1)CC[N@H+](CCCn1ccnc1)Cc1cccnc1	0
ZINC64009093	CCc1nc([nH]n1)SCC1=C(S[C@@H]([C@@H]1C#N)N)C(=O)OCC	0
ZINC64034415	c1cc(ccc1N)S(=O)(=O)/N=c\1/[nH]c(cs1)C(=O)[O-]	0
ZINC64219484	COC(=O)[C@@H](CCCC(=N)C(=[NH2+])N)N	0
ZINC64332757	Cc1nc(c(n1CCCOc1ccc(cc1)OC)Br)[N+](=O)[O-]	0
ZINC64574875	C[C@H]1CCCC[C@H]1NC(=O)C(=O)Nc1cccc(c1)COC(C)C	0
ZINC64679582	CC1=C2[C@@H](CC(=O)N[C@H]2N=N1)c1cc(ccc1OC)OC	0
ZINC64687638	CCCNC(=O)CSC1=N[C@@H]2C(=NC=N2)C(=O)N1	0
ZINC64790839	c1cc(sc1)c1nc2nc(cc([O-])n2n1)C[NH+]1CCCCC1	0
ZINC64847459	CCOC(=O)CCNC(=O)N1CCC(CC1)CC(=O)N1CCCCC1	0
ZINC64992371	C[N@@H+](CCOC)Cc1cccc(c1)OC(F)F	0
ZINC65127947	CCCCCNC(=O)NNC(=O)c1ccc(cc1)N1CCC(=N1)C	0
ZINC65231827	c1c(cnc(n1)n1cc(cn1)NC(=O)[C@@H]1CCCO1)N1CCCCC1	0
ZINC65293390	Cc1c(nc(o1)C)C(=O)NCC[NH+]1CCOCC1	0
ZINC65340773	Cc1ccc(c(c1)c1cc(cc(c1)F)O)F	0
ZINC65347340	COc1cccc(c1)c1cnc(cc1C(=O)[O-])N	0
ZINC65371465	Cc1cc(n[nH]1)C[N@@H+](C)[C@@H](C)c1ccc(cc1)OC	0
ZINC65375113	c1ccnc(c1)c1nccn1c1ccc(c(c1)c1ccno1)O	0
ZINC65395877	c1ccc(cc1)/C=C/c1ccc(cc1)SCC(=O)N	0
ZINC65396598	CCCn1c(ccn1)C(=O)N1C[C@@H](C[C@H]1CO)[NH+](C)C	0
ZINC65397433	C[C@H]1C(=C(N=N1)C)CCn1c[nH+]c(c1c1ccco1)c1ccccc1	0
ZINC65407214	Cc1ccccc1c1nc(on1)CNCc1csc(n1)N	0
ZINC65451307	CC(C)Cc1cc(on1)CNc1cc(nc(n1)N)N1CCOCC1	0
ZINC65455127	CC(C)c1nc(n(n1)c1ccccn1)CCOc1ccccc1	0
ZINC65507633	CCc1ccc(cc1)c1c([nH+]cn1C[C@@H](COC)O)c1ccccc1	0
ZINC65520054	Cc1ccc(cc1C)OC1CCN(CC1)CC(=O)N1CCNC(=O)C1	0
ZINC65528468	C[N@H+](Cc1[nH]ccn1)C1CCN(CC1)c1ccc2c(c1)OCO2	0
ZINC65567396	Cc1ccc(c(c1)SCC(=O)N1C[C@H](Cc2c1cccc2)C(=O)N)C	0
ZINC65595710	CCCC[C@@H](C(=O)NCCC(=O)NC1CCCC1)NC(=O)N	1
ZINC65614981	CN1CCO[C@@H](C1)C[NH2+]Cc1ccc(s1)Br	0
ZINC65646900	c1cc(c(c(c1)Cl)CS(=O)(=O)C[C@@H](COCc1cccs1)O)F	0
ZINC65740225	CCOP(=O)([C@@]1(CCCN1)CCc1ccccc1)OCC	0
ZINC66002019	Cc1ccc(s1)CN(C(C)C)S(=O)(=O)N1CCOCC1	0
ZINC66055061	COC(=O)[C@@H](C(=O)c1ccc(cc1)F)N	0
ZINC66056502	c1cc(cc(c1)OC[C@H]1CCCO1)C(=O)NN	0
ZINC66085539	CC(C)(C)NC(=O)c1ccc(cc1)NCC(=O)NC[C@H]1CCCO1	0
ZINC66088267	c1cc(ccc1[C@H]1[C@@](O1)(C#N)C(=C(C#N)C#N)N)F	0
ZINC66134601	CCOC(=O)c1c(nc(nc1[C@@H](C)Oc1ccc(cc1)Cl)N)C	0
ZINC66136031	CC[C@@H](C)c1ccccc1O[C@H](C)c1c(c(nc(n1)N)C)C(=O)NC	0
ZINC66136215	CCNC(=O)c1c(nc(nc1c1ccccc1OCCOC)N)C	0
ZINC66138832	c1cc(ccc1c1cc(nc(n1)N)C(=O)N)Br	0
ZINC66140275	c1cc(cc(c1)N)c1cc([nH]n1)c1ccc(cc1)OC[C@@H]1CCCO1	0
ZINC66140964	CC[C@@H](C)c1ccc(c(c1)N)OCCOC	0
ZINC66141109	CCCOCCOc1c(cc(cc1Br)c1ccccc1)N	0
ZINC66143504	CCOc1ccc(cc1)C(=O)Oc1ccc(cc1C(=O)[O-])Cl	0
ZINC66148095	Cc1ccc(c(c1)OCCNCc1cc(c(cc1Cl)OC)OC)C	0
ZINC66153357	c1cc(cc(c1)OC[C@@H]1CCCO1)Nc1ccc(cc1N)N	0
ZINC66154834	Cc1cc(cc(c1Cl)C)OCCNc1ccc(cc1)F	0
ZINC66170960	CC[C@@H](C)Oc1ccc(cc1)NCCOc1c(cccc1C)C	0
ZINC66189354	COCCC[NH2+]CCNCc1ccco1	0
ZINC66214026	C[C@@H]1CCN(CC1)C(=O)CNC[C@@H]1CCCO1	0
ZINC66309359	c1cc(c(c(c1)Br)F)OC[C@H]1CO1	0
ZINC66318712	CCOCCSc1nc2c([nH]1)cc(cn2)Cl	0
ZINC66319429	c1ccc(cc1)[C@@H]1C[C@H]1C(=O)NCCS(=O)(=O)N	1
ZINC66326023	c1ccc(cc1)COC(=O)c1ccc2c(c1)ccc(n2)N	0
ZINC66344993	COc1ccc(cc1F)/C=C/C(=O)N[C@H](CC(=O)OC)c1cccs1	0
ZINC66422164	COc1ccc2c(c1)c(c[nH]2)C1=CC[N@@H+](CC1)CCCNS(=O)(=O)C	0
ZINC66476532	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](CSc1nnc(s1)N)O	0
ZINC66483378	CCN(Cc1cccc(c1)Cl)C[C@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC66519301	c1cc(ccc1/C=C/C(=O)N1CCCC[C@@H]1C(=O)OCC(=O)N)Cl	0
ZINC66534033	CO[C@H]1CCCC[C@@H]1OC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC66534103	CO[C@H]1CCCC[C@H]1OC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC66608375	CC[C@@H]1CN(CCO1)C(=O)c1cc(cc2c1OCCO2)[N+](=O)[O-]	0
ZINC66670591	C[C@H]([C@@H](C)N1CCOCC1)NC(=O)Nc1cccnc1n1cncn1	0
ZINC66722604	CCOc1cccc(c1)NC(=O)C(=O)NCC1(CCCC1)C	0
ZINC66823758	C[C@H](CSC)C(=O)N1CC[C@@H](CC1)Cc1cccc(c1)F	0
ZINC66863783	CC(=CC[NH+]1CCN(CC1)c1ccc(cc1)OC)C	0
ZINC66899947	c1cc(c2c(c1)OCCO2)[C@@H]1CCC[N@H+]1CC(=O)NCc1ccco1	0
ZINC66924998	c1ccc(c(c1)CC(=O)NNC(=O)NCCCC[NH+]1CCOCC1)F	0
ZINC67097766	c1cc(sc1)/C(=N\OCc1nc(on1)c1ccoc1)/N	0
ZINC67124657	CCc1ccc(cc1S(=O)(=O)N)NS(=O)(=O)c1ccc(cc1C)Cl	0
ZINC67173674	COc1ccc(nc1)c1nc(sn1)N	0
ZINC67222458	C[C@@H]1CCC[N@@H+](C1)C(C)(C)C[NH2+]Cc1ccsc1	0
ZINC67312017	Cc1ccc(cc1C(=O)N)NC(=O)NCCc1ccccn1	1
ZINC67321796	COc1ccc(c(c1)Nc1nc(cs1)c1ccccc1Cl)OC	0
ZINC67428706	COCCCn1c(=O)[nH]nc1SCc1ncc(o1)c1cccs1	0
ZINC67472348	Cc1c(c([nH]c1C(=O)[C@H](C)[N@@H+]1CC[C@H](CC1)C(=O)N)C)C(=O)OC	0
ZINC67490848	CCCC[C@H]1C=CCN1C(=O)CS(=O)(=O)C	0
ZINC67697427	COCC(=O)Nc1ccccc1c1cccc(c1Cl)Cl	0
ZINC67742542	c1cc(oc1)c1cc(c(c(n1)N)C#N)c1ccc(s1)[C@H]1CCCO1	0
ZINC67774965	Cc1ccccc1c1cc2c(c(c1)O)OCCN(C2)CCNC(=O)N	1
ZINC67787116	CC(C)OCCCN/C(=C(\C#N)/C(=O)CC(C)(C)c1ccccc1)/[O-]	0
ZINC67790459	Cc1ccc2c(c1)[nH]c(n2)CN(C)c1cc(nc(n1)N)NCCO	0
ZINC67799177	CCC[C@H](CC)n1cc(cn1)N	0
ZINC67799423	CCCCC[C@@H](C)n1c(cc(n1)N)C	0
ZINC67821394	c1cc(ccc1CC1(CCN(CC1)c1[nH+]ccc(n1)N)CO)Cl	0
ZINC67847392	CCc1nccn1CCCn1cc(nn1)[C@@H]1CCC=CC1	0
ZINC67897395	COCCN1[C@@H]2CN(C[C@@H]2OCC1=O)c1ccc(cn1)C#N	0
ZINC67898201	CC(C)Cc1cc(no1)CC1(COC1)NCc1ccccc1	0
ZINC67944750	CC(=O)NCCCSc1nnc(n1N)c1cccc(c1)Br	1
ZINC68017344	CCC[C@@H](C(=O)N1CCN(CC1)c1c(cc(cn1)Cl)Cl)NC(=O)N	1
ZINC68062812	CCO[C@H](C)C(=O)Nc1ccc(cc1)c1cn2ccc(cc2[nH+]1)C	0
ZINC68084742	Cn1cc(ccc1=O)C(=O)Nc1ccc(cc1)OCCC(=O)N	1
ZINC68323753	Cc1cc(c(n1C(C)C)C)C(=O)N1CCN(CC1)C(=O)[C@H]1CCCO1	0
ZINC68354864	C[C@@H](C(=O)N[C@@H](C#N)c1ccccc1F)Oc1cccc(c1)C=O	0
ZINC68544610	CC[C@@H](C)NC(=O)[C@@H](C)NC(=O)Nc1ccc([nH+]c1)N(C)C	0
ZINC68574124	Cc1ccc(cc1C)OC(=O)C(C(F)(F)F)(C(F)(F)F)Cl	0
ZINC68750625	CC(C)[C@H](C(=O)OC)NC(=O)CCCNC(=O)c1ccc(cc1)Cl	0
ZINC68756382	CC(C)CNC(=O)NC(=O)CN1CCCC[C@H]1C(=O)N	0
ZINC68817651	Cc1ccccc1Nc1nc(cs1)CN1CCO[C@@H](C1)C(=O)N	0
ZINC69090315	CN(C)[C@@H](CNS(=O)(=O)c1c(cccc1Cl)Cl)c1cccc(c1)F	0
ZINC69148105	CCC[C@]1(C(=O)N(C(=O)N1)Cc1cccc(c1)OCC(=O)N)C	1
ZINC69179231	Cc1c(c(n2c(n1)nc(n2)N)C)CC(=O)N[C@H](C)COC	0
ZINC69368438	C[C@H](c1nc(no1)C1CC1)N1CCN(CC1)CCCS(=O)(=O)N	0
ZINC69378724	CCOc1ccccc1NC(=O)CO/N=C(\C[N@H+]1CCCC[C@@H]1C)/N	1
ZINC69421331	Cc1cnn(c1)C[C@H]1CN(CCO1)CC(=O)NC1(CCCCC1)C#N	0
ZINC69569303	CCc1ccc(cc1)C(=O)N1CCCC[C@@H]1CNC(=O)N	0
ZINC69583814	CCS(=O)(=O)CCNC(=O)Nc1ccc(cc1C)OC(C)C	0
ZINC69628907	CCOC(=O)N1C[C@H](N[C@H](C1)C)C	0
ZINC69630298	CC(=C)C[N@H+]1CCN(CC1)C[C@@H](C(C)(C)C)O	0
ZINC69658346	C[C@@H]1C[C@@H](c2ccccc2N1Cc1ccc2c(c1)OCCO2)C(=O)N	0
ZINC69682121	C[C@H]1CCCC[N@@H+]1CC[NH2+]Cc1ccc(cc1)N1CCOCC1	0
ZINC69697953	CC[C@H]1CN(CC[N@@H+]1CCOCC)c1c(c(=O)n(c(=O)n1C)C)C#N	0
ZINC69707343	CN(Cc1ccc(c(c1)F)F)S(=O)(=O)c1ccc(o1)C(=O)OC	0
ZINC69710180	CCOCC[NH2+]Cc1cn(nc1C(C)C)c1ccccc1	0
ZINC69841411	CC[C@H]1CN(CC[N@@H+]1CCOC)Cc1nnc(o1)Cc1ccccc1	0
ZINC69857168	CCOCCCN/C(=C(\C#N)/C(=O)CCC1CCCC1)/[O-]	0
ZINC69971701	C[N@@H+](CCCC[N@H+](C)CCc1ccncc1)CCc1ccncc1	0
ZINC70004013	CCN1CCO[C@H](C1)CNCc1ccnc(n1)c1ccccc1	0
ZINC70009074	CCCCCC[C@@H](CC)C(=O)N1CC[C@@H](CC1)C(=O)N	1
ZINC70018139	C1C[C@@H](COC1)S(=O)(=O)N	0
ZINC70020683	C[C@H]1CN(CC[N@@H+]1CCOC)Cc1nc(on1)c1ccc(cc1)OC	0
ZINC70040540	COCCOc1c(cccn1)C/[NH+]=C(/N)\Nc1ccc(cc1)OC	0
ZINC70461334	c1ccc(c(c1)c1nc2ccc(cc2o1)N1C[C@H](CC1=O)C(=O)[O-])Cl	0
ZINC70462616	CCCOC(=O)c1cc(c(c(c1)Cl)N1CCOCC1)N	0
ZINC70632753	CCCCC[C@H](C)OC(=O)COc1c(c(c(c(n1)F)Cl)N)Cl	0
ZINC70778550	C[C@@](CNC(=O)c1cccc(c1)OC)(COC)O	0
ZINC70795684	CO[C@@H]1CCC[C@@H](C1)OC(=O)Cn1c(=O)c2ccccc2nn1	0
ZINC70815471	c1ccc(cc1)C(=O)c1cccc(c1)NC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70870781	CC(=O)Nc1ccc(cc1)CC(=O)N(CCC#N)CCC#N	0
ZINC70927819	CCOC[C@H]1CCCN(C1)C(=O)[C@@H](C1CCCC1)NC(=O)C	0
ZINC71119089	Cc1ccc(cc1)CN(CCCOC)[C@H]1CCS(=O)(=O)C1	0
ZINC71241895	CC(C)(C)OC(=O)[C@@H](Cc1cccc(c1)Br)N	0
ZINC71282655	CCOC(=O)c1c(c2c(cc([nH+]c2s1)N1CCOCC1)C)N	0
ZINC71419535	C[C@@H](c1ccc(cc1)c1ccccc1)NC(=O)C(C)(C)N	0
ZINC71589541	Cc1c(nc(o1)c1ccc(cc1F)OC)CN1CCCOCC1	0
ZINC71589659	Cc1cnc(c(n1)N1C[C@@H]2[C@H]3CC[C@@H]([C@@H]2C1)O3)C	0
ZINC71613144	CC(C)(C)OC(=O)[C@H]([C@@H](Cc1ccc(c(c1)Cl)Cl)N)C(=O)[O-]	0
ZINC71654932	c1cc(ccc1OCC1(COC1)N)Br	0
ZINC71661894	Cc1csc(n1)c1c(c(nc(c1C#N)N)c1cnn(c1)C)C	0
ZINC71746180	CCCOc1cccc(c1)c1cc(c(c(n1)N)C#N)c1cnn(c1)C	0
ZINC71747944	c1[nH+]c2c(c(n1)NCCc1nnc(s1)N)CCN(C2)C(=O)C1CC1	1
ZINC71750117	CCCc1c(c[nH]n1)C(=O)N1CCO[C@H](C1)Cc1ccccc1Cl	0
ZINC71751275	C[C@@H]1c2c(c(c(c(n2)N)C#N)c2ccc(cc2)C#CCCO)CO1	0
ZINC71753199	Cn1c2cccc(c2c(n1)c1cccc2c1CCNC2)Cl	0
ZINC71756951	Cc1ccccc1CC[C@@H]1CCCN(C1)C(=O)c1cc(c(=O)[nH]c1)Cl	0
ZINC71765248	CCCn1cnnc1Cn1ccnc1c1cnc(nc1)N1CCCC1	0
ZINC71770473	C[C@]12CCC(=O)C[C@@H]1CC[C@H]1[C@H]2CC[C@]2([C@H]1CC[C@]2(C)OC)C	0
ZINC71773757	c1cc(ccc1O[C@@H]1CCN(C1)C(=O)N)F	0
ZINC71775838	c1cc(c(cc1[C@@H]1CN(CCO1)c1ccnc(n1)N)Cl)Cl	0
ZINC71779043	CC1=C(CS[C@@H](C1)N(c1ccccc1)C(=O)C)C	0
ZINC71781091	CC(C)(C)C1=CC[C@@H](ON1)COCc1ccccc1	0
ZINC71781860	CCOC(=O)c1cnc(nc1NNc1ccccc1)C	0
ZINC71782009	c1cc(c(c(c1)F)C1=N[C@H](CO1)C(=S)N)F	0
ZINC71784082	Cn1c(c(cn1)S(=O)(=O)N)c1nccs1	0
ZINC71806083	c1cc(ccc1CCNC(=O)N1CC[C@H](C1)C(=O)N)[NH+]1CCCCC1	1
ZINC71809780	c1cc(c2c(c1)OCCCO2)C[NH2+]CCC[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC71811074	Cc1cc(nc(n1)N)Nc1ccc([nH+]c1)N1C[C@H](O[C@@H](C1)C)C	0
ZINC71812709	Cc1ccccc1CN(CCOC)CC(=O)N	0
ZINC71815665	CCOC(=O)COC(=O)CCC(=O)c1ccc2c(c1)CCCC2	0
ZINC71818358	CN1CC(=O)N(C1=O)CCCC(=O)N1CCC[C@@H]1c1cccc(c1)F	0
ZINC71818562	c1cc(ccc1[C@@H]([C@H]1CCCO1)[N-]S(=O)(=O)c1cc(cnc1Cl)Br)F	0
ZINC71826794	CC(C)[C@@H](C(=O)NCCCC(=O)N)N1CCc2ccccc2C1	1
ZINC71841547	CC(C)N1C[C@H](CC1=O)C(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC71847249	C[C@H](COC)N/C(=[NH+]/Cc1ccccc1N1CCCC1)/N	0
ZINC71847270	CCc1c(sc(n1)CC/[NH+]=C(/N)\N1CCSCC1)C	0
ZINC71847276	COCC[N@H+]1CCC[C@H]1CN/C(=N\c1ccc(c(c1)Cl)F)/N	0
ZINC71850413	c1ccc(cc1)CCCC(=O)NC1CCN(CC1)CC(=O)N	1
ZINC71852146	Cc1cc(cc(c1)OCCC(=O)Nc1cc(ccc1Cl)C(=O)OC)C	0
ZINC71859345	CSCCN1[C@H]([C@H](c2ccccc2C1=O)C(=O)[O-])c1ccsc1	0
ZINC71859946	CC(=O)Nc1nc(cs1)C[N@H+](C)C[C@H]1CCCN1c1cccnn1	0
ZINC71870485	Cc1nc(no1)CN1CCC[C@@H](C1)[N@H+](C)C[C@@H]1CCCCO1	0
ZINC71889048	CCc1ccc(o1)C(=O)Nc1ccccc1C(=O)NCCC(=O)N	1
ZINC71897505	CCn1c(n[nH]c1=S)CNC(=O)Nc1ccc(cc1)C(=O)OCC	0
ZINC71897594	CN(CCn1cccn1)C(=O)NCc1ccc(cc1)Cn1cccn1	0
ZINC71903986	C[NH+](C)CCN(Cc1cccnc1)C(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC71913965	CC1(COC1)C[NH+]1CCN(CC1)Cc1cccs1	0
ZINC71915270	c1cc(sc1)C(c1cccs1)NC(=O)COC1CCCC1	0
ZINC71918192	C[C@H]1CCCC[C@H]1OCCSc1ncn(n1)c1ccccc1	0
ZINC71921003	CC(C)[C@H](CNS(=O)(=O)C[C@H]1CCOC1)O	0
ZINC71933810	c1cc(c(cc1Cl)Cl)OCCCC(=O)N1CCO[C@H]2[C@H]1CCCC2	0
ZINC71951585	C[C@@H]1CN(C[C@@H](O1)C)CCCNc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC71966757	CC(C)n1cnn(c1=S)C[N@H+]1CCC[C@H]1Cc1cccc(c1)F	0
ZINC71972882	CC(C)(C)OC(=O)N1CCCN(CC1)C(=O)N	0
ZINC71975463	Cc1ccc(c(c1)C)[C@]1(C(=O)N=C(N1)N)Cc1ccccc1OC	0
ZINC71977809	COc1ccccc1c1cc(nc(n1)N)c1ccccc1Cl	0
ZINC72011080	C[C@H](C(=O)N(C)c1nccs1)OCC(F)(F)F	0
ZINC72041390	CCOCCCNC(=O)N[C@H](C)CC(C)(C)c1ccccc1	0
ZINC72042559	c1cc(c(c(c1)Br)OCC(=O)Nc1c(cc(cc1Br)F)F)Br	0
ZINC72052860	CC(C)(c1ccc(c(c1)Cl)Cl)C(=O)NCCCNC(=O)c1cccs1	0
ZINC72128798	C[C@@H]1CN(C[C@@H](O1)C)C1(Cc2ccccc2C1)C(=O)N[C@@H](C)C(=O)N	0
ZINC72133153	COCCNc1cc(c2cc[nH]c2n1)c1ccc2c(c1)c(ncn2)N	0
ZINC72135338	c1csc(c1S(=O)(=O)N)C(=O)N1CCC[C@@H](C1)[NH+]1CCCC1	0
ZINC72149993	CC(C)(C)N1C[C@@H](CC1=O)CN(C)c1cc[nH+]c(c1)C(=O)NCCO	0
ZINC72153944	c1c(cn[nH]1)CCCC(=O)N1CCNC[C@@H]1C(=O)NC1CC1	0
ZINC72161583	CCCOC(=O)N1CCC[C@@]2(C1)c1ccccc1N(C2=O)C	0
ZINC72190717	c1c(cc(c(c1[C@H](C(F)(F)F)N)[O-])F)F	0
ZINC72195254	c1cc(=O)oc2c1cc(cc2)[C@H](C(F)(F)F)N	0
ZINC72197684	c1cc2c(cc1[C@H](CO)[NH3+])COC2=O	0
ZINC72201316	c1cc(c(cc1[C@H](C[NH3+])N)OC(F)(F)F)N	0
ZINC72202334	c1cc(c(cc1CC(=O)[O-])[C@H]1CCC[NH2+]1)F	0
ZINC72202691	c1c2c(c(c(c1[C@H]1CCC[NH2+]1)F)F)OCCC2	0
ZINC72204674	c1ccc(c(c1)c1ccc(n[nH+]1)N)N	0
ZINC72208826	C1C(CO1)NN	0
ZINC72233698	c1ccc(cc1)Cn1c2cccc(c2c(n1)N)N1CCOCC1	0
ZINC72236741	Cc1cc(ccc1N)c1nc(n[nH]1)c1ccccn1	0
ZINC72237566	c1cc(c(cc1c1nc(n[nH]1)[C@H]1CCCO1)N)O	0
ZINC72237586	c1cc(cc(c1)O)c1[nH]nc(n1)c1cc(ccc1O)N	0
ZINC72237619	COc1ccc(cc1c1nc(n[nH]1)c1ccc(cc1)O)N	0
ZINC72240961	Cc1nc2c(n1C)nc(nc2N1CCN(CC1)Cc1ccccc1)N	0
ZINC72251918	c1c(cn(n1)CC1CC1)NC(=O)CCCC(=O)N1CCCCCC1	0
ZINC72254132	C[C@@H]1CN(CCO1)[C@@H](CNCc1ccccn1)c1cccs1	0
ZINC72260243	Cc1c(nnc(c1C#N)NC[C@H](c1cccs1)N1CCOCC1)C	0
ZINC72264796	CC(C)OCc1cccc(c1)S(=O)(=O)NC1CC1	0
ZINC72266566	Cc1c2c(n([nH+]1)C)N1CCC[C@@H]1CN2	0
ZINC72272414	CCOc1ccc(c(c1)NC(=[NH2+])NCc1csc(n1)C)OCC	0
ZINC72272546	Cc1cccc(c1)NC(=[NH2+])NCc1ccc(cc1)NCCOC	0
ZINC72272577	C[C@H](COC)N/C(=[NH+]/C[C@@H](c1ccccc1)C(=O)N1CCOCC1)/N	0
ZINC72280370	COCCN/C(=[NH+]/Cc1ccc2ccccc2c1)/N	0
ZINC72285277	C[NH+](C)CCOC1CCN(CC1)C(=O)NC1CC1	0
ZINC72288170	C[C@H]1C[C@@H]1C(=O)N[C@@H]1[C@@H]2CC[C@@H](C2)[C@@H]1C(=O)OC	0
ZINC72296503	c1cc(cc(c1)Br)c1cnc(o1)CSc1ncn[nH]1	0
ZINC72304113	c1ccc2c(c1)ccc(n2)CSc1nnc(n1N)[C@@H]1CCCCO1	0
ZINC72305313	C[C@@]1(C[C@@H](C1(C)C)N(C)Cc1nc2ccccc2s1)OC	0
ZINC72324846	Cc1cc(c(n1C[C@H]1CCCO1)C)CN1C[C@@H]2C[C@H](C[N@H+]2C[C@H]1C)O	0
ZINC72351221	c1cc2cc([nH]c2nc1)[C@@H]1CCCN(C1)C(=O)c1cscn1	0
ZINC72357152	COCC(=O)N1CCCC[C@H]1c1ccncn1	0
ZINC72367801	Cn1c(=O)cc([nH]1)[C@H]1CN(CCO1)CC(=O)N	0
ZINC72368501	Cn1ccc(n1)C(=O)N1CCc2c(c(n[nH]2)Nc2ccccc2)C1	0
ZINC72379887	C[C@@]1(CN(CCO1)S(=O)(=O)c1cn(cn1)C)C(=O)N	0
ZINC72383230	CN(C)c1c(nccn1)[C@H]1CCC[N@@H+]1CC(=O)N	0
ZINC72386650	C[N@H+]1CC[C@@H](CC1)c1ccnc(c1)NCCOC	0
ZINC72387727	Cc1[nH+]c(cc(n1)N1CCOCC1)[C@@H]1CN(CCO1)Cc1c[nH]cn1	0
ZINC72387730	Cc1nc(cc(n1)N)[C@H]1CN(CCO1)C1CCCCC1	0
ZINC72387759	Cc1nc(cc(n1)NCCOC)[C@@H]1CN(CCO1)C(=O)c1ccn[nH]1	0
ZINC72408040	COCCC(=O)N1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)Cc1ccncc1	0
ZINC72414472	CCOc1ccc2c(c1)s/c(=N/S(=O)(=O)c1ccc(c(c1)OC)Br)/[nH]2	0
ZINC72436640	Cc1cc(nc(n1)N)N1CC[C@@H]2[C@H](C1)CCC(=O)N2CCCOC	0
ZINC72438698	c1cc(c(cc1[N+](=O)[O-])NC(=O)C[C@H](C(=O)[O-])[NH2+]CCO)N	1
ZINC72453835	c1cc(sc1)CNc1c2c(nc(n1)N)CC[N@H+](CC2)C[C@H]1CCOC1	0
ZINC72467666	COC(=O)c1c(c2c([nH]1)C[C@H](CC2=O)c1ccccc1)N	0
ZINC72473611	COCc1cc(n2c(n1)ccn2)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC72475763	Cn1c2c(cn1)c(nc(n2)c1ccncc1)NCCSc1cnn[nH]1	0
ZINC72479388	c1cn(c(n1)c1cc2n(n1)CCC[NH2+]C2)C1CCC1	0
ZINC72481936	CCOc1c2c(nc(n1)N)n(cn2)[C@H]1[C@H]([C@H]([C@H](O1)CO)O)O	0
ZINC72508410	C[C@H](C(=O)Oc1cccc(c1)[N+](=O)[O-])Sc1ccccc1	0
ZINC72646159	C/[NH+]=C(/NCCNc1ccccn1)\Nc1ccc2c(c1)OCCO2	0
ZINC72657436	C[C@@H](C(=O)N1CCN(CC1)CC(C)C)NC(=O)N	0
ZINC72685722	CCS[C@H]1CCCCN(C1)C(=O)N[C@@H](C)CS(=O)(=O)CC	0
ZINC72688746	Cc1nc(no1)CS(=O)(=O)c1nnc(s1)N[C@@H]1CCCC[C@H]1C	0
ZINC72726896	Cc1c(c(n(n1)C)C)CNC[C@@H](c1cccs1)[N@H+]1CC[C@@H](CC1)C	0
ZINC72809057	CCOc1ccc(cc1)c1nc(cs1)CSc1nc(cc(n1)N)N	0
ZINC72867927	c1cc(cc(c1)F)CCN(C1CC1)C(=O)CCCCNC(=O)N	1
ZINC72895191	CCc1cccc(c1Nc1nnc(s1)SC[C@H](CO)O)C	0
ZINC72941441	Cc1nc(cs1)Cc1nn(c(=S)o1)CN1CCOC[C@H]1CC(C)C	0
ZINC72976519	CCOC[C@@H]1CCC[N@@H+](C1)Cc1cccc(c1)C(=O)N	0
ZINC73108286	CC/[NH+]=C(/NCC[N@H+]1CCC[C@H](C1)C)\N1CC[C@@H](CC1)C(=O)OCC	0
ZINC73158094	C1C[C@H]2[C@@H](C[C@@H]1O2)C(=O)NNC(=O)NCC(F)(F)F	0
ZINC73166229	C[C@@H]1CCCC[N@H+]1C[C@@H]1CCCN(C1)C[C@@H](COCc1ccco1)O	0
ZINC73276665	C[C@]1(C[C@H](C1(C)C)NC(=O)C[C@@H]1CCCO1)OC	0
ZINC73277043	CCCCn1c(c(c(=O)[nH]c1=O)N(C)C[C@@H]1CCCO1)N	0
ZINC73423851	CC/[NH+]=C(/NCCCc1ccccc1)\NCC(C)(C)C(=O)N	1
ZINC73449666	CCOc1ccc(cc1)C[NH2+]CCCN1C[C@H](O[C@H](C1)C)C	0
ZINC73449674	C[C@H]1CN(C[C@@H](O1)C)CCC[NH2+]Cc1ccccc1F	0
ZINC73662305	c1ccc(cc1)c1nc(cc(n1)OCCC(=O)[O-])c1ccncc1	0
ZINC73667689	c1cn(nc1C(=O)NN)c1cc(ncn1)N1CCOCC1	0
ZINC73831794	C[C@@H](COC)OC(=O)C[C@H](c1ccccc1)NC(=O)c1ccccc1	0
ZINC73836538	Cc1c2cc(ccc2oc1C(=O)O[C@H](C)COC)OC	0
ZINC73872198	CC1(C[N@@H+](CCO1)C[C@@H](COC[C@@H]1CCCO1)O)C	0
ZINC73925530	CCCc1nc(on1)CSc1nnc(n1N)C	0
ZINC74168596	COc1cc(c(cc1Cl)OC)NC(=O)CC1(CCCCC1)O	0
ZINC74416477	Cc1nc(on1)COCC(=O)Nc1cc(c(cc1Cl)Cl)Cl	0
ZINC74452150	C[C@@H](c1ccccc1)S(=O)(=O)CC(=O)Nc1ccccc1Cl	0
ZINC74466207	C[C@H](C(=O)Nc1ccc(cc1)Br)S(=O)(=O)CCOC	0
ZINC74644167	CC[C@@H]1c2ccccc2CCN1C(=O)CCSc1nnnn1C	0
ZINC74648515	CCOCCO[C@@H](C)C(=O)NCC(C)(C)c1cccs1	0
ZINC74934123	Cc1cc(nc([nH+]1)N1C[C@@H](O[C@H](C1)C)C)N	0
ZINC74941316	COc1ccc(cc1)[C@@H]1[C@H]([C@@H](Nc2n1ncn2)c1ccccc1)N	0
ZINC74942416	c1c(cc(cc1S(=O)(=O)N)Br)C#N	0
ZINC75093175	COc1c(c(ncn1)N)C[NH2+]C[C@@H](COc1ccc2c(c1)OCO2)O	0
ZINC75093803	Cc1cccc(c1OCCO/N=C(/CC(=O)NC)\N)C	1
ZINC75107034	CC[NH+](CC)CCN(CCOC)c1cc(nc(n1)N)Cl	0
ZINC75120068	Cc1ccc(c(=O)[nH]1)C(=O)NCCOc1cccc(c1)Cl	0
ZINC75136762	c1ccc2c(c1)CCC(=O)N2CC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC75140753	c1cc(ncc1[N+](=O)[O-])Nc1ccn(n1)CCC(=O)N	0
ZINC75250180	c1nc2c(c([nH]n2)N)c(=O)n1NCCO	0
ZINC75252947	CS(=O)(=O)Cc1nc(nc(n1)N)N	0
ZINC75278318	CC1(CC2=C([C@@H](C(=C(O2)N)[N+](=O)[O-])c2ccccn2)C(=O)C1)C	0
ZINC75441785	c1cc(c(cc1F)F)C(=O)Nc1nc2c(s1)COCC2	0
ZINC75468606	c1cc(sc1)[C@@H](c1ccc(s1)C[NH3+])O	0
ZINC75469769	CCCCn1c(c(c(=O)[nH]c1=O)N(CC(C)C)C(=O)c1cscn1)N	1
ZINC75583747	CC[N@H+]1CCN(CC1)CC/[NH+]=C(/N)\N[C@H](C)c1ccccc1	0
ZINC75717430	C[C@H]1c2cccn2CCN1C(=O)CCCCCNC(=O)N	1
ZINC75878366	COC(=O)c1ccc(c(c1)c1ccc(nc1)N)F	0
ZINC75910652	CC[C@@H](C(=O)NCCCC(=O)N)n1nc(nn1)c1ccc(cc1)Cl	1
ZINC76011318	Cc1ccc(o1)[C@@H]1CSCCN1Cc1cc(=O)c(co1)O	0
ZINC76014009	CCN(C)C(=O)C1(CC1)c1ccc(cc1)C(C)(C)C	0
ZINC76017147	C[C@@H](C(=O)Nc1ccccc1N(C)C(=O)C)OC[C@H]1CCCO1	0
ZINC76041976	c1ccc(cc1)COC[C@H]1CCN(C1)C(=O)c1cccnc1[S-]	0
ZINC76056149	CCCC[C@@H](C(=O)N1C[C@@H]([C@@H](C1)N1CCOCC1)C)NC(=O)N	0
ZINC76062986	c1ccc2c(c1)c(cc(n2)NCCSCCCO)C#N	0
ZINC76064101	CSC1(CCOCC1)CNc1cc(nc(n1)N)Cl	0
ZINC76068534	Cc1ccc(o1)[C@H]1C[C@H](CCN1C(=O)CSCC(=O)N)C	1
ZINC76092143	CCOC(=O)c1cc(c[nH]1)NC(=O)Nc1ccccn1	0
ZINC76093036	CN(c1c2cc(c(cc2ncn1)F)F)[C@@H](CCO)c1ccccc1	0
ZINC76243672	CO[C@H]1CCCN(C1)C(=O)[C@@H]1CC[C@H](CC1)NC(=O)C1CCCC1	0
ZINC76269222	CC[NH+](CC)CCCCNc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC76400288	CCO[C@@H]1CCCN(C1)[C@@H](C)c1nc(nc([nH+]1)Nc1ccccc1)N	0
ZINC76400636	CCO[C@@H]1CCCN(C1)Cc1nc(nc(n1)Nc1ccccc1C)N	0
ZINC76400636	CCO[C@@H]1CCC[N@@H+](C1)Cc1nc(nc(n1)Nc1ccccc1C)N	0
ZINC76402623	CCC[NH+](CCC)CCCNC(=O)Nc1ccccn1	0
ZINC76517077	CCOCCCNC(=O)Nc1cc(ccc1F)n1cnnn1	0
ZINC76620291	Cc1cc(ccc1S(=O)(=O)N)C(=O)Nc1ccnc2n1ncc2	0
ZINC76696519	CCCC/C(=N/OCc1csc(n1)[C@H](C)OCC)/N	0
ZINC76697354	CCO[C@@H](C)c1nc(on1)CO/N=C(\Cc1ccc(cc1)Cl)/N	0
ZINC76734846	C[C@@H](C(=O)c1c(n(c(=O)n(c1=O)C)C)N)[N@@H+](C)CCCC=C	1
ZINC76897691	C[C@@H](CC[NH+]1CCOCC1)NCc1cc(ccc1OC)Br	0
ZINC76951904	CCCOC(=O)CCNC(=O)NC1CCN(CC1)c1ccccn1	0
ZINC76961340	CCOC(=O)[C@H](C)NC(=O)c1cn(nc1c1ccccc1OC)C	0
ZINC76967516	Cc1c(c(n2c(n1)nc(n2)N)C)CC(=O)N(C)C[C@@H]1CCCO1	0
ZINC76967611	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)NCC1(CCOCC1)C(=O)N)Cl	0
ZINC77017628	C1COC[C@@H]1C[N@H+]1CC[C@@H](CC1)NC(=O)CCNC(=O)N	0
ZINC77115458	Cc1cc(c(c(c1)C)NC(=O)C(=O)NCC[C@@H](c1cccs1)O)C	0
ZINC77136151	CC[C@H]1CCC[C@H](C1)NC(=O)c1ccc(=O)[nH]n1	0
ZINC77184809	C[C@@](Cc1ccc(cc1)OC)(CNS(=O)(=O)c1ccc(s1)Cl)O	0
ZINC77202676	CCOc1ccc(cc1C)NC(=O)NCC(=O)OC(C)C	0
ZINC77203776	Cc1cc(ccc1C(=O)N)NC(=O)N1CCOC[C@H]1CC(C)C	0
ZINC77279090	COCCOc1cccc(c1)CNC(=O)c1cc2cc(ccc2[nH]1)F	0
ZINC77283340	Cc1cccc(c1)C(C)(C)NC(=O)N[C@@H](C)c1ccc(cc1)C#N	0
ZINC77318299	CCO[C@H]1CCCN(C1)CCOc1ccc(cc1OC)C#N	0
ZINC77319402	CC[C@H](CC[C@@H](C)O[C@@H]1CCCCO1)CO	0
ZINC77344471	C[C@@H](CCSC)NC(=O)NCCc1ccc(cc1)OC(C)C	0
ZINC77395290	CCn1cc(cn1)S(=O)(=O)N[C@@H]1Cc2cccc(c2OC1)OC	0
ZINC77405962	CC(C)C[C@@H](C1CCN(CC1)c1cc(ncn1)C(=O)OC)O	0
ZINC77432180	CCCCOCCSc1c(cc(c(n1)N)C#N)C#N	0
ZINC77434205	Cc1c(c(n(n1)c1ccccc1)C)CNCC[N@H+]1CCC[C@H](C1)C	0
ZINC77439044	Cn1c(=O)cc(cn1)N1CCO[C@@H](C1)CCNc1[nH+]ccc(n1)N	0
ZINC77440665	CN1CC2(CCN(CC2)C(=O)C2(CC[NH2+]CC2)N)OC1=O	0
ZINC77447597	c1cc(c(cc1C[NH2+]CCCOC[C@@H]1CCOC1)Br)F	0
ZINC77476894	c1c(cc(cc1C(F)(F)F)N1CCCC1=O)C(=O)OCC(=O)N	0
ZINC77555924	CC(C)CCOCCSc1nnc(n1N)COc1ccccc1	0
ZINC77587313	c1ccc(c(c1)[C@H](CNC(=O)NCCCOC[C@@H]1CCOC1)O)Cl	0
ZINC77593781	C[C@H](CCSC)N(C)C(=O)NCC[N@@H+](C)C1CCCC1	0
ZINC77605556	C[N@H+](CCCNS(=O)(=O)c1cccc(c1)C(=O)N)C1CCCCC1	1
ZINC77613514	CC(C)(C)OC(=O)N1CC[C@@H](C1)C(=O)n1c(c(cn1)C#N)N	0
ZINC77616780	C[C@H]1C[C@@H](CN(C1)S(=O)(=O)NCCOCC(C)C)C	0
ZINC77617809	C1CC1CN1CCN(CC1)S(=O)(=O)N1CCOCC1	0
ZINC77622774	CSCCCCNC(=O)N1CCN(CC1)C(=O)c1c(cccc1F)F	0
ZINC77626817	C[C@H](CSC)NC(=O)N1CCCN(CC1)c1c(cccn1)C#N	0
ZINC77801008	C[C@@H](C[C@@H](C)O)CNC(=O)NC[C@@H]1CC[N@H+](CC1)Cc1cccs1	0
ZINC77891647	c1ccc2c(c1)cc(cn2)NC(=O)c1nc2c(cccc2s1)F	0
ZINC77899412	COCc1ccccc1[N-]S(=O)(=O)c1cc(c(nc1)Cl)Cl	0
ZINC77938478	C[C@H](C(=O)OC(C)(C)C)Sc1nnc(n1N)c1ccccn1	0
ZINC77957537	CC(C)C[N@@H+]1CCO[C@@H](C1)COC(=O)c1ccc(c(c1)COC)F	0
ZINC77979546	c1cc2c(cc1C(=O)N1CCC3(CC1)c1c(ccs1)CCO3)OCO2	0
ZINC78003030	c1c(cncc1Br)C(=O)N(CC#N)C1CCCC1	0
ZINC78026666	c1ccc(cc1)/C=C/CCC(=O)N1CCN(CC1)c1ncccn1	0
ZINC78026810	C[C@@H](c1cccs1)C(=O)Nc1cccc(c1)C#N	0
ZINC78060871	CCOCc1ccc(cc1)CNC(=O)Cc1csc(n1)c1ccoc1	0
ZINC78087790	CC(C)[C@@H](C(=O)Nc1ccc2c(c1)ccc(=O)o2)NC(=O)COC	0
ZINC78089962	C[C@H](c1ccc(cc1)N1CCOCC1)NC(=O)[C@H](C)c1ccsc1	0
ZINC78189129	CC(=O)N(C)CC(=O)NC(c1cccs1)c1cccs1	0
ZINC78210765	CCC1([C@H](C[C@H]1OC)[NH3+])CC	0
ZINC78382275	Cc1c(sc2c1c(nc(n2)CSc1nncn1CCCOC)N)C	0
ZINC78395466	COCC[NH+](CCC(=O)Nc1cc(ccc1F)N)CCOC	0
ZINC78416701	c1cc(cnc1)CCCOC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F	0
ZINC78446675	CCOCCC/[NH+]=C(/N)\SCCC(C)C	0
ZINC78478149	CCOCCC(=O)N[C@@H](C)c1cccc(c1)OCC	0
ZINC78483108	Cc1ccc(cc1NC(=O)c1cscn1)C[NH+]1CCSCC1	0
ZINC78494767	c1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)C(=O)Nc1ccc(nc1)Cl	0
ZINC78495638	C[C@@H](CO)[NH+]1CCN(CC1)c1cnc2ccccc2n1	0
ZINC78506847	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCNCc1cccc(c1)O	0
ZINC78526217	COc1cccc(c1)NCCC1CCCC1	0
ZINC78541886	Cc1ccc(cc1C)OCCCSCCC(=O)N	1
ZINC78573338	CCCC[C@H](CC)CNC(=O)Nc1ccccc1SC[C@@H](C)C#N	0
ZINC78639440	C[C@H]1CCCC[N@@H+]1C/C(=N\OCc1ccc(o1)C(=O)OC)/N	0
ZINC78641298	Cc1ccc(cc1C)NC(=O)[C@H](C)Sc1nnc(n1C)CCC(=O)N	0
ZINC78674452	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)c1c(cccn1)S(=O)(=O)N	0
ZINC78674950	C[C@H]1CCCC[C@H]1OCC(=O)Nc1cc(ccc1Cl)C(=O)OC	0
ZINC78675992	C[C@@H](C[C@@H](C)OC)O	0
ZINC78773349	c1ccc(c(c1)NS(=O)(=O)c1cccnc1)N1CCOCC1	0
ZINC78800182	Cc1ccc(s1)c1cc(n[nH]1)NC(=O)c1cccnc1NC(C)C	0
ZINC78846407	C[C@H](CNC(=O)Cc1cccc(c1)F)CN1CCOCC1	0
ZINC78870412	C[C@@H]1COCCN1C(=O)c1ccccc1N(C)c1ccccc1	0
ZINC78874047	CCC[C@@H](C)NC(=O)[C@H](C)[NH2+]CC1(CCCC1)N1CCSCC1	0
ZINC78877712	COC(=O)c1cnc(s1)N(C1CC1)C(=O)CC1=CCCCC1	0
ZINC78877919	COc1ccc(c(c1)[C@H](C[NH2+]Cc1ccc(cc1)OCC=C)O)OC	0
ZINC78878038	c1cc(cc(c1)C(F)(F)F)[C@@H]1C[C@@H]1C(=O)N[C@@H]1CCCOC1	0
ZINC78895216	CC(C)(C)c1ccc(cc1)c1nnc(n1N)SCCCC#N	0
ZINC78921060	CN(C)S(=O)(=O)c1cccc(c1)C[S@@](=O)C[C@H]1CCCCO1	0
ZINC78924488	CCNC(=O)CCCCc1nc2ccccc2s1	0
ZINC78925707	CCN(Cc1cccs1)C(=O)c1ccc(c(c1)OC)OCC	0
ZINC78932686	CCN(Cc1cccc(c1)F)C(=O)c1ccc(cc1)n1cncn1	0
ZINC78953825	COC(=O)c1ccsc1NC(=O)c1cccc2c1cccn2	0
ZINC78977563	C[C@H](c1ccccc1)OCCCNC(=O)NCC(C)(C)C(=O)N	0
ZINC78999766	C[C@H](c1ccc(c(c1)F)F)NC(=O)c1ccnc2c1cccc2	0
ZINC79002497	c1ccc(cc1)c1nnc(o1)CCCC(=O)OCc1ccc(cc1)F	0
ZINC79013192	Cc1n[nH]c(n1)/N=C(\[O-])/c1cc(ccc1OC(F)F)Cl	0
ZINC79064169	c1cc(ccc1C(C(F)(F)F)(C(F)(F)F)F)N	0
ZINC79082538	C=CCOC(=O)C1=NN([C@@H](C1)c1ccccc1)c1ccccc1	0
ZINC79083172	C[C@@H](CCCC(C)C)NC(=O)Nc1ccc2c(c1)CCN2C(=O)C	0
ZINC79231646	C[C@@H](C(=O)Nc1ccc(cc1)CN1CCCC1=O)SC	0
ZINC79268977	C[C@@H]1CN(CCO1)c1ccc(cn1)CNS(=O)(=O)N	0
ZINC79282496	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1cn2cccnc2n1	0
ZINC79342197	CCc1nc(on1)CSCC(=O)Nc1cccc(c1)C(=O)C	0
ZINC79350297	c1cc(ccc1CCN1CCO[C@H]2[C@@H]1CCC2)[N+](=O)[O-]	0
ZINC79405680	CC(C)[N@H+](CCN)C[C@H]1CCCN(C1)C(=O)C	1
ZINC79484454	C[C@@H](C(=O)NCC(F)(F)F)N1CC[C@H](CC1)OCC(C)C	0
ZINC79490316	CC(C)(CNC(=O)NCCC[N@H+](C)CCOC)C(=O)N	0
ZINC79622567	C[C@H]1CCC[C@H](C1)NC(=O)N1CCN(CC1)C(=O)CCC(C)C	0
ZINC79850822	CCCNC(=O)[C@@H](C#N)C(=O)CSc1ccccc1C	0
ZINC79914793	CC(C)c1nc(cs1)CNC[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC79918343	CC(C)c1nc(cs1)CNCc1ccc([nH+]c1)N1CCCC1	0
ZINC79925114	CN(C[C@H]1CCCO1)C(=O)c1ccc(cc1[N+](=O)[O-])C(F)(F)F	0
ZINC80080592	CCOC(=O)NCCNC(=O)[C@@H](C)c1ccc(s1)Br	0
ZINC80338753	c1ccc(cc1)[C@H](C(=O)NC[C@@H]1CCCO1)Sc1nc(cc(n1)N)N	0
ZINC82039530	CCCn1c(c(cn1)C[N@@H+]1CCC[C@@H](C1)Cn1cc(nn1)C[NH3+])C	0
ZINC82097732	c1ccc(cc1)NC(=O)CC[NH2+][C@H]1CCOC2(C1)CCOCC2	0
ZINC82121636	c1c(c(=O)[nH]c([O-])n1)S(=O)(=O)N1CCCC[C@@H]1CN1CCOCC1	0
ZINC82162850	c1ccc(c(c1)[C@@H]1CC[C@@H](O1)C(=O)N)C(F)(F)F	0
ZINC82261000	c1cc(ccc1CC(=O)NCCN1CCOCC1)O	0
ZINC83239065	CCOC(=O)c1c(sc(n1)N)c1cc(ccc1OC)OC	0
ZINC83254933	CO[C@H]1CCOc2c1cccc2N	0
ZINC83294454	CC1(C(=O)C(=C(O1)c1ccc(cc1)S(=O)(=O)N)c1ccc(cc1)Cl)C	0
ZINC83323724	c1cscc1/C=C\1/CCCC2=C1OC(=C([C@H]2c1ccsc1)[N+](=O)[O-])N	0
ZINC83328080	Cc1cccc(c1c1ccc2c(c1)[nH+]c(nc2N)N)C	0
ZINC83557706	c1ccc(c(c1)[C@H](CC[NH3+])O)C(F)(F)F	0
ZINC83628569	CCCc1ccc2c(c1)[C@H]([NH2+]CC2)CC(C)(C)C	0
ZINC83694785	C[C@@H]1C[NH+](c2ccccc2CN1C(=O)NCCNC(=O)C1CC1)C	0
ZINC83888554	C[C@H](C(=O)N1CC[C@H](CC1)[NH+]1CCCCC1)OC[C@H]1CCCO1	0
ZINC84025260	Cc1c(c(on1)C)CNc1ccc(cc1C(F)(F)F)S(=O)(=O)N	0
ZINC84210711	Cc1cccc(c1)CCNc1ccc(cc1C#N)S(=O)(=O)N	0
ZINC84272061	Cc1nc(cs1)C/C(=N/OCc1ccc(cc1)n1cccn1)/N	0
ZINC84350986	c1cc(c(cc1S(=O)(=O)NCCOCC(=O)N)C(F)(F)F)Cl	0
ZINC84573037	c1ccc(cc1)n1cc(cn1)CCNc1nc2ccccc2s1	0
ZINC84706304	C[C@H]1CN(C[C@@H](O1)C)CCCNCc1ccc2ccccc2c1	0
ZINC84811913	CCS[C@H]1CCC[C@H](C1)NC(=O)N[C@@H](C)[C@@H](C)CO	0
ZINC84959301	Cc1c(c(on1)C)CCC[NH2+]Cc1cn(nc1c1cccnc1)C	0
ZINC85236575	Cc1c(c(n(n1)C)Cl)/C=C/c1nc(no1)C(C)(C)OC	0
ZINC85263096	CC(C)CCO/N=C(\CN1CCOCC1)/N	0
ZINC85265943	C[C@H](/C(=N/OCc1ncc(o1)c1ccc(cc1)F)/N)OC	0
ZINC85266017	C[C@H](/C(=N/OCc1csc(n1)c1cccc(c1)OC)/N)OC	0
ZINC85266656	C[C@@H](/C(=N/OCc1nc(no1)C1CC1)/N)OC	0
ZINC85266876	C[C@@H](/C(=N/OCc1nnc(o1)c1cccc(c1)Cl)/N)OC	0
ZINC85266897	Cc1c(c(sc1C)NC(=O)CO/N=C(/[C@H](C)OC)\N)C	0
ZINC85278491	Cc1ccc(cc1OCC1CCOCC1)NCc1ncc(o1)C(C)C	0
ZINC85293126	C[C@H](C1(CCCC1)[NH+]1CCOCC1)NC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC85312449	CC[N@@H+]1CCN(CC1)C[C@@H](C)C[NH2+]Cc1ccc(cc1)[S@](=O)C	0
ZINC85348095	CCOC(=O)c1c(cnn1CC1CC1)C(=O)c1ccccc1	0
ZINC85436326	Cc1c(c(o[nH+]1)N)C1=CC[C@@H](CC1)C	0
ZINC85462494	CCCC[N@@H+](C)CCN/C(=[NH+]\CC)/NC[C@@](C)(c1cnn(c1)C)O	0
ZINC85477064	CCNC(=O)c1ccc(cc1F)c1ccccc1C#N	0
ZINC85565247	CCOc1cc(ccc1NC(=O)N[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO)C	0
ZINC85796980	CS(=O)(=O)N1CCC[C@H](C1)C[N@H+](CCO)[C@@H]1CCCc2c1cccc2	0
ZINC85822838	CS(=O)(=O)N1CCC[C@@H](C1)C[N@H+]1CC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC85902775	Cc1ccccc1Cc1nc(on1)C[NH2+][C@@](C)(CCO)COC	0
ZINC86003134	c1cc(ccc1C[N@@H+]1C[C@H](C1)O)N	0
ZINC86064676	c1cc(sc1)c1nc(co1)CC(=O)OC[C@@H]1CC(=O)N(C1)C1CC1	0
ZINC86132848	C[C@H](CN/C(=[NH+]/C)/NCC(C)(C)c1ccccc1)C[NH+]1CCOCC1	0
ZINC86147600	CC/[NH+]=C(/NCCCOC[C@@H]1CCOC1)\NC(C)(C)C	0
ZINC86203787	COc1ccc(c(c1)NCc1nc(on1)C1CC1)Cl	0
ZINC86250549	c1cc(c(c(c1)F)F)CNCC1(CCOCC1)C(=O)N	0
ZINC86424062	C[C@@H](CC(C)(C)CNC(=O)N(C1CC1)[C@H](C)C(C)C)O	0
ZINC86994948	CC[C@@H](C)CS(=O)(=O)c1nnc(s1)NCC	0
ZINC87132018	Cn1cc(cc1C(=O)NCC1(CC1)c1ccc(cc1)F)C(=O)N	0
ZINC87236531	CSCc1ccc(cc1)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87237184	Cc1csc(n1)[C@H](C)NC(=O)CCO[C@@H](C)CC(C)C	0
ZINC87312521	C[C@H]1CCC[C@@H]1NC(=O)c1c(ccs1)NC(=O)c1ccncc1	0
ZINC87435043	c1ccnc(c1)SCCC(=O)N1CCC[C@H](C1)CC(=O)N	1
ZINC87466302	Cc1cc(ccc1CCNC(=O)[C@H]1CCCN(C1)C(=O)N)F	1
ZINC87879892	c1c(c(=O)[nH]c(n1)NN)F	0
ZINC88263937	Cc1ccc(s1)CC(=O)N1CCOc2c1cc(cc2)F	0
ZINC88305071	c1cc(oc1)c1nc(cs1)/C=C/C(=O)c1cc(cc(c1)F)F	0
ZINC88327181	CC[C@@H](C)CS(=O)(=O)Cc1cccc(c1C)[N+](=O)[O-]	0
ZINC88350966	Cc1ccc(cc1F)[C@@H](C)NC(=O)Nc1cc(ccc1F)NC(=O)C	0
ZINC88391008	Cc1ccc(cc1F)[C@@H](C)NC(=O)Nc1cnn(c1)c1ncccn1	0
ZINC88491126	CC(C)CCOCCN1CCc2c1ccc(c2)S(=O)(=O)N	0
ZINC88500942	COCCCCSc1nnc(n1N)C1CCOCC1	0
ZINC88598930	CN(C)c1nc(nc(n1)N)CN(C)CCOCC1CC1	0
ZINC88608513	CCc1cnc(s1)[C@H](C)NC(=O)N(CCCCO)C1CC1	0
ZINC88808630	Cc1ccccc1[C@H](c1cccs1)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC89125958	CNC(=O)c1cccc(c1)OCc1ccc(c(c1)F)C(=O)OC	0
ZINC89157505	CC(C)(C)OC(=O)N[C@H](CC(=O)N)C(=O)OC	0
ZINC89197187	c1c(cc(c2c1c[nH]n2)C#N)N	0
ZINC89200696	c1cc(c2c[nH+]n(c2c1N)[O-])NCCO	0
ZINC89202593	CNC(=O)Nc1cc(cn2c1[nH+]cc2)c1ccc2c(c1)ncs2	0
ZINC89222615	CCCOc1c2cn[nH]c2nc(n1)N	0
ZINC89222756	[C@H]12C(=N)NC(=NC1=NN=C2N)[NH-]	0
ZINC89226433	COc1cc(ccc1C(=O)N1CC[C@@H](c2c1cccc2)C(=O)OC)Cl	0
ZINC89311966	Cc1c(nco1)C(=O)O[C@H](C)CCC=C	0
ZINC89352551	Cc1c(cc(o1)C(=O)N[C@@H]1CCCC[C@H]1OCCC(C)C)S(=O)(=O)N	0
ZINC89373457	COC[C@@H](C(=O)N)NC(=O)Cc1ccc(cc1)c1ccccc1	0
ZINC89375444	CN(C)c1cc(ccn1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89375681	Cc1cc(c(cc1F)F)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89375801	COC[C@H](C(=O)N)NC(=O)c1csc(n1)c1ccc(s1)Cl	0
ZINC89376752	Cc1c(ccc(n1)Cl)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89377828	Cc1ccc2cc(c(nc2c1)C)C(=O)N[C@H](COC)C(=O)N	0
ZINC89387558	CC[C@H](C(=O)N[C@@H](COC)C(=O)N)Oc1ccccc1C	0
ZINC89389473	COC[C@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1ccc2ccccc2c1	0
ZINC89389590	COC[C@H](C(=O)N)NC(=O)C(c1ccc(cc1)OC)(F)F	0
ZINC89391183	COC[C@@H](C(=O)N)NC(=O)c1cn[nH]c1c1ccccc1F	0
ZINC89391269	COC[C@H](C(=O)N)NC(=O)[C@H]1CCCCN1Cc1cccnc1	0
ZINC89393335	Cc1ccc(n1c1ccsc1C(=O)N[C@H](COC)C(=O)N)C	0
ZINC89395136	COC[C@@H](C(=O)N)NC(=O)c1cccc2c1cc[nH]2	0
ZINC89443844	CCc1c(c(no1)C)NC(=O)NC[C@H](c1ccccc1)[NH+](C)C	0
ZINC89467548	c1ccc2c(c1)[C@H](CCN2C(=O)COC1CCCCC1)C(=O)N	0
ZINC89508398	Cc1cc(n(n1)Cc1cccc(c1)/C(=N\OCC(=C)C)/N)C	0
ZINC89549552	c1ccc2c(c1)[C@@H](CCO2)CC(=O)N1CCN(CC1)C(=O)CO	0
ZINC89565297	Cc1c(sc2c1c(nc(n2)SCC(F)F)N)C	0
ZINC89574606	CCOc1cccc(c1O)/C=N/c1ccc2c(c1)c(n[nH]2)C(=O)N	1
ZINC89644617	C[C@@H](CS(=O)(=O)[N-]c1cccc(c1)n1ccnn1)c1ccccc1	0
ZINC89646473	c1c(nc(nc1Cl)N)N[C@@H]1CCCC[C@@H]1OC1CCCC1	0
ZINC89648872	CC(C)(C)c1ccc(cc1)S(=O)(=O)NNC(=O)CSC	0
ZINC89651725	CCCn1c(nn(c1=S)C[N@@H+]1CCC[C@@H]2[C@H]1CCCC2)C	0
ZINC89705314	Cc1csc(n1)[C@H](C)NC(=O)NCC1(CCCC1)CCOC	0
ZINC89719722	c1nc(c(s1)C(=O)NCC1(CCOCC1)C(=O)N)C1CC1	0
ZINC89720764	CC(C)[C@H](C(=O)N1CCc2c(sc(c2C#N)N)C1)NC(=O)OC	0
ZINC89720966	Cc1c(sc(n1)COC)C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89721114	Cc1nc(on1)CCC[NH2+]Cc1c(ncnc1OC)N	0
ZINC89737844	COCCCCO/N=C(\c1ccc(cc1)c1ccccc1)/N	0
ZINC89766420	CCC[C@H](C(=O)NC[C@H](C)Cc1ccc(cc1)OC)NC(=O)N	1
ZINC89770520	COc1ccc(cc1)COCCCC(=O)NNC(=O)Cc1ccsc1	0
ZINC89781760	c1ccn2c(c1)nc(c2S(=O)(=O)N1CCOC[C@@H]1C1CC1)Cl	0
ZINC89785369	CCOc1ccc(c(c1F)C(=O)NCCCCC(=O)OC)F	0
ZINC89786464	Cc1cn2c([nH+]1)CC[C@@H](C2)[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89787990	CCOC(=O)C[C@@H](C)CNC(=O)[C@H](C)Cc1ccc(cc1)OC	0
ZINC89788898	Cc1csc(n1)C(C)(C)[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89790639	C[C@@]1(CCCO1)C[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89791292	CC(C)[C@@H](CCO)Nc1cc(c(cc1F)[N+](=O)[O-])OC	0
ZINC89799605	CCCC(=O)NCC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	1
ZINC89823807	c1cc(cc(c1)C(=O)N[C@H](CC(=O)N)C1CCOCC1)c1ccoc1	0
ZINC89829874	c1cc(cc(c1)C(=O)OCC(=O)N)c1ccoc1	0
ZINC89850080	c1cc(c(nc1)n1ccc(n1)NC(=O)CCOC[C@@H]1CCCO1)Cl	0
ZINC89851034	CC1(CN(CC[S@]1=O)C(=O)CCCOCc1ccc(cc1)OC)C	0
ZINC89869985	CC(C)N1[C@H]2CC[C@@H]1C[N@H+](CC2)CC(=O)NC1CC1	0
ZINC89872343	c1cc(c(cc1C(=O)N)F)NC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89904431	C[C@H](Cn1ccnc1)NC(=O)NCC[NH+]1CCN(CC1)C(=O)C	0
ZINC89905153	C[C@@H](c1cccc(c1)Br)NCc1cnc(s1)[C@H]1CCCO1	0
ZINC89913512	C[C@@H](c1cn(nn1)c1ccccc1)Nc1cccc(c1)CO	0
ZINC89914969	CC(C)CC1(CCCC1)C(=O)N(C)CCCS(=O)(=O)C	0
ZINC89934072	C[C@@H](C(=O)NCCc1ccccc1)N1CCN(CC1)CCS(=O)(=O)C	0
ZINC89942469	CCCCN(C)C(=O)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	1
ZINC89943057	CN(CCCc1c(c([nH]n1)N)C#N)Cc1nccs1	0
ZINC89943082	C[N@H+](CCCc1c(c([nH]n1)N)C#N)Cc1ccc(cc1F)[N+](=O)[O-]	0
ZINC89944512	CCC[C@@H]1CN(CCO1)C(=O)c1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC89945087	C[C@@H]1CCCC[C@@H]1OCCN1CCN(CC1)CC#C	0
ZINC89948125	CCC1([C@H](C[C@@H]1OC)[N@@H+](C)CCS(=O)(=O)N)CC	0
ZINC89952430	CC(=CC[N@@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1)C	0
ZINC89974131	CCS(=O)(=O)c1ccc(cc1)CCC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89975420	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)N1CCOC[C@@H]1C1CC1)C(=O)N	0
ZINC89991846	C1C[N@H+](CC[C@@H]1CS(=O)(=O)N)CCCCCCO	0
ZINC90004644	COCCCCCN(CC1CC1)CC(F)(F)F	0
ZINC90085963	C[C@@H](c1ccc(c(c1)F)F)NC(=O)CSCC(F)(F)F	0
ZINC90100707	CCCCOCCOCCNc1c2ccc(nc2ncn1)N	0
ZINC90193089	COc1ccc(c(c1)Cl)CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90194299	c1cc(ncc1C#N)/C(=N\OCC(=O)NCCCC1CCCCC1)/N	1
ZINC90223820	Cc1ccc(c(c1)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1)O	0
ZINC90405186	Cc1ncc(s1)[C@@H](C)[NH2+]CCCS(=O)(=O)c1ccccc1	0
ZINC90417476	Cc1ncc(s1)[C@@H](C)N[C@@H](COC)c1cccc(c1)C(F)(F)F	0
ZINC90440553	c1cc2c(cc1F)C[C@@H](CO2)C(=O)NC[C@@H]1CC[C@@H](O1)C(=O)N	0
ZINC90499792	CC(C)CNC(=O)[C@@H]1CSCN1C(=O)CSCC(F)(F)F	0
ZINC90513151	Cc1c(c(nc(n1)c1ccccc1)C)C(=O)OC	0
ZINC90525934	CS(=O)(=O)c1ccc(cc1)c1nc(co1)C[NH+](CCO)CCO	0
ZINC90551451	Cc1c(cccc1Br)CN1CC[C@@](C1)(C(=O)OC)F	0
ZINC90552343	C[C@@H]1CN(C[C@H](O1)C(=O)N)CCCSCc1ccccc1	0
ZINC90561793	C[C@@H](/C(=N/c1cc(ccc1Cl)[N+](=O)[O-])/[O-])N1CCCC2(C1)OCCO2	0
ZINC90565139	C/C=C/CCNC(=O)N[C@@H]1CCCN(C1=O)c1ccccc1F	0
ZINC90629137	C[C@@H]1CC(=O)NN([C@@H]1c1ccc(cc1)N)C(=O)C	0
ZINC90678107	c1cc(c(c(c1)F)NC(=O)N1CCC(CC1)Oc1cnccn1)F	0
ZINC90728893	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1ccc(s1)Cl)Cl	0
ZINC90742481	CCOc1ccccc1C(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90743899	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)Nc1ccc(cc1)Cl	1
ZINC90849541	C[C@@H](CC(=O)Nc1ccc(cc1)F)[NH2+]C[C@@]1(CCOC1)O	0
ZINC91301648	c1c(c(c(c(n1)Cl)N)N)Cl	0
ZINC91302695	CCOC(=O)[C@@H]1Cn2cnc(c2CN(C1)C(=O)OC(C)(C)C)Br	0
ZINC91305483	c1c2c(nc(n1)N)COCC2(F)F	0
ZINC91426241	CC(C)c1cc([nH+]c(n1)N)N(C)CCc1cnn(c1)C	0
ZINC91593015	C1C[C@@]2(CCN(C2)C(=O)c2c(c(n[nH]2)N)Cl)C(=O)N(C1)CCO	1
ZINC91625246	Cc1cc([nH+]c(n1)N)N1C[C@H]([C@H](C1)CO)C[N@@H+](C)CCO	0
ZINC91651537	Cc1c[nH+]c(nc1NCC1(CCCC1)COC)N	0
ZINC91657315	Cc1cc(nc([nH+]1)N)N1CC[C@]2(C1)CCCN(C2=O)C1CCOCC1	0
ZINC91690475	Cc1cc(nc([nH+]1)N)N1CCCN(CC1)C1Cc2ccccc2C1	0
ZINC91692092	CC(C)(c1ccc2ccccc2c1)C(=O)OC	0
ZINC91695803	COCCC[C@@]1(CCCN(C1)c1nccc(n1)N)C(=O)[O-]	0
ZINC91707005	CCCCc1c(nc([nH+]c1N1CC[C@@H](C1)OC)N)C	0
ZINC91708238	C1COCC[NH+]1C[C@@H]1CN(C[C@@H]1CO)C(=O)CC(F)(F)F	0
ZINC91746181	c1cnc(nc1N1C[C@H](C[C@@H](C1)CO)C[NH+]1CCOCC1)N	0
ZINC91794506	C1CCC[NH+](CC1)CC(=O)N1CC[C@]2(C1)CCCN(C2=O)CCO	0
ZINC91829924	c1ccc(cc1)[C@@H]1CN(C[C@H]1C(=O)[O-])C(=O)c1ccc2c(c1)n[nH]n2	0
ZINC91843385	c1ccc(c(c1)C1=CCN(CC1)CCOC[C@@H]1CCCO1)Cl	0
ZINC91877037	Cc1cnc([nH+]c1N1CCN(CC1)c1cccnc1)N	0
ZINC91888259	Cc1ccoc1CN(C)Cc1cc(cs1)Br	0
ZINC91950725	CCCC[N@@H+](Cc1c(nn(c1Oc1cccnc1)C)C)CC(=O)N	1
ZINC91950735	CCCC[N@H+](Cc1cc(n[nH]1)c1ccccc1)CC(=O)N	1
ZINC91981844	CC[C@@H]1COCCN1Cc1cnc(nc1)N1CCOCC1	0
ZINC91997667	CCc1c[nH+]c(nc1NCCSc1[nH]ncn1)N	0
ZINC92027998	Cc1ccccc1COC1CN(C1)c1c(c(nc(n1)N)C)C	0
ZINC92033835	CCCn1ccc2c1ccc(c2)NC(=O)NCc1[nH]ccn1	0
ZINC92037209	c1cc(ccc1C(=O)N)OCCC[N@H+]1CC[C@@]2(CC1)[C@@H](CCCO2)O	0
ZINC92081390	CCCc1cc([nH]n1)C(=O)N[C@@H](c1nccn1C)C1CC1	0
ZINC92148429	C[NH+](C)CCCNC(=O)c1ccc(nc1)n1cnc2c1cccc2	0
ZINC92218349	c1cc(c(cc1O)C[N@@H+]1CCC[C@@H]1CN1CCOCC1)Br	0
ZINC92315755	CCC[C@H]1C[C@H]1NC(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92358820	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)C(=O)Nc1ccccc1SCCC#N	0
ZINC92362878	CCC(C)(CC)NC(=O)NCC(C)(C)c1ccncc1	0
ZINC92401649	COC(=O)c1cc(c[nH]1)C[N@@H+]1CCC[C@H]1C1CCCC1	0
ZINC92427839	C[N@H+](Cc1cc(c(c(c1)OC)O)CC=C)C[C@H]1CCCCO1	0
ZINC92507332	CCCC[C@@H](C(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F)NC(=O)N	1
ZINC92507335	CCCC[C@H](C(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F)NC(=O)N	1
ZINC92564777	c1cc(c(cc1F)CNc1cnn(c1)C[C@@H]1CCCO1)Br	0
ZINC92565719	C[C@H]1CCC[C@H](C1)C[NH2+]CCOC[C@@H]1CCCO1	0
ZINC92565880	CCC(CC)N(CCOC)Cc1cnc2n1ccc(c2)C	0
ZINC92585823	C[C@H](c1cccc(c1)S(=O)(=O)N)[N@H+](C)Cc1ccc(cc1O)OC	0
ZINC92586612	C1CCC(CC1)(C[NH+]1CCN(CC1)CC(F)F)C[NH+]1CCOCC1	0
ZINC92588875	CCCOc1ccc(cc1OC)C[N@H+]1CCCC[C@@H]1CC(=O)N	1
ZINC92589184	COCCOc1ccc(cc1)C[N@@H+]1CCCC[C@H]1CC(=O)N	0
ZINC92659470	Cc1cn(nc1NC(=O)[C@H](CCSC)NC(=O)N)c1ccccc1Cl	1
ZINC92786663	CN(Cc1ccc(o1)CO)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92788878	COc1ccccc1CN1CCC[C@H](C1)c1nccs1	0
ZINC92790177	Cc1ccc(cc1C)CN1CCO[C@H](C1)c1nc(cs1)C	0
ZINC92827197	Cc1c(cc(cc1F)C(=O)N)NC(=O)c1cn(nc1c1cccs1)C	0
ZINC92845902	c1cc(ccc1CCNC(=O)N)C(=O)OCCc1ccc(c(c1)F)F	0
ZINC92846075	CCc1nc(cs1)COC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC92936304	CCCOc1c(cccc1OCC)CN1CCN(CC1)CC#N	0
ZINC92966322	COCCN(Cc1ccc(cc1)n1cncn1)CC(F)F	0
ZINC93006307	CCc1c(c(n(n1)C)CC)CN(CCO)CCOC	0
ZINC93013191	Cc1ccn2c(c1)[nH+]cc2CN1CCC2(C1)OCCO2	0
ZINC93014867	Cc1c(sc(n1)N(C)C)CN1CCCC[C@@H]1C(=O)N1CCOCC1	0
ZINC93018220	c1cc(c2cc[nH]c2c1)C[N@@H+]1CCC[C@@H](C1)CN1CCOCC1	0
ZINC93057367	Cc1ccc(c([nH+]1)CN1CCN(CC1)[C@@H](C)C(=O)N1CCOCC1)[O-]	0
ZINC93079376	COCc1ccc(o1)C[NH+]1CCN(CC1)c1ncc(c(n1)OC)Br	0
ZINC93081279	Cc1c(scn1)CN1CCO[C@H](C1)c1ccccc1Cl	0
ZINC93090269	C[C@@H](COC)N1CC[N@H+](CC1)Cc1cccn1C	0
ZINC93090353	C[C@@H](COC)N1CCN(CC1)Cc1cc(ccc1[N+](=O)[O-])Br	0
ZINC93103876	CC[NH+](CC)CCN(CCOC)Cc1c(ccc(n1)C)O	0
ZINC93134734	c1ccc(c(c1)CN1CCO[C@@H](C1)C#N)OC1CCCC1	0
ZINC93134890	COc1ccc(c(c1)CN1CCO[C@@H](C1)C#N)OCc1ccccn1	0
ZINC93137723	C[C@@H](C(=O)N)N(CCOC)Cc1c[nH]nc1c1ccccc1	0
ZINC93137758	Cc1cc(cc(c1OC(F)F)C)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93138871	C[C@@H](C(=O)N)N(CCOC)Cc1cc(ccc1F)Cl	0
ZINC93138873	C[C@H](C(=O)N)[N@H+](CCOC)Cc1cc(ccc1F)Cl	0
ZINC93271797	CCOc1cccc(c1O)C[N@@H+]1CCCN(CC1)c1ccc(nn1)C	0
ZINC93291793	C[C@H]1C[N@H+]([C@@H](CO1)C)CCOc1ccccc1Br	0
ZINC93323091	CCCCN(CCOC)Cc1ccc(cc1)[S@](=O)C	0
ZINC93324985	C[C@H]1C[N@H+](CCN1Cc1ccc(o1)COC)Cc1ccccc1	0
ZINC93337338	CCN(CC)c1ncc(s1)C[N@@H+]1CCC[C@@H](C1)COC	0
ZINC93342140	CC(C)(C)c1c(cn[nH]1)C[N@H+](Cc1ccccc1)CC1CCOCC1	0
ZINC93359589	CCOC(=O)C(C)(C)N(C)Cc1ccc(cc1)OC	0
ZINC93384594	Cc1c(cc(n1C)C#N)C[N@H+](C)[C@@H](C)CS(=O)(=O)C	0
ZINC93389474	CN(C)c1ccc(cc1)C[N@H+](CCc1ccccc1)CCO	0
ZINC93389702	Cc1[nH+]cc(n1c1ccccc1)CN(CCc1ccccc1)CCO	0
ZINC93389922	CC[N@@H+](Cc1ccccc1C(=O)OC)[C@@H](C)CS(=O)(=O)C	0
ZINC93418732	C[C@H]1[C@H](OCC[N@H+]1Cc1cnn(c1)C(C)(C)C)C	0
ZINC93440949	COCCOc1cccc(c1)CN1CCCC[C@@H]1C(=O)OC	0
ZINC93454131	CC(=O)O[C@@H]1CC[N@H+](CC1)Cc1cnc(s1)C1CC1	0
ZINC93478346	Cc1ccccc1[C@@H]1CN(CCO1)Cc1cnc2n1ccnc2	0
ZINC93532362	Cc1c(c(n(n1)CCO)C)C[N@H+]1CC[C@@H](CC[C@@H]1C(C)C)C	0
ZINC93561529	Cc1ccoc1C[N@H+]1CC[C@@H](CC1)OCCCOC	0
ZINC93582198	CN(Cc1cccc(c1)OCCOC)Cc1nccs1	0
ZINC93604808	CC(C)[N@@H+](Cc1cccc(c1)OCCCC#N)C1CCOCC1	0
ZINC93608631	CC1([C@H]([C@@H]2[C@@H]1OCC2)[N@H+](C)Cc1ccccc1OCC(=O)NC)C	0
ZINC93609687	CC1([C@@H]([C@@H]2[C@@H]1OCC2)N(C)Cc1[nH]cc(n1)c1ccc(cc1)Br)C	0
ZINC93610224	Cc1ccc(o1)c1ncc(s1)CN(C)[C@H]1[C@@H]2CCO[C@@H]2C1(C)C	0
ZINC93610805	Cc1ccc(c(c1)C[N@H+]1CCSC[C@@H]1CC(=O)OC)O	0
ZINC93614474	CCO[C@H]1C[C@@H]([C@@]21CC[N@@H+](CC2)Cc1cnc(s1)c1ccccn1)[O-]	0
ZINC93640042	c1cn2c(cnc2cn1)CN1CCOC2(C1)CCC2	0
ZINC93640317	CC(C)c1ccc(cc1[N+](=O)[O-])CN1CCOC2(C1)CCC2	0
ZINC93647009	C[N@H+](Cc1ccccc1OCCOC)[C@H]1CCCC[C@@H]1S(=O)(=O)C	0
ZINC93666431	C[C@H]1CC[C@H](CC1)[N@@H+](Cc1cc(cs1)C(=O)N)C[C@H]1CCCO1	0
ZINC93704934	C[C@@H]1Cc2cc(cc(c2O1)C[N@H+]1CC[C@@H](CC1)C1CCOCC1)OC	0
ZINC93993604	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)c1cccc(c1)OCc1cccs1	0
ZINC95073076	c1ccc2c(c1)nc(o2)S(=O)(=O)C1CC[NH2+]CC1	0
ZINC95076416	CC(C)(C)OC(=O)N1CCC[C@@H](C1)[N@@H+](C)Cc1c(nccn1)OC	0
ZINC95077613	c1cc(c(c(c1)Cl)C[C@@H]1COCC[C@@H]1S(=O)(=O)N)Cl	0
ZINC95079058	CC(C)(C)OC(=O)[C@H]([C@H]1CC[NH2+]C1)N	0
ZINC95079801	CC(C)(C)[C@H](COC(=O)N)[NH2+]C	0
ZINC95080467	CCOC(=O)C(/C=[NH+]/C(=S)N)C(=O)OCC	0
ZINC95082059	CCOC(=O)c1cnc(nc1N)SCC(=C)C	0
ZINC95082422	C[C@@H]1CC=C(O1)[C@H]1C(=C(OC2=C1[C@@H](N=N2)C)N)C#N	0
ZINC95085015	CC(C)(C)OC(=O)N1CCC[C@H](C1)CCCOc1ccnc(n1)Cl	0
ZINC95087802	CC(C)(C)OC(=O)NC[C@@H]1CCN(C1)c1c(nc2ccccc2n1)N	0
ZINC95350469	CCN(C[C@@H]1CCCO1)C(=O)Nc1cc(ccc1N1CCOCC1)Cl	0
ZINC95366268	CC(C)c1cc(nc(n1)N)N(C)C[C@H](COC)O	0
ZINC95366268	CC(C)c1cc(nc([nH+]1)N)N(C)C[C@H](COC)O	0
ZINC95372347	CCc1c[nH+]c(nc1N[C@H](C)c1ccc(c(c1)C)C)N	0
ZINC95374074	Cc1nc(cs1)c1nc(n(n1)c1ccc(cc1)S(=O)(=O)N)COC	0
ZINC95375885	CCc1c(c(nc([nH+]1)N)N1CCN(CC1)Cc1ccccc1C#N)C	0
ZINC95394150	c1ccc2cc(ccc2c1)[C@H]1C[C@@H]1C(=O)NCCCS(=O)(=O)N	1
ZINC95400793	CCO[C@@H]1C[C@H](C21CCN(CC2)c1ncc(cn1)Br)[O-]	0
ZINC95401464	CC(C)OCCC[N@@H+]1CCC[C@@H]1CS(=O)(=O)N	0
ZINC95403351	CO[C@@H](CNc1ccc2nnc(n2n1)C1CC1)c1cccc(c1)Cl	0
ZINC95405061	CCC/[NH+]=C(/NCCOC)\NCc1cccc(c1)CN1CCOCC1	0
ZINC95410743	CCOc1cccc2c1oc(c2)[C@@H](C)N/C(=[NH+]/C)/NCc1ccon1	0
ZINC95413853	CC(=O)c1ccc(cc1)NC(=O)NC[C@H]1CC[C@@H](O1)C(=O)N	0
ZINC95420844	CCCN1CCC(CC1)[NH2+]Cc1cccc(c1)CN1CCO[C@@H](C1)C	0
ZINC95421100	CC(C)(c1ccc(cc1)OC)C(=O)NCCc1cccc(c1)C(=O)N	1
ZINC95421449	C[C@@H]1CO[C@@H](CN1c1c2cc(ccc2ncn1)Br)CO	0
ZINC95422437	C[C@H](c1ccc(cc1)S(=O)(=O)C)NCCc1ccc2c(c1)CCO2	0
ZINC95423254	c1ccc(c(c1)c1nnco1)OCc1ccc(cc1)F	0
ZINC95423486	CCS[C@@H]1CC[C@H](C1)N[C@@H](C)c1ccc(c(c1)F)S(=O)(=O)C	0
ZINC95427556	CO[C@H]1CCCCC[C@@H]1[NH2+]Cc1cc(cs1)C(=O)N	0
ZINC95428250	CC(C)Cc1nc(on1)C[N@H+]1CCC[C@H](C1)[C@@H](c1[nH+]ccn1C)O	0
ZINC95434552	CN(C)c1ncc(cn1)NC(=O)N(C)CCCc1ccccc1	0
ZINC95436207	C[C@H](Cc1ccccc1Cl)C(=O)NC[C@@H]1CC[C@@H](O1)C(=O)N	0
ZINC95439191	CC[C@@H](c1ccc(cc1F)F)[S@](=O)CC1CCOCC1	0
ZINC95444288	c1cc(c2cccnc2c1)C(=O)OC[C@H]1CCCN1C(=O)N	0
ZINC95448597	c1cc(c(cc1N1CC[C@@H](C1)NS(=O)(=O)CCCF)F)Cl	0
ZINC95465814	Cc1cc(c(cc1S(=O)(=O)N1CCO[C@H](C1)C(C)C)OC)OC	0
ZINC95480237	C[C@@H]1C[C@H](n2c(nc(n2)COC)N1)c1ccc(cc1)O	0
ZINC95495475	COC(=O)c1ccc(c(c1)F)c1ccc(nc1)N	0
ZINC95506475	c1cc(c(cc1Cl)C(=O)N1CCC[C@@H](C1)c1[nH+]ccn1CC(=O)N)F	0
ZINC95511788	COCCn1cc[nH+]c1[C@@H]1CCCN(C1)c1cc2nncn2c(n1)N	0
ZINC95511873	CCCCN1CCN(CC1)c1nc2c(s1)c(nn2C)C	0
ZINC95528750	CCN([C@H]1COC[C@@H]1O)C(=O)Nc1cccc(c1)OC1CCCC1	0
ZINC95533031	CCOC(=O)c1nc(no1)[C@H](c1cccc(c1)C(F)(F)F)N	0
ZINC95533431	c1ccc(cc1)[C@H](c1nc([nH]n1)CCN1CCOCC1)N	0
ZINC95534163	Cc1ccc(cc1)[C@H](c1nc(n[nH]1)[C@@H]1CCCO1)N	0
ZINC95534243	CCOc1ccc(cc1OC)[C@H](c1nc(n[nH]1)c1ccc(cc1)O)N	0
ZINC95534478	CCOc1cc(ccc1OC)[C@@H](c1[nH]c(=O)[nH]n1)N	0
ZINC95644176	C1C[NH2+][C@H](CC21OCCO2)CN	0
ZINC95707614	C1C=CC(=C2C1=C(N=N2)I)N	0
ZINC95710178	CC(C)(C)Oc1cccc(c1[N-]S(=O)(=O)C)O	0
ZINC95710547	CC(C)Oc1c(cccc1O)N	0
ZINC95722339	CN(C)c1cc(cc(c1)S(=O)(=O)N)OC1CC1	0
ZINC95723246	C[C@H]1C=C(C=[NH+][C@@H]1N)OC1CC1	0
ZINC95723248	C[C@H]1C=C(C=[NH+][C@H]1N)OC1CC1	0
ZINC95723892	CC(C)(C)Oc1c[nH+]c(cc1OC1CC1)N	0
ZINC95724048	CS(=O)(=O)[N-]c1cc(cc(c1)O)C[NH3+]	0
ZINC95724726	C1CC1O[C@@H]1CC(=[NH+]C=C1)N	0
ZINC95725270	CN(C)[C@@H]1[C@@H](C=CC=C1C(=O)N)OC1CC1	0
ZINC95728178	CCSc1ccc(cc1)c1ccccn1	0
ZINC95737519	C1CC1O[C@H]1C=CC=C([C@@H]1[N+](=O)[O-])N	0
ZINC95742092	C1CC1O[C@@H]1C=CN=C([C@H]1S(=O)(=O)N)Br	0
ZINC95742264	C1CC1O[C@@H]1C=CC=C([C@H]1N)Cl	0
ZINC95751855	C1=C(N=C[C@@H]1N)C(=O)[O-]	0
ZINC95751860	CCOC(c1ncc(cn1)N)OCC	0
ZINC95761002	C1C=C(C=C2C1=C(C=N2)Br)[N+](=O)[O-]	0
ZINC95768148	Cc1cc(c(c[nH+]1)C)CCC[NH3+]	0
ZINC95831374	c1cc(c(c(c1)OC(F)F)F)N	0
ZINC95836779	CCn1cc(c(n1)NCCCOCC)N	0
ZINC95918069	c1cc(ccc1OCCCONC(=N)N)F	0
ZINC95922869	c1cc2c(c3c1CCCC3)[nH]c([nH+]2)N	0
ZINC95924504	COc1cc[n+](c(NN)c1)CCO	0
ZINC95939792	C[C@@H]1C[NH+](c2ccccc2N(C1)C(=O)c1cnn(c1N)C)C	0
ZINC95940532	CCN(CCC1CC1)C(=O)CCCn1cc[nH+]c1	0
ZINC95948330	c1cc(ccc1N1CC[NH+](CC1)CC/[NH+]=C(/N)\N1CCOCC1)F	0
ZINC95950116	c1c[nH]c2c1[C@@H](NC(=[NH+]2)N)Cl	0
ZINC95952156	C[C@H]1C[C@@H](CN(C1)C(=O)COC(=O)c1cccc(c1)N)C	0
ZINC95952197	C[C@@H](C(=O)Nc1ccncc1)OC(=O)c1ccc(cc1)N	0
ZINC95952524	CC(=O)N[C@@H]1CCC[N@@H+](C1)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC95957086	C[C@@H]1C[C@@H]1C(=O)NCCC(=O)Nc1ccc(cc1)O	0
ZINC95958202	CN/C(=[NH+]/Cc1ccccc1N1CCOCC1)/N	0
ZINC95968176	C[C@H](CCC=C(C)C)[NH2+][C@@H]1CCN(CC1)C[C@H]1CCOC1	0
ZINC95984568	c1ccc(c(c1)C(=O)NCCOC(=O)N)F	0
ZINC95985124	C[C@H](CS(=O)(=O)C)[NH2+]CC(C)(C)c1ccccc1Br	0
ZINC95990806	C1CCC(C1)C(=O)NCCn1c(c(nc1N)C#N)C#N	1
ZINC95991161	C[C@@H]1CC[C@]2(CC1)OC[C@@H](O2)C[NH2+]Cc1c[nH]nc1c1cccnc1	0
ZINC95995903	C[C@@H]1[C@H](CCO1)NCc1ccnc(c1)SC(C)(C)C	0
ZINC96005647	COc1cc(ccc1C[NH2+]C[C@@]1(CCSC1)O)Br	0
ZINC96006495	CCc1ccc(cc1)[C@H](CO)NCC#CC	0
ZINC96006945	CCC(CC)[C@H]1C[C@H](CCO1)[NH2+][C@@H]1CC[N@H+](CC1)C(C)C	0
ZINC96011460	COCc1nc(cc(n1)N1CCCCCC1)N1CCCCCC1	0
ZINC96033596	C[C@H]1[C@H](CCO1)[NH2+][C@@H]1CCCC[C@@H]1O	0
ZINC96033966	C[C@@H]1[C@H](CCO1)Nc1ccccc1F	0
ZINC96044076	c1cnccc1CO[C@H]1[C@H]2CC[C@@H]1OCC[N@@H+]2C1CCOCC1	0
ZINC96044241	Cc1nc(cs1)COC[C@H]1c2c(cn(n2)CC2CC2)CCO1	0
ZINC96048200	C=CCO[C@@H]1C[C@]2(CCC[N@H+](C2)Cc2nccs2)OC1	0
ZINC96048923	CS(=O)(=O)N1CCOC[C@]21CC[N@H+](CC2)Cc1ccoc1	0
ZINC96051414	CCS(=O)(=O)N1CCOC[C@@]2(C1)CN(C(=O)CO2)c1ccoc1	0
ZINC96055562	c1csc2n1c(c(n2)Cl)/C=C\C(=O)NC1(CCOCC1)CC(=O)N	0
ZINC96057048	c1cocc1C[N@@H+]1CC[C@H]2[C@@](C1)(CCCO2)COCC1CCCC1	0
ZINC96059815	Cn1cc2c(n1)[C@H](CN(C2)Cc1ccccn1)COC	0
ZINC96062527	C[C@H]1C[C@@H]2CC[N@H+](C[C@H]2O1)Cc1ccsc1	0
ZINC96065868	Cc1nc(cs1)CN1CCO[C@@H]2[C@@H]1CC[C@@H]2OCC=C	0
ZINC96070965	CCCCC(=O)N1CCC2(CC1)CN(C2=O)c1cccnc1	0
ZINC96074562	c1cc(cnc1)NC(=O)C1=NO[C@@]2(C1)CCN(C2)C(=O)c1cccs1	0
ZINC96075471	C[NH+](C)C[C@@H]1C[C@@]2(CCCN(C2)c2cc(ncn2)OC)OC1	0
ZINC96078567	CCc1ccc(cc1)C(=O)N1CCOC[C@@]21C[C@H](OC2)COCC	0
ZINC96088986	Cc1nc(cs1)COC[C@]12CCCO[C@H]1CC[NH2+]C2	0
ZINC96089294	CCOC[C@@H]1CN(Cc2c1n(nn2)CC1CC1)Cc1ccccc1F	0
ZINC96093256	Cc1ccc(nn1)N1CCC[C@@]2(C1)C[C@@H](CO2)Nc1ncccn1	0
ZINC96106607	CN(C)C(=O)CO[C@H]1CC2(CCN(CC2)S(=O)(=O)C)OC1	0
ZINC96109656	CCOCc1c[nH+]c2n1CCN([C@@H]2C)Cc1nccs1	0
ZINC96109656	CCOCc1cnc2n1CC[N@H+]([C@@H]2C)Cc1nccs1	0
ZINC96109763	C[C@H]1c2[nH+]cc(n2CCN1S(=O)(=O)C1CC1)COCC1CC1	0
ZINC96144786	CC(C)NC(=O)N1CCC2(CC1)c1[nH+]ccn1C[C@H](O2)C(=O)N	0
ZINC96149275	c1cc(cnc1)c1ncc(c(n1)[O-])C(=O)NCCCc1nnc(s1)N	1
ZINC96153351	CSCCc1nc(n(n1)CCO)c1ccc(o1)CO	0
ZINC96167122	c1ccc(cc1)COCc1nc(nn1C1CCCCC1)CC(=O)N	0
ZINC96180248	CC(C)Cc1ccc(cc1)c1nc(no1)[C@H]1CCOC1	0
ZINC96186122	CS(=O)(=O)N1CC[C@H]2[C@@H]1CC[C@H](O2)COc1cccnc1	0
ZINC96196712	c1cc(cnc1)Cn1c(=O)ccc2c1CCN(CC2)C[C@H]1CCOC1	0
ZINC96199157	Cc1c2n(nn1)C[C@@H](OC2)CNS(=O)(=O)c1cccs1	0
ZINC96205095	CCc1nc(c2cc(sc2n1)C)NCCS(=O)(=O)c1ccccc1	0
ZINC96220237	c1cc(sc1)CN1C[C@@H]2COC[C@@]2(C1)COc1ccc(cn1)C#N	0
ZINC96226703	CCS(=O)(=O)N1CCO[C@]2(C1)CCCN(C2)Cc1csc(n1)C	0
ZINC96250075	c1cc[nH+]c(c1)CN1CCO[C@H]2[C@@H]1CC[C@@H]2COCc1nccs1	0
ZINC96256295	COc1ccccc1c1csc(n1)NC(=O)/C=C\c1cscn1	0
ZINC96297750	C[C@H]1CN(CCO1)C(=O)/C=C\c1ccc(cc1)OCC(=O)N	0
ZINC96328374	CCC[C@@H]1[C@H](C21OCCO2)C	0
ZINC96336595	CC(C)(C)[C@H]1CC[C@]2(C(=C(C(=C(O2)N)C#N)C#N)C1)OC	0
ZINC96344972	COc1ccc(cc1)C#CCNC(=O)c1cc(cnc1)Br	0
ZINC96810974	Cc1ccc2c(c1F)CC[NH2+][C@@H]2c1ccc(c(c1O)O)O	0
ZINC96969438	C[C@H](C(=O)N(C)[C@H]1CCS(=O)(=O)C1)N(C)CCC#N	0
ZINC96970207	CCCCCCNC(=O)CNc1c(cccc1C)C	0
ZINC96989486	CC1(Cc2cccc(c2O1)OCC(=O)N1CCN(CC1)CCO)C	0
ZINC96996113	COc1cccc(c1)CCC(=O)OCCc1ccccc1	0
ZINC97007369	C[NH+](C)[C@@H](CNC(=O)c1cc(c([nH]1)Cl)Cl)c1ccccc1	0
ZINC97012210	c1ccc(c(c1)N1CC[NH+](CC1)CCC/[NH+]=C(/N)\N1CCOCC1)F	0
ZINC97017055	c1ccc(cc1)COC[C@@H](c1ccccc1)[NH2+]C1CCOCC1	0
ZINC97019156	CCOC[C@H]1CCCN(C1)C(=O)[C@H](Cc1ccccc1)N	0
ZINC97021973	CC/[NH+]=C(\NCc1ccc(c(c1)C)SC)/NCc1ccon1	0
ZINC97027831	CC(C)Cn1c(c(c(=O)[nH]c1=O)N(CCCOC)CC#C)N	0
ZINC97043314	C[C@@H]1CCC[C@@H](C1)OC(=O)CCC(=O)c1ccc(cc1)F	0
ZINC97043513	C[NH+](C)CCCN([C@H]1CCS(=O)(=O)C1)C(=O)c1c(ccc(n1)Cl)Cl	0
ZINC97053718	COC(=O)CSc1cc2c(c(c(s2)C(=O)OC)N)nc1	0
ZINC97074748	COC(=O)[C@@H]1CCCCN1C(=O)c1cc(c([nH]1)Cl)Cl	0
ZINC97083609	Cc1c(oc(n1)C[S@@](=O)Cc1csc(n1)Cc1ccccc1)C	0
ZINC97083788	COCCOc1cc(ccn1)Cn1cccn1	0
ZINC97083819	CC1([C@H]([C@H]2[C@@H]1OCC2)N(C)Cc1nc2ccccc2c(n1)N)C	0
ZINC97083819	CC1([C@H]([C@H]2[C@@H]1OCC2)[N@H+](C)Cc1nc2ccccc2c(n1)N)C	0
ZINC97086066	Cc1n[nH]c(n1)C[NH+]1CCN(CC1)c1nc(no1)C(C)C	0
ZINC97103790	C[C@@H](c1nc(on1)COc1ccccc1c1nccs1)OC	0
ZINC97104504	C[C@@H]1[C@H](CCO1)S(=O)(=O)NCc1ccc(cc1Cl)N	0
ZINC97133535	CC[C@H]1CCCC[C@H]1OC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC97153155	CN(Cc1ccc(cc1)N1CCOCC1)Cc1nc(on1)C1CC1	0
ZINC97163538	CCOc1cc(ncn1)N1CCN(CC1)C(=O)c1ccoc1	0
ZINC97198896	Cc1cn2c([nH+]1)CC[C@H](C2)NC(=O)Cc1coc(n1)c1ccccc1	0
ZINC97200966	CCc1cc(n2c(n1)ncn2)N1CC[C@H](C1)CNc1ccc(cn1)C	0
ZINC97201936	Cc1cc(nc(n1)N)N1CCC(CC1)c1c[nH]nc1	0
ZINC97212315	COCCOc1ccc(cn1)C/[NH+]=C(/N)\N1CCCCC1	0
ZINC97220735	C[C@H](COC)NC(=O)CNc1ccc(cc1C(=O)N)N1CCCCC1	0
ZINC97227339	c1cc(ccc1CCCC/[NH+]=C(/N)\N1CCOCC1)[N+](=O)[O-]	0
ZINC97230346	c1cnc(cc1C/[NH+]=C(/N)\N1CCCCCC1)O[C@@H]1CCOC1	0
ZINC97270982	CCOC(=O)[C@H]1CCCN(C1)C(=O)CN(C)c1ccc(c(c1)F)F	0
ZINC97288026	CCN(CCO)C(=O)CCNC(=O)OCC	0
ZINC97324012	CCN(CC[NH+]1CCCCCC1)Cc1ccc(o1)[C@H]1CCCCO1	0
ZINC97334181	COCC1(CC1)C(=O)N1CCN(C[C@H](C1)O)c1[nH+]ccc(n1)N	0
ZINC97371841	COc1ccc(cc1)C1(CCC1)C/[NH+]=C(/N)\N1CCOCC1	0
ZINC97372142	C[C@@H]1C[C@H]1C(=O)N1CCNC(=O)[C@@H]1c1ccccc1Cl	0
ZINC97373835	Cc1nnc(o1)[C@H](C)[NH2+][C@H](CC(C)C)c1cccs1	0
ZINC97376009	C[C@@H](CNS(=O)(=O)c1ccc(cc1)N)c1nc2ccccc2s1	0
ZINC97376022	CO[C@H](CNS(=O)(=O)c1ccc(cc1)N)c1ccccc1Cl	0
ZINC97472983	CCN(CC)c1ccc(cn1)CNC(=O)Nc1ccc(cc1C#N)F	0
ZINC97476318	Cc1ccc(o1)CN(C1CC1)C(=O)C[N@@H+](C)C1CCCCCC1	0
ZINC97506375	CCCCOCCSc1nnc(n1N)c1cccc(c1)Cl	0
ZINC97532344	Cc1c(c([nH]n1)C[N@H+]1CCC[C@@]2(C1)CC[NH2+]C2)Cl	0
ZINC97595186	CC[C@@H](C)[C@](C)(CNC(=O)c1cccc(c1OC)OC)O	0
ZINC97597404	C[C@@H](CO)[C@@H](C)NC(=O)Nc1ccc(cc1)I	0
ZINC97636430	COc1cccc(c1)c1[nH]c2c([nH+]1)CN(CC2)CC[NH+]1CCOCC1	0
ZINC97696130	Cn1ccn2c1c(cn2)C(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC97700454	COc1cccc2c1oc(c2)C(=O)Nc1ccc2c(c1)OCC(=O)N2	0
ZINC97756526	c1cc(c(cc1CN1CCN(CC1)C1CCOCC1)F)Cl	0
ZINC97797358	Cc1c(cnc(n1)C1CC1)C(=O)NCC[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC97950619	CCCCCCCCCCNC(=O)[C@@H](c1ccccc1)OC(=O)C	0
ZINC98023185	CC(C)n1cnc2c1nc(nc2c1cnc(nc1)N)N1CCOCC1	0
ZINC98026135	Cc1c(cco1)CN(C)C(=O)Nc1cccc(c1)N1CCOC1=O	0
ZINC98027366	CC(C)COc1cccc(c1)NC(=O)N(C)C[C@H](COC)O	0
ZINC98039169	c1cc(c(c(c1)Br)O)C[NH2+]C[C@@H](c1ccco1)N1CCCC1	0
ZINC98039294	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CCCCc1ccc(cc1)OC	1
ZINC98091908	[C@H]1([C@]2(CC[C@@H]3[C@@H]([C@H]2CC1)CC=C1[C@@]3(CCC(=C1)OCC)C)C)O	0
ZINC98102753	COCCOc1ccccc1NC(=O)/C=C/c1nc2ccccc2s1	0
ZINC98109875	CCOC(=O)CN(C1CC1)C(=O)CCc1ccsc1	0
ZINC98150720	c1cc(c(c(c1)Cl)CS(=O)(=O)C[C@H](c1ccc(cc1)C(F)(F)F)O)F	0
ZINC98161429	CCOC(=O)[C@@H](C)/N=C/c1ccccc1O	0
ZINC98177422	C1[C@@H]2C[C@]3(C[C@@H](O2)C[C@@H]1C3)O	0
ZINC98209947	CCOC(=O)C[C@H]1CCCc2c1[nH+]cc(c2)N	0


==> anc/logic_15_train_molecules.tsv <==
mol_id	smiles	label
ZINC00001920	C[C@@H]1[C@H](OCC[N@H+]1C)c1ccccc1	0
ZINC00003783	c1nc(c2c(n1)n(cn2)[C@H]1C=C[C@@H]([C@@H]1O)O)N	0
ZINC00004088	CCOC(=O)Nc1cc2c(c([nH+]1)N)N=C([C@@H](N2)C)c1ccccc1	0
ZINC00016786	c1ccc2c(c1)CCC1=C2OC(=C([C@@H]1c1cccs1)C#N)N	0
ZINC00030801	CC[C@H](c1ccccc1)C(=O)Nc1ccccc1C(=O)N	0
ZINC00030896	CCC[C@H](C)C(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC00031501	CC[C@@H](C)c1ccc(cc1)NC(=O)CSc1n(cc[nH+]1)C	0
ZINC00031698	c1cc(ccc1CCNC(=O)N1CCOCC1)S(=O)(=O)N	0
ZINC00032685	CCOC(=O)c1c(n(c(=S)s1)Cc1ccccc1)N	0
ZINC00033196	Cc1ccc(c(c1COC(=O)C)C)[C@@H]1C(=C(OC(=C1C#N)N)N)C#N	0
ZINC00033718	COC1([C@@]2([C@H]([C@@]2(C(=[NH+]1)N)C#N)c1ccccc1Cl)C#N)OC	0
ZINC00034320	CCC[C@H]1[C@@H](C(C(CC1=O)(C#N)C#N)(C#N)C#N)c1ccccc1	0
ZINC00035523	COCn1c(=S)oc(n1)c1ccccc1Cl	0
ZINC00035747	c1cc(ccc1c1ccc(o1)C=O)C(=O)[O-]	0
ZINC00036183	CCOC(=O)C1=C(OC(=C([C@@H]1c1cccc(c1)[N+](=O)[O-])C#N)N)C	0
ZINC00036781	CC1(CC2=C([C@H](C(=C(O2)N)C#N)c2ccc(c(c2)OC)O)C(=O)C1)C	0
ZINC00036893	COC(=O)CSc1cc(cc2c1c(no2)C1OCCO1)[N+](=O)[O-]	0
ZINC00037390	C[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)/C=C/c2ccccc2)C1	0
ZINC00038710	COC(=O)CCC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC00038894	Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(c(c1)OC)OC(=O)C)C#N)N	0
ZINC00039063	COc1c(cnc(c1N)Cl)Cl	0
ZINC00039267	CC(=O)N1C2(CCCC2)OC(=N1)c1ccc(cc1)C(C)(C)C	0
ZINC00039728	CCOC(=O)C1=C(C(=O)N(C1)C)N	0
ZINC00039893	CCOC(=O)Cc1cn2CCN=c2s1	0
ZINC00041544	CCc1c(nn(c1O)c1ccc(c(c1)C)C)C	0
ZINC00042493	COc1ccc(cc1)[C@@H]1[C@H]2CCCC=C2[C@@H](C(=[NH2+])C1(C#N)C#N)C#N	0
ZINC00043738	CCc1ccc(s1)[C@@H]1C(=C(OC(=C1C(=O)OC)C)N)C#N	0
ZINC00045022	CCc1c(c(c2nc3ccccc3n2c1N1CCCCC1)C#N)C	0
ZINC00048414	CS/C(=C(/C#N)\c1nc2ccccc2s1)/Nc1ccccc1	0
ZINC00049001	Cc1ccccc1Nc1c2nnnn2c2c(n1)non2	0
ZINC00049153	Cc1c(sc[n+]1Cc1cnc(nc1N)C)CCO	0
ZINC00052016	COc1ccc(cc1)Nc1nc(nc(n1)Cl)NC1CCCC1	0
ZINC00052079	CC(=CCC[C@]1([C@@](N(C(=O)O1)Cc1ccccc1)(C)O)C)C	0
ZINC00054274	Cn1c2c(c(=O)n(c1=O)C)n(cn2)CCCC(=[NH2+])N1CCOCC1	0
ZINC00056297	CCc1c(nc2n1cccc2N)c1ccccc1	0
ZINC00057174	c1c(c(=O)[nH]c(=O)n1[C@H]1C[C@@H]([C@@H](O1)CO)O)N	0
ZINC00057813	Cc1cc(=O)oc2c1ccc(c2OC)OC	0
ZINC00059017	COC(=O)c1ccc(o1)CCl	0
ZINC00059238	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)SC)C#N)N)C	0
ZINC00060293	CCOC(=O)c1c2c(sc1N)C(C)(C)[NH2+]C(C2)(C)C	0
ZINC00060392	CCN1CC=C2[C@H](C1)[C@@H](C(C(=C2C#N)N)(C#N)C#N)c1cccs1	0
ZINC00061446	C1COCC[NH+]1Cc1c([nH]c(=S)[nH]c1=O)O	0
ZINC00062223	CC1(CC2=C([C@@H](C(=C(O2)N)C(=O)OC)c2cccc(c2)F)C(=O)C1)C	0
ZINC00062392	CC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)c1ccccc1[N+](=O)[O-]	0
ZINC00064502	COc1ccc(cc1OC)COC[C@@H](C[NH+]1CCCCC1)O	0
ZINC00066225	c1ccc(cc1)/C=C/1\CCC2=C1OC(=C([C@H]2c1ccccc1)C#N)N	0
ZINC00067804	c1cc(cc(c1)F)N/N=C(\C#N)/C(=[NH2+])N1CCCCC1	0
ZINC00067816	c1ccc(cc1)N/N=C(\C#N)/C(=[NH2+])N1CCOCC1	0
ZINC00069171	c1cc(ncc1Cl)NC(=O)CSCC(=O)[O-]	0
ZINC00069466	CC[C@@H](C)OC(=O)C1=C(NC(=O)N[C@@H]1c1cccc2c1cccc2)C	0
ZINC00070959	CCCc1c2c([nH]n1)OC(=C([C@@H]2c1cccc(c1)[N+](=O)[O-])C#N)N	0
ZINC00071754	CC1=C([C@@H](NC(=S)N1)c1ccc(cc1)C(=O)OC)C(=O)N	0
ZINC00073362	Cc1cc(nc(n1)N)NCCc1ccc(c(c1)OC)OC	0
ZINC00074317	CCOc1cccc(c1)[C@H]1C(=C(NC(=O)N1)C)C(=O)OC1CCCC1	0
ZINC00074346	c1cc(ccc1/C=N/n1c(nnn1)N)N1CCOCC1	0
ZINC00075835	Cc1cccc2c1[nH+]c1c(c2N)c(cc(n1)C)C	0
ZINC00076136	c1ccc(cc1)Cn1c(c(nn1)C(=O)Nc1ccccc1)N	0
ZINC00077299	COc1ccc2c(c1)c(c[nH]2)CCNS(=O)(=O)c1ccc(cc1)N	0
ZINC00077420	Cn1cnnc1Sc1nc2c(n1C)c(=O)n(c(=O)n2C)C	0
ZINC00078084	c1cc(cc(c1)N)CC(=S)N1CCOCC1	0
ZINC00079970	CCOC(=O)[C@@H](CS[C@@H]1CC(=O)N(C1=O)c1ccc(cc1)F)[NH3+]	0
ZINC00080855	c1cc(cc(c1)N)/C=C/C(=O)[O-]	0
ZINC00081508	c1c(cc(cc1Cl)Cl)Cc1cnc(s1)N	0
ZINC00081514	Cc1cc(c2c(c(sc2n1)C#N)N)COC	0
ZINC00081935	CCOc1cc(ccc1O)[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)COC	0
ZINC00081961	c1cc(ccc1c1cc([nH+]c(N)n1)N)Cl	0
ZINC00085459	CC1(Cc2c(cc3c4c(c(ncn4)NN)sc3n2)CO1)C	0
ZINC00087877	CCOc1ccc2c(c1)C(=NNC(=[NH2+])N)c1c2ccc(c1)OCC	0
ZINC00088684	CC(=O)N1[C@@H](CC(=N1)c1ccc(cc1)OC)c1ccc(cc1)Cl	0
ZINC00090873	c1c(cc(cc1Cl)Cl)S(=O)(=O)N	0
ZINC00091262	c1cc(cc(c1)O)[C@H]1c2c(n[nH]c2OC(=C1C#N)N)c1cccs1	0
ZINC00093398	Cc1c(c(c(n1c1ccccc1N)C)C(=O)C)C(=O)C	0
ZINC00095080	Cc1cc(c2c(c(sc2n1)C(=O)N1CCOCC1)N)COC	0
ZINC00096271	COc1ccc(cc1)c1c(c(nc(n1)N)SC)C#N	0
ZINC00099534	CC1(COC(=N1)c1ccc(cc1)N)C	0
ZINC00099888	C[C@@H]1CCc2c(c(c3c4c(sc3[nH+]2)CCCC4)N)C1	0
ZINC00102343	CC1(C[C@](CCO1)(CC(=O)N)c1ccccc1)C	0
ZINC00102418	COc1cc(cc(c1)OC)[C@H](C[N+](=O)[O-])Sc1ccccc1N	0
ZINC00102702	CCOC(=O)c1c(c(sc1N)C)c1ccc(cc1)Cl	0
ZINC00103111	CSc1ccc(cc1)[C@@H]1C2=C(c3ccccc3CC2)OC(=C1C#N)N	0
ZINC00103140	CCOC(=O)C1=C(OC(=C([C@H]1c1cc(cc(c1)OC)OC)C#N)N)C	0
ZINC00103486	c1cc(ccc1OCc1nnc(s1)N)Br	0
ZINC00105366	CCOC(Cn1cnc2c1ncnc2N)OCC	0
ZINC00105843	c1c(cc(c2c1sc(n2)N1CCOCC1)Cl)Cl	0
ZINC00106888	COC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC00107621	Cc1ccc(n1c1ccc(cc1)/C=C(\C#N)/S(=O)(=O)C(C)(C)C)C	0
ZINC00108373	CCOC(=O)N1[C@](CC(=N1)C)(c1ccc(cc1)Br)O	0
ZINC00108965	COC(=O)c1c(nccn1)N	0
ZINC00111098	Cc1cc(c(s1)C)S(=O)(=O)N1CCOCC1	0
ZINC00112774	c1cnccc1[C@@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N	0
ZINC00115406	C1CC2=C([C@@H](C(=C(O2)N)C#N)[C@H]2CCC=CC2)C(=O)C1	0
ZINC00117855	C(=[NH2+])(Nc1ccc(cc1)Oc1ccccc1)Nc1nc(cc(n1)C)C	0
ZINC00118585	CCOc1cc(c2c(c1)nccn2)N	0
ZINC00118865	CNc1nc(c(s1)C(=O)c1ccccc1)N	0
ZINC00118974	Cc1cc(c2c(c(sc2n1)C(=O)NN)n1cccc1)COC	0
ZINC00120374	Cc1c(c(=O)oc2c1ccc(c2C)O)C	0
ZINC00120765	CCC[N@H+]1CC[C@]2(CC1)[C@@H](C(=O)NC(=C2C#N)S)C#N	0
ZINC00121081	Cc1c(c(n(n1)C)C(=O)Sc1cccc(c1)C(F)(F)F)[N+](=O)[O-]	0
ZINC00121825	C[C@@H](c1ccccc1)[C@H]1C(=C(OC2=C1C(=O)CC(C2)(C)C)N)C#N	0
ZINC00124051	COC(c1c(cc2c(c(sc2n1)C#N)N)C(=O)OC)OC	0
ZINC00124885	CC(C)S(=O)(=O)c1c(c(sc1SC)C(=O)OC)N	0
ZINC00125055	Cc1ccc(cc1N)c1nc2cc(ccc2o1)Cl	0
ZINC00125613	COC(=O)C1=C(OC2=C([C@@H]1c1cccnc1)CCCC2=O)N	0
ZINC00125736	CCOC(=O)c1cnn(c1N)c1ccc(cn1)C(F)(F)F	0
ZINC00125738	Cc1cc(ccc1OC)[C@@H]1c2c(oc(n2)C)NC(=C1C#N)N	0
ZINC00125775	c1cc(cc(c1)Cl)[C@@H]1C2=C([C@H](CCC2)O)OC(=C1C#N)N	0
ZINC00125782	c1cc(cc(c1)Cl)[C@@H]1C2=C([C@@H](CCC2)O)OC(=C1C#N)N	0
ZINC00127533	c1ccc(cc1)C(=[NH2+])NC(=O)N1CCOCC1	0
ZINC00129628	CCOc1ccc(cc1)C(=O)CC[NH+]1CCOCC1	0
ZINC00130663	c1ccc(cc1)NC(=O)N1CC[C@H](C(=C1)C(=O)N)C(F)(F)F	0
ZINC00134175	CCC(=O)Nc1c(c2c(s1)CCCC2)C(=O)OC	0
ZINC00134410	Cc1c(c(=O)n(n1C)c1ccccc1)NC(=O)CCC(=O)OC	0
ZINC00135317	c1cc(ccc1C(=O)COC(=O)c1c(non1)N)Cl	0
ZINC00135338	CCOC(=O)C1=C(OC2=C([C@@H]1c1ccc(cc1C)C)C(=O)CCC2)N	0
ZINC00135449	CN1CCc2cc(c(c3c2[C@@H]1Cc1c3cc(c(c1)O)OC)OC)O	0
ZINC00135776	C1=C(C(=O)C=C(C1=O)Cl)Cl	0
ZINC00137449	c1cc(c(cc1Cc1cnc(s1)N)Cl)Cl	0
ZINC00137780	c1cc(ccc1c1nc(on1)CSC(=[NH2+])N)Cl	0
ZINC00140613	Cc1c(sc(n1)N)C(=O)N/N=C/c1ccccc1O	0
ZINC00143475	CCC(=O)Nc1cccc(c1)C(=O)OC	0
ZINC00145203	COC(=O)c1ccccc1NC(=S)N(CCO)N	0
ZINC00145857	CCOC(=O)[C@@H](C)Oc1ccc(cc1)C(=O)NCc1ccccc1	0
ZINC00147163	CCOc1ccc(cc1)OCC(=O)NCc1ccco1	0
ZINC00148093	CC(C)(C)[C@H]1CCc2c(sc3c2c(=O)n(cn3)CC(=O)[O-])C1	0
ZINC00150591	Cc1c(nc(=O)[nH]n1)NCc1ccc(c(c1)OC)OC	0
ZINC00150772	c1c(cc(cc1Cl)Br)Cl	0
ZINC00150898	Cc1ccc(cc1)COC(=O)CNC(=O)c1ccccc1	0
ZINC00151361	c1ccc2c(c1)c(=O)n(cn2)CO	0
ZINC00152868	CC(C)c1ccc(cc1)S(=O)(=O)NC(=[NH2+])CCl	0
ZINC00153199	c1cc(c(cc1NN)Cl)F	0
ZINC00155572	c1ccc(cc1)[C@H](C(=O)[O-])Sc1c2ccccc2ncn1	0
ZINC00156675	CO[C@@H](c1ccccc1)C(=O)[O-]	0
ZINC00156749	CCOc1ccccc1C=O	0
ZINC00156813	c1ccc(cc1)C1=C(SCCO1)c1ccccc1	0
ZINC00157711	CCOC(=O)c1cc(c(c(c1O)C)N)C#N	0
ZINC00158272	c1ccc(cc1)[C@@H]1[C@H](O1)[C@@]1(Nc2ccccc2S1)c1ccccc1	0
ZINC00158354	CCOC(=O)c1cnn(c1N)C(=O)Cc1ccsc1	0
ZINC00159273	c1cc(c(c(c1)F)N)F	0
ZINC00160008	Cc1csc2c1c(ncn2)NN	0
ZINC00160503	COc1cc(cc(c1O)I)C=C(C#N)C#N	0
ZINC00160514	c1ccc(cc1)C(=O)N/C(=C/c1cccs1)/C(=O)NN	0
ZINC00160813	c1cc(ccc1Cc1nc(on1)CCl)[N+](=O)[O-]	0
ZINC00162064	c1ccc(c(c1)c1c(c(ns1)Cl)c1[nH]ncn1)Cl	0
ZINC00162189	c1ccc(c(c1)O[C@H]1CCCCO1)O[C@H]1CCCCO1	0
ZINC00162225	Cc1ccc(cc1)S(=O)(=O)N[C@H]1[C@@]2(CC[C@@H](C2)C1(C)C)C	0
ZINC00162405	COc1ccc(cc1Cl)N	0
ZINC00164852	CCOC(=O)c1ccc(c(c1)N)N1CCCCC1	0
ZINC00166461	CCOC(=O)c1c(c(on1)C)/C(=N/NC(=S)N)/C	0
ZINC00167905	C[C@H](c1ccnc2n1nc(n2)N)Oc1ccc(cc1)C(C)(C)C	0
ZINC00168412	Cc1ccc(cc1)S(=O)(=O)N1CCC(CC1)C(=O)NN	0
ZINC00168568	c1cc(ccc1CON)F	0
ZINC00168879	C1COCc2c1c(c(s2)N)C#N	0
ZINC00169714	CC(C)(C)c1cc2nc(cc(n2n1)SCC(=O)OC)C(F)(F)F	0
ZINC00172625	c1cc2c(c(c1)Oc1ccc(cc1)F)c(nc(n2)N)N	0
ZINC00172735	Cc1ccc(cc1)[C@@H]1C([C@H](c2cc(ccc2N1)C)OC(=O)C)(C)C	0
ZINC00173365	Cc1c(sc(c1C(=O)OC)NC(=O)c1cccc(c1)Cl)C	0
ZINC00176113	COc1ccc2c(c1)cc(/c(=N/c1ccccc1C(=O)N)/o2)C(=O)N	0
ZINC00176586	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCC(=O)Nc1ccc(cc1)Cl	0
ZINC00176636	c1ccc(c(c1)NC(=O)CC[NH+]1CCCCC1)F	0
ZINC00179165	CC(C)C[C@H]1C(=C(OC2=C1C(=O)C[C@@H](C2)c1ccccc1)N)C#N	0
ZINC00179181	CCc1ccc(cc1)n1c(cc(c1C)/C=N/NC(=O)OC)C	0
ZINC00179705	COC(=O)N/N=C/c1cc(cs1)Br	0
ZINC00180997	Cc1cc2c(cc1C)n(c[nH+]2)C[C@@H](COC1CCCCC1)O	0
ZINC00181054	CCOC(=O)c1cnn(c1N)c1ccccn1	0
ZINC00182169	Cc1ccc(cc1)C[NH2+]Cc1ccc(cc1)OC	0
ZINC00182479	c1cc(ccc1CCNC(=O)c1ccc2c(c1)OCO2)S(=O)(=O)N	1
ZINC00182572	c1ccc2c(c1)c1c(c(=O)[nH]2)[C@H](C(=C(O1)N)C#N)c1ccc(cc1)O	0
ZINC00183367	Cc1cc(c2c(c1N)c(cc([nH+]2)C)N1CCOCC1)C	0
ZINC00189888	CCOc1ccc2c(=O)c(c(oc2c1C)C)c1ccccc1	0
ZINC00190547	CCOP(=O)(c1cccc(c1)N)c1cccc(c1)N	0
ZINC00190898	C[NH+]1CCN(CC1)c1c2ccccc2oc(=O)c1N	0
ZINC00191485	CC(C)[C@@H]1C[C@@H](CCO1)c1csc([nH+]1)N	0
ZINC00195150	CCOC(=O)c1c2c(sc1NC(=O)C)c1ccccc1CC2	0
ZINC00195891	Cc1ccc(c(c1)NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCc1ccccc1)C	0
ZINC00196302	C[C@@H]1CN(C[C@H](O1)C)C(=O)CN1C(=O)c2ccccc2C1=O	0
ZINC00196622	COc1ccc(c(c1)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N)OC	0
ZINC00197540	c1ccc(c(c1)C(=O)Nc1ccc(cc1)S(=O)(=O)N)C(=O)[O-]	0
ZINC00201325	Cc1cc2c(c(=O)o1)[C@@H](C(=C(O2)N)C#N)c1ccc(c(c1)F)F	0
ZINC00201580	COc1cc2c(cc1OC)[C@@H](OC(=O)C2)C(Cl)(Cl)Cl	0
ZINC00202260	c1cc(ccc1/C=C\1/C(=O)N=C(S1)N1CC[C@H](CC1)C(=O)N)F	0
ZINC00204526	c1cocc1/C=C\1/CCCC2=C1OC(=C([C@@H]2c1ccoc1)C#N)N	0
ZINC00204540	COc1ccc(cc1)OCC[n+]1c2ccccc2n(c1N)CCO	0
ZINC00204549	Cc1ccccc1OCC[n+]1c2ccccc2n(c1N)CCO	0
ZINC00204876	COCc1c2c(on1)NC(=C([C@H]2c1ccc(cc1)F)C#N)N	0
ZINC00205970	Cc1c(=O)n(c(n[nH+]1)NCCc1ccccc1)N	0
ZINC00206782	COc1ccc(cc1OC)/C=N/NC(=O)Cc1nnc(s1)N	0
ZINC00207977	CCC1=C([C@H](C(=C(O1)N)C#N)c1ccoc1)C(=O)OCC	0
ZINC00209053	CCOc1ccc(cc1)NC(=O)CC[C@@H]1CC(OC1=O)(C)C	0
ZINC00209143	Cc1cc(n(n1)[C@H]1CCOC(C1)(C)C)N	0
ZINC00210592	CCOC(=O)c1nc(c(=O)n(n1)c1ccccc1)N	0
ZINC00215297	CCN(CC)S(=O)(=O)c1cc(ccc1C)C(=O)N	0
ZINC00222438	COc1cccc(c1)[C@H]1C[C@@H](n2c(ncn2)N1)c1cccc(c1)F	0
ZINC00223844	Cc1c(c(=O)[nH]c([O-])n1)S(=O)(=O)N1CCCCC1	0
ZINC00223847	Cc1c(c(=O)[nH]c(=O)[nH]1)S(=O)(=O)N1CCOCC1	0
ZINC00224283	CCOC(=O)N1CCN(CC1)S(=O)(=O)c1c(nn(c1C)C)C	0
ZINC00227076	c1ccc(cc1)[C@H]1N(CCS1)S(=O)(=O)c1ccccc1	0
ZINC00237716	CCSC1=C([C@H](C(=C(N1)N)C#N)c1ccccc1Cl)C#N	0
ZINC00237787	CC(C)OC[C@@H](Cn1c2c(=O)[nH]c(=O)n(c2nc1NN)C)O	0
ZINC00239386	CCCc1nc2ccccc2n1Cc1ccccc1	0
ZINC00241733	c1ccc2c(c1)[nH]c(n2)CCc1ccc(cc1)N	0
ZINC00242016	CCC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1)F)C(=O)OCC	0
ZINC00242078	Cc1ccsc1[C@H]1C(=C(OC2=C1C(=O)C[C@@H](C2)C)N)C#N	0
ZINC00244315	c1ccc2c(c1)c(c(c(=O)o2)N)Nc1ccc(cc1)C(=O)[O-]	0
ZINC00245071	Cc1cc(c(c(n1)NN)C#N)COC	0
ZINC00249247	COc1ccc(cc1OC)S(=O)(=O)NCCC1=CCCCC1	0
ZINC00251341	Cc1c(sc2n1cc(n2)c1ccccc1)C(=O)N	0
ZINC00252250	Cc1cc(ccc1NC(=O)CCC(=O)N/N=C/1\CCCC[C@@H]1C)Cl	0
ZINC00259823	Cc1ccc(cc1)S(=O)(=O)c1ccc(cc1N)C(=O)OC	0
ZINC00260857	CCOC(=O)c1ccc(cc1)NC(=O)c1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC00262404	CCc1ccc2c(c1)nc(o2)c1ccc(c(c1)N)C	0
ZINC00263144	Cc1cc(cc(c1)NCc1ccc(c(c1OC)C)OC)C	0
ZINC00263174	Cc1cccc(c1)CSCc1ccc(o1)C(=O)NC(C)C	0
ZINC00264503	CC(C)N1C=C([C@H](C(=C1)C(=O)OC)c1ccc(cc1)F)C(=O)OC	0
ZINC00267463	CC[C@@]1(Cc2c(sc(c2C(=O)OCC)N)CO1)C	0
ZINC00269211	Cc1ccc(c(c1)C)NC(=[NH2+])Nc1nc(cc(n1)N1CCCCC1)C	0
ZINC00269737	c1cc(cc(c1)N)C1OCCCO1	0
ZINC00271240	c1ccc(cc1)C(=O)N/N=C/c1cccc(c1)Cl	0
ZINC00271794	CC1=C([C@@H](C(=C(O1)N)C#N)c1cccc(c1)O)C(=O)C	0
ZINC00273820	Cc1ccc(c(c1)/N=C/c1c([nH]c2c1cccc2)C)C	0
ZINC00276968	COc1cccc(c1)CC[NH2+][C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3	0
ZINC00277529	CCOc1ccc(cc1)C[NH+]1CCOCC1	0
ZINC00278578	c1ccc(cc1)C(C[NH+]1CCOCC1)c1ccccc1	0
ZINC00278708	CCOc1cc(ccc1O)/C=C(\C#N)/C(=S)N	0
ZINC00280518	CC(C)N(C(C)C)S(=O)(=O)c1ccc(cc1)N	0
ZINC00282527	c1cc(cc(c1)/N=C/c1cc(ccc1Cl)[N+](=O)[O-])CO	0
ZINC00287107	c1cc(ccc1/C=C(/C#N)\C(=O)Nc1ccc(cc1)S(=O)(=O)N)F	0
ZINC00287235	CCCC(=O)[C@@H]1C(=[NH2+])CC(CC1=O)(C)C	1
ZINC00287274	Cc1c(ccc2c1OC(=C([C@@H]2c1cccnc1)C#N)N)O	0
ZINC00288242	Cc1ccc(c(c1)O)/N=C/c1ccc(c(c1)OC)OC(=O)C	0
ZINC00290486	Cc1ccc(o1)/C=N/NC(=O)c1c(c2ccccc2s1)Cl	0
ZINC00291653	c1ccc2c(c1)[nH+]c(n2CCOc1ccccc1F)SCC(=O)N	1
ZINC00292267	Cc1ccc(c(c1)[C@@H]1c2c(cc(oc2=O)C)OC(=C1C#N)N)C	0
ZINC00292343	Cc1cccc(c1C)N1CC[NH+](CC1)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC00293275	CCCC1=C([C@H](C(=C(O1)N)C#N)c1ccc(cc1)CC)C(=O)OCC	0
ZINC00294632	CC1(Cc2c(c(on2)/C=C/c2ccc(c(c2)OC)OC)C(=O)C1)C	0
ZINC00295248	Cc1ccc(o1)c1cccc(c1)N	0
ZINC00296661	CCOC(=O)C1=C(OC2=C([C@H]1c1ccc(s1)C)C(=O)CCC2)N	0
ZINC00297630	c1ccc2c(c1)cc1ccccc1c2/C=N/n1c(nnn1)N	0
ZINC00299146	Cc1cccc(c1)OCC(=O)Nc1cccc(n1)C	0
ZINC00299645	COc1ccc(cc1)C(=O)NNC(=O)c1ccc(cc1)F	0
ZINC00301973	CCC[n+]1c2ccccc2n(c1N)C[C@H](COc1ccccc1)O	0
ZINC00303043	Cc1ccc(cc1)C1=NN[C@@H](S1)c1ccc(c(c1)OC)OC	0
ZINC00310673	c1ccc2c(c1)[nH]c(n2)c1cc(ccc1N)N	0
ZINC00312931	CCCc1ccc(cn1)C(=S)N	0
ZINC00313017	c1cc(ccc1/N=C/c1cc2c(cc1[N+](=O)[O-])OCO2)S(=O)(=O)N	0
ZINC00315577	C[C@@H]1C(=C(OC2=C1C(=O)C[C@H](C2)c1ccccc1)N)C#N	0
ZINC00317844	c1cc(ccc1N1C[C@@H](CC1=O)C(=O)[O-])Br	0
ZINC00319268	CC[n+]1c2ccccc2n(c1N)CCOc1ccc(cc1)OC	0
ZINC00319312	Cc1ccccc1c1nnc(n1C)SCc1ccc(cc1)Cl	0
ZINC00320507	Cc1ccc2[nH+]c(c(n2c1)Nc1c(cccc1C)C)C1CCCCC1	0
ZINC00321689	c1cc(ccc1c1csc(n1)N1CCCC1)N	0
ZINC00324593	CC(=O)N1CCC[C@H](C1)c1nc(no1)c1ccc(cc1)Cl	0
ZINC00330677	CCc1c(nc(s1)N)CC(=O)OCC	0
ZINC00333940	CCOc1ccc(cc1)C(c1ccc(cc1)OCC)(C(=O)NN)O	1
ZINC00335077	c1cc(cc(c1)[N+](=O)[O-])C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC00337538	c1ccc2c(c1)ccn1c2nc(c1)c1ccc(cc1)Br	0
ZINC00337728	Cc1cn2cc(ccc2n1)[N+](=O)[O-]	0
ZINC00338279	CCCC1=C(C(=O)C=C(C1=O)[O-])O	0
ZINC00338720	c1cc(ccc1CSC(=S)N1CCC2(CC1)OCCO2)F	0
ZINC00339126	COC(=O)c1c(noc1C(=O)OC)C(=O)c1ccccc1	0
ZINC00339814	CC1=C([C@H](C(=C(O1)N)C#N)c1cccnc1)n1cc([N+](=O)[O-])[nH+]c1	0
ZINC00340443	c1ccc(cc1)c1nnn(n1)CCOc1c(non1)N	0
ZINC00341208	CC(C)Nc1nc(nc(n1)SC)N(C)C(=O)N	0
ZINC00345487	c1ccc(cc1)/N=C\c1ccc(cc1)N1CCOCC1	0
ZINC00345697	CCOc1cc(ccc1N)C(=O)OCC	0
ZINC00346067	COC(=O)c1ccc(cc1O)NC(=[NH2+])NC#N	0
ZINC00346439	CC1(Cc2c(sc3c2c(=[NH2+])n(cn3)N)CO1)C	0
ZINC00346707	c1cc(cnc1)CC(=O)N1CC[NH+](CC1)CCC(=O)N	0
ZINC00347053	c1ccc(cc1)N(c1ccccc1)S(=O)(=O)c1ccc(nc1)Cl	0
ZINC00347827	CCNc1nc(nc(n1)N(C)N)NCC	0
ZINC00348195	Cn1c(=O)c2c(n(c1=O)C)OC(=C([C@H]2c1ccccc1Cl)C#N)N	0
ZINC00349185	Cc1ccc(cc1NC(=O)c1cc(ccc1O)Cl)[N+](=O)[O-]	0
ZINC00350103	c1cc(oc1)c1nc(n(n1)C(=O)c1ccc(cc1)F)N	0
ZINC00351028	CC(C)(C)C1=C([C@H](C(=C(O1)N)C#N)c1ccncc1)C#N	0
ZINC00351210	Cc1nc2c(cc(s2)c2ccccc2)c(=O)n1N	0
ZINC00352450	CCOC(=O)/C(=N/Nc1ccc2c(c1)[nH]c(n2)C)/C#N	0
ZINC00359379	COC(=O)c1ccc(cc1)c1ccc(o1)/C=N/n1c(nnn1)N	0
ZINC00359451	Cc1ccc(cc1)NCC(=O)N/N=C/c1ccc(cc1)C(=O)[O-]	0
ZINC00360612	CC1=CC(N(c2c1cc(cc2)OC)C(=S)N)(C)C	0
ZINC00360711	c1ccc(c(c1)CNc1ccc(cc1)N1CCOCC1)F	0
ZINC00363248	Cc1ccccc1Nc1nc(nc(n1)N1CCOCC1)NN	0
ZINC00368415	COc1cccc(c1)C(=O)NC(=S)Nc1ccccc1C(=O)N	0
ZINC00370266	Cc1ccc(c(c1)C)N[C@H](C)C(=O)N/N=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC00375222	C/C(=N/N)/c1ccc(cc1)[N+](=O)[O-]	0
ZINC00377493	Cc1ccc(o1)[C@H]1[C@@H]2COCC=C2C(=C(C1(C#N)C#N)N)C#N	0
ZINC00380678	Cc1ccccc1OC[C@H]1CNC(=O)O1	0
ZINC00383534	CCCC(=O)Nc1ccc(cc1F)Br	0
ZINC00384295	CCOC(=O)c1c([nH]nc1SC)N	0
ZINC00385707	Cc1ccc(cc1)S(=O)(=O)n1c(c(c(n1)C)C#N)N	0
ZINC00386937	CC1=C([C@@H](c2c(=O)[nH]c(nc2N1)N)c1ccccc1)C(=O)OC	0
ZINC00387477	c1ccc(cc1)CNc1cc(cc[nH+]1)OCc1ccccc1	0
ZINC00387758	CCC[C@@H]1[C@@H](N(C1=O)c1ccccc1)c1ccccc1	0
ZINC00388081	c1c([nH]c[nH+]1)CC[NH3+]	0
ZINC00391071	C1CCC2(CC1)OC[C@H](O2)[C@H]1[C@@H]2[C@@H](C(=O)O1)OC1(O2)CCCCC1	0
ZINC00392719	Cn1c(=O)[nH]c(=O)c(n1)N(C)C	0
ZINC00392999	Cc1c(cc(cc1COC(=O)C)OC)COC(=O)C	0
ZINC00393079	COc1ccc(cc1)n1c(=O)c(c(c(n1)C#N)N)C#N	0
ZINC00393432	CCC[C@@H](C)c1ccc(cc1)C(=O)N	1
ZINC00393547	c1ccc(cc1)C1OCC(CO1)(CO)CO	0
ZINC00393921	CC(C)COC(=O)N	0
ZINC00394080	CC[C@H](C)[C@@H](c1ccccc1)C(=O)N	0
ZINC00394378	CC1(COCOC1)CO	0
ZINC00394441	c1ccc(c(c1)C(=O)Nc1cc(c(cc1Cl)Cl)Cl)O	0
ZINC00396266	Cc1ccccc1C(=O)O[C@H](c1ccccc1)C(=O)c1ccccc1	0
ZINC00397114	CCOc1cc(c(cc1OCC)N)C(=O)OC	0
ZINC00398899	C[C@@]12CC=CC[C@@H]1CC(=CC2=O)OC	0
ZINC00400327	c1ccc(cc1)[C@@]1(CCOc2c1cccc2)O	0
ZINC00401151	CN(C)c1ccc(cc1)/C=C(\C#N)/c1cccc(c1)F	0
ZINC00401193	Cc1cc(c(cc1C(=O)c1ccccc1N)OC)OC	0
ZINC00402718	CC(=O)O[C@H]1[C@@H](C[NH2+][C@H]1Cc1ccc(cc1)OC)O	0
ZINC00402731	c1ccc(cc1)CNc1c2c(ncn1)n(cn2)[C@H]1CCCCO1	0
ZINC00402732	c1ccc(cc1)CNc1c2c(ncn1)n(cn2)[C@@H]1CCCCO1	0
ZINC00404204	CC(=O)Nc1cccc(c1)N(CCO)CCO	0
ZINC00405065	c1ccc(cc1)c1cc(c(c(c1)Br)O)Br	0
ZINC00405805	CCN(CC)c1ccc2c(c1)OC(=C([C@@H]2c1cccc(c1)F)C#N)N	0
ZINC00406943	CCOc1ccccc1CO	0
ZINC00407003	COc1cc(cc(c1)Cl)OC	0
ZINC00407794	CC[C@H](c1cc(=O)oc2c1ccc(c2)OCC)C(=O)OC	0
ZINC00408283	C[C@@H]1CC2=C(C(=O)O1)[C@]1(c3ccccc3NC1=O)C(=C(O2)N)C#N	0
ZINC00408751	c1cc(ccc1c1nc(c(o1)N1CCCC1)C#N)F	0
ZINC00422328	CCOC(=O)c1c(c2cc3ccc(cc3nc2s1)C)N	0
ZINC00424317	Cc1cccc(c1)n1c(c(nn1)C(=O)Nc1ccccc1F)N	0
ZINC00424527	c1cc2c(nc1)nc(n(c2=O)Cc1ccc(cc1)Cl)[S-]	0
ZINC00425161	Cc1ccc(c(c1)n1c(c(sc1=S)C(=O)OC)N)C	0
ZINC00425175	Cc1cccc(c1C)n1c(c(sc1=S)C(=O)OC)N	0
ZINC00432903	c1ccc(c(c1)[C@@H](c1cc(ccc1N)Br)O)Cl	0
ZINC00434120	c1cc(cc(c1)[N+](=O)[O-])CSCC(=O)[O-]	0
ZINC00435180	c1cc(ccc1/C=N/N1CCOCC1)[N+](=O)[O-]	0
ZINC00435843	Cc1ccc(nc1)/N=C/c1cc(ccc1O)Cl	0
ZINC00436617	CNC(=C(C(=O)OC)C(=O)OC)N	0
ZINC00437001	CCOc1ccc(cc1)C(=O)n1c(cc(n1)C)C	0
ZINC00442685	Cc1c(c(c(s1)N)C(=O)OC)c1ccc(cc1)C(C)(C)C	0
ZINC00444982	Cc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)c1csc(n1)N	0
ZINC00445979	Cn1ccnc1SCC(=O)Nc1ccc(cn1)Br	0
ZINC00446400	Cc1ccc2c(c1)nc(n2Cc1ccc(cc1)O)c1ccc(cc1)O	0
ZINC00447338	CC1(Cc2c(cc3c(n2)nc(n(c3=O)c2ccccc2)NN)CO1)C	0
ZINC00455612	CCOC(=O)c1cccc(c1)NC(=O)c1ccc(cc1)C(C)(C)C	0
ZINC00458003	CCOc1ccccc1/C=C\1/C(=O)SC(=N1)SC	0
ZINC00458935	CC1=C([C@H](NC(=O)N1)c1ccccc1Cl)C(=O)OC(C)(C)C	0
ZINC00459979	CSc1cccc(c1)NC(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC00463737	CC[C@H](C)c1ccccc1NC(=O)c1ccc(c(c1)[N+](=O)[O-])OCC	0
ZINC00469012	CCOc1ccc(cc1OC)/C=N/n1cnnc1	0
ZINC00472199	COCc1cccc(c1)NS(=O)(=O)Cc1ccccc1	0
ZINC00476738	C[C@H]1CCc2cc(ccc2N1S(=O)(=O)c1ccc(cc1)F)F	0
ZINC00477121	CCC[C@H]1Cc2c(sc(c2C#N)N)CO1	0
ZINC00477127	CCc1nc2c(c3c(s2)COC(C3)(C)C)c2n1nnn2	0
ZINC00478239	c1ccc(cc1)[C@H]1S[C@@H]2CCCC[C@H]2S1	0
ZINC00479314	CCOc1ccc(cc1OC)CNc1cc(ccc1C)C	0
ZINC00481394	c1cc(c(c(c1)Cl)Sc1ccncc1S(=O)(=O)N)Cl	0
ZINC00483392	Cn1c(cc(=O)n(c1=O)C)NC(=O)C1CC1	0
ZINC00487023	CCNC(=S)N1CCc2c(c3ccccc3[nH]2)C1	0
ZINC00487956	CC[NH+](CC)Cc1cc(cc2c1COC2)C	0
ZINC00487977	COc1ccc2c(c1)c(c(o2)C(=O)CCC(=O)OC)N	0
ZINC00489594	Cc1c2ccc(cc2oc(=O)c1CC(=O)OC)OCC(=O)N	0
ZINC00492474	CN1[C@@H]2[C@H](N(C(=O)NN2)C)N(C1=O)C	0
ZINC00492773	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)C1=NO[C@H](C1)C(=O)OC	0
ZINC00494731	COc1ccc(cc1Cl)CNC(=[NH2+])N	0
ZINC00495271	CCCc1nc2c(c3c(s2)COC(C3)(C)C)c(=O)n1N	0
ZINC00495492	CCOc1ccc(c(c1)OCC)[C@@H]1C(=C(SC(=C1C#N)N)N)C#N	0
ZINC00495566	CC1(Cc2c(c([nH]c(=S)c2C#N)N2CCCCC2)CO1)C	0
ZINC00496319	Cc1c(c(c([nH]1)/C=N/NC(=S)N)c1ccccc1)C(=O)OC	0
ZINC00496566	COc1ccccc1CNC(=O)/C=C/c1ccc(c(c1)OC)OC	0
ZINC00497138	CC(C)[C@H]1C[C@@H](CCO1)c1nc(cs1)c1ccc(cc1)OC	0
ZINC00501557	c1cc(ccc1c1ccc(o1)/C=N/NC(=O)N)Br	0
ZINC00502127	Cn1c2c(c(=O)n(c1=O)C)[nH]c(n2)N1CCCCCC1	0
ZINC00502573	c1ccc2c(c1)c1c(s2)[C@@H](C(=C(O1)N)C#N)c1ccccc1[N+](=O)[O-]	0
ZINC00502635	c1nc(c2c(n1)n(cn2)CC[NH+]1CCOCC1)N	0
ZINC00503354	CCOC(=O)c1c(c2c3c(c(nc2s1)C)COC(C3)(C)C)N	0
ZINC00507163	CCCc1c2c(c3c(c(sc3[nH+]1)C(=O)OCC)N)CC(OC2)(C)C	0
ZINC00510189	C[C@@H]1CCCc2c1c1c(nc(nc1s2)SC)N	0
ZINC00510468	c1ccc2c(c1)[nH]c(n2)CSc1nnc(n1N)c1ccncc1	0
ZINC00512171	CCCN1C(=C(CC1=O)C(=O)OC)C	0
ZINC00512516	CCOc1ccccc1/C=N/NC(=O)c1ccc(cc1)C(C)(C)C	0
ZINC00516181	Cc1cc(c2c(c(sc2n1)C(=O)Nc1ccccc1F)N)COC	0
ZINC00518699	C=Cn1cnc2ccccc2c1=O	0
ZINC00519106	CC1=CC[C@@H]2C[C@H]1[C@H](OC2)c1cccnc1	0
ZINC00521691	CC(C)c1ccc(cc1)[C@@H]1c2c(=O)[nH]c(=O)[nH]c2OC(=C1C#N)N	0
ZINC00522049	Cc1ccc(cc1)c1nc2c(c3c(s2)COC(C3)(C)C)c(=O)n1N	0
ZINC00522781	CC(C)[C@H]1Cc2c(sc3c2c(ncn3)NN)CO1	0
ZINC00522974	Cc1c2c(c3c(c(sc3[nH+]1)C(=O)C)N)CCCC2	0
ZINC00523894	CCOc1ccc(cc1)[C@@H]1C[C@@H](n2c(nc(n2)N)N1)c1ccccc1	0
ZINC00525185	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccncc1)C#N)N)CCl	0
ZINC00525230	COc1ccc(c2c1cccc2)/C=N/NC(=S)Nc1ccccc1	0
ZINC00526914	CC[C@H](C)COC(=O)c1c2c(nc3ccccc3n2)n(c1N)CC=C	0
ZINC00527421	CCSc1nc2ccc(cc2s1)NC(=O)COc1ccccc1	0
ZINC00527456	CCOc1ccc(cc1)Cc1ncnc(n1)N	0
ZINC00528544	Cc1cccc(c1)NC(=O)[C@@H]1CC(=O)n2c3ccccc3nc2N1	0
ZINC00529204	Cc1cccc(c1)c1nc(c(o1)NC[C@@H]1CCCO1)C#N	0
ZINC00529281	CCNS(=O)(=O)c1ccc(c2c1cccc2)Br	0
ZINC00529938	c1cc(oc1)c1nnc(n1N)SCC(=O)N	0
ZINC00531558	c1cc2c(cc1N1CCOCC1)sc(n2)N	0
ZINC00534664	c1c2c(cc3c1c(cc(=O)o3)CCl)CCCC2	0
ZINC00536309	CC(C)(C)c1ccc(cc1)CC[C@H]1OC[C@@H](O1)C[N+]1(CCCC1)C	0
ZINC00537517	Cn1c2c(c(=O)[nH]c1=O)n(c(N)[nH+]2)CCOc1ccccc1	0
ZINC00538779	c1ccc(c(c1)c1cc(cc2c1oc(=O)s2)O)[N+](=O)[O-]	0
ZINC00541673	CC[C@@H](C)OC(=O)c1c2c(nc3ccccc3n2)n(c1N)CC(C)C	0
ZINC00543704	CC[C@@]1(Cc2c(sc3c2c(nc(n3)SC)NN)CO1)C	0
ZINC00544488	CC[C@]1(Cc2c(sc3c2c(=O)n(c(n3)NN)C)CO1)C	0
ZINC00544682	Cc1ccc(cc1)NC(=O)COc1ccc2c(cc(=O)oc2c1C)C	0
ZINC00545470	C[C@H]1Cn2c3c(=O)[nH]c(=O)n(c3nc2N(C1)c1cccc(c1)OC)C	0
ZINC00547811	CC(C)[C@H]1Cc2c(sc3c2c(nc(n3)SC)NN)CO1	0
ZINC00550274	CCSc1nc(c2c3c(sc2n1)CO[C@H](C3)C(C)C)N	0
ZINC00551264	c1ccc(cc1)c1cc(nc(n1)N1CCOCC1)C(=O)N	0
ZINC00570062	c1cc(c(cc1N)c1nc2cc(cc(c2o1)Cl)Cl)Cl	0
ZINC00572569	Cc1cc2c(cc1C)n(cn2)CCOc1ccc(cc1)Cl	0
ZINC00572629	COCc1nc2ccccc2n1C[C@@H]1CC1(Cl)Cl	0
ZINC00572975	CCc1cc2c(nc(nc2s1)C)NCC(=O)[O-]	0
ZINC00581361	Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1)N1CCOCC1)C#N)N	0
ZINC00583611	CCOc1ccc(cc1)[C@H]1c2c(=O)[nH]c(=O)[nH]c2OC(=C1C#N)N	0
ZINC00587418	c1cc(cc(c1)/N=C/c1ccc(cc1)O)C(=O)N	0
ZINC00608543	CCc1nnc(n1N)SCc1cc(ccc1OCC)Cl	0
ZINC00609248	Cc1c(c(c2c(n1)non2)N)C(=O)OC	0
ZINC00610440	C[C@H](c1ccncc1)NC(=S)Nc1ccc(cc1F)F	0
ZINC00612225	C[C@H]1CN(C[C@@H](O1)C)C(=S)NCCc1ccccc1	0
ZINC00614004	Cc1ccc(cc1Cl)NS(=O)(=O)Cc1ccccc1Cl	0
ZINC00614441	CCc1c(cc2c(c(sc2n1)C(=O)c1ccccc1)N)C	0
ZINC00614474	COCc1c2c(n[nH]1)OC(=C([C@@H]2c1ccc(c(c1)F)F)C#N)N	0
ZINC00614750	CCNS(=O)(=O)c1ccc(cc1)SC	0
ZINC00614931	CCC(CC)C(=O)Nc1cccc(c1)C(=O)NC[C@H]1CCCO1	0
ZINC00616823	CCOC(=O)c1ccc(cc1)n1c(c(cn1)C(=O)OCC)N	0
ZINC00618534	CCSc1cc(c(o1)C)[C@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00618537	CCSc1cc(c(o1)C)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00619452	c1ccc(cc1)C1(CCOCC1)CNS(=O)(=O)c1ccccc1	0
ZINC00620236	CCOc1ccc2c(c1)s/c(=N/S(=O)(=O)c1cccs1)/[nH]2	0
ZINC00626294	Cc1ccc2c(c1)sc(n2)c1cc(c(c(c1)Br)N)Br	0
ZINC00640474	CC(C)CC(=O)Nc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1O)N	0
ZINC00643072	c1cc(sc1)c1cc(c2c(c(sc2n1)C1=[NH+]CCN1)N)C(F)(F)F	0
ZINC00644667	CCOc1cc(c(cc1S(=O)(=O)N1CCC(CC1)C(=O)N)Cl)C	1
ZINC00652212	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccsc1)C#N)c1ccccc1)N	0
ZINC00653770	Cc1cc(c(c(n1)SCC(=O)Nc1ccc(cc1)OC)C#N)COC	0
ZINC00664301	COc1ccc(cc1Cl)[C@H]1c2cc3c(cc2OC(=C1C#N)N)OCO3	0
ZINC00669509	COCc1c2[C@H](C(=C(N=c2o[nH]1)N)C#N)c1cccc(c1)Br	0
ZINC00706884	c1cc(sc1)C1=C([C@@H](C(=C(O1)N)C#N)c1ccc(c(c1)Cl)Cl)C#N	0
ZINC00711281	c1ccc2c(c1)c1c(c(=O)o2)[C@H](C(=C(O1)N)C#N)c1cccc(c1)I	0
ZINC00726138	COc1ccc(cc1c1nc(nc(n1)NCCc1ccccc1)N)Cl	0
ZINC00730760	Cc1cc(c2c(c(sc2n1)C(=O)Nc1ccccc1Cl)N)COC	0
ZINC00752402	CCC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1Cl)Cl)C(=O)OCC	0
ZINC00757093	CCC[N@H+](CC1CC1)[C@@H]1CC[N@H+](CC1)Cc1ccccc1	0
ZINC00757420	CSc1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)C(=O)N	0
ZINC00759000	CCCc1ccc2c(c(sc2n1)C#N)N	0
ZINC00779222	CCOc1ccc(cc1)n1c(nnc1SCC(=O)N)c1ccncc1	1
ZINC00782903	COc1ccc(c(c1)OC)NC(=O)c1ccc(o1)c1ccc(cc1)Cl	0
ZINC00792449	c1c2c([nH]c1C(=C(C#N)C#N)C#N)CCCC2	0
ZINC00803507	Cc1cc(cc(c1O)C(=O)[O-])N	0
ZINC00807508	Cn1c(nnc1SCc1ccccc1F)C[NH+]1CCOCC1	0
ZINC00808908	COC(=O)CC1=C([C@@H](C(=C(O1)N)C#N)c1cccc(c1)Cl)C(=O)OC	0
ZINC00813365	c1ccnc(c1)Nc1nc(cs1)c1ccc(cc1)F	0
ZINC00822578	c1cc(c(cc1Cl)Cl)/C=N/NC(=O)CC(=O)NC1CCCCC1	0
ZINC00850540	CCOC(=O)c1c2ccc(c(c2sc1N)OCc1ccccc1)Br	0
ZINC00856133	c1cc(c(cc1[C@@H]1c2c(=O)[nH]c(=O)[nH]c2OC(=C1C#N)N)Cl)Cl	0
ZINC00858568	CCO[C@H]1CCCC[C@@H]1NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC00867642	CCc1c(c(n([nH+]1)C)N)C	0
ZINC00873796	CCOc1ccc(cc1)c1c[nH+]c(n1C)N	0
ZINC00895113	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC00895154	C[C@H]([C@@H]([C@@H]1CNc2c(c(=O)nc([nH]2)N)N1)O)O	0
ZINC00910496	c1ccc(cc1)C(=O)COC(=O)c1cccc(c1)NC(=O)C(F)(F)F	0
ZINC00936951	CCOc1ccc(cc1[C@H]1C(=C(Nc2n1nnn2)C)C(=O)OC)Br	0
ZINC00938642	c1cc(ccc1C(=O)Nc1nnc(s1)[C@@H]1CCCO1)Br	0
ZINC00959880	CCOC(=O)c1ccccc1NC(=O)[C@H](C)Oc1cccc(c1)Br	0
ZINC00967238	Cn1c(c(c(=O)n(c1=O)C)NC(=O)CO)N	0
ZINC00967445	c1c(nc(nc1F)N)F	0
ZINC00967812	C[C@H]1CC[C@H](C[C@@H]1O)C(=C)C	0
ZINC00977724	COC(=O)C[NH2+][C@H](c1ccccc1Cl)c1cc(ccc1N)Br	0
ZINC00985046	CC[C@@]1(Cc2c(sc3c2c(nc(n3)SCc2ccccc2)N)CO1)C	0
ZINC00986510	CCOC(=O)N1CCN(CC1)C(=S)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC00994140	CCOC(=O)C1=C(OC(=C([C@]21c1ccc(cc1NC2=O)Cl)C#N)N)C	0
ZINC00996190	CCC(C)(C)[C@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2cccs2)C1	0
ZINC00996962	CCOC(=O)c1c(c(sc1NC(=O)c1ccc(cc1)Cl)C(=O)N)C	0
ZINC01020106	c1c(c(c(c(n1)Cl)N)Cl)Br	0
ZINC01020657	CCOC(=O)/C(=C/c1cc(ccc1n1cccc1)[N+](=O)[O-])/C#N	0
ZINC01020922	c1cc2c(cc1C(=O)N/N=C/c1ccc(o1)Br)OCCO2	0
ZINC01022107	CCOC(=O)C1=C(OC(=C([C@H]1c1cc(c(s1)C)Br)C#N)N)C	0
ZINC01025269	CCOC(=O)C1=C(NC(=S)N([C@@H]1c1cccs1)C(=O)C)C	0
ZINC01028380	C1CCN(C1)c1nc(no1)c1c(non1)N	0
ZINC01030605	CCOC(=O)C1=C(Oc2ccc(cc2[C@@H]1[C@@H](C#N)C(=O)OCC)Cl)N	0
ZINC01034716	C[C@H]1CCc2c(sc3c2c(nc(n3)SC)NCc2ccccc2)C1	0
ZINC01036028	CN(CCOC(=O)c1ccc(cc1)Cl)c1nc2cc(ccc2s1)Cl	0
ZINC01036314	CCOC(=O)C1=C(Oc2ccc(cc2[C@@H]1[C@H](C#N)C(=O)OCC)Br)N	0
ZINC01042281	c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)Oc1ccc(cc1)Cl	0
ZINC01043841	CCOC(=O)C1CCN(CC1)S(=O)(=O)c1c(cc(s1)Cl)Br	0
ZINC01051516	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1)Cl)C#N)N)CCl	0
ZINC01056660	Cc1c2ccccc2oc1C(=O)N1CCc2c1cccc2	0
ZINC01063451	CNC(=O)O/N=C(/c1c(non1)N)\N1CCOCC1	0
ZINC01069241	CC(C)(C)[C@H]1CCc2c(sc(c2C(=O)N)NC(=O)[C@H]2CCCO2)C1	0
ZINC01076074	COCc1nnc(s1)N	0
ZINC01085009	c1cc(ccc1[C@H]1[C@H]2CCCC=C2C(=C(C1(C#N)C#N)N)C#N)Br	0
ZINC01087523	Cc1ccc2cccc(c2n1)NC(=S)NC(=O)Cc1ccc(cc1)Cl	0
ZINC01088536	c1cc(ccc1[C@@H]1[C@H]2CC=C[C@H]2c2cc(ccc2N1)S(=O)(=O)N)Br	0
ZINC01094116	c1ccc(cc1)[C@@H](CC(=O)c1ccc(cc1)F)Sc1ccccc1N	0
ZINC01097188	c1cc(ccc1S(=O)(=O)N1CCC(CC1)C(=O)NC1CCCC1)Br	0
ZINC01098049	CCOC(=O)C1=C(Oc2cc(oc(=O)c2[C@@H]1c1cccc(c1)Br)C)N	0
ZINC01099100	CCOc1ccc(cc1)n1c(c(sc1=S)C(=O)NC[C@@H]1CCCO1)N	0
ZINC01099583	c1cc(c(cc1Br)NC[C@H]1CO1)NC[C@H]1CO1	0
ZINC01118506	CCOc1ccc(cc1)NC(=S)NCc1ccc(c(c1)Cl)Cl	0
ZINC01121388	Cc1c(c(n(n1)c1c(cc(cc1Cl)Cl)Cl)N)c1ccc(cc1)OC	0
ZINC01121496	CCOc1cc(ccc1OC(=O)C)/C=C/1\C(=O)N(C(=S)S1)CC=C	0
ZINC01126956	CCOc1cc(cc(c1OCC(=O)N)Br)C(=O)[O-]	1
ZINC01128142	CCOC(=O)N1CCN(CC1)S(=O)(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC01140311	COc1ccc(cc1[N+](=O)[O-])C(=O)Nc1nnc(s1)C1CCCCC1	0
ZINC01143620	COc1ccc(cc1/C=C/1\C(=O)N(C(=O)S1)CC#C)Cl	0
ZINC01156599	c1cc(c(cc1I)C(=O)Nc1c(c2c(s1)CCCC2)C(=O)N)Cl	0
ZINC01161365	CC[C@@H](C(=O)c1ccccc1)OC(=O)c1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC01164234	Cc1c(c(=O)oc2c1cc(c(c2)OCc1ccc(cc1)[N+](=O)[O-])Cl)C	0
ZINC01164564	c1cc(c(cc1C(=O)COC(=O)c1ccc(cc1Cl)[N+](=O)[O-])Cl)Cl	0
ZINC01170078	c1ccc(c(c1)C(=O)NC(=S)Nc1ccc2c3c1cccc3CC2)F	0
ZINC01170451	c1cc(ccc1C(C(F)(F)F)(C(F)(F)F)O)NC(=O)c1ccncc1	0
ZINC01171260	c1ccc(c(c1)C(=O)OCC(=O)c1ccc(cc1Cl)Cl)I	0
ZINC01177378	CCO[P@](=O)(c1ccccc1)[C@H](c1ccccc1)Nc1ccccc1	0
ZINC01193860	CC(C)[C@@H]1C[C@](CCO1)(CC[NH+]1CCCCC1)c1ccccc1	0
ZINC01203595	Cc1ccc(cc1N[C@H]1[C@@H]([C@@H]([C@@H]([C@H](O1)CO)O)O)O)[N+](=O)[O-]	0
ZINC01203618	c1ccc(cc1)N1C(=O)[C@@H](SC1=O)Nc1ccc(cc1)Br	0
ZINC01218864	Cc1ccc(c(c1)Br)OCc1nc(no1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC01235074	COc1cc2=[NH+][C@H](C(=c2c(c1)OC)N)C(=O)OC	0
ZINC01253804	COc1ccc(cc1)/N=c/1\[nH]c(nc(n1)C[NH+]1CCOCC1)N	0
ZINC01254565	c1ccc2c(c1)c(c[nH]2)/C=C/1\C(=O)N(C(=S)S1)c1cccc(c1)Br	0
ZINC01260217	CC(C)[C@@H]1Cc2c(sc3c2c(=O)n(c(n3)NN)c2ccccc2)CO1	0
ZINC01268055	Cc1cccc(c1)Nc1nc(nc(n1)N)CSC(=S)N1CCOCC1	0
ZINC01279624	COCC(=O)Nc1nc2n(n1)[C@H](CC(=O)N2)c1ccc(cc1)Cl	0
ZINC01280753	CCOc1ccccc1/C=N/NC(=[NH2+])N	0
ZINC01282376	Cc1c(=O)[nH]c(nn1)SCC(=O)NN	0
ZINC01284948	CCc1cc(c(s1)NC(=O)c1ccc(o1)Br)C(=O)OCC	0
ZINC01292564	C1COCCN1/C(=N/O)/C(=O)N	0
ZINC01300607	C/C(=C/c1ccccc1)/C=N/n1c(nnc1[S-])c1ccccc1	0
ZINC01300921	C[C@H]1CN(C[C@@H](O1)C)c1c2cc(cc(c2oc1C=C(C)C)Cl)Cl	0
ZINC01302543	Cc1ccccc1CSc1nnc(s1)SCc1ccc(cc1)OC	0
ZINC01306328	CC(C)[C@H]1Cc2c(sc3c2c(nc(n3)SC/C=C(/C)\Cl)N)CO1	0
ZINC01321917	C[n+]1c2ccccc2n(c1N)CCOc1ccc2ccccc2c1	0
ZINC01328684	COc1ccc(c(c1)OC)c1nnc(o1)SCc1ccc(c(c1)Cl)Cl	0
ZINC01337789	CCOC(=O)c1cc2c(n1Cc1ccccc1)cco2	0
ZINC01340315	Cc1c(sc2c1c(nc(n2)C)SCC(=O)NC)C	0
ZINC01344507	c1cc(ccc1[C@H]1C2=C(COC2=O)NC(=O)N1)Br	0
ZINC01356318	CCN(CC)C(=O)CSc1nc(c2c(c(sc2n1)C)C)N	0
ZINC01384127	Cc1nnc(n1C[C@@H]1CCCO1)c1cnn(c1N)c1ccccc1	0
ZINC01384664	c1ccc2c(c1)c([n+]([O-])cn2)N	0
ZINC01389095	Cc1nc(cc(n1)S(=O)(=O)C1CCCCC1)COC	0
ZINC01390410	Cc1cc2ncc(c(n2n1)N)S(=O)(=O)C	0
ZINC01391943	c1cc(ccc1C(=O)NCCS(=O)(=O)c1ccc(cc1)Br)Cl	0
ZINC01393912	CC(C)(C)[C@H](C(=O)OC)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC01397394	CCOC(=O)c1cccn1c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC01399833	Cc1c(cnn1c1ccccc1)C(=O)Nc1ccsc1C(=O)OC	0
ZINC01400158	CC(C)(c1nnc(n1C)SCC(=O)OC)n1cncn1	0
ZINC01402090	c1ccc2cc(ccc2c1)Oc1nccc(n1)c1ccc(cc1)Cl	0
ZINC01402685	CC(C)Sc1c(c(c(s1)C(=O)c1ccccc1)N)C#N	0
ZINC01403529	c1cc(ccc1C#Cc1ccc(cc1)N)N	0
ZINC01404668	CO/N=C(/C[S@](=O)Cc1ccc(cc1)Cl)\c1ccc(cc1)Cl	0
ZINC01406353	CC(=O)Oc1ccc(cc1)c1nccc(n1)C(OC)OC	0
ZINC01417681	CC(C)c1nc(c(nn1)c1ccccc1)N1CCOCC1	0
ZINC01418507	C[C@@H]1CN(C[C@H](O1)C)c1nnc(s1)N	0
ZINC01418508	C[C@H]1CN(C[C@@H](O1)C)c1nnc(s1)N	0
ZINC01423460	c1cc(ccc1[C@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N)Cl	0
ZINC01425632	CCOC(=O)COc1ccc(cc1)c1nnn(n1)CC(=O)N	0
ZINC01426970	Cc1c(c2c(s1)[C@@H](C(=C(O2)N)C#N)c1c(cccc1Cl)F)C(=O)OC	0
ZINC01427100	CCOC(=O)c1cnc2c(c1N)cccc2OC	0
ZINC01427163	C[C@]1([C@](N(C(=O)O1)N)(C)O)CCc1ccccc1	0
ZINC01427382	CCOc1c(c(=O)c2c(s1)CCCC2)N	0
ZINC01427973	C1COCCN1c1nc(nc(=O)[nH]1)N	0
ZINC01430396	C[C@]1([C@](N(C(=O)O1)N)(C)O)CC(C)(C)c1ccccc1	0
ZINC01432410	CC(C)Oc1c(c(sn1)SC)C#N	0
ZINC01432771	COc1ccc(cc1)c1c(n2ccccc2[nH+]1)N	0
ZINC01433717	COc1cc(ccc1OCC(=O)N/N=C/c1ccc(cc1)F)Br	0
ZINC01436230	CC(C)(C)OC(=O)NC1(CCCC1)CO	0
ZINC01437479	c1cc(c(cc1F)F)C(=[NH2+])N	0
ZINC01438996	c1cc(c(cc1C(F)(F)F)C(=[NH2+])N)Cl	0
ZINC01439101	C[C@@H](C(=[NH2+])N)O	0
ZINC01442298	c1ccc2c(c1)c1cc(ccc1cc2Br)N	0
ZINC01442783	c1ccc2c(c1)cccc2CC(=[NH2+])N	0
ZINC01442921	COC(=O)c1cccc(c1)C(=[NH2+])N	0
ZINC01444288	COC(=O)C1=C(Oc2c(=O)cc(oc2[C@@H]1c1ccccc1Br)CO)N	0
ZINC01448965	c1ccc2c(c1)cccc2O[C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC01452743	c1c(n(c(=O)[nH]c1=O)C[C@H]1CCCO1)N	0
ZINC01466524	COC(=O)N1CCN(CC1)c1ccc(cc1)F	0
ZINC01482063	c1[nH+]c(nc(=O)n1[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC01495385	Cn1c(=O)cc(n(c1=O)Cc1ccc(cc1F)F)NCC(OC)OC	0
ZINC01498922	C[C@H]1CN(C[C@@H](O1)C)C(=O)CC1(CCCC1)CC(=O)[O-]	0
ZINC01499837	Cc1ncc2n1c1ccccc1nc2N1CCOCC1	0
ZINC01509162	c1ccc(cc1)c1ccc(cc1)c1c[nH+]c2n1CCCCC2	0
ZINC01511262	Cn1c2c(cn1)[nH]c1ccc(cc1c2=O)OC	0
ZINC01513110	c1cc(ccc1/C=C\1/C(=O)OC(=N1)c1ccc(o1)Br)Br	0
ZINC01513548	c1ccc2c(c1)C(=O)C(C2=O)(CC(=O)N)c1ccncc1	0
ZINC01529431	C(CCNC(=O)N)C[C@@H](C(=O)[O-])[NH3+]	1
ZINC01530713	CC(C)[C@@H](C(=O)OCCOCn1cnc2c1nc([nH]c2=O)N)N	0
ZINC01532627	c1nc2c(n1[C@@H]1C[C@H]([C@@H](O1)COP(=O)([O-])[O-])O)nc([nH]c2=O)N	0
ZINC01532860	CC(=CCC/C(=C/CC/C(=C/CO)/C)/C)C	0
ZINC01559503	c1cnn(c1N)CCO	0
ZINC01561924	CC[NH+](CC)CCOC(=O)Cc1csc2c1cccc2	0
ZINC01563968	C1COCC[N+]1(CCS(=O)(=O)N)N	0
ZINC01569396	CCOC(=O)C[C@H](c1ccccc1)[NH+]1CCCC1	0
ZINC01569470	c1ccc(cc1)COC(=O)N[C@@H](CCC(=O)[O-])C(=O)N	0
ZINC01576640	CO[C@]1([C@@](c2ccccc2)(OC)[NH+]=C(N1)N)c1ccccc1	0
ZINC01577152	CCCCCCC[NH3+]	0
ZINC01577278	C=CCOC(=O)CCC(=O)OCC=C	0
ZINC01578213	C/C(=N/S(=O)(=O)c1ccc(cc1)N/N=C(\C#N)/C(=O)N)/[O-]	0
ZINC01580586	CC1(C[N@H+](CCO[C@H]1[NH+]1CCOCC1)Cc1ccccc1)C	0
ZINC01582794	CCCCCCOc1cccc(c1)/C=N/NC(=[NH2+])NO	0
ZINC01583186	Cc1cc(c(c(c1N)C)N(CC(=O)OC)S(=O)(=O)c1ccccc1)C	0
ZINC01583941	CCCC(=O)O[C@H](C)COc1ccc(cc1)[C@@H](C)CC	0
ZINC01584580	CCCCCCCCCCC[NH+](C)C	0
ZINC01587344	CCOC(Cn1c(c(cn1)C#N)N)OCC	0
ZINC01587993	CC[C@]1(C(=NC(=S)N=C1C(=O)OC)C(=O)OC)C(=O)c1ccccc1	0
ZINC01588611	Cc1cn(c(=O)[nH]c1=O)CCCn1cnc2c1ncnc2N	0
ZINC01589595	COc1ccc(cc1)c1cnc(nc1c1ccccc1O)N	0
ZINC01591309	Cc1c(c(c(n1NC(=O)N)C)C(=O)OC)C(=O)N	0
ZINC01591521	CC(C)(C)NC(=O)c1cccc(n1)C(=O)N	0
ZINC01597184	Cc1ccc(cc1)OS(=O)(=O)c1ccc(cc1)Br	0
ZINC01598626	c1cc(c(c2c1cc(cc2)Br)Br)N	0
ZINC01599345	c1ccc(cc1)S(=O)(=O)Oc1ccc(cc1)Br	0
ZINC01599747	C1C(CC(=O)NC1=O)CC(=O)N	0
ZINC01600371	COc1nc2ccccc2n2c1=[NH+]CC2	0
ZINC01604292	CCCc1ccc(cc1)CC[NH3+]	0
ZINC01607827	c1ccc(cc1)C[C@@H](CC(=O)[C@@H](CCCNC(=[NH2+])N)[NH3+])C(=O)[O-]	1
ZINC01608772	CC(C)OC(=O)/C=C/C(=O)NC(=O)N	0
ZINC01608895	c1cc(ccc1CC(=S)N1CCOCC1)N	0
ZINC01609441	c1nc2c(nc(nc2n1[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)F)Cl)N	0
ZINC01609790	Cc1ccc(cc1)CCNc1c(c(ncn1)Cl)N	0
ZINC01610475	COc1ccc(cc1N)C1=NCCO1	0
ZINC01612046	c1ccc(cc1)CCc1ccnc(n1)N	0
ZINC01612668	c1(=[NH2+])c(nc(c(n1CCCO)c1ccccc1)C)C#N	0
ZINC01612726	CC1=C([C@H](Nc2c1c(nc(n2)N)N)[NH3+])Sc1ccc(cc1)Br	0
ZINC01618108	C1CC(=C(C#N)C#N)[C@@H]2[C@H]1C(=C(C#N)C#N)CC2	0
ZINC01619004	c1nc(nn1[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)O)C(=[NH2+])N	0
ZINC01628387	C[C@H]1CC(O[C@H](O1)Cc1ccccc1)(C)C	0
ZINC01634655	COC(c1cccc2c1[C@@]1([C@H]2CC2(CC1)OCCCCO2)O)OC	0
ZINC01638843	COc1ccc(c2c1cccc2)/N=C\1/NCCO1	0
ZINC01653036	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)C(C)(C)OC	0
ZINC01654108	CC(C)(CCCCOc1ccccc1)O	0
ZINC01662452	c1cc2c(cc1N)Cc1c2c(ccc1F)F	0
ZINC01666691	c1ccc2c(c1)[nH]c(n2)SCCCSC(=[NH2+])N	0
ZINC01667497	COCCOC[C@H]1CO1	0
ZINC01667597	Cc1ccc2ccccc2c1CSC#N	0
ZINC01668592	Cc1ccc(cc1)S(=O)(=O)OC[C@H]1COC(O1)(C)C	0
ZINC01669770	c1ccc(c(c1)N)OCOCOc1ccccc1N	0
ZINC01669792	c1cc(ccc1N)OCCOCCOc1ccc(cc1)N	0
ZINC01670848	[C@H]([C@@H](C(=O)N)O)(C(=O)N)O	0
ZINC01673367	CN(C)c1nc(nc(n1)N)N	0
ZINC01673404	C(CSc1nc(nc(n1)N)N)OCCSc1nc(nc(n1)N)N	0
ZINC01673812	C(#N)c1c(c(c(c(c1F)F)NN)F)F	0
ZINC01674130	CCOC(=O)CC(=O)NN	0
ZINC01674249	C1CCC(CC1)CC1CCCCC1	0
ZINC01675226	CCCn1cnc2c1nc(nc2SCc1ccccc1)N	0
ZINC01675288	CN1c2ccccc2C(=O)C1=O	0
ZINC01675822	CC(C)(C)c1ccc(c(c1)Br)N	0
ZINC01677286	c1ccc(c(c1)N)OCCOCCOc1ccccc1N	0
ZINC01681451	c1(c(c(c(c(c1Cl)Cl)Cl)Cl)Cl)N	0
ZINC01681515	CC(=O)Cc1c(cc(cc1OC)O)OC	0
ZINC01681560	c1cc(ccc1CCO)Nc1c(c(nc(n1)N)N)N	0
ZINC01682263	CCCCCC[C@@]1(OCC([C@@H](O1)C)(C)C)C	0
ZINC01684533	CC(C)(C)[NH2+]CC#C	0
ZINC01685213	c1c(nc(nc1N)C(F)(F)F)N	0
ZINC01687326	COCCOCCOC(=O)CBr	0
ZINC01695903	c1c2c(ncnc2n(n1)[C@@H]1C[C@@H]([C@H](O1)CO)O)N	0
ZINC01696214	CCCC(=O)OCC[N+](C)(C)C	0
ZINC01696423	CCCCNc1cc(nc(n1)N)Nc1ccc(cc1)Br	0
ZINC01697191	c1ccc(cc1)COc1ccc2c(c1)c(c[nH]2)/C=N/NC(=[NH2+])N	0
ZINC01697215	CCCn1c(c(c(=O)[nH]c1=O)N1CCOCC1)N	0
ZINC01698483	Cn1c(c(c(=O)n(c1=O)C)Br)N	0
ZINC01699410	CC(C)C1CCCC1	0
ZINC01701514	c1ccc(c(c1)C(=O)NN)NCCO	1
ZINC01702253	c1ccc(c(c1)OC(=O)N)Cl	0
ZINC01702364	c1ccc(c(c1)CSS(=O)(=O)O)CSS(=O)(=O)O	0
ZINC01702434	CC1(OCC(CO1)(CO)[NH3+])C	0
ZINC01702467	c1cc(ccc1N)S(=O)(=O)c1ccc(c(c1)N)N1CCOCC1	0
ZINC01702880	CCCCC(=O)N/N=C/c1ccccc1Cl	0
ZINC01704690	CC(C)OC(=O)c1cc(cc(c1)S(=O)(=O)N)C(=O)OC(C)C	0
ZINC01706213	c1cc(c(cc1c1ccc(c(c1)Br)N)Br)N	0
ZINC01707038	c1ccc(cc1)CO[C@H](C[NH+]1CCCCC1)c1ccccc1	0
ZINC01712614	CCSCCCl	0
ZINC01713460	CCO[C@H]1CCc2c(nc(nc2S1)N)C	0
ZINC01718845	c1ccc(cc1)[C@H]1C[C@@H](C(=O)O1)C(=O)[O-]	0
ZINC01723236	COC(=O)C(=Cc1c[nH]c2c1cccc2)C(=O)OC	0
ZINC01724189	CCOC(=O)Nc1c([nH]c(=O)n(c1=O)C)Cl	0
ZINC01726546	CCCNC(=O)CS(=O)(=O)c1ccc(cc1)N	1
ZINC01726809	C=Cc1ccc(cc1)C(=O)N	0
ZINC01726993	CCCOC(=O)c1cc(cnc1)C(=O)OCCC	0
ZINC01729745	Cc1ccc(cc1)C(=O)N(C1CCCCC1)N	0
ZINC01730183	CCCCCc1cc(c(c(c1)O)CCCC)O	0
ZINC01732377	CCCCCS(=O)(=O)N(CC)CC	0
ZINC01733631	C(=[NH2+])(c1cc(ccc1OC)OC)N(CCCC)CCCC	0
ZINC01735501	c1ccc2c(c1)c1nc3ccc(cc3[nH]n1c2=O)N	0
ZINC01740981	CC(C)(C)OC(=O)N[C@@H](CSc1cc(nc(c1)Cl)Cl)C(=O)OC	0
ZINC01741285	C[C@@H]1C[N@@H+](C[C@H](O1)C)Cc1nc(cc(n1)OC)OC	0
ZINC01743205	C[N@H+]1CC[C@@H](CC1)N(CCOC)S(=O)(=O)c1ccc(cc1)N	0
ZINC01748290	Cc1c(nc(=O)[nH]n1)NCCC[NH+](C)C	0
ZINC01749382	c1ccc(cc1)CCCOc1cccc(c1)N	0
ZINC01749509	CCCOc1cccc(c1)N	0
ZINC01749545	c1ccc(cc1)CCCCC(=O)Nc1c(ncnc1N)N	1
ZINC01760893	CCCC[n+]1c2ccccc2n(c1N)C[C@H](c1ccc(cc1)Cl)O	0
ZINC01764515	CCOC(=S)SCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC01765154	C[C@@]1([C@H](NC(=O)NC1=O)O)Br	0
ZINC01765815	c1ccc(cc1)/C=C/COC(=O)c1ccccc1	0
ZINC01778192	COc1ccc(cc1CSCCNC(=[NH2+])N)Br	0
ZINC01784642	Cc1ccc(cc1)c1csc2c1c(=O)n(cn2)CC(=O)NN	0
ZINC01786895	c1ccc(cc1)OCC(=O)NCC(=O)NCC(=O)NN	0
ZINC01791495	CCCCCCOC(=O)CSc1nnc(s1)N	0
ZINC01791621	CCOc1ccc(cc1OCC)/C=N/NC(=O)CSc1nnc(s1)N	1
ZINC01794579	Cc1ccc2nc3c(cc(c(N)[n+]3Cc3ccco3)C#N)c(=O)n2c1	0
ZINC01795349	CC1=Nc2n([C@@H]([C@H]1C(=O)N)c1ccc(cc1)O)nc(n2)CCCO	1
ZINC01800041	COc1ccc(cc1)/C=C/1\C(=S)N(C(=O)S1)CCCC(=O)N	1
ZINC01801747	c1ccc(cc1)c1cc2c(nc(nc2s1)c1ccccc1)NCCO	0
ZINC01812396	COc1ccc(cc1NC(=O)[C@H]1CC(=O)N=C(S1)N)[N+](=O)[O-]	0
ZINC01813145	CC[C@@H](C)CN/C=C\1/C(=O)NC(=O)N(C1=O)c1ccc(cc1)Cl	0
ZINC01816430	Cc1cc([n+]2c3ccccc3[nH]c2c1C#N)NCCOC	0
ZINC01816485	c1ccc(cc1)/C=C/CSc1nc(c2c3c(sc2n1)CCCC3)N	0
ZINC01826929	c1ccc(c(c1)[C@H]1CC(=Nc2n1nnn2)c1ccc(cc1)Br)Cl	0
ZINC01837402	CCOc1ccc(cc1)/C=N/N(CCC#N)C(=[NH2+])N	0
ZINC01842568	c1nc2c(n1C/C=C/CO)nc([nH]c2=O)N	0
ZINC01866659	CC[N@H+](CCO)CC#CC(c1ccccc1)(c1ccccc1)O	0
ZINC01869675	CC(C)(C)OP(=O)(NN)OC(C)(C)C	0
ZINC01922525	CCSc1nnc(n1CCOc1ccc(cc1)OC)N	0
ZINC01922571	CCSc1nnc(n1CC(=O)Nc1c(cc(cc1C)C)C)N	1
ZINC01923517	CCOC(=O)CSc1nnc(n1Cc1ccc(cc1)Cl)N	0
ZINC01923531	CCOC(=O)CSc1nnc(n1Cc1ccc(o1)C(=O)OC)N	0
ZINC01926783	C[C@@H](c1nc2ccccc2n1CCCOc1ccc(cc1)Cl)O	0
ZINC01934573	CCCCC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	1
ZINC01940173	CCCCn1c(c(c2c1nc1ccccc1n2)C(=O)OCC)N	0
ZINC01994976	COc1ccc(cc1)C(=O)C[n+]1ccsc1N	0
ZINC01995190	C=CCc1c(c(c(c(c1F)F)F)F)F	0
ZINC01999619	C[NH+](C)CCC[C@@]1(c2ccccc2CC[NH2+]1)c1ccccc1	0
ZINC02001448	c1c2cc(sc2sc1CNCCO)S(=O)(=O)N	0
ZINC02006060	c1ccc(cc1)OCCNC(=[NH2+])N	0
ZINC02009463	CC(C)(C)[NH2+]C[C@@H](COc1ccccc1C#N)O	0
ZINC02013017	COCCNCc1cc2c(s1)cc(s2)S(=O)(=O)N	0
ZINC02014750	c1ccc(cc1)CC[NH2+]C[C@@H](c1ccccc1)O	0
ZINC02016155	CCOc1ccc(cc1OCC)CNC(=[NH2+])N	0
ZINC02020178	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@H]([C@@H](O1)COP(=O)([O-])[O-])O)O	0
ZINC02022863	CCCCCc1ccc(cc1)c1nnc(s1)N	0
ZINC02023556	c1c(c(nc(=O)n1[C@@H]1C[C@H]([C@@H](O1)CO)O)N)F	0
ZINC02025898	CCOC(=O)CNC(=O)c1ccc(cc1)Cl	0
ZINC02027421	c1cc2c(cc1N)ncn2CCCCO	0
ZINC02028352	CCOC(=O)[C@@H]1CC1(C(=O)OCC)C(=O)OCC	0
ZINC02028912	c1cnccc1CCCCCCCCCCO	0
ZINC02030300	COCCOc1ccc(cc1)N	0
ZINC02033583	C(CO)CO[P@](=O)(N)N(CCCl)CCCl	0
ZINC02036743	CCO[C@H](C(Cl)(Cl)Cl)O	0
ZINC02040313	CC(C)Nc1nc(nc(n1)SC)NCCCOC	0
ZINC02040865	CC[C@](C)(C#C)OC(=O)N	0
ZINC02042517	c1cc(ccc1[C@H]1CC(=O)c2cc(ccc2O1)Cl)Cl	0
ZINC02045851	C(CCO)C[C@@H]1C(=O)NC(=O)N1	0
ZINC02046312	CCOC(=O)C1([C@H](CC(=O)N1)C)C(=O)OCC	0
ZINC02047425	c1nc2c(nc(nc2n1[C@@H]1C[C@H]([C@@H](O1)CO)O)F)N	0
ZINC02049743	CCCOc1ccc(cc1)C(=O)NC(=S)Nc1c(cccn1)C	0
ZINC02051153	c1cc(ccc1[C@@H]1[C@@H](C(=NC(=C1C#N)[NH3+])[S-])C(=O)N)[N+](=O)[O-]	0
ZINC02052122	CCCCCC(=O)NC(=S)Nc1ccc(cc1)F	0
ZINC02057647	c1ccc2c(c1)cccc2OS(=O)(=O)c1ccc(cc1)Cl	0
ZINC02057920	CCCCOc1ccc(cc1)CSc1nnc(n1N)C	0
ZINC02064468	CCCCC(=O)NNC(=S)NC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC02065833	Cc1cccc(c1C)OC(=O)CCCCCCCCC=C	0
ZINC02071725	CCCCCCCOC(=O)c1ccc(cc1)NC(=O)c1ccccc1	0
ZINC02077740	CC[C@@H](C#C[C@](C)(CCC=C(C)C)O)O	0
ZINC02081098	CCCOc1ccc(cc1)/C=C\1/C(=O)OC(=N1)c1cccc(c1)Cl	0
ZINC02093188	CCCCCC(=O)Nc1c(c2c(s1)C[C@@H](CC2)C)C(=O)N	1
ZINC02097822	C[C@@H]1CC(=C)C[C@@H](O1)c1ccccc1OCC(=O)[O-]	0
ZINC02102272	CCOc1cc(cc(c1OCC#N)Br)/C=N/NC(=O)N	1
ZINC02106569	COC(=O)C1=C(SC(=C([C@H]1c1cccs1)C#N)N)N	0
ZINC02109996	CC[C@]1(C[C@](CCO1)(CCN1C(=O)c2ccccc2C1=O)C(C)C)C	0
ZINC02144240	CCOCCNS(=O)(=O)c1cccc2c1cccc2N	0
ZINC02148256	c1cc(ccc1C#N)OS(=O)(=O)c1ccc(o1)C(Cl)Cl	0
ZINC02149680	c1ccc2cc(ccc2c1)NC(=O)[C@H](CCCNC(=[NH2+])N)[NH3+]	1
ZINC02154587	Cn1c(nnc1SCC(=O)NCC=C)CSc1cccs1	0
ZINC02164268	COCCCNC(=S)N	0
ZINC02167138	CCCCc1ccc(cc1)NC(=O)Nc1cccc(c1C)Cl	0
ZINC02169641	CCCCOc1ccc2ccccc2c1/C=C/1\C(=O)NC(=O)S1	0
ZINC02169707	COCCNC(=S)N	0
ZINC02169722	COCCNC(=S)NN	0
ZINC02170791	Cc1ccc(cc1)S(=O)(=O)OCC[C@H](C)OC	0
ZINC02171513	C=CCSc1nc2ccc(cn2c(=O)n1)Cl	0
ZINC02178102	CCCCC[NH2+]Cc1ccc(cc1)Br	0
ZINC02187199	CCCOc1ccc(cc1NS(=O)(=O)c1ccc(cc1)N)[N+](=O)[O-]	0
ZINC02192198	COc1ccc(cc1OC)CC[NH2+]Cc1ccc(c(c1)OC)O	0
ZINC02207747	Cc1ccc(cc1)C(=O)c1c(c(c(s1)NCC=C)C#N)N	1
ZINC02216239	CCCSc1nc(c2c3c(sc2n1)CO[C@H](C3)C(C)C)N	0
ZINC02216377	c1c(c(cc(c1F)F)Cl)C(=O)NCCCNC(=O)c1c(non1)N	1
ZINC02219986	Cc1nnc(s1)SCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC02228067	CC(C)Cc1nc2c(c3c(s2)CO[C@H](C3)C(C)C)c(=O)n1N	0
ZINC02229924	CCOC(=O)CNC(=O)CSP(=S)(OCC)OCC	0
ZINC02232708	CCCOC[C@@H](C[C@H](Cc1ccccc1)C(=O)NN)O	0
ZINC02232709	CCCOC[C@H](C[C@H](Cc1ccccc1)C(=O)NN)O	0
ZINC02237471	CCCCSc1nc(c2c3c(sc2n1)CO[C@H](C3)C(C)C)N	0
ZINC02242059	Cc1cc2c(c(=O)n1O)[C@@H](C(=C(O2)N)C#N)c1ccccc1F	0
ZINC02243122	c1c(c(cc(c1F)F)O)N	0
ZINC02243800	c1ccc(cc1)[C@@H](C(=O)c1ccccc1)OCCCC(=O)[O-]	0
ZINC02259109	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)SC)C#N)N)CCl	0
ZINC02265918	CCOc1ccc(cc1)c1nnc(n1N)SCc1c(cccc1F)F	0
ZINC02268121	CCCCn1c2ccccc2n(c1=[NH2+])CC(=O)[O-]	1
ZINC02269000	CC1(Cc2c(sc3c2c(=O)n(c(n3)c2ccncc2)N)CO1)C	0
ZINC02271626	CC1(Cc2c(sc3c2c(nc(n3)SCC(=C)Br)N)CO1)C	0
ZINC02273767	CCCCC[C@@]1(C[C@@](OC1=O)(C)c1csc(n1)N)C(=O)OCC	0
ZINC02274092	c1cc(c(cc1Cl)Cl)NC(=O)CCCOc1ccc(cc1Cl)Cl	0
ZINC02274534	CCCCCCCCc1cnc(nc1)c1ccc(cc1)O	0
ZINC02289005	CCCOC[C@H](CCC(=O)NN)O	0
ZINC02295152	CC(C)c1c2c(c3c4c(c(ncn4)SC)sc3n1)CC(OC2)(C)C	0
ZINC02295455	C[C@H]1C[C@H](C[N@H+](C1)CCCCOc1cccc2c1cccc2)C	0
ZINC02299682	CC1(Cc2c(sc3c2c(nc(n3)SCC=C(Cl)Cl)N)CO1)C	0
ZINC02300002	CCOC(=O)C1=C(NC2=C([C@@H]1C)C(=O)CC(C2)(C)C)C	0
ZINC02306097	c1cc(cc(c1)I)[C@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC02311507	CCOP(=O)([C@H](C(=O)N)NC(=O)Nc1ccccc1)OCC	1
ZINC02313087	CCC(=O)N[C@](C(=O)OC)(C(F)(F)F)NNc1ccccc1	0
ZINC02314095	CC(C)[C@@H]1Cc2c(sc3c2c([O-])n(c(=S)n3)Cc2ccccc2)CO1	0
ZINC02315309	C(C#N)Sc1c2c(c(sc2sn1)C#N)N	0
ZINC02315339	CCc1nnc(n1N)SCC(=O)N	0
ZINC02318849	CCO[P@](=O)(C#CC(C)(C)C)C1(CCCCC1)O	0
ZINC02319195	CCCCc1nc2ccccc2c(=O)n1c1ccc(cc1)C	0
ZINC02333492	CCCOc1ccc(cc1)c1nnc(s1)N	0
ZINC02343519	C[N@H+]1CCN(CC1)C(=O)/C(=C\c1ccccc1)/c1ccccc1	0
ZINC02346123	c1ccnc(c1)C(=O)N/N=C/C=C/c1ccc2c(c1)OCO2	0
ZINC02351370	CC(C)(C)CC(C)(C)NC(=O)CSc1nnc(s1)N	0
ZINC02360726	c1cc(cc(c1)F)[C@H]1C2=C(CCCC2)OC(=C1C#N)N	0
ZINC02376409	Cc1cccc(c1)n1c2c(cn1)c(ncn2)NCCOCCO	0
ZINC02378376	Cc1cccc(c1C(=O)[C@H]1CCCC[C@@H]1C(=O)[O-])C	0
ZINC02381139	CCCCOc1ccc2cc(ccc2c1)Br	0
ZINC02381499	C1[C@H]([C@@H](O[C@@H]1n1c2c(c(=O)[nH]c(n2)N)nc1Br)CO)O	0
ZINC02382356	c1cc2c(cc1N)C(OC(O2)(F)F)(F)F	0
ZINC02385754	C[C@@H]1C[C@@H](C[C@H](C1)CO)C[NH3+]	0
ZINC02388247	c1ccc(c(c1)N)NCCNc1c(cc(c[nH+]1)C(F)(F)F)Cl	0
ZINC02388691	CCOc1ccccc1CNCCc1ccc2c(c1)OCO2	0
ZINC02390223	COC(=O)CC(=O)C(F)(F)Cl	0
ZINC02390517	CCCCNc1ccc(cc1)C	0
ZINC02391776	c1cc(cc(c1)Br)Nc1c2cc(c(cc2ncn1)N)N	0
ZINC02395423	C1CS(=O)(=O)C[C@H]1[NH2+]CCNC(=S)N[C@@H]1CCS(=O)(=O)C1	0
ZINC02396338	CC(C)C[C@@H](c1nnc(o1)SCC(=O)N)NC(=O)OC(C)(C)C	0
ZINC02424843	CC[C@]1(Cc2c(sc3c2c(nc(n3)SCC(OC)OC)N)CO1)C	0
ZINC02426825	C[C@@H]1CCCc2c1c1c3ncnn3c(nc1s2)NCCCOC	0
ZINC02428679	C[N@@H+]1CCc2c(sc3c2c(nc(n3)SCCOC)N)C1	0
ZINC02430352	c1cc(ccc1c1cc(no1)c1nnc(o1)N)O	0
ZINC02445240	COCCC[NH2+]CCn1cnc2c1ncnc2N	0
ZINC02450683	CCCn1c2c(cc3cc(ccc3n2)C)c(n1)NC(=O)COC	0
ZINC02455064	Cc1ccc(cc1C)n1c(c2c(n1)CSC2)N	0
ZINC02464381	CCCCSC[C@H](C[NH+]1CCOCC1)O	0
ZINC02480817	CCCCc1ccc(cc1)NC(=[NH2+])Nc1nc(cc(n1)C)C	0
ZINC02483367	Cc1ccc(cc1)/N=C/1\N(C(=O)[C@H](S1)CC(=O)[O-])CC=C	0
ZINC02484473	COc1ccc(cc1)N/C(=N/c1nc2c(c(=O)[nH]1)CCC2)/N	0
ZINC02486265	Cc1ccc(cc1)OCCCCn1ccnc1	0
ZINC02488779	CCOC(=O)c1c2csc(c2c(=O)n(n1)c1ccc(c(c1)Cl)C)N	0
ZINC02493584	CC(C)CCOC[C@@H](Cn1c2ccccc2c2c1cccc2)O	0
ZINC02495741	c1ccc2c(c1)[C@](C(=O)N2)(CC(=O)c1cccc(c1)N)O	0
ZINC02497035	CC[C@@H](C)NC(=O)[C@@H](CC(C)C)NC(=O)C1CCCCC1	0
ZINC02497197	c1cc(cc(c1)S(=O)(=O)N)S(=O)(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC02497988	CCOC(=O)c1c2c(sc1NC(=O)c1cc(on1)C1CC1)CCCC2	0
ZINC02502928	c1ccc(cc1)Cn1cnc(c2nc(nc12)SCCO)N	0
ZINC02508390	C[NH+]1CCN(CC1)c1ccc(cc1)c1ccnc(n1)N	0
ZINC02508448	c1cc(ccc1Oc1ccc(c(c1)Cl)c1ccnc(n1)N)Cl	0
ZINC02508677	c1cc(cc(c1)Cl)NC(=O)CSc1nncn1N	0
ZINC02509213	CCOC(=O)[C@H](/C=N/[C@H](c1ccccc1)C(=O)[O-])C(=O)C	0
ZINC02509702	Cc1cccc(c1N)C(F)(F)F	0
ZINC02511038	Cc1c(c(ccc1F)Br)C	0
ZINC02511869	c1cc(sc1)C[NH2+]CCO	0
ZINC02516303	CO[C@H]1[C@@H](O[C@@H]([C@H]1O)n1cnc2c1ncnc2N)CO	0
ZINC02519717	c1cc2c(cc1N)[C@H](O[C@@H](O2)C(Cl)(Cl)Cl)C(Cl)(Cl)Cl	0
ZINC02523073	c1c(cc(c(c1C(=O)[O-])N)Br)Cl	0
ZINC02525367	CC(C)(C)OC(=O)N(Cc1ccc(cc1)C(=[NH2+])N)C(=O)OC(C)(C)C	0
ZINC02528348	COC(=C)OC	0
ZINC02529592	CCOc1cc(ccc1OC(=O)c1ccc(cc1)Cl)/C=N/NC(=O)N	1
ZINC02530739	CNc1c(n(c(=O)[nH]c1=O)C)N	0
ZINC02530793	CC(C)C[C@@H](C(=O)N[C@@H](Cc1c[nH]c2c1cccc2)C(=O)OC)N	0
ZINC02533983	c1cc(c(cc1Cl)c1csc(n1)N)O	0
ZINC02534069	c1cc2c(cc1Cl)c(c([nH]2)C(=O)[O-])C=O	0
ZINC02534202	CCn1cc(c(n1)c1n[nH]c(=S)n1C[C@H]1CCCO1)Cl	0
ZINC02534939	Cc1cc(nn1COc1ccc(cc1)Br)N	0
ZINC02534984	CCc1cccc(c1)OCn1c(cc(n1)N)C	0
ZINC02535974	Cc1ccc(c(c1)OCn1cc(c(n1)C(=O)NN)Cl)[N+](=O)[O-]	0
ZINC02536329	Cn1ccc(n1)CNc1cccc(c1)F	0
ZINC02536920	c1cc(c(c(c1)O)O)/C=C/1\C(=NC(=S)S1)[O-]	0
ZINC02537084	c1c(c2n(n1)[C@@H](CCN2)C(F)(F)F)C(=O)NN	0
ZINC02537263	Cc1cc(n(n1)CCCNC(=O)c1c(cnn1C)N)C	1
ZINC02537328	CCn1c(c(cn1)N)C(=O)NC[C@@H]1CCCO1	0
ZINC02537431	Cc1cc(nn1Cc1ccc(cc1)C(=O)[O-])N	0
ZINC02537656	c1c(cn(n1)COCC(F)(F)F)N	0
ZINC02537728	COc1ccc(cc1OC)c1cc(nc(n1)NN)C(F)(F)F	0
ZINC02537818	Cc1c(c(n(n1)COC)C)N	0
ZINC02538002	Cn1cc(cn1)c1cc(c2ccccc2n1)C(=O)NN	0
ZINC02538125	CCn1ccc(n1)c1cc(nc(n1)NN)C(F)(F)F	0
ZINC02545113	C[C@@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)OC)O)O)O	0
ZINC02547121	C(COCCC(=[NH2+])N)C(=[NH2+])N	0
ZINC02547258	CCOCCC(=[NH2+])N	0
ZINC02554705	Cc1ccc(c(c1)OC)OCc1cc(sc1C)C=O	0
ZINC02555902	C#CCSc1nnc(s1)N	0
ZINC02556802	C=CCCOc1ccc(cc1)C(=O)Oc1ccc(cc1)C#N	0
ZINC02558205	C[NH2+]Cc1cccc(c1)N	0
ZINC02558396	c1cc(c(cc1Cl)Cl)Cn1cc(c(n1)N)Cl	0
ZINC02560000	CC(=O)N[C@@H](CCCNC(=[NH2+])N)C(=O)N	1
ZINC02560447	CCOc1ccc(cc1)N=C=O	0
ZINC02561017	C[C@@H](C(=O)NCC(=O)[O-])NC(=O)CNC(=O)CN	0
ZINC02561079	Cc1cc(=O)oc2c1ccc(c2)NC(=O)[C@H](CCC[NH3+])[NH3+]	0
ZINC02561202	C[C@H]1CO[C@@H](O1)CC(C)C	0
ZINC02562478	CC(C)(C)OC(=O)N[C@@H](CC(=O)N)CO	0
ZINC02564280	Cc1c(cccc1[N+](=O)[O-])C(=O)NN	0
ZINC02564511	c1ccc(cc1)COC(=O)N[C@H](CO)C(=O)NN	0
ZINC02565359	COC(=O)C(=Cc1ccc(o1)c1ccc(cc1)Br)C(=O)OC	0
ZINC02566890	C=CCSc1nc(sn1)N	0
ZINC02567314	Cc1ccc(cc1)S(=O)(=O)Oc1cccccc1=O	0
ZINC02568775	CC(C)(C)OC(=O)NCCNc1ccc(cc1N)C(F)(F)F	0
ZINC02568872	C(COc1c(non1)N)OCCOc1c(non1)N	0
ZINC02569747	COC(=O)C(Cl)(Br)Br	0
ZINC02569796	CC(C)(C)Oc1ccc(cc1)C[C@@H](C(=O)OCC=C)N	0
ZINC02572932	c1ccc2c(c1)ncc(n2)[C@@H]([C@@H]([C@@H](CO)O)O)O	0
ZINC02576722	c1cc(ccc1Cn1cc(cn1)N)F	0
ZINC02577022	c1ccc(cc1)CCCCCCCBr	0
ZINC02577179	COCCC[n+]1c(N)c(cc2c1nc1ccccn1c2=O)C#N	0
ZINC02578935	CC(C)CCCCCC#N	0
ZINC02580930	c1ccc(cc1)COC(=O)NCc1cccc(c1)N	0
ZINC02581604	CSc1nnc(o1)c1cnn(c1N)c1ccccc1	0
ZINC02583374	C[C@@]1([C@H]([C@@H](O[C@@H]1n1cnc2c1ncnc2N)CO)O)O	0
ZINC02583766	c1cc2c(cc1N)c(c[nH]2)CC[NH3+]	0
ZINC02597801	COC(=O)c1ccc(cc1)NC(=O)CSC1=[NH+]CCN1	0
ZINC02598963	c1cncc(c1F)Br	0
ZINC02599339	CC(C)(C)OC(=O)Nc1ccc(c(c1)N)Br	0
ZINC02605884	c1ccc(cc1)[C@@H]1CC(=Nc2n1nnn2)c1ccc(cc1)F	0
ZINC02614788	c1ccc(cc1)OCCSc1nnc(n1N)c1ccc(cc1)F	0
ZINC02622376	C[C@@H](C(=O)c1ccc(cc1)Br)Sc1nnc(s1)N	0
ZINC02623049	C[C@H](C(=O)NC(=O)N)OC(=O)CCCSc1nc2ccccc2s1	0
ZINC02624761	Cc1ccccc1C(=O)N[C@@H](C(C)C)C(=O)O[C@H](C)C(=O)N	0
ZINC02624972	CC[NH2+]C[C@H](COc1c(ccc(c1C)C)C)O	0
ZINC02625721	Cc1cc(c(n1[C@@H](C)COC)C)C(=O)CSc1nnc(s1)N	0
ZINC02627324	C[C@H](C(=O)NC(=O)N)OC(=O)CCCc1nc2ccccc2s1	0
ZINC02627896	COc1ccccc1n1cnnc1SCC(=O)NCC=C	0
ZINC02631702	c1ccc(c(c1)S(=O)(=O)NCCC(=O)[O-])Cl	0
ZINC02632838	COC(=O)NNC(=O)c1ccc(c(c1)S(=O)(=O)N1CCOCC1)F	0
ZINC02634506	COc1cc(c(cc1C(=O)OCC(=O)NC1CC1)Cl)N	0
ZINC02635271	c1cc(c(cc1Cl)[N+](=O)[O-])C(=O)OCC(=O)NC1CC1	0
ZINC02643371	Cc1ccc(o1)C(=O)OCC(=O)c1cc(ccc1OC)OC	0
ZINC02644797	c1ccc(cc1)COC(=O)[C@H](CC(=O)N)NC(=O)c1ccc(cc1)Cl	0
ZINC02645100	CCCn1c(=O)c2c3c(sc2nc1SCC(=O)N)CCCC3	1
ZINC02646334	Cc1c(c(n(n1)c1ccc(cc1)F)Cl)/C=N/NC(=S)NCCOC	0
ZINC02650757	Cc1c(cccc1n1cnnn1)N	0
ZINC02651468	Cc1cc(ccc1Cl)OCCCC(=O)Nc1c(ccs1)C(=O)N	1
ZINC02653262	CCCCNc1ccccc1C(=O)OCC(=O)NC(=O)N	0
ZINC02659557	c1ccc(cc1)c1nnc(o1)[C@H](c1ccc(cc1)Cl)O	0
ZINC02661209	Cc1c(nc(nc1C)SCn1c(=O)c2ccccc2nn1)C	0
ZINC02662851	COc1cc(c(cc1OC)OC)C(=O)OCC(=O)NC(=O)N	0
ZINC02676385	c1ccc(cc1)C(=O)NCCC(=O)NN	1
ZINC02697909	CC1=C([C@H](C(=C(O1)N)C#N)c1ccc(cc1)OC)C(=O)OCCOC	0
ZINC02697928	CCCC1=C([C@H](C(=C(O1)N)C#N)c1ccccc1C)C(=O)OCC	0
ZINC02716145	CCCCCn1c2c(=O)[nH]c(=O)n(c2nc1NCCCOC)C	0
ZINC02723933	Cc1ccc(c2c1sc(n2)NC(=O)c1ccc2c(c1)scn2)OC	0
ZINC02726416	CC(C)(C)[C@H]1CC[C@@H](CC1)C(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC02728545	Cc1cc(c(cc1COc1ccc(cc1)F)/C=C(\C#N)/C(=O)OC)C	0
ZINC02730303	CCOC(=O)c1cc(nn1C)C(=O)N	0
ZINC02734927	CCC(CC)C(=O)Nc1nnc(s1)Cc1ccccc1	0
ZINC02735097	CCOCC(=O)Nc1ccccc1C(=O)N	0
ZINC02749682	CCOc1cc(ccc1OCC(=O)N)CC1=NC(=C)OC1=O	0
ZINC02750085	CCOc1cc(ccc1OCc1ccc(cc1Cl)Cl)/C=N/NC(=O)N	1
ZINC02754155	CCCOC(=O)c1c(csc1N)c1ccc(c(c1)Cl)Cl	0
ZINC02755270	CCCOc1cccc(c1)c1cc(c2ccccc2n1)C(=O)NN	1
ZINC02758969	CCn1c(c(cn1)[C@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N)C	0
ZINC02761900	CCOC(=O)c1c(c(sc1NC(=O)C1CCC1)C(=O)N)C	0
ZINC02772072	Cc1ccc(cc1)NC(=O)CSc1nc(cc(n1)C(F)F)C	0
ZINC02778110	Cc1ccc(cc1)N1CCN(C[C@H]1C)C(=S)NCC=C	0
ZINC02782347	CCn1c(c(cn1)NC(=O)CCn1c(c(cn1)[N+](=O)[O-])C)C(=O)N	0
ZINC02782774	COc1cc(cc(c1)OC)C(=O)NNC(=S)Nc1ccc(cc1)F	0
ZINC02784732	Cc1ccc(c(c1)C)NC(=S)NCCC(C)C	0
ZINC02788925	CCCOc1ccnc(n1)SCC(=O)N	1
ZINC02790734	CCOc1ccc(cc1)C(=O)Nc1c(c2c(s1)CCCC2)C#N	0
ZINC02792153	CCn1c(c(cn1)n1c(=O)c2ccccc2nc1[S-])C(=O)N	0
ZINC02803936	Cn1ccc(n1)NC(=O)C1CCN(CC1)S(=O)(=O)C	0
ZINC02805619	Cc1ccn(n1)Cc1nnc(o1)SCC(=O)N	0
ZINC02810854	COC1=C(CCc2c1no[n+]2[O-])[C@]1(CCCc2c1no[n+]2[O-])O	0
ZINC02812804	C[NH+](C)CCCNC(=S)Nc1cccc(c1)F	0
ZINC02820952	C[C@H]1CC2=C([C@@H](C(=C(O2)N)C#N)c2ccc(cc2)Br)C(=O)C1	0
ZINC02822944	CS(=O)(=O)Oc1ccccc1/C=C/1\C(=O)OC(=N1)c1ccc(cc1)F	0
ZINC02824794	Cc1ccc2cccc(c2n1)OCCCOc1cccc(c1)OC	0
ZINC02829849	c1ccc(cc1)OCCOc1ccc(cc1/C=N/n1cnnc1)Cl	0
ZINC02830411	Cc1cc(ccc1[N+](=O)[O-])C(=O)NC(=S)Nc1ccccc1C(=O)N	0
ZINC02831167	c1c(nc(nc1N)SCCCSc1nc(cc(n1)N)N)N	0
ZINC02839417	C=CC[NH+](CCCOc1ccc(cc1)OCc1ccccc1)CC=C	0
ZINC02839768	CCCCSc1ccc(cc1)NC(=O)COc1ccccc1C	0
ZINC02842757	CCCNS(=O)(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC02845327	c1ccc(cc1)COc1ccc(cc1)OCCOCCn1cncn1	0
ZINC02845903	COCCNC(=O)[C@@H](C#N)c1ccccc1	0
ZINC02846851	CC[C@@H](C(=O)Nc1nccs1)Sc1nc2ccc(cc2s1)N	0
ZINC02849601	CC(C)[C@H](c1ccccc1)NC(=O)c1ccc(cc1)c1ccccc1	0
ZINC02851014	COCCNC(=S)NNC(=O)Cc1c(cccc1Cl)Cl	0
ZINC02855786	COCCCNC(=S)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC02861561	C=CCOc1ccc(cc1)CNn1c(nnn1)N	0
ZINC02861632	CCOc1ccc(cc1C[NH2+]CCc1ccccc1)[N+](=O)[O-]	0
ZINC02862812	c1ccc2c(c1)c(=O)n(cn2)CCCOc1cc(ccc1Cl)Cl	0
ZINC02874404	c1cc(ccc1CSCC(=O)Nc1ccc(cc1)C(F)(F)F)Br	0
ZINC02874558	c1ccc(cc1)SCCNC(=O)Nc1cccc(c1)Cl	0
ZINC02878112	COc1cc(cc(c1OCC=C)Cl)CNc1ccc(cc1)S(=O)(=O)N	0
ZINC02879086	CCOC(=O)c1cnc(nc1N)SCC(=O)Nc1ccc(c(c1)Cl)C	0
ZINC02880857	CCOC(=O)c1c(c(sc1N)C(=O)Nc1cc(ccc1OC)OC)C	0
ZINC02881426	Cn1c(nnc1SCC(=O)N)c1c[nH]c2c1cccc2	0
ZINC02881721	c1cc(ccc1C(=O)Nc1ccc(cc1)O)NC(=O)[C@@H]1CCCO1	0
ZINC02883664	COCc1c(c2ncc(c(=[NH2+])n2[n-]1)C#N)c1ccccc1	0
ZINC02889617	Cc1ccc(cc1C)c1csc(c1C(=O)OC)NC(=O)C(C)(C)C	0
ZINC02890976	CCOC(=O)c1ccc(cc1)NS(=O)(=O)N1CCCCCC1	0
ZINC02892435	Cc1ccc(cc1C)NC(=O)C(=O)NCc1ccc(cc1)Cl	0
ZINC02893875	CC1(C[C@H]2C[C@@](C1)(C[N@H+]2Cc1ccccc1OCC=C)C)C	0
ZINC02910462	CCNC(=S)Nc1ccccc1Oc1ccccc1	0
ZINC02910784	C=CCNC(=S)NC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC02912831	Cc1cc(ccc1Cl)NC(=S)N([C@@H]1CC[N@H+](CC1)C(C)C)C(C)C	0
ZINC02912986	Cc1ccc(cc1)Sc1ccc(cc1N)C(=O)NCCOC	0
ZINC02925575	c1csc2c1[nH]c(=S)n(c2=O)C[C@@H]1CC[C@H](CC1)C(=O)NN	0
ZINC02934900	Cc1c(nnn1c1c(non1)N)C(=O)N/N=C/c1cccc(c1)O	0
ZINC02941518	Cc1cc(cc(c1Cl)C)OC[C@@H](C[N@H+](CCO)Cc1ccccc1)O	0
ZINC02944667	CCOC(=O)c1c(n(c(=S)s1)c1ccc(cc1)Br)N	0
ZINC02945845	COc1ccc(cc1Br)C1=N/C(=C/c2c(cccc2Cl)F)/C(=O)O1	0
ZINC02950783	Cc1cc(cc(c1Cl)C)OCc1nc(no1)c1ccc(cc1)OC	0
ZINC02953432	CCS(=O)(=O)N1CCC(CC1)C(=O)NCCC[N@@H+]1CC[C@H](CC1)C	0
ZINC02961165	CCc1ccc(s1)S(=O)(=O)NCCc1cn2cccc(c2[nH+]1)C	0
ZINC02961422	c1cc(ccc1/C=C(\C#N)/C(=O)N)OCCOc1ccc(cc1)Br	1
ZINC02969279	c1ccc2c(c1)nc(n2Cc1nnc(s1)N)c1c(non1)N	0
ZINC02975291	COCCNC(=O)CCn1c(=O)c2cc3c(cc2[nH]c1=S)OCO3	0
ZINC02977836	C=CCSc1nc2c(nn1)c1ccccc1N[C@@H](O2)c1ccncc1	0
ZINC02981129	Cc1cc(c(c(c1)Cl)OCCOCC[NH2+]C(C)(C)C)C	0
ZINC02981186	COCCC[NH2+]CCOCCOc1cc(ccc1Cl)Cl	0
ZINC02983871	CCOc1ccccc1OCCOCCOc1ccc(cc1)[N+](=O)[O-]	0
ZINC02990630	C[C@@H](CCCC(C)C)NS(=O)(=O)Cc1ccccc1	0
ZINC03001046	COc1cc(c(c(c1)OC)/C=C\1/C(=O)SC(=N1)SCC=C)OC	0
ZINC03014629	CCCCCC[N+]1(CCOCC1)CCO	0
ZINC03018666	CCCCCNC(=O)c1c(n(c(=S)s1)CCc1ccccc1)N	1
ZINC03040300	CC(C)(C#C)OCCOCCC#N	0
ZINC03053810	CCCCNC(=O)c1ccc(o1)CS(=O)(=O)c1ccc(cc1)Cl	0
ZINC03066123	c1ccc(cc1)n1c(nnn1)SCC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC03067503	CC1(Cc2c([nH]c3c2c(nc(=O)[nH]3)N)CO1)C	0
ZINC03073377	c1ccc2c(c1)ccc1c2OC(=C([C@@H]1c1ccccc1F)C#N)N	0
ZINC03073431	CC1(CC2=C([C@H](/C(=C(\[S-])/N)/C(=[NH2+])O2)c2ccccc2Cl)C(=O)C1)C	0
ZINC03103194	CCOC(=O)[C@@](C(F)(F)F)(Nc1ccc(cc1F)F)NC(=O)CCl	0
ZINC03108097	c1cc(ccc1S(=O)(=O)N(CCC(=O)N)CCC(=O)N)Cl	0
ZINC03123975	C[C@@H]1CS(=O)(=O)C[C@H]1C(C(=O)N)C(=O)N	0
ZINC03129265	CCOC(=O)/C(=C(\C)/N(C)/N=C/c1ccccc1)/C#N	0
ZINC03129844	CC(C)OC(=O)N[C@@H](C(Cl)(Cl)Cl)N=C=S	0
ZINC03132347	CCOP(=O)(CC(=C)Cl)OCC	0
ZINC03132704	C[C@@](c1ccccc1)([C@](C)(c1ccccc1)OC)O	0
ZINC03135167	C[C@H]1CC2=C([C@H](C(=C(O2)N)C#N)c2ccc3c(c2)OCO3)C(=O)C1	0
ZINC03137280	CC[C@H](c1ccccc1)[C@@H](C)OC(=O)CC	0
ZINC03141382	CCCCCN(CCCCC)C(=O)c1ccccc1Br	0
ZINC03150763	C1CCC(CC1)Nc1c(nc2c(n1)non2)N1CCCCC1	0
ZINC03156698	c1ccc(cc1)CNC(=[NH2+])COc1ccc(cc1)Cl	0
ZINC03159154	CCCCCCOc1ccc(cc1)C(=[NH2+])N(C)C	0
ZINC03160893	C[C@@H](CCCC(C)(C)OC)[C@@H](CO)O	0
ZINC03162940	CCOc1ccccc1c1nnc(s1)N	0
ZINC03163228	CC(C)C[C@H](CC[NH+]1CCCCC1)O	0
ZINC03165601	Cc1c(no[n+]1[O-])Oc1ccccc1	0
ZINC03169421	COc1ccc(cc1)NC(=O)CSc1c(c(nc(n1)N)SC)C#N	0
ZINC03171556	c1cc(ccc1c1csc(n1)C1=C(N(CC1=O)C[C@@H]1CCCO1)N)Br	0
ZINC03171619	CO[C@@]1(C(=NNC(=S)N1N)c1ccccc1)c1ccccc1	0
ZINC03172535	Cc1cc(c(c(c1)C)CCCCCCc1c(cc(cc1C)C)C)C	0
ZINC03173483	CC1([C@@]2([C@]1(C1([NH+]=C2N)OCCO1)C#N)C#N)C	0
ZINC03174143	c1cc(ccc1N)S(=O)(=O)CCSS(=O)(=O)c1ccc(cc1)N	0
ZINC03190794	CC(=O)Nc1ccc(cc1)C(=O)Nc1cccc(c1)NC(=O)C	0
ZINC03193053	CCOc1ccc(cc1)NS(=O)(=O)c1ccccc1	0
ZINC03193752	c1ccc(cc1)C1=C[P@](=O)(C=C(O1)c1ccccc1)NN	0
ZINC03194090	C=CCN(CC=C)C(=O)[C@H]1CCCC[C@H]1C(=O)[O-]	0
ZINC03196402	Cc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)C(=O)NN	0
ZINC03204233	COc1cc(cc(c1)OC)NC(=S)NCC=C	0
ZINC03219453	CC(C)c1ccc(cc1)NC(=O)COC(=O)c1ccc(cc1)I	0
ZINC03222774	CN(C(=S)NCCCOC)N	0
ZINC03226073	CC[C@H](c1ccccc1)C(=O)OCC(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC03228072	Cc1ccc(cc1)C(=O)OCC(=O)C(C)(C)C	0
ZINC03228192	c1ccc(cc1)c1c(cn(n1)c1ccccc1)/C=N/NC(=[NH2+])N	0
ZINC03228821	Cc1cc(c(cc1Br)C)SCC(=O)OCC(=O)c1ccc(s1)Cl	0
ZINC03229538	c1ccc(cc1)C1=C[P@](=O)(C=C(O1)c1ccccc1)N	0
ZINC03234942	Cn1c(c(c(=O)n(c1=O)C)C(=O)COC(=O)Cc1ccc(cc1)Br)N	0
ZINC03235850	CCOc1ccc(cc1)C(=O)OCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC03238281	c1cc(ccc1/C=N/NC(=S)Nc1ccc(cc1)Cl)O	0
ZINC03246449	CCOc1ccc(cc1)/C=C/C1=Cc2c(c(sc2C(C1)(C)C)N)C#N	0
ZINC03246457	CCCCn1c(c(c(=O)[nH]c1=O)NC1CCCC1)N	0
ZINC03246687	c1ccc2c(c1)CCC[C@H]2NC(=O)COC(=O)c1ccco1	0
ZINC03247772	CCN(CC)S(=O)(=O)c1cccc(c1)c1nnc(n1N)SCC	0
ZINC03248879	Cc1ccc(cc1)S(=O)(=O)NCC(=O)OCc1nc2ccccc2s1	0
ZINC03251636	c1cc(cc(c1)Br)c1nnc(o1)Sc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC03252605	c1cc(ccc1C(=O)N[C@H](CCC(=O)N)C(=O)[O-])F	0
ZINC03254450	CCOc1ccc(cc1)/C=C(\C#N)/C(=O)Nc1ccccc1I	0
ZINC03254911	CC1CCN(CC1)C(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC03255237	Cc1c(c(n(n1)c1cccc(c1)C(F)(F)F)Cl)/C=N\n1cnnc1	0
ZINC03257496	c1cc2cccnc2c(c1)SCc1ccc(cc1)C#N	0
ZINC03262203	c1cc(c(cc1C(=O)OCC(=O)NC1CCCCCC1)N)Cl	0
ZINC03267788	CC(C)OC(=O)CCCCCN1C(=O)/C(=C/c2ccccn2)/SC1=S	0
ZINC03272562	c1cc(ccc1C(=O)N)NC(=O)COC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2	0
ZINC03275532	C[C@@H](c1ccccc1)NC(=O)COC(=O)c1cccnc1SC	0
ZINC03275956	c1cc(cc(c1)I)C(=O)OCC(=O)N	0
ZINC03276300	COc1cccc(c1)/C=C/C(=O)OCC(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC03276306	c1cc(ccc1C(=O)N)NC(=O)COC(=O)c1ccc(cc1)O	0
ZINC03283836	c1cc(cc(c1)Cl)C(=O)OCC(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC03284639	c1ccc(cc1)SCCC(=O)OCC(=O)NC(=O)N	0
ZINC03285690	c1ccc(cc1)CNC(=S)N1CCN(CC1)c1cccc(c1)Cl	0
ZINC03288522	Cc1cccc(c1NC(=S)Nc1ccc(cc1)N1CCOCC1)C	0
ZINC03289611	c1cc(ccc1NC(=O)COC(=O)c1cnccn1)S(=O)(=O)N	0
ZINC03297379	CCOc1ccccc1NC(=O)CN1C(=O)[C@H](NC1=O)CC(C)C	0
ZINC03299045	c1ccc(c(c1)/C=C/C(=O)OCC(=O)NC(=O)N)Cl	0
ZINC03299782	c1ccc(cc1)CC(=O)NC(=O)COC(=O)/C=C/c1cccs1	0
ZINC03299939	COc1ccccc1/C=C/C(=O)OCC(=O)NC(=O)N	0
ZINC03306590	C[N@H+]1CC[C@@H](CC1)N(C)C(=O)COc1ccccc1Cl	0
ZINC03308127	COCCNC(=S)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC03308157	c1ccc(cc1)c1c(cn(n1)CCC#N)/C=C(/C#N)\C(=S)N	0
ZINC03311069	CC(C)[C@@H](C(=O)NCc1cccc(c1)Cl)NC(=O)N	0
ZINC03311592	COCCn1c(c(c2c1nc1ccccc1n2)C#N)N	0
ZINC03313362	Cc1ccc(cc1)OCCOC(=O)[C@@H]1COc2ccccc2O1	0
ZINC03315907	c1cc(ccc1C(=O)N)NC(=O)COC(=O)c1ccc(o1)Br	0
ZINC03318602	Cc1ccsc1C(=O)OCC(=O)NCC(=O)OC	0
ZINC03320942	COc1cccc(c1)/C=C(\c1ccccc1)/C(=O)OCC(=O)N	0
ZINC03327354	Cc1c2c(sc1C(=O)NN)S(=O)(=O)NNC2=O	0
ZINC03329028	CC(=O)c1c(c2c(=O)[nH]c(=O)n(c2s1)C[C@H]1CCCO1)N	0
ZINC03329110	c1ccc2c(c1)OC[C@H](O2)C(=O)OCC(=O)NC(=O)N	0
ZINC03329213	COC(=O)[C@@H](Cc1ccccc1)NC(=S)NC(=O)c1ccccc1	0
ZINC03329870	c1ccc(c(c1)NC(=O)COC(=O)c1ccc(c(c1)N)Cl)OC(F)F	0
ZINC03331802	c1cc(ccc1CCNS(=O)(=O)c1c(cc(cc1Br)F)F)S(=O)(=O)N	0
ZINC03335186	COc1cc2c(cc1OC)[nH]c(=O)n(c2=O)N	0
ZINC03336020	CC[NH+](CC)CCNC(=S)N	0
ZINC03347804	Cc1ccsc1C(=O)O[C@H](C)C(=O)Nc1c(cc(cn1)Cl)Cl	0
ZINC03349647	c1cc(c(cc1C(F)(F)F)Cc1cnc(s1)N)Cl	0
ZINC03350484	CC(=O)c1ccc(c(c1)COC(=O)COc1ccc(cc1)C#N)OC	0
ZINC03354070	CC[N@H+]1CC[C@@H](CC1)[NH2+]C[C@@H](COCc1ccc(cc1)Cl)O	0
ZINC03356851	c1ccc(c(c1)C(=O)COC(=O)CSc1nnc(s1)N)Br	0
ZINC03357297	CC[C@@H](C)c1ccc(cc1)NC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC03358667	C1CCC(CC1)NC(=O)COC(=O)CSc1nnc(s1)N	0
ZINC03363312	CC(C)Oc1ccccc1OCCOc1ccccc1OC(C)C	0
ZINC03363407	CN(c1ccccc1)C(=O)COC(=O)c1ccc(cc1N)[N+](=O)[O-]	0
ZINC03363809	c1c(cc(cc1Cl)Cl)NC(=O)COc1c2cc(cc(c2ncn1)Cl)Cl	0
ZINC03366274	c1cc(oc1)c1nnc(n1N)SCC(=O)N1CCOCC1	0
ZINC03368107	Cc1ccc(c(c1)C)n1c(nnn1)SCC(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC03369425	c1ccc(cc1)/C=C/CSc1nnc(n1N)c1ccccc1Cl	0
ZINC03372449	c1cnccc1c1nnc(n1N)SC[C@H]1CCCCO1	0
ZINC03375410	CCCn1c(=O)c2ccccc2n2c1nnc2SCC(=O)NCC	0
ZINC03383145	COc1ccccc1NC(=O)N[C@@H](Cc1ccccc1)C(=O)OC	0
ZINC03385777	c1cc(cc(c1)Cl)C(=O)OCC(=O)NCc1ccc(cc1)Cl	0
ZINC03387783	COc1cc(ccc1OC(F)F)C(=O)Nc1c(c(cc(c1F)F)F)F	0
ZINC03394066	CCNc1c(c(c(s1)C(=O)OCC)N)C#N	0
ZINC03394329	C(CCNC(=O)N)C[C@@H](C(=O)[O-])NC(=O)N	1
ZINC03400474	Cc1cccc(c1)c1nnc(n1C)S[C@H](C)C(=O)N	0
ZINC03400724	C[C@@H](C(=O)N)OC(=O)c1ccc(cc1)N(C)C	0
ZINC03400902	CN(C)c1ccc(cc1)C(=O)OCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC03406767	C[C@@H](C(=O)N)Sc1nnc(n1CC=C)c1ccc(cc1)OC	0
ZINC03412359	Cc1ccsc1C(=O)N[C@@H](CCSC)c1[nH]c2ccccc2n1	0
ZINC03418232	COc1ccc(cc1OC)COC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC03418310	CSCCC(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC03422777	COc1ccc(c(c1)OC)/C=C/C(=O)OCC(=O)NC1CCCC1	0
ZINC03424329	COc1cccc(c1)/C=C/C(=O)OCC(=O)c1ccc(cc1)Br	0
ZINC03425212	c1ccc(c(c1)CC(=O)OCC(=O)Nc1ccc(cc1)S(=O)(=O)N)F	0
ZINC03427536	COCCn1cnnc1SCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC03437141	CC(=O)c1ccc(cc1)NC(=O)COC(=O)c1ccc2c(c1)OCO2	0
ZINC03438266	c1ccc(cc1)CSCC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC03439191	C[C@@H]1CCC[C@@H](N1C(=O)CSc1nnc(n1N)c1ccccc1F)C	0
ZINC03441202	Cn1c(nnc1SCCC#N)c1ccccc1F	0
ZINC03444825	c1cc(ccc1C(=O)c1ccc(cc1)F)OCC(=O)NCC(F)(F)F	0
ZINC03445766	Cc1ccc2c(cc(nc2c1C)NN)C	0
ZINC03450539	COc1cc(c(cc1C(=O)OCC(=O)Nc1ccccc1F)Cl)N	0
ZINC03452238	c1cc(ccc1C(=O)N)NC(=O)COC(=O)Cc1ccsc1	0
ZINC03452953	Cc1cc(c(cc1Cl)C(C)C)OCC(=O)N[C@@H](C)COC	0
ZINC03455658	CC(C)N(C(C)C)C(=O)CSc1nnc(n1N)c1cccc(c1)Cl	0
ZINC03457022	C[C@@H](C(=O)N)Sc1nc2c(c3c(s2)CCCC3)c(=O)n1CCOC	0
ZINC03460406	C[C@H](C(=O)N)OC(=O)c1cn(nc1c1ccccc1)c1ccccc1	0
ZINC03462447	Cc1cc(ccc1OCCC[NH+]1CCOCC1)C(C)(C)C	0
ZINC03465704	c1ccc(cc1)C(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC03465792	CCNC(=O)CSc1nnc(n1Cc1ccccc1)c1ccco1	0
ZINC03467114	CCCNC(=O)NC(=O)CSc1nc2nc(cc(n2n1)C)C	0
ZINC03489074	c1ccc(cc1)C(=O)c1ccc(cc1)C(=O)OCC(=O)NC(=O)N	0
ZINC03494111	COCCn1c(=O)c2ccc(cc2nc1SCc1ccc(cc1)Br)Cl	0
ZINC03495462	C[C@H](C(=O)N)OC(=O)c1ccc(cc1)OC(F)F	0
ZINC03508537	C[C@H]1C[C@@H](CN(C1)C(=O)COC(=O)c1c(nccn1)N)C	0
ZINC03509974	C[C@@H](C(=O)N)OC(=O)c1c2ccccc2nc2c1CCCC2	0
ZINC03511723	C[C@H](c1ccc(cc1Cl)Cl)NC(=O)COC(=O)c1cccc(c1)O	0
ZINC03513019	CC(C)(C)NC(=O)NC(=O)CSc1nc([nH]n1)N	0
ZINC03520705	C[C@H](C(=O)NC(=O)N)OC(=O)c1ccc(cc1)Br	0
ZINC03521061	CCOc1c(cccn1)C(=O)O[C@H](C)C(=O)NC(=O)N	0
ZINC03521733	C[C@H](C(=O)NC(=O)N)Sc1nc2ccccc2c(=O)n1CC=C	0
ZINC03527733	CC(C)N(c1ccccc1)C(=O)COC(=O)c1c(nccn1)N	0
ZINC03528773	CC(C)(C)c1ccc(cc1)c1nnc(n1N)SCC#N	0
ZINC03545124	CCc1ccccc1Nc1nc(nc(n1)N)CSc1nnc(s1)N	0
ZINC03548220	C[C@@H](C(=O)NC(=O)N)Sc1ccc(cc1)Br	0
ZINC03549016	COc1ccccc1c1nnc(n1N)SCCOc1ccccc1	0
ZINC03559909	CCOC(=O)c1ccc(cc1)NC(=O)c1cc(c(cc1Cl)F)F	0
ZINC03566581	CN(Cc1cccc(c1)OC)c1cnn(c(=O)c1Cl)c1ccccc1	0
ZINC03571148	CCc1ccc(cc1)C(=O)COC(=O)c1cc(=O)c2ccccc2o1	0
ZINC03590304	C[C@@H](COC)n1c(=O)c2ccccc2nc1SCC(=O)N	0
ZINC03599084	c1ccc(cc1)SC[C@@H]1C[NH+]=C(O1)N	0
ZINC03603443	COc1ccc(cc1OC)CC[n+]1cc(on1)N	0
ZINC03605772	CCOC(=O)c1ccccc1NC(=O)CSc1nc(cc(n1)N)N	0
ZINC03610848	C#CCOC[C@@H](COCc1ccc(cc1Cl)Cl)OC(=O)N	0
ZINC03613815	CC[C@]1(O[C@@H](CS1)COC(=O)N)c1ccccc1	0
ZINC03618280	c1ccc(cc1)C(=O)NNC(=O)COc1ccccc1C#N	0
ZINC03632327	Cc1cc(c(cc1N)C(C)C)OCC[NH+](C)C	0
ZINC03632779	COc1cccc(c1OC[C@@H](COCC#C)OC(=O)N)OC	0
ZINC03639000	COc1cccc(c1)[C@H]1[C@]2([C@@]1(C([NH+]=C2N)(OC)OC)C#N)C#N	0
ZINC03639000	COc1cccc(c1)[C@H]1[C@]2([C@@]1(C(NC2=[NH2+])(OC)OC)C#N)C#N	0
ZINC03647770	c1c2c(cc(c1Cl)S(=O)(=O)N)S(=O)(=O)N[C@H](N2)CC1CCCC1	0
ZINC03651409	CCOC(=O)c1c(n(nn1)c1c(non1)N)c1cccs1	0
ZINC03662015	c1c(cc(c(c1Cl)Cl)Cl)NC(=O)C(=O)NN	0
ZINC03668249	CCCNc1nc(nc(n1)OC(C)C)NC1CCCCC1	0
ZINC03668393	C(Sc1nc([nH]n1)N)Sc1nc([nH]n1)N	0
ZINC03668594	CCCCCC[C@H](C)n1c2ccccc2nc1c1c(non1)N	0
ZINC03680988	CCn1c2ccccc2c2c1ccc(c2)C[NH+]1CCOCC1	0
ZINC03704323	C[C@H]1C[C@@H]([NH2+]C1)c1ccc(cc1)Cl	0
ZINC03704357	C[C@H]1C[C@H]([NH2+]C1)c1ccc2c(c1)OCO2	0
ZINC03716239	CSCc1nnc(s1)N	0
ZINC03727836	c1ccc(c(c1)[C@@H]1c2cc(c(cc2CC[NH2+]1)O)O)Cl	0
ZINC03781312	CC#Cc1cn(c(=O)nc1N)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC03802674	c1ccc(cc1)[C@@H]1c2cc(ccc2NC(=O)CS1)Cl	0
ZINC03806239	c1cc(cc(c1)CCSC(=[NH2+])N)CCSC(=[NH2+])N	0
ZINC03810925	c1c(c(nc(=O)n1[C@H]1CO[C@H](O1)CO)N)F	0
ZINC03817231	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)F	0
ZINC03828125	CCc1ccc(cc1C[NH3+])NC(=[NH2+])COC	0
ZINC03830178	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC03830567	c1nc2c(nc(nc2n1[C@H]1C[C@H]([C@@H](O1)CO)O)Cl)N	0
ZINC03830887	C([C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)O)N)O)O)O	0
ZINC03832269	c1cn(c2c1c(ncn2)N)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC03844209	CCn1cc(c(=O)c2c1ccc(c2)F)C(=O)OCC	0
ZINC03844372	Cc1c(c(=O)n(c(=O)n1C)C)CCC(=O)N	0
ZINC03845683	C[C@@H](CCCC(=C)C)CCN(c1ccccc1)N	0
ZINC03845746	C[C@H]1CC[C@@H](C(=O)[C@@H]1COC(=O)c1ccc(cc1)[N+](=O)[O-])C(C)C	0
ZINC03845760	C[C@@H]1CC[C@H]([C@@H](C1)OC(=O)/C(=C/C=C/c1ccccc1)/C)C(C)C	0
ZINC03846168	CCCC(=O)OC[C@]1(CC[C@H](C1(C)C)C)C	0
ZINC03847877	c1ccc2c(c1)ccn1c2cc2ccccc2c1=O	0
ZINC03851000	CCSc1cc(cc(n1)Cl)C(=S)N	0
ZINC03851440	CC1(O[C@H]2CO[C@]3([C@@H]([C@@H]2O1)OC(O3)(C)C)CN=[N+]=[N-])C	0
ZINC03851480	c1ccc2c(c1)c(N)n(c(=S)n2)c1ccc(cc1)Br	0
ZINC03851532	C[C@H]1[C@@H]2C=C[C@@H](O2)[C@]([C@@H]1O)(C)Cl	0
ZINC03860327	C1[C@H]([C@H]([C@H](O[C@H]1O)CO)O)O	0
ZINC03861744	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O	0
ZINC03862454	COCc1cc(=O)nc([nH]1)NC(=[NH2+])Nc1cc(ccc1OC)Cl	0
ZINC03863060	COCc1cc(=O)nc([nH]1)NC(=[NH2+])Nc1ccc(cc1)OC	0
ZINC03869319	CSC[C@@H]1[C@@H]([C@@H]([C@@H](O1)n1cnc2c1ncnc2N)O)O	0
ZINC03869480	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO[P@@](=O)(O)[O-])O)O	0
ZINC03870692	C[C@H]1[C@@H](C[C@@H](O1)n1cnc2c1ncnc2N)OP(=O)([O-])[O-]	0
ZINC03871107	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CCl)O)O	0
ZINC03871265	c1nc(c2c(n1)n(c(n2)Br)[C@@H]1[C@@H]([C@@H]2[C@@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC03872575	c1nc2c(nc(nc2n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)F)N	0
ZINC03873264	c1nc(c(n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)O)C(=O)N	0
ZINC03873909	c1c(c2c(ncnc2n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N)C(=O)N	0
ZINC03873955	c1cn(c2c1c(ncn2)N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC03875976	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)Cl)N	0
ZINC03877898	COC[C@H](C[NH+]1CCN(CC1)c1ccc(cc1Cl)[N+](=O)[O-])O	0
ZINC03879100	c1ccnc(c1)CNC(=O)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC03880702	CCOc1ccc(cc1)Nc1nc(cs1)c1c(nc(s1)N)C	0
ZINC03883194	CCOC(=O)C1=NO[C@H](C1)CON1C(=O)c2ccccc2C1=O	0
ZINC03883266	c1ccc(c(c1)NNC(=S)N)F	0
ZINC03885407	c1ccc(c(c1)NS(=O)(=O)c1cc(ccc1N1CCOCC1)N)Cl	0
ZINC03885815	c1cc(c(cc1S(=O)(=O)N1CCOCC1)[N+](=O)[O-])NN	0
ZINC03885875	c1cc(c(cc1S(=O)(=O)N1CCOCC1)NC(=S)NN)Cl	0
ZINC03885879	C1C[C@@H](OC1)CNC(=S)NN	0
ZINC03885924	c1csc2n1cc(n2)C[NH3+]	0
ZINC03886430	C1C[C@H](OC1)CNC(=S)N	0
ZINC03886991	CCN(CC)S(=O)(=O)c1ccc(c(c1)N)N1CC[NH+](CC1)C	0
ZINC03887158	c1cc(ccc1NC(=O)CSC(=[NH2+])N)Cl	0
ZINC03887706	C[C@@H](c1ccc(cc1)S(=O)(=O)N)[NH3+]	0
ZINC03888642	CCOc1ccc(cc1S(=O)(=O)N1CCCC1)N	0
ZINC03888822	Cc1ccccc1n1c([S-])nnc1N1CCOCC1	0
ZINC03891779	Cc1cc(c2n(nc[n+]2n1)CC(=O)NN)[O-]	0
ZINC03893265	c1cc(cc(c1)Cl)Nc1c(c(nc(n1)Cl)N)[N+](=O)[O-]	0
ZINC03894254	CCSc1nc(c2c3c(sc2n1)CCCC3)N	0
ZINC03894682	CCCC[C@@H](CC)CNC(=O)CCS(=O)(=O)c1cccs1	0
ZINC03897400	c1cc(c(cc1N[C@H]1[C@H]([C@@H]([C@@H](CO1)O)O)O)[N+](=O)[O-])Cl	0
ZINC03902583	Cc1ccc(cc1)OCCSc1nc2ccccc2n1C[C@H](CO)O	0
ZINC03903301	CCCN1CC=C2[C@H](C1)[C@@H](C(C(=C2C#N)N)(C#N)C#N)c1ccsc1	0
ZINC03905228	c1ccc(cc1)S(=O)(=O)O/N=C(/c1ccccn1)\N	0
ZINC03906936	C[C@@H]1CCC[C@@H](N1C(=S)Nc1cc(ccc1C(=O)OC)C(=O)OC)C	0
ZINC03906979	CCN(CC)C(=S)Nc1ccsc1C(=O)OC	0
ZINC03907140	CCCCOC(=O)C1=C(Nc2nnnn2[C@@H]1c1ccc(cc1)OC)C	0
ZINC03907200	c1ccc2c(c1)[nH+]c1n2C(=C([C@@H](N1)c1ccc(cc1)Cl)C#N)N	0
ZINC03907443	CCCCn1cnc2c1ccc(c2)NCc1cccc(c1OC)OC	0
ZINC03908651	CCCc1cc(=O)[nH]c(n1)NC(=[NH2+])Nc1cccc(c1)C	0
ZINC03912482	C=CCNc1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03912484	COCCCNc1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03912495	C[C@@H](COC)Nc1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03912531	c1ccc(cc1)CCNc1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03912593	c1cc(c(cc1Nc1c(c(ncn1)N)[N+](=O)[O-])F)F	0
ZINC03912624	CCCCN(Cc1ccccc1)c1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03912632	C[C@H]1C[C@@H](CN(C1)c1c(c(ncn1)N)[N+](=O)[O-])C	0
ZINC03912684	CCOC(=O)N1CCN(CC1)c1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03913593	Cc1ccccc1c1nc(c(o1)C)CCl	0
ZINC03913624	COc1ccc(cc1)S(=O)(=O)Cc1ccc(o1)C(=O)[O-]	0
ZINC03927870	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@@H]([C@H](O1)CO[P@@](=O)(O)[O-])O)O)F)N	0
ZINC03954270	c1nc2c(n1[C@@H]1[C@H]([C@@H]([C@H](O1)C[NH3+])O)O)nc([nH]c2=O)N	0
ZINC03954599	c1ccc(cc1)c1nc2c(ncnc2n1[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC03956720	c1ccc(c(c1)[N+](=O)[O-])O[C@H]1[C@@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC03958027	Cn1c2c(c(c(c1=O)[N+](=O)[O-])N)c(=O)n(c(=O)n2C)C	0
ZINC03971412	CN1C(=[NH2+])/C(=N/Nc2cccc(c2)C(=O)[O-])/C(=[NH2+])N1	0
ZINC03983953	C[N@@H+]1C[C@@H](C=C2[C@H]1Cc1c[nH]c3c1c2ccc3)CO	0
ZINC03984021	c1cn2c(nc1=[NH2+])O[C@@H]1[C@@H]2O[C@@H]([C@H]1O)CO	0
ZINC03984154	C[C@H]1C[C@]2(C[C@@H](OC2=O)COCC(C)C)C(=O)CC1=O	0
ZINC03995579	c1cc(c(cc1O)O)CC(=O)N[C@@H](CC(=O)N)C(=O)[O-]	0
ZINC03996181	Cc1c(c2ccccc2[nH]1)C(=O)/C=C/c1ccco1	0
ZINC03998301	CC(C)(C)c1c2c([nH]n1)OC(=C([C@H]2c1ccccc1OC)C#N)N	0
ZINC04000004	c1ccc(c(c1)C(=O)OC[C@@H]([C@@H]([C@@H]([C@@H](CO)O)O)O)O)N	0
ZINC04000495	c1nc(c2c(n1)n(c(n2)Br)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC04002497	C=CCSc1n(c(c[nH+]1)/C=N/O)Cc1ccccc1	0
ZINC04003425	c1ccc2c(c1)N[C@@H](C(=O)N2)CC(=O)N	0
ZINC04004270	c1cc(sc1)[C@@H]1[C@@H]2CCO[C@@H]2c2cc(ccc2N1)Br	0
ZINC04006486	COc1ccc(cc1)c1[nH]c2cc(cnc2n1)Br	0
ZINC04006606	CC1(O[C@H]2[C@@H](O[C@@H]([C@@H]2O1)n1c2c(c(=O)[nH]c(n2)N)nc1Br)CO)C	0
ZINC04011625	CCOC(=O)C1=C(OC(=C([C@@H]1c1c(c(cc(c1C)C)C)C)C#N)N)C	0
ZINC04012032	COC(=O)[C@H]1[C@H](N(N=C1c1ccccc1)c1ccccc1)C(=O)OC	0
ZINC04015696	CCNC(=[NH2+])c1cc(cc(c1)[N+](=O)[O-])C(=[NH2+])NCC	0
ZINC04018118	c1nc2c([n+](cnc2n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)[O-])N	0
ZINC04024430	c1cn(cn1)CCC[NH2+]C[C@H](C(F)(F)F)O	0
ZINC04024791	c1ccc(cc1)c1c(n2cc(ccc2n1)Cl)C[NH+]1CCOCC1	0
ZINC04027427	c1ccc(c(c1)C=O)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC04028518	c1cc(oc1)[C@H]1[C@H]2CCC[C@H](C2=O)[C@@]2([C@@H]1CCCC2)O	0
ZINC04029054	C[C@]12CC[C@@H](C[C@@H]1CC[C@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@@H]2[NH2+]CCO)C)O	0
ZINC04029547	Cc1ccc(cc1)/C=C/1\C(=O)N[C@H](C(=O)N1)C	0
ZINC04037338	Cc1cc(nc2c1c1c(s2)[C@]2(CCO[C@@H]2C)C(=C(O1)N)C#N)C	0
ZINC04040001	COCc1c2c([nH]n1)OC(=C([C@]12c2cc(ccc2N=C1O)F)C#N)N	0
ZINC04047318	C[C@@H](CCc1ccco1)Nc1c2ccccc2[nH+]c2c1cccc2	0
ZINC04052797	c1cc2c(ccc(c2nc1)OCc1cnc(s1)Cl)Cl	0
ZINC04054250	COc1ccc(cc1)NC[C@H](C#N)C(=O)NCc1ccc(cc1)Cl	0
ZINC04057966	c1cc2c(cc1Nc1ccc(cn1)S(=O)(=O)N1CCOCC1)OCO2	0
ZINC04071829	CCC[C@@H](c1cccc2c1cccc2)O	0
ZINC04075175	Cc1ccc2c(c(sc2n1)C(=O)c1ccc(c(c1)OC)OC)N	0
ZINC04075243	Cc1cc(nc2c1c(c(s2)C(=O)c1ccccc1)N)COC	0
ZINC04082796	CC[N@@H+]1CC[C@]2(CC1)c1c(c3c(cc([nH+]c3s1)C)C)OC(=C2C#N)N	0
ZINC04087685	COc1ccc(c(c1)c1cc2ccc(cc2oc1=O)OC)OC	0
ZINC04088264	CCOC(=O)c1c(c(c(s1)NC(=O)Cc1ccccc1)SC#N)C	0
ZINC04089778	c1ccc2cc3c(cc2c1)[C@@H](C(=C(O3)N)C#N)c1ccc(cc1)F	0
ZINC04091685	CCn1c(=O)c2c(ccs2)nc1SCC=C	0
ZINC04092264	c1cc(cnc1)[C@H]1[C@@H]2COCC=C2[C@@H](C(=[NH2+])C1(C#N)C#N)C#N	0
ZINC04095237	c1ccc2c(c1)C(=O)C(C=[NH2+])C2=O	0
ZINC04095498	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N)N	0
ZINC04095501	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@@H]([C@H]2[C@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC04095506	c1nc(c2c(n1)n(cn2)[C@H]1C[C@H]2[C@H](O1)CO[P@@](=O)(O2)[O-])N	0
ZINC04101358	CCc1c(nc2c(cnn2c1[O-])C#N)C	0
ZINC04101693	CCOC(=O)c1c(c2ccccc2o1)NC(=O)Cc1cccs1	0
ZINC04104977	CC(C)(C)c1nnc(s1)N/C(=N/S(=O)(=O)c1ccccc1)/O	0
ZINC04113392	CCOC(=O)C1=C(S[C@@H]2[C@@H]1CCCC2)NC(=O)C	0
ZINC04115334	Cc1c(c(O)n[nH]1)C(c1cccc(c1OC)OC)c1c([nH]nc1O)C	0
ZINC04115585	CCOc1ccc(c(c1)N)[N+](=O)[O-]	0
ZINC04115926	Cc1cc(c2c(c1N)c(cc(n2)C)Nc1ccc(cc1)Br)C	0
ZINC04115946	CCc1ccccc1NC(=O)C[C@H]1C(=O)Nc2cc(c(cc2N1)C)C	0
ZINC04116978	Cc1c(sc(n1)N)c1csc(n1)Nc1ccccn1	0
ZINC04117708	CCOC(=O)[C@@]1(C[C@@H](OC1=O)CSC(=[NH2+])N)CCC(C)C	0
ZINC04119857	COc1cccc(c1)C(=O)N1CCN=C1SCc1cccc(c1)F	0
ZINC04121643	Cc1ccc(c(c1)[N+](=O)[O-])N1C(=O)[C@@H]2[C@H]3C=C[C@@]([C@@H]2C1=O)(O3)CO	0
ZINC04123424	C[C@@H]1CN(C[C@H](O1)C)c1nc(c(c(n1)NC)[N+](=O)[O-])N	0
ZINC04124483	C1COCC[NH+]1CCNC(=[NH2+])N	0
ZINC04126331	Cc1cc(c(cc1C)[N+](=O)[O-])N[C@H]1[C@@H]([C@@H]([C@@H](CO1)O)O)O	0
ZINC04126334	Cc1cc(c(cc1C)[N+](=O)[O-])N[C@H]1[C@H]([C@@H]([C@@H](CO1)O)O)O	0
ZINC04131762	CCNC(=S)N(CCO)Cc1cc2cccc(c2[nH]c1=O)C	0
ZINC04132757	CC[C@@H]1C[C@@H](OC1=O)CSC(=[NH2+])N	0
ZINC04140245	CCOc1ccc(cc1)Nc1nc(c(c(n1)OC)[N+](=O)[O-])N	0
ZINC04141977	CCCCn1c(=O)c2c3c(sc2nc1NN)CCCC3	0
ZINC04142447	c1cc(c(cc1Cl)Cl)Cn1c2c(c(=[NH2+])c3c1CCC3)CCCC2	0
ZINC04144607	Cc1ccccc1n1c(nnc1SCc1ccccc1)c1ccco1	0
ZINC04148334	Cc1ccc(cc1)S(=O)(=O)[N-]c1ccc(cc1[N+](=O)[O-])OC	0
ZINC04157470	CC(C)Cc1c(n2cc(cc(c2[nH+]1)Br)Br)NC1CCCCC1	0
ZINC04158824	c1cc(c(cc1S(=O)(=O)N)[N+](=O)[O-])N1CCCCC1	0
ZINC04159004	COc1cc(cc(c1[O-])Br)/C=N\N=c/1\[nH]c(cs1)c1ccccc1	0
ZINC04159266	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)NN	0
ZINC04159267	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)NN	0
ZINC04161401	CCCCn1c(nnc1SCC(=O)N)c1cccnc1	1
ZINC04161455	COCCn1c(nnc1SCC(=O)N1CCCCC1)c1ccco1	0
ZINC04163319	COCc1c2c(n[nH]1)OC(=C([C@H]2c1cc(ccc1F)Br)C#N)N	0
ZINC04167217	c1ccc(cc1)c1nc(sn1)SCC(=O)N	0
ZINC04170983	c1ccc(cc1)C(=O)C1=C(C(=O)O[C@@]21C(=NC(=O)NC2=O)[O-])[O-]	0
ZINC04171039	c1cc(cc(c1)n1c(nnn1)C[NH+]1CCOCC1)N	0
ZINC04176694	COc1ccc(cc1)C/C(=N/NC(=[NH2+])N)/c1ccc(cc1)OC	0
ZINC04176757	c1cc2c(cc1Br)cc(c(=O)o2)C(=O)NCCO	0
ZINC04178490	Cc1cc(nc(n1)/N=C(\N)/N1CCOCC1)C	0
ZINC04184905	Cc1ccc2c(c1)/C(=N\N=C\1/C[C@@H]([NH+]=N1)c1ccccc1)/C(=O)N2	0
ZINC04185244	c1cc(ccc1N[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)OC(F)(F)Cl	0
ZINC04186123	CCOC(=O)[C@@H]1[C@@H](N=C(N=C1C)O)/C=C/c1ccccc1	0
ZINC04186363	CC[C@@H](C)[C@H](C(=O)N)NC(=O)[C@@H](C)NC(=O)OC(C)(C)C	0
ZINC04188112	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)N	0
ZINC04188185	c1cc(ccc1/N=C/c1cc(cc(c1[O-])Cl)Cl)[N+](=O)[O-]	0
ZINC04188277	CCO[C@H]1O[C@H]2[C@@H](O[C@@H]([C@@H]2O1)n1cnc2c1ncnc2N)CO	0
ZINC04189184	COCC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1)Cl)C(=O)OC	0
ZINC04192052	COc1cccc(c1)OCC(=O)O/N=C(/c1ccncc1)\N	0
ZINC04195608	CCOc1ccc(cc1OC)c1nc(on1)COC	0
ZINC04199590	c1ccc(c(c1)N1C(=O)[C@@H]2[C@H]3C=C[C@@]([C@@H]2C1=O)(O3)CO)[N+](=O)[O-]	0
ZINC04199992	c1cc(cc(c1)Cl)[C@@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N	0
ZINC04200485	CC(C)(C)CC(C)(C)c1ccc(cc1)OC[C@H]1CO1	0
ZINC04203890	CCOC(CC/C(=N/N)/N)OCC	0
ZINC04207302	CC(C)[C@H](c1cccs1)[NH3+]	0
ZINC04217619	c1nc(c2c(n1)n(cn2)O[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC04218186	CCOC(=O)Cc1nnc([S-])n1Cc1ccco1	0
ZINC04222763	c1cc(ccc1S(=O)(=O)N[C@H]1CO[C@H]2[C@@H]1OC[C@H]2OCC(=O)N)Cl	0
ZINC04227887	Cc1ccc(cc1)Oc1c(oc2cc(ccc2c1=O)O)C	0
ZINC04228174	COc1ccc2cc(ccc2c1CC(=O)NN)Br	0
ZINC04228245	CSC[C@@H]1[C@H]([C@H]([C@@H](O1)n1cnc2c1ncnc2N)O)O	0
ZINC04233955	CCCCC(=O)/N=c\1/n(c2ccc(cc2s1)S(=O)(=O)N)CC(=O)OC	0
ZINC04234111	CCC(=O)/N=c\1/n(c2ccccc2s1)CC(=O)OCC	0
ZINC04234708	CCOc1c2ccccc2ccc1c1nnc(s1)N	0
ZINC04242191	C[C@@H](C(=O)[O-])[NH+]1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC04243995	Cc1[nH]c2ccc(cc2n1)c1nc2ccc(cc2o1)N	0
ZINC04245326	COc1ccccc1c1csc(n1)c1cccc(c1)N	0
ZINC04247371	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)N)CCOC	0
ZINC04248712	c1ccc(cc1)Cn1ccnc1SCC(=O)NC1CCCC1	0
ZINC04248908	CCOc1ccc(cc1)C(=O)Nc1c(nc([nH]c1=O)SCCOC)N	0
ZINC04250974	CCCn1c(cn2c1[nH+]c1c2c(=O)n(c(=O)n1C)CC(=O)OC)C	0
ZINC04251907	c1ccc(cc1)c1cn(c(n1)SCc1cc(cc2c1OCOC2)Cl)N	0
ZINC04255911	Cc1c(c(nc([nH+]1)NC1CCCCC1)N(C)c1ccccc1)[N+](=O)[O-]	0
ZINC04256665	C[C@]12C=C[C@H](O1)[C@@H]1[C@@H]2C(=O)N(C1=O)c1ccc(cc1)C(=O)OC	0
ZINC04262520	CC[C@@H](C)P(=O)(OCC)OCC	0
ZINC04264629	CCCSc1c(c(sn1)SCCC)C(=O)N	1
ZINC04266538	C[C@@H]1CC[C@H](C(=NNC(=O)N)C1)C(C)C	0
ZINC04266649	CCOC(=O)[C@]1(CC[C@H](C1(C)C)/C(=N/NC(=O)N)/C)C	0
ZINC04266884	C[C@H]1CC[C@@H]([C@@H](C1)OC(=O)C/C(=N/NC(=O)N)/C)C(C)C	0
ZINC04267338	CC(=O)C(=CN1CCOCC1)C(=O)C	0
ZINC04271823	Cc1csc(n1)NC(=O)CSc1nc(=O)cc(n1c1ccccc1)N	0
ZINC04272696	c1cc(cnc1)NC(=O)N[C@@H]1CC(=O)N(C1)c1ccc(cc1)Cl	0
ZINC04275459	C1CCc2c(c(c(s2)NC(=O)C2=COCCO2)C(=O)N)C1	0
ZINC04277599	Cc1cc(cc(c1S(=O)(=O)NC(=[NH2+])[C@H](COC)Cl)Cl)Cl	0
ZINC04279117	CC(C)[NH2+]C[C@H](COCCOc1ccc(cc1)C(C)(C)C)O	0
ZINC04293333	c1ccc(cc1)[C@@H]1C2=C(CCCC2)OC(=C1C#N)N	0
ZINC04294000	c1cc2c(cc1c1csc(n1)NN)OCO2	0
ZINC04298968	c1cc2c(cc1c1cnnc(n1)N)OCO2	0
ZINC04299195	Cc1cc(n(n1)c1ccccc1Cl)N	0
ZINC04301176	c1ccc(cc1)COC(=O)N[C@H](Cc1c[nH+]c[nH]1)C(=O)NN	0
ZINC04301351	COC(=O)N1CCC(CC1)[N-]/C(=N\[N+](=O)[O-])/N	0
ZINC04305909	Cc1ccc(cc1)Nc1c(c(nc(n1)N1CCCCCC1)N)[N+](=O)[O-]	0
ZINC04305915	CC(C)CCNc1nc(c(c(n1)Nc1ccccc1F)[N+](=O)[O-])N	0
ZINC04305920	c1ccc(c(c1)Nc1c(c(nc(n1)N1CCOCC1)N)[N+](=O)[O-])F	0
ZINC04305942	C1CCCN(CC1)c1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-]	0
ZINC04308964	C[C@@H]1CCCC[C@@]21C(=O)N(C(=O)N2)CC(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC04313450	Cc1ccccc1n1c(c(nn1)c1nc(no1)c1ccc(cc1)Cl)N	0
ZINC04314522	Cc1ccc(c(c1)NC(=O)CSc1cc[nH]c(=O)n1)C	0
ZINC04314881	CCOC(=O)C1=C(Oc2cc([nH]c(=O)c2[C@@H]1c1ccccc1Cl)C)N	0
ZINC04317925	Cn1c2c(c(=O)n(c1=O)C)n(c(n2)N)C[C@H](COCC=C)O	0
ZINC04318730	COc1ccc(cc1)/C(=N/OC(=O)CCCc1ccccc1)/N	1
ZINC04319502	C[C@@H](C(=O)c1ccc(cc1)OC)OC(=O)[C@H]1C[C@H]2CCC[C@@H](C1)C2=O	0
ZINC04320339	c1cc(c(cc1/C=N/NC(=[NH2+])N)[N+](=O)[O-])N1CCOCC1	0
ZINC04321154	CC(=O)/N=C\1/N([C@H]2CS(=O)(=O)C[C@H]2S1)c1ccccc1	0
ZINC04323028	Cc1c(c(n(n1)CCC#N)C)Cc1c(cccc1Cl)F	0
ZINC04327077	CCC[C@@H](C)n1c(cc(=O)[nH]1)N	0
ZINC04331339	CCOc1ccc(cc1)C(=O)Nc1nc2c(ccc(c2s1)Cl)Cl	0
ZINC04334692	c1nc2c(c3c(s2)CCC3)c(=[NH2+])n1N	0
ZINC04334885	c1cc(oc1)C[NH2+]CCn1cnc2c1ncnc2N	0
ZINC04336137	c1cc(c(cc1[N+](=O)[O-])CO)N1CCOCC1	0
ZINC04336385	C1[C@@H]([C@@H]([C@H]([C@@H](O1)NNC(=[NH2+])N)O)O)O	0
ZINC04336501	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)NNC(=[NH2+])N)O)O)O)O	0
ZINC04336663	Cc1ccc(cc1)[C@@H]1CC(=NN1c1ccccc1)c1ccccc1	0
ZINC04338784	CCOC(CNc1c2cnn(c2ncn1)C)OCC	0
ZINC04343049	C(#N)c1c(c2c(nc1N)non2)N	0
ZINC04343067	Cc1cc(c2c(c(sc2n1)N)N)COC	0
ZINC04343391	c1cc(ccc1c1nc(cs1)C[NH+]1CCOCC1)N	0
ZINC04343407	c1cc(c(cc1N)C(F)(F)F)N1CCOCC1	0
ZINC04343526	C[N@@H+]1C[C@@H](C[C@]21c1cc(ccc1NC2=O)[N+](=O)[O-])C(=O)OC	0
ZINC04344080	CCOC(=O)c1c(nc2n1CCC2)N	0
ZINC04344141	c1cc2c(cc1/N=C/1\Cc3c(non3)C[C@H]1N)non2	0
ZINC04344500	CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCOCC1	0
ZINC04352929	COc1cc(c(c(c1)[N+](=O)[O-])N)[N+](=O)[O-]	0
ZINC04353692	CCOc1c(c(nc(n1)N)N)N=O	0
ZINC04354572	C[C@H]1CN(C[C@@H](O1)C)c1c2cnn(c2ncn1)c1ccc(cc1)F	0
ZINC04355095	C[C@@H]1CN(C[C@H](O1)C)c1c2cnn(c2ncn1)c1cccc(c1)Cl	0
ZINC04363290	CC1(Cc2ccccc2[C@@H](CC=C)[NH2+]1)C	0
ZINC04365953	CC(C)c1ccc(cc1)NC(=S)/[NH+]=C(\N)/OC	0
ZINC04368839	CCOC(=O)c1cnc(o1)N	0
ZINC04369096	c1cc(ccc1S(=O)(=O)N)Br	0
ZINC04369125	c1cc(ccc1n1c(nnn1)C/C=N\NC(=S)N)Br	0
ZINC04371682	Cc1nc(c2c3c(sc2n1)COC(C3)(C)C)NN	0
ZINC04373358	CC[C@H](C)[C@H](C(=O)N[C@@H](CCC(=O)OCc1ccccc1)C(=O)N)[NH3+]	0
ZINC04375866	CC(=O)O[C@@H]1[C@H](O[C@@H]([C@@H]([C@H]1OC(=O)C)OC(=O)C)OC)CO	0
ZINC04377432	c1ccc2c(c1)C(=O)N(C2=O)CCSC(=[NH2+])N	1
ZINC04380919	CCOCCOC(=O)C1=C(NC(=O)N[C@H]1c1ccccc1F)C	0
ZINC04382689	c1ccc(cc1)NC(=O)O/N=C(/c1ccc(cc1)C1SCCS1)\N	0
ZINC04384904	c1cc(ccc1NS(=O)(=O)N1CCOCC1)F	0
ZINC04385165	Cc1cccc(c1C)N1C[C@H](CC1=O)C(=O)Nc1ccccc1OC	0
ZINC04387212	CCc1ccc(cc1)NC(=O)C/C(=N/NC(=O)C(=O)NCCO)/C	0
ZINC04389103	CCOC(=O)C/C(=N/Nc1ccc(cc1)[N+](=O)[O-])/C	0
ZINC04389310	Cn1cccc1C[NH2+]C[C@@H](C(F)(F)F)O	0
ZINC04389905	Cc1c(c2c(o1)c(c(c(c2F)F)F)F)/C(=N/O)/N	0
ZINC04390007	CO/N=C/c1nc2ccccc2s1	0
ZINC04390365	COC(=O)CCCCCCCC(=O)Nc1nnc(s1)C(F)(F)F	0
ZINC04390540	Cc1ccc(cc1)/C(=N/OC(=O)[C@@H](C)c1ccc(cc1)CC(C)C)/N	0
ZINC04392768	c1ccc2c(c1)C(=O)N(C2=O)CCOC(=O)C[C@@H]1CCS(=O)(=O)C1	0
ZINC04394810	CO/C(=[NH+]/C(=S)Nc1ccc(cc1F)F)/N	0
ZINC04403652	c1ccc(cc1)CO[C@@H]1[C@H]([C@@H]([C@@H](CO1)O)O)O	0
ZINC04410774	COCCCn1c(=O)c2cccc3c2c(ccc3N)c1=O	0
ZINC04413908	Cc1cc(c2c(c(sc2n1)C(=O)Nc1cccc(c1)F)N)COC	0
ZINC04414398	c1ccc(cc1)/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N	0
ZINC04427565	CC1=C[C@@]2([C@@]([C@H](c3ccccc3)[NH2+]1)(C(=[NH+]C2(OC)OC)N)C#N)C#N	0
ZINC04427965	c1ccc(cc1)/C=C/1\CCC[C@H]2C1=NN([C@@H]2c1ccccc1)C(=O)N	0
ZINC04428909	CCC[C@@H]1[C@H]2CCCO[C@@H]2O[C@@H](O1)CCC	0
ZINC04429491	c1cc(ccc1N)S(=O)(=O)NN=C1CCCC1	0
ZINC04433148	Cc1cccc(c1)O[C@@H](C)c1nc(no1)c1ccncc1	0
ZINC04435649	COc1nc(nc(n1)OC/C(=N/O)/N)N1CCOCC1	0
ZINC04452992	CCC[C@H]1[C@H]2C[N@@H+](CC=C2[C@H](C(=[NH2+])C1(C#N)C#N)C#N)C(C)C	0
ZINC04453441	Cc1c2c(n[nH]1)OC(=C([C@@]12C[C@@H](C)[N@@H+](C[C@@H]1C)C)C#N)N	0
ZINC04453469	COCc1c2c([nH]n1)OC(=C([C@@H]2c1cccs1)C#N)N	0
ZINC04462360	CC(C)[C@H](C(=O)NC(=O)N)OC(=O)c1cc2c(s1)CCC2	0
ZINC04467589	Cn1c(nnc1SC/C=C\c1ccccc1)Cc1csc(n1)N	0
ZINC04477556	COc1cccc(c1)NN=C(C(=O)N)C(=O)N	0
ZINC04482784	COC(=O)CN1C(=O)/C(=C\c2cccnc2)/SC1=S	0
ZINC04482862	Cn1c2ccccc2s/c/1=C\C(=O)c1cc2ccccc2oc1=O	0
ZINC04483149	CCCCc1ccc(cc1)C[C@@H](C(=O)OC)Sc1nnc(s1)N	0
ZINC04488504	COc1cc(ccc1OCC(=O)N)C[NH2+]CCC[NH+]1CCOCC1	0
ZINC04489122	CC[n+]1c(c2c3c(sc2nc1SCC(=O)OCC)C[C@H](CC3)C)N	0
ZINC04498613	CC[NH+]1CCN(CC1)S(=O)(=O)c1ccc(c2c1cccc2)OCC	0
ZINC04501104	Cc1ccccc1n1cnnc1SCc1cc(cc2c1OCOC2)Cl	0
ZINC04502853	CCOC(=O)C1=C(N=c2n([C@H]1c1ccccc1Cl)c(c(s2)C#N)N)C	0
ZINC04512058	COC1([C@@]2([C@@H]([C@@]2(C(=[NH+]1)N)C#N)c1ccccc1Cl)C#N)OC	0
ZINC04512350	Cc1cc(cc(c1Br)C)NC(=O)COC(=O)c1ccco1	0
ZINC04513763	C[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)Oc1ccc(cc1)N)O)O)O	0
ZINC04514772	C[C@H]1CCCC[C@@]21C(=O)N(C(=O)N2)CC(=O)Nc1cccnc1Cl	0
ZINC04517256	c1nc(c2c(n1)n(cn2)[C@H]1C[C@@H]2[C@@H](O1)CO[P@@](=O)(O2)[O-])N	0
ZINC04517653	c1nc(c2c(n1)n(c(=O)[nH]2)[C@@H]1[C@@H]([C@@H]2[C@@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC04520851	Cc1ccc(c(c1)N)[N+](=O)[O-]	0
ZINC04522670	CSc1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC04529663	CCCCN(Cc1cnc(nc1N)C)C(=O)C	1
ZINC04530951	CC1(COC(OC1)[C@@H]1CCC=CC1)C	0
ZINC04531028	CCOC(=O)N[C@@H]1[C@H]([C@@H]2C[C@@H](CC[C@@H]2O[C@@H]1OC)c1ccccc1)O	0
ZINC04531177	Cn1c2ccccc2nc1/C(=N/Nc1ccccc1[N+](=O)[O-])/C#N	0
ZINC04531733	c1ccc(cc1)/C(=N\Nc1ccccc1)/c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC04535586	c1cc(c(cc1Cl)Cl)OCCCC(=O)O/N=C(/c1c(non1)N)\N	1
ZINC04535861	CCn1c2ccccc2nc1/C(=C/c1cccc2c1cccc2)/C#N	0
ZINC04536095	c1c(c(nc(=O)n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N)Cl	0
ZINC04536508	CO[C@@H]1CC[C@@H](CC1)[NH3+]	0
ZINC04537104	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]2[C@@H](O1)CO[P@@](=O)(O2)[O-])O	0
ZINC04537921	C1CCC2(CC1)OC[C@@H](O2)[C@@H]([C@@H]([C@@H]1COC2(O1)CCCCC2)O)O	0
ZINC04541088	COc1cc(ccc1OCC=C)/C=C(\C#N)/c1[nH]c2ccccc2n1	0
ZINC04542501	Cc1ccc(cc1)C(=O)C[n+]1ccc(cc1)C(C)(C)C	0
ZINC04543480	CC1(OC[C@]2(O1)CO[C@H]1[C@@H]2OC(O1)(C)C)C	0
ZINC04543584	c1cn(c(=O)nc1N)[C@@H]1C[C@@H]([C@@H](O1)CO)OP(=O)([O-])[O-]	0
ZINC04549017	c1cc(c(cc1NN)N1CCOCC1)[N+](=O)[O-]	0
ZINC04556556	CC1(O[C@H]2[C@H](O[C@@H]([C@@H]2O1)n1cnc2c1nc([nH]c2=O)N)CO)C	0
ZINC04556966	CNc1nc2c(c(=O)[nH]1)ncn2[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04558828	COc1cc(ccc1[N+](=O)[O-])N1CCOCC1	0
ZINC04562659	CCc1ccc(cc1)NC(=O)COc1ccccc1C(=O)N	0
ZINC04573248	c1c(c(cc2c1OCO2)Cl)CO/N=C(/c1c(non1)N)\N	0
ZINC04574692	CCOc1ccc(c2c1cccc2)[C@@H]1C(=C(NC(=S)N1)C)C(=O)N	1
ZINC04576461	CC(=O)[C@@H]1C(=O)C(=O)N([C@H]1c1cccc(c1)F)CC[NH2+]CCO	0
ZINC04577044	C[C@H](CCOC[C@@H]1CO1)OC[C@@H]1CO1	0
ZINC04577989	CCO/N=C(\N)/[N-]c1nc(cc(n1)C)C	0
ZINC04581277	COC(=O)c1ccc(cc1)n1c(=S)n(nn1)[C@@H]1CC(=O)[C@H]2OC[C@@H]1O2	0
ZINC04582268	CCCCSC(=[NH2+])N	0
ZINC04582289	CCOC(=O)CCCCCCCCCCOc1ccc(cc1)C(=O)C	0
ZINC04584617	CCc1nc2n(n1)c(c(s2)[C@H](c1ccc(c(c1)F)F)[NH+]1CCCC1)O	0
ZINC04585705	CCSc1ccccc1C(=O)Nc1c(c2c(s1)CCC2)C(=O)N	1
ZINC04586580	CCOc1ccc(cc1)NC(=[NH2+])Nc1nc(cc(=O)[nH]1)C	0
ZINC04587520	COc1ccc(c(c1)[N+](=O)[O-])N[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04587997	CCOC(=O)CCC(=O)N1CCS[C@H]1c1ccc(cc1)F	0
ZINC04592281	c1cc(cc(c1)Cl)[C@H]1CC(=O)/C(=C/Nc2cccc(c2)Cl)/C(=O)C1	0
ZINC04593373	C1CC[NH+](CC1)C1(CCN(CC1)C(=O)CCCC(=O)[O-])C(=O)N	1
ZINC04596805	c1cc(c(cc1/C=N/NC(=S)N)[N+](=O)[O-])N1CCOCC1	0
ZINC04598926	COc1ccc(cc1CSC(=[NH2+])N)CC(=O)OC	0
ZINC04599345	CCCCCn1c2ccccc2[nH+]c1/N=C/c1cc(cc(c1O)Cl)Cl	0
ZINC04600355	C[C@@H](c1ccccc1)[C@H](c1ccccc1)OC	0
ZINC04610509	CCCCC[C@@H]1C[C@H](C(=O)O1)CC/C(=N/NC(=S)N)/C	0
ZINC04614497	c1ccc(cc1)c1cs/c(=N\c2ccc(cc2)Br)/n1CCO	0
ZINC04614924	C[C@@]1(CC1(Cl)Cl)C(=O)Nc1nc2ccc(cc2s1)S(=O)(=O)C	0
ZINC04614958	Cc1cc(c(c(c1)C)NC(=S)NNC(=S)NC1CCCCC1)C	0
ZINC04615883	CCCCCOC[C@@H]1C[C@@]2(C[C@@](OC2=O)(C)c2csc(n2)N)C(=O)O1	0
ZINC04621926	CCOC(=O)c1c(c(=O)c2cnc(nc2[nH]1)N)C	0
ZINC04623125	Cc1ccc(cc1C)OCC(=O)NCc1cc(nc2c1cccc2)C	0
ZINC04623624	CCOC(=O)N1CCN(CC1)c1cc(c(cc1F)[N+](=O)[O-])N	0
ZINC04625604	Cc1nc2c(c3c(s2)COC(C3)(C)C)c(=[NH2+])n1N	0
ZINC04632243	Cc1c(c(c(c(n1)Nc1ccc(cc1)F)C#N)COC)N	0
ZINC04642163	COc1ccc(cc1OC)C(=O)/C=C/NCc1ccccc1	0
ZINC04649614	Cc1ccc(cc1)/N=N/c1c(nn2c1[nH]c1c(c2=O)CCC1)N	0
ZINC04651514	CC1=C(C[C@H]([C@@H](C1)C(=O)Nc1cccc(c1)F)C(=O)[O-])C	0
ZINC04653391	CCOC(=O)C[C@H](c1ccccc1Cl)NC(=O)Cc1ccc(cc1)Cl	0
ZINC04653782	CN(C)c1nc(nc(n1)N(C)C)/C(=N\O)/N	0
ZINC04660001	CC[C@@H](c1ccccc1)C(=O)Nc1cc(ccc1Cl)C(=O)OCC	0
ZINC04664674	C1CCC/C(=N/NC(=O)N)/[C@@H]2C[C@H]2CC1	0
ZINC04667217	c1ccc(cc1)c1ccc(cc1)OC[C@@H](C[NH2+]C[C@@H]1CCCO1)O	0
ZINC04671273	C[C@@H]1CN(C[C@H](O1)C)c1cc(nc(n1)c1ccccc1Cl)SC(C)C	0
ZINC04675688	COC(=O)c1ccccc1NN=C1C(=O)NNC1=O	0
ZINC04676472	Cc1ccccc1OCCCOc1cccc(c1)/C=N/NC(=O)N	1
ZINC04678749	c1ccc(c(c1)c1nn2cc(nc2s1)c1ccc(cc1)[N+](=O)[O-])F	0
ZINC04679016	c1cc(c(cc1N)Cl)N1CCN(CC1)c1c(c(c(c(c1F)F)F)F)F	0
ZINC04679473	CCO/N=C(/c1c(non1)N)\Nc1ccccc1	0
ZINC04681278	CCCCC[C@@H](C)NC(=O)c1cc2cc(ccc2[nH]1)Cl	0
ZINC04682629	C1CCCCCC(CCCCC1)NC(=O)COCC(=O)NNC(=O)N	0
ZINC04682890	COC(=[NH2+])N	0
ZINC04686933	CCOC1([C@@]2([C@@H]([C@@]2(C(=[NH+]1)N)C#N)c1cccc(c1Cl)Cl)C#N)OCC	0
ZINC04689589	c1cc(cc(c1)F)[C@@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N	0
ZINC04690424	C/C(=C/C(=O)N[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)/NNC(=O)N	0
ZINC04693724	CC(=C)[C@@H]1CC[C@]2([C@@]1(N(C(=O)O2)CCC(=O)N)C)C	0
ZINC04694084	c1cc(c(cc1NC(=O)O[C@H]1C[C@@H]2CC[C@]31[C@@H]2CCC3)Cl)Cl	0
ZINC04694182	c1cc(ccc1[C@@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N)F	0
ZINC04694201	C1[C@@H]([C@H]2CO[C@@H](/C/1=N\NC(=S)N)O2)NNC(=S)N	0
ZINC04694280	CCOc1ccc(cc1)[C@@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N	0
ZINC04696548	Cc1ccccc1C1=N/C(=C/c2ccc(cc2)Br)/C(=O)O1	0
ZINC04703951	c1cc(ccc1NC(=S)NC(=O)CCCCl)I	0
ZINC04704393	CCCC(=O)Nc1ccc(cc1OC)C	0
ZINC04706025	c1c(c(nc(=O)n1[C@H]1C[C@H]([C@@H](O1)CO)O)N)F	0
ZINC04706602	CN(CCS)C(=[NH2+])N	0
ZINC04713012	C/C(=N/Nc1ccccn1)/c1ccccc1O	0
ZINC04716376	C[C@@H]1CN(C[C@H](O1)C)/C(=N\C#N)/NC	0
ZINC04716421	CCOC(=O)CCCCCC(=O)[O-]	0
ZINC04718105	COC(=O)[C@H](CSCc1ccccc1)NC(=O)CSc1nnc(s1)N	0
ZINC04726867	c1cc(oc1)[C@@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N	0
ZINC04727673	C[C@H]1CO[C@]2(O1)[C@@]1([C@@H]([C@@]1(C(=[NH+]2)N)C#N)c1ccccc1)C#N	0
ZINC04727675	COC1([C@@]2([C@H]([C@@]2(C(=[NH+]1)N)C#N)c1ccccc1F)C#N)OC	0
ZINC04728181	c1ccc(c(c1)OCc1[n-]nnn1)Cl	0
ZINC04728578	c1ccc2c(c1)OC[C@H](O2)C[NH2+]CCC#N	0
ZINC04730277	Cn1cnc(c1N1CC[NH+](CC1)Cc1ccccc1)[N+](=O)[O-]	0
ZINC04730400	COCc1c2c([nH]n1)OC(=C([C@@H]2c1cccc(c1Cl)Cl)C#N)N	0
ZINC04730653	CC(C)N1CC=C2[C@@H](C1)[C@@H](C(C(=C2C#N)N)(C#N)C#N)c1cccs1	0
ZINC04734033	Cc1c(cccc1Cl)Nc1c(nc2n1cccn2)c1ccsc1	0
ZINC04738477	CCOC(=O)COc1ccccc1/C=N/Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC04742501	CCOC(=O)c1cnc2cc(nn2c1N)c1ccc(cc1)C	0
ZINC04742810	CCCCCC(=O)N1CCCCCC1	0
ZINC04744941	C[C@@H]1CO[C@]2(O1)[C@@]1([C@@H]([C@@]1(C(=[NH+]2)N)C#N)c1ccccc1F)C#N	0
ZINC04747763	CCC[n+]1c2ccccc2n(c1N)CCOc1ccc(cc1)Br	0
ZINC04748361	CCCCCC/C(=C\C#N)/C	0
ZINC04749668	CCOC(=O)Cc1csc(n1)NC(=O)c1c(noc1C)C	0
ZINC04755835	c1cc(ccc1CSc1ncc(n1C[C@H]1CCCO1)CO)C(F)(F)F	0
ZINC04756975	Cc1ccsc1[C@H]1CC(=NN1C(=O)C)c1cccc(c1)NS(=O)(=O)C	0
ZINC04758670	Cc1c(c(nc(n1)N1CCOCC1)N)[N+](=O)[O-]	0
ZINC04760369	CCc1cc(c(cc1Br)NC[C@H]([C@H]([C@@H](CO)O)O)O)[N+](=O)[O-]	0
ZINC04761116	CC[C@H](C)[C@@H](C(=O)N[C@@H](CCSC)C(=O)N)NC(=O)OC(C)(C)C	0
ZINC04768191	Cc1ccc(c(c1)C)n1c(nnn1)S[C@@H](C(C)C)C(=O)NC(=O)N	0
ZINC04770013	Cc1cc(nn1CCCC(=O)OC)NC(=O)c1cnccn1	0
ZINC04770788	C[C@@H]1C([C@@]([C@@H]2CCCC[C@@]2(O1)O)(C#N)C(=O)N)(C#N)C#N	0
ZINC04771695	c1cc(ccc1N)OCCc1c(nc(nc1N)N)N	0
ZINC04772704	CCOc1ccc(cc1)[C@@H]1[C@]2([C@@]1([C@]1(OC[C@@H](O1)C)[NH+]=C2N)C#N)C#N	0
ZINC04772841	C1[C@H]2[C@H]3CO[C@@H]([C@@]1(Nc1n2nc(n1)C(F)(F)F)O)O3	0
ZINC04774847	CCCCCCOc1ccc(cc1OCCCCCC)N	0
ZINC04774883	CCCCCOc1ccc(cc1)C1=NN(C(=O)C1)c1ccccc1	0
ZINC04775947	COC1([C@@]2([C@@H]([C@@]2(C(=[NH+]1)N)C#N)c1ccc(cc1Cl)Cl)C#N)OC	0
ZINC04776464	Cc1cc2c(c(=O)n1C)[C@]1(c3ccccc3NC1=O)C(=C(O2)N)C#N	0
ZINC04776646	C1C[C@H]2[C@](C1)(OC(=C(C2(C#N)C#N)C#N)N)[NH+]1CCOCC1	0
ZINC04783126	c1c2c(nc(n1)N)n(cn2)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04783986	C[C@@H]1CO[C@]2(O1)[C@@]1([C@@H]([C@@]1(C(=[NH+]2)N)C#N)c1ccc2c(c1)OCO2)C#N	0
ZINC04784908	CCCCOC(=O)CSSCC(=O)OCC	0
ZINC04785515	CCCN1[C@H](C(SC1=S)(C)C)/[N+](=C/c1ccco1)/[O-]	0
ZINC04785871	CC1(Cc2c(sc3c2c(nc(n3)SCC#C)N)CO1)C	0
ZINC04786128	Cc1c2c([nH]n1)OC(=C([C@@H]2c1c[nH]c2c1cccc2)C#N)N	0
ZINC04800960	CC(C)(C(=O)NCCn1ccc2c1cccc2)Oc1ccc(cc1)Cl	0
ZINC04808714	CN1c2ccccc2/C(=C/NN2CCOCC2)/C1=O	0
ZINC04809951	Cc1ccc(cc1)Cn1c2ccccc2nc1[C@@H](C)NC=O	0
ZINC04811981	CC[C@]1(Cc2c(sc3c2C(=[NH+][C@@H](N3)SC)NN)CO1)C	0
ZINC04814537	Cc1cccc(c1[N+](=O)[O-])C(=O)Nc1cc(cc(c1)F)F	0
ZINC04815622	CC(=O)c1ccc(cc1)NC(=O)C[C@@H]1C(=O)N[C@@H]2CCCC[C@@H]2[NH2+]1	0
ZINC04817179	c1ccc(cc1)CCSc1nc(c2c3c(sc2n1)CCCCC3)N	0
ZINC04817904	CN1C(=O)[C@@H](S/C/1=N\c1c([nH]c[nH+]1)C(=O)N)CC(=O)OC	0
ZINC04817905	CN1C(=O)[C@H](S/C/1=N\c1c([nH]c[nH+]1)C(=O)N)CC(=O)OC	0
ZINC04819025	Cc1cc2c(nc(nc2cc1C)SCCC(=O)OC)C	0
ZINC04819611	COc1ccccc1NC(=O)C(=O)NCCCn1ccnc1	0
ZINC04822746	c1c(c2c(ncnc2n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N)C(=S)N	0
ZINC04823533	c1nc(c2c(n1)n(c(n2)[S-])[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC04826048	CC(C)c1ccc(cc1)/C=N/Nc1ccccc1	0
ZINC04826366	Cc1nc(nc(n1)N/N=C/c1ccccc1)NC	0
ZINC04826735	CC1(CC(=O)c2c(cc(c(c2O1)OC)OC)OC)C	0
ZINC04827421	C[C@H]1CC(=C)C[C@@H](O1)C[C@@H](C)CC(C)(C)C	0
ZINC04830276	CCOc1ccc2c(c1)[nH]c(n2)SCC(=O)NCc1cccc(c1)Cl	0
ZINC04831395	c1ccc(cc1)C(=O)OC[C@H]1[C@H](C[C@@H](O1)O)OC(=O)c1ccccc1	0
ZINC04831845	c1ccc(cc1)CN[S@@](=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC04832767	C[C@H]1[C@H]([C@@H](CS1(=O)=O)Br)Br	0
ZINC04833945	Cc1ccc(c2c1nsn2)N	0
ZINC04835015	Cc1cc(c(c(c1)C)S(=O)(=O)N1CCC[C@@H](C1)C(=O)N1CCCC1)C	0
ZINC04836075	CCOc1ccc(cc1OCC)C(=O)NCC(=O)O[C@H]1CCOC1=O	0
ZINC04839820	CCc1ccc(cc1)[C@@H]1c2c(oc(n2)COC)NC(=C1C#N)N	0
ZINC04841012	CCOc1ccccc1NC(=O)COc1ccc(cc1)CCO	0
ZINC04843181	COc1ccc(c(c1)[N+](=O)[O-])NC(=O)c1cccc(c1)OCC=C	0
ZINC04843997	CCOC(=O)C1=C(OC(=C([C@H]1c1ccccc1)C#N)N)C(=O)OCC	0
ZINC04844175	CC(=O)/C(=N\OC(=O)NC)/[C@@H]1[C@@H](C1(C)C)CC#N	0
ZINC04844682	CCCCNC(=O)C(=O)NC[C@H]1COc2ccccc2O1	0
ZINC04847951	CC(C)(C)c1ccc(cc1)S(=O)(=O)NCC[NH+]1CCOCC1	0
ZINC04848827	CC[C@H](C)NC(=O)c1c(c2cc3cc(ccc3nc2s1)OCC)N	1
ZINC04851123	COc1cc(cc(c1OCC(=O)N)Br)C[NH2+]C[C@@H]1CCCO1	0
ZINC04851889	CCOCC(=O)Nc1c2ccccc2oc1C(=O)N	0
ZINC04852236	Cc1ccc(c(c1)C)NC(=O)c1c(n(nn1)Cc1ccc(cc1)Cl)N	0
ZINC04852470	Cc1cccc(c1C)NC(=O)c1c(n(nn1)Cc1ccccc1Cl)N	0
ZINC04862096	CC[C@H](c1nnnn1CCOC)[N@@H+]1CC[C@H](CC1)C(=O)N	0
ZINC04862183	COCCn1c(nnn1)[C@@H](c1ccccc1)[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC04866845	CCOc1ccccc1NC(=O)CCCl	0
ZINC04867217	CCCC[C@]1(C[C@@H](OC1=O)SC(=[NH2+])N)C(=O)OCC	0
ZINC04867841	Cc1ccc(cc1)[C@H]1c2c(oc(n2)C)NC(=C1C#N)N	0
ZINC04868827	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCOCCOc1ccccc1C#N	0
ZINC04868851	c1cc(ccc1C(=O)OCC(=O)Nc1ccc(cc1C#N)[N+](=O)[O-])N	0
ZINC04878261	C=CCS/C(=N\N=C\c1cc(ccc1[O-])[N+](=O)[O-])/N	0
ZINC04878652	CCCCOC(=O)C1=C(Nc2ncnn2[C@H]1c1ccc(cc1)Br)C	0
ZINC04879131	c1n(c2c(nc([nH]c2=O)N)[nH+]1)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04884537	CCN1C(=O)[C@H]2[C@@H](c3cccs3)[NH2+][C@@]([C@@H]2C1=O)(C)C(=O)OC	0
ZINC04891474	Cc1cc(c(n1C)C)C(=O)COC(=O)/C=C/c1ccc(cc1)SC	0
ZINC04891809	COc1ccc(c(c1)C[NH2+]Cc1ccc(cc1OC)OC)OC	0
ZINC04894933	COc1ccccc1n1cnnc1SCc1cccc2c1cccc2	0
ZINC04896250	CSc1nc2c(n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)nc([nH]c2=O)N	0
ZINC04897187	COC(=O)c1cccc2c1oc1c(c(=O)c(cc1n2)N)C(=O)OC	0
ZINC04899741	c1cc(ccc1C[C@@H](C(=O)N)NC(=O)[C@H](CCCNC(=[NH2+])N)[NH3+])O	1
ZINC04902003	c1cc(c(cc1NC(=O)[C@H]1CCCO1)NC(=O)[C@@H]1CCCO1)[N+](=O)[O-]	0
ZINC04902349	C[C@@H](C(=O)N)NC(=O)[C@H](CCSC)NC(=O)C	1
ZINC04904979	CCCCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccccc1Br	0
ZINC04905202	C[C@H](C(=O)Nc1ccc(cc1)C(=O)OC)Sc1[nH]c(=O)cc(n1)N	0
ZINC04916430	C[C@H](C(=O)Nc1ccccc1F)OC(=O)c1cc(c(cc1OC)N)Cl	0
ZINC04923995	Cc1cccc(c1O)C(=O)OCC(=O)c1ccc(cc1)OC(F)F	0
ZINC04927933	c1ccc2c(c1)c(=O)n(c1n2c(nn1)SCC(=O)N)N	0
ZINC04933642	CC1(OC[C@@H](O1)[C@@H]([C@@H]1[C@@H](OC(O1)(C)C)CO)O)C	0
ZINC04934989	c1ccc2c(c1)[C@@H]1CC(=NN1[C@@H](O2)c1cccc(c1)Br)c1cccs1	0
ZINC04935442	c1cc(c(cc1Cl)NC(=O)CSc1ncc(c(n1)N)C#N)O	0
ZINC04936709	CCCc1c2c([nH]n1)OC(=C([C@@H]2c1cccc(c1)Cl)C#N)N	0
ZINC04941434	c1ccc(c(c1)C#N)NC(=O)C(=O)NC[C@@H]1COC2(O1)CCCC2	0
ZINC04942106	CCc1cnc2c(c1S[C@@H](CC)C(=O)OC)c(=O)n(c(=O)n2C)C	0
ZINC04944438	CCSc1[nH]c([O-])c2c(=NC(=O)C[C@@H]2c2ccc(cc2)O)n1	0
ZINC04945375	CSc1ccccc1NC(=O)CSc1nc2c(s1)c(cc(=O)[nH]2)[O-]	0
ZINC04945416	C[C@@H](C(=O)C)Sc1c(c2c(s1)c(cc(=O)[nH]2)[O-])C#N	0
ZINC04946737	CCC/C(=N\OCC=C)/[C@@H]1C(=[NH2+])CC([C@@H](C1=O)C(=O)OC)(C)C	0
ZINC04954891	c1cc(cc2c1cc(c(=[NH2+])o2)C#N)O	0
ZINC04954938	CCOC(=O)C/N=C\1/C(=N/CCc2ccc(cc2)Cl)/C(=C1O)O	0
ZINC04955857	CCCC1=NN(C(=O)/C/1=C\N)c1ccc(cc1)[N+](=O)[O-]	1
ZINC04956786	CSc1ccc(cc1)/C=N/c1ccc(cc1)[N+](=O)[O-]	0
ZINC04961295	CCOC(=O)c1c(c(c(s1)N)C#N)CSc1nnc(o1)c1cccs1	0
ZINC04962686	C/C(=N\NC(=S)N)/[C@@H]1c2ccccc2CCO1	0
ZINC04965035	C1COCCN1C1=[NH+]C[C@@H](S1)CSC(=[NH2+])N	0
ZINC04965365	COc1nc(nc(n1)OC)N1CCC(CC1)C(=O)NCC#N	0
ZINC04972644	CC(=O)NC[C@H]1[C@H]2[C@@H](CO1)OC(O2)(C)C	0
ZINC04973150	C/C=C\Sc1ccccc1	0
ZINC04973993	C1CCC=C(CC1)[NH+]1CCOCC1	0
ZINC04975254	COc1ccc(c2c1N[C@@H]([C@@H]1[C@@H]2C=CC1)c1ccc(c(c1)Cl)Cl)Cl	0
ZINC04976474	C1[C@@H](O1)COC(C(F)F)(F)F	0
ZINC04976707	c1ccc(c(c1)C#CC[NH+]1CCOCC1)C(=O)NN	0
ZINC04976724	Cc1ccc(cc1)S(=O)(=O)C/C(=N\NC(=S)N)/C	0
ZINC04977822	C=CC(=O)OC[C@@H](COC[C@H](COC[C@H](COC(=O)C=C)O)O)O	0
ZINC04984317	CCOC(=O)C1(CC(=O)OC1)C(=O)OCC	0
ZINC04985091	Cc1ccccc1NC(=O)c1c(n(nn1)c1cccc(c1)SC)N	0
ZINC04985623	Cc1ccc(cn1)C(=O)NCCCNC(=O)c1ccc(cc1Cl)Cl	0
ZINC04986306	C[C@@H](c1ccc(cc1)[N+](=O)[O-])C(=O)O/N=C(/c1ccncc1)\N	0
ZINC04987245	CCSCCOC(=O)C1=C(Nc2ncnn2[C@H]1c1cccc(c1)C)C	0
ZINC04989006	Cc1cc(ccc1OC)C[NH+]1CCOCC1	0
ZINC04989157	C[C@H]1CCCC[N@@H+]1C/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC04991099	C[C@H]1CO[C@@H](O1)C[C@@H](C)CCC=C(C)C	0
ZINC04994553	CCOC(=O)CNc1c(cc(c[nH+]1)[N+](=O)[O-])C#N	0
ZINC05003088	CCOC(=O)c1ccc(cc1)NS(=O)(=O)c1ccc(c(c1)N)Cl	0
ZINC05006769	COC(=O)CN1C(=O)/C(=C\c2ccc(cc2)OCC(=O)N)/NC1=O	0
ZINC05013630	c1ccc(cc1)c1ccccc1C(=O)O/N=C(/c1ccc(cc1)Cl)\N	0
ZINC05014112	Cc1ccc(c(c1)C)C(=O)O/N=C(/c1ccncc1)\N	0
ZINC05016450	Cc1ccccc1/[N+](=C/c1ccc(cc1)F)/[O-]	0
ZINC05017752	CCOc1ccc(cc1CSC(=[NH2+])N)Br	0
ZINC05017894	CCc1cccc(c1NC(=O)CSc1nc(n[n-]1)c1cccs1)CC	0
ZINC05018050	CCN(C1CCCCC1)C(=O)CSc1nc(n[nH]1)c1cccs1	0
ZINC05019908	c1nc2c(n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)nc([nH]c2=S)N	0
ZINC05020810	C[C@@H](/C=N/Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N)c1ccccc1	0
ZINC05024000	c1ccc(cc1)[C@H]1[C@H]2N1c1ccccc1N=C2c1ccccc1	0
ZINC05025268	c1ccc(c(c1)c1nnc(n1N)SCc1ccc(cc1)[N+](=O)[O-])Cl	0
ZINC05027707	COc1cc(cc(c1OCc1ccccc1Cl)Cl)C[NH2+]C1CCCC1	0
ZINC05029006	COC1=C[C@H]2[C@@H]([C@@H]3CC(=O)O[C@@H]3O2)C(=C1)OCc1ccccc1	0
ZINC05030588	C[C@H]1CN(C[C@@H](O1)C)c1nc(c(c(n1)N1CCCCC1)[N+](=O)[O-])N	0
ZINC05031502	CCCCNC(=O)c1c(=O)c2ccccc2n(c1N)C	1
ZINC05032318	COc1ccc(cc1)Cc1nnc2n1nc(s2)/C=C/c1ccco1	0
ZINC05032632	CC[C@@H](C)Nc1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC05032829	c1ccc(cc1)Nc1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC05033192	C[C@H](C(=O)N)OC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC05033830	C[C@@H]1C[C@]2([C@@H](CC[C@@H]3[C@@H]2CC[C@@]2([C@@H]3CC[C@@H]2O)C)C/C/1=N\N)C	0
ZINC05033933	CN(C)c1cc(c(c2c1non2)[N+](=O)[O-])Nc1cccc(c1Cl)Cl	0
ZINC05034360	C/C(=[NH+]\CCc1ccccc1)/[C@@H](C#N)C(=O)N	1
ZINC05040428	C[C@@H]1CCN(c2ccccc2S1)C(=O)COC(=O)c1c(nccn1)N	0
ZINC05041340	c1cc(c(cc1/C=C\c1c(c(=O)[nH]c([O-])n1)[N+](=O)[O-])Br)O	0
ZINC05043298	c1ccc(c(c1)c1nc(on1)c1c(n(nn1)c1ccc(cc1)Br)N)F	0
ZINC05043389	COC(=O)c1cc2c(nc3ccccn3c2=O)[n+](c1N)CCO	0
ZINC05044922	COCc1c2c(n[nH]1)OC(=C([C@H]2c1ccc(cc1)OC)C#N)N	0
ZINC05045018	Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1)OCC#C)C#N)N	0
ZINC05049641	C1C[C@H](OC1)CNc1c(c(nc(n1)NCCO)N)[N+](=O)[O-]	0
ZINC05049744	C[NH+](C)CC[NH2+]CCOCCOc1ccccc1[N+](=O)[O-]	0
ZINC05050841	c1cc(ccc1F)S(=O)(=O)N1CCC[C@H](C1)C(=O)NC[C@@H]1CCCO1	0
ZINC05051880	c1ccc(cc1)C(=O)O[C@H]1CCC/C(=N\NC(=O)N)/CC1	0
ZINC05052075	CCCc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1)C(C)C)C#N)N	0
ZINC05052083	Cc1c2c(n[nH]1)OC(=C([C@@H]2c1ccc(c(c1)OC)O)C#N)N	0
ZINC05054748	c1ccc(c(c1)Nc1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-])F	0
ZINC05056149	Cn1c(=O)c2c(nc1SCC(=O)Nc1ccc(cc1)C(=O)N)CCS2	0
ZINC05062727	C[C@@H]1CCCC[C@@H]1NC(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC05083626	CCCCOC(=O)CSc1nc2cc(ccc2n1CC)S(=O)(=O)N	0
ZINC05092077	Cc1ccccc1NC(=S)Nc1c(n(n(c1=O)c1ccccc1)C)C	0
ZINC05095273	COc1cccc(c1)OCCSc1[nH]c(=O)cc(n1)N	0
ZINC05102300	CCCC[S@](=O)C[C@@H](C[S@@](=O)CCCC)OC(=O)c1ccc(cc1)C	0
ZINC05105589	CCCC(=O)NN=C(C)C	0
ZINC05108489	c1ccc(cc1)c1c2cc(ccc2no1)C(=O)OCC(=O)NC(=O)N	0
ZINC05111325	C1CCN(C1)c1c(c(nc(n1)NCCC[NH+]1CCOCC1)N)[N+](=O)[O-]	0
ZINC05112175	COCCNc1nc(c(c(n1)N1CCCCC1)[N+](=O)[O-])N	0
ZINC05119089	CCOC(=O)NCC[C@@]1(CCC(=O)c2c1cccc2)C(=O)N	0
ZINC05119135	c1ccc(c(c1)/C=C\c1nc2ccccc2s1)Cl	0
ZINC05127858	COc1c(non1)OCCCNc1ccc(c(c1)N)[N+](=O)[O-]	0
ZINC05137852	C1CCCN(CC1)c1c(c(nc(n1)N1CCOCC1)N)[N+](=O)[O-]	0
ZINC05137987	CC(=O)Nc1ccc(c(c1)N)OCCOC	0
ZINC05139098	CCCC[C@H](CC)CNC(=O)c1ccc(cc1)N	1
ZINC05139143	CCCN(CCC)c1c(cc(c(c1[N+](=O)[O-])Cl)C(F)(F)F)[N+](=O)[O-]	0
ZINC05141092	COCCOc1ccc(cc1N)N	0
ZINC05142658	CCCCCC[C@H]1C[C@@](OC1=O)(C)/C(=N/NC(=O)N)/C	0
ZINC05150545	CC1(Cc2c(sc3c2c(nc(n3)SCCO)N)CO1)C	0
ZINC05154475	CCOc1ccc(cc1)Cc1c(=O)nc([nH]n1)N(C)c1ccccc1	0
ZINC05155603	CNc1nc(c(c(n1)NC[C@@H]1CCCO1)[N+](=O)[O-])N	0
ZINC05157530	C=CC(=O)NCCN(CCNC(=O)c1ccccc1C(=O)[O-])CO	0
ZINC05157770	CC[NH+](CC)CCCNc1nc(c(c(n1)N1CCCCC1)[N+](=O)[O-])N	0
ZINC05158415	C[C@@H]1CCCN(C1)c1c(c(nc(n1)N1C[C@H](O[C@H](C1)C)C)N)[N+](=O)[O-]	0
ZINC05160718	Cc1ccc(cc1NC1=NCCO1)S(=O)(=O)N(C)C	0
ZINC05161893	c1cc(ccc1N)OCCCl	0
ZINC05162067	c1ccc2c(c1)c1c(o2)c(ncn1)SCCC(=O)N	1
ZINC05163925	Cc1cccn2c1nc1c(c2=O)cc(c(N)[n+]1C)C(=O)NCC(C)C	0
ZINC05164719	C[C@@H]1CN(C[C@H](O1)C)c1c(c(nc(n1)N1CC[C@@H](CC1)C)N)[N+](=O)[O-]	0
ZINC05164802	C[C@H]1CN(C[C@@H](O1)C)c1c(c(nc(n1)NC[C@@H]1CCCO1)N)[N+](=O)[O-]	0
ZINC05164862	CN(Cc1ccccc1)c1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC05174640	CCC[C@@H](CC)CNc1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC05180075	c1cc(cc(c1)F)Nc1nc(c(c(n1)NC[C@@H]1CCCO1)[N+](=O)[O-])N	0
ZINC05182356	C[NH+]1CCN(CC1)c1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC05182878	Cc1ccc2c(c1)[nH]c(n2)C1=C(N(CC1=O)C[C@@H]1CCCO1)N	0
ZINC05185025	Cc1cccc(c1NC(=O)Cn1c2ccccc2[nH+]c1NCCO)C	0
ZINC05185181	c1ccc(cc1)CNC(=O)Cn1c2ccccc2[nH+]c1NCCO	0
ZINC05186240	COc1ccc2c(c1)c(c[nH]2)C(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC05186643	CC(=O)[C@@H](C#N)C(=[NH2+])NN	0
ZINC05187080	C1CCC(CC1)Nc1c(c(nc(n1)NCCC[NH3+])N)[N+](=O)[O-]	0
ZINC05191439	CC(=O)NCCNC(=O)N[C@@H]1CC(=O)N(C1)c1ccc(cc1)OC	0
ZINC05192970	CCOc1ccc(cc1)N1C[C@H](CC1=O)NC(=O)N	1
ZINC05193005	CCCCNc1ccc(cc1)[N+](=O)[O-]	0
ZINC05194970	CCO/N=C/1\C[C@H](Cc2c1cc(nn2)c1ccc(cc1)C)C	0
ZINC05196238	C=CCNc1nc(c(c(n1)NCCO)[N+](=O)[O-])N	0
ZINC05196883	CCN(CC(=C)C)C(=O)CSc1nc2cccc3c2c(ccc3)[nH]1	0
ZINC05209837	COC(=O)c1cc(c(c(c1)I)N)I	0
ZINC05210119	c1ccc(cc1)c1n[nH]c(n1)SCCCC(=O)c1ccc(cc1)F	0
ZINC05211007	COc1cccc(c1)[C@@H](C#N)[NH+]1CCOCC1	0
ZINC05215750	C=CCNc1nc(c(c(n1)N1CCCC1)[N+](=O)[O-])N	0
ZINC05218306	Cc1ccc(cc1)[S@](=O)CCOc1ccccc1	0
ZINC05223799	C1C=CC[C@H]([C@H]1C(=O)N)C(=O)OCC(=C(Cl)Cl)Cl	0
ZINC05224737	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)OP(=O)([O-])[O-])N	0
ZINC05225255	C=CCSC1=C(C2(CCCCC2)C(=C(N1)N)C#N)C#N	0
ZINC05234153	Cc1c(=O)n(c(nn1)N1CCOCC1)N	0
ZINC05236905	CCCCCOc1ccc(cc1)/C=N/NC(=S)N	0
ZINC05239058	CCc1c(c([O-])nc(n1)SCC(=O)O[C@H]1CCC[C@@H](C1)C)C#N	0
ZINC05242161	Cc1cccc(c1C)NC(=O)CSc1nnc(n1N)c1ccccn1	0
ZINC05245469	c1cc(c(cc1Cl)c1nnc(n1N)SCC#N)Cl	0
ZINC05248849	c1cc(c(cc1S(=O)(=O)[N-][NH3+])[N+](=O)[O-])N	0
ZINC05249711	C=CCNc1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC05255298	CC(C)C(=O)Nc1c(c2c(s1)CN(CC2)C(=O)OC)C(=O)N	0
ZINC05261134	CCCC/C(=N\NC(=S)Nc1ccc(cc1)C)/c1ccccc1	0
ZINC05262130	CCOC(=O)C1CCN(CC1)c1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC05266053	CCn1cc(c2c1cccc2)NC(=O)NCc1ccc(cc1)F	0
ZINC05266746	CC(C)CC[C@H](CC[NH2+][C@@H](C)c1cccs1)[C@@H]1CCOC(C1)(C)C	0
ZINC05267117	CCOc1ccc(cc1)C(=O)CSc1nc2ccccc2n1C	0
ZINC05268494	COc1cc2c(cc1OC)sc(n2)NC(=O)Cc1ccc(cc1)F	0
ZINC05274856	Cc1c(c(nc(n1)N)N1CCOCC1)CCOc1ccccc1	0
ZINC05278640	C[C@H](C(=O)NC(=O)N)OC(=O)c1ccccc1NCCO	0
ZINC05278816	c1ccc(cc1)C(c1ccccc1)c1cc[nH]n1	0
ZINC05279160	Cc1cc(on1)C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC05284435	CC(C)(n1c2ccccc2nn1)OC1CCCC1	0
ZINC05286128	c1c([O-])cc(nc1C(=O)N)C(=O)N	0
ZINC05287605	COC(=O)c1cc(cc(c1)/N=C\c1ccccc1O)C(=O)OC	0
ZINC05290710	C=CCO[C@@H]1[C@H]2CO[C@H](O2)[C@@H]([C@H]1OCc1ccccc1)O	0
ZINC05294813	c1ccc(cc1)COc1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC05297941	CCCCC[C@@H](CCCC[C@H](CC)CCCC)C(=O)N	1
ZINC05309281	CCCCN[N+](=O)[O-]	0
ZINC05311322	CCCn1c2ccccc2[n+](c1N)CC(=O)c1ccccc1	1
ZINC05319150	CN(C)S(=O)(=O)c1ccc(c(c1)N)NCCCC(=O)[O-]	1
ZINC05319416	COc1ccc(cc1C(=O)OC)N	0
ZINC05320384	COCC#C/C=N/Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC05320425	CO[C@H]1CCCc2c1cccc2	0
ZINC05322898	Cc1cccc(c1C)NC(=O)c1ccc2c(c1)nc[nH]2	0
ZINC05325296	c1cc2c(cc1NC(=O)c1cc3cc(ccc3[nH]1)F)n1CC[NH+]=c1s2	0
ZINC05328862	Cc1ccc(cc1NC(=O)N1C[C@H]1C)NC(=O)N1C[C@H]1C	0
ZINC05330842	Cc1ccc(cc1)S(=O)(=O)Nc1cc(c(cc1C)N)C	0
ZINC05331296	c1cc(c(cc1n1cnnn1)N)[N+](=O)[O-]	0
ZINC05334251	CCOC([C@H]1CCO[C@H]1n1c2ccccc2nn1)OCC	0
ZINC05335191	CCO[C@@]1(c2ccccc2c2ccccc2C1=O)c1ccc(cc1)Cl	0
ZINC05335368	CCO[C@H](CC[NH+]1CCCC1)c1ccccc1	0
ZINC05338345	c1ccc(cc1)Cn1c2ccccc2c2c1ccc(c2)N	0
ZINC05342467	CN(C)c1cc[n+](cc1)C[C@@H](CSc1ccccc1)O	0
ZINC05344125	Cn1c(=O)c2c(nc1N)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC05346336	Cc1cc(n2c(n1)c(c(n2)C)c1ccccc1OC)NCC[NH+](C)C	0
ZINC05346754	Cc1c(cc(o1)COc1ccccc1C(=O)N)C(=O)OC	0
ZINC05353375	Cc1ccc(cc1)/C(=N/NC(=O)c1cc(n[nH]1)c1ccccc1Cl)/C	0
ZINC05354646	Cc1c2c(cc3c1OC[N@H+](C3)CCOC)c1c(c(=O)o2)CCC1	0
ZINC05354705	COC(=O)[C@@H](c1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])Cl	0
ZINC05358707	Cn1cc[nH+]c1SCc1c(c(sc1C(=O)OC)N)C(=O)OC	0
ZINC05369402	C[C@@]12CC[C@@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC/C/2=N\NC)O	0
ZINC05370175	C[C@@](C#N)(c1ccc(c(c1)OC)OC)c1cnccn1	0
ZINC05371037	c1ccc(c(c1)/C=C/1\C(=O)N/C(=N\c2ccccc2Cl)/S1)F	0
ZINC05371457	CC(=O)CC[C@@H]1[C@H]2[C@@]1(C[C@@H]1[C@@H](C2)C(=C)C(=O)O1)C	0
ZINC05372455	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)F)N	0
ZINC05372462	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)F)N	0
ZINC05374682	CC[C@H](C)NC(=O)c1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)C	0
ZINC05374693	CN1C(=O)/C(=C/c2ccc(cc2)C(=O)N(C)C2CCCCC2)/SC1=S	0
ZINC05375248	C1CCN(C1)c1nc(nc(n1)N1CCOCC1)NN	0
ZINC05375971	C1CC[C@H](/C(=N\O)/CC1)C[NH+]1CCCCC1	0
ZINC05377121	C[C@H]1[C@@](N(N=N1)c1ccccc1)(c1ccccc1)O	0
ZINC05382610	C1CCc2c(sc(c2C(=O)N)NC(=O)C(Cl)(Cl)Cl)CC1	0
ZINC05385053	CC/C=C\1/C(=O)N=C(S1)/C(=C/CC)/C(=O)N	1
ZINC05386242	c1ccc2cc(ccc2c1)[S@](=O)c1ccc2c(c1)c(nc(n2)N)N	0
ZINC05386548	c1nc(c2c(n1)[nH+]cn2[C@H]1[C@H]([C@@H]([C@@H](CO1)O)O)O)N	0
ZINC05387701	c1ccc2c(c1)c(=O)n(c(=O)[nH]2)CCSc1ccc(cc1)F	0
ZINC05388296	c1ccc(cc1)c1ccc(=O)n(n1)CC(=O)Nc1cccc(c1)Cl	0
ZINC05393216	CCCC[C@@](CCC(=O)OC)(c1csc(n1)N)C(=O)OCC	0
ZINC05395343	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CI)O)O)N	0
ZINC05399132	CCOc1cc(cc(c1O)Br)/C=N/Nc1[nH]c2ccccc2n1	0
ZINC05400189	C[C@@H](C(=O)NC(=O)N)OC(=O)Cc1c[nH]c2c1cccc2	0
ZINC05401371	Cc1ccc(c(c1)C)c1ccc(=O)n(n1)CC#N	0
ZINC05401523	Cc1ccc(cc1C)c1ccc(=O)n(n1)CC(=O)NC1CCCCC1	0
ZINC05401620	Cc1cc(=O)[nH]c2c1c(c(s2)C(=O)c1ccc(cc1)[N+](=O)[O-])N	0
ZINC05405363	COc1cc(ccc1OCc1ccccc1)/C=N/OCC(=O)N	1
ZINC05413444	C1CCCCCCCC(=NNC(=S)N)CCCCCC1	0
ZINC05417654	Cc1ccc(o1)[C@H](c1ccc(s1)C)[C@@H](c1ccccc1)OC	0
ZINC05418487	CCCCCCc1cc2c(cc1O)OC(=C([C@H]2c1cccs1)C#N)N	0
ZINC05419874	Cc1cccc(c1OCCNNC(=[NH2+])N)C	0
ZINC05425202	Cn1cncc1C[C@H]1COC(=O)[C@@H]1[C@H](c1ccccc1)O	0
ZINC05425675	CC(C)c1ccccc1Oc1c2nncn2c2ccccc2n1	0
ZINC05425701	CC1(O[C@@H](CS1)COC(=O)N)C	0
ZINC05429122	COc1ccc(cc1)C1(CCOCC1)CNC(=O)C(=O)N	0
ZINC05437873	CC1(O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)n1c[nH+]c(nc1=O)N)CO)C	0
ZINC05446688	C[C@H]1C[C@@H](CN(C1)c1cnn(c(=O)c1Cl)c1ccccc1)C	0
ZINC05449940	Cc1nnc(o1)CSc1nnc(n1N)c1ccccc1Br	0
ZINC05452902	C[C@H](C(=O)N)OC(=O)c1ccc(c(c1)S(=O)(=O)N1CCOCC1)F	0
ZINC05453799	Cc1nccn1CC(=O)NN	0
ZINC05454806	C[C@@H](C(=O)N)OC(=O)C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC05455069	Cc1ccc(c(c1)Br)NC(=O)COc1ccccc1F	0
ZINC05457527	CCOC(=O)C1=C(/C(=N\Nc2cc(ccc2Cl)C(F)(F)F)/N=C1C)C	0
ZINC05458813	CCOC(=O)CSc1nc2ccc(cc2s1)[N+](=O)[O-]	0
ZINC05459036	CCCCCC(=O)N/N=C/c1cc(c(c(c1)OC)OC)OC	0
ZINC05459703	c1nc(c2c(n1)n(c(n2)F)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC05459706	c1nc(c2c(n1)n(c(n2)F)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC05462592	CCOCCOCCOc1ccccc1OCCOCCOCC	0
ZINC05466358	CCCCOc1ccccc1/C=N/NC(=[NH2+])N	0
ZINC05467144	c1cc(ccc1/C=N/OCC(=O)NCCC1=CCCCC1)Cl	0
ZINC05467172	CCOc1ccccc1C1=[NH+]CCN1	0
ZINC05469582	CCC[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)/C=C/C(=O)[O-])C1	1
ZINC05470549	Cc1ccc(cc1)OCCO/N=C/c1cc(c(c(c1)Cl)OC)OC	0
ZINC05473098	CCOC(=O)N1CCN(CC1)c1cncc(n1)/C(=N/O)/N	0
ZINC05476715	CC[C@@](CCCCBr)(n1c2ccccc2nn1)Oc1ccccc1	0
ZINC05480084	C/C(=N\NC(=O)c1ccc(cc1)NC(=O)C)/c1ccc(cc1)N	0
ZINC05486914	C[C@@]12C[C@]3([C@@](c4ccccc4N3)(C)O)O[C@@]1(c1ccccc1N2)C	0
ZINC05488402	c1nc(c2c(n1)n(cn2)[C@H]1C[C@@H]([C@@H](O1)CO)[NH3+])N	0
ZINC05488733	CCOC(=O)N1CCN(CC1)/C=C(\C#N)/S(=O)(=O)c1ccc(cc1)Cl	0
ZINC05489389	CCCOc1c(nc2ccccc2n1)N1CCC(CC1)C(=O)N	1
ZINC05493846	c1c(nc(nc1N)SCC(=O)N[C@H]1CCS(=O)(=O)C1)N	0
ZINC05494722	C/C(=N\Nc1ccccc1[N+](=O)[O-])/c1cccs1	0
ZINC05494971	C=CC(=O)Nc1ccc(cc1I)Br	0
ZINC05495000	C=CCNC(=S)NC[C@H]1C(=O)c2ccccc2NC1=O	0
ZINC05498648	C=CCOC[C@H](Cn1cnc2c1ncnc2N)O	0
ZINC05498916	CC(C)[N@H+](CCO)C[C@H](Cn1cnc2c1ncnc2N)O	0
ZINC05499507	CC[N@H+](CCO)C[C@H](Cn1cnc2c1ncnc2N)O	0
ZINC05501478	CC1=NON=C(C(=C1)N)OC	0
ZINC05503301	CCCCN(C)c1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC05504470	CCC[N@@H+]1CC/C(=N/NC(=[NH2+])N)/CC1	0
ZINC05509915	CN(Cc1ccccc1)C(=O)c1ccc(cc1OC)OC	0
ZINC05516320	C[C@@H]1CN(C[C@H](O1)C)c1c(c(nc(n1)NCCCOC)N)[N+](=O)[O-]	0
ZINC05516385	Cc1cccc(c1N1[C@H]2CS(=O)(=O)C[C@@H]2SC1=[NH2+])C	0
ZINC05517566	c1cc(c(cc1Cl)[C@@H]1C=C(NC(=O)N1)C(=O)[O-])Cl	0
ZINC05518322	Cc1cc(n2c(n1)c(c(n2)C)c1ccc(cc1)Cl)NCCC[NH+](C)C	0
ZINC05525331	COCCC1=NN([C@@](C1)(C(F)(F)F)O)c1c(cc(cc1Cl)Cl)Cl	0
ZINC05525601	CCCc1cc(=O)[nH]c(n1)NC[C@@H]1CCCO1	0
ZINC05525832	CCOc1ccc(cc1c1cc([nH]n1)N)C	0
ZINC05529396	C[C@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2c(cccc2Cl)Cl)C1	0
ZINC05534654	C[C@@H](C(=O)NC1CC1)OC(=O)c1ccccc1S(=O)(=O)C	0
ZINC05538743	Cc1cc(c(cc1C[n+]1ccccc1N)C)C[n+]1ccccc1N	0
ZINC05542033	Cc1ccc(c(c1)C(=O)NC(=O)N)OC(=O)C	0
ZINC05543083	Cc1ccc(cc1)/C=C/C(=N/c1nnc(s1)S(=O)(=O)N)/C	0
ZINC05546343	Cc1ccc(cc1)[C@H]1[C@@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N	0
ZINC05547354	Cc1ccc(cc1NCN1C(=O)CSC1=O)F	0
ZINC05555175	CCCc1nnc(n1N)SCC(=O)Nc1c(cccc1C)C	1
ZINC05556858	CC(C)c1nnc(n1N)SCC(=O)Nc1ccccc1Cl	0
ZINC05558743	CCOc1ccccc1OCCCC(=O)Nc1ccc(cc1)F	0
ZINC05560681	CC(C)C[C@@H](C(=O)OCc1ccc(cc1Cl)Cl)NC(=O)N	0
ZINC05564928	CCOc1cc(cc(c1O)Cl)/C=N/N=C\1/NC(=O)CS1	0
ZINC05567980	c1cc(c(cc1Cl)Cl)[C@@H]1[C@@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N	0
ZINC05570073	c1cc(ccc1[C@@H]1[C@@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N)Cl	0
ZINC05570074	c1cc(ccc1[C@@H]1[C@@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N)F	0
ZINC05570112	c1cc(ccc1[C@H]1[C@@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N)Cl	0
ZINC05574090	CCOC(=[NH2+])NC(=N)N	0
ZINC05575643	CCOC(=O)c1ccc(cc1)/N=C(\N)/NC(=N)N	0
ZINC05576219	CCO[P@](=O)(N(C)C)SCC	0
ZINC05577204	C[C@H]1CN(C[C@@H](O1)C)c1c2cc(ccc2oc1C=C(C)C)[N+](=O)[O-]	0
ZINC05579280	Cc1ccc(cc1)S(=O)(=O)[N-]c1nnc(s1)S(=O)(=O)[NH-]	0
ZINC05580303	c1c(c(ncn1)N)C(=S)N	0
ZINC05581095	c1cc(ccc1n1c(c(c2c(c1=S)CCCC2)C#N)N)Cl	0
ZINC05581170	CCCc1nnc(n1N)SCC(=O)NS(=O)(=O)c1ccc(cc1)C	1
ZINC05581186	c1nnc(n1N)SCC(=O)N1CCOCC1	0
ZINC05581189	Cc1nnc(n1N)SCC(=O)N1CCOCC1	0
ZINC05581457	CCCc1nnc(n1N)SCC(=O)NCCCOC	0
ZINC05581549	c1ccc(c(c1)/C=C/C(=O)c1ccc(cc1)N)O	0
ZINC05586701	COC(=O)c1ccccc1Sc1ccccc1N	0
ZINC05588991	c1cc(c(cc1Cl)Cl)C(=O)Nc1nc(cs1)c1csc(n1)N	0
ZINC05592456	CCCCCOc1c(cc(cc1Br)C(=S)N)OC	0
ZINC05592553	c1ccc(c(c1)OCc1ccc(cc1)C(=S)N)Cl	0
ZINC05592779	COc1ccc(cc1)OCCC(=S)N	0
ZINC05593170	CCSc1ncc(cn1)OCC#CI	0
ZINC05604241	c1ccc(cc1)[C@@H]1C(=C(OC2=C1C(=O)c1c2cccc1)N)C#N	0
ZINC05605433	CCCCc1ccc(cc1)NC(=O)CSc1nnc(n1N)CCC	1
ZINC05607311	CCOC(=O)/C(=C\Nc1c(cn[nH]1)C(=O)N)/C#N	0
ZINC05611285	CN(CCC#N)c1ccc(cc1)/C=N/N	0
ZINC05611409	COC(=O)c1c(c2ccc(nc2s1)c1ccc(cc1)Cl)N	0
ZINC05614676	CCCC1=C([C@H](C(=C(O1)N)C#N)c1c(cccc1Cl)Cl)C(=O)OCC	0
ZINC05632824	CC(C)CCNC(=O)Cc1ccc(c(c1)OC)OC	0
ZINC05643637	CC(C)COC(=O)c1ccc(cc1)NC(=O)c1cccc(c1)F	0
ZINC05647922	CCCOC(=O)/C(=C\c1ccc(cc1)/N=C/c1ccc(cc1)OC)/C	0
ZINC05648690	CCC[C@@H](CC(=O)OC)OC(=O)C	0
ZINC05654576	CCOC(=O)c1c(c(c(s1)N)C#N)COC(=O)c1ccc(cc1F)F	0
ZINC05655863	C[C@H](C(=O)Nc1cccc(c1)C(=O)C)OC(=O)c1ccc(c(c1)N)Cl	0
ZINC05655926	Cn1cccc1C(=O)NC(=O)COC(=O)c1ccc(c(c1)N)Cl	0
ZINC05657096	CCOCCOc1ccc(cc1)N	0
ZINC05659105	C[NH+](C)CCCNS(=O)(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC05660477	COC(=O)c1c2c(sc1NC(=O)N/N=C/c1ccccc1)CCCC2	0
ZINC05666442	c1ccc(cc1)[C@@H]1OC[C@@H]2[C@H](O1)[C@@H]1[C@H](O2)O[C@@H](O1)c1ccccc1	0
ZINC05670488	c1cc(c(cc1/C=N/NC(=O)c1ccc(o1)Br)[N+](=O)[O-])Cl	0
ZINC05675097	COc1ccc(cc1)OCCSc1nnc(n1N)c1cccc(c1)F	0
ZINC05675527	COc1cc(ccc1OCCO)/C=N/n1c(nnn1)N	0
ZINC05676877	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)COC(=O)COc1ccccc1	0
ZINC05683228	c1ccc(cc1)COC(=O)NCCCC(=O)NCCS(=O)(=O)[O-]	0
ZINC05686445	CCOC(=O)c1ccc(cc1)NC(=O)CSc1nc([nH]n1)N	0
ZINC05688420	CCCN1CCN(CC1)c1ccc(cc1[N+](=O)[O-])S(=O)(=O)N	0
ZINC05700013	Cc1ccc(c(c1)Br)OCCOc1ccc(cc1Br)C	0
ZINC05702375	C[C@@H](C(=O)N1CCCC1)OC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)OC	0
ZINC05703698	C[C@@H](C(=O)NC(=O)N)OC(=O)c1cn(c2c1cccc2)C	0
ZINC05703826	COc1ccc2ccccc2c1[S@](=O)Nc1cccc(c1)C(F)(F)F	0
ZINC05707420	CCOC(=O)c1cc(c2nc3ccccc3n2c1N)C(=O)OCC	0
ZINC05709219	C[C@H](C(=O)Nc1ccccc1)OC(=O)c1ccc(cc1)N	0
ZINC05709607	C[C@H]1CCCN(C1)C(=O)COC(=O)c1ccc(cc1)N	0
ZINC05711092	C[C@H](C(=O)N)OC(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCCCC1	0
ZINC05712914	CC(=O)[C@]1(CCc2c(ccc(c2C1)OC)OC)O	0
ZINC05719547	C[NH+](C)CCOC(=O)[C@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2	0
ZINC05720187	COc1cc(cc(c1OCC=C)Cl)/C=N\n1c(nnn1)N	0
ZINC05722433	Cc1nnc(n1N)N/N=C(/[C@H](C#N)c1ccccc1)\C(=O)OC	0
ZINC05724042	CSc1c2c(n[nH]c2nc(n1)SC)C(=S)N	0
ZINC05724771	Cc1cc(c(cc1C)Br)c1ccc(o1)/C=N/n1c(nnn1)N	0
ZINC05724818	Cc1cc(cc(c1)NC(=O)/C(=C/c1cc2c(cc1Br)OCO2)/C#N)C	0
ZINC05726697	CC(C)(C)c1c(=O)n(c(nn1)SC)/N=C/c1ccc2c(c1)OCO2	0
ZINC05728943	c1cc2c(cc1C(F)(F)F)c([nH+]c(N)n2)N	0
ZINC05729249	c1cnc2nc(c(n2c1)N=O)c1ccc(cc1)Br	0
ZINC05731227	c1cc2c(cc(=O)oc2cc1O)N	0
ZINC05735911	C[C@@H]1C[C@H](C[C@@](C1)(C#C)OC(=O)N)C	0
ZINC05738389	COc1cc(ccc1Oc1ccc(cn1)[N+](=O)[O-])/C=N/NC(=S)N	0
ZINC05749599	c1cc(c(cc1[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)Cl)N	0
ZINC05749863	c1cc(cc(c1)Cl)n1ncc(n1)N	0
ZINC05753670	Cc1ccc(cc1C)/N=C/1\NC(=O)/C(=C/C=C/c2ccccc2)/S1	0
ZINC05754792	Cc1ccc(o1)/C(=N/Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N)/C	0
ZINC05755433	CC(C)[C@@H](C(=O)NC(=O)N)OC(=O)c1cccc(c1)O	0
ZINC05757006	c1cc(cc(c1)F)/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N	0
ZINC05758939	CCOC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC05762619	CC1(O[C@@H]2[C@H](O[C@H]([C@@H]2O1)n1cnc2c1nc([nH]c2=O)N)CO)C	0
ZINC05762827	c1cc(c(nc1)N)OCc1ccc(cc1)Br	0
ZINC05763781	C[C@@H]1CNC(=S)O1	0
ZINC05765550	c1ccc(cc1)OC(=O)N1c2ccccc2S[C@H]1C#N	0
ZINC05766706	c1ccc(cc1)[C@H]1C(=C(OC(=C1C#N)N)c1ccccc1)C#N	0
ZINC05772023	c1ccc(cc1)/C=C(/C#N)\C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC05784394	CCCC[C@@H]1CN1C(=[NH2+])OCC	0
ZINC05785887	C[C@@H](C(=O)N)Sc1nc2cc(ccc2c(=O)n1CCCOC)Cl	0
ZINC05787459	CC(C)(C)NC(=O)NC(=O)COC(=O)/C=C/c1cccs1	0
ZINC05789734	C[C@@H](c1ccc(cc1)CC(C)C)C(=[NH2+])Nc1ccc(cc1)CC(C)C	0
ZINC05791163	CCS/C(=[NH+]/N=C/c1cc(cc(c1[O-])Br)Br)/N	0
ZINC05816620	C/C(=N/NC(=O)COc1cccc2c1cccc2)/c1cccc(c1)N	0
ZINC05817682	CCOc1cccc(c1O)[C@H]1c2c(n[nH]c2OC(=C1C#N)N)C	0
ZINC05817834	CN(C)c1ccc(cc1)[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)COC	0
ZINC05817874	COCc1c2c([nH]n1)OC(=C([C@@H]2c1ccco1)C#N)N	0
ZINC05822852	CCCc1c2c(c3c4c(c(=S)nc[nH]4)sc3n1)CC(OC2)(C)C	0
ZINC05827511	C/C(=C(/C#N)\C(=O)COC(=O)C[C@H]1C(=O)Nc2ccccc2S1)/N	0
ZINC05837434	Cc1cn(c(=O)nc1N)[C@H]1C[C@H]([C@@H](O1)CO)N=[N+]=[N-]	0
ZINC05838173	CCCCOc1ccc(cc1N)C(=O)O[C@H](C)C[NH2+]CCC	0
ZINC05838245	CCCCSc1nc(c2cn[nH]c2n1)N	0
ZINC05839191	c1ccc2c(c1)c1c(cnc(n1)N)[C@H](O2)[NH+]1CCCC1	0
ZINC05849247	c1ccc(cc1)C(=O)O/N=C(/Cc1ccc(cc1)[N+](=O)[O-])\N	0
ZINC05859031	CCOCCOCCOCCOCCOCCOCC	0
ZINC05863802	CCCNC(=O)/C(=C/c1c[nH]nc1c1ccc(c(c1)OC)OC)/C#N	0
ZINC05864924	C[C@H](c1ccccc1Cl)Sc1nnc(n1C)c1ccco1	0
ZINC05868177	Cc1cc(c(o1)C)C(=O)OCC(=O)Nc1cccc(c1)S(=O)(=O)N	0
ZINC05879813	COc1cc(ccc1OCCc1ccccc1)C=C(C#N)C#N	0
ZINC05879929	COc1ccc(cc1)/C=C/C(=O)NCCSCc1c(cccc1Cl)F	0
ZINC05881183	C[C@H](C(=O)NN)NC(=O)CCCc1ccc(cc1)OC	1
ZINC05881261	C[C@H](CC(=O)n1c2ccccc2nn1)c1ccccc1	0
ZINC05883106	CCCC/C(=N/NC(=S)N)/C	0
ZINC05886594	c1cc(ccc1[C@@H]1C/C(=N/CCc2c[nH]cn2)/C=C([O-])C1)F	0
ZINC05892522	c1ccc(cc1)CCNC(=O)CSc1nncn1c1cccc(c1)Cl	0
ZINC05900949	CCS/C(=[NH+]\N=C\c1c(cccc1Cl)F)/N	0
ZINC05901309	CCOCCCn1c(=O)c2ccc(cc2[nH]c1=S)Cl	0
ZINC05903711	CCN1C(=O)C(=CNc2ccc(cc2)S(=O)(=O)N)C(=O)N(C1=S)CC	0
ZINC05906645	CCOc1ccc(cc1)c1n[nH]c(=S)n1/N=C/c1ccc(cc1)C	0
ZINC05914163	C[NH2+]Cc1cc2cc(ccc2[nH]1)F	0
ZINC05925349	CC[C@H](C)[C@@](C)(COC(=O)N)COC(=O)N(C)C	0
ZINC05926965	Cc1ccccc1n1c(nnc1[S-])Cc1ccc(cc1)OC	0
ZINC05927234	CCCC[N@+]1(CC[C@@H]2[C@@H](C1)c1ccccc1N2Cc1ccccc1)C	0
ZINC05929300	CSC[C@@H]1[C@@H]([C@H]([C@@H](O1)n1cnc2c1ncnc2N)O)O	0
ZINC05929627	CCOCCCn1c(=O)c2c(csc2[nH]c1=S)c1ccccc1Cl	0
ZINC05931379	c1cc(cnc1)NC(=O)C1=NN(C(=O)CC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC05933167	Cc1cccc(c1C)N1C[C@H](CC1=O)C(=O)O[C@@H](C)C(=O)N	0
ZINC05936496	C[C@H](C(=O)NC(=O)N)OC(=O)Cc1coc2c1cc1c(c2)CCC1	0
ZINC05945280	c1cc(oc1[C@H]1C(=C(OC2=C1C(=O)OC2)N)C#N)[N+](=O)[O-]	0
ZINC05945811	c1ccc(c(c1)C(=O)N)NC(=O)CCBr	1
ZINC05947315	c1ccc(cc1)N1C(=O)[C@H]([C@@H](N1)CSc1ccc(cc1)Cl)C(=[NH2+])N	0
ZINC05953514	CCOc1cc(ccc1OCc1ccccc1)/C=N\n1c(nnn1)N	0
ZINC05955330	C[C@H](C(=O)NC(=O)NC)OC(=O)c1cc(c(cc1OC)N)Cl	0
ZINC05959289	CCOc1ccc(cc1)N/N=C/1\C(=NN(C1=[NH2+])C)N	0
ZINC05969282	CCOC(=O)c1cnc(nc1N)SCC(=O)N(C)C	0
ZINC05978421	CCCCOc1ccc(cc1)[C@H]1C(=C(N=c2n1[nH]nn2)C)C(=O)N	1
ZINC05979533	CCOC(=O)C/C(=[NH+]\Nc1c(cc(cn1)C(F)(F)F)Cl)/N	0
ZINC05993312	C[C@H](C(=O)Nc1cccc(c1)C(=O)C)Sc1nnc(n1N)C(F)(F)F	0
ZINC05998209	CO[C@@H]1[C@@H]([C@H](O[C@H]1n1ccc(nc1=O)N)CO)O	0
ZINC05998327	CO[C@H]1[C@@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC06000030	c1ccc2c(c1)c(O)c(/C=[NH+]/c1ccc(cc1)O)s2	0
ZINC06000366	Cc1c(c2ccccc2[nH]1)C(=O)[C@@H](C)Sc1nc([nH]n1)N	0
ZINC06001367	CCS/C(=N/c1ccccc1)/N	0
ZINC06007277	COc1ccc2c(c1)/C(=N\NC(=O)c1cc(ccc1O)Br)/C(=O)N2	0
ZINC06011086	CCC(=O)O[C@@H](C)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC06018412	COc1ccc(cc1)[C@@H]1[C@@H]2[C@@H]([C@H](CN2)O)O[C@H]2[C@@H]([C@H]([C@H](O2)CO1)O)O	0
ZINC06024440	CCCc1cc(=O)[nH]c(n1)SC[C@@H]1CCCCO1	0
ZINC06026743	CC[C@@H](C)NC(=O)COC(=O)COc1cc(cc(c1)C)C	0
ZINC06028454	C/C(=C(/C#N)\C(=O)COC(=O)c1ccccc1F)/N	0
ZINC06037909	C[C@H]1CO[C@H](O1)CCCl	0
ZINC06042738	CCCCOc1ccc(cc1OC)/C=N/N=C(/c1c(non1)N)\N	0
ZINC06046392	CCOc1ccc(cc1S(=O)(=O)NCc1ccncc1)Br	0
ZINC06048092	CCOC(=O)/C(=C\c1ccc(cc1)C(=O)OC)/c1nnn[n-]1	0
ZINC06048935	CC[C@@H](C(=O)[O-])Oc1cccc(c1)C	0
ZINC06052103	c1ccc(c(c1)NC(=O)COC(=O)c1ccc(cc1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC06057546	c1cc(c(cc1Cl)N/N=C/1\C(=[NH+][N-]C1=N)N)Cl	0
ZINC06060026	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)N)OC(=O)c1ccc(cc1N)Cl	0
ZINC06066029	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)C)OC(=O)/C=C/c1ccc(o1)Br	0
ZINC06067240	CCCCCS/C(=N/NC(=C)C)/N	0
ZINC06076229	CCOC(=O)/C(=N/NC(=O)c1ccncc1)/N	0
ZINC06077312	C[N@H+](Cc1ccccc1)CC(=O)Nc1ccc2c(c1)OC(O2)(F)F	0
ZINC06084590	c1cc2c(cc1C(=O)N1CCC[C@H](C1)C(=O)N)NC(=O)CS2	0
ZINC06085403	CCOc1c(cc(cc1Cl)/C=N/Nc1ccc(cc1)S(=O)(=O)N)OC	0
ZINC06087430	Cc1ccc(cc1)c1csc(n1)/C=C/c1ccccc1OCC#N	0
ZINC06090953	c1c(c(=O)[nH]c(=O)n1[C@H]1C[C@@H]([C@H](O1)CO)O)N	0
ZINC06091553	c1cn(c(=O)[nH]c1=O)[C@H]1C[C@@H]([C@H](O1)CO)[NH3+]	0
ZINC06119687	CC[C@@H]1CCc2c(sc(c2C(=O)OCC)NC(=O)c2ccccc2)C1	0
ZINC06120490	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)N)OC(=O)c1ccc(cc1)Cl	0
ZINC06126517	COCCCNC(=S)N(Cc1ccccc1)Cc1cccc(c1)F	0
ZINC06127068	CCOc1ccc(cc1)OCCOc1ccc(cc1)C(=O)N	1
ZINC06128019	COc1ccc(cc1)CC(=O)Nc1nnc(s1)Cc1ccc(cc1)Cl	0
ZINC06150450	c1ccc(cc1)CCN1C[C@@H](CC1=O)C(=O)OCC(=O)N	0
ZINC06154558	CCOC(=O)N1[C@@H]2C=C([C@H]2[C@@H]2N1C(=O)C2)C	0
ZINC06158859	CC(=O)OC[C@H]([C@@H]([C@@H](C(=O)N)OC(=O)C)OC(=O)C)OC(=O)C	0
ZINC06159812	CC(C)NC(=O)NC(=O)COc1ccc(cc1)Cl	0
ZINC06159881	CC(C)OCCC[NH2+]Cc1[nH]c(=O)c2c(csc2n1)c1ccccc1	0
ZINC06160653	C[C@H](c1[nH]c2ccc(cc2n1)[N+](=O)[O-])OC(=O)C1CCCCC1	0
ZINC06168247	CC[C@@H](C)[C@H](C(=O)NNC(=O)COc1cccc(c1)Br)NC(=O)N	0
ZINC06177068	COc1ccccc1OCC[n+]1c2ccccc2n(c1N)CCO	0
ZINC06178598	CN1C(=O)[C@@H](N(C1=S)NC(=O)c1ccccc1)CC(=O)N	0
ZINC06195038	CCOC(=O)[C@@H](C)Sc1nc2c(n1CC(=O)N)c(=O)[nH]c(=O)n2C	0
ZINC06201424	C[C@@H]1CCc2c(sc(c2C(=O)OC)NC(=S)NC2CC2)C1	0
ZINC06218767	C=CCN(CC=C)C(=O)CN1C(=O)[C@H](NC1=O)CCc1ccccc1	0
ZINC06223661	Cc1nc(c(c(n1)NN)[N+](=O)[O-])NN	0
ZINC06228398	c1ccc(cc1)/C=C\CSc1nnc(n1N)c1ccncc1	0
ZINC06230057	COc1ccc(c(c1)CC=C)OCCC[NH+]1CCOCC1	0
ZINC06247984	COc1cccc(c1)/C=N/NC(=O)CSc1nnc(s1)N	0
ZINC06250643	c1cc(c(cc1C(=O)NC[C@@H]1CCCO1)[N+](=O)[O-])NC1CC1	0
ZINC06255619	CC(C)C(C(C)C)NC(=O)CSCc1ccccc1Cl	0
ZINC06260253	CCOc1ccccc1OCCCC(=O)Nc1ccc(cc1C)F	0
ZINC06260749	C[C@@H]1CCCC[C@@H]1NC(=O)CSc1nc([nH]n1)N	0
ZINC06276733	c1ccc(c(c1)CCCNC(=O)NC1CCCCC1)N	1
ZINC06280230	Cc1c2c(c([O-])nn1)nnn2C	0
ZINC06280887	Cc1cc(c2ccccc2n1)C(=O)OCc1c(noc1C)C	0
ZINC06283933	CCc1ccc(cc1)NC(=S)NNC(=O)CSCc1ccccc1	0
ZINC06303236	C1CCC(CC1)CCC(=O)Nc1nc2c(s1)CCC2	0
ZINC06316085	Cc1cc(ccc1NS(=O)(=O)c1ccccc1Cl)Cl	0
ZINC06317332	C1CCC(CC1)Nc1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-]	0
ZINC06332996	c1cc(ccc1CCNC(=S)N[C@H]1C[C@H]2CC[C@@H]1C2)S(=O)(=O)N	0
ZINC06333571	c1cc(ccc1c1csc(n1)NC(=O)CCC1CCCCC1)[N+](=O)[O-]	0
ZINC06333760	c1cc(oc1)CNC(=S)Nc1ccc(c(c1)[N+](=O)[O-])N	0
ZINC06345701	c1cc2c(cc1CNc1ccc(cc1C#N)[N+](=O)[O-])OCO2	0
ZINC06360406	C(=N)(N)/[NH+]=C(\[S-])/N	0
ZINC06367169	CCc1ccccc1NC(=S)N(CCOC)Cc1ccc(cc1)OC	0
ZINC06369766	C[C@H]1Cc2ccccc2N1C(=O)[C@H](C)Sc1nccn1C	0
ZINC06380830	CCOc1cc(ccc1O)[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)C(C)C	0
ZINC06381204	COc1ccc(c(c1)/C=N/n1c(=O)cc(nc1N)C(F)(F)F)OC	0
ZINC06386730	CCOC(=O)c1c(c2cc(ccc2o1)OC)N	0
ZINC06388090	CCc1ccc(cc1)NC(=O)COC(=O)c1ccccc1N	0
ZINC06388256	CCOc1c(cccn1)C(=O)Nc1ccc(cc1F)Cl	0
ZINC06389582	CC(C)[C@@H](C(=O)OCC(=O)N)NC(=O)c1ccco1	0
ZINC06390265	Cc1cc2ccccc2n1CC(=O)Nc1ccccc1F	0
ZINC06392446	c1cc2c(cc1N)[C@@H](O[C@H](O2)C(Cl)(Cl)Cl)C(Cl)(Cl)Cl	0
ZINC06396604	CCCCC(=O)NC(c1ccc(cc1)OCC)NC(=O)CCCC	0
ZINC06405106	COCCNc1nnc(s1)SCC(=O)NCCc1ccc(cc1)Cl	0
ZINC06411923	CO[C@@H]1CC2(CCN(CC2)S(=O)(=O)c2ccc(cc2)F)OC1	0
ZINC06422254	c1ccc2c(c1)cc(o2)C(=O)COC(=O)c1ccc(c(c1)N)Cl	0
ZINC06424202	C[C@@H](C(=O)N)OC(=O)c1ccccc1S[C@H](C)C(=O)N	0
ZINC06425013	CS(=O)(=O)N/[NH+]=C(\N)/Oc1ccc(cc1Cl)Cl	0
ZINC06425461	Cc1cc(nc(n1)/N=C(/N)\Nc1ccc(c(c1)Cl)Cl)C	0
ZINC06429574	Cc1cc(c2c(c(sc2n1)C(=O)Nc1ccc(cc1)I)N)COC	0
ZINC06434077	Cc1ccc(cc1C)c1csc2c1c(=O)n(c(n2)SCCC#N)C	0
ZINC06439234	CCOC(=O)[C@@H]1[C@H](NC(=O)N([C@@]1(C(F)(F)F)O)C)c1ccc(cc1)C	0
ZINC06455101	c1ccc2c(c1)C(=N/C/2=N/NC(=O)c1ccccc1O)N	0
ZINC06463823	CCOC(=O)c1c(n(nc1SC)C(=O)c1ccco1)N	0
ZINC06471011	C[C@@H]1CC[C@@H]([C@@H](C1)OC(=O)CSc1nnc(s1)N)C(C)C	0
ZINC06471839	C[C@H]1CC[C@@H]([C@@H](C1)OC(=O)CSc1nnc(s1)N)C(C)C	0
ZINC06478113	Cc1ccc(c(c1)Cl)NC(=S)N(CCOC)Cc1ccccc1	0
ZINC06480455	Cc1ccc(cc1Cl)NC(=S)N(CCOC)Cc1ccccc1	0
ZINC06483260	CO[C@H](C[NH3+])c1ccccc1	0
ZINC06484554	COc1ccc(cc1)c1cc(=O)c2ccc(cc2o1)F	0
ZINC06487362	C[C@@H]([C@@H](C)Cl)[NH+](C)C	0
ZINC06488015	Cc1ccc(cc1)n1c(=O)c(n[nH]1)C(=O)N	0
ZINC06489019	CCOC(=O)c1c(c2cc(ccc2o1)Br)CSc1nc([nH]n1)N	0
ZINC06490256	CCn1cc(c(n1)C)[C@H](C)NC(=O)/C=C/c1cccc2c1cccc2	0
ZINC06492173	Cc1c2c(n[nH]1)OC(=C(C12CCC2(CC1)OCCO2)C#N)N	0
ZINC06492409	CC[C@@]1(Cc2c(c(=S)n(c(N)c2C#N)N)CO1)C	0
ZINC06499037	CC[C@@]1(Cc2c(c(=S)sc(c2C#N)N)CO1)C	0
ZINC06499357	Cc1c2c(n[nH]1)OC(=C(C12CCOCC1)C#N)N	0
ZINC06499797	c1c2c(nc(=O)[nH]c2n(n1)COCCO)N	0
ZINC06507497	CCOc1ccc2c(c1)sc(n2)SCC(=O)Nc1c(ccs1)C(=O)N	1
ZINC06510005	c1cc(ccc1C#N)S(=O)(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC06516552	CN(CCC#N)C(=O)CSc1[nH]c(=O)cc(n1)N	1
ZINC06517883	CCOC(=O)c1cnc(nc1N)SCSc1nnc(s1)C	0
ZINC06520591	Cc1ccc(cc1[N+](=O)[O-])C(=O)Nc1nc2c(s1)CCC2	0
ZINC06527006	c1cc(oc1)CN(Cc1cccs1)C(=S)NC[C@H]1CCCO1	0
ZINC06528228	c1cc(sc1)C1=C[C@@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccc(cc1)Cl	0
ZINC06528637	CC1CCN(CC1)C(=O)CCNC(=O)c1ccccc1	0
ZINC06533214	COc1ccc(cc1C(=O)CSc1nc(cc(n1)N)N)F	0
ZINC06536768	CCOCCC[NH2+]Cc1cc(cc(c1OC)Cl)Cl	0
ZINC06537336	CCOc1cc(cc(c1OCC)Cl)/C=C/1\C(=O)N(C(=O)S1)C(C)C	0
ZINC06543624	Cc1ccc(cc1)c1nc(cs1)Cn1cc(cc(c1=O)Cl)C(F)(F)F	0
ZINC06549796	c1ccc(cc1)n1c(nc(n1)SCc1ccc(cc1)[N+](=O)[O-])C1CC1	0
ZINC06551210	COC(=O)c1ccc(cc1NS(=O)(=O)c1ccc2ccccc2c1)Cl	0
ZINC06553718	Cc1ccc(cc1)Cc1c([nH]c(=O)n(c1=O)C)N1CCOCC1	0
ZINC06561388	CN(C[C@H]1COc2ccccc2O1)C(=O)COc1ccc(cc1)OC	0
ZINC06561894	C/C(=N\O)/C(=N/O)/N(c1ccccc1)C(C)(C)C	0
ZINC06566399	Cc1ccc(cc1C)C(=O)OCC(=O)Nc1cccc(c1)S(=O)(=O)N	0
ZINC06566477	CCCCNC(=S)N/N=C\1/c2cc(ccc2N=C1[O-])[N+](=O)[O-]	0
ZINC06580092	CCc1cc2c(s1)ncnc2S[C@@H](C)C(=O)C	0
ZINC06585343	c1nc2c(n1[C@H]1CS[C@H](O1)CO)nc([nH]c2=O)N	0
ZINC06588982	c1ccc2cc(c(cc2c1)/C(=N/CCCc1c(c(N)n[nH]1)C#N)/O)O	0
ZINC06589212	CC[C@H](C)[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)c1ccccc1	0
ZINC06590263	CC(=[NH2+])[C@H](C(=O)CSc1ccc(cc1)Cl)C(=O)OC	0
ZINC06590922	c1cc(ccc1S(=O)(=O)N1CC[N+](=C(N)N)CC1)Cl	0
ZINC06595003	CCOC(=O)[C@@H]1CCCN(C1)C(=O)Nc1ccc(c(c1F)F)F	0
ZINC06599603	c1nc2c(nc(nc2n1C[C@@H](CO)O)F)N	0
ZINC06614449	CC(=O)N[C@@H]1[C@H]([C@@H]([C@@H](O[C@@H]1Oc1cccc(c1)OC)CO)O)O	0
ZINC06625561	CN(c1ccccc1)C(=O)[C@H]1CCCO1	0
ZINC06637178	CCn1cc(cn1)[C@H]1C(=C(Nc2n1ncn2)C)C(=O)N	0
ZINC06638371	COCC(=O)OCC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC06643192	C[C@H](C(=O)N)OC(=O)c1cc(c(nc1)Cl)Cl	0
ZINC06648843	CCCCCC[C@H]1c2c([nH]nc2OC(=C1C#N)N)c1ccccc1	0
ZINC06649929	c1ccc(cc1)CCNc1nnc([S-])s1	0
ZINC06650233	c1cc(ccc1CCNC(=O)c1ccno1)S(=O)(=O)N	1
ZINC06650708	CCOC(=O)c1c2c(sc1N/C(=C(\C#N)/C(=O)N)/C)CCCCC2	0
ZINC06651060	c1ccc(c(c1)F)SCCSc1nc([nH]n1)N	0
ZINC06651644	CCCn1c(c(c(=O)[nH]c1=O)C(=O)C[N@@H+]1CC[C@H](CC1)C)N	1
ZINC06652167	Cn1c2ccccc2nc1CNC(=O)COc1ccc(cc1)Cl	0
ZINC06657976	c1ccc(c(c1)[C@@H]1c2ccsc2[C@H]2CCCC[C@@H]2O1)N	0
ZINC06657998	CC1(C[C@@](CCO1)(c1cc(no1)c1ccc(cc1)OC)O)C	0
ZINC06658164	CN(C)c1ccc(cc1)c1c(c(=O)n([nH]1)C(=O)N)CC[NH3+]	1
ZINC06661917	Cc1ccc(cc1)n1c(c(c2c(c1=O)COC(C2)(C)C)C#N)N	0
ZINC06662746	CC1(Cc2c(c(=S)n(c(c2C#N)N)c2ccc(cc2)OC)CO1)C	0
ZINC06668661	Cc1c(n(c(c1C#N)N)CCOC)C	0
ZINC06673147	Cc1c(n(c2c1c(ncn2)NCCCO)c1cccnc1)C	0
ZINC06673239	COCCSC1=N[C@@H]2CS(=O)(=O)C[C@@H]2N1c1ccc(cc1)OC	0
ZINC06677761	Cc1c([nH+][nH]c1N)c1ccc(cc1)OC	0
ZINC06678513	COCCOc1ccc(cc1Cl)N	0
ZINC06678524	CC(C)(CCOc1ccc(cc1C(F)(F)F)N)OC	0
ZINC06678529	C[C@H](COC)Oc1ccc(cc1N)C(F)(F)F	0
ZINC06678963	Cc1c2c(n(n1)c1ccccc1)NC(=O)[C@@H](S[C@@H]2c1cccs1)C	0
ZINC06682000	Cc1c(c2[nH]c(cc(=O)n2n1)COC)c1ccc(cc1)OC	0
ZINC06698911	Cc1ccccc1C(=O)N[C@H](C)c1ccncc1	0
ZINC06699884	C[C@@H](c1cccc(c1)OC)NC(=O)c1ccco1	0
ZINC06701204	c1cc(cc(c1)F)COC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC06703465	CC[NH2+]CCOc1ccc(cc1OC)CC=C	0
ZINC06703473	c1cc(ncc1Cl)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC06703528	COc1cc(c(cc1OCC(=O)N)Cl)C[NH2+]CCO	1
ZINC06713996	C[C@@H](c1ccccc1)NC(=O)COC(=O)c1ccccc1N	0
ZINC06714248	Cc1c(=O)n(c2c(n1)c(ncn2)N)[C@@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC06719560	Cc1c(n(c2c1c(=[NH2+])n(cn2)c1nccs1)CC[NH+]1CCOCC1)C	0
ZINC06726359	c1cc(c(c(c1)Cl)Cl)NC(=O)NC[C@@H]1CCCO1	0
ZINC06730021	COc1ccc(cc1C[NH2+]CCO)Cl	0
ZINC06730230	C[C@H]1CN(C[C@@H](O1)C)C(=O)c1cccc(c1)OCc1ccccc1	0
ZINC06735784	CCCCC(=O)Nc1nnc(s1)SCCc1ccccc1	0
ZINC06741840	C[C@@H](c1ccc(c(c1)OC)OC)NC(=O)COc1ccc(cc1)Cl	0
ZINC06742360	CC(=O)N1CCC(CC1)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC06743445	c1ccc(cc1)C[NH2+]Cc1cc(ccc1OCC(=O)N)Cl	1
ZINC06745817	c1ccc(cc1)[C@H](CNC(=O)N)C1CCCCC1	0
ZINC06746629	CCS(=O)(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC06747220	COc1ccc(cc1C(=O)N)S(=O)(=O)Nc1ccc(cc1)F	0
ZINC06754586	c1ccc(cc1)CCNC(=O)C(=O)Nc1c(c2c(s1)CCC2)C(=O)N	1
ZINC06757742	CC[NH+](CC)Cc1cc(ccc1OC)/C=N/NC(=O)c1ccc(o1)Br	0
ZINC06759270	CC1(Cc2c(sc(c2C(=O)OC)NC(=O)C(=O)NN)CO1)C	0
ZINC06760273	Cc1cc(nc2c1c1c(o2)c(ncn1)NCCCOC)C	0
ZINC06760335	Cc1ccc(cc1)n1c(c(c2c(c1=O)CO[C@@H](C2)C(C)C)C#N)N	0
ZINC06760620	CC(C)[C@@H]1Cc2c(c(=O)n(c(c2C#N)N)c2cccc(c2)OC)CO1	0
ZINC06760794	CC[NH+](CC)CCn1c2c3c(sc2c(=O)n(c1=O)C)CC(OC3)(C)C	0
ZINC06764546	COCCNC(=O)C(=O)Nc1c(c2c(s1)CCC2)C(=O)[O-]	0
ZINC06766224	CS(=O)(=O)N1CCc2c1ccc(c2)C(=O)NCCC1=CCCCC1	0
ZINC06767143	Cc1c(cc/c(=N\C(=O)Cc2cccc3c2cccc3)/[nH]1)Br	0
ZINC06780692	C1C[C@H](OC1)CSc1nc([nH]n1)N	0
ZINC06783779	CCOC(=O)C1=C(SCC1=O)NC	0
ZINC06783949	CCOCCN(Cc1ccc(cc1)O)C(=[NH2+])Sc1ccc(cc1)C	0
ZINC06784575	CCc1cccc(c1)NS(=O)(=O)c1ccc2c(c1)n(c(=O)n2C)C	0
ZINC06786433	COCc1cc(=O)[nH]c(n1)NC(=[NH2+])Nc1ccccc1	0
ZINC06788350	CCOCCCn1c(=O)c2ccccc2nc1SCC(=O)NC	0
ZINC06790102	c1ccc2c(c1)c(ncn2)SCC(=O)NCCc1ccc(cc1)F	0
ZINC06792434	COc1ccc(cc1)Nc1c2nnc(n2c2ccccc2n1)N	0
ZINC06800323	CN1C(=CC(=NS1(=O)=O)c1ccc(cc1)OC)C(=O)NCCOC	0
ZINC06809491	Cn1c2c(c(cc(n2)C(=O)OC)c2ccc(cc2)Cl)c(=O)nc1[O-]	0
ZINC06812753	Cc1c(cccc1Cl)N/C(=N/c1[nH]c(cc(=O)n1)COC)/N	0
ZINC06818364	CCN(c1ccc(cc1)C)S(=O)(=O)c1nnc(s1)NC(=O)C(C)(C)C	0
ZINC06821213	CC(=O)Nc1ccc(cc1)C(=O)NNC(=S)NCc1ccccc1	0
ZINC06825037	Cc1c(c(sc1C(=O)N)NC(=O)/C(=C/c1cccs1)/C#N)C(=O)OC	0
ZINC06833887	Cc1cc(ccc1Cl)OCC(=O)c1c(c(n(c1C)C)C(=O)OC)C	0
ZINC06839523	c1cc(cc(c1)Br)/C=C/C(=O)OCC(=O)c1ccc[nH]1	0
ZINC06842680	CCCCn1c(nnn1)Cn1cnc2c(c1=O)c1c(s2)C[C@@H](CC1)C	0
ZINC06850489	Cc1ccc(cc1)c1ccsc1C(=O)O[C@@H](C)C(=O)N	0
ZINC06853969	CCCCc1ccc(cc1)C(=O)CSc1nc2ccccc2s1	0
ZINC06855802	C=CCNC(=O)Cc1cccs1	0
ZINC06861086	Cc1ccccc1NC(=O)CC1(CCCC1)CC(=O)N(C)C	0
ZINC06863886	c1ccc(cc1)/C(=N\c1cc(ccc1Cl)Cl)/N	0
ZINC06867468	CNC(=O)CSc1cn(c2c1cccc2)CC(=O)N1CCCCCC1	0
ZINC06868313	CC(C)c1ccc(cc1)n1c(c(nn1)c1nc(no1)c1cccs1)N	0
ZINC06870193	CCOCCn1c2ccccc2nc1n1c(cc(n1)C)N	0
ZINC06871483	CN(C)c1ccc(cc1)/C=C/C=C/c1nc2ccccc2s1	0
ZINC06872206	C[C@H](C(=O)N)OC(=O)c1cn(nc1c1cccnc1)c1ccccc1	0
ZINC06881839	CCc1ccc(cc1)NC(=O)[C@H](C)SC(=S)N(CC)CC	0
ZINC06890035	c1ccc(cc1)OCCCC(=O)NCc1ccc(cc1)F	0
ZINC06892428	CCOc1ccc(cc1)/C=N/NC(=O)COc1ccc(cc1C)Br	0
ZINC06896912	C[C@H]1[C@@]23CCC[N@H+]4[C@@H]2[C@@]2([C@@]1([C@@H](C3)C(=O)OC)Nc1c2cccc1)CC4	0
ZINC06900228	CCOC(=O)c1cnc(nc1N)SCc1cccc(c1)F	0
ZINC06905665	COCc1c(nnn1c1c(non1)N)C(=O)NN=C1CCCCCC1	0
ZINC06907102	c1ccc(cc1)n1c(=O)c2ccsc2nc1SC[C@@H]1CCCCO1	0
ZINC06915513	Cc1ccc(cc1)CSc1c(=O)n(ccn1)c1ccc(cc1)OC	0
ZINC06921501	COc1ccc(cc1OC)CC(=O)OCc1nc(nc(n1)N)N	0
ZINC06926684	c1cc(sc1)/C=C\1/C(=N/C(=N\c2ccc(cc2)Br)/S1)O	0
ZINC06937655	CCCCC[C@@H](C)[NH2+]C[C@@H](COCc1ccc(c(c1)OC)OC)O	0
ZINC06938204	CCN1C(=O)/C(=C/c2ccc(o2)c2cc(ccc2Cl)Cl)/C(=NC1=S)[O-]	0
ZINC06938579	CCSc1nnc(s1)NC(=O)C[C@H]1c2ccccc2C(=O)O1	0
ZINC06938637	CCNC(=O)CCSc1ccc(cc1)Cl	0
ZINC06941892	c1ccc2c(c1)OC[C@H](O2)CNC(=O)c1cc(ccc1Cl)Br	0
ZINC06947481	CCOc1ccc(cc1)NC(=O)/C(=C\c1ccc(c(c1)Cl)Cl)/C#N	0
ZINC06952289	CC(C)C[C@H](C(=O)N/N=C/c1cc(ccc1Cl)[N+](=O)[O-])N	0
ZINC06963468	Cc1cc(cc(c1NC(=O)COC(=O)c1ccccc1N)C)Br	0
ZINC06973029	Cn1c(c[nH+]c1SCC(=O)NC[C@H]1CCCO1)c1ccc(cc1)Br	0
ZINC06974531	c1cc(cc(c1)I)/C=C/1\C(=O)N=C(S1)N	0
ZINC06977540	CC(C)Cn1c(cnc1SCC(=O)N)c1ccc(cc1)Br	0
ZINC06979123	CCCn1c2ccc(cc2nc1SCCCC#N)S(=O)(=O)N	0
ZINC06982247	CCc1[nH+]c2ccccc2n1CC(=O)NNC(=O)/C=C/c1cccs1	0
ZINC07003950	c1ccc2c(c1)c(cc(c2O)C(=O)OCC(=O)NC(=O)N)O	0
ZINC07006391	CCCSc1nc2cn(nc2c(=O)n1Cc1ccc(cc1)OC)CC	0
ZINC07006659	Cn1c(c(c(=O)n(c1=O)C)C(=O)COC(=O)c1cc2c(s1)CCC2)N	0
ZINC07007175	CCC(CC)c1nn2c(=O)cc(nc2s1)CSc1nc([nH]n1)N	0
ZINC07007407	CCOc1ccc(cc1)CNC(=O)c1ccc2c(c1)c(c([nH]2)C)C	0
ZINC07011061	C[C@]12CC[C@](C1(C)C)([C@@H](C2=O)Br)C(=O)N1CCc2ccccc2C1	0
ZINC07018804	C#CCNC(=O)Cn1c(=O)c(c2n(c1=O)CCC2)C#N	0
ZINC07022575	c1ccc(c(c1)NC(=O)COc1ccc(cc1C(=O)N)Cl)F	0
ZINC07022814	CN(Cc1ccsc1)C(=O)COc1ccc(cc1C(=O)N)Cl	0
ZINC07036565	CCOP(=S)(NNc1nc(nc(n1)Nc1ccccc1Cl)N)OCC	0
ZINC07053390	Cc1ccc(cc1)[N-]S(=O)(=O)c1ccc(c(c1)F)F	0
ZINC07053626	CCOc1ccc(cc1)S(=O)(=O)Nc1cccc(c1)S(=O)(=O)N	0
ZINC07057003	CCOc1ccccc1N[C@H](C)C(=O)N	1
ZINC07095396	CCOC(=O)c1cnc(nc1N)SCc1ccccc1C#N	0
ZINC07105467	CCCn1c(cc(c1C)C(=O)CSc1nnc(n1C)CCC(=O)N)C	1
ZINC07107434	CC(C)(C)c1ccccc1OCC(=O)OCc1nc(nc(n1)N)N	0
ZINC07125548	c1cc(cc(c1)F)CCNC(=O)CCCCNC(=O)N	1
ZINC07135505	COc1ccc(cc1S(=O)(=O)NC1CC1)C(=O)NC1CC1	0
ZINC07139304	c1ccc(cc1)CNc1nnc(s1)SCCC(=O)N	1
ZINC07139880	COc1cc(cc(c1OC)OC)c1nnc(o1)SCCC(=O)N	1
ZINC07154011	Cn1c2ccccc2nc1SCC(=O)N(C)Cc1ccccc1F	0
ZINC07165328	COCCCNC(=O)/C(=C/c1ccc(cc1)N1CCCCCC1)/C#N	0
ZINC07198224	COc1cccc(c1)NC(=O)CSCCO	0
ZINC07212369	C[C@@H](C(C)C)NS(=O)(=O)/C=C/c1ccccc1	0
ZINC07226605	c1cc(c(cc1I)C(=O)OCC(=O)NC1CC1)N	0
ZINC07227118	CCn1c(nnc1SCCOc1ccc(cc1)Br)CCC(=O)N	1
ZINC07240362	c1c(cnc2c1[n-]c(n2)SCC(=O)N1CCC[C@@H]2[C@H]1CCCC2)Cl	0
ZINC07246050	CCCn1c(nnn1)CSc1nnc2n1c1ccccc1c(c2)C	0
ZINC07248059	C[C@H](C(=O)N)OC(=O)[C@H]1CC(=O)N(C1)c1ccc2c(c1)OCCO2	0
ZINC07260893	CCCC1=C([C@H](NC(=S)N1)c1ccc2c(c1)OCO2)C(=O)OCC	0
ZINC07263295	CCCn1c(nnn1)NCc1c2ccccc2ccc1OCC	0
ZINC07276661	CSCC[C@H](C(=O)Nc1ccc(cc1)N1CCOCC1)NC(=O)N	0
ZINC07301939	C[C@H](C(=O)NCC=C)Sc1nnc(n1N)SCc1ccccc1	1
ZINC07307501	c1cc(ccc1S(=O)(=O)N1CCC[C@@H]2[C@@H]1CCCC2)Br	0
ZINC07310136	c1cc(sc1)CCNS(=O)(=O)c1ccc(cc1)C(=O)NCC(F)(F)F	0
ZINC07314869	Cc1nnc(n1N)SCC(=O)N[C@H](c1ccc(cc1)C(C)C)C(C)C	0
ZINC07315756	CCCCCCNC(=O)Cn1nc(nn1)c1ccccc1C	0
ZINC07328613	CC(=C)Cn1c(=O)c2ccc(cc2[nH]c1=S)Cl	0
ZINC07329896	CSCC[C@@H](C(=O)OCc1c(cccc1Cl)F)NC(=O)N	0
ZINC07331894	COc1cccc(c1)/C=C(/c1nc(O)c2cc(ccc2n1)Cl)\Cl	0
ZINC07343686	c1ccc2c(c1)c1c(c(=O)[nH]2)[C@@H](C(=C(O1)N)C#N)c1ccccc1O	0
ZINC07349434	C[C@H](COC)NC(=O)c1ccc(c(c1)S(=O)(=O)N1CCCCCC1)Cl	0
ZINC07352787	c1ccc(cc1)CCCn1c(=O)c2ccccc2nc1SCC(=O)N	1
ZINC07357336	CCCc1ccc(cc1)S(=O)(=O)Nc1ccc(c(c1)[N+](=O)[O-])N	0
ZINC07368173	c1ccc(cc1)SCCNC(=S)Nc1ccc(c(c1)[N+](=O)[O-])N	0
ZINC07373930	COCCCNS(=O)(=O)c1ccc(cc1Cl)Br	0
ZINC07374609	COc1ccccc1NC(=O)COC(=O)c1ccc(cc1N)F	0
ZINC07377072	C[C@H](COC)NS(=O)(=O)c1ccc2c(c1)CCC2	0
ZINC07378549	CCOCCn1c2c(cccc2Cl)s/c/1=N\C(=O)c1ccccc1	0
ZINC07384506	c1ccc(c(c1)OCCn1cnc2c(c1=O)c1c(s2)CCC1)F	0
ZINC07388927	CCc1ccc(s1)C(=O)CN1C(=O)[C@@](NC1=O)(C)c1ccc(cc1)C	0
ZINC07389986	CCC(=O)Oc1cccc(c1)/C=C\1/C(=O)c2ccc(cc2O1)OCC	0
ZINC07390371	CC(C)COc1ccccc1C(=O)NC(=S)Nc1ccccc1OC	0
ZINC07390426	c1cc(ccc1c1cc2ccc(cc2oc1=O)OCC#N)Cl	0
ZINC07397807	c1ccc2c(c1)C[C@@H](OC2=O)C(=O)NCc1ccc(cc1Cl)Cl	0
ZINC07398099	c1cc(ccc1OCCOC(=O)c1ccc(cc1Cl)Cl)S(=O)(=O)N	0
ZINC07405694	COc1ccc(cc1OC)S(=O)(=O)[N-]c1ccc(c(c1)[N+](=O)[O-])F	0
ZINC07411351	C[C@H](C(=O)N)OC(=O)CCc1ccc(cc1)C(C)(C)C	0
ZINC07412909	C[C@@H](C(=O)NC(=O)N)OC(=O)c1cc2ccccc2s1	0
ZINC07441323	CCOCCCn1c(=O)c2cc(ccc2nc1S[C@H](C)C#N)Br	0
ZINC07460414	C[C@@H](C(=O)N)OC(=O)[C@H](C(C)C)NC(=O)c1cccs1	0
ZINC07463953	CN(C)c1ccc(cc1)c1nn2c(nnc2s1)CCOC	0
ZINC07468486	c1cc(ccc1C(=O)Nc1ccc(cc1)C(=O)N1CCCCC1)N	0
ZINC07470235	Cc1cccc(c1)/C=C/C(=O)OCc1nnc(o1)c1cccc(c1)C	0
ZINC07471433	Cc1c(=O)n(c(nn1)SCC(=O)N[C@H](C)CCCC(C)C)N	1
ZINC07481488	Cc1c(sc(n1)C)C(=O)O[C@@H](C)C(=O)Nc1c(ccs1)C(=O)N	0
ZINC07482181	c1cc(ccc1CC(=O)OCc1cc(=O)oc2c1ccc(c2)O)Cl	0
ZINC07499955	Cc1ccc(cc1)n1c(c(sc1=S)C(=O)NCCc1ccccc1)N	1
ZINC07514016	CCCn1c2ccc(cc2s/c/1=N\C(=O)/C=C/c1cccs1)OC	0
ZINC07516761	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)F)C(=O)C)C)N	0
ZINC07516814	CCOC(=O)C1=C(OC(=C([C@@H]1c1cccc(c1)Cl)C(=O)OCC)N)C	0
ZINC07516984	CCOC(=O)C1=C(Oc2c(c(=O)[nH]c(=O)[nH]2)[C@@H]1c1ccc(cc1)C)N	0
ZINC07516988	CCOC(=O)C1=C(Oc2c(c(=O)[nH]c([O-])n2)[C@@H]1c1ccco1)N	0
ZINC07518084	Cc1ccc(c(c1)NC(=S)Nc1ccccc1Cc1ccccc1)C	0
ZINC07521193	CCOc1cc(cc(c1OCC)Br)C[NH2+]C(C)(C)CC(C)(C)C	0
ZINC07529458	CCC(CC)NC(=S)Nc1cc(ccc1C)C	0
ZINC07529960	CCCn1c(=O)[nH]nc1S[C@@H](C)C(=O)c1cc(ccc1C)C	0
ZINC07530521	CCCn1c(=O)[nH]nc1S[C@H](C)C(=O)c1cc(c(cc1C)C)C	0
ZINC07536008	Cc1cc(c(n1CCCOC)C)C(=O)CSc1nnc(s1)N	0
ZINC07536021	Cc1c2cc(sc2n(n1)Cc1ccc(cc1)F)C(=O)O[C@H](C)C(=O)N	0
ZINC07536256	Cc1ccc(cc1C)SCC(=O)c1ccc2c(c1)OCO2	0
ZINC07543494	c1ccc2c(c1)nc(s2)COC(=O)CCNC(=O)N	0
ZINC07549947	Cc1c(c([nH]c1C(=O)[C@@H](C)OC(=O)c1ccc(c(c1)N)Cl)C)C(=O)C	0
ZINC07571379	CCOc1cccc2c1n(/c(=N\C(=O)Cc1ccc(cc1)SC)/s2)C	0
ZINC07580784	c1ccc(cc1)COC(=O)c1ccc(cc1)OCC(=O)N	0
ZINC07599125	COc1ccc(cc1F)C(=O)OCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC07599250	CC(C)(C)C(=O)Nc1nc(cs1)c1cc2ccccc2o1	0
ZINC07602243	CCCc1n[nH]c(=S)n1NCc1cc(c(c(c1)Cl)OCC=C)OC	0
ZINC07602555	c1ccc(c(c1)CNn1cn[nH]c1=S)OCc1ccccc1F	0
ZINC07609580	COc1ccc(cc1)NC(=O)CSCC(=O)Nc1cccc(c1)Br	0
ZINC07609746	Cc1ccc(c(c1)N1C(=O)CCC(=N1)C(=O)Nc1ccccc1C)C	0
ZINC07610678	CCCCOc1ccc(cc1)C(=O)NNC(=O)c1ccccc1OC	0
ZINC07612561	CC[NH+](CC)CCNS(=O)(=O)c1cccc(c1)C#N	0
ZINC07618782	Cc1c(sc(n1)c1ccccc1)C(=O)O[C@H]1CCOC1=O	0
ZINC07636346	c1cc2c3cc(ccc3[nH]c2cc1CC(=S)N1CCOCC1)Br	0
ZINC07649613	CCCCOc1ccc(cc1)NC(=O)/C=C/C(=O)OCC	0
ZINC07655292	c1cc2cnccc2c(c1)NC(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC07655460	Cc1c(c([nH]c1C(=O)[C@H](C)OC(=O)C1=COCCO1)C)C(=O)OC	0
ZINC07656737	COc1cc(c(cc1C(=O)OCC(=O)Nc1c(ccs1)C(=O)N)Cl)N	0
ZINC07656749	COc1cc(c(cc1C(=O)OCC(=O)c1ccc2c(c1)OCO2)Cl)N	0
ZINC07664747	c1ccc(cc1)/N=C(\N)/SCc1ccc(c(c1)Cl)Cl	0
ZINC07664882	COc1ccccc1C/[NH+]=C(/N)\SCc1cc(cc2c1OCOC2)Cl	0
ZINC07664970	CC[C@@H](C)/[NH+]=C(\N)/SCCOc1ccc(cc1)C	0
ZINC07664985	CC[C@H](C)/N=C(\N)/SCCOc1ccc(cc1)OC	0
ZINC07665285	CCC/N=C(\N)/SCc1cc(cc2c1OCOC2)Cl	0
ZINC07665451	c1ccc(cc1)C(c1ccccc1)S/C(=[NH+]\C[C@@H]1CCCO1)/N	0
ZINC07665687	CC(C)c1ccc(cc1)CS/C(=N/CCOC)/N	0
ZINC07665696	C[C@@H](COC)/[NH+]=C(\N)/SCc1ccc(cc1)[N+](=O)[O-]	0
ZINC07665706	C[C@@H](COC)/[NH+]=C(\N)/SCc1c(cccc1Cl)F	0
ZINC07665756	Cc1ccc(cc1)OCCS/C(=N/[C@@H](C)COC)/N	0
ZINC07665763	C[C@H](COC)/[NH+]=C(\N)/SCCOc1ccc(cc1)F	0
ZINC07665769	C[C@H](COC)/[NH+]=C(\N)/SCCOc1ccc(cc1)OC	0
ZINC07665770	C[C@@H](COC)/N=C(\N)/SCc1cccc(c1)F	0
ZINC07665816	CC(C)CC/N=C(\N)/SCc1cc(=O)n2ccsc2n1	0
ZINC07665827	CC(C)CC/[NH+]=C(\N)/SCc1cc(cc2c1OCOC2)[N+](=O)[O-]	0
ZINC07666138	CCCC/N=C(\N)/SCc1ccc(cc1)Br	0
ZINC07666166	CCCC/N=C(\N)/SCc1ccccc1Br	0
ZINC07666177	C=CC/N=C(\N)/SCc1ccc(cc1Cl)Cl	0
ZINC07666179	C=CC/N=C(\N)/SCc1c(cccc1Cl)F	0
ZINC07666200	C=CC/[NH+]=C(\N)/SCc1cc(cc2c1OCOC2)[N+](=O)[O-]	0
ZINC07666474	Cc1cccc(c1)NC(=[NH2+])SCc1cc(cc2c1OCOC2)[N+](=O)[O-]	0
ZINC07692709	C[C@H]1CCC[C@@H]([C@@H]1C)NC(=O)[C@@H](C)Sc1nc(cc(n1)N)N	0
ZINC07699179	COc1cccc(c1)CC(=O)OCC(=O)N1CCC(CC1)C(=O)N	0
ZINC07699570	c1cc(c(c(c1)Cl)/C=C/1\CCn2c1nc1cc(ccc1c2=O)Cl)F	0
ZINC07702634	Cn1cc(c2c1cccc2)C(=O)OCC(=O)c1ccc2c(c1)OCO2	0
ZINC07715352	CC(C)Oc1ccc(cc1)C(=O)/C=C/c1ccc(c(c1)OC)OC	0
ZINC07718662	Cc1ccccc1Nc1nc(nc(n1)N)CSCc1ccc(cc1)Cl	0
ZINC07736762	COc1ccc(cc1C(=O)NCCSCc1ccco1)S(=O)(=O)N	1
ZINC07748254	c1cc(c(cc1/C=C(\C#N)/c1nnc2n1CCCCC2)F)F	0
ZINC07781233	Cc1ccc(cc1)OCCSc1nnnn1C	0
ZINC07781643	Cc1nnc(n1N)SCc1cc2c(cc1Br)OCCO2	0
ZINC07785591	COC(=O)c1c2c(nc3ccccc3n2)n(c1N)c1ccccc1F	0
ZINC07793908	CCn1c(cc(c1C)C(=O)OCC(=O)Nc1ccc(cc1)OC)C	0
ZINC07796803	c1ccc(c(c1)[N+](=O)[O-])OCC(=O)Nc1c(ccs1)C#N	0
ZINC07875634	c1cc(ccc1c1nnn(n1)C[C@H]1CCCCO1)C(=O)N	0
ZINC07884875	c1ccc(cc1)SCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC07894051	CCOc1c(cc(cc1Cl)/C=N/NC(=O)c1ccccc1Br)OC	0
ZINC07897331	C[C@@H](CCCC(C)C)NC(=O)CSc1nc([nH]n1)N	1
ZINC07897342	CC(C)OCCCNC(=O)CSc1nc([nH]n1)N	0
ZINC07909447	CCc1nnc(s1)NC(=O)Cn1cc(c2c1cccc2)C(=O)OC	0
ZINC07919855	CCOc1ccc(cc1)C(=O)NCC(=O)NCc1ccc(cc1)OC	0
ZINC07975183	c1cc(sc1)C(=O)NNC(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC07981192	C[C@H](c1ccc(cc1)c1ccccc1)NC(=S)NC[C@@H]1CCCO1	0
ZINC07983637	c1ccc2c(c1)c(=O)[nH]n(c2=O)CC(=O)N1CCOCC1	0
ZINC07983759	C[C@@H](COC)NC(=S)NC1CC(C)(C)[NH2+]C(C1)(C)C	0
ZINC07989054	CC(C)[C@@H](C(=O)NCCc1ccc2c(c1)OCCO2)NC(=O)C	0
ZINC07995024	COCCCNc1[nH]ncc(=O)n1	0
ZINC08010063	Cc1ccc(cc1S(=O)(=O)N)NC(=O)CSCc1ccccc1	1
ZINC08010323	Cc1ccc(cc1S(=O)(=O)N)NC(=O)/C=C/c1ccc(c(c1)Cl)F	0
ZINC08010669	c1cc(c(cc1Cl)Cl)OCCSc1nnc(n1N)C1CC1	0
ZINC08015855	c1ccc(cc1)OCCCS(=O)(=O)c1n[nH]c(n1)N	0
ZINC08016066	CC(C)C[C@H](C(=O)N1CCN(CC1)c1cccc(c1)Cl)NC(=O)N	0
ZINC08019995	CCCCOc1ccc(cc1OC)CNS(=O)(=O)c1ccc(cc1)N	0
ZINC08020434	COc1ccccc1CCNS(=O)(=O)c1ccc(cc1)N	0
ZINC08020531	CCOc1cc(ccc1O)CCNS(=O)(=O)c1ccc(cc1)N	0
ZINC08020801	COc1ccc2ccccc2c1CCNS(=O)(=O)c1ccc(cc1)N	0
ZINC08022150	Cc1nc2ccccc2n1S(=O)(=O)N1CCC(CC1)C	0
ZINC08046962	Cc1ccc(cc1)OCCN1c2c(cccc2C2(C1=O)OCCO2)C	0
ZINC08047312	CCCCc1ccc2c(c1)C1(C(=O)N2C)OCCO1	0
ZINC08061814	c1cc(sc1)c1nn(c(=S)n1C1CC1)C[NH+]1CCCC1	0
ZINC08066273	CCOc1ccccc1NC(=O)C[N@H+](C)Cc1ccc(cc1)SC	0
ZINC08090928	Cc1ccccc1n1c(nnc1SCC#N)c1c[nH]c2c1cccc2	0
ZINC08126160	CSCC[C@@H](C(=O)Nc1ccc(cc1)CC#N)NC(=O)N	1
ZINC08131826	C[C@@H](c1ccccc1)N1C[C@H](CC1=O)C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC08132590	c1ccc2c(c1)CCN(C2)S(=O)(=O)c1ccc(c(c1)C(F)(F)F)F	0
ZINC08136497	c1cc(c(cc1NC(=O)C[C@H]1CCC=C1)C(F)(F)F)Cl	0
ZINC08140517	C[C@@H]1CCCC[C@@H]1NC(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC08156666	c1ccc(c(c1)c1nnc(n1N)SCCCOc1ccc(cc1)F)Cl	0
ZINC08167169	CN([C@@H]1CCCc2c1cccc2)S(=O)(=O)c1ccc2c(c1)OCCO2	0
ZINC08181021	c1cc(ccc1C(=O)NCCC(=O)N1CCCCC1)Br	0
ZINC08181786	CCOc1ccccc1/C=C/C(=O)N[C@@H](C)c1ccccc1	0
ZINC08197737	CC[C@H](C)[C@@H](C(=O)N)NC(=O)OC(C)(C)C	0
ZINC08216611	CC(C)CCOc1ccc(cc1)/C=N/N1CC(=O)NC1=O	0
ZINC08220697	C(CCl)O	0
ZINC08226526	CC(C)/[NH+]=C(\N)/SCc1cc(cc2c1OCOC2)Cl	0
ZINC08231937	C[C@@H](C(=O)NC(=O)N)OC(=O)[C@H](C)Oc1ccccc1	0
ZINC08237841	CNC(=O)/C(=C/c1ccc(cc1)OCC#N)/C#N	0
ZINC08241654	Cc1ccc(c(c1)O)NC(=O)c1ccc2c(c1)C(=O)N(C2=O)CC=C	0
ZINC08253140	CCOCCC[NH2+]Cc1cc(c(c(c1)Cl)OCC)OCC	0
ZINC08253751	CCOc1cc(cc(c1OCC(=O)N)Cl)C[NH2+]CC(C)C	1
ZINC08261658	COc1cccc(c1)N1C[C@H](CC1=O)C(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC08274573	c1cc(ccc1CCNC(=O)[C@H]1Cc2cc(ccc2O1)Cl)S(=O)(=O)N	1
ZINC08275727	c1ccc2c(c1)C[C@@H](CO2)C(=O)NCCc1ccc(cc1)Cl	0
ZINC08282358	C=CCn1c(=O)c2ccccc2nc1SCCCC#N	0
ZINC08286486	c1cc(ccc1OCCCn1cnc2c(c1=O)ccs2)Cl	0
ZINC08286922	CCOc1ccccc1C(=O)NCC(=O)Nc1ccc(cc1)C	0
ZINC08288454	Cc1cccc(c1)OCCCC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC08288465	c1cc(cc(c1)S(=O)(=O)N)NC(=O)CC1CCCC1	0
ZINC08288476	c1cc(cc(c1)S(=O)(=O)N)NC(=O)CCCOc1cccc(c1)Br	1
ZINC08295176	CC(C)CCNC(=O)C[C@@H]1C(=O)N/C(=N/c2cccc(c2)Br)/S1	0
ZINC08316194	c1cc(cc(c1)C(=O)NNC(=O)c1cc2c(s1)CCCCCC2)C#N	0
ZINC08317258	c1cc(ccc1OCC[N@H+]1CC[C@@H](CC1)C(=O)N)F	1
ZINC08318365	Cn1c[nH+]c(c1Sc1nnc(o1)c1ccco1)[N+](=O)[O-]	0
ZINC08324643	c1cnoc1CSc1nnc(s1)N	0
ZINC08325325	CCOc1cccc(c1)CNn1cn[nH]c1=S	0
ZINC08325585	CCOc1ccccc1C[NH2+]C1CC1	0
ZINC08327685	c1ccc(c(c1)CSCCNC(=O)c1cc(ccc1Cl)S(=O)(=O)N)F	1
ZINC08328823	C[C@H](C(=O)N)Sc1nc2ccccc2c(n1)Nc1ccccc1	0
ZINC08338740	Cc1ccc(c(c1)O)C(=O)O[C@@H](C)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC08340917	c1ccc2c(c1)c(c[nH]2)CCC(=O)NCCC1=CCCCC1	0
ZINC08343587	c1cc(oc1)CNC(=O)NC(=O)CSc1nnc(o1)C[NH+]1CCCC1	0
ZINC08378410	c1cc(cc(c1)S(=O)(=O)N1CCOCC1)NC(=N)NC(=N)N	0
ZINC08393831	CC(=O)Nc1ccc(cc1)SCC(=O)N1CCCC1	0
ZINC08398603	CCCCCCCCCCCCCCCCCCC	0
ZINC08400954	c1cc(sc1)c1nnc2n1N=C(CS2)N	0
ZINC08401130	COCc1nnc(n1N)SCc1ccccc1Cl	0
ZINC08402578	Cc1nnc(n1N)N/N=C/c1cc(cc(c1[O-])I)I	0
ZINC08406495	c1cc(ccc1C(=O)NCCCNc1cc[nH+]c2c1ccc(c2)Cl)Cl	0
ZINC08414232	Cc1ccc2c(c/c(=[NH+]/N)/[nH]c2c1)C	0
ZINC08428152	CN(CC(=O)N1CCOCC1)C(=O)CCl	0
ZINC08435456	CCOC(=O)[C@H]1C(=NC2=C([C@H]1c1cc(cs1)Br)C(=O)CC(C2)(C)C)C	0
ZINC08435937	c1ccc(cc1)C(=O)Cn1c(=S)oc(n1)c1ccccc1N	0
ZINC08456632	COCCN(CCOC)C(=O)CSc1[nH]c(=O)c2ccsc2n1	0
ZINC08470012	COc1cc(cc(c1OCC(=O)N)Br)C[NH2+]Cc1ccc(cc1)F	1
ZINC08472980	COc1ccc(c(c1)O)C1=NN[C@H](C1)c1ccccc1Cl	0
ZINC08474845	CCCc1ccc(cc1)C(=O)CSc1nnc(n1C)c1ccoc1C	0
ZINC08480404	Cc1cccc(c1C)n1ccnc1SCC(=O)OCC(=O)N	0
ZINC08486825	CONC(=O)Cc1coc2c1c1ccccc1cc2	0
ZINC08496864	CSc1ccc(cc1)C[NH2+]CCc1ccc(cc1)S(=O)(=O)N	0
ZINC08505565	CCOC(=O)c1c(oc(c1C(=O)N)NC(=O)CSc1nc(cs1)C)C	0
ZINC08514125	c1cc(ccc1[C@H]1c2c(nc(=S)[nH]c2N=C2C1=C([O-])CCC2)N)Cl	0
ZINC08549018	Cc1cc(c2cc(ccc2[nH+]1)F)N	0
ZINC08549382	Cc1cc(n(n1)c1cccc(c1C)Cl)N	0
ZINC08555145	CC(=O)NC(=S)NNC(=O)CNC(=O)C1CCCCC1	0
ZINC08558859	CCOC(=O)c1cnc2nc(nn2c1N)C	0
ZINC08564545	COC(=O)NNC(=O)c1ccc(cc1)OCCc1ccccc1	0
ZINC08565703	CCCCCCOc1ccc(cc1Br)C(=O)N	1
ZINC08567095	Cc1cc(cc(c1O[C@H](C)C(=O)N[C@H](C)c1ccccc1)C)Br	0
ZINC08568640	Cc1cc(ccc1NC(=O)CCC(=O)OCCOC)[N+](=O)[O-]	0
ZINC08576550	CCOC(=O)/C=C/C(=O)/N=C(\N)/N=C(/N)\Nc1ccccc1O	0
ZINC08576602	c1cc(c(cc1[N+](=O)[O-])/C=N\c1c(c2c(s1)CCCC2)C(=O)N)[O-]	0
ZINC08602601	CC(=O)OC[C@H]1[C@@H]([C@@H]([C@H]([C@H](O1)OC)OC(=O)C)OC(=O)C)OC(=O)C	0
ZINC08609957	CC1=C([C@H](n2c(=N1)[nH+]c[nH]2)c1ccccc1Br)C(=O)N	0
ZINC08615652	Cc1cc(nc2nc(nc([S-])c12)N)C	0
ZINC08616086	Cn1c2c(c(=S)[nH]c1=[NH2+])[nH]c[nH+]2	0
ZINC08617899	Cc1cc2c(c(=O)n1CCOC)[C@H](C(=C(O2)N)C#N)c1cccnc1	0
ZINC08626754	COc1cccc(c1)n1cnc2c1nc[nH]c2=O	0
ZINC08651826	CC(C)(C)OC(=O)N[C@@H](Cc1c[nH]c[nH+]1)C(=O)N1CCC[C@@H]1C(=O)N	0
ZINC08651827	CC(C)(C)OC(=O)N[C@H](Cc1c[nH+]c[nH]1)C(=O)N1CCC[C@H]1C(=O)N	0
ZINC08651876	Cc1cc(c(cc1Cl)Cl)S(=O)(=O)Nc1[nH]c(=[NH2+])[nH]n1	0
ZINC08655126	Cc1c(cc(cc1[N+](=O)[O-])[N+](=O)[O-])c1nnc(o1)N	0
ZINC08664608	C[C@H]1[C@@H](c2ccccc2N1)NC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC08682769	CCCC/[NH+]=C(/NC1CCCC1)\S	0
ZINC08684295	c1cc(ccc1N/C(=[NH+]/C[C@@H]1CCCO1)/[S-])S(=O)(=O)N	0
ZINC08684884	c1cc(ccc1N/C(=[NH+]\c1ccc(c(c1)F)F)/[S-])S(=O)(=O)N	0
ZINC08700311	CC(C)(C)OC(=O)[C@H](Cc1ccc(cc1)N)NC(=O)OC(C)(C)C	0
ZINC08701548	COc1ccc(cc1n1cccc1)N	0
ZINC08702219	c1cc(ccc1NCc1ccc(o1)C(=O)[O-])S(=O)(=O)N	0
ZINC08702224	c1ccc(c(c1)Oc1ccc(cc1)NCc1ccc(o1)C(=O)[O-])Cl	0
ZINC08702580	Cc1ccc(c(c1)N)OCCOC	0
ZINC08703193	c1ccc(cc1)OCCNc1ccccc1C(=O)NN	1
ZINC08703214	Cc1cccc(c1)OCCNc1ccc(cc1C(=O)NN)C	1
ZINC08703238	Cc1cc(c(n1c1cc(ccc1OC)OC)C)C(=O)[O-]	0
ZINC08703349	c1ccc2c(c1)nc(s2)c1ccc(c(c1)N)N1CCOCC1	0
ZINC08704601	C=CCOc1ccc(cc1)[C@@H]1NC(=[NH2+])Nc2n1c1ccccc1n2	0
ZINC08704617	CN(C)c1nc(nc(n1)N)COC(=O)c1ccc2c(c1)scn2	0
ZINC08705112	Cc1c(sc2c1c(nc(n2)COC(=O)c1c(cccc1F)F)N)C	0
ZINC08705327	Cc1c(c(c(nc1C)SCC(=O)NC[C@H]1CCCO1)C(=O)N)C	0
ZINC08708146	c1cc(ccc1F)S(=O)(=O)NCCC(=O)N	1
ZINC08708891	CC[C@H](C)n1c(cn2c1nc1c2c(=O)n(c(=O)n1C)CCCO)C	0
ZINC08710028	C[C@H](C(=O)NC(=O)N)Sc1ncc(n1C1CC1)c1ccccc1	0
ZINC08714815	CCOc1cc(ccc1S(=O)(=O)[N-]c1cccnc1)C	0
ZINC08717078	CCOc1ccc2c(c1)c(O)c(/C=[NH+]/Cc1cccs1)s2	0
ZINC08719696	Cc1c(c(n(n1)c1ccccc1)N)[C@](c1nccn1C)(C(F)(F)F)O	0
ZINC08723637	CC(C)OCCCNC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC08726443	Cc1c(c(n2c(n1)nc(n2)N)C)CC(=O)NCc1ccccc1	0
ZINC08728876	CCCCOc1ccccc1CCC[NH3+]	0
ZINC08730366	C[C@H](COC)Oc1ccc(cc1N)Cl	0
ZINC08730462	CCSc1nc2ccccc2c(=O)n1N	0
ZINC08730740	CCCCc1nc([nH]n1)N	0
ZINC08731279	Cc1cccc(c1)OCCCNc1ccc(cc1C(=O)[O-])Cl	0
ZINC08732351	c1cc(ccc1c1nnc([S-])n1N)I	0
ZINC08739134	CCCCN1C(=O)/C(=C(\C)/NNC(=O)N)/C(=NC1=O)[O-]	1
ZINC08740367	c1nc(c2c(n1)n(c(n2)N1CCOCC1)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC08743937	Cc1c(c(n[nH]1)N)c1ccccc1	0
ZINC08751261	CCn1c(nnc1SCc1cc(on1)c1ccccc1)CCC(=O)N	0
ZINC08761976	c1ccc2c(c1)C(=NS2(=O)=O)NCCCC(=O)O[C@@H]1CCOC1=O	0
ZINC08762325	CCOC(=O)[C@@H]1CCCCN1C(=O)COc1ccc(cc1C(=O)N)Cl	0
ZINC08769401	CCOc1ccc2c(nc(nc2c1)/N=C\1/NCCC(=N1)[O-])C	0
ZINC08772572	C[C@@H](C(=O)Nc1c(ccs1)C(=O)N)OC(=O)c1ccc(cc1)OC	0
ZINC08778432	C[C@@H](C(=O)Nc1c(ccs1)C(=O)N)OC(=O)c1c(cccc1Cl)F	0
ZINC08781282	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)[P@@](=O)(O)[O-])N	0
ZINC08783384	CCOC(=O)C1=C(Oc2cc(oc(=O)c2[C@@H]1c1ccccc1Br)C)N	0
ZINC08785982	Cc1cc(ccc1Cl)OCCn1c2ccccc2nc1C(C)(C)O	0
ZINC08786176	Cc1cccc(c1OCCCCn1c2ccccc2nc1CCO)C	0
ZINC08792555	Cc1ccc(cc1)n1c2c(c3c(c1=O)COC(C3)(C)C)c(ncn2)N	0
ZINC08816133	c1cc(ccc1[C@@H]1OC[C@]2(C[C@@H]3C[C@H]2C=C3)CO1)N1CCOCC1	0
ZINC08830057	CCCCCOC[C@@H]1C[C@H](C(=O)O1)C/C(=N/NC(=S)N)/C	0
ZINC08845696	Cc1c2c(n[nH]1)OC(=C([C@@H]2c1ccc(c(c1)Cl)Cl)C#N)N	0
ZINC08848336	c1ccc2c(c1)nc(s2)C[N@@H+]1CCCC[C@H]1C(=O)N	0
ZINC08851302	c1ccc(c(c1)C(=O)N)NC(=O)COC(=O)c1cccc(c1Cl)Cl	0
ZINC08873280	COCc1c(n(nn1)c1c(non1)N)C(=O)N/N=C/[C@@H]1CCC=CC1	0
ZINC08875191	CC(C)CNC(=O)c1csc(n1)NC(=O)c1c(cccc1F)F	0
ZINC08877147	CCn1c(nnc1SCc1ccccc1[N+](=O)[O-])c1cccc(c1)C	0
ZINC08878036	CCOc1ccc(cc1)[C@@H]1C2=C(CN(C2=O)CCCOC)NC(=O)N1	0
ZINC08904234	Cc1cccc(c1OC)C(=O)Nc1nc2ccc(cc2s1)C(=O)OC	0
ZINC08906750	c1cc(cc(c1)OCC(=O)[O-])NC(=O)CSCc1ccc(c(c1)Cl)Cl	0
ZINC08925800	c1ccc(c(c1)c1csc(n1)NC(=O)C[S@](=O)c1ccc(cc1)Br)Cl	0
ZINC08939024	CCONC(=O)c1ccc2c(c1)NC(=O)CS2	0
ZINC08945649	COc1ccnc(n1)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC08947652	CCCNc1c2cnn(c2nc(n1)SCC)CCNC(=O)C(C)(C)C	0
ZINC08959152	CCCS[C@@H]1C(=C(C(=O)N1Cc1ccccc1)C)C	0
ZINC08968756	COc1ccccc1c1cc([nH]n1)C(=O)NN	0
ZINC08969019	COc1ccc(cc1)[C@H]1NC(=[NH+]c2n1c1ccccc1n2)N	0
ZINC08973293	Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1)F)C#N)N	0
ZINC08974954	CCOc1ccc(cc1)NC(=[NH2+])Nc1nc(c(c(n1)O)C)C	0
ZINC08976648	CSc1cccc(c1)C(=O)Nc1c2c(no1)CCCC2	0
ZINC08981640	c1ccc(cc1)/C=C/c1[nH]c(nn1)[S-]	0
ZINC08990198	CCOC(=O)C(=O)Nc1c(c(c(s1)C(=O)N)C)C(=O)OC	0
ZINC08990654	CCCc1nnc2n1nc(s2)c1cc2ccccc2[nH]1	0
ZINC08992155	CCOc1ccc(cc1)NC(=O)c1c(n(nn1)c1ccc(cc1)C)N	1
ZINC08993051	Cc1n[nH]c(=S)n1c1cccnc1	0
ZINC09010300	C=CCOc1cccc(c1)/C=C\c1[nH]c(=O)c(c(n1)O)[N+](=O)[O-]	0
ZINC09018556	CC(C)c1cc(=O)[nH]c2n1c(nn2)SCC(=O)N	0
ZINC09043918	CCCCc1c2c(c3c(n[nH]c3n1)N)CC(OC2)(C)C	0
ZINC09047508	CC(C)[C@H]1C[C@](CCO1)(CC[NH2+]Cc1ccco1)Cc1ccccc1	0
ZINC09048442	Cn1cc(c(=O)n(c1=O)C)S(=O)(=O)NCCSCc1ccsc1	0
ZINC09051500	COc1cc(cc(c1OC)OC)NC(=O)C[N@@H+]1CCCC[C@H]1C(=O)N	0
ZINC09087415	Cc1ccccc1[C@H]1[C@@H](C(=O)NC(=C1C#N)SCC(=O)N)C(=O)OC	0
ZINC09087589	CCOC(=O)c1c[nH]c2ccc(cc2c1=O)C(=O)OC	0
ZINC09089871	COCc1cc(=O)[nH]c(n1)N1CCN(CC1)c1ccccc1	0
ZINC09109243	CC(=O)N[C@@](C(=O)OC)(C(F)(F)F)Nc1nc2ccc(cc2s1)Cl	0
ZINC09113463	Cc1ccn2c(c1)nc(cc2=O)COc1ccc(cc1)SC	0
ZINC09114108	CCCCn1c(c(c(=O)[nH]c1=O)N(CCC)C(=O)[C@@H]1CCC=CC1)N	1
ZINC09114482	CCOc1ccccc1CSCc1nc(nc(n1)N)N	0
ZINC09115373	C[C@@H](C(=O)NC(=O)N)Sc1ncc(n1CC(C)C)c1ccc(cc1)F	0
ZINC09154963	C[C@H]1C(=O)Nc2cc(ccc2S1)C(=O)N(C)CCOc1ccccc1	0
ZINC09157914	C[C@H](C(=O)N1CCOCC1)OC(=O)c1cc(ccc1N)Br	0
ZINC09161394	C1COCCN1c1c(c(nc(n1)NCCOCCO)N)[N+](=O)[O-]	0
ZINC09188463	Cc1cccc(c1)N1C(=O)/C(=C/c2ccc(cc2)C(C)(C)C)/SC1=S	0
ZINC09189620	C[C@@H](c1ccccc1)NC(=O)c1c(c2cccnc2s1)N	0
ZINC09189657	COC(=O)c1cc(ccc1Cl)NC(=O)c1c(c2cccnc2s1)N	0
ZINC09194005	CCOc1cc(cc(c1OCC)Br)CNc1[nH]ncn1	0
ZINC09204231	Cc1cc(no1)C(=O)Nc1c2ccccc2sc1C(=O)OC	0
ZINC09209380	C([C@H]1[C@H]([C@@H]([C@H](O1)n1c2c(c(=O)[nH]c(n2)N)nc1Br)O)O)O	0
ZINC09218741	c1ccc(c(c1)C(=O)N)NC(=O)c1c(cccc1Cl)F	0
ZINC09221275	c1cc(ccc1CC#N)OC[C@H](CSc1nc(c2ccsc2n1)N)O	0
ZINC09233259	CC[C@H](C)NC(=O)C(=O)Nc1ccc(cc1)C	0
ZINC09236910	CCOc1cc(cc2c1oc(=O)c(c2)C(=O)N)Br	1
ZINC09251748	CCc1cccc(c1)NC1=NS(=O)(=O)C(=C1C)c1ccc(cc1)OC	0
ZINC09253489	CN(C)c1nc(nc(n1)N)COc1ccc(cc1)SC	0
ZINC09254139	c1cc(=O)n(cc1[N+](=O)[O-])C[C@@H](CCC#N)C#N	0
ZINC09254145	c1cc2c(cc1Cl)c(=O)n(cn2)C[C@H](CCC#N)C#N	0
ZINC09264033	c1ccc(c(c1)C(=O)OCC(=O)c1ccc(cc1)Br)N	0
ZINC09287554	CCCCC(=O)NN/C(=C/1\C(=NC(=O)NC1=O)[O-])/CC	0
ZINC09287639	CCc1c(c2nnc(c(n2n1)N)C(=O)OCC)c1ccc(cc1)Br	0
ZINC09290014	COCc1c(c(n2c(n1)ncn2)N)c1ccc(cc1)OC	0
ZINC09290045	COCc1c(c(n2c(n1)ncn2)N)c1ccccc1OC	0
ZINC09291209	c1cnc([nH]c1=O)SCCC(=O)[O-]	0
ZINC09305147	CC(C)N1c2ccccc2[C@H](C1=O)NC(=O)C(=O)NCCOC	0
ZINC09306585	Cc1c(n(c2c1c1nc(nn1cn2)C)Cc1cccnc1)C	0
ZINC09306867	CCOCCCn1c(c(c(c1N)S(=O)(=O)c1ccccc1)C)C	0
ZINC09312216	CC1(Cc2c(sc3c2c(=O)[nH]c(n3)n2c(c(cn2)C#N)N)CO1)C	0
ZINC09316014	Cn1cc(cc1C(=O)OCc1nc(nc(n1)N(C)C)N)S(=O)(=O)N	0
ZINC09316211	c1ccc(c(c1)c1nnc(n1N)SCCOc1ccc(cc1)Br)Cl	0
ZINC09318020	Cc1c(cccc1Cl)NCCn1c[nH+]c2c1c(=O)n(c(=O)n2C)C	0
ZINC09319847	Cc1ccc(cc1)S(=O)(=O)c1c(c(sc1SC)C(=O)OC)N	0
ZINC09322870	Cc1ccc(c(c1)CN1CCc2c1ccc(c2)S(=O)(=O)N)C	0
ZINC09323711	COCCN1C(=O)/C(=C\c2c[nH]c3c2cc(cc3)Br)/SC1=O	0
ZINC09341020	COCCN1[C@@H]2CS(=O)(=O)C[C@H]2N(C1=S)c1cccc(c1)C(F)(F)F	0
ZINC09378169	C[C@@H]1CC[C@H]([C@@H](C1)[NH2+]CCCCCc1c(c([nH]n1)N)C#N)C(C)C	0
ZINC09378185	CC[C@@H]1CC[C@@H](CC1)[NH2+]CCCCCc1c(c([nH]n1)N)C#N	0
ZINC09379229	c1ccnc(c1)CNS(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC09389105	CC1(CNC(=NC1)SCc1cc(cc2c1OCOC2)F)C	0
ZINC09418398	C1CCc2c(c(c(n(c2=S)CCOCCO)N)C#N)C1	0
ZINC09418922	c1ccc2c(c1)c(=[NH2+])n(c(n2)S)C[C@@H]1CCCO1	0
ZINC09420138	Cc1c2c(c3c(c(sc3n1)C(=O)NC[C@@H]1CCCO1)N)CCCC2	0
ZINC09422493	c1cc(sc1)c1cc(c(c(n1)SCCC(=O)N)C#N)C(F)(F)F	1
ZINC09422969	CC(C)(C)c1cc(c(c(n1)SCCc1ccccc1)C#N)C(F)(F)F	0
ZINC09423326	Cc1c(n(c2c1c(N)[n+](cn2)Cc1ccccn1)CCO)C	0
ZINC09426063	CC(C)c1cc(ccc1OC)S(=O)(=O)Nc1ccc(cc1F)Br	0
ZINC09436439	c1cc(oc1)c1cc(no1)COCC(=O)N1CCCC1	0
ZINC09458767	CS(=O)(=O)N[C@@H]1CN(C[C@H]2[C@@H]1OCCC2)c1ncccn1	0
ZINC09471246	Cc1csc(n1)C[N@@H+]1C[C@@H]2COC[C@@H]([C@@H]2C1)c1nc(no1)C	0
ZINC09472303	Cc1c(c(sc1C(=O)OC)NC(=O)c1ccc(cc1)[N+](=O)[O-])C(=O)N	0
ZINC09472405	Cc1c(c(sc1C(=O)OC)NC(=O)C(C)(C)C)C(=O)N	0
ZINC09472503	Cc1c(c(sc1C(=O)OC)NC(=O)c1cccc(c1)SC)C(=O)N	0
ZINC09472510	CCSc1ccc(cc1)C(=O)Nc1c(c(c(s1)C(=O)OC)C)C(=O)N	0
ZINC09476934	Cc1ccc(cc1)c1nc(cs1)C(=O)N[C@H](C)C(=O)N	0
ZINC09494477	CCn1c(nnc1SCC(=O)N[C@@H](C)C(C)C)c1ccncc1	0
ZINC09498444	c1cscc1C(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC09513097	Cc1ccc(cc1S(=O)(=O)N)NC(=O)COC(=O)c1cccc(c1)O	0
ZINC09548505	c1ccc2c(c1)c(nc(n2)COC(=O)c1cc(cnc1)Br)N	0
ZINC09550337	c1ccc(c(c1)S(=O)(=O)CCC(=O)NN1CCOCC1)Cl	0
ZINC09563479	CCCC(=O)/N=c\1/n(c2ccc(cc2s1)F)CCSC	0
ZINC09570360	COc1ccc(cc1)n1c(nnn1)CNC(=O)c1ccccc1F	0
ZINC09574101	CCOC(=O)[C@@H](C)Sc1nnc2n1CCN2c1ccc(cc1)F	0
ZINC09575412	Cc1c(oc2c1c(=[NH2+])n(cn2)CCC[NH+](C)C)C	0
ZINC09583887	CCc1ccccc1Nc1nc(nc(n1)N)C[N@H+]1CC[C@@H](CC1)C	0
ZINC09592661	Cc1c(c(n(n1)c1ccccc1)Cl)CSc1nnc(s1)N	0
ZINC09619449	CC(C)Sc1cccc(c1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC09625637	COCCn1c2ccc(cc2s/c/1=N\C(=O)c1ccno1)S(=O)(=O)N	0
ZINC09643709	c1cc(c(cc1c1csc(n1)NC[C@@H]1CCCO1)C(=O)N)O	0
ZINC09647947	C[C@H](C(=O)Nc1c(c2c(s1)CCC2)C(=O)N)OC(=O)c1cccs1	0
ZINC09659463	CC(C)(C)C(=O)Nc1nc(cs1)CC(=O)NCc1cccc(c1)OC	0
ZINC09668772	CCCOc1ccc(cc1)[C@@H]1n2c(NC(=[NH+]1)N)nc1c2cccc1	0
ZINC09761169	CCc1ccc2c(c1)c(=O)c(c[nH]2)C(=O)OCC	0
ZINC09763513	COc1ccc(cc1[C@H]1[C@@H]2CC=C[C@@H]2c2cc(cc(c2N1)F)Br)Br	0
ZINC09820274	c1ccc(cc1)CSCC(=O)N1c2ccccc2C[C@@H]1C(=O)N	1
ZINC09826417	C[C@H](C(=O)NN)OC	0
ZINC09836523	Cc1c(c([nH]c1C(=O)Cn1c2ccccc2oc1=O)C)C(=O)OC	0
ZINC09853138	c1cc(oc1)c1ccc(nn1)OCCNC(=O)c1ccc(cc1)F	0
ZINC09865747	CC(=C)COc1ccc(cc1)C(=O)Nc1ccc(cc1)OCC=C	0
ZINC09877816	c1cc(ccc1CNC(=O)NC1CCCCCCC1)S(=O)(=O)N	0
ZINC09885265	Cc1ccn2c(c1)nc(cc2=O)CSCc1ccc(c(c1)Cl)Cl	0
ZINC09913851	C[C@H](C(=O)N)OC(=O)c1cc2c(c(c1)Cl)OCO2	0
ZINC09925728	c1cc(c(cc1C(=O)N)Br)OC[C@@H]1CCCO1	0
ZINC09925814	c1cc(c(cc1C(=O)[O-])SCCO)N	1
ZINC09970327	CC1([C@]([C@]([C@]([C@@H](O1)O)(C)O)(C)O)(C)O)C	0
ZINC09970609	c1ccc(cc1)c1ccc2c(c(sc2n1)c1ccc(cc1)C#N)N	0
ZINC09970752	CC1([C@@H]2CC[C@]1([C@@H](C2)OC[C@@H](C[NH2+]C(C)(C)CO)O)C)C	0
ZINC09972266	Cc1cc(cc(c1)NC(=[NH2+])NCCCn1ccnc1)C	0
ZINC10025108	CCCN([C@H]1CCS(=O)(=O)C1)C(=O)[C@H](C(C)C)NC(=O)c1ccco1	0
ZINC10028140	Cc1c(c([nH]c1C(=O)O[C@@H](C)C(=O)OC)C)C(=O)OC	0
ZINC10038431	CCOc1cc(ccc1OC)C(=O)Nc1ccc(cc1)I	0
ZINC10077401	CCCCCNC(=O)NCc1ccc(cc1)S(=O)(=O)N	1
ZINC10079282	CCC[C@H](C)NC(=O)NCc1ccc(cc1)OC	0
ZINC10100332	c1ccnc(c1)COC(=O)c1ccc(cc1)NC(=O)N	0
ZINC10121547	CCOCCOc1cccc(c1)C(=O)NC(=S)Nc1ccccc1	0
ZINC10151888	Cc1nc2ccc(cc2c(=O)n1C)N	0
ZINC10153588	Cc1ccc(cc1[N+](=O)[O-])NC(=O)C[C@H]1C(=O)N[C@H]2CCCC[C@@H]2[NH2+]1	0
ZINC10163939	c1ccc2c(c1)c(n[nH]2)C(=O)NCc1ccc(cc1)CS(=O)(=O)N	0
ZINC10213569	Cc1c(c(on1)N)C(=O)O[C@H](C)C(=O)NC(=O)Nc1ccccc1	0
ZINC10217235	c1ccc2c(c1)c(c(s2)C(=O)Nc1ccc2c(c1)scn2)Cl	0
ZINC10219618	COc1ccc(cc1)SCCC(=O)Nc1c(ccs1)C(=O)N	1
ZINC10220572	c1cc(c(cc1Cl)S(=O)(=O)NC[C@H]1COC2(O1)CCCC2)Cl	0
ZINC10230967	Cc1nnc(s1)S[C@@H](C)C(=O)Nc1nc2ccccc2s1	0
ZINC10233513	CCCCn1c(=O)c2c(n(c1=O)C)[nH+]c1n2cc(n1[C@H](C)CC)C	0
ZINC10255670	c1ccc2c(c1)C[C@H](N2C(=O)c1ccc(cc1)Cl)C(=O)N	0
ZINC10255715	c1ccc2c(c1)C[C@H](N2C(=O)COc1ccc(cc1Cl)Cl)C(=O)N	0
ZINC10269994	c1ccn2c(c1)cnc2S[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC10273043	Cc1ccccc1n1c(c(nn1)c1nc(no1)c1ccc(cc1)F)N	0
ZINC10277153	COc1cc(cc(c1)OC)C(=O)NCCC[NH+]1CCCCC1	0
ZINC10284093	Cc1cc(c(o1)C)C(=O)OCC(=O)Nc1nc(cs1)C	0
ZINC10291386	COC(=O)c1cccc(c1)C(=O)N(CC=C)CC=C	0
ZINC10294386	CC[C@@H](C)Oc1ccc(cc1)C(=O)NC(=S)NCc1cccs1	0
ZINC10314009	COc1cc(ccc1OCC(=O)N)C[NH2+]CCCn1ccnc1	1
ZINC10314777	Cc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1C)C(=O)N	0
ZINC10320853	c1ccc(cc1)[C@H](C(=O)N)Sc1ccc(cn1)C(F)(F)F	0
ZINC10330240	CCCn1c(=O)c2c(n(c1=O)C)[nH+]c1n2[C@@H](C(=NN1CCOC)C)C	0
ZINC10333124	C[C@@H]1C(=NNc2n1c1c(n2)n(c(=O)n(c1=O)CC(C)C)C)C	0
ZINC10336567	Cn1cccc1/C=N/n1c(nnn1)N	0
ZINC10337762	CCOc1cc(ccc1OC)c1nnn(n1)C	0
ZINC10339471	C(CSc1nc([nH]n1)N)C#N	0
ZINC10382156	CCOC(=O)c1c(nn(c1N)c1nc(cc(n1)C)C)C	0
ZINC10382750	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)Nc1ccccc1F	0
ZINC10408078	C[C@@H](C(=O)Nc1cccc(c1)S(=O)(=O)N(C)C)Sc1ccc(cc1)Cl	0
ZINC10408265	c1cc(cc(c1)F)CCC(=O)Nc1ccc(cc1)C#N	0
ZINC10422620	Cc1ccoc1C(=O)O[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC10435620	CN(C)CCC[NH2+]CC1CCCCC1	0
ZINC10435734	COc1ccc(cc1)C[NH2+]CCOCCO	0
ZINC10435888	CCC[C@H](c1ccccc1)[NH2+]Cc1ccc(c(c1)OC)OCC(=O)N	1
ZINC10436437	CCOc1c(cc(cc1OC)Br)C[NH2+]CCOCCO	0
ZINC10451198	CC(C)CC(=O)NC(=S)N[C@H]1CC[N@@H+](CC1)Cc1ccccc1	0
ZINC10454552	C[C@@H](C#N)OC(=O)c1cc(ccc1OC)S(=O)(=O)N	0
ZINC10462964	Cc1ccc(cc1)S(=O)(=O)NCCC(=O)NCCCCl	0
ZINC10475139	CCOc1ccc(cc1Br)C[NH2+]CCc1ccc(cc1)S(=O)(=O)N	0
ZINC10498178	CCSc1nnc(n1N)c1ccccc1OC	0
ZINC10505334	Cc1c(sc(c1C(=O)N)NC(=S)NC(=O)c1cc(cc(c1)Cl)Cl)C	0
ZINC10518512	CCOC(=O)c1ccc(cc1)S(=O)(=O)N[C@H](C)C(=O)N	0
ZINC10537225	CCCN(Cc1nc(no1)c1cccc(c1)C)S(=O)(=O)C	0
ZINC10544016	C[C@@H]1C[C@@H](C[N@@H+](C1)CCCNS(=O)(=O)C)C	0
ZINC10550949	COc1cc(c(cc1C(=O)OCc1ccc(cc1Cl)F)Cl)N	0
ZINC10601400	CCNS(=O)(=O)c1cccc(c1)C(=O)O[C@H](C)C(=O)N	0
ZINC10677161	COc1ccc(cc1)S(=O)(=O)N[C@@H](c1ccccc1)C1CC1	0
ZINC10681527	C[C@@H]1CN(CCO1)S(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC10685837	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)O[C@H](C)C(=O)c1ccccc1	0
ZINC10706972	c1cc(ccc1CNC(=O)c1ccc2c(c1)CCCC2)CS(=O)(=O)N	0
ZINC10752913	Cn1cc(c(=O)n(c1=O)C)S(=O)(=O)N[C@H]1CCc2c1cccc2	0
ZINC10809731	CCCCN(c1c(n(c(=O)[nH]c1=O)CCC)N)C(=O)Cn1ccnc1	1
ZINC10810525	CS(=O)(=O)c1ccc(cc1)c1csc(n1)c1ccccc1N	0
ZINC10868574	CCOCCSc1nc2c(c(cs2)c2cccs2)c(=O)n1C	0
ZINC10875460	COc1ccc2cc(c(nc2c1)Cl)COC(=O)c1ccc(c(c1)N)Cl	0
ZINC10892063	CCCn1c(cc(c1C)c1csc(n1)NC(=O)c1ccccn1)C	0
ZINC10906158	COc1cc(ccc1OCC(=O)N)C(=O)OCc1ccccc1C#N	0
ZINC10911767	CC(C)c1ccc(cc1)Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F	0
ZINC10931186	c1cc(sc1C(=O)COC(=O)c1c(ccs1)S(=O)(=O)N)Cl	0
ZINC11040786	CCCOC(=O)c1ccc(cc1)NCC(=O)Nc1cccc(c1)C	0
ZINC11070054	c1cc(ccc1CC(=O)OCc1nc(nc(n1)N)N)C(F)(F)F	0
ZINC11105533	COc1ccc(cc1)CCOC(=O)c1ccc(c(c1)S(=O)(=O)N)OC	0
ZINC11159140	c1ccc(cc1)/C=C/CS/C(=N/C[C@@H]1CCCO1)/N	0
ZINC11159187	c1cc(cc(c1)C#N)CS/C(=N/C[C@@H]1CCCO1)/N	0
ZINC11180092	c1ccc2c(c1)nc(s2)CCCNC(=O)c1c(nccn1)N	1
ZINC11208142	Cc1cc(ccc1NC(=O)CSc1nnc(c(=O)n1N)C)I	0
ZINC11252993	Cc1cc2c(cc(=O)oc2cc1C)CSC(=[NH2+])N1CCOCC1	0
ZINC11255038	c1cc(ccc1C/[NH+]=C(/c1c(nccn1)N)\O)COCC(F)(F)F	0
ZINC11385419	CC(C)Sc1nnc(n1N)c1ccc(cc1)F	0
ZINC11468629	CCCc1n[nH]c(n1)SCc1nc(nc(n1)Nc1ccc(cc1)F)N	0
ZINC11548523	CN(C)/C=C\1/C(=NC(=N1)SCC#C)[O-]	0
ZINC11557353	c1cc(cc(c1)NC(=O)c1ccc(cc1)I)C(=O)N	0
ZINC11562296	COCCN(Cc1cccs1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC11563298	CC(C)Cn1c(=O)c2cc(ccc2nc1SC[C@@H]1CCCO1)Br	0
ZINC11564852	CC(C)Cn1c(c(c(=O)[nH]c1=O)N(CCOC)CC1CCCCC1)N	0
ZINC11565667	Cc1ccc(cc1)C(=O)COC(=O)c1cc(c(c(c1)OC)O)OC	0
ZINC11566803	COCCCn1c(c(c(=O)[nH]c1=O)C(=O)CCl)N	0
ZINC11568339	c1cc(cc(c1)N)c1csc(n1)c1ccc(cc1)Cl	0
ZINC11568712	c1cc(NCC[NH+]2CCOCC2)[nH+]cc1N	0
ZINC11572219	CC(C)Cn1c(c(c(=O)[nH]c1=O)C(=O)CSc1[nH]c(nn1)C1CC1)N	0
ZINC11585738	CC(C)(C)c1nnc(o1)CC[NH3+]	0
ZINC11592149	COc1ccc(cc1)CCSc1nnc(n1N)c1cccs1	0
ZINC11592373	c1ccc(cc1)N(CC#N)C(=O)CSc1nnc(n1N)c1ccco1	0
ZINC11592975	c1[nH+]c(nc(=O)n1[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC11612795	c1c(c(=[NH2+])nc2n1[C@H]1[C@@H](O2)[C@@H]([C@H](O1)CO)O)F	0
ZINC11614056	CC[C@@H](C)NS(=O)(=O)c1cc(c(cc1Cl)OCC)Cl	0
ZINC11615855	CCCCS(=O)(=O)Nc1ccc(c(c1)Sc1[nH]ncn1)O	0
ZINC11616919	C(CO)[C@H](Cc1[nH]c2c(n1)c(=O)[nH]c(n2)N)CO	0
ZINC11631178	Cc1cc(ccc1OC)C(=O)CCCC(=O)[O-]	0
ZINC11632151	c1cc(ccc1c1nc(cs1)c1ccc(cc1)Cl)N	0
ZINC11636549	C[C@@H]1C(=O)N(C(=S)S1)CCCCCC(=O)Nc1nccs1	0
ZINC11667911	COc1cccc2c1OC[C@@H](C2)[NH2+]CCc1ccccn1	0
ZINC11668200	c1cc(c(cc1C[N@@H+]1CCC[C@@H](C1)Nc1ccc2c(c1)OCO2)F)F	0
ZINC11669215	CNC(=O)NC(=O)CSc1nnc(n1N)c1ccco1	0
ZINC11680992	C=CCn1c2c(=O)[nH]c(nc2n(c1=O)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC11693666	CN(C)c1ccc(cc1)CCNS(=O)(=O)c1cccs1	0
ZINC11727206	CCOC(=O)[C@H]1CCCC(=O)N1c1ccc(cc1F)F	0
ZINC11729664	CCOC(=O)c1cnn(c1N)c1[nH]c(=O)cc(n1)C	0
ZINC11730023	CCN1c2ccc(cc2CCC1=O)C(=O)CCl	0
ZINC11730714	c1ccc2c(c1)OC[C@@H](O2)c1c(nnn1c1cccc(c1)Cl)C(=O)[O-]	0
ZINC11731205	Cc1c(nc(s1)N)c1ccc2c(c1)[nH]c(=O)o2	0
ZINC11731533	CC1(C[NH2+]CC(O1)(C)C)C	0
ZINC11737126	COc1ccc(cc1N)S(=O)(=O)N(CCO)CCO	0
ZINC11757162	c1cc2cnn(c2cc1N)CCO	0
ZINC11760412	CC(=O)c1cc([nH]c1)C(=O)O[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC11764644	c1ccc(cc1)[C@@H](C(=O)N)OC(=O)c1cc(ccc1F)Cl	0
ZINC11772884	Cc1c(cc2cc(ccc2n1)Cl)C(=O)Nc1ccc(c(c1)F)F	0
ZINC11789860	COCc1nc2cccnc2n1[C@@H]1CC[N@H+](CC1)C[C@H]1CCC=CC1	0
ZINC11799337	C[NH+](C)CCOc1ccc(cc1)C(=S)N	0
ZINC11801465	c1cc(ccc1OCCC(=O)[O-])S(=O)(=O)N	1
ZINC11802927	C[NH2+]C[C@@H](c1ccc(cc1)F)O	0
ZINC11818616	CCOC(=O)[C@@]1(CC[N@@H+](CC1)Cc1cccc(c1)SC)CCOC	0
ZINC11838355	COC[C@@H]1CC[N@@H+](C1)Cc1nc(no1)Cc1cccc(c1)F	0
ZINC11840113	C=CCNC(=O)[C@@H]1CCC(=O)N(C1)Cc1cccc(c1)F	0
ZINC11844113	Cc1c(nc(o1)c1cc(ccc1F)F)C[N@H+](C)[C@H](C)c1ccon1	0
ZINC11919966	COc1ccc(c2c1cccc2)N	0
ZINC11920285	c1cc(cc(c1)Br)Cn1ccc(n1)N	0
ZINC11950173	CC[C@]1(COCC[NH2+]1)C	0
ZINC11978536	CCOc1ccc(cc1)C[C@@H](C[NH3+])CO	0
ZINC11985080	Cc1cc2cc(c(nc2cc1C)Cl)CCl	0
ZINC11990602	CCCOC(=O)c1ccc(cc1)NC(=O)CSc1c(nnc(n1)O)C	0
ZINC12001175	CCCC[NH2+][C@@H]1CS(=O)(=O)C[C@@H]1S(=O)(=O)c1ccc(cc1)CC	0
ZINC12002354	CC(C)CCNS(=O)(=O)c1ccc(cc1)N1CCCCC1=O	0
ZINC12042876	Cc1cc(c(cc1S(=O)(=O)Nc1ccc(cc1)Cl)C)OC	0
ZINC12056629	c1cnc(nc1)N1CCC(CC1)[C@@H]1CC[N@H+](C1)Cc1ccoc1	0
ZINC12068305	CCOc1ccc(cc1)S(=O)(=O)Nc1ccc2c(c1)CCN2C(=O)C	0
ZINC12088083	CC(C)(C)OC(=O)N1CCC[C@H](C1)c1c(cc2ccccc2[nH+]1)N	0
ZINC12116749	CC1(CC(CC(C)(C)[NH2+]1)[N@@H+](Cc1ccccc1)Cc1nccn1C)C	0
ZINC12118134	C[C@@H]1Cc2cc(ccc2O1)C[N@@H+](CCC[NH+](C)C)Cc1ccccn1	0
ZINC12131818	Cc1cc2c(o1)c1cnn(c(=O)c1n2C)CC(=O)NCCOC	0
ZINC12137307	CCCCCOC(=O)C[C@@H]1C(=O)NCC[NH2+]1	0
ZINC12138148	CCOc1ccc(cc1Br)c1ccccc1	0
ZINC12141236	CC[NH+](CC)CCNS(=O)(=O)c1ccccc1OC(F)(F)F	0
ZINC12147902	C[C@H]1Cc2cc(ccc2O1)C[N@H+](CCCOC)Cc1ccccn1	0
ZINC12156118	COC(=O)[C@H]1CCc2ccccc2N1C(=O)c1cccs1	0
ZINC12158423	COCCNc1nnc(s1)c1ccccn1	0
ZINC12175531	C1[C@@H](C=CS1(=O)=O)NC(=S)NCCO	0
ZINC12182751	Cc1ccc(o1)c1cc(c(=O)n(n1)CC(=O)N1C[C@@H](O[C@H](C1)C)C)N	0
ZINC12183712	Cc1cc(c(o1)C)c1cc(c(=O)n(n1)[C@@H](C)C(=O)N)N	0
ZINC12186973	CCn1cc(c(n1)C)C[N@@H+](Cc1ccccc1)C[C@@H]1CCCO1	0
ZINC12187670	CC1(C(=O)Nc2cc(ccc2O1)S(=O)(=O)NCC[S@@](=O)C)C	0
ZINC12227617	c1cc2cnccc2c(c1)S(=O)(=O)N1CCOCC1	0
ZINC12241221	CC[C@H]1c2ccsc2CC[N@@H+]1Cc1ccc(c(c1)OCCOC)OC	0
ZINC12243725	CC1([C@@H]2CC[C@]3([C@H]1C2)CO3)C	0
ZINC12289197	CC1([C@H]2CC[C@@]1([C@@H](C2)OC[C@H](C[NH2+]C(C)(C)C)O)C)C	0
ZINC12289209	CC[C@H](C)[NH2+]C[C@@H](CO[C@@H]1C[C@@H]2CC[C@]1(C2(C)C)C)O	0
ZINC12290740	Cc1cc(nc(n1)C)N1CCN(CC1)C(=O)COC[C@@H]1CCCO1	0
ZINC12296994	C[C@@H](Cc1ccco1)NC(=O)COc1cccc2c1cc[nH]2	0
ZINC12301941	Cc1c([nH]cn1)C[N@@H+]1CCO[C@@H](C1)CCCC(C)C	0
ZINC12313249	Cc1ccc(cc1)n1c2c(cn1)c(=O)n(cn2)NC(=O)CCCCl	0
ZINC12314823	CCOC(=O)[C@]1(CCC[N@@H+](C1)Cc1cc(c(o1)C)C)CCOC	0
ZINC12318331	c1nc(c2c(n1)n(c(n2)Br)[C@H]1C[C@H]([C@H](O1)CO)O)N	0
ZINC12320956	CCc1cc(c(c(c1)CC)[C@@H]1C(=C(OC(=C1C#N)N)N)C#N)CC	0
ZINC12324028	COC(=O)/C=C(/C(=O)N)\N	0
ZINC12325051	COC(=O)/C=C(\C(=O)NCCO)/Nc1ccc(cc1)C(=O)[O-]	0
ZINC12336856	CC[C@@H](c1ccc(cc1)C1CCCCC1)C(=O)[O-]	0
ZINC12338869	c1cc(cc(c1)F)/C=C/C(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC12339621	c1cc2c(cc1N)nsn2	0
ZINC12343917	C=CCOc1ccc2ccccc2c1CNc1n[n-]nn1	0
ZINC12344004	CCOC(=O)c1cnc([nH+]c1N)N	0
ZINC12357779	CCCn1c(c(c(n1)C)Cl)N	0
ZINC12358657	C[C@]1([C@]([C@]([C@](O1)(C)n1cnc2c1nc(nc2N)N)(C)O)(C)O)CO	0
ZINC12358657	C[C@]1([C@]([C@]([C@](O1)(C)n1cnc2c1nc([nH+]c2N)N)(C)O)(C)O)CO	0
ZINC12358658	C[C@]1([C@@]([C@]([C@](O1)(C)n1cnc2c1nc(nc2N)N)(C)O)(C)O)CO	0
ZINC12360026	c1c(cnc(n1)O)Br	0
ZINC12360711	c1nc2c(=O)[nH]c(nc2n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)P(=O)([O-])[O-])N	0
ZINC12363043	C1C[C@H](OC1)CNc1nc(no1)c1c(non1)N	0
ZINC12370595	c1ccc(cc1)OCc1ccccc1N	0
ZINC12372556	Cc1c(n(c(c1S(=O)(=O)c1ccc(cc1)Cl)N)CC1CC1)C	0
ZINC12372564	Cc1c(n(c(c1S(=O)(=O)c1ccc(cc1)Cl)N)CCOC)C	0
ZINC12372584	Cc1c(n(c(c1S(=O)(=O)c1ccc(cc1)F)N)C[C@H]1CCCO1)C	0
ZINC12372611	Cc1c(n(c(c1S(=O)(=O)c1ccccc1)N)CC[NH+]1CCOCC1)C	0
ZINC12374671	c1cc(ccc1c1c(c([nH]c(=O)c1C#N)N)C#N)F	0
ZINC12374769	c1cc(ccc1c1nnn(n1)Cc1nnc(s1)N)Cl	0
ZINC12375727	c1ccc(cc1)/C(=N/O)/N	0
ZINC12378340	C[C@H]1CCC[C@@H](C)[N@@H+]1C[C@H](Cn1c2ccccc2c2c1cccc2)O	0
ZINC12384029	C[C@H](c1nnc(n1c1ccccc1)SCC(=O)N)Oc1ccccc1	0
ZINC12388868	COCCNC(=O)c1nc(no1)Cc1c[nH]c2c1cccc2	0
ZINC12394346	c1ccc2c(c1)ccn2c1ccc(cc1)N	0
ZINC12394872	Cc1cc(nc2c1c(=O)[nH]c(=S)n2C1CC1)C	0
ZINC12395982	CCOC(=O)Cn1c2c(c(n1)C)c(cc(n2)C)C(F)F	0
ZINC12397179	CCCn1ccc(n1)C(=O)N	1
ZINC12398436	CCOC(=O)c1c([nH]nc1S(=O)(=O)C)N	0
ZINC12398444	c1cc(ccc1c1csc(c1C(=O)N)N)F	0
ZINC12398962	c1cc(ccc1[C@@H](CCN1CCOCC1)N)F	0
ZINC12403756	CCOC(=O)c1ccc(cc1)OCC(=O)NN	0
ZINC12405106	C/C(=C/CO)/CC[C@H]1C(OC(O1)(C)C)(C)C	0
ZINC12405254	CCOc1ccc(cc1)/N=N\c1ccc(cc1N)N	0
ZINC12407657	CC(C)NC(=O)c1cc(ccc1n1cnnn1)Br	0
ZINC12414216	C[C@H]1CCC[C@H]1OC[C@H](C[NH+](CCO)CCO)O	0
ZINC12414466	COc1ccc(cc1)c1cc2c(=O)n(ccn2n1)CC(=O)N	0
ZINC12420556	CCOc1cc(c(cc1C)S(=O)(=O)n1c2ccccc2nn1)C	0
ZINC12421371	Cc1ccc(cc1N1CCN(CC1)C[C@@H](COC(C)(C)C=C)O)Cl	0
ZINC12428331	c1c(n(c(=S)[nH]c1=O)C1CCCCC1)N	0
ZINC12436247	c1ccc2c(c1)nc(s2)N1C[C@H]2[C@@H](C1)OC(=O)N2Cc1ccccn1	0
ZINC12445328	Cc1cc(c2c(=O)[nH]c(=O)n(c2n1)c1ccccc1)C(=O)OC	0
ZINC12447744	Cc1ccc(cc1)N(C)C(=O)Oc1c(cc(c2c1nc(cc2)C)Br)Br	0
ZINC12456797	CCCC[NH2+]Cc1cc(ccc1OC[C@H](C[NH+]1CCCCCC1)O)Cl	0
ZINC12458986	c1ccc(cc1)NC(=O)[C@@H](Cc1c[nH]c2c1cccc2)NC(=O)N	0
ZINC12462000	Cc1ccc(cc1)c1cs/c(=N\c2ccc(cc2)F)/n1CCO	0
ZINC12470900	C[C@]1(CCC(=O)N1)CCC(=O)N1CC[C@H](CC1)Sc1ccc(cc1)F	0
ZINC12485757	CCOc1c(cc2ccccc2n1)/C=C/C(=O)[O-]	0
ZINC12493139	Cc1cc2cc(c(=O)[nH]c2cc1Cl)C[NH2+]Cc1ccccc1	0
ZINC12496049	Cc1ccnc(c1N)Br	0
ZINC12496332	CO[C@@H]1[C@@H]([C@H](O[C@@H]1n1cnc2c1ncnc2N)CO)O	0
ZINC12500209	c1cc(c(cc1C(=O)NC(=S)NCCC1=CCCCC1)[N+](=O)[O-])Cl	0
ZINC12501413	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC12503222	c1c(nc(s1)NC(=[NH2+])N)CSCC/C(=N\S(=O)(=O)[NH-])/N	0
ZINC12504774	C1COCCN1c1c(c2c3c(nc(c2c(n1)N)N)O[C@H](C3)CCl)C#N	0
ZINC12505667	C1COCCN1c1c(c([O-])nc(n1)N)C#N	0
ZINC12505926	C/C(=C\[C@](CN)(C(F)(F)F)O)/OC	0
ZINC12505994	Cc1c(c2c(nc(nc2o1)CCl)N)C(=O)OC	0
ZINC12506776	COC(=O)[C@]1(CC2=C(C1)CN(C2)C(=O)OCc1ccccc1)N	0
ZINC12508018	CCn1c2ccc(cc2nc1CSc1nc([nH]n1)N)C(=O)[O-]	0
ZINC12516814	C[N@H+](Cc1ccc(cc1)SC)Cn1c(=S)n(cn1)c1ccccc1	0
ZINC12520237	CN(Cc1nc2ccccc2n1C(F)F)C(=O)c1c(nccn1)N	0
ZINC12523643	Cc1ccc(cc1)n1cc(nc1SCC#N)c1ccccc1	0
ZINC12523713	Cc1c(c2ccccc2[nH]1)[C@H]1NC(=[NH+]c2n1c1ccccc1n2)N	0
ZINC12525395	c1ccc2c(c1)c(n[nH]2)C(=O)Nc1ccccn1	0
ZINC12527045	Cc1cc(ccc1O[C@@H](C)C(=O)Nc1ccc(nc1)n1cccn1)Cl	0
ZINC12529415	COCCn1c2ccccc2nc1SCc1cc(on1)c1ccco1	0
ZINC12530308	CC(=O)N1Cc2c(ncn2C)C[C@H]1C(=O)OC	0
ZINC12535035	CCCCn1c(c(C)[nH+]c1S[C@@H](C(C)C)C(=O)NC(=O)N)C	1
ZINC12536977	c1ccc2c(c1)C[C@H](CO2)C(=O)NCCc1cccnc1	0
ZINC12537533	Cc1ccc(cc1C)S(=O)(=O)NCCc1cccnc1	0
ZINC12538464	C1CN(CCN1CCO)c1c(c(c(c(n1)N)C#N)CC#N)C#N	0
ZINC12538610	Cn1c2c(c(=O)n(c1=O)C)n(c[nH+]2)CCC(=O)NC(=O)N	0
ZINC12547249	Cc1cccc2n1cc(n2)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC12554138	c1ccc(c(c1)C1=NC(=O)[C@]2(CC(=NN2)c2cccc(c2)Br)NN1)N	0
ZINC12567804	C[C@@H]1CCN(CC1)C(=O)[C@@H](C)Sc1c(c(N)cc(n1)N)C#N	0
ZINC12569014	C[C@H](C(=O)Nc1ccc(cc1)F)OC(=O)c1ccc(cc1N)F	0
ZINC12572110	C/C(=N\NC(=O)c1ccc(cc1)N)/c1ccc(cc1)N	0
ZINC12577668	c1c(nnn1C1CCCCC1)C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC12580845	Cn1c2c(c(=O)n(c1=O)C)n(c(n2)NN)CCOC	0
ZINC12584763	CC(C)(C[NH2+][C@@H]1CCCN(C1)c1nc2ccccc2s1)CO	0
ZINC12585169	Cc1ccccc1c1nc(c(o1)C)C[N@H+]1CCCC[C@@H]1COC	0
ZINC12590934	CC(=O)N1CCO[C@H](C1)CC(c1ccccc1)c1ccccc1	0
ZINC12592563	c1cc(ncc1S(=O)(=O)NC1CCCC1)N1CCC[C@@H](C1)C(=O)N	0
ZINC12602238	C[C@@H](c1[nH]c2ccccc2n1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])SC	0
ZINC12630833	COc1ccc(cc1NS(=O)(=O)C)N	0
ZINC12632215	c1ccc(cc1)Oc1cccc(c1)NC(=O)c1ccc2c(c1)nc[nH]2	0
ZINC12638807	c1cc(ccc1c1nnc(o1)SCCOC(=O)N)[N+](=O)[O-]	0
ZINC12640997	CCOC(=O)c1cnc(nc1N)S[C@H](C)c1ccc(cc1)F	0
ZINC12647841	CCOC(=O)N1C(=O)c2cccc(c2C1=O)[N+](=O)[O-]	0
ZINC12650694	COc1ccc(cc1)[C@H](c1ccc(cc1)Cl)[NH3+]	0
ZINC12655334	COc1ccc(c(c1)OC)C(=O)O/N=C(/c1ccc(cc1)Cl)\N	0
ZINC12658017	C1[C@H](SS[C@H](CSS1)COCCS(=O)(=O)[O-])COCCS(=O)(=O)[O-]	0
ZINC12663461	CCOC(=O)c1c(n(c[nH+]1)[C@H]1[C@H]([C@H]([C@H](O1)CO)O)O)N	0
ZINC12663468	CCOC(=O)c1c(n(c[nH+]1)[C@H]1[C@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC12670510	CCOc1ccc(cc1)CC(=O)Nc1cccc(c1)C(=O)N	1
ZINC12672122	c1cc(cc(c1)NC(=O)C1=COCCO1)C(=O)N	0
ZINC12699834	C[C@@H]1CN(C[C@@H](O1)C)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC12701653	COc1ccc(cc1)C[N@H+]1CCO[C@H](C1)Cc1ccc(cc1)F	0
ZINC12706413	COc1ccc2c(c1)cc(c(=O)[nH]2)C[NH2+]Cc1ccc(cc1)F	0
ZINC12727264	c1ccc2c(c1)CCN2c1ccc(cc1[N+](=O)[O-])S(=O)(=O)N	0
ZINC12730844	CC(C)[C@@H](CNC(=O)COc1ccc(cc1)Cl)N1CCOCC1	0
ZINC12734257	CN(C)S(=O)(=O)c1cccc(c1)COC(=O)Cc1ccc(cc1)F	0
ZINC12749049	Cc1c(c(c2c3c(sc2n1)C[C@H](CC3)C)c1ccccc1)C(=O)N	0
ZINC12757120	C[C@H](C(=O)NC1CC1)OC(=O)C1(CCCC1)c1ccccc1	0
ZINC12758709	CC(C)[C@@H](c1cccs1)NC(=O)c1ccc(cc1)c1[n-]nnn1	0
ZINC12760252	COc1ccc(cc1CSCC(=O)[O-])C(=O)/C=C/c1cccc(c1)F	0
ZINC12765671	c1ccn2c(c1)nnc2SCC(=O)NCCc1cccc(c1)Cl	0
ZINC12790842	C[C@@H]1CCCC[C@@H]1NC(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC12791425	Cn1c(c(c(=O)n(c1=O)C)C#N)N1CCC(CC1)C(=O)N	0
ZINC12802968	c1cc(sc1C(=O)NNC(=O)c1csc(n1)N1CCOCC1)Cl	0
ZINC12804313	COC(=O)Cc1ccc(cc1)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC12804646	c1cc2c(cc1NC(=O)COC(=O)c1ccc(cc1N)Cl)[nH]c(=O)[nH]2	0
ZINC12809086	c1ccc(cc1)/C=C/CSc1nnc(n1CCC(=O)N)c1cccs1	1
ZINC12823401	c1cc(cc(c1)Br)OCCOC(=O)c1c(nccn1)N	0
ZINC12825603	Cc1ccc(cc1)[C@H]1CCCN1S(=O)(=O)c1cccc(c1)F	0
ZINC12843571	Cc1c(cccc1[N+](=O)[O-])c1nn2c(nnc2s1)C(C)(C)C	0
ZINC12846472	C[C@H](C(=O)N(C)C)Sc1nnc(s1)NCCc1ccccc1	0
ZINC12847726	C[C@H](C(=O)NC1CCCCCC1)OC(=O)c1ccc(cc1)NC(=O)N	0
ZINC12854531	COc1cc(ccc1OCC=C)CNn1c(nnn1)N	0
ZINC12857409	C[C@@H](c1ccccc1)OCCCNC(=O)c1cnccn1	0
ZINC12859597	CCOC(=O)[C@H]1[C@H]([C@H]1C(=O)NN)C(=O)Nc1ccc(cc1)Cl	0
ZINC12860693	Cn1c(cc(=O)n(c1=O)C)Cn1cnc2ccsc2c1=O	0
ZINC12869173	CCc1ccc(cc1)[C@@H](CSc1[nH]nc(n1)C1CC1)O	0
ZINC12869939	CCOc1ccc(cc1S(=O)(=O)N1CCN(CC1)CCO)Cl	0
ZINC12870403	CCN(Cc1ccc(s1)Br)C(=O)Cn1nc(nn1)c1ccc(cc1)F	0
ZINC12874980	c1ccc(cc1)S(=O)(=O)NCCNc1ccc(cn1)C#N	0
ZINC12881456	CCOC(=O)Nc1nc(cs1)CC(=O)Nc1ccccc1OC	0
ZINC12892775	CC(C)C/N=C(/c1ccc2c(c1)N=C(CS2)O)\O	0
ZINC12892968	CC(=O)c1cc(n(c1)C)C(=O)N[C@H]1CCc2c1cccc2	0
ZINC12900844	C[C@H](c1ccccc1)Oc1ccc2c(c1)c(=O)n1c(n2)CCC1	0
ZINC12901321	Cc1ccc(c(c1)[N+](=O)[O-])NC(=O)COC(=O)Cn1c(csc1=O)C	0
ZINC12905586	c1cc(cc(c1)S(=O)(=O)NCc1ccc(N2CCOCC2)[nH+]c1)C#N	0
ZINC12908622	CC(C)(C)c1nc(on1)CSc1cc(c2ccccc2n1)C(=O)N	0
ZINC12908957	c1cc(c(cc1S(=O)(=O)N)C(=O)OCC#N)Cl	0
ZINC12909525	COc1ccc(cc1)[C@@H]1CCC[N@H+]1CC(=O)N	0
ZINC12909742	c1cc(cc(c1)Cl)OCC(=O)Nc1ccc(cc1)C(=O)NC1CC1	0
ZINC12910002	c1cc(ccc1c1nnc(o1)SC[C@@H](CCC#N)C#N)Cl	0
ZINC12914456	COc1ccc(c(c1)C(=O)N[C@@H](c1ccc(cc1)Cl)C1CC1)Br	0
ZINC12920446	Cc1cc([nH]c(=O)c1CNC(=O)C(C)(C)C)C	0
ZINC12926425	Cc1ccc(cc1C(=O)NCCc1ccccc1)S(=O)(=O)N	1
ZINC12927309	C[C@H](c1[nH+]c(nc(n1)N(C)C)N)N1CCN(CC1)C(=O)C1CCCC1	0
ZINC12935693	COC(=O)c1ccc(cc1)CN1Cc2ccccc2C[C@@H]1C(=O)N	0
ZINC12940512	C[C@@H](C(=O)NCCc1ccc(cc1)OC)Oc1cc(cc(c1)Cl)Cl	0
ZINC12948679	Cc1ccc(c(c1)OCCSCCC(=O)N[C@@H](C)c1ccccc1)C	0
ZINC12949817	CN/C(=C\[N+](=O)[O-])/NC(=N)N	0
ZINC12949919	CN1[C@@H](C[C@H](O1)COC(=O)Nc1ccccc1)c1ccccc1	0
ZINC12953053	CS(=O)(=O)O/N=C/1\CCCC[C@H]1c1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC12957834	C1[C@@H]([C@H](CO1)O)[NH3+]	0
ZINC12958365	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)CCl)O)O)N	0
ZINC12958516	CC1(O[C@H]2[C@@H](O[C@H]([C@@H]2O1)n1cnc2c1ncnc2N)CO)C	0
ZINC12971604	CCCc1nc(on1)[C@H](C)Sc1cc(c2ccccc2n1)C(=O)N	1
ZINC12972206	c1cc(ccc1CCNC(=O)Cn1cnc(n1)C#N)S(=O)(=O)N	1
ZINC12972722	CCCn1c(nnn1)COc1cc(ccc1C(=O)OC)OC	0
ZINC12982451	C[C@@H](c1ccc(cc1)S(=O)(=O)N)N(C)Cc1ccc(cc1Br)F	0
ZINC12982952	CCOc1ccc(cc1OC)C(=O)N[C@@H](C)c1cc(ccc1C)C	0
ZINC12984059	C[C@@H](C(=O)N)OC(=O)CCNS(=O)(=O)c1ccc(cc1)F	0
ZINC12984990	CCN(CC)S(=O)(=O)NCCNS(=O)(=O)N(CC)CC	0
ZINC12992702	CCOc1ccc(cc1)[C@@H]1CCC[N@H+]1Cc1ccc(cc1)C#N	0
ZINC12994750	c1cc(ccc1CNC(=O)c1ccc(cc1F)F)CN1CCOCC1	0
ZINC13000332	c1ccc2c(c1)C[C@H](N(C2)S(=O)(=O)c1ccccc1F)C(=O)N	0
ZINC13006245	CC(C)CCNC(=O)[C@H](C(C)C)NC1=NS(=O)(=O)c2c1cccc2	0
ZINC13006351	CC(C)(C)CC(=O)NNC(=O)c1ccco1	0
ZINC13008751	c1ccc(c(c1)c1nc(cs1)COC(=O)c1cccnc1N)Cl	0
ZINC13012670	c1cc(ccc1CNC(=O)c1ccc(=O)[nH]c1)CN1CCOCC1	0
ZINC13031038	CCn1c2ccccc2[nH+]c1CCC/N=C(/Cc1ccccc1)\O	0
ZINC13047785	c1cc(ccc1F)S(=O)(=O)N1CCCN(CC1)C[C@@H]1CCCO1	0
ZINC13097144	CCOc1cc(cc(c1O)Cl)/C=C/c1nc(cs1)c1ccc(cc1)F	0
ZINC13107212	COCc1cc([O-])nc(n1)/N=C(\N)/Nc1cccc2c1cccc2	0
ZINC13110259	Cc1ccccc1Nc1nc(nc(n1)N)CN1C[C@@H](O[C@@H](C1)C)C	0
ZINC13111360	CC/C(=N\Nc1[nH]c(=O)c2c3c(sc2n1)COC(C3)(C)C)/C	0
ZINC13111842	CCOC(=O)/C=N/c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC13111873	COC(=O)c1ccc(o1)COc1ccccc1/C=N/O	0
ZINC13116371	C[C@@H]1CN(C[C@@H](O1)C)c1c2c(nc3n1ncn3)CCCC2	0
ZINC13116736	c1ccc(cc1)CCN/C(=N/S(=O)(=O)c1ccc(cc1)F)/N	0
ZINC13117765	c1cnc2nc(nn2c1)[S-]	0
ZINC13117770	Cc1c(c(n(n1)c1ccccc1)Cl)CN1C[C@@H](O[C@@H](C1)C)C	0
ZINC13119158	c1ccc(c(c1)/N=N/c1ccc(cc1N)N)O	0
ZINC13119821	CN(C)CCC[NH2+]CCCNC(=O)/C(=N/O)/c1ccccn1	0
ZINC13121664	CC/N=C/1\N(C(=O)/C(=C/2\c3cc(ccc3NC2=O)Br)/S1)CC	0
ZINC13121870	c1cc(sc1)[C@H]1C[C@H](Nc2n1ncn2)c1ccc(cc1)Cl	0
ZINC13121885	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccc(cc1)Br)C(=O)N	1
ZINC13122670	CCOc1cc(O)c(c2c(cnc(n2)N)c2ccc(cc2)OC)cc1	0
ZINC13125997	C/C(=C\C=C(C#N)C#N)/c1cc(c(o1)N)C#N	0
ZINC13126140	Cc1c(c(sc1C(=O)NN/C=C\1/C=C(C(=O)C(=C1)Br)OC)N)C#N	0
ZINC13127525	CCOc1ccc(cc1)[C@H]1C[C@H](Nc2n1nc(n2)N)c1ccccc1	0
ZINC13130099	Cc1ccc2c(c1)[n-]c(n2)/C(=N\[O-])/C#N	0
ZINC13131423	Cc1cccc(c1)[C@@H]1C[C@H](Nc2n1nc(n2)N)c1ccc(cc1)Br	0
ZINC13131509	CC1=C([C@@H](n2c(=N1)nc([nH]2)CCCO)c1cccc(c1)O)C(=O)N	1
ZINC13131780	COc1cccc(c1)[C@@H]1C[C@H](Nc2n1nc(n2)N)c1ccc(cc1)Cl	0
ZINC13134055	Cc1ccc(cc1)SCCSc1nnc(n1N)c1ccccc1Br	0
ZINC13135347	CCOc1ccc(cc1)c1nc(cs1)c1ccc(c(c1)C(=O)N)O	1
ZINC13137385	CCOc1cc(cc(c1OCC(=O)N(C)C)Cl)C=C(C#N)C#N	0
ZINC13137447	CC(=[NH2+])[C@H](C#N)C(=O)COC(=O)CN1C(=O)[C@H]2CCCC[C@H]2C1=O	0
ZINC13152693	c1ccc2c(c1)/C(=[NH+]/C[C@@H]1CCCO1)/N/C/2=[NH+]\C[C@H]1CCCO1	0
ZINC13153560	Cc1cc(c(c(c1)Br)OCCN1C[C@@H](O[C@@H](C1)C)C)C	0
ZINC13154275	c1c(c(=O)[nH]c(=O)n1[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC13170738	CCOc1ccc(cc1)OCC(=O)N1CCC[C@H](C1)C(=O)[O-]	0
ZINC13186473	Cc1cccc(c1)CSCC(=O)Nc1cc(ccc1C(=O)[O-])Cl	0
ZINC13190557	c1ccc(c(c1)OCCOc1ccccc1Cl)OCC(=O)[O-]	0
ZINC13190842	Cc1ccc(c(c1)Cl)NC(=O)COc1ccc(cc1Br)C(=O)[O-]	0
ZINC13191143	CN(C)S(=O)(=O)c1ccc(c(c1)C(=O)[O-])NCCSCc1ccco1	0
ZINC13205708	c1cc2c(nc1)nc([nH]2)SCC(=O)Nc1cc(ccc1Cl)C(F)(F)F	0
ZINC13207235	CCOc1ccc2c(c1)c(c[nH]2)c1csc(n1)N	0
ZINC13207842	Cc1cnc(c2c1c(ccc2)N)C1OCCO1	0
ZINC13282614	COCc1cc([O-])nc(n1)/N=C(/N)\Nc1ccc(cc1)OC	0
ZINC13284906	CCOCCc1[nH]c2ccccc2n1	0
ZINC13284936	Cn1c2c(c(=S)n(c1=S)C)[nH]c(SC)[nH+]2	0
ZINC13284972	CCOCc1c(c(nc(n1)N)N)c1ccc(c(c1)Cl)Cl	0
ZINC13284972	CCOCc1c(c(nc(N)[nH+]1)N)c1ccc(c(c1)Cl)Cl	0
ZINC13298445	CC(=O)[C@@H]1CC[C@@H]2[C@@]1(CC[C@@H]1[C@H]2CC(=O)C2=CC(=O)CC[C@@]12C)C	0
ZINC13302228	C[C@@H]1C[C@@H](CN(C1)c1c(cnc(n1)N)[N+](=O)[O-])C	0
ZINC13306551	C[C@H](CSSC[C@H](C)[N+](C)(C)C)[N+](C)(C)C	0
ZINC13328927	CCOC(=O)CNC(=O)N1CC[NH+](CC1)C1CCCC1	0
ZINC13329650	CC[C@H]1CCc2c(cc(s2)C(=O)N2CCOCC2)C1	0
ZINC13330081	C[C@@H](c1ccc(cc1Cl)Cl)NC(=O)Nc1ccc(cc1)Cl	0
ZINC13331185	CCC[C@H]([C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)NC(=O)C1CCC1	0
ZINC13331784	COc1ccc(cc1)N1CCN(CC1)C(=O)CCCc1ccccc1	0
ZINC13340938	c1cc(ccc1CNS(=O)(=O)c1ccc(c(c1)C(=O)[O-])Cl)S(=O)(=O)N	0
ZINC13346815	COCc1ccccc1N	0
ZINC13346819	CCOCc1ccccc1N	0
ZINC13354559	c1nc(c2c(n1)[nH][nH]c2=O)N	0
ZINC13362573	CCOC(=O)c1c(oc2c1c(ncn2)NC(C)(C)CO)C	0
ZINC13365405	Cc1c(c(n(n1)C)N/C(=[NH+]/c1ccccc1)/O)C1=CCCCC1	0
ZINC13365556	C[C@H](C(=O)[O-])Oc1ccc(cc1)C(=O)/C=C/c1ccc(cc1)C(C)C	0
ZINC13389273	COc1ccc(cc1[N+](=O)[O-])[C@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)Cl	0
ZINC13395195	CCOC(=O)NC(=O)/C(=N/Nc1cc(cc(c1)Cl)Cl)/C(=O)C	0
ZINC13401030	c1ccc(cc1)Oc1ccc(cc1)C(=O)N1C[C@H]2C[C@H]2[C@H]1C(=O)[O-]	0
ZINC13410424	CCO/C=N/c1c(c(cn1c1ccc(cc1)Cl)c1ccccc1)C#N	0
ZINC13420322	C[C@@H](C1CC1)NC(=O)COc1ccc(cc1OC)C(=O)[O-]	0
ZINC13424891	C[C@H](C(=O)[O-])NC(=O)[C@H]1[C@@H]2[C@H]([C@@H]3[C@H](O1)OC(O3)(C)C)OC(O2)(C)C	0
ZINC13434017	CC#CC#CC#C[C@H]1[C@H](O1)CO	0
ZINC13453699	C[NH+](C)C[C@@H](CON)O	0
ZINC13454035	c1ccc(cc1)C[n+]1cnc(c2c1[nH]cn2)N	0
ZINC13464151	CCOC(=O)[C@H]([C@@H](c1ccco1)NC(=S)N)C(=O)C(F)(F)F	0
ZINC13464333	c1ccc(cc1)COc1cnc([nH]c1=O)N	0
ZINC13464785	C[C@H]1CN(C[C@H](O1)C)C(=[NH2+])c1ccc(cc1)Cl	0
ZINC13467620	c1ccc2c(c1)[nH]c(n2)/C(=C/c1cc(ccc1O)Br)/C#N	0
ZINC13467637	CCOC1=C(C(=O)C1=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC13467786	CSc1nc(cc(=O)[nH]1)C(=O)N	0
ZINC13468921	c1ccc(c(c1)C(F)(F)F)N/C(=[NH+]\N1CCOCC1)/[S-]	0
ZINC13471140	CCOC(=O)/C(=C\OCCOc1ccc(c(c1)Cl)Cl)/c1ccccc1	0
ZINC13497301	CC/[NH+]=C(\N1CCN=C1Nc1nc(cc(n1)C)C)/[S-]	0
ZINC13507674	c1c([nH]c[nH+]1)C[C@@H](C(=O)N[C@@H](CCCC[NH3+])C(=O)[O-])/N=C(/CN)\O	1
ZINC13513462	COc1ccccc1N1CCN(CC1)c1ccccc1N	0
ZINC13514616	CCCOc1ccccc1/C=C\1/C(=O)N=C(S1)N1CCN(CC1)C	0
ZINC13517352	CO[C@@H]1[C@H](O[C@H]([C@@H]1O)n1ccc(nc1=O)N)CO	0
ZINC13519423	COC(=O)C[C@H]1C(=O)NCCN1C(=S)Nc1ccccc1Cl	0
ZINC13522017	C1COCCN1C(=O)CSc1n[nH]c(n1)N	0
ZINC13525724	CCCn1c(=O)[nH]nc1SCC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC13526852	CC1(CNC2=[NH+]C(=NC(=O)[C@]2(N1)[O-])N)C	0
ZINC13528783	c1cc(ccc1[N+](=O)[O-])S(=O)(=O)NS(=O)(=O)[NH-]	0
ZINC13532761	CCCC1=NN(C(=O)[C@@H]1/C(=[NH+]/CCCOC)/C)c1ccc(cc1)OC	0
ZINC13533329	Cc1c(=O)nc([nH]n1)NN/C=C\1/C=C(C(=O)C(=C1)OC)[N+](=O)[O-]	0
ZINC13533425	C(C[C@@](C(F)F)(C(=O)[O-])N)CNC(=[NH2+])N	1
ZINC13544057	COc1ccc(cc1)S(=O)(=O)/N=C(/N)\NCCc1ccccc1	0
ZINC13544124	C([C@@H]1[C@@H]([C@@H]([C@H]([C@H](O1)N)O)O)O)O	0
ZINC13548232	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]2[C@@H]([C@@H](O1)CO)O[P@](=O)(O2)[O-])N	0
ZINC13548948	COc1ccccc1/C=N\NC(=O)Cc1nnc(s1)N	0
ZINC13549174	CC(C)[C@H](C#N)N	0
ZINC13549202	c1cc(cc(c1)Cl)CNC(=O)CCSc1c2c(nc(n1)Cl)[nH+]c[nH]2	0
ZINC13556523	CCOC(=O)c1ccc(cc1)NC(=S)NCCCN1CCOCC1	0
ZINC13562625	c1cc(cc(c1)N1C(=O)[C@@H]2[C@@H]3C=C[C@]([C@H]2C1=O)(O3)CO)C(=O)[O-]	0
ZINC13565884	Cc1cccc2c1[nH]cc(c2=O)NC(=O)NCCCN1CCOCC1	0
ZINC13566035	C[C@@H](c1nc2ccccc2n1CCOc1ccc2ccccc2c1)O	0
ZINC13569753	CCOC(=O)Cc1cc(=O)[nH]c(n1)/N=C(\N)/Nc1ccc(cc1)F	0
ZINC13573826	Cc1ccc(cc1)C1=NC2(CCCC2)[NH+]=C1[S-]	0
ZINC13580940	CN(CC(=O)NC[C@H]1CCCO1)S(=O)(=O)c1cc(ccc1OC)F	0
ZINC13582515	CN(c1cc(c(cc1C(=O)NCC=C)OC)OC)S(=O)(=O)C	0
ZINC13588698	c1ccc(cc1)[C@H]1C[NH+]=C(O1)N	0
ZINC13588704	c1ccc(cc1)[C@@H]1COC(=[NH+]1)N	0
ZINC13588706	CC[C@H]1[C@H](OC(=[NH+]1)N)C	0
ZINC13608381	Cc1ccc(cc1)S(=O)(=O)NCCC[N@@H+]1C[C@@H](C[C@@H](C1)C)C	0
ZINC13612334	CC1(O[C@H]2CO[C@]3([C@@H]([C@H]2O1)OC(O3)(C)C)COS(=O)(=O)N)C	0
ZINC13613759	C[C@@H]1C[C@H](C[N@H+](C1)CCCNC(=O)c1ccc(cc1)Br)C	0
ZINC13624729	CC1(Cc2c(c(=S)n(c(c2C#N)N)CCOC)CO1)C	0
ZINC13627899	CCOc1ccc2c(c1)s/c(=N\C(=O)C(C)C)/n2CC#C	0
ZINC13632821	c1ccc(c(c1)CSCCNS(=O)(=O)Cc1ccc(cc1)Cl)F	0
ZINC13634040	CCCc1cc(=O)[nH]c(n1)NC(=[NH2+])Nc1ccc(cc1)C(C)C	0
ZINC13634356	COc1ccc(cc1)/C(=N/OC(=O)N1CCOCC1)/N	0
ZINC13635654	CCCN1CC=C2[C@@H](C1)[C@H](C(C(=C2C#N)N)(C#N)C#N)c1cccs1	0
ZINC13636988	Cc1cc(=O)n2c3ccccc3[nH+]c2n1CCC(C)C	0
ZINC13637187	CCOC(=O)c1cc2c([nH]c1=O)C[C@H](CC2=O)c1ccc(cc1)Cl	0
ZINC13638001	COCCN1C(=[NH2+])c2c(cc([O-])n3c2nc2c3cccc2)C1	0
ZINC13638555	c1cc2c(c(c1)C(=O)N)N[C@@H]([C@H]1[C@@H]2C=CC1)c1ccc(cc1)Br	0
ZINC13639194	CC(=C)COc1ccc2c(c1)[C@H]1C=CC[C@@H]1[C@@H](N2)c1ccc(cc1)Br	0
ZINC13645614	Cc1ccsc1[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)I	0
ZINC13647274	CC1(C[C@H](c2ccccc2O1)NS(=O)(=O)c1ccc(c(c1)I)OC)C	0
ZINC13656584	c1cc(c(c(c1)Cl)CONC(=[NH2+])CN1CCSCC1)F	0
ZINC13658504	CCOC(=O)/C(=C/Nc1ccc(cc1)F)/[N+](=O)[O-]	0
ZINC13668973	COc1ccc(cc1)CCCNS(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC13682877	C=CCNC(=O)[C@@H]1CCCN(C1)S(=O)(=O)Cc1ccc(cc1Cl)Cl	0
ZINC13685728	c1cc(cc(c1)F)NC(=S)N1CCCC[C@H]1CCN1CCOCC1	0
ZINC13689617	Cc1ccc(cc1)NC(=S)N1CCC[N@H+](CC1)CCc1ccncc1	0
ZINC13689804	c1cc(ccc1Oc1c(c2n(c(=O)c1Cl)CCS2)F)F	0
ZINC13691251	c1cc2c(cc1F)c(c[nH]2)CCNC(=O)c1cn2cc(ccc2n1)Cl	0
ZINC13692097	CCCCOCCC[NH2+]Cc1ccc(o1)c1ccc(cc1)[C@@H](C)O	0
ZINC13693820	C[C@@H](CN1CC(=O)C(=C1N)c1nc(cs1)c1ccccc1)O	0
ZINC13694367	Cn1cc[nH+]c1N1CCN(CC1)CC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC13699004	CCn1c(ccn1)C(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N	0
ZINC13702011	CCCNC(=O)CSc1ccc(nn1)NC(=O)C1CC1	0
ZINC13715466	CC[C@@H](C(=O)NC1CC1)N(c1ccc(cc1)F)S(=O)(=O)C	0
ZINC13715612	c1cc(sc1)CC(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC13719852	CCCCOCCC[NH2+]Cc1ccc(c(c1)OC)OCC	0
ZINC13725598	COCCNC(=O)c1c(n(c(=S)s1)c1ccccc1OC)N	0
ZINC13726916	COc1ccc(cc1)C1(CCOCC1)C[NH2+][C@H]1CS(=O)(=O)C[C@H]1O	0
ZINC13744421	Cc1cc(cs1)C(=O)NCCN1CCOCC1	0
ZINC13746224	CCC(C)(C)[C@H]1CC[C@@H](CC1)NC(=O)Nc1ccc(cc1)C(=O)OC	0
ZINC13746624	COc1cccc(c1)C(=O)NCCCN1CCCC1=O	0
ZINC13747131	CCOc1cc(ccc1OCC=C)/C=N/NC(=S)N	0
ZINC13747270	CCOC(=O)COc1c(cc(cc1Cl)/C=N/NC(=S)N)OC	0
ZINC13747524	CCOc1cc(c(cc1OC)/C=N/NC(=S)N)Br	0
ZINC13747654	CCOc1cc(c(cc1OCC=C)Br)/C=N/NC(=S)N	0
ZINC13775377	CC[C@]1([C@@]2([C@]1(C(OC)(OC)[NH+]=C2N)C#N)C#N)C	0
ZINC13783889	C1[C@H]([C@H](O[C@H]1n1c2c(c(=O)[nH]c(n2)N)nc1Br)CO)O	0
ZINC13783890	C1[C@@H]([C@H](O[C@H]1n1c2c(c(=O)[nH]c(n2)N)nc1Br)CO)O	0
ZINC13783922	c1c(c2c(ncnc2n1[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N)I	0
ZINC13792231	CCOc1ccc2c(c1)sc(n2)NC(=O)[C@@H]1CCCCN1S(=O)(=O)C	0
ZINC13798588	COCCNC(=S)Nc1ccc(cc1)C(=O)N	0
ZINC13800803	c1ccc2c(c1)c(nnc2Cl)N/N=C/c1cc(cc(c1O)Br)Br	0
ZINC13808118	Cc1cc(c(c(c1)C)S(=O)(=O)/N=C(\N)/OC)C	0
ZINC13809410	CCOc1ccc(cc1)c1cc(=O)n(cn1)CC(=O)NC1CC1	0
ZINC13816068	c1cc[nH+]c(c1)NCCNC(=[NH2+])NCCCc1c[nH]c[nH+]1	0
ZINC13820907	CC[C@@H](C)NC(=S)NC[C@H]1CCCO1	0
ZINC13838596	COCCNC(=S)NCc1ccccn1	0
ZINC13858314	CCOC(=O)Cc1cc(=O)[nH]c(n1)/N=C(/N)\Nc1ccc(cc1C)C	0
ZINC13942739	C[C@H](C(=O)NCCSCc1ccc(cc1Cl)Cl)Sc1ccc(cc1)Cl	0
ZINC13944029	CCCC[C@](CCC(=O)[O-])(c1csc(n1)N)C(=O)[O-]	1
ZINC13947246	CCCCS(=O)(=O)N1CCCC[C@H]1CC	0
ZINC13957243	Cc1cccc(c1)n1c(=O)cc(nc1SCc1ccccc1)O	0
ZINC13957620	CC1=C(C(=O)N([C@H]1c1c[nH]c2c1cccc2)CCc1ccccc1)C	0
ZINC13988748	COC(=O)NNC(=O)c1ccc(cc1)NC(=O)C1CCCCC1	0
ZINC13989959	c1cc(ccc1CN(CCCN1CCOCC1)Cc1ccncc1)F	0
ZINC13990465	c1cc[nH+]c(c1)CN(Cc1cccc(c1)C(F)(F)F)C[C@H]1CCCO1	0
ZINC13990985	COc1ccc(cc1Br)C(=O)Nc1ccc(cc1)S(=O)(=O)NCC=C	0
ZINC14000466	CCCn1c2ccc(cc2nc1[C@H](C)O)N	0
ZINC14018855	Cc1cccc2c1ncn(c2=O)CC(=O)NCCc1cccc(c1)F	0
ZINC14020206	Cc1c(c([nH]c1C(=O)[C@@H](C)OC(=O)c1ccoc1)C)C(=O)OC	0
ZINC14023919	Cc1ccccc1/C=C(/C(=O)Nc1ccc(c(c1)Cl)F)\NC(=O)C	0
ZINC14033130	CCCc1cc(=O)n2c(n1)SC[C@H]2CC(=O)NCCCOCC	0
ZINC14040348	CCCCCC(=O)NC(=S)Nc1c(c(c(s1)C)C)C(=O)N	1
ZINC14060079	c1cc(ccc1c1nc(on1)COC(=O)c1c(nccn1)N)F	0
ZINC14075495	CCCn1c(=O)[nH]nc1SCC(=O)N(C)Cc1ccccc1OC	0
ZINC14075593	C[C@H](C(=O)c1c(n(c(=O)n(c1=O)C)C)N)Sc1nncn1C(C)C	0
ZINC14076114	CCOC(=O)CC(=O)CSc1c2cc(sc2ncn1)C	0
ZINC14085642	CCCN(Cc1nnc(o1)c1ccco1)S(=O)(=O)c1ccc(cc1)F	0
ZINC14086049	Cc1c(sc2c1c(nc(n2)CN1C[C@@H](O[C@@H](C1)C)C)N)C	0
ZINC14094183	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)c1ccccc1F)c1ccc(cc1)F	0
ZINC14097796	c1ccc(c(c1)F)S(=O)(=O)Nc1cccc(c1N1CCOCC1)Cl	0
ZINC14122536	CCOc1ccc(cc1)[C@H]1CCCN1Cc1cc(=O)n2ccsc2[nH+]1	0
ZINC14122583	c1ccc2c(c1)nc(s2)COCC(=O)Nc1nc(cs1)CC(=O)N	0
ZINC14137935	CN(C)c1nc(nc(n1)N)CN1CCC(CC1)C(=O)OC	0
ZINC14160432	Cc1ccc(cc1C(=O)NCc1cccc(c1)Cl)S(=O)(=O)N	0
ZINC14182082	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC14184163	CCCN([C@H]1CCS(=O)(=O)C1)C(=O)CN1C(=O)C2(CCCC2)NC1=O	0
ZINC14186305	COc1ccc(c(c1Cl)Cl)S(=O)(=O)NCCSc1ccc(cc1)Cl	0
ZINC14188145	c1ccc(cc1)[C@H](CN1CCOCC1)NC(=O)c1ccc(cc1)F	0
ZINC14190519	CCCN1C(=O)/C(=C\c2ccc(c(c2)OC)OCC(=O)N)/SC1=S	1
ZINC14198134	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)NCc1ccc2cc(ccc2c1)OC	0
ZINC14198899	CC[C@H](C(=O)Nc1cc(on1)C)NNC(=O)c1cc(oc1C)C	0
ZINC14220720	C[C@@H](c1ccc(cc1)OC)NS(=O)(=O)c1cc(ccc1Cl)Cl	0
ZINC14230151	Cc1cc(nc(c1C(=O)N)SCC(=O)NCCc1ccc(cc1)F)C	1
ZINC14237090	c1ccc(cc1)[C@@H](C(=O)NC1CC1)OC(=O)c1ccc(cc1)C(=O)N	0
ZINC14244730	CCOC(=O)c1c(c2c(ncnc2s1)N1CCN(CC1)CC(=O)N)C	0
ZINC14252122	C[C@@H](c1nc(nc(n1)N(C)C)N)N(C)CCOc1ccc(cc1)F	0
ZINC14258592	c1cc(c(cc1C#N)F)C(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC14266475	c1nn(c(=S)n1C1CC1)CN([C@@H]1CCS(=O)(=O)C1)C1CC1	0
ZINC14292639	CN1C(=O)C[C@H](C1=O)[NH2+]CCC1=CCCCC1	0
ZINC14313997	C[C@@H]1Cc2cc(ccc2N1CCCc1ccccc1)S(=O)(=O)N	0
ZINC14331311	c1ccc(cc1)OCC(=O)Nc1nc(cs1)CC(=O)N	0
ZINC14341690	COc1ccc(c(c1)OCc1ccc(cc1)C(=O)N)C(=O)OC	0
ZINC14350611	c1cc(oc1)/C=C/C(=O)Nc1ccc(cc1C(=O)N)N1CCCCC1	0
ZINC14400659	COCCCNC(=O)c1ccc(cc1)N1CCCCC1	0
ZINC14407538	Cc1ccc(c(c1)OCCOC(=O)C[C@@H](c1cccs1)NC(=O)N)C	0
ZINC14418138	c1nc2c([nH+]c(N)nc2n1[C@@H]1C[C@@H]([C@H](O1)CO)O)N	0
ZINC14421516	CC(C)OC(=O)c1ccc(cc1)NC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC14427130	C[C@@H](C(=O)Nc1cc(ccc1Cl)Cl)Oc1ccc(cc1)C#N	0
ZINC14438723	CCC/C=C/C(=O)OCC/C=C\CC	0
ZINC14455886	CCOc1cccc2c1N[C@H]([C@H]1[C@@H]2C=CC1)c1c(ccs1)C	0
ZINC14456022	Cc1ccsc1[C@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)OCC(C)C	0
ZINC14457679	Cc1cc(c(c(c1)C)[C@@H]1[C@@H]2CC=C[C@@H]2c2cccc(c2N1)C(=O)N)C	0
ZINC14460807	c1cc2c(cc1C(=O)N)[C@H]1C=CC[C@H]1[C@@H](N2)c1cc(ccc1O)Br	0
ZINC14463677	c1ccc2c(c1)cccc2[C@H]1[C@H]2CC=C[C@@H]2c2ccccc2N1	0
ZINC14465930	c1ccc(c(c1)[C@@H]1[C@H]2CC=C[C@@H]2c2c(cc(cc2Cl)Cl)N1)Cl	0
ZINC14473658	c1ccc(c(c1)[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)O)O	0
ZINC14482416	Cc1c(c([nH]c1C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N)C)C(=O)OC	0
ZINC14512168	COC(=O)[C@@H](Cc1c[nH]c2c1cc(cc2)O)N	0
ZINC14543819	CCCCC[C@H]1C/C(=N\OC(=O)C)/C=C([C@H]1C(=O)OC)C	0
ZINC14545298	CCOc1ccccc1[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)C(=O)N	1
ZINC14553058	COCCOc1ccccc1C(=O)Nc1cccc(c1)Br	0
ZINC14557841	CC(C)(C)C(=O)Nc1cccc(c1)C(=O)N	0
ZINC14557878	C[C@H](C(=O)Nc1cccc(c1)C(=O)N)Oc1ccccc1OC	0
ZINC14589404	COc1nc(c2c(n1)n(cn2)[C@H]1C[C@@H]([C@H](O1)CO)O)N	0
ZINC14599971	c1cc(cc(c1)NC(=O)N)C(=O)OCC(=O)c1ccc[nH]1	0
ZINC14601885	CCOc1ccc(c(c1)NC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2)OCC	0
ZINC14607240	CCCc1cc(=O)[nH]c(n1)NN	0
ZINC14607572	Cc1cc([O-])n2c(=NC(=N[C@@H]2c2cccnc2)NC[C@@H]2CCCO2)n1	0
ZINC14608270	Cc1c(nnc2n1c1ccccc1n2)C(=O)C	0
ZINC14608642	CCOC(=O)Cc1c(c(on1)N)C(=O)OCC	0
ZINC14608768	Cc1cc(n(n1)c1nc(c(s1)C(=O)Nc1ccc(cc1)N(C)C)C)C	0
ZINC14616376	C=CCCC[C@H](C=C)O	0
ZINC14629128	COCCCOc1ccccc1N	0
ZINC14629198	COCCOCCOc1c(cccc1Cl)N	0
ZINC14629268	CC(C)c1cccc(c1)Oc1c(cccc1Cl)N	0
ZINC14629347	c1cc(c(cc1Cl)N)OCC[NH+]1CCCCC1	0
ZINC14629615	Cc1ccc(c(c1)N)Oc1cccc(c1)N(C)C	0
ZINC14629678	Cc1ccc(c(c1)OCCOC)N	0
ZINC14629835	c1ccc(cc1)CCOc1ccc(cc1N)F	0
ZINC14629858	c1cc(c(cc1F)N)OCC[NH+]1CCCCC1	0
ZINC14629990	C[NH+](C)CCOc1ccc(cc1Cl)N	0
ZINC14630001	CC(C)CCOc1ccc(cc1Cl)N	0
ZINC14630029	COCCCOc1ccc(cc1Cl)N	0
ZINC14630111	COCCOCCOc1ccc(cc1)N	0
ZINC14630172	CC(C)CCOc1ccc(cc1C(F)(F)F)N	0
ZINC14630204	CCCOCCOc1ccc(cc1C(F)(F)F)N	0
ZINC14630288	c1cc(c(cc1OCCC1CCCCC1)C(F)(F)F)N	0
ZINC14630293	COCCOc1ccc(c(c1)C(F)(F)F)N	0
ZINC14630296	COCCOCCOc1ccc(c(c1)C(F)(F)F)N	0
ZINC14630309	c1cc(oc1)COc1ccc(c(c1)C(F)(F)F)N	0
ZINC14630333	COCCCOc1ccc(c(c1)C(F)(F)F)N	0
ZINC14630430	c1ccc2c(c1)c(ccc2Cl)Oc1ccc(c(c1)C(F)(F)F)N	0
ZINC14630454	Cc1cc(ccc1OCCOCCOC)N	0
ZINC14630478	Cc1cc(ccc1OC[C@H]1CCCO1)N	0
ZINC14630503	CCOc1ccccc1Oc1ccc(cc1C)N	0
ZINC14630796	Cc1cc(ccc1N)OC[C@H]1CCCCO1	0
ZINC14638420	Cc1cccc(c1)C(=O)N[C@@H](C(C)C)C(=O)OCC#N	0
ZINC14646301	COCCOc1ccc(cc1)Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC14648106	CCCCCCOc1ccc(cc1C(=O)Nc1cccc(c1C)C)Br	0
ZINC14656640	CCCCn1c(c(c(=O)[nH]c1=O)N(C)C(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2)N	1
ZINC14663298	CCOCCC(=O)NNC(=O)c1ccccc1OC	0
ZINC14663345	CC[C@@H](C(=O)NNC(=O)CCOCC)Oc1ccc(cc1)C	0
ZINC14666538	Cc1c(sc(c1C(=O)N)NC(=O)c1cc(ccc1OCC(C)C)Br)C	0
ZINC14670038	CCCCn1c(c(c(=O)[nH]c1=O)N(CC(C)C)C(=O)C(C)C)N	1
ZINC14670116	CCCCn1c(c(c(=O)[nH]c1=O)N(CC(C)C)C(=O)CC(C)(C)C)N	1
ZINC14682952	c1ccc2c(c1)c(=O)n(cn2)CCC(=O)Oc1ccc(cc1F)Br	0
ZINC14684421	CO[C@@H]1CCCN1C=O	0
ZINC14699191	CCCCn1c(c(c(=O)[nH]c1=O)N(CCC)C(=O)C1CC1)N	1
ZINC14709723	C/C(=C(/C#N)\C(=O)CSc1ncc(o1)c1ccc(cc1)F)/N	0
ZINC14731902	Cn1c(=O)c2ccccc2c(n1)C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC14737073	CCCCNC(=O)COc1ccc(cc1C(=O)N)Cl	1
ZINC14752366	c1cc(ccc1C(=O)OCC(=O)N)OCc1cscn1	0
ZINC14770656	CCOc1ccc(cc1Br)C(=O)NC(=S)N1CCN(CC1)C	0
ZINC14777204	Cc1cccc(c1)C(=O)Oc1ccc(c(c1)Cl)C	0
ZINC14779609	CCCOc1ccc(cc1)C(=O)Oc1ccc(c(c1)Cl)C	0
ZINC14783224	CC(C)Oc1ccc(cc1C(=O)Oc1ccc(cc1)OC)Br	0
ZINC14810525	C/C(=N\N1CCOCC1)/c1cccc(c1)N	0
ZINC14824820	c1c(cc(cc1Cl)Cl)NC(=O)CN1CSCC1=O	0
ZINC14833768	c1cc(ccc1/C=C/C(=O)NC(=S)NCCC1=CCCCC1)Cl	0
ZINC14839259	CCCC(=O)Nc1ccc(cc1)NC(=S)NC(=O)/C=C/C(=O)OCC	0
ZINC14860786	c1nc2c(nc(nc2n1[C@H]1C[C@@H]([C@H](O1)CO)O)Br)N	0
ZINC14880924	CCCCCCCC/C=C/CCCCCCCC(=O)N	1
ZINC14914264	C[C@H]1CN(C[C@@H](O1)C)Cc1nc(nc(n1)Nc1ccccc1OC)N	0
ZINC14922669	C/C(=N\NC(=O)C(=O)NCCO)/CC(=O)Nc1ccccc1F	0
ZINC14962895	CO[C@@H]1C[C@@H]([C@H](CO1)O)O	0
ZINC14963248	c1nc2c(n1[C@H]1C[C@@H]([C@H](O1)CO)OP(=O)([O-])[O-])nc([nH]c2=O)N	0
ZINC14964072	COCC[N@H+]1CCC[C@H](C1)CNc1c(nc2c(n1)non2)NC1CC1	0
ZINC14983390	c1cc2c(c(c1)[N+](=O)[O-])c(=O)[nH][nH]2	0
ZINC14983445	CCOC(=[NH2+])N	0
ZINC14985130	CCc1cc(n(n1)C)C(=O)OCC	0
ZINC14987504	CCOC(=O)[C@H]1C[C@H](c2ccccc2)[N@@H+]2[C@H]1CCC2	0
ZINC14987635	c1cc2c(cc1F)[nH]c(n2)CC[NH3+]	0
ZINC14989407	C(#N)SNC(=N)N	0
ZINC14991349	c1ccc(cc1)c1ccc(c(c1)C[NH2+]Cc1cccc(c1)Cl)O	0
ZINC15014086	CC(C)CNC(=O)C(=O)NN	0
ZINC15017052	CCCCCSc1nc2c(nn1)c1cc(ccc1N=C(O2)C)Br	0
ZINC15017854	Cc1ccc2c(c1)[C@@H]1[C@@H](CCCO1)[C@@H](N2)c1ccccc1OC	0
ZINC15017942	COc1ccc2c(c1)[C@@H]1[C@@H](CCCO1)[C@@H](N2)c1ccncc1	0
ZINC15020090	c1cc2c(cc1Cl)[nH]cc2O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC15020142	c1cc2c(cc1Br)c(c[nH]2)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC15020216	CCCc1ccc(c(c1)[N+](=O)[O-])N	0
ZINC15021351	c1c(nc(cn1)Cl)NC1CCCCC1	0
ZINC15022093	CCNC(=O)c1cccc(c1)NC(=O)CSc1cc(ccc1C)C	0
ZINC15022751	CCOc1ccc(cc1)[C@H]1[C@@]2([C@]1([C@@]1(N=C2N)OCCS1)C#N)C#N	0
ZINC15023357	C1CS[C@]2(O1)[C@]1(C[C@]1(C(=N2)N)C#N)C#N	0
ZINC15031231	Cc1ccc(c(c1)[C@@H](C)NC(=O)c1cc(ccc1F)F)OC	0
ZINC15056475	c1ccc(cc1)CCC[C@@H](c1ccccc1)[NH2+]CC(=O)N	1
ZINC15068629	COCCCn1c(c[nH+]c1S(=O)(=O)C1CCCC1)CN1CCCCO1	0
ZINC15071214	c1ccc(cc1)N[C@H]1CCC[N@H+](C1)CCCn1cccn1	0
ZINC15072683	Cc1ccc(o1)C[N@H+](C)Cc1nnc(n1C[C@@H]1CCCO1)SC	0
ZINC15073253	CC(=O)NCC(=O)N1CC[C@]2(C1)CCCN(C2=O)CC1CCCCC1	0
ZINC15073881	COCCCNc1c(nc2c(n1)non2)N1CC[NH+](CC1)CC1CC1	0
ZINC15074634	Cc1c(nc(o1)c1cccs1)C[N@@H+](C)Cc1nc2ccccc2s1	0
ZINC15079984	C[C@@H]1CN(C[C@@H](O1)C)CC#C[C@]1(CCCC(O1)(C)C)C	0
ZINC15083030	c1c(cc(c(c1Br)N)Br)N[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC15084659	Cc1c(c(nn1c1ccc(cc1)OC)C(=O)C)C(=O)C	0
ZINC15129521	CN(CCCNc1ccc(cc1S(=O)(=O)N)[N+](=O)[O-])c1ccccc1	0
ZINC15133984	CC(=O)O[C@@H]1C[C@H]2[C@H]([C@@H]1NC2(C(F)(F)F)C(F)(F)F)Br	0
ZINC15163245	c1ccc(c(c1)N1C(=O)[C@@H]2[C@@H]3C=C[C@]([C@H]2C1=O)(O3)CO)[N+](=O)[O-]	0
ZINC15173714	C[C@H]1CN(C[C@@H](O1)C)c1ccc(cc1S(=O)(=O)N)[N+](=O)[O-]	0
ZINC15206456	c1ccc(c(c1)[N+](=O)[O-])S[C@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC15207851	c1cc(ccc1CCNc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])S(=O)(=O)N	0
ZINC15208601	Cn1ccnc1Sc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N	0
ZINC15224347	Cc1cc(ccc1/N=C\1/c2ccccc2C(=N1)N)Cl	0
ZINC15226923	Cc1ccc(cc1)C1=NNC(=[NH2+])/C/1=N/Nc1cccc(c1)C(F)(F)F	0
ZINC15303375	COC1([C@@]2([C@H]3CC[C@@H]([C@]2(C(=[NH+]1)N)C#N)C=C3)C#N)OC	0
ZINC15319203	CCOc1ccccc1[C@@H]1[C@@]2([C@]1(C1(N=C2N)OCCO1)C#N)C#N	0
ZINC15320590	CC(=C)[C@@H]1CC[C@]2([C@]1(N(C(=O)O2)CCC(=O)N)C)C	0
ZINC15321031	c1cc(cc(c1)Br)[C@@H]1[C@@]2([C@]1(C1(N=C2N)OCCO1)C#N)C#N	0
ZINC15321034	c1cc(ccc1[C@H]1[C@@]2([C@]1(C1(N=C2N)OCCO1)C#N)C#N)F	0
ZINC15321085	COc1ccc(c(c1)OC)[C@H]1[C@@]2([C@]1(C(N=C2N)(OC)OC)C#N)C#N	0
ZINC15340702	c1cc(ccc1CNC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2)Cl	0
ZINC15375717	C[C@H]1CN(C[C@@H](O1)C)Cc1nnc2n1c1ccccc1c(=O)n2C	0
ZINC15418536	c1cc(ccc1OCCCNc1ccc(cc1C(=O)NN)Cl)Cl	1
ZINC15433379	c1ccc(c(c1)N1CCN(CC1)C(=O)CNC(=O)N)F	0
ZINC15433711	CCCCNC(=O)c1ccc2c(c1)NC(=O)[C@H](S2)C	0
ZINC15434188	C[C@H]1C[C@@H](CN(C1)C(=O)/C=C/c1ccc(c(c1)OC)OCC#N)C	0
ZINC15436310	c1ccc2c(c1)c(cc(=O)[nH]2)C(=O)Nc1cccnc1	0
ZINC15439340	Cc1ccc(cc1C)NC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC15443306	Cc1cc(nn1c1ccccc1)C(=O)NN	0
ZINC15443352	CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCC(CC1)O	0
ZINC15443746	Cc1cc(c(c(c1)Br)N)F	0
ZINC15443776	COc1cc(c(c(c1OC)Br)N)C(=O)OC	0
ZINC15456707	Cc1cccc2c1nc([nH]c2=O)CS/C(=N/CCc1ccccc1)/N	0
ZINC15456714	COc1ccc(cc1)OCCCS/C(=N/C[C@@H]1CCCO1)/N	0
ZINC15456945	Cc1cc(no1)CS/C(=N/[C@H](C)COC)/N	0
ZINC15456962	C[C@@H](COC)/[NH+]=C(\N)/SCc1ccc(cc1)C(F)(F)F	0
ZINC15457016	C/N=C(\N)/SCCCOc1ccccc1	0
ZINC15458127	Cc1ccc(c(c1)OCCCSC(=[NH2+])N)C	0
ZINC15460970	CCc1ccc2c(cc(=O)oc2c1)CS/C(=[NH+]/CCCOCC)/N	0
ZINC15465733	Cc1ccc(c(c1)C)N1C[C@@H](CC1=O)C(=O)NCCCOC	0
ZINC15479601	c1cc(ccc1CCNC(=O)CN1CCCC[C@@H]1C(=O)N)OC(F)F	1
ZINC15480338	Cc1cc(c(n1C)C)c1csc(n1)N1CCOCC1	0
ZINC15545415	c1ccc(c(c1)OCC(=O)Nc1cccc(c1)C(=O)N)F	0
ZINC15549467	C[C@H](c1cccc(c1)[N+](=O)[O-])N(C)Cc1cc2ccccc2nc1Cl	0
ZINC15572936	c1cc(ccc1/C(=N\OCc1cc(cc2c1OCOC2)[N+](=O)[O-])/N)Cl	0
ZINC15589915	c1cc(ccc1CCNC(=O)c1ccc(c(c1)[N+](=O)[O-])Br)S(=O)(=O)N	1
ZINC15617294	CCOc1ccc(cc1)CC(=O)Nc1ccc(nc1)OC	0
ZINC15630270	Cc1ccc(cc1)c1ccsc1C(=O)N1CCOCC1	0
ZINC15635616	CN(Cc1ccc(cc1)F)C(=[NH2+])N	0
ZINC15637309	Cc1ccc(c(c1)c1csc(n1)NC(=O)c1ccccn1)OC	0
ZINC15676440	COC(=O)[C@@H]1Cc2c(n(cn2)Cc2ccc(cc2)Cl)CN1S(=O)(=O)C	0
ZINC15690582	Cc1ccc(c(c1)C)NC(=O)[C@H](C)Sc1n[nH]c(n1)N	0
ZINC15733955	Cc1ccc(cc1)SCC(=O)OCc1cc(=O)n2c(n1)sc(n2)C	0
ZINC15774121	CCC[C@@H]([C@H](n1c2ccccc2nn1)O)[C@H](O)OCC	0
ZINC15780222	c1ccc2c(c1)nnn2/C(=C/C#N)/N	0
ZINC15780538	Cc1nc([S-])c2cc(ccc2n1)[N+](=O)[O-]	0
ZINC15783792	CO/C=C(/[C@H](c1ccccc1)O)\n1nc2ccccc2n1	0
ZINC15784092	Cc1ccc(cc1)/N=C(/c1ccco1)\N1CCOCC1	0
ZINC15840144	Cc1cc(cc(c1)NC(=O)Cc1c(nc(s1)C)c1cccs1)C	0
ZINC15880087	c1cn(c[nH+]1)C(=O)N	0
ZINC15905980	c1ccc2c(c1)C(=[NH2+])N/C/2=N\c1cc(cc(c1)Cl)Cl	0
ZINC15919307	C[C@@H]1CN(C[C@@H](O1)C)C(=S)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC15922037	c1ccc(cc1)C1(OCCO1)Sc1nnc(s1)N	0
ZINC15924147	c1c(cc(cc1Cl)Cl)OC/C(=N/O)/N	0
ZINC15924292	COCc1cc(nc(n1)/N=C(/N)\Nc1ccc(c(c1)Cl)Cl)[O-]	0
ZINC15924292	COCc1cc(=O)nc([nH]1)/N=C(/N)\Nc1ccc(c(c1)Cl)Cl	0
ZINC15930864	CCOC(=O)/C(=N\Nc1ccc(cc1)C(=O)N)/C#N	0
ZINC15937656	CCC(=[NH2+])NO	0
ZINC15940159	C/C=C/C=C/C(=O)NNC(=O)c1c2ccccc2c(=O)n(n1)C	0
ZINC15960192	CC(C)(C)SCC(=O)Nc1ccccc1Cc1ccccc1	0
ZINC15961611	c1ccc(cc1)N1C(=O)C[C@H](C1=O)S/C(=N/N=C/c1ccco1)/N	0
ZINC15973630	Cc1cc(c(n1c1ccc(cc1)OC)C)/C=N\Nc1nnc(n1N)C	0
ZINC15973909	COc1ccc(cc1Cl)CNC(=N)NC(=[NH2+])N	0
ZINC15979523	c1ccc2c(c1)nc(o2)SCC(=O)Nc1cccc2c1cccn2	0
ZINC15987408	COc1ccc(c(c1)n1c(nnc1[S-])[C@H]1C[C@H]1c1ccccc1)OC	0
ZINC15987745	c1ccc(cc1)OCc1n[nH]c(=S)n1/N=C\c1ccc(cc1Cl)Cl	0
ZINC15987996	c1ccc(cc1)OCc1n[nH]c(=S)n1/N=C\c1ccc(cc1)Br	0
ZINC16017252	C[C@H]1C[C@@H]1C(=O)Nc1ccc(cc1)NC(=O)C(C)C	0
ZINC16017437	C[C@H](c1ccccc1Cl)NC(=O)Cc1coc2c1ccc(c2)OC	0
ZINC16018154	C[C@@H](c1cccc(c1)Cl)NC(=O)CCCOc1ccc(cc1)OC	0
ZINC16027008	c1ccc(cc1)NC(=O)CCNC(=O)Nc1ccccc1	0
ZINC16032236	CCOc1ccc(cc1)NC(=O)/C=C/c1ccccc1OCC	0
ZINC16051323	COC(=O)/C=C(/C(=O)NCc1ccco1)\N	0
ZINC16069450	CCCNC(=O)[C@@H](C)Sc1nnc(n1N)C(F)(F)F	1
ZINC16075907	CCn1c(nn(c1=S)CN1C[C@H](O[C@H](C1)C)C)c1ccc(cc1)OC	0
ZINC16082759	c1cc(ccc1/C(=N\O)/N)Br	0
ZINC16083033	Cc1ccc2c(c1)C[C@@H](CO2)[NH3+]	0
ZINC16084556	c1cc(ccc1F)S(=O)(=O)NCC1(CCCCC1)N1CCOCC1	0
ZINC16093738	c1ccc(c(c1)C#N)OS(=O)(=O)c1ccc(s1)Cl	0
ZINC16093859	Cc1ccc(c(c1C)OS(=O)(=O)c1ccc(cc1)F)C	0
ZINC16101144	c1cc(cc(c1)S(=O)(=O)Nc1ccc(c(c1)Cl)Cl)F	0
ZINC16102211	CC(C)[NH2+]C[C@H](COc1ccc(cc1)/C(=N\O)/C)O	0
ZINC16102405	c1cc(cnc1)C(=O)NN[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC16123591	CN(Cc1cccc(c1)I)c1ccccc1	0
ZINC16124926	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]2[C@@H]([C@H](O1)CO)O[P@](=O)(O2)[O-])N	0
ZINC16125221	CCCCc1c(=O)[nH]c(nc1OC)N	0
ZINC16125921	c1cc(ccc1COC(=O)CCc1ccsc1)C(=O)N	0
ZINC16134089	CCOC(=O)c1c(csc1N)c1ccc(cc1)C1CC1	0
ZINC16134091	Cc1cc2c(cc1Br)N(C(=O)/C/2=N\NC(=S)N)C(=O)C	0
ZINC16136660	C/C(=N/Nc1ccccc1N)/C(=O)OC	0
ZINC16137697	C1C[C@H](OC1)C[NH2+][C@H]1[C@@H]2CC[C@@H](C2)/C/1=N\O	0
ZINC16137955	COC(=O)C[C@H](c1ccc(cc1)Br)NC(=O)c1ccc(s1)Br	0
ZINC16138174	C1COCCN1/C=N/C(=S)N	0
ZINC16158984	c1cc(ccc1c1ccc(nn1)N)F	0
ZINC16187856	CN(CC(=O)NCCO)S(=O)(=O)c1ccc(cc1)Br	0
ZINC16194944	COc1cc(cc(c1O)/C=N/N)[N+](=O)[O-]	0
ZINC16194948	COc1cc(cc(c1[O-])/C=N/[NH+]=C(/N)\[S-])[N+](=O)[O-]	0
ZINC16213028	CCCOc1ccccc1/C=C\1/C(=O)N(C(=S)S1)CCC(=O)[O-]	0
ZINC16238339	c1cc(c(cc1NC(=S)NCCCN1CCOCC1)[N+](=O)[O-])N	0
ZINC16245289	C[N+](C)(C)CCCOC1=Nc2ccccc2O/C/1=C\c1ccccc1	0
ZINC16247833	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCOc1ccc(cc1OC)CC=C	0
ZINC16249523	Cc1c(c(nc(n1)Nc1ccccc1)Nc1ccccc1)N	0
ZINC16257858	C[C@H](C(=O)N)OC(=O)CCc1cnn(c1)c1ccccc1	0
ZINC16264916	Cc1c(cnn1c1ccccc1)c1nnnn1c1ccccc1	0
ZINC16274806	C[C@@H](COC)NC(=S)N(C)C(c1ccccc1)c1ccccc1	0
ZINC16322935	CC(C)(C)OC(=O)N[C@@H](CCC[N-]/C(=N/[N+](=O)[O-])/N)C(=O)[O-]	0
ZINC16382564	Cn1cccc1C[NH2+]CCNC(=O)c1c(non1)N	1
ZINC16388923	Cc1ccc2c(c1)ccc(n2)/C=C/c1cccc(c1)OC	0
ZINC16401567	c1cc(ccc1CNCCNC(=O)c1c(non1)N)[N+](=O)[O-]	1
ZINC16417008	Cc1ccoc1C(=O)OCc1cc(on1)c1ccco1	0
ZINC16423016	C[N@@H+](CCC(=O)N)CCOc1ccccc1F	1
ZINC16443762	C[C@@H]1CN(C[C@H](O1)C)[C@@H](C)C(=O)c1ccc(cc1)NC(=O)C	0
ZINC16449025	c1ccc(c(c1)/C=[NH+]/CCCNc1ccc(cc1Cl)[N+](=O)[O-])O	0
ZINC16449206	c1ccc(c(c1)C(=O)COC(=O)c1ccccc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC16489452	c1ccc2c(c1)cc(o2)C(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC16489951	CCc1ccc(cc1)OCCSc1nc(cc(=O)[nH]1)N	0
ZINC16490284	c1ccc(c(c1)OCCCSc1nc(cc(=O)[nH]1)N)F	0
ZINC16544625	Cc1c(cco1)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC16552391	CCCCSc1nnc(n1CC=C)c1ccc(cc1)O	0
ZINC16563482	Cc1ccc(c(c1)CC(=O)OCc1ccc(cc1)C(=O)N)OC	0
ZINC16576979	CCNS(=O)(=O)Cc1cccc(c1)C	0
ZINC16577864	CC1(CC2=C([C@@H]([C@@H]3C(=N2)CC(CC3=O)(C)C)C(=O)N)C(=O)C1)C	0
ZINC16579037	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](COC(C)(C)C#C)O	0
ZINC16579798	c1cc(c(cc1CS(=O)(=O)N1CCOCC1)Cl)Cl	0
ZINC16579983	CCC[N@H+]1CC[C@@H](CC1)NC(=O)[C@H](C)Oc1ccc(cc1)C	0
ZINC16580136	CCC[N@H+]1CC[C@@H](CC1)NC(=O)C1CCCC1	0
ZINC16602861	CCCCc1ccc(cc1)C(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC16604234	Cc1c(scc1C(=O)N[C@H]1CC[N@@H+](CC1)Cc1ccccc1)C	0
ZINC16608633	C[C@@H]1CC[C@@H]([C@H](C1)OC(=O)NC1CCCCC1)C(C)C	0
ZINC16621710	Cn1c(nnc1SCC(=O)c1ccc(c(c1)Cl)Cl)C1CC1	0
ZINC16624303	CCOC(=O)c1ccc(cc1)NC(=O)[C@@H](C)n1c(cc(nc1=O)C)C	0
ZINC16624311	Cc1ccc(c(c1)Cl)OCC#CC[NH2+]C	0
ZINC16624420	c1ccc(cc1)[C@@H](c1ccc(c(c1)N)N1CCOCC1)O	0
ZINC16624423	c1ccc(cc1)[C@H](c1ccc(c(c1)N)N1CCOCC1)O	0
ZINC16625717	CC(C)NC(=O)c1c(n(nn1)c1ccc(cc1)Cl)N	0
ZINC16638028	CCCCCCNC(=O)O[C@H]1[C@@H]2C[C@H]3C[C@@H](C2)C[C@@H]1C3	0
ZINC16638658	CCCCCc1c(c(c(c([nH+]1)N)C#N)N)N	0
ZINC16639563	CCCNC(=O)c1ccc(cc1)CSc1nc(cs1)C	0
ZINC16648246	Cc1cccc(c1NC(=O)c1c(n(nn1)c1cc(cc(c1)C)C)N)C	0
ZINC16651867	c1c(csc1C(=O)N1CCOCC1)S(=O)(=O)N1CCCC1	0
ZINC16675646	C[C@@H]1CN(C[C@@H](O1)C)C(=O)c1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC16675799	C[C@]12C=C[C@](O1)([C@@H]1[C@@H]2C(=O)N(C1=O)c1cccc(c1)[N+](=O)[O-])C	0
ZINC16677664	c1cnccc1C(=O)NNC(=[NH2+])c1c(non1)N	0
ZINC16677917	CCCOc1cccc(n1)Br	0
ZINC16678150	CCCCn1c2cc(ccc2[nH+]c1SCC(=O)OCC)S(=O)(=O)N	0
ZINC16678531	CCN(CC)c1ccc(cc1)N/N=C(\C#N)/c1ccc(cc1)[N+](=O)[O-]	0
ZINC16682230	CCOC(=O)C/C(=[NH+]/Nc1ccc(cc1[N+](=O)[O-])C(F)(F)F)/N	0
ZINC16682969	CCOC(=O)O/N=C(/c1cnc2ccccc2n1)\N	0
ZINC16685065	Cc1ccc(c(c1)[C@H](C)[NH2+][C@H](C)c1[nH]c(=O)c2ccccc2n1)C	0
ZINC16688792	CCOC1=C/C(=C/NNC(=O)Cc2nnc(s2)N)/C=CC1=O	0
ZINC16688864	CCOc1cc(ccc1OC)[C@H]1c2c(ncnc2OC(=C1C#N)N)O	0
ZINC16694835	c1cc(ccc1OCCOC(=O)c1cc(c(nc1)Cl)Cl)S(=O)(=O)N	0
ZINC16694984	C[C@H](c1ccc(cc1)S(=O)(=O)N)[N@H+](C)CC(=O)NCCc1cccs1	1
ZINC16698385	c1c(c(nc(=O)n1[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N)F	0
ZINC16754122	CCOC(=O)C1=C(Oc2cc(n(c(=O)c2[C@H]1c1cccnc1)C)C)N	0
ZINC16795467	C[C@@H](C(=O)NC(C)(C)C)OC(=O)c1ccc(cc1)NC(=O)N	0
ZINC16815908	c1cc(ccc1COC(=O)COc1ccc(cc1F)Br)C(=O)N	0
ZINC16833656	Cc1cc(n2c(n1)nc(=S)n2CN1C[C@@H](O[C@@H](C1)C)C)C	0
ZINC16856903	COc1ccc(cc1)C1(CCOCC1)CNC(=O)/C=C/c1ccco1	0
ZINC16923630	COc1cc2cccnc2c2c1c1c(c(=O)[nH]2)CCC1	0
ZINC16925804	CC1=NN(C(=O)[C@H]1/N=N\c1ccccc1[N+](=O)[O-])C(=S)N	0
ZINC16929327	c1nc(nc(=O)n1[C@H]1C[C@@H]([C@H](O1)CO)O)N	0
ZINC16934470	c1cc(c(cc1/C=C\1/C(=O)N(C(=S)S1)[C@H](CC(=O)[O-])C(=O)[O-])O)O	0
ZINC16941306	c1nc2c(c(nn2[C@@H]2[C@@H]([C@H]([C@@H](O2)CO)O)O)C(=[NH2+])N)c(n1)O	0
ZINC16944219	CC1(OC(=O)C(=C/N=C(\N)/Nc2nc3ccccc3s2)C(=O)O1)C	0
ZINC16946513	c1cc(cc(c1)C(F)(F)F)c1ccc(nc1)N	0
ZINC16946608	COc1ccc(cc1)c1ccc(c(c1)F)N	0
ZINC16947476	c1ccc(c(c1)c1ccc(c(c1)F)Cl)N	0
ZINC16952777	Cc1cc(c(c(=O)o1)/C(=N/Nc1nnc(n1N)[S-])/C)[O-]	0
ZINC16953135	CSc1nc(c(c(n1)O)N)N[C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)CO)O)O)O	0
ZINC16953334	Cn1c(=O)c2c(nc1SC)n(c(=[NH2+])[nH]2)[C@H]1[C@@H]([C@H]([C@@H](CO1)O)O)O	0
ZINC16953446	COc1ccc(cc1)[C@@]1(CN(C2=[N+]1CCCS2)c1ccc(cc1)Cl)O	0
ZINC16953833	C=CCSc1nc2c(n1[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)nc[nH]c2=O	0
ZINC16956218	c1ccc(cc1)[C@@H]1C[C@@]2([C@H](O1)NC(=C2C#N)N)C#N	0
ZINC16969780	c1cc(ccc1N)S(=O)(=O)N[C@@H]1[C@H]([C@@H]([C@H](O[C@H]1O)CO)O)O	0
ZINC16982821	c1ccc(cc1)n1c2nc([nH]c(=O)c2nn1)N	0
ZINC16983013	c1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])CSC(=[NH2+])N	0
ZINC16989209	c1ccc2c(c1)nc1n2[C@H](NC(=[NH+]1)N)c1cc[nH]c1	0
ZINC16989771	c1ccc(cc1)CN(Cc1ccccc1)C(=[NH2+])OC1CCCCC1	0
ZINC16989893	c1(c(nc([nH]c1=O)N)N)[N+](=O)[O-]	0
ZINC16991123	CC[C@H](C)CNC(=O)[C@@H](C)Sc1ccc(cc1)N	0
ZINC16991371	C[C@H]1CN(C(=[NH2+])O1)/N=C/c1ccc(o1)[N+](=O)[O-]	0
ZINC17003975	C[C@@]12CCC(=O)C=C1CC[C@H]1[C@]2(C(=O)C[C@]2([C@H]1CC[C@@H]2O)C)SC#N	0
ZINC17004813	COc1ccc(cc1OC)/C=C/c1cnccn1	0
ZINC17008998	c1ccc(cc1)n1c(nnn1)CSc1ccc(cc1)N	0
ZINC17013453	c1nc(c2c(n1)n(c(n2)N)[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC17020147	c1nc(c(n1[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)C#N)N	0
ZINC17020147	c1n(c(c(N)[nH+]1)C#N)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC17020824	Cc1cc(nc(=O)n1[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC17020842	CCO[C@]1(O[C@H]2[C@H](O[C@@H]([C@H]2O1)n1cnc2c1ncnc2N)CO)C	0
ZINC17027349	Cn1c2c(nc(n(c2=O)C)N)n(c1=O)[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC17027351	Cn1cnc2c(c1=[NH2+])[nH]c(=O)n2[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC17031528	COc1cccc(c1)NC(=O)C[C@H]1C(=O)N(CCO1)CC[NH3+]	0
ZINC17031783	c1cc(cc(c1)F)CN(C[C@@H]1CCCO1)C1=[NH+]CCCS1	0
ZINC17040975	c1cc(c(cc1O)O)/C=N\N1CCOCC1	0
ZINC17044138	c1c(c(nc(=O)n1[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N)I	0
ZINC17064482	Cc1cc(c2c(n[nH]c2n1)N)COC	0
ZINC17064482	CC1=NC2=NN=C([C@H]2C(=C1)COC)N	0
ZINC17072902	CCOC(=O)c1ccsc1NC(=O)[C@H]1[C@@H]([C@H]2CC[C@@H]1CC2)C(=O)[O-]	0
ZINC17072973	CC(C)n1c(nnc1SCC(=O)OC)c1csc2c1CCCC2	0
ZINC17075696	C[C@H](c1nnc(n1Cc1ccco1)S)Oc1cccc(c1)C(F)(F)F	0
ZINC17075729	Cc1c(c(sc1C(=O)N)NC(=O)CN1C[C@H](O[C@H](C1)C)C)C(=O)OC	0
ZINC17108050	C/C(=C/1\NNC(N=N1)(C)C)/[NH2+]N	0
ZINC17125685	c1cc2c(cc1SC#N)sc(n2)N	0
ZINC17127168	C[C@@H]1CC[C@@H](CC1)/[NH+]=C\1/N(CCO1)N=O	0
ZINC17141129	Cc1cn(c(=O)nc1N)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC17145929	c1ccc(cc1)NC(=S)NN/C=C\1/C=Nc2c1cc(cc2)Br	0
ZINC17157561	C1[C@H]2C[C@H]3C[C@@H]1C[C@@](C2)(C3)C(=O)NNC(=O)CN1CSCC1=O	0
ZINC17162197	CCOc1ccc(cc1)N/C(=N\c1nc(cc([O-])n1)COC)/N	0
ZINC17164224	Cc1cc([O-])n2c(n1)nc(n2)N	0
ZINC17172685	Cc1ccc(cc1C(=O)NCCC(C)C)S(=O)(=O)N	1
ZINC17175238	Cc1cn(c(=O)nc1N)[C@@H]1C[C@H]([C@H](O1)CO)O	0
ZINC17185931	c1ccc2c(c1)CCC1=C2OC(=C([C@H]1c1ccc(cc1)F)C#N)N	0
ZINC17198489	CC(C)c1ccc(cc1)N1[C@H](SCC1=O)c1cccc(c1)Cl	0
ZINC17201625	Cc1ccc(cc1)C(=O)/C(=N\Nc1cccc(c1C)Cl)/C#N	0
ZINC17242207	c1cc(c(cc1N1C(=O)[C@@H]2[C@H]3C=C[C@@]([C@H]2C1=O)(O3)CO)Cl)Cl	0
ZINC17246947	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](c1cccc(c1)F)c1c(n2c(s1)ncn2)O	0
ZINC17257390	C[C@H](C(=O)N)OC(=O)Cc1cc2c(c(c1)Cl)OCCCO2	0
ZINC17284967	CC[C@@H](C)OC(=O)C=CC(=O)NC(=O)N	0
ZINC17326381	C[C@@H]1CN(C[C@H](O1)C)C(=O)c1ccc(cc1)n1cccn1	0
ZINC17353548	C([C@@H]1[C@H]([C@@H]([C@@H](O1)n1c2c(c(=O)[nH]c(n2)N)[nH]c1=S)O)O)O	0
ZINC17354295	c1cc(ccc1/N=C/1\CCC[C@@H](O1)C(=O)[O-])S(=O)(=O)N	0
ZINC17377228	c1cc(/C=[NH+]/CCCO)c([O-])cc1	0
ZINC17425382	Cc1cc(nc(=O)n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC17482789	c1ccc(cc1)[C@H](C(=O)NC1CC1)SC1=NCCS1	0
ZINC17544530	CCCCCCCC/[NH+]=C\1/CC(CC(=O)C1)(C)C	0
ZINC17700940	C[C@@H](C(=O)N)/N=C/c1cc(ccc1O)Br	0
ZINC17718592	c1ccc(cc1)n1c(nnn1)COC(=O)CSc1ccccc1F	0
ZINC17742462	c1cc(sc1)CN(Cc1cccs1)C(=O)Nc1ccc(cc1)F	0
ZINC17748769	C/C(=C\C(=O)Nc1ccccc1)/N	0
ZINC17819941	C[C@H](c1nnc(n1/N=C/c1ccccc1)[C@H](C)OC)OC	0
ZINC17820150	COC(=O)/C(=C\Nc1ccccc1OCC=C)/C#N	0
ZINC17822617	CCOC(=O)C1=C(N=C(S[C@@H]1c1ccccc1)/[NH+]=C\N(C)C)C	0
ZINC17823856	CCC[C@H]1Cc2c(sc3c2c(nc(=S)[nH]3)N)CO1	0
ZINC17851457	C[C@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)c1csc2c1CCCC2	0
ZINC17961415	C[C@@H](c1ccc(cc1)Br)NC(=O)CCCNC(=O)c1ccc(cc1)Cl	0
ZINC18030775	c1ccc2c(c1)/C(=N/c1ccc(cc1)S(=O)(=O)N)/C(=O)N2	0
ZINC18031017	CCC[C@@H]1Cc2c(sc3c2c(nc(=S)[nH]3)N)CO1	0
ZINC18038159	CCOC(=O)c1c(c(sc1NC(=C)c1c([O-])c2ccccc2s1)C)C	0
ZINC18058888	COCc1cc(=O)[nH]c(n1)/N=C(\N)/Nc1cccc(c1)Cl	0
ZINC18062549	c1ccc(c(c1)CN/C=C/1\C(=NN=C1[O-])C(F)(F)F)Cl	0
ZINC18063904	CCOC(=O)C1CCN(CC1)C(=O)CSc1[nH]c(=O)cc(n1)N	0
ZINC18068177	C[C@@H]1C[C@@H](CN(C1)C(=O)CSc1ncc(c(n1)N)C#N)C	0
ZINC18087896	CCc1c2c(c3c4c(c(=O)[nH]cn4)sc3n1)CC(OC2)(C)C	0
ZINC18106645	c1ccc(cc1)CSc1[nH]c(=O)cc(n1)N	0
ZINC18116994	CCCc1c2c([nH]n1)OC(=C([C@@H]2c1c[nH]c2c1cccc2)C#N)N	0
ZINC18118648	CCN=C1N(C(=O)C[C@H](S1)/C(=N/c1cccc(c1)C(=O)[O-])/O)CC	0
ZINC18119210	CCOc1ccc(cc1)N/C(=N/c1nc(cc(=O)[nH]1)C)/N	0
ZINC18121834	CCCOc1ccc(cc1)N1C(=O)C[C@H](C1=O)[NH+]1CCSCC1	0
ZINC18122236	Cc1cccc(c1)N/C(=N\c1[nH]c(cc(=O)n1)COC)/N	0
ZINC18123201	CCCc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1)OC)C#N)N	0
ZINC18137338	C[NH+]1CCN(CC1)NC(=S)NCCc1ccccc1	0
ZINC18140415	CC1(C[C@@]2(CCO1)/C(=N\c1ccccc1)/NC(=S)N2CC(=O)N)C	0
ZINC18148731	Cc1cccc(c1NC(=O)C[C@H]1C(=O)N/C(=N/c2ccccc2)/S1)C	0
ZINC18175427	CCCCOc1ccc(cc1OC)c1c(c(nc(c1C#N)[S-])N)C#N	0
ZINC18179355	c1cc(oc1)COCCCNC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC18181601	Cc1ccc(cc1)N/C(=N/c1nc(cc(=O)[nH]1)CC(=O)OC)/N	0
ZINC18183770	c1ccc(cc1)CCCNC(=O)CSc1ccc2ccccc2c1	0
ZINC18190097	CCOC(=O)c1cnn2c1nnc(c2N)C(=O)OCC	0
ZINC18190901	Cc1cc(n(n1)CC(=O)OC)C	0
ZINC18190907	Cc1cc([O-])n2c(n1)nc(n2)[N+](=O)[O-]	0
ZINC18194362	CC(C)NC(=O)[C@@H]1CC1(c1cccc(c1)OC)c1cccc(c1)OC	0
ZINC18197842	C[C@H]1C2=C(C[C@@H](CC2=O)c2cccs2)Nc2n1ncn2	0
ZINC18203875	CCCCC/C(=N/O)/c1c[nH]c2c1cccc2	0
ZINC18208688	COc1ccc(cc1OC)CCNc1c2cn[nH]c2ncn1	0
ZINC18240434	c1c(c(nc(c1C#N)SCC#N)N)C#N	0
ZINC18249852	Cc1ccc(cc1)N/C(=N/c1nc(cc(=O)[nH]1)COC)/N	0
ZINC18249852	Cc1ccc(cc1)N/C(=N\c1nc(=O)cc([nH]1)COC)/N	0
ZINC18258426	Cc1c(c(n(n1)Cc1nc(c2c3c(sc2n1)CCCC3)N)C)[N+](=O)[O-]	0
ZINC18266680	CCCCCc1c(nc([nH]c1=O)NC[C@@H]1CCCO1)C	0
ZINC18275905	c1cc(ccc1[N+](=O)[O-])S(=O)(=O)O/N=C(/c1cc[nH+]cc1)\N	0
ZINC18285111	c1cc(ccc1N)/N=N/c1ccc(cc1)/[N+](=N/c1ccc(cc1)[NH3+])/[O-]	0
ZINC18286010	c1cn(c(=O)nc1N)[C@@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC18335800	CCCn1c2ccc(cc2nc1SCCOC)S(=O)(=O)N	0
ZINC18707264	c1cc(cc(c1)S(=O)(=O)[N-]c1ccc(c(c1)[N+](=O)[O-])N)C#N	0
ZINC18724539	C[C@@H]1CCc2c1[nH]nc2N	0
ZINC18724539	C[C@@H]1CCc2c1n[nH]c2N	0
ZINC18750438	CN(C)C(=O)[C@H](c1ccccc1)OC(=O)c1ccc(cc1N)F	0
ZINC18879429	C[C@@H]1C[NH2+]C[C@H](O1)C1CC1	0
ZINC19014754	c1[nH]c(=O)c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O	0
ZINC19045299	CCOC(=O)c1cc(n(n1)c1ccc(cc1)Br)c1ccccc1	0
ZINC19045452	CC(C)c1c(c(no1)c1c(cncc1Cl)Cl)N	0
ZINC19045571	Cc1ccccc1c1c([nH+][nH]c1N)C	0
ZINC19046043	CCOC(=O)c1c(n(nc1c1ccccc1)C)C	0
ZINC19078462	c1cc2c(c(c1)NC(=O)COC(=O)c1c(nccn1)N)nsn2	0
ZINC19088552	C[NH2+]CCCN1CCOCC1	0
ZINC19089146	CCn1c(c(c(n1)C)C[NH2+]CCOC)C	0
ZINC19089549	C[NH2+]Cc1nc(no1)c1ccccn1	0
ZINC19090912	CCOCC(=[NH2+])N	0
ZINC19091166	CCC[C@H](C)n1c(ccn1)N	0
ZINC19092366	C[C@H](CCO)N1CCOCC1	0
ZINC19120671	Cc1cc(on1)C[C@@H]1COC[C@H]1[NH2+]Cc1ccccc1	0
ZINC19134882	C[C@@H]1CN(C[C@@H](O1)C)c1c(c(nc(n1)N1CCCCCC1)N)[N+](=O)[O-]	0
ZINC19144478	c1c2c3c(c(nc2sc1C(=O)NN)N1CCOCC1)CCCC3	0
ZINC19147499	COCCN(C/C=C/c1ccccc1)C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC19167805	CCC[NH2+]N	0
ZINC19168010	c1ccc(c(c1)CC[NH2+]N)F	0
ZINC19168021	Cc1ccc(cc1)CNN	0
ZINC19168356	CC[N@@H+](Cc1ccccc1)N	0
ZINC19168470	C[NH+](C)CCNN	0
ZINC19168513	CC1=[N+]([O-])C(N(C1(C)C)N)(C)C	0
ZINC19169388	CC(C)C[NH2+]N	0
ZINC19170617	CCCc1c(c([O-])n(n1)c1ccc(cc1)F)C[NH2+]N1CCOCC1	0
ZINC19170742	CSc1cccc(c1)NC(=O)c1cc(ccc1Br)S(=O)(=O)N	0
ZINC19171327	C[C@@H]1CN(C[C@@H](O1)C)N	0
ZINC19171881	C1C[C@H](OC1)CNN	0
ZINC19171881	C1C[C@H](OC1)C[NH2+]N	0
ZINC19172739	C1COCC[NH+]1CCCNN	0
ZINC19172861	c1ccc2cc(ccc2c1)CNN	0
ZINC19174231	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)Nc1cccc(c1)C#N	0
ZINC19203266	CCOC(=O)C[C@H](c1ccccc1)[C@@H](C(=O)OCC)N	0
ZINC19204652	c1ccc(c(c1)[C@@H]1C(=C(SC(=C1C#N)N)N)C#N)F	0
ZINC19218630	Cc1ccc2c(c1)C(=O)N(C[C@@]1(O2)CC[N@@H+](CC1)C)CC(=O)[O-]	0
ZINC19228628	c1ccc(cc1)C[N@@H+]1CCN([C@H]1c1cccnc1)Cc1ccccc1	0
ZINC19228732	Cc1ccccc1C(=O)N[C@H](C(Cl)(Cl)Cl)N[C@@H]1CCS(=O)(=O)C1	0
ZINC19231467	C[C@@H]1CCCC[N@H+]1CCCNC(=O)c1cc(ccc1[O-])Cl	0
ZINC19231850	c1cc(cc(c1)NC(=O)N1CCOCC1)N	0
ZINC19232499	CCC(CC)[NH2+]C1c2ccccc2c2c1cccc2	0
ZINC19240753	Cc1[nH+]c(c2n1ccs2)[C@H]1CCCN(C1)C(=O)COC[C@H]1CCCO1	0
ZINC19257209	c1cc(ccc1N)S(=O)(=O)NCCN1CCOCC1	0
ZINC19261118	C1COC[C@H]1[C@@H](C#N)N	0
ZINC19261445	CCOCCCNC(=O)c1cccc(c1)N	0
ZINC19263684	CCOc1cc(cc(c1OCC)OCC)c1nnc(o1)N	0
ZINC19266336	CCOc1ccc(cc1)C(=O)Nc1cccc(c1C)N	1
ZINC19267813	Cc1cccc(c1)OCc1cccc(c1)N	0
ZINC19274065	COc1ccc2cc(ccc2c1)C[NH2+]N	0
ZINC19277149	c1cc(cc(c1)OCC#N)N	0
ZINC19278894	C[C@H]1C[C@H]1C[NH2+]N	0
ZINC19281673	C[C@H]1CN(C[C@@H](O1)C)Cc1ccccc1N	0
ZINC19285822	C/C(=N\N)/c1ccc(c(c1)CN1CCOCC1)OC	0
ZINC19286560	Cc1nc2ccc(cc2c(=O)n1CCN1CCOCC1)N	0
ZINC19286560	Cc1nc2ccc(cc2c(=O)n1CC[NH+]1CCOCC1)N	0
ZINC19288071	Cc1ccc(cc1)c1cc(nc(c1C#N)N)c1ccc(cc1)OC	0
ZINC19291104	Cn1ccc(n1)[C@H]1CCCCC[N@@H+]1Cc1ccncc1	0
ZINC19300439	c1ccc2c(c1)/C(=N/NC(=S)N)/C(=O)N2CN1CCOCC1	0
ZINC19323062	C[C@]12C[N@@H+]3C[C@](C1=O)(CN(C2)[C@@H]3C1CCCC1)C	0
ZINC19327229	C[C@@H]1C[C@@H]2N[C@@H](C[C@@H]3[N@H+]2[C@@H](N1)C[C@@H](N3)C)C	0
ZINC19334419	c1cc(ccc1C[N@@H+]1CCc2c(nc(nc2[O-])N2CCOCC2)C1)O	0
ZINC19361646	CC[C@@]12C[N@H+]3CCN(C1)C[C@H](C3)[C@@H]2N	0
ZINC19364845	CN1CCC[C@@H]1C[NH+]1CCCC1	0
ZINC19365108	CC[C@H](C)[NH2+]CCNCC[NH2+][C@@H](C)CC	0
ZINC19366615	C1CN1CC[NH3+]	0
ZINC19367262	CCc1ccc(cc1)CN1CC[NH+](CC1)C(CC)CC	0
ZINC19368147	C[C@@]12CC[C@@H](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@H]2[NH2+]CCN)C)O	0
ZINC19370463	CCCC[NH2+]CCN	0
ZINC19376227	c1ccc2c(c1)cc(c(n2)[C@@H]1CCN(CC1)C(=O)[C@@H]1CCOC1)N	0
ZINC19386099	CCCCN(C)c1ccc(cc1)N	0
ZINC19388687	c1cc(c(cc1F)CNN)Br	0
ZINC19389411	CC(C)OCc1ccc(cc1)C[NH3+]	0
ZINC19390347	c1cc(c(nc1)OC[C@H]1CCCCO1)N	0
ZINC19396980	COCc1nnc(o1)N	0
ZINC19398138	c1ccc(cc1)CCC/C(=N/O)/N	0
ZINC19401548	c1ccnc(c1)C[N@@H+]1CC[C@](CC1)(Cn1ccc2c1ccc[nH+]2)O	0
ZINC19402831	c1cc(cc(c1)N)COCC(F)(F)F	0
ZINC19407225	c1c(cc(cc1Cl)Cl)CNN	0
ZINC19413125	Cc1ccc(s1)C(=O)Nc1nc2ccc(cc2s1)N	0
ZINC19414940	COc1ccc(cc1)[C@H](c1ccccc1Cl)[NH3+]	0
ZINC19418610	CC1=C([C@@H](C(=C(N1)C)C(=O)N)c1cccc(c1)Cl)C(=O)N	0
ZINC19418783	c1nc2c(n1[C@@H]1[C@@H]([C@@H]([C@H](O1)CO[P@@](=O)(O)[O-])O)O)nc(N)[nH]c2=O	0
ZINC19419060	C1COCC[NH+]1CC/[NH+]=C(/NN)\[S-]	0
ZINC19419113	COC(=O)[C@H](Cc1ccccc1)N	0
ZINC19419596	CCOC(=O)[C@H](C)Oc1ccc(c(n1)N)[N+](=O)[O-]	0
ZINC19423098	CC/C=C(\C)/C(=O)Nc1ccc(cc1C(=O)[O-])NC(=O)C	0
ZINC19424429	COc1cc2c(cc1OC)CN(CC2)CCC#N	0
ZINC19425028	CCOCc1ccccc1C#N	0
ZINC19426297	CN(C)c1cc(ccn1)C(=[NH2+])NO	0
ZINC19431685	CCCCc1nc2ccc(cc2[nH]1)N	0
ZINC19435978	C1C[C@H](OC1)COCCC(=S)N	0
ZINC19440140	C[C@H]1CC[C@@H](CC1)OC1CC[NH2+]CC1	0
ZINC19441071	CC[NH2+][C@@H](C)c1ccc(cc1C)C	0
ZINC19446833	CC(C)C[C@@H](c1nnnn1C[C@H]1CCCO1)[NH+]1CCN(CC1)CC=C	0
ZINC19447383	CC(C)Cc1c([O-])nc([nH]c1=O)SCCN1CCOCC1	0
ZINC19472142	CCOC(=O)COc1ccc(cc1)C(=S)N	0
ZINC19472589	COCCC/C(=N/O)/N	0
ZINC19474401	CCCCCOc1cccc(c1)/C(=N/O)/N	0
ZINC19476657	COCc1[nH]c2cc(ccc2n1)N	0
ZINC19478408	CCCCOc1ccc(cc1)C(=O)Nc1ccc(cc1)N	1
ZINC19480300	c1cc(c(nc1)Sc1ccc(cc1)C(=O)[O-])C(=O)N	0
ZINC19483283	CN(c1ccc(cc1N)Br)C1CCCCC1	0
ZINC19487273	C/C=C/C(=O)NCCCCCC(=O)[O-]	0
ZINC19497713	C[C@@H]1CN(C[C@H](O1)C)c1nccc(n1)CN1CCN(CC1)CCOC	0
ZINC19500624	CC[C@@H](c1nnnn1C[C@@H]1CCCO1)[NH+]1CCN(CC1)C	0
ZINC19502678	c1cc(c(cc1C#N)F)CN	0
ZINC19509593	c1ccc(cc1)COCCCC(=[NH2+])N	0
ZINC19512611	Cc1csc(n1)NC1CC[NH2+]CC1	0
ZINC19524129	CCn1c(cc(n1)C(C)C)C(=O)NCCS(=O)(=O)N1CCCC[C@@H]1C	0
ZINC19530704	CCOC(=O)c1c(n(c2c1c(c(cc2)O)C[NH+]1CCN(CC1)C)C)C	0
ZINC19531014	CCOCCCNC(=O)Cn1c(=O)c(cc(n1)c1ccc(o1)C)N	0
ZINC19536653	COc1ccc(cc1OC)c1c2c(nc(c1C#N)N)CCCCC2	0
ZINC19536842	c1cc(ccc1c1c2c(nc(c1C#N)N)CCCCC2)Br	0
ZINC19565346	COc1cccc(c1)CN1CCN(CC1)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC19573153	CS(=O)(=O)N1Cc2ccccc2O[C@]2(C1)CCC[NH2+]C2	0
ZINC19590091	CN1CCN(CC1)c1cc([nH+]c(n1)C1CC1)CCNC(=O)C1CCC1	0
ZINC19592159	CNc1cc(nc(n1)c1cccnc1)[C@@H]1CCCN(C1)C(=O)COC	0
ZINC19592810	COCC(=O)N1CCC[C@@H]1C(=O)c1cnn(c1N)c1ccccc1	0
ZINC19593097	COCCC(=O)N1CCC(CC1)c1c(cc2ccccc2n1)N	0
ZINC19593489	COCCNC(=O)Cn1c(=O)c(cc(n1)c1cccs1)N	0
ZINC19594574	c1ccc(cc1)COC(=O)[C@H](CCCN/C(=N/[N+](=O)[O-])/N)[NH3+]	0
ZINC19595444	CCCCSc1ncc(cn1)C[N@H+]1CCC[C@@H]1c1ccc(s1)C(=O)N	1
ZINC19595546	COC(=O)c1c(c2c(c(c(nc2s1)N)C#N)c1ccccc1)N	0
ZINC19607166	c1cc(ccc1C[NH+]1CCN(CC1)CCOCCO)Br	0
ZINC19608149	c1cc(ccc1[C@@H]1CC[N@H+](C1)CCN1CC[C@H](CC1)O)F	0
ZINC19609146	CC(=CCC/C(=C/CN1CC[N@@H+](CC1)C/C=C/c1ccccc1)/C)C	0
ZINC19615942	C(c1c(c(c(c(c1F)F)C[NH3+])F)F)N	0
ZINC19623909	c1cc(ccc1CCN1CCOCC1)N	0
ZINC19634730	Cc1cc(ccc1OC)CN1CCOCC1	0
ZINC19635249	c1cc(oc1)CCNC(=O)c1ccc(cc1)S(=O)(=O)N	1
ZINC19636227	CCN(CC[NH+](C)C)[C@H]1CC[N@@H+](CC1)Cc1ccccc1	0
ZINC19636892	CCN(CC[NH+](C)C)[C@H]1CC[C@@H](CC1)c1ccccc1	0
ZINC19642367	CC[N@H+]1CC[C@@H](CC1)NCCOC	0
ZINC19655288	C[C@H]1CC[N@@H+](CC1)[C@@H](CNC(=O)Cc1nnc(s1)N)c1ccccc1	0
ZINC19673191	C[C@@H](COC)/[NH+]=C(\N)/SCc1nc([O-])c2c(n1)ccs2	0
ZINC19673226	C[C@H](COC)/[NH+]=C(\N)/SCc1cccc(c1)Br	0
ZINC19673228	C[C@@H](COC)/[NH+]=C(\N)/SCc1cccc(c1)Br	0
ZINC19674166	C/[NH+]=C(\N)/SCc1ccc(cc1)F	0
ZINC19681286	c1cc(ccc1S(=O)(=O)NCCN1CCOCC1)Cl	0
ZINC19686338	C1C[NH2+]CCC1N1CC[C@@H](CC1)C(=O)N	0
ZINC19696717	Cn1c(ccn1)CN1CCO[C@H](C1)c1c2ccccc2sc1C(=O)N	0
ZINC19708495	CNc1c2c(nc(n1)[C@@H]1CCCCN1S(=O)(=O)N(C)C)C[N@@H+](CC2)C	0
ZINC19713968	CCn1cc(cn1)c1cc(nc(n1)N)NCCCc1ccc(cc1)F	0
ZINC19714072	CCn1ccc(n1)c1cc(nc(n1)C)N[C@@H](C)c1ccccn1	0
ZINC19720005	c1cc2c(cc1c1cncn1CCN[C@H]1CCS(=O)(=O)C1)CCCO2	0
ZINC19720521	Cc1cc(cc(c1OCCCCCN1CCOCC1)C)Cl	0
ZINC19720760	c1ccc(cc1)C[C@@H](c1ccccc1)NCc1ccc(cc1)[N+](=O)[O-]	0
ZINC19720876	CC(C)CCC[C@@H]1CN(CCO1)Cc1ncc[nH]1	0
ZINC19721225	Cc1cc(ncc1Br)N1CC[NH+](CC1)C	0
ZINC19721354	c1ccc(cc1)c1cc(c2cc(ccc2n1)Cl)N	0
ZINC19721378	COc1ccc2c(c1)cc(cn2)N	0
ZINC19722847	c1ccc(cc1)c1c(c[nH]n1)C[N@@H+]1CCc2ccccc2C1	0
ZINC19726976	CCOC(=O)c1c(c2c(o1)cccn2)N	0
ZINC19730916	c1cnccc1CC[P@@](=O)(C[NH+]1CCOCC1)[O-]	0
ZINC19731868	c1cc(cc(c1)OCCN1CCOCC1)N	0
ZINC19731888	C[NH+]1CCN(CC1)CCOc1cccc(c1)N	0
ZINC19731946	c1cc(cc(c1)OCCCN1CCOCC1)N	0
ZINC19732665	C1C[C@@H](OC1)CNCC[NH3+]	0
ZINC19735334	CN1CCC(CC1)[NH2+]CCc1ccc(c(c1)OC)OC	0
ZINC19735992	COc1ccccc1OCC(=O)Nc1cccc(c1)N	0
ZINC19736017	CCCCCCOc1ccc(cc1)C(=O)Nc1cccc(c1)N	1
ZINC19736211	CCCCCOc1ccc(cc1)C(=O)Nc1cc(ccc1OC)N	1
ZINC19736314	CCCCOc1ccc(cc1)C(=O)Nc1cccc(c1C)N	1
ZINC19737175	c1ccc2c(c1)C(=O)N(C2=O)CC(=O)CN	0
ZINC19740480	CC(C)N1CC[N@@H+](C[C@@H]1CCO)Cc1cnc(s1)N1CCCC1	0
ZINC19741787	COCc1cn(nn1)C1CCN(CC1)c1c(cccn1)C(=O)N	0
ZINC19741952	c1ccc(cc1)CCC[N@@H+]1CCN([C@@H](C1)CCO)C1CCCCC1	0
ZINC19744273	C[C@@H](C(=O)N1CC[C@@H](CC1)Cn1cc(nn1)CCO)N	1
ZINC19744786	Cc1cccc([nH+]1)CN1CCO[C@H](C1)Cc1ccc(cc1)F	0
ZINC19747612	Cc1c(snn1)C(=O)N1CC(C1)C(=O)Nc1cccc(c1)OC	0
ZINC19754107	c1cc(ncc1N)OCC[NH+]1CCOCC1	0
ZINC19757449	Cc1c(nc(o1)c1ccc(cc1)OC)CN1C[C@H](O[C@H](C1)C)C	0
ZINC19760174	Cc1cc(ccc1F)S(=O)(=O)NCC(=O)N1CCC[C@@H](C1)OC	0
ZINC19771153	CN1CCN(CC1)C[C@H](COC[C@@H]1COc2ccccc2O1)O	0
ZINC19772551	CCOCCCNC(=O)c1c2c(sc1N)CCCC2	0
ZINC19772630	CCCOc1ccc(c2c1nccc2)N	0
ZINC19773468	COc1ccc(cc1)CN1CCN(CC1)C(=O)c1ccco1	0
ZINC19773775	CC1(c2c(c(=S)ss2)c2ccccc2N1C(=O)CN1CCOCC1)C	0
ZINC19774022	Cc1ccc(cc1)CN1CCN(CC1)C(=O)Cc1ccccc1	0
ZINC19774303	Cn1cc(c(n1)C[N@@H+]1CCC[C@@H](C1)Cn1cc(nn1)CCO)Cl	0
ZINC19782485	CCOC(=O)[C@H](CS[C@H]1CC(=O)N(C1=O)c1ccc(c(c1)Cl)Cl)N	0
ZINC19784827	CC[NH+](CC)C[C@H](c1ccccc1Cl)O	0
ZINC19785026	c1cc(cc(c1)Br)[C@@H](C[NH+]1CCOCC1)O	0
ZINC19786105	COc1cccc(c1)OCCO	0
ZINC19789707	COCCN[C@@H]1CS(=O)(=O)C[C@H]1O	0
ZINC19789708	COCCN[C@H]1CS(=O)(=O)C[C@H]1O	0
ZINC19790644	COCC[N@H+]1CC[C@@H](C1)C[N@@H+]1CCCN(CC1)c1ncccn1	0
ZINC19791107	c1ccc(cc1)c1cc(nc([nH+]1)N)NCCCN1CCOCC1	0
ZINC19791619	Cc1c(c(=O)c2ccccc2[nH]1)CN1CC[NH+](CC1)C	0
ZINC19791661	Cc1c(c(=O)c2ccc3ccccc3c2[nH]1)C[NH+]1CCCCC1	0
ZINC19792152	Cc1ccc2c(c1C)[nH]c(c(c2=O)C[N@@H+]1CCC[C@@H](C1)C)C	0
ZINC19792435	Cc1ccc(cc1)OCCOCCN1CC[NH+](CC1)C	0
ZINC19794301	C1COCCN1CCCCCC[NH3+]	0
ZINC19794765	COc1cccc(c1)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC19796140	CC(C)(C)OC(=O)NC[C@H](c1ccccc1Br)N	0
ZINC19797213	CC[C@H](C)N[C@H]1CS(=O)(=O)C[C@@H]1S(=O)(=O)c1ccc(cc1)Cl	0
ZINC19798196	COC(=O)c1c(n(nn1)c1c(non1)N)CN1CCOCC1	0
ZINC19798432	CCOC(=O)C(C(=O)C)(C(=O)OCC)N	0
ZINC19803681	C[C@H](C(=O)Nc1ccccc1Cc1ccccc1)Cl	0
ZINC19810470	c1cc2c(cc1F)CC[C@@H]2[NH3+]	0
ZINC19815620	C=CCN1CCN(CC1)c1cc[nH+]cc1S(=O)(=O)N1CCOCC1	0
ZINC19819357	c1ccc2c(c1)c(c[nH]2)c1ccnc(n1)N1CCOCC1	0
ZINC19819767	CCCc1c(nc([nH]c1=O)NC(=[NH2+])N1CCCCC1)C	0
ZINC19821344	c1cc(c(cc1Cl)Cl)[C@@H](C[NH+]1CCCCC1)N	0
ZINC19821434	COc1ccc(cc1)[C@H](C[NH+]1CCCCCC1)N	0
ZINC19833250	C[C@@H]1CN(C[C@@H](O1)C)c1c(c(=O)n2ccccc2n1)/C=N/NC(=S)N	0
ZINC19834563	CC(C)(C)c1c(sc(n1)N=C(N)N)Br	0
ZINC19837574	CCC/C=C/C[N@H+]1CC[C@@H](CC1)n1cc(nn1)CNC(=O)N	1
ZINC19837786	CCS(=O)(=O)Nc1ccc(cc1)C(=O)N(C)C1CCOCC1	0
ZINC19839321	CC[NH+](CC)CCNC(=O)c1ccc(cc1O)C	0
ZINC19842114	c1cc(sc1)[C@@H](c1ccc(c(c1)Cl)Cl)N	0
ZINC19847571	Cc1ccc(cc1)SCc1ccc(cc1)C#N	0
ZINC19848408	CCOC1([C@@]2([C@@](C32CCCCC3)(C(=[NH2+])N1)C#N)C#N)OCC	0
ZINC19851528	c1cc(cnc1)[C@@H]1[C@H]2COCC=C2C(=C(C1(C#N)C#N)N)C#N	0
ZINC19853021	CC[C@H]1[C@H]2C[C@H](CC=C2C(=C(C1(C#N)C#N)N)C#N)C(C)(C)C	0
ZINC19853074	COc1cc(ccc1OCC[NH+]1CCOCC1)/C=C(/C#N)\C(=[NH2+])[S-]	0
ZINC19855568	CCCc1c(c(c(c(n1)N)C#N)c1ccccc1OC)CC	0
ZINC19856008	CCOc1ccc(cc1)N1C(=O)C[C@@H](C1=O)SC[C@@H](C(=O)OCC)N	0
ZINC19857365	CSc1ccc(cc1)c1c2c(nc(c1C#N)N)CCCC2	0
ZINC19857688	COC1([C@@]2([C@H]([C@@]2(C(=N1)N)C#N)c1cccc(c1)F)C#N)OC	0
ZINC19857692	CCOC1([C@@]2([C@H]([C@@]2(C(=N1)N)C#N)c1ccc(cc1)OC)C#N)OCC	0
ZINC19857700	CCOC1([C@@]2([C@H]([C@@]2(C(=N1)N)C#N)c1cccc(c1Cl)Cl)C#N)OCC	0
ZINC19861897	c1cc(ccc1[C@@H](C(=S)N)N1CCOCC1)Cl	0
ZINC19862850	CCOc1c(c(c(c(n1)N)C#N)c1ccc(cc1Cl)Cl)C#N	0
ZINC19869409	c1ccc2c(c1)C[NH+](C2)CCN	0
ZINC19871812	COc1cc(ccc1OCC(=O)N)CNCCc1ccccc1F	1
ZINC19874147	Cc1ccc2c(c1)CCCN2C(=[NH2+])N	0
ZINC19878116	C[C@H](CN1CC[N@H+](CC1)C)OC(=O)c1ccccc1Br	0
ZINC19884138	COc1cc(c(cc1OC)OC)CNc1ccc[nH+]c1	0
ZINC19891010	Cc1cc(c(c(c1OC)C)C)S(=O)(=O)NCCN1CCOCC1	0
ZINC19894304	c1cc2c(c(sc2nc1)c1nnc([S-])n1C[C@@H]1CCCO1)N	0
ZINC19894304	c1cc2c(c(sc2[nH+]c1)c1nnc([S-])n1C[C@@H]1CCCO1)N	0
ZINC19894307	COCCn1c(nnc1[S-])c1c(c2ccc[nH+]c2s1)N	0
ZINC19897302	CN(C)c1ccc(cc1)c1nnc2n1nc(s2)c1ccccc1Br	0
ZINC19897497	Cc1ccc(cc1)NCc1nnc(n1N)SCC=C	0
ZINC19898664	COc1ccc(cc1OC)CCN1[C@@H](SCC1=O)c1cccc(c1)Br	0
ZINC19899404	c1ccc2cc(ccc2c1)S(=O)(=O)/C=C/CN1CCOCC1	0
ZINC19902308	CCOC(=O)C1=C([NH+]=C2[C@H]([C@@]31c1ccccc1NC3=O)CCCC2)N	0
ZINC19903771	CC(C)C[NH2+]C[C@H](c1cccc(c1)OC)N(C)C	0
ZINC19904165	c1cc(cc(c1)O)CNCCc1ccc(cc1)F	0
ZINC19904682	C[C@@H](COC)[NH2+][C@@H](C)c1ccco1	0
ZINC19909767	Cc1ccc(c(c1)[C@H](c1ccc2c(c1)OCO2)N1CCOCC1)O	0
ZINC19910978	c1cc2c(cc1O)OC(=O)[C@H]1[C@H]2c2c([nH]c(=O)s2)S[C@@H]1C(=O)[O-]	0
ZINC19911960	C[C@@H](c1cccnc1)[NH2+]CCC(C)C	0
ZINC19912736	COc1ccc(cc1)/C=N/NC(=S)NC1CCCCC1	0
ZINC19922742	CCCCOc1c(cc(cc1Br)C[NH2+]CCCN1CCOCC1)OC	0
ZINC19926499	CCOc1c(c(nc(n1)N)N)C#N	0
ZINC19926686	c1nc(c2nc(nc2n1C[C@H](C[NH+]1CCOCC1)O)NCCO)N	0
ZINC19927676	CCOc1cc(cc(c1O)/C=C\1/C(=O)N=C(S1)N)Br	1
ZINC19930063	Cn1c2ccccc2[nH+]c1[C@@H](c1ccncc1)N	0
ZINC19931929	C1CC[C@@]2([C@@H](C1)C(C(=C(O2)N)C#N)(C#N)C#N)N1CCOCC1	0
ZINC19933065	c1cc(ccc1c1nc(cs1)CN1CCOCC1)N	0
ZINC19933836	C1COCCN1Cc1nc(no1)c1c(non1)N	0
ZINC19938950	CC1=C(C(=[NH2+])N([C@H]1C)CCN1CCOCC1)S(=O)(=O)c1ccccc1	0
ZINC19939360	CSc1c(cccn1)C(=O)N1CCC[C@H]1c1ccc(s1)C(=O)N	0
ZINC19941981	Cc1ccccc1CNc1ccc(cc1)F	0
ZINC19942373	c1ccnc(c1)c1nc(cs1)CCNS(=O)(=O)c1ccc(c(c1)Cl)Cl	0
ZINC19942394	Cc1ccc(s1)S(=O)(=O)NCCc1csc(n1)c1ccccn1	0
ZINC19943567	CCOC(=O)[C@@H](CSCc1ccccc1)N	0
ZINC19950086	CCCn1c2ccccc2n(c1=N)CCOc1ccc(cc1)F	0
ZINC19950820	COc1ccc(cc1OC)c1cc(=O)c2cc(ccc2o1)N	0
ZINC19952706	Cc1cc(cc(c1)N[C@H](C)c1ccc(cc1)C#N)C	0
ZINC19953687	c1ccc2c(c1)c1cnc(c(c1n2CCC[NH+]1CCOCC1)C#N)N	0
ZINC19958258	C[C@H]1CCC[C@@H](C1)[NH2+]CCCN(C)C	0
ZINC19958666	CCCn1c2ccc(cc2[nH+]c1CCc1ccccc1)N	0
ZINC19959307	c1cc(ccc1S(=O)(=O)/N=C/1\NC[N@@H+](C[N-]1)C[C@@H]1CCCO1)Cl	0
ZINC19966089	c1ccc(c(c1)CN1C(=O)c2ccc(cc2C1=O)N)Cl	0
ZINC19967976	c1ccc(c(c1)[C@H](c1ccc2c(c1)OCCCO2)N)Cl	0
ZINC19969038	c1cc(c(cc1F)F)[C@H](C(F)(F)F)N	0
ZINC19970938	COCCc1ccc(cc1)[C@@H](C(F)(F)F)N	0
ZINC19973994	CCOC(=O)/C(=C/1\C(=O)NCCN1)/C(=C/C(=O)OC)/C(=O)OC	0
ZINC19974397	CC[C@@H](C)[n+]1c(N)c(cc2c1nc1ccccn1c2=O)C#N	0
ZINC19976244	c1ccc(cc1)CCN1CCc2c(sc(n2)N)C1	0
ZINC19978905	CC(C)[C@@H](C(=O)[O-])NC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC19988065	C[C@@H]1C(=O)N(c2cc(ccc2O1)Cl)CC(=O)NN	0
ZINC19991329	C[C@H](CS(=O)(=O)c1ccccc1N)N1CCOCC1	0
ZINC19993112	Cc1ccc(cc1)OCCCn1cnc2c(c1=O)c(c(s2)C(=O)N)C	1
ZINC20029305	COc1ccc(cc1)c1c([O-])n(c2ccccc2[n+]1=O)OCC=C	0
ZINC20029373	CCn1c(nc2c1c(=O)n(c(=O)n2C)C)CN1C[C@H](O[C@@H](C1)C)C	0
ZINC20029638	c1ccc2c(c1)[nH+]c1c(c(n(c1n2)CCN1CCOCC1)N)C#N	0
ZINC20031586	C[N@H+]1CCN(CC1)CCNC(=O)C[C@H]1CSc2ccccc2NC1=O	0
ZINC20032166	COc1cc(ccc1OC[C@H]1CCCO1)CO	0
ZINC20037738	COC(=O)CNCC#N	0
ZINC20038037	Cc1cccc(c1OCCCCCCN1CCOCC1)C	0
ZINC20049251	CC[NH+](CC)CCC[C@H](C)[NH2+]Cc1cccc(c1)C(=O)N	1
ZINC20052506	CCOC(=O)CNc1ccccc1F	0
ZINC20057727	C=CCS/C(=[NH+]\N=C\c1cc(cc(c1[O-])Br)[N+](=O)[O-])/N	0
ZINC20057993	CCC[n+]1c(N)c(cc2c1nc1ccccn1c2=O)C#N	0
ZINC20058412	CCOC1([C@@]2([C@@H]([C@@]2(C(=[NH+]1)N)C#N)c1cccc(c1)Br)C#N)OCC	0
ZINC20058414	CCOC1([C@@]2([C@H]([C@@]2(C(=[NH+]1)N)C#N)c1cccc(c1)Br)C#N)OCC	0
ZINC20058422	CCOC1([C@@]2([C@H]([C@@]2(C(=N1)N)C#N)c1ccc(cc1)F)C#N)OCC	0
ZINC20058467	CCOC1([C@@]2([C@H]([C@@]2(C(=N1)N)C#N)c1ccccc1C)C#N)OCC	0
ZINC20058467	CCOC1([C@@]2([C@H]([C@@]2(C(=[NH+]1)N)C#N)c1ccccc1C)C#N)OCC	0
ZINC20059058	CC(C)(C)c1ccc(cc1)C1(CC1)C(=O)N	0
ZINC20064254	CCOC(=O)Cc1cc([O-])nc(n1)/N=C(\N)/Nc1ccc(cc1)Cl	0
ZINC20064254	CCOC(=O)Cc1cc(nc(n1)NC(=[NH2+])Nc1ccc(cc1)Cl)[O-]	0
ZINC20064765	COCc1c2c(n[nH]1)OC(=C([C@H]2[C@@H]1CCCC=C1)C#N)N	0
ZINC20064770	COCc1c2c(n[nH]1)OC(=C([C@@H]2[C@H]1CCCC=C1)C#N)N	0
ZINC20069363	c1cc(ccc1NC(=O)CN1CCOCC1)NC(=O)C1CCCCC1	0
ZINC20070252	CCn1cccc/c/1=C\c1c2ccccc2c2ccc(cc2[n+]1C)C	0
ZINC20072954	CCOc1ccc(cc1[C@@H]1C(=C(SC(=C1C#N)N)N)C#N)Br	0
ZINC20073341	CC[N@@H+](C[C@@H]1CCC[NH2+]1)C1CCCCC1	0
ZINC20078057	Cc1cc(nc(n1)SCC(=O)Nc1cc(no1)C(C)(C)C)N	0
ZINC20081962	c1cc(cc(c1)n1c(nnn1)CN1CCOCC1)N	0
ZINC20082521	c1ccc(cc1)n1c(nn(c1=S)CN1CCOCC1)c1ccco1	0
ZINC20092465	CCC[C@@H](C)C[NH2+]C[C@@H]1CCCO1	0
ZINC20100290	Cc1nc2c(c3c(s2)C[C@H](CC3)C)c(=[NH2+])n1N	0
ZINC20101704	COc1ccccc1NC(=O)C[C@@H]1C(=O)N=C(S1)N=C(N)N	0
ZINC20102293	c1ccc2c(c1)c(c[nH]2)CCN/C(=N\c1ncccn1)/N	0
ZINC20114719	CCSc1[nH+]sc2=NC(=O)/C(=C\c3ccc(c(c3)O)O)/C(=[NH2+])n12	1
ZINC20115336	C/C(=N/NC(=O)c1ccc(cc1)OCC=C)/c1cc(ccc1O)O	0
ZINC20117871	Cc1ccc(c(c1)Br)OCCNCC[NH3+]	0
ZINC20118712	C=CCc1ccccc1OCCC[NH2+]CCN	0
ZINC20119783	Cc1cc(ccc1Br)OCC(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC20119865	CCOc1ccccc1C(=O)N(CCC(=O)N)Cc1ccccc1	1
ZINC20125971	CC(C)(CNCc1ccc(cc1)OCC=C)[NH+](C)C	0
ZINC20131396	Cc1cccc(c1)/C(=N/OC)/N	0
ZINC20132527	c1ccc2c(c1)c1c(o2)c(=O)n(c(=S)[nH]1)C[C@@H]1CCCO1	0
ZINC20133605	CC[C@@H](C)c1ccc2c(c1)sc(n2)NC(=O)CCCCl	0
ZINC20134198	COC(=O)COc1ccc(cc1)/C=C/C(=O)[O-]	0
ZINC20134461	CC[C@H](C)C[NH2+]Cc1cccc(c1)C	0
ZINC20134616	Cc1cc2c(cc1N)nn(n2)c1cccc(c1)C(F)(F)F	0
ZINC20134821	COCCNC(=[NH2+])N	0
ZINC20135024	c1cc(c(cc1N)C#N)NCCN1CCOCC1	0
ZINC20135024	c1cc(c(cc1N)C#N)NCC[NH+]1CCOCC1	0
ZINC20135027	c1cc(c(cc1N)C#N)NCCC[NH+]1CCOCC1	0
ZINC20135132	CC(C)CCNc1ccc(cc1C#N)N	0
ZINC20135523	c1cc(c(cc1F)N)NCC[NH+]1CCOCC1	0
ZINC20136017	Cc1[nH+]c(cc(n1)N1CCOCC1)Nc1cccc(c1)C(=O)[O-]	0
ZINC20136392	Cc1cc2c(cc1C)oc(n2)N	0
ZINC20146123	CN(C)c1ccc(cc1)C[NH2+]Cc1ccccc1Br	0
ZINC20147571	CN(C)[C@H](CNCc1ccsc1)c1cccs1	0
ZINC20147652	CN(C)[C@@H](CNCc1ccc(cc1)C#N)c1cccs1	0
ZINC20149197	c1cc(cc(c1)c1ccn(n1)CC(=O)N)c1ccc(cc1)Cl	0
ZINC20149840	C[C@@H]1CC[C@@](CC1)(c1nnnn1c1ccccc1)N1CCOCC1	0
ZINC20149882	COc1cc(ccc1OCc1ccccc1)[C@H](C(=O)OC)N	0
ZINC20152646	CCOc1cccc(c1)C(=O)NC(=S)NCc1ccc(cc1)C(=O)[O-]	0
ZINC20154655	c1ccc2c(c1)nc(s2)c1cc(ccc1O)NC(=S)N	0
ZINC20157101	Cc1cc(ccc1N)NC(=O)c1ccco1	0
ZINC20157214	COc1ccc(cc1NC(=O)[C@H]1CCCO1)N	0
ZINC20158714	Cc1cccc(c1)C(=O)Nc1cc(ccc1N1CCOCC1)N	0
ZINC20160183	CCCCNC(=O)c1c(c2cccc(c2s1)N)Cl	1
ZINC20160464	c1cc(ccc1CN1CCOCC1)NC(=S)N	0
ZINC20160741	C1COCCN1C(=S)C(=O)N	0
ZINC20160781	C1COCCN1c1nc(nc(n1)[S-])N	0
ZINC20167076	C[C@@H]1CN(C[C@H](O1)C)CCCCOc1ccc(cc1)C(C)C	0
ZINC20167421	C[C@@H]1CN(C[C@H](O1)C)CCCSc1ccc(cc1)Cl	0
ZINC20167734	CCOC(=O)COn1c2ccccc2[n+](=O)c(c1[O-])c1cccs1	0
ZINC20173839	c1cc(cc(c1)Cl)[C@@H](C#N)N	0
ZINC20177227	CCOc1ccc(cc1OC(C)C)C(=[NH2+])N	0
ZINC20198547	CCC[N@H+]1CC[C@@H](CC1)NCCOCCO	0
ZINC20201222	Cc1c(cccc1[N+](=O)[O-])C(=O)NCCCc1nnc(s1)N	1
ZINC20201304	c1cc(ccc1[N+](=O)[O-])S(=O)(=O)NCCc1nnc(s1)N	0
ZINC20201327	Cc1cc(c(c(c1)C)S(=O)(=O)NCc1nnc(s1)N)C	0
ZINC20201448	COc1ccc(cc1OC)C(=O)NCCc1nnc(s1)N	1
ZINC20201451	COc1ccc(cc1OC)C(=O)NCCCc1nnc(s1)N	1
ZINC20201748	COc1ccc(cc1C(=O)NCCc1nnc(s1)N)Cl	1
ZINC20201796	c1cc2c(cc1/C=C/C(=O)NCCc1nnc(s1)N)OCO2	1
ZINC20201871	Cc1cc(ccc1OCCCC(=O)NCCc1nnc(s1)N)Cl	1
ZINC20201898	c1ccc(cc1)OCCCC(=O)NCc1nnc(s1)N	1
ZINC20202342	c1ccc(cc1)S(=O)(=O)CCC(=O)NCCc1nnc(s1)N	1
ZINC20202355	CCCSc1ccccc1C(=O)NCc1nnc(s1)N	1
ZINC20202528	c1ccc(cc1)N1C[C@H](CC1=O)C(=O)NCCc1nnc(s1)N	1
ZINC20202667	CCn1cc[nH+]c1C[N@@H+]1CC[C@@](CC1)(CCc1ccccc1)CO	0
ZINC20205571	CCc1ccc(cc1)C[NH2+][C@@H](C)[C@H]1CCCO1	0
ZINC20206027	C(C[NH3+])c1nnc(s1)N	0
ZINC20208307	Cc1ccc(s1)C[NH2+][C@@H](C)[C@@H]1CCCO1	0
ZINC20216271	C=CCN1CC[NH+](CC1)CCCl	0
ZINC20216330	C1C[NH2+]C[C@H]2C1=C(C(=N)S2)C(=O)N	0
ZINC20217270	CC[C@H](C)OCc1ccc(cc1)N	0
ZINC20218574	c1c(cnc(c1Cl)NCCN1CC(=C(N)N)C(=O)NC1=O)C(F)(F)F	1
ZINC20218993	CCOC(=O)[C@H](CSC(=O)c1ccc(cc1)[N+](=O)[O-])N	0
ZINC20227772	COCCSc1nnc(n1N)c1ccccc1O	0
ZINC20227836	COCc1nc2ncc3c(n2n1)ccn(c3=O)N	0
ZINC20230331	c1cc(oc1)C(=O)N1CCN(CC1)c1c(cncc1Cl)Cl	0
ZINC20230837	C[NH2+]Cc1ccnc(c1)N1CCOCC1	0
ZINC20230992	CCOC(=O)[C@H]1CN(CC[N@@H+]1Cc1ccccc1)Cc1ccccc1	0
ZINC20244286	CCc1ccccc1N1C(=O)c2ccc(cc2C1=O)N	0
ZINC20246891	COC(=O)c1c(nc(s1)N1CCN(CC1)Cc1ccccc1)N	0
ZINC20246924	c1cc(nc2c1c(cc(n2)C(F)(F)F)C(F)(F)F)N	0
ZINC20247051	COC(=O)[C@H](c1cccc(c1)F)N	0
ZINC20247491	CCCCNS(=O)(=O)N1CCNCC1	0
ZINC20254608	c1cc(cc(c1)[N-]S(=O)(=O)N1CCOCC1)N	0
ZINC20255371	CCCn1c(c(c(=O)[nH]c1=O)NCCN1CCOCC1)N	0
ZINC20256471	c1cc(sc1)c1nc(on1)CCN1CCOCC1	0
ZINC20272072	Cc1cccc2n1cc([nH+]2)CNC(=O)[C@]12CC[C@](C1(C)C)(C(=O)O2)C	0
ZINC20272283	CCCc1nc(on1)CN(C)Cc1csc(n1)c1cccs1	0
ZINC20272357	Cc1c2cn(nc2c([O-])nn1)c1ccccc1	0
ZINC20275144	CS(=NS(=O)(=O)c1ccc(cc1)/N=C/c1cc(cc(c1[O-])Br)Br)C	0
ZINC20278619	CCNc1c(cccn1)N	0
ZINC20278664	C[NH+](C)CCCNc1c(ccc[nH+]1)N	0
ZINC20278682	CCOCCCNc1c(ccc[nH+]1)N	0
ZINC20282497	C1CCCC(CC1)(C#N)N	0
ZINC20285765	c1cn(c(n1)C[NH2+]N)C(F)F	0
ZINC20286268	CC(C)C[C@H]1C(=O)C(=C(N1)N)C(=O)N	0
ZINC20298171	Cc1ccc(c(c1)Br)O[C@H](C)C(=O)N1CCOCC1	0
ZINC20302293	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cc1cccc(c1)C#N	0
ZINC20312912	CCn1cc(cn1)CNCCC[NH3+]	0
ZINC20314149	CC[C@@H](C)n1c(cc(n1)C(=O)OCC)N	0
ZINC20317302	c1cc(c([nH+]c1)N1CCCC1)N	0
ZINC20317402	CN(C)c1c(ccc[nH+]1)N	0
ZINC20317726	COc1ccccc1Nc1c(ccc[nH+]1)N	0
ZINC20325239	Cc1ccc(cc1)n1c(c(cn1)C#N)NC=[N+]1CCOCC1	0
ZINC20329248	CCCn1c(=O)c2c(cn(n2)CC)nc1NN	0
ZINC20330505	C1CCN(C1)c1c(c(nc(n1)NCCN1CCOCC1)N)[N+](=O)[O-]	0
ZINC20349853	Cc1c(cn(n1)C)C[NH2+]Cc1cc(n(n1)C)C(F)(F)F	0
ZINC20350314	CCOCc1cc(ccc1OC)CNc1cc[nH+]n1C	0
ZINC20351892	c1ccc2c(c1)CC[C@@H]2Oc1ccccc1N	0
ZINC20352368	c1ccc(c(c1)C[NH3+])n1ccc(n1)C1CC1	0
ZINC20358075	Cc1cnc(c(n1)Br)N	0
ZINC20358617	CN1CCc2c(sc3c2c(nc(n3)SCC[NH+]2CCOCC2)N)C1	0
ZINC20359179	CCCCCCNc1ccc(cc1)C(=O)N	1
ZINC20368487	c1cc2c(cc1Cl)nc([nH]2)CCCCl	0
ZINC20385173	c1ccc(c(c1)SC[C@@H](CN1CCN(CC1)c1ccc(cc1)F)O)Cl	0
ZINC20389132	COC(=O)c1cccnc1N1CCN(CC1)c1ccc(cc1)F	0
ZINC20393177	C1COCCN1CCNc1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC20394074	c1cc(c(cc1C=O)Cl)OCC[NH+]1CCOCC1	0
ZINC20394433	CN1CCc2c(sc3c2c(nc(n3)SCC(=O)N2CCOCC2)N)C1	0
ZINC20395260	CCCSc1nc(c2c3c(sc2n1)CN(CC3)C)N	0
ZINC20404323	Cc1ccccc1C(=O)N1CCC[C@H]1C(=O)Nc1ccccc1	0
ZINC20406603	Cc1c2c(n[nH]1)OC(=C([C@]12CCO[C@@H]1C)C#N)N	0
ZINC20413575	C=CCOC(=O)[C@H](Cc1ccc(cc1)O)N	0
ZINC20421283	CCN1CNC(=NC1)SCc1c(c(c(c(c1C)C)C)C)C	0
ZINC20423507	C[NH+]1CCN(CC1)Cc1nc(nc(n1)N1CCOCC1)N	0
ZINC20424014	c1cc(c(c(c1)Cl)Cl)c1nc2ccc(cc2o1)N	0
ZINC20434701	c1cn(c(=O)[nH]c1=O)CC(=S)N	0
ZINC20442719	CN1CCc2c(sc3c2c(nc(n3)SCCOC)N)C1	0
ZINC20444320	COc1ccnc(n1)Oc1cccc(c1)N	0
ZINC20446503	c1cncc2c1CCNC2	0
ZINC20450597	c1ccc2c(c1)cnn2Cc1nc(no1)C[C@@H]1CCCO1	0
ZINC20458214	COc1cc2c(cc1OC)[C@H](NCC2)c1ccc(cc1N)Cl	0
ZINC20458576	CC(C)(C)c1cc2c(c(N)n[nH]c2=O)c(=O)[nH]1	0
ZINC20459083	Cc1cc(no1)NC(=N)NC(=N)N	0
ZINC20459178	Cc1ccc(c(n1)N)/N=N\c1ccccc1	0
ZINC20462145	CC[n+]1c2c(c3c(s2)COC(C3)(C)C)c(N)n(c1=O)Cc1ccco1	0
ZINC20468895	CC(C)N1C(=O)/C(=C\c2ccc(c(c2)OC)OCC(=O)N)/SC1=S	0
ZINC20476757	Cn1cc(cn1)[C@H](C(F)(F)F)N	0
ZINC20493926	c1cc2c(cc1CCNC(=S)C(=O)N)OCO2	1
ZINC20494721	c1ccc(c(c1)C(=O)NCCN1CCOCC1)F	0
ZINC20503921	COC[C@H]1CCCN1C[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2CN	0
ZINC20506703	c1ccc(cc1)c1c2cc(ccc2nc(c1CN1CCOCC1)N)Cl	0
ZINC20507972	C[C@@H]1CCC[C@H](C1)OCc1cccc(c1)N	0
ZINC20514321	CCN(Cc1ccncc1)C(=O)Nc1cccc(c1)C(=O)C	0
ZINC20517938	c1ccc(cc1)C[C@H](CCN1CCOCC1)c1ccc(cc1)Cl	0
ZINC20521516	COC(=O)c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)N	0
ZINC20532961	CC(C)CCNC(=O)[C@@H]1CCCN(C1)S(=O)(=O)N1CCOCC1	0
ZINC20533421	Cn1c2ccccc2nc1[C@@](COC)(c1ccccc1)N	0
ZINC20533422	Cn1c2ccccc2[nH+]c1[C@](COC)(c1ccccc1)N	0
ZINC20533666	c1ccc2c(c1)CCC[C@H]2NC(=S)NCCCN1CCOCC1	0
ZINC20534722	c1nc(n2c([nH+]1)nc(n2)C(F)(F)F)N	0
ZINC20538198	CCOCCn1ccc(n1)c1cccc(c1)c1nc(cc(n1)C)C	0
ZINC20543033	CCCn1cc(c(n1)C)CN1CC[C@H]([C@@H](C1)O)[N@H+]1CC[C@@H](CC1)O	0
ZINC20550861	C[C@@H](c1ccc(c(c1)F)N)[NH2+]C[C@H]1CCCO1	0
ZINC20552561	CC(C)[NH+](CCNc1ccnc2c1ccc(c2)Cl)C(C)C	0
ZINC20568274	C[C@@]1(CC/C(=C\c2ccc(cc2)Cl)/C[C@]1(Cn1cncn1)O)OC	0
ZINC20573359	Cc1c(n(c2c1c(=[NH2+])n(cn2)CCN1CCOCC1)CC[NH+](C)C)C	0
ZINC20573676	Cc1c(n(c2c1c(=[NH2+])n(cn2)CCCO)CCN1CCOCC1)C	0
ZINC20575394	c1cc2ccc3cc([nH]c3c2nc1)C(=O)NCCCN1CCOCC1	0
ZINC20578572	Cc1c[nH+]n(c1N)[C@H]1CCCc2c1cccc2	0
ZINC20584770	CCOc1ccc(cc1)Nc1cc[nH+]cc1N	0
ZINC20585475	Cc1ccc(c(c1)C)Nc1cc[nH+]cc1N	0
ZINC20586099	c1ccc2c(c1)[nH+]c(n2C1CCCCC1)N	0
ZINC20586101	CCOCCCn1c2ccccc2[nH+]c1N	0
ZINC20586111	COCCn1c2ccccc2[nH+]c1N	0
ZINC20590019	C[C@H](c1ccccc1)n1c(n[nH]c1=S)c1ccccc1	0
ZINC20597057	CC[C@H](c1cccc(c1)Cl)[NH2+]CCO	0
ZINC20605763	c1cc(ccc1c1cc(c2c(noc2n1)C1CC1)C(F)F)F	0
ZINC20612737	CC(C)(C)C(=O)N1CCC(CC1)C(=O)N[C@@H]1CCSC1=O	0
ZINC20623720	CCOC(=O)CN1[C@H](C(=O)c2ccccc2S1(=O)=O)C(=O)C	0
ZINC20632798	Cc1ccc(cc1)[C@H]1Cc2c(cnn2c2cccc(c2)C)C(=O)C1	0
ZINC20635926	Cc1c(c(cc(=O)[nH]1)C(=O)OC)C(=O)OC	0
ZINC20636135	CCCc1c(c2nnc(c(n2n1)N)C#N)c1ccc(cc1)OC	0
ZINC20637388	CCOc1ccc(cc1)[C@@H]1[C@H](C(=O)Nc2n1c1ccccc1n2)C#N	0
ZINC20638461	COCc1c(c(n2c(n1)nc(n2)C(F)(F)F)N)c1cccc(c1)Cl	0
ZINC20638943	C[C@H](COC[C@@H](CN1CCN(CC1)C)O)c1ccccc1	0
ZINC20639551	CCCc1ccc(c(c1)OC)OCCCCN1CCOCC1	0
ZINC20644651	CCOc1cc2c(cc1OCC)nc([S-])n(c2=O)CC[NH+](C)C	0
ZINC20661248	CSc1ncc(c(n1)C(=O)NCCCN1CCOCC1)Cl	0
ZINC20676722	c1ccc(cc1)c1ccc(nn1)NCCCN1CCOCC1	0
ZINC20714072	Cc1ccccc1[C@@H]1[C@@H]2CC=C[C@H]2c2cc(cc(c2N1)C)[N+](=O)[O-]	0
ZINC20732995	c1ccc(c(c1)c1nnc2n1[nH]c(c(s2)C#N)N)Br	0
ZINC20758710	Cc1c(ccc2c1N[C@@H]([C@H]1[C@H]2C=CC1)c1ccc(cc1)SC)[N+](=O)[O-]	0
ZINC20767275	c1ccc(c(c1)NC(=O)C[NH+]1CCN(CC1)CC(=O)N)Cl	0
ZINC20768419	CCOc1ccc(cc1C)C(=O)NCc1ccc(cc1)S(=O)(=O)N	1
ZINC20776874	C[NH+](C)CC[C@@H]1CN(CCO1)Cc1cccn1c1ncccn1	0
ZINC20782196	COc1ccccc1CN1CCc2nnc(n2CC1)c1ccccc1	0
ZINC20790412	C[C@@H]1C(=C([C@@](C1(C#N)C#N)(C#N)[C@@H](C)/C=C/OC(C)C)N)C=O	0
ZINC20792097	C[NH+](C)CCCn1c(c(c2c1nc1ccccc1[nH+]2)C#N)N	0
ZINC20803554	C[C@@H]1[C@@H]([C@@H](n2c(ncn2)N1)c1cccc(c1)OC)C(=O)N	0
ZINC20804296	CCSc1nc2n(n1)[C@@H](C(=C(N2)C)C(=O)N)c1ccc(cc1)F	1
ZINC20805841	COC(=O)c1ccc(cc1)/C=N/NC(=O)CNc1ccc(cc1)I	0
ZINC20806351	c1cc(cc(c1)O)/C=N/Nc1nnc(n1N)SCc1ccc(cc1)Cl	0
ZINC20841337	COCCSc1nnc(s1)/N=C(\[O-])/CSc1nnc(n1N)C(F)(F)F	0
ZINC20841541	COCc1nnc(o1)CSc1nnc(n1N)C(F)(F)F	0
ZINC20841721	CC(C)(C)c1nnc(n1N)SCc1ccc(cc1)Cl	0
ZINC20841966	CC[C@@H](C)Sc1nnc(s1)/N=C(\[O-])/CSc1nnc(n1N)C(C)(C)C	0
ZINC20842408	CCSc1nnc(s1)NC(=O)CSc1nnc(n1N)C	1
ZINC20842485	Cc1nnc(n1N)SCCOC=C	0
ZINC20842572	Cc1nnc(n1N)SCCC(=O)Nc1ccccn1	1
ZINC20842736	Cc1nnc(n1N)SCCC(=O)Nc1ccc(cc1)F	1
ZINC20843026	CCc1nnc(n1N)SCC(=O)Nc1nnc(s1)SCCOC	0
ZINC20843422	Cc1ccccc1CSc1nnc(n1N)COC	0
ZINC20843424	Cc1ccc(cc1)CSc1nnc(n1N)COC	0
ZINC20843685	CCOC(=O)[C@@H](C)Sc1nnc(n1N)COC	0
ZINC20851469	CCCOc1ccc(cc1)[C@H]1CC(=Nc2n1ncn2)C(=O)[O-]	0
ZINC20854973	Cc1ccc[nH+]c1N1CCN(CC1)Cc1c2ccccc2[nH]n1	0
ZINC20856946	Cc1ccc(cc1[N+](=O)[O-])S(=O)(=O)/N=C(\N)/N1CCOCC1	0
ZINC20857025	Cc1ccc(cc1)S(=O)(=O)/N=C(\N)/N1CCOCC1	0
ZINC20861365	c1cc2nncn2nc1NCCC[NH+]1CCOCC1	0
ZINC20865228	c1ccc2c(c1)CCN2c1c2nnnn2c2ccccc2n1	0
ZINC20872559	C[C@@H]([C@H](c1ccccc1)O)NCc1cccc(c1OCC(=O)N)OC	0
ZINC20872569	COc1cccc(c1OCC(=O)N)CNC[C@@H](c1ccccc1)O	1
ZINC20872853	c1ccc2c(c1)ccc(c2C[NH2+]C1CC1)OCC(=O)N	0
ZINC20873046	c1ccc(c(c1)CNCc1cc(ccc1OCC(=O)N)Br)Cl	1
ZINC20873326	C[C@@H](C[NH2+]Cc1cc(ccc1OCC(=O)N)Cl)O	1
ZINC20873330	CCOCCC[NH2+]Cc1cc(ccc1OCC(=O)N)Cl	0
ZINC20875049	Cc1ccc(cc1)COc1c(cc(cc1Cl)C[NH2+]CCOC)OC	0
ZINC20877678	COc1cccc(c1OCC(=O)N)CNc1ncn[nH]1	0
ZINC20894281	c1cc(sc1)c1nc(on1)CCCC(=O)NC1CCCCC1	0
ZINC20904802	CC[C@H](C)Sc1nnc(s1)/N=C(\[O-])/CSc1nnc(n1N)COC	0
ZINC20904805	CC(C)CCSc1nnc(n1N)COC	0
ZINC20904811	COCc1nnc(n1N)SCc1[nH]c2ccccc2n1	0
ZINC20904855	COCc1nnc(n1N)SCCC(=O)NCc1ccc(cc1)F	0
ZINC20904936	CC(C)(C)C(=O)NNC(=O)CSc1nnc(n1N)COC	0
ZINC20907351	C=CCSc1[nH]c(nn1)N/N=C/c1c2ccccc2ccc1O	0
ZINC20912310	Cc1ccc(cc1)CN1CC[N@@H+](C[C@@H]1CCO)Cc1cccc(c1)C	0
ZINC20922004	CCCOC(=O)CSc1nnc(n1N)N[NH3+]	0
ZINC20922394	CCc1nnc(o1)CN(C)C(=O)CSc1nnc(n1N)NN	0
ZINC20922575	c1ccc2c(c1)nc(s2)NC(=O)CCSc1nnc(n1N)NN	1
ZINC20925224	CCCOc1ccc(cc1)C[NH2+]CCc1ccc(cc1)S(=O)(=O)N	0
ZINC20928668	COc1c(cc(cc1Cl)C[NH2+]CCCCCO)Cl	0
ZINC20929630	CCCOc1c(cc(cc1Br)Br)C[NH2+]C1CCCC1	0
ZINC20934733	CCOc1cc(ccc1OCCO)CNC[C@@H](c1ccccc1)O	0
ZINC20950675	Cc1ccc(cc1)C(=O)NC[C@H](c1ccsc1)N1CCOCC1	0
ZINC20962699	Cc1cc(c(n1c1ccc(cc1)F)C)C(=O)CN1C[C@H](O[C@@H](C1)C)C	0
ZINC20967353	CCCOc1cccc(c1)C[NH2+]CCCN1CCOCC1	0
ZINC20968367	CCCOc1c(cc(cc1OC)Br)CNCCN1CCOCC1	0
ZINC20968475	CCn1cc(c2c1cccc2)C[NH2+]CCC[NH2+]CCO	0
ZINC20972835	C[C@@H](COC)NC(=O)CSc1nnc(n1N)c1ccc(cc1)F	0
ZINC20978460	Cc1cc(on1)c1ccc(s1)S(=O)(=O)/N=c\1/cccc[nH]1	0
ZINC20979057	c1ccc2c(c1)[C@@H](C=CO2)O	0
ZINC21004538	CC[C@H](C)c1nnc(o1)c1cccc(c1)N	0
ZINC21017102	Cc1c(cccc1S(=O)(=O)NC1CC1)N	0
ZINC21020615	CC(C)c1nc(on1)c1ccc(cc1)C[NH3+]	0
ZINC21029053	CC[NH+](CC)CCC[C@H](C)Nc1ccc(cn1)[N+](=O)[O-]	0
ZINC21034427	Cc1cc(ccc1NC(=O)CO/N=C/c1cccs1)Cl	0
ZINC21035454	CCOc1ccccc1NC(=O)CSc1nnc(n1N)N[NH3+]	1
ZINC21036252	CC(C)COC(=O)CSc1nnc(n1N)N[NH3+]	0
ZINC21046100	c1cc(cc(c1)F)CCNC(=O)/C=C/c1ccc(cc1)S(=O)(=O)N	1
ZINC21145984	CCNC(=O)CSc1nnc(n1N)c1ccoc1C	1
ZINC21154079	Cn1cccc1[C@H](CNS(=O)(=O)c1cccc(c1)Cl)N1CCOCC1	0
ZINC21174584	Cc1c2c(c(nn1)N1CCOCC1)n(nn2)Cc1ccc(cc1)OC	0
ZINC21188004	C[C@H](COC)NC(=O)c1cccc(c1)n1cccc1	0
ZINC21213917	CCOc1ccccc1C(=O)N[C@@H](C(C)C)C(=O)Nc1nncs1	0
ZINC21230150	CCOC(=O)CS[C@H](C(C)C)C(=O)NC(=N)O	0
ZINC21275363	c1cc(oc1)COC[C@H](CN1CCN(CC1)c1ccc(cc1)O)O	0
ZINC21299460	C[C@H](C(=O)NCc1ccc(cc1)C(=O)OC)Sc1c(cccc1Cl)Cl	0
ZINC21303902	CCOC(=N)c1ccc(cc1OC(C)C)OC	0
ZINC21304751	CCOC(=O)c1cccc(c1Cl)C(F)(F)F	0
ZINC21317880	c1cc(sc1)/C=N/Nc1nnc(n1N)SCc1ccc(cc1)F	0
ZINC21325165	C/C(=N\Nc1nnc(n1N)SCC(=O)c1ccccc1)/c1cccs1	0
ZINC21330648	c1cc(ccc1OCCSC1CCCC1)S(=O)(=O)N	0
ZINC21343139	C/C=C/C=C/C(=O)NNC(=O)c1csc(n1)N1CCOCC1	0
ZINC21449748	CCc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC21451065	CCCCN1C[C@@H](CC1=O)C(=O)NCc1ccc(cc1)S(=O)(=O)N	1
ZINC21471414	c1cc(ccc1OCCOC(=O)c1cc(ccc1Cl)S(=O)(=O)N)Br	0
ZINC21481201	c1cc(ccc1CCC(=O)OCC(=O)c1ccc(cc1)Cl)S(=O)(=O)N	0
ZINC21487176	C[C@H]1CC[C@@H]([C@H](C1)OC[C@H](C[NH+]1CCN(CC1)CCO)O)C(C)C	0
ZINC21509389	c1ccc(cc1)CNc1cc(ccc1Cl)Cl	0
ZINC21520200	COc1ccc(cc1Cl)NCc1cccc(c1)Cl	0
ZINC21529045	c1ccc2c(c1)[nH]c(n2)CCC/[NH+]=C(/c1c(nccn1)N)\O	0
ZINC21538970	CCOC(=O)c1c2c(ncnc2on1)NCc1ccc(cc1)OC	0
ZINC21556701	C[C@H](c1ccccc1OC)NC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC21579446	c1cc(ccc1C1SCCS1)OCC(=O)OCC(=O)NC(=O)N	0
ZINC21580640	CN(Cc1cccc(c1Cl)Cl)[C@@H](c1ccccc1)C(=O)NC(=O)N	0
ZINC21581132	Cc1ccsc1/C=C/c1nc(nc(n1)NC#N)c1ccccc1O	0
ZINC21581743	c1ccc(c(c1)CCC(=O)OCC(=O)N)F	0
ZINC21605522	C[C@@H](C(=O)NC(C)(C)C)OC(=O)[C@@H]1C[C@H]2CCC[C@@H](C1)C12SCCS1	0
ZINC21609033	COc1ccc(cc1)n1c(nnc1SC)c1ccccc1OC	0
ZINC21613525	CCCCNC(=O)[C@@H](C)Sc1nnc(n1N)c1ccc(cc1)Cl	1
ZINC21618226	C[C@@H](C(=O)NCCc1ccc(cc1)F)Sc1nnc(n1N)C(C)(C)C	1
ZINC21642672	CCc1ccc(cc1)N1CC[C@@H](C1=O)C(=O)NCCOC	0
ZINC21651748	CCc1cc2c(ncnc2s1)N1CCC(CC1)C(=O)NC1CCCC1	0
ZINC21658442	C[C@H]1CCCN(C1)c1nc(c(s1)C(=O)OC)N	0
ZINC21673588	CN(CCCc1c(c([nH]n1)N)C#N)c1c(n2ccsc2n1)[N+](=O)[O-]	0
ZINC21674754	Cc1cc(=O)n2c(n1)sc(n2)C[N@H+]1CCc2c(ccs2)[C@@H]1C	0
ZINC21695205	Cc1c(c(on1)C)CSc1nnc(n1N)c1ccc(cc1)OC(F)F	0
ZINC21714826	COCCCNc1c2c(noc2ncn1)c1cc(cc(c1)F)F	0
ZINC21717604	CC[C@H](C)NC(=O)CNS(=O)(=O)c1c(n(c(c1C(=O)OCC)C)C)C	0
ZINC21767840	Cc1ccc(s1)c1csc(n1)NC(=O)c1ccc(nc1)Cl	0
ZINC21804489	CCCCCC(=O)n1c(nc(n1)c1ccccc1)N	1
ZINC21839409	C[C@@H](c1ccccc1)N(C)C(=O)COC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC21866299	c1ccn2c(c1)nnc2CCNCc1cc2c(c(c1)Cl)OCCCO2	0
ZINC21868320	C[C@@H](C(=O)NC(=O)N)OC(=O)CCC(C)C	0
ZINC21891519	CCCNc1nc(cs1)c1ccc(s1)CCNS(=O)(=O)C	0
ZINC21898015	Cc1cccc(c1)NC(=O)CSCC(=O)N1C[C@@H](O[C@@H](C1)C)C	0
ZINC21901682	CC(C)N(C)S(=O)(=O)c1ccc(cc1)NC(=O)CCc1ccsc1	0
ZINC21945179	CCOC(=O)/C=C(/C(=O)NC(C)C)\N	0
ZINC21945185	CCOC(=O)/C=C(/C(=O)NCCO)\N	0
ZINC21950336	COCCn1c([O-])c2c(ccs2)nc1=S	0
ZINC21951577	c1ccc2c(c1)c1ccccc1nc2CO	0
ZINC21955690	c1ccc(cc1)CSc1nnc(s1)NC(=O)CCc1ccco1	0
ZINC21960367	Cc1c(cccc1Cl)NC(=O)CSCC(=O)OC	0
ZINC21965599	c1cc(c(cc1F)Cl)C[NH2+]N	0
ZINC21982226	C(C[C@H](C(=O)[O-])[NH3+])C[N-]/C(=N\[N+](=O)[O-])/N	1
ZINC21982882	COC(=O)[C@@H](c1ccccc1Cl)N	0
ZINC21984933	Cc1cc(ccc1Nc1nccc(n1)c1cccnc1)N	0
ZINC21985489	CCc1c2c(ccc(c2N)C(=O)OCC)n(n1)c1ccccc1	0
ZINC21991968	CC(C)(C)OC[C@H](C(=O)OC)N	0
ZINC21993373	CNC(=O)COC(=O)CSc1ccc(cc1)F	0
ZINC21997987	c1ccc(cc1)COCc1ccc(cc1)N	0
ZINC22001900	CCOC(=O)C1=C(NC(=C([C@H]1c1cccs1)C#N)SCC(=O)N)C	0
ZINC22009214	c1cc(ccc1CS(=O)(=O)N1CCCC1)NN	0
ZINC22013470	COC(=O)[C@@H](CCCl)N	0
ZINC22018968	COC1=C/C(=C\NNC(=O)Nc2c(non2)N)/C=CC1=O	0
ZINC22022273	c1ccc2c(c1)CSC(=N2)SCC(=O)NC(=O)NC1CC1	0
ZINC22023394	c1ccc(cc1)C(=O)c1c(ccc2c1ncn2CCO)N	1
ZINC22029673	c1ccc(cc1)OC[C@H](C[NH2+]C[C@@H](c1ccco1)N1CCCC1)O	0
ZINC22034925	C[C@@H](CC[NH2+]CCN)[NH2+]CC[NH3+]	0
ZINC22049365	c1nc(c2c(n1)n(c(n2)N=[N+]=[N-])[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)O)N	0
ZINC22051735	Cc1cccc(c1C)OCC(=O)Nc1cc(ccc1OC)N	0
ZINC22052996	c1nc(c2c(n1)n(c(n2)Br)[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)O)N	0
ZINC22053490	CC(=[NH2+])NCc1cccc(c1)CNC(=O)OC(C)(C)C	0
ZINC22054457	C[C@@H]1[C@@H]([C@@H]([C@@H](O1)n1cc(c(=O)[nH]c1=O)Cl)O)O	0
ZINC22055853	CC1(O[C@H]2[C@H](O[C@H]([C@H]2O1)n1cc(c(nc1=O)N)F)CI)C	0
ZINC22056668	Cc1cc(c(cc1OC)N)N	0
ZINC22058209	CCCN(CCC)c1cc([n+]([O-])c(n1)N)N	0
ZINC22059098	CCOC(=O)C(C)(C)c1ccc(cc1)S(=O)(=O)N	0
ZINC22061452	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@H]([C@H](O1)CI)O)O)N	0
ZINC22061554	CC1(O[C@H]2[C@H](O[C@H]([C@@H]2O1)n1cc(c(nc1=O)N)Cl)CO)C	0
ZINC22061557	CC1(O[C@H]2[C@H](O[C@H]([C@H]2O1)n1cc(c(nc1=O)N)Cl)CO)C	0
ZINC22061566	CC1(O[C@H]2[C@H](O[C@H]([C@@H]2O1)n1cc(c(nc1=O)N)F)CO)C	0
ZINC22066684	C[C@H](Cn1cnc2c1ncnc2N)OC[P@@](=O)([O-])OP(=O)([O-])[O-]	0
ZINC22067419	COC(=O)[C@@H](Cc1cccc(c1)O)N	0
ZINC22073472	CCNC[C@@H]1CCCC[N@H+]1CC	0
ZINC22073509	CCCC[NH2+]C[C@@H]1CCCCN1C	0
ZINC22073957	c1cc(ccc1COc1ccc(cc1C[NH2+]C1CCCCC1)Cl)Cl	0
ZINC22075688	CCOc1cc(cc(c1OCC(=O)N)Cl)C[NH2+]CCNC[C@@H](C)O	1
ZINC22079129	Cc1cc(nc(n1)/N=C(/N)\Nc1ccc2c(c1)cccn2)C	0
ZINC22092150	c1ccc2c(c1)nnn2OCc1ccc(cc1)C(=O)N	0
ZINC22113475	c1ccc(cc1)CCNc1nc(nc(n1)N)c1ccccc1O	0
ZINC22121910	Cc1cc(c(c(c1N(C)C)N)Cl)Cl	0
ZINC22123556	CN(C)S(=O)(=O)c1cccc(c1)COC(=O)C1(CC1)c1ccccc1	0
ZINC22123689	CCC[C@@H](C(=O)NN)[NH2+]C[C@H]1CCCO1	0
ZINC22123902	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCC(=O)NN	0
ZINC22124848	CCOc1ccc2c(c1)sc(n2)NNC(=S)N	0
ZINC22125104	CCc1cc(cc2c1nc(s2)N)I	0
ZINC22126429	c1ccc(cc1)c1c([nH]nc1O)N	0
ZINC22126765	Cc1ccc(cc1)[C@H]1CC(=CC(=O)C1)N	0
ZINC22130294	CCCCCn1c(c[nH+]c1N)c1ccccc1	0
ZINC22132359	c1ccc(c(c1)c1nnc(n1N)SC[C@H]1CCCCO1)Cl	0
ZINC22132795	CCOC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC22132835	c1c(c(nc(n1)SC[C@@H]1CCCCO1)N)C#N	0
ZINC22135489	CCCC(=O)Nc1ccc(c(c1)c1nc2cc(ccc2o1)C)O	0
ZINC22145669	C[C@@H]1[C@]2([C@@]1(C(N=C2N)(OC)OC)C#N)C#N	0
ZINC22165066	C[C@@H]1CCC[C@@H]([N@H+]1C[C@@H]1CO1)C	0
ZINC22165729	c1cc(cc(c1)F)NS(=O)(=O)c1ccc(cc1)N	0
ZINC22169380	C1CCC(C1)OCC[NH3+]	0
ZINC22170593	c1ccc(c(c1)C(=[N+]1CCOCC1)Nc1cccc(c1)Br)Cl	0
ZINC22170735	Cc1cnc(s1)NC(=O)c1ccc(c(c1)N)OC	0
ZINC22172454	CCC1([C@@H](NC(=C([C@]1(C#N)C(=O)N)C#N)Cl)ON=C(C)C)CC	0
ZINC22172574	C(#N)c1c(c2c(nc1N)nc(s2)N)N	0
ZINC22205767	CCN(C[C@H](COc1ccc(cc1)[N+](=O)[O-])O)S(=O)(=O)[O-]	0
ZINC22209805	c1cc(c(cc1N)Cl)N1CCC(CC1)O	0
ZINC22213720	c1ccc2c(c1)ncn2C[C@@H]1CO1	0
ZINC22216800	CCOc1ccccc1C(=O)Nc1ccc(cc1OC)N	1
ZINC22223351	CC[NH+](CC)CCNC(=O)c1cccc(c1)N	1
ZINC22293426	C[C@H]1C[C@@H](C[N@@H+](C1)Cc1csc(n1)NC(=O)[C@@H]1CCC=CC1)C	0
ZINC22309561	COc1ccc(cc1)CNc1ccc(cn1)S(=O)(=O)N	0
ZINC22315884	C[C@@H](C(=O)N1CC[C@H](CC1)Cc1ccc2c(c1)OCO2)OC(=O)C	0
ZINC22325647	C[C@@H]1CN(C[C@H](O1)C)Cc1csc(n1)NC(=O)c1c(nccn1)N	0
ZINC22331423	COCCN1CCN(CC1)c1c2c(nc3n1ncn3)CCC2	0
ZINC22357258	C[C@@H](c1nc(nc([nH+]1)Nc1ccccc1)N)N1CCOCC1	0
ZINC22379357	CN(C)c1nc(nc(n1)N)CSc1nnc(n1CC=C)c1ccco1	0
ZINC22409494	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC22409764	c1cc(cc(c1)S(=O)(=O)Nc1ccc(cc1F)Br)S(=O)(=O)N	0
ZINC22411204	C[C@H](c1ccccc1Cl)NS(=O)(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC22461572	c1ccc2c(c1)ncn2c1ccc(cc1)C(=O)NC[C@@H]1CCCO1	0
ZINC22461818	c1cc(c(c(c1)Cl)Cl)NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCN1CCOCC1	0
ZINC22506728	CN1c2ccc(cc2CC1=O)NC(=O)NCCCc1ccccc1	0
ZINC22533545	CCOC(=O)c1cc(ccc1Cl)NS(=O)(=O)C	0
ZINC22538171	Cc1nc(co1)C(=O)Nc1ccc(cc1F)Br	0
ZINC22584974	Cc1cccc(c1NC(=O)C[C@H](C(=O)[O-])[NH+]1CCN(CC1)C)C	0
ZINC22605301	CCOc1ccc(cc1)c1cc(=O)n(cn1)Cc1ccccc1Cl	0
ZINC22617433	Cc1ccc(cc1)CNC(=O)[C@H](Cc1ccccc1)NC(=O)N	0
ZINC22620273	COc1ccc(cc1)NC(=O)[C@H](Cc1ccccc1)NC(=O)N	0
ZINC22625899	Cc1c(ccc2c1oc(=O)cc2CN1C[C@H](O[C@@H](C1)C)C)O	0
ZINC22637664	c1c(n(c(=S)[nH]c1=O)C[C@H]1CCCO1)N	0
ZINC22649539	c1cc([nH+]c(c1)c1ccc2c(c1)OCCO2)c1ccc(cc1)N	0
ZINC22651550	Cc1c(c(n2c(n1)ncn2)NCCCOC(C)C)Cc1ccccc1	0
ZINC22738212	Cc1ccccc1CCNC(=O)[C@H](C)Sc1nnc(s1)N	1
ZINC22756336	c1cc(cc(c1)S(=O)(=O)Nc1ccc(cc1)CS(=O)(=O)N)F	0
ZINC22756967	CC(=O)NCCNC(=O)CSc1cccc2c1c(ccc2)Cl	0
ZINC22757875	CC(C)C[C@H](C(=O)NCCc1cc(ccc1OC)OC)NC(=O)N	1
ZINC22766893	CN(C)[C@H](CNC(=O)Nc1ccc2c(c1)OCO2)c1ccsc1	0
ZINC22770009	c1ccn2c(c1)nnc2C/[NH+]=C/c1cc(ccc1O)Br	0
ZINC22801502	Cc1ccc(cc1C)Sc1ccc(cn1)[N+](=O)[O-]	0
ZINC22802074	CCOC(=O)C1CCN(CC1)C(=O)CNc1ccccc1C(=O)N	0
ZINC22815486	Cc1nc(cs1)C[NH+]1CCN(CC1)Cc1ccc(cc1)C(=O)N	0
ZINC22823097	C[C@H]1CCC[C@H]1OC[C@@H](CN1CC[N@H+](CC1)C)O	0
ZINC22849024	c1cc(sc1)CN1CCN(CC1)Cc1ccc(cc1F)C#N	0
ZINC22851974	c1ccc(cc1)/C=C(/C[N@@H+]1C[C@@H]([C@H](C1)O)N1CCOCC1)\Cl	0
ZINC22852821	CC(C)CC[N@H+]1CCN(C[C@@H]1CCO)Cc1ccc2c(c1)nsn2	0
ZINC22864900	Cc1ccccc1NC(=O)COC(=O)c1ccc(c(c1)N)OC	0
ZINC22873304	Cc1ccc(o1)[C@@H](CNC(=O)[C@@]1(CC1(Cl)Cl)C)[NH+]1CCOCC1	0
ZINC22873309	Cc1ccc(o1)[C@H](CNC(=O)[C@@]1(CC1(Cl)Cl)C)[NH+]1CCOCC1	0
ZINC22910018	CCN1CC[NH+](CC1)Cc1nc(nc(Nc2ccccc2)n1)N	0
ZINC22913531	c1cc(c(cc1C[N@@H+]1CC[C@H]([C@@H](C1)[O-])[NH2+]CCN1CCOCC1)F)F	0
ZINC22916141	CC(=C)CN1CC[NH+](CC1)Cc1ccnn1[C@@H]1CCCCO1	0
ZINC22921627	CCC(CC)[C@@H](CN)[NH+](C)C	0
ZINC22925638	c1cc(oc1)c1nnc(o1)CN1CCN(CC1)Cc1ccsc1	0
ZINC22926055	c1cc(ccc1C[N@H+]1CCN([C@H](C1)CCO)C1CCCC1)O	0
ZINC22931128	Cc1nc(on1)[C@H](C)N1CCN(CC1)Cc1ccc(cc1)C(F)(F)F	0
ZINC22937090	CCOc1cccc(c1OCc1ccccc1Cl)C[NH2+]CCN(C)C	0
ZINC22988332	Cc1cccc(c1N)C(=O)OCCOc1ccc(cc1)C#N	0
ZINC22992309	CCCCn1c(c(c(=O)[nH]c1=O)N(CCOC)Cc1c(snn1)Cl)N	0
ZINC23004067	CN(C)c1ccc(cc1)CCNC(=O)C(=O)Nc1cccc(c1)OC	0
ZINC23006337	Cc1c(cco1)c1nnc(n1N)SCCCC#N	0
ZINC23044391	CCCn1c2ccc(cc2nc1SCCC)S(=O)(=O)N	0
ZINC23044902	c1cc(ccc1C(=O)N)C(=O)OCCOc1ccc(cc1)Cl	0
ZINC23074201	Cc1c(c(on1)C)CSCC(=O)NCc1ccc2c(c1)OCCO2	0
ZINC23093679	C1C[C@H](C[N@H+](C1)CCN)C(=O)N	1
ZINC23104360	Cc1csc(n1)[C@@H](C#N)C(=O)COc1ccc2ccc(=O)oc2c1	0
ZINC23107877	c1cc(sc1)[C@@H](CNS(=O)(=O)c1ccc(cc1)Cl)N1CCOCC1	0
ZINC23114653	c1ccc(cc1)c1nc(cc(n1)n1cccn1)Nc1ccccc1	0
ZINC23118555	CCCCOC[C@H](CN1CCN(CC1)c1ccc(cc1)F)O	0
ZINC23134930	Cc1ccc(cc1C)SCCC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC23137451	Cc1cc(c(cc1C)S(=O)(=O)NCCCn1c(=O)cccn1)C	0
ZINC23137940	CCCCc1ccc(cc1)NC(=O)c1ccc(cc1)C(=O)N	1
ZINC23138207	c1cc(oc1)c1nnc(n1N)SCCN1CCOCC1	0
ZINC23138225	CC(=O)CCSc1nnc(n1N)c1ccco1	1
ZINC23141314	CCOc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)Nc1nc[nH]n1	0
ZINC23155531	Cc1cccc(c1)OCCCC(=O)N1CCC(CC1)C(=O)N	1
ZINC23180907	Cc1ccccc1C(=O)N[C@@H](C)[C@@H](c1cccs1)N1CCOCC1	0
ZINC23189545	COc1cc(cc(c1OC)OC)CC(=O)NCC[C@@H]1CCCO1	0
ZINC23195718	Cc1ccc(c(c1)OC)OCC(=O)NC[C@@H](C(C)C)[NH+]1CCOCC1	0
ZINC23233136	COc1ccc(cc1)NC(=O)NCC1(CCCCC1)[NH+]1CCOCC1	0
ZINC23233938	COC(=O)CCCNC(=O)C1=COCCO1	0
ZINC23249074	CCCCNC(=O)CN1CC[NH+](CC1)Cn1c(=S)n(cn1)C1CC1	0
ZINC23251042	COCc1cn(nn1)C[C@@H]1CCCN(C1)c1c(cccn1)C(=O)N	0
ZINC23254240	c1ccc(cc1)[C@@H](C(=O)N)[NH+]1CCN(CC1)Cc1c(cccc1Cl)F	0
ZINC23272450	c1ccc(c(c1)Cn1c(ccn1)NC(=O)Cc1cccs1)Cl	0
ZINC23281878	c1ccc(cc1)Oc1cccc(c1)C[NH+]1CCCC1	0
ZINC23282236	Cc1ccc2c(c1)c(=O)c(co2)CN1CCN(CC1)C	0
ZINC23304753	c1ccc2c(c1)c(c(s2)C(=O)Nc1c(cc(cc1F)F)F)Cl	0
ZINC23306874	CCC[N@H+](C)Cc1csc(n1)c1cccc(c1)c1ccccc1OC	0
ZINC23319297	CC(C)C(=O)NCCc1cn2ccccc2[nH+]1	0
ZINC23339314	c1cc(ccc1C(=O)N)OCC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	1
ZINC23359457	COc1cc(cc(c1O)Cl)C[N@@H+]1CCC[C@@H](C1)N1CCOCC1	0
ZINC23369194	Cc1cc([O-])nc(n1)c1cccc(c1)C[N@@H+]1C[C@@H](C1)n1cccn1	0
ZINC23379451	Cc1c(c(no1)c1ccccc1)C(=O)NCCCN1CCOCC1	0
ZINC23380245	CCn1cncc1c1[nH]c2c(nn(c2n1)c1ccc(cc1)C)C	0
ZINC23391438	C[C@@H]1CCC[C@H]([C@@H]1C)NS(=O)(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC23397339	C([C@H]1[C@H]([C@@H]([C@H](O1)n1c2c(c(=O)[nH]c(n2)N)nc1SCC(=O)[O-])O)O)O	0
ZINC23399480	C[NH+](C)CCn1ccc(n1)c1cccc(c1)c1ccc(nn1)OC	0
ZINC23402522	CC(C)N1CCc2c(sc3c2C(=N[C@@H](N3)c2cccc(c2)Cl)O)C1	0
ZINC23434149	c1ccc2c(c1)nc(o2)SCc1csc(n1)Cc1ccc(cc1Cl)F	0
ZINC23466428	CC[C@@H]1CCCCN1C(=O)COC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	0
ZINC23479784	CC[NH+](CC)CCNCc1cccc(c1)NC(=O)c1ccccc1Cl	0
ZINC23483453	Cc1ccc(cc1)CN1C[C@@H](CC1=O)C(=O)NCCc1cccs1	0
ZINC23506158	COCC[N@H+]1CCC[C@@]2(C1)CCN(C2)Cc1ccsc1	0
ZINC23515646	Cc1nnc(n1CC=C)SCC(=O)N1CCc2c1cc(cc2)[N+](=O)[O-]	0
ZINC23519352	Cc1ccc(cn1)C(=O)OCc1nc2ccccc2c(n1)N	0
ZINC23525564	Cc1ccccc1[C@@H](C)NC(=O)CCNS(=O)(=O)c1ccccc1Cl	0
ZINC23541980	C[N@H+](Cc1ccccc1c1[nH]c(=O)cc(n1)CN)C[C@@H]1COCCO1	0
ZINC23549884	CCCCc1c2cccc(c2[nH]c1c1ccccc1)C(=O)NN	1
ZINC23580569	CCSc1nc(cs1)CC(=O)N1CCC[C@@H]1c1ccc(s1)C(=O)N	1
ZINC23584690	CCCCCC[C@H](C)NC(=O)CSc1c(cc(c(N)n1)C#N)C#N	1
ZINC23598251	c1ccc(cc1)c1nc(co1)COc1ccc2ccccc2c1	0
ZINC23624785	COc1ccc(cc1OC)Cc1nc(cs1)c1ccc(cc1)F	0
ZINC23634490	CN1c2ccccc2N[C@H]2[C@H]1[C@@H](C(=N2)OC)c1ccccc1	0
ZINC23636878	c1cc(ccc1CNC(=O)COc1ccc(cc1)[N+](=O)[O-])S(=O)(=O)N	0
ZINC23659863	CCCn1c(=O)ccc(n1)C(=O)Nc1ccc(cc1)[C@@H](C)CC	0
ZINC23672483	c1cc2c(nc1)C=NNC=N2	0
ZINC23674195	Cc1ccc(cc1)c1nnc(o1)[C@@H](C)N1C[C@H](O[C@@H](C1)C)C	0
ZINC23696691	CCCCN(C)[C@H](c1ccccc1)C(=O)NC(=O)N	1
ZINC23706277	COC(=O)C1CCN(CC1)Cc1nc2ccccc2s1	0
ZINC23722734	Cc1c(c([nH]c1C(=O)Nc1ccc(c(c1)Cl)OC(F)F)C)C(=O)C	0
ZINC23762696	C[C@@H]1CN(C[C@H](O1)C)Cc1nc(c2c3c(sc2n1)CCCCC3)N	0
ZINC23763619	c1ccc2c(c1)c(c[nH]2)C(=O)OCCCn1c2ccccc2[nH]c1=O	0
ZINC23805594	c1c2c(c(nc(c2c(nc1SCC(=O)[O-])N)N)N1CCOCC1)C#N	0
ZINC23927912	Cc1nc(cs1)CC(=O)N[C@@H](C)c1cc2ccccc2o1	0
ZINC23943124	C[C@H](COC)NC(=O)NC(=O)CSc1nnc(s1)N	0
ZINC23986764	CCCN1[C@@H](Nc2ccccc2C1=O)c1c(ccs1)C	0
ZINC24013503	CCOC(=O)N1CC[NH+](CC1)Cc1[nH]c(=O)c2c3c(sc2n1)CCC3	0
ZINC24033955	COc1cccc(c1OC)c1nc(cs1)c1ccc(c(c1)OC)OC	0
ZINC24056939	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNc1cc(nc(n1)N)Cl	0
ZINC24056944	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCNc1cc(nc(n1)N)Cl	0
ZINC24143688	c1ccc2cc(ccc2c1)SCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC24178138	c1ccc(cc1)[C@@H](C[NH+]1CCOCC1)NC(=O)c1ccccc1	0
ZINC24193233	c1ccc(cc1)c1nnc(o1)CNCCc1ccc(cc1)S(=O)(=O)N	0
ZINC24209269	C[C@H](C(=O)Nc1c(ccs1)C(=O)N)N1CCOCC1	0
ZINC24255568	COc1ccccc1/C=N/OCc1coc(n1)c1ccc(cc1)F	0
ZINC24440296	c1ccc(c(c1)[C@@H](CC(=O)Nc1cccc2c1[nH]nc2)NC(=O)N)F	0
ZINC24443009	CCOc1ccccc1NC(=O)C[C@H](c1ccccc1F)NC(=O)N	1
ZINC24478288	Cn1cc(cn1)CN(C)C(=O)c1ccccc1OCC(=O)N	0
ZINC24478515	CCN(CC)S(=O)(=O)c1cc(n(c1)C)C(=O)N(C)Cc1cnn(c1)C	0
ZINC24490211	C[S@@](=O)c1ccc(cc1)C(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC24514257	COCC/[NH+]=C(\N)/SCCCOc1ccc(cc1)OC	0
ZINC24514315	C[C@@H](COC)/[NH+]=C(\N)/SCc1c(snn1)Cl	0
ZINC24545130	CC[C@@]1(CC2=C(C(=N)S[C@@H]2CO1)C(=O)N)C	0
ZINC24546244	c1cc(ccc1Cn1c2c(c3c(s2)CCCC3)c(N)nc1=S)Br	0
ZINC24601165	C[C@@H]1CN(C[C@H](O1)C)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC24614064	CC[C@H](C)S(=O)(=O)N1CCN(CC1)c1ccccc1F	0
ZINC24624522	c1c[nH+]c(c2c1CC[NH2+]C2)N	0
ZINC24624994	c1ccc(cc1)OCCNC(=O)Cc1ccc(s1)S(=O)(=O)N	1
ZINC24649035	Cc1ccc(c(c1)C)c1csc(n1)NC(=O)C1CCOCC1	0
ZINC24650167	Cn1c(ccn1)CNC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC24687750	c1cc(cc(c1)Cl)CNCCc1ccc(cc1)/N=C(\N)/c1cccs1	0
ZINC24718153	c1ccc2c(c1)c(c(c(=O)o2)CN1CCOCC1)N	0
ZINC24718153	c1ccc2c(c1)c(=[NH2+])c(c(O)o2)CN1CCOCC1	0
ZINC24723590	CC(C)C[C@H](C(=O)OC)NC(=O)/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC24748551	c1cc(cc(c1)Cn1cc[nH+]c1)CNC(=O)C1CCOCC1	0
ZINC24751425	c1cc(cc(c1)Cl)N1CCN(CC1)S(=O)(=O)N1CCCCC1	0
ZINC24752404	Cc1c(ccc(n1)C(F)(F)F)C(=O)NC(C(=O)N)C(=O)N	0
ZINC24761205	Cc1c(c(sn1)N)C(=O)O[C@H](C)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC24765754	Cc1c(c(on1)N)C(=O)OCC(=O)/C(=C(\C)/N)/C#N	0
ZINC24795053	C[C@@H]1Cc2cc(ccc2N1CCOC)S(=O)(=O)N	0
ZINC24803463	Cc1cc(c(cc1CN(C)Cc1nc(nc(n1)N(C)C)N)OC)OC	0
ZINC24810616	CCOc1ccccc1CCC(=O)Nc1ccccc1C[NH+](C)C	0
ZINC24812715	Cc1ccccc1NC(=O)CCCCNC(=O)N	1
ZINC24821980	c1ccc(cc1)[C@H](C(=O)NC(=O)N)N1CCC[C@@H]1c1cccs1	0
ZINC24830683	CCC[C@@H](C)NC(=O)c1nc2nc(cc(n2n1)C)C	0
ZINC24832829	CCOc1c(cc(cc1Cl)/C=C/C(=O)N(C)Cc1ccccc1)OC	0
ZINC24834572	c1ccc(cc1)C(c1ccccc1)OCCSc1nc(cc(n1)N)N	0
ZINC24837645	CCCn1ccnc1SC[C@H](COc1ccc(cc1OC)C(=O)C)O	0
ZINC24842167	c1ccc(cc1)C(c1ccccc1)OCCSc1nc([nH]n1)N	0
ZINC24855620	c1ccc(cc1)NC(=O)[C@H]1CC[N@@H+](CC1)C[C@@H]1CCCCO1	0
ZINC24909878	COCCN(CCO)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	0
ZINC24909991	CCCCn1c(=O)ccc(n1)C(=O)OCc1nc(nc(n1)N(C)C)N	0
ZINC24915104	C[C@H](c1nc(nc(n1)N(C)C)N)Sc1nnc(s1)NCC=C	0
ZINC24916954	CCc1ccc(o1)C(=O)Nc1ccc([nH+]c1)N1CCOCC1	0
ZINC24924609	Cc1cccc(n1)NC(=O)c1cc(ccc1Br)S(=O)(=O)NCC(C)C	0
ZINC24952611	COC(=O)COc1cccc(c1)NC(=O)C1(CC1)c1ccc(cc1)Br	0
ZINC24957689	COCCS/C(=[NH+]/Cc1ccccc1)/N	0
ZINC24958223	COCC/[NH+]=C(\N)/SCc1ccc(cc1)OC(F)(F)F	0
ZINC24958271	COCCSC(=[NH2+])Nc1cccc(c1)OC	0
ZINC24958411	Cc1cccc(c1)/N=C(/N)\SCCOC	0
ZINC24968388	CCCn1c(c(c(=O)[nH]c1=O)N(C)CCOC)N	0
ZINC24968741	c1ccc(cc1)CCC(=O)Nc1ncc(s1)C(=O)N	0
ZINC24979650	c1cc(cc(c1)Br)S(=O)(=O)N1CCN(CC1)C(=O)CCCNC(=O)N	1
ZINC24989009	CC(C)[C@H](C(=O)OC)NC(=O)c1cc2cnn(c2nc1)C(C)C	0
ZINC24996010	CN(C)S(=O)(=O)c1cc(ccc1Br)C(=O)N1CCC2(CC1)OCCO2	0
ZINC25043881	c1ccc2c(c1)C(=O)N[C@H](N2CC(=O)N)c1cccc(c1)F	0
ZINC25053942	c1ccc2c(c1)c1ccccc1nc2CSc1ccccc1C(=O)[O-]	0
ZINC25078951	COC(=O)c1ccc(cc1)CCNC(=O)c1c(nccn1)N	0
ZINC25125874	COc1ccccc1Nc1nc(nc(n1)N)CSC[C@@H]1CCCCO1	0
ZINC25127832	Cc1ccc(cc1C(=O)OCc1ccccc1[N+](=O)[O-])S(=O)(=O)N	0
ZINC25203838	COCC/[NH+]=C(\N)/SCc1ccc(cc1)C(=O)OC	0
ZINC25231437	C[N@H+](Cc1ccc(o1)c1ccc(cc1)Cl)C[C@@H](CCC#N)C#N	0
ZINC25237649	c1cc(sc1)COC[C@H](Cn1cnc2ccsc2c1=O)O	0
ZINC25272703	CCCC[C@@H](CC)C(=O)NCc1cccc(c1)S(=O)(=O)N	1
ZINC25303697	c1cc(sc1)CN(Cc1cccs1)C(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC25321574	Cc1cccc(c1)COc1cccc(c1)C(=O)Nc1c(cccn1)O	0
ZINC25326161	CN1CCC(CC1)[N@H+](C)C[C@H](COCc1ccccc1F)O	0
ZINC25368117	Cc1ccc(c(c1)Cl)S(=O)(=O)Oc1ccc(cc1)C(=O)N	0
ZINC25387049	C(CO)N(CCO)c1c(c(c(c(n1)N)C#N)CC#N)C#N	0
ZINC25466768	c1ccn2c(c1)nnc2CCNC(=O)[C@H]1CC1(Cl)Cl	0
ZINC25491535	CCOC(=O)c1cc(nc(n1)N)C	0
ZINC25539935	c1ccc(c(c1)NC(=O)COC(=O)c1cccnc1N)OC(F)F	0
ZINC25560285	c1ccc(cc1)C(=O)CO/N=C(\C#N)/C(=O)N	1
ZINC25561844	CCn1c(nn(c1=S)CN1CCOCC1)c1cccs1	0
ZINC25585361	c1cc(ccc1[C@H]1/C(=N\NC(=S)N)/C(=N/N=C(/[S-])\N)/C(=N)O1)[N+](=O)[O-]	0
ZINC25585361	c1cc(ccc1[C@H]1/C(=N\[NH+]=C(\[S-])/N)/C(=N/NC(=S)N)/C(=N)O1)[N+](=O)[O-]	0
ZINC25585361	c1cc(ccc1[C@H]1/C(=N\N=C(\[S-])/N)/C(=N/N=C(/[S-])\N)/C(=N)O1)[N+](=O)[O-]	0
ZINC25600577	CCC[C@@H](c1ccccc1)NC(=O)CNc1cccc(c1)C(=O)C	0
ZINC25604107	CC(C)OCCSc1nnc(n1N)c1ccccc1Br	0
ZINC25605892	C=CCSc1nc2ccccc2n1CN1CCC[C@H](C1)C(=O)N	1
ZINC25627336	C[N@+]1(C[C@H]2[C@@H]3C[C@H]([C@@H]2C1)C=C3)CCCN1CCOCC1	0
ZINC25629044	CC(=O)O[C@H]1[C@H](O[C@@H]([C@@H]([C@@H]1OC(=O)C)N)OC(=O)C)CSC(=O)C	0
ZINC25685646	Cc1ccc(cc1[N+](=O)[O-])C(=O)OCC(=O)/C(=C(\C)/N)/C#N	0
ZINC25697799	c1cc(sc1)[C@@H]1c2ccsc2CC[N@H+]1CCC#N	0
ZINC25703058	CCCN(CC1CC1)c1c(c(c(c(n1)N)C#N)CC#N)C#N	0
ZINC25704991	C[C@@H]1CCC[C@H](N1C(=O)CNc1cccc(c1)c1nnnn1C)C	0
ZINC25723126	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O[C@@H]1[C@H](O[C@H]([C@@H]([C@H]1O)[NH3+])O)CO)[NH3+])O)O)O	0
ZINC25724693	CCOC(=O)c1c2c(c([nH]1)C)CCCC2	0
ZINC25746090	Cc1ccc(cc1C)[C@H](C)NC(=O)CNc1cc(ccc1C(=O)N)Cl	0
ZINC25837579	C[C@H]1CN(CCO1)Cc1nc(nc(n1)Nc1ccccc1OC)N	0
ZINC25837584	C[C@@H]1CN(CCO1)Cc1nc(nc(n1)Nc1ccccc1OC)N	0
ZINC25837831	C[C@H]1CN(CCO1)[C@@H](C)c1[nH+]c(nc(n1)N(C)C)N	0
ZINC25839475	c1ccc(cc1)COCCCNC(=O)c1cccc(c1)NC(=O)N	0
ZINC25865832	c1ccc(cc1)C[NH+](CCC(=O)N)Cc1ccccc1	0
ZINC25946139	c1ccc2c(c1)c(nc([nH+]2)C[NH+]1CCN(CC1)CCC#N)N	0
ZINC25967971	C[C@@H](C(=O)NCC=C)Sc1nccn1c1ccccc1	0
ZINC25984045	c1cc(ccc1C(=O)COC(=O)c1ccc(cc1O)O)NC(=O)N	0
ZINC26018921	Cc1ccc(cc1)c1nnc(n1N)SCCC(=O)OC	0
ZINC26053358	c1ccc2c(c1)c(o[nH+]2)N	0
ZINC26090742	Cc1ccc(cc1F)C(=O)NCCNC(=O)[C@H](CC(C)C)NC(=O)N	1
ZINC26119338	C[C@@H](C(=O)N)OC(=O)Cc1ccc(cc1)OC(F)F	0
ZINC26134618	C[C@@H]1CN(C[C@H](O1)C)c1cnc2ccccc2n1	0
ZINC26164891	C[C@H]1CCCC[C@]21C(=O)N(C(=O)N2)CC(=O)c1ccc2c(c1)CCO2	0
ZINC26214488	Cc1c2c(nc(nc2sc1C(=O)Nc1cccc(c1F)Cl)C1CC1)C	0
ZINC26226010	c1ccc(cc1)[C@H](C(=O)N)[NH2+]Cc1ccc(cc1)COCC(F)(F)F	0
ZINC26259717	CCCCn1c(=O)[nH]nc1SCc1cccc(c1)C#N	0
ZINC26320943	C[C@@H](c1nc(nc([nH+]1)N(C)C)N)N(C)Cc1ccc(cc1)C(=O)OC	0
ZINC26341973	COCCCn1c(=O)[nH]nc1SCc1ccccc1F	0
ZINC26398023	Cc1ccc(c(c1)COc1cc(ccc1C(=O)N)OC)OC	0
ZINC26421124	Cc1cc(n(n1)c1nc(cs1)c1ccc(c(c1)OC)OC)N	0
ZINC26423533	c1cc(ccc1NC(=[NH2+])N)N1CCOCC1	0
ZINC26440573	Cc1cc(c2cc(cc(c2[nH+]1)Cl)Cl)N	0
ZINC26443235	c1cc(ccc1[C@H](C[NH3+])[NH+]1CCCCC1)O	0
ZINC26443602	Cc1c(=O)n2c(nn1)sc(n2)NCC=C	0
ZINC26456151	CCOC1([C@@]2([C@@H]([C@@]2(C(=N1)N)C#N)c1ccccc1Cl)C#N)OCC	0
ZINC26456154	CCOC1([C@@]2([C@H]([C@@]2(C(=N1)N)C#N)c1ccccc1Cl)C#N)OCC	0
ZINC26461456	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)C(=O)Nc1ccc(cc1[N+](=O)[O-])OC	0
ZINC26469438	C[C@H](C(=O)[O-])NC(=O)CCCOc1ccc(cc1)C(C)(C)C	0
ZINC26479847	c1ccc(cc1)c1c2ccccn2cc1c1ccc(cc1)Cl	0
ZINC26502825	c1nc(c2c(n1)n(cn2)C[C@@H](CO)OC[P@@](=O)([O-])O)N	0
ZINC26505303	c1cc(c(cc1N1[C@H]2CS(=O)(=O)C[C@@H]2SC1=[NH2+])F)Cl	0
ZINC26506842	c1cc(c2c(c1Br)nn[nH]2)Br	0
ZINC26507226	c1cc(cc2c1ccc([nH+]2)N)C(=O)[O-]	0
ZINC26508216	c1ccc(cc1)c1cc(ccc1N)SCCO	0
ZINC26509020	CCCCNc1c(cc(cc1[N+](=O)[O-])C(=O)N)[N+](=O)[O-]	1
ZINC26509054	Cc1ccc2c(c1)nc(o2)c1cc(c(c(c1)N)OC)N	0
ZINC26509086	COc1c(cc(cc1N)c1nc2c(o1)cccn2)N	0
ZINC26509418	c1ccc(cc1)C[N@@H+](Cc1ccco1)C[C@@H](CN)O	0
ZINC26509465	CCCOc1ccc(cc1)C[N@@H+](Cc1ccco1)C[C@@H](CN)O	0
ZINC26509732	CN(CCS)c1ccccc1	0
ZINC26511101	c1cc(c(cc1OCCN1CCOCC1)N)N	0
ZINC26511101	c1cc(c(cc1OCC[NH+]1CCOCC1)N)N	0
ZINC26511551	CCc1c([nH]nc1N)COC	0
ZINC26511558	CC[NH+]1CCN(CC1)c1cnn(c(=O)c1Br)CC(=O)OC	0
ZINC26511738	CCCc1c([nH+]n(c1N)C)CC	0
ZINC26511803	CCCc1c(c(n(n1)C)N)Cc1ccccc1	0
ZINC26511940	Cn1c(c(c([nH+]1)C[NH+](C)C)c1cccc(c1)OC)N	0
ZINC26511992	CCCc1c([nH+]n(c1N)C)COC	0
ZINC26512003	Cn1c(c(c(n1)COC)c1ccc(cc1)OC)N	0
ZINC26512003	Cn1c(c(c([nH+]1)COC)c1ccc(cc1)OC)N	0
ZINC26512006	Cn1c(c(c(n1)COC)c1ccccc1F)N	0
ZINC26512014	Cn1c(c(c(n1)COC)c1ccccc1Cl)N	0
ZINC26512022	Cn1c(c(c(n1)COC)Cc1ccccc1)N	0
ZINC26512024	Cn1c(cc([nH+]1)COC)N	0
ZINC26512281	Cc1c(nn(c1N)c1ccccn1)COC	0
ZINC26512287	COCc1cc(n(n1)c1ccccn1)N	0
ZINC26512294	CCCc1c(nn(c1N)c1ccccn1)c1ccco1	0
ZINC26512419	CCCc1c(c(on1)N)c1ccc(cc1)OC	0
ZINC26515480	CCNc1ccc(cc1N)F	0
ZINC26541578	CCOc1ccc(cc1)S(=O)(=O)[N-]c1cc(ccc1Cl)C(=O)N	1
ZINC26546352	CCCn1cc(cn1)CC[NH3+]	0
ZINC26657356	c1c(c2c([nH]1)c([O-])nc(n2)N)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC26664038	C(C[C@@H](C(=O)[O-])NC(=O)C[NH3+])C[NH+]=C(N)N	1
ZINC26667181	CCOc1cc(cnc1)OC[C@@H]1CC[NH2+]1	0
ZINC26677716	CCCNC(=S)NNC(=O)Cc1csc(n1)c1ccccn1	0
ZINC26688417	COC(=O)Nc1c(n(nc1/N=N/c1ccccc1)c1ccccc1)N	0
ZINC26705299	c1c(nc(nc1Cl)N)N1CCC2(CC1)OCCO2	0
ZINC26724701	CCCCCn1ccnc1	0
ZINC26730342	c1ccc(cc1)OCCNc1cc(nc(n1)N)Cl	0
ZINC26743848	Cc1nc2c(ncnc2n1[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC26776650	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)N1CCN(CC1)c1cc(nc(n1)N)Cl	0
ZINC26781849	c1ccc(c(c1)OC[C@@H](C[NH+]1CCN(CC1)CCO)O)Br	0
ZINC26833250	Cc1cc(c(s1)C)[C@H](C)NS(=O)(=O)c1c(n(cn1)C)Cl	0
ZINC26833295	CCCc1nnc(s1)NC(=O)c1ccccc1OC	0
ZINC26862913	c1cc(ccc1OCCSc1nc([nH]n1)N)S(=O)(=O)N	0
ZINC26875118	C[C@@H]1CCC[C@@H](C1)NS(=O)(=O)c1ccc(cc1)NC(=O)C	0
ZINC26880851	Cc1ccc(cc1C(=O)N)S(=O)(=O)N[C@@H](C)Cc1ccco1	0
ZINC26894359	COc1ccc2c(c1)c(=O)[nH]c(=O)[nH]2	0
ZINC26894679	COC(=O)[C@H]1CC(=O)CN1C(=O)OCc1ccccc1	0
ZINC26896746	CCOC(=O)c1c2cc(ccc2[nH]n1)OC	0
ZINC26897415	c1cc(c(nc1)C(=O)N)N	0
ZINC26898034	Cc1cccc(c1)N(CCC(=[NH2+])N)CCO	0
ZINC26898332	CCOC(=O)c1c(c2ccc(cc2[nH]1)Cl)N	0
ZINC26910420	COC(=O)[C@@H]1CCCC[N@H+]1CCn1c(=O)n2ccccc2n1	0
ZINC26929259	c1ccc2c(c1)n(c(=O)o2)CC[N@@H+]1CCO[C@@H](C1)c1ccc(cc1)F	0
ZINC26935549	c1cc(ccc1OCC[NH+]1CCC2(CC1)OCCO2)S(=O)(=O)N	0
ZINC26935601	C1COCC[NH+]1CCSc1nc([nH]n1)N	0
ZINC26971310	COCc1ccc(cc1)CNS(=O)(=O)c1ccc(cc1)Cl	0
ZINC26996571	CCOCc1ccccc1C[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC27025172	CCOC(=O)/C(=C\c1nc(c(o1)N1CCOCC1)C#N)/C(=O)C	0
ZINC27025489	c1cc(ccc1COC(=O)CCc1ccc2c(c1)OCO2)C(=O)N	0
ZINC27027441	c1cc(cc(c1)OC[C@H]1CCCO1)C(=O)Nc1cc(cc(c1)F)F	0
ZINC27027884	CCOc1cc(ccc1O)/C=N/N=c\1/[nH]c2cc(ccc2s1)OC	0
ZINC27032837	c1ccc(cc1)[C@H](C(=O)N)[NH2+]C[C@H]1Cc2ccccc2O1	0
ZINC27045970	COCc1ccc(cc1)CN[C@H](c1ccccc1)C(=O)N	0
ZINC27094908	Cc1ccccc1/C=C\1/C(=O)c2ccc(cc2O1)OCC(=O)N	0
ZINC27115125	CC[C@H]1CN(CCO1)CC(=O)Nc1c(ccs1)C(=O)N	0
ZINC27122076	CCOc1ccc(cc1)[C@H](C)NC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	1
ZINC27153570	CCCc1cc([nH]n1)C(=O)N1CCC[C@@H](C1)CC	0
ZINC27186739	c1cc(ccc1C#N)OCCSCCC(=O)NC(=O)N	1
ZINC27211840	CC(=O)Nc1ccc(cc1)OC[C@H](COCc1ccc(cc1)OC)O	0
ZINC27214896	CC(=O)c1ccc(cc1)OC[C@@H](C[N@@H+](C)Cc1cnn(c1)C)O	0
ZINC27227314	c1cc(ccc1c1cnc([nH]1)SC[C@H]1CCCCO1)F	0
ZINC27257532	c1cc(ccc1OCCSC(=S)N1CCCC1)S(=O)(=O)N	0
ZINC27270069	C[C@@H]1CN(C[C@H](O1)C)Cc1nc(nc(n1)N(C)C)N	0
ZINC27270167	C[C@@H]1CN(C[C@H](O1)C)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC27313668	CCc1ccc(cc1[N+](=O)[O-])NC(=O)COCCOC	0
ZINC27342180	c1cc(ccc1OCC[NH+]1CCOCC1)S(=O)(=O)N	0
ZINC27349780	C[C@@H]1CCC[C@H](C1)NC(=O)NCc1ccc(cc1)OC	0
ZINC27363411	C[C@@H](c1nc(nc(n1)N(C)C)N)[N@@H+](C)Cc1cnn(c1)C	0
ZINC27373484	Cc1cc(cc(c1)OCCN(C)Cc1nc2ccccc2c(n1)N)C	0
ZINC27373795	C[C@@H](c1nc(nc([nH+]1)N(C)C)N)N(C)CCOc1ccccc1Cl	0
ZINC27374082	CN(CCOc1ccccc1F)Cc1nc2ccccc2c(n1)N	0
ZINC27398431	CCCCc1ccc(cc1)CC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC27468808	c1cc(ccc1[C@H]([C@@H](c1ccc(cc1)Br)[NH2+]CCO)NCCO)Br	0
ZINC27496522	C[C@@H](CS(=O)(=O)c1cccc(c1)N)N1CCOCC1	0
ZINC27497171	CCOC(=O)COc1ccc(cc1/C=N\n1cncn1)Br	0
ZINC27529764	CCOC(=O)C1=C(S[C@@H]2[C@@H]1CC[N@@H+](C2)C)N	0
ZINC27547216	C[C@H]1CCCC[C@@H]1NC(=O)C[N@H+](CCC(=O)N)Cc1ccccc1	0
ZINC27550183	c1cc2c(cc1S(=O)(=O)N)CCN2C[C@@H]1CCCCO1	0
ZINC27551818	COCCN1CCc2c1ccc(c2)S(=O)(=O)N	0
ZINC27551826	COC(=O)c1c(cco1)CN1CCc2c1ccc(c2)S(=O)(=O)N	0
ZINC27556484	C[C@@H]1Cc2cc(ccc2N1Cc1nc2ccccc2o1)S(=O)(=O)N	0
ZINC27562630	c1ccc(cc1)C1=N[C@@]2(COC(=N2)c2ccccc2)C(=[NH+]1)N	0
ZINC27562633	c1ccc(cc1)C1=N[C@]2(COC(=N2)c2ccccc2)C(=[NH+]1)N	0
ZINC27586716	Cc1cc(nc(n1)n1c(c(c(=O)c(n1)C)c1ccccc1)N)C	0
ZINC27586957	c1ccc2c(c1)nc(s2)/N=N/N[C@@H](N)S	0
ZINC27587517	Cc1ccc2c(c1)occ2CC(=O)Nc1ccncc1	0
ZINC27589871	C[C@@H](c1cccc(c1)C(F)(F)F)NC(=O)[C@@H](C)NC(=O)C	0
ZINC27642731	CCCCC[C@H](/C=C/[C@H]1C[C@@H]2C[C@@H](C2)[C@H]1C/C=C\CCCC(=O)[O-])O	0
ZINC27644240	C(C[C@@H](C(=O)[O-])[NH3+])CSC(=[NH2+])N	1
ZINC27666392	CCCCN(Cc1ccccc1)c1c2cnn(c2ncn1)C	0
ZINC27667354	c1ccn2c(c1)cnc2SCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC27672744	CC(C)CCC(=O)OCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC27760885	CCCCc1ccc(cc1)NC(=O)[C@@H](Cc1ccccc1)NC(=O)N	1
ZINC27765642	C[C@@H](C[NH+]1CCCCC1)NC(=O)c1cccc(c1)OCC(=O)N	0
ZINC27782618	C[N@H+](CC(=O)N1CCNC1=O)C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC27846806	C[C@@H]([C@H]1CCCO1)NC(=O)CCc1c[nH]c2c1cccc2	0
ZINC27853103	COc1ccc(cc1F)/C=C/C(=O)OCCOc1ccc(cc1)C#N	0
ZINC27858614	C[C@@H]([C@@H]1CCCO1)NC(=O)C[C@@H](c1ccccc1Cl)NC(=O)N	0
ZINC27867056	C[C@H]([C@H]1CCCO1)NC(=O)Cc1c2ccccc2c(=O)n(n1)C	0
ZINC27879091	C[C@@H]([C@@H]1CCCO1)NC(=O)c1cc(nn1c1ccccc1)C1CC1	0
ZINC27893961	C[NH2+]C[C@@H]1CCCc2c1cc(c(c2)O)O	0
ZINC27931848	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1c(n(cn1)C)Cl	0
ZINC27933979	COCCOc1ccc(cc1)S(=O)(=O)Oc1cccc(c1)F	0
ZINC27934926	CCOc1ccccc1N1CCN(CC1)S(=O)(=O)N1CCC[C@@H](C1)C	0
ZINC27984368	CCCN1CCN(CC1)C(=O)c1ccc(o1)C[NH+]1CCCC1	0
ZINC27994084	CCOc1ccc(cc1)c1nc(sn1)/N=C(\[O-])/c1cccs1	0
ZINC28011720	Cc1ccc(cc1C)SCCN1C(=O)C(NC1=O)(C)C	0
ZINC28015421	c1ccc(cc1)CN1C(=O)[C@@H]2C[C@@]2(C1=O)c1ccc(cc1)N	0
ZINC28048553	CCCCC[C@@H](C)NS(=O)(=O)c1cc(n(c1)C)C(=O)N	1
ZINC28049834	C[N@H+](CCCNS(=O)(=O)Cc1ccccc1)C1CCCCC1	0
ZINC28125599	C[C@H]1C[N@H+](CCO1)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC28126900	c1cnc(nc1)N1CCC[C@@H](C1)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC28162436	CCc1cc2c(nc(nc2s1)C)Nc1cccc(c1)C(F)(F)F	0
ZINC28218498	CC(C)[C@@H](C(=O)N1CCOCC1)Sc1nnc(n1N)C(C)(C)C	0
ZINC28227726	CCCC[C@H](CC)C(=O)Nc1cn(nc1C(=O)N)CC	1
ZINC28245993	CCCn1c(ccn1)C(=O)Nc1ccc(cc1)n1cccn1	0
ZINC28247643	Cc1c(snn1)C(=O)Nc1nc(cs1)c1ccc(cc1)OC	0
ZINC28256160	c1cc(ccc1NS(=O)(=O)c1ccc(cc1)Cl)OCC(=O)N	0
ZINC28273433	COCCCN(CC#N)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	0
ZINC28273688	CN(CC(=O)N1CCC(CC1)C(=O)N)C(=O)c1ccccc1	0
ZINC28291016	c1ccc(cc1)[C@@H](CNC(=O)COc1ccccc1)N1CCOCC1	0
ZINC28294104	c1nc2c(nc(nc2n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)SC(F)(F)F)N	0
ZINC28296752	Cc1c(n(c2c1cccc2Cl)C[C@@H](C[NH2+]Cc1ccccc1)O)C	0
ZINC28324379	CCCc1nnc(n1N)SCC(=O)N1CCN(CC1)C	1
ZINC28374166	c1ccc(cc1)[C@H](C(=O)N)[NH2+]Cc1ccc(s1)Br	0
ZINC28384098	C[C@@H](c1ccc(cc1)C(F)(F)F)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC28428031	c1ccc(c(c1)Cn1cc(c2c1cccc2)C[NH2+]C[C@@H]1CCCO1)Cl	0
ZINC28453313	Cc1nc(on1)[C@H](C)OC(=O)CCn1c(=O)c2ccccc2nn1	0
ZINC28475785	CCCn1cnc2c1c1ccccc1nc2N	0
ZINC28522188	c1cc(cc(c1)Br)COCC[C@H]1CCCC[NH2+]1	0
ZINC28535588	c1ccc(cc1)CSc1nnc(c(=O)n1N)Nc1ccc(cc1)Cl	0
ZINC28536258	Cc1ccccc1Nc1c(=O)n(c(nn1)SCc1ccccc1Cl)N	0
ZINC28536557	CCOc1ccccc1CSc1nnc(c(=O)n1C)NN	0
ZINC28540257	Cc1c(sc(n1)C)/C(=N/c1nc2ccc(cc2s1)S(=O)(=O)N)/[O-]	0
ZINC28542039	CSC[C@@H]1[C@@H]([C@@H]([C@@H](O1)n1cnc2c1nc[nH]c2=O)O)O	0
ZINC28575227	Cc1cc(no1)C(=O)NCC1(CCCCC1)N1CCOCC1	0
ZINC28577564	CCOCCCNS(=O)(=O)c1cnn(c1C)C	0
ZINC28582877	Cc1cc(sc1C)C(=O)NCCc1c[nH]c2c1cccc2	0
ZINC28630283	c1ccc(c(c1)c1cnc(o1)CCC(=O)N1CCNC(=O)C1)F	0
ZINC28667746	CC[C@H](C)[C@H](C(=O)NCCSCc1ccc(cc1)C)NC(=O)N	1
ZINC28692531	Cn1cc[nH+]c1[C@@H](c1cc(cc(c1)OC)OC)NCCC(=O)N	1
ZINC28697194	Cc1c(c(sn1)NC)C(=O)NCCc1cc2c(c(c1)Cl)OCCO2	0
ZINC28720715	CCOC(=O)[C@H]1CC[N@@H+](CC1)[C@@H](C)C(=O)N	0
ZINC28727121	Cc1cc(cc(c1)OCCN(C)[C@H](C)c1ccc(cc1)S(=O)(=O)N)C	0
ZINC28727286	C[C@H](c1ccc(cc1)S(=O)(=O)N)[N@H+](C)CCOc1ccccc1	0
ZINC28727310	C[C@H](c1ccc(cc1)S(=O)(=O)N)[N@H+](C)C[C@@H]1CCCCO1	0
ZINC28727372	Cc1ccc(c(c1)OCC[N@@H+](C)[C@@H](C)c1ccc(cc1)S(=O)(=O)N)C	0
ZINC28727445	C[C@@H](c1ccc(cc1)S(=O)(=O)N)N(C)Cc1ccccc1Br	0
ZINC28727533	Cc1cccc(c1)C[N@H+](C)[C@@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC28730910	Cc1cccc(c1)/C=c/1\c(=O)n(c(=C(C#N)C#N)s1)CCOC	0
ZINC28755713	CC[NH+](CC)CCNC(=O)c1cc(c(c(c1)C)N)C	1
ZINC28783696	CN(Cc1ccc(cc1)SC)Cn1c(=S)sc(n1)NCCOC	0
ZINC28805138	CCOC(=O)/C(=C/NC[C@H](c1ccco1)[NH+](C)C)/C#N	0
ZINC28807317	Cc1ccc(cc1)OCCSc1nc(n[nH]1)c1ccc(cc1)Cl	0
ZINC28825320	c1cc(cc(c1)C#CCC[NH+]1CCCCC1)CN1CCOCC1	0
ZINC28834961	CC(C)C(=O)Nc1ccc(cc1)C(=O)NC[C@@H](c1cccs1)N(C)C	0
ZINC28869169	c1cc(c(nc1)NC(=O)C1CCN(CC1)c1cnccn1)O	0
ZINC28920333	C[C@@H](c1cccc(c1)Br)NC[C@@H](CCC#N)C#N	0
ZINC28926616	CCCOc1ccc(cc1OC)C[NH2+]Cc1cccc(c1)C(=O)N	1
ZINC28926661	c1ccc(c(c1)c1ccc(s1)CNCc1cccc(c1)C(=O)N)F	1
ZINC28963275	CN(Cc1nc2ccccc2s1)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC29030141	CC(C)C[N@H+]1CCO[C@H](C1)CNC(=O)CSc1ccc(cc1)C(C)C	0
ZINC29117149	Cc1c(c(n(n1)C)C)CC(=O)N1CCO[C@@H](C1)c1ccc(cc1)F	0
ZINC29122900	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)C(=O)NCc1ccc(cc1)C(=O)OC	0
ZINC29143552	c1cc(cc(c1)C(=O)N)CNC(=O)c1cc(oc1)Br	0
ZINC29198185	CC(C)(C)C(=O)N1CCC[C@@H](C1)NS(=O)(=O)C	0
ZINC29224792	c1cc(cc(c1)C(=O)N)CN1CCN(CC1)C(=O)NC1CCCCC1	0
ZINC29232105	C[NH+]1CCN(CC1)Cc1cccc(c1)C(=O)N	0
ZINC29240176	CCC[C@@H](CNC(=O)C[n+]1ccc(cc1)C)c1ccc(cc1Cl)Cl	0
ZINC29259824	c1ccc2c(c1)[nH]c(n2)CCCC(=O)Nc1cc(c(c(c1)Cl)N)Cl	1
ZINC29298210	CCOc1ccc2c(c1)[nH]c(n2)SCCN1CCOC1=O	0
ZINC29301402	CCOCCCN1CC(=O)C(=C1N)c1[n+](c2ccccc2n1C)C	0
ZINC29303897	COCc1ccccc1Cn1c(=O)c2ccccc2[nH]c1=O	0
ZINC29317035	c1cc(ccc1CCNC(=O)NC[C@H](c1ccc(cc1)Cl)O)Cl	0
ZINC29324742	CCN(CC)C(=O)[C@H](C)[N@@H+]1CC[C@H](CC1)C(=O)N	0
ZINC29326070	COC(=O)c1cc(ccc1[N+](=O)[O-])N1CCC[C@H](C1)C(=O)N	0
ZINC29334497	CC1CCN(CC1)C(=O)CSC(=[NH2+])N	0
ZINC29335438	CCNC(=O)CN(CC)S(=O)(=O)c1cccc2c1ncc(c2)C	0
ZINC29386195	CC(C)C[C@@H](C(=O)NCCc1ccc2c(c1)OCO2)NC(=O)N	1
ZINC29440432	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)NCCc1ccccn1)C(=O)N	1
ZINC29454744	c1cc2cccnc2c(c1)CCNC(=O)c1ccc2c(c1)CCO2	0
ZINC29464428	c1cc(ccc1/C(=N/OCC(=O)Nc1ccc(cc1)OC(F)F)/N)F	1
ZINC29467836	C(C[C@@H](C(=O)N[C@@H](CCC[NH+]=C(N)N)C(=O)[O-])[NH3+])C[NH+]=C(N)N	1
ZINC29468555	C[C@H]1CCCCN1C(=O)CS/C(=[NH+]/[C@H](C)COC)/N	0
ZINC29469105	C[C@@H](COC)/[NH+]=C(\N)/SCC(=O)N(C)Cc1ccc(s1)Cl	0
ZINC29469727	C[C@@H](COC)/[NH+]=C(\N)/SCc1ccc(cc1)C(=O)Nc1ccccc1	0
ZINC29479340	c1ccn2c(c1)nc(cc2=O)CS/C(=[NH+]\C[C@@H]1CCCO1)/N	0
ZINC29479343	c1ccn2c(c1)nc(cc2=O)CS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC29480030	c1ccc(cc1)C1=NN(CC1)C(=O)CS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC29480578	Cc1cccc2n1c(=O)cc(n2)CS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC29481969	CCCn1c(nnn1)CS/C(=[NH+]/C[C@@H]1CCCO1)/N	0
ZINC29481972	CCCn1c(nnn1)CS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC29485210	Cc1csc2n1c(=O)cc(n2)CS/C(=[NH+]/CCOC)/N	0
ZINC29485797	COCC/[NH+]=C(\N)/SCc1cc2c(c(c1)Cl)OCCO2	0
ZINC29493132	Cc1ccc(o1)CN(C)C(=O)CS/C(=[NH+]/CCC(C)C)/N	1
ZINC29494579	CCC/[NH+]=C(\N)/SCc1cc(=O)n2c(cccc2n1)C	0
ZINC29526842	Cn1c(c(c(=O)n(c1=O)C)C#N)NCCC[N@@H+](C)C1CCCCC1	0
ZINC29540383	Cn1c(nn(c1=S)C[N@H+](C)CCCOc1ccccc1)CCC(=O)N	1
ZINC29564744	c1ccc(cc1)c1c(sc(n1)c1ccco1)C(=O)Nc1ccncc1	0
ZINC29575586	CCOCCC/[NH+]=C(\N)/SCc1cc(=O)n2c(csc2n1)C	0
ZINC29575655	CCOCCC/[NH+]=C(\N)/SCc1cc(=O)n2c(cccc2n1)C	0
ZINC29634301	Cc1cc(c(cc1Cl)OC)NC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC29679001	c1ccc2c(c1)CCCN2C(=O)CSCc1ccc(cc1)C(=O)N	1
ZINC29680063	c1cc(ccc1CSCc1ccc(cc1)C(=O)N)C(=O)N	1
ZINC29732596	C[C@@H](c1cccs1)NC(=O)NCc1cc[nH+]c(c1)N1CCOCC1	0
ZINC29745116	c1ccc(c(c1)SCCOc1ccc(cc1)S(=O)(=O)N)Br	0
ZINC29763450	CCOC(=O)/C=C/1\c2ccccc2N(C1=O)Cc1ccc(c(c1)Cl)Cl	0
ZINC29867776	Cn1ccnc1SCc1nnnn1Cc1ccccc1	0
ZINC29869245	Cc1ccc(o1)CN(C)C(=O)Cn1cc(c([O-])nc1=O)Br	0
ZINC29915064	CCN(CC)C(=O)[C@@H](c1ccccc1)Sc1nc(cc(n1)N)C	0
ZINC29960316	C[C@H](CNC(=O)[C@@H](C)Sc1ccc(cc1)Cl)N1CCOCC1	0
ZINC29970737	CCOC(=O)CCCNC(=O)c1cccc(c1)NC(=O)C	0
ZINC30025940	COCC/[NH+]=C(\N)/SCCOc1c(cccc1Cl)Cl	0
ZINC30025941	COCC/[NH+]=C(\N)/SCCOc1ccc(cc1)C#N	0
ZINC30139601	CCCS(=O)(=O)N1CCN(CC1)[C@H](c1ccccc1)C(=O)N	1
ZINC30202040	c1cc(sc1)c1nc(on1)CCC(=O)NCCSCc1ccc(s1)Br	0
ZINC30264494	C[C@@H]1c2cccn2CCN1C(=O)c1ccc(cc1)C(=O)N	0
ZINC30318688	c1ccc2c(c1)CCN(C2)CCNC(=O)c1cc(ccc1Br)F	0
ZINC30338122	C[C@H](CNS(=O)(=O)Cc1ccccc1)[NH+]1CCOCC1	0
ZINC30372076	CC(C)(C)CCNS(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC30508471	Cc1cc(no1)NC(=O)[C@H](C)[NH2+]CC1(CCOCC1)c1ccccc1	0
ZINC30515983	c1cc(cc(c1)F)OCCS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC30539021	c1ccc(cc1)[C@@H](C[NH+]1CCOCC1)NC(=O)Cc1ccc(cc1)Cl	0
ZINC30551103	C1CCC(CC1)OCCCNC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC30568274	c1nnc(s1)NC(=O)[C@H]1COCCO1	0
ZINC30568869	C[C@H](C(=O)Nc1nnc(s1)C1CC1)OCc1ccccc1	0
ZINC30677777	CCOCc1c[nH]nc1N	0
ZINC30728033	Cc1ccc(c(c1)C(=O)OCc1ncc(n1C)Cl)C	0
ZINC30734453	CCOc1ccc(cc1OCC)/C=N\n1c(nnn1)N	0
ZINC30762368	C#Cc1cccc(c1)NC(=O)c1cccc(c1)OCC(=O)N	0
ZINC30802082	c1cc2cn[nH]c2c(c1)NC(=O)CCCCNC(=O)N	1
ZINC30835706	CSc1c2c(nc(n1)N)n(cn2)CCCCl	0
ZINC30901548	COc1ccc(cc1OC)C[NH2+]Cc1cccnc1N1CCOCC1	0
ZINC30902061	c1cc(cc(c1)Cl)CNCc1cccnc1n1cccn1	0
ZINC30903121	CN(C)c1cc(ccn1)C[NH2+]Cc1ccc(cc1OC)OC	0
ZINC30915078	Cc1c(c(n(n1)C)Cl)C[NH2+]Cc1cccc(c1)CN1CCCC1=O	0
ZINC30921446	C[C@@H]1C[C@@H](C[N@@H+](C1)CCOc1ccc(cc1)S(=O)(=O)N)C	0
ZINC30955376	c1ccc(c(c1)N1C[C@H](CC1=O)C(=O)OCC(=O)N)Br	0
ZINC30981585	COc1ccc(cc1OC)CNC(=O)N1CCOCC1	0
ZINC31023335	CCOC(=O)NNC(=O)NC[C@@H]1COc2ccccc2O1	0
ZINC31092775	CCCCCC[C@H](C)NC(=O)c1cc(cc(c1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC31096053	CCCCCC[C@@H](C)NC(=O)c1ccccc1OCC(=O)N	1
ZINC31168678	C[C@@H]1C[C@H]([C@H](O1)/C=C/C=C/c1cc2c(c(cc(c2Cl)O)O)c(=O)o1)O	0
ZINC31170200	CCNS(=O)(=O)c1ccc(cc1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])C	0
ZINC31258443	COc1ccc(cc1)[C@@H](C1CC1)NC(=O)CCCCNC(=O)N	1
ZINC31259283	c1c(n(c[nH+]1)[C@H]1[C@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC31259448	C[C@@H](C(=O)[O-])[NH2+][C@@H](CCC[NH+]=C(N)N)C(=O)[O-]	1
ZINC31276806	Cc1ccc(cc1)c1cc(on1)C(=O)NCCNS(=O)(=O)C	0
ZINC31317604	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@@H]([C@H](O1)C[NH3+])O)O)N	0
ZINC31317906	c1cc2c(cc1C1(CCCC1)C(=O)OCC(=O)N)OCCO2	0
ZINC31336391	Cc1ccc(o1)CN(C)C(=O)CCN1c2ccccc2O[C@H](C1=O)C	0
ZINC31361168	CO/C=C\c1ccccc1	0
ZINC31369036	CCOC(=O)NCCC(=O)N[C@H](C)c1ccc(cc1)OC(F)(F)F	0
ZINC31372784	c1nc(c2c(n1)n(c(n2)N=[N+]=[N-])[C@H]1[C@@H]([C@H]2[C@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC31390528	COCc1cccc(c1)C(=O)N1CCC[C@@H]1c1nc2ccccc2s1	0
ZINC31417089	C([C@@H]1[C@H]([C@H]([C@@H](O1)n1nc(c(n1)C(=O)N)C(=O)N)O)O)O	0
ZINC31424857	CC(C)[NH+](CCSC(=[NH2+])N)C(C)C	0
ZINC31439350	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@H](O1)NO[P@@](=O)(O)[O-])O)O	0
ZINC31439996	c1c([nH]cn1)C[C@@H](C(=O)[O-])/N=C(/C/N=C(/CN)\O)\O	0
ZINC31479313	CCCCCC(=O)Nc1ccc(c(c1)S(=O)(=O)N)OC	1
ZINC31486306	CCCCCC(=O)N1CCN(CC1)S(=O)(=O)c1cccc2c1nsn2	0
ZINC31511453	c1ccc(c(c1)SCC(=O)Nc1nc(cs1)C(F)(F)F)Cl	0
ZINC31617983	Cc1c(c(nc([O-])n1)SCCCOc1ccccc1)C(=O)OC	0
ZINC31671455	c1cc(ccc1OCCOc1cc(cc(c1)Cl)Cl)S(=O)(=O)N	0
ZINC31725351	c1ccc(c(c1)CNC(=O)Nc1ccc(cc1)OCC(=O)N)F	0
ZINC31735883	CCOCCCNC(=O)[C@@H](C)n1nc(nn1)c1cccc(c1)F	0
ZINC31769482	CCCn1c(ccn1)NC(=O)CCCNC(=O)NC1CCCCC1	0
ZINC31776876	CCCNc1nc2cc(cc(c2o1)N)c1ccc(cn1)C1OCCO1	0
ZINC31792723	c1cc(ccc1C[C@H](CC(=O)[C@@H](CCC[NH+]=C(N)N)N)C(=O)[O-])O	1
ZINC31804224	CCCCn1c(c([nH+]c1SCc1nc([O-])c2ccc(cc2n1)Cl)C)C	0
ZINC31806836	c1ccc(c(c1)C[NH+]1CCN(CC1)c1c2c(nc[nH]2)nc(n1)N)Cl	0
ZINC31812848	c1c(cn(c(=O)c1C(=O)N)CC(=O)N1CCC1)[N+](=O)[O-]	0
ZINC31815833	C[NH+](C)CCSc1nc(c2c(csc2n1)c1ccc(cc1)OC)N	0
ZINC31815985	CSc1nc(c2c3c(sc2n1)CCC3)N1CC[NH+](CC1)CC(=O)N	0
ZINC31817843	C[C@H](c1ccc(cc1)C(=O)CSc1ccc(cc1)C(C)C)NC(=O)C	0
ZINC31821877	CCCCc1nc(on1)[C@@H](C)Sc1nc(cc(n1)N)N	0
ZINC31848519	c1ccc(cc1)c1c(sc(n1)N)C(=O)NC1CCCCCC1	0
ZINC31867895	Cc1c(sc(n1)c1ccccc1Cl)C(=O)NCC[NH+](C)C	0
ZINC31891201	c1ccc(cc1)c1csc2n1nc(n2)N	0
ZINC31899463	c1ccc(cc1)CCc1nc2ccc(cc2o1)N	0
ZINC31911685	CCCC[C@@H](c1c[nH+]c2n1cccc2C)N	0
ZINC31924823	CS(=O)(=O)CC[N-]/C(=N/[N+](=O)[O-])/N	0
ZINC31938378	c1ccc(cc1)COC(=O)N[C@H](CCC[NH+]=C(N)N)C(=O)[O-]	0
ZINC31952767	Cc1c(c2c([O-])ncnc2o1)C(=O)N(C)CCOc1ccccc1F	0
ZINC31961966	COC(=O)[C@@H](CCC[NH+]=C(N)N)NC(=O)c1ccccc1	0
ZINC31990029	C1COCCN1[C@H]1CS(=O)(=O)C[C@@H]1N	0
ZINC32006313	CCc1ccc(cc1N)N(C)C	0
ZINC32012446	c1cc(c(cc1N)N1CCCCC1)Cl	0
ZINC32017545	CC(C)[C@H](C(=O)NCc1cccnc1N1CCOCC1)NC(=O)N	0
ZINC32024352	c1ccnc(c1)/C(=[NH+]/N=C\c1cccc(c1)[N+](=O)[O-])/N	0
ZINC32064000	CC(C)C[C@@H](C(=O)OCCOCn1cnc2c1nc([nH]c2=O)N)N	0
ZINC32080598	CCOC(=O)/C(=C/Nc1cc(ccc1C(=O)N)Cl)/C#N	0
ZINC32095681	COc1ccc(cc1Cl)Nc1ccc2nnc(n2n1)C(F)(F)F	0
ZINC32097483	CC(C)(C)c1nc2cc(ccc2o1)NS(=O)(=O)/C=C/c1ccccc1	0
ZINC32098664	C[C@H]([C@H]([C@@H](CO)NC(=O)C)OC(=O)C)OC(=O)C	0
ZINC32098838	CC(C)(C)OC(=O)N1C[C@H]([C@H](C1)O)N	0
ZINC32099107	CCC[C@H]1c2cc(c(cc2CCN1)OC)OC	0
ZINC32099306	CCOc1ccc2c(c1)cc(c([nH+]2)N)C	0
ZINC32099336	CCCc1cc2cccc(c2[nH+]c1N)CC	0
ZINC32099338	CCCc1cc2cccc(c2nc1N)C	0
ZINC32099535	Cc1cc(c2cc(cc(c2[nH+]1)Br)Br)NN	0
ZINC32102528	c1cc(ccc1CC(=O)N)OCc1nc(on1)C(=O)N1CCOCC1	0
ZINC32107554	CC(C)(C)OC(=O)NCCOc1cccc(c1)N	0
ZINC32125647	CCOCCCNC(=O)[C@H](C)Nc1cc(ccc1C)C	0
ZINC32149237	CCCCOC(=O)C[C@H](C(=O)OCCCC)N	0
ZINC32181084	COC(=O)Cc1cc(c(cc1F)O)O	0
ZINC32183909	CCCC(=C=O)C	0
ZINC32184693	CCCC[NH2+]Cc1ccccc1OCCOc1ccccc1	0
ZINC32204765	Cc1ccc(cc1)NC[C@@H](c1ccc(cc1)Br)O	0
ZINC32213566	COCCOc1ccc(cc1)CNc1ccc(c(c1)Cl)F	0
ZINC32224982	C[C@H]1[C@H](O1)C#CC(C)(C)C	0
ZINC32226178	c1ccc(cc1)OCCOc1cccc(c1)C[NH2+]C1CCCC1	0
ZINC32247809	c1ccc(cc1)CN1CCO[C@@H](C1)CNC(=O)c1ccc(cc1)Br	0
ZINC32256874	COC[C@H](CN1CCN(CC1)c1ccc(c(c1)N)[N+](=O)[O-])O	0
ZINC32258538	c1cnn(c1)c1ccc(cc1)C(=O)NNC(=O)[C@H]1CCCO1	0
ZINC32266287	CCCN(CCC)c1cnn(c(=O)c1N)c1ccccc1	0
ZINC32362044	CC(=O)Nc1cccc(c1)CNC(=O)/C=C/c1ccccc1	0
ZINC32364780	CSc1ncc(c(n1)C(=O)NCCNC(=O)c1cccnc1)Cl	0
ZINC32392708	C[C@H]1C[C@H]1CNC(=O)c1cc(ccc1n1cnnn1)Cl	0
ZINC32473996	C[C@@H]1C[C@H]1CNS(=O)(=O)CCn1cnc2c1cccc2	0
ZINC32502432	CCCCOc1ccc(cc1)C1=N[NH+]=C(SC1)N	0
ZINC32502981	CN(Cc1ccc(s1)Cl)C(=O)c1ccc(cc1)C(=O)N	0
ZINC32511637	Cc1cnc(nc1N)NCc1cnn(c1C)C	0
ZINC32517855	CN(C)c1ccc(cc1)c1c2c([nH]cn2)nc(n1)N	0
ZINC32517974	c1cc(cc(c1)OC(F)(F)F)c1c[nH]cn1	0
ZINC32528980	Cc1ccccc1NC(=O)CCSc1cc(c2cccc(c2n1)C)C	0
ZINC32529682	CCC(CC)C[NH2+]C1(CCCCC1)CN1CCOCC1	0
ZINC32534244	CCCc1c2c(n[nH]1)OC(=C([C@@H]2C(C)C)C#N)N	0
ZINC32534847	Cc1cc(nc(n1)N)c1ccccc1CC[NH3+]	0
ZINC32535499	CC[C@@H](C(=O)Nc1nc(c(s1)C(=O)OCC)C)n1c(nnc1SC)N	0
ZINC32537245	Cc1c(nccn1)N1CCC(CC1)(c1cccnc1)O	0
ZINC32541394	CCOc1ccccc1c1c2c([nH]cn2)nc(n1)N	0
ZINC32547793	C[N@@H+](C[C@@H]1CCCO1)C1CCSCC1	0
ZINC32551071	Cc1ccc(c(n1)N)c1cccc(c1)CN1CCOCC1	0
ZINC32551213	Cc1ccc(s1)S(=O)(=O)Oc1ccc(cc1)C(=O)N	0
ZINC32551918	CCCNC(=O)CNS(=O)(=O)c1ccc(cc1)CCC(C)C	0
ZINC32561044	C[C@H](c1cccs1)Nc1c2cn[nH]c2nc(n1)N	0
ZINC32565382	Cc1csc2c1c(=O)n(cn2)C[C@H]1COCCO1	0
ZINC32565400	Cc1cc(nc(n1)N)c1ccc(cc1)OCCOC	0
ZINC32587179	C[C@H](c1ccc(cc1)c1cccc(n1)N)N1CCOCC1	0
ZINC32591508	COc1ccc(cc1Cl)S(=O)(=O)[N-]c1ccc2c(c1)c[nH]n2	0
ZINC32591536	COCCOc1ccc(cc1)S(=O)(=O)Nc1ccc2c(c1)cn[nH]2	0
ZINC32592812	CCCC[C@H](CO)[NH2+][C@@H](C)CCc1ccccc1	0
ZINC32592839	COC(=O)c1cccc(c1)c1cnc(cn1)N	0
ZINC32592848	CN(CCC[C@@H]1CCCO1)c1c2cn[nH]c2nc(n1)N	0
ZINC32592987	c1cc(c(cc1F)CNc1c2cn[nH]c2nc(n1)N)F	0
ZINC32593049	Cc1ccccc1NCC(=O)N/N=C\c1cccc(c1O)OC	0
ZINC32598047	C[C@H](CC[NH+]1CCOCC1)Nc1c2ccsc2ncn1	0
ZINC32600244	CCO[C@@H](CCN1CCOCC1)n1cncn1	0
ZINC32600373	CC(=O)Cn1c2ccccc2n(c1=N)CCN1CCOCC1	0
ZINC32601291	CCOP(=O)([C@@H]1CCC[C@H]2N1[C@H](CO2)c1ccccc1)OCC	0
ZINC32602820	COC(=O)Cn1ccc(nc1=O)N	0
ZINC32605639	c1cc2c(cc1Cl)c(c(c[nH+]2)C(=O)NNC(=O)[C@H]1CCCO1)N	0
ZINC32612013	c1cc(ccc1c1ccc(o1)/C=C\C(=O)N1CCOCC1)Br	0
ZINC32615008	CN(Cc1ccc(cc1)C#N)C(=O)c1ccc(cc1)CNC(=O)N	0
ZINC32625212	c1cc(cc(c1)OCCn1cccn1)N	0
ZINC32625250	c1cc(cc(c1)OCCn1cncn1)N	0
ZINC32627551	Cc1cc(c(c2c1nccc2)N)Cl	0
ZINC32628659	c1ccc(c(c1)CNC(=O)n1ccnc1)Cl	0
ZINC32628854	CCOc1ccc(c(c1)NC(=O)OCC(F)(F)F)OCC	0
ZINC32629915	Cc1ccc(s1)S(=O)(=O)Nc1ccc(cc1C)C(=O)N	0
ZINC32635654	C[C@@H](C(=O)N1CCN(CC1)Cc1nc2ccccc2c(n1)N)SC	0
ZINC32645257	c1cc(sc1)C(=O)N1CCCC[C@@H]1C(=O)NCCCN1CCCC1=O	0
ZINC32650360	Cc1c2c(c(nc(n2)C)N2C[C@@H](O[C@@H](C2)C)C)n(n1)C	0
ZINC32651436	Cc1c2c(c(=O)n(c(n2)N[C@H](C)c2ccccc2)C)n(n1)C	0
ZINC32666070	Cc1c(nc(s1)C)c1cccc(c1)Cl	0
ZINC32671856	c1cc(ccc1c1cnc(o1)COC(=O)c1cc(ccc1O)Cl)Cl	0
ZINC32679650	C[C@@H](c1ccc2c(c1)OCCO2)[NH2+]Cc1ncc(o1)c1ccccc1	0
ZINC32698099	c1nc2c([nH]1)c(ncn2)SCC(=O)N1CCCC1	0
ZINC32716961	Cc1ccc(cc1)C(=O)CCC(=O)N[C@@H](C)CCc1ccco1	0
ZINC32719145	c1cc(cc(c1)NC(=O)c1ccc(o1)Cl)C(=O)N	0
ZINC32736511	C[C@H]1C[C@H](C(=O)O1)OC(=O)c1ccc(cc1)CS(=O)(=O)C	0
ZINC32738681	CC[C@@H]1C(=C(NC(=O)N1)COC(=O)c1c(nccn1)N)C(=O)OCC	0
ZINC32745071	COc1cccc(c1)NC(=S)Nc1ccc(cc1)c1c[nH]cn1	0
ZINC32758223	c1cc(ccc1COC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O)Cl	0
ZINC32759244	COCC[N@@H+](Cc1c(snn1)Cl)Cc1nc([O-])c2ccccc2n1	0
ZINC32759995	C[C@@H](c1ccccc1)OCCCNC(=O)[C@@H](CCSC)NC(=O)N	0
ZINC32777651	c1ccc(cc1)OCCCSc1nnc(o1)[C@@H]1CCS(=O)(=O)C1	0
ZINC32778226	Cc1ccc(cc1)[N-]S(=O)(=O)CCC(=O)OC	0
ZINC32778486	c1ccc(cc1)Nc1nc(nc(n1)N)COC(=O)C1(CCCCC1)O	0
ZINC32779173	c1cc(ccc1CNc1cc(nc(n1)N)Cl)S(=O)(=O)N1CCOCC1	0
ZINC32779230	c1ccc(cc1)[C@@H](CNc1cc(nc(n1)N)Cl)N1CCOCC1	0
ZINC32779599	C[C@@H]([C@H]1CCCO1)NC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC32785190	CC(C)OC(=O)c1ccc(cc1)OCC(=O)NC1CC1	0
ZINC32794259	Cc1csc2n1c(=O)cc(n2)CSCc1cccc(c1)Cl	0
ZINC32809035	c1cc(ccc1NC(=O)NCCCOCC(F)(F)F)S(=O)(=O)N	0
ZINC32815191	COC(=O)c1ccc(cc1)CNC(=O)Cn1cc(nn1)C(=O)OC	0
ZINC32818052	c1ccn(c1)c1ccc(cc1)CC(=O)Nc1cccc(c1)NC(=O)N	0
ZINC32822676	CN(CCNC(=O)[C@H]1CCCN(C1)C(=O)N)c1ccccc1	1
ZINC32828302	c1cncc(NCC/[NH+]=C(/c2c(nccn2)N)\O)n1	0
ZINC32830718	CC(C)(C)SCC(=O)NCc1cc[nH+]c(c1)N(C)C	0
ZINC32837475	COCCNc1cnn(c(=O)c1Cl)CCOc1ccc(cc1)Cl	0
ZINC32837604	Cc1ccc2c(c1)c(cc(n2)C)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC32838674	Cc1c(nc2ccccc2n1)COC(=O)c1cccs1	0
ZINC32841596	CC(=O)N1C=Cc2ccccc2[C@@H]1CC(=O)Nc1ccccn1	0
ZINC32853932	c1cc(c(cc1C(=O)OCc1nccn1C(F)F)[N+](=O)[O-])N	0
ZINC32858494	c1cc(ccc1c1nc(cs1)COC(=O)c1c(ccs1)S(=O)(=O)N)F	0
ZINC32860231	CNS(=O)(=O)c1ccc(c(c1)C(=O)OC[C@@H]1CCCO1)F	0
ZINC32879024	c1ccc(cc1)[C@H](C(=O)N)NCCc1cccs1	1
ZINC32879819	c1cc(ccc1C(=O)NCCCCOc1ccc(cc1)Cl)NC(=O)N	1
ZINC32889853	COc1cccc(c1)[C@H]1CCCN1C(=O)C1CCCCC1	0
ZINC32891699	CCOC(=O)Nc1nnc(s1)SCC(=O)Nc1cccc(c1)Br	0
ZINC32895039	c1cc(cc(c1)Cl)CSc1nnc(n1C[C@@H]1CCCO1)CCC(=O)N	0
ZINC32895066	CN(Cc1ccc(cc1)C(F)(F)F)c1cc(ccn1)C#N	0
ZINC32899499	Cc1cc(ccc1F)c1nc(cs1)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC32902014	CCC[C@@H](C)NC(=O)COc1ccc2c(c1)CCC(=O)N2	0
ZINC32905134	CC(C)c1nc(on1)CSc1nncs1	0
ZINC32905709	Cc1ccc(cn1)C(=O)N(C)[C@H]1CCc2c1cccc2	0
ZINC32912306	c1ccc2c(c1)c(nn2C(=O)c1cccnc1N1CCOCC1)N	0
ZINC32913976	CC(C)c1nc(on1)CCC(=O)NCCc1ccccc1	0
ZINC32914797	CCOc1c(c(cc(n1)C(=O)OC)N)C#N	0
ZINC32914925	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)CCNC(=O)c1c(nccn1)N	0
ZINC32915348	Cc1cc(nc(n1)SCC(=O)c1ccc(c(c1)F)CCNC(=O)C)N	1
ZINC32918712	CCN(CC)S(=O)(=O)c1ccc2c(c1)n(nn2)CC[NH3+]	0
ZINC32919586	c1cc(cc(c1)F)C[NH2+]CCN	0
ZINC32919663	CC[C@@H](C(=O)NCCC[NH+](CC)CC)Br	0
ZINC32923660	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)CCNc1c(cccn1)[N+](=O)[O-]	0
ZINC32929439	Cc1c(cc2c(c(sc2n1)C(=O)c1ccc[nH]1)N)C(=O)C	0
ZINC32934565	Cc1ccc(cc1)S(=O)(=O)N(CC#C)[C@@H]1CCc2c1cccc2	0
ZINC32936177	CN(C)c1nc(nc(n1)N)COC(=O)c1c(nc2n1cccc2)Cl	0
ZINC32944882	Cc1ccc(cc1)n1c(nnc1SCOC)c1ccccc1OC	0
ZINC32946617	CC[C@H](C)NC(=O)CSc1nc2cc(ccc2n1C)S(=O)(=O)N	0
ZINC32952319	CCOc1ccccc1NC(=O)c1c(n(c(=S)s1)C[C@@H]1CCCO1)N	0
ZINC32952380	Cc1ccc(c(c1)n1c(c(sc1=S)C(=O)NCC=C)N)C	1
ZINC32960416	Cc1c(n(c2c1c(nc[nH+]2)N1CCC(CC1)C)c1ccccc1)C	0
ZINC32969596	CCCCN(C)C(=O)C1CCN(CC1)S(=O)(=O)N	1
ZINC32986019	CCOc1ccc(cc1)OC(=O)c1c(c(c([nH]1)C)C(=O)C)C	0
ZINC32988381	COc1ccc(cc1C(=O)NCCC(=O)OC)Cl	0
ZINC32994445	CC[C@@H](C)[C@H](C(=O)N1CCC(=CC1)c1ccccc1)NC(=O)N	0
ZINC32995469	Cc1c(cc(c(=O)[nH]1)C(=O)Nc1cccc(c1)F)C(=O)OC	0
ZINC32999651	CC(C)[C@@H](C(=O)NCCc1ccc2c(c1)OCCO2)NC(=O)N	1
ZINC33016059	CCOC(=O)[C@@H]1CSCCN1C(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC33019150	CCCNC(=O)Cc1csc(n1)n1c(c(c(n1)C)CC=C)C	0
ZINC33028699	CCCCN(CC)C(=O)c1cc(ccc1Br)S(=O)(=O)NCC(C)C	0
ZINC33047987	c1ccc2c(c1)ccn2CCCNS(=O)(=O)c1cccc(c1)F	0
ZINC33048741	CCn1c2ccc(cc2oc1=O)[N-]S(=O)(=O)c1cc(ccc1OC)Cl	0
ZINC33065134	CCCc1cc([nH]n1)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC33065485	c1cc(cc(c1)C(=O)Nc1ccc(c(c1)C(=O)N)F)C(=O)N	0
ZINC33065565	Cc1c(cc(s1)C(=O)Nc1ccc(c(c1)C(=O)N)F)[N+](=O)[O-]	0
ZINC33169790	CCCCC(=O)Nc1nnc(o1)[C@H]1CC(=O)N(C1)c1ccccc1	0
ZINC33170977	Cc1cc(ccc1NC(=O)c1cccc(n1)C(=O)OC)F	0
ZINC33171614	Cc1c2ccn(c(=O)c2n(n1)C)[C@@H](C)C(=O)NCCOC	0
ZINC33171880	COCCCNC(=O)c1c(c(ns1)C(=O)NCc1ccccc1Cl)N	0
ZINC33200187	c1ccc(cc1)OCCCC(=O)Nc1cccc(c1)n1cnnc1	0
ZINC33208869	C[C@@H](Cc1ccco1)NC(=O)c1cccnc1N1CCOCC1	0
ZINC33246352	c1ccc(cc1)NC(=O)/C=C\C(=O)N	0
ZINC33257640	Cc1ccc(c(c1)Br)NC(=O)c1cccc(c1)c1nc(on1)C	0
ZINC33284608	C/C(=C\c1ccco1)/C=N\NC(=O)Cc1cccn1C	0
ZINC33287210	COCCN1CCc2c(c(=O)[nH]c(n2)SCc2cccc(c2)Cl)C1	0
ZINC33287213	COCC[N@@H+]1CCc2c(c([O-])nc(n2)SCc2ccc(cc2Cl)F)C1	0
ZINC33295302	CCOC(=O)N/N=C\c1cc(ccc1OC)OC	0
ZINC33298675	CCSc1c2ccn(c2ccn1)CC(=O)NCc1cccc(c1)Br	0
ZINC33298945	Cc1ccc(cc1Cl)S(=O)(=O)[N-]c1ccc2c(c1)sc(n2)S(=O)(=O)C	0
ZINC33304512	c1cc(ccc1/C=N\NC(=S)N)N1CCCC1	0
ZINC33312306	CCOC(=O)/C(=N\[NH+]=c\1/ccc(c2c1c(O)cco2)OC)/C	0
ZINC33315849	COC(=O)COc1ccc(cc1)/C=N\NS(=O)(=O)c1ccccc1	0
ZINC33318167	CCCc1nc(no1)c1cc2cccc(c2nc1N1CCCCC1)C	0
ZINC33319491	CCOc1cc(cc(c1OCC)Cl)/C=C\1/C(=NC(=S)S1)[O-]	0
ZINC33333506	CCOc1ccc(cc1)/C=N\NC(=O)CCc1c([nH]nc1O)C	0
ZINC33346499	CCOc1cc(ccc1OCc1ccc(c(c1)Cl)Cl)/C=N\NC(=S)N	0
ZINC33351162	C1[C@@H]([C@@H](CS1(=O)=O)O)[NH2+]CCNC(=S)[S-]	0
ZINC33351420	c1nc2c(c3c(s2)CCCC3)c([n+]1CCC[NH+]1CCOCC1)N	0
ZINC33355289	CCCCCCCCSc1nc(nn1c1ccccc1)N	0
ZINC33358794	CC1(c2cnc(nc2N(C1=O)CCO)N)C	1
ZINC33358872	CC(C)(C)OC(=O)N[C@@H]1Cc2ccc(cc2C1)N	0
ZINC33358905	c1cc(ccc1N)S[C@H]1[C@@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC33360368	Cc1c(c(n(n1)c1ccccc1)Cl)/C=N\NC(=O)Cn1c(nnn1)N	0
ZINC33360460	COc1ccc(cc1/C=N\NC(=O)Cn1c(nnn1)N)Br	0
ZINC33361522	CCOc1ccc(cc1)/C=N\NC(=O)c1ccc(cc1)N	1
ZINC33362275	COc1c(cc(cc1Br)/C=N\NC(=[NH2+])N)Br	0
ZINC33363601	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]([C@H]2[C@@H](O1)CO[P@@](=O)(O2)[O-])O)N	0
ZINC33364704	c1ccc(cc1)/C=C/CO/C(=[NH+]/N=C\c1ccccc1)/N	0
ZINC33367993	CCOC(=O)[C@@H](c1cccc(c1C)C)N	0
ZINC33413650	C[C@@H]1COC[C@H](N1c1nnc(s1)N)C	0
ZINC33413653	C[C@@H]1COC[C@@H](N1c1nnc(s1)N)C	0
ZINC33413787	C(CSc1nc([nH]n1)N)OCCSc1nc([nH]n1)N	0
ZINC33420687	CCOC(=O)[C@H]1CCCN(C1)C(=O)CCCC(=O)[O-]	0
ZINC33433066	COc1cccc(c1OC)/C=C/C(=O)N	0
ZINC33433385	c1ccc(c(c1)SCCC(=O)N)Cl	1
ZINC33433634	CCCCOc1ccc(cc1OC)C(=O)N	1
ZINC33435977	CCOC(=O)c1c(n(nn1)c1ccc(cc1)[N-]S(=O)(=O)N(C)C)N	0
ZINC33447703	CCOc1ccc(cc1)S(=O)(=O)N/N=C\c1ccc2c(c1)OCCO2	0
ZINC33487481	C[N@H+]1CC[C@@](CC1)(c1ccccc1CN1CCOCC1)N	0
ZINC33494870	CCCCNc1ccc(cc1C(=O)NN)C(=O)[O-]	1
ZINC33501035	CCOC(=O)c1c(c(sc1N)C)c1cccs1	0
ZINC33504205	CCOc1c2c(nc(n1)N)n(cn2)[C@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC33506269	CCOc1cc(c(cc1Cl)OCC)N	0
ZINC33508721	COc1ccc(cc1OC)CCNC(=O)Cn1cccc1C=O	0
ZINC33547861	COCc1nnc(o1)NC(=O)CSc1nnc(s1)N	0
ZINC33567326	c1cc(ccc1/C=C\C(=O)OCC(=O)N)[N+](=O)[O-]	0
ZINC33601894	CCNC(=S)N(CCN1CCOCC1)Cc1ccc(o1)C	0
ZINC33616130	COc1ccccc1Oc1ccc(cc1)S(=O)(=O)N1CCCCC1	0
ZINC33638930	Cc1cc(n[nH+]c1NN)N1CCCCC1	0
ZINC33651175	C/C(=N/NC(=S)N)/C=C/c1ccco1	0
ZINC33677310	C[C@@H](C(=O)N/N=C\c1ccc2c(c1)OCO2)Nc1ccccc1OC	0
ZINC33680484	CCOC(=O)[C@@H](c1cccs1)N	0
ZINC33691286	COc1cccc(c1)/C=C/1\C(=O)OC(=N1)/C=C\c1ccc(cc1)Cl	0
ZINC33692242	c1cc(ccc1/C=C\1/CCC(=C1N1CCOCC1)/C=N\N)Cl	0
ZINC33717425	CC(C)(C)C1=[N+]2[C@]3([C@H]([C@H](C1)c1ccccc1)CCCC3)OCC2	0
ZINC33738356	c1ccc2c(c1)n(c([n+]2CC[NH+]1CCOCC1)N)CCO	0
ZINC33753218	C[n+]1cn(c2c1c([S-])nc(n2)N)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC33753463	c1ccc2c(c1)cc(c(=S)[nH]2)N	0
ZINC33756788	c1ccc(cc1)C[NH2+]CC(=O)Nc1ccc(cn1)Cl	0
ZINC33763109	Cc1ccccc1SCc1ccc(c(c1)Cl)Cl	0
ZINC33768933	CCOc1ccc(cc1)n1c(cc(c1C)/C=C(/C#N)\C(=O)[O-])C	0
ZINC33778461	CC(C)(C)N/N=C\1/C[C@H](Oc2c1cccc2)c1ccccc1	0
ZINC33785894	CCc1nnc(n1N)N/N=C/c1ccc(cc1)N1CCOCC1	0
ZINC33791186	C1=CN[C@H]([NH+]=C1)N	0
ZINC33796990	c1nc(c2c(n1)n1c(n2)S[C@@H]2[C@@H]1O[C@@H]([C@@H]2O)CO[P@@](=O)(O)[O-])N	0
ZINC33812998	CC[N@H+]1CCN(CC1)C(=O)[C@H]1CC[C@](C1(C)C)(C)C(=O)[O-]	0
ZINC33827559	CCOc1cc(cc(c1OCC)Br)/C=N\n1c(nnn1)N	0
ZINC33830037	c1cc(c(cc1/C=C/C(=O)O[C@@H]1[C@@H](C[C@](C[C@@H]1O)(C(=O)[O-])O)O)O)O	0
ZINC33856757	CCOC(=O)[C@H](c1ccc2c(c1)OCO2)N	0
ZINC33868510	CCCC[C@H](c1ccccc1)[NH+]1CCCC1	0
ZINC33886271	c1cc(c2cc[nH]c2c1)[C@@H]1C[NH2+]CCO1	0
ZINC33901394	Cc1ccc(cc1)N[C@@H]([C@@H]1C(=O)C=C(O1)c1ccccc1)C(=O)OC	0
ZINC33902542	c1nc(c2c(n1)n1c(n2)[C@@H]([C@@H]2[C@H](C[C@H]1O2)O)O)N	0
ZINC33906652	c1c(c(nc(=O)n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N)I	0
ZINC33926952	CC(C)C[C@@H]1C[C@@H](OC1=O)/C(=N\NC(=O)N)/C	0
ZINC33936287	CC(C)Oc1ccccc1/C=C\c1[nH]c(=O)c(c(n1)[O-])[N+](=O)[O-]	0
ZINC33936575	C[C@H](C(=O)Nc1cccc(c1)Cl)Sc1nc(ns1)SC	0
ZINC33940530	C/C(=C\C(=N/O)\C(=O)N)/[C@@H](COC)[N+](=O)[O-]	0
ZINC33976379	c1c2c(=O)[nH]c(nc2n(n1)[C@H]1C[C@@H]([C@H](O1)CO)O)N	0
ZINC34051633	CC(C)c1cc(cc(c1N)C(C)C)NC(=O)OC(C)(C)C	0
ZINC34058468	CCOC(=O)c1c(c2c(cc(nc2o1)c1ccccc1)C)N	0
ZINC34061554	COC(=O)c1ccc2c(c1)C(=NC2=O)N	0
ZINC34065062	CCOC(=O)CCCCCC[C@@H](C(=O)OCC)N	0
ZINC34076753	CCNC(=O)c1ccc(cc1N)C(=O)[O-]	1
ZINC34082924	COC(=O)c1c(c2cc(ccc2s1)Cl)N	0
ZINC34087483	C=CCCc1ccccc1N	0
ZINC34100745	Cc1ccc(c(c1C)N)[S-]	0
ZINC34115495	CCOC(=O)[C@@H]1CC[C@H]([NH2+]1)C=C	0
ZINC34118539	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](COc1ccc(cc1)C(C)C)O	0
ZINC34120790	CC(C)(C)NS(=O)(=O)c1ccccc1SC	0
ZINC34120999	COC(=O)CCc1cc(c(s1)N)C(=O)c1ccccc1Cl	0
ZINC34124269	CCOCCON	0
ZINC34150499	COc1cc(c(cc1OCCCN1CCOCC1)C#N)N	0
ZINC34155396	CCO[C@@H]1C[C@H](C=CO1)C(OC)OC	0
ZINC34162758	CC(C)(C)OC(=O)N1CCC[C@H]1C(=O)OCc1ccccc1	0
ZINC34173144	C[C@]1([C@H]([C@@H](O[C@@H]1n1ccc(nc1=O)N)CO)O)O	0
ZINC34174637	c1c(c(c(nc1C(F)(F)F)C(F)(F)F)C(=O)[O-])O	0
ZINC34187147	COc1c2ccn(c2nc(n1)N)[C@H]1C[C@@H]([C@H](O1)CO)O	0
ZINC34188022	c1cc2c(ccs2)cc1C1OCCO1	0
ZINC34191998	CCCCCCc1csc(n1)N	0
ZINC34210905	c1ccc(cc1)Cn1cnc(c1N)C(=O)[O-]	0
ZINC34220165	CCCCc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)OC	0
ZINC34235475	Cc1nc2c(ncnc2n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC34236364	c1ccc(c(c1)C(=O)N)OC(=O)CCl	0
ZINC34251122	COC(=O)Cc1ccc(cc1)CC(=O)[O-]	0
ZINC34254542	COC(=O)c1cc(ccc1N)C(F)(F)F	0
ZINC34257448	CCNc1nc(nc(=S)[nH]1)NC(C)(C)C	0
ZINC34260375	CCCCC[C@@H](C(=O)OC)N	0
ZINC34275763	COC(=O)[C@H](Cc1ccccc1)NC(=O)N	0
ZINC34277791	C(C[C@H](C(=O)N)[NH3+])C[C@@H](C(=O)[O-])[NH3+]	1
ZINC34295777	c1cc(c(cc1OC(F)(F)F)N)F	0
ZINC34325472	CCOc1ccccc1OS(=O)(=O)N	0
ZINC34326246	CC[C@@H](C)[C@H](C(=O)OCC=C)N	0
ZINC34338787	CC[C@H](C)NC(=O)OC(C)(C)C	0
ZINC34346337	CCOc1c(cc(c(n1)N)C(=O)[O-])C#N	1
ZINC34349314	c1ccc2c(c1)c1ccc3c(c1s2)[C@@H]([C@@H](C=C3)O)O	0
ZINC34380072	C1C[NH+](CCC21OCCO2)C[C@@H](C(F)(F)F)O	0
ZINC34410358	c1ccc2c(c1)C(=O)c1cc(c(cc1C2=O)Br)Br	0
ZINC34411218	COC(=O)c1ccc(c2c1cco2)N	0
ZINC34413008	CS(=O)(=O)OC1CCC2(CC1)OCCO2	0
ZINC34430123	CC(C)(C)OC(=O)N[C@@H](Cc1ccccc1)C(=O)Nc1ccncc1	0
ZINC34456083	CS(=O)(=O)O[C@H]1CCO[C@]2(C1)CCOC2	0
ZINC34480649	COC[C@@H](COc1ccc(cc1)N)O	0
ZINC34480779	CCOC(=O)c1nc(cn1COC)N	0
ZINC34537886	CC(C)(C)OC(=O)NCCC[C@@H]([C@@H](C(F)(F)F)[O-])[NH3+]	0
ZINC34540307	COC(=O)c1c(ccc[n+]1[O-])N	0
ZINC34541116	[C@H]1([C@H](C(=O)O[C@H]1[C@H](C(=O)[O-])O)O)O	0
ZINC34541220	CCC[C@H](C)Oc1ccc(cc1)NN	0
ZINC34551312	COc1cc2c(cc1OC)nc(nc2N)N1CCOCC1	0
ZINC34569904	COCCO[C@@H]1[C@@H]([C@H](O[C@H]1n1cnc2c1nc(nc2N)N)CO)O	0
ZINC34570817	CCOC(=O)[C@H](CCCc1ccccc1)N	0
ZINC34577193	CC(=C=O)c1ccccn1	0
ZINC34583572	Cc1c(ccc([nH+]1)N)C[NH3+]	0
ZINC34584505	CC(C)(C)OC(=O)C[C@@H](c1ccc(nc1)OC)[NH3+]	0
ZINC34599012	c1ccnc(c1)C#CCCO	0
ZINC34601389	CCO[P@](=S)(N)Oc1ccc(cc1)C	0
ZINC34628436	CCOC(=O)[C@@H]1CC[C@H]2[C@@H](C1)O2	0
ZINC34633386	CC(=C)c1nc(c(o1)NN)C#N	0
ZINC34657221	CCOc1ccc2c(c1)sc(N)[n+]2Cc1ccc(cc1)Cl	0
ZINC34667234	CC[C@H](C[N@@H+]1CCO[C@@H](C1)COc1cccc2c1cccc2)O	0
ZINC34696142	Cc1cc(ccc1N1CC[C@@H](C1=O)C(=O)N1CCSCC1)Br	0
ZINC34739001	CC(C)CNS(=O)(=O)[C@H]1CON([C@@H]1c1ccc(cc1)C(C)(C)C)C	0
ZINC34769285	CCOC(=O)[C@@H]1CCC(=[NH+]1)N	0
ZINC34769750	C[C@@H]1C(=O)C(=C(N1CCOC)N)c1nc(cs1)c1ccc(cc1)C#N	0
ZINC34769921	c1cc(cc(c1)Cl)c1csc(n1)C1=C(N(CC1=O)C[C@@H]1CCCO1)N	0
ZINC34781219	COC(=O)[C@@H](Cc1c[nH]c2c1cccc2)N	0
ZINC34784929	CC(C)(C)n1c(c(c(n1)c1ccccc1)NC(=O)N1CCOCC1)N	0
ZINC34784940	CC(C)(C)n1c(c(c(n1)c1ccccc1)NC(=O)NCCOC)N	0
ZINC34785103	c1cc(cc(c1)C(F)(F)F)C[NH2+]C[C@@H](C(F)(F)F)[O-]	0
ZINC34792547	C=CCOc1ccc(cc1/C=N\n1c(nnn1)N)Cl	0
ZINC34802334	CCCN1CCN(CC1)S(=O)(=O)c1ccc(c(c1)Br)OC	0
ZINC34816882	C[NH2+]Cc1ccc(c(c1)OC)OC[C@@H]1CCCO1	0
ZINC34822717	CCCCCCOc1ccc(cc1)[C@@H](CC)[NH2+]CC	0
ZINC34863247	Cn1cc[nH+]c1c1c(=O)n(c2ccccc2n1)CC(=O)[O-]	0
ZINC34889805	c1csc([n+]1CC(=O)NC(=O)NC1CCCC1)N	0
ZINC34899294	CC(C)(C)c1ccc(cc1)c1coc2ccccc2c1=O	0
ZINC34906609	CCCn1c2ccccc2[nH+]c1N1CCC(CC1)C(=O)NCCOC	0
ZINC34924932	c1cc2nnc(n2cc1CCl)[C@H]1CCCO1	0
ZINC34926949	CCOc1ccccc1[C@H]1NC(=S)[NH+]=C(N1)N	0
ZINC34929264	CCOC(=O)c1c(n(cn1)CCOC)N	0
ZINC34931249	CCOc1ccc(cc1OCC)C(=O)N1CCN=C1C	0
ZINC34936556	c1ccc(c(c1)F)SCc1csc(n1)N	0
ZINC34937231	Cc1cc(cc(c1O)C)C[NH2+]CCOC	0
ZINC34939552	COCCNc1ccc(cc1N)Cl	0
ZINC34939578	c1cc(c(nc1)NCCc1ccc2c(c1)OCCO2)N	0
ZINC34939705	CCCCc1cc([nH]n1)N	0
ZINC34940022	c1ccc(c(c1)c1nc2ccc(cc2o1)N)Br	0
ZINC34940523	COc1ccc(cc1C1(CCCC1)C[NH3+])Cl	0
ZINC34940537	c1cc(sc1)[C@@H](c1ccc2c(c1)OCCO2)N	0
ZINC34940553	c1cc(c(cc1NS(=O)(=O)c1ccc(cc1N)F)Cl)F	0
ZINC34940610	c1ccc(cc1)CCCc1[nH]c2cc(ccc2n1)N	0
ZINC34957085	CCCCN(C)c1c(c(nn1c1ccccc1)C)C[NH3+]	0
ZINC34957446	c1ccc(c(c1)S(=O)(=O)Nc1ccc(cc1N)F)Br	0
ZINC34957550	c1ccc(c(c1)N)S(=O)(=O)[N-]c1c(cccc1F)F	0
ZINC34957846	Cc1cc(ccc1NC(=O)CSCc1ccco1)N	1
ZINC34957869	COc1ccc(cc1NC(=O)CSCc1ccco1)N	1
ZINC34957933	c1cc(c(cc1Br)C[NH3+])OC[C@H]1CCCO1	0
ZINC34958053	CC[N@H+](Cc1ccccc1)[C@@H](CN)[C@@H]1CCOC1	0
ZINC34958276	C[C@H]1C[C@H](CC(C1)(C)C)OCCC(=S)N	0
ZINC34958309	C[C@@H]1C[C@H](CC(C1)(C)C)OCCC/C(=N/O)/N	0
ZINC34958334	c1cc(c(cc1N)Cl)NC(=O)COCC(C(F)F)(F)F	0
ZINC34958498	c1ccnc(c1)CCOCCC(=S)N	0
ZINC34958554	c1cc(ncc1C(=S)N)OCCCc1ccncc1	0
ZINC34958563	c1cc(ncc1/C(=N/O)/N)OCCCc1ccncc1	0
ZINC34958574	c1cnccc1CCCO[CH-]C(=[NH2+])N	0
ZINC34960932	COCCc1cc(on1)N	0
ZINC34963678	CCC(CC)[NH2+][C@H](C)CC(C)(C)OC	0
ZINC34963857	C[C@H](c1ccccc1[N+](=O)[O-])NC[C@@H]1CCCO1	0
ZINC34963950	CCC[C@@H](C)n1c(c(cn1)C)N	0
ZINC34964108	C[C@@H]1C[C@@H](C[N@@H+](C1)Cc1cc(cc2c1OCOC2)N)C	0
ZINC34964140	c1cc(ccc1OCc1cc(cc2c1OCOC2)N)Br	0
ZINC34964147	Cc1ccccc1OCc1cc(cc2c1OCOC2)N	0
ZINC34964188	c1ccc(c(c1)OCc1cc(cc2c1OCOC2)N)Br	0
ZINC34964191	CCC(C)(C)OCc1cc(cc2c1OCOC2)N	0
ZINC34965138	CCCc1c(nc(c(c1c1ccco1)C#N)N)C	0
ZINC34971906	C[N@@H+](CCCNC(=S)N)Cc1ccccc1	0
ZINC34974886	COCCCn1c(n[nH]c1=S)c1cccnc1	0
ZINC34976260	Cc1c(n(c(c1C#N)N)[C@H]1CCC[C@@H]([C@@H]1C)C)C	0
ZINC34980607	Cc1ccc(cc1)SCC(=O)c1cc(ccc1Cl)Cl	0
ZINC34994397	COCCNCc1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC35016848	C[C@@H](c1ccc(c(c1)F)OC)[NH2+]Cc1ccc(c(c1)Br)F	0
ZINC35024547	CC(=O)O[C@@H]1C[C@H](O[C@@H]1[C@@H](OC(=O)C)I)n1ccc(=O)[nH]c1=O	0
ZINC35052092	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)COS(=O)(=O)[O-])O)O	0
ZINC35057876	CC[N@@H+](Cc1cc(ccc1N)F)C1CCCCC1	0
ZINC35058638	CSc1ccc(cc1)NC(=O)Cn1cc(cn1)N	0
ZINC35074981	C[C@H]1CCC[C@@H]([N@@H+]1C[C@@H](COC(C)(C)CC#C)O)C	0
ZINC35087460	c1ccc(cc1)[C@H]1[C@@H](C1(Cl)Cl)/C=N\NC(=O)c1ccccc1Br	0
ZINC35088656	C[C@]1(c2cc(ccc2NC(=[NH2+])O1)Cl)c1ccccc1	0
ZINC35117268	C[C@@H](c1cccc(c1)S(=O)(=O)N)[NH2+]C	0
ZINC35132039	COC1=C[C@]2(C[C@@](C1)(CN(C2)CCBr)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC35147801	Cc1ccccc1c1nnc([S-])n1/N=C/C=C\c1ccco1	0
ZINC35151721	CC(C)[C@@H](C(=O)OC)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC35163771	Cc1cc(on1)C(=O)Nc1ccsc1C(=O)OC	0
ZINC35164668	Cc1ccc(cc1OC)C(=O)N[C@@H](C(C)C)C(=O)OC	0
ZINC35170110	COCCN1[C@H](c2c([nH]nc2C1=O)c1ccco1)c1ccc(cc1)O	0
ZINC35178437	Cc1c2cc(sc2n(n1)C)C(=O)N1CCC[C@@H]1C(=O)OC	0
ZINC35189304	CCOc1cc(cc(c1O)Cl)/C=N\Nc1nncn1N	0
ZINC35216533	C[C@H]([C@@H]1CCCO1)NS(=O)(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC35231682	Cc1ccc(s1)C[NH2+]Cc1cccc(c1)C(=O)N	1
ZINC35255117	Cc1ccsc1C[NH2+]C1CCN(CC1)CC(=O)N	0
ZINC35255528	Cc1ccc(o1)c1c(cn[nH]1)C[NH2+]Cc1cccnc1	0
ZINC35270015	c1ccc(cc1)CN1CCc2c(nc(nc2Cl)N)C1	0
ZINC35270630	CO/C(=N/C#N)/N	0
ZINC35287014	Cc1cccc(c1)OCCCN1Cc2ccccc2C[C@H]1C(=O)N	1
ZINC35308362	c1cc(c(cc1F)CN1CCOCC1)N	0
ZINC35308387	c1cc(c(cc1F)C[NH+]1CCCCCC1)N	0
ZINC35312427	Cc1c(sc2c1c(nc(n2)SCC(=O)Nc1nccs1)N)C	0
ZINC35313979	c1cc(ccc1C(=O)NCC[NH+]1CCCCCC1)n1cnnn1	0
ZINC35320830	C[C@H]1CN(C[C@@H](O1)C)C(=O)Cn1cc(cn1)N	0
ZINC35321577	c1cc(c(c(c1)Cl)CCC[NH3+])Cl	0
ZINC35323510	C([C@]1([C@@H]2[C@@]([C@@]2(C#N)C(=O)N)(C(=O)N1)C#N)O)[N+](=O)[O-]	0
ZINC35324029	c1cc(cc(c1)[N+](=O)[O-])[C@@H]1[C@@](O1)(C#N)C(=C(C#N)C#N)N	0
ZINC35324962	c1ccc(cc1)Cc1cc(ccc1OCCn1ccc(=O)[nH]c1=O)F	0
ZINC35326403	CCCc1c([nH]c(=O)c(c1C#N)C#N)C	0
ZINC35355078	c1ccc(c(c1)N)S(=O)(=O)C(F)(F)F	0
ZINC35355269	c1ccc2c(c1)C[C@@H](N(C2)CCSc1ccccc1F)C(=O)N	1
ZINC35358791	CCOCCOc1cccc(c1)[C@@H](C)[NH3+]	0
ZINC35360440	c1cc(cc(c1)O)[C@@H]1[C@H]2CCO[C@@H]2c2cc(ccc2N1)C#N	0
ZINC35378148	CCc1ccc(cc1S(=O)(=O)NC[C@@H]1CCCO1)c1ccc(=O)[nH]n1	0
ZINC35481653	c1ccc2c(c1)nc(n2CCNC(=O)c1cccnc1)C(F)(F)F	0
ZINC35482028	c1ccc2c(c1)CCN2C(=O)c1ccc(nn1)N1CCCC1	0
ZINC35509070	c1cc(ccc1COC1CN(C1)S(=O)(=O)c1ccc(c(c1)Cl)F)F	0
ZINC35511414	Cc1cc(no1)[C@H]1CCCN1C(=O)NCCC(C)C	0
ZINC35551117	c1c(cnc(c1Br)Cl)S(=O)(=O)NCCCN1CCOCC1	0
ZINC35561579	Cc1ccc(cc1)S(=O)(=O)N1CCCCC[C@@H]1c1cccs1	0
ZINC35564065	c1ccc(cc1)CCSc1nnc(s1)NC(=O)COc1ccccc1	0
ZINC35566861	c1[nH+]c2c(n1[C@H]1CC[C@@H](O1)CO)N=CN[C@@H]2N	0
ZINC35569430	CC(C)(C)OC(=O)n1cccc1C(=O)OC	0
ZINC35603221	CC[C@H](c1cccc(c1)Cl)[NH2+][C@@H](C)CO	0
ZINC35618621	C[C@H]1Cc2c(cc(nn2)c2ccc(cc2)Br)/C(=N/OC)/C1	0
ZINC35629870	COC(=O)[C@H](C1CCOCC1)N	0
ZINC35649417	Cc1c(cccc1N)COC(C)C	0
ZINC35649463	CCC(C)(C)OCc1cccc(c1C)N	0
ZINC35655282	CC[NH+](CC)C[C@H](C)OC(=O)c1ccc(cc1)F	0
ZINC35655650	C[C@H](c1nnc2n1CCCCC2)n1cc(cn1)N	0
ZINC35655748	CC[C@@](C)(C(=O)[O-])[N@H+]1C[C@H](O[C@@H](C1)C)C	0
ZINC35655773	CCC[C@H](C(=O)NN)[N@@H+]1C[C@H](C[C@@H](C1)C)C	1
ZINC35670641	Cc1c(nc([nH]1)S[C@H]1Cc2cc(c(cc2C1=O)OC)OC)C	0
ZINC35686175	CN(C)S(=O)(=O)[N-]c1ccc(c(c1)S(=O)(=O)N1CCOCC1)Cl	0
ZINC35696877	CCCCc1nc(no1)c1ccc(cc1)N	0
ZINC35708345	CC[C@H](C)[NH2+][C@H]1C[C@@H](CC(C1)(C)C)C	0
ZINC35739808	Cc1cc(N)[n+](s1)/C(=N/c1ccc(cc1)Cl)/NC[C@H]1CCCO1	0
ZINC35766969	CCCN(CC(=O)N(Cc1ccco1)C[C@H]1CCCO1)C(=O)CCl	0
ZINC35767619	CCCCn1c(=O)[nH]nc1SCCOc1cccc(c1)Cl	0
ZINC35774478	C[C@H]1COCCN1[C@@H](C)C[NH3+]	0
ZINC35800863	Cc1c(n(c2c1c([n+](cn2)CCCO)N)CCN1CCOCC1)C	0
ZINC35809173	Cc1ccc(cc1)NC(=O)[C@H]1CCCN(C1)C(=O)c1cc(oc1C)C	0
ZINC35826264	CCCCCOC(=O)C[C@@H]1C(=O)NCCN1	0
ZINC35855934	C[C@]1([C@@H]([C@@H](O[C@@H]1n1ccc(nc1=O)N)CO)O)F	0
ZINC35898177	C1C[C@H]2[C@@H]([C@@H]([C@@H]1O2)C(=O)NC1CC1)C(=O)[O-]	0
ZINC35930197	Cn1c(c2c(nc(nc2n1)N1CCSCC1)c1ccc(cc1)F)N	0
ZINC35930574	CCCC[C@]1([C@H]2N(CCN1CC(=O)NN)C(=O)CS2)C	1
ZINC35957688	Cc1ccn2cc(nc2c1)C(=O)N	0
ZINC35975556	C1CCC(C1)CC(=[NH2+])N	0
ZINC35990190	CC[C@@H](C)Nc1c2cnn(c2nc(n1)C1CC1)c1ccc(cc1)OC	0
ZINC36008034	CCOc1cc(ccc1OCc1ccccc1)/C=N\NC(=O)N	1
ZINC36011932	CC(C)N(Cc1cc(on1)c1cccc(c1)OC)C(=O)C1CC1	0
ZINC36024426	CCCNC(=S)N1CCC2(CC1)[NH2+][C@H](C(=O)N2Cc1ccco1)C	0
ZINC36030938	COCC[N@H+](Cc1ccccc1F)C[C@H](COc1ccccc1)O	0
ZINC36047751	c1cc(c(c(c1)Cl)F)[C@@H]1c2c([nH]cn2)CC[NH2+]1	0
ZINC36056863	C=CC[n+]1c2ccccc2n(c1N)CCOc1ccc(cc1)Br	0
ZINC36056913	C[C@@H]1C[C@H]1C(=O)N[C@@H](CC(=O)OC)c1ccc(cc1)Cl	0
ZINC36062190	C[C@H]1C/C(=N\N(C)C)/[C@]2([C@@]1(C(=NC2(OC)OC)N)C#N)C#N	0
ZINC36063576	CCN(CC)S(=O)(=O)c1ccc(cc1)[C@H](C)NC(=O)C(C)C	0
ZINC36075599	Cc1cc2c(ccnc2c(c1)Br)N	0
ZINC36076010	C[C@@H]1CN(C(CO1)(C)C)S(=O)(=O)c1ccccc1Cl	0
ZINC36095240	CCC[N@@H+](Cc1ccc(cc1)OC)C[C@@H](COC(C)C)O	0
ZINC36095840	CC(C)COC[C@H](C[N@@H+](Cc1ccc(c(c1)OC)OC)C1CC1)O	0
ZINC36096867	C#CCOC[C@H](C[NH+](Cc1ccccc1)Cc1ccccc1)O	0
ZINC36096944	CC(C)OC[C@H](C[N@H+](CCCOC)Cc1ccccc1)O	0
ZINC36097639	Cc1ccc(o1)C[N@@H+](Cc1ccco1)C[C@@H](COCC=C)O	0
ZINC36098413	CC(C)COC[C@@H](C[N@@H+](Cc1cccc(c1)OC)C1CC1)O	0
ZINC36098690	CCCC(=O)OC[C@@H](C[N@H+](Cc1cccc(c1)C)Cc1ccco1)O	0
ZINC36099164	CC(C)OC[C@@H](C[N@@H+](CCN1CCOCC1)Cc1ccsc1)O	0
ZINC36103123	CC(C)COC[C@@H](C[N@@H+](Cc1ccccc1F)C1CC1)O	0
ZINC36103498	C#CCOC[C@H](C[N@H+](Cc1ccc2c(c1)OCO2)Cc1cccs1)O	0
ZINC36104507	Cc1cn(c(=O)[nH]c1=O)C[C@H](C(=O)OC)N	0
ZINC36146931	COC[C@@H](C[N@@H+](CC=C)C[C@@H]1CC(=NO1)c1ccccc1)O	0
ZINC36167641	CC(C)(C[NH2+]Cc1cccc2c1OCO2)C[NH+](C)C	0
ZINC36188535	Cc1ccc(cc1)S(=O)(=O)CCC(=O)NC[C@@H](c1cccs1)N(C)C	0
ZINC36191360	C=CCS/C(=[NH+]/N=C\c1cc(cc(c1[O-])Br)[N+](=O)[O-])/N	0
ZINC36201608	CCCOc1ccc(cc1N)C(C)C	0
ZINC36225642	c1ccc(cc1)COc1ccc(cc1N)C(=O)[O-]	0
ZINC36276189	c1cc(ccc1[C@H](CC[NH+]1CCOCC1)O)N	0
ZINC36288190	Cn1cccc1/C=N/[N-]S(=O)(=O)c1ccc(cc1)Br	0
ZINC36293339	COC(=O)/C=C/1\NN(C(=O)C1)c1ccc(cc1)F	0
ZINC36304004	c1cc(c(cc1NC1CCOCC1)F)F	0
ZINC36315017	Cc1ccccc1C(=O)N1CCC[C@H](C1)OCc1ccccc1Cl	0
ZINC36315760	CCCO[C@@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)C	0
ZINC36315761	CCCO[C@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)C	0
ZINC36316612	Cc1ccc(c(c1C)OC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O)C	0
ZINC36319063	c1cc(ccc1N)S(=O)(=O)NC1CCOCC1	0
ZINC36329957	Cc1cc(n(n1)CCCNC(=O)CCCOc1ccc(cc1Cl)Cl)C	0
ZINC36336319	COC(=O)CCSCc1cccc(c1)N	0
ZINC36354010	c1cc(c(cc1[C@@H]1CC(=Nc2c1sc(n2)N1CCOCC1)O)F)F	0
ZINC36366719	c1ccc(cc1)C1=C(OCCS1(=O)=O)C(=O)Oc1ccccc1Cl	0
ZINC36372332	CCONC(=O)C[n+]1c2ccccc2sc1N	1
ZINC36379431	C[C@@H]1CC[C@](CC1)(C(=O)OC)N	0
ZINC36379464	COC(=O)c1c(cc(s1)c1cccc(c1)Cl)N	0
ZINC36379678	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)c1nc(nc([nH+]1)Nc1ccccc1)N	0
ZINC36389950	C[C@@H]1C[N@@H+](C[C@H](O1)C)[C@@H](C)CNC(=O)c1cccnc1SC	0
ZINC36390367	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)NC[C@@H]1CN(CCO1)CC(C)C	0
ZINC36392179	c1cc(c(cc1C(=O)N)NC(=O)/C=C/c1ccc(s1)Br)F	0
ZINC36394192	C[C@@H](C(=O)Nc1ccccc1)Nc1cccc(c1)OC[C@@H]1CCCO1	0
ZINC36395634	C[C@H](CC(C)C)n1c(ccn1)NC(=O)c1cc(cnc1)Br	0
ZINC36397333	c1c[nH+]c(cc1C[N-]S(=O)(=O)c1cc(cnc1Cl)Br)N1CCOCC1	0
ZINC36398377	COCCn1cc(cn1)NC(=O)NCc1ccc(cc1)OC	0
ZINC36419411	CCOc1ccc(c(c1)[N+](=O)[O-])[n+]1c(N)sc(n1)C(=O)OCC	0
ZINC36429875	COc1cccc2c1n(cc2)S(=O)(=O)c1ccccc1	0
ZINC36447927	c1csc2c1NCCCC2	0
ZINC36455728	CC(=O)CCSCC=C	0
ZINC36460669	COC(=O)c1cc(ccc1Sc1ccccc1)N	0
ZINC36533557	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]2[C@@H]([C@@H](O1)CO)O[P@](=O)(O2)[O-])N	0
ZINC36589907	c1ccc2c(c1)C(=O)N[C@@H](C(=O)N2)CCC(=O)NCc1ccco1	0
ZINC36612895	CCOc1cc(c(c(c1OCC(=O)N)Br)Br)CNCc1ccccc1	1
ZINC36615010	Cc1cc(n(n1)[C@@H](C)CCNS(=O)(=O)c1c(nn(c1C)C(F)F)C)C	0
ZINC36622590	CCOc1cc(cc(c1[O-])[N+](=O)[O-])/C=N/NC(=O)N	1
ZINC36635731	COc1ccccc1N[C@@H]1CC(=O)N(C1=O)c1cccc(c1)F	0
ZINC36639359	Cc1c(sc(n1)NC(=O)C(C)C)Cc1cccc(c1)Br	0
ZINC36680010	CCOc1ccc(cc1)c1nnc(o1)NC(=O)c1ccc(c(c1)F)F	0
ZINC36702409	C[C@@H](COC)NC(=O)c1ccc(s1)c1ccc(cc1)F	0
ZINC36719637	Cc1ccc(cc1)S(=O)(=O)n1ccc2c1nccc2N1CCOCC1	0
ZINC36723356	c1ccc(cc1)SCCCNS(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC36723383	CCSc1nnc(s1)S[C@@H](C)C(=O)Nc1ccc(cc1)N(C)C	0
ZINC36724801	c1cc(ccc1c1cc([nH]n1)c1nnc(n1N)[S-])Cl	0
ZINC36725169	Cc1c(c(on1)C)CSCC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC36738311	CC(C)(C)OC(=O)Nc1c(cc(cc1Br)N)Br	0
ZINC36746083	c1ccc(c(c1)C(=O)NCCS(=O)(=O)N)Br	1
ZINC36756697	CCCN(CCC)C(=O)c1cccc(n1)C(=O)[O-]	0
ZINC36801571	Cn1c(nnc1Sc1ccc(cn1)[N+](=O)[O-])c1ccncc1	0
ZINC36807211	Cc1c(nc2ccccc2n1)CSc1nnc(n1N)c1ccoc1C	0
ZINC36860584	C[C@@H](C(=O)N)NC(=O)c1cc(cn1C(C)C)Br	0
ZINC36873840	CCC[C@@H](c1[nH]cc([nH+]1)c1ccc2c(c1)OCO2)N	0
ZINC36874438	Cc1ccc(cc1)c1cnc(o1)c1ccccc1C(=O)OC	0
ZINC36876833	CC(C)C[C@H](c1[nH]cc([nH+]1)c1ccc2c(c1)OCO2)N	0
ZINC36882975	CC(=O)NCCc1ccc(s1)S(=O)(=O)N	1
ZINC36884014	C1CC1[C@@H](C[NH3+])N	0
ZINC36892765	CCOC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)NCc1cccs1	0
ZINC36908816	CCc1nc(on1)c1ccc(cc1)CC[NH3+]	0
ZINC36922806	C[C@H](COC)NC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC36922979	COCCC[NH2+]CC(=O)Nc1ccccc1Cl	0
ZINC36929226	COC(=O)c1c(cc(s1)c1ccsc1)N	0
ZINC36938469	COCc1ccccc1NCc1ccc(cc1F)F	0
ZINC36938736	COCc1ccccc1NCc1ccccc1	0
ZINC36938973	C[C@@H](c1ccccc1)Nc1ccccc1COC	0
ZINC36944786	Cc1ccc(cc1C)C(=O)c1ccccc1Cl	0
ZINC36948405	c1cc(c(cc1C1(CCCCC1)C#N)Cl)Cl	0
ZINC36948732	CCOc1ccc(cc1C(C)C)S(=O)(=O)N	0
ZINC36949951	c1cc2c(ccn2CC[NH+]2CCOCC2)cc1N	0
ZINC36969869	C[NH+](C)CCOc1c(cc(cc1Cl)N)Cl	0
ZINC37001108	CCC[C@H](C(=O)N[C@H]1CCC[C@@H](C1)O)[NH3+]	0
ZINC37021883	C[N@H+]1CCCC[C@@H]1CCSc1nnc(s1)N	0
ZINC37022116	COc1ccc(c(c1)C=O)OC[C@H]1CCCO1	0
ZINC37025642	CCCOc1ccc(cc1F)CO	0
ZINC37034441	c1c(cc(cc1F)Br)c1cc(n[nH]1)N	0
ZINC37052902	COCCNS(=O)(=O)Cc1cccc(c1)N	0
ZINC37109523	CC[C@H](C)[N@H+](C)CCN	0
ZINC37113898	CCCCCOCc1cccc(c1)N	0
ZINC37114701	c1ccc(cc1)N(CCC[NH3+])c1ncccn1	0
ZINC37143320	CCCOC(=O)[C@@]12CCC(=O)N1c1ccccc1C(=O)N2CC=C	0
ZINC37156971	C1CC[C@@H]([C@H](C1)C[NH3+])[NH+]1CCOCC1	0
ZINC37185656	COc1ccc(cn1)NCc1ccc(cc1)n1cccn1	0
ZINC37191915	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)c1nc(nc([nH+]1)N(C)C)N	0
ZINC37224316	CCc1ccc(cc1)[C@H](CC)[NH2+]CCO	0
ZINC37227387	CCC[NH2+]C[C@@H](C)C(=O)N	1
ZINC37245907	c1ccc(cc1)S[C@@H]1[C@@H]([C@H]([C@@H](O1)[C@H](CO)O)O)O	0
ZINC37246050	c1cc(ccc1N[C@@]1([C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O)O)S(=O)(=O)N	0
ZINC37248461	C[C@@H]1CCC[C@H](C1)[NH2+]Cc1cccc(c1)OC	0
ZINC37252906	C[C@H]1CCC[C@H](C1)[NH2+]Cc1cc(cs1)Br	0
ZINC37267942	C[N@@H+](CCN)Cc1ccc(c(c1)Cl)Cl	0
ZINC37288465	c1ccc(cc1)CCCOc1c(cc(cc1Br)Cl)N	0
ZINC37329624	C[C@@](C1CC1)(C(=O)OC)N	0
ZINC37374364	Cc1ccc(c(c1)C(=O)[O-])NS(=O)(=O)c1ccc(s1)Br	0
ZINC37376200	Cn1c(c2c(nc(nc2n1)N1CCOCC1)c1ccc(c(c1)Cl)F)N	0
ZINC37382703	c1csc2c1ncnc2N	0
ZINC37387421	CC(=O)NCCC(=O)N	1
ZINC37388502	c1cnccc1SCC(=O)NN	0
ZINC37391305	C1CC[NH+](C1)CCCNC(=O)CCl	0
ZINC37405742	CC(C)CN(CC(C)C)C(=O)CSCC(=O)[O-]	0
ZINC37408306	c1ccc2cc(ccc2c1)C[NH2+]C[C@@H]1CCN(C1)C1CC1	0
ZINC37418632	c1cc(ccc1NC(=O)Cn1ccc(n1)N)F	0
ZINC37418771	C[C@@H](C(=O)NCCOC)n1ccc(n1)N	0
ZINC37420129	COCCOc1cccc(c1N)F	0
ZINC37447652	CCN[C@](C)(c1ccccc1)C(=O)N	1
ZINC37458986	C[C@](c1ccc(c(c1)F)F)(C(=O)N)NC	0
ZINC37459040	C[C@](c1ccc(cc1)OC)(C(=O)N)[NH2+]C	0
ZINC37459351	CCCN[C@@](C)(c1cccc(c1)Cl)C(=O)N	1
ZINC37459659	C[C@](c1cc(ccc1F)F)(C(=O)OC)N	0
ZINC37459946	CCOC(=O)[C@H](c1ccc(c(c1)O)OC)N	0
ZINC37459954	CCOC(=O)[C@H](c1ccc(cc1F)F)N	0
ZINC37460011	C[C@H]1CCC[C@](C1)(C(=O)N)[NH3+]	0
ZINC37471398	CCCn1cc[nH+]c1c1cccc(c1)N	0
ZINC37480380	CCCC[C@@H](C(=O)NCCOC)N	0
ZINC37493809	C[C@@H](c1ccccc1F)[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC37498396	c1cc(=O)n(cc1N)CC(F)(F)F	0
ZINC37501419	COc1ccccc1/C=N\NC(=O)CNc1ccc(cc1)Br	0
ZINC37502746	COc1ccc(cc1F)C[NH2+]Cc1cccnc1OC	0
ZINC37503529	Cc1cc(ccc1NC(=O)c1cc(c[nH]1)Br)C(=O)N	0
ZINC37504246	c1cc(c(nc1)NCCS(=O)(=O)N)C#N	0
ZINC37520545	Cc1cccc(c1)C(=O)N1CCN(C(=O)[C@@H]1C)c1ccc(c(c1)Cl)C	0
ZINC37564017	CCOC(=O)CNC(=O)c1cc2ccccc2cc1O	0
ZINC37631955	c1ccc(cc1)CCNC(=O)C(=O)N	1
ZINC37662706	c1cc(ccc1N)OCCc1ccncc1	0
ZINC37677053	Cc1cnn(c1)CCCCl	0
ZINC37678155	CCOc1cccc(c1)C[NH2+][C@H](C)COC	0
ZINC37693452	C1C[C@@H]([C@@H](C1)O)[NH2+]N	0
ZINC37730712	Cc1c(cn[nH]1)S(=O)(=O)Nc1cccc(c1)C(=O)OC	0
ZINC37731919	CCOC(=O)c1cn[nH]c1S(=O)(=O)N(C)CC(C)C	0
ZINC37739205	CCOC(=O)c1cc(cc(c1N)OC)C	0
ZINC37749291	c1ccc(c(c1)[C@@H](CNCc1cccc(c1)C#N)O)F	0
ZINC37754355	C[C@@H]1CN(C[C@@H](O1)C)c1ccc(cc1C(F)(F)F)N	0
ZINC37754511	CN(CCO)c1ccc(cc1C(F)(F)F)N	0
ZINC37763116	Cc1cc(ccc1NCc1ccccc1COC)[N+](=O)[O-]	0
ZINC37855485	COc1ccc(cc1F)C[NH2+]CCSc1ccccc1	0
ZINC37860240	CNC(=O)c1ccc(cc1)C[NH2+]CCSc1ccccc1	0
ZINC37864167	CC(C)(CNCc1cccnc1)c1ccccc1	0
ZINC37866199	CC(C)COC[C@@H]1C[C@@]2(C[C@@](OC2=O)(C)c2csc(n2)N)C(=O)O1	0
ZINC37868586	CCCCOc1ccc(cc1)Cc1c[nH+]c(nc1N)N	0
ZINC37886668	C[C@@H]1CCC[C@H](C1)[NH2+]CC1(CCCCC1)O	0
ZINC37897172	CCN(CCO)c1ccc(cc1N)Br	0
ZINC37897540	CN(C)C(=O)CCOc1ccc(cc1F)N	1
ZINC37904431	c1ccc(cc1)SCCNC(=O)c1cccc2c1cc[nH]2	0
ZINC37930188	C[C@H]1CCCN(C1)c1ccc(cc1N)C(=O)[O-]	0
ZINC37941351	c1ccc(cc1)CN[C@]1(C[N@H+]2CC[C@@H]1CC2)C(=O)N	0
ZINC37943076	c1cc(ccc1[C@@H](C(=O)N)NC[C@@H]1CCCO1)Br	0
ZINC37949792	C[C@](c1cccc(c1)Cl)(C(=O)N)NCc1ccccc1	0
ZINC37977393	C[C@@H](c1cccc(c1)Cl)[NH2+]C[C@H](CN1CCOCC1)O	0
ZINC37981083	c1ccc(cc1)CO[C@@H]1CC2(CC[C@@H]1[NH3+])OCCO2	0
ZINC37983805	CC(C)CCCNC(=O)c1cc(nc(c1)Cl)Cl	0
ZINC37991914	CCOC(=O)[C@@H](C1CCCCC1)N	0
ZINC38020569	CCCN(CC(=O)[O-])C(=O)c1csc(n1)c1cccs1	0
ZINC38032753	CCS(=O)(=O)N1CCc2c(cccc2N)C1	0
ZINC38052388	COc1ccc(cc1Br)C1=NO[C@H](C1)C(=O)[O-]	0
ZINC38069115	c1cc([nH+]c(c1)N)c1ccc2c(c1)OCCO2	0
ZINC38070765	C[NH2+]Cc1cccc(c1)c1ccc(cc1)F	0
ZINC38071748	Cc1ccc(c(c1)C)c1ccc(cc1)C=O	0
ZINC38078017	COc1cccc(c1)Cn1c2ccccc2nc1N	0
ZINC38078652	Cc1cc(ccc1F)[C@H](c1ccccc1Cl)N	0
ZINC38095457	C[C@H](c1ccc2ccccc2c1)[NH2+]CC[C@@H]1CCCO1	0
ZINC38096271	C[C@@H](C1CCCCC1)[NH2+]CC[C@@H]1CCCO1	0
ZINC38136965	COC(=O)CCCS(=O)(=O)N	0
ZINC38136978	COCCCS(=O)(=O)N	0
ZINC38136996	C1CCO[C@H](C1)CS(=O)(=O)N	0
ZINC38137004	CC[C@H](C)S(=O)(=O)N	0
ZINC38140745	Cn1c(nnc1SC/C=C/c1ccccc1)Cc1csc(n1)N	0
ZINC38171485	c1ccc2c(c1)c(=O)n(c(=O)[nH]2)CCBr	0
ZINC38192986	c1ccc(cc1)[C@H]([C@H](c1ccccc1)[NH3+])N	0
ZINC38203265	CCOC(=O)C/C(=N/NC(=S)N)/c1ccccc1	0
ZINC38206109	Cc1c([O-])n(c(=S)nn1)/N=C\c1ccncc1	0
ZINC38221965	c1ccc(cc1)[n+]1c(=O)c2c([nH][nH]c2nc1N)N	0
ZINC38291613	c1c(ccc(c1)C#N)/C=C\1/C(=O)/C(=C/c2ccc(cc2)C#N)/CC1	0
ZINC38295538	C[C@@H](C(=O)N[C@@H](CNC(=O)[C@H]1[C@@H](O1)C(=O)N)C(=O)[O-])[NH3+]	0
ZINC38301400	C[N+](=C/C=C(\[S-])/N)C	0
ZINC38337288	C1[C@H]2[C@H]([C@@H]([C@@H](O2)n2c3c(c(=O)[nH]c(n3)N)nc2Br)O)O[P@@](=O)(O1)[S-]	0
ZINC38342314	CC(C)(C)OC(=O)NCCNS(=O)(=O)c1ccc(cc1)N	0
ZINC38343316	CCC[N@@H+]1[C@@H]2CC[C@H]1C[C@@H](C2)C[NH3+]	0
ZINC38351312	c1cc(cc2c1ccc([nH+]2)N)C1OCCCO1	0
ZINC38434272	Cc1cc(ncc1N)C1OCCO1	0
ZINC38443463	C[C@H](C(=O)NC1CC1)N1CCN(CC1)S(=O)(=O)c1cccc(c1)Cl	0
ZINC38478020	Cc1cc2cccnc2c(n1)N	0
ZINC38478411	Cc1cc(ccc1n1cnnn1)O	0
ZINC38486788	c1cc(cc(c1)F)n1c(c(nn1)c1nc(cs1)c1ccc(cc1)Cl)N	0
ZINC38488578	COC(=O)Nc1nc(cs1)CC(=O)Nc1nc(cs1)c1ccco1	0
ZINC38522835	C=CCOCc1ccccc1N	0
ZINC38534428	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(cc1)C#N	0
ZINC38534448	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cccc(c1)Cl	0
ZINC38534751	C(CS[C@@H](CC(=O)/C=N\NC(=O)N)C#N)C(=O)[O-]	1
ZINC38537237	c1c(cc(c(c1F)C1OCCO1)F)Br	0
ZINC38537271	COC(=O)c1cnc(nc1C1CC1)N	0
ZINC38537272	Cc1ccc(cc1)c1c(sc(n1)N)C(=O)OC	0
ZINC38537315	CCOC(=O)c1c(c(n(n1)c1ccc(cc1)F)N)C#N	0
ZINC38540116	COC1=N[C@H](N=C(C1)OC)S(=O)(=O)C	0
ZINC38540328	COC(=O)c1c(ccc(c1F)N)F	0
ZINC38549221	CCCc1ccccc1Nc1cc[nH+]cc1N	0
ZINC38555704	CN1[C@H]2C(=NC(=N2)NCCCn2cc[nH+]c2)C(=NC1=O)[O-]	0
ZINC38557509	C[C@]12CC[C@@H](C[C@@H]1CC[C@@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@@H]2[NH2+]CCN)C)O	0
ZINC38573967	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccccc1	0
ZINC38574019	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cccnc1	0
ZINC38574056	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)CC(C)C	0
ZINC38574195	CCOc1ccc(cc1)[C@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N	0
ZINC38575917	COCC/N=C/1\N=C([N-][C@H]2C1=NC=N2)N	0
ZINC38577089	COCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cccc(c1Cl)Cl	0
ZINC38577096	COCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1cccc(c1Cl)Cl	0
ZINC38577214	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(ccc1OC)Br	0
ZINC38577352	c1cc(sc1)CC/N=C/1\N=C(N[C@@H]2C1=NC=N2)N	0
ZINC38577623	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccsc1	0
ZINC38579956	CC(C)(C)OC(=O)N1CCCC[C@@H]1CNc1c(c(ncn1)Cl)N	0
ZINC38580268	c1c(cc(c(c1F)F)F)c1cc(ncn1)Cl	0
ZINC38580950	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)C[NH3+])O)O)N	0
ZINC38581418	COCCNC1=NC(=N[C@H]2C1=NC=N2)[N-]c1cccc(c1)OC	0
ZINC38582768	c1cc(oc1[C@@H]1[C@H]2C(=O)NC(=O)N=C2OC(=C1C#N)N)[N+](=O)[O-]	0
ZINC38586103	COCC(=O)NCc1ccsc1	0
ZINC38590322	Cc1cc([nH+]c(n1)N)N1CCN(CC1)CCO	0
ZINC38592664	CCOc1cccc(c1O)[C@@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N	0
ZINC38599377	CC[C@@H](C)[C@@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC38600288	c1c(cc(c(c1Cl)N)Cl)[C@H](C[NH2+][C@@H]1CC[C@H](CC1)O)O	0
ZINC38610837	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cc(ccc1F)OC	0
ZINC38611357	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccccc1[N+](=O)[O-]	0
ZINC38611626	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)[C@@H]1CCCC=C1	0
ZINC38612002	C[C@]12CC[C@H](C1)C([C@H]2OC)(C)C	0
ZINC38636556	CC[C@@H]1CO[C@@H](OC1)c1ccc(cc1)C#N	0
ZINC38654504	CCCCc1ccc(cc1)N1C=C(S(=O)(=O)c2c1cc(cc2)F)C#N	0
ZINC38678024	c1cc2c(cc1NC(=O)CN1C(=O)CCC1=O)N(CC2)C(=O)C1CC1	0
ZINC38680375	c1cc(sc1)C(=O)N1CCN(CC1)CCNC(=O)c1cnccn1	0
ZINC38681008	Cc1c(c(on1)C)CCC(=O)NCCOc1cccc2c1nccc2	0
ZINC38700844	C(CCl)[C@@H]1C(=O)N=C(S1)N	1
ZINC38717078	COc1ccc(cc1)CCC(=O)Nc1cccc(c1)c1cc[nH]n1	0
ZINC38719876	C[C@@H]1CC=C(O1)c1c(c[nH]n1)[C@@H]1NC(=[NH+]c2n1c1ccccc1n2)N	0
ZINC38756925	COc1ccc(cc1)C(=O)OCc1cc(on1)c1ccc(cc1F)F	0
ZINC38769161	C[C@@H]1Cc2ccc(cc2O1)c1cc(no1)COC(=O)c1ccno1	0
ZINC38775579	c1cc(c2c(c1)sc(n2)N1CCN(CC1)CCNC(=O)C1CC1)F	0
ZINC38782706	CCN1C2=NC(=NC(=O)[C@@H]2SC1=S)SCC(=O)NCC(=O)OC	0
ZINC38787142	c1cc(ccc1CCNC(=O)C1=C[C@H]2C(=CC=N2)C=C1)S(=O)(=O)N	1
ZINC38804918	CC(C)(C)OC(=O)Nc1ccc2c(c1)C[C@@H](C2)C(=O)ON	0
ZINC38808871	CCC[NH+](CCC)[C@@H](CN)c1ccc(cc1)C	0
ZINC38817471	Cc1ccc(c(n1)OC)/C(=N/O)/N	0
ZINC38823587	c1nc(c2c(n1)n(cn2)CCOC[P@@](=O)([O-])O[P@@](=O)(O)[O-])N	0
ZINC38826783	CC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(c(c1)O)O	0
ZINC38827561	CCC[NH+](CCC)[C@@H](CN)c1cccc(c1)OC	0
ZINC38830200	CCOCCn1c2ccccc2s/c/1=N\C(=O)CN(C)S(=O)(=O)C	0
ZINC38843942	COC(=O)Cc1c(snn1)C(=O)OC	0
ZINC38844835	c1ccc(cc1)CN1C[C@H]2CC[C@@H](C1)O2	0
ZINC38860432	CCC[NH+](CCC)[C@@H](CN)c1cccc(c1OC)OC	0
ZINC38888187	Cn1c2ccccc2nc1/C=C/OC	0
ZINC38903299	CCCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(c(c1)O)OC	0
ZINC38903995	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(cc(c1)OC)OC	0
ZINC38904142	CC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(cc(c1O)Cl)Cl	0
ZINC38925158	C[C@H]1CN(C[C@@H](O1)C)c1cc(ncn1)SCc1ccc(cc1)[N+](=O)[O-]	0
ZINC38994759	CC(=C)CS[C@H]1NN[C@@H](N1N)[C@@H]1C=C(N=N1)c1ccc(cc1)F	0
ZINC39022474	CCc1ccc(cc1)[C@@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC39024339	CCCCOc1ccccc1[C@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N	0
ZINC39024840	CC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1c(cccc1Cl)F	0
ZINC39024856	CC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(s1)[N+](=O)[O-]	0
ZINC39028350	CCOC(=O)c1c(c2c(c3c(nc2s1)CCC3)c1ccccc1)N	0
ZINC39029651	Cc1ccc(s1)[C@@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC39040302	c1cnc(nc1)N[C@@H]1CC[C@@H](CC1)CCO	0
ZINC39048384	c1cc2c(cc1N)CCOC2	0
ZINC39048660	CC(C)(C)c1ccc(c[nH+]1)N	0
ZINC39048792	CC(=O)N1[C@H](CCC1=O)C#C	0
ZINC39050124	c1cc(ncc1CON)N	0
ZINC39050664	C=Cc1c(ccc[nH+]1)N	0
ZINC39051061	CSc1cccnc1N	0
ZINC39053523	Cc1cc(nc(n1)N)F	0
ZINC39054071	COC[C@@H]1CCCN1S(=O)(=O)N	0
ZINC39054569	c1cc(ccc1[C@H]1CO1)S(=O)(=O)N	0
ZINC39054619	CCCCC/C=C(/C(=O)c1ccccc1)\F	0
ZINC39055679	Cc1cc(c(cc1C)C(=O)C(F)(F)F)C	0
ZINC39056211	C[C@H]1CC(=O)O[C@@H]1C(=O)Cl	0
ZINC39058124	C[C@@H](C(C)C)OC(=O)[C@H](C)N	0
ZINC39058272	COC(=O)[C@@H](CC[N+](=O)[O-])N	0
ZINC39058482	CCOC(=O)[C@H]([C@@H](CF)O)N	0
ZINC39058503	c1c(n[nH]c1C(=O)[O-])CC1CC1	0
ZINC39058599	COC(=O)[C@H](C[S@@](=O)[O-])N	0
ZINC39058719	CC(C)(C)OC(=O)[C@@H](CC#C)N	0
ZINC39058831	C1C[C@H](OC1)OC(=O)[C@H](C#N)N	0
ZINC39059440	CC[C@H](C)/N=C\1/C=CC(=O)O1	0
ZINC39060166	CC[C@]1(CC[C@@H](C1)COC)O	0
ZINC39063045	c1cc(sc1CON)C=O	1
ZINC39065242	C1CC(C1)C(=O)NC(=S)N	0
ZINC39065647	c1c(ssc1=O)C(=O)N	0
ZINC39066339	C1CC(=CO[C@@H]1C(=O)[O-])C#N	0
ZINC39066361	C[C@H]1[C@H]2C=C[C@@H]([C@@H]1C(=O)[O-])O2	0
ZINC39067100	CC(=O)C1=C(CC1)N	0
ZINC39067624	c1(nc(n(n1)O)N)C(=O)N	0
ZINC39067906	CC(=O)NC1=C([C@@H]2CCCC[C@H]2S1)C(=O)OCC(=O)C1=NC=CC1	0
ZINC39072868	C[C@@H](C(=O)OCC(=O)N)N	0
ZINC39072888	C[C@](/C=C/C#N)(C(=O)OC)N	0
ZINC39072931	CC[C@H](C)[C@](C)(C(=O)OC)N	0
ZINC39072940	CCOCCOC(=O)[C@H](C)[NH3+]	0
ZINC39073807	CC1=C2[C@@H](N2C)OC1=O	0
ZINC39077865	CC[NH+](CC)[C@@H](C)OC	0
ZINC39078515	Cn1cc(c(=[NH2+])nc1N)N	0
ZINC39079352	C[N@@H+]1CCC[C@@H](C1)CON	0
ZINC39079422	CC[C@@]1(COC[N@H+]1C)CO	0
ZINC39080645	C[C@@H]1N(C(CO1)(C)C)CC=C	0
ZINC39080886	C[NH2+]CCN1C(=O)CCC1=O	0
ZINC39081059	CC(C)(C)C[N@H+]1C[C@@H]1COC	0
ZINC39081905	Cc1ccc(cc1C[NH+](C)C)N	0
ZINC39082345	c1cn(c[nH+]1)CCCNC(=[NH2+])N	0
ZINC39082797	CCCCN1[C@H](C[NH+]=C1N)CC	0
ZINC39083056	COC(=O)[C@]1(CC21CC2)N	0
ZINC39083089	COC(=O)n1c(ccn1)N	0
ZINC39083667	COC(=O)c1cc2cnccn2c1N	0
ZINC39083929	COC(=O)[C@@H]1[C@H](c2ccccc2O1)N	0
ZINC39083959	[C@@H]12C(=[NH+]N=C1N=C(C(=N2)C(=O)[O-])N)N	0
ZINC39084399	COCOc1cc(ccc1C(=O)[O-])N	0
ZINC39084622	CCOC(=O)c1nc(c([nH]1)C(=O)N)N	0
ZINC39084622	CCOC(=O)c1[n-]c(c(n1)C(=O)N)N	0
ZINC39084877	CCc1cc(c(s1)C(=O)OC)NN	0
ZINC39085024	CCOC(=O)C1=C(NN=C(S1)N)C	0
ZINC39085380	CCOC(=O)c1c(nc([S-])s1)N	0
ZINC39085571	CCOC(=O)c1c(c2ccccn2n1)N	0
ZINC39086945	COC(=O)[C@@H]1CCc2ccccc2N1N	0
ZINC39086959	CCOC(=O)c1ccc2c(c1)nc(o2)N	0
ZINC39087032	Cc1cccc(c1N)C(=O)OC1COC1	0
ZINC39087350	COC(=O)[C@H]1CCC(=[NH+]1)N	0
ZINC39088179	COC(=O)C1=C(CSC1)N	0
ZINC39088964	C1C(C([C@@H](O1)F)(F)F)(F)F	0
ZINC39089008	c1c(c(cnc1Cl)Cl)N	0
ZINC39089172	C1C=CC=C(N1O)OC(=[NH2+])N	0
ZINC39089259	C=CCOC1(CC1)CC(=O)N	0
ZINC39089310	Cn1c(=O)[nH]nc1OCC=C	0
ZINC39089462	c1cc(ncc1N)OC(F)F	0
ZINC39089611	CO[C@H]1CCC[C@@H](C1)CCC#N	0
ZINC39089625	Cc1cccc(c1CON)OC	0
ZINC39089990	CO[C@H]1COC(=N1)c1ccccc1	0
ZINC39090062	CCOc1cc([nH]n1)C(F)(F)F	0
ZINC39090168	C1C[C@@H](C(=[NH+]C1)N)OCCCC[NH3+]	0
ZINC39090206	CCOC1=C[C@H](C[C@H](C1)C[NH2+]C)O	0
ZINC39090374	COc1cc(ccc1N)n1cncn1	0
ZINC39090478	COc1cc(c(nc1Cl)Cl)N	0
ZINC39090613	COCCOc1ccc(c(c1)OC)N	0
ZINC39090623	C[C@@H](CNc1c(ccc(n1)OC)N)O	0
ZINC39091020	COC[C@@]12CC[C@@H](CC1)CC2	0
ZINC39091170	CC(C)(C)OC(=O)N=S(=O)(C)C	0
ZINC39093563	CC(C)(C)OC(=O)Nc1cncnc1N	0
ZINC39094200	CC(C)(C)N([C@@H](CCON)CO)C(=O)[O-]	1
ZINC39094829	C1[C@@H]2[C@@H]3[C@@H]4[C@@H]([C@H]1[C@H]2[NH2+]4)N3	0
ZINC39095737	C[C@H]1C(=O)NCC(=[NH+]1)N	0
ZINC39095831	C1CC21C[C@H]1NC[C@@H]2O1	0
ZINC39097691	c1cn(c([nH+]1)N)[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC39098311	CC[C@@H](C)O[C@H]1C[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC39098956	CCCCC[C@@H]1[C@@H](C[C@@H](O1)OCC)C	0
ZINC39099002	CCO[C@H]1CC[C@@H]([C@@H](O1)OCC=C)C	0
ZINC39099318	CCO[C@H]1CC=C[C@H](O1)c1ccccc1	0
ZINC39099519	CCn1cnc(=N)c2c1ncn2OCC	0
ZINC39099544	CCO[C@@H]1[C@@H]([C@H]([C@H](O1)[C@@H](CO)O)O)N	0
ZINC39099556	CCOC1=[NH+][C@H](N=C(N1)N)c1ccco1	0
ZINC39099770	CCOc1ccc(cc1)CON[C@@H]([NH3+])N	0
ZINC39100067	CCOc1ccnc(c1)c1cccc(c1)N	0
ZINC39100109	CCOc1ccc(c(c1)N)c1ccncc1	0
ZINC39100988	CCCNc1c2cnn(c2ncn1)CC	0
ZINC39101499	CC[C@H](C)N(C1=NCCN1CC)C(=[NH2+])N	0
ZINC39101524	CCC[C@H](COC)c1c([nH]nc1N)CC	0
ZINC39103343	CC(C)[C@H]1[C@@H]2CON=C2CO1	0
ZINC39103508	CC(C)[C@H]1[C@@H]([N@H+]1C)C(=O)OC	0
ZINC39104285	C[C@@H]1CC[C@H]([NH+]=C(C1)N)C(C)C	0
ZINC39105384	CC1([C@](OCCN1C)(CSC)O)C	0
ZINC39109735	Cc1ccc(cc1)[C@@]12CO[C@@H]1CCC2(C)C	0
ZINC39110390	Cc1c(cccc1/N=C(\N)/COC)[C@H](C)[NH3+]	0
ZINC39110390	Cc1c(cccc1NC(=[NH2+])COC)[C@H](C)[NH3+]	0
ZINC39112390	C1[C@H]2C[C@H]([C@@H]1C=C2)CCCCCCO	0
ZINC39113523	CCCCN1CC[NH2+][C@@H](C1)C	0
ZINC39114170	CC(C)c1cnc(c(n1)N)C(C)C	0
ZINC39115475	c1ccc(cc1)N1CCN[C@H](C1)C[NH3+]	0
ZINC39117505	CN(C)C(=O)c1ccc2c(c1)cccn2	0
ZINC39118636	C[C@@H]1CCC[C@H]([NH+]=C1N)C	0
ZINC39118767	CN(C)S(=O)(=O)c1cc(cnc1)N	0
ZINC39119529	c1ccc(cc1)c1c(c(=O)c2ccccc2o1)Nc1ccccc1	0
ZINC39119559	Cc1c(c(=O)c2ccccc2o1)N	0
ZINC39119922	COCc1c(noc1c1ccccc1)c1ccccc1	0
ZINC39120724	CN1CCN(CC1)CCOC	0
ZINC39121390	CCOC(=O)/C=C/c1cnc(nc1N)SC	0
ZINC39123765	CCSc1csc(n1)/N=C(\[O-])/OC(C)(C)C	0
ZINC39124511	C=CCN(CCO)C(=S)N	0
ZINC39124577	CS[C@@H]1COC[C@H](N1C(=O)N)SC	0
ZINC39125777	C[C@H](C(=O)CC(=O)OC)Cl	0
ZINC39126256	CCOC(=O)N(C)CCCC(=O)C	0
ZINC39126750	CCN(C)c1c(c2c(o1)[n+]([O-])co2)N	0
ZINC39131940	CC[C@H]1C[C@@H]2[C@@H](O2)CCO1	0
ZINC39132170	C[C@]12[C@H](O1)CCS2(=O)=O	0
ZINC39133722	COCCCc1cc(n[nH]1)N	0
ZINC39135978	CCCn1cc(c(c1N)C#N)C	0
ZINC39136125	C[C@H]([C@@H](C)OC[C@@H](CO)O)[NH3+]	0
ZINC39136927	c1c(c(cc2c1[nH+]cn2N)N)N	0
ZINC39136936	CO[C@H]1[C@H]([C@@H]([C@@H](O1)OC)O)N	0
ZINC39139242	CC[C@@H](CCCNC(=O)OC)O	0
ZINC39142698	c1ccc2=[NH+]CC(=c2c1)C1=NN[C@@H](O1)SCc1cn2ccccc2n1	0
ZINC39152888	COc1ccc(cc1)CO[C@H]1CCC[C@@]21C=CCO2	0
ZINC39188276	CC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC39204409	CCOC(=O)c1c(scn1)C	0
ZINC39205172	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1Cl)Cl	0
ZINC39205228	CCOC(=O)[C@H]1[C@@H](N(N=N1)c1c(non1)N)CSc1ncn[nH]1	0
ZINC39205979	CC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)[C@@H](C)c1ccccc1	0
ZINC39205985	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)[C@@H](C)c1ccccc1	0
ZINC39206046	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1OCC)O	0
ZINC39206146	COCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc2c(c1)OCO2	0
ZINC39210318	C1=NC(=O)C2=N[C@@H](N(C2=N1)CCC#N)[S-]	0
ZINC39212060	C[C@@H]1C2=C(C[C@H](CC2=O)c2cc(ccc2OC)OC)N=C1C(=O)OC	0
ZINC39216432	c1ccc(cc1)n1cc(c2c1cccc2)C=O	0
ZINC39217299	CSc1nc2NN=C([C@@H](n2n1)N)[C@@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC39217362	Cc1cc(c2c(n1)S[C@H]([C@@H]2[NH3+])c1[nH]c(=O)c2ccccc2n1)COC	0
ZINC39218872	CCOC(=O)Cc1ccc(c(c1)N)Cl	0
ZINC39224794	CC1=NON[C@@H]1[C@H]1C=CN=N1	0
ZINC39239278	c1cc2c(cc1N)[nH+]c1n2CCCC1	0
ZINC39271785	CCOC(=O)c1c(c(c(s1)SC)c1nc2ccccc2n1C)N	0
ZINC39273423	CCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1)OC	0
ZINC39275795	C[C@@H]1CCC2=C(C1)[C@H](N=N2)[C@@H]1NC(=NO1)c1ccccc1	0
ZINC39280075	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(c(c1)F)Br	0
ZINC39287033	Cc1c(c(nc(n1)Cl)NCCOC)N	0
ZINC39294072	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)N)N	0
ZINC39306200	c1cc2c(cc1[N+](=O)[O-])[nH]c(n2)CSC1=N[C@@H]2C(=NC=NC2=N1)N	0
ZINC39314923	CCCc1c2c(n[nH]1)OC(=C([C@]12CN2CC[C@@H]1CC2)C#N)N	0
ZINC39315373	Cc1ccsc1[C@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC39318097	Cc1cc(cc(c1[C@@H](C)O)C)C(C)(C)C	0
ZINC39324583	CCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)C(C)C	0
ZINC39324584	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)C(C)C	0
ZINC39324585	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)C(C)C	0
ZINC39324591	CCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)C1CCCCC1	0
ZINC39326038	C(CCCC(=O)[O-])CCCON	1
ZINC39326056	C(CON)CF	0
ZINC39327567	CCCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(c(c(c1)Br)O)OC	0
ZINC39327568	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(c(c(c1)Br)O)OC	0
ZINC39328031	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(cc1)C(C)C	0
ZINC39342449	c1cc(c(c(c1)Cl)Cl)[C@@H]1[C@H]2C(=O)NC(=O)N=C2OC(=C1C#N)N	0
ZINC39345478	C[C@@]12CC[C@@](C1(C)C)(OC2=O)C(=O)NN1CC[N@H+](CC1)C	0
ZINC39356016	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1)C(F)(F)F	0
ZINC39356019	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc(cc1)C(F)(F)F	0
ZINC39356021	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccccc1OC	0
ZINC39356022	CCCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccccc1OC	0
ZINC39356057	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1c(cccc1Cl)Cl	0
ZINC39356070	CCCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccsc1	0
ZINC39356072	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1)OCCC	0
ZINC39356571	c1cc(cc(c1)C(F)(F)F)C(=O)[C@@H]1CCC[N@@H+](C1)C[C@@H]1C=CN=N1	0
ZINC39364196	CCN(CCn1cccn1)C[C@@H]1C=NN=C1c1ccc(cc1F)F	0
ZINC39367950	COCCCNC(=O)CS[C@@H]1N=Nc2n1c1ccccc1n2	0
ZINC39370473	c1ccc(cc1)COC(=O)N1CCC2(CC1)CO2	0
ZINC39371259	CCCCOc1ccc(cc1)[C@@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N	0
ZINC39372511	CCOc1ccc(c(c1)[C@@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N)OCC	0
ZINC39373459	CCSc1nccn1c1ccc(cc1)OC	0
ZINC39373578	Cc1ccc(c(c1)N1[C@H](NNC1=S)Cc1[nH]c(=O)[nH]c(=O)c1)C	0
ZINC39373696	Cn1cnc2c1c(=O)n(c(=O)n2C)CCCI	0
ZINC39376933	CCc1ccc(s1)[C@@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC39376940	Cc1c(cc(s1)[C@@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N)Br	0
ZINC39376951	CCc1c(cc(s1)[C@@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N)Br	0
ZINC39379201	c1ccc(cc1)[C@H]1[C@@H]([C@@H](OC2=C1CCCC2)N)C#N	0
ZINC39380527	CC1=C[C@H](N=N1)C(=O)N1CCO[C@@H](C1)Cc1cccc2c1cccc2	0
ZINC39388721	CC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(c(c1)OC)OC(=O)C	0
ZINC39422169	Cc1[nH][nH]c(=O)c1[C@H](c1ccccc1)C1=C(N=N[C@@H]1O)C	0
ZINC39425176	CN1[C@H]2C(=NC(=N2)N2CCOCC2)C(=O)N(C1=O)C	0
ZINC39425687	C[C@@H]1[C@H](NC(=C1C(=O)C)C)c1csc(n1)N1CCOCC1	0
ZINC39438521	COC[C@@H]1CCN(C1)[C@@H]1C2=CN=NC2=[NH+]C(=N1)N	0
ZINC39438521	COC[C@@H]1CCN(C1)[C@@H]1C2=CN=NC2=NC(=[NH2+])N1	0
ZINC39440499	C[C@@H]1C(=c2ccccc2=[NH+]1)C(=O)[C@@H](C)Oc1ccc(cc1)[N+](=O)[O-]	0
ZINC39443829	CC1=N[C@@H]2C(=N1)[C@H](C(=C(O2)N)C#N)c1cc(ccc1Br)OC	0
ZINC39443837	Cc1ccsc1[C@@H]1[C@H]2C(=NC(=N2)c2ccccc2)OC(=C1C#N)N	0
ZINC39444022	CC1=N[C@@H]2C(=N1)[C@@]1(CC[N@@H+](CC1)Cc1ccccc1)C(=C(O2)N)C#N	0
ZINC39444127	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1c(cccc1OC)OC	0
ZINC39462063	CC1=C2C(=NC(=NC2=O)C)S[C@@H]1C(=O)OCc1ccc(cc1)Cl	0
ZINC39467792	c1cc(sc1)CN1CCC2=NN=C([C@@H]2C1)c1ccc2c(c1)OCO2	0
ZINC39489557	COCCn1c(=O)c2ccc(cc2nc1SCCCO)Cl	0
ZINC39500415	Cc1ccc(o1)c1cccc(c1)C[N@@H+]1CCN([C@@H](C1)CCO)C	0
ZINC39510263	c1ccc(cc1)[C@@H]1CN(CCO1)[C@@H]1C2=CN=NC2=NC(=[NH+]1)N	0
ZINC39519570	C[C@H](c1nc2ccccc2s1)N(C)Cc1cc(=O)n2ccccc2[nH+]1	0
ZINC39551153	Cc1ccc(cc1C)[C@H]1C(=CN=[NH+]1)C[NH2+]CC1(COC1)C	0
ZINC39575569	CC[C@@H]1CC[C@@]2(CC1)C(=O)N(C(=O)N2)CC(=O)OCC(=O)N	0
ZINC39579859	CCc1c(cc(s1)C(=O)OCC(=O)N1CCC(CC1)C(=O)N)C	0
ZINC39591495	CC1=C[C@H](N=N1)[C@H]1N=N[C@@H](N1/N=C/c1ccco1)S	0
ZINC39591771	CC1=C[C@@H](N=N1)[C@@H]1NN[C@@H]2N1N=C(S2)c1ccc(cc1)Br	0
ZINC39605962	COc1cc(cc2c1OCO2)[C@H]1[C@@H]2C(=NC=NC2=O)OC(=C1C#N)N	0
ZINC39615220	c1ccc(c(c1)COC(=O)[C@H]1CCCN1C(=O)c1cccs1)Cl	0
ZINC39616744	C[S@](=O)Cc1ccccc1N	0
ZINC39628994	CC1([C@@H](N2[C@@H](S1)[C@@H](C2=O)N)C(=O)OCOC(=O)C(C)(C)C)C	0
ZINC39641292	c1c(ncnc1N1CCOCC1)N	0
ZINC39642507	CC(C)C(=O)CN	0
ZINC39650982	CCOC(=O)/N=C(\N)/[NH-]	0
ZINC39707441	c1cc(ccc1[C@@H]1C=C([NH+]=N1)N)[NH3+]	0
ZINC39734728	c1cc(c(cc1Br)C(=O)OCC(=O)C1=NC=CC1)N	0
ZINC39770391	CC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(ccc1[O-])[N+](=O)[O-]	0
ZINC39770393	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC39770393	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1cc(ccc1[O-])[N+](=O)[O-]	0
ZINC39826920	CCCCn1c2ccccc2[nH+]c1C(C)(C)C	0
ZINC39841828	Cc1cc(ccc1[N+](=O)[O-])C(=O)NC(=S)NCCCN1CCOCC1	0
ZINC39857143	Cc1ccc(cc1)N1C(=O)/C(=C/C=C/c2ccccc2)/SC1=O	0
ZINC39862229	c1ccc(cc1)/C=C/C=C\1/C(=O)N(C(=S)S1)[C@@H](CCC(=O)N)C(=O)[O-]	0
ZINC39881214	CSc1ncc(c(n1)Cl)/C(=N/c1cc(c(cc1Cl)Cl)Cl)/[O-]	0
ZINC39886155	c1ccc(c(c1)/C=C\1/C(=N/c2ccc(cc2)Cl)/N=C([O-])S1)O	0
ZINC39891485	CCC[NH+](CCC)Cc1nnc(o1)c1ccccc1	0
ZINC39893794	CC1=C(C(=O)N(C(=O)/C/1=C\Nc1ccccc1F)C)C#N	0
ZINC39917659	c1ccc2c(c1)nc(n2Cc1ccc(cc1)Cl)CCC[NH+]1CCCC1	0
ZINC39920381	CC[C@H]1Nc2ccc(cc2C(=O)N1NC(=O)COc1ccccc1)Br	0
ZINC39921419	Cc1cccc2c1N(C(=O)[C@]2(CC(=O)C)O)CCBr	0
ZINC39932273	CC(=CCS[C@H]1NN=C(N1C1CC1)C1=c2ccccc2=[NH+]C1)C	0
ZINC39932902	c1cn(cn1)Cc1nc(nc(n1)N1CCOCC1)N	0
ZINC39937840	C[C@@H]1NN=C(O1)CSc1nc([nH]n1)N	0
ZINC39940774	C[C@@H]1C(=C(C(=N1)/C(=N/c1ccc(cc1)C(=O)N)/[O-])C)C(=O)OC	0
ZINC39941173	COC(=O)[C@H]1C[C@@H](CC[NH2+]1)N	0
ZINC39948608	C[C@@H]1CCC2=C3C(=NC(=NC3=O)CSc3n[nH]c(n3)N)S[C@H]2C1	0
ZINC39951882	CCOC(=O)c1ccc(c(c1)Br)OC	0
ZINC39952230	CCCC[C@@H]1C[NH2+]CCN1C(=O)OCc1ccccc1	0
ZINC39952703	CC[C@H]1CN(CCN1C(=O)OC(C)(C)C)c1ccc(cc1)C(=O)[O-]	0
ZINC39954922	CCOC(=O)c1c(nn(c1N)c1ccc(c(c1)Cl)F)C1CCCC1	0
ZINC39954933	CCOC(=O)c1c(nn(c1N)c1ccncc1)C1CCCC1	0
ZINC39955411	COCCCNC(=O)[C@@H]1NC(=NO1)C1=CC2=CC=N[C@@H]2C=C1	0
ZINC39955507	Cc1ccnc(c1)n1c(c(c(n1)[C@H]1CCCO1)C#N)N	0
ZINC39956053	CC(C)c1cnn2c1nc(cc2Cl)c1cccs1	0
ZINC39956973	CC(C)(C)OC(=O)N[C@@H](c1ccc(cc1F)Br)C(=O)[O-]	0
ZINC39957083	c1ccc(cc1)COC(=O)N[C@H](c1ccccc1[N+](=O)[O-])C(=O)[O-]	0
ZINC39957951	CCOc1ccc(cc1[C@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N)Br	0
ZINC39959481	C1CC[NH+](CC1)CCNC(=O)[C@@H]1NC(=NO1)C1=CC=C[C@@H]2C1=CC=N2	0
ZINC39960370	CCOc1ccc(cc1Br)[C@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N	0
ZINC39963576	Cc1cc(=O)c2cccc(c2n1CC(=O)Nc1ccccc1Cl)F	0
ZINC39963942	CCSC1=NC(=O)[C@@H]2[C@H](CC(=O)NC2=N1)C(=O)Nc1ccccc1	0
ZINC39964279	CCCC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccccc1C	0
ZINC39964281	CCCC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccccc1C	0
ZINC39969349	COC[C@H]1C(=C([NH+]=N1)N)c1ccc(c(c1)OC)OC	0
ZINC39969958	c1cc2c(cc1[C@H]1CC(=O)NC3=NC(=NC(=O)[C@H]13)N)OCO2	0
ZINC39975884	C[C@@H]1[C@H](CC(=[N+]1CCc1c2ccccc2[nH]c1)C)C(=O)[O-]	0
ZINC39977292	Cc1ccc(cc1)SCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)C(C)C	0
ZINC39978840	COc1ccc(cc1[C@H]1N=[NH+]C(=S)N1N)Cl	0
ZINC39980141	CC1=C2[C@@H](N=N1)OC(=C(C12CCOCC1)C#N)N	0
ZINC39992181	C[C@@H]1C(=C(C(=N1)C(=O)Cn1cnc2ccc(cc2c1=O)Br)C)C(=O)C	0
ZINC39994855	CCCCOc1ccc(cc1)/C=C(/C#N)\C(=N\c1nnc(s1)SC)\[O-]	0
ZINC39995517	c1cc(sc1)CCNC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC40003028	CC1=C2C(=NC(=NC2=O)CSC)S[C@H]1C(=O)NC1CCCCCC1	0
ZINC40009218	CN1CCC(=NNC(=O)C2=NN=C(C2)c2ccc(cc2)OC)CC1	0
ZINC40009842	CC(C)OC(=O)C[C@@H](c1ccccc1Cl)NC(=O)[C@@H]1CCCO1	0
ZINC40010163	c1ccc2c(c1)nc1n2c(cc(n1)N)[O-]	0
ZINC40024080	c1cc(ccc1CCNC(=O)NCc1ccc(cc1)S(=O)(=O)N)Cl	1
ZINC40024267	C1C[C@H](OC1)CSc1nc(nc(n1)N)N	0
ZINC40024354	C(CO)CO[C@@H]1C(=C([NH+]=N1)N)C#N	0
ZINC40024355	C(CO)CO[C@H]1C(=C([NH+]=N1)N)C#N	0
ZINC40025013	C[N@@H+](CCC(=O)Nc1ccccc1F)Cc1ccc2c(c1)OCCO2	0
ZINC40030620	c1ccc(cc1)CN1CCO[C@@H](C1)CNS(=O)(=O)c1cccc(c1)F	0
ZINC40039270	C[C@H](C(=O)N[C@H](CC(C)C)C(=O)OC)Oc1ccc(cc1)OC	0
ZINC40039902	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)[N-][C@@H](c1ccccc1)c1ccccn1	0
ZINC40039915	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)[N-][C@@H](C)c1ccc(cc1)n1cncn1	0
ZINC40040195	CS(=O)(=O)[N-]c1cccc(c1)C[NH2+]Cc1ccc(cc1Cl)Cl	0
ZINC40056979	C[C@@H](c1cc2ccccc2o1)N(C)C(=O)/C=C/c1ccc(cc1)F	0
ZINC40057182	Cc1cc(on1)NC(=O)CN(C)[C@H](C)c1ccc(cc1)S(=O)(=O)C	0
ZINC40073539	CCCn1c2ccccc2nc1NC(=O)[C@H]1CC(=O)N(C1)C(C)C	0
ZINC40082553	c1c(cncc1Br)C(=O)NCCSC1CCCC1	0
ZINC40083101	c1ccc2c(c1)CCN(C2)CCCNc1ccc(cn1)[N+](=O)[O-]	0
ZINC40088490	Cc1cc(ccc1NC(=O)c1ccc(o1)c1ccccc1Cl)C(=O)N	0
ZINC40088644	c1ccn2c(c1)nc(c2C[NH2+]Cc1ccc2c(c1)OCO2)Cl	0
ZINC40093403	Cc1csc(n1)NC(=O)CCOCC(C)C	0
ZINC40094992	Cc1ccc(c(c1)NC(=O)NCc1ccccc1COC)C	0
ZINC40104057	CCCCCC[C@H](C)NC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC40105712	Cc1c(c(on1)C)S(=O)(=O)NCCO[C@H]1CCCC[C@H]1C	0
ZINC40106289	CC[C@@H](C)NC(=O)CS(=O)(=O)Cc1ccc(cc1)C(=O)N1CCCC1	0
ZINC40114052	Cc1ccc(cc1)C(=O)/C=C/c1c([nH]nc1C)C	0
ZINC40123112	COc1ccc(cc1)NC(=O)c1c(cnc(n1)N1CCOCC1)Cl	0
ZINC40134552	C[C@H](C(=O)NC1CC1)Sc1[nH]c2cc(ccc2n1)C(F)(F)F	0
ZINC40134920	C#CCN1CCCC[C@H]1/C(=N/CCc1ccccc1)/O	0
ZINC40142973	CN(c1ccccc1C(=O)Nc1cccc(c1)Br)C(=O)C1CC1	0
ZINC40143500	Cc1c(c(c(o1)C)S(=O)(=O)N)C(=O)NCCc1ccc(cc1Cl)Cl	1
ZINC40149677	CN(CCOc1ccccc1Cl)Cc1cc(sc1)[N+](=O)[O-]	0
ZINC40151557	CN(CCCNC(=O)Nc1cccc(c1)S(=O)(=O)N)CC(F)(F)F	1
ZINC40158177	C[C@H](c1ccccc1F)[N@@H+](CN1C(=O)CC2(C1=O)CCCC2)C1CC1	0
ZINC40159352	c1ccc(c(c1)OCCOc1ccc(cc1)c1nnco1)Cl	0
ZINC40161790	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCOc1ccccc1Cl	0
ZINC40163832	C[C@H](c1nc2ccccc2n1CCOC)N	0
ZINC40163837	CCOCCCn1c2ccccc2nc1[C@@H](C)N	0
ZINC40166393	c1ccnc(c1)[N-]S(=O)(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC40166640	CCCOC(=S)N[C@@H]1CCS(=O)(=O)C1	0
ZINC40166898	CCCCCSC(=S)N[C@H]1CS(=O)(=O)C=C1	0
ZINC40168144	C1[C@H](C=CS1(=O)=O)NC(=O)OCCO	0
ZINC40168268	C1CS(=O)(=O)C[C@@H]1CNC(=S)OC[C@H]1CO1	0
ZINC40168508	C1[C@@H]([C@@H](CS1(=O)=O)Cl)NC(=S)OCCOCCO	0
ZINC40172255	CCSc1nnc(n1[C@@H](C)C(=O)Nc1nc2ccc(cc2s1)C)N	1
ZINC40172479	CC[C@@H](C(=O)Nc1c(c(c(o1)C)C)C#N)n1c(nnc1SCC)N	1
ZINC40175841	CCOC(=O)Cc1[nH]nc(n1)c1cccc(c1)N	0
ZINC40177444	CC(C)Sc1nnc(c(=O)n1N)Cc1ccc(cc1)O	0
ZINC40190959	C[C@@H](c1nc2ccccc2n1CC(=O)OC(C)C)NC(=O)C=C	0
ZINC40215689	CCCC(=O)N[C@@H](C)c1cccc(c1)S(=O)(=O)N	1
ZINC40218539	CN(CC(=O)N)C(=O)c1ccc(s1)Br	0
ZINC40223471	c1ccc(cc1)OCC(=O)NCCS(=O)(=O)N	1
ZINC40232025	CC[C@H](C)c1ccc(cc1)OCCn1c2ccccc2nc1COC	0
ZINC40239100	C[C@@H](C(=O)C)n1c2ccccc2[nH+]c1c1ccco1	0
ZINC40239817	C[NH+](C)CCOc1ccc(nc1)N	0
ZINC40240367	C[NH+](C)CCCOC1CC[NH2+]CC1	0
ZINC40267419	CC1(Cc2c(sc3c2c(nc(=O)n3Cc2ccc(cc2)Cl)N)CO1)C	0
ZINC40276544	CCCCn1c2ccccc2nc1CNC(=O)c1ccc(cc1)C	0
ZINC40283224	c1ccc2c(c1)[C@H](C(=O)N2)Cc1cc2c(c(c1)Cl)OCO2	0
ZINC40284221	Cc1ccc(cc1n1cnnn1)C(=O)Nc1nnc(s1)[C@@H]1CCCO1	0
ZINC40285499	CC1(Cc2c(sc3c2c(nc(=O)n3CCC[NH+](C)C)N)CO1)C	0
ZINC40298605	C[C@@H](c1[nH+]c2ccccc2n1CC(=O)N)NC(=O)COC	0
ZINC40299061	CC(=O)NCCc1nc2ccccc2n1CC(=O)N	1
ZINC40299061	CC(=O)NCCc1[nH+]c2ccccc2n1CC(=O)N	1
ZINC40299734	Cc1cccc(c1)C(=O)NCCc1nc2ccccc2n1CC(=O)N	1
ZINC40300098	COCC(=O)NCCCc1nc2ccccc2n1CC(=O)N	0
ZINC40300201	c1ccc2c(c1)nc(n2CC(=O)N)CCCNC(=O)[C@H]1CCCO1	0
ZINC40345911	CCOCC(=O)NNC(=O)c1cnc2ccccc2c1N	0
ZINC40351639	c1cnccc1c1nc(on1)C[N@@H+]1CC[C@H](CC1)N	0
ZINC40352357	COc1cc(cc(c1OC[C@@H](c1ccc(cc1)Br)O)N)CO	0
ZINC40352700	CCC[C@@H](C(=O)c1cc(c(cc1OC)C)OC)Oc1ccccc1N	1
ZINC40352817	CCC[C@@H](C(=O)c1ccc(c(c1)C)OC)Oc1ccccc1N	1
ZINC40353119	CCC[C@H](C(=O)c1ccc(cc1)C)Oc1cccc(c1)N	1
ZINC40353575	c1ccc2cc(ccc2c1)C(=O)COc1cccc(c1)N	0
ZINC40353882	CCC[C@@H](C(=O)c1cc(c(cc1OC)C)OC)Oc1ccc(cc1)N	1
ZINC40354307	CC[C@H](C(=O)c1ccc(cc1)C(C)C)Oc1ccc(cc1N)C	0
ZINC40354394	Cc1ccc(c(c1)C)C(=O)[C@H](C)Oc1ccc(cc1N)C	0
ZINC40378312	CC/C=C(/C)\C(=O)NCc1cccc(c1)S(=O)(=O)N	1
ZINC40385518	CCc1ccc(cc1)NC(=S)c1c(nc([nH]c1=O)N1CCOCC1)N	0
ZINC40389453	CCOCCCn1c([nH+]c2c1cccc2)C	0
ZINC40390096	CCc1nc2ccccc2n1C[C@H]1CCCO1	0
ZINC40390205	c1ccc2c(c1)nc(n2C[C@@H]1CCCO1)[C@H]1CCCO1	0
ZINC40395857	c1cc(ccc1c1cnn2c1nnc1c2ccn(c1=O)NC(=S)N)Cl	0
ZINC40398604	CCCn1ccc2c(c1=O)cc1c(n2)ccn(c1=O)N	0
ZINC40398634	c1cn(c(=O)c2c1nc1ccn(c(=O)c1c2)N)C[C@@H]1CCCO1	0
ZINC40398638	c1cn(c(=O)c2c1nc1ccn(c(=O)c1c2)N)CCN1CCOCC1	0
ZINC40401178	C[C@H](c1nc2cc(ccc2n1CCO)Cl)N	0
ZINC40402195	c1cc2c(cc1C(F)(F)F)nc(n2CCCO)[C@@H]1CCCO1	0
ZINC40402985	C[C@@H](c1nc2cc(ccc2n1CCCOC)C(F)(F)F)N	0
ZINC40402999	COCCCn1c2cc(ccc2nc1[C@@H]1CCC[NH2+]1)Cl	0
ZINC40403449	CCOCCCn1c2ccc(cc2nc1[C@@H](C)N)C(F)(F)F	0
ZINC40403986	CC[C@@H](C)c1nc2cc(ccc2n1CCC[NH+](C)C)C(F)(F)F	0
ZINC40404377	C[C@H](c1nc2cc(ccc2n1CCC[NH+](C)C)C(F)(F)F)N	0
ZINC40404803	COCCn1c2cc(ccc2nc1[C@@H]1CCCO1)Cl	0
ZINC40404831	C[C@H](c1nc2cc(ccc2n1CCOC)C(F)(F)F)N	0
ZINC40404842	COCCn1c2ccc(cc2nc1[C@H]1CCC[NH2+]1)Cl	0
ZINC40404851	C[C@@H](c1nc2ccc(cc2n1CCOC)Cl)N	0
ZINC40405276	CCOCCn1c2ccc(cc2nc1CN)C(F)(F)F	0
ZINC40405281	CCOCCn1c2ccc(cc2nc1[C@H](C)N)C(F)(F)F	0
ZINC40405962	Cc1nc2cc(ccc2n1CCCN1CCOCC1)Cl	0
ZINC40405988	c1cc2c(cc1Cl)nc(n2CCC[NH+]1CCOCC1)CO	0
ZINC40406683	CCCC[NH+](CCCC)CCCn1c2cc(ccc2nc1[C@@H](C)N)Cl	0
ZINC40408186	CC[C@@H](C)n1c2ccc(cc2nc1[C@@H](C)[NH3+])C(F)(F)F	0
ZINC40409055	CC(C)[C@H](C[NH2+]C)N	0
ZINC40409416	c1cc2c(cc1C(F)(F)F)nc(n2C[C@H]1CCCO1)CN	0
ZINC40412851	CN(C)c1cccc(c1)C(=O)NCCC(=O)OC	0
ZINC40417669	C[C@@H](c1nc2ccc(cc2n1CC(C)C)Cl)O	0
ZINC40417836	c1ccc(cc1)Cc1nc2ccc(cc2n1Cc1ccccc1)Cl	0
ZINC40428625	c1cc(sc1)CCNc1c(c(ncn1)Cl)N	0
ZINC40430090	C[C@@H]1CCC[C@H](C1)OC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC40435379	CC(C)(C)OC(=O)C(=S)N	0
ZINC40442803	C1CC1CCC(=O)N	0
ZINC40448679	COCCNc1c(cnc(n1)SC)CO	0
ZINC40448911	CCc1cc(c([nH]1)C(=O)OCC)N	0
ZINC40450041	C1C[C@@H](OC1)Cn1c2c(c(nc(n2)CO)N)nn1	0
ZINC40451254	c1cc(ccc1C(=O)O[C@H](CCCl)C(=O)c1ccc(cc1)Cl)N	0
ZINC40460735	CC(C)(C)NC(=O)c1ccc(cc1)NC(=O)N	0
ZINC40460950	CCCn1c(=O)ccc(n1)C(=O)N(CC)Cc1ccc(s1)Cl	0
ZINC40463255	COc1ccc(cc1OC)[C@H](CNC(=O)C1CCC1)N1CCOCC1	0
ZINC40463309	CC(C)(C)c1cc(n(n1)C)NC(=O)CCC(=O)c1cccs1	0
ZINC40463419	C[C@@H]1C[N@@H+](C[C@@H](O1)C)[C@@H](C)c1nnc(o1)c1cccs1	0
ZINC40464630	CCc1c(snn1)C(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC40465856	c1cc(c[n+](c1)[C@H]1[C@H]([C@H]([C@H](O1)CO[P@@](=O)(O)[O-])O)O)C(=O)N	0
ZINC40465998	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)c1nnc(o1)c1cccc(c1)Cl	0
ZINC40466397	Cc1ccc(cc1)/C(=N/OCC(=O)Nc1ccccc1)/N	1
ZINC40477326	CN(C)c1nc(nc(n1)N)C[N@H+]1CC[C@@H](CC1)OCc1ccccc1	0
ZINC40477460	C[C@@H](c1nc(nc(n1)Nc1ccccc1)N)[NH2+]CC=C	0
ZINC40477593	COC1CCN(CC1)C(=O)c1ccc2c(c1)CCC(=O)N2	0
ZINC40481474	Cc1c(c(n(n1)C)Cl)C(=O)NCc1ccco1	0
ZINC40481492	CCOc1ccc(cc1OCC)N[C@@H](c1ccccc1)C(=O)N	1
ZINC40488215	C[C@@H](c1ccc(c(c1)F)F)[N-]S(=O)(=O)N1CCOCC1	0
ZINC40489114	Cc1cc(c2ccccc2[nH+]1)N1CCC(CC1)C(=O)N	0
ZINC40489123	c1ccc2c(c1)ncc(n2)N1CCc2c(sc(c2C#N)N)C1	0
ZINC40489294	Cn1ccnc1[C@@](CC(=O)NC[C@@H]1CCCO1)(C(F)(F)F)O	0
ZINC40496571	CCCc1nc(on1)[C@@H](C)Sc1nnnn1C[C@H]1CCCO1	0
ZINC40496583	COC(=O)c1ccc(cc1)C[N@H+](Cc1ccc(cc1)C(=O)N)C1CC1	0
ZINC40497369	CCNC(=O)CN1CCN(CC1)S(=O)(=O)N1CCOCC1	0
ZINC40497738	c1c(nc(nc1Cl)N)N1CCN(CC1)C[C@@H]1CCCO1	0
ZINC40497777	c1c(nc(nc1Cl)N)N1CCC(CC1)C(=O)N1CCCC1	0
ZINC40497797	c1c(nc(nc1Cl)N)NC[C@H]([C@@H]1CCOC1)N1CCOCC1	0
ZINC40497799	c1c(nc(nc1Cl)N)NC[C@H]([C@H]1CCOC1)[NH+]1CCOCC1	0
ZINC40498459	CCc1c(cnn1c1cccc(c1)C)C(=O)N1CCO[C@@H](C1)C	0
ZINC40504376	C[C@H]([C@H]1CCCO1)NC(=O)c1ccc(cc1)N1CCNC1=O	0
ZINC40510183	CCOC(=O)CCC(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC40511152	C[C@@H]1C[N@@H+](C[C@@H](O1)C)[C@@H](C)CNc1cc(nc(n1)N)Cl	0
ZINC40511243	C[C@@H](c1nc(nc(n1)N(C)C)N)N1CCO[C@@H](C1)c1ccccc1	0
ZINC40513834	c1cc(sc1)CCNC(=O)CCSC(F)(F)F	0
ZINC40513847	c1ccc(c(c1)[C@@H](CC(=O)NC[C@@H]1CCCO1)NC(=O)N)F	0
ZINC40520210	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)CCNc1cc(nc(n1)N)Cl	0
ZINC40520714	C[C@@H](CNC(=O)NC[C@H]1COc2ccccc2O1)N1CCOCC1	0
ZINC40520983	CS(=O)(=O)N1CCC[C@H](C1)C(=O)NCCCOCc1ccco1	0
ZINC40523831	Cc1ccc(c(c1)S(=O)(=O)N1Cc2ccccc2C[C@@H]1C(=O)N)F	0
ZINC40525184	CCOCCOCc1cccc(c1)CNC(=O)c1c(nccn1)N	0
ZINC40526620	Cc1ccc(cc1I)NC(=O)N[C@H](C)CO	0
ZINC40528031	Cn1cc(cn1)S(=O)(=O)N(C)CCOc1cccc(c1)Cl	0
ZINC40528996	C[C@@H](C(=O)N)S(=O)(=O)Cc1coc(n1)c1cccc(c1)Cl	0
ZINC40535717	C[C@@H]1C[C@@H](C[N@@H+](C1)CCNC(=O)c1c(nccn1)N)C	1
ZINC40538340	CCCOc1ccc2cc(ccc2c1)S(=O)(=O)N	0
ZINC40538344	COc1ccc2cc(ccc2c1)S(=O)(=O)N	0
ZINC40539908	CN(CCCNC(=O)N[C@H]1CCS(=O)(=O)C1)c1ccccc1	0
ZINC40540698	COCC(=O)N1CC[NH+](CC1)Cc1ncc(o1)c1cccc(c1)Cl	0
ZINC40540703	Cc1ccc(c(c1)C)c1nc(co1)CN1CCN(CC1)C(=O)COC	0
ZINC40541614	Cc1ccc2c(c1C)oc(n2)c1cc(cc(c1O)C)N	0
ZINC40541684	Cc1ccc(s1)CNC(=O)c1cc([nH]n1)C1CC1	0
ZINC40542610	c1cnc(nc1N)C1CCS(=O)(=O)CC1	0
ZINC40543282	CCc1ccc2c(c1)[nH]c(n2)[C@@H]1CCC[NH2+]1	0
ZINC40545198	Cc1cccc2c1O[C@@]1(N2)C=C(OC(=C1C#N)N)C	0
ZINC40546314	Cc1cc2c(c(c1C)Br)O[C@]1(N2)C=C(OC(=C1C(=O)N)N)C	0
ZINC40546406	c1ccc(cc1)COC(=O)NCCC(=O)NN	0
ZINC40553871	Cn1c2ccccc2n(c1=O)CC(=O)N1CCO[C@H]2[C@H]1CCCC2	0
ZINC40554321	COC(=O)c1c(ccs1)NC(=O)N1CCC(CC1)CC(=O)N	0
ZINC40555705	c1ccc2c(c1)ncc(n2)N1CCc2c(sc([nH+]2)N)C1	0
ZINC40564700	COc1cc(cc(c1N)Br)C(=O)OC	0
ZINC40568394	CCOC(=O)c1c(c2c3c(c(nc2s1)Cc1cccs1)CCCC3)N	0
ZINC40568727	CCCc1cc2c(c(=O)[nH]1)[C@@H](C(=C(O2)N)C#N)c1ccc(cc1)F	0
ZINC40568784	CCCc1cc2c(c(=O)[nH]1)[C@H](C(=C(O2)N)C(=O)OC)c1ccncc1	0
ZINC40569165	CCCc1cc2c(c(=O)n1C)[C@H](C(=C(O2)N)C#N)c1cccc(c1)F	0
ZINC40570409	CCc1c2c(nc(c1C(=O)N)N)n(c(=O)n(c2=O)C)C	0
ZINC40571548	COC(=O)c1c(cc(c(c1Br)N)Br)Cl	0
ZINC40571798	CCOC(=O)C1CCN(CC1)c1c(c(ncn1)Cl)N	0
ZINC40571823	c1nc(c(c(n1)Cl)N)NCCC1=CCCCC1	0
ZINC40571894	c1cc(ncc1Cl)Nc1c(c(ncn1)Cl)N	0
ZINC40583275	c1cc(c(cc1C(F)(F)F)Nc1c(c(ncn1)NN)[N+](=O)[O-])Cl	0
ZINC40584424	C[C@H](COC)Nc1c(c(ncn1)Nc1ccc2c(c1)OCO2)[N+](=O)[O-]	0
ZINC40585919	CC(C)(C)NNc1c(c(ncn1)NC[C@H]1CCCO1)[N+](=O)[O-]	0
ZINC40586097	CCN(CCO)c1c(c(ncn1)N1CCc2c1cccc2)[N+](=O)[O-]	0
ZINC40589768	CC(C)(C)NNc1c(c(ncn1)Nc1cc(ccc1OC)Cl)[N+](=O)[O-]	0
ZINC40589934	Cc1ccc(cc1C)Nc1c(c(ncn1)N1CCOCC1)[N+](=O)[O-]	0
ZINC40590525	Cc1cc(ccc1Nc1c(c(ncn1)Nc1nccs1)[N+](=O)[O-])Cl	0
ZINC40596391	CCNc1c(c(ncn1)NN)[N+](=O)[O-]	0
ZINC40596846	CCCNc1c(c(ncn1)Nc1cccc2c1[nH+]c(cc2)C)[N+](=O)[O-]	0
ZINC40608710	c1cc(ccc1Nc1c(c(ncn1)N)[N+](=O)[O-])I	0
ZINC40609963	c1nc(c(c(n1)OC1CCCCC1)[N+](=O)[O-])N1CCOCC1	0
ZINC40612998	CC1CCN(CC1)c1c(c(ncn1)Nc1cc(ccc1F)F)[N+](=O)[O-]	0
ZINC40618207	CC[C@H](C)Nc1c(c(ncn1)N(CCC#N)CCC#N)[N+](=O)[O-]	0
ZINC40618808	CCOC(=O)C1CCN(CC1)c1c(c(ncn1)NN)[N+](=O)[O-]	0
ZINC40650161	c1ccc(cc1)Sc1c(c(ncn1)NC1CCCCCC1)[N+](=O)[O-]	0
ZINC40656804	c1nc(c(c(n1)NN)[N+](=O)[O-])NCCN1CCOCC1	0
ZINC40660442	c1cc(cnc1)Oc1c(c(ncn1)NCCN1CCOCC1)[N+](=O)[O-]	0
ZINC40661759	CCN(CCO)c1c(c(ncn1)N(CC)c1cccc(c1)C)N	0
ZINC40661778	CCN(c1cccc(c1)C)c1c(c(nc[nH+]1)NCCCOC)N	0
ZINC40662199	CN(Cc1ccccc1)c1c(c(ncn1)NCCc1ccccc1)N	0
ZINC40662312	CN(Cc1ccccc1)c1c(c(ncn1)NCCCOC)N	0
ZINC40662413	CN(Cc1ccccc1)c1c(c([nH+]cn1)Nc1ccc(cc1)Cl)N	0
ZINC40679564	CCN(c1ccccc1)c1c(c(ncn1)NCCCOC)N	0
ZINC40679983	CCCCc1ccc(cc1)Nc1c(c(nc[nH+]1)N(C)CCCC)N	0
ZINC40680154	CCCCc1ccc(cc1)Nc1c(c(ncn1)NN)N	0
ZINC40680287	CCCCc1ccc(cc1)Nc1c(c(nc[nH+]1)N[C@H](C)COC)N	0
ZINC40680291	CCCCc1ccc(cc1)Nc1c(c(ncn1)N[C@H](C)CC)N	0
ZINC40680341	Cc1cc(no1)Nc1c(c(nc[nH+]1)NC(C)(C)C)N	0
ZINC40680460	CC(C)(C)Nc1c(c(ncn1)N1CCN(CC1)c1cccc(c1)Cl)N	0
ZINC40680468	CCCCN(C)c1c(c(ncn1)NC(C)(C)C)N	0
ZINC40680508	CCOC(=O)[C@H]1CCCN(C1)c1c(c(ncn1)NC(C)(C)C)N	0
ZINC40680531	CC(C)(C)Nc1c(c(ncn1)NCCCOC)N	0
ZINC40680700	CC(C)(C)Nc1c(c(ncn1)Nc1ccc(cc1)OC(F)(F)F)N	0
ZINC40680724	C[C@@H](COC)Nc1c(c(ncn1)NC(C)(C)C)N	0
ZINC40680795	Cc1cc(no1)Nc1c(c(nc[nH+]1)NC[C@@H]1CCCO1)N	0
ZINC40680945	Cc1cc(no1)Nc1c(c(ncn1)NCCCOC)N	0
ZINC40681025	Cc1cccc2c1nc(s2)Nc1c(c(nc[nH+]1)Nc1cc(on1)C)N	0
ZINC40681090	Cc1cc(no1)Nc1c(c([nH+]cn1)Nc1cccc2c1ccc[nH+]2)N	0
ZINC40681113	Cc1ccc(nc1)Nc1c(c(nc[nH+]1)Nc1cc(on1)C)N	0
ZINC40681138	Cc1cc(no1)Nc1c(c(nc[nH+]1)NCC[NH+]1CCOCC1)N	0
ZINC40681394	Cc1ccc[nH+]c1Nc1c(c(ncn1)Oc1cc(cc(c1)C)C)N	0
ZINC40681839	CCCCN(C)c1c(c([nH+]cn1)Nc1cc(cc(c1)C)C)N	0
ZINC40682424	c1cc(c(cc1C(F)(F)F)Nc1c(c(nc[nH+]1)N1CCOCC1)N)Cl	0
ZINC40684180	Cc1ccc(c(c1)Nc1c(c(ncn1)N1CCOCC1)N)OC	0
ZINC40684342	Cc1ccc(cc1)Nc1c(c(ncn1)Nc1cc(ccc1OC)C)N	0
ZINC40684433	CCOc1c(c(ncn1)Nc1cc(ccc1OC)C)N	0
ZINC40684508	Cc1ccc(c(c1)Nc1c(c(nc[nH+]1)N[C@@H](C)COC)N)OC	0
ZINC40684558	Cc1ccc(c(c1)Nc1c(c(ncn1)n1c(cc(n1)C)C)N)OC	0
ZINC40684630	CCCNc1c(c(ncn1)Nc1ccc2c(c1)OCO2)N	0
ZINC40685125	C[C@H](COC)Nc1c(c([nH+]cn1)Nc1ccc2c(c1)OCO2)N	0
ZINC40685213	Cc1cccc(n1)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40685277	Cc1ccc(cc1Nc1c(c(ncn1)Nc1cccc([nH+]1)C)N)Cl	0
ZINC40685305	Cc1cccc(n1)Nc1c(c(nc[nH+]1)NCC=C)N	0
ZINC40685378	Cc1cccc(n1)Nc1c(c(ncn1)N1CCCC[C@H]1C)N	0
ZINC40685454	Cc1cccc([nH+]1)Nc1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40685722	Cc1cccc([nH+]1)Nc1c(c(ncn1)NCCC(C)C)N	0
ZINC40685795	Cc1cccc(n1)Nc1c(c(nc[nH+]1)N[C@H](C)COC)N	0
ZINC40685795	Cc1cccc([nH+]1)Nc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40685862	Cc1cccc(n1)Nc1c(c([nH+]cn1)n1c2ccccc2nn1)N	0
ZINC40685949	CCCCNc1c(c(ncn1)NCc1ccc2c(c1)OCO2)N	0
ZINC40686424	CC(C)c1ccc(cc1)Nc1c(c(nc[nH+]1)NCc1cccnc1)N	0
ZINC40686456	c1cc(cnc1)CNc1c(c(ncn1)N1CCOCC1)N	0
ZINC40686655	COCCNc1c(c(ncn1)NCc1cccnc1)N	0
ZINC40686741	c1cc(cnc1)CNc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40686805	c1cnccc1Nc1c(c(nc[nH+]1)NC[C@@H]1CCCO1)N	0
ZINC40686824	Cc1ccnc(c1)Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40686825	Cc1c(cccc1Cl)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686835	Cc1cc(ccc1Nc1c(c(nc[nH+]1)NC[C@@H]1CCCO1)N)Cl	0
ZINC40686845	CC(=O)c1cccc(c1)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686859	CC(C)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686863	C=CCNc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686877	c1nc(c(c(n1)N1CCCC1)N)NC[C@@H]1CCCO1	0
ZINC40686885	c1ccc(cc1)CCNc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686893	CC(C)c1ccc(cc1)Oc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686912	C[C@@H]1CCN(CC1)c1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40686916	c1nc(c(c(n1)N1CCN(CC1)CCO)N)NC[C@H]1CCCO1	0
ZINC40686916	c1nc(c(c(n1)N1CC[N@H+](CC1)CCO)N)NC[C@H]1CCCO1	0
ZINC40686917	C[C@]12C[C@H](CC(C1)(C)C)N(C2)c1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686922	CCN(CCO)c1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40686926	c1nc(c(c(n1)N(CCC#N)CCC#N)N)NC[C@H]1CCCO1	0
ZINC40686941	COc1ccc(c(c1)OC)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686945	Cc1cccc(c1C)Nc1c(c(nc[nH+]1)NC[C@@H]1CCCO1)N	0
ZINC40686948	Cc1ccc(c(c1)C)Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40686949	c1nc(c(c(n1)N[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)N)NC[C@@H]1CCCO1	0
ZINC40686953	c1nc(c(c(n1)NC[C@@H]1CCCO1)N)NCC[NH+]1CCCCC1	0
ZINC40686956	c1nc(c(c(n1)NC[C@H]1CCCO1)N)NCCCN1CCOCC1	0
ZINC40686957	C[N@H+]1CCN(CC1)Nc1c(c(nc[nH+]1)NC[C@@H]1CCCO1)N	0
ZINC40686958	C[N@H+]1CCN(CC1)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40686963	CN(c1ccccc1)c1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686977	c1cc(cnc1)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686983	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687007	c1cc(ncc1Br)Nc1c(c(nc[nH+]1)NC[C@@H]1CCCO1)N	0
ZINC40687015	c1ccc(cc1)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687018	Cc1ccccc1Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40687026	Cc1cccc(c1)Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40687034	c1cc(ccc1Nc1c(c(ncn1)NC[C@H]1CCCO1)N)Cl	0
ZINC40687044	CCOc1ccc(cc1)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687067	c1nc(c(c([nH+]1)NN)N)NC[C@@H]1CCCO1	0
ZINC40687109	c1cc(oc1)C(=O)NNc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687131	CC(C)(C)NNc1c(c(nc[nH+]1)NC[C@@H]1CCCO1)N	0
ZINC40687132	CC(C)(C)NNc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687137	c1cc(c(cc1Br)F)Nc1c(c(nc[nH+]1)NC[C@@H]1CCCO1)N	0
ZINC40687138	c1cc(c(cc1Br)F)Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40687139	c1cc(cc(c1)Br)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687160	Cc1ccc(nc1)Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40687179	c1cc(c(cc1F)Nc1c(c(nc[nH+]1)NC[C@@H]1CCCO1)N)F	0
ZINC40687182	c1cc(c(cc1F)F)Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40687184	c1cc(c(cc1Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N)F)F	0
ZINC40687188	c1nc(c(c(n1)NC[C@H]1CCCO1)N)NCC[NH+]1CCOCC1	0
ZINC40687204	CC[C@H](C)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687207	c1cn(cn1)CCCNc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687229	COc1ccccc1Oc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40687277	CCNc1c(c(ncn1)N1CCc2c1cccc2)N	0
ZINC40687290	c1ccc2c(c1)CCN2c1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40687334	COCCCNc1c(c(ncn1)N1CCc2c1cccc2)N	0
ZINC40687383	Cc1ccc(cc1)Sc1c(c(ncn1)N1CCc2c1cccc2)N	0
ZINC40687458	c1ccc2c(c1)CCN2c1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40687508	c1c[nH+]ccc1Nc1c(c(ncn1)NC1CCCCC1)N	0
ZINC40687534	C[C@H]1CCCCN1c1c(c(ncn1)Nc1cc[nH+]cc1)N	0
ZINC40687549	CCOC(=O)[C@@H]1CCCN(C1)c1c(c([nH+]cn1)Nc1ccncc1)N	0
ZINC40687558	c1cnccc1Nc1c(c(nc[nH+]1)NCCC1=CCCCC1)N	0
ZINC40687560	c1cnccc1Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40687601	c1cc(ccc1Nc1c(c(nc[nH+]1)Nc1cc[nH+]cc1)N)I	0
ZINC40687681	C[C@@H](COC)Nc1c(c(ncn1)Nc1cc[nH+]cc1)N	0
ZINC40687731	CCCNc1c(c(ncn1)Oc1ccc2ccccc2c1)N	0
ZINC40687955	CCNc1c(c(ncn1)Nc1cccc(c1)OC)N	0
ZINC40687965	COc1cccc(c1)Nc1c(c(ncn1)N)N	0
ZINC40687968	COc1cccc(c1)Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40688005	Cc1cccc(c1C)Nc1c(c(ncn1)Nc1cccc(c1)OC)N	0
ZINC40688136	COc1cccc(c1)Nc1c(c(ncn1)NCCCn1ccnc1)N	0
ZINC40688136	COc1cccc(c1)Nc1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40688193	CCc1ccccc1Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40688197	CCc1ccccc1Nc1c(c(ncn1)N1CC[NH+](CC1)CC)N	0
ZINC40688442	CCc1ccc(cc1)Nc1c(c(ncn1)N(CCOC)CCOC)N	0
ZINC40688459	CCc1ccc(cc1)Nc1c(c(ncn1)NCCCOC)N	0
ZINC40688459	CCc1ccc(cc1)Nc1c(c(nc[nH+]1)NCCCOC)N	0
ZINC40688514	CCc1ccc(cc1)Nc1c(c(ncn1)NCCOC)N	0
ZINC40688858	CC(C)Nc1c(c(ncn1)Oc1ccc(cc1)C(=O)OC)N	0
ZINC40688864	CCN(CC)c1c(c(ncn1)Oc1ccc(cc1)C(=O)OC)N	0
ZINC40700646	C[C@H]1CCCCN1c1c(c(ncn1)Oc1ccc(cc1)C(=O)OC)N	0
ZINC40700939	Cc1cccc(c1C)Nc1c(c(ncn1)Nc1cc(cc(c1)Cl)Cl)N	0
ZINC40701154	c1c(cc(cc1Cl)Cl)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40701167	CC[C@H](C)Nc1c(c([nH+]cn1)Nc1cc(cc(c1)Cl)Cl)N	0
ZINC40701310	Cc1cc[nH+]c(c1)Nc1c(c(ncn1)NCCC1=CCCCC1)N	0
ZINC40701439	Cc1cc[nH+]c(c1)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40701632	Cc1c(cccc1Cl)Nc1c(c(ncn1)Nc1cccc(c1)Br)N	0
ZINC40701652	Cc1c(cccc1Cl)Nc1c(c(ncn1)Nc1cc(ccc1F)F)N	0
ZINC40701656	Cc1c(cccc1Cl)Nc1c(c(nc[nH+]1)NCCN1CCOCC1)N	0
ZINC40701684	Cc1c(cccc1Cl)Nc1c(c(ncn1)n1cnc2c1cccc2)N	0
ZINC40701700	CCCCNc1c(c([nH+]cn1)Nc1ccccc1C(F)(F)F)N	0
ZINC40701727	CCCCN(C)c1c(c(ncn1)Nc1ccccc1C(F)(F)F)N	0
ZINC40701814	COCCNc1c(c([nH+]cn1)Nc1ccccc1C(F)(F)F)N	0
ZINC40701919	CCCNc1c(c([nH+]cn1)N(CC)c1cccc2c1cccc2)N	0
ZINC40702361	COCCCNc1c(c(ncn1)Nc1cc(ccc1OC)Cl)N	0
ZINC40702602	COc1ccc(cc1Nc1c(c(nc[nH+]1)NC1CCCCCC1)N)Cl	0
ZINC40702603	C[C@@H](COC)Nc1c(c(ncn1)Nc1cc(ccc1OC)Cl)N	0
ZINC40702682	CCNc1c(c(ncn1)Nc1ccc(c(c1)C)C)N	0
ZINC40702786	Cc1ccc(c(c1)C)Nc1c(c(ncn1)Nc1ccc(c(c1)C)C)N	0
ZINC40702800	Cc1ccc(cc1C)Nc1c(c(nc[nH+]1)NCCCOC)N	0
ZINC40703033	Cc1ccc(cc1C)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40703181	CC[C@H]1CCCCN1c1c(c(ncn1)Nc1ccc(cc1C)Cl)N	0
ZINC40703187	Cc1cc(ccc1Nc1c(c(ncn1)N(CC(C)C)CC(C)C)N)Cl	0
ZINC40703195	Cc1cc(ccc1Nc1c(c(nc[nH+]1)N(CCOC)CCOC)N)Cl	0
ZINC40703542	Cc1ccc(cc1Cl)Nc1c(c(ncn1)NC(C)C)N	0
ZINC40703547	Cc1ccc(cc1Cl)Nc1c(c(nc[nH+]1)NCC=C)N	0
ZINC40703654	Cc1ccc(cc1Cl)Nc1c(c(ncn1)N(C)c1ccccc1)N	0
ZINC40703879	Cc1ccc(cc1Cl)Nc1c(c(nc[nH+]1)N[C@@H](C)COC)N	0
ZINC40703881	Cc1ccc(cc1Cl)Nc1c(c(nc[nH+]1)N[C@H](C)COC)N	0
ZINC40704245	CC(C)CCNc1c(c(ncn1)Nc1ccc(c(c1)Cl)Cl)N	0
ZINC40704391	Cc1ccc(c(c1)Nc1c(c(nc[nH+]1)N1CCOCC1)N)C	0
ZINC40704438	CCN(CCO)c1c(c([nH+]cn1)Nc1cc(ccc1C)C)N	0
ZINC40704570	Cc1ccc(c(c1)Nc1c(c(nc[nH+]1)Nc1nc(c(s1)C)C)N)C	0
ZINC40704588	Cc1ccc(c(c1)Nc1c(c(ncn1)NCCOC)N)C	0
ZINC40704588	Cc1ccc(c(c1)Nc1c(c(nc[nH+]1)NCCOC)N)C	0
ZINC40704703	Cc1ccc(c(c1)Nc1c(c(ncn1)NC1CCCC1)N)C	0
ZINC40704966	Cc1ccc(cc1Nc1c(c(ncn1)NCCOC)N)Cl	0
ZINC40705044	Cc1ccc(cc1Nc1c(c(ncn1)Oc1ccc(c(c1)C)Cl)N)Cl	0
ZINC40705093	Cc1ccc(cc1Nc1c(c(nc[nH+]1)N[C@H](C)COC)N)Cl	0
ZINC40705591	CN(C)c1c(c(ncn1)Nc1cc(cc(c1)C(=O)OC)C(=O)OC)N	0
ZINC40706327	C[C@@H](COC)Nc1c(c(ncn1)Nc1ccc(cc1)C(C)C)N	0
ZINC40706371	CC(C)c1ccc(cc1)Nc1c(c(nc[nH+]1)NCCc1cccs1)N	0
ZINC40706521	CCCCNc1c(c([nH+]cn1)NN(C)C)N	0
ZINC40706563	CCCCNc1c(c(ncn1)Nc1ccccc1Br)N	0
ZINC40706573	CCCCNc1c(c(ncn1)Nc1ccc(cc1)C)N	0
ZINC40706589	CCCCNc1c(c(ncn1)Nc1ccc(cc1)C(=O)OC)N	0
ZINC40706645	CCCCNc1c(c(ncn1)NNC(=O)c1ccncc1)N	1
ZINC40706739	CCCCNc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40706765	CCCCNc1c(c(ncn1)Nc1cccnc1Cl)N	0
ZINC40706777	CCCCNc1c(c([nH+]cn1)Nc1cccc2c1ccc(n2)C)N	0
ZINC40706795	CCCNc1c(c(ncn1)NC)N	0
ZINC40706809	CCN(CC)c1c(c(ncn1)NC)N	0
ZINC40706827	CNc1c(c(ncn1)N1CCN(CC1)c1ccccc1)N	0
ZINC40706899	CNc1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40706899	CNc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40706936	CNc1c(c([nH+]cn1)Nc1ccccc1C(=O)OC)N	0
ZINC40707186	CNc1c(c(ncn1)n1cnc2c1cccc2)N	0
ZINC40707318	CCNc1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40707324	CCNc1c(c([nH+]cn1)Nc1cccnc1)N	0
ZINC40707377	CCNc1c(c(ncn1)Nc1ccc(cc1)C)N	0
ZINC40707423	CCNc1c(c(ncn1)Nc1nc2ccc(cc2s1)OC)N	0
ZINC40707425	CCNc1c(c(ncn1)NNC(=O)c1ccccc1C)N	1
ZINC40707504	CCNc1c(c([nH+]cn1)Nc1ccc(cn1)C)N	0
ZINC40707647	CCCNc1c(c(ncn1)N1CCC[C@H](C1)C)N	0
ZINC40707669	CCCNc1c(c(ncn1)N(CC#N)CC#N)N	0
ZINC40707703	CCCNc1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40707744	CCCNc1c(c([nH+]cn1)Nc1ccc2c(c1)OCCO2)N	0
ZINC40707784	CCCNc1c(c(ncn1)Nc1ccc(cc1)Br)N	0
ZINC40707792	CCCNc1c(c(ncn1)Nc1ccc(cc1)OCC)N	0
ZINC40707812	CCCNc1c(c(ncn1)NC(c1ccccc1)c1ccccc1)N	0
ZINC40707902	CCCNc1c(c(ncn1)Nc1cc(c(cc1OC)OC)Cl)N	0
ZINC40707944	CCCNc1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40707954	CCCNc1c(c(ncn1)NCCCn1ccnc1)N	0
ZINC40708471	COCCN(CCOC)c1c(c(ncn1)NC1CCCCC1)N	0
ZINC40708700	Cc1cc(ccc1Cl)Oc1c(c(ncn1)NC1CCCCC1)N	0
ZINC40708887	C=CCNc1c(c(ncn1)Oc1cccc2c1nccc2)N	0
ZINC40708915	C=CCNc1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40708954	C=CCNc1c(c(ncn1)Nc1ccc2c(c1)OCCO2)N	0
ZINC40708954	C=CCNc1c(c([nH+]cn1)Nc1ccc2c(c1)OCCO2)N	0
ZINC40709009	Cc1c(sc(n1)Nc1c(c(ncn1)NCC=C)N)C	0
ZINC40709037	Cc1ccccc1C(=O)NNc1c(c(ncn1)NCC=C)N	1
ZINC40709115	CCOC(=O)c1cccc(c1)Nc1c(c(ncn1)NCC=C)N	0
ZINC40709195	Cc1ccc2c(n1)cccc2Nc1c(c(ncn1)NCC=C)N	0
ZINC40709214	c1ccc(cc1)CNc1c(c(ncn1)N1CCOCC1)N	0
ZINC40711304	c1cc(ccc1c1ncc(s1)C=O)O	0
ZINC40713493	c1c(cnc(c1N)N1CCCC1)Br	0
ZINC40722957	c1cc(ccc1Sc1c(c(ncn1)N1CCOCC1)N)Cl	0
ZINC40722961	CCN1CCN(CC1)c1c(c(ncn1)Sc1ccc(cc1)Cl)N	0
ZINC40723001	COCCCNc1c(c(ncn1)Sc1ccc(cc1)Cl)N	0
ZINC40723082	CCOc1c(c(ncn1)Sc1ccc(cc1)Cl)N	0
ZINC40723194	CCN(CC)c1c(c(ncn1)NCCCOC)N	0
ZINC40723210	CCN(CC)c1c(c(ncn1)Nc1ccccc1C(=O)OC)N	0
ZINC40723461	Cc1ccc2cccc(c2n1)Nc1c(c(ncn1)N(C)C)N	0
ZINC40723510	CN(C)c1c(c([nH+]cn1)Nc1ccc(cc1)Br)N	0
ZINC40723522	CN(C)c1c(c([nH+]cn1)Nc1ccc(cc1)C(=O)OC)N	0
ZINC40723604	CN(C)c1c(c(ncn1)N1CCN(CC1)c1ccccn1)N	0
ZINC40723634	CN(C)c1c(c(nc[nH+]1)N(C)c1ccccc1C(=O)OC)N	0
ZINC40723820	c1nc(c(c(n1)NCCC[NH+]1CCOCC1)N)N	0
ZINC40723933	CC(=O)c1ccc(cc1)Nc1c(c(ncn1)N)N	0
ZINC40724203	c1nc(c(c(n1)N1CCOCC1)N)N1CCCC1	0
ZINC40724293	CCCCOc1ccc(cc1)Nc1c(c(nc[nH+]1)N1CCCC1)N	0
ZINC40724424	COCCNc1c(c(ncn1)N1CCCC1)N	0
ZINC40724878	c1nc(c(c(=O)[nH]1)N)N1CCCCC1	0
ZINC40725023	CC[C@@H]1CCCCN1c1c(c(ncn1)N1CCOCC1)N	0
ZINC40725025	CC[C@H]1CCCCN1c1c(c(ncn1)N1CCOCC1)N	0
ZINC40725031	CC(C)CN(CC(C)C)c1c(c(ncn1)N1CCOCC1)N	0
ZINC40725041	c1cc2cccnc2c(c1)Oc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725061	Cc1ccc(c(c1)C)Nc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725071	C[NH+]1CCN(CC1)Nc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725073	COCCCNc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725077	CN(c1ccccc1)c1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40725109	c1cc2c(cc1Nc1c(c(nc[nH+]1)N1CCOCC1)N)OCCO2	0
ZINC40725117	c1ccnc(c1)Nc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725125	c1ccc2c(c1)CCN(C2)c1c(c(ncn1)N1CCOCC1)N	0
ZINC40725155	COc1ccc(cc1)Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40725246	CC(C)(C)NNc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725252	c1cc(c(cc1Br)F)Nc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725289	c1cc(c(cc1F)F)Nc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725315	c1cn(c[nH+]1)CCCNc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725332	c1cc(c(nc1)Cl)Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40725344	Cc1ccc2c(n1)cccc2Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40725348	c1cn(c[nH+]1)c1c(c(ncn1)N1CCOCC1)N	0
ZINC40725441	c1nc(c(c(n1)N1CCCCCC1)N)NCCCN1CCOCC1	0
ZINC40725798	COCCN(CCOC)c1c(c(ncn1)NCCc1ccccc1)N	0
ZINC40726189	CCOC(=O)[C@H]1CCCN(C1)c1c(c(ncn1)N1CCN(CC1)C)N	0
ZINC40726297	CCOc1ccc(cc1)Nc1c(c(ncn1)N1CC[NH+](CC1)C)N	0
ZINC40726475	CCOC(=O)N1CCN(CC1)c1c(c(ncn1)N1CC[NH+](CC1)C)N	0
ZINC40726554	CC[NH+]1CCN(CC1)c1c(c(ncn1)N(CCOC)CCOC)N	0
ZINC40726585	CC[NH+]1CCN(CC1)c1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40726681	CC[NH+]1CCN(CC1)c1c(c(ncn1)Sc1ccccc1)N	0
ZINC40726782	CCN1CCN(CC1)c1c(c(ncn1)Oc1ccc(c(c1)C)Cl)N	0
ZINC40726832	CC[N@H+]1CCN(CC1)c1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40726843	CC[NH+]1CCN(CC1)c1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40726865	CC[NH+]1CCN(CC1)c1c(c(ncn1)Oc1ccccc1OC)N	0
ZINC40728455	CC[C@@H](C)Nc1c(c(ncn1)N1CCN(CC1)c1cccc(c1)Cl)N	0
ZINC40729440	CCOc1c(c(ncn1)N1CCC(CC1)Cc1ccccc1)N	0
ZINC40730171	CCCCN(C)c1c(c(ncn1)N1CCCC[C@@H]1CC)N	0
ZINC40730174	CCCCN(C)c1c(c(ncn1)N1CC[NH+](CC1)CCO)N	0
ZINC40730275	CCCCN(C)c1c(c(ncn1)N[C@H](C)c1ccccc1)N	0
ZINC40730340	CCCCN(C)c1c(c(ncn1)Nc1cccc(c1)C)N	0
ZINC40730618	CCCCN(C)c1c(c(ncn1)NCc1ccccc1Cl)N	0
ZINC40730741	C[C@H]1CCCN(C1)c1c(c(ncn1)N(CCOC)CCOC)N	0
ZINC40730744	C[C@@H]1CCCN(C1)c1c(c(ncn1)Oc1cccc2c1nccc2)N	0
ZINC40730820	C[C@H]1CCCN(C1)c1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40730833	C[C@H]1CCCN(C1)c1c(c(ncn1)NCCCOC)N	0
ZINC40730925	C[C@H]1CCCN(C1)c1c(c([nH+]cn1)Nc1ccccc1C(=O)OC)N	0
ZINC40731064	C[C@@H]1CCCN(C1)c1c(c(ncn1)Nc1ccc(cc1)I)N	0
ZINC40731532	C[C@H]1CCCN(C1)c1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40731781	CCOC(=O)[C@H]1CCCN(C1)c1c(c(ncn1)N1CCCC[C@@H]1C)N	0
ZINC40731838	C[C@@H]1CCCCN1c1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40731907	C[C@H]1CCCCN1c1c(c([nH+]cn1)Nc1cccnc1)N	0
ZINC40732092	CCOc1ccc(cc1)Nc1c(c(nc[nH+]1)N1CCCC[C@@H]1C)N	0
ZINC40732372	C[C@H]1CCCCN1c1c(c([nH+]cn1)Nc1cccc2c1ccc[nH+]2)N	0
ZINC40732553	C[C@@H]1CCCCN1c1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40733139	C[C@H]1CCN(CC1)c1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40733224	CC[C@@H]1CCCCN1c1c(c(ncn1)N1CC[N@H+](CC1)CCO)N	0
ZINC40733349	CC[C@H]1CCCCN1c1c(c(ncn1)NCCCOC)N	0
ZINC40733529	CC[C@H]1CCCCN1c1c(c(ncn1)Nc1ccccc1Br)N	0
ZINC40733817	CC[C@H]1CCCCN1c1c(c(ncn1)OCC)N	0
ZINC40734013	CC[C@H]1CCCCN1c1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40734264	COCCCNc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734270	CN(c1ccccc1)c1c(c(ncn1)N1CC[NH+](CC1)CCO)N	0
ZINC40734362	Cc1cccc(c1)Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N	0
ZINC40734365	c1cc(cc(c1)Cl)Nc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40734404	c1ccc(cc1)Sc1c(c(ncn1)N1CC[NH+](CC1)CCO)N	0
ZINC40734410	Cc1ccc(cc1)Sc1c(c(ncn1)N1CCN(CC1)CCO)N	0
ZINC40735514	CC(C)CN(CC(C)C)c1c(c(ncn1)N(CCC#N)CCC#N)N	0
ZINC40735651	CC(C)CN(CC(C)C)c1c(c([nH+]cn1)Nc1ccccc1Cl)N	0
ZINC40735914	C[C@@H](COC)Nc1c(c(ncn1)N(CC(C)C)CC(C)C)N	0
ZINC40736025	CCN(CCO)c1c(c([nH+]cn1)Nc1ccc(cc1OC)OC)N	0
ZINC40736052	CCN(CCO)c1c(c(ncn1)NCCCOC)N	0
ZINC40736055	CCN(CCO)c1c(c(ncn1)NNc1ccccc1)N	0
ZINC40736055	CCN(CCO)c1c(c([nH+]cn1)NNc1ccccc1)N	0
ZINC40736124	CCN(CCO)c1c(c([nH+]cn1)Nc1ccc(cn1)Br)N	0
ZINC40736139	CCN(CCO)c1c(c([nH+]cn1)Nc1ccccc1C)N	0
ZINC40736156	CCN(CCO)c1c(c([nH+]cn1)Nc1cccc(c1)C(F)(F)F)N	0
ZINC40736170	CCN(CCO)c1c(c([nH+]cn1)Nc1ccc(cc1)F)N	0
ZINC40736203	CCN(CCO)c1c(c(ncn1)Nc1nc2ccc(cc2s1)C)N	0
ZINC40736305	CCN(CCO)c1c(c(=O)[nH]cn1)N	0
ZINC40736314	CCN(CCO)c1c(c(ncn1)Nc1cccc2c1cccn2)N	0
ZINC40736407	CCN(CCO)c1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40736427	CCN(CCO)c1c(c([nH+]cn1)Nc1ccccc1C(=O)OCC)N	0
ZINC40736468	CCN(CCO)c1c(c(ncn1)n1ccnc1)N	0
ZINC40737056	CN(C)Nc1c(c(nc[nH+]1)N(CCC#N)CCC#N)N	0
ZINC40737145	c1cc(ccc1Nc1c(c(ncn1)N(CCC#N)CCC#N)N)F	0
ZINC40737666	CCC[C@@H](C)Nc1ccc(cc1)CCO	0
ZINC40745773	Cn1c(cc(n1)C(=O)N1CCCCCC1)NC(=O)c1ccco1	0
ZINC40751875	c1cc(cnc1)Oc1c(c(ncn1)N(CCC#N)CCC#N)N	0
ZINC40751890	c1cc(c(cc1F)F)Nc1c(c(ncn1)N(CCC#N)CCC#N)N	0
ZINC40751946	Cc1ccc[nH+]c1Nc1c(c(ncn1)N(CCOC)CCOC)N	0
ZINC40751952	COCCN(CCOC)c1c(c([nH+]cn1)Nc1cccnc1)N	0
ZINC40751968	COCCN(CCOC)c1c(c([nH+]cn1)Nc1ccc(cn1)Br)N	0
ZINC40751975	COCCN(CCOC)c1c(c(ncn1)Nc1ccccc1Br)N	0
ZINC40751977	Cc1cccc(c1)Nc1c(c(ncn1)N(CCOC)CCOC)N	0
ZINC40751984	COCCN(CCOC)c1c(c([nH+]cn1)Nc1ccc(cc1)F)N	0
ZINC40751990	Cc1c(sc(n1)Nc1c(c(nc[nH+]1)N(CCOC)CCOC)N)C	0
ZINC40751992	COCCN(CCOC)c1c(c([nH+]cn1)Nc1ccc(cc1Cl)Cl)N	0
ZINC40752027	COCCN(CCOC)c1c(c(ncn1)Oc1ccccc1)N	0
ZINC40752055	COCCN(CCOC)c1c(c(ncn1)Nc1ccc(cc1F)F)N	0
ZINC40752060	C[N@H+]1CC[C@@H](CC1)N(C)c1c(c(ncn1)N(CCOC)CCOC)N	0
ZINC40752067	COCCN(CCOC)c1c(c(ncn1)NCc1ccccc1Cl)N	0
ZINC40752575	CCOC(=O)C1CCN(CC1)c1c(c([nH+]cn1)NN)N	0
ZINC40752646	CCOC(=O)C1CCN(CC1)c1c(c(ncn1)OC(C)C)N	0
ZINC40752776	CCOC(=O)C1CCN(CC1)c1c(c(ncn1)OC1CCCCC1)N	0
ZINC40752933	CCOC(=O)[C@H]1CCCN(C1)c1c(c(ncn1)NN(C)C)N	0
ZINC40753757	CCn1cc(cn1)NC(=O)CSCc1nnnn1C(C)C	0
ZINC40754336	C[C@@H](COC)Nc1c(c([nH+]cn1)Nc1cc(ccc1OC)OC)N	0
ZINC40754599	CC(C)CCNc1c(c([nH+]cn1)Nc1ccc(cc1OC)OC)N	0
ZINC40754828	CCCCOc1ccc(cc1)Nc1c(c(nc[nH+]1)NCCOC)N	0
ZINC40754882	CCCCOc1ccc(cc1)Nc1c(c(ncn1)OC(C)C)N	0
ZINC40754961	CCCCOc1ccc(cc1)Nc1c(c(nc[nH+]1)N[C@H](C)CC)N	0
ZINC40756229	COCCCNc1c(c(ncn1)NCC[NH+]1CCCCC1)N	0
ZINC40756273	c1cc[nH+]c(c1)Nc1c(c(ncn1)NCC[NH+]1CCCCC1)N	0
ZINC40756308	c1cc(ccc1Nc1c(c(ncn1)NCC[NH+]1CCCCC1)N)F	0
ZINC40756328	Cc1ccc(cc1)Sc1c(c(ncn1)NCC[NH+]1CCCCC1)N	0
ZINC40756533	c1ccc(cc1)NNc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40756579	c1cc(ncc1Br)Nc1c(c(nc[nH+]1)NCCCN1CCOCC1)N	0
ZINC40756590	Cc1ccccc1Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40756592	c1ccc(c(c1)Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N)Cl	0
ZINC40756606	c1cc(ccc1Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N)Cl	0
ZINC40756608	c1cc(ccc1Nc1c(c(ncn1)NCCCN1CCOCC1)N)Br	0
ZINC40756630	Cc1ccc(cc1)Sc1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40756696	CCOc1c(c(ncn1)NCCCN1CCOCC1)N	0
ZINC40756696	CCOc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40756702	Cc1ccc(cc1)Oc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40756772	C[C@@H](COC)Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40756778	CC[C@H](C)Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40756816	c1cn(c[nH+]1)c1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40756892	Cc1c(cco1)c1nnc(o1)CCC(=O)NCc1ccc(cc1)Cl	0
ZINC40756933	C[NH+]1CCN(CC1)Nc1c(c(nc[nH+]1)NCCOC)N	0
ZINC40757031	CN1CCN(CC1)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40757031	C[NH+]1CCN(CC1)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40757031	C[NH+]1CCN(CC1)Nc1c(c(nc[nH+]1)NCCN1CCOCC1)N	0
ZINC40757041	C[C@H](COC)Nc1c(c(ncn1)NN1CCN(CC1)C)N	0
ZINC40757113	CN(C)Nc1c(c(ncn1)NCCCOC)N	0
ZINC40757129	COCCCNc1c(c([nH+]cn1)Nc1ccc2c(c1)OCCO2)N	0
ZINC40757137	COCCCNc1c(c([nH+]cn1)Nc1ccccn1)N	0
ZINC40757143	COCCCNc1c(c([nH+]cn1)N1CCCc2c1cccc2)N	0
ZINC40757147	COCCCNc1c(c(ncn1)Nc1nccs1)N	0
ZINC40757151	Cc1ccccc1Nc1c(c(ncn1)NCCCOC)N	0
ZINC40757153	COCCCNc1c(c([nH+]cn1)Nc1ccccc1Cl)N	0
ZINC40757161	COCCCNc1c(c(ncn1)Nc1cccc(c1)Cl)N	0
ZINC40757173	COCCCNc1c(c([nH+]cn1)Nc1ccc(cc1)F)N	0
ZINC40757195	Cc1ccc2c(c1)sc(n2)Nc1c(c(ncn1)NCCCOC)N	0
ZINC40757241	COCCCNc1c(c(ncn1)NNC(=O)c1ccccn1)N	0
ZINC40757271	COCCCNc1c(c(ncn1)Nc1ccc(cc1F)Br)N	0
ZINC40757281	Cc1cc(cc(c1Cl)C)Oc1c(c(ncn1)NCCCOC)N	0
ZINC40757283	Cc1cc(ccc1Cl)Oc1c(c(ncn1)NCCCOC)N	0
ZINC40757341	COCCCNc1c(c(ncn1)NCc1ccccc1Cl)N	0
ZINC40757382	COCCCNc1c(c(ncn1)n1c2ccccc2nn1)N	0
ZINC40757906	CN(c1ccccc1)c1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40757914	CN(c1ccccc1)c1c(c(nc[nH+]1)NC1CCCCCC1)N	0
ZINC40758004	Cc1ccc[nH+]c1Nc1c(c(ncn1)Nc1cc(ccc1Cl)Cl)N	0
ZINC40758036	Cc1ccc(cc1)Nc1c(c(nc[nH+]1)Nc1c(ccc[nH+]1)C)N	0
ZINC40758184	Cc1ccc[nH+]c1Nc1c(c(ncn1)Nc1cc(ccc1F)F)N	0
ZINC40758192	Cc1cccnc1Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40758202	Cc1cccnc1Nc1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40758202	Cc1cccnc1Nc1c(c(nc[nH+]1)N[C@@H](C)COC)N	0
ZINC40758204	Cc1cccnc1Nc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40758204	Cc1ccc[nH+]c1Nc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40758489	C[C@H](COC)Nc1c(c([nH+]cn1)Nc1cccc2c1nccc2)N	0
ZINC40758694	CCOc1c(c(ncn1)Nc1cccc2c1nc(cc2)C)N	0
ZINC40758841	c1ccc2c(c1)cccc2Nc1c(c(nc[nH+]1)NCc1ccco1)N	0
ZINC40758998	CC(C)CCNc1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40759260	c1ccc(c(c1)Nc1c(c(=O)[nH]cn1)N)F	0
ZINC40759834	c1cc(cnc1)Nc1c(c(nc[nH+]1)NCc1ccc(cc1)F)N	0
ZINC40759854	C[C@@H](COC)Nc1c(c([nH+]cn1)Nc1cccnc1)N	0
ZINC40759864	c1cc(cnc1)Nc1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40759947	CSCc1cccc(c1)NC(=O)CCn1c2ccccc2c(n1)Cl	0
ZINC40760065	CN(C)Nc1c(c(ncn1)Nc1ccc(cc1F)Br)N	0
ZINC40760107	CN(C)Nc1c(c(nc[nH+]1)Nc1cc(ccc1F)F)N	0
ZINC40760125	C[C@@H](COC)Nc1c(c([nH+]cn1)NN(C)C)N	0
ZINC40760134	CN(C)Nc1c(c(nc[nH+]1)NCCCn1ccnc1)N	0
ZINC40760478	C[C@H](c1ccccc1)Nc1c(c([nH+]cn1)NNC(C)(C)C)N	0
ZINC40760586	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40760588	C[C@H](c1ccccc1)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40760618	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40761187	C[C@@H](COC)Nc1c(c(ncn1)Nc1nc2ccccc2s1)N	0
ZINC40761263	c1ccc2c(c1)CCN(C2)c1c(c(ncn1)NCc1ccco1)N	0
ZINC40761267	c1ccc(cc1)Nc1c(c(ncn1)NCc1ccco1)N	0
ZINC40761506	COC(=O)c1ccccc1Nc1c(c(nc[nH+]1)Nc1ccccn1)N	0
ZINC40761728	COC(=O)c1ccccc1Nc1c(c(ncn1)OC1CCCCC1)N	0
ZINC40761958	CC[C@H](C)Nc1c(c(ncn1)Nc1ccc(cc1)C(=O)OCC)N	0
ZINC40761958	CC[C@H](C)Nc1c(c([nH+]cn1)Nc1ccc(cc1)C(=O)OCC)N	0
ZINC40762501	Cn1c2ccsc2cc1C(=O)NCC(=O)NCc1ccco1	0
ZINC40769421	Cn1c2ccsc2cc1C(=O)NCC(=O)NCC(=O)OC	0
ZINC40777081	CC(C)n1c(nnn1)c1cccc(c1)C(=O)NCCCOC	0
ZINC40777621	C[C@@H](COC)Nc1c(c(ncn1)Nc1ccc2c(c1)OCCO2)N	0
ZINC40778214	c1cc(ccc1CNc1c(c([nH+]cn1)Nc1cc(ccc1Cl)Cl)N)Cl	0
ZINC40778399	c1cc(c(cc1Cl)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N)Cl	0
ZINC40778486	c1cc(sc1)CCNc1c(c(ncn1)Nc1cc(ccc1Cl)Cl)N	0
ZINC40779407	COCCNc1c(c(ncn1)Nc1ccc(cn1)Cl)N	0
ZINC40779487	CCOc1c(c(ncn1)Nc1ccc(cn1)Cl)N	0
ZINC40779530	Cc1cc(ccc1Cl)Oc1c(c(ncn1)Nc1ccc(cn1)Cl)N	0
ZINC40779588	c1cc(ncc1Cl)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40779588	c1cc(ncc1Cl)Nc1c(c(nc[nH+]1)NCCN1CCOCC1)N	0
ZINC40779588	c1cc(ncc1Cl)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40779620	c1cc(ncc1Cl)Nc1c(c(ncn1)NCCCn1ccnc1)N	0
ZINC40780803	c1cc(ccc1Nc1c(c(nc[nH+]1)Nc1nccs1)N)F	0
ZINC40780952	c1cc(c(cc1Nc1c(c(ncn1)Nc1nccs1)N)F)F	0
ZINC40781102	CC(C)CCNc1c(c([nH+]cn1)Nc1ccccc1)N	0
ZINC40781131	CC[C@H](C)Nc1c(c(ncn1)Nc1ccccc1)N	0
ZINC40781297	COCCNc1c(c([nH+]cn1)Nc1ccccc1Cl)N	0
ZINC40781356	c1ccc(c(c1)Nc1c(c(nc[nH+]1)NCCN1CCOCC1)N)Cl	0
ZINC40781449	c1ccc(c(c1)Nc1c(c(ncn1)Nc1ccc(c(c1)Cl)F)N)Br	0
ZINC40781471	c1ccc(c(c1)Nc1c(c(ncn1)NCCN1CCOCC1)N)Br	0
ZINC40781638	Cc1cccc(c1)Nc1c(c(ncn1)NCCOC)N	0
ZINC40781705	Cc1cccc(c1)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40781718	CCOc1ccccc1Nc1c(c(ncn1)Nc1cccc(c1)C)N	0
ZINC40781824	CC(C)CCNc1c(c(ncn1)Nc1cccc(c1)Cl)N	0
ZINC40781860	c1cc(cc(c1)Cl)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40781873	c1ccc(c(c1)CNc1c(c([nH+]cn1)Nc1cccc(c1)Cl)N)Cl	0
ZINC40782127	Cc1ccc(cc1)Nc1c(c(ncn1)n1c(cc(n1)C)C)N	0
ZINC40782211	C[C@@H](COC)Nc1c(c(ncn1)Nc1ccc(cc1)Cl)N	0
ZINC40782314	c1cc(ccc1Nc1c(c(ncn1)NCCN1CCOCC1)N)Br	0
ZINC40782361	COCCNc1c(c([nH+]cn1)Nc1ccc(cc1)I)N	0
ZINC40782413	c1cc(ccc1Nc1c(c(nc[nH+]1)NCCN1CCOCC1)N)I	0
ZINC40782561	COc1ccc(cc1)Nc1c(c(ncn1)NN)N	0
ZINC40782562	COCCNc1c(c(ncn1)Nc1ccc(cc1)OC)N	0
ZINC40782666	CCOc1ccc(cc1)Nc1c(c(nc[nH+]1)NCCOC)N	0
ZINC40782768	CC(=O)c1ccc(cc1)Nc1c(c(nc[nH+]1)NCCOC)N	0
ZINC40782955	COC(=O)c1ccc(cc1)Nc1c(c(ncn1)n1ccnc1)N	0
ZINC40782958	Cc1cc(n(n1)c1c(c(ncn1)Nc1ccc(cc1)C(=O)OC)N)C	0
ZINC40783155	Cc1c(sc(n1)Nc1c(c(nc[nH+]1)Nc1cccnc1Cl)N)C	0
ZINC40783175	COCCNc1c(c(ncn1)Sc1ccccc1)N	0
ZINC40783239	C[C@@H](COC)Nc1c(c(ncn1)Sc1ccccc1)N	0
ZINC40783260	c1ccc(cc1)Sc1c(c(ncn1)NCCc1cccs1)N	0
ZINC40783332	c1cc(c(cc1Cl)Cl)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40783529	Cc1cccc2c1nc(s2)Nc1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40783530	Cc1cccc2c1nc(s2)Nc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40783560	Cc1ccc2c(c1)sc(n2)Nc1c(c(ncn1)NCCOC)N	0
ZINC40783896	COC(=O)C1CCN(CC1)c1c(c([nH+]cn1)NN)N	0
ZINC40783901	C[C@H](COC)Nc1c(c(ncn1)NN)N	0
ZINC40783932	Cc1ccccc1C(=O)NNc1c(c(ncn1)NCCOC)N	0
ZINC40783956	Cc1ccc(cc1)Oc1c(c(ncn1)NCCOC)N	0
ZINC40783963	COCCNc1c(c([nH+]cn1)Nc1ccc(c(c1)C(F)(F)F)Cl)N	0
ZINC40783966	Cc1cc(cc(c1Cl)C)Oc1c(c(ncn1)NCCOC)N	0
ZINC40783968	COCCNc1c(c(ncn1)Oc1cccnc1)N	0
ZINC40783985	COCCNc1c(c(ncn1)NC1CCCC1)N	0
ZINC40784010	COCCNc1c(c(ncn1)Nc1c(cc(cn1)C(F)(F)F)Cl)N	0
ZINC40784012	COCCNc1c(c(ncn1)NCCc1cccs1)N	0
ZINC40784016	Cc1cc(n(n1)c1c(c(ncn1)NCCOC)N)C	0
ZINC40784317	C[C@@H](COC)Nc1c(c(ncn1)Nc1nc2ccc(cc2s1)OC)N	0
ZINC40784525	c1cc(ccc1C(=O)NNc1c(c(ncn1)[O-])N)Br	0
ZINC40787572	c1ccc(c(c1)CCNC(=O)c1cc2c(n1C1CCCC1)ccs2)F	0
ZINC40790108	Cc1ccccc1CNC(=O)c1c(=O)c2ccccc2n(n1)C	0
ZINC40794381	c1ccnc(c1)C(=O)NNc1c(c(ncn1)Oc1ccc(cc1)Br)N	0
ZINC40795271	Cn1c(nnn1)c1cccc(c1)C(=O)N(C)c1ccccc1	0
ZINC40795701	CCOc1c(c(ncn1)Nc1ccc(c[nH+]1)C)N	0
ZINC40795750	C[C@@]1(C(=O)N(c2ccccc2S1)C)C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC40795761	CCOc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40795790	CCOc1c(c(ncn1)N1CCN(CC1)C(=O)OCC)N	0
ZINC40795941	C[C@@H](COC)Nc1c(c(ncn1)OC(C)C)N	0
ZINC40796192	c1ccc(cc1)Oc1c(c(ncn1)NCCc1cccs1)N	0
ZINC40796244	Cc1ccc(cc1)Oc1c(c(ncn1)Oc1cccnc1)N	0
ZINC40796540	COc1ccccc1Oc1c(c(=O)[nH]cn1)N	0
ZINC40797019	C[C@H](COC)Nc1c(c(ncn1)Nc1cccc2c1cccn2)N	0
ZINC40797249	c1cc(sc1)CCNc1c(c([nH+]cn1)Nc1ccc(cc1F)Br)N	0
ZINC40797354	C[C@@H](COC)Nc1c(c([nH+]cn1)Nc1cccc(c1)Br)N	0
ZINC40797528	CC[C@H](C)Nc1c(c(ncn1)Nc1ccc(c(c1)C(F)(F)F)Cl)N	0
ZINC40797842	CC(C)CCNc1c(c([nH+]cn1)N(C)c1ccccc1C(=O)OC)N	0
ZINC40798150	Cc1cc(ccc1Cl)Oc1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40798919	Cc1ccc([nH+]c1)Nc1c(c([nH+]cn1)Nc1cccnc1Cl)N	0
ZINC40799282	C[C@@H](COC)Nc1c(c(ncn1)N1CCN(CC1)c1cccc[nH+]1)N	0
ZINC40799692	CC[C@H](C)Nc1c(c(ncn1)N1CCN(CC1)c1ccc(cc1)F)N	0
ZINC40799804	C[C@@H](COC)Nc1c(c(ncn1)Nc1ccc(cc1)OC(F)(F)F)N	0
ZINC40799808	C[C@H](COC)Nc1c(c(ncn1)Nc1ccc(cc1)OC(F)(F)F)N	0
ZINC40799925	C[C@H](COC)Nc1c(c([nH+]cn1)Nc1ccc(cc1)C(F)(F)F)N	0
ZINC40800249	c1ccc(c(c1)CNc1c(c(ncn1)Nc1ccc(cc1F)F)N)Cl	0
ZINC40800338	C[C@@H](COC)Nc1c(c(ncn1)Nc1ccc(c(c1)F)F)N	0
ZINC40800341	C[C@H](COC)Nc1c(c([nH+]cn1)Nc1ccc(c(c1)F)F)N	0
ZINC40800423	c1nc(c(c(n1)NC1CCCC1)N)NCCN1CCOCC1	0
ZINC40800547	c1ccc(c(c1)CNc1c(c(ncn1)NCCN1CCOCC1)N)Cl	0
ZINC40800600	c1cc(sc1)CCNc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40800606	c1ccc2c(c1)ncn2c1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40800612	Cc1cc(n(n1)c1c(c(ncn1)NCC[NH+]1CCOCC1)N)C	0
ZINC40801026	CC[C@H](C)Nc1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40801034	CC[C@H](C)Nc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40801118	C[C@H](COC)Nc1c(c(ncn1)Nc1cccnc1Cl)N	0
ZINC40801145	C[C@@H](COC)Nc1c(c(ncn1)Oc1ccc(cc1)Br)N	0
ZINC40801157	C[C@H](COC)Nc1c(c(ncn1)Nc1c(cc(cn1)C(F)(F)F)Cl)N	0
ZINC40801165	Cc1ccc2c([nH+]1)cccc2Nc1c(c(ncn1)N[C@H](C)COC)N	0
ZINC40801180	C[C@H](COC)Nc1c(c(ncn1)n1cc[nH+]c1)N	0
ZINC40801196	Cc1cc(n(n1)c1c(c(ncn1)N[C@@H](C)COC)N)C	0
ZINC40801234	CC[C@H](C)Nc1c(c(ncn1)NCCCn1ccnc1)N	0
ZINC40801473	c1cn(c[nH+]1)CCCNc1c(c(ncn1)NCCCn1ccnc1)N	0
ZINC40801510	c1cc(c(nc1)Cl)Nc1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40801545	c1ccc2c(c1)ncn2c1c(c(ncn1)NCCCn1cc[nH+]c1)N	0
ZINC40801834	CCc1ccc(cc1)Oc1c(c(ncn1)n1ccnc1)N	0
ZINC40802390	c1cc2cccnc2c(c1)Sc1c(c(ncn1)n1cc[nH+]c1)N	0
ZINC40802433	CCCCc1ccc(cc1)/N=C\1/c2ccccc2C(=[NH2+])N1	0
ZINC40802719	c1ccc(cc1)Oc1ccc(cc1)/N=C\1/c2ccccc2C(=N1)N	0
ZINC40808108	C[C@]1(C(=O)Nc2ccccc2S1)C(=O)NCCO	0
ZINC40808171	CCNC(=O)CNC(=O)[C@]1(C(=O)Nc2ccccc2S1)C	0
ZINC40840398	c1ccc(cc1)CN1C(=O)/C(=C/2\c3cc(ccc3NC2=O)Br)/OC1=S	0
ZINC40860976	COc1ccc(cc1)n1c2c(cn1)c(ncn2)N	0
ZINC40865858	CCc1ccccc1OCC(=O)Oc1ccc(c(c1)C)C	0
ZINC40882259	COc1ccccc1OCCCC(=O)Nc1cccc(c1)Cl	0
ZINC40887167	Cc1cc(ccc1OC1CCOCC1)N	0
ZINC40889854	c1ccc(cc1)OC(=O)CCN1C(=O)c2cccc(c2C1=O)[N+](=O)[O-]	0
ZINC40908975	C[C@H](c1ccc(cc1)N)OCc1ccccc1	0
ZINC40909245	C[C@H](c1ccc(cc1)N)Sc1ccccc1	0
ZINC40925062	C=CCSc1nnc(n1N)c1ccc(cc1)Cl	0
ZINC40925075	c1ccc(cc1)COC(=O)CSc1nnc(n1N)c1ccc(cc1)Cl	0
ZINC40939780	C[C@@H](C(=O)OCc1ccccc1)Sc1nnc(s1)N	0
ZINC40946510	CCCCNC(=O)COc1cccc(c1)OC	0
ZINC40949146	CCCC[C@@H]1CC[C@@H](CC1)C(=O)Nc1cc(ccc1OC)C	0
ZINC40964994	CCCCc1ccc2c(c1)sc1n2cc(n1)c1cccc(c1)[N+](=O)[O-]	0
ZINC40990943	C[C@H]1COCCN1CCBr	0
ZINC40991690	CCCCOc1ccc2c(c1)sc(n2)NC(=O)c1ccccc1I	0
ZINC41004668	CCSc1nc2n(n1)[C@@H](C(=C(N2)C)C(=O)N)c1ccco1	1
ZINC41004718	CCSc1nc2n(n1)[C@@H](C(=C(N2)C)C(=O)N)c1ccc(o1)Br	1
ZINC41006032	CCOc1cc(ccc1OC(C)C)c1[nH]c2ccc(cc2n1)C	0
ZINC41007535	c1ccc2c(c1)c(c(s2)/C(=N/c1nnc(s1)[C@H]1CCCO1)/[O-])Cl	0
ZINC41015576	CCCCSc1nnc(s1)NC(=O)CCCOc1ccc(cc1)CC	0
ZINC41029268	CCCc1nc(on1)C[N@H+]1CCC[C@H](C1)N	0
ZINC41053631	CC(C)[C@](C)(C[NH3+])N	0
ZINC41056526	Cn1cc(c(=O)c2c1ccc(c2)OC)C(=O)NCc1cccnc1	0
ZINC41057766	c1cc(ccc1C(=O)Nc1ccnc2c1ccc(c2)Cl)Cl	0
ZINC41058296	c1ccc2cc(ccc2c1)OCCCn1c2ccccc2nc1C=O	0
ZINC41061297	CCC[C@H](c1nccs1)[NH2+]CCC	0
ZINC41063771	CC(C)(C)NC(=O)COC(=O)c1cccc(c1)N	0
ZINC41081566	CCOC(=O)c1ccc(c(c1)N)Nc1ccc(cc1)F	0
ZINC41082244	CC[NH+]1CCN(CC1)c1ccc(cc1C(=O)OC)N	0
ZINC41091791	Cc1cn(c(n1)c1ccccc1)S(=O)(=O)c1ccc(cc1OC)Br	0
ZINC41095560	COCCCNS(=O)(=O)c1ccc2cc(ccc2c1)OC	0
ZINC41096100	CCOc1cc(c(cc1S(=O)(=O)NCCO)C)C	0
ZINC41097061	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1ccc2cc(ccc2c1)OC	0
ZINC41105558	C[NH+](C)CCCCNS(=O)(=O)c1cc(c(cc1Cl)Cl)Cl	0
ZINC41106797	Cc1c(cc(n1C)C#N)/C=C/1\CCc2cc(ccc2C1=O)OC	0
ZINC41123021	c1c2c(nc(n1)N)CN(C2=O)CC1(CCCCC1)N1CCOCC1	0
ZINC41124541	c1cc(c(cc1S(=O)(=O)N1CCOCC1)N1CCCCC1)N	0
ZINC41128451	c1cc(c(cc1F)Br)C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC41128488	CC(C)(C)c1ccc(cc1)OCCCC(=O)N1CC[C@H](C1)C(=O)N	1
ZINC41129077	Cc1ccc(cc1)CSCC(=O)N1CC[C@@H](C1)C(=O)N	1
ZINC41129144	CCOc1ccc(cc1)OCCCC(=O)N1CC[C@H](C1)C(=O)N	1
ZINC41129723	c1cc(c(cc1Cl)Cl)/C=C/C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC41131577	c1cc(cc(c1)C(F)(F)F)C1(CCCC1)C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC41132636	c1cc(ccc1OCCC(=O)N1CC[C@H](C1)C(=O)N)Br	1
ZINC41133947	CCCC(=O)Nc1ccc(cc1)CNC(=O)N[C@@H](C)[C@@H]1CCCO1	0
ZINC41147116	CN(C)c1c2ccccc2nc(n1)N1CCOCC1	0
ZINC41147529	CCNc1c2ccccc2[nH+]c(n1)N1CC[NH+](CC1)CC	0
ZINC41151637	CN(C)c1[nH+]c2ccccc2c(n1)NC[C@H]1CCCO1	0
ZINC41151646	c1ccc2c(c1)c(nc([nH+]2)N1CCCC1)NC[C@@H]1CCCO1	0
ZINC41155496	C1CCCC(CC1)(c1nc(on1)[C@H]1CCCO1)[NH3+]	0
ZINC41171933	CCCNC(=O)CN1CCC(CC1)NC(=O)N[C@@H](C)[C@H]1CCCO1	0
ZINC41185237	C[C@H](c1ccc2c(c1)NC(=O)CO2)NC(=O)NCCC1CCCCC1	0
ZINC41213919	CCOc1ccc2ccccc2c1/C=N/NC(=[NH2+])N	0
ZINC41245013	c1ccn2cc(nc2c1)CCNC(=O)C(=O)Nc1cccc(c1)Cl	0
ZINC41282808	c1ccc(c(c1)[C@H](CO)[NH+]1CCCCC1)Cl	0
ZINC41282849	CC(C)[NH+]1CCN(CC1)Cc1nc(no1)c1cccs1	0
ZINC41294378	COC(=O)c1cc(=O)c2cc(ccc2o1)NC(=O)c1ccncc1	0
ZINC41295462	CCC(CC)NC(=O)[C@H](C)NC(=O)N	0
ZINC41297072	CCOc1ccccc1OCC(=O)NCC(C)(C)[NH+](C)C	0
ZINC41351554	CS(=O)(=O)CCNC(=O)c1ccc(cc1)C(F)(F)F	0
ZINC41351634	COc1ccc(cc1)S(=O)(=O)NCCS(=O)(=O)C	0
ZINC41363873	CCSCc1cccc(c1)F	0
ZINC41370112	COc1cc(cc(c1OCC(=O)N)Cl)C(=O)NC[C@H]1CCOC1	0
ZINC41386222	CC(C)NC(=O)CCNC(=O)C(=O)Nc1cc(cc(c1)F)F	0
ZINC41393899	Cn1c(=O)c2c3c(sc2nc1NCCc1ccccc1Cl)CCCC3	0
ZINC41394363	C=CCn1c(=O)c2c3c(sc2nc1NC[C@@H]1CCCO1)CCCC3	0
ZINC41411100	C[N@H+](CCc1ccncc1)CCOc1ccc(cc1)F	0
ZINC41433272	CCN(CC)CC[NH2+]CCOc1ccccc1C(C)C	0
ZINC41475254	CCC[C@@H](C)N(C)C(=O)CNC(=O)c1ccc(o1)Br	0
ZINC41476346	CCC[C@H](C)N(C)C(=O)c1ccc2c(c1)NC(=O)CO2	0
ZINC41493639	CC(C)[C@H](C(=O)[C@H](C#N)c1ccccn1)NC(=O)c1ccccc1F	0
ZINC41498543	Cc1cc(cc2c1C(=O)/C(=C/c1cccc(c1)F)/O2)OCC(=O)N	0
ZINC41510355	c1cc(cc(c1)Cl)C1(CC1)C(=O)NCCO	0
ZINC41537166	C[C@@H](CNC(=O)c1ccc(cc1)Br)C[NH+]1CCOCC1	0
ZINC41550485	C[C@@]1(C(=O)Nc2cc(ccc2O1)Cl)C(=O)Nc1cccc(c1)C#N	0
ZINC41556499	CCC[C@H](c1ccccc1)C(=O)[C@@H](C#N)c1ccc(cn1)C(F)(F)F	0
ZINC41556517	Cc1ccccc1SCC(=O)[C@@H](C#N)c1ccc(cn1)C(F)(F)F	0
ZINC41584488	CCC[NH+](CCC)Cc1c(ccc2c1onc2c1ccccc1)[O-]	0
ZINC41594668	c1ccc(cc1)NC(=O)NCCCC[NH+]1CCOCC1	0
ZINC41626256	Cc1nc(on1)C[N@@H+]1CCC[C@@H](C1)CNS(=O)(=O)C	0
ZINC41635091	CN(C)CCC[NH2+]Cc1cc(ccc1OCC#C)Br	0
ZINC41702247	c1cc2c(c(cnc2c(c1)Cl)Br)N	0
ZINC41703495	C[C@@H](c1cccc(c1)Cl)N(C)C(=O)COc1ccc(cc1)C(=O)N	0
ZINC41713971	Cc1ccc(c(c1)F)NC(=O)C(=O)NCCC[N@@H+]1CCC[C@@H](C1)C	0
ZINC41748341	CC[NH+](CC)CCNC(=O)[C@H](C)OCc1ccccc1	0
ZINC41778288	c1ccc(c(c1)C(=O)N)NC(=O)CCNC(=O)/C=C/c1ccco1	1
ZINC41779185	c1ccc(c(c1)C(=O)NNC(=O)c1ccc(cc1)NC(=O)N)Cl	0
ZINC41861468	CN(CCCOc1ccccc1)C(=O)[C@@H]1CC(=O)N(C1)CCOC	0
ZINC41863540	Cc1c(nc(s1)N1CCOCC1)c1cccc(c1)Cl	0
ZINC41911673	C[C@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)CSc1ccccc1	0
ZINC41932222	Cc1cc(ccc1NC(=O)[C@@H]1COCCO1)C(=O)N	0
ZINC41974119	c1cc(c(cc1C(=O)OCCCc1ccncc1)[N+](=O)[O-])N	0
ZINC41979734	Cc1[nH+]c2ccccc2n1CCCNC(=O)[C@H](C)NC(=O)N	1
ZINC42012617	c1ccc2c(c1)cc([nH]2)C(=O)NC(C1CC1)C1CC1	0
ZINC42031769	C[C@H]1C[N@H+](C[C@@H](O1)C)CCNC(=O)[C@@H]1CCCO1	0
ZINC42040387	CC(C)[C@H](c1[nH]c(=O)[nH]n1)N	0
ZINC42040961	c1ccc(cc1)[C@H](c1nc[nH]n1)[NH3+]	0
ZINC42043813	c1cc(ccc1NC(=O)C(=O)NCCCC(=O)N)N1CCCCC1	1
ZINC42044515	CCCCCc1ccc(cc1)NC(=O)C(=O)NCCCC(=O)N	1
ZINC42049124	C[C@H](c1ccncc1)NC(=O)CCOc1cccc(c1)Br	0
ZINC42086370	c1cc2c(cc1[N+](=O)[O-])N(CC2)C(=O)CO/N=C(/c1ccsc1)\N	1
ZINC42097294	CCNc1nnc(s1)Sc1ccc(cc1F)[N+](=O)[O-]	0
ZINC42103155	Cc1cc(nc(n1)N)N1CCC(CC1)C(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC42107306	Cc1cc(nc(n1)N)NC[C@H]1CCOC1	0
ZINC42107306	Cc1cc(nc([nH+]1)N)NC[C@H]1CCOC1	0
ZINC42107825	C[C@@H]1CCCC[C@@H]1OCCSc1nnc(n1N)c1ccccc1OC	0
ZINC42128228	C[C@H]1CCCC[C@@H]1OCCSc1nnc(s1)N	0
ZINC42136698	c1cc(sc1)c1nnc(n1N)SC/C=C/Cl	0
ZINC42137517	COc1ccc(cc1)c1nnc(n1N)SC/C=C/Cl	0
ZINC42138295	CCOCCOC(=O)c1ccc(cc1)NC(=O)N	0
ZINC42154619	c1cc(oc1)c1nn(c(=O)o1)Cc1cc(sc1)Br	0
ZINC42178758	CN(CC(=O)NC1CC1)C(=O)COc1ccc(cc1F)[N+](=O)[O-]	0
ZINC42183804	CCCCCNC(=O)[C@H](C)Sc1nc2c(ccs2)c(=O)n1CC=C	0
ZINC42191548	c1ccc2c(c1)C[C@@H]([C@H]2NS(=O)(=O)N1CCOCC1)O	0
ZINC42193382	c1cc(ccc1N)S(=O)(=O)C[C@@H]1CCOC1	0
ZINC42199826	c1cc(cc(c1)Br)CSc1nncs1	0
ZINC42203530	c1ccc(cc1)c1c(c[nH]n1)CNCC[NH+]1CCCCC1	0
ZINC42206139	Cc1ccc(c(c1)C[NH2+]Cc1ccccc1S(=O)(=O)N(C)C)OC	0
ZINC42226359	c1ccc(c(c1)CNCC[NH+]1CCCCC1)Br	0
ZINC42232146	c1ccc(cc1)S(=O)(=O)/N=C(\[O-])/Cc1ccc2c(c1)CCCC2	0
ZINC42243373	c1cc(sc1)S(=O)(=O)/N=C(\[O-])/CCNC(=O)c1ccsc1	0
ZINC42281264	C[C@H](C(=O)OCc1cccc(c1)C(=O)N)OCc1ccccc1	0
ZINC42289839	CCOC(=O)c1cc(c(c(c1)Cl)Cl)N	0
ZINC42325483	C[C@H]([C@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	0
ZINC42330728	C[C@H](C(=O)NCC(=O)OC)[N@@H+](C)Cc1ccc(cc1)C(F)(F)F	0
ZINC42351707	Cc1ccc(o1)C[NH2+]CCn1cccn1	0
ZINC42368392	CCOC(=O)[C@H]1CCCN(C1)C(=O)COc1cccc(c1)C#N	0
ZINC42368975	C[C@@H](Cn1cccn1)NC(=O)[C@H](CCSC)NC(=O)N	1
ZINC42382178	C[C@@H](C(=O)N1CCC[C@H](C1)C(=O)N)OCc1ccccc1	0
ZINC42382181	C[C@H](C(=O)N1CCC[C@H](C1)C(=O)N)OCc1ccccc1	0
ZINC42391544	CCC[N@@H+]1CC[C@H](CC1)NC(=O)[C@H]1CCCN(C1)S(=O)(=O)C	0
ZINC42405251	C[NH2+][C@H]1CCc2c1cccc2OC(F)(F)F	0
ZINC42411831	c1cc(c(c(c1)Br)O)C[NH2+]CCCOCC1CC1	0
ZINC42434376	c1ccc(c(c1)NC(=O)N1CCC[C@@H]1CO)F	0
ZINC42436195	COCCc1nc(on1)c1cc(ccc1N)Cl	0
ZINC42459498	CN(CCOC)C(=[NH2+])N	0
ZINC42467618	CCCCCC[C@@H](C)NC(=O)CSCC(=O)N	1
ZINC42485352	c1ccc2c(c1)CC[C@@]12C(=O)N(C(=O)N1)CC(=O)OC1CCCCC1	0
ZINC42496311	c1ccc(cc1)n1cnnc1CNC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC42520997	CC(C)CCOc1c(cc(cc1Cl)C(=O)N)OC	1
ZINC42533054	Cc1c(c(on1)N)C(=O)OCC(=O)NCC1(CC1)c1ccccc1	0
ZINC42534491	CCOC(=O)CS(=O)(=O)NCc1ccc(cc1)Br	0
ZINC42585391	Cc1c(cco1)C(=O)NC[C@H](CC(C)C)[NH+](C)C	0
ZINC42624337	COC(=O)c1cc(ccc1N1CCCCCCC1)S(=O)(=O)N	0
ZINC42643100	CCn1c(cc(c1C)C(=O)Nc1ccc(cc1)NC(=O)N)C	0
ZINC42645973	Cc1cc(ccc1NC(=O)C(=O)NCCCO)F	0
ZINC42650702	CCc1nc(on1)[C@H](C)Sc1nnc(n1N)c1cccs1	0
ZINC42651703	CCc1nc(on1)[C@@H](C)[N@@H+]1C[C@H](O[C@@H](C1)C)C	0
ZINC42665661	CCCCCCNc1cnn(c(=O)c1Cl)C	0
ZINC42666301	COc1ccc(cc1)c1nc(co1)CO/N=C/c1cccs1	0
ZINC42670974	CCNC(=O)c1cccc(c1)NC(=O)[C@@H](C)NC(=O)N	1
ZINC42672228	C[C@@H](c1cccc(c1)C(F)(F)F)NC(=O)[C@H](CCSC)NC(=O)N	1
ZINC42673562	C[C@H](c1ccc(c(c1)F)F)NC(=O)CSCC(=O)N1CCOCC1	0
ZINC42677202	C1CCN(CC1)S(=O)(=O)N1CCN(CC1)CC(=O)N	0
ZINC42684267	COC(=O)c1cc(c(cc1N)n1cc[nH+]c1)F	0
ZINC42684462	CS(=O)(=O)c1ccc(cc1N1CCOCC1)C(=O)[O-]	0
ZINC42689242	COCC(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC42689357	C=C1[C@H](C[C@H]([C@@H]1CO)O)n1cnc2c1nc([nH]c2=O)N	0
ZINC42693947	CCOC(=O)CN(C)C(=O)/C=C/c1ccc(cc1)OC	0
ZINC42717208	CCOCCCNC(=O)C1CCN(CC1)C(=O)Cc1ccc(cc1)Cl	0
ZINC42752347	CCCc1cc([nH]n1)C(=O)NC1CCN(CC1)CC(=O)N	1
ZINC42755259	Cc1c(c(n(n1)C[C@H](CO[C@@H]1CCCc2c1cccc2)O)C)[N+](=O)[O-]	0
ZINC42755854	c1ccc2c(c1)cnn(c2=O)C[C@H](COCc1cccs1)O	0
ZINC42770351	c1cc(c(c2c1cc(cc2)Br)Br)OC[C@H]1CC[NH2+]C1	0
ZINC42773191	CC(C)c1ccc(cc1)OCC[C@@H]1CCC[NH2+]C1	0
ZINC42775919	COCCOCCO[C@H]1CC[NH2+]C1	0
ZINC42778446	COCCOCCNC(=O)[C@H]1CCC=CC1	0
ZINC42783198	CN(CC1CCOCC1)c1ccccc1N	0
ZINC42783733	CN(CCO)c1ccc(c(c1)N)S(=O)(=O)C	0
ZINC42784267	COc1ncc2c(n1)C[NH2+]C2	0
ZINC42797197	c1cnccc1[C@H]1CCCN1C(=O)CN1CCCCCC1=O	0
ZINC42824240	C[C@H](C(=O)N(C)Cc1ccc(cc1)C(C)C)OCC(F)(F)F	0
ZINC42839818	CC(C)NC(=O)N1CC[NH+](CC1)CC(=O)N	0
ZINC42843997	CC[C@H](C)NC(=O)N(C)Cc1ccc(cc1)C(=O)N	0
ZINC42876629	C[C@H](C(=O)N[C@H](c1ccccc1)C(=O)N)OCc1cccc(c1)OC	0
ZINC42876925	C[C@H](C(=O)N[C@H](c1ccccc1)C(=O)N)Oc1ccc2c(c1)CCC2	0
ZINC42880683	C[C@@H]1CCC[C@H]([C@@H]1C)NC(=O)CCCc1nnc(o1)c1ccccc1	0
ZINC42887577	C1CC[C@H]2[C@@H](C1)C1=C(O2)CCc2c1nc([nH+]c2N1CC[NH2+]CC1)N	0
ZINC42897734	CCN([C@@H](C)c1cccc(c1)OC)C(=O)NCCCn1ccnc1	0
ZINC42912926	CCCn1c(cc(c1C)/C=C(/C#N)\C(=O)N)C	1
ZINC42921452	Cc1ccc(o1)c1c(cn[nH]1)C[NH2+]C[C@H](C(C)C)N1CCCC1	0
ZINC42924565	c1cc(c(cc1C(=O)NCCCC(=O)N)Br)I	1
ZINC42927761	Cc1ccc2c(c1)occ2CC(=O)NCCCC(=O)N	1
ZINC42928302	c1ccc(cc1)OCCCC(=O)NCCCC(=O)N	1
ZINC42928954	c1cc(ccc1/C=C\C(=O)NCCCC(=O)N)[N+](=O)[O-]	1
ZINC42970033	c1ccc(cc1)C(=O)Nc1ccccc1C(=O)NCCCC(=O)N	1
ZINC42993644	CCCCC[C@H](C)NC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC42998028	Cc1ccc(cc1)SCC(=O)NNC(=O)NCCCc1ccccc1	0
ZINC42998775	c1cc(ccc1C(=O)Nc1cc(c(c(c1)Cl)N)Cl)N1CCOC1=O	0
ZINC43023602	CCCNC(=O)N1CCN(CC1)CC(=O)N1CCc2c1cccc2	0
ZINC43069495	C[C@@H](C(C)C)NC(=O)NCCc1ccc(s1)S(=O)(=O)N	1
ZINC43090006	c1cc(ncc1CNC(=O)CCCCNC(=O)N)OCC(F)(F)F	1
ZINC43110445	c1cc(ccc1C(=O)NCCCC(=O)N)OCC(=O)N	1
ZINC43111187	Cc1cc(ccc1n1cnnn1)C(=O)NCCCC(=O)N	1
ZINC43113634	C[C@@H]1C[C@@H]1CNC(=O)[C@@H](CCSC)NC(=O)N	1
ZINC43113851	C[C@@H]1C[C@H]1C/N=C(/c1c(nccn1)N)\O	0
ZINC43115130	C[C@@H]1C[C@H]1CNC(=O)c1cc[n+]([O-])cc1	0
ZINC43122334	c1ccc(c(c1)F)SCCC(=O)NC1CCN(CC1)CC(=O)N	1
ZINC43141044	CC(=O)NCCNC(=O)NN[C@@]1(CCS(=O)(=O)C1)C	0
ZINC43145989	CCOc1ccc(cc1)NC(=O)NC[C@H](c1cccc(c1)F)[NH+](C)C	0
ZINC43156308	CCc1cccc(c1NC(=O)N1CCN(CC1)CC(=O)NCC)C	0
ZINC43157198	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNC(=O)Nc1cccc(c1)SC	0
ZINC43195464	c1c(c(=O)c2c(ncnc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N)C(=O)N	0
ZINC43199350	Cc1cc(ccc1N[C@@H]1CCC[C@@H]([C@@H]1C)Cl)OC	0
ZINC43200569	C1CC[C@@H]2[C@H](C1)C1=C(O2)CCc2c1nc([nH+]c2N1CC[NH2+]CC1)N	0
ZINC43208736	CC(=C)Cc1ccc(cc1)SC	0
ZINC43210649	COc1c(cccn1)C(=O)c1ccccc1C(=O)OC	0
ZINC43220526	CCOC(=O)c1c(c2c(cc(nc2o1)C)C)N	0
ZINC43220597	Cc1cc2cn[nH]c2cc1C	0
ZINC43232337	c1cc(ccc1CCNC(=O)Nc1ccc(c(c1F)F)F)S(=O)(=O)N	1
ZINC43244443	c1ccc(c(c1)NC(=O)CCc1ccc(cc1)Cl)OCCC(=O)N	1
ZINC43244696	c1ccc(c(c1)NC(=O)/C=C/c1cccc(c1)Cl)OCCC(=O)N	1
ZINC43244799	c1ccc(c(c1)NC(=O)c1cc(c(cc1Cl)Cl)F)OCCC(=O)N	1
ZINC43270504	c1ccc(c(c1)NC(=O)c1csc2c1CCCC2)OCCC(=O)N	1
ZINC43276539	Cc1ccc(cc1NC(=O)NC[C@@H]1C[C@H]1C)F	0
ZINC43278664	c1cc(ccc1C(F)(F)F)NC(=O)NCCCc1c(c(N)[nH]n1)C#N	1
ZINC43304927	CCOC(=O)[C@@H]1CCN(CC1)[C@H](C)C(=O)N1C[C@H](C[C@H](C1)C)C	0
ZINC43310957	c1cc([nH+]cc1CNC(=O)NCCn1ccnc1)N1CCCCCC1	0
ZINC43324006	c1ccc(c(c1)CN[C@H]1CCC[NH2+]C1)Cl	0
ZINC43325525	C[C@@H](c1ccco1)N[C@H]1CCC[NH2+]C1	0
ZINC43328365	Cc1ccc(c(c1)Br)NC(=O)NCCC[N@@H+]1C[C@@H](O[C@H](C1)C)C	0
ZINC43420532	c1ccnc(c1)CCNC(=O)Nc1ccc(cc1Cl)Br	0
ZINC43449826	c1cc(c(c(c1)Cl)F)NC(=O)NC[C@H]1CCOC1	0
ZINC43452442	CCCOc1ccccc1NC(=O)NCc1cn2cc(ccc2n1)Cl	0
ZINC43455025	CCCC[C@H](CC)Cn1cc(cn1)N	0
ZINC43464237	C1C[C@H](Cc2c1nc(nc2C(F)(F)F)N)O	0
ZINC43464607	COC(=O)[C@@](Cc1ccccc1)(C(F)(F)F)N	0
ZINC43465112	c1ccc(c(c1)C1OCCO1)OCC#CCCl	0
ZINC43465126	c1cc(ccc1NC(=O)N)OCCCl	1
ZINC43484032	CCC(CC)[C@@H](CNC(=O)[C@H]1CCCN(C1)C(=O)N)[NH+]1CCOCC1	0
ZINC43510536	C[C@@H]1CC[C@]2([C@@H]([C@@]1(C)CCc1ccoc1)C[C@H]([C@@H]([C@@]12CO1)O)O)C	0
ZINC43527731	CC(C)[C@@H](CNC(=O)Nc1cc(ccc1F)Cl)N1CCOCC1	0
ZINC43533091	Cc1cc([nH+]c(n1)N)N(C)CCOc1ccc(cc1)OC	0
ZINC43533497	Cc1cc([nH+]c(n1)N)N(C)Cc1ccccc1N1CCOCC1	0
ZINC43533830	Cc1cc(nc([nH+]1)N)N1CC[NH+](CC1)CCc1ccccc1	0
ZINC43558527	c1c(c(nc(n1)N)C1CC1)C(=O)[O-]	0
ZINC43569393	c1ccc(c(c1)Oc1cc(ccn1)N)Cl	0
ZINC43578983	c1cc(ccc1c1nc(co1)CO/N=C/c1ccc(o1)[N+](=O)[O-])F	0
ZINC43598643	Cc1cccc2c1nc([nH]2)[C@H](CCO)[NH3+]	0
ZINC43603816	Cn1cc(cn1)CN(C)C(=O)Nc1nnc(s1)C1CCCCC1	0
ZINC43697885	CCC(CC)c1nnc(s1)NC(=O)NCc1ccc(cc1)COC	0
ZINC43707284	Cc1cc(cc2c1[C@H]1CC[C@@]3([C@@H]([C@@H]1CC2)CC[C@@]3(C#C)O)C)OC	0
ZINC43713805	c1cc(ccc1C(=O)N)NC(=O)N1CCN(CC1)Cc1ccncc1	0
ZINC43714347	c1cc(ccc1C(=O)N)NC(=O)NCCCn1ccnc1	1
ZINC43714379	c1cc(ccc1C(=O)N)NC(=O)NC[C@H]1CCCO1	0
ZINC43722030	C[C@H](c1ccccc1)NC(=O)Nc1cccc(c1)C(=O)N	0
ZINC43737495	C=CCOc1ccc(cc1)[C@H]1[C@H]2CCCC[C@]2(CC[NH2+]1)O	0
ZINC43739125	Cc1c(cc(cc1OC)C(=O)N[C@H](C)c1cccc(c1)Br)OC	0
ZINC43761740	C[C@]12CC=CC[C@]1(C/C(=N/NC(=O)N)/C2)C	0
ZINC43769304	CC(C)(C)OC(=O)N/[NH+]=C(/Cc1c(cccc1Cl)Cl)\N	0
ZINC43769333	CCOC(=O)[C@@H]1CC[N@H+](CC1)C/C(=N/O)/N	0
ZINC43830193	COCCOc1ccc(cc1)c1nnc(o1)N	0
ZINC43876030	COCCCNC(=O)Nc1ccc(c(c1)Cc1ccccc1)OC	0
ZINC43879303	CC(=O)N1CCC(CC1)NC(=O)NCc1ccc(cc1)n1cccn1	0
ZINC43913193	c1cc2c(cc1N1CCCC1)NC(=O)/C/2=N\N1CCOCC1	0
ZINC43919111	c1cc(ccc1NC(=O)N1CCC2(CC1)OCCO2)OCC(F)(F)F	0
ZINC43934610	C[C@H](C(=O)NCCc1nnc2n1cccc2)NC(=O)OC(C)(C)C	0
ZINC43940121	Cc1cc(nn2c1c(nc2SCCS(=O)(=O)C)c1ccccc1)C	0
ZINC43986058	CN(CC(=O)Nc1ccc(c(c1)Cl)Cl)C(=O)Nc1cccc(c1)C#C	0
ZINC44021087	c1c(c(nc(=O)n1[C@H]1[C@@H]([C@H]([C@H](O1)CO)O)O)N)I	0
ZINC44034307	CCCC[C@H](CC)CNC(=O)c1ccccc1[N-]S(=O)(=O)C	0
ZINC44046062	CCO[C@H]1CCCCC[C@H]1[NH2+]C	0
ZINC44070289	c1cc(oc1)c1nc(on1)CN1CCN(CC1)CCO	0
ZINC44073379	c1cc(sc1)c1nnc(n1N)SCc1nnnn1C1CC1	0
ZINC44088504	COCCNc1nnc(s1)SCc1nnnn1C1CC1	0
ZINC44117039	CCCc1[nH+]ccc(n1)N	0
ZINC44117760	Cc1[nH+]ccn1c1cnc(cn1)Br	0
ZINC44119870	CCCOc1cncc(n1)Br	0
ZINC44119916	CCCc1cncc(n1)N	0
ZINC44120107	c1cc(cc(c1)C(F)(F)F)c1cncc(n1)N	0
ZINC44120118	c1cc(ccc1c1cncc(n1)N)C(F)(F)F	0
ZINC44121603	c1ccc(c(c1)c1ncc(s1)N)C(F)(F)F	0
ZINC44122022	c1cc([nH+]cc1C1CCOCC1)N	0
ZINC44122060	c1cc(ncc1[C@H]1CCCOC1)Br	0
ZINC44122064	c1cc([nH+]cc1[C@@H]1CCCOC1)N	0
ZINC44122144	c1c(nc(s1)[C@H]1CCCOC1)N	0
ZINC44122314	c1cnc(nc1N)C1CCOCC1	0
ZINC44123509	CCCOC(=O)[C@@H](CCc1ccccc1)O	0
ZINC44125091	c1ccc(cc1)C(=O)CSc1nc(c(s1)C(=O)c1ccccc1)N	0
ZINC44136441	c1nc(n(n1)[C@H]1[C@H]([C@H]([C@H](O1)CO)O)O)C(=O)N	0
ZINC44137231	COC(CNc1c(cccn1)[N+](=O)[O-])OC	0
ZINC44138317	COC(=O)c1c(c(c(c(c1C(=O)OC)c1ccccc1)C#N)N)C#N	0
ZINC44166969	C=CCO[C@@H]1[C@H](O[C@H]([C@@H]1O)n1ccc(nc1=O)N)CO	0
ZINC44166978	C=CCO[C@@H]1[C@H](O[C@H]([C@@H]1O)n1cnc2c1nc([nH]c2=O)N)CO	0
ZINC44168239	c1nc2c(nc(nc2n1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)N)N)N	0
ZINC44171240	CCNC(=O)COc1cccc(c1)NC(=O)N[C@@H]1CC[C@H](CC1)C	0
ZINC44174705	Cc1c(cccc1NC(=O)N(CCOC)Cc1ccco1)C(=O)NC	0
ZINC44226102	Cc1cc(no1)C(=O)N[C@H]1CCCC[C@H]1N1C(=O)CSC1=O	0
ZINC44316621	CCN(c1cccc(c1)F)C(=O)c1ccc(cc1)Br	0
ZINC44338542	COC(=O)[C@H](Cc1cnn2c1nccc2)N	0
ZINC44339166	CCOC(=O)[C@H](Cc1ccco1)[NH3+]	0
ZINC44341815	CCOC(=O)[C@@H](Cc1ccc(cc1O)C)N	0
ZINC44351762	COCCOCCNS(=O)(=O)c1ccc(cc1Br)F	0
ZINC44368465	Cc1cccc(c1)CNC(=O)Nc1ccc(cc1C(F)(F)F)N(C)C	0
ZINC44396430	COc1cccc(c1)[C@]1(CCOC[C@@H]1CN1CCOCC1)O	0
ZINC44427586	c1cc(oc1C(=O)N1CCC[N@H+](CC1)CC(=O)N)Br	0
ZINC44440119	CCCc1nnc([S-])n1CC(=O)N(C)Cc1ccc(c(c1)F)F	0
ZINC44440946	c1cc(sc1)C(=O)CN1CCN(CC1)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC44442601	Cn1cnnc1SCCNC(=O)Cc1c2ccccc2on1	0
ZINC44443661	Cc1ccc2c(c1)[nH]c(n2)CN1CCC(CC1)C(=O)N	0
ZINC44444340	c1cc(c(cc1NS(=O)(=O)C1CC1)Cl)Cl	0
ZINC44447270	CCCN(Cc1ccsc1)S(=O)(=O)c1cccnc1	0
ZINC44451781	COC1CCN(CC1)S(=O)(=O)c1cccnc1	0
ZINC44470720	c1cc(ccc1[C@@H](C[NH3+])N)OCCCF	0
ZINC44470840	CCCOc1c(cccc1OC)[C@@H](C[NH3+])N	0
ZINC44471286	c1ccc2cc(c(cc2c1)[C@@H](C[NH3+])[NH3+])N	0
ZINC44472032	CSc1ccccc1[C@@H](C[NH3+])N	0
ZINC44472696	CCCOc1ccc(cc1OC)[C@H](C[NH3+])N	0
ZINC44474633	CC[C@@H](C)c1ccc(c(c1)[C@@H](C[NH3+])N)OCC	0
ZINC44476001	CCCOc1cc(c(cc1C)[C@@H](C[NH3+])N)C	0
ZINC44476154	CCOc1ccc(cc1F)[C@@H](C[NH3+])N	0
ZINC44476178	CCOc1ccc(cc1C(C)C)[C@@H](C[NH3+])N	0
ZINC44476464	COCCc1ccc(c(c1)[C@@H](C[NH3+])N)OC	0
ZINC44476482	CCCOc1ccc(cc1COC)[C@@H](C[NH3+])N	0
ZINC44476488	CCCOc1cc(c(cc1OC)C)[C@@H](C[NH3+])N	0
ZINC44493758	C[C@H](c1ccc(cc1)S(=O)(=O)N(C)C)NCC(=O)N	0
ZINC44495293	C[C@H](c1cnn(c1)C)[NH2+]CCCN1CCOCC1	0
ZINC44508063	Cc1cccc(c1)OCCSc1cccc[n+]1[O-]	0
ZINC44515609	C[C@@H](CCc1ccccc1)[NH2+]C[C@@H]1CC[N@H+](CC1)C	0
ZINC44516660	Cc1ccc2c(c1)C(=O)N(C2=O)CC(=O)OCCCc1cccnc1	0
ZINC44548729	COCN1CCN(C1=S)C(=S)Nc1ccccc1	0
ZINC44548989	CSC(=N/[NH+]=C(/c1cncc(n1)N1CCOCC1)\N)SC	0
ZINC44549544	Cc1ccc(c(c1)C)NC(=S)NNC(=[NH2+])c1cncc(n1)Cl	0
ZINC44550297	c1ccc(c(c1)/C=N/Nc1cnccn1)Cl	0
ZINC44550773	c1ccc2c(c1)nc(n2CCC#N)CCC(=O)N	1
ZINC44550836	c1cnc2c(c1C(=[NH2+])NO)nc[nH]2	0
ZINC44551474	CSC(=S)O/N=C(/c1cc[nH+]cc1)\N	0
ZINC44551478	CO/N=C(/c1ccccn1)\N	0
ZINC44551823	CCOC(=N)c1cc[n+](cc1)C	0
ZINC44563629	c1cc(c(cc1CS(=O)(=O)N)N)O	0
ZINC44584292	CCCCc1nc(on1)[C@@H](C)[N@H+]1CC[C@@H](CC1)O	0
ZINC44590993	Cc1cc(no1)[C@@H]1CCCN1C[C@@H](c1ccccc1)O	0
ZINC44622128	CCC[C@H](C)C(=O)NC[C@@H](c1ccccc1)N1CCOCC1	0
ZINC44623665	CCC[NH2+]Cc1nc2ccccc2n1C	0
ZINC44646893	CCCCc1ccc(cc1)CC(=O)N1CCC[C@H]1C(=O)N	1
ZINC44666898	Cc1cccc(c1)OC(=O)/C=C/c1ccc(cc1)C(=O)NC1CC1	0
ZINC44676046	COc1ccccc1NC(=[NH2+])SC	0
ZINC44683627	C[C@@H](C(=O)N)NC(=O)[C@H](C)n1cccn1	0
ZINC44689964	CCOC[C@@H](C)[NH2+]Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC44690703	CCOC[C@H](C)[NH2+]Cc1ccc2c(c1)OCO2	0
ZINC44693749	C[C@H](c1nc2ccccc2n1C)NCCOCCOC	0
ZINC44696292	CCCCCC[C@@H](C)NC(=O)c1cccc(c1)OCC(=O)N	1
ZINC44700036	c1cc(nc2c1c(c[nH]2)I)F	0
ZINC44721226	c1ccc2c(c1)[nH]c(n2)COC(=O)c1ccc(cc1)C(=O)N	0
ZINC44772160	c1ccc2c(c1)CCN2C(=O)COc1ccc(cc1C=O)Cl	0
ZINC44793044	C1C[C@@H](OC1)C/[NH+]=C(\N)/SCc1nnnn1C1CC1	0
ZINC44793080	COCC/[NH+]=C(\N)/SCCOC(c1ccccc1)c1ccccc1	0
ZINC44793585	CCOCCC/[NH+]=C(\N)/SCc1ccccc1C#N	0
ZINC44835337	CC1(OC(=O)C(=CNc2nc3ccc(cc3s2)S(=O)(=O)N)C(=O)O1)C	0
ZINC44836064	Cc1c(scn1)CCOC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC44837641	CCOc1ccc(cc1)NC(=O)c1cc([nH]n1)c1ccc(cc1)C	0
ZINC44857424	CCOC(=O)c1cccc(c1)Oc1cccc2c1ccnc2	0
ZINC44871588	Cc1c2ccccc2nc(c1C(=O)OC)CN1CCC(CC1)C(=O)N	0
ZINC44896244	COc1ccc(cc1)[C@@H](C1CC1)NS(=O)(=O)N1CCOCC1	0
ZINC44898691	CCNC(=O)NC(=O)CN(CC(C)C)CC(=O)N	1
ZINC44910352	Cn1cc(cn1)CN(C)C(=O)NCc1cccnc1OC	0
ZINC44914392	CCCCN(C)S(=O)(=O)N(C)Cc1c(noc1C)C	0
ZINC44914470	C[C@H](c1nc(no1)C(C)C)Nc1cccc(c1)OCC(=O)N	0
ZINC44916497	C[C@H]1C[C@@H]1c1ccc(o1)CN(C)C(=O)CCNC(=O)N	1
ZINC44933816	Cc1cc(nc([nH+]1)C)NCc1cccc(c1)S(=O)(=O)N	0
ZINC44936107	Cc1ccc(cc1C(=O)N)S(=O)(=O)NC[C@@H]1CCOC1	0
ZINC44939765	C[C@@H](C(=O)NCc1nncn1c1ccccc1)OCC(F)(F)F	0
ZINC44940066	C/C=C/COC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC44940313	C[C@H](CN1CCOCC1)NC(=O)c1cnn(c1n1cccc1)C	0
ZINC44944257	C[C@]1(C(=O)N(C(=O)N1)Cc1cnn(n1)c1ccccc1)c1ccco1	0
ZINC44946327	c1ccnc(c1)CNC(=O)NC[C@H]1CCS(=O)(=O)C1	0
ZINC44953488	COc1c(cccn1)NC(=O)NCc1ccc[nH+]c1N1CCOCC1	0
ZINC44955587	CCOc1cccc2c1OCC(=C2)C(=O)N1CC[C@H](CC1)CC(=O)N	1
ZINC44960169	c1cc(ccc1N)O[C@@H]1[C@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC44975245	c1cnn(c1)C[C@@H](CN1CCO[C@@H](C1)c1ccc(cc1)F)O	0
ZINC44975466	COCC[N@H+](Cc1csc(n1)c1ccsc1)C1CC1	0
ZINC44979820	c1cc(ccc1C1(CCCC1)C(=O)NCCCS(=O)(=O)N)Cl	1
ZINC45015224	COC(=O)CCCCCNC(=O)c1cccnc1N1CCCCC1	0
ZINC45018078	C[C@@H](CCOC)[NH2+]CC(C)(C)N1CCOCC1	0
ZINC45020716	CCc1ccc(cc1)[C@@H](C)[NH2+][C@H](C)CCOC	0
ZINC45023146	C=CCn1c(nnc1SCCOc1cccc(c1)Cl)N	0
ZINC45026251	c1c(nc(nc1Cl)N)N1CCN(CC1)c1cc(nc(n1)N)Cl	0
ZINC45028414	CCOC(=O)c1ccc(o1)c1ccc(nc1)Cl	0
ZINC45038491	C[C@@H](CCOC)[NH2+]Cc1ccc(c(c1)F)F	0
ZINC45044152	C[C@@](CCOC)(C(=O)OC)N	0
ZINC45064808	C[C@@H](c1ccccc1Cl)[NH2+]CCCS(=O)(=O)N	0
ZINC45069840	C1=C[C@H]2C=C[C@H]3[C@@H]1[C@H]3[C@@H]1[C@@H]2NC1=O	0
ZINC45070051	CC1=C([C@]2([C@@]1([C@@]1([C@@]2(N(N=N1)C(=O)OC)C)C)C)C)C	0
ZINC45070235	CC[C@]1(C=NN=C1C)C	0
ZINC45071130	Cn1c(=O)n2n(c1=O)[C@H]1C=C[C@@H]2[C@@]23[C@@]1([C@H]2Br)CCC3	0
ZINC45102563	C[C@H](c1ccc(c(c1)F)OC)NC(=O)NCCC[N@H+](C)CC(F)(F)F	0
ZINC45103397	Cc1cc(nc(n1)S[C@H](C)C(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)N	0
ZINC45103403	Cc1cc(nc(n1)SCCS(=O)(=O)Oc1ccccc1)N	0
ZINC45165352	CCNC(=O)c1cc(ccc1C)S(=O)(=O)NC(C)(C)C	0
ZINC45167443	CCn1c(c(c(n1)C)[C@@H](C)[NH2+]CCN(CC)CC)C	0
ZINC45176367	CCCOc1ccc(cc1)OC(=O)Cn1c(=O)n2ccccc2n1	0
ZINC45206656	CC(C)[NH2+]Cc1cccc2c1cc[nH]2	0
ZINC45220417	c1ccc(cc1)[C@@H](c1ccc(cc1)F)NC(=O)CCCCNC(=O)N	1
ZINC45221476	COC[C@H]1CCCN1c1cc(c(cc1Cl)[N+](=O)[O-])N	0
ZINC45235337	Cc1c([nH]c(c1C(=O)OC)C)/C=N\NC(=S)N	0
ZINC45238383	c1c(c(cc2c1nc[nH]2)[N+](=O)[O-])N	0
ZINC45266335	COCCCNC(=O)[C@@H]1CC(=O)N(C1)CCOC	0
ZINC45294054	C[C@H](C(=O)N(C)[C@H]1CCCc2c1cccc2)NC(=O)N	0
ZINC45315101	C[C@H]1CCCC[N@@H+]1CCNC(=O)N1CCN(CC1)CC(=O)N	1
ZINC45328630	CCCc1c(c(no1)N)C	0
ZINC45331777	CC(C)(C)OCCON	0
ZINC45332512	CCOc1ccc(cc1)CN(C)C(=O)[C@H]1CS[C@]2(N1C(=O)CC2)C	0
ZINC45354055	Cc1ccc(cc1)CS(=O)(=O)CC(=O)Nc1cccc(c1)Cl	0
ZINC45389286	CCOC(=O)[C@@H](CN1CCOC[C@@H]1C)N	0
ZINC45391314	c12c(c(c(c(c1F)F)F)F)[nH]nc2C(F)(F)F	0
ZINC45433536	CCOC(=O)[C@@H](Cn1c(cc(n1)C)C)N	0
ZINC45434898	CCOC(=O)[C@@H](Cn1cccn1)N	0
ZINC45440956	Cc1cccc(c1)C1(CCCCC1)CNC(=O)NC(C(=O)N)C(=O)N	0
ZINC45441021	C[C@H]1C[C@@H](C[N@@H+](C1)CCCCNC(=O)NC(C(=O)N)C(=O)N)C	1
ZINC45505350	CCOC(=O)[C@@H](COC1CCCCC1)N	0
ZINC45521561	CN(CCCc1c(c([nH]n1)N)C#N)c1nccc(n1)C(F)(F)F	0
ZINC45546742	c1ccc2c(c1)CC[C@H]2NC(=O)NCCN1CCOCC1	0
ZINC45603172	CN(Cc1ccc(s1)Cl)C(=O)CCCc1nc2ccccc2s1	0
ZINC45613521	c1csc(n1)N1CCN(CC1)C(=O)NC(C1CC1)C1CC1	0
ZINC45629507	CC(C)(C[NH2+]C[C@@H]1CCC=CC1)O	0
ZINC45712753	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCNS(=O)(=O)c1c(n(cn1)C)Cl	0
ZINC45713321	CCCS(=O)(=O)NCC[N@@H+]1CCc2ccccc2C1	0
ZINC45742907	CCCCCN(C(C)C)S(=O)(=O)c1ccc(cc1)C(=O)N	1
ZINC45744594	CN(CC(=O)N)S(=O)(=O)c1cccc(c1F)Cl	0
ZINC45744892	Cc1cc(ccc1S(=O)(=O)NC[C@H](C)[N@@H+]1CCC[C@@H](C1)C)F	0
ZINC45745960	CCCCN(CC(=O)N)C(=O)COc1cccc(c1)C	1
ZINC45746033	CCCCN(CC(=O)N)C(=O)Cc1csc(n1)c1ccccc1	1
ZINC45774502	CCCCN(CC(=O)N)C(=O)/C=C/c1ccc(cc1C)C	1
ZINC45782846	C[C@@H](c1ccc(cc1)/N=C(\N)/O)/N=C(/C=C/c1ccc(cc1)Cl)\O	0
ZINC45785088	C[C@@H]1CN([C@@H](CO1)C)CC(=O)N(C)[C@@H](C)c1ccccc1	0
ZINC45787179	c1nc2c(c(NN)n1)CCC2	0
ZINC45796283	c1cc(oc1)C[N@@H+](CCCN)C[C@@H]1CCCO1	0
ZINC45802467	Cn1c2c(cn1)c(ncn2)NCCc1ccc(s1)S(=O)(=O)N	0
ZINC45803969	COc1ccc(c(c1)C(=O)Nc1ccccc1n1cnnn1)OC	0
ZINC45814420	c1ccc2c(c1)nc(NN)c[n+]2[O-]	0
ZINC45814514	Cc1cnc(c(n1)N)C(=O)NNC	1
ZINC45817190	CCNc1ccc2c(c1)c(cc([nH+]2)C)N	0
ZINC45817667	Cc1[nH]c(=O)c2cc3c(c(c2n1)OC)OCO3	0
ZINC45820234	CC(=O)N/N=C\C(C)(C)CCC#N	0
ZINC45820846	c1cncc2c1nc([nH]2)CCN	0
ZINC45821978	C[C@@H]1C[N@@H+]([C@@H](CO1)C)C[C@@H](COc1cc(ccc1Cl)Cl)O	0
ZINC45877308	C[C@@H]1CN(CCO1)c1ccc(cn1)CNC(=O)N(C)C[C@@H](C)C#N	0
ZINC45887978	CCCn1nc(nn1)N1C[C@H](CC1=O)C(=O)Cl	0
ZINC45888297	CCCCC(=O)Nc1c(cc2c(c1C)sc(n2)N)C	1
ZINC45888635	CC/C(=N\Nc1nc2cc(c(c(c2s1)C)I)C)/C	0
ZINC45889390	CCCOc1ccc(cc1)C(=O)Nc1c(cc2c(c1C)sc(n2)N)C	1
ZINC45890714	CCCCC(=O)Nc1c(cc(cc1C)NC(=S)N)C	1
ZINC45891235	c1ccn2cc(nc2c1)CCNC(=O)c1ccc(c2c1nccc2)Cl	0
ZINC45891250	c1c(c(c(c(c1Cl)N)Br)N1CCOCC1)[N+](=O)[O-]	0
ZINC45891363	C[C@@H]1CCCCN1c1c(cc(c2c1sc(n2)N)Cl)[N+](=O)[O-]	0
ZINC45893045	CCc1c(nnn1c1cc(cc(c1)F)F)C(=O)OC	0
ZINC45893580	COCc1nc(on1)C[N@H+]1CCC[C@H](C1)N	0
ZINC45894250	COCc1nc(on1)c1cccc(c1)N	0
ZINC45894692	COCCc1nc(on1)c1cc(n[nH]1)c1ccccc1	0
ZINC45895192	COCCc1nc(on1)C[N@H+]1CC[C@@H](C1)N	0
ZINC45908897	CCCCN(CC(=O)N)C(=O)c1ccc(s1)c1ccc(cc1)Cl	1
ZINC45918649	c1ccc(c(c1)CNc1c(S)nccn1)F	0
ZINC45928724	c1cc2c(c(c[nH+]c2c(c1)C(=O)NN)C(=O)NN)N	0
ZINC45939852	CC(C)(C)c1cnc(o1)CSc1nc2ccccc2n1CCOC	0
ZINC45940801	CCCC(=O)Nc1cc2c(cc1SC(C)C)n(c(=O)n2C)C	0
ZINC45944910	CC(C)n1nc(c(n1)c1ccccc1)C[NH2+]CCCO	0
ZINC45945311	CCOc1ccc(cc1OCC)CNCC#C	0
ZINC45945559	COc1cc(cc(c1OCC#C)Cl)C[NH2+]CCO	0
ZINC45945731	CCCCC[NH2+]Cc1cccc(c1OCC#C)OC	0
ZINC45948321	c1cnc(nc1N1CCSCC1)NC[C@@H]1CCC[NH2+]C1	0
ZINC45950070	c1cnccc1Cn1c(=O)c2c(ccs2)[nH]c1=O	0
ZINC45953477	Cc1ccc(cc1N)N1C[C@@H](CC1=O)C(=O)OC	0
ZINC45955119	CCc1c(ncnc1N[C@H]1CCC[NH2+]C1)C	0
ZINC45957680	Cc1cc(cc(c1N1CCOCC1)Br)N	0
ZINC45957749	Cc1cc(c(cc1C)N1CCOCC1)N	0
ZINC45958072	c1ccc(c(c1)N1CCOCC1)N1C[C@H](CC1=O)C(=O)N	0
ZINC45958120	c1cc(c(cc1N1C[C@@H](CC1=O)C(=O)N)Br)N1CCOCC1	0
ZINC45958444	C1COCCN1CCCN1C[C@@H](CC1=O)C(=O)N	0
ZINC45971363	CSCC[C@H](C(=O)NNc1ccc(cc1)F)NC(=O)N	1
ZINC45978021	Cc1ccc(s1)C(=O)CCC(=O)CCC(=O)NC[C@@H]1CCCO1	0
ZINC45986634	Cc1ccc(cc1Cl)NC(=O)Cn1c(c(c(n1)SC)S(=O)(=O)C)N	0
ZINC46024986	CC[NH+](CC)Cc1ccc(cc1)CNC(=O)CSCC(=O)N	1
ZINC46043489	CC(C)N1CCN(CC1)C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC46058110	CC(C)(C)OC[C@@H](CN1CC[N@@H+](CC1)C1CCCC1)O	0
ZINC46058512	C[C@@H]1CCCC[C@H]1OCCN1CCOC[C@@H]1C	0
ZINC46059404	c1ccc(c(c1)OC(=O)COc1cccc(c1)NC(=O)C1CC1)F	0
ZINC46062120	COCCN(Cc1ccco1)Cc1nc(no1)c1ccsc1	0
ZINC46062415	CNC(=O)NCCCc1c(c(n(n1)c1ccccc1)N)C#N	1
ZINC46077487	Cc1ccc2c(c1)NC(=O)c1cc(c(cc1O2)Cl)S(=O)(=O)N(C)C	0
ZINC46078341	Cc1cccc(c1)n1c(nnn1)C1(CCCC1)Nc1ccc(cc1)Cl	0
ZINC46083369	c1cc(oc1)/C=C/C(=O)NCCC(=O)Nc1ccc(cc1Cl)Br	0
ZINC46085429	c1cc(ccc1CCNCc1cnc(nc1)N)Cl	0
ZINC46087163	CCc1nc(on1)[C@H]1CCCN(C1)C(=O)c1ccc(cc1)Cl	0
ZINC46109761	C[C@H](C(=O)N)S(=O)(=O)Cc1ccc(cc1)C(F)(F)F	0
ZINC46138223	CCS(=O)(=O)CC(=O)NCCCc1ccccc1	0
ZINC46138658	CCS(=O)(=O)CC(=O)NCc1cccs1	0
ZINC46159724	Cc1ccc(cc1)OCc1nc(cs1)CS(=O)(=O)C	0
ZINC46171603	c1cc2c(cc1S(=O)(=O)N1CCC[C@H](C1)C(=O)N)CCO2	0
ZINC46173008	CCCCc1nc(on1)[C@@H](C)S(=O)(=O)Cc1ccc(cc1)C(=O)N	1
ZINC46176572	C[C@@H](C(=O)N)NC(=O)c1ccccc1COC	0
ZINC46179925	Cc1ccccc1NC(=O)[C@H](C)S(=O)(=O)Cc1cccc(c1)C(=O)N	0
ZINC46195184	CN(CC(=O)NCCc1ccc(s1)Br)S(=O)(=O)C	0
ZINC46209621	c1cc(ccc1CN(C1CC1)C(=O)CC[C@H]1CCCO1)Cl	0
ZINC46209748	Cc1cccc(c1)CN(C1CC1)C(=O)CN(C)C(=O)c1cccs1	0
ZINC46230957	c1cc(c(cc1[N+](=O)[O-])S(=O)(=O)N)NC[C@H]1CCCO1	0
ZINC46269126	C[C@@H](CNC(=O)[C@H]1Cc2ccccc2C(=O)O1)[NH+]1CCOCC1	0
ZINC46341132	c1cc(c(cc1S(=O)(=O)C(F)(F)F)[N+](=O)[O-])N1CCC(CC1)C(=O)N	0
ZINC46346214	C[C@H]1CC[N@@H+](CC1)C[C@@H](COCc1ccc2c(c1)OCO2)O	0
ZINC46351934	C[C@H](C(=O)OCC(=O)N)OCc1ccccc1	0
ZINC46433195	CC(=C[C@@H]1[C@H](C1(C)C)C(=O)Nc1cccc(c1)OCC(=O)N(C)C)C	0
ZINC46438180	CCNC(=O)N(C)Cc1ccc(s1)Br	0
ZINC46463717	CC(C)[C@@H](C(=O)NCCOC)NC(=O)N	0
ZINC46465992	C[C@@H]1CN(C[C@H](O1)C)C(=O)[C@@H](CCSC)NC(=O)N	0
ZINC46478503	Cc1c(c(on1)C)CN(C)Cn1c(=S)n(cn1)CCc1cccs1	0
ZINC46479192	Cc1cc(nc([nH+]1)N)NC[C@@H](C)[N@H+]1C[C@H](O[C@H](C1)C)C	0
ZINC46479194	Cc1cc(nc([nH+]1)N)NC[C@@H](C)N1C[C@H](O[C@@H](C1)C)C	0
ZINC46483988	c1cc(cc(c1)Br)[C@@H](CC(=O)N1CCO[C@@H]2[C@@H]1CCCC2)NC(=O)N	0
ZINC46503786	COCCN1CCN(CC1)Cc1cc(cc2c1nccc2)F	0
ZINC46558122	CC(C)(c1ccc(cc1)Br)C(=O)OCC(=O)N	0
ZINC46581126	Cc1c(sc2c1c(nc(n2)SCCOc1ccccc1F)N)C	0
ZINC46595037	C[C@H](C(=O)NCc1ccccc1COCc1ccccc1)NC(=O)N	0
ZINC46639848	CN(CCCc1ccccc1)C(=O)c1cc(sc1)S(=O)(=O)N	1
ZINC46691510	c1cc(ccc1CCNC(=O)N1CC[C@H](C1)C(=O)N)OC(F)(F)F	1
ZINC46705044	CCNC(=O)N1CCc2cc(c(cc2C1)OC)OC	0
ZINC46706037	CCOc1c(cc(cc1Cl)C(=O)[C@@H](C#N)c1ccccn1)OC	0
ZINC46725586	Cc1ccoc1C(=O)N1CC[NH+](CC1)Cc1ccc(cc1)C(=O)N	0
ZINC46758506	COc1cccc(c1)COCC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC46798776	CCCN(CCC)S(=O)(=O)NC[C@@H](c1ccc(o1)C)[NH+]1CCOCC1	0
ZINC46799014	CCCN(CCC)S(=O)(=O)N[C@@H](c1ccccc1)C(=O)N	1
ZINC46800389	CCCCN(C)S(=O)(=O)NCc1cc[nH+]c(c1)N1CCOCC1	0
ZINC46835279	Cc1cccc(c1OCCSCCC(=O)NC(=O)N)C	1
ZINC46835327	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)SCCc1ccccn1	0
ZINC46859627	Cc1cc(on1)C(=O)NCC[N@@H+]1CCCC[C@H]1C	0
ZINC46884730	Cc1c(c(n(n1)C)Cl)C(=O)N[C@@H](C)CN1CCOCC1	0
ZINC46897268	CC(C)N1C[C@@H](CC1=O)C(=O)N(C)CCCc1ccccc1	0
ZINC46902552	CC(C)(C)OC(=O)N1CCC(CC1)NC(=O)Nc1ccccc1OC	0
ZINC46906036	CCNC(=O)Nc1ccc(=O)n(c1)CCOC	0
ZINC46907933	CCCCCNC(=O)NC[C@@H](C)[N@@H+]1CCc2c(ccs2)C1	0
ZINC46933027	COCc1ccccc1NC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC46939077	COCCn1cc(cn1)NC(=O)N1CCC(CC1)CC(=O)N	0
ZINC46939670	C[C@H](c1nncn1C)NC(=O)N(Cc1ccc(cc1)C(=O)N)C1CC1	0
ZINC46946010	CN(C)c1c(ccc[nH+]1)CNC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC46948320	CC[N@H+]1CCN(CC1)[C@@H](C)CNC(=O)CCOc1ccc(cc1)Cl	0
ZINC46979678	CN(CC(=O)N)C(=O)c1cccc(c1)C(F)(F)F	0
ZINC46979722	CN(CC(=O)N)C(=O)C1=COCCO1	0
ZINC47009440	Cc1c(c(n(n1)C)C)C(=O)NCCO[C@@H]1CCCC[C@H]1C	0
ZINC47039724	C[C@@H]1C[C@H](C[N@H+](C1)CCCCNC(=O)CSCC(=O)N)C	1
ZINC47046233	c1cnn(c1)c1ccc(cn1)NC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC47067346	c1ccc2c(c1)[nH]c(=O)n2[C@H]1CCN(CC1)C(=O)NC[C@@H]1CCOC1	0
ZINC47070112	CC[C@H]1CCCN(C1)C(=O)NCCc1cc(cc2c1OCOC2)F	0
ZINC47081526	c1ccc(c(c1)C(F)(F)F)NC(=O)NCCCC(=O)N	1
ZINC47081685	CCCCc1ccc(cc1)NC(=O)NCCCC(=O)N	1
ZINC47108982	c1ccc(c(c1)C(=O)Nc1nc(cs1)CC(=O)NCCCC(=O)N)F	1
ZINC47135532	c1ccc2c(c1)[C@H](OC2=O)Sc1ccc(cc1)Cl	0
ZINC47135900	c1ccc2c(c1)[C@@H](OC2=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC47136377	Cc1c(sc(n1)N[C@@H]1c2ccccc2C(=O)O1)C	0
ZINC47146847	CCCc1ccc(cc1)S(=O)(=O)NCc1nc2cccnc2n1CC	0
ZINC47154815	CCCc1nc2n(n1)c(=O)/c(=C/c1ccc(cc1)Br)/s2	0
ZINC47188848	C[C@H]1CCCC[C@H]1OCCNC(=O)c1ccc2c(c1)C(=O)N(C2=O)C	0
ZINC47203681	c1cc(ccc1c1c[nH+]ccc1N)F	0
ZINC47221644	Cc1ccc(cc1)c1nnc(n1N)SCC[S@](=O)c1ccccc1	0
ZINC47244551	Cc1c(sc2c1c(ncn2)SCCC(=O)N1CCC[C@H](C1)C)C	0
ZINC47254927	CCC(CC)NS(=O)(=O)c1ccc(nc1)N1C[C@H](O[C@H](C1)C)C	0
ZINC47255553	c1ccc(cc1)C/C(=N/OCc1cc(on1)c1ccccc1)/N	0
ZINC47270471	C[C@@H](c1ccc(cc1)NC(=O)N)NC(=O)NCCc1ccccc1	1
ZINC47282957	CCOC(=O)N1CCC(CC1)Nc1[nH+]c(cs1)c1ccc(cc1O)O	0
ZINC47301710	C[C@@H]1CN(C[C@@H](O1)C)C(=O)c1ccc(cc1)CN1CC[N@H+](CC1)C	0
ZINC47318286	Cc1ccc(s1)C(=O)Nc1cccc(c1)c1[nH]c(=O)cc(n1)C	0
ZINC47340257	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)NCCCc1ccccc1	1
ZINC47382110	Cc1cc(ccc1Cl)OC(=O)c1cccc(c1)OCC(=O)N	0
ZINC47406562	C[C@@H]1CN(C[C@H](O1)C)Cc1nc(no1)Cc1ccccc1	0
ZINC47432023	COCc1ccccc1C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC47438334	c1ccc2cc(ccc2c1)OCCN1C(=O)C2(CCCCC2)NC1=O	0
ZINC47438586	Cc1nnc(n1N)SCCOc1ccc2ccccc2c1	0
ZINC47438589	Cc1c(=O)n(c(nn1)SCCOc1ccc2ccccc2c1)N	0
ZINC47440111	c1ccc(cc1)COC(=O)COc1cccc(c1)NC(=O)C1CC1	0
ZINC47467313	c1cc(cc(c1)C(=O)N)COC(=O)Cc1ccc(cc1)OC(F)F	0
ZINC47467332	c1cc(cc(c1)C(=O)N)COC(=O)c1cccc(c1)N1CCCC1=O	0
ZINC47467429	Cc1ccc(cc1)OCC(=O)OCc1cccc(c1)C(=O)N	0
ZINC47467686	c1cc(cc(c1)C(=O)N)COC(=O)c1ccc(cc1)n1cncn1	0
ZINC47467918	CCc1ccc(o1)C(=O)OCc1cccc(c1)C(=O)N	0
ZINC47489658	Cc1cc(n(n1)C)NC(=O)CSCc1cc(=O)n2ccsc2[nH+]1	0
ZINC47496771	Cc1cc(cc(c1)C[NH+]1CCC2(CC1)OCCO2)C	0
ZINC47521226	CCNC(=O)COc1ccc(cc1)NC(=O)/C=C\c1ccccn1	0
ZINC47549798	COc1ccc(cc1F)NC(=O)NCCc1c(cccc1F)F	0
ZINC47550301	CCC(CC)[NH+](CC(=O)NCC#C)CC(=O)NCC#C	0
ZINC47554737	c1cc2c(cc1OCC(=O)NCCS(=O)(=O)N)c1c(o2)CCCC1	1
ZINC47558725	Cc1c(oc(n1)SCC(=O)N(Cc1ccc(cc1)OC)C1CC1)C	0
ZINC47597771	C[NH+]1CCN(CC1)c1cc(ccn1)CNC(=O)NCCCOC	0
ZINC47600962	CCOc1ccc(cc1Cl)NC(=O)NCC(C)C	0
ZINC47617219	C[C@@H](c1ccc(cc1)NC(=O)NC1CC1)NC(=O)NC1CC1	0
ZINC47617286	C[C@@H](c1cccnc1)NC(=O)NCCc1ccc(cc1)S(=O)(=O)N	1
ZINC47622227	c1ccc2c(c1)CCC[C@H]2NC(=O)NCCNC(=O)C1CC1	0
ZINC47660074	C[C@H]1CC[N@@H+](CC1)CCCc1cnn(c1)C	0
ZINC47662428	CCC[C@H](C)NC(=O)NCc1ccc(s1)Cl	0
ZINC47663808	C[C@@H](C(=O)N)NC(=O)c1ccc(s1)C(=O)OC	0
ZINC47677306	CCCNC(=O)Nc1cnn(c1)CC(=O)N	1
ZINC47677360	CC(C)OCCCNC(=O)Nc1cnn(c1)CC(=O)N	0
ZINC47685056	CC(C)[C@H](C)NC(=O)NCc1ccc(cc1)NC(=O)OC	0
ZINC47692174	C[C@H]1COCCN1C(=O)Nc1cnn(c1)CC(=O)N	0
ZINC47696222	Cc1cc(=O)c(nn1c1ccccc1F)C(=O)NCCCS(=O)(=O)C	0
ZINC47699886	c1cc(cc(c1)C(F)(F)F)CNC(=O)NCCNC(=O)C1CC1	0
ZINC47702444	c1cc(ccc1C(F)(F)F)NC(=O)N1CC[C@H](C1)C(=O)N	0
ZINC47705771	C[C@@H]1CN(C[C@H](O1)C)C(=O)c1cc(nn1C(C)(C)C)C1CC1	0
ZINC47717257	CC(C)c1ccc(cc1)C[N@H+](C)C[C@H]1CCOC1	0
ZINC47728475	CC(C)NC(=O)CCNC(=O)Nc1ccc(c(c1)C(=O)NC1CC1)Cl	0
ZINC47743342	CCCCc1nnc(s1)/N=C(\[O-])/c1cc2ccccc2c(=O)[nH]1	0
ZINC47773774	c1c(nc(s1)NC(=O)N1CC[C@@H](C1)C(=O)N)C(F)(F)F	0
ZINC47798960	c1cc(cc(c1)C#N)CNCc1ccc(cc1)C(=O)NCC(=O)N	1
ZINC47820478	Cc1nnc(n1N)SCC(=O)NC(=O)N	0
ZINC47836708	CC(=O)c1cccc(c1)NC(=O)CCNC(=O)N	1
ZINC47843811	C[NH2+]C[C@@H]1CCCO[C@@H]1c1ccccc1	0
ZINC47844088	COC[C@H](c1cccc(c1)N)O	0
ZINC47845167	CCCC[N@@H+]1C[C@H]2C[C@@H](C1)[C@@H]2N	0
ZINC47845210	CC(C)C[C@@H]([C@@H](C(F)(F)F)N)[NH3+]	0
ZINC47848886	c1cc(c(cc1C(=O)N1CCC[C@@H](C1)C(=O)OCC(=O)N)Cl)Cl	0
ZINC47852778	c1ccc(cc1)N1CCN(CC1)CCC[NH2+]C1CCCC1	0
ZINC47852798	CCOC(=O)[C@H]1CCCN1C(=O)c1cc(ccc1Cl)Cl	0
ZINC47856896	COCCC[NH+]1CCN(CC1)c1cc(ccn1)C#N	0
ZINC47876780	CCCC[C@@H](CC)CNC(=O)Nc1ccccc1OCCC(=O)N	1
ZINC47889226	Cc1ccc(cc1OCC(=O)Oc1cccc(c1)C(=O)N)C(C)C	0
ZINC47891382	CCC[C@H](C)NC(=O)[C@H](C)N1CCN(CC1)c1nc(cs1)C	0
ZINC47902321	C[C@@H](C(=O)N)N1CC[C@H](CC1)NC(=O)CCc1ccccc1	0
ZINC47909498	Cc1cc(cc(c1)C(=O)NCC1(CCOCC1)C(=O)N)C	0
ZINC47913034	CCOC(=O)c1cnc2c(cc(cc2c1N)Cl)C	0
ZINC47931271	CCCCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC47931336	COCc1c2ccccc2oc1C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC47932717	CCOCCCNC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC47941252	Cc1cccn2c1[nH+]c(c2)CS(=O)(=O)c1nc(cs1)C	0
ZINC47943154	Cn1ccnc1S(=O)(=O)Cc1nnnn1c1ccccc1	0
ZINC47947687	CCCNC(=O)Nc1ccc(cc1)NC(=O)OCC	0
ZINC47955061	CNC(=O)NCCNc1nc2ccccc2s1	0
ZINC47960845	COCCn1cnnc1S(=O)(=O)Cc1cccc2c1cccc2	0
ZINC48009674	CC1CCN(CC1)S(=O)(=O)NCC1(CCOCC1)C(=O)N	0
ZINC48024628	C[C@H]1CCCC[C@@H]1OCC[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC48025383	c1cc(cc(c1)Cl)OCC[N@H+]1CC[C@@H](CC1)CC(=O)N	1
ZINC48025553	Cc1c(c(on1)C)C[N@@H+]1CC[C@H](CC1)CC(=O)N	0
ZINC48034569	COc1ccc(cc1OC)CCNC(=O)C[N@H+]1CC[C@H](C1)C(=O)N	1
ZINC48050833	Cc1ccc(cc1[N+](=O)[O-])NC(=O)NC[C@@H](C)C[NH+]1CCCCC1	0
ZINC48061401	Cc1cccc(c1)c1nc(no1)CN1CCN(CC1)CCOC	0
ZINC48061401	Cc1cccc(c1)c1nc(no1)C[NH+]1CCN(CC1)CCOC	0
ZINC48088207	c1cc(ccc1F)SCCC(=O)N1CCC[C@H](C1)C(=O)N	1
ZINC48088702	c1cc(cc(c1)Br)OCCC(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC48089122	COc1ccc(cc1)CCNC(=O)CNC(=O)N	1
ZINC48090084	C1C[C@H](OC1)C(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC48091390	CN(C)c1ccc(c[nH+]1)NC(=O)NC[C@H]1Cc2ccccc2O1	0
ZINC48091925	CN(C)c1ccc(cn1)NC(=O)N(C)CCCOc1ccc(cc1)F	0
ZINC48128458	CCCCCNC(=O)Nc1ccc(c(c1)F)N1CCCC1	0
ZINC48129980	CN(CC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N)c1cnccn1	0
ZINC48142347	C[C@H](c1ccc(cc1)S(=O)(=O)C)N[C@H](C)C(=O)OC	0
ZINC48156027	c1ccc(c(c1)c1c2c([nH]n1)CCN(C2)C(=O)C1=NNC(=O)CC1)F	0
ZINC48170771	CCCCNC(=O)N1CCC2(CC1)C(=O)N(c1ccccc1N2)CC	0
ZINC48199924	CC[C@H]1CCCN(C1)C(=O)[C@H]1CCCN(C1)C(=O)OCC	0
ZINC48210734	c1ccnc(c1)CSCC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC48211133	c1cc(oc1)COCCCNC(=O)NCC(=O)N1CCCC1	0
ZINC48214260	Cc1c(c(on1)C)CN(C)[C@@H]1CCS(=O)(=O)C1	0
ZINC48232325	C[C@H](CN1CCOCC1)NC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC48232943	c1cc(ccc1CC(=O)NCCCC(=O)N)OC(F)(F)F	1
ZINC48235156	Cc1cc(nc([nH+]1)C)N[C@@H](C)c1ccc(c(c1)OC)OCCOC	0
ZINC48236180	Cc1c(n(c(n1)S[C@H](C)C(=O)N)C[C@H]1CCCO1)C	0
ZINC48237791	CC[C@@H](CNS(=O)(=O)c1cccc(c1)C(=O)OC)[NH+]1CCCC1	0
ZINC48250102	c1cc([nH]c1)[C@H]1CCC[N@@H+]1CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC48253132	CC(C)(C)c1nc(no1)C[N@@H+](C)Cc1ccc(cc1)SC	0
ZINC48261652	COc1cc(ccc1OCC(=O)N)CNC(=O)NCc1ccco1	0
ZINC48263230	c1cc(oc1)COCCCNC(=O)c1c(cnc(n1)N1CCCC1)Cl	0
ZINC48271093	c1cc(c(cc1Br)Cl)C(=O)NCCCOC[C@H]1CCCO1	0
ZINC48276097	c1cc(ccc1n1cc(cn1)C[N@@H+](C[C@@H]1CCCO1)CC(=O)N)Cl	0
ZINC48276993	C[C@@H]1Cc2cc(c(cc2O1)C[N@H+](C[C@@H]1CCCO1)CC(=O)N)OC	0
ZINC48278795	Cc1cc(on1)[C@@H]1CCC[N@H+]1CCCc1nc2ccccc2o1	0
ZINC48279055	CC(C)(C)[C@H]1CCCC[C@H]1NC(=O)NCCCc1c(c([nH]n1)N)C#N	1
ZINC48285661	Cc1cc(n(n1)C[C@@H](C)CNC(=O)[C@@H]1CCC(=O)N1)C	0
ZINC48289101	C=CCNC(=O)N[C@H]1CCCc2c1cccc2	0
ZINC48302645	c1cc(cc(c1)F)c1csc(n1)NC(=O)c1cccc(c1)C(=O)N	0
ZINC48312723	c1cc(cnc1)C(=O)NNC(=O)CSCc1ccncc1	0
ZINC48315360	c1ccc2c(c1)CCN2CC(=O)Nc1ccccc1O	0
ZINC48319417	CONC(=O)c1cc(cc(c1N)[N+](=O)[O-])F	1
ZINC48323757	COc1cc(ccc1OC1CCCC1)C(=O)NCC(=O)OC	0
ZINC48326272	CN(C)c1nc(nc(n1)N)CCNC(=O)N[C@@H]1CCc2c1cccc2	1
ZINC48332177	Cc1cc(no1)CN(CC(C)C)c1c(n(c(=O)[nH]c1=O)CC(C)C)N	0
ZINC48332181	CN(C)c1ccc(cc1)/C=C(/C#N)\c1nc(nc(n1)N(C)C)N	0
ZINC48332666	C[C@@H]1CN(C[C@H](O1)C)C(C)(C)CNC(=O)c1cccc(c1)C(=O)N	0
ZINC48332750	CC[C@H](C(=O)Nc1cccc(c1)NC(=O)c1ccco1)OCC	0
ZINC48339784	Cc1ccc(o1)/C=C/C(=O)Nc1cccc(c1)CN1CC[N@@H+](CC1)C	0
ZINC48343971	C[C@@H](C(=O)NC1CC1)[NH+]1CCN(CC1)C(=O)c1c2ccccc2[nH]n1	0
ZINC48346184	CCOC(=O)N[C@@H]1CCCN(C1)C(=O)Cc1ccc(cc1)Cl	0
ZINC48353427	c1cc(ccc1C(=O)CCCn1cnc(n1)[N+](=O)[O-])F	0
ZINC48355770	c1c[nH+]c(cc1C[N-]S(=O)(=O)N1CCOCC1)N1CCCCC1	0
ZINC48356211	COC(=O)c1ccc(o1)[C@@H]1NC(=[NH+]c2n1c1ccccc1n2)N	0
ZINC48362049	C1C[C@H](OC1)COCCCNC(=O)OCC(F)(F)F	0
ZINC48372215	C[C@@H](C(=O)NC(=O)NC)Nc1ccc(cc1)CC#N	0
ZINC48375816	c1cc(c(cc1Cl)Cl)OC[C@H](CSc1nnc(s1)N)O	0
ZINC48379505	c1cscc1/C(=N\OCC(=O)N1CCOCC1)/N	0
ZINC48379639	COc1ccc(cc1)OCCO/N=C(\c1ccsc1)/N	0
ZINC48392046	C[C@H]1C[C@@H]1C(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC48393698	CCC(=O)Nc1ccc(cc1)NC(=O)NCCCn1cc[nH+]c1	0
ZINC48397714	Cc1cc(nc(n1)SCCOc1ccccc1)N	0
ZINC48402889	Cc1nnc(o1)SCc1ccc(cc1)C(=O)OC	0
ZINC48412540	Cc1ccc(c(c1)Cl)S(=O)(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC48428232	COCC[N@@H+]1CCCN(CC1)C(=O)c1ccc(cc1)n1cncn1	0
ZINC48435667	Cc1c(nc([nH]c1=O)c1ccc(cc1)CN1CCC[C@@H](C1)C[NH3+])C	0
ZINC48436651	c1cc(cc(c1)[N+](=O)[O-])CNCc1ccc(cc1)C(=O)N	1
ZINC48442087	CS(=O)(=O)N1CCc2c(ccs2)C1	0
ZINC48447825	C=CC/[NH+]=C(\N)/SCc1cc(cc2c1nccc2)F	0
ZINC48448942	CCOc1c(cccn1)CNc1cnn(c(=O)c1Cl)C	0
ZINC48455731	c1cc(ncc1C(F)(F)F)SCCC(=O)N	1
ZINC48490491	CC[C@H](CO)NC(=O)C(=O)Nc1cccc(c1)C#N	0
ZINC48496277	CCCNC(=O)C(=O)Nc1cccc(c1)Br	0
ZINC48514619	Cc1c(c(on1)C)C/C(=N/S(=O)(=O)c1cccc(c1)C(F)(F)F)/[O-]	0
ZINC48520392	Cc1csc(n1)[C@H](C#N)C(=O)c1ccc(s1)Br	0
ZINC48544185	c1cc(ccc1CCNc1ncc(c(n1)N)[N+](=O)[O-])Cl	0
ZINC48544565	CC(C)OCCCNc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC48545368	c1ccc(c(c1)[C@@H](CN1C(=O)[C@H]2CCCN2C1=O)O)Cl	0
ZINC48545579	c1cc(cc(c1)F)[C@H](Cn1cc(nc1)[N+](=O)[O-])O	0
ZINC48558818	C[C@@H](CNC(=O)NCCNS(=O)(=O)C)N(C)c1ccccc1	0
ZINC48566186	Cc1ccc(cc1)[C@H](C)Nc1cc(nc(n1)N)Cl	0
ZINC48575001	c1cc(ccc1OCC[N@H+](CC(=O)N)C1CCCC1)F	1
ZINC48576863	CCC[N@@H+](CC(=O)NC(=O)N)[C@@H](C)c1ccccc1Br	1
ZINC48578127	Cc1nn2c(=O)cc(nc2s1)C[N@H+](C)[C@@H](C)COC	0
ZINC48578838	c1cc(cc(c1)Br)C(=O)/C=C/c1cc(sc1)[N+](=O)[O-]	0
ZINC48584173	c1cc(ccc1[C@H]1CN(CCO1)CC(=O)N)Cl	0
ZINC48598590	c1cc2c(c(c1)NC(=O)C(=O)NCCCn1ccnc1)CCCC2	0
ZINC48607124	CCOCCNC(=O)c1ccc(c(c1)Br)I	0
ZINC48608228	Cc1ccc(s1)CNc1c(cc(cn1)C(=O)N)Cl	0
ZINC48610501	COc1ccc(cc1)/C(=N/OCC(=O)N1CCCC1)/N	1
ZINC48611296	C[C@H](c1[nH+]c(nc(n1)N(C)C)N)N(C)CCOC	0
ZINC48611296	C[C@H](c1nc(nc([nH+]1)N(C)C)N)N(C)CCOC	0
ZINC48621043	CSC/C(=N/S(=O)(=O)c1cccc(c1)S(=O)(=O)C)/[O-]	0
ZINC48621205	CCC[N@@H+](Cc1ccc(cc1)C#N)Cn1c(=S)scn1	0
ZINC48628432	c1cc(cc(c1)N)c1nc(on1)[C@H]1CCOC1	0
ZINC48641158	Cc1cccc(c1)NC(=[NH2+])SCCCOC	0
ZINC48641517	c1cc2c(ccc(c2nc1)CSC(=[NH2+])NC1CC1)Cl	0
ZINC48642634	C[C@@H]1C(=O)N(C(=S)N1)CCOc1ccc2c(c1)CCC2	0
ZINC48659626	C[C@H](c1ccccc1)N(C)C(=O)CSc1nncn1CCOC	0
ZINC48661074	c1cc(c(cc1NC(=O)C(=O)NCCC1=CCCCC1)C(=O)N)F	1
ZINC48661102	c1cc(c(cc1NC(=O)C(=O)NCCC1=CCCCC1)Cl)C(=O)N	1
ZINC48663724	COc1ccccc1CNC(=O)C(=O)Nc1ccc(c(c1)F)OC	0
ZINC48670870	CCOC(=O)c1cc(ccc1N)N1CCNC(=O)C1	0
ZINC48671921	C=CCNS(=O)(=O)c1cc(ccc1F)C(=O)N	1
ZINC48671979	c1cc(cc(c1)Cl)n1cc(cn1)C(=O)N	0
ZINC48674498	Cc1ccc(s1)C[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC48675570	c1cc2cc(cc(c2nc1)CSCCC(=O)N)F	1
ZINC48680403	CCCc1nc(cs1)CS[C@H](C)C(=O)N	1
ZINC48682049	C[C@H](c1cccc(c1)F)SCCC(=O)NC(=O)N	1
ZINC48694211	Cc1ccc(cc1C)NC(=O)N(C)CCOC	0
ZINC48696211	CCOCCNC(=O)Nc1ccc(cc1C(F)(F)F)Br	0
ZINC48697179	CCCOc1ccc(c(c1)C)NC(=O)NC	0
ZINC48705822	Cc1c(sc(n1)S[C@H](C)c1cccc(c1)F)CC(=O)N	0
ZINC48706902	c1ccc(cc1)C/C(=N/OCc1cccc(c1)Br)/N	0
ZINC48708614	C[S@](=O)c1ccc(cc1)C(=O)Nc1nccs1	0
ZINC48708773	CC(C)NC(=O)C(=O)Nc1cc(ccc1OC)Br	0
ZINC48708794	CCCOc1ccc(c(c1)C)NC(=O)C(=O)NC(C)C	0
ZINC48709471	CC(C)c1c(c(n(n1)C)Cl)C[NH2+]CC(=O)NC(C)C	0
ZINC48711229	c1cc(c2c(c1)OCCCO2)CNCc1ccc(nc1)N1CCCC1	0
ZINC48725761	Cc1c(=O)n(c(nn1)SCC(=O)Nc1cc(ccc1F)F)N	0
ZINC48728924	C[C@@H](c1ccc(c(c1)Br)OC)NC(=O)NCCOC	0
ZINC48747612	CC(C)(C)c1ccc(cc1)C[NH2+]Cc1ccc(c(c1OC)OC)OC	0
ZINC48751949	COc1cccc(c1OC)C[NH2+]Cc1ccc(cc1)n1cc[nH+]c1	0
ZINC48755889	c1ccc(cc1)OCCNC(=O)C(=O)Nc1cc(ccc1F)F	0
ZINC48783577	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)CC[NH2+]Cc1cccc(c1Cl)Cl	0
ZINC48891845	Cc1c(c([nH]n1)C(=O)NNC(=O)C1CCCC1)Br	0
ZINC48892412	c1cnccc1[C@@H]1CCCCCN1C(=O)c1cn[nH]n1	0
ZINC48893206	C[C@@H]1C[N@@H+](C[C@H](O1)C)[C@@H](C)CNc1cncc(n1)Cl	0
ZINC48893313	Cc1ccc(cc1)[C@H](CNc1cncc(n1)Cl)O	0
ZINC48893999	Cc1cc(nc(n1)N)N[C@@H]1CC[N@@H+](C1)C	0
ZINC48904034	CCCCS(=O)(=O)NCC(C)(C)[N@H+]1C[C@H](O[C@H](C1)C)C	0
ZINC48905741	CCCCS(=O)(=O)NCc1ccc(nc1)OCCOC	0
ZINC48912575	CC(C)n1c(ccn1)NC(=O)CNC(=O)OC	0
ZINC48913006	c1ccc(cc1)[C@H]1[C@@H](CCCO1)C(=O)NCC(F)(F)F	0
ZINC48916116	c1cc(c(cc1NC(=O)C(=O)NCCCN1CCCCCC1=O)F)Cl	0
ZINC48919842	C[N@@H+]1CC[C@H](C1)NC(=O)CNC(=O)c1ccccc1F	0
ZINC48921849	CCCc1nc(no1)C[N@H+](CC(=O)N)C1CCCC1	1
ZINC48925213	c1cscc1C(=O)NCC(=O)NCCCS(=O)(=O)N	1
ZINC48927512	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@@H](C)NC(=O)c1cc(c[nH]1)Br)C	0
ZINC48941072	CSCC[C@H](C(=O)NC[C@H]1CCCOC1)NC(=O)N	0
ZINC48945032	Cc1cccc(c1C)C(=O)N[C@@H](C)c1ccc(s1)C	0
ZINC48948462	C/C=C\C=C/C(=O)Nc1ccc(c(c1)F)OCCOC	0
ZINC48948933	CCOC(=O)C1(CCCC1)NC(=O)c1cccc(c1)I	0
ZINC48950257	CNC(=O)NNC(=O)CSCC=C	0
ZINC48953658	CCCN(CC#N)C(=O)c1cccc(c1)NC(=O)CC	0
ZINC48954255	CC(C)(CNC(=O)Nc1ccncc1)[NH+]1CCOCC1	0
ZINC48954617	CCn1cc(cn1)NC(=O)N1CCC(CC1)OCC	0
ZINC48954715	C[C@H](Cc1ccc(cc1)O)NC(=O)Nc1ccncc1	0
ZINC48955822	CCCS(=O)(=O)NCC1(CCOCC1)C(=O)N	0
ZINC48959592	Cc1ccc(s1)[C@@H](C)NS(=O)(=O)c1cccc(c1)Cl	0
ZINC48962180	COCCOc1ccccc1[N-]S(=O)(=O)c1c[nH]nc1	0
ZINC48962515	Cn1c(c(c(=O)n(c1=O)C)C#N)NCCCS(=O)(=O)N	0
ZINC48962720	Cc1cc(nc(n1)N[C@H]1CCc2c1cccc2F)C	0
ZINC48963143	c1cc(c(cc1Cl)Cl)CSCC(=O)/N=C\1/NCCS1	0
ZINC48963633	CC[C@H](C(=O)Nc1ccc2c(c1)OCCO2)OCC	0
ZINC48965679	CC[C@H](C(=O)Nc1ccc(c(c1)C(=O)N)Cl)OCC	0
ZINC48965704	CC[C@H](C(=O)Nc1ccc2c(c1)nc([O-])o2)OCC	0
ZINC48968712	CC(=O)Nc1cccc(c1)C[N@H+]1CCC[C@@H]1C(=O)N	0
ZINC48978780	CCNC(=O)NC1(CCCC1)C(=O)NC[C@H]1CCOC1	0
ZINC48984893	C=CCNC(=O)/C(=C/1\CC[N@@H+](CC1)CC1CC1)/C#N	0
ZINC48987180	c1cscc1CN(C1CC1)C(=O)CSc1nc([nH]n1)N	0
ZINC48998776	c1cc(oc1C(=O)NCc1ccoc1)S(=O)(=O)N	0
ZINC48999606	CC(C)[C@H](CNc1ccc(s1)[N+](=O)[O-])[NH+]1CCOCC1	0
ZINC48999910	c1nc2c(nc(nc2n1[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N)N	0
ZINC49000443	Cc1c(oc(n1)C[N@@H+]1CCC[C@@H](C1)NS(=O)(=O)C)C	0
ZINC49000822	CCOC(=O)C[N@H+](CC(=O)NC(=O)N)C1CC1	0
ZINC49000950	C[C@@H](C[N@H+](C)CCOc1ccc(cc1)S(=O)(=O)N)C#N	0
ZINC49001087	C[C@H](CN(C)CC(=O)NCCc1cccs1)C#N	0
ZINC49002317	Cn1cc(cc1C(=O)NCCCCn1ccnc1)Cl	0
ZINC49005971	c1cc(ccc1C1(CCOCC1)C(=O)OCC(=O)N)F	0
ZINC49005982	c1cc(sc1c1nc(cs1)C(=O)OCC(=O)N)Cl	0
ZINC49006051	CCc1ccsc1C(=O)OCC(=O)N	0
ZINC49006137	c1cc(oc1)C(=O)NCCCC(=O)OCC(=O)N	0
ZINC49006221	CCNC(=O)c1c(c(sn1)C(=O)N1CCN(CC1)c1cccc[nH+]1)N	1
ZINC49015415	CC[C@@H](/C(=N/S(=O)(=O)N1CCCCC1)/[O-])OCC	0
ZINC49015570	CC[C@H](C)OC(=O)c1ccc2c(c1)CCN2S(=O)(=O)C	0
ZINC49021272	c1cc(cnc1)c1c(c[nH]n1)C[NH2+]Cc1ccoc1	0
ZINC49046480	C[C@H](CCc1ccc(cc1)Br)NC(=O)CCNC(=O)N	1
ZINC49055500	C[C@H]1C[C@H]1COC(=O)c1ccc(cc1)NC(=O)C(C)C	0
ZINC49062980	CC(C)CN1CCN(CC1)S(=O)(=O)CCCC(=O)OC	0
ZINC49066274	CC(C)OC/C(=N/OCc1ccccc1F)/N	0
ZINC49079269	Cc1c(nc(s1)COC)c1ccc(s1)CNC(=O)C	0
ZINC49098378	Cc1cc(ccc1C(=O)N1C[C@@H](CC[C@@H]1C)C(=O)N)Br	0
ZINC49098423	C[C@H]1CC[C@H](CN1C(=O)COC1CCCC1)C(=O)N	0
ZINC49100132	CCCOc1c(cccn1)CNc1cc([nH+]c(n1)N)C	0
ZINC49102872	CN(C)c1[nH+]c(nc(n1)N)CS(=O)(=O)c1nccs1	0
ZINC49105232	COCCCN/C(=C(\C#N)/C(=O)c1cn(nn1)c1ccccc1)/[O-]	0
ZINC49119550	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@@H](C)NC(=O)c1cnsn1)C	0
ZINC49155131	c1ccc2c(c1)cccc2OCCSC(=[NH2+])N	0
ZINC49169581	c1ccc(cc1)CCC[N@@H+]1CC[C@@H](C1)c1nnc(o1)c1ccncc1	0
ZINC49176946	CCCCCNC(=O)N1CCC[C@@H](C1)CNC(=O)N	1
ZINC49179102	CCCC[C@@H](C(=O)N[C@H](CC)c1cccs1)NC(=O)N	1
ZINC49181533	CCCC[C@@H](C(=O)NC1CCCC1)NC(=O)N	1
ZINC49181735	CCCC[C@@H](C(=O)NCc1ccc(cc1)C)NC(=O)N	1
ZINC49215801	C[C@H](C(=O)NC[C@@H]1CCCOC1)n1ccnc1	0
ZINC49216130	CC(=O)Nc1ccc(c(c1)C(=O)NCCC(C)(C)C)F	0
ZINC49216777	Cc1c(c(c(o1)C)S(=O)(=O)N)C(=O)N(C)CCOC	0
ZINC49219232	CCC[C@@H](C(=O)NC[C@@H]1C[C@@H]1C)NC(=O)N	1
ZINC49223483	CCCN(CC1CCCCC1)C(=O)[C@@H](C)NC(=O)N	1
ZINC49224436	CCCC[C@@H](C(=O)NC[C@H]1CCCCO1)NC(=O)N	0
ZINC49226963	CCCCN(CC(=O)N)C(=O)Cc1cccc(c1)OC	1
ZINC49227710	CN(CCOC)c1c(n2ccsc2n1)[N+](=O)[O-]	0
ZINC49228071	C[C@H](Cc1c(cccc1F)F)Nc1cc(nc(n1)N)Cl	0
ZINC49236206	CCN(C[C@H]1CCCO1)c1cc(nc(n1)N)Cl	0
ZINC49236553	C[N@H+](CCOC)CC(=O)NCc1ccc(cc1)C(=O)N	0
ZINC49236822	C[C@H](C(=O)NC(=O)N)[N@H+](C)CCOC	0
ZINC49237041	C[C@H]1CCCC[C@@H]1OCCNC(=O)C[N@@H+](C)CC(=O)N	0
ZINC49237172	C[N@H+](Cc1c(cco1)C(=O)OC)CC(=O)N	0
ZINC49237283	C[C@@H](C(=O)NCCc1ccc(cc1)F)[N@H+](C)CC(=O)N	1
ZINC49238796	CCCC[N@H+](CC(=O)N)CC(=O)NCCc1ccsc1	1
ZINC49243270	C[C@H]1CCC[C@@H](C1)NC(=O)NC[C@@H]1CCCOC1	0
ZINC49248184	CN(CCOC)C(=O)c1ccc[nH]c1=S	0
ZINC49248202	CN(CCOC)C(=O)c1c(nccn1)N	0
ZINC49251527	c1cc(sc1C(=O)CCC(=O)NC[C@H]1CCCCO1)Cl	0
ZINC49253574	c1cc(oc1C(=O)NC[C@H]1CCCCO1)S(=O)(=O)N	0
ZINC49254943	c1cc(cc(c1)O)CNC(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC49259373	CC(C)OCCNN	0
ZINC49260198	CC(C)OCCS(=O)(=O)N	0
ZINC49264299	C(CC(=O)N)CNC(=O)Nc1nnc(s1)C(F)F	1
ZINC49270131	Cc1cc(c(c(c1)C)NC(=O)C(=O)N(C)CCOC)C	0
ZINC49271079	CCN(c1ccccc1)C(=O)C(=O)NC[C@H]1C[C@H]1C	0
ZINC49275320	c1cscc1C(=O)NCCc1cc(cc(c1)Cl)Cl	0
ZINC49277283	CC[C@@H]1CC[C@@H](CC1)CNC(=O)[C@H](C)NC(=O)N	0
ZINC49277315	C[C@@H](C(=O)N(C)Cc1cccc(c1)C(=O)N)OCC=C	0
ZINC49278131	Cc1ccc(cc1Cl)NC(=O)C(=O)NCCCN1CC[NH+](CC1)C	0
ZINC49281600	c1cc(cc(c1)F)[C@@H](CNc1cc(nc(n1)N)Cl)O	0
ZINC49282004	COC(=O)CCCCNc1cc(nc(n1)N)Cl	0
ZINC49285959	C=C(CNC(=O)NCCOc1ccc2c(c1)CCC2)Br	0
ZINC49288236	C[C@@H](C(=O)Nc1cccc(c1)C(=O)NC)OCC=C	0
ZINC49288889	C[C@H](C(=O)Nc1cnn(c1)CC(=O)N)OCC=C	0
ZINC49289163	C[C@H](Cc1cccc(c1)F)C(=O)N[C@H](C)C(=O)NC	0
ZINC49290073	c1ccc(c(c1)C(=O)NC[C@@H](c1cccc(c1)F)O)Br	0
ZINC49300971	COCCOc1ccccc1NC(=O)NCCO	0
ZINC49302283	Cc1c(c(n(n1)C)C)S(=O)(=O)/N=C(\[O-])/[C@H](C)OCC=C	0
ZINC49302394	C[C@@H](/C(=N/S(=O)(=O)c1ccc(cc1F)Cl)/[O-])OCC=C	0
ZINC49302477	c1cc2c(cc1OCCCSc1nc([nH]n1)N)OCO2	0
ZINC49302592	c1ccc(cc1)[C@@H](CSCc1nc(nc(n1)N)N)O	0
ZINC49304728	CN(C)c1c(cccn1)NC(=O)CC[C@H]1CCCO1	0
ZINC49318014	CCC(CC)[C@@H](c1cccs1)NC(=O)[C@H](C)NC(=O)N	0
ZINC49318304	c1cc(cc(c1)Br)OCCNC(=O)[C@@H]1C[C@H]1[N+](=O)[O-]	0
ZINC49319359	CCCS(=O)(=O)CC(=O)N[C@@H]1CCc2c1ccc(c2)F	0
ZINC49319622	CN(Cc1cccc(c1)C(=O)N)C(=O)[C@H]1C[C@H]1[N+](=O)[O-]	0
ZINC49320397	CN(CCCOC)c1ccc(cc1S(=O)(=O)N)[N+](=O)[O-]	0
ZINC49321090	Cn1cnc(c1N1CCC[N@H+](CC1)CC(=O)N)[N+](=O)[O-]	0
ZINC49322055	Cc1cc(cc(c1)OCCNc1cc(nc(n1)N)C)C	0
ZINC49322446	CCOCc1cccc(c1)CNc1cc(nc(n1)N)Cl	0
ZINC49322587	CC(C)CC/C(=N/OCC(=O)NC(C1CC1)C1CC1)/N	1
ZINC49328174	c1cn(nc1N)CCCn1cc[nH+]c1	0
ZINC49334863	c1c(cn[nH]1)S(=O)(=O)N1CCN(CC1)CC(=O)N	0
ZINC49335494	c1ccc(cc1)/C=C/S(=O)(=O)NCCc1ccc(s1)Cl	0
ZINC49336748	Cc1ccc(c(c1)OC)N[C@H](C)C(=O)NC(=O)N	0
ZINC49337572	CC[N@H+](C)CCNC(=O)Nc1nncs1	0
ZINC49340936	C[C@H](C(=O)NCC(=O)NC(C)C)OC[C@H]1CCCCO1	0
ZINC49342253	C[C@H](C(=O)Nc1cc(n[nH]1)C(C)(C)C)OCCC=C	0
ZINC49345825	Cc1cc(ccc1NC(=O)[C@H](C)OCCC=C)C(=O)N	0
ZINC49346454	CCONC(=O)c1ccnc(c1)n1cncn1	0
ZINC49356269	c1cc(sc1CCNC(=O)CNC(=O)N)Cl	1
ZINC49357087	Cc1nc(cs1)C(=O)N[C@H]1CCc2c1ccc(c2)F	0
ZINC49367665	CCOC(=O)C(=O)N1CCN(CC1)c1nnc(s1)SCC(=O)N	0
ZINC49369256	CNC(=O)CSc1nnc(s1)N1CCN(CC1)C(=O)CCCCl	0
ZINC49372994	Cc1cccc(c1)S[C@@H](c1ccccc1)C(=O)N	0
ZINC49373419	c1cc(c(c(c1)Br)OCC(=O)NC(C1CC1)C1CC1)Br	0
ZINC49377203	C[C@@H](C(=O)N(CCC#N)CCC#N)n1cc[nH+]c1	0
ZINC49377306	Cc1nc(no1)CSCC(=O)N(CCC#N)CCC#N	0
ZINC49378468	c1cc(ccc1CNC(=O)N)NC(=O)[C@H]1C[C@H]1[N+](=O)[O-]	0
ZINC49380889	c1ccc(c(c1)N1CCN(C1=O)CC(=O)NCCn1cncn1)F	0
ZINC49388107	CC(C)N1C[C@H](CC1=O)C(=O)Nc1cccc(c1F)F	0
ZINC49391853	CC(C)CC/C(=N/OCc1ccc(s1)Br)/N	0
ZINC49392009	c1cc(ccc1CO/N=C(\c1ccc(c(c1)F)F)/N)F	0
ZINC49394357	COCC/[NH+]=C(/N)\SCc1cc(ccc1F)Br	0
ZINC49394364	COCC/[NH+]=C(/N)\SCCCOc1cccc(c1)Cl	0
ZINC49399581	CCc1ccc(s1)CNC(=O)CNC(=O)OC(C)(C)C	0
ZINC49399658	C[C@@H](CNC(=O)[C@H]1C[C@@H]1c1ccco1)Cn1cccn1	0
ZINC49413245	C[C@H](C(=O)NCCNC(=O)OC(C)(C)C)NC(=O)N	0
ZINC49413521	C[C@@H](COC)NC(=O)CS(=O)(=O)Cc1ccc(s1)Br	0
ZINC49417500	CC(C)c1ccc(cc1)SC/C(=N/S(=O)(=O)C(C)C)/[O-]	0
ZINC49418370	CC(C)(C)OCCSc1nc(cc(n1)N)N	0
ZINC49418941	CCc1nnc(s1)NC(=O)[C@@H](CC)OC	0
ZINC49419184	CC[C@@H](C(=O)Nc1ccc(cc1OC)F)OC	0
ZINC49422291	CCC(C)(C)NC(=O)c1ccc(nc1)C(=O)N	0
ZINC49422443	CC(C)c1ncc(c(n1)C(=O)NCCC1CCCC1)Cl	0
ZINC49422703	Cc1nnc(n1N)SCCC(=O)NC(=O)N	1
ZINC49423460	CC[C@@H](C(=O)N[C@@H]1CCSc2c1cccc2)OC	0
ZINC49425424	Cn1c(c2c(n1)CCC2)NC(=O)CSC	0
ZINC49425481	CCOCCO[C@@H](C)C(=O)Nc1c2c(nn1C)CCC2	0
ZINC49426781	CCN(CC#N)C(=O)[C@H]1Cc2ccccc2C(=O)O1	0
ZINC49431392	c1c(c[nH]c1C(=O)N1C[C@@H]2C[C@H]3C[C@@H](C2)C[C@@H]1C3)Cl	0
ZINC49431879	C[C@H](c1ccncc1)N(C)C(=O)/C=C/c1ccc(o1)Br	0
ZINC49432260	c1csc2n1c(c(n2)NCCNC(=O)C1CC1)[N+](=O)[O-]	0
ZINC49441632	COCC[N@@H+]1CC[C@H](C1)CNc1cc(nc(n1)N)Cl	0
ZINC49441952	Cc1cc(no1)[C@@H]1CCC[N@H+]1CCCC(=O)NC(=O)N	1
ZINC49442001	CC[N@@H+](CCCC(=O)NC(=O)N)Cc1cccc(c1)Cl	1
ZINC49442031	CCN(CCCC(=O)NC(=O)N)c1ccccc1C	1
ZINC49442044	C1C[C@H]2C[C@@H]1C[N@H+]2CCCC(=O)NC(=O)N	1
ZINC49442110	C1CC[C@@H]2[C@H](C1)[N@@H+](CCO2)CCCC(=O)NC(=O)N	0
ZINC49443796	C[C@@H](c1ccccc1F)SCCC(=O)NC(=O)N	1
ZINC49443959	C#CCC[NH+]1CCN(CC1)C(=O)Nc1ccccn1	0
ZINC49443961	CCn1cc(cn1)NC(=O)N1CC[NH+](CC1)CCC#C	0
ZINC49450127	CC[C@H](C(=O)NCCS(=O)(=O)c1ccccc1)OC	0
ZINC49452030	CC[C@@H](C)NC(=O)[C@@H](C)NC(=O)c1cccc[n+]1[O-]	0
ZINC49454384	Cc1c(c2c(o1)ncnc2Cl)C(=O)OC	0
ZINC49455845	CCOC(=O)c1c(c([nH]c1C)C[NH2+]C1CCCC1)C	0
ZINC49458062	c1cc(cnc1)NC(=O)c1cc(c(s1)Br)S(=O)(=O)N	0
ZINC49458064	COCCCNC(=O)c1cc(c(s1)Br)S(=O)(=O)N	0
ZINC49458712	Cn1c(nnc1SCCC(=O)NC(=O)N)CCC(=O)N	1
ZINC49460700	Cc1nccn1CCNC(=O)/C=C/c1ccco1	0
ZINC49461577	Cc1nc(cn1CC(=O)OCc1nccs1)[N+](=O)[O-]	0
ZINC49461919	CC(C)C(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC49461965	CC(C)(C)CC(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC49461984	CCCSCC(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC49467507	CCSc1nc(cc(n1)Nc1cccc(c1)C(F)(F)F)N	0
ZINC49467637	CCOC(=O)c1ccc(cc1)Nc1cc(nc(n1)C1CC1)N	0
ZINC49467692	Cc1ccc(cc1C)Nc1cc(nc(n1)CCOC)N	0
ZINC49467701	COCCc1nc(cc(n1)Nc1ccccc1F)N	0
ZINC49467722	COCCc1nc(cc([nH+]1)Nc1ccc(c(c1)Cl)Cl)N	0
ZINC49467727	COCCc1nc(cc(n1)Nc1cc(cc(c1)Cl)Cl)N	0
ZINC49467731	COCCc1nc(cc([nH+]1)Nc1cccc(c1)C(F)(F)F)N	0
ZINC49467734	Cc1ccc(cc1Cl)Nc1cc(nc([nH+]1)CCOC)N	0
ZINC49467748	COCCc1nc(cc(n1)Nc1ccc(cc1)Oc1ccccc1)N	0
ZINC49467766	COCCc1nc(cc([nH+]1)Nc1ccccc1OC)N	0
ZINC49467775	Cc1ccc(c(c1)Nc1cc(nc([nH+]1)CCOC)N)OC	0
ZINC49467941	c1cc(ccc1c1nc(cc(n1)Nc1ccc(cc1)Cl)N)F	0
ZINC49468031	CCOc1ccc(cc1)c1nc(cc(n1)Nc1ccc(c(c1)C)C)N	0
ZINC49468055	CCOc1ccc(cc1)c1nc(cc([nH+]1)Nc1ccc(cc1)Br)N	0
ZINC49468063	CCOc1ccc(cc1)c1nc(cc([nH+]1)Nc1cc(cc(c1)Cl)Cl)N	0
ZINC49468768	CCOc1ccc(cc1)c1[nH]c(=O)cc(n1)N	0
ZINC49469982	C[C@H](C(=O)NC(C)C)Oc1cc(ccc1C(=O)N)Cl	0
ZINC49471425	C[C@@H]1C[C@@H]1CNC(=O)N[C@H]1CC[C@@H](CC1)C(=O)NC	0
ZINC49474036	C1COCCN1c1nc(nc(n1)N)CCCl	0
ZINC49474068	c1ccc(c(c1)c1ccnc(n1)N)Cl	0
ZINC49474258	Cc1c[nH]c(n1)NC(=[NH2+])N1CCCC1	0
ZINC49474794	CCC[NH2+]CCNCCC[NH+]1CCOCC1	0
ZINC49475278	c1cc(cc(c1)NC(=O)N)CNC(=O)[C@H]1COCCO1	0
ZINC49475282	c1cc(cc(c1)NC(=O)N)CNC(=O)C1=COCCO1	0
ZINC49475419	CC(C)OCC(=O)NCc1cccc2c1nccc2	0
ZINC49477471	C[C@H](c1ccc(cc1)F)S(=O)(=O)[C@H](C)C(=O)N	0
ZINC49477606	CN1CCc2c(cccc2NC(=O)CSC)C1	0
ZINC49477854	C[NH2+]CC[NH2+]CCCN1CC[NH+](CC1)C	0
ZINC49478113	Cc1ccc(c(c1)Cl)NC(=O)CNC=C(C#N)C#N	0
ZINC49478705	CCN(C[C@H]1CCCO1)C(=O)c1ccc(nc1)C(=O)N	0
ZINC49479054	CCC[C@H](C(=O)NCC(=O)Nc1nccs1)NC(=O)N	1
ZINC49479348	CCCN(C)C(=O)COc1ccc(cc1)CC(=O)N	1
ZINC49479383	C[C@H](C(=O)Nc1cc(c(cc1C(=O)N)OC)OC)OC	0
ZINC49480851	COc1cc2c(cc1OC)N[C@@H](NC2=O)C1CC1	0
ZINC49481968	C=CCNC(=O)N1CC(C1)c1nc(no1)c1ccccn1	0
ZINC49485794	Cc1nnc(s1)/N=C(\[O-])/C[N@@H+]1C[C@@H](C1)c1nc(no1)c1cnccn1	0
ZINC49486264	C[C@@H](CCc1ccccc1)CC(=O)NCCCC(=O)N	1
ZINC49492777	C1C[C@@H](OC1)c1nnc(o1)CSc1nnc(s1)N	0
ZINC49493258	Cc1nc([nH]n1)SCc1nnc(o1)[C@H]1CCCO1	0
ZINC49493961	c1c(nc(s1)C1CCCC1)Cn1cnc(n1)[N+](=O)[O-]	0
ZINC49501059	CCCCC(=O)N1CCN(CC1)c1cc(nc(n1)N)N	1
ZINC49501093	C[C@@H](C(=O)N1CCN(CC1)c1cc(nc(n1)N)N)OC	0
ZINC49507911	COCc1cccc(c1)NCc1cccc(c1)C(=O)N	0
ZINC49509660	COCc1cccc2c1nc(s2)N	0
ZINC49511233	COCc1ccccc1S(=O)(=O)N	0
ZINC49514581	Cc1c(c(n(n1)C)Cl)S(=O)(=O)/N=C(\[O-])/[C@H](C)OC	0
ZINC49516380	CCN(CC)c1ccc(c[nH+]1)NC(=O)N(C)C1CC1	0
ZINC49517145	Cc1cc(nc(n1)SCCCOc1cccc(c1)Cl)N	0
ZINC49517478	C[C@@H](c1ccccc1)n1cnnc1SCC(=C)Cl	0
ZINC49517493	C[C@H](c1ccccc1)n1cnnc1SCCC(=O)N	1
ZINC49517988	CCCCNC(=O)N[C@H](C)c1nnc2n1cccc2	0
ZINC49518172	CS(=O)(=O)CCNC(=O)NCCc1c(cccc1F)F	0
ZINC49519226	Cc1ccc(cc1NC(=O)COC(C)C)C(=O)N	0
ZINC49519750	c1cc(c(cc1F)I)C(=O)N1CCC[C@H](C1)NC(=O)N	0
ZINC49520175	Cc1ccc(cc1NC(=O)[C@H](C)OCC(C)C)C(=O)N	0
ZINC49520201	Cc1ccc(cc1NC(=O)CCOCC(C)C)C(=O)N	0
ZINC49522626	c1cc[nH+]c(c1)N1CCC(CC1)CNC(=O)C(=O)N	0
ZINC49535054	COCCN(CCOC)C(=O)COc1ccccc1F	0
ZINC49537126	COC(=O)c1ccc(c(c1)NC(=O)C1CCC1)Cl	0
ZINC49537843	Cn1cccc1C[NH2+]CCSc1ccccc1	0
ZINC49545768	c1cc2c(cc1Cl)[nH]cc2C[C@H](C#N)C(=O)N	0
ZINC49546851	CCOC(=O)c1ccc(cc1)NC(=O)CSc1ccc2nncn2n1	0
ZINC49547187	CN1CC[N+](=C2/C(=N/Cc3ccccc3)/C(=C2O)O)CC1	0
ZINC49547702	CCOc1cc2c(cc1[C@H]1c3cnn(c3N=C(CS1)O)C)O[C@@H](C2)C	0
ZINC49556457	CCCc1ccccc1NCC(=O)NCC#N	0
ZINC49580935	CCC[C@@H](c1ccccc1)NCc1[nH]c(=O)c2ccc(cc2n1)Cl	0
ZINC49582335	CCCCS(=O)(=O)c1nnc(s1)N	0
ZINC49615890	Cc1nc2c(c3c(s2)COC(C3)(C)C)c(N)[n+]1N	0
ZINC49616814	c1ccc(cc1)CN(CCC(=O)N)C(=O)C[C@H]1CCCO1	0
ZINC49705716	CCOc1ccccc1[C@@H]1[C@H]2CCCC[C@@]2(CCN1CC#N)O	0
ZINC49715684	c1ccc(c(c1)C[NH2+]Cc1[nH]ccn1)Br	0
ZINC49744364	CCCCN(CC(=O)N)C(=O)CCCOC	0
ZINC49759210	c1cc(ccc1CCCCC(=O)NCCCC(=O)N)Br	1
ZINC49772201	CCc1nnc(s1)N[C@]1([C@H](C(=NC1=O)C)C#N)C(F)(F)F	0
ZINC49836698	c1cc(ccc1c1ccc(o1)C(=O)NCCO)F	0
ZINC49847621	CCOC(=O)c1cnn(c1N)c1ccc(c(c1)C)C	0
ZINC49854525	CCOC(=O)CN1CCCC[C@@H]1C(=O)N	0
ZINC49857297	C[C@@H]1CN(C[C@H](O1)C)C(=O)C[N@H+](CCO)C1CCCCC1	0
ZINC49895668	CCCC(=O)N1CCC(CC1)C(=O)c1ccc(cc1)Cl	0
ZINC49930052	CCCN(CC(=O)Nc1ccc(c(c1F)F)F)C(=O)[C@@H](C)NC(=O)N	1
ZINC49930293	Cc1cc(ccc1NC(=O)CCOc1ccccc1F)Br	0
ZINC49937156	CCCc1c(c2ncc(c(N)[n+]2[nH]1)C(=O)OCC)c1ccc(cc1)F	0
ZINC49961069	CCOC(=O)c1csc(n1)NC(=O)[C@@H](C)Oc1cccc(c1)C	0
ZINC50037495	C[C@H]1CCC[C@H](C1)NC(=O)c1cc(c(cc1[N+](=O)[O-])F)F	0
ZINC50042751	C[C@@H](c1cccc(c1)Cl)NC(=O)[C@@H](CCSC)NC(=O)N	1
ZINC50048215	COC(=O)[C@@H]1CCCN1CCS(=O)(=O)C	0
ZINC50064334	CCOC(=O)[C@@H]1CCC[N@H+]1CC(=O)Nc1ccc(cc1)Br	0
ZINC50066947	CCOC(=O)CN(C)CC(=O)NCCc1ccc(cc1)F	0
ZINC50069391	C[C@@H](CN(C)Cc1csc(n1)CC(=O)N(C)C)C(=O)OC	0
ZINC50077523	c1cc(ccc1NC(=O)Cn1cncn1)SC(F)F	0
ZINC50079935	CC(C)C[C@H](C(=O)N1CCN(CC1)C)NC(=O)c1ccc(cc1)Cl	0
ZINC50106475	c1cc(ncc1Br)NC(=O)C[N@H+](CCO)C1CCCCC1	0
ZINC50118590	Cc1cc(cc(c1)OCCC[N@@H+](C)C[C@@H](COC)O)C	0
ZINC50119514	C[N@H+](Cc1nnc(o1)c1ccc(cc1)Cl)C[C@@H](COC)O	0
ZINC50122145	c1ccc(cc1)[C@@H]1C(=[NH2+])N(C=[NH+]1)C1CC1	0
ZINC50144209	CCCCCC[C@@H](C)NC(=O)C(=O)Nc1ccc(c(c1)C(=O)NC)F	0
ZINC50182383	Cc1c(cn[nH]1)CCC[NH2+]C1CCN(CC1)C	0
ZINC50198418	CC[C@H](c1ccccc1)[NH2+]Cc1ccc(cc1OC)OC	0
ZINC50206460	c1ccc2c(c1)nc(o2)[C@@H](C#N)C(=O)c1ccc2c(c1)COC2	0
ZINC50254090	Cc1ccc(cc1[N-]S(=O)(=O)c1cn(c([nH+]1)C)C)Br	0
ZINC50276539	CC[C@H]1c2ccsc2CC[N@@H+]1CC(=O)N(C)CC(=O)N1CCOCC1	0
ZINC50308082	Cc1nc(c(s1)N)c1ccc(cc1)F	0
ZINC50339096	C[C@H](c1ccsc1)[NH2+]CCCOC	0
ZINC50350355	C[C@@H](c1ccccc1)S(=O)(=O)N	0
ZINC50350371	C[C@H](c1ccc(cc1Cl)Cl)S(=O)(=O)N	0
ZINC50403425	c1cc(cc(c1)OCC(=O)NCc1cscn1)C(=O)N	0
ZINC50405740	c1cc2c(cc1OCC(=O)NCc1cscn1)CCC(=O)N2	0
ZINC50465759	Cc1cc(no1)NC(=O)Cn1ccc(n1)N	0
ZINC50512045	COC(=O)[C@H](c1ccccc1)NC(=O)N	0
ZINC50534573	Cc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)Oc1cc[nH+]cc1	0
ZINC50615062	c1ccc(c(c1)OCCn1cc(cn1)N)F	0
ZINC50633154	C[C@@H](COC)NS(=O)(=O)c1cc(cnc1N)Br	0
ZINC50637317	COCCNS(=O)(=O)c1cc(cnc1N)Br	0
ZINC50649029	c1cc[nH+]c(c1)CNS(=O)(=O)c1cc(cnc1N)Br	0
ZINC50650890	C[C@H](C(C)C)NS(=O)(=O)c1cc(cnc1N)Br	0
ZINC50660524	c1cc(cnc1)CCNS(=O)(=O)c1cc(cnc1N)Br	0
ZINC50752875	Cc1cccc(c1)N/C(=C(\C#N)/C(=O)CCCc1cccs1)/[O-]	0
ZINC50754357	CNc1cc(cc(n1)Cl)C(=O)NCCS(=O)(=O)N	1
ZINC50814102	Cc1c(sc2c1c(nc(n2)CN1CCOC(C1)(C)C)N)C	0
ZINC50814151	CC[C@H]1COCCN1Cc1nc(c2c(c(sc2n1)C)C)N	0
ZINC50844249	CCCc1c(c([nH]c1C(=O)N1CCO[C@@H](C1)C(=O)N)C)C(=O)C	0
ZINC50845114	CC(C)Oc1ccc(cc1)/C=C/C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50845230	Cc1cc(nc([nH+]1)CCOC)N	0
ZINC50846385	c1cc(ccc1C(=O)CCCC(=O)N1CCO[C@@H](C1)C(=O)N)F	0
ZINC50847062	c1cc(cc(c1)F)c1nccc(n1)N	0
ZINC50848049	c1cc(ccc1c1ccc(s1)C(=O)N1CCO[C@@H](C1)C(=O)N)Br	0
ZINC50848703	C[C@H]1C[C@H]1C(=O)Nc1cccc(c1)C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50854514	c1cc(ccc1c1cc([nH]n1)C(=O)N1CCO[C@@H](C1)C(=O)N)Cl	0
ZINC50856307	c1cc2c(cc1Cl)C=C(CO2)/C=C/C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50857124	COCc1c2c(cccc2sc1C(=O)N1CCO[C@@H](C1)C(=O)N)F	0
ZINC50884807	c1cc(c(cc1F)F)Cn1cc(cn1)N	0
ZINC50901431	CCC[C@H](C)NC(=O)[C@H]1CCC[N@H+](C1)Cn1c(=O)c(c(cn1)Cl)Cl	0
ZINC50925897	c1ccc(cc1)[C@H]1CC(=O)N1CN1CCO[C@@H](C1)C(=O)N	0
ZINC50925941	c1ccc(c(c1)c1ncnn1CN1CCO[C@H](C1)C(=O)N)Cl	0
ZINC50926288	Cc1ccccc1n1cnn(c1=S)CN1CCO[C@@H](C1)C(=O)N	0
ZINC50948233	CCCCC/C(=C(\C#N)/C(=O)Nc1ccc(c(c1)Cl)F)/[O-]	0
ZINC50957062	CC(C)(C)OCCO/N=C(\c1cccs1)/N	0
ZINC50983869	Cc1ccc(cc1)c1nc(cs1)/C(=C(/C#N)\C(=O)NC(C)C)/[O-]	0
ZINC50987860	CC1=[NH+][C@@H](C(=[NH2+])N1CC#C)c1cccc(c1)Cl	0
ZINC51001180	CCCNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N(C)[C@@H](C)c1ccccc1	0
ZINC51003119	CSCC[C@@H]1C(=[NH2+])N(C(=[NH+]1)c1ccccc1)C1CC1	0
ZINC51030011	CC[C@H](C)c1ccc(cc1)N/C(=C(\C#N)/C(=O)c1ccoc1C)/[O-]	0
ZINC51060363	CCCCNC(=O)[C@H]1CCC[N@H+](C1)Cc1nc2ccccc2c(n1)N	1
ZINC51092781	c1ccc2c(c1)[nH+]c(n2C[C@H](c1c(cccc1F)F)O)NCCO	0
ZINC51102373	c1cc(c(cc1Cl)Cl)OC[C@H](CN1CCO[C@@H](C1)C(=O)N)O	0
ZINC51102466	C[C@@H](c1ccc(c(c1)Cl)Cl)N1CCO[C@@H](C1)C(=O)N	0
ZINC51103497	CN(Cc1cc(cs1)Br)C(=O)CN1CCO[C@@H](C1)C(=O)N	0
ZINC51105158	C[C@H](C(=O)Nc1c(c(c(c(c1F)F)F)F)F)N1CCO[C@@H](C1)C(=O)N	0
ZINC51130441	C[C@H](c1nnc(o1)c1cccc(c1)Cl)N1CCO[C@@H](C1)C(=O)N	0
ZINC51130822	Cc1ccc(c(c1)Br)NC(=O)CN1CCO[C@@H](C1)C(=O)N	0
ZINC51152888	c1cc(c(cc1n1c(=O)c(c(cn1)Cl)Cl)Cl)N1CCC[C@H](C1)CO	0
ZINC51164100	c1ccc(c(c1)OC(F)(F)F)S(=O)(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51184482	CCN(CCC#N)C(=O)C[NH+]1CCN(CC1)c1ccccc1O	0
ZINC51185632	c1ccc(cc1)[C@H](C(=O)N)Nc1cccc(c1)CN1CCCCC1=O	0
ZINC51185722	C[C@@H](COC)/[NH+]=C(/N)\SCc1cccc(c1)OC(F)F	0
ZINC51185745	c1ccc(cc1)OCCOCC[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC51185768	c1ccc(cc1)CCOCCC[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC51189377	Cc1ccc(o1)CNCCc1c[nH]c2c1ccc(c2)F	0
ZINC51237369	c1cc(ccc1CCNC(=O)N1CCO[C@@H](C1)C(=O)N)F	0
ZINC51237434	COc1cc(cc(c1OC)CC=C)CNC(=O)Nc1ccccn1	0
ZINC51237537	COc1cc(cc(c1OC)CC=C)CNC(=O)Nc1cccnc1	0
ZINC51249220	C=c1cc([O-])n2c(=NC(=[NH+][C@H]2c2ccccn2)N2CCOCC2)[nH]1	0
ZINC51319505	CCCOc1ccc(cc1)CNC(=O)c1ccc[nH]c1=O	0
ZINC51356302	c1cc(ccc1C(=O)OCC(=O)NCc1ccc(cc1Cl)F)Cl	0
ZINC51385566	CCn1ccc2c1ccc(c2)NC(=O)c1csc(n1)COC	0
ZINC51405518	COCc1ccccc1NC(=O)Nc1cccc2c1cccc2	0
ZINC51422978	c1ccc(cc1)CC[C@H]1CCC[N@H+]1CCC#N	0
ZINC51424460	CC(C)(C)c1cn2c(n1)sc(n2)NCCc1nnc2n1cccc2	0
ZINC51441596	C[C@@H]1CN(C[C@H](O1)C)[C@@H](C(C)C)C(=O)NCc1cscn1	0
ZINC51449048	c1c(cnc(c1Cl)NCCOCCO)C(F)(F)F	0
ZINC51475062	C[C@@H]1C[N@@H+]([C@@H](CO1)C)CCOc1ccccc1OC	0
ZINC51504921	c1ccc(c(c1)n1ccc(n1)C(=O)OCc1cccc(c1)C(=O)N)Cl	0
ZINC51537045	c1ccc2c(c1)nc(s2)/N=C(\[O-])/C[NH+]1CCC2(CC1)OCCO2	0
ZINC51581718	CCCCOC(=O)CN1CCO[C@H](C1)C(=O)N	0
ZINC51581947	C[C@@H]1CC[C@@H]([C@@H](C1)OC(=O)CN1CCO[C@@H](C1)C(=O)N)C(C)C	0
ZINC51581948	C[C@H]1CC[C@@H]([C@@H](C1)OC(=O)CN1CCO[C@@H](C1)C(=O)N)C(C)C	0
ZINC51612728	CN(C(C1CC1)C1CC1)C(=O)Nc1ccc(c(c1)OCCOC)OC	0
ZINC51629850	CC[N@@H+](C)CCNS(=O)(=O)c1c(ccs1)Br	0
ZINC51643007	c1cc(cc(c1)N1CCCCC1)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51643790	CC[C@@H](C)Oc1cccc(c1)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51675223	c1ccc2c(c1)ccn2CCCNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51675265	CCCC[C@@H](CC)CNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51675628	CC(C)CCCCCCNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51676095	c1cc(oc1)[C@@H](CNC(=O)N1CCO[C@H](C1)C(=O)N)[NH+]1CCCCC1	0
ZINC51681553	CC[C@H](c1ccc(cc1)Cl)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51684908	C[C@@H](CNC(=O)N1CCO[C@@H](C1)C(=O)N)N(C)c1ccccc1	0
ZINC51687922	CN(C)c1ccc(cc1)CCCNC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51700598	COCc1cc(nc(n1)N1CCCC1)NN	0
ZINC51707915	CO/N=C\c1ccc(cc1)C(=O)Oc1ccc(cc1)NC(=O)C1CC1	0
ZINC51710192	c1cc(c(c(c1)F)CCNC(=O)N1CCO[C@@H](C1)C(=O)N)F	0
ZINC51712248	CCC[C@@H]1CC[C@@H](CC1)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51816483	c1cc(c(cc1COC[C@H]1CCC[NH2+]1)Cl)Cl	0
ZINC51826799	CCN(Cc1ccccc1)C(=O)C[N@@H+](C)CC(=O)N	0
ZINC51865451	c1cnc(cc1OC1CC[NH2+]CC1)C(=O)N	0
ZINC51866660	C[C@@H](c1cccc(c1)C(F)(F)F)NC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC51866882	CCN(CC)C(=O)c1cccc(c1)NC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC51904903	C[C@@H](C(=O)OC)N1CCN(CC1)C(=O)c1cccc(c1)C(F)(F)F	0
ZINC51966762	CC(C)[N@@H+](CC(=O)N)CC(=O)NCc1cccc(c1)COC	0
ZINC51992235	C[C@@H](C(=O)N[C@H]1CCCC[C@@H]1O)Oc1ccc(cc1)OC	0
ZINC51994218	c1ccc(cc1)S(=O)(=O)CC[N@H+]1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC51995573	c1cc(ccc1OCCN1CCO[C@@H]2[C@@H]1CCCC2)S(=O)(=O)N	0
ZINC52011577	CCCn1c(nnn1)CN1CCC[C@@H]1Cc1cccc(c1)F	0
ZINC52028032	CCc1c(c([nH]c1C(=O)O[C@@H](C)C(=O)N)C)C(=O)C	0
ZINC52043440	CCCCOCC/[NH+]=C(\N)/NC(C)C	0
ZINC52049109	c1c(cc(c2c1COCO2)CCNc1cc(nc(n1)N)Cl)F	0
ZINC52074002	C[C@H](c1ccccc1F)[N@H+](C)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC52095247	C[C@@H]1Cc2ccc(cc2CN1)F	0
ZINC52097648	C[C@H]1CCC[C@@H](C1)[NH2+]C[C@@](C)(c1ccccc1)O	0
ZINC52101189	CCc1nc(cs1)C[N@@H+](C)Cc1cnc(s1)C	0
ZINC52102074	C[N@H+](C[C@@H]1CCCO1)CC(=O)N(Cc1ccc(cc1)OC)C1CC1	0
ZINC52109501	CC(C)Oc1ccc(c(c1)F)NCc1cc(=O)n2ccccc2[nH+]1	0
ZINC52173628	C1COCCC1CS(=O)(=O)N	0
ZINC52178667	Cc1cc(n(n1)CC1CCOCC1)N	0
ZINC52189385	c1cc(ccc1C#N)N1CCCN(CC1)c1cc(nc(n1)N)Cl	0
ZINC52214090	CCN(CC)C(=O)CCCNc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC52272791	C[C@@H]1C[C@@H]1[NH2+]Cc1cc2c(c(c1)Br)OCO2	0
ZINC52283115	COc1ccccc1OCCN1CCc2c1ccc(c2)S(=O)(=O)N	0
ZINC52379277	C[C@@H](C[NH2+]CC(C)C)CN1CC[N@H+](CC1)C	0
ZINC52393764	c1cc2c(ccc(c2nc1)N1CC[C@@H](C1)C(=O)N)[N+](=O)[O-]	0
ZINC52463501	C[C@@H](CNC(=O)Nc1ccccc1OCCC(=O)N)Cn1cccn1	1
ZINC52487597	c1cc(ccc1CCN1CCN(CC1)S(=O)(=O)N)[N+](=O)[O-]	0
ZINC52539514	CCCN(CC1CC1)C(=O)c1ccc(cc1)CNC(=O)OC(C)(C)C	0
ZINC52662616	c1ccc2c(c1)ncn2CCCNC(=O)NC1CCCCC1	0
ZINC52685379	Cc1cc(nc([nH+]1)C(C)C)N1CC[NH+](CC1)CCCO	0
ZINC52685539	COc1ccc(cc1)OCC[NH2+]Cc1ccc(cc1)C#N	0
ZINC52730152	C[N@@H+](CCOC)Cc1ccnc(c1)N	0
ZINC52734192	c1ccc(cc1)COCc1ccnc(c1)N	0
ZINC52743099	Cc1ccc(c(c1)C(=O)NCC1(CCOCC1)C(=O)N)C	0
ZINC52743924	Cc1ccc2c(c1)S[C@@H](C2)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52744496	COCc1ccccc1C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52744974	Cc1c(nc(o1)c1cccs1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52745497	CCCSCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52762877	c1cc(c(cc1Cl)Br)OCC[N@@H+]1CCC[C@@H]1CCCO	0
ZINC52768875	C[C@@H](c1nnc2n1cccc2)NC(=O)C[C@@H]1CCC=C1	0
ZINC52782361	c1ccc(cc1)[C@@H](c1ccco1)NS(=O)(=O)c1ccc(cc1)F	0
ZINC52785257	COCC[C@@H](c1[nH]c2cccc(c2n1)F)N	0
ZINC52785272	COCC[C@H](c1nc2c([nH]1)cccc2Cl)N	0
ZINC52801288	c1ccc(cc1)[C@H](C(=O)N)[N@@H+]1CCCN(CC1)c1ccccc1C#N	0
ZINC52806348	CCCCOC(=O)CCN1CCN(CC1)CC(=O)N1CCCC1	0
ZINC52826416	CC(C)(C)NC(=O)CN(C)C(=O)C[N@H+](CC(=O)N)C1CCCC1	0
ZINC52842501	Cc1ccc(cc1)n1cnc2c1ccc(c2)N	0
ZINC52855690	CN(C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)C(=O)[C@H](CCSC)NC(=O)N	1
ZINC52877545	CCCC[N@H+](CC)CC(=O)N1CCC[C@@H](C1)C	0
ZINC52886415	c1cc(ncc1c1c(cc(cc1F)F)F)N	0
ZINC52887935	CCCCc1nc(no1)CSc1nnc(n1N)c1cccs1	0
ZINC52887990	CCCCc1nc(no1)CSc1nnc(n1N)c1ccccc1Br	0
ZINC52888594	CCCCc1nc(no1)Cn1cnc2c1c(=O)n(c(=O)n2C)C	0
ZINC52889500	CCOC(=O)c1cnc(nc1N)SCc1nc(on1)C1CC1	0
ZINC52948610	CCCCn1c(nn(c1=S)CCC(=O)N)c1ccc(cc1)Cl	1
ZINC52954557	CCCCN(c1ccccc1)C(=O)c1cc(ccc1F)NC(=O)C	0
ZINC52983994	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)C(=O)N1CCN(CC1)CC(=O)N	0
ZINC52986337	Cc1c(c(n(n1)CC(=O)N1CCC[C@H]1C(=O)N)C)Cl	0
ZINC53000246	c1ccc(cc1)[C@H](C(=O)N)NC(=O)CCc1cc(ccc1F)F	0
ZINC53012620	Cc1ccc(c(c1)C)[NH+]1CC[C@H](C1)CNC	0
ZINC53062291	COCCOCCCC(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC53095714	c1ccc(cc1)CN1CCO[C@H](C1)CNCc1cccc(c1)C#N	0
ZINC53106609	CN(C)c1nc(nc(n1)N)/C(=C/c1cccc(c1)OCCOC)/C#N	0
ZINC53135214	CCCCC[N@@H+](Cc1ccc(cc1)F)CC(=O)N	1
ZINC53138951	C[N@@H+](CC#C)Cc1ccccc1N1CCOCC1	0
ZINC53142087	c1ccc(cc1)CN1CCO[C@H](C1)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC53148975	c1cc(ccc1CNCc1ccc(c(c1)Cl)F)C(=O)N	1
ZINC53164463	Cc1ccc(cc1F)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC53172756	CCC(CC)[C@@H](C[NH2+][C@H](C)COC)[NH+](C)C	0
ZINC53172816	Cc1ccc(c(c1)Cl)N[C@@H](C)COC	0
ZINC53178394	CCCCOc1cccc(c1)NC(=O)CCCCNC(=O)N	1
ZINC53186321	Cc1cccc(c1)OC[C@@H](C)NC(=O)COC	0
ZINC53186516	C[C@@H](c1nc(nc([nH+]1)N(C)C)N)N(C)CCOc1cccc(c1)F	0
ZINC53198109	C[C@](C[NH3+])(COC)N	0
ZINC53217572	COCCNc1nnc(s1)SCC(=O)N(Cc1ccccc1)C1CC1	0
ZINC53271757	C[C@H]1CCCC[C@@H]1N(C)C(=O)CSc1nnc(n1C)c1ccco1	0
ZINC53278585	C1CCC(=CC1)CCNC(=[NH2+])N	0
ZINC53301368	c1c(csc1C(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F)C(=O)N	0
ZINC53310726	COCc1ccccc1CNC(=O)COc1ccc(cc1)C(=O)N	0
ZINC53341063	CCCOCc1ccccc1CNC(=O)CSc1nnc(s1)N	0
ZINC53345294	CCC[C@H](C)[NH2+]CCN1CCN(CC1)c1ncccn1	0
ZINC53346639	CCOc1c(cccc1Cl)NC(=O)c1cccc(c1)S(=O)(=O)C	0
ZINC53350565	Cc1cccc(c1C)N(CCC#N)C(=O)CSc1nnc(s1)N	1
ZINC53370424	CN(C)c1nc(nc(n1)N)CN1CCO[C@H](C1)c1ccc(cc1)Cl	0
ZINC53376922	CN(CC[NH2+]Cc1ccco1)C1CCCC1	0
ZINC53377576	CC[C@@H](C)[N@H+](C)CC[NH2+]C(C1CC1)C1CC1	0
ZINC53379866	Cc1nnc(n1N)SCC(=O)NCCOc1cccc(c1)F	1
ZINC53380257	C[C@@H]1CC[C@H](CC1)[NH2+]CC[N@H+]1CC[C@@H](CC1)OC	0
ZINC53380449	C[C@H](CCC(C)C)[NH2+]CC[N@H+]1CC[C@@H](CC1)OC	0
ZINC53381421	Cc1nnc(n1N)SCCOc1cccc(c1)C#N	0
ZINC53394407	Cc1c(=O)n(c(nn1)S[C@@H](C)c1ccccc1F)N	0
ZINC53395975	C[C@H](C(=O)N)NC(=O)c1ccc(cc1)COC	0
ZINC53405366	C[C@H]1CCC[N@H+](C1)C(C)(C)CNC(=O)Cc1ccc2c(c1)OCO2	0
ZINC53421068	Cc1ccc(cc1)OCC[N@H+](C)Cc1cscn1	0
ZINC53492984	c1ccc(cc1)[C@H](c1ccccn1)NC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC53502905	C[C@H](c1ccccc1Cl)NC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC53503631	Cn1cc(cn1)CN(C)C(=O)NCCc1c[nH]c2c1cccc2	0
ZINC53524805	c1ccc(cc1)CN(C[C@H]1CCCO1)C(=S)Nc1cccc(c1)Cl	0
ZINC53532498	c1cc(cnc1)C[NH2+]CCN1CCCS1(=O)=O	0
ZINC53561856	Cc1cc(nc(n1)SCC(=O)NCCO[C@H]1CCCC[C@@H]1C)N	0
ZINC53561909	CCN([C@H](C)c1ccc(cc1)F)C(=O)CSc1nc(cc(n1)N)C	0
ZINC53575427	c1ccc2c(c1)CCCN2CCNc1cc(nc(n1)N)Cl	0
ZINC53585381	COc1ccc(cc1)COCCNCc1cccs1	0
ZINC53589051	C[C@@H](COC)[NH2+]CCOc1ccc(cc1)S(=O)(=O)C	0
ZINC53590136	c1cc(cnc1)OCC[NH2+]C(C1CC1)C1CC1	0
ZINC53590187	C[C@@H](CCC(C)C)[NH2+]CCOc1cccnc1	0
ZINC53602184	C[C@H]1CN(C[C@@H](O1)C)Cc1csc(n1)c1ccc(cc1)C(=O)N	0
ZINC53603840	C[C@@H](c1ccc(cc1)S(=O)(=O)N)[N@@H+](C)Cc1nc(on1)C(C)C	0
ZINC53614104	CC(C)c1nc(no1)CN(CCCOC)CCOC	0
ZINC53624336	C=c1[nH]c2=NC(=[NH+][C@H](n2c(c1)[O-])c1cccs1)N1CCOCC1	0
ZINC53636290	CCCNC(=O)c1cccc(c1)CNC(=O)[C@H]([C@@H](C)CC)NC(=O)N	1
ZINC53639043	c1ccc2c(c1)ccn2CCC(=O)NCCc1nc2ccccc2s1	0
ZINC53641909	c1ccc(cc1)CN(Cc1nc(on1)C1CC1)C[C@@H]1CCCO1	0
ZINC53654368	CC[NH2+]C[C@H]1CCC[N@H+](C1)Cc1ccccc1OC	0
ZINC53667388	CCCCS(=O)(=O)NCc1ccccc1CN1C[C@@H](O[C@H](C1)C)C	0
ZINC53671198	C[C@@H]1C[C@H](CN(C1)S(=O)(=O)N[C@@H](C)Cc1ccccc1F)C	0
ZINC53671642	CCc1ccc(s1)S(=O)(=O)NCC(=O)Nc1ccc(cc1)Cl	0
ZINC53671978	CC(C)CN([C@@H]1CC[N@H+](CC1)C)S(=O)(=O)c1cn(c(=O)n(c1=O)C)C	0
ZINC53681494	C[C@H](c1[nH+]c(nc(n1)N(C)C)N)N(C)CCCOc1ccc(cc1)Cl	0
ZINC53681494	C[C@H](c1nc(nc(n1)N(C)C)N)[N@H+](C)CCCOc1ccc(cc1)Cl	0
ZINC53681543	C[N@H+](CCCOc1ccc(cc1)Cl)[C@H](c1ccccc1)C(=O)N	1
ZINC53720631	Cc1c(c(on1)C)COc1cc2ccccc2cc1C(=O)NOC	0
ZINC53722499	Cc1ccccc1OCCCN(C)[C@@H](C)c1[nH+]c(nc(n1)N(C)C)N	0
ZINC53732173	COCCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC53740067	Cc1c(n(c(n1)SCCOc1ccccc1[N+](=O)[O-])CCOC)C	0
ZINC53749117	Cc1ccc(cc1F)CNC(=O)NCCN1CCc2c(ccs2)C1	0
ZINC53749127	c1cc(ccc1CCNC(=O)NCC[N@@H+]1CCc2c(ccs2)C1)F	0
ZINC53760895	c1cc(cnc1)CSCC(=O)Nc1cc(c(c(c1)Cl)N)Cl	1
ZINC53774085	Cc1c(sc(n1)Cc1ccccc1)C(=O)NCCS(=O)(=O)N	1
ZINC53778428	CC[C@@H]1CCCC[N@H+]1CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC53778991	C[C@H](c1nc(nc([nH+]1)N(C)C)N)N(C)CCOc1ccc(cc1)Cl	0
ZINC53780994	c1ccc2c(c1)N(CCCS2)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC53781841	Cc1cc(no1)C[NH+]1CCN(CC1)Cc1nc(nc(n1)N(C)C)N	0
ZINC53790939	CC(C)(C)c1ccc(c(c1)NC(=O)CCCOCCOC)O	0
ZINC53791824	CC[N@H+]1CCC[C@@H]1CNC(=O)c1cc(cs1)C(=O)N	0
ZINC53820036	Cc1c(c(=O)[nH]c(n1)C)CC(=O)Nc1ccc(cc1)OC(C)C	0
ZINC53919571	Cc1c2ccccc2oc1C(=O)NNC(=O)N1CCC(CC1)C(=O)N	0
ZINC53922022	CC(C)OCCOC(=O)c1cc(n[nH]1)c1ccccc1	0
ZINC53946835	CC(C)NC(=O)COC(=O)c1cnn(c1)C(C)(C)C	0
ZINC53993805	CCOc1ccc(cc1)[C@H](c1ccc(c(c1)N)Cl)O	0
ZINC53993860	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1ccc2c(c1)sc(n2)N	0
ZINC53993951	COc1ccc(c(c1)/C=C/C(=O)[O-])OCC[NH+]1CCOCC1	0
ZINC53994559	C[C@@H](c1nc2ccccc2n1C[C@H]1CCCO1)N	0
ZINC53994566	c1ccc2c(c1)nc(n2C[C@H]1CCCO1)CCC[NH3+]	0
ZINC53994676	CCOc1cc2c(cc1OCC)[nH+]cc(c2N)C(=O)[O-]	1
ZINC53994769	CCOC(=O)c1cnc2cc(ccc2c1NCCO)C(F)(F)F	0
ZINC54007621	CC[C@H]1CCCCN1C(=O)N[C@H](CCSC)c1nnc2n1cccc2	0
ZINC54034228	CCOc1cc(ccc1OC)NC(=O)c1c(nccn1)N	1
ZINC54038217	CCCOCc1ccccc1CNC(=O)[C@H]([C@H](C)CC)NC(=O)N	0
ZINC54041140	CCn1c2ccccc2nc1CNC1CCN(CC1)C(=O)C1CC1	0
ZINC54056327	c1ccn2cc([nH+]c2c1)CCNc1c(cc(cn1)C(=O)N)Cl	1
ZINC54065682	CCc1ccc(cc1)[C@@H](C)NC(=O)NCC(=O)NC(C)(C)C	0
ZINC54111101	C[C@H](c1ccc(cc1)n1ccnc1)NCC[N@@H+](C)C(C)C	0
ZINC54126856	c1cc(c(cc1CC(=O)N1CCC(CC1)C(=O)N)Br)F	0
ZINC54137857	c1cc(cc(c1)Cn1cccn1)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC54143611	CCOc1ccccc1CNC(=O)c1cc(ccc1Cl)S(=O)(=O)N	1
ZINC54147027	CCOCCCNC(=O)CN(C)C(=O)c1ccc(o1)Br	0
ZINC54152500	C[C@H]1CN(C[C@@H](O1)C)CCc1nc(=O)c2ccccc2[nH]1	0
ZINC54152923	C[N@H+](CCc1[nH]c(=O)c2ccccc2n1)Cc1ccc(cc1)F	0
ZINC54155162	C/C=C/COC(=O)c1ccc(cc1)C(=O)N	0
ZINC54174110	c1cocc1C(=O)N1CCC(CC1)[NH2+]Cc1cc(cc(c1)Cl)Cl	0
ZINC54175716	CCn1c2ccccc2nc1CNC1CCC2(CC1)OCCO2	0
ZINC54175869	COc1cc(c(c(c1)OC)C[NH2+]Cc1ccc2c(c1)CCO2)OC	0
ZINC54177128	C[C@H](c1ccccc1Cl)NC(=O)CO/N=C(\c1ccsc1)/N	1
ZINC54192189	c1cc(ccc1NC(=O)CNC(=O)CCCCNC(=O)N)Cl	1
ZINC54202510	C[C@H](C(=O)N/N=C/c1ccc(cc1)C(=O)[O-])Nc1c(=O)[nH]c([O-])nn1	0
ZINC54204079	Cc1c(n(c(n1)SCc1ccc(c(c1)Br)F)CCOC)C	0
ZINC54265669	C[N@@H+](CCNC(=O)[C@H](CCSC)NC(=O)N)Cc1ccccc1	1
ZINC54270114	Cc1ccccc1CCNC(=O)CO/N=C(/c1ccc(c(c1)F)C)\N	1
ZINC54285258	Cc1cc(sc1C)C(=O)NCc1ccc(cc1)N1CCOCC1	0
ZINC54287481	c1ccc(c(c1)CC(=O)N)NC(=O)c1cc(on1)c1cccc(c1)Cl	0
ZINC54312258	CCOC(=O)N(C)c1ccc(cc1)NC(=O)[C@@H]1COCCO1	0
ZINC54316262	CCc1nc(no1)CN1CC[NH+](CC1)[C@@H](C)c1ccccc1Cl	0
ZINC54316638	CCc1nc(no1)C[NH+]1CCN(CC1)Cc1nc(no1)c1ccsc1	0
ZINC54317297	C1CC[C@@H]2[C@H](C1)[N@@H+](CCO2)CCCOCC(F)(F)F	0
ZINC54354174	C[C@@H](C(=O)c1c(n(c(=O)n(c1=O)C)C)N)[N@@H+](C)CCOC	0
ZINC54354176	C[C@H](C(=O)c1c(n(c(=O)n(c1=O)C)C)N)N(C)CCOC	0
ZINC54358207	c1ccc(cc1)n1c2ccccc2nc1SCCC(=O)NC(=O)N	1
ZINC54359821	C/[NH+]=C(\N)/SCc1cccc2c1nccc2	0
ZINC54363375	CCCCOc1cc(c(cc1S(=O)(=O)N)C(C)C)C	0
ZINC54369454	C[C@@H]1CNCCN1C(=O)Cc1cccc(c1)Cl	0
ZINC54373100	C[C@H]1C[NH2+]CCN1CCCC#N	0
ZINC54377741	Cc1ccc(o1)[C@@H](CNC(=O)N1CCCCCCC1)[NH+]1CCOCC1	0
ZINC54390727	Cc1csc(n1)C/C(=N/OCC(=O)NC(C)(C)C)/N	1
ZINC54390755	Cc1csc(n1)C/C(=N/OCc1ccccc1)/N	0
ZINC54409934	CCOc1ccccc1CNC(=O)Nc1ccccc1CC(=O)N	1
ZINC54430213	CC(C)c1ccc(cc1)OCCC(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC54445071	Cc1c(cccc1Cl)NC(=O)CN1CCN(CC1)CC(=O)N	0
ZINC54451440	CCOc1ccccc1C(=O)N1CCc2c1cc(cc2)[N+](=O)[O-]	0
ZINC54456535	Cc1c(sc(n1)C)C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC54479937	Cc1cc(c(s1)C)[C@@H](C)NC(=O)Nc1cccnc1N1CCOCC1	0
ZINC54481810	CCc1cc(sc1C)C(=O)N1CCN(CC1)CC(=O)N	0
ZINC54500510	CCC(=C1C(=O)NC(=S)NC1=O)NCCc1ccccc1F	0
ZINC54531940	Cc1ccccc1CC(=O)N1CCC[C@@H]1C(=O)N	0
ZINC54550908	Cc1cccc(c1C)N1CCN(CC1)c1c(c(=O)[nH]cn1)N	0
ZINC54569352	CCn1c(nn(c1=S)C[N@@H+](C)CCOc1ccccc1OC)C1CC1	0
ZINC54603666	CCOc1ccccc1CNC(=O)NC[C@H](C(C)C)N1CCOCC1	0
ZINC54635408	COCCC1(CCCCC1)C[NH3+]	0
ZINC54642125	c1ccn2c(c1)nnc2CCNC(=O)C[C@H](c1cccs1)NC(=O)N	1
ZINC54678101	Cc1cc(on1)NC(=O)[C@@H](C)[N@@H+]1CC[C@H](CC1)c1nc(no1)C	0
ZINC54703409	CC(C)(C)C(=O)NCC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC54703853	Cc1c(cnn1c1ccccc1)C(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC54703881	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)[C@@H]1CC(=O)N(C1)C1CCCC1	0
ZINC54729259	CCCC[C@@H]1CC[C@@H](CC1)/C(=C(\C#N)/C(=O)Nc1ccccn1)/[O-]	0
ZINC54837701	c1cc2c(cc1OCCNc1cc(nc(n1)N)Cl)CCC2	0
ZINC54887949	Cc1nc(no1)c1ccc(cc1)OCc1ccc(cc1)C(=O)N	0
ZINC54891668	CCOc1ccccc1CNC(=O)C(=O)Nc1ccccc1Br	0
ZINC54916660	C=CCn1c(nnc1SCCCOc1ccc(cc1)[N+](=O)[O-])N	0
ZINC54917968	CCc1nc(cs1)CN[C@H](C)c1ccccc1Cl	0
ZINC54954749	CCOC(=O)[C@H](C)N	0
ZINC54962132	c1ccc2c(c1)[C@H]1CCC[C@H]3[C@@H]1[C@@H]2CCC3	0
ZINC54969057	CCOC(=O)C1CCN(CC1)Cc1cnnn1c1c(non1)N	0
ZINC54981729	Cc1cc(nc([nH+]1)N)NCC1(CCOCC1)c1cccc(c1)F	0
ZINC54982814	CCCc1nc(no1)C[NH+]1CCN(CC1)c1ccc(cc1)F	0
ZINC54985550	c1ccc(c(c1)C[N@@H+]1CCC[C@H]1C(=O)NC1CC1)[N+](=O)[O-]	0
ZINC55008702	CCc1cc2c(cc1Cl)c(cc(=O)o2)CSC(=[NH2+])N1CCOCC1	0
ZINC55026884	c1cc(c(cc1[C@@H]1CO1)F)Cl	0
ZINC55035780	COc1cc(cc(c1OCC=C)Cl)CNCc1csc(n1)N	0
ZINC55042100	COCc1cc(ccc1OC)C[N@@H+](Cc1ccc(cc1)SC)C1CC1	0
ZINC55045109	CCCCOCCNC(=O)CO/N=C/c1ccc(cc1)Br	0
ZINC55047229	CN(C)c1nc(nc(n1)N)CO/N=C(/c1cc(cs1)Br)\N	0
ZINC55049446	c1cc(ccc1c1csc(n1)CCN1CCOC1=O)NC(=O)N	0
ZINC55054110	c1c(n[nH]n1)SCCNC(=O)[C@@H]1CCCN(C1)CC(=O)N	1
ZINC55060645	CSCCCN(CC=C)CC#Cc1ccccc1	0
ZINC55060718	Cc1ccc(c([nH+]1)C[N@H+](CCCn1cc[nH+]c1)Cc1cccnc1)[O-]	0
ZINC55062099	C[C@@H](COC)/[NH+]=C(/N)\SCCOc1ccccc1OC	0
ZINC55062107	C[C@@H](COC)/[NH+]=C(/N)\SCc1ccc(c2c1nccc2)Cl	0
ZINC55062108	C[C@H](COC)/[NH+]=C(/N)\SCc1ccc(c2c1nccc2)Cl	0
ZINC55062347	c1cc2c(ccc(c2nc1)CS/C(=[NH+]\C[C@@H]1CCCO1)/N)Cl	0
ZINC55062372	c1cc(cc(c1)OCCS/C(=[NH+]/C[C@H]1CCCO1)/N)[N+](=O)[O-]	0
ZINC55063171	CCC/[NH+]=C(\N)/SCc1nnnn1c1ccc(cc1)C(F)(F)F	0
ZINC55065441	CCOCCC/[NH+]=C(/N)\SCc1ccc(c(c1Br)OC)OC	0
ZINC55065580	CCOCCC/[NH+]=C(\N)/SCc1csc(n1)Cc1ccccc1	0
ZINC55067448	c1cc2ccc(c(c2nc1)CSC(=[NH2+])N1CCOCC1)Cl	0
ZINC55073131	c1ccc2c(c1)[nH]c(n2)CCCNC(=O)CSc1nnc(s1)N	1
ZINC55099728	CCc1ccc([nH+]c1)CN(Cc1ccccn1)C[C@H]1CCCO1	0
ZINC55100443	c1ccc(c(c1)C[NH2+][C@@H]1CCOC1)OCCCC[NH+]1CCOCC1	0
ZINC55109195	COCCN(Cc1ccccc1F)Cc1[nH]c2ccccc2n1	0
ZINC55131537	CCOC(=O)CNc1ccccc1C(=O)N[C@H]1CC=CC[C@H]1C(=O)N	0
ZINC55144462	c1ccc(cc1)n1cc(cn1)CCNC(=O)Cc1ccccc1Cl	0
ZINC55152281	C[C@H](c1cc(ccc1OC)F)N[C@@H](c1ccccc1)C(=O)N	0
ZINC55153004	CCCCc1ncc([nH]1)CN(Cc1ccccn1)C[C@H]1CCCO1	0
ZINC55161770	CCCCCN/C(=[NH+]/N=C\c1c[nH]c2c1cc(cc2)OC)/N	0
ZINC55167133	CC[C@H](C)c1ccc(cc1)N(c1ccc(cc1)Br)c1ccc(cc1)Br	0
ZINC55167295	CC[C@@H](C)N(Cc1ccncc1)C(=O)COc1ccccc1C	0
ZINC55170910	CC[NH+](CC)CCCNC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC55176469	Cc1c(sc(n1)N)c1nc(no1)c1ccc(cc1)Br	0
ZINC55182925	CC[C@@H](CO)[N@@H+](Cc1ccc(nc1)OC)Cc1ccccn1	0
ZINC55183222	CC(C)[N@H+]1CCNC(=O)[C@@H]1CC(=O)N(C)Cc1cc([nH]n1)COC	0
ZINC55195106	CC[C@H](C)c1ccc(cc1)[C@@H](c1cccs1)NC(=O)COC	0
ZINC55198722	C[C@@H](COC)N(Cc1ccccc1OC)C(=O)CCn1cncn1	0
ZINC55211088	CCOC(=O)[C@@H](C(=O)/C(=C/C(=O)c1ccc(cc1)F)/[O-])C(=O)N	0
ZINC55216235	CCN1CCN(CC1)S(=O)(=O)c1cccc(c1)C(=O)NCC(F)(F)F	0
ZINC55218311	Cc1cc(c(cc1S(=O)(=O)N(C)CC(=O)NC(C)(C)C)C)OC	0
ZINC55220693	COc1ccc(cc1OC)[C@H]1[C@]2([C@@]1(C1(N=C2N)OCCO1)C#N)C#N	0
ZINC55226596	c1cc(ccc1[C@H]1[C@]2([C@@]1(C1(N=C2N)OCCO1)C#N)C#N)Cl	0
ZINC55226852	C[C@@H](C(C)C)N(Cc1ccco1)C(=O)CCOC	0
ZINC55227747	c1cc(cc(c1)Br)[C@H]1[C@]2([C@@]1(C1(N=C2N)OCCO1)C#N)C#N	0
ZINC55234509	Cn1cc(cc1C(=O)NCCc1cn2ccccc2[nH+]1)Br	0
ZINC55242123	Cc1cc(c(s1)NC(=O)C(C)(C)C)C(=O)NCCc1c[nH]c[nH+]1	0
ZINC55243410	Cc1cccc(c1)CN(C(C)C)C(=O)CCNS(=O)(=O)C	0
ZINC55245440	CCC(CC)N(CCc1ccccc1)C(=O)C1(CC1)C(=O)N	0
ZINC55246006	Cc1cc(ccc1S(=O)(=O)NCC1(CCOCC1)C(=O)N)OC	0
ZINC55246610	c1ccc(cc1)C[C@H]1[C@]2([C@@]1([C@@]1(N=C2N)OCCS1)C#N)C#N	0
ZINC55246637	C[C@]1([C@]2([C@@]1(C(N=C2N)(OC)OC)C#N)C#N)c1ccccc1	0
ZINC55255207	CC(=C)COc1ccc(cc1)C(=O)N(C)Cc1nc(no1)CCOC	0
ZINC55255658	C[C@@H]1CN(C[C@@H](O1)C)Cc1c(cco1)C(=O)OC	0
ZINC55267839	C[C@@H](c1ccccc1Cl)N(C)S(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC55268858	CCOc1ccccc1CN(C)S(=O)(=O)c1cccc2c1nsn2	0
ZINC55271010	CSc1ccc(cc1)C[N@H+](CCO)C[C@H]1CCOC1	0
ZINC55271826	Cc1ccc(cc1)NC1(CCCC1)C(=O)N(C)[C@@H](C)c1nccs1	0
ZINC55276506	CCC[N@@H+]1CCN(CC1)S(=O)(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC55277010	Cc1cccc(n1)CNS(=O)(=O)c1ccc(cc1C)[N+](=O)[O-]	0
ZINC55284188	Cn1c(nnc1SCc1nc(on1)[C@H]1CCCO1)CC1CC[NH2+]CC1	0
ZINC55285950	C[C@H](C(=O)Nc1ccc(c(c1)Cl)C(=O)N)Sc1ccc(cc1)OC	0
ZINC55343131	CC(C)(C)OC(=O)[C@H](Cc1ccccc1)N	0
ZINC55358103	Cc1c(cn(n1)CC=C)C[N@@H+](C)Cc1nc(no1)CCOC	0
ZINC55368782	c1ccc(cc1)/C=C/CN(CCO)C(=O)C1(CC1)C(=O)N	1
ZINC55368829	CCOC(=O)CNc1cccc(c1)C(=O)NCc1csc(n1)N	0
ZINC55384655	CC[C@@H](C)N(Cc1cccc(c1)Cl)C(=O)CCCC(=O)N	1
ZINC55385226	CCSCCN(Cc1c(nn(c1C)CCO)C)C1CCCCC1	0
ZINC55386700	CCCCC(=O)Nc1ccc(cc1NC(=O)Cn1c(nnn1)N)C	1
ZINC55387134	CCc1ncc(cn1)C(=O)N(C)CCCOc1c(cccc1C)C	0
ZINC55392843	CCNc1ncc(cn1)C(=O)N(Cc1ccsc1)C[C@@H]1CCCO1	0
ZINC55393633	CC(=O)c1ccc(cc1)CN(CC=C)Cc1ccc(cc1)F	0
ZINC55402101	c1ccc(cc1)OCCSc1nnc2n1cc(cc2)C(F)(F)F	0
ZINC55403321	CCCC(=O)Nc1ccc(cc1)CC(=O)N[C@H](C)c1csc(n1)C	0
ZINC55411755	CN(c1ccc(cc1F)NC(=O)CNC(=O)OC)C1CCCCC1	0
ZINC55413327	CN(C[C@@H](CO)O)C(=O)CCC(=O)NC1CCCCCCC1	0
ZINC55418587	Cn1cc(cn1)/C=C/C(=O)N(C)[C@@H](c1ccccc1)c1ccccn1	0
ZINC55455246	c1cc(ccc1C1(CCCCC1)CNC(=O)CCCCNC(=O)N)F	1
ZINC55464353	c1ccc(cc1)COC[C@@H](CN1CCN(CC1)c1ccccc1)S	0
ZINC55492317	c1ccc(cc1)c1csc2c1c(=O)[nH]c(n2)CCCCCl	0
ZINC55522836	c1cc(c(cc1CNC(=O)c1cnccn1)F)N1CCOCC1	0
ZINC55568427	Cc1ccc(c(c1)C(=O)Nc1cccc(c1)OCCCC#N)C	0
ZINC55576147	C[C@@H](C(C)C)n1c(ccn1)NC(=O)CCNC(=O)C	0
ZINC55576425	CC[N@@H+](Cc1cn(c2c1cccc2)CCC(=O)N)C[C@@H]1CCCO1	0
ZINC55580791	Cc1c(cccc1Cl)S(=O)(=O)[N-]c1cccc(c1)NC(=O)N	0
ZINC55590753	CCOc1ccccc1c1csc(n1)NC(=O)[C@H]1C[C@H]1[N+](=O)[O-]	0
ZINC55591499	CCCNC(=O)c1cccc(c1)[N-]S(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC55595178	Cc1cc(ccc1OC(C)C)S(=O)(=O)Nc1ccccc1COC	0
ZINC55596654	Cc1ccc(cc1NS(=O)(=O)c1ccc(c(c1)F)F)S(=O)(=O)N	0
ZINC55614933	Cc1cc(ccc1S(=O)(=O)Nc1cc(cc(c1C)F)C(=O)N)F	0
ZINC55616337	CCOc1cc(ccc1NC(=O)CCNS(=O)(=O)c1ccccc1)C	0
ZINC55619455	CC(C)Oc1ccc(cc1)NS(=O)(=O)c1cc(cc(c1)F)F	0
ZINC55624980	c1cc(ccc1C(=O)NCCNC(=O)c1cc(cc2c1nc[nH]2)F)F	0
ZINC55630726	Cc1ccc(cc1Cl)S(=O)(=O)[N-]c1cnn(c1)C[C@H]1CCCO1	0
ZINC55639430	CC[C@@H](C)Oc1ccc(cc1)NC(=O)c1ccc2c(c1)nnn2CC	0
ZINC55640949	CC[C@H](C)Oc1ccc(cc1)NC(=O)CCCNC(=O)C1CC1	0
ZINC55671604	C[C@@H](c1ccccc1C(F)(F)F)NC(=O)CCNC(=O)OC(C)(C)C	0
ZINC55678428	CCOc1ccc(cc1F)[N-]S(=O)(=O)c1cc(n(c1)C)C(=O)N	1
ZINC55678792	CCCc1ccc(cc1)S(=O)(=O)Nc1cc(cc(c1)S(=O)(=O)N)F	0
ZINC55689510	CCSCCC(=O)Nc1ccc(c(c1)Cl)C(=O)N1CCCC[C@H]1C	0
ZINC55699103	C[C@@H](COc1ccc(cc1F)F)NC(=O)COC1CCCCC1	0
ZINC55733825	c1cc2c(cc1Cl)CC[C@@H]2NC(=O)CCCCNC(=O)N	1
ZINC55734241	CSCC[C@@H](C(=O)N[C@H]1CCc2c1ccc(c2)Cl)NC(=O)N	1
ZINC55748624	C[C@H]1C[C@@H](C[N@@H+](C1)C[C@@H](C)NC(=O)CCC(=O)N1CCOCC1)C	0
ZINC55762508	CCOc1ccc(cc1)C1(CCOCC1)CNC(=O)c1cccs1	0
ZINC55779433	CC(C)COCCC(=O)N1CCC[C@H]1c1ccccc1Cl	0
ZINC55805285	CCOc1ccc(c(c1)C)NC(=O)c1ccccc1OCC	0
ZINC55805754	CCOc1ccc(c(c1)C)NC(=O)CCC(C)C	0
ZINC55826284	c1cc(oc1)/C=C/C(=O)NCCC(=O)N(CC1CCCCC1)C1CC1	0
ZINC55852421	CCCNC(=O)c1cccc(c1)NCC(=O)NCC1CCCCC1	0
ZINC55874098	CCOc1ccc(cc1Cl)NCc1nc(no1)c1cccs1	0
ZINC55887528	CCOc1ccc(c(c1)C)NCC(=O)Nc1c(cc(cc1C)C)C	0
ZINC55899914	CCCCOCCNC(=O)CN1CCc2c(ccs2)[C@H]1CC	0
ZINC55901958	Cc1cc(no1)C[N@H+](C)CC(=O)NCCOCCC(C)C	0
ZINC55928024	c1cc(ccc1NC(=O)C[N@H+]1CCC[C@@H]1C1CCCC1)S(=O)(=O)N	0
ZINC55943880	c1cc(oc1)C(=O)N[C@@H](c1ccc(cc1)F)[C@@H]1CCCO1	0
ZINC55979465	CCCS(=O)(=O)[C@@H](C)C(=O)Nc1cccc(c1)C1SCCCS1	0
ZINC55979869	CCCCC[C@@H](C)CNC(=S)NNC(=O)Cn1c(c(sc1=O)C)C	0
ZINC55995278	CCOc1ccc(c(n1)C(=O)N1CCC[C@@H]1c1ccsc1)Cl	0
ZINC56009168	CC(C)(C)[C@@H](c1ccc(cc1)F)NC(=O)c1cc(cs1)C(=O)N	0
ZINC56010120	CC[NH+](CC)CCOc1ccccc1NC(=O)c1cc(cs1)C(=O)N	1
ZINC56018951	COCCOCCCC(=O)N1CCCc2c1cccc2C(=O)N	0
ZINC56034038	C1CCC(C1)[C@H]1CCCN1C(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC56040437	Cn1c(ccn1)CNS(=O)(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC56064711	C[C@H]1CCCN(C1)S(=O)(=O)NCc1ccc([nH+]c1)N1CCO[C@@H](C1)C	0
ZINC56064850	C[C@H]1CN(CCO1)c1ccc(cn1)CNS(=O)(=O)c1ccc(cc1)Cl	0
ZINC56073850	Cc1c(c(on1)C)S(=O)(=O)NCCOc1ccc(cc1)C(C)C	0
ZINC56089124	c1ccc(cc1)/C=C/S(=O)(=O)N1CC[C@H](CC1)CC(=O)N	0
ZINC56094936	CC(C)CN(CCC(=O)OC)C(=O)c1cc(cs1)C(=O)N	0
ZINC56127217	CN(CCOc1ccccc1OC)S(=O)(=O)c1ccc(nc1)Cl	0
ZINC56129728	CCc1ccc(cc1)[C@H](C)NC(=O)CCSc1nnnn1C	0
ZINC56150312	c1ccc(cc1)CN(C[C@H]1CCCO1)C(=O)Cn1ccc(n1)[N+](=O)[O-]	0
ZINC56166655	C/C=C/C=C/C(=O)Nc1cc(c(cc1Br)OC)OC	0
ZINC56182798	c1ccc(cc1)[C@@H](C(=O)N)NCc1ccc(nc1)OC1CCCC1	0
ZINC56184686	c1ccc(cc1)[C@H](C(=O)N)[NH2+]CCOc1ccc(cc1)C(F)(F)F	1
ZINC56217112	c1cnccc1C(=O)NCCOC(=O)c1ccoc1	0
ZINC56218253	C[C@H](C(=O)N(C)C1CCCCC1)SCc1cc(=O)n2ccsc2n1	0
ZINC56218275	C[C@H](C(=O)NC1CCCCC1)SCc1cc(=O)n2ccsc2[nH+]1	0
ZINC56228937	CCOc1ccc(cc1)OC(=O)C[C@H](c1cccs1)NC(=O)N	1
ZINC56230093	C[C@@H](C(=O)N(C)Cc1ccccc1)SCc1nc(nc(n1)N(C)C)N	0
ZINC56243249	CC(C)(C)c1cc(on1)NC(=O)CSCc1cccc(c1)C(=O)N	1
ZINC56265956	C[C@H]1CCC[C@@H](C1)CNC(=O)/C=C/c1ccc(cc1)OCC(=O)N	0
ZINC56289658	CCOc1ccccc1OC1CCN(CC1)C(=O)c1csnn1	0
ZINC56372261	C[N@H+]1CCN([C@H](C1)c1ccccc1)C(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC56378583	Cn1c(=O)ccc(n1)C(=O)NC1(CCC1)c1ccc(cc1)Cl	0
ZINC56491608	C[C@H](c1ccc(c(c1)Cl)Cl)N1CCN(CC1)CC(=O)N	0
ZINC56507855	CC(C)CO[C@@H]1CC[N@H+](CC1)C[C@@H](COc1ccc(cc1)CC#N)O	0
ZINC56508757	CCC[N@H+](Cc1cccc(c1)F)CC(=O)NC	0
ZINC56514527	C[N@H+](CCN1C(=O)c2ccccc2C1=O)Cc1cccc(c1)C(=O)N	0
ZINC56518194	COc1ccc(cc1)OCCCNC(=O)N1CCCC1	0
ZINC56533712	CCCCCNC(=O)N1CCCN(CC1)C(=O)c1ccc(cc1)Cl	0
ZINC56550035	Cc1c(cco1)CN(C)C(=O)NCC1(CCCCC1)N1CCOCC1	0
ZINC56552308	CC[C@@H](C)Oc1ccc(cc1)NC(=O)N[C@@H](C)c1ccncc1	0
ZINC56614860	CN(C)c1ccc(cn1)NC(=O)N1CCC[C@H]1C1CCCC1	0
ZINC56644082	c1cc(c(cc1NC(=O)N[C@@H]1CCc2c1ccc(c2)Cl)C(=O)N)F	0
ZINC56658659	Cn1cnnc1CNC(=O)Nc1ccccc1OC[C@@H]1CCCCO1	0
ZINC56667995	COc1cc(c(c(c1)Br)[O-])/C=N\NC(=S)N	0
ZINC56689022	CN(C)[C@@H](CNC(=S)Nc1cccc(c1)F)c1cccnc1	0
ZINC56703194	CCOc1ccc(cc1F)NC(=O)NC[C@@H](c1ccco1)[NH+](C)C	0
ZINC56708693	CN1C(=O)/C(=C\c2ccc(c(c2OC)OC)OC)/C(=NC1=S)[O-]	0
ZINC56790155	C[C@@H](c1ccccc1)N(C)C(=O)Nc1ccc(cc1)N(C)C(=O)OC	0
ZINC56850341	CCc1c(cc(s1)C(=O)NCCS(=O)(=O)N)C	1
ZINC56850782	c1ccc(cc1)c1ccsc1C(=O)NCCS(=O)(=O)N	1
ZINC56862425	CC(C)(C)c1ccc(c(c1)C(C)(C)C)OCC(=O)NCCS(=O)(=O)N	1
ZINC56862478	C[C@H](C(=O)NCCS(=O)(=O)N)Sc1ccccc1	1
ZINC56863038	CC(C)COCCC(=O)NCCS(=O)(=O)N	0
ZINC56863313	C[C@H](C(=O)NCCS(=O)(=O)N)Sc1cc(ccc1Cl)Cl	1
ZINC56890069	CN(C)c1ccc(cc1)CCCNC(=O)c1ccc(o1)S(=O)(=O)N	1
ZINC56900949	COC(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC56901554	CSc1ccc2c(c1)sc(n2)N1CC[NH+](CC1)CCc1ccccc1	0
ZINC56907289	Cc1cc(c(o1)C)c1nnc(o1)NC(=O)C1=COCCO1	0
ZINC56908278	CC(=O)Nc1ncc(s1)C#N	0
ZINC56908399	COC[C@@H]1CCC[N@@H+](C1)Cc1cccc(c1)C(F)(F)F	0
ZINC56919369	c1cc(oc1)c1cc(no1)C1(CC1)C(=O)N	0
ZINC56920848	C[NH+](C)CCNC(=O)C1(CC1)c1cc(on1)c1ccc(cc1)Cl	0
ZINC56922018	Cc1c(cccc1[N+](=O)[O-])C(=O)N1CCC[C@@H](C1)COC	0
ZINC56922200	COC[C@@H]1CCCN(C1)C(=O)c1cccnc1	0
ZINC56922283	c1ccc(cc1)COC[C@H]1CCCN(C1)C(=O)[C@H]1CCC(=O)N1	0
ZINC56939465	c1cc(sc1)C1(CCCC1)C(=O)Nc1ncc(s1)C#N	0
ZINC56960619	CCOC(=O)C(C)(C)N	0
ZINC56989749	CCOCCOCC(=O)N1CCCN(CC1)C(=O)c1cccc(c1)Cl	0
ZINC57001979	CC(C)N(Cc1ccc(s1)c1ccc(cc1)F)C(=O)CSCC(=O)N	1
ZINC57018372	CCc1ccc(cc1)S(=O)(=O)NCCNC(=O)c1ccc(cc1)F	0
ZINC57019168	COc1ccccc1S(=O)(=O)N(Cc1ccco1)C[C@H]1CCCO1	0
ZINC57021575	COCCOc1ccc(cc1)S(=O)(=O)N[C@@H]1CCc2c1cccc2Cl	0
ZINC57027931	CCOc1c(cc(cc1Br)C(=O)N(C)CCc1ccccn1)OC	0
ZINC57029217	c1ccc(cc1)OCCN1CCN(CC1)C(=O)Nc1c[nH]nc1	0
ZINC57041461	CCOc1ccc(cc1Cl)NC(=O)[C@H](C(C)C)NC(=O)OCC	0
ZINC57047853	Cc1ccc(s1)CC(=O)N(CCCOC)CCOC	0
ZINC57051189	CC(C)(C(=O)N)NC(=O)CCc1ccc(o1)c1ccccc1	0
ZINC57074386	CC[C@H](C)[C@@H](C)NC(=O)c1cc(cn1C)S(=O)(=O)N1CCCC1	0
ZINC57085791	c1ccc(cc1)[C@@H]1CCC[N@H+]1Cc1c([nH+]nn1c1ccccc1)[O-]	0
ZINC57124156	Cc1cc(ccc1S(=O)(=O)Nc1ccc(c(c1)F)OCCOC)Cl	0
ZINC57124156	Cc1cc(ccc1S(=O)(=O)[N-]c1ccc(c(c1)F)OCCOC)Cl	0
ZINC57124236	Cc1ccc(c(c1)C)S(=O)(=O)Nc1ccc(c(c1)F)OCCOC	0
ZINC57126133	Cc1ccc(c(c1)S(=O)(=O)Nc1ccccc1OCCOC)F	0
ZINC57150095	Cn1c[nH+]c(c1[NH2+]CC1(CCOCC1)c1ccccc1OC)[N+](=O)[O-]	0
ZINC57151444	c1cc(ccc1N1CC[C@@H](C1)CNc1ccc(cn1)C#N)F	0
ZINC57156335	CC[NH+](CC)CCC[C@@H](C)NC(=O)COc1ccccc1	0
ZINC57156487	CC[NH+](CC)CCC[C@H](C)NC(=O)COc1ccccc1C	0
ZINC57169400	COc1ccc(cc1)CCCCC(=O)Nc1ccc(cc1)CC(=O)N	1
ZINC57170647	COCCOc1ccc(cc1)NC(=O)CN1CCc2c1cccc2	0
ZINC57178544	CC[C@@H](C)Oc1cccc(c1)NC(=O)NCc1cccs1	0
ZINC57183073	c1cc(cc(c1)F)C1(CCOCC1)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC57197436	c1cc(ccc1[C@@H]([C@H]1CCCO1)NC(=O)N1CC[C@H](CC1)C(=O)N)F	0
ZINC57208216	CC[C@@H](C(=O)NCC1(CCOCC1)C(=O)N)OCC	0
ZINC57212919	c1ccc(cc1)[C@@H](C(=O)NCCCC(=O)N)NC(=O)c1ccccc1	1
ZINC57212968	Cc1cc(c(n1c1cccc(c1)Br)C)C(=O)NCCCC(=O)N	1
ZINC57215979	Cc1ccc(s1)CC(=O)Nc1cc(cc(c1C)F)C(=O)N	0
ZINC57218759	CCOC(=O)c1cnn(c1N)CC(=O)[O-]	0
ZINC57218858	c1ccc(cc1)C[N@@H+]1C[C@H]2C[C@@H](C1)[C@]2(C(=O)[O-])N	0
ZINC57264160	CCN(CCO)C(=O)NCc1cccc(c1)NC(=O)Cn1cccn1	0
ZINC57279241	Cc1nc2c(n1C)nc(nc2N1C[C@H](O[C@@H](C1)C)C)N	0
ZINC57292853	CCc1ccsc1/C(=C(/C#N)\C(=O)NCCCOC)/[O-]	0
ZINC57311904	c1cc(sc1)C(=O)Oc1ccc(cc1)[C@H]1N[C@H](CS1)C(=O)[O-]	0
ZINC57318676	C[C@@H]1CC[C@@H](CN1C(=O)CCc1ccccc1)C(=O)NCCOC	0
ZINC57326842	COc1c(cc2ccccc2c1Br)c1nc2cc(ccc2o1)N	0
ZINC57327316	CCCCNC(=O)[C@H]1CC[C@@H](N(C1)C(=O)CSc1ccncc1)C	0
ZINC57327513	c1cc(c(cc1c1ccc(o1)/C=C/C(=O)N)C(F)(F)F)Br	0
ZINC57328829	Cc1ccc(cc1)OCc1nc2c(c(n1)NCCC[NH3+])CCC2	0
ZINC57328871	C1CCN(CC1)c1nc2c(c(n1)NCCC[NH3+])CCC2	0
ZINC57331424	CCCc1cc(n/c(=N\c2ccc(cc2)F)/[n-]1)NN	0
ZINC57331530	CCc1cc(nc([nH+]1)N(C)Cc1ccccc1)NN	0
ZINC57331651	Cc1cc(nc([nH+]1)NCCOC)NN	0
ZINC57331664	COCCNc1[nH+]c2c(c(n1)NN)CCCC2	0
ZINC57331679	Cc1c([nH+]c(nc1NN)NCCOC)C	0
ZINC57332261	CC[NH+]1CCN(CC1)c1cc2c(cc1Cl)nc(s2)N	0
ZINC57339220	CCc1cc(c(c(c1)N)OC)C(=O)OC	0
ZINC57343817	c1cc(cc(c1)NC(=O)CCn1ccnc1)C(=O)NCCCC(=O)N	1
ZINC57346028	CCCc1cc2n[nH]c(=O)n2c(n1)N1CCOCC1	0
ZINC57348922	COC(=O)[C@H]1CC[C@H]([NH2+]1)c1ccccc1	0
ZINC57351191	Cc1cc(ccc1c1c(cc(o1)/C=C/C(=O)N)Br)Cl	0
ZINC57351251	Cc1ccc2c(c1)nc(o2)c1cc(c(c(c1)N)C)N	0
ZINC57358228	Cc1cc(no1)C(=O)N1CCCC[C@@H]1c1[nH+]c2ccccc2n1C	0
ZINC57369614	CC1=[NH+]SN=C(N1N)CC(=O)Nc1ccc(cc1)C(=O)OC	0
ZINC57372101	c1cc(cc(c1)Cl)N1CCN(CC1)C[C@H](COC[C@H]1CCCO1)O	0
ZINC57378652	C[C@H](C(=O)N1CCOCC1)NC(=O)c1ccco1	0
ZINC57414437	CC[NH+](CC)CCNC(=O)NCc1ccc(cc1)C(=O)NCC(=O)N	1
ZINC57426280	CCCNC(=O)CSc1nc2ccsc2c(=O)n1CC(C)C	0
ZINC57427965	C=CCN(CC=C)S(=O)(=O)c1ccc(c(c1)C(F)(F)F)Cl	0
ZINC57429216	Cc1cc(ccc1NC(=S)Nc1ccc(cc1)C(=O)OC)Cl	0
ZINC57443922	c1ccc(cc1)CN(CC1CCC1)C(=O)c1cccc(c1)NC(=O)N	0
ZINC57444657	Cc1ccc(s1)CN(C(C)C)C(=O)c1cc(cs1)C(=O)N	0
ZINC57447414	Cc1ccc(cc1)c1cc(n[nH]1)C(=O)NC1CCN(CC1)C(=O)OC	0
ZINC57460983	CC(C)(CNCc1nnc(o1)c1ccccc1)C[NH+](C)C	0
ZINC57466872	COC(=O)[C@H](Cc1c[nH]cn1)NC(=O)[C@@H]1CCC(=O)N1	0
ZINC57469964	Cc1nnc(n1N)SCC(=O)N1CCC[C@@H]1c1cccs1	0
ZINC57503298	CN(Cc1cc(ccc1Cl)[N+](=O)[O-])Cc1nnnn1c1ccccc1	0
ZINC57513772	COc1ccc(cc1)c1nnc(s1)CN	0
ZINC57519912	COc1cccc(c1)c1c[nH]c(c1N)C(=O)OC	0
ZINC57547542	Cc1cccc(c1)N1CC[NH+](CC1)C[C@@H](c1ccccc1)O	0
ZINC57567602	CC(C)(C)n1c(nnn1)[C@@H](c1ccc(c(c1)OC)OC)N(C)C	0
ZINC57570272	C1CCC(CC1)C[N@H+]1CCN(CC1)C[C@@H]1CCCO1	0
ZINC57582484	COC(=O)[C@H]([C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)N	0
ZINC57675644	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)N)N	0
ZINC57681721	COc1ccc(cc1)[C@H](CNCc1ccccc1Br)[NH+]1CCCC1	0
ZINC57685779	c1cc(c(cc1NC(=O)CSCc1cc(=O)n2ccsc2[nH+]1)Cl)C#N	0
ZINC57754885	CCOC(=O)C1=C(NC(=O)NC1)CN(C)Cc1ccc2c(c1)OCO2	0
ZINC57772092	CCc1ccc2c(c1)c(=O)[nH]c(n2)CC(=O)Nc1cccc(c1C)Cl	0
ZINC57788924	c1ccc(cc1)Cn1ccnc1[C@H](c1ccccc1)N	0
ZINC57788924	c1ccc(cc1)Cn1cc[nH+]c1[C@H](c1ccccc1)N	0
ZINC57804111	CCOCCSc1nc2cc(ccc2c(=O)n1CCCOC)Cl	0
ZINC57839270	COc1cccc(c1OCCCOc1ccccc1)C(=O)N	1
ZINC57849221	CN(CCOc1ccccc1)Cc1ncc(o1)c1ccccc1	0
ZINC57863563	CC(C)(C)C[C@H]1CCCN1Cc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC57865567	CCNC(=O)[C@@H]1CCCN(C1)CC(=O)NCc1cccc(c1)COC	0
ZINC57873129	CCOC(=O)C1=C(NC(=O)NC1)CN1CCCCCC1	0
ZINC57885642	COCCSc1nnc(n1c1cccc(c1)Cl)N1CCCC1	0
ZINC57887928	C[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)CN/C(=[NH+]\C)/NC	0
ZINC57934360	CCCCSc1nnc(n1c1ccc(c(c1)C)C)c1ccncc1	0
ZINC57951032	CC(C)[N@@H+](Cc1ccoc1C(=O)OC)CC(=O)N	0
ZINC57963424	Cc1c(cc2c(c(sc2n1)c1nc2ccccc2c(=O)[nH]1)N)C(=O)C	0
ZINC57967706	C1CCO[C@H](C1)CSc1nnc(n1N)C(F)(F)F	0
ZINC57993085	Cc1c(c(n(n1)CCO)C)[C@H]1NC(=Nc2n1c1ccccc1n2)N	0
ZINC57996438	CCOC(=O)C1=C(NC(=O)NC1)CN[C@@H](C)c1cccc(c1)F	0
ZINC57996968	CCOC(=O)CN(CC(=O)N)S(=O)(=O)c1ccc(cc1)C	0
ZINC58007220	Cc1c(cccc1S(=O)(=O)NCCC[NH+]1CCCC1)[N+](=O)[O-]	0
ZINC58007844	CCOc1c(cc(cc1Br)C[NH2+][C@H](c1ccccc1)C(=O)N)Br	1
ZINC58014005	CCCN1CCN(CC1)c1ccc(cc1C(=O)[O-])N	1
ZINC58041153	CC(C)(C)OC(=O)N1CCC(CC1)(CN)[NH+]1CCCCC1	0
ZINC58041451	CC(C)(C)OC(=O)N1C[C@@H]([C@@H](C1)N1CCOCC1)N	0
ZINC58048842	CCOC(=O)C[C@@H](c1ccccc1)NC(=O)Nc1nnc(s1)C	0
ZINC58050774	COC(=O)[C@@H](Cc1ccc(cc1)F)CNC(=O)NC1CC1	0
ZINC58082565	c1ccnc(c1)C(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC58101040	CCCc1nc(c(s1)C(=O)Nc1ccc(c(c1)C(=O)N)F)C	1
ZINC58104529	Cc1cccc(c1)Cn1cnc2cc(ccc2c1=O)[N+](=O)[O-]	0
ZINC58132502	Cc1ccc(c(c1)C[S@](=O)CCCOc1ccc(cc1)F)C	0
ZINC58142270	COC(=O)[C@H](c1ccc(cc1)Br)NC(=O)[C@H]1CCCN(C1)S(=O)(=O)C	0
ZINC58144743	c1ccc2c(c1)ccc(n2)N/N=C/c1ccccc1C(=O)[O-]	0
ZINC58145792	CC(=O)N(c1nnc(s1)SCCCc1ccccc1)C1CC1	0
ZINC58157789	Cc1nc(cs1)CN/C(=[NH+]/C[C@@H]1CCCO1)/N	0
ZINC58157795	C[NH+](C)[C@@H](CN/C(=[NH+]/CCOC)/N)c1cccs1	0
ZINC58157795	C[NH+](C)[C@@H](CN/C(=[NH+]\CCOC)/N)c1cccs1	0
ZINC58158199	c1cc(c(cc1C(=O)N)[N+](=O)[O-])N1CCCN(CC1)c1nccs1	0
ZINC58158524	Cc1cc(n(n1)c1ccc(nn1)SCc1nc(c(o1)C)C)C	0
ZINC58159542	C=CC/[NH+]=C(/N)\NCCO	0
ZINC58162945	c1cc(oc1)[C@H](CN/C(=[NH+]\C[C@H]1CCCO1)/N)[NH+]1CCCCC1	0
ZINC58172248	C[C@H]1CN([C@@H](CO1)C)Cc1cn2ccccc2c1C#N	0
ZINC58176546	CCCCCN(C(C)C)S(=O)(=O)N1CCCCCC1	0
ZINC58179133	c1ccc(cc1)N1CC[C@@H](C1)C[NH2+]Cc1cscn1	0
ZINC58183692	COc1ccc(cc1NC(=O)[C@@H]1CCOC1)S(=O)(=O)N1CCOCC1	0
ZINC58184180	c1ccc(c(c1)C(=O)N)OCc1csc(n1)C1CCCC1	0
ZINC58184788	COc1ccc(cc1)CC[NH+]1CCN(CC1)CCC(=O)NC(=O)N	0
ZINC58184935	C=CC/[NH+]=C(/N)\NC[C@H]1CCC[N@H+](C1)Cc1ccccc1	0
ZINC58186185	COCCN(CC(=O)N)S(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC58192466	CCN(CC(=O)N(C)C)S(=O)(=O)c1cnn(c1)Cc1ccccc1	0
ZINC58196121	C[N@H+](CCOC)C1CCCCCC1	0
ZINC58202844	CCNC(=O)C1(CCCCC1)NC(=O)[C@@H](C)NC(=O)c1cccs1	0
ZINC58203206	c1cc(ccc1C(=O)Nc1cc(cc(c1)S(=O)(=O)N)F)C(F)(F)F	0
ZINC58208734	c1ccc(cc1)C(=O)NCCCN/C(=[NH+]\C1CC1)/N	1
ZINC58209828	COc1cc(ccc1OCC=C)C(=O)Nc1ccccc1CC(=O)N	1
ZINC58210178	C[C@@H](COC)N(C)CC(=O)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC58214201	CC(C)(C)n1c2ccccc2[nH]/c/1=N\C(=O)[C@@H]1CCN(C(=O)C1)C	0
ZINC58218633	CCOC1CCN(CC1)S(=O)(=O)c1ccc(cc1C)N1CCCC1=O	0
ZINC58224856	c1ccc2c(c1)c(c([nH]2)C(=O)OCc1nc2ccccc2c(n1)N)Br	0
ZINC58227442	c1cc(ccc1NC(=O)[C@H]1CCN(CC1)[C@H]1CCOC1=O)Br	0
ZINC58230695	CCOc1ccc(cc1)CN1CCN(CC1)C(=O)c1c(ccc[nH+]1)[O-]	0
ZINC58232447	c1ccnc(c1)C(=O)Nc1ccc(c(c1)C(F)(F)F)n1cncn1	0
ZINC58245833	CC[C@@H](C)/[NH+]=C(/N)\NCC(C)(C)[NH+]1CCOCC1	0
ZINC58245834	CC[C@H](C)/[NH+]=C(/N)\NCC(C)(C)[NH+]1CCOCC1	0
ZINC58245863	C[NH+]1CCCc2c1ccc(c2)CN/C(=[NH+]\CCOC)/N	0
ZINC58245865	C=CC/[NH+]=C(/N)\N[C@H]1C[C@@H]1c1ccccc1	0
ZINC58245871	COCCOc1ccc(cn1)C/[NH+]=C(\N)/Nc1ccccc1	0
ZINC58246412	COCC[NH+]1CCN(CC1)c1nccs1	0
ZINC58249982	Cc1ccc2[nH+]c(cc(=O)n2c1)CNc1ccc(cc1OCCO)F	0
ZINC58263956	c1ccc(c(c1)[C@H](CNCc1cccc2c1OCCCO2)O)F	0
ZINC58264068	COc1cc(cc2c1OCO2)CNC[C@H](c1ccccc1F)O	0
ZINC58278088	c1ccc2cc(ccc2c1)CCC(=O)N[C@@H]1CC[N@H+](CC1)CC(F)F	0
ZINC58279900	c1ccc(cc1)[C@@H]1CN(CCO1)c1ccc(cc1F)S(=O)(=O)N	0
ZINC58282008	c1cc(ccc1Cn1cncn1)C(=O)N(CCC#N)CCC#N	0
ZINC58282259	C[C@@H](COC)NC(=O)[C@@H]1CCCN(C1)C(=O)OC(C)(C)C	0
ZINC58282917	C[C@H](COC)NC(=O)Nc1cccc(c1)C(=O)N	0
ZINC58290420	CC[C@H]1CN(CCO1)C(=O)Cn1c(noc1=O)c1ccccc1C	0
ZINC58290555	c1cc(cnc1)CN(CCC#N)C(=O)c1ccc(cc1)n1cnnn1	0
ZINC58292640	CCOc1c(c(nn1CC(C)C)C)C[NH2+][C@@H]1CCS(=O)(=O)C1	0
ZINC58295846	CC(C)(C[NH2+]C[C@@H]1CNc2ccnn2C1)N1CC[N@H+](CC1)C	0
ZINC58298998	Cc1ccc(cc1F)C(=O)NCC[NH2+]C[C@@H]1CNc2cc[nH+]n2C1	0
ZINC58304740	CCOc1cc(ccn1)CN/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC58304917	Cc1ccc(cc1)[C@@H](C[NH2+]C[C@H]1CNc2ccnn2C1)N(C)C	0
ZINC58305476	COc1ccc(cc1)C(=O)NCC(=O)N1CCO[C@H]2[C@@H]1CCCC2	0
ZINC58308536	c1ccc(c(c1)C(=O)N)NC(=O)CCSc1ccc(c(c1)F)F	1
ZINC58312363	CCCN(CCC)C(=O)C1CCOCC1	0
ZINC58312370	CCS(=O)(=O)NCCc1coc(n1)c1ccc(cc1)OC	0
ZINC58315572	COCCOc1cc(ccc1OC)NC(=O)c1c(ccs1)C1CC1	0
ZINC58316433	CCCN(C[C@@H]1COc2ccccc2O1)S(=O)(=O)C	0
ZINC58328741	c1cc(c(cc1OS(=O)(=O)Cc1ccc(cc1F)Br)F)F	0
ZINC58328952	c1cc(cnc1)CN(Cc1nnc(o1)c1ccco1)C[C@H]1CCCO1	0
ZINC58329182	Cc1c(c(on1)C(C)C)C(=O)NCc1ccc(nc1)OCC1CC1	0
ZINC58329431	c1cc(ccc1CCN/C(=[NH+]/C1CC1)/N)C(F)(F)F	0
ZINC58329496	Cc1cc2n([nH+]1)C[C@H](CN2)C[NH2+]Cc1ccccc1Cn1cccn1	0
ZINC58330587	c1ccc(cc1)c1nc(co1)CCNC(=O)[C@@H]1C[C@H]2CC[C@@H]1C2	0
ZINC58332067	C[C@H](C(=O)NC(=O)N)[N@@H+](C)CCCc1cc(no1)c1ccccc1	1
ZINC58332722	C[C@@](c1ccccc1)(C(=O)N)NS(=O)(=O)c1cccc(c1)Cl	0
ZINC58340569	CCCCn1c(nn(c1=S)CCC(=O)N(C)C)c1ccc(cc1)Cl	0
ZINC58342209	c1csc2c1c(nc(n2)SCCCN1CCOC1=O)N	0
ZINC58342526	c1ccc(cc1)c1nnn(n1)CCCC(=O)NCCS(=O)(=O)N	1
ZINC58342796	CCCO[C@H]1CCCN(C1)C(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC58355671	c1ccc(cc1)CCC(=O)N1CCN(CC1)CCCC(=O)NC(=O)N	1
ZINC58356552	Cc1ccc(cc1)c1nc(cs1)CCNS(=O)(=O)c1c(noc1C)C	0
ZINC58357029	CCNC(=O)NC(=O)COc1ccc(cc1)C(=O)NC1CCCC1	0
ZINC58357085	Cc1c2c(onc2c(=O)n(n1)C[C@H](c1ccccc1F)O)C	0
ZINC58363329	C[C@@H]1CN(C[C@@H](O1)C)CCCN/C(=[NH+]\C)/N	0
ZINC58363329	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCN/C(=[NH+]/C)/N	0
ZINC58363330	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCN/C(=[NH+]\C)/N	0
ZINC58363379	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)CCN/C(=[NH+]\C[C@@H]1CCCO1)/N	0
ZINC58368782	Cc1ccc(c(c1)n1ccc(n1)C(=O)NC[C@H]1CCCOC1)OC	0
ZINC58373203	CC[C@H]1c2ccsc2CC[N@@H+]1CCOc1ccccc1	0
ZINC58378565	Cc1nc(c2c3c(sc2n1)CCC3)NC[C@H](c1ccc(c(c1)F)F)O	0
ZINC58380019	C[N@H+]1CCN(CC1)c1c(cccn1)CN/C(=[NH+]/C[C@@H]1CCCO1)/N	0
ZINC58380618	C[C@@H](c1nc(nc(n1)N(C)C)N)Sc1n[nH]c(=O)n1C[C@@H]1CCCO1	0
ZINC58391719	c1cc(sc1)[C@@H]1CCCN1C(=O)CSc1nc(c2ccsc2n1)N	0
ZINC58392723	c1ccc2c(c1)CCN2C(=O)CNc1ccc2c(c1)OCCO2	0
ZINC58392868	CC(C)(CN/C(=[NH+]/CCOC)/N)[NH+]1CCOCC1	0
ZINC58394061	Cc1c(c(n([nH+]1)C)N(C)C)CNCc1ccc(cc1)COC	0
ZINC58404827	C[NH+](C)[C@H](CN/C(=[NH+]/CC=C)/N)c1ccc(cc1)F	0
ZINC58405057	c1ccc2c(c1)c(c[nH]2)[C@@H](CNC(=[NH2+])N)c1ccccc1Cl	0
ZINC58408447	Cc1cc(no1)NC(=O)CSCC(=O)N(C)[C@H](C)c1ccc(cc1)F	0
ZINC58419496	c1ccc(cc1)n1cncc1C(=O)NO[C@H]1CCCCO1	0
ZINC58423855	c1cc(ncc1C#N)N1[C@H]2CCCC[C@@H]2C[C@@H]1C(=O)N	0
ZINC58425285	CCO[C@H]1CCCN(C1)C(=O)Nc1cccc2c1nccc2	0
ZINC58426727	c1ccc(cc1)[C@@H]1CN(CCO1)c1ncc(s1)S(=O)(=O)N	0
ZINC58428778	COCC[N@@H+]1CC[C@H](C1)CNC(=O)C1(CCC1)c1ccccc1	0
ZINC58434553	c1c(nc(nc1Cl)N)NC[C@@H](COCC1CC1)O	0
ZINC58434929	CNC(=O)c1cc(ccc1NC(=O)c1ccc(cc1Br)F)Cl	0
ZINC58439838	CCOC(=O)CN(C)CC(=O)N[C@@H]1CCCc2c1cccc2	0
ZINC58440004	COc1cccc(c1OCCCS(=O)(=O)c1ccccc1)C(=O)N	1
ZINC58441351	CC(C)C[C@H](C(=O)OC)NC(=O)Cc1ccc(cc1)n1cccn1	0
ZINC58444163	Cc1ccc(cc1NC(=O)NCCOc1ccc(cc1)Cl)C(=O)N	1
ZINC58450355	Cc1ccc(cc1NC(=O)NCCC[N@@H+]1C[C@@H](O[C@H](C1)C)C)C(=O)N	0
ZINC58480013	COc1cccc(c1)[C@H]1[C@]2([C@@]1(C(N=C2N)(OC)OC)C#N)C#N	0
ZINC58481010	Cc1cccc(c1)[C@H](C)Cl	0
ZINC58498519	c1cc(ncc1/C(=N\OCc1nnnn1C1CC1)/N)N1CCCCC1	0
ZINC58504182	Cc1cc(c(c(c1)C)S(=O)(=O)NCCCO[C@@H](C)c1ccccc1)C	0
ZINC58556652	CCOCCCNC(=O)N1CCC[C@@H]1Cc1ccccc1OC	0
ZINC58556687	COCCc1ccc(cc1)OS(=O)(=O)c1ccccc1OC(F)(F)F	0
ZINC58573904	CC(C)(C)OC(=O)N1CC[C@@H](C1)[NH2+]Cc1ccc(cc1)N	0
ZINC58574434	COc1ccc(cc1)CC(=O)Nc1nc(cs1)c1cc([nH]c1)C(=O)N	0
ZINC58637696	c1ccc(cc1)CCOCC(=O)Nc1ccccc1SCC(=O)N	0
ZINC58679946	c1ccc(c(c1)NC(=O)CCSCc1ccc(cc1F)Br)Cl	0
ZINC58681281	CC(C)(C)OC(=O)N1CCC[C@H]1C(=[NH2+])N	0
ZINC58746338	COc1cc(ccc1OCC#N)/C=C/c1nc(cs1)c1ccccc1	0
ZINC58746951	CN(C)C(=O)N1CCC(CC1)C(=O)OCc1cccc(c1)F	0
ZINC58751459	c1cc(cc(c1)Br)[C@H](C(=O)N)NC(=O)[C@H]1CCOC1	0
ZINC58807605	COCCNc1nnc(s1)SCc1nnc(o1)c1ccccc1Cl	0
ZINC58822700	Cc1cccc(c1)NC(=O)/C(=C\c1cc(ccc1OCC=C)Cl)/C#N	0
ZINC58822834	COc1cc(cc(c1OCc1ccc(cc1)F)Cl)/C=N/NC(=S)N	0
ZINC58822905	c1ccc2c(c1)c(cn2Cc1ccc(cc1Cl)Cl)/C=N/NC(=S)N	0
ZINC58824286	c1cc(ccc1c1[nH]c(c[nH+]1)CO)N	0
ZINC58825188	c1c(=O)[nH]c(nc1NC[C@@H]1CCCO1)N	0
ZINC58825192	c1c(=O)[nH]c(nc1NC[C@H]1CCCO1)N	0
ZINC58825324	c1cc(c(cc1CO)N)N1CCOCC1	0
ZINC58825373	CCCCOc1ccnc(n1)NN	0
ZINC58825431	Cc1cc(nc(n1)NN)OC(C)C	0
ZINC58825693	CC(C)OCCSc1nnc(n1N)C(F)(F)F	0
ZINC58826641	CC(C)OCCSc1nnc(n1N)c1ccccc1OC	0
ZINC58826950	C[C@H](CCCO)[N@H+]1CC[C@@H](CC1)N	0
ZINC58827105	COC(=O)c1cnc(nc1N)c1ccccc1	0
ZINC58828728	Cc1c(c(n[nH]1)C)NC(=O)C[N@@H+](C)CC(=O)N1CCOCC1	0
ZINC58835462	COCCCNC(=S)Nc1nc[nH]n1	0
ZINC58853967	Cc1ccc(c(c1)NCC[NH2+]C(C)C)C	0
ZINC58864283	CCOC(=O)C[N@H+](Cc1cnc(s1)C)C1CC1	0
ZINC58865625	Cc1ccccc1NC(=O)NNC(=O)c1ccc(cc1Cl)F	0
ZINC58872514	CC(C)CC(=O)OCc1[nH]c2ccccc2n1	0
ZINC58875131	CCOC(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)N[C@@H]1CC[C@@H](CC1)C	0
ZINC58884599	c1cc(cc(c1)O)/C=N/NC(=O)C(=O)N1CCCCC1	0
ZINC58900107	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccco1)C(=O)OC)N)C	0
ZINC58900326	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)F)C(=O)OC)N)C	0
ZINC58907019	c1ccc(cc1)c1cnc(o1)COC(=O)COCC1CC1	0
ZINC58918554	CCOc1cccc(c1)CNC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	1
ZINC58934030	CC(C)(C)c1nc(on1)CN(CCOC)Cc1ccco1	0
ZINC58943465	COC(=O)CN1C(=O)C[C@H](S/C/1=N\c1ccccc1)C(=O)N	0
ZINC58948282	CC/C(=C(/NNC(=O)CNc1ccccc1OC)\C)/C(=O)OCC	0
ZINC58948550	CCOC(=O)C1=C(OC(=C([C@@H]1c1cccc(c1)[N+](=O)[O-])C(=O)N)N)C	0
ZINC58948594	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(s1)C)C(=O)N)N)C	0
ZINC58948662	CCOC(=O)C1=C(OC(=C([C@@H]1c1cccc(c1Cl)Cl)C(=O)N)N)C	0
ZINC58948700	CCOC(=O)C1=C(OC(=C([C@H]1c1c(cccc1Cl)Cl)C(=O)N)N)C	0
ZINC58949101	CC1=C([C@H](C(=C(O1)N)C(=O)N)c1ccc2ccccc2c1)C(=O)C	0
ZINC58949129	CC1=C([C@@H](C(=C(O1)N)C(=O)N)c1ccccc1OC)C(=O)C	0
ZINC58949253	CC1=C([C@@H](C(=C(O1)N)C(=O)OC)c1ccc(c(c1)[N+](=O)[O-])Cl)C(=O)N	0
ZINC58949401	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1)C(C)C)C(=O)N)C)N	0
ZINC58949515	CC[NH+](CC)c1ccc(cc1)[C@@H]1C(=C(OC(=C1C(=O)N)N)C)C(=O)N	0
ZINC58949565	CC1=C([C@H](C(=C(O1)N)C(=O)N)c1ccc(s1)[N+](=O)[O-])C(=O)N	0
ZINC58949580	CC1=C([C@@H](C(=C(O1)N)C(=O)N)c1ccc(cc1)C#N)C(=O)N	0
ZINC58949708	CC1(CC2=C([C@@H](C(=C(O2)N)C(=O)OC)c2ccc(s2)Br)C(=O)C1)C	0
ZINC58949878	CC1(CC2=C([C@@H](C(=C(O2)N)C(=O)N)c2ccc(cc2)Br)C(=O)C1)C	0
ZINC58949975	CC1(CC2=C([C@@H](C(=C(O2)N)C(=O)N)c2cccc(c2Cl)Cl)C(=O)C1)C	0
ZINC58950110	Cc1ccc(s1)[C@@H]1c2c(=O)[nH]c([O-])nc2OC(=C1C(=O)OC)N	0
ZINC58950126	COC(=O)C1=C(Oc2c(c(=O)[nH]c(=O)[nH]2)[C@H]1c1ccc(cc1)C#N)N	0
ZINC58950181	Cc1cccc(c1)[C@@H]1c2c(=O)[nH]c(=O)[nH]c2OC(=C1C(=O)OC)N	0
ZINC58950216	COC(=O)C1=C(Oc2c(c(=O)[nH]c(=O)[nH]2)[C@H]1c1cccnc1)N	0
ZINC58950228	COC(=O)C1=C(Oc2c(c(=O)[nH]c([O-])n2)[C@H]1c1ccc(cc1)F)N	0
ZINC58950359	COc1ccc(cc1)[C@H]1c2c(=O)[nH]c([O-])nc2OC(=C1C(=O)N)N	0
ZINC58950638	Cc1cccc(c1)[C@H]1c2c(n[nH]c2OC(=C1C(=O)OC)N)C	0
ZINC58978412	c1ccc(c(c1)c1nn(c(c([nH]1)[O-])N)O)[N+](=O)[O-]	0
ZINC58986566	Cc1c(cco1)c1nnc(n1N)S[C@H]1CCCc2c1cccc2	0
ZINC59012055	c1cc(cc(c1)C#N)CNC(=O)/C=C/c1ccc(cc1)S(=O)(=O)N	0
ZINC59025030	CCc1ccc(cc1)CN(Cc1ccc(cc1)OC)C(=S)NCC	0
ZINC59028018	CCCNC(=S)N(Cc1ccc(cc1)N(C)C)Cc1cccnc1	0
ZINC59028733	CCCCNC(=S)N(Cc1ccc(cc1)OC)Cc1ccco1	0
ZINC59028839	CCCCNC(=S)N(C[C@@H]1CCC=CC1)C[C@H]1CCCO1	0
ZINC59036631	COCCNC(=S)N(Cc1ccc(cc1)F)C[C@H]1CCCO1	0
ZINC59044148	Cc1cc(c(c(c1)C)CSc1nnc(n1N)c1cccnc1)C	0
ZINC59045214	Cc1csc(n1)NC(=O)CSc1nnc(n1N)c1ccc(cc1)Br	0
ZINC59046251	COC(=O)CSc1nnc(n1N)c1cccc(c1)[N+](=O)[O-]	0
ZINC59046720	CCOC(=O)CSc1nnc(n1N)c1cc(cc(c1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC59048657	CC(C)OC(=O)CSc1nnc(s1)NN	0
ZINC59074854	C[C@H]1COC[C@@H](N1C(=[NH2+])N)C	0
ZINC59086837	CCOC(=O)[C@H]1[C@@H](c2ccccc2OC1=O)[C@@H](C#N)C(=O)NN	0
ZINC59108068	c1ccnc(c1)CN(C1CCCCC1)C(=S)Nc1cccc(c1Cl)Cl	0
ZINC59115321	C[C@@]1(C(=C(C#N)C#N)C(=C(O1)N)C#N)OC	0
ZINC59116856	c1cc(ccc1/C=C(/C#N)\C(=O)Nc1ccc(cc1)Cl)OCC(=O)N	0
ZINC59117832	COC(C/[NH+]=C(\N)/Nc1[nH]c2ccccc2n1)OC	0
ZINC59121323	Cc1cc(n2c(n1)nc(n2)SCCO[C@H]1CCCC[C@@H]1C)C	0
ZINC59121738	CCC[N@H+](Cc1cc(=O)n(c(=O)n1C)C)[C@@H](C)c1ccccc1Br	0
ZINC59124214	Cc1cc(nc(n1)SCCO[C@H]1CCCC[C@@H]1C)N	0
ZINC59145898	CCN1c2ccc(cc2/C(=C(\C#N)/C(=O)N2CCOCC2)/C1=O)Br	0
ZINC59146345	Cc1ccc(cc1Cl)OCC(=O)N/N=C/c1cc(cc(c1O)Br)Br	0
ZINC59147726	C[C@H](CC(=O)N/N=C/1\c2cc(ccc2NC1=O)Br)O	0
ZINC59155200	CN(C)c1ccc(cc1)/C=N/NC(=O)OCc1ccc(cc1)OC	0
ZINC59165094	CN(C)/N=C/c1cc(ccc1OC)Br	0
ZINC59165860	CC(C)C[C@H](C(=O)N/N=C/c1ccc(cc1)SC)N	0
ZINC59167591	CCOc1ccc(cc1)/C=N/NC(=O)[C@H](CC(C)C)[NH3+]	0
ZINC59169405	COc1ccc(cc1Cl)NC(=S)N(Cc1cccs1)C[C@@H]1CCCO1	0
ZINC59170772	Cc1ccc(cc1)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=S)N	0
ZINC59170847	Cc1ccc(c(c1)C)/[NH+]=c\1/c(cc2cc(ccc2o1)Br)C(=S)N	0
ZINC59170926	c1cc(c(c(c1)Cl)Cl)/[NH+]=c\1/c(cc2cc(cc(c2o1)Cl)Cl)C(=S)N	0
ZINC59171152	CCOc1cccc(c1)/[NH+]=c\1/c(cc2cc(ccc2o1)C)C(=S)N	0
ZINC59181125	CC(C)(C)c1ncc(s1)C[NH2+]CCn1cccn1	0
ZINC59203734	CC1=NN([C@@H]2[C@H]1[C@@H](C(=C(O2)N)C#N)c1ccccc1)c1ccccc1	0
ZINC59206246	C1=N[C@@H](C(=[NH2+])N1[C@@H]1[C@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)C(=O)N	0
ZINC59213464	C[C@H](C(=O)N)OCC(C)C	0
ZINC59214729	C1COC[C@@H]([C@@H]1N)[NH3+]	0
ZINC59217443	c1ccc(c(c1)NC(=O)CSc1nc(cs1)c1ccc(cc1)Br)Cl	0
ZINC59227535	COCc1c(c(n(n1)c1ccc(cc1)C(=O)OC)N)c1ccccc1	0
ZINC59227564	Cc1ccc(cc1)c1c(nn(c1N)c1ccccc1)COC	0
ZINC59227568	Cc1ccc(cc1)c1c(nn(c1N)c1ccc(cc1)Br)COC	0
ZINC59227577	Cc1ccc(cc1)c1cnn(c1N)c1ccc(cc1)Br	0
ZINC59227583	COCc1c(c(n(n1)c1ccc(cc1)Br)N)c1ccc(cc1)Cl	0
ZINC59239680	CCC[C@@H](C)c1nnc(s1)[N-]S(=O)(=O)c1ccc(cc1)Cl	0
ZINC59239742	Cc1cc(c(c(c1)C)S(=O)(=O)[N-]c1nnc(s1)SCCOC)C	0
ZINC59241115	CCCCC(=O)Nc1nnc(s1)[C@@H](C)CCC	0
ZINC59245123	CCOCCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC59250194	CCOc1ccccc1/N=C/c1cc(c(o1)Sc1ccc(cc1)Cl)Br	0
ZINC59264397	C=COCCSc1nnc(n1N)c1cccnc1	0
ZINC59265023	COCCSc1nnc(n1N)c1ccc(cc1)Br	0
ZINC59265136	COCCSc1nnc(n1N)c1ccncc1	0
ZINC59269086	CCOc1nc(cc(n1)Cl)N	0
ZINC59272241	CS(=O)(=O)[N-]c1ccc(cc1)S(=O)(=O)N1CCCc2c1cccc2	0
ZINC59293032	C[C@H]1C(=O)N2C(=C([C@@H](C(=C2S1)C(=O)OC)c1ccco1)C(=O)OC)N	0
ZINC59293667	COc1cccc(c1)[C@H]1C(=C(N2C(=O)CCSC2=C1C#N)N)C#N	0
ZINC59293769	CCOC(=O)C1=C(N2C(=O)CCSC2=C([C@H]1c1c(ccs1)C)C#N)N	0
ZINC59302689	CCOc1cc(cc(c1O)CC=C)/C=N/c1ccccc1OC	0
ZINC59312200	COc1ccc(cc1)NCc1nnc(n1N)SCC(=O)OC	0
ZINC59312688	C[NH2+]CCCNCc1ccc(c(c1)OC)OCC=C	0
ZINC59313110	CCC[C@@H](C)C(=O)Nc1cccc(c1)c1nc2ccccc2s1	0
ZINC59313463	Cc1cccc(c1C)NC(=O)CSCc1ccc2ccccc2c1	0
ZINC59319892	CC(C)COC[C@@H](CNC(=O)Nc1cccc(c1)F)O	0
ZINC59334792	CN(C)C(=O)/C(=C\c1ccc(c(c1)CC=C)OCC#N)/C#N	0
ZINC59349855	c1cc2c(cc1NC(=O)c1ccc(cc1Cl)Cl)sc(n2)N	0
ZINC59349925	c1ccc2c(c1)[nH]c(n2)CCCc1[nH+]c2ccc(cc2[nH]1)N	0
ZINC59351989	CCn1c2ccccc2c2c1ccc(c2)C[NH2+]CCCN(C)C	0
ZINC59352044	CN(C)CCC[NH2+]Cc1ccc(c(c1)OC)OCCc1ccccc1	0
ZINC59366357	CCOCN/C(=N\[N+](=O)[O-])/N	0
ZINC59366724	c1cc(c(cc1[N+](=O)[O-])Cl)NCCNc1ccc(cc1[N+](=O)[O-])Cl	0
ZINC59367611	CC[C@@H](C)c1cc(c(c(n1)N)C#N)c1ccccc1	0
ZINC59369215	Cc1ccc2c(c1)nc(n2C)c1cnc(nc1)N1CCOCC1	0
ZINC59369279	COc1ccc(c(c1)Sc1ccccc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC59377145	Cc1cccc(c1C)NCN1C(=O)/C(=C/c2ccccc2I)/SC1=S	0
ZINC59384023	c1cc(c(cc1Cl)NCCCOc1c(non1)N)[N+](=O)[O-]	0
ZINC59386138	CC1=COC=C(N1/[NH+]=C(/[S-])\N)C	0
ZINC59386660	c1cc(ccc1c1n[nH]c(n1)Cl)[N+](=O)[O-]	0
ZINC59386837	c1ccc2c(c1)CN(C2=O)CC/N=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC59391861	C[C@@H](c1ccccc1)NC(=O)C(=O)N	0
ZINC59392514	c1cc2c(cc1[N+](=O)[O-])sc(n2)Sc1ccc(o1)/C=N/NC(=S)N	0
ZINC59403566	CCOC(=O)N[C@H](CC(C)C)CNC(=O)CCc1ccccc1Br	0
ZINC59408934	Cn1ccnc1SCCOc1ccccc1[N+](=O)[O-]	0
ZINC59417092	C/C(=N/Nc1[nH]c2ccccc2[nH+]1)/c1ccc(cc1)OCC=C	0
ZINC59417360	CCCCCSc1[nH]c(=O)cc(n1)OC	0
ZINC59421240	CCOC(=O)/C(=C(/NNC(=O)c1ccccc1Cl)\C)/C	0
ZINC59448451	Cc1cccc(c1[N+]#[C-])C	0
ZINC59459845	c1cc(c(cc1)/N=C/c1cnccc1)/N=C/c1cnccc1	0
ZINC59460852	c1cc(ccc1/N=C/c1ccc(cc1O)O)S(=O)(=O)N=C(N)N	0
ZINC59465718	COC(=O)/C=C/C(=O)Nc1cccc(c1)C(=O)N	0
ZINC59465891	Cc1ccc(s1)/C=N/c1c(c(c(s1)C(=O)C)C)C(=O)N	0
ZINC59472529	CCOc1ccc(cc1)c1cc(nn1c1ccccc1)C(=O)NN	1
ZINC59473512	Cc1ccc(cc1)CSCC(=O)N/N=C/c1c(cccc1Cl)Cl	0
ZINC59477937	C1CCCC(CC1)NC(=O)CCC(=O)OCCCC(C(F)(F)F)(F)F	0
ZINC59498539	CCCC/C=N/c1nc([nH]n1)N	0
ZINC59498558	CCc1ccc(cc1)NC(=O)COC(=O)c1c(non1)N	0
ZINC59501165	c1ccc(cc1)/C=C/CN1CCN(CC1)[C@H]1CC(=O)N(C1=O)C(=O)N	0
ZINC59501635	c1cc(c(cc1[N+](=O)[O-])/C=N/NC(=[NH2+])N)N1CCOCC1	0
ZINC59503153	COC(=O)CC1(C(=O)c2ccccc2C1=O)c1ccc(cc1)Br	0
ZINC59513043	Cc1cc(nc(n1)NC(=[NH2+])N1CCC(CC1)c1ccccc1)C	0
ZINC59514235	COCN/C(=N\[N+](=O)[O-])/N	0
ZINC59516029	c1ccc(cc1)CCNC(=O)CC(=O)N/N=C/c1cccc(c1)Cl	0
ZINC59518837	CCOc1ccccc1/C=N/c1ccccn1	0
ZINC59540322	c1cc(ccc1N)NCCCC(=O)[O-]	1
ZINC59607047	C([C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)N[NH+]=C(N)N)O)O)O)O	0
ZINC59622652	C[C@H]1C[C@H](CCO1)NN	0
ZINC59722095	CC(C)(C)OC(=O)N1CCN(CC1)Cc1csc(n1)N	0
ZINC59745862	CC(C)CNC(=O)[C@H]1CCCN(C1)C(=O)c1ccc(cc1)F	0
ZINC59831966	C[C@@H](c1cc(ccc1F)F)Sc1nc2ccccc2n1CCOC	0
ZINC59851293	CCCCS[C@H](C)C(=O)NCc1ccc(o1)c1nc2ccccc2s1	0
ZINC59856204	Cn1c(nnc1SCc1cc(ccc1Cl)Cl)c1ccc(cc1)N	0
ZINC59863670	C[C@H]1COC[C@@H](N1c1ccc(nn1)N)C	0
ZINC59889507	CCOC1CCN(CC1)C(=O)Cn1c2ccccc2oc1=O	0
ZINC59939928	C(=N[N+](=O)[O-])(N)N	0
ZINC59952324	c1c(sc(n1)Br)C(=O)N	0
ZINC59961161	c1ccc(c(c1)c1nnc(n1N)SCCCOCC(F)(F)F)Br	0
ZINC59962439	Cn1cc[nH+]c1CSc1nnc(n1CCOC)c1ccncc1	0
ZINC60032512	COC(=O)CCNC(=O)[C@H]1C[C@@H]1c1cccc2c1cccc2	0
ZINC60035623	COCCCCN(Cc1ccccc1)C(=O)Nc1cccc(c1)OC	0
ZINC60113206	c1cc(c(cc1F)S(=O)(=O)N1CCC[C@@H]1C[NH+]1CCCC1)F	0
ZINC60133496	COc1ccccc1SCc1nc(c2c3c(sc2n1)CCCC3)N	0
ZINC60276616	CCN[C@@H](c1cccnc1)C(=S)N	0
ZINC60280120	C1COCCC1(C(F)(F)F)N	0
ZINC60319048	COC(=O)CCCCNC(=O)c1cc2c(c(c1)Br)OCCO2	0
ZINC60332591	c1c(nc(nc1Cl)N)N1CCN(CC1)CCCO	0
ZINC60352657	CCCC(=O)N[C@H]1CCCN(C1)C(=O)c1ccc(cc1OC)Cl	0
ZINC60353705	c1cc(cc(c1)S(=O)(=O)N)[N-]S(=O)(=O)c1ccc(cc1)CCCCl	0
ZINC60364543	CCn1c(nnc1SCCOc1cccc(c1)C(=O)OC)C	0
ZINC60390692	CCC(=O)N(CCOC)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	0
ZINC60399104	C[C@@H](C(=O)NCCCOCCc1ccccc1)NC(=O)N	0
ZINC60417197	c1cc(ccc1C(=S)N)C(=O)Nc1ccc(cc1)N1CCOC1=O	0
ZINC60453388	c1cc(ccc1CO/N=C(\c1ccsc1)/N)OC(F)F	0
ZINC60455430	CCN(C1CCCCC1)C(=O)CO/N=C(\Cc1ccc(cc1)OC)/N	1
ZINC60455597	COc1ccc(cc1)C/C(=N/OCc1ccc(cc1)[N+](=O)[O-])/N	0
ZINC60464920	CC(C)c1ccc(cc1)NCC(=O)N[C@@](C)(C#N)C(C)C	0
ZINC60470781	CC(C)(C)C(=O)NCCCC(=O)n1c(c(cn1)C#N)N	1
ZINC60476604	Cc1ccc(cc1)CO/N=C/c1cc(ccc1OC)OC	0
ZINC60511292	Cc1ccccc1NC(=O)[C@H](C)Nc1ccc(c(c1)Cl)OCCOC	0
ZINC60526338	c1ccnc(c1)CCNC(=O)/C=C/c1ccc(cc1)n1ccnc1	0
ZINC60560710	Cc1cccc(c1)OCC(=O)N(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC60582950	c1ccc(cc1)CCCSc1c(cc(c(n1)N)C#N)C#N	0
ZINC60600326	Cc1nc(on1)CCCC(=O)N1C[C@@H](c2c1cccc2)C	0
ZINC60614794	c1cc(ccc1C[NH+]1CCCC1)NC(=O)COCC1CC1	0
ZINC60634232	Cc1ccc(cc1)O[C@@H](C)C(=O)N(CCC#N)CC[NH+]1CCOCC1	0
ZINC60710878	c1ccc(cc1)[S@](=O)CCSc1nccn1C1CC1	0
ZINC60741882	C1CCC(CC1)NC(=O)CO/N=C(/C1CCCC1)\N	1
ZINC60794611	CCN(CCNC(=O)[C@H](C(C)C)NC(=O)N)c1cccc(c1)C	1
ZINC60803148	CCOCCC/[NH+]=C/c1cccc(c1O)OCC	0
ZINC60806796	COc1cc(ccc1OCc1cccs1)C[NH2+]CCCn1ccnc1	0
ZINC60817860	COc1cccc(c1)CNCc1cccc(c1OC(F)F)OC	0
ZINC60818322	CC(C)(C[NH2+]Cc1ccccc1OCC#C)N1CCOCC1	0
ZINC60845526	CCN(Cc1cccs1)C[C@@H](COCc1ccc(cc1)OC)O	0
ZINC60855690	CCOC(=O)CN(c1ccc(cc1)F)C(=O)[C@H]1CCC=CC1	0
ZINC60906433	c1ccc(c(c1)CSCCNC(=O)c1ccc(cc1)S(=O)(=O)N)F	1
ZINC60916854	Cn1cnnc1S(=O)(=O)CCCOc1ccc(cc1)F	0
ZINC60962094	C[C@@H](c1ccc(cc1)n1cncn1)N(C)C(=O)[C@H]1CCC(=O)N1	0
ZINC60962516	C[C@@H]1C[C@H]1C(=O)NCCc1ccc(cc1)OC(F)F	0
ZINC60991826	CCCCn1c(c(c(=O)[nH]c1=O)N(C)CC(=O)NC1CC1)N	1
ZINC61014761	Cc1nc2ccccc2n1CCC[NH2+]Cc1ccccn1	0
ZINC61014799	Cc1ccc(cc1[N+](=O)[O-])C[NH2+]CCCn1c([nH+]c2c1cccc2)C	0
ZINC61014917	Cc1ccc(o1)CNC[C@@H](c1cccc(c1)F)[NH+](C)C	0
ZINC61020388	CC[NH+]1CCN(CC1)c1ccc(cn1)C[NH2+]Cc1ccc(cc1C)C	0
ZINC61030427	CCOc1cc(ccc1OC)C[NH2+]Cc1ccc(cc1)N(C)C	0
ZINC61030507	Cc1ccc(cc1)C[NH2+]Cc1ccccc1CN1CCOCC1	0
ZINC61038764	Cc1c(scn1)CCOC(=O)c1csc(n1)c1ccccc1	0
ZINC61039071	C1CCCC(CC1)OC(=O)CCCCNC(=O)N	0
ZINC61044858	CCNc1nnc(s1)S(=O)(=O)CCCc1nc(no1)c1cccs1	0
ZINC61052593	Cc1cccc(c1)Oc1ccc(cc1)NC(=O)CCCCNC(=O)N	1
ZINC61064486	c1cc(c(c(c1)Cl)CS(=O)(=O)c1nnc(s1)NC[C@H]1CCCO1)F	0
ZINC61075372	CCCC(=O)Nc1ccccc1SCC(=O)N	1
ZINC61075771	c1ccc(c(c1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])Br)SCC(=O)N	0
ZINC61130301	c1ccc2c(c1)OC[C@@H](O2)c1nnc(o1)SC/C=C/Cl	0
ZINC61162635	Cc1cc(ccc1C(C)C)OCCSc1nnc(n1C)CCC(=O)N	1
ZINC61192139	Cc1c(c(n(n1)c1ccccc1)C)CC(=O)OC1CCCC1	0
ZINC61196943	c1ccc(cc1)C(c1ccccc1)NC(=O)c1ccc[nH]1	0
ZINC61280465	Cn1c(nnn1)SCC(=O)N1CCCCCCC1	0
ZINC61332579	CC(C)(C)OC(=O)C[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC61494998	C[NH+](C)[C@@H](CNC(=O)CCCCNC(=O)N)c1cccs1	1
ZINC61525236	CCOCC(=O)N1CCC(CC1)c1nnc2n1cccc2	0
ZINC61554279	C1CC1COCCCNC(=O)CCC(=O)N1CCOCC1	0
ZINC61673042	c1c(noc1N)C1CCOCC1	0
ZINC61721520	CC1([C@H]([C@H]1C(=O)[O-])C(=O)Nc1cccc2c1cccn2)C	0
ZINC61739945	CCn1c(nnc1SC[C@@H](COCc1ccccc1F)O)C1CC1	0
ZINC61783289	c1ccn2cc(nc2c1)CN1CC[NH+](CC1)C[C@@H]1CCCO1	0
ZINC61789975	Cc1cc(no1)CN(C)C(=O)Nc1ccccc1C[NH+]1CCSCC1	0
ZINC61815828	c1ccc(cc1)OCCCn1cc(cn1)N	0
ZINC61843835	c1cc(cc(c1)F)c1nc(n[nH]1)C[NH3+]	0
ZINC61966007	CCOc1ccc2nc(cn2n1)c1ccc(c(c1)N)Cl	0
ZINC61968148	CCC[n+]1c2ccc(cc2sc1N)S(=O)(=O)C	0
ZINC61968166	CSCC[n+]1c2ccc(cc2sc1N)F	0
ZINC61968210	CCc1ccc2c(c1)sc([n+]2CC#C)N	0
ZINC61968238	CCC[n+]1c2cc(c(cc2sc1N)OC)OC	0
ZINC61975029	c1cc(ccc1CC(=O)NC[C@@H](c1ccsc1)O)Cl	0
ZINC61991190	C[N@H+]1CC[C@@H](C1)NN	0
ZINC61997509	CC[C@H](C(=O)OC)Oc1ccc(cc1)C=O	0
ZINC62006782	c1cc(ccc1CCNC(=O)c1c(c(ns1)C(=O)N1CCCC1)N)Cl	1
ZINC62007051	Cc1ccc(cc1)c1c(c(sn1)C(=O)NC[C@@H]1CCCO1)N	0
ZINC62099161	CC(C)CCCNC(=O)C(=O)Nc1ccccc1	0
ZINC62184935	CCOC[C@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)C(C)(C)C	0
ZINC62254370	C[C@@H](C[NH2+]Cc1cn[nH]c1c1cccnc1)Cn1ccnc1	0
ZINC62262893	Cc1c(nnn1c1cccc(c1)[N+](=O)[O-])C(=O)N	0
ZINC62276298	Cc1cc(nc2c1c(c(s2)C(=O)OCCn1cccn1)N)C	0
ZINC62454169	CCOC(=O)[C@@H](CC[N@@H+]1CC[C@@H](C1)C)N	0
ZINC62535849	CCOC(=O)[C@H](CCn1cncn1)[NH3+]	0
ZINC62545498	CCOC(=O)[C@H](CCOCC1CC1)N	0
ZINC62553602	C[C@H]1CN(CCO1)c1ccc(cc1)NS(=O)(=O)c1ccc(cc1)F	0
ZINC62639843	CCCCN(C1CC1)C(=O)CNc1ccc(cc1)S(=O)(=O)N	1
ZINC62640123	CC(C)(C)c1nc(on1)CSCc1ccc(cc1)C(=O)N	1
ZINC62675727	CCOc1cc(ccc1OC(=O)CNc1ccccc1[N+](=O)[O-])C#N	0
ZINC62714221	CCOc1ccc(cc1C)[S-]	0
ZINC62714315	c1ccc(cc1)C(=O)N1[C@H]2CC[C@H](C2)[C@@H]1C(=O)[O-]	0
ZINC62718937	COCc1nc([nH]n1)c1ccc(c(c1)OC)OC	0
ZINC62719339	c1cc(cc(c1)N)c1[nH]nc(n1)CCNc1ccc(cc1)C(F)(F)F	0
ZINC62719441	c1ccc(cc1)NCCc1nc([nH]n1)c1ccc(cc1)N	0
ZINC62722751	CCCCO[C@@H](C)OCc1nc(nc(n1)N)N	0
ZINC63001196	COCCS(=O)(=O)N[C@H](CO)c1ccccc1	0
ZINC63014624	CS(=O)(=O)CCC[NH2+]N	0
ZINC63052034	CN(CC[NH+]1CCCC1)S(=O)(=O)CCCC(=O)OC	0
ZINC63077097	c1ccc(c(c1)C1(CCOCC1)N)C(F)(F)F	0
ZINC63098384	C[C@H](CC#N)N(C)C(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC63110105	c1cc(c(cc1CNC(=O)CCCCNC(=O)N)F)n1ccnc1	1
ZINC63146299	C1CCC(=CC1)C(F)(F)Br	0
ZINC63160769	CN(Cc1ccccn1)C(=O)Nc1ccc(cc1)N1CCOC1=O	0
ZINC63182808	Cc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1C(=O)N)Cl	0
ZINC63233017	C[C@@H]1[C@@H](N(CCC1=O)CCC1=c2cc(ccc2=[NH+][C@@H]1C)OC)C	0
ZINC63240261	CC(C)CCCNC(=O)CCNC(=O)OC(C)(C)C	0
ZINC63271720	c1cc(c(cc1[C@H]1[C@@H]2C(=NC(=O)NC2=O)N=C([C@H]1C#N)N)Cl)Cl	0
ZINC63281253	c1cc(sc1)CCNC(=O)C1CCN(CC1)CN1CCSC1=O	0
ZINC63283454	CS(=O)(=O)c1ccc(cc1)OCCCO/N=C(\Cc1ccccc1)/N	0
ZINC63302821	C[C@H]1CCC[N@@H+](CC1)CCC(=O)Nc1c(cccc1Cl)Cl	0
ZINC63311190	Cn1cc(cc1C(=O)N)S(=O)(=O)N(CCOC)CC(F)(F)F	0
ZINC63311897	CC(C)(C)/[NH+]=C(/N)\SCCCOc1ccc(cc1)S(=O)(=O)C	0
ZINC63329078	c1ccc2=[NH+]CC(=c2c1)CCNc1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC63331614	Cc1nc(on1)CCCC(=O)NC[C@@H](COc1cccc(c1Cl)Cl)O	0
ZINC63341719	C[C@H]1CCCN(CC1)C(=O)c1c(nccn1)N	0
ZINC63414935	c1cc(cc(c1)I)OCCCSc1nc([nH]n1)N	0
ZINC63415657	CCCc1nc(no1)CSc1nnc(n1C)C1CC1	0
ZINC63416195	c1cnn(c1)CCSc1nnc(n1N)c1cc(ccc1Cl)Cl	0
ZINC63456865	Cc1nc(cs1)C/C(=N/OCCCOc1ccc(cc1)F)/N	0
ZINC63458717	C[C@H]1CCc2c(sc(c2C(=O)OC)NC(=O)Cn2cc(cn2)Br)C1	0
ZINC63460014	CCCC/C(=N/OCC(=O)Nc1ccc(cc1)C(=O)N(CC)CC)/N	1
ZINC63460148	CCCC/C(=N/OCC(=O)N[C@@H](C)C(C)C)/N	1
ZINC63460211	CCCC/C(=N/OCc1ccccc1F)/N	0
ZINC63461390	CC(C)CCc1nc(on1)CNc1ccccc1C(=O)N	0
ZINC63470661	COc1c(cccc1Cl)NCc1cc(cc2c1OCOC2)Cl	0
ZINC63491261	CC1=CC(=NC(=O)[C@@H]1c1cc(nc(n1)N)C(F)(F)F)C	0
ZINC63493721	CCOC(=O)C1=C([C@H](C(=N1)C)C(=O)NCc1ccc(cc1)Cl)C	0
ZINC63505697	CCOC(=O)C1=C(C2=C3CCCC[C@H]3SC2=N1)N	0
ZINC63511587	Cc1nc(no1)C1(CCCC1)[NH2+]CCOc1ccc(cc1)C#N	0
ZINC63520661	c1ccc2c(c1)c(=O)[nH]c(n2)CS[C@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC63521208	COc1ccc(cc1N1[C@@H]([C@@H](NN1)[C@@H]1[NH+]=c2ccccc2=[NH+]1)N)Cl	0
ZINC63547623	C[C@@H]1C(=C(NO1)C)S(=O)(=O)NCCC1=c2cc(ccc2=[NH+]C1)Cl	0
ZINC63580451	c1ccc2c(c1)c(nc([nH+]2)CN1CCO[C@@H](C1)c1ccc(cc1)Br)N	0
ZINC63633246	CC1=C[C@@H](NO1)NC(=O)CSC1=NC=NC2=NC=N[C@@H]12	0
ZINC63649179	CCCc1nc(on1)CSCc1csc(n1)c1ccc(cc1)C(=O)N	1
ZINC63649431	CCCCNC(=O)CSCc1csc(n1)c1ccc(cc1)C(=O)N	1
ZINC63664384	CCC[C@@H](C(=O)NC[C@@H]1CCCO1)NC(=O)N	0
ZINC63685970	CCC[C@H](C(=O)Nc1cccc(c1)OCCC)NC(=O)N	1
ZINC63692567	CCC[C@@H](C(=O)NCc1cccc(c1)C(=O)NCCC)NC(=O)N	1
ZINC63694499	c1ccc2=[NH+]CC(=c2c1)CCNC(=O)C1(CCOCC1)c1cccs1	0
ZINC63730705	CCC[N@@H+](C)Cn1c2ccccc2n(c1=S)C	0
ZINC63737372	CCCN(C)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC63761407	c1ccc2c(c1)ccc1c2cc(c(=O)o1)[C@@H]1[NH+]=c2ccc(cc2=[NH+]1)Cl	0
ZINC63782759	c1ccc(cc1)CSCC(=O)N(CC1=CC=C[C@@H]2C1=CC=N2)C1CC1	0
ZINC63795914	Cc1csc(NC(=O)[C@@H]2CC(=O)C(=CO2)OCc2ccccc2)n1	0
ZINC63796062	Cc1csc(NC(=O)[C@@H]2[C@H](N[C@@H](S2)N(C[C@@H]2CCCO2)C(=O)C)C)n1	0
ZINC63818085	Cc1c(sc(NC(=O)[C@@H]2C(=N[C@@H](S2)N(CC(C)C)C(=O)C)C)n1)C	0
ZINC63832345	c1cc(ccc1C1=NN=C[C@H]1C[NH2+]CCCC1=NN[C@@H](S1)N)F	0
ZINC63843748	C[C@@H]1CC=C(O1)C[NH2+]CCC1=c2ccccc2=[NH+]C1	0
ZINC63846405	CCCCCC[N@H+]1CC[C@@H](CC1)Cn1cc(nn1)CO	0
ZINC63855418	CC1=c2ccccc2=[NH+][C@@H]1CN(C)C(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC63855528	CCC[C@H](c1[nH+]ccn1C)NC[C@@H]1C=NN=C1c1ccc(cc1)F	0
ZINC63856116	CCC[C@@H]1NOC(=N1)CCCC1=c2ccccc2=[NH+]C1	0
ZINC63856883	c1ccc(cc1)C[C@@H](C(=O)N)[NH2+]C[C@H]1C=NN=C1c1ccc(cc1)F	0
ZINC63868054	c1ccc2c(c1)[C@H](CN2CCC(=O)N)C[NH2+]Cc1ncc[nH]1	1
ZINC63870047	C[C@@H]1[C@H](c2ccccc2N1CC(=O)N)C[NH2+]CCSc1nc[nH]n1	1
ZINC63871596	C[C@H]1[C@H](c2ccccc2N1CC(=O)N)C[NH2+]CCCc1[n-]nnn1	1
ZINC63881889	CCC(=O)c1ccc(cc1)OCC(=O)N[C@H](C)c1[n-]nnn1	0
ZINC63882530	Cc1cc[nH+]c(c1)C[C@@H](C)N(C)C(=O)[C@@H]1C=CC=N1	0
ZINC63883783	c1cc(ccc1CNC1=NC(=[NH+][C@@H]2C1=CN=N2)N)N1CCOCC1	0
ZINC63884174	c1c2c(=[NH+]C(=O)N2)cc2c1=[NH+]C(=N2)c1c(cncc1Cl)Cl	0
ZINC63893197	C1C[C@H](CN(C1)C(=O)CS[C@@H]1NN=C(O1)C1=NC=CC1)C(=O)N	0
ZINC63907082	CCOC(=O)[C@H]1C=NC(=N1)SCc1ccccc1	0
ZINC63918225	CCC(CC)(C[NH2+]Cc1ccc(c(c1)Cl)Cl)O	0
ZINC63920003	CCN(CC(C)C)S(=O)(=O)C1=C(N=N[C@@H]1C)C	0
ZINC63942710	Cc1cc([nH+]c2c1c(c(s2)C(=O)OCC(=O)N(C)C1CC1)N)C	0
ZINC63944127	c1cc(ccc1c1ccc(o1)CNC(=O)NCC1=NN=CC1)F	0
ZINC63959733	CC(C)(C)C1=N[C@@H]2N(C1)N=C(S2)NCCCc1c(c(n[nH]1)N)C#N	0
ZINC63987481	C[C@@H]1C(=C(C(=N1)C(=O)NCCc1cccc(c1)O)C)C(=O)OC(C)C	0
ZINC64002644	C[C@@H]1C(=C(C(=N1)C(=O)N1CCC[C@H](C1)C(F)(F)F)C)C(=O)OC	0
ZINC64002941	COCCCn1c(n[nH]c1=O)SCC1=N[C@@H](ON1)c1cccs1	0
ZINC64003363	C[C@@H](c1nc(nc(n1)N(C)C)N)S[C@H]1NN=C(O1)C1=NC=CC1	0
ZINC64012149	C[C@H]1C(=N[C@@H](O1)c1cccs1)CSc1[nH]nc(n1)N	0
ZINC64024339	CC(C)c1csc(n1)CN[C@H]1CCCN(C1)c1ncccn1	0
ZINC64025737	CCONC(=O)C1=NN=C(C1)c1ccco1	0
ZINC64033450	Cc1ccc(nc1c1cccc(c1)C(=O)OC(C)(C)C)N	0
ZINC64034961	Cc1nc(nn1c1ccccc1Cl)C(=O)NCCS(=O)(=O)N	1
ZINC64141616	c1c(cc(nc1Cl)Cl)C[N@H+](C[C@H]1CCOC1)C1CC1	0
ZINC64200908	C[C@H]1CC[N@@H+](CC1)CCCNC(=O)COc1ccc(cc1)C(=O)N	1
ZINC64219076	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O[C@@H]1[C@@H](O[C@H]([C@@H]([C@H]1O)[NH3+])O)CO)N)O)O)O	0
ZINC64219079	C([C@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O[C@@H]1[C@@H](O[C@H]([C@@H]([C@H]1O)N)O)CO)[NH3+])O)O)O	0
ZINC64219245	c1ccc2c(c1)c1ccccc1C2COC(=O)[C@@H]1N[C@@H](CS1)C(=O)[O-]	0
ZINC64219587	CC(C)(C)OC(=O)[C@H](COCCOCC[NH3+])N	0
ZINC64220233	CCO[C@H](CN[C@H](N(c1c(cc(cn1)C(F)(F)F)Cl)N)S)O	0
ZINC64248601	CC[N@@H+](Cc1csc(n1)c1ccc(cc1)C(=O)N)C[C@@H](C)C#N	0
ZINC64301723	CCOc1ccc(cc1F)NC(=O)COc1ccc(cc1)C(=O)N	1
ZINC64309408	CCCc1nnc(s1)NC(=O)COc1ccc(cc1)C(=O)N	1
ZINC64311500	c1cc(c([nH+]c1)N1CCOCC1)NC(=O)c1cc(c(c(c1F)F)F)F	0
ZINC64350051	CCC[N@@H+](Cc1ccc(cc1)[N+](=O)[O-])C(C)C	0
ZINC64388007	Cc1csc(n1)C/C(=N/OCc1csc(n1)c1ccc(cc1)F)/N	0
ZINC64388646	CN(Cc1cccc(c1)C#N)C(=O)[C@H]1C[C@H]1c1cccc(c1)Cl	0
ZINC64399220	CSc1ccc(cc1NCC(=O)N1CCCCC1)Cl	0
ZINC64435773	CCCCO[C@@H](C)C(=O)Nc1ccc(c(c1)C(=O)NC)F	0
ZINC64447489	c1ccc(cc1)c1ccc(cc1)CC(=O)n1c(c(cn1)C#N)N	0
ZINC64479802	c1nc2c(nc(nc2n1[C@H]1[C@H]([C@H]([C@H](O1)CO[P@@](=O)(O)[O-])O)O)F)N	0
ZINC64526571	CCNC(=O)C1(CC1)c1ccc(cc1)NC(=O)c1ccc(cc1)F	0
ZINC64534304	CC(C)OCc1cccc(c1)NC(=O)NCC[NH+]1CCCCC1	0
ZINC64556441	CCC[NH+](CCC)CC(=O)Nc1ccc(cc1)N1C[C@@H](O[C@H](C1)C)C	0
ZINC64599410	CCCCN(C)S(=O)(=O)NC[C@H]1CCC[N@H+](C1)Cc1cccs1	0
ZINC64650994	Cc1ccc2=[NH+][C@H]([NH+]=c2c1)[C@@H]1CCCN1CC1CCOCC1	0
ZINC64652511	Cc1nnc(n1N)SCCCOCC(F)(F)F	0
ZINC64658831	CCc1c2c(nc(nc2on1)C)NCCc1ccc(cc1)C	0
ZINC64663327	Cc1ccc(o1)CNS(=O)(=O)c1c(nn(c1C)c1ccc(cc1)Cl)C	0
ZINC64664333	c1ccc(c(c1)c1csc(n1)c1c(n(nn1)c1cccc(c1)F)N)Cl	0
ZINC64670721	c1ccc(cc1)[C@@H]1NN[C@@H](O1)[C@@H]1C=N[NH+]=C1N	0
ZINC64677774	CCN1CCN(CC1)C1=[NH+]CCN1C(=O)CCc1ccccc1	0
ZINC64691504	C[C@H]1CC(=C(N1Cc1cccs1)C)C(=O)CSC1=NC(=O)CC(=N1)N	0
ZINC64697622	C[C@@H](c1nnc(o1)c1cccc(c1)Cl)SC1=NC(=O)CC(=N1)N	0
ZINC64710330	c1ccc(cc1)N1CCN(CC1)S(=O)(=O)[C@@H]1CC[C@H](O1)[C@@H]1C=CN=N1	0
ZINC64735051	C[C@H]1Nc2ccccc2N1CCNC(=O)C1=c2ccccc2=[NH+]C1	0
ZINC64755659	CNC(=O)c1c(c2cc(ccc2s1)NC(=O)c1ccccc1)OC	0
ZINC64760533	Cc1cccc(c1)NC(=O)c1ccc(=O)n(c1)CCN1CCOCC1	0
ZINC64760825	C[C@@H]1CCCN(C1)C(=O)c1cc(n2c(n1)ccn2)C(C)C	0
ZINC64761174	Cc1c(sc2n1c(c(n2)c1cccc(c1)F)NCCCOC)C(=O)N	0
ZINC64785968	Cc1cc(n(n1)C)C(=O)NCCc1c(cccc1Cl)Cl	0
ZINC64827613	C[C@H](C(=O)Nc1ccccc1Cl)[S@](=O)Cc1cccc(c1)C(=O)N	0
ZINC64837656	Cc1cccc(c1NS(=O)(=O)c1ccc(cc1)c1c(noc1C)C)C	0
ZINC64847439	c1ccc(cc1)CNC(=O)N1CCC(CC1)CC(=O)N1CCCCC1	0
ZINC64850356	CC(C)(C)[C@H](c1ccccc1)NC(=O)CCCN1CCOC1=O	0
ZINC64864659	CC(C)(C)OC(=O)N1CCN(CC1)c1c(ccc(n1)C#N)N	0
ZINC64873745	c1cc(c2c(c1)c1c(cn2)c(=O)nc(s1)N)C#N	0
ZINC64874598	COc1cc2c(cc1Cl)[nH]cc(c2=O)C(=O)NN	0
ZINC64875269	COc1ccc2c(c1)c(ccn2)Oc1ccc(cc1)N	0
ZINC64875374	Cc1ccc2c(c1)c(cc[nH+]2)Nc1cccc(c1)N	0
ZINC64888464	CCCNC(=O)CN1CCN(C(=O)C1=O)Cc1ccccc1	0
ZINC64946802	CCn1c2ccc(cc2sc1=O)S(=O)(=O)[N-]c1ccc(c(c1)Cl)F	0
ZINC64947055	Cc1ccc(c(c1)N1CCN(CC1)S(=O)(=O)c1ccsc1C(=O)N)C	0
ZINC64951722	Cc1ccc(cc1C)C1=C[C@@H](N=N1)[C@H]1NC(=NO1)c1ccccn1	0
ZINC64968697	Cc1ccccc1COC1CN(C1)S(=O)(=O)Cc1ccccc1	0
ZINC64981800	Cc1ccc(cc1)O[C@H](C)C(=O)Nc1ccc(cc1Br)[N+](=O)[O-]	0
ZINC64987974	Cc1ccc(cc1)c1nnc(o1)c1cccc(c1)S(=O)(=O)NC	0
ZINC65001009	Cc1ccnc(n1)N1CCC[C@H](C1)C(=O)Nc1ccccc1Cl	0
ZINC65005659	CCc1[nH+]c2ccccc2n1C[C@H](COC(C)(C)C)O	0
ZINC65007810	CCCN1C(=O)c2ccc(cc2S1(=O)=O)C(=O)Nc1nccs1	0
ZINC65008446	c1csc(n1)CCNC(=O)C(Cl)(Cl)Cl	0
ZINC65020189	CCc1nc(cs1)COC(=O)[C@@H]1CC(=O)N(C1)c1cc(cc(c1)F)F	0
ZINC65031086	CCOc1ccc(cc1)[N-]S(=O)(=O)c1ccc(s1)c1ccno1	0
ZINC65040920	c1ccc2c(c1)cccc2OCCN1CCCN(CC1)CC(F)(F)F	0
ZINC65042193	COCc1nc(cs1)/C(=N/S(=O)(=O)c1ccc(c(c1)F)F)/[O-]	0
ZINC65043207	COCc1nc(cs1)C(=O)Oc1ccccc1C(F)(F)F	0
ZINC65068014	CCc1ncc(s1)C(=O)NCCN(C)Cc1ccccc1	0
ZINC65096099	Cc1cccc(c1)N1C=C(S(=O)(=O)c2c1cc(cc2)C)C#N	0
ZINC65117351	Cc1ccc(cc1)S(=O)(=O)CCc1nc(on1)C(=O)N1CCOCC1	0
ZINC65134384	CCCCN(C)c1ncc(c(n1)N)S(=O)(=O)c1cc(ccc1OC)Cl	0
ZINC65149901	c1ccnc(c1)c1c(c(sn1)C(=O)N1CCOCC1)N	0
ZINC65153268	CC(=O)Nc1ccc(cc1)C(=O)Nc1cc(no1)c1ccsc1	0
ZINC65154627	CC(=O)N1CCN(CC1)c1ncc(c(n1)N)C(=O)Nc1ccccc1	0
ZINC65164551	Cc1ccc(s1)[C@H](C)NC(=O)c1ccccc1CSc1nc(cs1)C	0
ZINC65167719	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](CN(C)CCOc1ccc(cc1)Cl)O	0
ZINC65167966	Cc1cc(c(c(c1)C)S(=O)(=O)N1CCC(CC1)c1cc(on1)N)C	0
ZINC65168224	CC(C)c1c(noc1N)C1CCN(CC1)C(=O)c1ccc(cc1Cl)F	0
ZINC65168245	CC(C)c1c(noc1N)[C@@H]1CCN(CC1)C(=O)[C@H]1CCCO1	0
ZINC65168278	Cc1c([nH+]oc1N)[C@@H]1CCN(CC1)C(=O)NC[C@@H]1CCCO1	0
ZINC65168828	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](CSc1nnnn1C)O	0
ZINC65181210	c1ccc(cc1)CC(=O)N1CCC(CC1)CCOc1cccnc1	0
ZINC65183941	CCOc1ccc(cc1)[N-]S(=O)(=O)c1c([nH+]c2n1nc(s2)C)C(C)C	0
ZINC65199377	c1cc(ccc1CNC(=O)c1nc(cs1)c1ccncc1)Cl	0
ZINC65205364	c1cc(c(cc1/C(=N\OCC(=O)N1CCc2c(ccs2)C1)/N)F)F	1
ZINC65205562	c1cc(c(cc1/C(=N\OCC(=O)Nc1cc(ccc1F)F)/N)F)F	1
ZINC65205616	C[C@@H]1CCCCN1C(=O)CO/N=C(\c1ccc(c(c1)F)F)/N	1
ZINC65213646	Cc1cccc(c1)Cn1cccc(c1=O)S(=O)(=O)N1CCCC1	0
ZINC65231576	Cc1cccc(c1C)[NH+]1CCN(CC1)C(=O)c1cn2c(n1)COCC2	0
ZINC65245976	COCCNC(=O)c1nc(no1)c1cc[nH+]c(c1)N1CCOCC1	0
ZINC65255805	COCCNC(=O)c1cccnc1N1CCN[C@H](C1)c1ccccc1	0
ZINC65263453	c1cc(ccc1CCNC(=O)CN1CCO[C@@H](C1)C(=O)N)Cl	0
ZINC65269695	c1c[nH+]c(cc1CCC(=O)NCCC[NH+]1CCCCC1)N1CCCC1	0
ZINC65282723	CCn1c2c(cccn2)nc(c1=O)C(=O)NCCCOC(C)C	0
ZINC65286860	Cc1ccc(s1)CN1CCC[C@H](C1)c1nc(n[nH]1)CCOC	0
ZINC65288498	Cc1cc(n[nH]1)C[N@H+](C)CC(=O)N1CCCC1	0
ZINC65288563	C[C@@H]([C@@H]1CC[N@H+](CC1)Cc1cccc(c1)C#N)O	0
ZINC65293246	CC(C)(c1nc(c2c(n1)OCCO2)C(=O)N)NC(=O)[C@@H]1CCCO1	0
ZINC65310960	COCc1cc(=O)n(c(n1)N)CC(=O)Nc1ccc2c(c1)OCCO2	0
ZINC65340219	Cc1cc(ccc1O)c1ccccc1O	0
ZINC65344723	c1cc(c(cc1c1c[nH]c(=O)[nH]c1=O)C#N)Cl	0
ZINC65347321	c1cc(ccc1CO)c1cc(c(nc1)N)C(=O)[O-]	0
ZINC65348704	COC(=O)c1ccc(c(c1)F)c1cnccc1C(=O)[O-]	0
ZINC65348713	COC(=O)c1ccc(c(c1)F)c1cc(c(nc1)N)C(=O)[O-]	0
ZINC65348747	COC(=O)c1ccc(cc1F)c1cc(c(nc1)N)C(=O)[O-]	0
ZINC65348990	CCOC(=O)c1ccc(cc1F)c1c[nH+]c(cc1C(=O)[O-])N	0
ZINC65350301	c1ccc(c(c1)c1cc(cc(c1)N)C(=O)[O-])Cl	0
ZINC65351224	Cc1c(cccc1C(=O)[O-])c1cc(sc1)C(=O)[O-]	0
ZINC65354210	c1ccc(c(c1)c1cc(cc(c1)Cl)C(=O)[O-])C(F)(F)F	0
ZINC65355910	COC(=O)c1cccc(c1)c1ccc(nc1C(=O)[O-])N	0
ZINC65356025	CCOC(=O)c1ccc(cc1)c1ccc([nH+]c1C(=O)[O-])N	0
ZINC65356631	Cc1cc(c(cc1I)F)F	0
ZINC65369811	c1ccc(c(c1)[C@@H](Cn1cnc2c(c1=O)c1c(s2)CNCC1)O)Cl	0
ZINC65370557	CN(Cc1cnc(nc1)N)c1cc(ncn1)N1CCOCC1	0
ZINC65371463	CCCc1[nH+]ccn1c1cnc(cn1)N	0
ZINC65371910	CCCCC(=O)Nc1cc(ccc1OC)NC(=O)[C@@H]1C=C([NH+]=N1)N	1
ZINC65374528	CC[N@H+]1CCC[C@@H]1CNc1cc(nc(n1)N)N1CCOCC1	0
ZINC65375038	CC(C)[C@@H](c1ccccn1)Nc1cc(nc(n1)N)N1CCOCC1	0
ZINC65375045	CC(C)Cc1cc(no1)CNc1cc([nH+]c(n1)N)N1CC[NH+](CC1)C	0
ZINC65375254	c1ccc(cc1)[C@@H]1CN(CCO1)c1cc(nc(n1)N)N1CCCC1	0
ZINC65375361	CN1C[C@@H](C[C@H]1C(=O)OC)NC(=O)c1cc(cc[nH+]1)N	0
ZINC65375394	c1ccc(c(c1)CN1CCOCC1)c1ccnc(c1)N	0
ZINC65375709	c1c(nc(nc1N1C[C@H]2CC=CC[C@H]2C1)N)N1CCOCC1	0
ZINC65380771	CC(C)(C)c1cc([nH]n1)CN(C)c1cc(nc(n1)N)N1CCOCC1	0
ZINC65381743	CCOCCC(=O)N1CCCn2c(cc(n2)C(=O)N2CCOCC2)C1	0
ZINC65382159	Cc1cc(=O)[nH]c(n1)CNc1cc(nc(n1)N)N1CCOCC1	0
ZINC65382418	CC(C)Oc1cc(nc(n1)N)N1CCCN(CC1)C(=O)[C@H]1CCCO1	0
ZINC65382553	Cc1cc([nH]n1)C[C@@H](C)Nc1c2c3c(sc2ncn1)CNCC3	0
ZINC65385244	c1ccc(cc1)c1c(n(cn1)CCCO)c1ccc(s1)[C@H]1CCCO1	0
ZINC65385863	c1ccc(cc1)COCCCCNC(=O)N1CCC[C@H](C1)CO	0
ZINC65387240	Cc1cc(nc(n1)N1CCOCC1)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC65387418	c1cc(sc1)C(=O)N1CCN(CC1)CC1=CCN(CC1)CC(=O)N	0
ZINC65387997	c1cc(c(cc1F)Cl)c1cc(nc(n1)N)NCCO	0
ZINC65395800	C1C[C@@H](OC1)c1nnc(s1)NC(=O)CN1CC[C@H](CC1)C(=O)N	0
ZINC65396005	c1ccc(cc1)c1c([nH]c[nH+]1)c1cncnc1	0
ZINC65396233	CN1C[C@H](C[C@H]1C(=O)OC)NC(=O)c1[nH]cnc1	0
ZINC65396938	Cc1ccc2=[NH+][C@H]([NH+]=c2c1)CN(C)CC1=C(NN([C@@H]1Cl)C)C	0
ZINC65397458	c1ccc2c(c1)CCCN2C(=O)CC[NH2+]CC1=CC=C[C@@H]2C1=CC=N2	0
ZINC65398141	CCN(CC)c1cc(nc(n1)N)NC[C@H]1CN(CCO1)S(=O)(=O)C	0
ZINC65398184	CN(CCOC)Cc1nc([nH]n1)Cc1ccccc1	0
ZINC65398258	CCn1cc(c(n1)c1nc(nn1c1ccccn1)C1CC1)Cl	0
ZINC65398452	Cc1cccc(c1)c1nc(on1)C[NH2+][C@@H](C)COC	0
ZINC65403887	C[C@@H](COC)[NH2+]CCC[C@@H]1[NH+]=c2ccc(cc2=[NH+]1)F	0
ZINC65404384	CCN(CC)c1nc(cc([nH+]1)N1CCN(CC1)C(=O)OCC)N	0
ZINC65404413	CC(C)Nc1cc(nc(n1)N)N(C)Cc1ccc2c(c1)C[N@H+](C2)C	0
ZINC65406996	Cc1cc(nc([nH+]1)c1cccnc1)N(C)CC1(COC1)C	0
ZINC65407553	Cn1cnc(c1c1cc(c(cc1OC)OC)OC)c1ccccc1	0
ZINC65408949	Cn1c2ccccc2nc1CN(C)c1cc(nc(n1)N)NC1CC1	0
ZINC65409998	CCCn1cnnc1[C@@H](C)NC(=O)c1cc(nc2c1cc(cc2)C)C	0
ZINC65417199	Cc1cc(nc(n1)C)Nc1ccc(c(c1)OC[C@H]1CCCO1)OC	0
ZINC65418667	c1cc(sc1)CC(=O)N1CCn2c(c[nH+]c2C1)C(=O)N	0
ZINC65419217	Cc1nc(cc(n1)N1CCC[C@H](C1)OCc1ccccn1)C(C)C	0
ZINC65420792	CCc1[nH+]ccn1CCC[NH2+][C@H]1CCCC(C1)(C)C	0
ZINC65422537	Cc1cccc(c1)N1CCN(CC1)C(=O)Nc1cnn(c1)CC(=O)N	0
ZINC65424399	C[C@H](C(=O)NCCc1c[nH+]c2n1cccc2)n1cc[nH+]c1C(C)C	0
ZINC65425835	C[C@H]1C(=C(N=N1)C)[C@@H](C(=O)[O-])NC(=O)c1cc2c(s1)CCCCC2	0
ZINC65427085	Cc1ccsc1CN(C)c1cc(nc(n1)N)NCCO	0
ZINC65427120	c1c2c(c(s1)C(=O)NCCc1nnc(s1)N)CCCC2	1
ZINC65433987	CC[N@@H+](Cc1cnc(nc1)N)CC1CCOCC1	0
ZINC65437103	c1c(cn(n1)CC(=O)N)NC(=O)N(C[C@H]1CCOC1)C1CC1	0
ZINC65443121	COc1ccc(c(c1)OC)[C@H]1CCCN1S(=O)(=O)N	0
ZINC65443531	C1CS(=O)(=O)C[C@@H]1CNC(=O)NCCCc1c(c([nH]n1)N)C#N	1
ZINC65452209	Cc1ccsc1[C@@H](CNC(=O)c1ccc(=O)n(c1)C)[NH+](C)C	0
ZINC65457068	CCCc1nccn1c1ccc(cc1)[C@H](CN1CCOCC1)O	0
ZINC65457691	CCc1ccc2c(c1)c(cc(=O)o2)C[NH2+]Cc1ccncc1	0
ZINC65458842	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1nc(no1)c1ccccc1	0
ZINC65461432	CN(C[C@H]1COCCO1)c1c2cc(ccc2[nH+]c(n1)N)C(=O)[O-]	0
ZINC65462348	Cc1cc(cc(c1)C1(CCC1)C(=O)N1CCC(CC1)CC(=O)N)C	0
ZINC65463743	Cc1c(c[nH]n1)C[NH2+][C@H](C)c1ccc(cc1)N1CCOCC1	0
ZINC65465586	COCC[N@H+]1CC[C@@H](CC1)C[NH+]1CCN(CC1)c1c(cccn1)F	0
ZINC65466602	c1cnn(c1)C[C@H](CN1CCc2c(c(ncn2)N2CCOCC2)C1)O	0
ZINC65467274	CC(C)CNC(=O)[C@@H]1CCCN(C1)c1c2cnn(c2ncn1)CCO	0
ZINC65469098	C[C@H](c1cnn(c1)C)[N@H+]1CN=C([C@@H]1c1ncc[nH]1)c1ccccc1	0
ZINC65469837	Cc1c(c(no1)c1nc(nn1c1ccc(cc1)F)CC(C)C)COC	0
ZINC65474715	Cc1cc2n([nH+]1)C[C@@H](CN2)C[NH2+]Cc1ccc(c(c1)F)n1ccnc1	0
ZINC65474770	Cc1ccc(cc1)OCCN(C)c1c2c(ncn1)CC[N@H+](C2)C	0
ZINC65476355	Cc1ccc(s1)[C@@H](C)[NH2+]Cc1c(nn(c1N1CCOCC1)C)C	0
ZINC65487597	CC(C)(C)c1csc(n1)[C@@H]1CN(CCO1)Cc1nc(no1)C1CC1	0
ZINC65488683	Cc1[nH+]c(cc(n1)NC[C@H]1CC[N@@H+](C1)CC=C)C(C)C	0
ZINC65490229	Cc1ccc[nH+]c1C[C@H](C)Nc1cc(nc(n1)N)N1CCOCC1	0
ZINC65490613	c1ccc2cc(ccc2c1)[C@@H]1CC[N@H+](C[C@H]1O)CCN	0
ZINC65491878	C[C@H](c1ccc(cc1)c1ccc2c(c1)nc(s2)N)N1CCOCC1	0
ZINC65492386	CCCc1nccn1c1ccc(cc1)O[C@H](C)C(=O)N	1
ZINC65492454	Cc1ccccc1n1c2c(c(n1)C(=O)OCCn1cccn1)CCC2	0
ZINC65493174	C/C=C(\C)/C[N@@H+](C)CCCC1=C(N=N[C@@H]1C)C	0
ZINC65493317	c1ccc(c(c1)CN1CCOCC1)c1cc(=O)[nH]c(n1)N	0
ZINC65494614	CCCOC(=O)CNC(=O)c1c(n(nc1Br)C)N	0
ZINC65495299	c1ccc(cc1)COCCN1CCN(CC1)c1c(nccn1)C#N	0
ZINC65499457	c1ccc(cc1)c1c(n(cn1)CCc1nnc(s1)N)[C@@H]1CCOC1	0
ZINC65499461	c1ccc(cc1)c1c(n(c[nH+]1)CCc1nnc(s1)N)[C@H]1CCOC1	0
ZINC65500333	c1ccc(cc1)[C@H](c1n[nH]c(=O)n1c1cccc(c1)Cl)O	0
ZINC65502721	c1cc(c2c(c1)OCO2)CNCCC[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC65503101	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)C/[NH+]=C(/N)\NCc1ccco1	0
ZINC65505983	CC(C)(CN1CCN(CC1)c1cc(=O)[nH]c(n1)N)N1CCOCC1	0
ZINC65506880	c1cc2cc(ccc2nc1)c1cc(cc[nH+]1)N	0
ZINC65509271	C[C@H](c1ccco1)N(C)C(=O)c1ccc(cc1)OCC(=O)N	0
ZINC65509386	C[C@@H]1C(=C(N=N1)C)[C@@H](C(=O)NCCc1ccccc1F)N	1
ZINC65511436	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CN1CCC[C@@H]1c1ccccc1Cl)O	0
ZINC65512614	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](CN(Cc1ccco1)C[C@@H]1CCCO1)O	0
ZINC65513463	c1[nH+]c2c(c(n1)N1CCOCC1)CN(CC2)Cc1nnc(o1)C1CC1	0
ZINC65514931	c1ccc2c(c1)cccc2c1nc(n[nH]1)NC(=O)c1ccc[n+]([O-])c1	0
ZINC65515330	Cc1ccc(c(c1)OCCCCC(=O)N[C@@H]1CC[C@H](CC1)C(=O)N)C	1
ZINC65516156	C[C@@H](COCC(F)(F)F)NC(=O)Nc1cccc(c1)C(=O)C	0
ZINC65519646	C[C@H](C(C)(C)c1ccccc1)NC(=O)CCCc1nc(no1)C(C)C	0
ZINC65519933	Cc1cc(nc(n1)N)N1CCc2c(c(ncn2)N2CCOCC2)C1	0
ZINC65526035	CS(=O)(=O)c1ccc(cc1)c1ccc2c(c1)nc(s2)N	0
ZINC65527447	CCCn1cnnc1C[NH2+]CC(=O)Nc1cnccn1	0
ZINC65528467	Cn1c(nnn1)SCCNC(=O)c1ccccc1N1CCOCC1	0
ZINC65531282	Cc1cccc(n1)NC(=O)CN(C)S(=O)(=O)c1ccccc1F	0
ZINC65533092	CC(C)NC(=O)CN(C)c1c2cnn(c2ncn1)CCC#N	0
ZINC65534570	c1nc2c(c(n1)N1CCOCC1)CN(CC2)CC(=O)NC(=O)N	0
ZINC65536536	CCCCNC(=O)[C@H]1CCCC[C@@H]1C(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC65539661	Cc1cccc(c1)OCCCCC(=O)N1C[C@@H](CC[C@H]1C)C(=O)N	1
ZINC65549019	CCOc1ccc(cc1)c1nc(on1)C[N@H+]1CCCC[C@@H]1C(=O)N	1
ZINC65550381	COCCN(CC(=O)N)CC(=O)N1CCCCC1	0
ZINC65550716	CCOC(=O)[C@@H]1CC[N@H+](CC1)[C@@H](C)c1nnc(o1)c1cccs1	0
ZINC65552440	C[C@@H]1CC[C@@H](CN1C(=O)Cc1cn2ccsc2n1)C(=O)N	0
ZINC65553948	C[C@H]1CN([C@@H](CO1)C)CC(=O)Nc1c(ccs1)C(=O)N	0
ZINC65564550	Cc1cc(nc([nH+]1)C)NCc1cccc(c1)NC(=O)[C@@H]1CCCO1	0
ZINC65565697	CCOCC[NH+]1CCN(CC1)c1ccc(cc1)OC	0
ZINC65567278	CC1(C(=O)N(C(=O)N1)CC(=O)NCCc1cc(ccc1F)Br)C	0
ZINC65575250	Cc1c(cccc1[N+](=O)[O-])C(=O)NCCc1nc(no1)C	0
ZINC65575845	c1c2c(ncnc2N2CCc3c(sc(c3C#N)N)C2)n(n1)CCO	0
ZINC65584169	CCCC[C@@H](C(=O)N(CC)Cc1ccccc1C)NC(=O)N	1
ZINC65585488	c1ccc(cc1)c1c(cn(n1)CC(=O)NC1CCCCCC1)C(=O)N	0
ZINC65587400	COC(=O)C[N@@H+]1CCC[C@@H](C1)c1nnc2n1CCCCC2	0
ZINC65591318	C[C@@H](C(=O)N)N(CCOC)C(=O)c1ccc(nc1)OCC(F)(F)F	0
ZINC65591362	C[C@H]1CCCCN1C(=O)c1ccc2c(c1)[nH]c(=S)n(c2=O)C	0
ZINC65593938	C[C@@H](C(C)C)NC(=O)NCCCS(=O)(=O)c1ccccc1	0
ZINC65594018	C[C@H](c1nc(no1)C1CC1)N1CC[N@@H+](CC1)C[C@H]1CCCO1	0
ZINC65595776	CCCC[C@H](C(=O)Nc1cc(ccc1OC(C)C)C#N)NC(=O)N	1
ZINC65605110	C[C@@H]1CCCCN1C(=O)CN1CCN(CC1)CCC(=O)NC(=O)N	0
ZINC65608718	C[NH+](C)CCCCC(=O)Nc1ccc(c(c1)OC1CCCC1)OC	0
ZINC65609374	c1ccc2c(c1)C[C@H](N2C(=O)c1cc2c(c(c1)Cl)OCO2)C(=O)N	0
ZINC65609377	CCNC(=O)NC(=O)[C@H](C)N(C)CC(=O)Nc1cccc(n1)C	0
ZINC65610307	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@H]1CC[N@@H+](CC1)[C@@H](C)C(=O)NC(=O)N	0
ZINC65610424	CCCc1c(cc(s1)C(=O)N1CC(C1)n1cncn1)CC	0
ZINC65611879	CS(=O)(=O)N[C@@H]1CCCN(C1)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC65614995	Cn1c2ccccc2nc1C[NH2+]C[C@H]1CN(CCO1)C	0
ZINC65625579	C[N@H+]1CCO[C@H](C1)CNc1c2ccccc2nc(n1)c1ccncc1	0
ZINC65626449	Cc1cccn2c1nc(c2)CC(=O)Nc1ccn(n1)c1ccccc1	0
ZINC65641039	CN(CC(F)(F)F)C(=O)C[C@@H](c1cccs1)NC(=O)N	0
ZINC65642848	Cc1ccccc1S(=O)(=O)/N=C(\[O-])/CCCOc1ccc(cc1F)F	0
ZINC65707624	CC1CCN(CC1)C(=O)C(=O)Nc1cccc(c1)COCC1CC1	0
ZINC65709327	C[C@@H](COc1ccccc1C(F)(F)F)NC(=O)CCOC(C)C	0
ZINC65712607	Cc1[nH+]c(cn1CC(=O)Nc1cc(ccc1F)F)[N+](=O)[O-]	0
ZINC65723722	CCn1c(nnc1SCCCCC(=O)N)c1ccncc1	1
ZINC65723797	CCn1c(nnc1SCCCCC(=O)N)Cc1ccccc1	1
ZINC65723925	CCOC(=O)CSCCCCC(=O)N	0
ZINC65734178	c1cc(ccc1CS[C@@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O)N	0
ZINC65743081	CC(C)OS(=O)(=O)CCC[NH3+]	0
ZINC65743244	COCCO[C@@H]1[C@H]([C@@H](O[C@@H]1n1cnc2c1ncnc2N)CO)O	0
ZINC65747687	Cc1cc(=O)oc2c1ccc(c2)O[C@@H]1[C@@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC65759766	CCOc1ccccc1C(=O)NCC(=O)N(C)CCC(F)(F)F	0
ZINC65763465	CCOc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/c1c(ccs1)C(C)C	0
ZINC65833678	Cc1ccc(cc1C)S(=O)(=O)[N-]c1ccc(cc1Cl)OC	0
ZINC65884130	CN(CCC(F)(F)F)C(=O)c1cc(ccc1Br)S(=O)(=O)N	0
ZINC65941567	CCOC(=O)c1cn(nc1C)CN(C)Cc1cc(cs1)Br	0
ZINC65972779	CCCCS(=O)(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC66002912	c1cc(cnc1)S(=O)(=O)/N=C(\[O-])/CSCc1ccc(cc1Cl)Cl	0
ZINC66049052	c1ccc(c(c1)CNC(=O)CCC(=O)N1CCc2c(ccs2)C1)CO	0
ZINC66051620	c1cc(ccc1C[C@H](CNC(=O)C1CCOCC1)C(=O)N)F	0
ZINC66054665	c1cc2cnc3ccc(cc3n2c1)C#N	0
ZINC66056280	CCc1cc(c(c(c1)Br)OCC(=O)NN)Cl	0
ZINC66056403	CCC[C@H](C(=O)NN)Oc1cc(c(c(c1Cl)C)Cl)C	1
ZINC66056410	CCC[C@@H](C(=O)NN)Oc1ccc(cc1Cl)C	1
ZINC66056529	c1ccc(cc1)CCOc1ccc(cc1Br)C(=O)NN	1
ZINC66056543	CCOCCOc1ccc(cc1Br)C(=O)NN	0
ZINC66063648	CCOCCOc1ccc(cc1)NCC(=O)N1CCCCCC1	0
ZINC66068351	CC(C)NC(=O)c1cccc(c1)NC(=O)C[NH2+]CCCOC	0
ZINC66072553	CCOc1cccc(c1)NC(=O)CNc1cccc(c1)NC(=O)C	0
ZINC66088105	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)[N+](=O)[O-])CC(OC)OC)[O-]	0
ZINC66088273	c1cc(cc(c1)Br)[C@@H]1[C@@](O1)(C#N)C(=C(C#N)C#N)N	0
ZINC66088746	C[NH+](C)CCCn1c2c(n[n+]1[O-])C(=O)c1ccccc1C2=O	0
ZINC66089446	Cc1c(nc(c2c1C(=NC2=N)N)Cl)C	0
ZINC66108712	CCCN(CCC)C(=O)c1cccc(c1)NC(=O)C[NH+](C)C	0
ZINC66111189	C=CCOc1ccc(cc1)/C(=N\O)/N	0
ZINC66113346	c1ccc(cc1)CCCOc1ccc(cc1)c1cc(no1)C(=O)NN	1
ZINC66113426	c1ccc(cc1)CCCOc1ccccc1c1cc(no1)C(=O)NN	1
ZINC66113592	CCOCCOc1ccc(cc1)c1cc(no1)C[NH2+]C	0
ZINC66113736	CC[NH2+]Cc1cc(on1)c1ccc(cc1)OC[C@H]1CCCO1	0
ZINC66114193	c1cc(ccc1C[C@@H](C(=O)[O-])[NH3+])OC[C@H]1CCCO1	0
ZINC66114742	CC[C@H](C)Oc1cccc(c1)C[N@@H+]1CC[C@H](CC1)C(=O)NN	0
ZINC66114775	CCCCCOc1c(cccc1OC)C[N@@H+]1CC[C@H](CC1)C(=O)NN	1
ZINC66114872	c1cc(ccc1C[N@H+]1CCC[C@H](C1)C(=O)NN)OC[C@@H]1CCCO1	0
ZINC66115361	CC(C)COc1cccc(c1)C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NN	0
ZINC66115398	CCCOc1ccc(cc1OC)C[N@@H+]1CCNC(=O)[C@H]1CC(=O)NN	1
ZINC66116167	CCCCCCOc1c(cccc1OC)C[NH2+][C@H](C)CC	0
ZINC66116208	CC[C@@H](C)[NH2+]Cc1c2ccccc2ccc1OCCOCC	0
ZINC66116243	COCCC[NH2+]Cc1ccccc1OC[C@H]1CCCO1	0
ZINC66116515	CC[C@@H](CO)[NH2+]Cc1c2ccccc2ccc1OCCC(C)C	0
ZINC66116852	CCCCCCOc1cccc(c1)CN[C@H](CC)c1ccccc1	0
ZINC66134040	CCOc1ccc(cc1)c1cc(nc(n1)N)C(=O)OCC	0
ZINC66134051	CCOC(=O)c1cc(nc(n1)N)c1ccc(cc1)OC(C)C	0
ZINC66134077	CCOC(=O)c1cc(nc(n1)N)c1ccccc1OCCC(C)C	0
ZINC66134109	CC(C)Oc1cccc(c1)c1cc(nc(n1)N)C(=O)[O-]	0
ZINC66134228	CCOC(=O)c1c(nc(nc1COc1cc(cc(c1)C)C)N)C	0
ZINC66134340	CCOC(=O)c1c(nc(nc1c1ccccc1)N)C	0
ZINC66134373	CCOC(=O)c1c(nc(nc1COc1ccc(cc1C)Cl)N)C	0
ZINC66134410	Cc1c(c([nH]n1)CCCOc1ccc(cc1Cl)Cl)C(=O)NN	1
ZINC66134526	CCOC(=O)c1c(nc(nc1COc1ccc(c(c1)C)C)N)C	0
ZINC66134678	Cc1c(c([nH]n1)[C@@H](C)Oc1ccccc1Cl)C(=O)NN	0
ZINC66134730	Cc1c(c(nc(n1)N)COc1ccc(cc1)C(C)(C)C)C(=O)NN	0
ZINC66135046	CCOCCOc1ccccc1c1c(c(n[nH]1)C)C(=O)NN	0
ZINC66135098	CCOCCOc1cccc(c1)c1c(c(nc(n1)N)C)C(=O)NN	0
ZINC66135551	Cc1c(c([nH]n1)[C@@H](C)Oc1ccc(cc1)C(C)(C)C)CO	0
ZINC66135697	Cc1c(c(nc(n1)N)COc1ccccc1OC)C(=O)N	0
ZINC66135935	Cc1c(c(nc(n1)N)[C@@H](C)Oc1ccc(cc1)OC)C(=O)NC	0
ZINC66136097	CCNC(=O)c1c(nc(nc1COc1ccc(cc1C)Cl)N)C	1
ZINC66138465	CCNC(=O)c1cc(nc(n1)N)c1ccc(cc1)OCCOCC	0
ZINC66138482	CCNC(=O)c1cc(nc(n1)N)c1cccc(c1)OC[C@@H]1CCCO1	0
ZINC66139266	CCCOc1ccccc1c1c(c(nc(n1)N)C)C(=O)N(C)C	1
ZINC66139657	CCCOc1ccc(cc1)c1cc(n[nH]1)c1ccc(cc1)N	0
ZINC66140013	COCCOc1ccccc1c1cc(n[nH]1)COc1cccc(c1)N	0
ZINC66140071	CCCOc1ccc(cc1)c1cc(n[nH]1)COc1ccccc1N	0
ZINC66140591	COc1ccc(cc1)OCc1cc(n[nH]1)c1ccc(cc1)N	0
ZINC66140648	Cc1cc(cc(c1OC[C@H]1CCCO1)C)N	0
ZINC66140677	CCCOCCOc1c(cc(cc1N)C)C	0
ZINC66140707	c1c(cc(c(c1N)OC[C@@H]1CCCO1)Cl)Cl	0
ZINC66140779	CCc1ccc(c(c1)N)OC[C@@H]1CCCO1	0
ZINC66140914	CC[C@@H](C)c1ccc(c(c1)N)OCC	0
ZINC66140975	CC[C@H](C)c1ccc(c(c1)N)OC[C@@H]1CCCO1	0
ZINC66141016	Cc1cc(c(c(c1)Br)OCC=C)N	0
ZINC66141039	CCCOCCOc1c(cc(cc1Br)C)N	0
ZINC66141071	CCc1cc(c(c(c1)Br)OCCOCC)N	0
ZINC66141073	CCCOCCOc1c(cc(cc1Br)CC)N	0
ZINC66141107	CCOCCOc1c(cc(cc1Br)c1ccccc1)N	0
ZINC66141206	CCCOCCOc1c(cc(cc1Br)[C@@H](C)CC)N	0
ZINC66141409	COCCOc1ccc(cc1)C(=O)Nc1ccc(cc1OC)N	0
ZINC66141475	Cc1c([nH+]c([nH]1)c1ccc(c(c1)N)Cl)C	0
ZINC66142370	CCc1ccc(cc1)OCC(=O)N[C@@H](CO)[C@@H](c1ccc(cc1)N)O	0
ZINC66142399	COc1ccccc1C(=O)N[C@H](CO)[C@H](c1ccc(cc1)N)O	0
ZINC66143240	CCCOc1ccc2ccccc2c1CN1CCN(CC1)CCC[NH3+]	0
ZINC66146052	C[C@H](C(=O)Nc1ccccc1C(=O)[O-])Oc1ccccc1OC	0
ZINC66147286	CCOCCOc1ccc(cc1)NC[C@H]1CCC[C@H]([NH2+]1)C	0
ZINC66147519	CCC(C)(C)[NH2+]C[C@H]1CCC[C@@H]([NH2+]1)C	0
ZINC66147828	C[C@H](CC[NH3+])NCc1ccccc1	0
ZINC66151882	CCCCOc1cccc(c1)C(=O)N1CCC[C@H](C1)C(=O)NN	1
ZINC66151997	CCOCCOc1cccc(c1)C(=O)N1CCC[C@@H](C1)C(=O)NN	0
ZINC66152010	CC[C@H](C)Oc1cccc(c1)C(=O)N1CCC[C@@H](C1)C(=O)NN	0
ZINC66152384	CC[C@@H](C)Oc1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)C[NH2+]C	0
ZINC66153324	c1cc(c(cc1N)N)NCCCO	0
ZINC66153331	c1cc(ccc1Nc1ccc(cc1N)N)OC[C@H]1CCCO1	0
ZINC66153343	CC(C)CCOc1cccc(c1)Nc1ccc(cc1N)N	0
ZINC66153351	CCOCCOc1ccccc1Nc1ccc(cc1N)N	0
ZINC66153741	CCOCCOc1ccccc1NC(=O)CCc1ccccc1N	0
ZINC66153757	COCCOc1cccc(c1)NC(=O)CCc1ccccc1N	0
ZINC66153853	c1cc(c(cc1OCCC1CCCCC1)N)N	0
ZINC66153881	CCCNC(=O)c1ccccc1NC(=O)Cc1ccc(cc1)N	1
ZINC66163746	COCCOc1ccccc1CNc1cccc(c1Cl)Cl	0
ZINC66165695	CCCOc1ccc(cc1)NCc1ccc(cc1)c1ccccc1	0
ZINC66166528	CC[C@@H](CNc1ccc(cc1)OC[C@H]1CCCO1)Oc1ccccc1	0
ZINC66166592	CC(C)Oc1ccc(cc1)CNc1ccc(cc1)OC[C@H]1CCCO1	0
ZINC66167556	Cc1cc(ccc1Cl)OCCNc1ccc(cc1)OCCOC	0
ZINC66168447	CCCOc1cccc(c1)NC[C@H](C)Oc1ccc(cc1)C(C)C	0
ZINC66170067	CCOCCOc1cccc(c1)NC[C@H](C)Oc1cc(ccc1C)C	0
ZINC66170234	c1cc(ccc1NCC1CCCCC1)OCCC1CCCCC1	0
ZINC66170359	COCCC[NH2+]CCCc1ccccc1Cl	0
ZINC66170463	Cc1ccccc1O[C@H](C)CNc1cccc(c1)OC[C@@H]1CCCO1	0
ZINC66170599	Cc1ccccc1CCNc1cccc(c1)OC[C@H]1CCCO1	0
ZINC66180712	CCCCCOc1ccc(cc1)[C@@H](C)[NH2+]Cc1ccc(cc1)C	0
ZINC66180900	C[C@@H](c1ccc(cc1)OC[C@H]1CCCO1)[NH2+]CC1CCCCC1	0
ZINC66181002	CC[C@H](C)Oc1ccc(cc1OC)C[NH2+]CC1CCCCC1	0
ZINC66181063	c1cc(ccc1C[NH2+]CC1CCCCC1)OC[C@@H]1CCCO1	0
ZINC66182028	CCCC[NH2+]Cc1c2ccccc2ccc1OCCc1ccccc1	0
ZINC66182578	Cc1ccccc1CC[NH2+]Cc1ccccc1OC[C@H]1CCCO1	0
ZINC66182616	Cc1ccccc1CC[NH2+]Cc1ccc(cc1)OC[C@H]1CCCO1	0
ZINC66183492	Cc1ccc(c(c1)NCCNc1ccc(cc1)Oc1ccccc1)C	0
ZINC66183647	CCc1cccc(c1NCCNc1c(cc(cc1C)C)C)C	0
ZINC66183715	CC(C)COc1ccc(cc1)NCCNc1ccc(c(c1)Cl)Cl	0
ZINC66183949	Cc1cccc(c1NCCNc1cccc(c1C)Cl)C	0
ZINC66183979	Cc1c(cccc1Cl)NCCNc1cccc(c1)C(F)(F)F	0
ZINC66184130	c1ccc(cc1)C[NH2+]CCNc1cc(ccc1Cl)Cl	0
ZINC66188292	CC(C)COc1cccc(c1)NCCNc1cccc(c1)OC	0
ZINC66188374	COc1ccc(cc1Cl)NCCN1CCCc2c1cccc2	0
ZINC66188728	Cc1ccc(cc1Cl)NCCNc1ccc(cc1)OCC(C)C	0
ZINC66189478	COc1ccc(cc1Cl)NCCNc1ccccc1F	0
ZINC66214215	CC[C@H](C)NC(=O)c1ccc(cc1)NC(=O)C[NH2+]C[C@H]1CCCO1	0
ZINC66216184	CCCCOc1cccc(c1)NC(=O)CNc1ccccc1OCC	0
ZINC66236603	COCCOCCC[NH2+]Cc1ccc(cc1)N1CCOCC1	0
ZINC66237263	c1ccc(cc1)C(c1ccccc1)OC[C@H](CSc1nnc(s1)N)O	0
ZINC66237403	Cn1c(nnn1)SC[C@@H](COCc1ccc(cc1)Cl)O	0
ZINC66239281	Cc1cc(c(cc1Cl)C(C)C)OC[C@@H](CSc1nnc(s1)C)O	0
ZINC66242468	COc1ccc(cc1)CCNC(=[NH2+])NCCc1cccc(c1)Cl	0
ZINC66244935	c1ccc(cc1)CN/C(=[NH+]\CCC[NH+]1CCOCC1)/N	0
ZINC66245234	CCOCCC/[NH+]=C(/NCCS(=O)(=O)N)\NCc1ccc(cc1)OC	0
ZINC66280508	CCCCn1c(=O)ccc(n1)C(=O)Nc1c(cccc1F)F	0
ZINC66283734	CC[C@@H](C)C(=O)Nc1cccc(c1)COCc1ccc(cc1)OC	0
ZINC66296662	CC(C)c1ccc(cc1)C[S@](=O)Cc1ccc(cc1)C(=O)N	0
ZINC66302198	Cc1ccc(c(c1)C[S@](=O)CC(=O)N[C@@H](C)c1ccc(cc1)Cl)OC	0
ZINC66303118	C/C(=C\C(=O)Nc1ccc(c(c1)Cl)C(=O)N)/c1ccccc1OC	0
ZINC66308980	CCOC(=O)C(CC(F)F)(CC(F)F)C(=O)OCC	0
ZINC66323365	c1ccc(c(c1)CC(=O)N)N1CCOCC1	0
ZINC66324418	CC(C)(C)OC(=O)N1CCN(CC1)c1cc[nH+]c(n1)NN	0
ZINC66326808	c1ccc(cc1)OCC(=O)Oc1cccc(c1)F	0
ZINC66327250	CC(C)(C)c1ccc(cc1)NC(=O)[C@H](CCSC)NC(=O)N	1
ZINC66336362	Cc1cccc(c1)O[C@H](C)C(=O)N(C)C1(CCC1)C#N	0
ZINC66339113	CO[C@@H]1CCN(C1)N	0
ZINC66339877	COC(=O)C1=Cc2ccc(cc2OC1)Br	0
ZINC66349241	C[C@H]1CN(C[C@@H](O1)C)Cn1cc(cn1)Br	0
ZINC66351298	CC(C)(C)OC(=O)N1CCC2(CC1)c1ccccc1CCN2	0
ZINC66351459	Cc1nc(c(s1)C[NH3+])C(F)(F)F	0
ZINC66351755	CCCCCCNC(=O)[C@H](CC(C)C)NC(=O)N	1
ZINC66354266	c1cc2c(cc1Br)[nH]c(=O)c(n2)N	0
ZINC66354442	C1COC[C@@H]([NH2+]1)CN	0
ZINC66354670	Cc1cc(ccc1N)C1CCOCC1	0
ZINC66370843	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)Cn1cnc(n1)C(=O)OC	0
ZINC66371128	CCn1c(nn(c1=S)C[N@H+](C)CCCOC)C1CC1	0
ZINC66374400	CC(C)CC/C(=N/OCC(=O)Nc1cccc(c1)C(=O)NC1CC1)/N	1
ZINC66393659	CCCC[C@H](C(=O)N[C@H](C#N)c1cccc(c1Cl)Cl)NC(=O)N	1
ZINC66395664	Cc1ccc2c(c1)C(=O)N(C2=O)CC(=O)N1CCC(CC1)[NH+](C)C	0
ZINC66399719	Cc1c(sc2c1c(=O)n(c(n2)SC[C@H](CN1CCOCC1)O)C)C	0
ZINC66401822	Cc1c(n(c([nH+]1)SC[C@@H](C[NH+]1CCOCC1)O)C1CCCCC1)C	0
ZINC66402121	Cc1c(cccc1Cl)n1ccnc1SC[C@@H](CN1CCOCC1)O	0
ZINC66403653	C[C@@H]1CN(C[C@@H](O1)C)C(=O)Nc1ccccc1OCCOC	0
ZINC66405936	Cc1ccccc1[C@H](C#N)NC(=O)CCOC(C)C	0
ZINC66408337	CCOC(=O)/C(=C\c1ccc(cc1)SC)/c1nccn1C	0
ZINC66421305	CC1(CN(CCO1)CCn1cccn1)C	0
ZINC66435834	CC(=CC[N@@H+](Cc1ccco1)C[C@H]1CCCO1)C	0
ZINC66468123	COCCN(CCOc1ccc(cc1)F)c1cc(nc(n1)N)Cl	0
ZINC66475217	Cc1[nH+]c2ccccc2n1C[C@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC66476831	Cc1csc(n1)SC[C@@H](CN1C[C@H](O[C@@H](C1)C)C)O	0
ZINC66481492	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](CSc1nnc(n1CC=C)C1CC1)O	0
ZINC66481771	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](CSc1nc(c[nH]1)c1ccc(cc1)F)O	0
ZINC66500619	CCOC(=O)c1c(c([nH]c1C)C(=O)CN1CCNC(=O)[C@@H]1C(C)C)C	0
ZINC66500646	c1ccc(cc1)[C@H](CS(=O)(=O)Cc1coc(n1)c1cccs1)O	0
ZINC66520420	CO[C@H]1CCC[C@@H](C1)OC(=O)CNC(=O)Cc1cccc(c1)F	0
ZINC66562039	C[C@H]1C[N@H+](CCO1)C1CCN(CC1)Cc1[nH]c2cccc(c2n1)F	0
ZINC66563051	C[C@@H]1C[C@H](CN(C1)C(=O)CN1CCCC[C@@H]1C(=O)N)C	0
ZINC66563308	Cc1cccc(c1)OCCNC(=O)CN1CCCC[C@H]1C(=O)N	1
ZINC66640316	CC(C)n1c(nnc1[S-])CNC(=O)COC	0
ZINC66655329	CCOCC(=O)NNC(=O)CCOc1cccc(c1C)C	0
ZINC66667390	CNC(=O)c1ccc(cc1)NC(=O)NCCCc1cccc(c1)Br	0
ZINC66686992	CCCC[N@H+]1CCCC[C@@H]1CNC(=O)NCCCc1cn[nH]c1C	0
ZINC66717284	CCCC[N@H+]1CCCC[C@@H]1CNC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC66721903	CC1(CCCC1)CNC(=O)C(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC66729701	Cc1ncc(n1CCOC(=O)C[C@H](C)C(C)(C)C)[N+](=O)[O-]	0
ZINC66729833	Cn1cc(c(n1)c1ccccc1Cl)C(=O)OCCCOC	0
ZINC66737668	Cc1ccc(cc1F)S(=O)(=O)[N-]c1ccc(cc1)Cn1cc[nH+]c1C	0
ZINC66749056	c1cc(ccc1OCCOc1ccc(c(c1)F)C#N)S(=O)(=O)N	0
ZINC66756205	Cc1ccc(cc1NC(=O)[C@H](C)CSC)[N+](=O)[O-]	0
ZINC66781366	Cc1ccc(cc1NC(=O)c1c[nH]c(=S)n1c1ccccc1)Cl	0
ZINC66808261	CC[C@@H](C(=O)Nc1ccc(cc1)S(=O)(=O)C[C@H]1CCCO1)OC	0
ZINC66857550	CCCC[C@@H](C(=O)Nc1cccc(c1)c1ncc(o1)C)NC(=O)N	1
ZINC66859368	CCN([C@H]1CC[N@@H+](CC1)Cn1c2cc(ccc2oc1=O)C)S(=O)(=O)C	0
ZINC66860645	C[C@H](c1ccco1)NC(=O)CO/N=C(\Cc1cccc(c1)Br)/N	1
ZINC66861698	c1cc(ccc1c1nc(cs1)CNCCC[NH+]1CCOCC1)F	0
ZINC66870392	CCCCS(=O)(=O)N([C@H]1CCS(=O)(=O)C1)C1CC1	0
ZINC66872396	Cc1ccc(cc1)[C@@H](C)OC(=O)[C@H](C)OC	0
ZINC66876350	C[C@H](c1ccc(cc1F)F)OC(=O)[C@@H](C)NC(=O)c1ccccc1	0
ZINC66884540	CC[C@@H](C(=O)N)N1CCN(CC1)CC(=O)N1CCCc2c1cccc2	0
ZINC66887733	Cc1ccc(c(c1)OC[C@@H]1CCCO1)/N=C/c1ccccc1O	0
ZINC66934545	C[C@@H]1CO[C@@H](CN1S(=O)(=O)N1CCOCC1)c1ccccc1	0
ZINC66951580	CCN([C@@H](C)Cc1ccc(cc1)OC)C(=O)Nc1c(cccc1F)F	0
ZINC66963171	CN(CCCOC)C(=O)Nc1ccc(cc1)CC#N	0
ZINC66986420	c1cc(cc(c1)F)[C@H](CNC(=O)N1CCSCC1)N1CCOCC1	0
ZINC66987970	CC[N@H+](C)CCNC(=O)N[C@H](C)c1cc2ccccc2o1	0
ZINC66992513	CN(C)[C@@H](CNC(=O)[C@H](CCSC)NC(=O)N)c1ccccc1	1
ZINC67001091	C[C@H](CSC)/C(=N/S(=O)(=O)c1ccc(cc1)C#N)/[O-]	0
ZINC67001967	C[C@@H](CSC)C(=O)OCCNC(=O)c1ccncc1	0
ZINC67006534	CC(C)n1cnnc1SCc1ccc(s1)Br	0
ZINC67046101	CCCC[C@H](C(=O)Nc1cc(ccc1F)C(F)(F)F)NC(=O)N	1
ZINC67078573	COCc1ccc(cc1)C(=O)NCCc1n[nH]c(=S)n1C1CC1	0
ZINC67089125	c1cc(c(c(c1)F)F)NC(=O)/C=C/c1ccc2c(c1)CCO2	0
ZINC67094916	c1ccc(c(c1)[C@H]1CN(CCO1)Cn1c(ccn1)c1ccncc1)F	0
ZINC67097622	c1ccc(cc1)OC/C(=N/OCc1nc(on1)c1ccccc1Cl)/N	0
ZINC67097925	c1cc(cc(c1)C(F)(F)F)/C(=N\OCc1nc(on1)c1ccoc1)/N	0
ZINC67098221	C[C@]1(C(=O)N(C(=O)N1)Cc1nc(on1)C1CC1)c1c(cccc1F)F	0
ZINC67098315	CCCc1nc(no1)CON=C1CCC2(CC1)OCCO2	0
ZINC67098741	CCc1nc(no1)CO/N=C(\Cc1ccccc1Cl)/N	0
ZINC67099105	CCc1nc(no1)CO/N=C(\c1ccc(c(c1)F)F)/N	0
ZINC67120230	Cc1ccc(cc1F)C[NH2+]Cc1ccc([nH+]c1)N1CCCC1	0
ZINC67122188	C[C@@H]1CC[N@H+](CC1)C[C@@H](C[NH2+]Cc1cc(ccc1O)[N+](=O)[O-])O	0
ZINC67123055	c1cnc(cc1CNCc1cscn1)OCC1CC1	0
ZINC67124670	CCc1ccc(cc1S(=O)(=O)N)[N-]S(=O)(=O)c1cccc(c1)Cl	0
ZINC67126595	c1ccc2c(c1)Cc1c2ccc(c1)NCC(=O)N1CCOCC1	0
ZINC67128273	CC(C)(CC(=O)Nc1ccc(c(c1)S(=O)(=O)N)OC)c1ccccc1	0
ZINC67135018	Cn1cc(cn1)CN(C)C(=O)CCCCCc1cccs1	0
ZINC67153858	C[C@@H]1C[C@@H](CC(C1)(C)C)CC(=O)NCCS(=O)(=O)N	1
ZINC67171888	CCO[C@H](C)C(=O)N1CCCc2c1c(ccc2Cl)F	0
ZINC67172232	CC(C)(C)OC(=O)NCc1ccc(cn1)N	0
ZINC67172597	c1cc(ccc1c1nc(on1)c1ccc(nc1)NN)F	0
ZINC67173034	COC(=O)[C@H]1CC(CN1C(=O)OCc1ccccc1)(F)F	0
ZINC67173646	CCCOc1c2ccccc2cc(n1)C(=[NH2+])N	0
ZINC67173699	c1cc(nc(c1)[N+](=O)[O-])c1nc(sn1)N	0
ZINC67173721	CCCOc1ccnc(c1)c1nc(sn1)N	0
ZINC67182524	Cc1c(c(n(n1)CCO)C)CNCc1ccc(cc1)F	0
ZINC67183076	CC(C)(C[NH2+]Cc1cn(nc1c1ccncc1)C)N(C)C	0
ZINC67184350	Cn1cc(c(n1)c1cccnc1)C[NH2+]Cc1cccc(c1)OC	0
ZINC67184358	Cn1cc(c(n1)c1ccncc1)C[NH2+]CCSCc1ccccc1F	0
ZINC67186238	CCc1nc(cs1)C[NH2+]CCN(C)c1ccccc1	0
ZINC67187916	Cn1cc(c(n1)c1cccnc1)C[NH2+]CCC[N@@H+](C)CCOC	0
ZINC67221418	CNC(=O)COc1ccccc1C[NH2+]CCC(=O)NC1CCCC1	0
ZINC67222934	CCC[N@H+]1CC[C@@H](C1)CNCc1cccc(c1Cl)Cl	0
ZINC67230549	CC1(CO[C@@H](CN1Cc1nnc(o1)c1ccco1)c1ccccc1)C	0
ZINC67239776	CC(C)COCCC(=O)Nc1ccc(cc1)CNC(=O)N	0
ZINC67246984	c1cc(ccc1SCCCC(=O)NCC(=O)N)Br	1
ZINC67247015	c1ccc(cc1)COCCCC(=O)NCC(=O)N	0
ZINC67263545	c1ccc(cc1)SCCCC(=O)Nc1ccc(cc1)CNC(=O)N	1
ZINC67272877	C[C@H]1CC[N@@H+](CC1)[C@@H](C)CNC(=O)CSc1nc2ccccc2o1	0
ZINC67315137	CCCC[C@@H](C(=O)N[C@@H](Cc1ccccc1)C(=O)N(C)C)NC(=O)N	1
ZINC67315443	CCc1ccc(cc1S(=O)(=O)N)NC(=O)[C@@H](C)OCC1CC1	0
ZINC67316988	COCCNC(=O)Cn1cnc2c(c1=O)sc(n2)N1CCCCC1	0
ZINC67338898	COCCNC(=O)CCc1cccc2c1cccc2	0
ZINC67342903	CCC[C@@H](C(=O)N1CCN(CC1)Cc1cccc(c1Cl)Cl)NC(=O)N	1
ZINC67346654	COc1ccc(cc1)[C@H](CNc1ncc(cn1)Br)N1CCOCC1	0
ZINC67347774	CN(CCCc1c(c([nH]n1)N)C#N)c1ncc(cn1)Br	0
ZINC67379642	C[C@@H](c1cccc(c1)S(=O)(=O)N)[N@@H+](C)Cc1ncc(o1)c1cccs1	0
ZINC67386140	C[C@@H](c1ccco1)NC(=O)CO/N=C(\c1ccc(c(c1)F)F)/N	1
ZINC67393738	CCC[N@H+]1CC[C@@H](C1)CNC(=O)C(=O)Nc1ccc(c(c1)Cl)C(=O)N	1
ZINC67398761	CCC[C@@H]1CC[C@@H](CC1)NC(=O)C(=O)Nc1cccc(c1)OC(F)F	0
ZINC67425345	CCC[N@H+]1CC[C@@H](CC1)C/C(=N/O)/N	0
ZINC67437880	c1cc(sc1CSC(=[NH2+])N1CCOCC1)Br	0
ZINC67444224	C[C@H](c1ccc(cc1)S(=O)(=O)N)N(C)CCCC#N	0
ZINC67444263	COc1ccc(cc1)SCCS(=O)(=O)c1ccccc1	0
ZINC67446879	CC(C)(Cn1ccnc1c1ccc(cc1)Oc1ncccn1)OC	0
ZINC67459568	CCCCOCC[N@H+](Cc1ccco1)C[C@@H]1CCCO1	0
ZINC67459724	Cc1c(c(O)n[nH]1)CC(=O)N(C)C[C@@H]1COc2ccccc2O1	0
ZINC67464992	c1cc(c(cc1NC(=O)CNC(=O)c1cc(cc(c1)F)F)C(=O)N)F	0
ZINC67466464	CC(C)[C@H](C(=O)NCCc1c(cccc1Cl)Cl)NC(=O)N	1
ZINC67477375	Cc1ccc(c(c1)OCCCCC(=O)Nc1ccccc1C(=O)N)C	1
ZINC67485323	C[C@@H](C(=O)N)S(=O)(=O)Cc1nc(no1)Cc1cccc(c1)Br	0
ZINC67489919	CC[NH+](CC)CCn1cc[nH+]c1[C@H]1CCOC1	0
ZINC67514069	Cc1ccc(cc1)c1c([nH]c(n1)C[NH2+][C@@H](C)COC)c1ccccn1	0
ZINC67514345	COc1cc(ccc1O[C@]12CCC[N@H+](C1)CC2)C[NH+]1CCCC1	0
ZINC67537700	CCCCCc1ccc(cc1)NC(=O)N[C@H](C)C(=O)N1CCOCC1	0
ZINC67540098	Cc1[nH+]c(cc(n1)NCCc1cccc(c1OC)OC)CN	0
ZINC67540900	c1ccc(cc1)c1c2c(on1)CCN(C2)c1nccc(n1)N	0
ZINC67542222	Cc1ccc(cc1)c1cn[nH]c1[C@H]1CCCN(C1)c1cc(ncn1)N	0
ZINC67542432	c1ccc(cc1)NCCCNC(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC67558013	CCc1cccc(c1)NC(=O)N1C[C@H](O[C@H](C1)c1ccccc1)C	0
ZINC67561679	c1ccc(cc1)CCC[N@@H+]1CC[C@](C1)(C(=O)[O-])N	1
ZINC67561799	Cc1nc(no1)CN(C)Cc1ccc(o1)[C@H]1CCCCO1	0
ZINC67587637	c1cc2c(cco2)cc1c1nccn1CCc1cnc[nH]1	0
ZINC67587848	CCC/C=C/c1cc(nc(n1)N1CCCC1)N	0
ZINC67587848	CCC/C=C/c1cc(nc([nH+]1)N1CCCC1)N	0
ZINC67588846	Cc1ccccc1CN(CCO)C(=O)c1ccc(cc1)S(=O)(=O)N	1
ZINC67605013	C[C@@H](c1cccc([nH+]1)N1Cc2cnc(nc2C1)CC(C)C)O	0
ZINC67605395	CCn1cc(cn1)c1c(c(nc(c1C#N)N)[C@@H]1CCOC(C1)(C)C)C	0
ZINC67613181	CCNc1cc([nH+]c(n1)NCCNC(=O)c1ccccc1Cl)C	0
ZINC67629443	COCc1c2c(n[nH]1)OC(=C([C@@H]2c1c(cccc1F)F)C#N)N	0
ZINC67641096	CN1C[C@H](C[C@H]1C(=O)OC)NC(=O)c1c(c([nH]n1)N)c1ccccc1	0
ZINC67641821	CC(C)Cc1ncc2c(n1)CN(C2)c1cc(nc(n1)N)NCCO	0
ZINC67642345	C[C@@H](c1cccc(c1)c1c2cn[nH]c2nc(n1)N)OC	0
ZINC67654725	C[C@@H](Cc1cccs1)NCc1cn(c2c1cccc2)CCC(=O)N	0
ZINC67657833	CCCCCc1nnc(s1)NC(=O)c1cnc(nc1)c1ccccc1	0
ZINC67661492	CC(C)CCOCC[N@H+]1CCC[C@H](C1)CNC(=O)C	0
ZINC67664947	CC(C)[NH2+]C[C@@H](COc1ccc(cc1)COCCOC)O	0
ZINC67673395	Cc1ccc2c(c1C)[nH]c(n2)CNC[C@@]1(CCSC1)[NH+](C)C	0
ZINC67673516	c1cc(ccc1C[NH2+]CC(=O)N)O[C@]12CCC[N@H+](C1)CC2	1
ZINC67674722	Cc1[nH+]c(cc(n1)N[C@@H](CCSC)CO)CN	0
ZINC67674820	c1ccc(c(c1)c1c2c([nH]n1)CCN(C2)CCC(=O)N)F	0
ZINC67675209	CC(C)c1nccc(n1)CN1CCC[C@H](C1)CNC(=O)C=C(C)C	0
ZINC67675974	c1ccc(cc1)Cc1cn[nH]c1[C@H]1CCCN(C1)c1ccnc(n1)N	0
ZINC67676010	COc1ccc(cc1c1ccc(cc1)C(=O)N)CC[NH3+]	1
ZINC67677096	CCc1c(c2ccccc2o1)CN1CC[N@H+]([C@]2(C1)CC[N@@H+](CC2)C)C	0
ZINC67677637	Cc1[nH+]c(cc(n1)N1CCc2c(sc(n2)N)C1)[C@@H]1CCC[NH2+]C1	0
ZINC67678164	c1cc(ccc1c1c2c(on1)CCN(C2)c1nccc(n1)N)Cl	0
ZINC67688753	Cc1nc(cc(n1)NCC[N@H+]1CC[C@@H](CC1)O)[C@@H]1CCC[NH2+]C1	0
ZINC67688994	c1c(ncnc1N[C@@H]1CC2(CCCCC2)OC1)CN	0
ZINC67689098	C[C@H](COC)[NH2+]Cc1cccc(c1)c1c[nH]nc1	0
ZINC67692308	COc1cccc(c1OC)CNc1cc(ncn1)[C@@H]1CCC[NH2+]C1	0
ZINC67694776	COc1c(cc2ccccc2n1)c1cc(nc(n1)N)NCCO	0
ZINC67695899	Cn1c(cc(n1)C1=CCCN(C1)[C@H]1CCCC=C1)NC(=O)COC	0
ZINC67696720	Cc1[nH+]c(cc(n1)NCCNC(=O)C)CN	1
ZINC67713654	Cc1c2c(nc(n1)CNc1c3c(nc(n1)N)C[NH2+]CC3)CCCC2	0
ZINC67714347	COc1ccccc1n1cc(cn1)C1=CC[N@@H+](CC1)CCOCCO	0
ZINC67724618	Cc1c[nH+]ccc1NCCNC(=O)CNC(=O)N	1
ZINC67726610	c1c(n2c([nH+]1)CCCC2)NC(=O)[C@H](C1CCCCC1)N	0
ZINC67742048	C[C@H](C[N@H+](C)Cc1ccc2c(c1)cc[nH]2)N1CCOCC1	0
ZINC67754666	CN(Cc1ccccc1)c1c(ccc[nH+]1)CNc1cc[nH+]c(n1)N	0
ZINC67756576	Cc1nc(cc(n1)NCCNc1ccccc1)C[NH3+]	0
ZINC67771418	c1ccc(cc1)OC/C(=N/OCC(=O)N1CCc2ccccc2C1)/N	1
ZINC67775807	Cc1ccc(c(c1)OCC(=O)Nc1ccc(cc1C(=O)N)Cl)C	0
ZINC67776646	C[C@@H](C(=O)Nc1ccc(cc1C(=O)N)Cl)S(=O)(=O)c1ccc(cc1)F	0
ZINC67785152	CN(Cc1c2c([nH]n1)CCC2)c1cc(nc(n1)N)NC1CC1	0
ZINC67787223	CCc1[nH]c(c([nH+]1)C)c1nccn1Cc1nc(cc(n1)C(F)(F)F)C	0
ZINC67787515	c1cc(c2cc[nH]c2c1)c1ccc(cc1)[C@H](CN1CCOCC1)O	0
ZINC67789025	c1ccc(cc1)CC[C@]1(CCCN(C1)c1nc(cs1)CO)CO	0
ZINC67789478	Cc1ccc(cc1)OCCS(=O)(=O)N1CCC2(CC1)C(=O)NCC[NH2+]2	0
ZINC67789656	COCC1(CC1)C(=O)N1CC[C@H]([C@@H](C1)O)c1ccc2ccccc2c1	0
ZINC67799243	c1ccc(c(c1)OCCCn1cc(cn1)N)Cl	0
ZINC67799396	Cc1cc(nn1CCCCCCC#N)N	0
ZINC67800674	C[N@H+]1CC[C@@H](CC1)COc1c(cccc1F)[N+](=O)[O-]	0
ZINC67800904	COCCOc1c(cccc1F)N	0
ZINC67804725	CCc1ncc2c(n1)CN(C2)C(=O)c1ccc(s1)[C@@H]1CCCO1	0
ZINC67805089	c1cc(c([nH+]c1)N1CCCCCCC1)CNC(=O)[C@@H]1COC(=O)N1	0
ZINC67805775	CC(C)c1cc(c(c(n1)N)C#N)c1cc2c(cc1OC)OCO2	0
ZINC67806820	CCOc1ccc(cc1NC(=O)[C@H]1CCCN(C1)C(=O)N)C(F)(F)F	1
ZINC67818323	Cc1ccoc1C(=O)NCC1(CC1)Cn1cc[nH+]c1	0
ZINC67820238	COCC[N@@H+]1CC[C@H](CC1)c1c2c(nc(c1C#N)N)CCCCC2	0
ZINC67825464	CCO[C@H]1CCCN(C1)C(=O)c1cc(n(c1C)C(C)C)C	0
ZINC67826778	CCn1c(cc(c1C)C(=O)N1CCO[C@@H](C1)c1ccc(cc1)Br)C	0
ZINC67834295	CN(Cc1cc2ccccc2nc1)C(=O)CCCS(=O)(=O)N	1
ZINC67834436	c1cc(oc1)c1cc(c(c(n1)N)C#N)c1ccc(o1)[C@@H]1CCCCO1	0
ZINC67840450	C[C@@H](C(=O)NCc1ccccc1OC(F)(F)F)NS(=O)(=O)C	0
ZINC67840744	Cc1cccnc1N1CC[NH+](CC1)CC(C)(C)CN1CCOCC1	0
ZINC67841295	c1c(c(nc(n1)N1CCc2nnc(n2CC1)[C@H]1CCCO1)N)C#N	0
ZINC67841739	C[C@@H](c1ccc(cc1)Cl)NCc1cn(c2c1cccc2)CCC(=O)N	0
ZINC67851552	c1cc(cc(c1)O)c1cc(c(c(n1)N)C#N)[C@@H]1CCOC1	0
ZINC67856568	Cc1c[nH+]c(nc1N)N1CC[C@H]([C@@H](C1)O)c1ccc2c(c1)OCO2	0
ZINC67868301	CCc1c[nH+]c(nc1N(C)Cc1cc(n[nH]1)C1CC1)C	0
ZINC67870508	c1ccnc(c1)c1cc(no1)CC1(COC1)N	0
ZINC67870523	COc1ccc(cc1)CC[NH2+][C@@H]1[C@H]([C@@H]([C@H]2CO[C@@H]1O2)N)O	0
ZINC67871958	COc1cc(c(cc1O)Cl)C[N@H+]1CCC[C@H](C1)CC[NH3+]	0
ZINC67878571	Cc1cccc2c1[nH]cc2CC[NH2+][C@H](C)CN1CCOCC1	0
ZINC67879143	C[C@H]1CN(C[C@@H](O1)c1ccccc1)S(=O)(=O)c1c(n(cn1)C)Cl	0
ZINC67879738	CS(=O)(=O)CC[C@@H](C(=O)N)NC(=O)C1=C[C@H]([C@H]([C@@H](C1)O)O)N	0
ZINC67879986	CCc1nnc(o1)SCC(=O)N1CCn2c(c[nH+]c2C1)C(=O)N	0
ZINC67885398	c1cc2cccnc2c(c1)C[N@H+]1CC[C@H](C1)CNC(=O)C(=O)N	0
ZINC67886239	c1ccc2c(c1)c1c([nH]2)CN(CC1)c1cc(nc(n1)N)NCCO	0
ZINC67893605	C[C@@H](C(=O)OCC(C)C)Oc1cccc(c1)C#N	0
ZINC67897620	COCCN1[C@@H]2CN(C[C@@H]2OCC1=O)S(=O)(=O)C	0
ZINC67897667	c1ccc(cc1)CN1C[C@@H]2[C@H](C1)OCC(=O)N2CC(=O)N	0
ZINC67897694	c1ccnc(c1)CN1C[C@@H]2[C@H](C1)OCC(=O)N2CC(=O)N	0
ZINC67897709	CS(=O)(=O)c1ccc(cc1)CN1C[C@@H]2[C@H](C1)OCC(=O)N2CC(=O)N	0
ZINC67898089	c1c(noc1CO)CC1(COC1)[NH2+][C@H]1CC[C@H](CC1)CO	0
ZINC67898616	CC(C)N1CCOC[C@H]1c1[nH]cc([nH+]1)c1ccccc1	0
ZINC67898674	Cc1ccc(cc1)c1c[nH]c([nH+]1)[C@@H]1COCCN1CC1CC1	0
ZINC67908091	CN(CCc1ccccn1)c1c(cccn1)CNC(=O)CNC(=O)N	0
ZINC67908294	CCCc1cc(nc([nH+]1)C)N1CCC2(CC1)C(=O)NCC[NH2+]2	0
ZINC67909918	Cc1[nH+]c(cc(n1)N1CCC(CC1)[C@H](C)COC)C1CC[NH2+]CC1	0
ZINC67920001	CC(C)c1cc(nc(n1)N)C(=O)N(Cc1[nH+]ccn1C)C1CC1	0
ZINC67921080	Cc1c(nc(o1)c1cccc(c1)Cl)C[N@H+]1CCC[C@H](C1)CCC(=O)N	0
ZINC67922004	CCc1c(sc(n1)N)C(=O)N[C@@H](c1nnc2n1CC[NH2+]CC2)C(C)C	0
ZINC67953690	Cc1nc(cs1)C/C(=N\OCC(=O)N[C@@H](C)c1ccco1)/N	1
ZINC67955297	CCCn1c(c(cn1)[C@H]1c2c([nH]cn2)CC[NH2+]1)C	0
ZINC67956369	Cc1ccc(c(c1)n1cnnc1C1CCOCC1)OC	0
ZINC67968030	c1c(nc(s1)N1CCC(CC1)(C[C@H]1CCCCO1)CO)C(=O)N	0
ZINC67973552	Cc1ccsc1c1nc(c(o1)C)COc1cccnc1C(=O)OC	0
ZINC67974392	CC1(CC(CC([NH2+]1)(C)C)NCc1nncn1CCOC)C	0
ZINC67982196	c1cc(oc1)CN(CCN1CCOCC1)C(=O)[C@@H]1C[C@H](CN1)[NH3+]	0
ZINC67982654	CC(C)(C)c1ncc2c(n1)CN(C2)c1cc(nc(n1)N)NCCO	0
ZINC67982726	CCc1cn[nH]c1[C@@H]1CCCN(C1)c1cc(ncn1)COC	0
ZINC67994180	CCCc1nc(no1)CSCc1csc(n1)C(C)C	0
ZINC68038551	CCNC(=O)NCCCOC(=O)c1ccccc1[N+](=O)[O-]	0
ZINC68049450	c1ccc(cc1)COC[C@H](C[N@@H+]1CCC[C@@H](C1)O)O	0
ZINC68053101	Cc1c(c(n(n1)C)Cl)CSc1nnc(o1)Cc1ccccc1OC	0
ZINC68053322	c1ccc2c(c1)c(ccn2)SCCCn1cnc2c1ncnc2N	0
ZINC68056341	CCS(=O)(=O)CCNC(=O)c1cc(ccc1F)C	0
ZINC68138361	CCCC[C@H]1CC[C@@H](CC1)C(=O)N1C[C@H](CC[C@H]1C)C(=O)N	1
ZINC68150352	CCOC(=O)c1c(nn2c1nccc2)C	0
ZINC68177888	CCC[C@@H](C(=O)Nc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)C)NC(=O)N	1
ZINC68190840	CCCCCNC(=O)[C@@H](CC(C)C)NC(=O)N	1
ZINC68203846	CC(C)C(=O)N1CCC[C@@H]1C(=O)N[C@H]1CCN(C1=O)c1ccccc1	0
ZINC68251051	CCNC(=O)N1CCN(CC1)C(=O)[C@@H](C(C)C)SCc1ccccc1	0
ZINC68251240	c1cc(ccc1COC(=O)[C@@H]1CCCN(C1)C(=O)N)[N+](=O)[O-]	0
ZINC68252722	C[C@@H](C(=O)NCCN(C)c1ccccc1)Oc1cccc(c1)C=O	0
ZINC68263157	Cc1ccc(c(c1)C)CNC(=O)[C@H](C)Oc1cccc(c1)C=O	0
ZINC68267790	CCOc1ccc(cc1[C@@]1(c2cc(ccc2NC1=[NH2+])Cl)O)F	0
ZINC68268865	C[C@H](c1ccccn1)N(C)C(=O)c1cc(cc2c1nc[nH]2)F	0
ZINC68270015	COCCN(CCCc1ccccc1)C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC68270023	COCCN(CCCc1ccccc1)C(=O)[C@H]1CCC(=O)N1	0
ZINC68276349	c1ccc(cc1)c1nnn(n1)CCCCCSc1nnc(s1)N	0
ZINC68276578	C[C@H](C(=O)N(C)Cc1ccc(o1)Br)Oc1cccc(c1)C=O	0
ZINC68300912	CCCC[N@@H+]1C[C@H](O[C@@H](C1)c1ccccc1)C	0
ZINC68322392	C[C@@H]1C[C@H](c2ccccc2N1CCCN1CCOC1=O)C(=O)N	0
ZINC68324747	C[NH+](C)CCCNC(=O)c1ccc[n+]([O-])c1	0
ZINC68345238	Cc1cccc(n1)NC(=O)CCNS(=O)(=O)N1C[C@@H](C[C@H](C1)C)C	0
ZINC68348087	CC[C@@H](c1ccc(cc1)C)OC(=O)COc1ccc(cc1)C(=O)N	0
ZINC68366113	Cc1c(c(n(n1)C)C)C[NH2+]C[C@H](CC(C)C)N1CCOCC1	0
ZINC68367174	CC(C)C[C@H](CN[C@H](c1ccccc1)C(=O)N)[NH+]1CCOCC1	0
ZINC68371329	Cc1ccc(cc1)NC(=O)c1nnc(s1)CSc1nnnn1C1CC1	0
ZINC68387624	C[C@@H](c1ccccc1)[NH2+]C(C)(C)CNC(=O)CCCCNC(=O)N	1
ZINC68391442	c1ccnc(c1)CN(CCC#N)C(=O)CCOc1ccc(cc1)C=O	0
ZINC68406306	Cc1c(c(on1)C)CN(C)Cn1c(=S)n(c(n1)C)CC(=O)N(C)C	0
ZINC68415424	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)c1ccc(cc1)CSC	1
ZINC68416217	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CSc1ccccc1C	0
ZINC68440104	CO[C@@H](c1ccccc1)C(=O)NC[C@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC68459302	CC[C@@H](C)N(C)S(=O)(=O)c1c(cccc1Cl)Cl	0
ZINC68500640	c1cc(ccc1C(=O)NCCOc1ccc(cc1)Br)S(=O)(=O)N	1
ZINC68520174	CCCC[C@H](C(=O)N(C)Cc1ccccc1C(F)(F)F)NC(=O)N	1
ZINC68520467	CCCC[C@H](C(=O)NCCC[N@@H+](C)C1CCCCC1)NC(=O)N	1
ZINC68520765	CCCC[C@@H](C(=O)N[C@@H](C)c1ccc(cc1)C)NC(=O)N	1
ZINC68521422	CCCC[C@@H](C(=O)Nc1cccnc1n1cccn1)NC(=O)N	1
ZINC68522192	CCCC[C@@H](C(=O)NC[C@@H](C(C)C)[N@H+]1CC[C@@H](CC1)C)NC(=O)N	1
ZINC68522938	CCCC[C@@H](C(=O)NCC[N@@H+]1CC[C@H](CC1)C)NC(=O)N	1
ZINC68527518	CCCC[C@@H](C(=O)NCCN1CCc2c(ccs2)C1)NC(=O)N	1
ZINC68563243	C[C@@H](CCc1ccc(cc1)CC[C@H](C)Br)Br	0
ZINC68572061	CCOC(=O)Nc1nc(c(s1)C(=O)N)N	0
ZINC68572198	C/C(=N/NC(=O)N)/C(=S)Nc1ccc(cc1)Br	0
ZINC68575350	Cc1c(cnc(n1)N)[C@@H](C)N1CCOCC1	0
ZINC68575630	CC(C)(C)OC(=O)N[C@H]1CCNc2c1cc(cc2)Cl	0
ZINC68576502	c1cc(ccc1[C@@H](COC(F)(F)F)O)Br	0
ZINC68576568	c1ccc(cc1)[C@H](COC(F)(F)F)N	0
ZINC68577285	CC(C)(C)OC(=O)N1CCC2(CC1)C[C@H]2C(=O)NN	0
ZINC68577508	C1C[C@@H]2[C@@H]([C@@H]2OC1)N	0
ZINC68583948	c1ccc(cc1)/N=C(\N)/SCC(=O)c1ccc(cc1)I	0
ZINC68584396	CCc1ccc[n+](c1)Cc1cccc(c1)F	0
ZINC68585833	Cc1cc[n+](c(N)c1)Cc1ccccc1C	0
ZINC68589779	c1ccnc(c1)c1nc(cc(n1)NN)C(F)(F)F	0
ZINC68590806	C1COCC(=C1N)C#N	0
ZINC68590820	C1COC[C@@H]([C@H]1N)C[NH3+]	0
ZINC68590831	C1CS(=O)(=O)C[C@H]([C@@H]1N)C[NH3+]	0
ZINC68591071	CCC[C@H](C)C[C@@H](C[NH3+])c1ccccn1	0
ZINC68591159	c1cc(ccc1C[C@@H](CN)[C@H]1CCCC[NH2+]1)F	0
ZINC68591912	CC(C)(C)OC(=O)NCCNC(=O)NN	0
ZINC68602882	C[C@@H](/C=N/c1ccc(cc1)Cc1ccc(cc1)/N=C\[C@@H]([NH3+])N)[NH3+]	0
ZINC68605317	Cc1cccc2c1n(c1c2CCOC1=O)C	0
ZINC68612609	CN(CCOc1ccc(cc1)F)Cn1c(csc1=O)c1ccccn1	0
ZINC68613863	CC1(CN(CCO1)Cn1ccc(n1)c1ccsc1)C	0
ZINC68640600	CCC(CC)NC(=O)C(=O)Nc1cccc(c1)COCCOC(C)C	0
ZINC68659191	Cn1c2c(cn1)c(=O)[nH]c(n2)NC[C@H](c1cccc(c1)F)[NH+](C)C	0
ZINC68659710	Cc1[nH+]c2ccccc2n1CCCNc1c2c([nH]cn2)ncn1	0
ZINC68673971	CCSc1ccc(cn1)C(=O)NCCCS(=O)(=O)c1ccccc1	0
ZINC68675324	Cc1c(ccc(n1)n1cncn1)N	0
ZINC68704216	CCCCN(CCOC)c1ncc(s1)S(=O)(=O)N	0
ZINC68705059	CCO/C(=C(/C1=C(C(=O)C(=O)c2c1cccc2)Cl)\C(=O)C)/[O-]	0
ZINC68710031	C[C@@H]1CC[C@@H](CC1)NC(=O)[C@@H](C(C)C)NS(=O)(=O)c1ccccc1F	0
ZINC68713803	CC(C)Cn1c(c(c(=O)[nH]c1=O)N(CCOC)C(=O)C1CC1)N	0
ZINC68725620	C[C@@H](CC(=O)OCc1cccc(c1)OCC(=O)N)c1ccc(cc1)F	0
ZINC68740472	CC(C)N(CC(=O)N)C(=O)C1(CC1)c1ccc(cc1)Br	0
ZINC68741163	C[C@@H](CNS(=O)(=O)c1cc(ccc1C(F)(F)F)C(F)(F)F)O	0
ZINC68747159	CC(C)C[C@H](CNC(=O)c1cc(ccc1[N+](=O)[O-])Cl)N1CCOCC1	0
ZINC68754817	c1cc(ccc1c1cc2c(c(n[nH]2)N)c(=O)[nH]1)Cl	0
ZINC68754847	Cn1c2c(c3c(c(=O)n(c(c3c1=O)N)C)C#N)CCc1c2cccc1	0
ZINC68776899	CCCc1nc(cs1)Cn1c(ccn1)c1ccncc1	0
ZINC68777223	COc1ccccc1[C@H](CNC(=O)[C@H]1CCC(=O)N1)[NH+]1CCCC1	0
ZINC68807584	CCCCN(Cc1csc(n1)Nc1ccccc1C)CC(=O)N	1
ZINC68810367	C[C@@H](C(=O)NCC[NH+]1CCOCC1)Oc1ccc(cc1)C#N	0
ZINC68822330	Cc1ccccc1Nc1nc(cs1)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC68825902	COc1ccc(cc1Br)[C@H](c1ccccc1)[NH2+]CCCCC#N	0
ZINC68839812	C[C@H]1CCC[C@@H](C1)OCc1cccc(c1)N[C@@H](C)C(=O)NC(=O)N	0
ZINC68868193	C[C@H](C(=O)NNC(=O)c1ccc(nc1)Cl)OCCC(C)C	0
ZINC68868578	c1cc(cc(c1)Cl)OS(=O)(=O)C[C@H]1CCCCO1	0
ZINC68869640	c1cc(c(cc1Br)Cl)OS(=O)(=O)C[C@H]1CCCCO1	0
ZINC68876389	CC[C@H]1CN(CCO1)S(=O)(=O)Cc1cccc(c1)F	0
ZINC68878513	C[C@H](C(=O)Nc1ccc(c(c1)Cl)N(C)C)OC[C@H]1CCCO1	0
ZINC68890774	C[C@H](C1CCOCC1)O	0
ZINC68898376	c1cc(cc(c1)F)CS(=O)(=O)NC[C@@]1(CCSC1)N1CCOCC1	0
ZINC68898555	C[C@@H]1CCCN(CC1)C(=O)C(=O)Nc1cccc(c1)COC	0
ZINC68903117	CCOC(=O)[C@@H](C)Sc1nnc(n1c1ccc(cc1)Cl)[C@H](C)N(C)C	0
ZINC68905214	Cc1cc(ccc1Cl)OC[C@H](C1CC1)[NH3+]	0
ZINC68909089	CC[C@@H](c1[nH]cc(n1)c1ccccc1)NS(=O)(=O)CCCCC#N	0
ZINC68936555	Cc1ccc(c(c1)C)OCCC(=O)Nc1cccc(c1)CS(=O)(=O)N	1
ZINC68936593	COCc1cccc(c1)C(=O)Nc1cccc(c1)CS(=O)(=O)N	0
ZINC68955692	Cc1c(c(n(n1)C)Cl)CS[C@H](C)C(=O)N1CCCCC1	0
ZINC68959964	C[C@H]1CN(C[C@@H](O1)C)CCCn1cnc2c1ncnc2N	0
ZINC68960825	C[N@H+](CCOC)Cn1c(=S)n(c(n1)c1ccccc1F)C1CC1	0
ZINC68966649	CCCC[C@@H](C(=O)N)[N@H+]1CC[C@@H](CC1)OCc1ccccc1	0
ZINC68976077	Cc1ccc(cc1C)n1ccnc1S(=O)(=O)[C@H](C)C(=O)NCCOC	0
ZINC68979056	COc1cc(ccc1SC)CSCCC(=O)N	1
ZINC69041230	c1ccc2cc(ccc2c1)CNS(=O)(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC69052201	C[C@@H](c1ccc(cc1)Cl)NC(=O)CSC1=NCCS1	0
ZINC69056338	CCOC(=O)COC(=O)COc1ccc2ccccc2c1	0
ZINC69056451	CCOC(=O)COC(=O)[C@H](C)Oc1ccc(cc1C)Cl	0
ZINC69066186	CN1CC[NH+](CC1)CCCCNC(=O)NCCCc1cccc(c1)F	0
ZINC69157217	CCCC(=O)NC[C@@H]1CCCN(C1)C(=O)CCC(=O)NCCC	0
ZINC69164024	CCCC(CCC)S(=O)(=O)[C@H](C)C(=O)NCC1CCCCC1	0
ZINC69173276	c1ccc(cc1)OCCNc1nc2ccccc2c(=O)n1CCCO	0
ZINC69179108	C[C@@H](COC)NC(=O)C[C@@H](c1cccs1)NC(=O)N	0
ZINC69185516	Cn1cccc1C(=O)O[C@H]1CCC[C@H](C1)OC	0
ZINC69187805	C[C@@H](COC)NC(=O)Nc1ccc(cc1)Cn1cccn1	0
ZINC69194089	CCCN([C@H]1CCS(=O)(=O)C1)C(=O)c1ccoc1	0
ZINC69198070	c1ccc2c(c1)c(=O)[nH]c(n2)CCCC(=O)Oc1ccccc1Cl	0
ZINC69198973	CCOC(=O)COC(=O)c1cc(ccc1Br)OC	0
ZINC69221372	COCCCCN(Cc1ccccc1)Cc1ccc(nc1)Cl	0
ZINC69244423	C[C@@H](CC(C)(C)c1ccccc1)NC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC69247328	CN(C)c1ccc(cc1NC(=O)c1ccc(cc1)C(=O)OC)Cl	0
ZINC69294149	c1cc(ccc1CNC(=O)N)C(=O)N1CCCC[C@@H]1C1OCCO1	0
ZINC69302133	c1cc(ccc1CCNc1c2c([nH]cn2)ncn1)OCC(=O)N	1
ZINC69307380	CCOc1ccc2c(c1)CN(CC2)C(=O)[C@@H](CC(C)C)NC(=O)OC	0
ZINC69335883	CCCCCC[C@@H](C)NC(=O)Nc1ccccc1SCCC(=O)N	1
ZINC69339848	CCCN(CC1CC1)C(=O)Nc1ccccc1SCCC(=O)N	1
ZINC69341837	Cc1c(sc(c1C(=O)OC)NC(=O)CCC(C)C)C	0
ZINC69341958	Cc1c(sc(c1C(=O)OC)NC(=O)CCCOc1ccccc1)C	0
ZINC69347310	C[C@H](C[N@H+]1CC[C@@H](CC1)C[NH2+]Cc1cccc(c1)C(=O)N)O	1
ZINC69349246	CCC[C@@H](c1ccccc1)C(=O)N	1
ZINC69349538	CCOc1ccc(cc1)c1csc(n1)Cn1c(cc(nc1=O)C)C	0
ZINC69349911	Cc1cc(n(n1)C[C@@H]1CN(CCO1)CCOc1ccccc1C#N)C	0
ZINC69350367	CC(C)(CN/C(=[NH+]\C)/N)c1ccccc1F	0
ZINC69350392	COc1ccc(cc1)CCNC(=[NH2+])NCCCOC1CCCC1	0
ZINC69350416	CC[NH+](CC)CCOc1ccccc1CN/C(=[NH+]/C1CC1)/N	0
ZINC69351804	c1cc(oc1C(=O)NCCC[N@H+]1CC[C@@H](CC1)C(=O)N)Cl	1
ZINC69351952	COC(=O)Nc1cccc(c1)C(=O)Nc1cccc(c1)n1cccn1	0
ZINC69352165	C[C@H]1CN(CC[N@@H+]1CCC(=O)NC(=O)N)c1ccc(cc1)C(=O)OC	0
ZINC69364482	CN(CCCOC)C(=O)[C@H]1C[C@@H]1c1ccccc1	0
ZINC69371675	Cc1c(c(on1)C)CCC(=O)NCCNC(=O)C(C)C	0
ZINC69374626	CO[C@H](c1ccccc1)C(=O)N1CC[C@H](CC1)[N@H+]1CCC[C@@H]1C(=O)N	0
ZINC69381265	C[C@@H](CCNC(=O)[C@@H](CCSC)NC(=O)N)c1ccccc1	1
ZINC69383693	C[C@H](c1ccc(s1)Cl)NC(=O)CCNC(=O)N	1
ZINC69386557	c1cc(sc1)CCNC(=O)NC[C@H](Cc1ccc(cc1)F)C(=O)N	1
ZINC69391930	c1cnn(c1)C[C@@H]1CN(CCO1)CC1CCCCC1	0
ZINC69391930	c1cnn(c1)C[C@@H]1C[N@@H+](CCO1)CC1CCCCC1	0
ZINC69401906	CCCCN(CCOC)C(=O)NCc1cc[nH+]c(c1)N(C)C	0
ZINC69413993	Cc1cccc(c1)C1(CCCC1)C(=O)N1CCN(CC1)CC(=O)N	0
ZINC69414006	CC(C)CCOCCNC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC69415267	COc1cc(cc(c1)OC)C[NH2+]C[C@@H]1CC[N@H+](CC1)CCO	0
ZINC69415643	c1cnn(c1)C[C@@H]1CN(CCO1)Cc1cc2c(c(c1)Cl)OCCO2	0
ZINC69415734	c1ccc(cc1)COC[C@@H](CN1CCO[C@@H](C1)Cn1cccn1)O	0
ZINC69415961	Cc1ccc(o1)[C@@](CCNC(=O)c1ccnn1C)(C(F)(F)F)O	0
ZINC69417480	C[C@@H](Cn1cncn1)NC(=O)NCC#C	0
ZINC69418967	Cc1ccc(cc1OC)C1(CC1)C(=O)N(C)Cc1ccccn1	0
ZINC69419005	COCc1ccccc1NC(=O)NCC1CCCCC1	0
ZINC69419343	Cc1ccccc1C(=O)Nc1cc(ccc1F)C(=O)NCCC(=O)N	1
ZINC69419961	COC(=O)c1cc(ccc1NCC[NH+]1CCCCC1)S(=O)(=O)N	0
ZINC69421418	CCc1nc(on1)[C@@H](C)N(C)CCOc1cccc(c1)C	0
ZINC69431549	c1ccc2c(c1)nc(s2)CN1CCC[C@@H](C1)CNS(=O)(=O)N	0
ZINC69432792	C[C@H](COCC(C)C)NC(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC69442761	C[C@H](c1ccccc1NS(=O)(=O)C)NC(=O)Cc1cccc(c1)O	0
ZINC69444384	C[NH+](C)CC(=O)N1CCN(CC1)c1c(cc(cn1)C(=O)N)Cl	0
ZINC69451131	CCNc1nnc(s1)SCCOCC	0
ZINC69452935	Cn1cc[nH+]c1CN1CCN(CC1)CCC(=O)N1CCOCC1	0
ZINC69453948	CN(CCOc1ccccc1OC)c1ncc(s1)S(=O)(=O)N	0
ZINC69454105	Cc1c(c(n(n1)C)OC)C[NH2+]Cc1ccnc(c1)n1ccnc1	0
ZINC69459802	Cc1cnn(c1)[C@H](C)[C@H](C)NCc1c(nc(s1)N1CCOCC1)C	0
ZINC69461476	CCCc1ccc(cc1)C(=O)NC[C@@H]1C[N@@H+](CCO1)C	0
ZINC69463896	Cc1cnn(c1)C[C@H]1CN(CCO1)Cc1nc2ccccc2c(n1)N	0
ZINC69475237	CN(C1CCCCCCC1)C(=O)NCCS(=O)(=O)NCC1CCC1	0
ZINC69484321	C[C@@H]1CN(C[C@H](O1)C)C[C@@H]1CC[N@H+](CC1)CCc1ccncc1	0
ZINC69484675	Cc1cccn2c1nc(cc2=O)C[N@H+]1CCC[C@@H]1Cn1cncn1	0
ZINC69484785	Cc1cc(nc(n1)N)N1CCN([C@@H](C1)C)c1ccc2nncn2n1	0
ZINC69487078	COc1ccc(cc1OC)/C=C/C(=O)N1CCCC[C@H]1CNC(=O)N	0
ZINC69489091	c1ccc(c(c1)Oc1ccc(cc1)C(=O)N)S(=O)(=O)C(F)(F)F	0
ZINC69490275	Cc1nnc2n1CCN(C2)Cc1ccc(c(c1)Cl)Cl	0
ZINC69492906	c1ccc2c(c1)CC[N@H+](C2)CCNS(=O)(=O)N	0
ZINC69493947	c1ccc2c(c1)nc(c(n2)NCCc1ccc(cc1)S(=O)(=O)N)N	0
ZINC69508637	c1cc(sc1)c1nc(no1)C[N@H+](C[C@H]1CCOC1)C1CC1	0
ZINC69509497	Cc1ccc(c(c1)CSCc1nc(nc(n1)N(C)C)N)OC	0
ZINC69513906	C[C@H](c1cc(ccc1F)F)NC[C@H]1CN(CCO1)C	0
ZINC69514215	COc1ccc(cc1)N/C(=[NH+]/CCC[NH+]1CCOCC1)/N	0
ZINC69516218	CCCC(=O)N1CCC[C@H]1C(=O)N[C@H]1C[C@@H]1c1ccccc1OC	0
ZINC69528836	C[C@@H](c1nc(no1)C1CC1)[NH2+][C@H](C)[C@@H](C)n1cccn1	0
ZINC69530310	CC(C)C(=O)NC[C@H]1CCCN(C1)C(=O)CCC1CCCCC1	0
ZINC69533103	C[C@@H]([C@@H]1CCCCN1CC(=O)NC(=O)N)NC(=O)OC(C)(C)C	0
ZINC69533427	Cn1cc(cn1)S(=O)(=O)[N-]c1ccccc1SCCC(=O)N	1
ZINC69533954	c1ccc(cc1)SCC(=O)NCCCNC(=O)c1cccc(c1)O	0
ZINC69533989	CC[C@H](C)[C@@H](C(=O)N)NC(=O)c1ccccc1[N+](=O)[O-]	0
ZINC69534245	C[C@@H](c1ccc(cc1)S(=O)(=O)N)N(C)C(=O)[C@H]1CC(=O)N(C1)C	0
ZINC69534620	c1cc(ccc1NC(=O)N1CCCC[C@@H]1CCO)S(=O)(=O)N	1
ZINC69534746	Cc1nc(n(n1)C[C@@H]1CCC[N@H+]1C[C@@H](c1ccccc1)O)C	0
ZINC69535504	CCOC(=O)COC(=O)CSCc1cccc(c1)Cl	0
ZINC69536495	C[C@@H](CCc1ccccc1)[NH2+]C[C@@H]1CN(CCO1)C	0
ZINC69536552	CCN(CC)/C(=[NH+]/CC1(CCCCC1)N1CCOCC1)/N	0
ZINC69537149	c1ccc2c(c1)CCCN2C[C@@H]1CCCCO1	0
ZINC69537437	CN(CCC1CCCCC1)C(=O)Nc1ccccc1OCCC(=O)N	1
ZINC69553701	CCOC(=O)[C@@H]([C@@H]1CCS(=O)(=O)C1)N	0
ZINC69553706	CCOC(=O)[C@H]([C@H]1CCS(=O)(=O)C1)N	0
ZINC69558326	CC(C)(C)OC(=O)NCCC(=O)N(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC69561383	CC/C=C(/C)\C(=O)N1CSC[C@@H]1C(=O)Nc1ccccc1F	0
ZINC69564108	CCC(=O)N1CSC[C@@H]1C(=O)N[C@H](C)c1cccc(c1)NC(=O)C	0
ZINC69566809	COCC[N@H+]1CC[C@@H](C1)CNC(=O)NCc1cc(ccc1F)F	0
ZINC69571889	CCNC(=O)COc1cccc(c1)NC(=O)N(C)[C@H](C)c1ccco1	0
ZINC69581287	CC[N@@H+](C)[C@@H](c1ccccc1)C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC69581432	COCc1cc(n2c(n1)ncn2)NC[C@H]1CCc2ccccc2N1	0
ZINC69582599	Cc1c(nc(o1)c1cccs1)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC69586306	Cc1ccc(cc1C(=O)N1c2ccccc2C[C@H]1C(=O)N)F	0
ZINC69588628	C[C@@H](C(C)C)NC(=O)CNc1ccccc1C(=O)NCCC(=O)N	1
ZINC69588917	Cc1cccc(c1)N(CCC(=O)N)C(=O)c1cccc2c1cccn2	0
ZINC69589239	c1ccc(cc1)C[C@H]1CCCC[C@H]1NC(=O)C1CCN(CC1)C(=O)N	0
ZINC69592402	C1C[C@H](OC1)CN1CC[C@@H](CC1)[NH2+]CCC(=O)[O-]	0
ZINC69594095	CC(C)(C)OC(=O)N1CCC[C@H]1C(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC69595167	CC[C@@H]1CN(CCO1)C(=O)Cn1c(ncn1)c1ccccc1Cl	0
ZINC69599196	C[C@H](CCC1CCCCC1)OC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC69599743	C[C@@H]1CN(CCN1Cc1[nH+]ccn1C)CCCS(=O)(=O)N	0
ZINC69600459	CN([C@@H](c1cccc(c1)F)C(=O)N)C(=O)CCc1ccc(cc1)OC	0
ZINC69603720	Cc1ccc(cc1NC(=O)N[C@H](CC(C)C)c1ccccc1)C(=O)N	0
ZINC69617641	c1ccc(c(c1)C(=O)NCCC(=O)N)NCc1c(cccc1Cl)F	1
ZINC69617680	c1ccc(cc1)[S@](=O)CCNC(=O)COc1cccc(c1)C(=O)N	1
ZINC69620587	c1ccc(c(c1)C[C@H](CNC(=O)Nc1ccccc1F)C(=O)N)Cl	0
ZINC69622755	COCc1cccc(c1)N[C@@H](c1ccc(cc1)Br)C(=O)N	0
ZINC69627714	Cc1cc(on1)CN1CC[NH+](CC1)C[C@H](C(C)(C)C)O	0
ZINC69628790	CC1(CN(CCO1)[C@H](CNS(=O)(=O)N)c1ccc(cc1)Cl)C	0
ZINC69629957	C[C@@H](c1cccc(c1)S(=O)(=O)N)N(C)CCc1ccccc1	0
ZINC69630795	c1cc(oc1)CN(C1CCCC1)C(=O)c1ccc(cc1)CNC(=O)N	0
ZINC69630905	CS(=O)(=O)NC[C@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC69632872	Cc1nc(no1)C[N@@H+]1CCC[C@@H](C1)N[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC69633089	COC(=O)[C@@H](Cc1ccc(cc1)O)CNC(=O)Nc1ccccc1F	0
ZINC69635763	C1CCN([C@H](C1)C(=O)N)C(=O)[C@H]1CCCO1	0
ZINC69642068	C1CCC(CC1)NC(=O)NCCCC(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC69652988	C[C@@H]([C@H](C)n1cccn1)N[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC69655757	c1c(ncnc1N1CCC[C@H]1C(=O)N)N1CCOCC1	0
ZINC69655811	CCc1ccsc1C(=O)N1CCCN(CC1)Cc1nccn1CC	0
ZINC69656045	CC1(CN(CCO1)[C@H](CN/C(=[NH+]\C)/N)c1ccc(cc1)Cl)C	0
ZINC69656111	CCOCCN1CCN(CC1)Cc1cccc(c1)C(=O)N	0
ZINC69656384	CCN(Cc1ccccc1C)[C@@H](C)CS(=O)(=O)CC	0
ZINC69657738	CC(C)[C@](C)(CNC(=O)OC(C)(C)C)[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC69657809	C[C@@H](CCOC)NC(=O)Nc1cccc(c1)Cn1ccnc1C(C)C	0
ZINC69660199	Cc1cc(n(n1)[C@@H](C)CC(=O)N1CC[C@@H](CC1)Nc1ccc[nH+]n1)C	0
ZINC69663208	Cc1ccc(cc1F)c1nc(on1)C[N@H+]1CCCC[C@@H]1CCO	0
ZINC69665616	CCC[N@@H+]1CCCN(CC1)C(=O)c1cnn(c1CC)c1ccccn1	0
ZINC69665679	C[C@H](C(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N)OCC=C	0
ZINC69669324	CC(=O)c1csc(n1)NC(=O)[C@@](C)(c1ccccc1)OC	0
ZINC69669658	Cc1ccc(c(c1)[C@H](C)[NH2+]Cc1cnc(nc1)N1CCOCC1)OC	0
ZINC69670083	COc1ccc(cc1)C(=O)CCCC(=O)N1CCC[C@@H]1C(=O)N	1
ZINC69672778	c1cc(ccc1c1nc(on1)CCN/C(=[NH+]/C[C@H]1CCCO1)/N)Cl	0
ZINC69673337	c1ccc(cc1)NC(=[NH2+])NCCOC[C@H]1CCOC1	0
ZINC69674048	c1cc(cc(c1)F)C[NH2+]Cc1cnc(nc1)N1CCOCC1	0
ZINC69677834	CCCOc1cccc(c1)C[NH2+]C[C@@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC69679539	CC(C)c1c(c(n(n1)C)Cl)C[NH2+]CCC[N@@H+](C)CCOC	0
ZINC69683442	COc1ccccc1C[C@@H]1CCC[N@H+]1CC(=O)NCC=C	0
ZINC69685687	CN(C)c1cc(ccn1)CNC(=O)Nc1ccc(cc1)CCSC	0
ZINC69693348	CC(C)(CNN)S(=O)(=O)C	0
ZINC69693514	CCS(=O)(=O)CCNC(=O)N1C[C@@H](O[C@H](C1)C)C	0
ZINC69698030	Cc1nc(n(n1)C[C@@H]1CCCN(C1)c1c2c(ccs2)ncn1)C	0
ZINC69698169	CC[C@H]1CN(CCN1CCOCC)Cc1nc2ccccc2c(n1)N	0
ZINC69703794	c1ccc(cc1)N(Cc1ccc2c(c1)OCO2)C(=O)[C@H]1COCCO1	0
ZINC69704577	Cc1c(c(n(n1)C)C)CCNC(=O)N[C@H](c1ccccc1)C1CCC1	0
ZINC69707048	CCCC[C@H](C(=O)N)N[C@H](C)[C@@H](C)n1cccn1	1
ZINC69707184	COc1cc(cc(c1)OC)C/[NH+]=C(\N)/NCCC[NH+]1CCOCC1	0
ZINC69708237	COCC1CCN(CC1)c1c(cccn1)C#N	0
ZINC69708748	CC(C)(C)n1cc(cn1)C[NH2+]C[C@@H](C1CCCCC1)[NH+](C)C	0
ZINC69713314	CC[C@@H](c1ccc(cc1)OC)NC(=O)CCNC(=O)c1cccs1	0
ZINC69738153	c1ccc2c(c1)c(nc(n2)CSC[C@@H]1CCCCO1)N	0
ZINC69739377	COc1cccc(c1)SCC(=O)NCc1cn2ccccc2[nH+]1	0
ZINC69744342	c1cc(ccc1CCN1CCN(CC1)CC(=O)N)[N+](=O)[O-]	0
ZINC69746707	Cc1ccccc1COc1cccc(c1)NC(=O)[C@H](C)NC(=O)N	0
ZINC69747316	CCCOCc1ccccc1C[NH2+]Cc1ccc(cc1OC)OC	0
ZINC69747556	Cc1ccc(c(c1)C)C[NH2+]Cc1cccc(c1)CN1CCOCC1	0
ZINC69748786	COc1cc(c(c(c1)OC)C[NH2+]Cc1ccc(cc1)OCC=C)OC	0
ZINC69770266	C[C@@H]1CC[C@@H](C[N@H+]1CC(=O)Nc1ccc(cc1)C(=O)OC)C(=O)N	0
ZINC69770456	CCn1ccnc1CN1CCCN(CC1)C(=O)[C@H](C)Cn1cccn1	0
ZINC69772013	CC[C@H](C)/[NH+]=C(/N)\NC[C@H](c1ccco1)[NH+](C)C	0
ZINC69772852	C[C@@H]1CC[C@@H](CN1Cc1ccccc1[N+](=O)[O-])C(=O)N	0
ZINC69773478	Cc1cc(ccc1F)S(=O)(=O)NCc1ccnc(c1)n1ccnc1	0
ZINC69773880	CCc1nnc2n1C[C@@H](CC2)C[NH2+]Cc1cc2ccccc2o1	0
ZINC69775256	CCC[N@@H+]1CCCN(CC1)S(=O)(=O)c1ccc(c(c1)C(=O)N)C	1
ZINC69776389	CCc1nc(on1)[C@H](C)N1CCN(CC1)CCCS(=O)(=O)N	0
ZINC69776881	CC(C)(C)CC(=O)N1CSC[C@H]1C(=O)NCCCn1cc[nH+]c1	0
ZINC69777839	Cc1ccc(cn1)C/[NH+]=C(\N)/NCCc1ccc(c(c1)OC)OC	0
ZINC69781993	C[NH+](C)[C@@H](C[NH2+]Cc1ccc(cc1)Cl)C1CC1	0
ZINC69785680	CCN(CC)c1ccc(cn1)C[NH2+]Cc1ccccc1F	0
ZINC69785698	CCN(CC)c1ccc(cn1)C[NH2+]Cc1csc2c1cccc2	0
ZINC69803705	Cc1ccccc1CS(=O)(=O)CCOc1ccccc1	0
ZINC69804717	C1C[C@H](CN(C1)CCCC#N)CN1CCOCC1	0
ZINC69808684	Cn1c2ccc(cc2n(c1=O)C)NC(=O)NCCNc1ncccn1	0
ZINC69808877	Cc1cc(nc([nH+]1)c1cccnc1)N1CCCN(CC1)S(=O)(=O)N	0
ZINC69810344	CCOC[C@@H](CN1CCN(CC1)C(=O)c1ccc(c(c1)F)C)O	0
ZINC69814398	C[C@@](COC)(C(=O)N)NC(=O)c1ccc(cc1Cl)Br	0
ZINC69816470	c1cc(oc1)C[N@H+](Cc1cc([O-])n2c(n1)ccn2)C1CCCC1	0
ZINC69817269	CS[C@@H](CNS(=O)(=O)N)c1cccc(c1)Cl	0
ZINC69817622	CCOCC[N@H+]1CCN(C[C@@H]1C)Cc1nnc(n1C)C1CC1	0
ZINC69818435	C[C@H](C(=O)Nc1ccccc1C(C)C)[S@@](=O)Cc1cccc(c1)F	0
ZINC69818439	CC(=O)N1CCC[C@@H]1[C@@H]1CCC[N@H+]1CC[S@@](=O)c1ccccc1	0
ZINC69840488	CC[C@H]1CN(CCN1CCOC)[C@@H](C)C(=O)N1CCCC1	0
ZINC69840513	CC[C@H]1CN(CC[N@@H+]1CCOCC)[C@@H](CC)C(=O)N	0
ZINC69840517	C[C@H]1CN(CCN1CCOC)Cc1cccc(c1)OCC(=O)N	0
ZINC69841593	COc1ccc(c(c1)C(=O)NC1CC1)NC(=O)c1cc([nH]n1)C1CC1	0
ZINC69842205	CC[C@H]1CN(CC[N@@H+]1CCOC)CC(=O)N(C)c1nccs1	0
ZINC69842248	CC[C@@H]1CN(CC[N@H+]1CCOC)CCOc1ccccc1	0
ZINC69842607	c1cc(cc(c1)COC1CCCCC1)CNS(=O)(=O)N	0
ZINC69842852	Cc1cc(nc(n1)N)N1CCN(CC1)C[C@@H](c1ccccc1)O	0
ZINC69843466	CC(=CC(=O)N1CCC[C@H](C1)c1nc(no1)c1cccc(c1)F)C	0
ZINC69843767	C[C@@](COC)(C(=O)N)NC(=O)c1cc(nc2c1cccc2)C1CC1	0
ZINC69844445	C#CCOC(=O)c1ccc(cc1)Oc1ccc(cc1)C(=O)N	0
ZINC69844704	CC[N@@H+](C[C@H]1CCOC1)C[C@@H](c1ccc(cc1)Br)O	0
ZINC69845062	C[C@H](c1cccc(c1)OC)[N@@H+]1CCN(CC1)C[C@H](CCC#N)C#N	0
ZINC69845229	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)Nc1cc(ccc1OC)C(=O)N	0
ZINC69847477	CC[C@H]1CN(CCN1CCOCC)c1cc(nc([nH+]1)N)C	0
ZINC69847477	CC[C@H]1CN(CCN1CCOCC)c1cc([nH+]c(n1)N)C	0
ZINC69847477	CC[C@H]1CN(CC[N@@H+]1CCOCC)c1cc(nc([nH+]1)N)C	0
ZINC69848122	C[N@H+](Cc1nc(no1)CCOC)[C@@H]1CCCN(C1)c1cccnn1	0
ZINC69851147	CC(C)(C)[C@H]1C[C@@H](CCO1)[NH3+]	0
ZINC69857276	C1C[C@H](C[N@H+](C1)CC(=O)NC(=O)N)CN1CCOCC1	0
ZINC69858429	c1ccc(cc1)c1nc(co1)CN1CCC[C@@H](C1)CN1CCOCC1	0
ZINC69868267	C[C@@H]1CCCN(C1)S(=O)(=O)N1CCC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC69868342	Cc1c(c(n(n1)C)Cl)S(=O)(=O)N1CCC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC69870098	c1ccc(cc1)c1ncc(cn1)CNC[C@H]1CN(CCO1)C1CC1	0
ZINC69871744	CCSc1ccc(cc1)[C@H](C)NC(=O)[C@H]1CCC(=O)N1	0
ZINC69872484	Cc1ccc(cc1F)c1nc(on1)C[NH2+]CCn1cc(cn1)C	0
ZINC69872520	CCCCc1nc(cs1)CN1CCC[C@H](C1)CNS(=O)(=O)N	0
ZINC69873418	CCc1nc(no1)C[N@H+]1CCC[C@@H]1c1cnn(c1)C	0
ZINC69874918	CCOC(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)NCCC1=CCCCC1	0
ZINC69877344	CCC(=O)N1CCC[C@H]1[C@H]1CCC[N@H+]1C[C@@H]1CCCCO1	0
ZINC69879272	COC(=O)Nc1ccccc1C(=O)NCc1ccsc1	0
ZINC69897068	c1cc(ccc1NCCCC(=O)N1CCC[C@H]1C(=O)N)[N+](=O)[O-]	1
ZINC69914221	COCCOc1ccc(cn1)NC(=O)NCCc1ccc(cc1F)F	0
ZINC69915365	C[C@H](CS(=O)(=O)C)N(C)C(=O)Nc1ncc(s1)c1ccccc1	0
ZINC69917689	C[C@H](C(=O)NC[C@@H]1CCCO1)N1CCc2cncnc2C1	0
ZINC69921060	CCOCC[NH+]1CCN(CC1)CCc1c(cccc1Cl)F	0
ZINC69921783	c1ccc(c(c1)[C@H](C[NH2+]C[C@H]1CN(CCO1)C1CC1)O)F	0
ZINC69922646	C[C@H]1CN(C[C@@H](O1)C)CC/[NH+]=C(\N)/NCC1CCC1	0
ZINC69922646	C[C@H]1C[N@@H+](C[C@@H](O1)C)CC/[NH+]=C(/N)\NCC1CCC1	0
ZINC69927704	c1cc(cc(c1)Br)[C@H](C(=O)N)NC(=O)[C@@H]1CCOC1	0
ZINC69936949	CC[N@H+](CCNC(=O)N1CCC[C@H](C1)C[NH+]1CCOCC1)C1CC1	0
ZINC69946616	Cc1cnn(c1)C[C@@H]1CCC[N@H+]1C[C@@H](COCc1cccs1)O	0
ZINC69951170	COCC[N@@H+]1CCN(CC1)C[C@@H](c1ccc(cc1)OC(F)(F)F)O	0
ZINC69967167	c1ncn(n1)C[C@@H]1CN(CCO1)Cc1nc(no1)C1CC1	0
ZINC69972435	C[NH+](C)C[C@H]1CN(CCO1)CC(=O)N(C)Cc1ccsc1	0
ZINC69973070	c1ccc(c(c1)NC(=O)Nc1cnn(c1)CC[NH+]1CCOCC1)Cl	0
ZINC69978451	CCOC(=O)c1cnn(c1N)CC(=O)N(C)[C@H]1CCc2c1cccc2	0
ZINC69979159	CC[C@@H](C)/[NH+]=C(/N)\NCc1ccc(cc1)NC(=O)OC	0
ZINC69983091	CC[N@H+]1CCC[C@@H]1CN/C(=[NH+]/CCCCn1c(cccc1=O)C)/N	0
ZINC70008431	Cc1cccc(c1)OCCC[N@@H+]1CCN([C@@H](C1)C)CCOC	0
ZINC70008822	Cc1cc(no1)CO/N=C(\c1ccc(cc1)F)/N	0
ZINC70009866	CCOc1cc(ccn1)CN/C(=N/c1cccc(c1)C)/N	0
ZINC70014892	CC[C@H](CN1CCN(CC1)C(=O)c1csc(n1)COC)O	0
ZINC70018381	c1c(nc(s1)C1CCCC1)CN1CCO[C@@H](C1)Cn1cncn1	0
ZINC70018405	Cc1cnn(c1)CC[NH2+]C[C@@H](c1ccc(cc1F)F)O	0
ZINC70020271	Cc1ccc(cc1Cl)C(=O)N(CCOC)[C@@H](C)C(=O)N	0
ZINC70034407	COCCOC(=O)[C@@H]1CCCN1C(=O)c1ccco1	0
ZINC70038306	CCc1ccc(cc1)C[N@@H+](CCS(=O)(=O)N)C1CC1	0
ZINC70038565	C[C@@H]1CCCC[C@H]1OCCN1CCO[C@@H](C1)Cn1cncn1	0
ZINC70039955	C[C@H](CN1CC[N@@H+](CC1)CCOc1cccc(c1)C#N)O	0
ZINC70040253	Cc1cccc(c1)OCCCCC(=O)Nc1ccn(n1)CCC(=O)N	1
ZINC70040734	Cc1cnn(c1)C[C@@H]1CCC[N@H+]1Cc1nnc(o1)c1ccccc1	0
ZINC70043910	CCOc1ccc(cc1Cl)NC(=O)N(C)[C@@H](C)CS(=O)(=O)C	0
ZINC70045456	C[C@@H]1C[NH2+]CC[C@@H]1N1CCOCC1	0
ZINC70059885	CCOCCNC(=O)N(CC=C)CC1CCCCC1	0
ZINC70159246	Cc1ccc(cc1F)C[NH2+]CCC(C)C	0
ZINC70163032	Cn1c2ccccc2nc1CNC[C@@H]1CCCO1	0
ZINC70167132	CCOc1ccc(cc1OC)C[NH2+]CCOCC(F)(F)F	0
ZINC70185364	CCn1c(c(c(=O)[nH]c1=O)N[C@@H](C)CCC(C)C)N	0
ZINC70193947	C[N@@H+](Cc1ccncc1)C[C@@H](COCc1ccccc1)O	0
ZINC70197553	CC(C)OC[C@@H](C[N@@H+](Cc1ccsc1)C1CC1)O	0
ZINC70236700	CN(CCOc1ccc(cc1)Br)C(=O)c1ccco1	0
ZINC70237633	CCOC(=O)Nc1cc(ccc1OC)C(C)(C)C	0
ZINC70437262	c1ccc(cc1)CN(CCO)C(=O)[C@H]1CCCS1	0
ZINC70452023	Cc1ccc(cc1)c1nc(cc(n1)N1CCC(=O)CC1)C	0
ZINC70452620	CCc1cc(nc(n1)c1cccnc1)n1ccc(n1)C(=O)[O-]	0
ZINC70453229	C[C@@](c1cccs1)(C(=O)[O-])[NH+]1CCOCC1	0
ZINC70453318	CCOc1ccc(cc1)/C=C/[C@H](C)[NH2+]C	0
ZINC70461199	CCOc1ccc(c(c1)[N+](=O)[O-])c1ccc(o1)/C=C/C(=O)N	1
ZINC70462245	Cc1ccc(c(c1)[N+](=O)[O-])Sc1nncn1N	0
ZINC70462270	Cc1cc(ccc1Sc1nncn1N)N	0
ZINC70462438	CCCOC(=O)c1cc(ccc1Sc1nc(n[nH]1)CC)N	0
ZINC70462448	CCCOC(=O)c1cc(ccc1Sc1ncn[nH]1)N	0
ZINC70462465	CCCOC(=O)c1cc(ccc1Sc1nnc(n1N)CC)N	0
ZINC70462470	CCCCOC(=O)c1cc(ccc1Sc1nnc(n1N)CC)N	0
ZINC70462490	CCc1nnc(n1N)Sc1c(cc(cc1Cl)C(=O)OCC)[N+](=O)[O-]	0
ZINC70462521	Cc1nc([nH]n1)Sc1c(cc(cc1Cl)C(=O)N)N	0
ZINC70462570	CCc1nc([nH]n1)Sc1ccc(cc1C(=O)Cl)[N+](=O)[O-]	0
ZINC70544196	C1C[C@](COC1)(C(=O)N)[NH3+]	0
ZINC70598634	COc1ccc(cc1)C(=O)c1cc(cs1)Br	0
ZINC70636417	c1ccc(cc1)[C@](CNC(=O)c1ccc(c(c1)Cl)Cl)(C(F)(F)F)O	0
ZINC70637773	Cc1cc[nH]/c(=N\S(=O)(=O)CCOc2ccccc2)/c1	0
ZINC70651549	C#CCC[C@H](CO)[NH3+]	0
ZINC70655795	CCOC(=O)[C@@H]1CCCN(C1)c1nc2c(c(n1)N1CCCC1)n[n-]n2	0
ZINC70662770	COCCCN1CCCC[C@H]1/C(=N/O)/N	0
ZINC70668553	COc1cc(ccc1OCC(=O)OC[C@H]1CCCCO1)CC=C	0
ZINC70682538	C[C@H]1CCC[C@H]([C@@H]1C)NC(=O)C(=O)Nc1cccc(c1)OCCOC	0
ZINC70693601	c1cc(c(cc1Cl)NC(=O)CN1CCO[C@H]2[C@@H]1CCCC2)Cl	0
ZINC70697686	CCOCC[n+]1c2ccc(cc2sc1N)Br	0
ZINC70699560	CCCCn1c(c(c(n1)C)/C=C/C(=O)N[C@@H]([C@@H](C)CC)C(=O)N)Cl	1
ZINC70699566	CCCCn1c(c(c(n1)C)/C=C/C(=O)N[C@H]([C@H](C)CC)C(=O)N)Cl	1
ZINC70700394	CC[C@H](C)[C@H](C(=O)N)NC(=O)/C=C/c1ccc(cc1)OCC#N	1
ZINC70700629	CC[C@H](C)[C@@H](C(=O)N)NC(=O)c1ccccc1Br	0
ZINC70702578	c1cc(cc(c1)Cl)CSCC(=O)N1CCCC[C@H]1C(=O)N	1
ZINC70703869	CCOCCCNc1nc(cs1)c1ccc(c(c1)C(=O)N)O	0
ZINC70719763	c1ccc2cc(c(cc2c1)C(=O)NCC(=O)N)NC(=O)C1CC1	0
ZINC70750924	Cc1cc(c(c(c1)C)OC(=O)CNC1=NS(=O)(=O)c2c1cccc2)C	0
ZINC70754084	C[C@@H](C(=O)NCC=C)N[C@@H](c1ccccc1)c1ccco1	0
ZINC70758301	Cc1cc(no1)NC(=O)CN(C)Cc1ccc(cc1)N1CCOCC1	0
ZINC70778753	CCNC(=O)c1ccc(cc1)CNC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70780208	C[C@@](CNS(=O)(=O)c1cccc2c1cccc2)(COC)O	0
ZINC70780370	Cc1c(c(c(c(c1C)C)S(=O)(=O)NC[C@@](C)(COC)O)C)C	0
ZINC70784600	Cc1ccc(cc1)OCC[N@H+](C)Cc1cn2c(cc(nc2n1)C)C	0
ZINC70790906	Cc1cc(=O)n2c(csc2n1)CCNC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC70810653	Cc1cc(no1)C(=O)N1CC(C1)C(=O)NCCOC	0
ZINC70816918	CC(C)c1csc(n1)NC(=O)C[C@@H]1c2ccccc2C(=O)O1	0
ZINC70847362	Cc1ccc(cc1NC(=O)[C@@H](C)O/N=C(\c1cccs1)/N)Cl	0
ZINC70848940	c1cc(sc1)CCNC(=O)c1coc(n1)NC(=O)c1cccs1	0
ZINC70849597	c1ccc(cc1)c1cc(=O)n(cn1)CCNC(=O)c1ccc(cc1)F	0
ZINC70855353	c1ccc(c(c1)C(F)(F)F)OCCNC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70868089	c1ccc(cc1)OCCC(=O)Nc1ccc(cc1OCC(F)(F)F)F	0
ZINC70876967	Cc1ccc/c(=N/S(=O)(=O)CCOc2ccccc2)/[nH]1	0
ZINC70898454	c1ccc(cc1)OCCC(=O)N(Cc1cccs1)C[C@@H]1CCCO1	0
ZINC70911094	Cc1ccc(cc1OC)C(=O)NC[C@H](C)Oc1ccccc1	0
ZINC70913644	CCOC(=O)[C@H](CCC(F)(F)F)N	0
ZINC70920228	CCOC[C@H]1CCCN(C1)C(=O)C1(CCCC1)c1cccc(c1)OC	0
ZINC70921931	CCOC[C@@H]1CCCN(C1)C(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC70926822	CCOC[C@@H]1CCCN(C1)C(=O)c1cc(cc(c1C)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC70947695	Cc1cc(nc(n1)[C@H](C)[NH3+])C(F)(F)F	0
ZINC70948695	CC[C@@](C)(c1[nH]c(=O)cc(n1)COC)N	0
ZINC70948770	CCc1c(nc([nH]c1=O)[C@](C)(CC)N)C	0
ZINC70977930	c1csc2n1cc(n2)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC70979536	Cc1ccc(c(c1)SCC(=O)N1Cc2ccccc2C[C@H]1C(=O)N)C	0
ZINC71015336	CCC[N@H+](CCCC#N)[C@H]1CCS(=O)(=O)C1	0
ZINC71041128	CC(C)C[C@@H]1COCCN1C(=O)C[C@H](c1ccccc1)NC(=O)C	0
ZINC71045765	Cc1ccc(o1)c1nc(c(s1)C(=O)N1CCOC[C@H]1CC(C)C)C	0
ZINC71053670	CCOc1ccc(cc1)[C@@H]1CCCN1C(=O)c1cccnc1Cl	0
ZINC71088924	CC[C@H](C)[C@@H](C(=O)N)NC(=O)C(=O)c1c(nn(c1C)C)C	0
ZINC71117527	Cc1cc(c(s1)C(=O)NC[C@H](C1CC1)[NH+](C)C)OC	0
ZINC71185035	COC(=O)CNC(=O)c1c(n(nn1)c1ccccc1F)C(F)(F)F	0
ZINC71185338	c1cc(c(c(c1)F)C1(CCCC1)CNC(=O)[C@@H]1CCC(=O)NC1)F	0
ZINC71186556	CC(C)(C)OC(=O)[C@H]1CCN([C@H]1N)C(=O)OCc1ccccc1	0
ZINC71186601	c1ccc2c(c1)c1ccccc1C2COC(=O)[C@@H]([C@@H]1CCC[NH2+]1)N	0
ZINC71186605	c1ccc2c(c1)c1ccccc1C2COC(=O)[C@@H]1CCN(C1)N	0
ZINC71186684	CCOc1cccc(n1)C(=[NH2+])N	0
ZINC71196063	Cc1cccc2c1cnn2CCCNS(=O)(=O)c1cccs1	0
ZINC71250611	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)N)N	0
ZINC71250617	c1cn(c(=O)[nH]c1=O)[C@@H]1[C@@]([C@H]([C@@H](O1)CO)O)(N)O	0
ZINC71256908	c1ccc(cc1)c1cccc2c1cccc2Br	0
ZINC71257050	CCOC(=O)c1cc(n(n1)C(=C)/C=C(\C)/Cl)N	0
ZINC71260921	c1ccc(cc1)c1cc(c(c(c1[N+](=O)[O-])N)C#N)C1CC1	0
ZINC71279125	Cc1cc(nc2c1c1c(s2)c(ncn1)NCC(C)C)N1CCOCC1	0
ZINC71280016	Cc1cc2c3c(c(ncn3)NCCOC)oc2nc1C	0
ZINC71283913	Cc1cc(nc(c1C#N)NCCO)N1CCOCC1	0
ZINC71286206	CN1CC[NH+](CC1)CCCCCC(=O)[O-]	0
ZINC71287558	CC1([C@H]([C@@H]1C(=O)[O-])C(=O)Nc1cc(ccc1Cl)C(=O)N)C	0
ZINC71315179	CC(C)c1ccc(cc1)CN1CCC[C@@](C1=O)(C[NH2+]CCC(=O)N)O	1
ZINC71373316	C[S@@](=O)C[C@H](c1ccccc1)N	0
ZINC71375763	C1CCC2(CC1)[C@@H](C(=NC(=[NH+]2)N1CCCC1)N)C#N	0
ZINC71376169	COCc1nc2ncc3c(n2n1)ccn(c3=O)c1cccc(c1Cl)Cl	0
ZINC71376457	Cc1ccc(c(c1)C)n1ccc2c(c1=O)cnc1n2nc(n1)COC	0
ZINC71388800	CC(C)c1cc(on1)Cn1ccnc1c1ccc(o1)[C@@H]1CCCCO1	0
ZINC71405168	CCOC(=O)c1c(ncn1c1cccc(c1)F)N	0
ZINC71405910	CCOC(=O)CSc1nc(c(c(=O)n1N)Br)C	0
ZINC71415556	CCOc1ccccc1c1[nH+]ccn1Cc1ccc(cc1)S(=O)(=O)N	0
ZINC71416173	c1ccc(c(c1)CN1CCO[C@H](C1)c1ccc(c(c1)Cl)Cl)OCCO	0
ZINC71416290	Cc1c([nH]c2c1cc(cc2)CNC(=O)c1cnc(nc1C)C(C)C)C	0
ZINC71416336	CCOc1ccc(cn1)c1c2c(nc(c1C#N)N)CCOC2	0
ZINC71416339	CC(C)Oc1cc(nc(n1)N)N1CCO[C@H](C1)c1ccc(cc1)Cl	0
ZINC71416863	CCC[C@H](C)C(=O)N[C@H](CC(=O)OC)c1ccc(cc1)Cl	0
ZINC71422283	CCCn1ccnc1C[N@@H+]1CCc2c(nc[nH]2)[C@H]1c1c[nH]cn1	0
ZINC71478541	C[C@H]1COC[C@@H](N1N)C	0
ZINC71490214	CC1(COC(=N1)c1cccc(c1)N)C	0
ZINC71494155	c1cc(c(cc1N)[C@H]1CCC[NH2+]1)Cl	0
ZINC71498707	Cn1cc(cn1)Cn1ccnc1c1ccc(c(c1)C[NH+](C)C)O	0
ZINC71561568	CCCCOc1ccc(cc1)[C@H](C(F)(F)F)N	0
ZINC71572951	CCOC(=O)C1(CC[NH2+]CC1)c1ccccc1F	0
ZINC71575273	CC(C)(C)c1cc(c(c(n1)N)C#N)c1cccc(c1)OCCO	0
ZINC71609193	CO[C@H](CN)Oc1ccccc1	0
ZINC71610372	CC(C)(C)OC(=O)[C@@H]([C@@H](CCc1ccccc1)N)C(=O)[O-]	0
ZINC71610648	C1C[C@@H]([C@@H](C1)F)[NH3+]	0
ZINC71613218	Cc1cccc(c1)C[C@@H]([C@@H](C(=O)[O-])C(=O)OC(C)(C)C)N	0
ZINC71624281	C[C@@H](CC[NH2+]N)C(=O)OCc1ccccc1	0
ZINC71624584	COC(=O)/C=C\c1cc(cnc1N)Br	0
ZINC71625204	C[C@@H](n1c2c(cn1)nc([O-])cn2)O	0
ZINC71654946	c1cc(ccc1OCC1(COC1)N)F	0
ZINC71661566	c1cc(c(cc1[C@@H]1CN(CCO1)CCCn1cnnn1)Cl)Cl	0
ZINC71662721	CCn1cc(c2c1cccc2)c1cc(c(c(n1)N)C#N)[C@H]1CCOC1	0
ZINC71721371	Cc1c(c(c(nc1c1cnn(c1)C)N)C#N)c1ccc(cc1)N(C)C	0
ZINC71736182	CCc1[nH]c(c(n1)C)c1cc(nc(c1C#N)N)c1c([nH]nc1C)C	0
ZINC71746565	c1ccnc(c1)[C@H]1CN(C1)Cc1nc(on1)[C@H]1CCCO1	0
ZINC71746780	COC(=O)c1cccc(c1)c1c(c(nc2c1[C@H]1CC[C@@H](C2)N1)N)C#N	0
ZINC71746965	CCc1cc([nH]n1)c1c2c(nc(c1C#N)N)CCOC2	0
ZINC71747036	c1c(nc(s1)N1C[C@@H]2[C@H]3CC[C@@H]([C@@H]2C1)O3)CO	0
ZINC71747311	Cc1cc(ccc1NC(=O)CNC(=O)[C@@H](CC(C)C)[NH3+])F	0
ZINC71747443	CC(C)c1nc(on1)CN1CCO[C@H](C1)Cc1cccc(c1)OC	0
ZINC71748372	COC(=O)C[C@@H]1C(=O)NCCN1S(=O)(=O)NCc1ccccc1	0
ZINC71748417	COCc1cn(nn1)C[C@@H]1CCCN(C1)c1c2cn[nH]c2nc(n1)N	0
ZINC71748460	CC(C)(C#Cc1ccc(s1)c1c2c(nc(c1C#N)N)CCOC2)O	0
ZINC71748990	CC(C)C[C@H](C(=O)NCc1nc(on1)c1ccco1)N	0
ZINC71749881	COc1ccccc1C(=O)[C@H]1CCCN(C1)c1c(cccn1)C(=O)N	0
ZINC71750424	COc1ccc(cc1Cn1cccn1)C[N@@H+]1CC[C@@]2(CCCO2)CC1	0
ZINC71750973	c1cc(c(cc1F)C(F)(F)F)c1cc(c(c(n1)N)C#N)[C@H]1CCOC1	0
ZINC71751606	c1cc2c(cc1Cc1nn3c(nnc3s1)[C@@H]1CCCO1)OCO2	0
ZINC71751826	Cc1cnc(nc1N)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC71752191	c1cc(ccc1[C@@H]1CN(CCO1)CCCCO)Cl	0
ZINC71752846	c1cnc(nc1N)N1CCO[C@H](C1)C(F)(F)F	0
ZINC71753561	c1c[nH]cc1c1cc(c(c(n1)N)C#N)c1c(nc2n1ccs2)Cl	0
ZINC71754682	CSc1ccc(cc1)c1nccn1C[C@H]1CCCOC1	0
ZINC71755054	Cc1c(c(c(nc1c1ccccn1)N)C#N)c1ccc(s1)C#CCO	0
ZINC71755218	c1cc2c(c(c1)c1c(cccn1)C(=O)N)CC[NH2+]C2	0
ZINC71759395	c1cc2c(cc1O)CCc1c2nc(c(c1[C@@H]1CCOC1)C#N)N	0
ZINC71759564	CCCCc1[nH]cc([nH+]1)c1cc(nc(c1C#N)N)c1c(nc(s1)N)C	0
ZINC71760128	c1cn(c(n1)c1cc(cs1)C[NH+]1CCCC1)Cc1csc(n1)N	0
ZINC71760309	Cc1ccc2c(c1)cc(c(=O)[nH]2)CN1CCO[C@H](C1)C(F)(F)F	0
ZINC71760355	C[C@@H]1c2c(c(c(c(n2)N)C#N)c2ccccc2c2ccco2)CO1	0
ZINC71762360	c1ccc(cc1)OCCn1ccnc1c1c[nH]cn1	0
ZINC71762686	c1cc2ccc(nc2c(c1)Cl)N1CCO[C@H](C1)C(F)(F)F	0
ZINC71763855	CC(C)[C@H]1CN(CCC[N@@H+]1CC1CC1)Cc1cncn1C(C)C	0
ZINC71763921	c1cc2c(cc1Cl)[nH]c(n2)c1cc(c(c(n1)N)C#N)[C@@H]1CCOC1	0
ZINC71763922	c1cc2c(cc1Cl)[nH]c(n2)c1cc(c(c(n1)N)C#N)[C@H]1CCOC1	0
ZINC71764382	c1cc(cc(c1)F)CC[C@H]1CCCN(C1)C(=O)CCCS(=O)(=O)N	1
ZINC71764570	CC(C)C[N@H+]1CCN(C[C@@H]1CCO)c1c2c(nc(n1)N)C[NH2+]CC2	0
ZINC71764910	CC(C)[C@@H]1CN(CCC(=O)N1CC1CC1)Cc1c[nH+]cn1CCOC	0
ZINC71765283	COc1c(cc2c(n1)CN(C2=O)C1CCCC1)CNC(=O)CSC	0
ZINC71765393	c1c[nH+]c(nc1N1C[C@H]2[C@@H](C1)OC(=O)N2CCCN1CCOCC1)N	0
ZINC71765781	CO/N=C(/c1ccccc1S(=O)(=O)N)\Cl	0
ZINC71766767	CCCCOC[N@H+]1[C@@H](C[C@@H](CC1(C)C)C)C	0
ZINC71766824	C1=[NH+][C@H](C(=[NH2+])N1[C@H]1[C@H]([C@@H]2[C@@H](O1)CO[P@@](=O)(O2)[O-])O)C(=O)N	0
ZINC71766995	C(NC(=O)[C@@H](C(Cl)(Cl)Cl)[O-])NC(=O)[C@@H](C(Cl)(Cl)Cl)[O-]	0
ZINC71768762	c1cc(ccc1OCCSc1nc2ccc(cc2c(=O)n1N)Br)F	0
ZINC71768859	CCSc1nc2ccc(cc2c(=O)n1N)C	0
ZINC71769372	CNC(=O)c1c(c(sc1Nc1ccccc1)C(=O)c1ccccc1)N	0
ZINC71769558	CC1(O[C@H]2[C@@H](O[C@@H]([C@@H]2O1)n1cnc2c1nc([nH]c2=O)N)C[NH3+])C	0
ZINC71771092	CCc1c(c2cc(cc(c2[nH]1)CNC(=O)CCNC(=O)N)C)C	1
ZINC71771138	Cc1c[nH+]ccc1N1CCN(CC1)c1nccc(n1)CCC(F)(F)F	0
ZINC71771253	CCCCc1[nH]cc([nH+]1)c1cc(nc(c1C#N)N)c1ccn(c1)C	0
ZINC71772111	C[C@H]1CN1c1ncc(c(n1)N)S(=O)(=O)c1ccc(cc1)OC	0
ZINC71772721	C[C@@H]([C@H]([C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)SC)O)O)O)N)O	0
ZINC71773271	COc1ccc(cc1OC)[C@@H](C#N)C(=O)N	0
ZINC71773306	c1ccc(cc1)[C@@H]1CC[C@@H](C1)CC(=O)N	0
ZINC71773534	c1c(c(cs1)Br)C(=O)N	0
ZINC71773683	CCOC(=O)N(C)N	0
ZINC71773984	CCOC(=O)/C(=N/O)/c1ccncc1	0
ZINC71774323	C1[C@H](C(=O)[C@H](C1=O)CCCCCCC(=O)[O-])O	0
ZINC71774640	C1C[NH2+][C@@H](c2c1[nH+]c(s2)N)[C@@H]1CCOC1	0
ZINC71775666	COc1ccc(c(c1)c1cc(nc(c1C#N)N)c1cccnc1)F	0
ZINC71776595	c1c(sc(n1)N1CCCC1)c1c2c(nc(c1C#N)N)CC[C@@H](C2)[NH3+]	0
ZINC71777197	c1cnc(nc1CCC(F)(F)F)N1CCC2(CC1)COC(=O)O2	0
ZINC71779324	CCCCOCc1ccccc1S(=O)(=O)N	0
ZINC71779327	CCCCSc1ccccc1S(=O)(=O)N	0
ZINC71780221	c1csc(N)[n+]1CCCF	0
ZINC71780773	CONC(=[NH2+])Cc1cccc(c1)C(F)(F)F	0
ZINC71781067	CCC[C@@H]1N(CC(O1)(C)C)OCc1ccccc1	0
ZINC71782153	c1ccc2c(c1)nc(c(n2)NN)C1CCCCC1	0
ZINC71783078	CON/C(=C(/N)\[NH+]=O)/c1cccc(c1)C(F)(F)F	0
ZINC71783159	c1cc2ncc(c(N)[n+]2cc1Cl)c1[n-]nnn1	0
ZINC71783475	CCOc1ccc2ccccc2c1S(=O)(=O)N	0
ZINC71784507	CC(C)(C)C#C/C=C\CONC1=CCc2c1cccc2	0
ZINC71784747	C[C@H]1C[C@@H](C(=O)O1)c1ccccc1S(=O)(=O)N	0
ZINC71784759	COC(=O)CSC(=O)Nc1ccccc1Cl	0
ZINC71785487	C1[C@@H]2C=CC=C[C@H]1C=C2	0
ZINC71786148	C[C@@H]1C[C@H]2[C@@H]([C@@H]1O)CCC12OCCO1	0
ZINC71789409	c1ccc(cc1)/C=C\CBr	0
ZINC71789411	c1ccc(cc1)/C=C/C=C\C=C/c1ccccc1	0
ZINC71790080	c1ccc2c(c1)c1c(cc(cc1s2)C(F)(F)F)[N+](=O)[O-]	0
ZINC71790299	c1cc(ccc1N)N1C[C@@H](OC1=O)C(F)(F)F	0
ZINC71791231	C[C@@H]([C@@](C(=O)[O-])(C(=O)OC(C)(C)C)N)Sc1ccccc1	0
ZINC71791254	CC(C)(C)OC(=O)[C@](CC(F)(F)F)(C(=O)[O-])N	0
ZINC71791340	CC(C)(C)OC(=O)c1c(ccc(c1N)C(=O)[O-])F	0
ZINC71791354	CC(C)(C)OC(=O)c1ccc(c(c1OC)N)C(=O)[O-]	0
ZINC71791727	CCCCCCO[C@@]1(C/C(=C/c2ccccc2)/[C@@H](C=C1)O)N	0
ZINC71792029	c1cc(c(cc1C#N)C(F)(F)F)OC1COC1	0
ZINC71792151	c1cc(ccc1C1(COC1)N)C(F)(F)F	0
ZINC71792206	CCOC1=NCC2(C1)CCCCC2	0
ZINC71792853	CCCN(CC1CC1)S(=O)(=O)c1ccc(cc1)OCC	0
ZINC71792878	c1ccnc(c1)NS(=O)(=O)c1ccc2c(c1)OCCCO2	0
ZINC71793055	CCOc1ccccc1CCC(=O)NCC(C)(C)C(=O)N	1
ZINC71793075	C[C@@H](C(=O)NCC(C)(C)C(=O)N)OCc1ccccc1	0
ZINC71793463	COC1CCN(CC1)C(=O)c1cc(on1)c1ccc(cc1)Cl	0
ZINC71795367	CCCN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccc(o1)c1ccccc1F	0
ZINC71796139	Cc1c(c(n(n1)C[N@@H+]1CCC[C@H]1c1ccc2c(c1)OCO2)C)[N+](=O)[O-]	0
ZINC71796506	c1cn(cn1)[C@H]1CCCN(C1)C(=O)CC[C@H]1CCCO1	0
ZINC71796853	Cn1cc(cn1)[C@@H]1CCCN1C(=O)C[C@@H](c1cccs1)NC(=O)N	0
ZINC71798328	COc1ccc(cc1C(=O)N1CCCCCCC1)S(=O)(=O)N	0
ZINC71799968	CCc1ccc(c(c1)C(=O)OC)NC(=O)c1cccc(c1)C(=O)N	0
ZINC71805367	c1ccc(c(c1)CN(Cc1cccs1)C[C@H]1CCCO1)Br	0
ZINC71805912	c1cc(cc(c1)Br)OCCO/N=C(\c1cccs1)/N	0
ZINC71806526	CC(C)(CNC(=O)NCCOc1cccc(c1)F)C(=O)N	1
ZINC71807616	CCc1ccc(cc1)N[C@H](C)C(=O)N(C)[C@@H]1CCS(=O)(=O)C1	0
ZINC71808115	c1ccc(cc1)[C@H](C(=O)N1CCCC1)[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC71808503	Cc1ccc(o1)CN(C)S(=O)(=O)c1cc(ccc1OC)[N+](=O)[O-]	0
ZINC71811815	c1ccc2c(c1)nc(o2)CCCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC71812860	Cc1cccc(n1)CCCOC(=O)c1ccc(cc1OC)OC	0
ZINC71813286	c1cc(oc1)CCC(=O)OCc1cc2c(c(c1)Cl)OCO2	0
ZINC71813748	c1ccc2c(c1)cc(o2)COC(=O)C[C@H]1CCC=C1	0
ZINC71814686	C[C@@H]1CCCC[N@H+]1CCCNC(=O)c1c[nH]nc1c1ccccc1	0
ZINC71815672	C[C@H](C(=O)OC[C@H]1CCCO1)Oc1cccc(c1)Cl	0
ZINC71816316	CCOc1c(cccn1)CNc1c(cc(cn1)C(=O)N)Cl	1
ZINC71817326	c1c(c(=O)n(nc1C1CC1)C[C@H](CN1CCOCC1)O)C(F)(F)F	0
ZINC71819427	CC(C)[N@H+](CCCS(=O)(=O)c1ccccc1)CC(=O)N	1
ZINC71819600	Cc1ccc(o1)c1c(cn[nH]1)C[NH2+]CCCN1CCC(CC1)C(=O)N	1
ZINC71820839	c1cc(c2c(c1)OCO2)C[NH2+]Cc1ccc(cc1)OCC(=O)N	1
ZINC71821462	Cc1ccc(cc1)CCCC(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC71821578	C[C@H](Cc1c(cccc1F)F)NC(=O)CSCC(=O)N	1
ZINC71821597	c1cc(ccc1[C@@H]1CN(CCO1)C(=O)CSCC(=O)N)Cl	0
ZINC71821822	Cc1ccc2nc(cc(=O)n2c1)CN(C)C[C@@H]1CCCCO1	0
ZINC71821893	CC(C)(C(=O)N)NC(=O)COc1ccc(cc1OC)CC=C	0
ZINC71823782	C[N@@H+](CCOc1ccc(cc1)Cl)Cc1ccccn1	0
ZINC71824515	C[C@@H](CC(=O)N(C)CC(=O)N)c1ccc(cc1)C(F)(F)F	0
ZINC71825043	COCCN1CCN(CC1)C[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC71827302	CCO[C@H](c1ccccc1)C(=O)NC1CCN(CC1)CC(=O)N	0
ZINC71827955	Cc1c(sc2c1c(ncn2)SCC(=O)OC[C@@H]1C[C@@H]1C)C	0
ZINC71828054	Cc1cc(n(n1)[C@@H](C)C(=O)N1CC[N@H+](CC1)Cc1ccco1)C	0
ZINC71829464	C[C@H]1CC[C@@H](CN1C(=O)CCCCc1ccc(cc1)OC)C(=O)N	1
ZINC71829743	Cc1c2ccccc2sc1C(=O)N1C[C@@H](CC[C@H]1C)C(=O)N	0
ZINC71829836	Cc1cccc(c1)OCCCC(=O)N1C[C@@H](CC[C@H]1C)C(=O)N	1
ZINC71830917	c1ccc(cc1)[C@H](C(=O)N)[NH2+]CCOCc1ccccc1Cl	0
ZINC71831072	C[C@@H](c1ccc(cc1)N1CCOCC1)[NH2+]Cc1cccc2c1OCO2	0
ZINC71832011	CCC1(C(=O)N(C(=O)N1)CC(=O)Nc1ccncc1)CC	0
ZINC71832692	CC[NH+](CC)c1ccc(cc1)c1nnc(o1)SCc1nc(no1)C	0
ZINC71832915	C[C@@H](C(=O)N1CCN(CC1)CC(=O)N)OCCC(C)C	0
ZINC71834642	c1ccc2c(c1)[nH]c([nH+]2)[C@@H]1CCCN(C1)C(=O)[C@H]1CCOC1	0
ZINC71836428	C[C@@H]1CC[C@H](CN1C(=O)c1cc(cs1)Br)C(=O)N	0
ZINC71836807	CCCO[C@@H]1CCCN(C1)C(=O)/C=C/c1ccc(cc1)OCC(=O)N	0
ZINC71837386	c1ccc(cc1)CCOC1CCN(CC1)C(=O)c1c(nccn1)N	0
ZINC71841369	Cn1cc(cn1)[C@H]1C[C@H]1C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC71841714	c1cc(ccc1OCCCC(=O)N1CCC[C@@H](C1)N1CCNC1=O)F	0
ZINC71841851	C1CCC(CC1)NC(=O)NC[C@H](CN1CCCC1=O)O	0
ZINC71842191	c1ccc(cc1)C[N@@H+](Cc1ccccc1Cl)C1CC1	0
ZINC71843084	Cc1ccccc1C[N@@H+]1CCCN(CC1)C(=O)Cn1ccccc1=O	0
ZINC71844026	Cc1cc(c(c(c1)C)CNC(=O)CSCC(=O)N)C	1
ZINC71844635	CCOCCSc1nnc(n1N)COc1ccc(cc1)C(C)C	0
ZINC71845057	c1cc(ccc1N1[C@H](CC(=N1)C(=O)OC1CCCCC1)C(=O)N)F	0
ZINC71847229	c1ccc(c(c1)C/[NH+]=C(/N)\NCCC[NH+]1CCOCC1)O	0
ZINC71847237	CCCN/C(=[NH+]/Cc1cccc(c1)OCCOC)/N	0
ZINC71847264	C[C@H](COC)N/C(=[NH+]/Cc1ccc[nH+]c1N1CC[N@H+](CC1)C)/N	0
ZINC71847266	Cc1cnc(c(c1OC)C)C/[NH+]=C(\N)/N[C@@H](C)COC	0
ZINC71850285	c1cc(cc(c1)C#N)C[NH2+]Cc1ccc(nc1)Oc1cccc(c1)F	0
ZINC71850673	CCCCc1nc(on1)[C@H](C)Sc1nc2ccccc2n1CCOC	0
ZINC71850793	Cn1ccc(cc1=O)C(=O)Nc1cc(ccc1Cl)Cl	0
ZINC71851349	CC[C@@H](C)[C@@H](c1ccccc1)C(=O)Nc1cccc(c1C)C(=O)OC	0
ZINC71852135	Cc1cc(cc(c1)OCCC(=O)Oc1ccc(cc1)n1cnnn1)C	0
ZINC71856603	c1ccc(cc1)C#CCNC(=O)NC[C@H]1CN2CCC[C@@H]2CO1	0
ZINC71856633	CC(C)Oc1ccccc1CNC(=O)NC[C@@H]1CN2CCC[C@@H]2CO1	0
ZINC71859355	CCCc1c(nc([nH]c1=O)[C@@](C)(CC)N)N	0
ZINC71859552	c1c[nH]c2c1c(ncn2)N1CCCN(CC1)Cc1nc(on1)C1CC1	0
ZINC71859593	Cc1cc([nH+]c(n1)N)N1CCC[C@@H]1Cn1cccn1	0
ZINC71859606	Cc1cc(nc([nH+]1)N1CCC[C@H]1Cn1cc(cn1)C)N(C)C	0
ZINC71861514	CN(CCC#N)C(=O)c1cccc(c1)S(=O)(=O)NC1CCCC1	0
ZINC71862734	Cc1ccc(cc1OCC(F)F)NC(=O)N[C@@H](C)COC	0
ZINC71864566	C[C@H]1CN(CCN1C[C@@H](C)O)CCOCC(F)(F)F	0
ZINC71864747	C[C@H]1CN(CCN1CCOC)CC(=O)N1CC(=O)Nc2c1cccc2	0
ZINC71867714	CCN(C)C(=O)c1cccc(c1)S(=O)(=O)N1CCOCC1	0
ZINC71870635	Cc1nc(no1)C[N@@H+]1CCC[C@@H](C1)NCCCS(=O)(=O)C	0
ZINC71871046	C[C@@H](CN1CCN(CC1)C(=O)c1ccc2c(c1)OCC(=O)N2)O	0
ZINC71871934	Cc1nnc2n1CCN(C2)CCOc1ccccc1C#N	0
ZINC71876207	c1ccn2cc(nc2c1)C[N@H+]1CCCC[C@@H]1Cn1cncn1	0
ZINC71877111	c1ccc2c(c1)CCC[C@H]2OC[C@@H](C[N@@H+]1C[C@H](C1)n1cccn1)O	0
ZINC71877337	Cc1nnc2n1C[C@@H](CC2)C[NH2+]Cc1ccc(o1)c1ccccc1F	0
ZINC71880043	CC(=C)C[N@H+]1CC[C@@H](CC1)NC(=O)Nc1cc(ccc1OC)C(=O)N	0
ZINC71880184	CC(C)c1ncc2c(n1)CN(CC2)c1ccc2nnnn2n1	0
ZINC71881112	CC[C@@H](CN1CCN(CC1)C(=O)Cc1ccc(cc1)C(F)(F)F)O	0
ZINC71881327	CC(C)(C(=O)OC)NC(=O)[C@H]1CC(=O)N(C1)C1CC1	0
ZINC71882575	Cc1c(cn(n1)C)[C@H](C)NC(=O)NCCOc1ccc(c(c1)F)F	0
ZINC71882598	Cc1ccc(c(c1)CS[C@H](C)C(=O)N1CC[C@@H](CC1)C(=O)N)C	0
ZINC71882856	c1ccc(cc1)N1CC[C@H](C1)NC(=O)CS(=O)(=O)C1CCCC1	0
ZINC71886809	c1ccc(cc1)c1nnn(n1)CCCn1cnc2c1ncnc2N	0
ZINC71888032	Cc1nnc(n1CC(=O)N)SCc1csc(n1)c1ccoc1	0
ZINC71889644	CCN(C[C@@H]1CCOC1)C(=O)c1ccsc1NC(=O)c1ccco1	0
ZINC71890075	Cc1nc(no1)COC(=O)c1cc(n(n1)C(C)(C)C)C1CC1	0
ZINC71891603	CC[C@@H](C)c1ccc(cc1)S(=O)(=O)NCC1(CCOCC1)C(=O)N	0
ZINC71892811	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)C(=O)[C@H]1CCCO1	0
ZINC71892812	c1ccc(cc1)[C@H](C(=O)N)N1CCN(CC1)C(=O)[C@H]1CCCO1	0
ZINC71893061	CCOC(=O)c1cnn(c1N)CC[N@H+]1CCOC[C@@H]1C	0
ZINC71896146	c1cn(c([nH+]1)CCNC(=O)[C@H]1CCCN1c1nccs1)C(F)F	0
ZINC71896730	CCN1CCN(c2c1cccc2)C(=O)c1cc(cs1)C(=O)N	0
ZINC71897007	CC[C@@H](CN(CC[NH+]1CCOCC1)c1ccccc1)O	0
ZINC71898920	Cc1c(cc(o1)CNC(=O)N1c2ccccc2C[C@@H]1C)C(=O)OC	0
ZINC71904562	C[C@H]1C[N@H+]2CCC[C@@H]2CN1C(=O)CCCn1ccnc1	0
ZINC71904894	c1cscc1C[N@H+](CCO)[C@@H]1CCCC=C1	0
ZINC71905083	CCCOCCOC(=O)[C@H]1COc2c1cccc2	0
ZINC71905252	c1ccc2c(c1)CCC[C@@H]2OCCCNc1ccc2nnnn2n1	0
ZINC71905711	C[C@H](c1ccccc1)OCCCNS(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC71905754	c1cnc(nc1C(F)(F)F)NCC1(CCOCC1)C(=O)N	0
ZINC71907442	c1ccc(cc1)SCC[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC71907454	C[C@H](c1ccc(cc1)S(=O)(=O)C)[N@H+](C)CCOCCO	0
ZINC71907867	C[N@H+](CC(=O)N1CCOCC1)[C@@H]1CCc2ccccc2C1	0
ZINC71908082	COC(=O)CCN(C[C@@H]1CCCO1)C(=O)[C@@H]1COCCO1	0
ZINC71910617	COC[C@H](CNc1cc(nc2n1ncn2)C(F)(F)F)O	0
ZINC71910862	CC(C)(C(=O)OC)NCC(=O)N1CCC[C@@H]2[C@@H]1CCCC2	0
ZINC71911299	Cc1c(sc2c1c(nc(n2)SCC1(COC1)C)N)C	0
ZINC71911574	CN(c1cc(nc(n1)N)Cl)[C@@H]1CCN(C1=O)c1ccccc1	0
ZINC71911940	COc1ccc(cc1)OCCN1CCc2c1cc(cc2)S(=O)(=O)N	0
ZINC71912022	c1cc(ccc1c1c[nH]c(n1)[C@H]1CCC[N@@H+]1CC(=O)NCC#N)Cl	0
ZINC71912212	CCCn1c(nnn1)COc1ccc(cc1F)[N+](=O)[O-]	0
ZINC71912981	C[C@H]1CN(c2c1cccc2)Cc1nc(no1)c1cccs1	0
ZINC71915279	CC(C)OCCC(=O)NC1CCN(CC1)c1cccc(c1)F	0
ZINC71915305	CCOc1ccc(c(c1)C(=O)N)NC(=O)[C@H]1CCOc2c1cccc2	1
ZINC71915421	CCO[C@H]1C[C@H](C1(C)C)NC(=O)C1CCC1	0
ZINC71915985	CCO[C@@H]1C[C@H](C1(C)C)OC(=O)c1c(ccs1)n1cnnn1	0
ZINC71917286	CN(C)C(=O)Cc1ccc(cc1)NC(=O)NCCN1CCOCC1	0
ZINC71919748	CCCC[C@@H](CC)CNC(=O)NCCC(=O)N	1
ZINC71920331	CCN(C[C@H]1CCOC1)C(=O)NCCC[N@@H+]1CCC[C@@H](C1)C(=O)N	0
ZINC71920559	c1cc(c(cc1Nc1c2ccsc2ncn1)CN1CCOCC1)O	0
ZINC71920612	c1cc(nc2c1cc(cc2)Br)N1CCC[C@@H](C1)CO	0
ZINC71921516	Cc1nc(c2n1cccc2)C(=O)Oc1ccc(cc1)c1nc(on1)C	0
ZINC71921596	C[C@H](COC)N1CCN(CC1)S(=O)(=O)c1cc(ccc1F)F	0
ZINC71921714	CC(C)CNC(=O)CN1CCN(CC1=O)C(=O)OC(C)(C)C	0
ZINC71921807	CCOCCN(C)c1cc([nH]n1)c1ccccc1OC	0
ZINC71922208	CN(C)C(=O)COC(=O)c1cccc(c1)n1c(c(cn1)C#N)N	0
ZINC71925529	C[C@H]1CCCN(C1)C(=O)NCc1ccc([nH+]c1)N1CCN(CC1)C	0
ZINC71925926	CO[C@@H](CNC(=O)NCc1cccc(c1)C(=O)N)c1ccccc1	0
ZINC71926829	CCOCCNC(=O)N(C)CCOc1cccc(c1)Cl	0
ZINC71933597	CC(=O)N[C@@H]1CCCN(C1)C(=O)CCCOc1ccc(cc1Cl)Cl	0
ZINC71937900	C[C@@]1(C(=O)NC(=O)N1)c1cccc(c1)NC(=O)c1cccnc1Cl	0
ZINC71941906	CCN(CC)C(=O)Nc1cccc(c1)NC(=O)OC	0
ZINC71942935	Cc1cnc(c(c1OC)C)CSc1nnc(n1C1CC1)c1cccs1	0
ZINC71944652	CC(C)CN1CCN(CC1)C(=O)[C@@H]1CC(=O)N(C1)c1ccc(cc1)Cl	0
ZINC71945758	CCCc1c(c([nH]c1C(=O)N1CCC[C@@H](C1)C(=O)N)C)C(=O)OC	0
ZINC71947018	Cc1c(c(n(n1)c1ccc(cc1)Cl)C)C[NH2+]CC(C)(C)C[NH+](C)C	0
ZINC71950291	CC(C)COC[C@@H](C[NH2+]Cc1cc(cc(c1)OC)OC)O	0
ZINC71950379	Cc1[nH+]c2ccccc2n1CCNc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC71950389	c1cc(c(cc1C[N@H+](C[C@@H](COC[C@@H]1CCCO1)O)C1CC1)Cl)Cl	0
ZINC71950588	CN(CCCOc1ccccc1)Cc1csc(n1)Cc1ccccc1	0
ZINC71951593	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNc1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC71951618	Cc1c(cn[nH]1)CCCNc1cnn(c(=O)c1Cl)c1ccc(cc1)Cl	0
ZINC71952489	c1cc(ncc1C(F)(F)F)NCCNc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC71961799	Cc1c(n(c(n1)SCCCOC)CCOC)C	0
ZINC71961800	Cc1c(n(c([nH+]1)S[C@@H](C)c1ccccc1F)CCOC)C	0
ZINC71962965	COc1cc(ccc1OCC(=O)N)CNC(=O)c1cc(ccc1I)Cl	0
ZINC71968787	Cc1c(c(n(n1)C)N[C@@H](C)CCc1ccc(cc1)OC(C)C)[N+](=O)[O-]	0
ZINC71970355	Cn1cnc(c1Cl)S(=O)(=O)N(CCC#N)CCN1CCOCC1	0
ZINC71972255	CC[C@@H](C)[C@H](C(=O)N)NS(=O)(=O)c1ccc(cc1)c1ccccc1	0
ZINC71972297	C[C@@H]1CN(C[C@@H](O1)C)CCCNS(=O)(=O)c1ccc(cc1Br)Br	0
ZINC71973800	CCOc1ccc(cc1NC(=O)C)C(=O)OC	0
ZINC71974406	COc1ccc(cc1)[C@]1(C(=O)N=C(N1)N)Cc1ccccc1	0
ZINC71974529	c1cc(ccc1C[C@]1(C(=O)N=C(N1)N)c1ccc(cc1)[N+](=O)[O-])F	0
ZINC71974698	COc1cccc(c1)C[C@@]1(C(=O)N=C(N1)N)c1cccc(c1)[N+](=O)[O-]	0
ZINC71974966	CCc1ccc(cc1)C[C@@]1(C(=O)N=C(N1)N)c1ccc(cc1)F	0
ZINC71975172	Cc1ccc(cc1)[C@]1(C(=O)N=C(N1)N)Cc1ccc(cc1)Cl	0
ZINC71975234	Cc1ccc(cc1)[C@]1(C(=O)N=C(N1)N)Cc1ccc(o1)C	0
ZINC71975279	COc1cccc(c1)[C@@]1(C(=O)N=C(N1)N)Cc1ccccc1OC	0
ZINC71975755	CCOc1ccccc1C[C@@]1(C(=O)N=C(N1)N)c1ccccc1	1
ZINC71977289	c1cc(oc1)c1cc(nc(n1)N)c1ccc(cc1Cl)Cl	0
ZINC71977301	c1cc(ccc1c1cc(nc(n1)N)c1ccc(cc1Cl)Cl)F	0
ZINC71977674	CCOc1cccc(c1)[N-]S(=O)(=O)c1cccc2c1[nH+]cc(c2)C	0
ZINC71977783	CCOc1ccc(cc1)c1cc(nc(n1)N)c1ccc2c(c1)OCO2	0
ZINC71978388	COc1ccc(c(c1OC)OC)c1cc(nc(n1)N)c1ccco1	0
ZINC71978626	c1cn(nc1[N+](=O)[O-])Cc1cc(cc(c1)C(F)(F)F)C(F)(F)F	0
ZINC71978693	COC(=O)c1cnn(c1N)c1ccc(cc1)[N+](=O)[O-]	0
ZINC71978753	Cc1cccc(c1)OCCCCn1cc(cn1)N	0
ZINC71979833	C[C@H]1CC[C@@]2(CC1)N([C@@H](CO2)C(=O)[O-])C(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC71980707	C1C[C@@H](OC1)CSC(=[NH2+])N	0
ZINC71983408	Cc1cccc(c1C(=O)N)NCC(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC71997584	Cc1cccc(c1)C[N@H+]1CC[C@@H](CC1)N1CCO[C@@H](C1)C	0
ZINC72009697	C[C@@H](CNC(=O)CCn1cnc2c1cccc2)N(C)c1ccccc1	0
ZINC72016265	C[C@H](C(=O)c1ccccc1)Sc1nnnn1CC=C	0
ZINC72023850	Cc1ccc(c(c1)OCC(F)(F)F)NC(=O)/C=C/c1ccc(o1)I	0
ZINC72027894	CC[C@@H](C)Oc1cccc(c1)NC(=O)NCC[NH+]1CCOCC1	0
ZINC72035916	Cc1csc(n1)Sc1ccc(cc1[N+](=O)[O-])C(=O)Nc1cc[nH]n1	0
ZINC72037709	c1cc(ccc1CN1CCO[C@@H](C1)c1ccc(cc1)Br)F	0
ZINC72042163	Cc1ccc(cc1)c1nnc(n1N)SCCCOc1ccccc1C	0
ZINC72042590	c1cc(c(c(c1)Br)OCCOc1ccc(cc1)S(=O)(=O)N)Br	0
ZINC72046840	CCOC(=O)[C@@H](C)Sc1nc(n(n1)c1ccccc1)C1CC1	0
ZINC72048104	CC(C)[NH+](CCNS(=O)(=O)c1ccc(cc1)SC(F)(F)F)C(C)C	0
ZINC72049615	CCOc1ccc(cc1)S(=O)(=O)N1c2ccccc2C[C@H]1C(=O)N	1
ZINC72050476	c1cc(c(cc1[N+](=O)[O-])C(=O)N1CCO[C@@H](C1)C(=O)N)I	0
ZINC72052441	c1ccc2cc(ccc2c1)c1csc(n1)N1CCSCC1	0
ZINC72060212	Cc1ccc(cc1)CO/N=C(\c1cccc(c1)CN1CCOCC1)/N	0
ZINC72062624	Cc1cc(cnc1NCCc1ccc(cc1)S(=O)(=O)N)[N+](=O)[O-]	0
ZINC72064861	CN(CCc1cccc2c1cccc2)C(=O)c1ccccc1COC	0
ZINC72066518	C=CCn1c(nnc1SC1CCCC1)COc1ccccc1F	0
ZINC72068229	c1ccc(c(c1)c1nc(on1)OCCC(=O)NC(=O)N)Cl	1
ZINC72068941	COCCOCC(=O)Nc1ccnn1[C@H]1CCCc2c1cccc2	0
ZINC72071012	CC[C@@H](C)C(=O)NCc1ccc(c(c1)Br)OC	0
ZINC72071956	Cc1ccc(cc1)CCCCC(=O)N1CCCC[C@H]1CC(=O)N	1
ZINC72073102	c1ccc(c(c1)[C@H]1CN(CCO1)c1ncc(s1)S(=O)(=O)N)Br	0
ZINC72075895	Cc1c(c([n-]n1)C(=O)NO[C@H]1CCCCO1)[N+](=O)[O-]	0
ZINC72079504	c1cc(ccc1C(=O)N1CCCN(CC1)C(=O)N)SC(F)(F)F	0
ZINC72079640	c1cc(c(cc1c1csc(n1)Cc1cn2cc(cc(c2n1)Cl)Cl)O)O	0
ZINC72079722	c1ccc(cc1)[S@@](=O)CCN1CCN(CC1)CCO	0
ZINC72083373	C[C@@H]1CN(C[C@@H](O1)C)C(=O)NCCc1cccc(c1)C(=O)N	0
ZINC72086663	COc1ccc(cc1CSCc1cn2ccccc2n1)F	0
ZINC72092902	c1cc(ccc1CCN1CCO[C@H](C1)c1ccc(c(c1)Cl)Cl)[N+](=O)[O-]	0
ZINC72093910	CCn1cc[nH+]c1CNC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC72099295	c1ccc(cc1)CCCSc1ncc2n1cccc2	0
ZINC72112148	CC[C@H](CO)Nc1ccc(cn1)S(=O)(=O)N1CCCC1	0
ZINC72113834	Cn1c2cc([nH]c(=O)c2c(n1)N)c1ccccc1	0
ZINC72117478	C[C@@H](c1ccc(cc1)N1CCCCC1)NC(=O)C(C)(C)C	0
ZINC72119168	CCNC(=O)c1cc(ccc1OC)S(=O)(=O)NCC[NH+](C)C	0
ZINC72121826	c1cc(ccc1CC[C@@H]1CCC[N@@H+](C1)CCN1CCCC1=O)F	0
ZINC72123837	C[C@@H](C(=O)N1CC[C@@]2(CCCO2)CC1)n1cnc2c1cccc2	0
ZINC72127345	CC1(C[C@H](CCO1)CN1CCC[N@@H+](CC1)Cc1ccccc1F)C	0
ZINC72128172	Cc1ccccc1c1ncc(s1)c1c2c(nc(c1C#N)N)CCNC2	0
ZINC72129009	CN1C[C@@]2(CCCN(C2)C(=O)c2ccc3cccnc3c2[O-])OC1=O	0
ZINC72132090	Cc1cccc2c1[nH]c(c2C)CN1CCOC[C@@H](C1)C[NH+](C)C	0
ZINC72142935	Cc1nc(cc(=O)[nH]1)[C@@H]1CCC[N@@H+](C1)C/C=C(\C)/CCC=C(C)C	0
ZINC72144003	C[N@@H+](Cc1ccccc1)[C@H]1CCCN(C1)c1cccc(n1)C#N	0
ZINC72144477	Cc1ccc(o1)c1cccc(c1)CN1CCOC[C@@H]1CC(=O)[O-]	0
ZINC72144590	CC(C)(C[N@H+]1CC[C@@]2(CC1)c1ccccc1[C@H]([C@@H]2O)OC)[NH3+]	0
ZINC72144841	CCc1c(sc2c1c(ncn2)NC[C@@H]1C[N@@H+](CCOC1)C)C	0
ZINC72145283	Cc1nnnn1CCC[N@@H+]1CCCC[C@H]1CCN1CCOCC1	0
ZINC72146255	CCCOC[C@H]1CC[N@@H+](C1)Cc1cc2n(n1)CCC[NH2+]C2	0
ZINC72149137	Cc1ccc(c(c1)c1cc(nc2c1cc[nH]2)N)OCC[NH2+]C	0
ZINC72149244	CCc1nccn1CCC(=O)N1CCC[C@@]2(CC1)CN(C(=O)O2)C	0
ZINC72150109	COCCNc1cc(c2cc[nH]c2n1)c1nccc(n1)N	0
ZINC72151118	C[NH+](C)C[C@@]1(CCCN(C1)C(=O)c1c(ccs1)S(=O)(=O)N)O	0
ZINC72152005	COc1ccc(cc1)[C@@H]1C[N@@H+]([C@H]2[C@@H]1N1CC[C@@H]2CC1)CCOCCO	0
ZINC72152870	c1cc2cnccc2c(c1)C[N@@H+]1CCC[C@@H](C1)OCc1cccnc1	0
ZINC72153011	c1ccc2c(c1)c([O-])cc(n2)C(=O)N1CC[C@@H]([C@H](C1)O)CO	0
ZINC72153605	c1ccc2c(c1)C[C@H](C12CCN(CC1)C(=O)CCCS(=O)(=O)N)O	1
ZINC72153611	C1CCN([C@@H](C1)CC[NH+]1CCOCC1)Cc1nc(no1)C(=O)N	0
ZINC72154116	C[C@@H]1CN(C[C@@H](O1)C)[C@H](C)C(=O)N1CCc2c(nc([nH]c2=O)N)C1	0
ZINC72155999	c1cc(c(nc1)c1cc(nc2c1cc[nH]2)NCCO)C(=O)N	1
ZINC72157826	COCCNc1cc(c2cc[nH]c2n1)c1cc(c(nc1)N)Cl	0
ZINC72159250	c1c[nH]c2c1c(cc(n2)NC1CC[NH2+]CC1)c1c[nH+]ccc1N	0
ZINC72159425	c1ccnc(c1)[C@H]1CCCC[N@@H+]1Cc1cc(=O)n2cc(ccc2n1)Cl	0
ZINC72161352	CCCn1cc[nH+]c1CN1C[C@@H]2[C@H](C1)[C@H]2C[NH+](C)C	0
ZINC72163060	Cc1cc(nc(n1)N)N1C[C@@H]([C@H](C1)O)N1CCOCC1	0
ZINC72163282	Cc1nnc(o1)c1ccccc1c1cc(nc2c1cc[nH]2)NCCO	0
ZINC72163320	c1cc(cc(c1)C(=O)N)C[C@H]1CCN(C1)C(=O)CCc1csc(n1)N	0
ZINC72163834	c1ccc(cc1)Oc1ccc(o1)C(=O)N1CCCn2cncc2C1	0
ZINC72166939	CN([C@@H]1CCCN(C1)Cc1ccccc1F)S(=O)(=O)C1CC1	0
ZINC72167068	c1cnc(nc1)N1CCc2c(c(c(c(n2)N)C#N)[C@H]2CCOC2)C1	0
ZINC72167299	CN(CCOC)C(=O)C[C@@H]1C(=O)NCC[N@H+]1Cc1c(cccc1Cl)F	0
ZINC72167350	c1cc(sc1)Sc1cc(nc(n1)N)N1CC[C@@H]([C@@H](C1)O)CO	0
ZINC72167459	CC(C)(CNC(=O)C[C@@H]1COCC[NH2+]1)[N@@H+]1CCc2ccccc2C1	0
ZINC72168945	CC(C)(C)c1nc(no1)C[N@H+]1CCCC[C@@H]1CC[NH+]1CCOCC1	0
ZINC72169621	Cn1c2c(cn1)c(nc(n2)COC)NCc1nnc2n1CCCCC2	0
ZINC72184844	CCOC(=O)[C@H]1CCC[N@H+](C1)Cc1coc(n1)c1ccc(cc1)F	0
ZINC72187553	C[N@H+]1CCC[C@H](C1)c1cc2cccnc2[nH]1	0
ZINC72190729	c1cc(c(cc1[C@H](C(F)(F)F)N)F)Cl	0
ZINC72190909	CC(C)CCOc1ccc(cc1OC)[C@H](C(F)(F)F)N	0
ZINC72191002	COc1cc(c(c(c1O)[C@H](C(F)(F)F)N)Br)Br	0
ZINC72191241	COC(=O)c1ccccc1[C@@H](C(=O)[O-])[NH3+]	0
ZINC72191734	Cc1ncc(cn1)c1nc(cs1)N	0
ZINC72192245	c1ccc2c(c1)c(nc([nH+]2)c1ccc(cc1)N)N	0
ZINC72192496	Cc1cn(cn1)c1nc(cs1)N	0
ZINC72192569	C[NH+]1CCN(CC1)c1ncc(s1)N	0
ZINC72193099	c1cocc1c1cc(nc(n1)N)Cl	0
ZINC72193148	c1cc(ccc1[C@H]1CCOC1)N	0
ZINC72193296	c1cc(ncc1[C@H]1CCCO1)Cl	0
ZINC72193479	c1c([nH+]cn1[C@@H]1CCOC1)N	0
ZINC72193641	c1c(cc(c(c1N)N1CCOCC1)Br)C(F)(F)F	0
ZINC72194697	c1cc(c(cc1N)F)[C@@H](C(F)(F)F)N	0
ZINC72194748	Cc1ccc(c(c1)[C@H](C(F)(F)F)N)C#N	0
ZINC72195154	c1cc(c(cc1F)[N+](=O)[O-])[C@H](C(F)(F)F)N	0
ZINC72195241	c1cc(c(c(c1[C@@H](C(F)(F)F)N)Cl)F)N	0
ZINC72195329	COC(=O)c1ccc(c(c1)[C@H](C(F)(F)F)N)O	0
ZINC72195563	CCC(C)(C)c1cccc(c1O)[C@@H](C(F)(F)F)N	0
ZINC72195802	c1ccc(cc1)Cc1cccc(c1O)[C@@H](C(F)(F)F)N	0
ZINC72195878	c1ccc(c(c1)CCC1OCCCO1)[C@H](C(F)(F)F)N	0
ZINC72195919	CCOc1cc(cc(c1O)[C@H](C(F)(F)F)N)CC(=O)[O-]	1
ZINC72197247	c1cc(ccc1C#N)[C@H](CO)[NH3+]	0
ZINC72197339	c1cc(c(cc1N)[C@H](CO)[NH3+])F	0
ZINC72198058	c1c(c(cc(c1F)Cl)F)[C@@H](CO)N	0
ZINC72198390	c1c(cc(c(c1[C@H](CO)[NH3+])N)Cl)Cl	0
ZINC72198447	c1cc(c(cc1F)C(F)(F)F)[C@@H](CO)N	0
ZINC72198491	C([C@H](c1c(c(c(c(c1F)F)N)F)F)N)O	0
ZINC72198957	COCCOc1ccc(cc1OC)[C@H](CO)[NH3+]	0
ZINC72199214	c1c(cc(c(c1[C@@H](CO)[NH3+])N)Cl)C(F)(F)F	0
ZINC72199216	c1c(cc(c(c1[C@@H](CO)[NH3+])N)C(F)(F)F)Cl	0
ZINC72199494	c1c(cc(c(c1[C@@H](CO)N)Cl)Cl)C(F)(F)F	0
ZINC72199600	c1ccc(c(c1)[C@@H](CO)[NH3+])OCCCN1CCOCC1	0
ZINC72199745	COc1cc(ccc1OCC[NH+]1CCOCC1)[C@@H](CO)[NH3+]	0
ZINC72200578	COc1ccc(c(c1)[C@H](C[NH3+])N)Cl	0
ZINC72200760	COCCc1ccc(c(c1)[C@H](C[NH3+])N)O	0
ZINC72200784	COc1ccc(cc1[N+](=O)[O-])[C@H](C[NH3+])N	0
ZINC72200791	COc1cccc(c1[N+](=O)[O-])[C@@H](C[NH3+])N	0
ZINC72200896	c1cc(c(c(c1[N+](=O)[O-])O)[C@H](C[NH3+])N)F	0
ZINC72200934	COc1ccc(c2c1nccc2)[C@H](C[NH3+])N	0
ZINC72200969	Cc1cc(ccc1N1CCCC1)[C@@H](C[NH3+])N	0
ZINC72200974	CCCN1CCc2c1ccc(c2)[C@H](C[NH3+])N	0
ZINC72201016	c1c(cc(c(c1Cl)O)Cl)[C@H](C[NH3+])N	0
ZINC72201025	c1cc(c(c(c1)C(F)(F)F)F)[C@@H](C[NH3+])N	0
ZINC72201054	COc1ccc(cc1OCC=C)[C@H](C[NH3+])N	0
ZINC72201153	c1cc(c(cc1[C@@H](C[NH3+])N)C(=O)[O-])[N+](=O)[O-]	0
ZINC72201250	c1c(c(cc(c1[N+](=O)[O-])N)Cl)[C@H](C[NH3+])N	0
ZINC72201319	Cc1cc(ccc1[C@@H](C[NH3+])N)N1CCOCC1	0
ZINC72201427	CCOC(=O)[C@H](c1cccc(n1)C)N	0
ZINC72202565	CCCCCc1ccc(c(c1)[C@H]1CCC[NH2+]1)O	0
ZINC72202618	COc1cc(ccc1[C@H]1CCC[NH2+]1)C(=O)OC	0
ZINC72202786	c1cc(c(cc1OC(F)(F)F)[C@H]1CCC[NH2+]1)N	0
ZINC72203271	CC(C)(C)OC(=O)N1CCCC[C@@H]1CNc1ncc(cn1)F	0
ZINC72209574	Cn1c(cc(n1)CC(=O)[O-])C(F)(F)F	0
ZINC72209587	Cc1cc(n(n1)C1CN(C1)CCCn1cnc2c1ncnc2N)C	0
ZINC72220543	CC1=C(C(=[NH2+])N([C@H]1C)C[C@@H]1CCCO1)c1[nH]c2ccccc2n1	0
ZINC72221338	COC(=O)c1cn(cn1)c1ccc(cn1)N	0
ZINC72224117	Cc1c(ccc(n1)N)C(=O)OC	0
ZINC72226187	Cc1cc(n(n1)C)OCC=C	0
ZINC72226774	c1c([nH]nc1N)[C@@H]1CCCO1	0
ZINC72226897	Cn1c2c(c(=O)n(c1=O)C)n(c(n2)N)CCN1CCOCC1	0
ZINC72231327	Cc1cc2c(c[nH+]1)N=[NH+]C2	0
ZINC72232030	Cc1nc(no1)[C@@H]1CCCN(C1)C(=O)c1ccco1	0
ZINC72232732	CC1=N[C@@H]2CC[NH2+]C[C@H]2O1	0
ZINC72233043	c1cc2c(cc1Cl)c(c1c([nH+]2)CCCCCCCCCC1)N	0
ZINC72233365	Cc1ccc(c(n1)N)OC/C=C/C(=O)OC	0
ZINC72234916	COc1ccc(cc1)COCC(=O)N1CCC[C@H](C1)n1cncn1	0
ZINC72236262	CC(C)n1c2ccccc2[nH]c(cc1=O)c1ccc(cc1)Cl	0
ZINC72236439	CCOC(=O)/C=C(/c1ccc(cc1)[N+](=O)[O-])\Nc1ccccc1N	0
ZINC72236574	COc1cc(cc(c1OC)OC)c1nc([nH]n1)CCC[NH3+]	0
ZINC72236738	Cc1cc(ccc1N)c1nc([nH]n1)c1cccc(c1)O	0
ZINC72236840	c1cc(ccc1c1nc(n[nH]1)CN1CC[NH2+]CC1)N	0
ZINC72236881	CC(C)c1cccc2c1[nH+]ccc2OCC(=O)N	0
ZINC72237131	CCOc1cccc2c1nccc2Oc1cccc(c1)N	0
ZINC72237662	COc1ccc(cc1N)c1nc(n[nH]1)[C@H]1CCCO1	0
ZINC72237873	CN1[C@@H]([C@H](OCC1=O)C(=O)NCc1cccs1)c1ccccc1	0
ZINC72238703	CCO[P@@](=O)(C(=C(Cl)Cl)NC(=O)c1ccccc1)N1CCCCC1	0
ZINC72239246	CC(C)n1cc(cn1)S(=O)(=O)NCc1ccccc1C(F)(F)F	0
ZINC72240315	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1cccc(c1)COC	0
ZINC72240767	Cc1cc(nc(n1)Nc1ccc(cc1)O)C(=O)OC	0
ZINC72240871	Cc1c(c(no1)N)S(=O)(=O)N1CCOCC1	0
ZINC72242300	Cc1c(sc(n1)NC(=O)[C@H]1CC(=O)N([C@@H]1c1cccc(c1)F)C)C	0
ZINC72249798	C[C@@H](C(=O)N(CC=C)CC=C)NC(=O)c1ccc(cc1)OC	0
ZINC72250866	Cc1cc(on1)C(=O)Nc1c(n(nc1C(=O)OC)C)C	0
ZINC72252153	c1c(cn(n1)CC1CC1)NC(=O)c1c(c(c(c(c1F)F)F)F)F	0
ZINC72253823	Cc1c(c(n(n1)C)OC)[C@@H]1CCC[N@@H+]1CCCS(=O)(=O)C	0
ZINC72258677	CC(=O)Nc1cc(n[nH]1)C[NH+](C)C	0
ZINC72260044	Cc1c(nc(nn1)NCCN1CCN(CC1)S(=O)(=O)C)[O-]	0
ZINC72264790	CC(C)OCc1cccc(c1)S(=O)(=O)N1CCN(CC1)S(=O)(=O)C	0
ZINC72265704	CCCCO[C@@H](C)OCC(F)F	0
ZINC72265822	c1cc2c(cc1F)N=[NH+][C@@H]2I	0
ZINC72266404	c1cc(ccc1c1cc([nH][nH+]1)N)O	0
ZINC72266507	c1ccc(cc1)COC(=O)N1CC(C1)S(=O)(=O)N	0
ZINC72266643	CCC[C@H](C)Oc1cccc(c1)N	0
ZINC72266694	CC(C)(C)OC(=O)N1CCN([C@H](C1)C(=O)[O-])C(=O)N	0
ZINC72267507	CC(C)c1nnc2n1CC[N@H+](C2)C[C@H](Cn1cccn1)O	0
ZINC72267967	CN1CCO[C@H](C1)CNCc1ccc(cc1Br)F	0
ZINC72268115	CCOCCN1CCN(C[C@@H]1C)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC72269586	CC(=O)N[C@@H](C1CCCC1)C(=O)N1CCN(CC1)[C@H]1CCC[C@@H]1O	0
ZINC72271906	CCOc1ccc(cc1)CN/C(=[NH+]/C)/NCCCOC	0
ZINC72272275	Cc1nc(nn1CN1CCOC[C@H]1C)c1ccc(cc1Cl)Br	0
ZINC72272293	Cc1ccccc1OCCN1C(=O)[C@@H]2CN(CCN2C1=O)C(=O)N	1
ZINC72272390	c1cc(sc1)CCN/C(=[NH+]/CCC[NH+]1CCOCC1)/N	0
ZINC72272390	c1cc(sc1)CCN/C(=[NH+]\CCC[NH+]1CCOCC1)/N	0
ZINC72272392	C1CCC(CC1)C/[NH+]=C(\N)/NCCC[NH+]1CCOCC1	0
ZINC72272396	C1CCC(=CC1)CCN/C(=[NH+]/CCC[NH+]1CCOCC1)/N	0
ZINC72272408	CC(C)CN1CCO[C@@H](C1)C/[NH+]=C(/N)\NCCc1ccccn1	0
ZINC72272419	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCC/[NH+]=C(/N)\Nc1ccccc1Cl	0
ZINC72272470	CCCN/C(=[NH+]/C[C@@H](COCc1ccccc1)O)/N	0
ZINC72272513	COc1ccccc1N/C(=[NH+]/CCNC(=O)C1CCCCC1)/N	1
ZINC72272527	C[NH+](C)CCOc1ccccc1C/[NH+]=C(\N)/Nc1ccccc1OC	0
ZINC72272557	CN(CC/[NH+]=C(\N)/N1CCOCC1)CCOC	0
ZINC72272573	Cc1ccc(c(n1)OC)C/[NH+]=C(/N)\NCCc1ccccc1	0
ZINC72272575	COCC[N@@H+](CC/[NH+]=C(/N)\NCCc1ccccn1)C1CC1	0
ZINC72273205	C[C@H]1CC[C@@H](C[N@@H+]1Cc1cc(cc(c1[O-])C(=O)C)F)C(=O)N	0
ZINC72274498	CN1CCO[C@H](C1)C[NH2+]Cc1ccccc1n1cncn1	0
ZINC72275436	CCNS(=O)(=O)c1ccc(nc1)NCC(C)(C)N1CCOCC1	0
ZINC72276280	C[C@@H]1COCC[N@H+]1CCNc1cc(ncn1)N1CCC[C@@H]1CO	0
ZINC72276325	Cc1cc([nH+]c(n1)N)N1CCN([C@@H](C1)C)C[C@@H](C)O	0
ZINC72277659	CCc1nc(no1)[C@H]1CCC[N@@H+]1CCN1CCOCC1	0
ZINC72279328	CCc1nc(no1)[C@H]1CCC[N@@H+]1Cc1cc(=O)n(c(=O)n1C)C	0
ZINC72280303	c1ccc(cc1)n1cncc1C(=O)NCCN1CCS(=O)(=O)CC1	0
ZINC72280327	CCc1ccc(cc1)[C@H](C/[NH+]=C(/N)\NCCOC)N(C)C	0
ZINC72280338	CCCCOCCC/[NH+]=C(/N)\NCCOC	0
ZINC72280343	CCOCCOCc1cccc(c1)C/[NH+]=C(/N)\NCc1ccco1	0
ZINC72281839	CC[C@H](C)Oc1ccccc1/C=C/C(=O)NCc1nnc(n1C)C	0
ZINC72282564	COCC[N@@H+]1CCC[C@@H](C1)NC(=O)NCCC#C	0
ZINC72283222	c1ccnc(c1)[C@@H](C#N)C(=O)c1ccc(o1)Cn1cc(cn1)Cl	0
ZINC72284433	COCc1cc2c(cc1COC)C[N@@H+](CC2)CCc1ccc(cc1)N	0
ZINC72284456	c1cnc(cc1N1CCC[C@H](C1)C(=O)N1CCOCC1)C(=O)N	0
ZINC72285246	Cc1ccccc1Nc1nc(nc(n1)N)CN1CCO[C@H]2[C@@H]1CCC2	0
ZINC72285506	COC(=O)c1ccc(s1)C(=O)N(Cc1cccc(c1)O)CC1CC1	0
ZINC72286122	CCOc1ccccc1OCCCC(=O)NCC1(CCCC1)C(=O)N	1
ZINC72286209	Cc1ccc(o1)c1nc(cs1)CO/N=C(\[C@H](C)n1cc[nH+]c1)/N	0
ZINC72286414	c1cc(c(c(c1)F)[C@H]1C[C@H]1C(=O)Nc1ccc(cc1)OCC(=O)N)F	0
ZINC72287145	CCOCC(=O)N[C@H](Cc1ccccc1)CN(C)C(=O)COCC	0
ZINC72289313	C[C@H](C(=O)NC(C)(C)C)NC(=O)[C@@H](C)[N@@H+](C)Cc1ccccc1	0
ZINC72290051	C[C@H](C(=O)OCc1nc(nc(n1)N(C)C)N)[N@H+](C)Cc1ccccc1	0
ZINC72290061	Cc1c(nc2ccccc2n1)COC(=O)c1c(scn1)NC	0
ZINC72290314	C[C@H]([C@H](c1ccc(cc1)Cl)OC)NC(=O)c1ccc(cc1)C(=O)N	0
ZINC72291959	c1cc(sc1c1nc(cs1)C(=O)OCC(=O)N)Br	0
ZINC72292324	CCO[C@@H](C)c1nc(cs1)C(=O)N1CCC[C@H](C1)c1cc[nH]n1	0
ZINC72293679	CC[C@H](c1cc(ccc1F)F)NC(=O)c1cc(cs1)C(=O)N	0
ZINC72293829	c1ccc(cc1)COC[C@@H](c1ccccc1)Nc1cc(nc(n1)N)Cl	0
ZINC72294692	CN(CC(=O)N[C@H](c1ccc(cc1)Cl)C(=O)N)C(=O)c1ccco1	0
ZINC72296173	c1ccc(c(c1)NCCCC1(CCOCC1)C1OCCO1)[N+](=O)[O-]	0
ZINC72298362	CCn1c2c(cn1)[C@H](CCC2)[NH2+]Cc1ccc2c(c1)OCCO2	0
ZINC72300113	CCn1c2ccc(cc2nc1CN1CCO[C@@H](C1)c1n[nH]c(n1)C)F	0
ZINC72300151	CC[C@@H]1CN2CCC[C@@H]2CN1S(=O)(=O)[C@@H](C)COC	0
ZINC72300190	Cc1[nH+]ccn1C[C@H]1CCCN1S(=O)(=O)[C@@H](C)COC	0
ZINC72300195	Cc1[nH+]ccn1C[C@@H]1CCCN1S(=O)(=O)C[C@@H]1CCOC1	0
ZINC72300490	CCCC[C@@H](C(=O)N)N[C@H]1CCN(C[C@@H]1C)S(=O)(=O)C	1
ZINC72301428	c1cc(cnc1)NC(=O)[C@H](c1ccc(cc1Cl)Cl)N1CCOCC1	0
ZINC72301905	CC(C)(CCCN/C(=[NH+]/C1CC1)/N)C1OCCO1	0
ZINC72301907	CC1([C@@H]([C@@H]2[C@@H]1OCC2)NC(=[NH2+])NCc1ccccc1)C	0
ZINC72302583	Cc1cc(on1)CSc1nnc(n1N)C1CCOCC1	0
ZINC72302613	CCC1([C@@H](C[C@H]1OCC)[NH3+])CC	0
ZINC72307521	CCOC(=O)CN(C)S(=O)(=O)N(C)Cc1ccc2c(c1)OCCO2	0
ZINC72307550	c1c(cc(c(c1F)S(=O)(=O)N1CCO[C@@H](C1)C(=O)N)F)[N+](=O)[O-]	0
ZINC72307844	CCO[C@H]1CCCN(C1)c1c2c(cccc2ncn1)C	0
ZINC72309963	CCCCCOC1CN(C1)C(=O)CN1c2ccccc2SCC1=O	0
ZINC72310260	CCOc1ccc(c(c1)C(=O)N)NC(=O)[C@H]1CC21CCCC2	1
ZINC72310830	CS(=O)(=O)[C@@H](Cc1ccccc1)C(=O)OCCCC(=O)N	0
ZINC72311000	CNS(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])NCCCc1nc([nH]n1)N	0
ZINC72311250	CC(C)N(C1CC1)C(=O)Nc1cccnc1	0
ZINC72318863	C[C@@H](CCC(C)C)NS(=O)(=O)Cc1ccc(cc1F)Br	0
ZINC72319678	CC1(C[C@H]2[C@@H](C1)[C@H](O[C@@H]2CO)n1cnc2c1ncnc2N)C	0
ZINC72322508	CCOC(=O)c1cc2c(cn(c2nc1)CC=C)C(=O)N	0
ZINC72324055	Cc1c(c(on1)/C=C/c1cccc(c1)OC)N	0
ZINC72332666	CCC[C@]1(N2[C@@H](CC(=N2)c2ccc(cc2)Br)c2ccccc2O1)C	0
ZINC72334661	Cc1cc(on1)c1cncnc1[C@H]1CCCN(C1)Cc1cccc[nH+]1	0
ZINC72335190	Cc1c(cn(n1)C)[C@H]1C[C@H](N(S(=O)(=O)[N-]1)C)C(=O)N[C@@H](C)COC	0
ZINC72337502	Cc1ccsc1c1c(cnc(n1)NCCCOC)c1cc(no1)C	0
ZINC72338065	C[C@@H](C(=O)NCCn1cccn1)n1ccc(n1)N	1
ZINC72338247	CCCCN(C)C(=O)c1cc(nn1C)N	1
ZINC72338502	Cc1c(nc2cc(nn2c1NC[C@H]1CCCO1)c1nccn1C)C	0
ZINC72339166	C1CC1c1c(c(n[nH]1)C(F)F)I	0
ZINC72339662	Cn1c(c(cn1)C#CC(=O)OC)C1CC1	0
ZINC72339715	Cn1cc(c(n1)N1CCOCC1)N	0
ZINC72341710	Cc1c(nc2c(c(nn2c1NCCOC)C)c1ccc(cc1)F)C	0
ZINC72343529	CC(C)[N@H+]1CCC[C@@H]1c1c(cnc(n1)N(C)C)I	0
ZINC72344454	C1COC[C@@H](C[NH2+]1)C(=O)N	0
ZINC72345838	Cc1cnc(s1)CCNS(=O)(=O)c1ccc2c(c1)[C@H](CC2)NC(=O)C	0
ZINC72350736	COCC[N@@H+]1CCCC[C@H]1c1c(c[nH]n1)c1ccnc(c1)N	0
ZINC72350736	COCC[N@@H+]1CCCC[C@H]1c1c(cn[nH]1)c1ccnc(c1)N	0
ZINC72350736	COCC[N@@H+]1CCCC[C@H]1c1c(cn[nH]1)c1cc[nH+]c(c1)N	0
ZINC72350741	CCCC(=O)N1CCC[C@@H](C1)c1ccnc(n1)N	1
ZINC72354637	COCCN1CCC[C@H]1c1c(cnc(n1)N)c1cccc(c1)F	0
ZINC72355620	CCc1nccn1c1cncc(n1)[C@@H]1CCC[N@@H+]1C1CCOCC1	0
ZINC72355652	Cc1nccn1c1cncc(n1)[C@@H]1CCC[N@H+]1CC(=O)N	0
ZINC72355885	c1ccnc(c1)c1nccc(n1)[C@H]1CCCN1C1CCOCC1	0
ZINC72356697	c1cnc(cn1)N1CCC[C@H]1c1c(c[nH]n1)C(=O)N	0
ZINC72356813	Cc1cncnc1[C@H]1CCC[N@H+](C1)C1CCCC1	0
ZINC72356895	c1cnc(nc1[C@H]1CC[N@@H+](C1)CCO)N	0
ZINC72361372	CC(C)(C)CC(=O)N1CCC[C@H]1c1ccn[nH]1	0
ZINC72361402	c1cn[nH]c1[C@H]1CCCN1C(=O)[C@H]1CCCO1	0
ZINC72363698	C[C@H](CCO)[N@H+]1CC[C@@H](CC1)c1csc(n1)Nc1ncccn1	0
ZINC72363714	c1cc(ccc1F)S(=O)(=O)N1CCC[C@H](C1)c1cnccn1	0
ZINC72364112	Cc1cc(ncn1)N1CCCC[C@@H]1c1nncn1CCOC	0
ZINC72364677	c1ccc(c(c1)C(=O)N)Oc1cnc(cn1)C1CC[NH2+]CC1	0
ZINC72365556	Cc1csc(n1)CCNc1ccc([nH+]n1)CC1CC[NH2+]CC1	0
ZINC72365931	C1C[C@@H]([N@@H+](C1)C1CCOCC1)CCN	0
ZINC72365962	CC(=O)N1CCN(C[C@H]1C(=O)N)C(=O)Cc1ccccc1	0
ZINC72365980	Cc1cc(nc[nH+]1)N1CCN([C@@H](C1)C(=O)N)C(C)C	0
ZINC72367171	Cc1nc(cc(n1)[C@H]1CCC[N@@H+]1Cc1ccc(cc1)F)CCC(=O)N	0
ZINC72367271	Cn1c[nH+]cc1C[N@@H+]1CCC[C@@](C1)(CCCc1ccccn1)C(=O)N	1
ZINC72367528	C[NH2+]CC(=O)N1CCCC[C@H]1c1c(cnc(n1)N)c1cccc(c1)F	1
ZINC72367800	Cn1c(cc(n1)[C@@H]1CN(CCO1)CC(=O)N)O	0
ZINC72367909	COCCN1CCCC[C@@H]1c1csc(n1)N	0
ZINC72367909	COCC[N@H+]1CCCC[C@@H]1c1csc(n1)N	0
ZINC72369005	Cc1cc(nc[nH+]1)N1CCO[C@H](C1)c1cc(n(n1)C)O	0
ZINC72373164	COCC(=O)N[C@H](c1nccs1)[C@@H]1CC[C@H](CC1)C[NH2+]C1CCCC1	0
ZINC72376820	COCCN1CCCC[C@H]1c1c(cnc(n1)N)c1cccc(c1)F	0
ZINC72379104	CN1CCO[C@H](C1)c1cncc(n1)CCC(=O)N	0
ZINC72379611	C[C@@]1(CN(CCO1)C(=O)c1cccc2c1cccn2)C(=O)N	0
ZINC72379653	C[C@@]1(CN(CCO1)C(=O)c1cnn2c1nccc2)C(=O)N	0
ZINC72379776	Cc1c(c2ccccc2n1C)C(=O)N1CCO[C@](C1)(C)C(=O)N	0
ZINC72381154	c1cc(nnc1)N1CCC(CC1)CC(=O)NCCO	0
ZINC72381350	CN(C)c1ccc([nH+]c1)[C@@H]1CN(CCO1)CCO	0
ZINC72381567	COCC[N@@H+]1C[C@@H](C1)c1ccnc(n1)N	0
ZINC72381871	Cc1cc(nc[nH+]1)N1CCO[C@H](C1)c1cc[nH]n1	0
ZINC72381922	c1c[nH]nc1[C@@H]1CCC[N@@H+](C1)C1CCOCC1	0
ZINC72381937	Cc1c[nH]nc1[C@@H]1CN(CCO1)C1CCOCC1	0
ZINC72382366	Cc1cc(nc(n1)[C@H]1CCC[N@H+]1CCO)Nc1ncccn1	0
ZINC72382371	Cc1cc(nc(n1)[C@@H]1CCCCN1CCO)Nc1cnccn1	0
ZINC72382690	Cc1nc(cc(n1)Nc1nncs1)[C@@H]1CCCC[N@H+]1CCOC	0
ZINC72382791	c1cc(nc(c1)C(=O)N)C[C@@H]1C[N@@H+](CCOC1)Cc1ccc(cc1)F	0
ZINC72383580	Cc1nc(cc(n1)Nc1ccccn1)[C@@H]1CC[N@@H+](C1)CC(=O)N	0
ZINC72384644	Cc1cc(nc(n1)Nc1c(nccn1)[C@H]1CCCN1CCOC)C	0
ZINC72384652	Cc1cccc(n1)Nc1cc(nc(n1)C)[C@H]1CCCCN1CC(=O)N	0
ZINC72385626	Cc1c(c[nH]n1)C(=O)N1CCOC[C@H](C1)Cc1ccccn1	0
ZINC72385810	Cn1cc(cn1)C[N@@H+]1C[C@@H](C1)c1nncn1CCOC	0
ZINC72386331	c1cc(cnc1)C[C@@H]1CCCN(C1)C(=O)c1cnco1	0
ZINC72387289	c1cc(n[nH+]c1C[C@@H]1CCC[N@@H+](C1)Cc1c[nH]cn1)NC1CCCC1	0
ZINC72387739	Cc1[nH+]c(cc(n1)NC1CCCC1)[C@@H]1CN(CCO1)C1CCOCC1	0
ZINC72387801	Cc1nc(cc(n1)N(C)C)[C@@H]1CN(CCO1)c1ccc(cc1)OC	0
ZINC72387804	Cc1cc(nc(n1)N1CCO[C@H](C1)c1cc(nc(n1)C)N)C	0
ZINC72387843	Cc1[nH+]c(cc(n1)NC)[C@@H]1CN(CCO1)Cc1ccc[nH+]c1NC	0
ZINC72387851	Cc1[nH+]c(cc(n1)N)[C@@H]1CN(CCO1)Cc1ccc(cc1)Cl	0
ZINC72387852	Cc1[nH+]c(cc(n1)N)[C@H]1CN(CCO1)Cc1ccc(cc1)Cl	0
ZINC72387862	Cc1nc(cc(n1)N)[C@H]1CN(CCO1)C(=O)CCc1ccccc1	0
ZINC72387868	Cc1[nH+]c(cc(n1)N)[C@H]1CN(CCO1)S(=O)(=O)c1cccnc1	0
ZINC72387870	Cc1[nH+]c(cc(n1)N)[C@H]1CN(CCO1)S(=O)(=O)c1cn(cn1)C	0
ZINC72387903	Cc1nc(cc(n1)N1CC[C@H](CC1)COC)[C@@H]1CN(CCO1)C	0
ZINC72388032	Cc1ccc(cc1)CN1CCO[C@H](C1)c1ccccn1	0
ZINC72388049	Cc1cc(nc(n1)N)N1CCO[C@@H](C1)c1ccc(cn1)NC	0
ZINC72388128	c1cc(cc2c1cc[nH]2)CN1CCO[C@H](C1)c1ccc(cn1)C(=O)N	0
ZINC72388308	Cc1cccc([nH+]1)CN1CCOC[C@H](C1)Cc1cc(ncn1)C(=O)N	0
ZINC72388663	c1c(c([nH]n1)[C@@H]1CCCN1C(=O)C1CCOCC1)C(=O)N	0
ZINC72397014	Cc1cc2c(s1)nc1n(c2=O)CCN(CC1)Cc1ccccn1	0
ZINC72397568	C[C@H]1CN2C[C@@H](C[C@@H]2CN1Cc1cccc(c1)F)O	0
ZINC72398389	Cc1c(noc1c1cnc(nc1c1ccco1)NC1CC1)C	0
ZINC72401349	c1ccn2c(c1)nnc2CNC(=O)c1c(nccn1)C(=O)[O-]	0
ZINC72407400	CCOc1ccc(cc1F)[C@@H](C)Nc1c2c([nH+]c(n1)N)CC[NH2+]CC2	0
ZINC72407425	C[C@H](C1CCN(CC1)C(=O)c1ccc(cc1)SC)N1CCOCC1	0
ZINC72408146	CCOc1ccc(cc1)NC(=O)c1c([nH]nc1Nc1ccccc1)N	1
ZINC72408196	Cc1cccc(=O)n1CCCNS(=O)(=O)c1cccs1	0
ZINC72408417	Cc1[nH+]c2c(c(n1)N1CCCOCC1)CCN(CC2)c1nccs1	0
ZINC72408680	CCc1cc(n2c(n1)c(c(n2)C)C)NCc1cc([nH]n1)C1CC1	0
ZINC72409289	Cc1cccc(c1)O[C@@H]1CC[N@H+](CC1)C[C@H]1CCOC1	0
ZINC72409984	Cc1c([nH]c[nH+]1)CSCCn1ccnc1c1cccc(c1)C#N	0
ZINC72410982	CCC[C@H](C)N1C[C@]2(CC[N@@H+](CC2)Cc2cccnc2N)OC1=O	0
ZINC72411893	Cn1c2c(cc(s2)C(=O)N2CCOC[C@H]2CC(=O)N)c(n1)C(F)(F)F	0
ZINC72412313	CN1C[C@]2(CCCN(C2)c2cc(nc(n2)N)OC)OC1=O	0
ZINC72413268	CN(C)c1ccc(cc1)[C@H]1CC(=NN1C(=S)N)c1ccc(cc1)F	0
ZINC72414171	CCCOc1ccc(cc1OCCC)S(=O)(=O)[N-]c1ccc(cc1)Br	0
ZINC72414312	CCOc1cc(c(cc1C)S(=O)(=O)NCCOC)C	0
ZINC72414556	CCOc1ccc(c2c1cccc2)S(=O)(=O)/N=c/1\[nH]ccs1	0
ZINC72415008	c1cc(ccc1Nc1nc(nc(n1)N)CCCl)F	0
ZINC72415057	C1COCCN1CCn1c(c(c(=O)[nH]c1=O)C(=O)CCl)N	0
ZINC72415089	CC(C)CCSc1nc2nc([O-])cc(n2n1)N	0
ZINC72415449	CC1(Cc2c(cn[nH]2)[C@H](C1)Cl)C	0
ZINC72416355	COCCNc1ncc2c(n1)ccn(c2=O)N	0
ZINC72416394	CCOC(=O)[C@H]1C(=N[NH+]=C(S1)N)c1ccccc1	0
ZINC72416398	CCOC(=O)c1c([nH]nc1NN)c1ccccc1	0
ZINC72416429	Cc1ccc2c(n1)CCc1c2nc(nc1)N	0
ZINC72416993	CCOC(=O)c1c(n2c(c(c(n2)C)C(=O)OC)nn1)N	0
ZINC72417043	c1cc(ccc1c1ccnc(n1)NN)[N+](=O)[O-]	0
ZINC72417117	C1COCCN1c1[nH]c(=O)c(c(n1)N)N	0
ZINC72417218	CCCc1c(nc([nH]c1=O)NN)C	0
ZINC72417620	C1COCCN1c1[nH]c(=O)c2c(n1)nc(s2)N	0
ZINC72418131	Cc1cnc(nc1N(C)C)O[C@H](CCC=C)C[N@H+]1CCCOCC1	0
ZINC72418880	CN1CCN(C[C@@H]1CCO)c1cc(nc(n1)N)Sc1cccs1	0
ZINC72419061	Cc1[nH+]c2c(c(n1)NCCc1nc3ccccc3s1)CC[NH2+]CC2	0
ZINC72420277	c1cc2c(cc1Cl)c(cs2)Cn1cc[nH+]c1c1cc2n(n1)CC[NH2+]C2	0
ZINC72421336	C=CCC[C@@H](CN1CCCOCC1)Oc1cc(ccn1)C#N	0
ZINC72421589	C1C[C@@H](CN(C1)c1c2c(nc(n1)N)CC[NH2+]CC2)C[NH+]1CCOCC1	0
ZINC72422132	Cc1cc(n2c(n1)ccn2)N1CCN(CC1)S(=O)(=O)C	0
ZINC72423047	Cc1cc(n2c(n1)c(c(n2)C)C)N1CCC(CC1)(c1ccccc1)O	0
ZINC72424214	CC[C@@H](CNc1c2c([nH+]c(n1)N)CC[NH2+]CC2)N1CCOCC1	0
ZINC72425171	CCC[N@@H+]1C[C@]2(CC[N@@H+](CC2)C)C[C@H]1C(=O)NCCc1nncn1C	0
ZINC72427163	CCc1c(sc(n1)N)C(=O)N1CCC[C@H]1c1[nH]c2cc(ccc2n1)C	0
ZINC72427164	Cc1nc(c(s1)C(=O)N1CCOC[C@@H]1CC(=O)N)c1ccccc1	0
ZINC72428632	CCN1C[C@]2(CCN(CC2)Cc2ccc(s2)[C@@H]2CCCCO2)OC1=O	0
ZINC72428828	c1ccc(c(c1)n1ccnc1c1cc2n(n1)CCC[NH2+]C2)F	0
ZINC72429260	c1cc(sc1)CN1CCN(C[C@@H]1CCO)c1cc(nc([nH+]1)N)N	0
ZINC72429460	COCCC(=O)N1CCC[C@]2(C1)CCC(=O)N(C2)Cc1ccccn1	0
ZINC72430680	c1c(nc(s1)N)CCC[NH2+]C[C@@]1(CCC[NH2+]C1)O	0
ZINC72430906	c1cc(ccc1COCCNc1c2c(nc(n1)N)CC[NH2+]CC2)Cl	0
ZINC72431943	CCCn1cc[nH+]c1c1nccn1c1cc(ccc1C)C(=O)N	1
ZINC72432329	CN(Cc1[nH+]ccn1Cc1ccccc1)C[C@@]1(CC[NH2+]C1)O	0
ZINC72432336	C1C[C@@H](CC=C1)C[N@H+]1CCc2c(nc(nc2N2CCOCC2)N)CC1	0
ZINC72432424	CCC[N@@H+]1CC2(CCN(CC2)C(=O)c2ccnn2C)C[C@H]1C(=O)[O-]	0
ZINC72434432	CCN1C[C@]2(CN(C[C@H]2C1=O)C(=O)CCc1ccsc1)C(=O)[O-]	0
ZINC72435203	C[C@@H](C1CCN(CC1)C(=O)c1ccc2c(c1)ccs2)[NH+]1CCOCC1	0
ZINC72436097	COC(=O)c1c(cn[nH]1)CN1CC[NH+](CC1)CCOc1ccccc1	0
ZINC72436226	CCN(CCCCO)C(=O)[C@H]1CN(CCO1)C(=O)c1c(nns1)C	0
ZINC72436535	COc1cccc(c1OC)CCNc1c2c([nH+]c(n1)N)CC[NH2+]CC2	0
ZINC72438747	CC(C)C[NH2+][C@H](CC(=O)Nc1cc(ccc1N)[N+](=O)[O-])C(=O)[O-]	0
ZINC72439874	Cc1ccc(o1)C[N@@H+]1CC2(CCN(CC2)C(=O)C2CC2)C[C@H]1C(=O)[O-]	0
ZINC72439995	COCc1nc2nccc(n2n1)c1ccccc1Cl	0
ZINC72440231	CCCCN1[C@@H]2CCN(C[C@@H]2CCC1=O)C(=O)Cc1nnc(s1)N	1
ZINC72440658	CCS(=O)(=O)N1CCC(CC1)(C(=O)[O-])n1cc(cn1)C	0
ZINC72441036	Cc1cccc(c1)Nc1nc([O-])c2c(ccnc2n1)c1ccco1	0
ZINC72443514	c1ccc(cc1)Nc1nccc(n1)c1ccccc1Cl	0
ZINC72446228	Cc1c2c(cc(=O)n1CCO)[nH]n(c2=O)c1ncccn1	0
ZINC72447096	C[C@@H]([C@@H]1CC[N@H+](CC1)Cc1ccc[nH+]c1N)N1CCOCC1	0
ZINC72447097	C[C@H]([C@H]1CC[N@@H+](CC1)Cc1ccc[nH+]c1N)N1CCOCC1	0
ZINC72447097	C[C@H]([C@H]1CC[N@@H+](CC1)Cc1cccnc1N)[NH+]1CCOCC1	0
ZINC72447739	C[N@H+]1CC[C@@H](CC1)N(CCCOC)Cc1c(cncc1Cl)Cl	0
ZINC72453702	c1ccc2c(c1)CCO[C@@H]2CNc1c2c(nc(n1)N)CC[NH2+]CC2	0
ZINC72454135	c1ccc(cc1)CO[C@H]1CC[N@@H+](CC1)Cc1cccc(c1)CC[NH3+]	0
ZINC72458246	CCC[N@@H+]1C[C@@]2(CC[N@@H+](CC2)C)C[C@H]1C(=O)NCc1cc(n[nH]1)C	0
ZINC72462587	COc1ccccc1CCCNc1c2c([nH+]c(n1)N)CC[NH2+]CC2	0
ZINC72462738	COCC1(CC1)CNc1c2c([nH+]c(n1)N)CC[NH2+]CC2	0
ZINC72462760	Cn1c(nnc1[C@@H]1CCC[N@@H+](C1)CCCC(=O)N)CN1CCOCC1	0
ZINC72463515	Cc1c(sc(n1)C)C(=O)N1CCC(CC1)(C(=O)[O-])n1ccnc1	0
ZINC72463892	Cn1c(nnc1[C@H]1CCCN(C1)S(=O)(=O)C1CC1)C[NH+]1CCCCC1	0
ZINC72465586	CC(C)(CO)n1ccc2c(c1=O)cnc1n2nc(n1)C1CCCCC1	0
ZINC72466623	c1cn(c(=O)c2c1n1c(ncn1)nn2)C[C@@H]1CCCO1	0
ZINC72469048	c1ccc(c(c1)CN1CCN(C[C@@H]1CCO)CCC(=O)N)F	1
ZINC72470626	C[C@H]1CCC[C@@H]([N@@H+]1Cc1nc(nc(n1)N1CCOCC1)N)C	0
ZINC72470627	C[C@@H]1CCC[C@H](N1Cc1nc(nc(n1)N1CCOCC1)N)C	0
ZINC72470834	C1C[C@@H](OC1)CNc1nc(nc(n1)N)CN1CCOCC1	0
ZINC72473275	C1C[C@H](COC1)Nc1c2c(nc(n1)N)CC[NH2+]CC2	0
ZINC72474626	C1CCC(CC1)[N@@H+]1CCCN(CC1)c1c2c(nc(n1)N)CC[NH2+]CC2	0
ZINC72475351	Cc1cc(c(s1)C)S(=O)(=O)N[C@H]1CC[C@H]1[NH2+][C@@H]1CC[N@H+](CC1)C(C)C	0
ZINC72476712	CCc1cc(n2c(n1)c(c(n2)C)C)NCC[C@H]1CCCOC1	0
ZINC72476781	Cn1cc[nH+]c1CN1CCOC[C@H]1CC(=O)N1CC[C@H](CC1)C(=O)N	0
ZINC72477806	C1C[C@@H](OC1)C(=O)N1CCc2c(nc([nH+]c2N2CC[C@H](C2)O)N)CC1	0
ZINC72478583	CCc1nc(cs1)CNC(=O)C[C@H]1COCC[N@@H+]1Cc1ccc(o1)C	0
ZINC72478745	Cc1nc2c(c(n1)NCc1csc(n1)c1ccccc1)CC[NH2+]CC2	0
ZINC72479394	c1ccc(cc1)CCCN1CCN(C[C@@H]1CCO)c1nccc(n1)N	0
ZINC72479977	C[NH+](C)C[C@]1(CCCN(C1)Cc1ccc2c(c1)cc[nH]2)O	0
ZINC72481593	CCOC(=O)C[C@H]1CCCC[N@@H+]1Cc1cccnc1N	0
ZINC72481991	C[C@](CC(=O)N)(C=C)NC(=O)OC(C)(C)C	0
ZINC72513008	CCC(=O)c1ccc(cc1)OCC(=O)N(C)CCOc1ccccc1	0
ZINC72522489	C[N@H+](Cc1ccc(cc1)SC)C[C@H](COCc1ccccc1OC)O	0
ZINC72522504	c1cc(oc1)COC[C@@H](CN1CCN(CC1)C(=O)[C@H]1CCCO1)O	0
ZINC72527387	CCCSc1nnc(n1CC)c1cccc(c1)Cl	0
ZINC72528886	C[C@@H](C(=O)NC[C@@H]1CCCO1)Sc1nc([nH]n1)N	0
ZINC72538291	CC[C@@H](C)[C@H](C(=O)N)NS(=O)(=O)c1ccc(cc1)OCC	1
ZINC72552427	Cc1csc(n1)CN(C)C(=O)Nc1cnn(c1)C[C@@H]1CCCO1	0
ZINC72553502	COC(=O)[C@@H]1CC[N@H+](CC1)CCS(=O)(=O)c1ccccc1	0
ZINC72562942	c1ccc(cc1)Oc1ccccc1CN1CC[NH+](CC1)CCO	0
ZINC72575922	c1ccc2c(c1)C[C@@H](OC2=O)C(=O)OCc1ccccn1	0
ZINC72589367	COCC/[NH+]=C(\N)/SCc1[nH]c(=O)c2c(n1)ccs2	0
ZINC72589382	Cc1cccc(c1)/N=C(/N)\SC[C@@H]1CCCO1	0
ZINC72589400	C1CCC(CC1)/[NH+]=C(\N)/SC[C@H]1CCCO1	0
ZINC72593842	CC(C)N/C(=[NH+]\C)/NCCCOc1ccc(cc1)F	0
ZINC72615667	c1cc(ccc1S(=O)(=O)CC(=O)NCCCn1ccnc1)Cl	0
ZINC72624137	c1cc(c(c(c1)Cl)OCc1nnc(n1N)SCCCO)Cl	0
ZINC72625868	Cc1ccc(c(c1)C)c1nnc(o1)SCCCO	0
ZINC72628428	c1cc(sc1)COC(=O)CCc1ccsc1	0
ZINC72632032	Cc1nc(no1)C[NH+]1CCN(CC1)CCOc1ccc(cc1)SC	0
ZINC72632707	CCCc1nc(on1)CN1C[C@H](c2c1cccc2)C(=O)N	1
ZINC72648981	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CCNC(=O)c1ccsc1	1
ZINC72650425	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CCCNC(=O)c1ccc(cc1F)F	1
ZINC72656999	CCCCCN/C(=[NH+]\C)/NC[C@@]1(CCSC1)N1CCOCC1	0
ZINC72657474	CC(C)CN1CCN(CC1)C(=O)[C@H](CCSC)NC(=O)N	1
ZINC72658829	Cc1cc(cc(c1OC(F)F)C)C[NH2+]Cc1ccccn1	0
ZINC72661722	COCCCCCN1CCc2c1cc(cc2)S(=O)(=O)N	0
ZINC72668492	C[C@H]([C@@H]1CCCO1)/[NH+]=C(/N)\NCc1ccc(cc1)Cl	0
ZINC72670493	c1ccc(cc1)OCC[NH2+]Cc1ccc(cc1)N1CCOCC1	0
ZINC72672164	Cc1ccc(o1)[C@@H](C)[NH2+]Cc1ccc(c(c1)OC)OCC=C	0
ZINC72679203	c1ccc(c(c1)SCCC(=O)N1CCC[C@H]1C(=O)N)Cl	1
ZINC72679314	Cc1ccc2c(c1)occ2CC(=O)N1CCC[C@@H]1C(=O)N	0
ZINC72679322	CCCCOc1ccc(cc1OCC)C(=O)N1CCC[C@@H]1C(=O)N	1
ZINC72687838	C[C@H]1C[C@H](C(=O)O1)Sc1nc2ccccc2c(=O)n1C(C)C	0
ZINC72688681	C[C@H]1CCCC[C@@H]1Nc1nnc(s1)S(=O)(=O)CCCOC	0
ZINC72696491	CCN/C(=[NH+]/C[C@H]1CCCO1)/N1CCN(CC1)c1ccccc1OC	0
ZINC72707239	Cc1nnc(n1N)SCc1cc2c(c(c1)Cl)OCCO2	0
ZINC72710207	CCCCC[NH2+][C@H](c1ccccc1)C(=O)NC1CC1	0
ZINC72727856	C[NH+](C)Cc1ccc(cc1)CNCc1ccc(c(c1)Br)F	0
ZINC72729145	CCc1ccc(cc1)[C@H](C)NC(=O)CCCCNC(=O)N	1
ZINC72729420	Cc1ccc(cc1)N(Cc1ccccc1)C(=O)CCCCNC(=O)N	1
ZINC72737504	CCOCCSc1nnc(n1C)COc1ccc(cc1)Cl	0
ZINC72748081	C[S@@](=O)c1ccc(cc1)C(=O)Nc1ccccc1SCC(=O)N	0
ZINC72748107	CCC[C@@H](C)C(=O)N[C@H](C)c1cc(ccc1OC)OC	0
ZINC72753961	C[C@H](c1cccc(c1)S(=O)(=O)N)NC(=O)CCOc1ccccc1F	1
ZINC72755631	CCCCC[C@H](C)NC(=O)CSCc1ccco1	0
ZINC72767567	C[C@H]1CC=CC[C@H]1COC(=O)Cc1c2ccccc2on1	0
ZINC72778845	C[NH+](C)[C@H](CNC(=O)CCCCNC(=O)N)c1cccs1	1
ZINC72781329	C[C@@H](CC(=O)N(C)CC(=O)N(C)C)NC(=O)c1ccccc1	0
ZINC72802700	COc1ccccc1C[N@@H+](Cc1cccs1)C[C@H]1CCCO1	0
ZINC72802910	c1cc(ccc1OCC[N@H+]1CCCC[C@@H]1C(=O)N)F	1
ZINC72803706	C[C@H](c1ccc(cc1)S(=O)(=O)N)N(C)C[C@@H]1CCCO1	0
ZINC72803827	CCn1c(n[nH]c1=S)CNC(=O)c1c(cc(s1)C)OC	0
ZINC72806733	CC(C)NC(=O)COC(=O)CCc1ccccc1Cl	0
ZINC72808791	Cc1nc([nH]n1)SCCC(=O)N(C)Cc1c(cccc1Cl)F	0
ZINC72810520	C[C@@H]1CCCC[N@H+]1C[C@@H]1CCCN(C1)C(=O)CS(=O)(=O)C1CCCC1	0
ZINC72817759	COc1cccc(c1)CNC(=O)C[N@@H+]1CCC[C@@H]1C(=O)N	0
ZINC72820557	c1ccc2c(c1)[C@H](CO2)C(=O)Nc1ccc2c(c1)CC(=O)N2	0
ZINC72823002	CCN(CC(=O)Nc1ccccc1C(F)(F)F)CC(=O)OCC	0
ZINC72834994	CCc1cccc(c1)OCCN(C)[C@@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC72836265	CC(C)[C@@H](c1ccccc1)[NH2+]CC(=O)N[C@H]1CCOc2c1cccc2	0
ZINC72838458	CCOC[C@@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(c(c1)Cl)C#N	0
ZINC72838800	CCOC[C@@H]1CCCN(C1)C(=O)c1cc(cc(c1N)[N+](=O)[O-])F	0
ZINC72838857	CCOC[C@H]1CCCN(C1)C(=O)CCn1ccc2c1cccc2	0
ZINC72840153	C[C@@H](C(=O)N1CCc2c1cccc2)O/N=C(\COc1ccccc1)/N	0
ZINC72846539	C[C@@H]1C(=O)Nc2cc(ccc2O1)NC(=O)CCCSc1ccccc1	0
ZINC72851937	COC[C@@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(cc1)n1cncn1	0
ZINC72852097	CC[C@@H](C)Oc1ccc(cc1)NC(=O)C(=O)N1CCC[C@H](C1)COC	0
ZINC72862390	CC[C@@H]1CN(CCS1)Cc1cc(=O)n2ccccc2[nH+]1	0
ZINC72889978	Cn1cccc1C[NH2+][C@@H](CN1CCOCC1)c1ccccc1	0
ZINC72889980	Cn1cccc1CN[C@H](CN1CCOCC1)c1ccccc1	0
ZINC72895116	c1cc(oc1)COC[C@H](CN1CCN(CC1)CC(=O)N1CCCC1)O	0
ZINC72939509	COC(=O)c1cccc(c1)CNc1ccc(cc1)C(=O)N	0
ZINC72941366	CC(C)C[C@@H]1COCC[N@H+]1Cn1c(=S)n(cn1)CC(F)(F)F	0
ZINC72941449	CC(C)C[C@@H]1COCCN1Cn1c(=S)[nH]c(n1)c1ccc(cc1)OC	0
ZINC72950031	CCOc1ccccc1NC(=O)[C@@H](C)O/N=C(\Cn1cccn1)/N	1
ZINC72950192	c1ccc(cc1)c1nc(co1)CO/N=C(/Cn1cccn1)\N	0
ZINC72950264	CCCc1nc(cs1)CO/N=C(\Cn1cccn1)/N	0
ZINC72950417	c1ccc(c(c1)OCCO/N=C(/Cn1cccn1)\N)F	0
ZINC72950540	c1cnn(c1)C/C(=N/OCC(=O)NCc1ccc(cc1)Cl)/N	1
ZINC72951264	CCCOc1ccc(cc1)OCCO/N=C(\Cn1cccn1)/N	0
ZINC72952065	Cc1c(cc(cc1F)C(=O)OC)NCc1cccc(c1)C(=O)NC	0
ZINC72952752	CCOCCN(Cc1ccccc1O)C[C@H]1CCCO1	0
ZINC72959781	CNC(=O)c1cccc(c1)C[N@@H+](C)CCOc1ccccc1OC	0
ZINC72967353	C1COCCN1NC(=O)C[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)Br	0
ZINC72975613	CCOC[C@@H]1CCC[N@@H+](C1)[C@@H](C)c1nc(nc(n1)N(C)C)N	0
ZINC72975693	CCOC[C@@H]1CCC[N@@H+](C1)[C@@H](C)c1nnc(o1)c1cccc(c1)Cl	0
ZINC72975945	CCOC[C@@H]1CCC[N@@H+](C1)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC72976215	CCOC[C@H]1CCC[N@H+](C1)Cc1nc(no1)c1cccc(c1)[N+](=O)[O-]	0
ZINC72976879	CCOC[C@@H]1CCC[N@@H+](C1)[C@@H](C)c1cccc(c1)[N+](=O)[O-]	0
ZINC72977168	CCOC[C@@H]1CCCN(C1)Cc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC72977595	CCOC(=O)CCC[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC72978617	CC(C)C[C@H]1COCCN1Cc1nc(no1)CCOC	0
ZINC72979533	CCOC(=O)[C@H]1CCCCN1C(=O)CN1CCOC[C@@H]1CC(C)C	0
ZINC72991534	c1cc2c(cc1S(=O)(=O)NCCN1C(=O)CCC1=O)CCCC2	0
ZINC72992345	CCOC[C@@H]1CCCN(C1)S(=O)(=O)c1cc(ccc1F)C	0
ZINC72993175	Cc1ccc(cc1C(F)(F)F)S(=O)(=O)N[C@@H](C)c1c(noc1C)C	0
ZINC72994056	CC(C)(C)c1cccc(c1)OCCNS(=O)(=O)N	0
ZINC72998466	CNC(=O)c1cccc(c1)CSCc1cccc(c1)C(=O)N	1
ZINC72998618	CNC(=O)c1cccc(c1)CSCc1ccc2c(c1)OCCO2	0
ZINC73002592	CCOC[C@@H]1CCC[N@@H+](C1)C[C@@H](CCC#N)C#N	0
ZINC73008842	CN(C)C1(CCOCC1)C[NH2+]Cc1cccc(c1)C#N	0
ZINC73009072	C[NH+](C)C1(CCOCC1)CNCc1ccccc1Cl	0
ZINC73020116	Cc1cccc(c1C)OCc1nc(nc(n1)N(C)C)N	0
ZINC73021229	CC(C)(C)OC[C@@H](C[N@H+]1CCCC[C@@H]1C(=O)N)O	0
ZINC73022852	C1CN(CCN1CCCC#N)C(=O)C(=O)N1CCOCC1	0
ZINC73026143	Cc1ccc(c(c1)/C=C/C(=O)N(CCC(=O)N)c1ccccc1)OC	0
ZINC73040934	CC(C)C[C@H]1COCCN1C(=O)NCc1ccc(cc1)[N+](=O)[O-]	0
ZINC73044787	C[C@@H]1CN(C[C@H](O1)C)C(=O)NC[C@@H](Cc1ccccc1)[NH+](C)C	0
ZINC73052155	Cc1ccc(o1)[C@@H](CNCc1ccc(cc1)SC)N1CCOCC1	0
ZINC73052757	Cc1ccc(cc1F)C[NH2+]Cc1ccc(c(c1OC)OC)OC	0
ZINC73064467	Cc1c(c(on1)C)[C@@H](C)NC(=O)NC[C@@H](C)N(C)c1ccccc1	0
ZINC73067673	C1C[C@H]2[C@@H](C[C@@H]1O2)C(=O)NC1CCN(CC1)CC(=O)N	0
ZINC73067697	c1ccc2c(c1)nc(s2)CCNC(=O)c1ccc(c(c1)[O-])[N+](=O)[O-]	0
ZINC73069948	Cc1csc(n1)CCCCN/C(=[NH+]/C)/N1C[C@@H](C[C@@H](C1)C)C	0
ZINC73070149	c1ccc(cc1)SCc1ccoc1C(=O)N1CCC(CC1)C(=O)N	0
ZINC73083572	CCONC(=O)/C=C/c1ccc(cc1)OCC#N	0
ZINC73086907	CCC[C@@H](CC1CCCC1)/C(=N/S(=O)(=O)c1ccc(cc1)C(=O)C)/[O-]	0
ZINC73092142	CC[C@@H](C)[C@H](C(=O)N)NC(=O)/C=C/c1cc(ccc1Cl)Cl	0
ZINC73092545	C[C@@H]1CCc2c(sc3c2c(nc(n3)CCN2CCOCC2)N)C1	0
ZINC73092973	C[C@H](CCOc1ccccc1)C(=O)N1CCC[C@H](C1)N1CCCC1=O	0
ZINC73103703	Cc1cc(no1)NC(=O)CN(C)CC(=O)NCCOc1ccccc1	0
ZINC73109332	CCOC(=O)c1c(c2c(ncnc2s1)N[C@H](C)C(=O)N)C	0
ZINC73124927	Cc1ccc(cc1)CNC(=O)[C@H](C)SCc1nc(nc(n1)N(C)C)N	0
ZINC73135841	Cc1cc(n2c(n1)ncn2)N1CCN(CC1)CCOC	0
ZINC73158420	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)NC[C@@H](C)Oc1ccccc1	0
ZINC73162883	c1c(csc1Br)COC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC73166605	CCOC[C@H]1CCC[N@H+](C1)CCOc1c(cccc1C)C	0
ZINC73194937	c1ccc(c(c1)[C@@H]1C[C@H]1C(=O)OCC(=O)N)F	0
ZINC73209786	CCOC[C@H]1CCCN(C1)C(=O)N[C@@H]1CCN(C1)CC(F)(F)F	0
ZINC73213139	Cc1nc(on1)CNC(=O)NC(C)(C)c1ccc(cc1Cl)F	0
ZINC73272618	CCOC(=O)N1CCC(CC1)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC73277049	CCCCn1c(c(c(=O)[nH]c1=O)N(C)C[C@H]1CCCO1)N	0
ZINC73279311	CC/[NH+]=C(/NCCc1ccc(cc1)S(=O)(=O)N)\NCC(C)C	0
ZINC73285485	CCOc1cc(ccc1O)/C=N\Nc1nnc(n1N)C	0
ZINC73286791	CC(C)CN(CCOC)S(=O)(=O)N1CCCCC1	0
ZINC73288088	Cc1ccccc1[C@H](CC(=O)NCCCn1cccn1)NC(=O)N	1
ZINC73293530	CC(C)CCC(=O)O[C@@H](CC#C)c1ccccn1	0
ZINC73293917	C#CC[C@H](c1ccccn1)OC(=O)CCC(=O)c1ccc(cc1)Cl	0
ZINC73300803	c1ccc(c(c1)COC(=O)c1coc2c1cccc2)C(=O)N	0
ZINC73300832	CC[C@H](C(=O)OCc1ccccc1C(=O)N)OC1CCCC1	0
ZINC73300843	C[C@H]1CCCC[C@@H]1OCC(=O)OCc1ccccc1C(=O)N	0
ZINC73315296	COc1cccc(c1)NCC(=O)NNC(=O)C1(CC1)c1ccccc1	0
ZINC73316237	Cc1ccc(cc1)[C@H](CN/C(=[NH+]\C)/NCC(C)C)N1CCOCC1	0
ZINC73334248	C/[NH+]=C(\NCCNC(=O)CC1CCCC1)/NCc1ccc(cc1)OC	0
ZINC73338877	Cc1c(cc(cc1OC)c1nc(no1)c1ccnc(c1)OC)OC	0
ZINC73342540	c1cc(ccc1[C@H](C(=O)N)[N@H+]1CC[C@@H](CC1)C(=O)N1CCOCC1)F	0
ZINC73342652	COc1ccc(cc1OC)CN[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC73350963	CN(Cc1ccc(cc1)F)C(=O)CO/N=C(\COc1ccccc1)/N	1
ZINC73368268	COC(=O)c1c(cco1)CN1CCN(CC1)CC(=O)N	0
ZINC73369234	CCOCCSC(=[NH2+])Nc1ccccc1	0
ZINC73369241	C[C@H](COC)/[NH+]=C(/N)\SCC(=C)Cl	0
ZINC73369389	Cc1ccc(cc1)CSC(=[NH2+])N1CCOCC1	0
ZINC73369415	c1cc(cc(c1)F)CSC(=[NH2+])N1CCOCC1	0
ZINC73369426	c1cc(cc(c1)Br)CSC(=[NH2+])N1CCOCC1	0
ZINC73434986	CCOC(=O)CCCNC(=O)N(C)[C@@H](C)c1ccc(c(c1)F)F	0
ZINC73448047	c1cc(ccc1C[N@H+](CN1CCOC1=S)C1CC1)F	0
ZINC73449669	CCOc1ccc(cc1)C[NH2+]CCC[N@H+]1C[C@H](O[C@@H](C1)C)C	0
ZINC73449681	C[C@@H]1CN(C[C@H](O1)C)CCC[NH2+]Cc1cccc(c1)F	0
ZINC73449703	Cc1ccc(cc1)CNCCCN1C[C@@H](O[C@H](C1)C)C	0
ZINC73449838	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCC[NH2+]Cc1ccccc1OCC#C	0
ZINC73449986	Cc1c(c(n(n1)C)C)C[NH2+]CCCN1C[C@H](O[C@@H](C1)C)C	0
ZINC73454562	Cc1nc([nH]n1)SCCC(=O)Nc1ccc(c(c1)n1cccc1)F	0
ZINC73461717	c1cnccc1CN(C1CC1)S(=O)(=O)N1CCOCC1	0
ZINC73462557	CCN/C(=[NH+]/C[C@@H]1CCCO1)/N1CC[C@H](CC1)C	0
ZINC73473949	CC(=O)Nc1ccc(cc1)C(=O)Nc1cccnc1Cl	0
ZINC73501150	C[C@@H](C1CC1)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC73506866	Cc1ccccc1[C@H](CC(=O)OC[C@@H]1CCCO1)NC(=O)N	0
ZINC73515153	Cc1ccc(cc1F)CNC(=O)CO/N=C(\c1ccsc1)/N	1
ZINC73523196	CCOc1cc(ccc1OC(=O)c1ccc(nc1)C(F)(F)F)C#N	0
ZINC73525905	C[C@@H](c1ccccn1)OC(=O)c1cc(cs1)C(=O)N	0
ZINC73530504	C[C@@H](c1ccccn1)OC(=O)CCCOc1cccc(c1)C(=O)C	0
ZINC73533546	CCNC(=O)NCCOC(=O)[C@@H]1C[C@@H]1c1ccc(cc1F)F	0
ZINC73535807	Cc1c(cco1)COC(=O)c1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC73546694	C/[NH+]=C(/NCC[NH+]1CCCCCC1)\NCc1ccc(cc1)F	0
ZINC73563859	CC/[NH+]=C(/NC[C@@H]([C@@H]1CCOC1)[NH+]1CCOCC1)\N[C@@H](C)COC	0
ZINC73565287	c1c(csc1Br)C(=O)NCCCOCC(F)(F)F	0
ZINC73570908	C[N@H+]1[C@H]2CC[C@@H]1CN(CC2)C(=O)NCCc1cn2ccccc2[nH+]1	0
ZINC73575393	C[C@@H](COC)N/C(=[NH+]\C)/NCCc1cc(cc2c1OCOC2)F	0
ZINC73594812	CCCCOCCCN/C(=[NH+]\C)/NCc1cccc(c1)C(=O)N	0
ZINC73604549	C1CCc2nnc(n2CC1)[C@H]1CCC[N@H+](C1)CCC#N	0
ZINC73616771	Cc1ccc2c(cc(=O)oc2c1)C[N@@H+](CCOC)CC(C)C	0
ZINC73617012	CC(C)CN(CCOC)Cc1cc(on1)c1cccs1	0
ZINC73632189	c1csc(n1)[C@@H]1[C@@H](CO1)O	0
ZINC73632206	CC(C)N(C(C)C)S(=O)(=O)c1ccc(cc1)COC	0
ZINC73634271	Cc1c(cc(cc1N)c1nn2c(nnc2s1)C(F)(F)F)N	0
ZINC73634337	Cc1cc(cc(c1O)c1nn2c(nnc2s1)C(F)(F)F)N	0
ZINC73635847	CCOCc1cccc(c1)S(=O)(=O)N	0
ZINC73635901	Cc1c2ccccc2n(n1)CCC(=[NH2+])N	0
ZINC73637067	c1cc(sc1S(=O)(=O)NCCCOCC(F)(F)F)Cl	0
ZINC73638851	C[C@H](c1nc(no1)C(C)(C)C)Nc1ccc(c(c1)OCCOC)OC	0
ZINC73639068	c1ccc(cc1)c1cc2c(c(c1)Br)oc(n2)c1ccc(cc1)N	0
ZINC73639801	Cc1ccc(c(c1)c1nc2cc(cc(c2o1)C)N)C	0
ZINC73640333	C#CCOC(=O)c1ccc(o1)c1ccc(cc1Cl)N	0
ZINC73640623	CCOC(=O)CN1CCN(CC1)C(=[NH2+])N	0
ZINC73640636	CC(C)(C)OC(=O)N[C@H]1CCCN(C1)C(=[NH2+])N	0
ZINC73640994	CCCC(CCC)c1nc(on1)C[NH3+]	0
ZINC73641601	CCCCCCNC(=O)/C(=C\1/c2ccccc2C(=N1)N)/C#N	1
ZINC73645214	CCCCNC(=O)[C@H](C)Sc1nnc(n1N)COc1ccccc1	1
ZINC73650484	C[C@H](C[NH2+][C@H]1CC[N@@H+](CC1)Cc1ccccc1)N1CCOCC1	0
ZINC73655573	c1ccc2c(c1)c(=O)nc([nH]2)C(=O)NCc1cccc(c1)C(=O)N	0
ZINC73655874	CCC[N@@H+]1CC[C@H](C[C@@H]1C)[NH2+]C(C)(C)C	0
ZINC73659664	c1ccc2c(c1)c(=O)n(c(n2)SCC(=O)[O-])C1CCCCCC1	0
ZINC73663877	Cc1nc(on1)COC(=O)c1cc(ccc1OC)F	0
ZINC73667892	CCOc1ccccc1n1ccn(c(=O)c1=O)CC(=O)NN	1
ZINC73667908	CCOc1ccc(cc1)n1ccn(c(=O)c1=O)CC(=O)NN	1
ZINC73683913	CCCc1cc(nc(n1)[N-][N+](=O)[O-])Nc1cccc(c1)C(=O)[O-]	0
ZINC73697850	COCCOCC(=O)Nc1c(c2c(s1)CCCCC2)C(=O)N	0
ZINC73703147	Cc1c([nH+]c(nc1OCC(=O)[O-])Nc1ccc(cc1)Br)C	0
ZINC73709006	Cc1c(c(nc(n1)NCc1cc(cc(c1)F)F)OCC(=O)[O-])CCO	0
ZINC73714159	C[C@H]1CCCN(C1)C(=O)CS/C(=[NH+]/[C@@H](C)COC)/N	0
ZINC73714738	CCN(C1CCCCC1)C(=O)CS/C(=[NH+]/CC=C)/N	1
ZINC73716512	CCCc1nc(on1)COc1ccc(cc1)n1cnnn1	0
ZINC73716552	CCOCCCNC(=O)[C@@H](C)N[C@@H](C)c1ccc2c(c1)CCCC2	0
ZINC73717503	c1cc(cc(c1)Cl)OCCSC(=[NH2+])N1CCOCC1	0
ZINC73717545	c1cc(c(c(c1)F)F)CSC(=[NH2+])N1CCOCC1	0
ZINC73717688	CC1CCN(CC1)C(=O)CSC(=[NH2+])NC1CC1	0
ZINC73719555	CC(=O)c1cc(ccc1OCc1cccc(c1)C(=O)N)Br	0
ZINC73735424	c1c(nc(nc1NCCC(=O)[O-])Cl)C(F)(F)F	0
ZINC73739184	CCOC(=O)c1c2c(sc1N)[C@@H](CCC2)C	0
ZINC73744508	Cc1cc(c(n1c1ccccn1)C)C(=O)N1c2ccccc2C[C@@H]1C	0
ZINC73754396	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)OCc1cccc(c1)C(=O)N)Cl	0
ZINC73754398	c1ccc(c(c1)[C@H]1C[C@@H]1C(=O)OCc1cccc(c1)C(=O)N)Cl	0
ZINC73755048	Cc1ccc(c(c1)S(=O)(=O)N(CCCOC)CC(=O)N)C	0
ZINC73759022	c1ccc(cc1)n1cnc(n1)SC[C@H](c1cccc(c1)Cl)O	0
ZINC73779977	C[C@H](C1CC1)[N@H+](C)CC(=O)c1c(n(c(=O)[nH]c1=O)C1CC1)N	0
ZINC73780510	CCCNC(=O)CN/C(=[NH+]\C)/N(C)Cc1cccc(c1)Cl	0
ZINC73790996	CC(C)C[C@H](CNC(=O)CCn1ccccc1=O)N1CCOCC1	0
ZINC73796689	C1CCC(C1)C(C1CCCC1)NC(=O)c1c(c(=O)[nH]c(=O)[nH]1)N	0
ZINC73804243	CC(C)c1cccc(c1)OCC(=O)OCCOC	0
ZINC73805298	CC(C)OCCC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC73812518	C[C@@H](c1ccccc1)NC(=O)[C@@H](C(C)C)Sc1nc([nH]n1)N	0
ZINC73817265	CC1(OCc2cc(c3ccccc3c2O1)OC)C	0
ZINC73823477	CN(C(=S)SCc1ccccc1)/[NH+]=C(/c1ccncc1)\N	0
ZINC73824382	CS/C(=N\N=C(\c1ncccn1)/N)/N1CCOCC1	0
ZINC73825034	c1ccc2c(c1)ccc(n2)/C(=[NH+]/N=C(/[S-])\N1CCOCC1)/N	0
ZINC73825054	c1ccc2c(c1)ccc(n2)/C(=[NH+]/N=C/c1cccc(c1)F)/N	0
ZINC73832381	C[C@H]1Cc2ccccc2N1C(=O)CCC(=O)OC	0
ZINC73836792	C[C@@H](COC)OC(=O)c1ccn(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC73842893	Cn1ccs/c/1=N\C(=O)C[C@H](c1cccs1)NC(=O)N	0
ZINC73854184	CN(C)C(=O)N1CCN(CC1)C(=O)Nc1nc2ccccc2s1	0
ZINC73867811	c1c(cnc2c1[nH]c(n2)SCCC(=O)NC(=O)N)Br	1
ZINC73869438	Cc1ccc(nc1)[N-]S(=O)(=O)c1ccc(cc1)OCCOC	0
ZINC73885567	Cc1cccc(n1)C(=O)O[C@@H]1CCC[C@H](C1)C	0
ZINC73906167	CCCCN(C)C(=O)[C@H](Cc1c[nH]c2c1cccc2)NC(=O)N	1
ZINC73924460	Cc1nc(on1)[C@H](C)OC(=O)c1ccco1	0
ZINC73945617	CC1(CN(CCO1)C(=O)C1=NN([C@H](C1)C(=O)N)c1ccc(cc1)F)C	0
ZINC73976841	c1ccc(cc1)c1csc(n1)[C@H](C#N)C(=O)C1CCOCC1	0
ZINC73983305	C[C@@H](CC(=O)Nc1cccc(c1)NS(=O)(=O)N)c1ccccc1	0
ZINC73983826	CCCc1cc([nH]n1)C(=O)N[C@@H]([C@H](C)CC)C(=O)N	1
ZINC74000119	CC[C@H](COc1ccccc1)NC(=O)NCCOC	0
ZINC74010727	CCn1c(nnc1SC[C@H](c1ccccc1F)O)N1CCOCC1	0
ZINC74012206	C[C@H]1CCC[C@@H]([C@@H]1C)NS(=O)(=O)N	0
ZINC74023928	C[C@H](c1ccccc1)NC(=O)CCSc1nnc(s1)N	1
ZINC74037589	C1CCC(CC1)(CNS(=O)(=O)N)[NH+]1CCOCC1	0
ZINC74037724	Cc1cccc(c1NC(=O)CNS(=O)(=O)N)C	0
ZINC74039043	C1CC1COCCCNS(=O)(=O)N	0
ZINC74042204	c1cc(c(cc1OCC(=O)OCCCc1ccncc1)Cl)F	0
ZINC74043008	Cc1c(c(n(n1)CCCl)C)C(=O)N1CCc2c(ccs2)C1	0
ZINC74044702	C[C@@H](c1ccc(cc1)OC)[N@H+](C)C[C@@H](COCc1ccccc1)O	0
ZINC74051369	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)[N-]c1cccc2c1c[nH]n2	0
ZINC74079370	CCOC(=O)c1csc(n1)CNC(=O)/C=C/c1ccc(o1)[C@@H]1C[C@@H]1C	0
ZINC74089731	c1cc(cc(c1)NC(=O)CCc1ccc(cc1Cl)Cl)c1[n-]nnn1	0
ZINC74111518	CCN(C1CCCCC1)C(=O)C[S@](=O)[C@H](C)c1ccccc1	0
ZINC74120539	c1ccc(cc1)Cc1nc(on1)CCCCNC(=O)N	1
ZINC74122120	CC(C)N(CC(=O)N)C(=O)CN(C)C(=O)c1ccccc1	0
ZINC74139760	c1cc2c(cc1c1ccc(nc1)N)OCO2	0
ZINC74162157	CC[C@H](C)NC(=O)CN1CCN(CC1)[C@@H](C)C(=O)NCCCOC	0
ZINC74166070	Cc1ccc(c(c1)C(=O)NCCCOC)N1CCCC1=O	0
ZINC74190730	Cc1c(c(n(n1)CCCl)C)C(=O)NCCN(C)c1ccccc1	0
ZINC74199420	CC(C)c1nccn1CCC(=O)NCc1ccc(cc1)COC	0
ZINC74207661	CCCCCNC(=O)[C@@H](C)Nc1ccc(cc1)CC(=O)NC	0
ZINC74212647	Cc1cccc(c1)c1ccc([nH]1)C(=O)[O-]	0
ZINC74252286	CC(C)(C)CCOC(=O)C[C@@H]1CCS(=O)(=O)C1	0
ZINC74257539	COCCSCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC74259541	Cc1cccc2n1cc(n2)CSc1nnc(n1N)c1ccco1	0
ZINC74272206	CCOC(=O)[C@@H]1CCCN(C1)C(=O)c1[nH]c(=O)c2ccccc2n1	0
ZINC74283512	CC[C@H]1CN(CC[C@@H]1c1ccccc1)C(=O)CSCC(=O)N	1
ZINC74286502	CC(C)(C(=O)N(C)C)[NH2+]CC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC74289304	C[N@@H+](C[C@H](COCc1ccccc1)O)CC(=O)Nc1cccnc1Cl	0
ZINC74289864	CCCN1CCC[N@H+](CC1)CC(=O)Nc1ccccc1C(=O)N	1
ZINC74290243	C[N@H+](CCN1CCOCC1)CC(=O)Nc1ccccc1C(=O)N	0
ZINC74290291	C[C@@H](C(=O)NC(=O)N)[N@H+](C)CCN1CCOCC1	0
ZINC74294094	CC(=O)NCC(=O)Nc1cccc2c1[nH]nc2	0
ZINC74329742	COCCCCN(Cc1ccco1)Cc1ccco1	0
ZINC74334900	CCCOc1ccc(cc1OCCC)[C@@H](C)[NH2+][C@H](C)c1ccncc1	0
ZINC74335973	C[C@H](c1ccc(cc1)C#N)N[C@@H](C)c1cccc2c1cccc2	0
ZINC74336699	Cc1nc(cs1)c1ccc(cc1)N[C@@H](C)c1ccc(cc1)C#N	0
ZINC74344249	CCOCCCNC(=O)N(C)CCOc1ccc(cc1)Cl	0
ZINC74345060	c1cc(ccc1C[NH2+]C[C@@H]1CCC[N@H+]2[C@H]1CCCC2)S(=O)(=O)N	0
ZINC74357158	Cc1nc(cn1C)S(=O)(=O)NCCCSc1nccs1	0
ZINC74357826	CN(C)C1(CCOCC1)CNS(=O)(=O)c1cccc(c1F)F	0
ZINC74359911	Cc1ccccc1[C@H](CC(=O)OC1CCCCCC1)NC(=O)N	0
ZINC74361305	Cc1ccccc1[C@H](CC(=O)OC[C@@H]1CCCCO1)NC(=O)N	0
ZINC74372862	c1cc(oc1)c1nc(n[nH]1)CCNCc1ccc(cc1)n1ccnc1	0
ZINC74385414	Cc1cc(c(c(c1)C)CNC(=O)c1cc(c(nc1[O-])SC)C#N)C	0
ZINC74391953	c1cnccc1c1nc(on1)CCCSc1nc([nH]n1)N	0
ZINC74392106	CCCCSc1nnc(n1N)SCc1ccccc1	0
ZINC74392156	CC(C)(C)c1nnc(n1N)SCCCc1nc(no1)c1ccncc1	0
ZINC74409008	CCOc1ccccc1C(=O)NCC(=O)NCc1ccc(cc1)C#N	0
ZINC74456816	c1ccc(cc1)n1c(=O)ccc(n1)c1nc(no1)c1ccncc1	0
ZINC74456909	c1cc(cc(c1)Cl)n1ccc(n1)c1nc(no1)c1ccncc1	0
ZINC74566698	CCn1cc(cn1)C(=O)Nc1ccc(cc1)NC(=O)OC(C)(C)C	0
ZINC74629331	CCC[C@@H](CC1CCCC1)C(=O)Nc1ccc(cc1C)S(=O)(=O)C	0
ZINC74645258	CC[C@H]1c2ccccc2CCN1C(=O)CCCc1ccccn1	0
ZINC74670003	CC(C)c1cc(on1)CNC(=O)CCCOc1ccc(cc1)C(=O)C	0
ZINC74801538	Cc1ccc(cc1)CC(=O)N(C)Cc1csc(n1)C	0
ZINC74934121	Cc1cc(nc(n1)N1C[C@H](O[C@H](C1)C)C)N	0
ZINC74938211	CCOc1cc(ccc1N)N1CCOCC1	0
ZINC74941341	COC(c1ccc(c(c1)/C(=N/O)/N)F)OC	0
ZINC74941984	C1C[C@H](OC1)[C@H](CN1CC[NH2+]CC1)O	0
ZINC74942007	C1C[C@@H](OC1)[C@H]1C[NH2+]CCO1	0
ZINC74942372	C1=C(C(=[NH2+])N2[C@@H]1CCCC2)[C@@H]1CCCO1	0
ZINC74942679	CC(C)[C@@H]1CNC[C@H](O1)C(F)(F)F	0
ZINC74942746	CC(C)(C)c1nc([nH]n1)[C@@H]1C[NH2+]CCO1	0
ZINC75047774	Cc1cc(nc([nH+]1)COC)N1CCN(CC1)c1ccc([nH+]c1)N	0
ZINC75054590	Cc1cc(nc(n1)COC)N1C[C@H]2CC=CC[C@@H]2C1	0
ZINC75055090	CC[C@H](c1ccccc1)[NH+]1CCN(CC1)c1ccc(nn1)C(=O)N	0
ZINC75093014	c1cnn(c1)c1ccnc(c1)C(=O)NCCc1nc(no1)N	1
ZINC75093317	C1CC2(C1)CCN2C(=O)NCC[NH+]1CCOCC1	0
ZINC75094055	c1ccc(cc1)CCCO[C@@H]1C[N@@H+](C1)CC(=O)Nc1ccccc1Cl	0
ZINC75094128	c1ccc2c(c1)CCC[C@H]2[C@@H]1CCCN1c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC75094673	CN(CCCc1c(c(n[nH]1)N)C#N)c1cc(c2ccccc2n1)C#N	0
ZINC75103906	c1ccc(cc1)c1cnc(s1)NC(=O)N[C@H]1CCCC[C@H]1C(=O)N	0
ZINC75105386	CCCC[N@H+]1CCCN(CC1)Cc1nc(no1)[C@@H](C)OC	0
ZINC75106469	CN(C)S(=O)(=O)c1ccc(o1)CO/N=C(\[C@H]1CCOC1)/N	0
ZINC75106746	C[C@]1(C(=O)NC(=O)N1)[C@H]1CCN(CC1)C(=O)NC[C@H]1CCCO1	0
ZINC75107569	Cc1ccccc1CNC(=O)c1ccc(cc1)CS(=O)(=O)C(F)F	0
ZINC75110060	C[C@@H]1CN(C[C@H](O1)C)CCCCNc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC75124453	c1ccc(cc1)n1c(cc(n1)CCCNC(=O)[C@H]1CCOC1)N	0
ZINC75127614	CC(C)c1ccc(cc1)CCNC(=O)Cn1c(=O)ccc(n1)C(=O)N	1
ZINC75128178	CC(C)[C@H]1CCCC[C@H]1NC(=O)N(C)C[C@@H]1CC[N@H+](C1)C	0
ZINC75129367	C[C@@H]1C[N@@H+](CCN1C[C@@H](C)O)CCCc1nc2ccccc2o1	0
ZINC75132006	C[C@H]1CN(CCN1Cc1[nH+]ccn1C)C[C@@H]1CN(CCO1)C	0
ZINC75132183	Cc1nc(n(n1)C[C@H]1CN(CCO1)Cc1nc(on1)C1CC1)C	0
ZINC75133625	CCN1CCO[C@@H](C1)C[NH2+]Cc1c[nH]nc1c1ccc(o1)C	0
ZINC75138046	c1cc(ccc1C(=O)CCCC(=O)N1CCC[C@H]1C(=O)N)F	1
ZINC75140623	c1cc(sc1)c1cc(no1)C(=O)Nc1ccn(n1)CCC(=O)N	0
ZINC75143170	CCOc1ccc(cc1NC(=O)c1cccnc1)S(=O)(=O)N(C)C	0
ZINC75146184	CCCC(=O)N(Cc1ccc(c(c1)OC)OC)CC(=O)OCC	0
ZINC75146617	COC(=O)c1cccc(c1)n1c(c(cn1)C#N)N	0
ZINC75147821	CC#CCN(CC#C)C(=O)CSc1nnc(n1C)c1cccs1	0
ZINC75155652	c1ccc2c(c1)CC[C@]2(CNC(=O)c1ccc(c(c1)F)F)O	0
ZINC75157985	c1cnc(cn1)C(=O)Nc1nc(co1)C(=O)NCC(=O)N	0
ZINC75164996	CCOCC(=O)NCC#CCN1CCc2ccccc2C1	0
ZINC75166034	Cc1nc(on1)c1ccc([nH+]c1)N1CCC[C@H](C1)C(=O)N	0
ZINC75171796	Cc1c(c(on1)C)S(=O)(=O)NC[C@@H](c1ccoc1)O	0
ZINC75249344	c1ccc(cc1)CNc1cc[nH+]c(c1C#N)N	0
ZINC75249792	CC(C)OC(=O)NC(C)(C)/C(=N/OC(=O)Nc1cccc(c1)Cl)/C	0
ZINC75251245	CC1([NH+]=C(N=C(N1OCCCCC#N)N)N)C	0
ZINC75253857	c1nc2/c(=C\SCC(=O)N)/nc(n2n1)N	1
ZINC75259929	CCOP(=O)([C@@](CN)(c1cccc(c1)F)O)OCC	0
ZINC75260320	CCOC(=O)c1c(n(c(n1)C)c1ccc2c(c1)c[nH]n2)N	0
ZINC75260661	CCCCCCC(=O)N/N=C/c1cccc(c1)I	0
ZINC75260694	CCN(CC)c1ccc(cc1)/C(=N/N)/c1ccc(cc1)[NH+](CC)CC	0
ZINC75261094	CC/C(=C/1\C(=NC(=S)S1)[O-])/NC[C@@H]1CCCO1	0
ZINC75278978	C[C@H](c1nc2ccccc2c(=O)n1N)OC	0
ZINC75279644	C[C@@H](C(=O)N[C@H](C)C(=O)NCCc1ccccc1)N	1
ZINC75284159	CCS/C(=[NH+]/N=C(/CCN1CCOCC1)\c1cccc(c1)[N+](=O)[O-])/N	0
ZINC75286478	c1c2c(cc(c1N)N1CCOCC1)C(OC2(F)F)(F)F	0
ZINC75287054	C[C@H](c1nc2ccccc2c(=O)n1N)OC/C=C/c1ccccc1	0
ZINC75297300	Cc1c(sc(c1C(=O)N)NC(=O)c1cccc(c1)NC(=O)C)C	0
ZINC75332204	CC[C@@H](C)NC(=O)c1cc2c([nH]1)c(c(s2)C)C(=O)N1CCOCC1	0
ZINC75414106	Cc1nc(on1)c1cc[nH+]c(c1)N1CC[C@@H]2CC[C@H](C1)[NH2+]2	0
ZINC75434174	CCN(Cc1ccccc1C)C(=O)c1ccccc1SCC(=O)N	0
ZINC75469093	CCCCO[C@@H](C)C(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N	0
ZINC75470163	CCCn1c(nnn1)C[S@@](=O)CC(=O)Nc1ccc(cc1Cl)F	0
ZINC75470568	CCCn1c(nnn1)C[S@@](=O)CC(=O)Nc1ccc(cc1C)C	0
ZINC75507661	c1cc(cc(c1)C#N)/C=C/C(=O)N1CCN(CC1)C(=O)[C@@H]1CCCO1	0
ZINC75510441	c1ccc(c(c1)CNC(=O)CCc1conc1c1ccc(cc1)F)F	0
ZINC75531365	C[C@H]1CCCN(C1)C(=O)c1cn2c(n1)CCCC2	0
ZINC75544771	CCCSc1nc2ccc(cc2s1)[N-]S(=O)(=O)CC	0
ZINC75546262	Cc1cc(c2ccsc2[nH+]1)N	0
ZINC75560816	CN(C)[C@H](CNC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N)c1cccs1	0
ZINC75567492	CN1CCc2c(c3cc(ccc3n2C#Cc2cccnc2)F)C1	0
ZINC75570050	Cc1cc(cc(c1)OC(C)(C)C)O	0
ZINC75572128	CCc1ccccc1N1C[C@H](CC1=O)C(=O)N1CCN(CC1)CCO	0
ZINC75572436	CC[NH+](CC)[C@H](CC(C)C)CNC(=O)c1ccccc1Br	0
ZINC75574198	COCCOC/C(=N/c1nnc2n1cccc2)/[O-]	0
ZINC75581840	Cc1nc(no1)[C@@H]1CCC[N@H+]1Cc1cc2c(c(c1)Cl)OCCO2	0
ZINC75582238	C[C@H]1CCN(C1)C(=O)NC[C@@H](c1ccc(cc1)OC)N1CCOCC1	0
ZINC75583053	Cc1cnc(c(c1OC)C)CN/C(=[NH+]/CC=C)/NCCOC	0
ZINC75583289	C[C@@H](c1cccs1)/[NH+]=C(\NCCCOC)/NC[C@@H]1CCCO1	0
ZINC75583309	C[C@H](c1cccs1)/[NH+]=C(/NCCCOC)\NCC[C@@H]1CCCO1	0
ZINC75599151	CS(=O)(=O)c1cccc(c1C#N)N	0
ZINC75605083	Cc1c(c(n(n1)C)Cl)[C@H]1CCC[N@H+]1Cc1cscn1	0
ZINC75609231	C[C@@H](C1CC1)N(C)CC(=O)c1c(n(c(=O)[nH]c1=O)CCOC)N	0
ZINC75629604	c1cc(cnc1)Oc1cc(cc(c1)F)N	0
ZINC75635257	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)N1CC[N@H+](CC1)C(C)C	0
ZINC75658492	CN(C)S(=O)(=O)N(Cc1ccc(cc1)C(F)(F)F)C1CC1	0
ZINC75659677	CCCC[C@H](CC)CNS(=O)(=O)N	0
ZINC75674378	CCOc1cc(ccc1OC)CNCc1cccc(c1)C(=O)N	1
ZINC75674433	CC(=O)Nc1ccc(cc1)C[NH2+]Cc1cccc(c1)C(=O)N	1
ZINC75682359	C[C@H]1CCC[C@H](C1)NC(=O)CN1CCN(CC1)S(=O)(=O)N	0
ZINC75691663	CC(C)(C)NS(=O)(=O)c1cc(ccc1F)C(=O)Nc1ccccc1	0
ZINC75701805	C[C@@H](C(=O)N1CCC[C@@H]1c1cccs1)N1CCOC(C1)(C)C	0
ZINC75724119	CC(C)OCCC(=O)Nc1ccsc1C(=O)OC	0
ZINC75731635	CCN(Cc1ccccc1Cl)S(=O)(=O)N	0
ZINC75734346	C[C@H]1C[C@@H](CN(C1)C(=O)CN1CC[N@H+](CC1)CCCSC)C	0
ZINC75756892	c1ccc(cc1)C1(CC1)C[NH2+]Cc1cccc(c1)O	0
ZINC75759879	COc1ccccc1CNCCc1cn2ccccc2[nH+]1	0
ZINC75760743	Cc1ccc(s1)CNCc1ccc(cc1)NC(=O)N	1
ZINC75762238	CCC(CC)[C@H](C[NH2+]Cc1cccc(c1)O)N1CCOCC1	0
ZINC75762701	CN(C)c1ccc(cc1)C[NH2+]CCc1[nH+]ccn1Cc1ccccc1	0
ZINC75763465	Cc1cccc(c1)C[NH2+]C[C@@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC75765268	CCOCCOCc1cccc(c1)NC(=O)N	0
ZINC75775851	CCOCc1ccc(cc1)C[NH2+]Cc1ccc(cc1C)C	0
ZINC75788493	C1CN(CCC1C[NH+]1CCOCC1)S(=O)(=O)N	0
ZINC75790194	c1cc(ccc1S(=O)(=O)N)S(=O)(=O)NCC[C@@H]1C[C@H]2CC[C@@H]1C2	0
ZINC75790911	CCCOc1ccc(cc1)CNS(=O)(=O)N	0
ZINC75792512	c1ccc(cc1)CCOCCCC(=O)N	0
ZINC75800070	C[N@H+](CCCNCc1ccc(c(c1)F)OC)CCOC	0
ZINC75800640	CC[NH+]1CCN(CC1)CCCNCc1ccccc1C(F)(F)F	0
ZINC75801878	c1ccc(cc1)[C@H](C[NH+]1CCOCC1)NCc1cc(ccc1F)F	0
ZINC75802403	CCc1ccc(s1)C[NH2+]Cc1c(nn(c1Cl)C)C(C)C	0
ZINC75829435	CCCOc1cccc(c1)CNc1ccc(cc1)CN1CCCC1=O	0
ZINC75832285	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CSCc1cn2cc(ccc2[nH+]1)C	1
ZINC75876869	Cc1nc2c(c(n1)NCCOC)CCC2	0
ZINC75877067	Cc1nc(on1)[C@@H]1CN(CC21CCOCC2)C(=O)c1cnccn1	0
ZINC75881069	CCO[C@@H](C)C(=O)N1CCCSc2c1cccc2	0
ZINC75881214	CCOC(=O)CCCOc1cccc(c1)F	0
ZINC75881244	CCOC(=O)CCOc1c(cccc1F)F	0
ZINC75883504	CCO[C@@H](C)C(=O)N1CCc2c1ccc(c2)S(=O)(=O)N1CCCCC1	0
ZINC75885391	c1cc(ccc1C(=O)NCCOCC(F)(F)F)N1CCOC1=O	0
ZINC75890842	CC(C)OCCC(=O)Nc1c2ccccc2oc1C(=O)N	0
ZINC75891250	Cc1nc(no1)CN1C[C@H](S[C@H](C1)C)C	0
ZINC75910368	Cc1c(c(nc2c1c(nn2C)OC)C)CCC(=O)NCCCC(=O)N	1
ZINC75910841	Cc1c(cc(s1)C(=O)NCCCC(=O)N)c1ccc(cc1)OC	1
ZINC75910878	COc1cc(ccc1OCC=C)/C=C\C(=O)NCCCC(=O)N	1
ZINC75910944	c1ccc2c(c1)nc(s2)/C=C/C(=O)NCCCC(=O)N	1
ZINC75911047	CC(=O)N[C@H](CC(=O)NCCCC(=O)N)c1ccccc1	1
ZINC75924340	c1ccc(cc1)COCc1cccc(c1)CNS(=O)(=O)N	0
ZINC75934470	CC(C)(c1ccc(cc1F)Br)[NH3+]	0
ZINC75935227	c1c2c([nH+]c(c1C(=O)N)N1C[C@H]3[C@H]4CC[C@@H]([C@H]3C1)O4)CCC2	0
ZINC75950823	c1ccc2c(c1)[nH+]c(n2Cc1ccc(cc1)F)NN	0
ZINC75999335	Cc1cc(cc2c1nc(s2)N)C(=O)N1C[C@H]2[C@H]3CC[C@@H]([C@H]2C1)O3	0
ZINC76016656	c1cc(c(c(c1)F)[C@@H]1C[C@H]1C(=O)NCCCS(=O)(=O)N)F	1
ZINC76017861	Cc1cc(ccc1N(C)C)CNCc1c(cccc1F)F	0
ZINC76018446	C[C@@H]1CC[C@H]([N@H+]1CCN1CCN(CC1)C[C@@H](C(=O)OC)F)C	0
ZINC76019484	c1cc(c(c(c1)Cl)[C@@H]1C[C@H]1C(=O)NCCCS(=O)(=O)N)F	1
ZINC76020113	CCOC[C@@H](C[N@H+]1CCCN(C[C@@H]1C)Cc1ccccc1)O	0
ZINC76020833	CCCNC(=O)c1cccc(c1)C(=O)N[C@@H]1CCc2c1cccc2O	0
ZINC76022837	CC(C)(C)Cc1cc([nH]n1)NC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC76040593	CCO[C@@H]1C[C@H](C21CCCCC2)N(C)Cc1cc(=O)n(c(=O)n1C)C	0
ZINC76041088	CSC1(CCOCC1)CNC(=O)CCNC(=O)c1ccccc1	0
ZINC76041282	CCCCC(=O)NCC1(CCN(CC1)C)[NH+]1CCCCC1	0
ZINC76045192	Cc1nc(n[nH]1)[C@@H]1CN(CCO1)C(=O)[C@H]1Cc2ccccc2S1	0
ZINC76045314	Cc1nc([nH]n1)[C@H]1CN(CCO1)C(=O)CCc1ccsc1	0
ZINC76045953	CCCc1nc([nH]n1)[C@@H]1CN(CCO1)C(=O)c1ccoc1	0
ZINC76046782	Cc1cc(no1)NC(=O)[C@@H](C)N[C@@H]1CCCc2c1cnn2C(C)(C)C	0
ZINC76047207	CCc1cnc(o1)C[N@@H+]1CCC[C@H]1c1nc(on1)C(C)C	0
ZINC76048930	Cc1nc(n[nH]1)[C@@H]1CN(CCO1)C[C@@H]1CCCO1	0
ZINC76049313	CCCc1nc([nH]n1)[C@H]1CN(CCO1)Cc1cccc2c1nccc2	0
ZINC76049919	c1cc([nH+]nc1)NC[C@H]1CN(CCO1)Cc1ccc2c(c1)OCCO2	0
ZINC76051936	C[C@H]1CN(C[C@H]1[NH+]1CCOCC1)C(=O)[C@@H]1C[C@@H]1c1cccc(c1)OC	0
ZINC76052957	Cc1cccc2c1c(c[nH]2)CC(=O)N1C[C@@H]([C@@H](C1)N1CCOCC1)C	0
ZINC76053307	Cc1ncc(c(n1)C(C)C)C(=O)N1C[C@@H]([C@@H](C1)[NH+]1CCOCC1)C	0
ZINC76061272	c1ccc2c(c1)ncc(n2)N(CCO)Cc1cccnc1	0
ZINC76062280	Cc1cccc(c1C)[C@H]1CCCCN1S(=O)(=O)C	0
ZINC76063083	CC(C)c1ccc(cc1)[C@H](c1cccs1)NC(=O)Nc1cnn(c1)C	0
ZINC76063368	COC[C@H](CNc1nc2cc(ccc2s1)C(F)(F)F)O	0
ZINC76064073	CS(=O)(=O)c1ccc(cc1)CCNc1ccc(cc1C#N)[N+](=O)[O-]	0
ZINC76065436	COCCc1nnc(n1N)SCc1c(ccs1)Br	0
ZINC76070706	C[S@@](=O)CCNC(=O)Nc1ccc(cc1n1cccc1)Cl	0
ZINC76083258	CCOCCSc1cc(nc(n1)N)Cl	0
ZINC76084551	C[C@H](c1cccc(c1)Cl)NC(=O)N1CCC2(C1)CCOCC2	0
ZINC76091186	CC[C@H](C(=O)N[C@@H](C(C)C)C(=O)N)O[C@@H]1CCC[C@@H](C1)C	0
ZINC76094502	C[C@@H](c1c(cccc1Cl)F)OC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC76105305	COc1ccc(cc1C(=O)OC)C[NH+]=C(N)N	0
ZINC76105734	c1cc(ccc1c1nc(co1)CC[NH+]=C(N)N)F	0
ZINC76105959	Cc1cccc(c1)C1(CCCCC1)C[NH+]=C(N)N	0
ZINC76106125	CN(C[C@@H](COCc1ccccc1)O)S(=O)(=O)N	0
ZINC76114071	C[C@H]1CCCC[C@H]1NC(=O)Nc1ccc(cc1)OCC(=O)N(C)C	0
ZINC76148927	C[C@H](CNC(=O)c1cccc2c1cccn2)[NH+]1CCOCC1	0
ZINC76176215	CCC(CC)[C@H](CNC(=O)CCS(=O)(=O)C)[NH+]1CCOCC1	0
ZINC76176313	CCCC(=O)NCC(=O)N(C)CCCOc1ccc(cc1)F	0
ZINC76197142	CCCCCS(=O)(=O)CC(=O)NCc1cccc(c1)C[NH+](C)C	0
ZINC76198887	c1cc(ccc1N1CCN(CC1)Cc1ccc(c(c1)F)F)S(=O)(=O)N	0
ZINC76207525	COC(=O)[C@H]1C[C@H]1C(=O)N(CCC(=O)N)c1ccccc1	0
ZINC76208726	c1ccc(cc1)N(CCC(=O)N)C(=O)CCCC[C@H]1CCSS1	1
ZINC76210021	CCCS(=O)(=O)[N-]c1ccc(cc1)C(=O)N[C@@H]1C[C@@H]1C	0
ZINC76212946	C[C@@H](C(=O)N(C)CCS(=O)(=O)C)SCc1ccccc1	0
ZINC76215474	CCC[C@H](C)NC(=O)[C@H](C)S(=O)(=O)Cc1coc(n1)c1cccs1	0
ZINC76218576	C[C@@H](c1nc(no1)C(C)C)S(=O)(=O)CCC(C)C	0
ZINC76219427	CCCCCCOC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC76220187	COc1ccc2c(c1)c(c[nH]2)CC(=O)OCc1cccc(c1)C(=O)N	0
ZINC76220608	C[C@@H]1Cc2ccccc2N1C(=O)COC(=O)COCC1CC1	0
ZINC76242843	c1cc(c(cc1F)NC(=O)c1cc(cs1)C(=O)N)Cl	0
ZINC76246842	CN(C)c1ccc(cc1C(=O)N1CCC[C@@H](C1)OC)[N+](=O)[O-]	0
ZINC76251123	CC(C)C(=O)N1CCC(CC1)C(=O)Nc1cc(ccc1C(=O)N)Cl	0
ZINC76251691	CCOc1ccc(cc1)CC(=O)Nc1cc(ccc1C(=O)N)Cl	1
ZINC76269494	CC[C@H](C)[C@@H](C(=O)N)NC(=O)C1=Cc2cccc(c2OC1)OCC	1
ZINC76269599	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CCOC[C@@H]1CCCO1	0
ZINC76280815	C[C@H]1CCCC[N@@H+]1CCNC(=O)CCNC(=O)N	1
ZINC76291420	c1cc(sc1)/C(=N\OCC(=O)NC1CCOCC1)/N	0
ZINC76292256	CCCC[NH+]1CCN(CC1)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC76292386	CC(C)c1nnc(o1)CN(C)Cc1ccc(cc1)C(=O)OC	0
ZINC76292398	CCn1ccnc1CN(Cc1cccc(c1)Br)C1CC1	0
ZINC76292915	C[C@@H](C1CC1)[N@@H+](C)CC(=O)NC1CCOCC1	0
ZINC76295539	CCOC(=O)CCCN(C)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC76297383	C[C@@H]([C@H](c1ccc(cc1)Cl)OC)NC(=O)OC(C)(C)C	0
ZINC76305048	C[C@H](CSC)N(C)S(=O)(=O)c1cccc(c1)Br	0
ZINC76320950	C[C@H](CCC(C)(C)C)[NH2+][C@@H](c1ccc(cc1)C#N)C(=O)N	0
ZINC76326082	CCCCc1nc(on1)[C@H](C)SCc1nc(no1)CCOC	0
ZINC76339786	Cn1cccc1[C@H](CNC(=O)C(=O)Nc1ccc(cc1)Cl)O	0
ZINC76355876	Cc1ccc(cc1NC(=O)CCCC(C)(C)C)C(=O)N1CCOCC1	0
ZINC76358801	C[C@@H]1COC[C@@H](N1C(=O)c1cccc(c1)OCC(=O)N(C)C)C	0
ZINC76361419	C[C@H]1COC[C@@H](N1C(=O)COc1cccc(c1)C(=O)N)C	0
ZINC76361745	C[C@H]1COC[C@@H](N1C(=O)c1ccc(o1)COc1ccccc1OC)C	0
ZINC76372834	COC(=O)N1CCC[C@H]1C(=O)Nc1cccc(c1)N1CCCCCC1	0
ZINC76385756	Cc1ccccc1[C@H]1C[C@@H](N(C1)Cc1nc(no1)c1ccoc1)C	0
ZINC76386535	CC[C@H](C(=O)N)[N@H+]1C[C@@H](C[C@@H]1C)c1ccccc1C	0
ZINC76389035	C[C@@H]1C[N@@H+](CCCN1C(=O)/C=C/c1cccnc1)Cc1ccccc1	0
ZINC76395440	c1ccc2c(c1)nc1n2[C@@H](NC(=N1)N)c1cc(c(c(c1)F)F)F	0
ZINC76395443	C[C@H](C(=O)NC(=O)N)N1CCC[C@@H](C1)c1nnc2n1cccc2	0
ZINC76399429	c1ccc(cc1)[C@@H](C(=O)N)[N@@H+]1CCCN(CC1)CC(F)(F)F	0
ZINC76399980	CCO[C@@H]1CCCN(C1)Cc1csc(n1)COc1ccc(cc1)OC	0
ZINC76400292	CCO[C@H]1CCCN(C1)[C@@H](C)c1nc(nc(n1)Nc1ccccc1)N	0
ZINC76400332	CCO[C@H]1CCC[N@H+](C1)CC(=O)Nc1c(c(c(o1)C)C)C#N	0
ZINC76401030	CCO[C@@H]1CCCN(C1)Cc1csc(n1)c1ccoc1	0
ZINC76401421	CCO[C@@H]1CCC[N@@H+](C1)CCC(=O)N1CCN(CC1)c1ncccn1	0
ZINC76404022	CCO[C@H]1CCCN(C1)CC(=O)N(CCC(=O)N)c1ccc(cc1)F	0
ZINC76404687	CCO[C@H]1CCCN(C1)[C@@H](C)c1nnc(o1)CC(C)C	0
ZINC76404801	CCO[C@H]1CCCN(C1)CC(=O)N(C)c1nccs1	0
ZINC76405281	CCO[C@H]1CCC[N@H+](C1)Cc1cn2ccccc2n1	0
ZINC76406310	CCO[C@@H]1CCC[N@@H+](C1)CC(=O)Nc1cc(c(cc1OC)Cl)OC	0
ZINC76407372	CCO[C@H]1CCC[N@H+](C1)Cc1nc(nc(n1)N(C)C)N	0
ZINC76416726	CC[C@@H]1C(=O)NCCN1Cc1cn2c(cccc2[nH+]1)C	0
ZINC76417971	CC[C@H]1C(=O)NCC[N@@H+]1CC(=O)N(C)Cc1ccc(cc1)OC(F)F	0
ZINC76426945	CCCCC(=O)N1CSC[C@@H]1C(=O)NCC[NH+]1CCCCCC1	0
ZINC76428905	COCCCC(=O)N1CCN(CC1)c1c2ccsc2ncn1	0
ZINC76453731	c1c(csc1CNC(=O)CN1CC[NH+](CC1)CCO)Br	0
ZINC76458589	c1ccc2c(c1)ccn2CC(=O)NCCC[N@H+]1CCC[C@H](C1)C(=O)N	1
ZINC76459123	Cc1nnc(n1C1CC1)SC[C@@H](c1cccc(c1)F)O	0
ZINC76459769	c1ncn(n1)CCC(=O)NCCC[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC76460740	c1ccc(c(c1)C[N@@H+]1CCC[C@H]1C(=O)N)NC(=O)COCC1CC1	0
ZINC76497076	CCOCC[N@@H+](C)Cc1ccc(s1)C	0
ZINC76500243	Cc1ccc(cc1)n1c(c2c(n1)CCCCC2)N	0
ZINC76509666	CCC(=O)N1CCC[C@@H](C1)C(=O)N1CCCCC[C@H]1c1ccco1	0
ZINC76518722	c1cc(c(cc1NC(=O)NCCCn1cc[nH+]c1)F)N1CCOCC1	0
ZINC76547063	Cc1ccc(o1)C[N@H+](C)CC(=O)NCCOc1ccc2c(c1)OCO2	0
ZINC76553766	CCCNC(=O)Nc1ccc(cc1)OCCC(=O)N	1
ZINC76554118	CCCCC[C@@H](c1ccccc1)NC(=O)N1CC[C@@H](CC1)CC(=O)N	1
ZINC76570420	C[C@@H](c1ccccc1)OCCCNC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC76576581	CCCN/C(=C(\C#N)/C(=O)c1ccc(cc1)OC(F)(F)F)/[O-]	0
ZINC76578184	CCCNC(=O)[C@@H](C#N)C(=O)Cc1ccc(cc1)OC(F)F	0
ZINC76611217	Cc1cc(ccc1S(=O)(=O)N)C(=O)N[C@H]1c2ccccc2C[C@@H]1C	0
ZINC76622544	Cc1cccc(c1C(=O)N)NC(=O)C[N@@H+]1CCc2c(ccs2)C1	0
ZINC76628761	CC(C)(C)OC(=O)N1C[C@@H]2[C@H](C1)N2	0
ZINC76647923	CN(Cc1[nH+]ccn1C(F)F)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC76647927	CN(Cc1nccn1C(F)F)CC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC76651062	CC[N@@H+](Cc1cccs1)CC(=O)NCc1ccc(cc1)COC(C)C	0
ZINC76653988	CCOc1ccc(cc1)NC(=O)[C@@H]1CSCN1C(=O)C(C)(C)C	0
ZINC76681572	COc1ccc(cc1)COC[C@@H](C[N@@H+]1CCC[C@@H](C1)[NH+]1CCCC1)O	0
ZINC76695418	CCO[C@H](C)c1nc(on1)CO/N=C(\c1cccc(c1)Cl)/N	0
ZINC76696516	CCCC/C(=N/OCc1csc(n1)[C@@H](C)OCC)/N	0
ZINC76696849	CCO[C@@H](C)c1nc(cs1)CO/N=C(\CCCc1ccccc1)/N	0
ZINC76698932	CCO[C@@H](C)c1nc(on1)CO/N=C(/[C@H](C)OCC)\N	0
ZINC76698938	CCO[C@@H](C)c1nc(cs1)CO/N=C(/[C@@H](C)OCC)\N	0
ZINC76700371	CCO[C@H](C)c1nc(on1)CNc1ccc2c3c1cccc3CC2	0
ZINC76700697	CCO[C@@H](C)c1nc(on1)CNc1ccc(c(c1)Cl)OC(C)C	0
ZINC76716667	CCO[C@H](C)c1nc(on1)CN(C)[C@@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC76717528	CCO[C@H](C)c1nc(on1)CN1c2ccc(cc2C[C@@H]1C)S(=O)(=O)N	0
ZINC76718788	CCCCn1c(c(c(=O)[nH]c1=O)N(Cc1csc(n1)C)CC(C)C)N	0
ZINC76719049	CCO[C@H](C)c1nc(cs1)CN1CCCc2c1c(ccc2)OC	0
ZINC76720072	CCO[C@H](C)c1nc(cs1)CN1C[C@@H](c2c1cccc2)C	0
ZINC76720739	CCO[C@H](C)c1nc(cs1)C[N@@H+](C)CC1CC1	0
ZINC76721536	CCC[N@@H+](Cc1csc(n1)[C@H](C)OCC)CC(=O)N(C)C	0
ZINC76722460	CCO[C@H](C)c1nc(on1)CN(C)c1cccc(c1)C(C)C	0
ZINC76725026	CCO[C@H](C)c1nc(cs1)C[N@@H+]1CC[C@H](CC1)C1OCCO1	0
ZINC76725548	CCO[C@@H](C)c1nc(cs1)CN(C)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC76725645	CCCCN(Cc1ccccc1Cl)Cc1nc(no1)[C@@H](C)OCC	0
ZINC76727273	Cc1nc(cs1)CN1CCO[C@H](C1)c1ccccc1Cl	0
ZINC76731036	CCC(CC)C[N@@H+](CC)Cc1nc(no1)[C@H](C)OCC	0
ZINC76735346	Cc1c(sc(c1C(=O)N)NC(=O)[C@@H](C)OC)C	0
ZINC76736071	CCSCCC(=O)Nc1c(c(c(s1)C)C)C(=O)N	1
ZINC76736719	Cc1c(sc(c1C(=O)N)NC(=O)Cn1c2ccccc2oc1=O)C	0
ZINC76738472	C[N@H+](CCCC=C)Cc1ccc(c2c1nccc2)F	0
ZINC76746893	Cc1cccc(c1)N(CCCN1C(=O)C(NC1=O)(C)C)CCC(=O)N	1
ZINC76758102	C[C@@H](C(=O)N(C)C)NC(=O)CN1CC[C@@H](C1)Nc1ccccc1	0
ZINC76762652	c1cc(c(cc1CN[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1)F)Cl	0
ZINC76763162	c1c(cc(c(c1CN[C@@H]1CC[N@H+](CC1)C[C@H]1CCOC1)O)Cl)Cl	0
ZINC76766927	CCOCCC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC76767134	C[C@@H]([C@@H](c1ccc(cc1)Cl)OC)[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC76767439	C[C@H]([C@H](c1ccc(cc1)Cl)OC)[NH2+]Cc1nc2ccccc2n1C	0
ZINC76769211	Cc1nc(cs1)COc1ccc(cc1)C[NH2+][C@@H](C)CSC	0
ZINC76772597	CCOCCC(=O)OCc1ccc(cc1)n1cccn1	0
ZINC76773659	c1ccc2c(c1)[C@@H](CCO2)C(=O)N(CCC(=O)N)c1ccc(cc1)F	0
ZINC76780157	c1cc(cnc1)CN(Cc1ccc(cc1)[N+](=O)[O-])C[C@@H]1CCCO1	0
ZINC76780254	CCc1ccc(o1)[C@@H]1COCCN1C(=O)NCc1ccc(c(c1)F)C	0
ZINC76780354	c1cc(cnc1)CN(Cc1coc(n1)c1cccs1)C[C@H]1CCCO1	0
ZINC76780354	c1cc(cnc1)C[N@@H+](Cc1coc(n1)c1cccs1)C[C@H]1CCCO1	0
ZINC76791624	CCOCCC(=O)Nc1cccc(c1C)C(=O)N	0
ZINC76792419	CCCCN(CC(=O)N)C(=O)c1ccc(cc1)C(=O)N(C)C	1
ZINC76794980	CCOCCC(=O)Nc1cccc(c1C(=O)N)C	0
ZINC76801094	CCOCCC(=O)NCc1cccc(c1)NC(=O)C1CCCCC1	0
ZINC76802647	Cn1c2ccc(cc2[nH]/c/1=N\C(=O)c1ccc(cc1)C(=O)N(C)C)Cl	0
ZINC76825803	CN(Cc1ccc(cc1)Cl)S(=O)(=O)NCC[NH+]1CCOCC1	0
ZINC76827848	c1cc(cc(c1)n1cnnn1)C(=O)Nc1ccc(c(c1)C#N)F	0
ZINC76828921	CCO[C@H]1CCCN(C1)S(=O)(=O)N(C)Cc1ccc(cc1)Cl	0
ZINC76831664	CC(C)Cc1ccc(cc1)S(=O)(=O)NCC1(CCOCC1)N(C)C	0
ZINC76833034	CCCc1ccc(cc1)S(=O)(=O)Oc1cccc(c1)n1cncn1	0
ZINC76833425	CC(C)(c1cccc(c1)F)NS(=O)(=O)c1cc(n(c1)C)C(=O)N	0
ZINC76851826	c1ccc(cc1)C[C@H](C1CC1)NS(=O)(=O)N	0
ZINC76859905	CCCOc1ccc(c(c1)N)NC(=O)c1cccnc1	1
ZINC76864037	CCN1[C@H](Nc2cc(ccc2C1=O)Cl)c1c(nc(s1)C)C	0
ZINC76865117	Cc1c(sc(n1)C)CNCCc1ccccc1	0
ZINC76868744	CC(=O)Nc1ccc(cc1)CC[NH2+]Cc1cc2ccccc2[nH]c1=O	0
ZINC76875756	CCOCCC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC76894099	Cn1c2ccc(cc2[nH+]c1CCNCc1ccccc1Cl)F	0
ZINC76895218	Cc1cccn2c1nc(c2)C[NH2+]Cc1cc(ccc1F)F	0
ZINC76897675	C[C@H](CCN1CCOCC1)[NH2+]Cc1ccc(cc1)C(F)(F)F	0
ZINC76898160	C[C@@H](CCN1CCOCC1)NCc1cccc2c1nccc2	0
ZINC76898873	C[C@@H](CC[NH+]1CCOCC1)[NH2+]Cc1cc2c(c(c1)Cl)OCCO2	0
ZINC76904683	Cc1c(sc(n1)C(C)(C)[NH2+]Cc1ccc(c(c1)F)N1CCOCC1)C	0
ZINC76907580	Cc1cnc(s1)CCNC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC76914297	Cc1nc(no1)COC(=O)c1cc(cn1C(C)C)Br	0
ZINC76916490	CC(C)[N@H+](CCNC(=O)Cc1ccc2ccccc2c1)C1CC1	0
ZINC76926268	COCCn1cnnc1S(=O)(=O)CCCc1ccccc1	0
ZINC76935755	Cc1cccc(c1[N-]S(=O)(=O)C[C@H]1CCCCO1)C(=O)N	0
ZINC76936218	CCNC(=O)c1ccc(cc1[N-]S(=O)(=O)C[C@@H]1CCCCO1)Cl	0
ZINC76938871	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]2[C@@H]([C@@H](O1)CO)O[P@](=O)(O2)[O-])N	0
ZINC76939297	Cc1ccccc1[C@@H]1C[C@H]1C(=O)NCC[NH+]1CCOCC1	0
ZINC76945345	CN(CCCC=C)C(=O)N[C@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC76952405	CCCOC(=O)CCNC(=O)N[C@@H](C)c1c(c2ccccc2o1)C	0
ZINC76958486	CCn1cc(c(n1)C(C)C)C(=O)N[C@H](C)c1ccc(cc1)NC(=O)N	0
ZINC76964683	Cc1nc(on1)CN1CCN(CC1)CCC(=O)N1CCOCC1	0
ZINC76966245	CCOC(=O)CN(C)C(=O)c1cc(cc(c1N)[N+](=O)[O-])F	0
ZINC76967615	c1ccc(c(c1)[C@@H]1C[C@H]1C(=O)NCC1(CCOCC1)C(=O)N)Cl	0
ZINC76972724	C[C@H](Cc1ccc(cc1)Cl)N(C)C(=O)NCCSCC(=O)OC	0
ZINC76990549	CC[N@@H+](CCNC(=O)[C@@H]1CC=CC1)C1CC1	0
ZINC76996439	CCOc1ccc(cc1OCC)CCNC(=O)N(C)C[C@@H]1CCCO1	0
ZINC77000368	C[NH+](C)CCN(C1CCCC1)C(=O)[C@H]1Cc2cc(ccc2O1)F	0
ZINC77001377	CC[N@@H+](CCNC(=O)[C@@H]1Cc2cc(ccc2O1)F)C(C)C	0
ZINC77011365	c1ccc(cc1)COCc1cc([nH]n1)N	0
ZINC77101793	Cc1cc(ccc1F)S(=O)(=O)NC[C@H](c1cccn1C)O	0
ZINC77109410	CC(C)(C)[C@@H](CCNC(=O)c1ccc(cc1)Oc1ccccc1)O	0
ZINC77110887	c1cc(oc1)[C@@H](CCNC(=O)c1ccc(cc1)[N+](=O)[O-])O	0
ZINC77112302	COc1cccc(c1)CNC(=O)C(=O)NCC[C@@H](c1ccco1)O	0
ZINC77112507	c1cc(oc1)[C@H](CCNC(=O)C(=O)Nc1ccc(cc1)C(F)(F)F)O	0
ZINC77112529	c1cc(oc1)[C@@H](CCNC(=O)C(=O)N)O	1
ZINC77112810	c1cc(oc1)[C@H](CCNC(=O)NCc1cccs1)O	0
ZINC77114174	CCCCc1nc(on1)[C@H](C)[S@](=O)Cc1coc(n1)c1cccs1	0
ZINC77116375	Cc1cc(c(o1)C)C(=O)NCC[C@@H](c1cccc2c1cccc2)O	0
ZINC77118137	CCO[C@@H](C)c1nc(cs1)C[S@@](=O)Cc1ccc(c(c1)F)F	0
ZINC77118909	CCc1nc(on1)[C@H](C)[S@](=O)Cc1cc(on1)c1cccs1	0
ZINC77121644	C[C@@H](CCCC(C)C)NC(=O)C[S@](=O)[C@@H](C)c1ccc(c(c1)F)F	0
ZINC77123801	CCO[C@H](C)c1nc(on1)CS(=O)(=O)Cc1ccc(cc1)F	0
ZINC77126013	CCCNC(=O)[C@@H](C)S(=O)(=O)Cc1csc(n1)[C@@H](C)OCC	0
ZINC77136208	CCCC[C@@H](C(=O)N[C@@H]1CCC[C@@H](C1)CC)NC(=O)N	1
ZINC77136887	CC[C@H]1CCC[C@H](C1)NC(=O)c1cc(ccc1OC)S(=O)(=O)N	0
ZINC77137789	CC[C@H](c1cc(ccc1F)F)NC(=O)CNC(=O)NC1CCCCC1	0
ZINC77143240	CC(C)(C)NC(=O)C[N@@H+]1CCc2c(sc(n2)NC(=O)[C@@H]2CCCO2)C1	0
ZINC77151962	CC(C)n1c(nn(c1=O)C)[C@@H]1CCCN(C1)C(=O)c1cccs1	0
ZINC77168531	Cc1cc(c(cc1Cl)OC)NC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC77168746	C[C@H]1CCCC[C@H]1OCCNC(=O)C[N@@H+]1CC[C@H](CC1)CC(=O)N	0
ZINC77169543	CCN(CCC#N)C(=O)CN(C)Cc1cccc2c1cccc2	0
ZINC77169719	c1cc(cc(c1)C(=O)N)CNCc1cc(cc(c1)F)F	1
ZINC77170703	CC[C@@H](C)NC(=O)c1cccc(c1)CNCc1cccc(c1)C(=O)N	1
ZINC77171103	C[C@H]1CCCC[C@@H]1OCCN1CCC[C@@H]1c1ccc[nH]1	0
ZINC77172431	CN(Cc1ccc2ccccc2[nH+]1)Cc1nccn1C(F)F	0
ZINC77181360	Cc1ccc(c(c1)Br)NC(=O)N[C@H](C)CCSC	0
ZINC77183057	Cc1ccc(cc1)CNC(=O)C(=O)NC[C@H](c1cccs1)O	0
ZINC77187129	Cc1c(c(c(c(c1C)C)S(=O)(=O)N1CCC2(CC1)OCCCO2)C)C	0
ZINC77193485	C1COCCC1(CNS(=O)(=O)CBr)O	0
ZINC77205539	COc1ccccc1OCCSC1=NCCS1	0
ZINC77208641	CN(C1CCCCCCC1)C(=O)NCCC[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC77221235	c1ccc2cc(ccc2c1)[C@H](CNCc1ccccc1F)O	0
ZINC77222214	CCCCn1c(=O)[nH]nc1SCC(=O)NCc1c(ccs1)C	0
ZINC77238684	c1ccc(cc1)OC/C(=N/OCCCOCC(F)(F)F)/N	0
ZINC77238738	COc1ccc(c(c1)OC)/C(=N/OCCCC=C)/N	0
ZINC77238780	c1cc(cc(c1)C(F)(F)F)/C(=N\OCCCOCC(F)(F)F)/N	0
ZINC77239062	c1c(csc1/C(=N\OCCCOCC(F)(F)F)/N)Br	0
ZINC77239393	CS(=O)(=O)c1ccc(cc1)/C(=N/OCCCOCC(F)(F)F)/N	0
ZINC77239636	C1COCCN1C/C(=N/OCCCOCC(F)(F)F)/N	0
ZINC77241489	C=CCCCNc1ccc(c(c1)S(=O)(=O)N1CCOCC1)F	0
ZINC77247080	Cc1cc(=O)oc2c1ccc(c2)OCC[N@H+]1CC[C@@H](CC1)C(=O)N	1
ZINC77247280	Cc1cc(=O)oc2c1ccc(c2)OCCN1CCCC[C@@H]1C(=O)N	1
ZINC77247375	c1ccc2c(c1)N(CCCS2)Cc1ccon1	0
ZINC77248432	CC(C)Cn1c(c(c(=O)[nH]c1=O)N(CCCOC)Cc1ccon1)N	0
ZINC77259006	CCc1nc(cs1)COC(=O)[C@H](C(C)C)NC(=O)CC(C)C	0
ZINC77264659	COCc1cccc(c1)NC(=O)NCC1(CC1)c1ccccc1F	0
ZINC77265590	Cc1cccc(n1)O[C@@H]1CN(CCOC1)C	0
ZINC77266367	COCC(=O)N1CCN(CC1)CCc1nc(no1)c1ccc(cc1)Cl	0
ZINC77271879	c1nc(nc(=O)n1[C@H]1[C@H]([C@H]([C@H](O1)CO[P@@](=O)([O-])OP(=O)([O-])[O-])O)O)N	0
ZINC77275027	CCNC(=O)c1ccc(cc1)NC(=O)[C@@H](CC(C)C)NC(=O)N	1
ZINC77277205	CCN(CCOc1ccc2c(cc(=O)oc2c1)C)C[C@H](C)C(=O)OC	0
ZINC77277397	C1CCCC(CC1)OCC[N@@H+]1CCC[C@@H](C1)CNS(=O)(=O)N	0
ZINC77279052	CN(CCOC1CCCCCC1)CCS(=O)(=O)C	0
ZINC77287080	c1csc2c1nc([nH]c2=O)C[N@@H+]1CCOC[C@@H](C1)O	0
ZINC77287401	COCCC[C@H]1CCCCN1C(=O)c1ccc(nc1)N	0
ZINC77287661	c1ccc(cc1)c1cc(on1)c1[nH+]ccn1Cc1nc(on1)C(=O)N	0
ZINC77289221	Cc1ccc(cc1[N+](=O)[O-])CNCc1cccc(c1)COC	0
ZINC77292053	c1c(c(nc(=O)n1[C@@H]1CS[C@@H](O1)CO[P@@](=O)(O)[O-])N)F	0
ZINC77293347	CC1(C=C(C(N1O)(C)C)CON)C	0
ZINC77299907	C1CN(Cc2c1n[nH]c2C(=O)N)C[C@]1(C[NH2+]CCOC1)O	0
ZINC77300467	c1cc(oc1)c1nc(on1)C[N@H+]1CCCC[C@@H]1CCn1cccn1	0
ZINC77302354	C[C@H]1[C@@H](C(=O)N1OC)NC(=O)OC(C)(C)C	0
ZINC77302567	CN(c1ccccc1C(=O)OC)c1ccccc1N	0
ZINC77313304	CCCCCCN(CC)[C@@H](C)CS(=O)(=O)CC	0
ZINC77317106	CC(C)C[C@@](C)(C(=O)N)[NH2+]CC(=O)N1CCCCCCC1	0
ZINC77317584	CC(C)C[C@@](C)(C(=O)N)[NH2+]CCOc1ccc2c(c1)CCC(=O)N2	1
ZINC77317612	CC(C)C[C@@](C)(C(=O)N)NCCOc1ccc(cc1)[N+](=O)[O-]	1
ZINC77320310	c1c(nc([nH]c1=O)CC[NH2+][C@H]1CCOC2(C1)CCOCC2)N	0
ZINC77320969	C[C@H]1CC[N@@H+]([C@@H](C1)C)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC77322692	Cn1c(=O)cc(cn1)N1CCO[C@H](C1)CCNc1cc(nc(n1)N)N	0
ZINC77339584	c1cc(cnc1)S(=O)(=O)N1CCCC[C@@H]1CC[NH+]1CCOCC1	0
ZINC77340196	CCCC[C@H](CC)CNC(=O)N1CCS(=O)(=O)[C@@H]([C@@H]1C)C	0
ZINC77342430	Cn1c(=O)cc(cn1)N1CCO[C@@H](C1)CCNc1nc(cs1)C(=O)N	0
ZINC77344387	CCCC[C@H](COC)NC(=O)NCc1cccc(c1)F	0
ZINC77355757	c1c([nH]cn1)C[N@H+]1CCCC[C@@H]1CCN1CCOCC1	0
ZINC77357806	Cc1cc(cc(c1)N1CCN(CC1=O)C(=O)[C@]1(CCCCO1)C)C	0
ZINC77365590	C[C@@H]1COC[C@@H](N1Cc1cc(cc2c1OCOC2)[N+](=O)[O-])C	0
ZINC77365849	C/C=C/c1ccc(c(c1)OC)OC[C@@H](CN1[C@@H](COC[C@@H]1C)C)O	0
ZINC77366778	C[C@@H]1COC[C@@H](N1CCSc1ccccc1)C	0
ZINC77367800	C[C@H]1COC[C@@H](N1Cc1ccn(n1)c1ccccc1)C	0
ZINC77368101	C[C@@H]1COC[C@@H](N1Cc1csc(n1)COc1ccc(cc1)Cl)C	0
ZINC77368391	C[C@@H]1COC[C@@H](N1Cc1nnnn1c1ccccc1Br)C	0
ZINC77369162	C[C@@H]1COC[C@@H](N1Cc1ccc(s1)Br)C	0
ZINC77377170	C[C@H](c1cccc(c1)S(=O)(=O)N)N(C)C[C@@H]1CCCO1	0
ZINC77377721	Cn1c(nnc1[C@@H]1CC[N@H+](CC1)CCN)C[NH+](C)C	0
ZINC77381980	c1cc2c(cc1[C@H]1CCC[N@@H+]1CCCCC#N)OCO2	0
ZINC77382815	CC1(CCC[N@@H+]1CC(=O)N[C@H]1CCCCNC1=O)C	0
ZINC77386376	CCN(CC(=O)N1CCC2(CC1)OCCO2)c1cc(ccc1C)C	0
ZINC77390353	c1cn(c([nH+]1)c1cc(cs1)C#CCO)CC1(CCOCC1)CO	0
ZINC77391987	CC[C@H]1COCCN1Cc1ccc(cc1)OCCn1ccnc1	0
ZINC77392425	CC(C)[C@@H]1CCCCN1S(=O)(=O)CCCS(=O)(=O)C	0
ZINC77396875	C1COCCC1COCCCNS(=O)(=O)CCCC#N	0
ZINC77397263	C[C@H](COC)/[NH+]=C(/N)\SCc1csc(n1)c1ccccc1F	0
ZINC77397328	c1ccc(c(c1)c1nc(cs1)CSC(=[NH2+])N1CCOCC1)F	0
ZINC77397367	Cc1ccc(cc1NC(=O)C)S(=O)(=O)N(C1CCC1)C(C)C	0
ZINC77398240	COc1ccc(cc1)C(=O)NC1(CCCCC1)C(=O)N	0
ZINC77398540	CCc1ccccc1CNS(=O)(=O)c1ccc2c(c1)ccc(=O)o2	0
ZINC77399403	CC(C)CCS(=O)(=O)NCCCOC[C@@H]1CCOC1	0
ZINC77401546	Cc1cc(n(n1)C[C@H](C)C[NH2+]Cc1cnn(c1)c1ccc(cc1)F)C	0
ZINC77401876	CN(C)[C@H](C[NH2+]Cc1cnn(c1)c1ccc(cc1)F)C1CC1	0
ZINC77405456	C[C@H]1C[N@H+](CCCN1S(=O)(=O)C[C@@H]1CCOC1)Cc1ccccc1	0
ZINC77405611	CC(C)(C)OC(=O)N[C@@H]1C[C@@H]1c1cccc(c1)Cl	0
ZINC77406066	c1cc(c2c(c1)non2)CN1CCCC[C@@H]1CC[NH+]1CCOCC1	0
ZINC77407821	c1ccc2c(c1)cnn(c2=O)CCn1cc[nH+]c1[C@H]1CCOC1	0
ZINC77408173	Cn1c(nnc1[C@H]1CC[N@@H+](CC1)Cc1cccnc1N)CN(C)C	0
ZINC77408786	C[N@H+](CCOC)Cc1cc(ccc1OC)OC	0
ZINC77410588	CC(C)CCCCN[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC77410744	c1cc(ccc1[C@H](C(=O)N)[NH2+]CCCOC[C@@H]1CCOC1)F	0
ZINC77410757	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]CCCOC[C@@H]1CCOC1	0
ZINC77410760	c1ccc(cc1)[C@H](C(=O)N)[NH2+]CCCOC[C@H]1CCOC1	0
ZINC77411191	CC[C@@H](C)/[NH+]=C(/N)\SCCCOCC(F)(F)F	0
ZINC77411202	Cc1cc(=O)oc2c1ccc(c2)OCCS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC77411228	COc1ccc(cc1OC)NC(=[NH2+])SCCCOCC(F)(F)F	0
ZINC77411454	CN(C)C(=O)c1ccc(cc1)CSCCCNS(=O)(=O)C	0
ZINC77418391	c1cc(ccc1C[NH2+]Cc1cc(sc1)Br)C1OCCO1	0
ZINC77420912	CCNC(=O)N1CCc2cccc(c2C1)S(=O)(=O)N1CC[NH+](CC1)C	0
ZINC77425663	C[C@H]([C@H]1CC[N@@H+](CC1)Cc1cccc(c1)CN1CCOCC1)[NH+](C)C	0
ZINC77426439	c1c(onc1C1CCCCC1)CN1CCOC[C@@H](C1)CO	0
ZINC77427883	c1cc(oc1)c1nc(no1)Cn1ccnc1[C@H]1CCOC1	0
ZINC77429840	Cc1nc(cs1)COc1ccc(cc1)C[NH2+]C[C@H](C)C[C@H](C)O	0
ZINC77430119	c1cc(cc(c1)OCCCCSc1nc([nH]n1)N)C(F)(F)F	0
ZINC77437506	Cc1ccc(cc1NC(=O)N[C@@H](C)CCCC(C)C)C(=O)N	1
ZINC77438879	C[C@@H](CCC(C)(C)C)NC(=O)Nc1cccnc1n1cncn1	0
ZINC77439820	C1CN(Cc2c1nc(s2)N)C[C@@]1(C[NH2+]CCOC1)O	0
ZINC77443656	Cn1cnn(c1=S)CN1CCN(CC1)C(=O)COC	0
ZINC77444356	C[C@@H](CCCC(C)C)NC(=O)Nc1ccccc1SCCC(=O)N	1
ZINC77447407	COc1ccc(cc1)C[NH2+]CCCOC[C@H]1CCOC1	0
ZINC77452799	CC[C@H](CCO)[NH2+]Cc1csc(n1)COc1ccc(cc1)OC	0
ZINC77454122	c1ccc(cc1)COC[C@H](c1ccccc1)[NH2+]Cc1ccccn1	0
ZINC77454573	Cc1c(c(n(n1)Cc1ccccc1Cl)Cl)C(=O)Nc1cc[nH]n1	0
ZINC77456082	CC(C)CC[C@@](C)(C[NH2+]Cc1ccccc1N1CCOCC1)O	0
ZINC77459067	CN(CCCOc1cccc(c1)Cl)Cn1c(=S)scn1	0
ZINC77459368	CC(C)CO[C@@H]1CC[N@H+](CC1)Cn1c(=S)oc(n1)c1cccs1	0
ZINC77459404	CN(Cc1ccccc1)S(=O)(=O)N1CCCC[C@@H]1CCCOC	0
ZINC77460952	CCOc1ccc(cc1OC)CNC[C@@](C)(c1ccsc1)O	0
ZINC77466622	CC(C)Oc1cccc(c1)CN[C@@H](CCCO)c1ccccc1	0
ZINC77466988	c1ccc(cc1)[C@H](CCCO)[NH2+]Cc1ccccc1OC1CCCC1	0
ZINC77470262	CCn1c2c(cc(cn2)C(=O)NC2CCN(CC2)S(=O)(=O)C)nc1N	0
ZINC77472535	c1cc(ccc1C1(CCOCC1)C(=O)N1CCOC[C@@H](C1)CO)F	0
ZINC77475036	Cc1cc(ccc1S(=O)(=O)N)NC(=O)c1ccc(nc1)N1CCCC1	0
ZINC77479360	C/C=C/C[S@](=O)CC(=O)Nc1ccccc1OC	0
ZINC77483612	CCCc1nc(cs1)C[N@@H+]1CCCC1(C)C	0
ZINC77487954	c1cc2c(cc1C(=O)N1CCC[C@@H](C1)c1[nH]cc[nH+]1)CCC2	0
ZINC77488470	Cc1c(c(ccc1c1nccn1Cc1nc(on1)C(=O)N)OC)C	0
ZINC77489887	c1c[nH+]c(nc1N1CCOC[C@](C1)(C[NH+]1CCCC1)O)N	0
ZINC77490493	CCn1c(nnc1SCCS(=O)(=O)N)Cc1ccccc1	0
ZINC77490499	c1ccc(cc1)[C@@H](c1ccc(cc1)Cl)SCCS(=O)(=O)N	0
ZINC77490500	c1ccc(cc1)[C@H](c1ccc(cc1)Cl)SCCS(=O)(=O)N	0
ZINC77490700	CC(C)(C)c1nnc(n1N)SCCOc1ccc(cc1OC)C#N	0
ZINC77492862	Cc1cc(n[nH]1)C(=O)N(CCOC)CC(C)C	0
ZINC77503528	Cn1nc(nn1)c1ccc(cc1)n1ccnc1c1ccncc1	0
ZINC77504830	COc1ccc(cc1Cn1cncn1)C[N@H+]1CCOC[C@@H](C1)CO	0
ZINC77505694	c1cc(cc(c1)F)CCC(=O)N1CCOC[C@](C1)(C[NH+]1CCCC1)O	0
ZINC77505939	c1c(nc[nH]1)CC[NH2+]C[C@@]1(C[NH2+]CCOC1)O	0
ZINC77506003	COc1cc(c(cc1OC)F)C[N@H+]1CC[C@](C1)(C[NH+]1CCCCC1)O	0
ZINC77507181	CC[C@H](c1ccc2c(c1)OCCO2)NCc1cccc(c1)OCC	0
ZINC77507278	CN(CCC[NH2+]Cc1cccc(c1)C#N)c1ccccc1F	0
ZINC77513268	c1cc(cc(c1)Cl)[C@@H]1C[C@H]1NC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC77522421	c1c(nc(s1)N)CCC[NH2+]C[C@]1(C[NH2+]CCOC1)O	0
ZINC77524044	C=CCn1c2c(c(n1)C(=O)[O-])C[C@H](CC2)[NH+]1CCN(CC1)CC(=O)N	0
ZINC77526996	CCC[C@@H](C)N1C[C@@H](CC1=O)C(=O)Nc1cccc(c1)NC(=O)N	1
ZINC77529955	c1cc(cc(c1)Cl)[C@@H]1C[C@H]1NC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC77529975	CC[C@H]1CCC[C@H](C1)NC(=O)NC1CCN(CC1)CC(=O)N	0
ZINC77530130	C[C@H](C(=O)Oc1cccc(c1)[N+](=O)[O-])OC	0
ZINC77530481	CCCC(=O)N1CCC(CC1)C(=O)OC[C@H]1CCC=CC1	0
ZINC77531251	C[C@H]1CCN([C@@H](C1)C)C(=O)N[C@@H](C)[C@@H]1CCCO1	0
ZINC77531835	C[NH+](C)Cc1cccc(c1)CNC(=O)NCCCOC[C@@H]1CCOC1	0
ZINC77534751	Cn1c(nnc1C1CCN(CC1)c1ccc(cn1)Cl)C[N@H+](C)CCO	0
ZINC77536265	c1ccc(c(c1)C1(CC1)NC(=O)NCCN1CCOCC1)F	0
ZINC77536669	CC1CCN(CC1)C(=O)Nc1ccc(cc1)C(=O)NCC=C	0
ZINC77536826	C[C@@H](c1ccc(cc1)Cl)S(=O)(=O)Cc1ccc(nc1)Cl	0
ZINC77543013	C[C@H]1C[C@H](CN1C(=O)N[C@H]1CC[N@@H+](CC1)C)c1ccc(cc1)F	0
ZINC77549150	CCC[N@@H+]1CCCN(CC1)C(=O)NC1CCN(CC1)CC(=O)N	1
ZINC77554685	C[C@@H](COC)n1c(nc2c1nccc2)CCCC(=O)N(C)C	0
ZINC77554877	CC(C)Oc1ccccc1CSc1nnc(n1N)C(C)(C)C	0
ZINC77555551	CC(C)Oc1ccccc1CSc1nnc(n1C1CC1)C1CC1	0
ZINC77556749	Cc1c(n(c([nH+]1)SCCOCCC(C)C)CCOC)C	0
ZINC77557671	c1c(ncs1)CNC(=O)NCCCOCC1CCOCC1	0
ZINC77561047	CCCCC(=O)O[C@H](c1ccccc1)c1cccnc1	0
ZINC77561412	CC(=O)Nc1nc(cs1)C(=O)O[C@H](c1ccccc1)c1cccnc1	0
ZINC77564725	c1cc(c(cc1c1nc(co1)CSC1=NCCS1)F)F	0
ZINC77565306	CC[C@@H]1CCC[C@@H](C1)NC(=O)NCCC[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC77567784	C[C@H]1CCN([C@@H](C1)C)C(=O)NCCCN1C(=O)CNC1=O	0
ZINC77568529	COC(=O)NCC(=O)Nc1ccccc1c1nc2ccccc2s1	0
ZINC77570832	Cc1c(c(on1)C)CSCCCOc1ccc(cc1)[N+](=O)[O-]	0
ZINC77571241	c1c(csc1/C(=N/OCC(=O)NC1CCCCC1)/N)Br	1
ZINC77571496	C[C@H](CSC)NC(=O)NCc1cccc(c1)C(=O)NCc1ccco1	0
ZINC77576420	C[C@H](C(=O)Oc1ccc(cc1Cl)C#N)OC	0
ZINC77577949	C[C@H]1CCCC[C@H]1OCC[n+]1ccc(cc1)N(C)C	0
ZINC77578126	CC(C)[C@@H](c1ccccc1Cl)NC(=O)NCCCOC[C@@H]1CCOC1	0
ZINC77578496	C[C@H]1CCCC[C@@H]1OCCS/C(=[NH+]/C[C@@H]1CCCO1)/N	0
ZINC77579610	CC(C)Oc1ccccc1CSC(=[NH2+])N1CCOCC1	0
ZINC77579700	CCCCOCCSC(=[NH2+])NC1CC1	0
ZINC77600422	CCCCc1nc(on1)[C@H](C)S(=O)(=O)Cc1nnnn1CCC	0
ZINC77614675	c1cc(cc(c1)S(=O)(=O)N1CCO[C@H]2[C@@H]1CCCC2)C(=O)N	0
ZINC77614770	CCC[C@@H](C)N1C[C@H](CC1=O)C(=O)NCc1cccc(c1)C(=O)N	1
ZINC77615065	CCCCN(C)S(=O)(=O)N1CCC[C@@H]1Cc1cccc(c1)F	0
ZINC77617918	C[NH+](C)CCN(Cc1cccnc1)S(=O)(=O)Cc1ccccc1	0
ZINC77620237	COCCCN(CCOC)S(=O)(=O)c1ccc(cc1Cl)F	0
ZINC77621150	CCCC[N@H+](C)CC1CCN(CC1)C(=O)NCCCSC	0
ZINC77621660	C[C@H](c1ccc(cc1Cl)F)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC77624914	CCCC[C@H](COC)NC(=O)N[C@@H](C)c1ccc(cc1)NC(=O)N	0
ZINC77626357	CCSCc1ccc(cc1)C(=O)N(C[C@H]1CCCO1)[C@H]1CCSC1	0
ZINC77635306	CC(C)Oc1c(cc(cn1)C(=O)NC[C@@](C)(c1ccsc1)O)Cl	0
ZINC77644150	C[C@@H](CCSC)NC(=O)N[C@H](C)c1ccc(cc1)NC(=O)N	1
ZINC77647135	CCO[C@@H](C)c1nc(on1)CS(=O)(=O)c1cccc(c1)C	0
ZINC77649762	CCc1ccccc1CNC(=O)c1cc(ccc1F)S(=O)(=O)N	0
ZINC77651311	Cc1ccccc1[C@H]1C[C@H]1C(=O)OCc1cccc(c1)C(=O)N	0
ZINC77651512	c1ccc(c(c1)C[S@](=O)Cc1ccon1)Cl	0
ZINC77657425	CC(C)C[C@@H]1CCCCC[N@H+]1C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC77673924	CC[NH+](CC)CCOc1ccccc1NC(=O)N[C@H](C)[C@@H](C)CO	0
ZINC77682326	CCCNC(=O)C(=O)Nc1cccc(c1)Oc1ccncc1	0
ZINC77687279	CC(C)OCCC(=O)N1CCCCC[C@H]1c1ccccc1	0
ZINC77692347	C=CCOc1cccc(c1)NC(=O)NCCCOCC1CCOCC1	0
ZINC77694781	CC[C@@H](c1cc(ccc1F)F)NC(=O)Nc1cc(ccc1C)C(=O)N	0
ZINC77709547	Cn1ccc(n1)NC(=O)C(=O)NCCOc1cccc(c1)Cl	0
ZINC77721022	CCCN(CC1CC1)C(=O)Nc1ccc(nc1)n1c(cc(n1)C)C	0
ZINC77726985	CN(CCNC(=O)NCc1cccc(c1)C(=O)N)c1ccccc1	1
ZINC77728263	c1ccc(c(c1)NC(=O)NCCNC(=O)c1ccco1)OCC1CC1	0
ZINC77732236	c1ccc(cc1)CONC(=O)N[C@@H](c1ccccc1)C(=O)N	1
ZINC77732755	CCCCNC(=O)CCSc1ccc(c(c1)OC)OC	0
ZINC77741302	Cc1c(sc(n1)C)COC(=O)[C@@H]1CCN(C1)C(=O)OC(C)(C)C	0
ZINC77746824	CCCCC[C@H](C)NC(=O)Nc1cc(ccc1Cl)C(=O)NC	0
ZINC77752301	CC[C@H](CCO)NC(=O)N[C@H](C)c1ccc(c(c1)OCC)OCC	0
ZINC77754070	Cc1ccc(cc1)[C@H](c1ccccc1)NC(=O)N[C@@H](CCO)CSC	0
ZINC77756401	Cc1ccc(c(c1)CCNC(=O)N[C@H](C)[C@H](C)CO)OC	0
ZINC77773353	Cn1ccnc1[C@](CCNC(=O)NC[C@@H]1CCCO1)(C(F)(F)F)O	0
ZINC77773930	CCc1ccc(cc1)NC(=O)C(=O)N[C@H](C)c1ccc(cc1)Cl	0
ZINC77792787	CSCCCCNC(=O)N1CCN(CC1)c1ccc(cc1)F	0
ZINC77796591	CCCC[C@@H](COC)NC(=O)N1CCO[C@H](C1)c1ccccc1Cl	0
ZINC77800385	C[C@@H](C[C@H](C)O)CNC(=O)NCCCCCOC	0
ZINC77801663	CCN([C@@H](C)c1cccnc1)C(=O)N[C@@H](C)CSC	0
ZINC77824876	Cc1cc(cc(c1)CCNC(=O)NC[C@@H]1CCC[N@@H+](C1)C)C	0
ZINC77828362	CC(C)C[C@@H](CNC(=O)NCCCO)N1CCOCC1	0
ZINC77830765	COc1ccncc1NC(=O)C(=O)NCCCNc1ccccc1	0
ZINC77834902	CC[C@@H](CCO)NC(=O)N[C@H]1CCCN(C1)c1ccccc1OC	0
ZINC77836554	c1cc[nH+]c(c1)NCCCCNC(=O)C(=O)Nc1ccc(cc1)C#N	0
ZINC77838869	Cc1c(c(on1)C)C[C@H](C)NC(=O)N[C@H](CCO)c1ccccc1	0
ZINC77845530	CC(C)CCCCNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC77857799	CC[C@H](c1cc(ccc1F)F)NC(=O)N(C)C[C@@H]1CCC[N@@H+](C1)C	0
ZINC77860251	c1cc2cc(ncn2c1)C(=O)N1CCC[C@H]1C(=O)N1CCCCC1	0
ZINC77861711	CN(CCCC=C)C(=O)C(=O)Nc1ccccc1COC	0
ZINC77873546	CC[C@@H](c1cc(ccc1F)F)NC(=O)N(C)[C@H](C)c1ccccn1	0
ZINC77876133	c1cc(ccc1OCCNC(=O)c1c[nH]c2c1cc[nH+]c2)Cl	0
ZINC77878836	CC(C)(C)OC(=O)NNC(=O)N[C@H]1C[C@H]1c1cccc(c1)Cl	0
ZINC77885768	Cc1cc(c(c(c1)C)NC(=O)C(=O)NCC(C)(C)C(=O)N)C	0
ZINC77896508	C[C@@H]1CCCC[C@@H]1OCCSc1nc(cc(n1)N)N	0
ZINC77896614	COCCCSc1nc([nH]n1)c1ccc(cc1)OC	0
ZINC77901308	Cc1cc(n(n1)c1nnc(n1N)SCCO[C@H]1CCCC[C@H]1C)C	0
ZINC77903399	CCc1ccccc1CNC(=O)C(=O)Nc1cc(ccc1F)F	0
ZINC77910616	CCCCNC(=O)NC(=O)COc1cc(ccc1C)[N+](=O)[O-]	0
ZINC77926983	CC[C@@H](C)Sc1nnc(n1N)COc1ccccc1OCC	0
ZINC77927282	CC[C@@H](C)Sc1nnnn1CC(C)C	0
ZINC77941563	Cc1ccccc1[C@@H]1C[C@H]1C(=O)OCCC#C	0
ZINC77941634	CCn1cc(c(n1)C(C)C)C(=O)OCC#Cc1ccccc1	0
ZINC77943110	Cc1ccccc1[C@H]1C[C@H]1C(=O)OCCCn1ccccc1=O	0
ZINC77950725	c1ccn2c(c1)nc(n2)C(=O)NCCC(=O)NCc1cccc(c1)F	0
ZINC77951122	Cc1[nH]c2c(cnn2n1)C(=O)NCCc1ccc(cc1)F	0
ZINC77963265	CCc1nc(c(s1)[C@H](C)OC(=O)c1csc(n1)c1ccsc1)C	0
ZINC77971960	c1cc(cc(c1)Cl)OCCCNC(=O)c1cc2c(nc1)SCC(=O)N2	0
ZINC77972937	CC(=CC(=O)N1Cc2c(sc(n2)c2ccccc2)C1)C	0
ZINC77975673	c1cc2c(nc1)CCN(C2)C(=O)CCNC(=O)Cc1ccsc1	0
ZINC77981710	c1cn2ccnc2c(n1)C(=O)N1CCSCC1	0
ZINC78003345	c1cc(ccc1CS(=O)(=O)N(CC#N)C1CCCC1)[N+](=O)[O-]	0
ZINC78003751	Cc1ccc(s1)C[C@H](C)NCc1cccc(c1)OC	0
ZINC78004087	CC[C@@H](c1nccs1)[NH2+]Cc1cc(ccc1O)C	0
ZINC78005331	C[C@@H]1CCN([C@H](C1)C)C(=O)CSCc1cc(=O)n2ccsc2n1	0
ZINC78005707	CCOc1c(cc(cc1Cl)C(=O)N1CC[C@@H](C[C@H]1C)C)OC	0
ZINC78006380	C[C@@H]1CCN([C@H](C1)C)C(=O)c1csc(n1)COC	0
ZINC78020502	Cc1cc(ccc1OC1CCOCC1)[NH2+]c1c(ncn1C)[N+](=O)[O-]	0
ZINC78026212	CCOC(=O)[C@H]1CCCN(C1)C(=O)CC/C=C/c1ccccc1	0
ZINC78028976	CC(C)[S@@](=O)c1ccc(cc1)C(=O)NC[C@H](c1ccccc1)N(C)C	0
ZINC78039473	CN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccc(c(c1)COC)F	0
ZINC78046463	c1cc(c(cc1NC(=O)Nc1cnn(c1)CC(F)F)F)C(=O)N	0
ZINC78046635	Cn1cc(cn1)c1csc(Nc2ccc(cc2)OC)[n+]1CCOC	0
ZINC78048723	COC(=O)CN(CC#N)S(=O)(=O)c1ccccc1	0
ZINC78049118	CCc1ccc(s1)S(=O)(=O)N1CCN(CC1)[C@H](C)COC	0
ZINC78050753	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1cc(c(c(c1)Cl)N)Cl	0
ZINC78051981	C[C@@H](C(=O)NC(C)(C)C)NS(=O)(=O)c1cc(c(c(c1)Cl)N)Cl	0
ZINC78054301	C[C@H](c1ccc(cc1)OC)N(C)C(=O)CC/C=C/c1ccccc1	0
ZINC78055753	C[C@H](c1ncc(o1)c1ccccc1)Sc1ncn[nH]1	0
ZINC78062048	CC(C)[C@@H](C(=O)N(C)CCOc1ccccc1)NC(=O)COC	0
ZINC78065177	CCOC(=O)c1c(snn1)NC(=O)[C@H](C)Cc1ccccc1F	0
ZINC78066942	Cc1c2c(nc(nc2n[nH]1)c1ccncc1)N	0
ZINC78076046	Cc1ccc2cccc(c2n1)C(=O)NC[C@@H](C(C)C)N1CCOCC1	0
ZINC78088213	CC(C)(C)OC(=O)CSCC(=O)NC[C@@H]1CC[N@H+](C1)CC(F)(F)F	0
ZINC78092320	CCc1ccc(cc1)[C@H](C)CC(=O)N1c2ccccc2C[C@H]1C(=O)N	0
ZINC78098784	CCCNC(=O)c1cccc(c1)C(=O)Nc1cc(ccc1C)C(=O)N	1
ZINC78102366	Cc1cccc2c1[nH]cc2CC(=O)Nc1ccn(n1)CCOC	0
ZINC78117859	CC(C)[C@@H](C(=O)N)NC(=O)CC/C=C/c1ccccc1	1
ZINC78117863	C[C@@H](CC(=O)N[C@H](C(C)C)C(=O)N)c1ccc(cc1)C(C)C	0
ZINC78119698	CC(C)(C)CCC(=O)N(CCOC)Cc1ccc2c(c1)OCO2	0
ZINC78120630	C[C@H](c1cccs1)C(=O)NCC1(CCCCC1)[NH+]1CCSCC1	0
ZINC78122750	CC(C)(C)OC(=O)CSCC(=O)N[C@H]1CCC[C@H]1Cc1ccccc1	0
ZINC78125293	c1cc(cnc1)CSCC(=O)Nc1cc(c(c(c1)F)F)F	0
ZINC78154473	C/C(=C\C(=O)N[C@@H]1[C@H]2CCO[C@@H]2C1(C)C)/c1ccccc1OC	0
ZINC78160171	CC1([C@@H]([C@@H]2[C@@H]1OCC2)NC(=O)c1cc2ccccc2s1)C	0
ZINC78162784	CCO[C@@H](C)c1nc(on1)CSc1[nH]c2c(n1)cc(cn2)Cl	0
ZINC78162802	CCO[C@H](C)c1nc(on1)CSc1nc([nH]n1)c1ccccc1F	0
ZINC78162818	CCO[C@@H](C)c1nc(on1)CSc1nncn1c1ccccc1C	0
ZINC78162952	CCO[C@H](C)c1nc(on1)CSc1nnc(n1N)c1ccccc1	0
ZINC78178643	c1cc(ccc1CC(=O)NCCCOCC1CCOCC1)OCC#N	0
ZINC78180730	C[C@@H](C(=O)NC(C)(C)c1cccc(c1)Cl)SC	0
ZINC78189491	CC(C)(C)c1cc(n(n1)C)C(=O)N1CCCC[C@H]1CN1CCOCC1	0
ZINC78192157	C[C@@H]1CCC[C@H](C1)O[C@@H](C)C(=O)NNC(=O)COCc1ccccc1	0
ZINC78192897	C[C@H](C(=O)NNC(=O)COCc1ccccc1)OCc1ccccc1	0
ZINC78225560	Cc1cc(c(c(c1)C)NC(=O)c1c(c(c([nH]1)C)C(=O)OC)C)C	0
ZINC78233315	COCCc1ccc(cc1)OC(=O)CCc1ccc(c(c1)F)OC	0
ZINC78236731	Cc1cccc(c1)C(=O)N[C@@H](CCSC)C(=O)OCC(F)(F)F	0
ZINC78238924	Cc1ccc(cc1)SCCC(=O)N(CCC(=O)N)c1ccccc1	1
ZINC78242109	CCOc1cc2c(cc1/C=C/C(=O)OCc1ccccn1)O[C@@H](C2)C	0
ZINC78245258	CCCCN(C)Cc1nc2ccccc2c(n1)N	0
ZINC78245378	C[C@@H]1CCCCN1Cc1nc(nc(n1)N(C)C)N	0
ZINC78249486	CCCCn1c(nnc1SCC(=O)C)[C@H](CC)[NH+](C)C	0
ZINC78259800	CC[C@@H](C)[C@H](C(=O)N)NC(=O)COc1ccc(cc1)OCC	1
ZINC78259949	c1cc(c(cc1C(=O)N1CCC[C@H](C1)C(=O)N)[N+](=O)[O-])NC1CC1	0
ZINC78270282	CCOc1ccccc1N1CCN(CC1)[C@@H](C)C(=O)NC1CCCC1	0
ZINC78270548	C[C@@H]1CCCC[C@@H]1[NH2+][C@@H](C)C(=O)Nc1cc(ccc1OC)[N+](=O)[O-]	0
ZINC78276385	CN(C1CCCCCC1)C(=O)c1cc(c(cc1[N+](=O)[O-])OC)OC	0
ZINC78280221	Cc1cc(c(cc1CNC[C@H](c1ccc(cc1)OC)O)OC)OC	0
ZINC78282023	CC(C)c1ccc(cc1)c1ncc(s1)CN1CCOCC1	0
ZINC78289789	C/C=C/COC(=O)[C@H]1Cc2ccccc2C(=O)O1	0
ZINC78291070	COc1cccc(c1)c1nc(on1)C[S@](=O)C[C@H]1CCCCO1	0
ZINC78295856	CC(C)OCCSc1nnc(n1N)C(C)(C)C	0
ZINC78295862	CC(C)OCCSc1nnc(n1N)c1ccccc1Cl	0
ZINC78296212	CSCCOC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC78297209	c1cc(c(cc1NC(=O)C[S@@](=O)Cc1nnnn1C1CC1)Cl)F	0
ZINC78297552	CCOCC[S@](=O)Cc1nc(no1)c1ccc(cc1)C	0
ZINC78298385	c1cnccc1c1nnc(n1C1CC1)SCc1c(snn1)Cl	0
ZINC78298455	C/C=C\COC(=O)c1ccc(cc1)Cn1c(c(c(n1)C)[N+](=O)[O-])C	0
ZINC78298758	CCN(CC)S(=O)(=O)c1ccc(cc1)CCC(=O)OC/C=C/C	0
ZINC78300402	CSCc1nnc(o1)SC[C@@H](COCc1ccccc1Cl)O	0
ZINC78301481	Cc1cc(no1)NC(=O)C[N@@H+](C)[C@H]1C[C@@H](OC1=O)C	0
ZINC78304223	Cc1cccc([nH+]1)CCCOCCOC(=O)c1ccc(cc1)C(=O)N	0
ZINC78307655	CC(C)OCCS(=O)(=O)Cc1cccc(c1)OC	0
ZINC78309405	Cc1cccn2c1nc(c2)CS(=O)(=O)CCOC	0
ZINC78315764	C[C@H]1CCCC[C@@H]1NC(=O)N(CCC[NH+](C)C)CCC[NH+](C)C	0
ZINC78315801	C[C@@H](COC)/[NH+]=C(\N)/SC[C@@H]1CCCO1	0
ZINC78315812	C[C@@H](COC)/[NH+]=C(\N)/SC[C@H]1CCCO1	0
ZINC78315858	COc1ccccc1NC(=N)SC[C@H]1CCCO1	0
ZINC78315869	COc1ccc(cc1)NC(=N)SC[C@H]1CCCO1	0
ZINC78331161	CCS[C@H]1CCCC[C@H]1NC(=O)NCc1[nH+]ccn1C	0
ZINC78333420	Cc1nccn1CCCNc1ccc(cn1)Br	0
ZINC78334027	CN(Cc1cccs1)C(=O)CNc1ccccc1[NH+]1CCCCC1	0
ZINC78334046	CC[C@@H]1CCCCN1C(=O)[C@H](C)[N@H+](C)Cc1ccc(c(c1)F)OC	0
ZINC78344608	CCCCn1c(c(c(=O)[nH]c1=O)N(CC)Cc1ccco1)N	0
ZINC78344614	CCCCn1c(c(c(=O)[nH]c1=O)N(C[C@H]1CCCO1)CC(C)C)N	0
ZINC78344997	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)Oc1ccc(cc1)C#N)Cl	0
ZINC78350652	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CCc1ccsc1	0
ZINC78352375	C#CCNS(=O)(=O)c1ccc(cc1)C(=O)OC[C@@H]1CC1(Cl)Cl	0
ZINC78352381	c1ccc(c(c1)C(=O)OCC(=O)N)OCc1cscn1	0
ZINC78354048	Cc1ccc(c(c1)[N+](=O)[O-])OC(=O)CCOc1ccc(cc1)OC	0
ZINC78357012	Cc1ccc(cc1NC(=O)c1ccc(cc1)n1cncn1)C(=O)OC	0
ZINC78358558	C[C@@H](C[NH2+]Cc1cccc(c1)OC)N1CCc2ccccc2C1	0
ZINC78371305	C[NH+](C)CCC[NH2+]Cc1c(cccc1F)N1CCCC1	0
ZINC78380191	Cc1cccc(c1)c1nc(on1)COc1ccc(cc1)CC(=O)OC	0
ZINC78391614	c1ccc2c(c1)ncc(=O)n2CC(=O)OCC1CCCCC1	0
ZINC78394225	Cc1c(c(n(n1)CCO)C)CN[C@H](C)Cc1ccc2ccccc2c1	0
ZINC78395614	CCCCn1c(c(c(=O)[nH]c1=O)N(CC)CC=C)N	0
ZINC78395769	COCc1cccc(c1)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC78397203	COc1ccccc1/N=C(\C(F)(F)F)/NN	0
ZINC78397841	CCC[C@@H](C)NC(=O)[C@@H](C)Oc1ccc(cc1OC)C(=O)C	0
ZINC78401956	CCCCSc1nnc(n1N)COc1cc(cc(c1)C)C	0
ZINC78404182	CCOC(=O)c1cn2c(cc3ccccc3c2n1)C(C)(C)C	0
ZINC78406221	CCCCn1ccc(c1)[C@@H](C)[NH2+]CCCOC	0
ZINC78407840	C[C@H]1CCC[C@@H](C1)NC(=O)NCCC[NH+]1CCOCC1	0
ZINC78411279	c1ccc(c(c1)C(=O)OCC1CC1)SCC(=O)N	0
ZINC78411390	C[C@H](/C(=N/S(=O)(=O)c1ccc(cc1)CNC(=O)N)/[O-])SC	0
ZINC78419354	Cc1ccc(c(c1)C(=O)N(CCC#N)Cc1ccccn1)F	0
ZINC78420383	Cc1c(cc(n1C)C#N)C[NH2+]C[C@H](c1ccco1)[NH+]1CCCC1	0
ZINC78427529	Cc1c(c(=O)n(n1C)c1ccccc1)N[C@@H](C)C(=O)N(C)CCC#N	0
ZINC78428862	c1ccc(cc1)[C@H](c1ccncc1)NC(=O)CCCCNC(=O)N	1
ZINC78430393	CC[C@@H](c1ccccc1OC(F)F)NC(=O)N[C@H](C)COC	0
ZINC78436088	CCc1c(c2ccccc2o1)C[N@H+](C)C[C@H]1CCOC1	0
ZINC78438238	CC(C)[C@H](C(=O)OC)NC(=O)/C=C/c1ccc(c(c1)F)OC	0
ZINC78438833	CCN(CC)S(=O)(=O)c1cc(ccc1F)C(=O)N[C@@H](C)[C@@H]1CCCO1	0
ZINC78440737	c1ccc(c(c1)[C@H]1CN(CCO1)c1c(nccn1)N)Cl	0
ZINC78442474	C[C@@H](/C(=N/S(=O)(=O)c1ccc(cc1)CNC(=O)N)/[O-])OCC=C	0
ZINC78442479	C[C@@H](c1ccc2c(c1)OCCO2)OC(=O)[C@@H]1CC(=O)N(C1)CCOC	0
ZINC78446277	CCCNC(=O)Nc1cccc(c1)OC(=O)c1ccc(c(c1)C)C	0
ZINC78446567	C[C@@H](COC)/[NH+]=C(/N)\SCCC(C)C	0
ZINC78450773	Cc1nnc(n1N)SCc1ncc(n1C)Cl	0
ZINC78453471	CC(C)[C@@H]1C(=O)NCCN1C(=O)c1ccoc1	0
ZINC78455154	Cc1c(cc(n1C)C#N)C[NH2+]CCCCN1CCOCC1	0
ZINC78457622	C[C@@H]1C[C@H](C[N@@H+](C1)Cc1ccc(cc1)C[NH2+]Cc1ccncc1)C	0
ZINC78459040	COC(=O)c1cccc(c1)C[N@@H+](CC1CC1)C1CCCCC1	0
ZINC78459849	C[NH+]1CCN(CC1)c1cc(ccn1)C[NH2+]Cc1ccccc1F	0
ZINC78461321	CCOc1cccc(c1)C[NH2+]Cc1cccc(c1)OCC#N	0
ZINC78465641	C[C@H](C(=O)N1CCCc2c1c(ccc2Cl)OC)OCCC(C)C	0
ZINC78466417	Cc1cc(cc(c1C)NC(=O)CCOC(C)C)S(=O)(=O)N	0
ZINC78470924	c1cc(c(cc1NC(=O)CCCC[C@@H]1CCSS1)[N+](=O)[O-])F	0
ZINC78471208	C=CCNC(=O)NCCC[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC78480870	C[NH+](C)CCCNC(=O)C[C@@H](c1cccs1)NC(=O)N	1
ZINC78481150	C[C@@H](C(=O)N[C@@H]1CCCC[C@@H]1Cc1ccccc1)OCCC=C	0
ZINC78482101	Cc1ccc(cc1C(F)(F)F)NC(=O)c1cccc(c1)NC(=O)OC	0
ZINC78482940	Cc1ccc(c(c1)CC[NH2+]Cc1cc(n(c1C)C)C#N)OC	0
ZINC78487144	Cc1ccc(c(c1)OCC(=O)OC[C@H]1CCC(=O)N1)C(C)C	0
ZINC78493329	CC(C)C[N@@H+](CCOC)Cn1c(=S)n(c(n1)N1CCCCC1)C1CC1	0
ZINC78499346	C[C@H](c1ccc(cc1)S(=O)(=O)N)[N@H+](C)CCOc1cccc(c1)Cl	0
ZINC78510929	Cc1ccc(cc1C)C(=O)N[C@@H](C)[C@@H](C)[NH+]1CCOCC1	0
ZINC78513531	Cc1csc(n1)N1CC[NH+](CC1)C[C@H]1CCCO1	0
ZINC78524717	CCCCCC(=O)N(C)[C@@H](C)[C@@H](c1ccccc1)O	0
ZINC78525480	C[C@@H]1CCCC[C@H]1NC(=O)Nc1ccccc1SCCC(=O)N	1
ZINC78525761	CCCOc1ccc(cc1)C[N@@H+](C)[C@@H](C)[C@@H](c1ccccc1)O	0
ZINC78526226	CCN(CC)C(=O)Nc1cccc(c1)OCc1ccc(cc1)F	0
ZINC78527795	CCc1ccc(o1)/C(=N/S(=O)(=O)c1cccc2c1cc[nH+]c2)/[O-]	0
ZINC78529689	Cc1cc(ccc1F)S(=O)(=O)NCC1(CCOCC1)C(=O)N	0
ZINC78529896	CC[C@@](C)(C(=O)OC)NS(=O)(=O)c1ccc(c(c1)C)F	0
ZINC78533391	C1[C@H]2C[C@H]3C[C@@H]1C[C@@](C2)(C3)C(=O)NC(=S)N	0
ZINC78539654	CCOc1ccc(cc1)C(=O)N(CCc1ccccc1)CCC(=O)N	1
ZINC78539980	CC(C)C(=O)NC(=S)N(CCc1ccccc1)CCC(=O)N	0
ZINC78541895	CCCNC(=O)CSCc1coc(n1)c1cccs1	0
ZINC78542802	C[C@@H]1CCCC[N@H+]1C/C(=N/OCc1ccc(cc1)F)/N	0
ZINC78543194	CCCCN(C)c1ccc(cc1S(=O)(=O)C)S(=O)(=O)N	0
ZINC78543409	c1ccc(cc1)[C@H](C(=O)NCCc1ccc(cc1)S(=O)(=O)N)O	1
ZINC78546471	Cc1cc(c2c(c(sc2n1)c1nc2cc(ccc2o1)Cl)N)COC	0
ZINC78546471	Cc1cc(c2c(c(sc2[nH+]1)c1nc2cc(ccc2o1)Cl)N)COC	0
ZINC78548314	CC[C@H]1C(=O)NCCN1C(=O)c1csc(n1)c1ccccc1OC	0
ZINC78549754	c1ccc(cc1)/C=C/c1c(c(c(c(n1)Br)C#N)N)C#N	0
ZINC78551912	Cc1cc(nnc1C)OCc1c(cco1)C(=O)OC	0
ZINC78552306	CC(C)(C)c1c(cn[nH]1)CNCCc1ccc(cc1)S(=O)(=O)N	0
ZINC78552355	c1ccc(cc1)[C@H](C(=O)N)NCCc1nc2ccccc2s1	1
ZINC78552743	c1cc(ccc1CNCCc1cc(cc2c1OCOC2)F)C#N	0
ZINC78553668	COc1ccccc1CNCCc1cccc(c1)C(=O)N	1
ZINC78554623	CC(C)[C@H](C(=O)N)NC(=O)CCOc1ccccc1Cl	1
ZINC78556398	c1cc(cc(c1)Cl)NC(=O)CS(=O)(=O)c1nccs1	0
ZINC78557647	c1cc(c(cc1Cl)Cl)COC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC78561058	c1cc(c(c(c1)F)F)/C=C(/C#N)\C(=N\c1cccc(c1Cl)Cl)\[O-]	0
ZINC78563696	CCC[N@@H+](C)C[C@H]1CCN(C1)c1cncc(n1)Cl	0
ZINC78566875	CCOc1cccc(c1)[C@@H](C)NC(=O)C[C@H]1CCCc2c1cccc2	0
ZINC78567401	COCCC(=O)NCc1cccc(c1)C[N@@H+]1CCC[C@@H](C1)C(=O)N	0
ZINC78567410	C=CCCC(=O)NCc1cccc(c1)C[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC78574556	CC(C)(C)OC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC78574645	COCCN(CCOC)Cc1nc(nc(n1)Nc1ccc(cc1)F)N	0
ZINC78579222	c1ccc(cc1)N1CC[NH+](CC1)C[C@H](COCc1cccs1)O	0
ZINC78583671	c1ccc(c(c1)C[N@@H+](CCCO)Cc1ccc(c(c1)Cl)Cl)C#N	0
ZINC78593093	CCCOc1ccc(cc1OC)CNC[C@H](c1ccco1)O	0
ZINC78593329	c1cc(cc(c1)C(=O)N)COC(=O)C[C@H]1CCC=C1	0
ZINC78597737	C[C@H](CNC(=O)/C=C/c1ccco1)C#N	0
ZINC78598476	CCC[C@H](C)NC(=O)[C@H](C)Sc1nnc(n1N)C	1
ZINC78599018	CC[C@@H](c1ccccc1)C(=O)Nc1cc(ccc1Cl)C(=O)N	0
ZINC78600191	C[C@@H](c1ccncc1)NC(=O)Nc1ccc(cc1)OCCC(=O)N	1
ZINC78600254	C[C@@H](C(C)C)NC(=O)Nc1ccc(cc1)OCCC(=O)N	1
ZINC78606086	CCCC[N@@H+](C)[C@H](C)C(=O)N1CC[C@H](CC1)C(=O)N	1
ZINC78609306	CC[C@H](C)c1ccc(cc1)S(=O)(=O)NCC(=O)NC(C)(C)C	0
ZINC78610447	c1ccc(cc1)[C@H](C(=O)N)N1CCN(CC1)c1ccc(c(c1)Cl)C#N	0
ZINC78612156	c1cc(oc1C(=O)O[C@H]1CCCC[C@H]1C#N)Br	0
ZINC78612476	Cn1c2ccc(cc2nc1[N-]S(=O)(=O)c1cccnc1)Cl	0
ZINC78614491	CS(=O)(=O)NCCSc1nc(c(o1)c1ccccc1)c1ccccc1	0
ZINC78616298	CCOc1ccc(cc1OC)[C@@H](C)[N-]S(=O)(=O)N	0
ZINC78617363	c1ccc(c(c1)CC[N@@H+](C[C@H]1CCCO1)C[C@@H]1CCCO1)F	0
ZINC78617548	CC(C)NC(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCC[C@H](C1)[NH+](C)C	0
ZINC78623513	c1cc2c(cc1SCC(=O)N1CCN(CC1)CCO)CCC2	0
ZINC78624584	Cc1c(sc(n1)NC(=O)CCc1cccnc1)C(=O)OC	0
ZINC78639167	c1ccc2c(c1)CCN2C(=O)CCCNC(=O)C1CCOCC1	0
ZINC78639493	C[C@H]1CCCCN1C/C(=N\OCC(=O)N[C@@H](C)c1ccc(cc1)Cl)/N	1
ZINC78639517	Cc1ccc(cc1)CO/N=C(/C[N@H+]1CCCC[C@@H]1C)\N	0
ZINC78639886	Cc1cc(cc(c1)CO/N=C(\CN1CCOCC1)/N)C	0
ZINC78640991	COC(=O)CNC(=O)CC[NH+]1Cc2ccccc2c2ccccc2C1	0
ZINC78645517	Cc1ccc2[nH+]c(cn2c1)CN(C)CCC#N	0
ZINC78645839	CN(CCC#N)CC(=O)Nc1ccccc1SCC=C	0
ZINC78645978	Cc1cc(n(n1)c1nnc(n1N)S[C@H](C)C(=O)NCCC(C)C)C	1
ZINC78646013	CN(CCC#N)CC(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC78646518	C[C@H](C(=O)Nc1cccc(c1)S(=O)(=O)N)N(C)CCC#N	1
ZINC78650284	CCCCC[C@H](C)NC(=O)CNc1cccc(c1)C(=O)C	0
ZINC78663071	c1cc(ncc1Cl)NCC[NH+]1CCN(CC1)C(=O)C1CCC1	0
ZINC78664853	CCC[N@@H+](CC1CC1)CC(=O)NC(=O)NCc1ccccc1	0
ZINC78665671	Cc1cc(c(cc1C[NH2+]CCCOC(C)C)OC)OC	0
ZINC78667206	c1cc(oc1)C[N@@H+](CCC#N)CC(=O)N1CCC[C@H](C1)C(=O)N	1
ZINC78669122	c1ccc(cc1)CN(CC(=O)N)C(=O)c1ccc(cc1)OC(F)F	0
ZINC78674490	c1cc(c(nc1)N1CC[C@H](C1)[NH+]1CCCC1)S(=O)(=O)N	0
ZINC78677411	c1cnc(cn1)[C@@H](CCO)N	0
ZINC78695448	C[C@H](C(=O)NCc1ccccc1Cl)S[C@H](C)C(=O)OC	0
ZINC78698451	c1ccc2c(c1)cc(c(=O)[nH]2)COC(=O)CCCNC(=O)C1CC1	0
ZINC78702512	Cc1cccc2c1ncn(c2=O)CCOc1cccc(c1)C(=O)OC	0
ZINC78705874	CCNC(=O)CN(CC)c1c2c(c(sc2ncn1)C(=O)OCC)C	0
ZINC78707167	c1ccc(cc1)C(=O)NC[C@H](c1ccco1)O	0
ZINC78707975	Cc1cnc(c(c1OC)C)CSc1nc2ccccc2n1CCOC	0
ZINC78708077	C[C@@H]1CN(C[C@@H](O1)C)C(=O)C[N@H+](CCc1cccc(c1)F)C1CC1	0
ZINC78720938	c1ccc(cc1)[C@@H](c1ccccn1)NCCOc1ccccc1F	0
ZINC78724167	C[C@H](CN/C(=[NH+]\CCc1ccc(cc1)OC)/N)N1CCOCC1	0
ZINC78724884	C[NH+](C)C[C@@H](CO)N	0
ZINC78725006	Cc1ccccc1C[NH2+]CC(C)(C)[NH2+][C@@H](C)c1ccccc1	0
ZINC78725130	C[C@@H](c1ccccc1)[NH2+]C(C)(C)CNCc1ccccc1Cl	0
ZINC78727373	CCCCN(CCOC)C(=O)c1c(nccn1)N	0
ZINC78727448	Cc1c(c(n(n1)C)N1CCc2c(sc(c2C#N)N)C1)[N+](=O)[O-]	0
ZINC78729961	CC(C)N(C)C(=O)[C@H]1CC(=O)N(C1)c1ccccc1OC	0
ZINC78748704	c1cc(ccc1c1nc(no1)COC(=O)[C@@H]1CCCN(C1)C(=O)N)F	0
ZINC78751329	COCCCSc1nnc(n1N)c1cccc(c1)Br	0
ZINC78753044	Cc1ccc2c(c(cnc2n1)C(=O)Nc1ccc(cc1)C(=O)N)[O-]	0
ZINC78754448	CC(C)OCCSc1cc(ccn1)C#N	0
ZINC78755831	CCO[C@@H](C)c1nc(on1)CSc1nnnn1CC(F)(F)F	0
ZINC78757962	COc1cc(cc(c1)OC)CNCCc1cc(cc2c1OCOC2)F	0
ZINC78762234	Cc1cc(c(o1)C)C(=O)NC[C@@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC78762776	COC(=O)CCC(=O)NCCCSc1ccccc1	0
ZINC78768083	CC(C)[C@H](C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N)NC(=O)C	0
ZINC78774609	COC[C@H](CNc1cc(nc(n1)N)Cl)O	0
ZINC78774641	COC[C@@H](CNc1c2ccccc2nc(n1)c1ccccc1)O	0
ZINC78774716	c1ccc(c(c1)C(=O)NCCC(=O)N)NCc1cccc(c1)F	1
ZINC78774903	CCCCCN1C[C@@H](OCC1(C)C)c1ccccc1	0
ZINC78776117	CC(C)N(CC(=O)N)C(=O)CCCCc1ccc(cc1)Br	1
ZINC78778586	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)COCCOc1ccccc1	0
ZINC78781514	C[C@H](CC[NH2+]Cc1cccc(c1F)F)O	0
ZINC78786593	c1ccc(cc1)c1nc(cs1)C(=O)N(CCC(=O)N)c1ccccc1	0
ZINC78788536	C[C@]1(C(=O)N(C(=O)N1)CC=C)c1ccccc1F	0
ZINC78796417	C[C@H]1C[C@@H]1C(=O)Nc1cccc(c1)C(=O)Nc1nc(cs1)C(=O)N	0
ZINC78803461	Cc1cccc(c1)CC(=O)OC[C@H]1CCCN1C(=O)N	0
ZINC78803517	CC[C@H](c1ccccc1)C(=O)OC[C@@H]1CCCN1C(=O)N	0
ZINC78803822	c1ccc(c(c1)n1cc(cn1)C(=O)OCCCNC(=O)N)Cl	0
ZINC78803949	c1cc(cc(c1)Cl)C(=O)OCCNc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC78804481	c1c2c(cc(c1F)F)ncnc2N1CCC[C@@H](C1)CO	0
ZINC78807091	CCOc1c(cc(cc1Cl)C(=O)Nc1c(cccc1F)O)OC	0
ZINC78809515	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CCCNC(=O)C1CC1	1
ZINC78810839	Cc1cccc(n1)C(=O)OC[C@H]1CC1(Cl)Cl	0
ZINC78819132	COCCN(c1nc2ccccc2s1)C(=O)[C@@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC78821492	CCCC[N@@H+](CC)Cc1ccc(cc1)OCc1[nH+]ccn1C	0
ZINC78823804	CC(C)[C@@H](C(=O)NCCc1cccs1)NC(=O)OC(C)(C)C	0
ZINC78828585	Cc1nc(cc(n1)N1CCN(CC1)C)N	0
ZINC78837378	CC[C@@H](C)Sc1nnc(n1c1ccccc1)N1CCOCC1	0
ZINC78845618	CCOc1ccc(cc1)C(=O)Nc1ccn(n1)CCS(=O)(=O)CC	0
ZINC78847531	COc1cc(cc(c1)OC)C[NH2+]CCCCNc1ccccn1	0
ZINC78868952	CC(C)c1cc([nH]n1)C(=O)O[C@@H]1[C@@H]2CCO[C@@H]2C1(C)C	0
ZINC78869695	c1cc(c(c(c1)Cl)/C=C/C(=O)NC1CCN(CC1)CC(=O)N)Cl	0
ZINC78869769	CN(CCOc1ccccc1)Cc1nnnn1C1CC1	0
ZINC78872253	Cn1cnnc1c1ccc(cc1)NC(=O)[C@@H]1C[C@H]1c1ccccc1Cl	0
ZINC78874548	Cc1nc(on1)COCC(=O)N1[C@@H](C[C@@H]([C@@H]1C)c1ccccc1)C	0
ZINC78874600	c1cc(oc1)c1nc(on1)CCC(=O)OC[C@H]1CCC(=O)N1	0
ZINC78874800	Cc1c(cccc1NC(=O)CCOC[C@@H]1CCCO1)C(=O)N	0
ZINC78876789	Cc1c(n2ccccc2n1)CSc1ncc(c(n1)N)C#N	0
ZINC78879406	c1cc(c(cc1N1CCO[C@H](C1)C(=O)N)Cl)C#N	0
ZINC78879501	COc1cc(cc(c1OCC(=O)N)Cl)C[NH2+]C[C@H](c1ccco1)O	1
ZINC78884039	C[C@@H]1CCCC[N@H+]1CCCNS(=O)(=O)N	0
ZINC78884431	COc1cc(ccn1)CNS(=O)(=O)N	0
ZINC78888426	Cc1ccc(cc1C)C[NH2+]Cc1cnn(c1)c1ccccc1	0
ZINC78889204	c1ccc(cc1)n1cc(cn1)CC[NH2+]Cc1ccccn1	0
ZINC78889273	Cc1ccccc1C[NH2+]Cc1ccc(nc1)N1CCN(CC1)C	0
ZINC78891062	Cc1nc(no1)CN(C)[C@@H]1CCN(C1)CCOc1cccc(c1)C#N	0
ZINC78892369	CCC(CC)[C@@H](C[NH2+]Cc1ccc(cc1)n1cncn1)[NH+](C)C	0
ZINC78893797	c1cc(c2c(c1)OCCO2)CN1CCO[C@H](C1)CNc1cccn[nH+]1	0
ZINC78893803	c1cc(n[nH+]c1)NC[C@@H]1CN(CCO1)CCn1cccn1	0
ZINC78898845	CC[C@H]1CN(CC[C@@H]1NCc1[nH+]ccn1C)S(=O)(=O)C(C)C	0
ZINC78899710	CCc1cnc(o1)CN(C)[C@@H]1CC[N@H+](C1)C[C@@H](COC)O	0
ZINC78900506	CCCc1nc(no1)C[N@H+]1CCC[C@H](C1)c1cc(n[nH]1)C(=O)N	1
ZINC78901429	CCOC(=O)N1CCC(CC1)OC(=O)[C@H]1CCCC[C@@H]1C(F)(F)F	0
ZINC78903545	c1cc(ccc1CCNc1cc[nH+]c2c1scc2)S(=O)(=O)N	0
ZINC78904421	CCOCCNc1ccc(cc1C(F)(F)F)S(=O)(=O)N	0
ZINC78905141	Cc1nc(on1)CCCC(=O)N1CCCC[C@@H]1C(=O)N	1
ZINC78910777	Cc1c(c(on1)C)S(=O)(=O)N1CCN(CC1)CC(=O)NC(C)(C)C	0
ZINC78918956	C[C@H](c1ccccc1)[S@@](=O)Cc1cccc(c1)OC	0
ZINC78922460	c1ccc(c(c1)CN(CCN1CCOCC1)CCO)Br	0
ZINC78931572	c1ccc(cc1)S(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)N)O	0
ZINC78936884	c1ccc(cc1)OCCOCCSc1c(cc(c(n1)N)C#N)C#N	0
ZINC78943591	c1cc[n+]([O-])c(c1)SCC[S@@](=O)c1cc(ccc1Cl)Cl	0
ZINC78944519	CC(=O)N[C@@H](CC(=O)N(C)Cc1ccccc1)c1ccc(cc1)Cl	0
ZINC78946830	CCCNC(=O)C[NH+](CC(=O)NCCC)[C@H]1CCC[C@H](C1)C	0
ZINC78948334	Cc1cc(ccc1C(=O)O[C@H](C)COC)n1cncn1	0
ZINC78950237	CCN(CCCNC(=O)NNC(=O)[C@H]1CCCO1)c1ccccc1	0
ZINC78952653	C[C@@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)CN(C)C(=O)N	0
ZINC78965685	C1COCCN1c1nnc(n1CC(F)(F)F)SC/C(=C/Cl)/Cl	0
ZINC78966629	Cn1cc(cn1)C(=O)N1CCCCC[C@H]1c1ccccc1	0
ZINC78967584	COCCN(CCOC)CCS(=O)(=O)c1ccccc1	0
ZINC78970909	Cc1c(sc(n1)C[N@@H+](C)[C@@H](C)c1ccc(cc1)F)C	0
ZINC78973966	CCO[C@H]1C[C@H](C1(C)C)NC(=O)NCc1ncc(o1)C(C)(C)C	0
ZINC78977779	C[C@@H](c1ccccc1)OCCCNC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC78982573	COCc1cccc(c1)[N-]S(=O)(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC78985627	Cc1c(c(n2c(n1)ncn2)C)CCC(=O)O[C@@H]1CCC[C@H]1OC	0
ZINC78986446	C[C@H]1c2cc(ccc2CCN1C(=O)/C=C/c1ccc(cc1)C(=O)N)F	0
ZINC78987814	CC[C@H](C)NC(=O)[C@H](C)NC(=O)N(C)Cc1cc2ccccc2o1	0
ZINC78988627	C[C@H](C[NH+]1CCCCC1)NC(=O)NCC[NH+]1CCCCC1	0
ZINC78988793	Cc1c(c(on1)C)CCNC(=O)N[C@H]1CCN(C1=O)CC(F)(F)F	0
ZINC78988888	c1ccc(cc1)[C@@H]1[C@H](CCO1)NCc1ccccn1	0
ZINC78989779	c1ccc2c(c1)CCCC[C@@H]2Sc1nnc(n1N)C1CCOCC1	0
ZINC78993155	C1CCO[C@H](C1)C[N@@H+](CCC#N)CC1CC1	0
ZINC78993217	Cc1nc(no1)CN(CCC#N)Cc1ccco1	0
ZINC78995848	C[S@](=O)c1nncn1CCCOc1ccc(cc1)C#N	0
ZINC78998955	COc1ccc(cc1)N1CCC(CC1)[NH2+]CC1=CCCOC1	0
ZINC79002967	CCO[C@H](C)C(=O)Nc1nnc(s1)SCc1ccc(cc1)Cl	0
ZINC79003535	CCOCc1ccccc1NCc1ccc(cc1)OCC=C	0
ZINC79006534	C[C@@H]1[C@H](OC(=C1C#N)N)C	0
ZINC79006539	C[C@H]1[C@H](OC(=C1C#N)N)C	0
ZINC79006827	CCOc1ccc(c(n1)N)Br	0
ZINC79007925	CCO[C@@H](C)C(=O)N1CC[C@@H](Sc2c1cccc2)C	0
ZINC79010889	c1ccc2c(c1)c1c(o2)c([O-])nc(n1)CSc1nc(cc(n1)N)N	0
ZINC79011725	C[C@@H]1CCN(CC1)C(=O)[C@H](C)Oc1ccc(c(c1)F)F	0
ZINC79016719	CCCn1c(nnn1)CNc1cc(c(c(c1)Cl)OC)Cl	0
ZINC79018515	CC(=CC(=O)N[C@](C)(c1cccc(c1)C(F)(F)F)C(=O)N)C	0
ZINC79023180	Cc1c(ccc(n1)c1cccs1)C(=O)NC1CCOCC1	0
ZINC79025812	CC(C)(C)OC(=O)N1CCCC[C@H]1c1cc([nH]n1)N	0
ZINC79026264	CCCCCC(=O)N1CCN(CC1)c1ccc(cc1)S(=O)(=O)N	1
ZINC79028863	CCc1cc([nH]n1)CNC(=O)Nc1cccc(c1)[C@H](C)SC	0
ZINC79029843	CC[C@@H](C(=O)N)[NH2+]CC1(CCOCC1)c1ccc(cc1)OC	0
ZINC79030454	CC(C)c1cccc(c1)[C@@]1(CC[N@H+](CC1)C(C)C)O	0
ZINC79031176	CC(C)(C)OC(=O)N1CCC(CC1)(C#N)c1ccc(cc1)Cl	0
ZINC79032354	c1cc(sc1c1cc(no1)C(=O)NCCCOCC1CC1)Cl	0
ZINC79035077	Cc1nc(no1)[C@@H]1CC[N@H+](CC1)Cc1cc(ccc1Cl)Br	0
ZINC79037726	c1ccc(c(c1)[C@@H]1CN(CCO1)c1c(cccn1)S(=O)(=O)N)Br	0
ZINC79045681	C[C@H]1[C@H](OC(=[NH+]1)N)c1ccc(cc1)F	0
ZINC79048431	C[NH+](C)[C@H](CNC(=O)[C@H](c1ccccc1)OC)C1CC1	0
ZINC79050296	c1ccc2c(c1)C1(CC1)CN2C(=O)CCOc1cccc(c1)C(=O)N	1
ZINC79052490	C[C@H](Cn1cccn1)OC(=O)c1ccn(n1)c1ccccc1	0
ZINC79053001	c1cc(cc(c1)C(=O)N)COC(=O)c1ccc2ccc(cc2n1)Cl	0
ZINC79058479	Cc1c(sc(n1)NC(=O)N1CCOC[C@H]1C[C@@H](c1cccs1)O)C	0
ZINC79062275	CCOC(=O)NNC(=O)C1(CCC1)c1cccc(c1)Cl	0
ZINC79063507	CCOC[C@H]1CCCN(C1)c1ncc(c(n1)OC)Br	0
ZINC79064342	Cc1cc(cc(c1N)/C=N/OC)Cl	0
ZINC79067270	CCCCCc1c(nc(nc1Cl)N)C	0
ZINC79073515	c1cc(c(c(c1)Cl)CNC[C@@H](c1ccc(cc1)F)O)N1CCOCC1	0
ZINC79075429	Cn1cc(cc1C(=O)OCCc1c[nH]c2c1cccc2)C(=O)N	0
ZINC79080168	CC(C)Oc1ccc(cc1)CNCc1cccc(c1)C(=O)N	1
ZINC79080258	c1cc(cc(c1)C(=O)N)C[NH2+]Cc1c[nH]nc1c1cccnc1	1
ZINC79087618	C[C@H](CCCC(C)C)NC(=O)CSc1nnc(n1CC=C)N	1
ZINC79090858	Cc1c(oc(n1)C[N@@H+]1CCC[C@H]1COc1ccccc1)C	0
ZINC79095801	CCCOc1ccc(cc1NC(=O)N[C@@H]1CCCC[C@H]1C(=O)N)Cl	1
ZINC79095952	Cc1[nH+]ccn1CCCC(=O)N1CCC[C@@](C1)(C)c1ccccc1	0
ZINC79107106	Cc1cccn2c1nc(c2)CSc1nnc(n1N)CCOC	0
ZINC79116062	Cc1ccc(cc1)C(=O)N1CCN(CC1)C(=O)N[C@H](C)COC	0
ZINC79120407	C[C@@H]1CCCC[C@@H]1NC(=O)NNC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC79129301	CC[C@@H]1c2ccsc2CCN1C(=O)NCCCc1c[nH]nc1C	0
ZINC79139962	Cc1ccccc1[C@H](CC(=O)OCc1ccccc1)NC(=O)N	0
ZINC79142511	c1cc(cc(c1)F)CNC(=O)c1cc(c[nH]1)S(=O)(=O)N1CCOCC1	0
ZINC79158363	COCCn1cc(cn1)NC(=O)N[C@@H]1c2ccccc2C[C@H]1O	0
ZINC79172562	COc1ccc(cc1F)NCC(=O)NCCc1ccc(cc1)Cl	0
ZINC79174272	Cc1cc(no1)CNc1ccccc1CN1C[C@@H](O[C@H](C1)C)C	0
ZINC79181124	CCCCN(CC)C(=O)NCc1cccc(c1)OCc1ccccn1	0
ZINC79181371	CCCOc1ccc(cc1Cl)NCC(=O)NC(=O)N	1
ZINC79188454	CCOC(=O)[C@H]1[C@H](c2c(c3ccccc3oc2=O)O1)c1ccco1	0
ZINC79206410	CC(C)COC1CCN(CC1)C(=O)CCOc1ccc(c(c1)Cl)Cl	0
ZINC79215042	CCCN(CC(=O)OCC)C(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC79218369	C[C@@H](c1ccc(cc1)c1ccccc1)NC(=O)NCC(C)(C)C(=O)N	0
ZINC79226395	COC(=O)c1cc(ccc1NC(=O)c1cc(oc1)Br)Cl	0
ZINC79249567	CCN(CCNC(=O)Nc1ccncc1)c1cccc(c1)C	0
ZINC79250000	Cc1cccc(c1)[C@@H](CNC(=O)N(CC=C)CC=C)N1CCOCC1	0
ZINC79261921	COCc1ccccc1CNS(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC79268321	CCNC(=O)CNC(=O)NNC(=O)c1cc2c(s1)CC[C@@H](C2)C	0
ZINC79268615	C[C@@H]1CN(C[C@H](O1)C)c1ccc(c[nH+]1)CNS(=O)(=O)N(C)C(C)C	0
ZINC79269029	Cc1cc(cc(c1Cl)C)OS(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC79269386	COCc1cccc(c1)CNS(=O)(=O)N	0
ZINC79270478	C[C@H]1CCC[N@H+](C1)CCCNC(=O)NCC(C)(C)C(=O)N	1
ZINC79270981	C[C@H]1CCC[N@H+](C1)CCCNC(=O)N(CCO)Cc1ccccc1	0
ZINC79285992	C[C@@H]1CCCCN1C(=O)NCCCN1CCc2ccccc2C1	0
ZINC79299966	CC(=O)N[C@H]1CCCN(C1)C(=O)CCNC(=O)/C=C/c1ccco1	0
ZINC79303103	CC(C)[N@@H+](C)Cc1ccccc1CN[C@@H](c1ccccc1)C(=O)N	0
ZINC79303281	CCCCc1nc(on1)[C@@H](C)[NH2+][C@@H](C)c1cc(c(cc1C)OC)OC	0
ZINC79305967	C[NH+](C)C1(CCOCC1)CNC(=O)Nc1cccc(c1)Cl	0
ZINC79310296	C[C@@H](C(=O)Nc1cccc(c1)SC)Nc1cccc(c1)OCCOC	0
ZINC79311274	c1cc(c(nc1)NCCCSc1nccs1)C#N	0
ZINC79320009	CCOc1ccccc1C(=O)Nc1cccc(c1C(=O)N)C	1
ZINC79331465	CCCc1nc(on1)CSCc1cccc(c1)F	0
ZINC79334851	c1cc(cc(c1)OC1CCCC1)CNC(=O)CCCn1cncn1	0
ZINC79336151	Cc1cc(c(s1)C)[C@H](C)NC(=O)N(CCOC)CC(C)C	0
ZINC79336969	CCOCC(=O)Nc1cccc(c1)C(=O)NC(C)(C)C	0
ZINC79339859	c1c(c(n[nH]1)C(F)(F)F)CCOC(=O)[C@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC79340046	C[C@@H](C(=O)N(C)C)SCc1nc(no1)c1ccsc1	0
ZINC79340432	c1ccc(cc1)c1nc(co1)CSCC(=O)OCC(=O)N	0
ZINC79348374	c1cc(sc1)c1nc(co1)CSCCC(=O)Nc1ccc(cc1)F	0
ZINC79349480	c1cc(cc(c1)C(=O)N)CCNC(=O)N1CCC[C@]2(C1)CCC=CC2	1
ZINC79351915	C[C@@H](C(=O)N(CC(C)C)C1CC1)NC(=O)N	0
ZINC79354101	CCSCc1nc(on1)c1cccs1	0
ZINC79354502	Cc1nc(no1)CSCCCn1c(=O)c2c(ncn2C)n(c1=O)C	0
ZINC79354998	CCOC(=O)[C@H](C)Nc1ccc(c(c1)C(=O)N)C	0
ZINC79365759	CCCc1nc(on1)CS[C@@H](C)C(=O)NCc1cccc(c1)OC	0
ZINC79369615	C[C@@H](C(=O)NCCOC)SCc1nc(on1)c1ccsc1	0
ZINC79377884	CCCN(CCO)C(=O)N[C@H](C)c1ccc(cc1)NC(=O)C1CC1	0
ZINC79387047	C[C@@H](C(=O)N)SCCCOc1cccc2c1cccc2	1
ZINC79390669	c1ccc(cc1)C[N@H+]1CCC[C@@H]1COCC[NH3+]	0
ZINC79391682	CC[N@@H+](CCO)C1CCN(CC1)C(=O)OCc1ccccc1	0
ZINC79391986	COC[C@@H]1CCC[N@@H+](C1)CCN	0
ZINC79391994	CO[C@H]1CC[C@@H](CC1)[NH2+]CCN	0
ZINC79392177	CC(C)(C)OC(=O)N1CCC(CC1)CSCCO	0
ZINC79392566	CC(C)N([C@@H]1CCCC[C@@H]1NC(=O)OC(C)(C)C)C(=O)CCl	0
ZINC79392579	CC(C)(C)OC(=O)N1CCC[C@H]1CN(C1CC1)C(=O)CCl	0
ZINC79393031	CC(C)C(=O)N1CCC[C@H]1C(=O)OCc1cc(sc1)Br	0
ZINC79393621	CC(C)[N@H+](CCN)C[C@@H]1CCCN(C1)Cc1ccccc1	0
ZINC79393648	c1ccc(cc1)CN1CCC[C@H](C1)C[N@@H+](CCN)C1CC1	0
ZINC79406306	CC(C)N(CCN)C[C@H]1CCC[N@H+](C1)C	0
ZINC79408516	CC(C)N(C[C@@H]1CC[N@@H+](C1)CCN)C(=O)OC(C)(C)C	0
ZINC79409146	CCN(C[C@H]1CCN(C1)C(=O)C[NH3+])C(=O)OC(C)(C)C	0
ZINC79414682	CC(C)N(Cc1ccccc1)C[C@@H]1CCC[N@@H+](C1)CCN	0
ZINC79418941	C[N@H+]([C@@H]1CCCC[C@@H]1[NH2+]CCO)C1CC1	0
ZINC79422341	C[C@H](c1cnccn1)N(CC[NH3+])C1CC1	0
ZINC79425309	COCCOc1ccc(cc1)CNC(=O)NNc1ccccn1	0
ZINC79436926	C[N@@H+]1CC[C@@H](C1)CI	0
ZINC79439520	CC(C)(C)OC(=O)N1CCC[C@H](C1)COc1cc(ncn1)N	0
ZINC79439665	c1cc(cc(c1)F)C[N@@H+]1CCC[C@@H](C1)CBr	0
ZINC79466502	CCCNC(=O)NCCCOCCc1ccccc1	0
ZINC79479659	CCN(CC)C(=O)CCCNC(=O)Nc1c(cccc1C(C)C)C	0
ZINC79481378	Cc1c(c(O)n[nH]1)[C@@H](CC(=O)OC)c1cc(c(cc1OC)OC)OC	0
ZINC79487401	c1ccc(c(c1)CN1CC[NH+](CC1)Cc1c(c(=O)cc(o1)CO)O)Cl	0
ZINC79490324	C[C@H]1CN(CCO1)[C@@H]1CC[N@H+](CC1)C[C@@H](COCc1ccccc1)O	0
ZINC79547820	CCCOCc1ccccc1CNC(=O)NCC(C)(C)C(=O)N	0
ZINC79553451	C/C(=C/C(=O)NCCCC(=O)N)/c1cccc(c1)C(F)(F)F	1
ZINC79618247	c1cc(c(nc1)Br)OCC1CCOCC1	0
ZINC79619967	C[C@@H]([C@H]1CCCO1)NC(=O)N1CC[N@@H+](CC1)CCC(C)(C)C	0
ZINC79620279	CC(C)CCN(C)C(=O)NCCCN(C)CC(F)(F)F	0
ZINC79621168	c1cc(cc(c1)Cl)CN1CCN(CC1)C(=O)c1n[nH]c(=O)[nH]1	0
ZINC79650240	Cn1cc(cn1)CCCSc1nnc(n1N)C(F)(F)F	0
ZINC79679669	CCOC(=O)[C@H]1CCCN(C1)C(=O)Nc1cc(ccc1C)Br	0
ZINC79680338	c1ccc(cc1)C1(CC1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC79680890	CC(C)Cc1cc(n[nH]1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC79681340	Cc1ccc(cc1)[C@H](CNC(=O)N(CCO)C1CC1)N1CCOCC1	0
ZINC79681959	CCC(CC)N(C)C(=O)Nc1cccc(c1)COCC(C(F)F)(F)F	0
ZINC79691336	CC(C)C[C@@H](C[NH+](C)C)NC(=O)NCc1ccc(cc1)CS(=O)(=O)C	0
ZINC79694943	Cc1cc(no1)NC(=O)C(=O)N[C@H](C)C[NH+]1CCCCC1	0
ZINC79722412	CCN(CCCNC(=O)N(C)[C@H](C)C1CC1)S(=O)(=O)C	0
ZINC79723965	C[C@H](c1cccc(c1)[N+](=O)[O-])[NH2+][C@@H](C)c1ccc(c(c1)Cl)F	0
ZINC79724838	CCOc1ccc(c(c1)C)NCc1ccc(c(c1OC)OC)OC	0
ZINC79726962	c1ccc2cc(ccc2c1)C(=O)NCCC(=O)NCC(=O)N	1
ZINC79729135	Cc1c(sc([S-])n1)CC(=O)N1CCC[C@H]1c1cccc(c1)Cl	0
ZINC79734118	CCCc1ccc(cc1)c1cc(n[nH]1)NC(=O)CCCCNC(=O)N	1
ZINC79736160	Cc1ccccc1OCCNC(=O)N[C@H](c1ccccc1)C(=O)N	1
ZINC79751269	C[C@@H](C[NH2+]Cc1ccc(cc1)C(=O)NC)C[NH+]1CCCCC1	0
ZINC79761560	Cn1cc[nH+]c1COc1ccc(cc1)NCc1cccc(c1)C#N	0
ZINC79766737	Cc1cc(nc(n1)[C@H](C#N)C(=O)COCc1ccccc1Cl)C	0
ZINC79767837	CCCCN(CC(=O)N)C(=O)[C@H]1CCCN(C1)C(=O)CCC	1
ZINC79793725	CCOCCO[C@@H](C)C(=O)N1CCCC[C@H]1C(=O)N	0
ZINC79816954	CCCCS[C@@H](C)C(=O)Nc1cc(ccc1C(=O)N)Cl	1
ZINC79861907	COc1ccc(cc1[N+](=O)[O-])CO/N=C(\Cc1ccccc1)/N	0
ZINC79862198	C[C@@H](C(=O)N(C)c1ccccc1)O/N=C(\Cc1ccccc1)/N	0
ZINC79862322	C[C@H](C(=O)NCCc1ccccc1)O/N=C(\Cc1ccccc1)/N	1
ZINC79862452	C[C@@H]1C[C@@H](CN(C1)C(=O)CO/N=C(\Cc1ccccc1)/N)C	1
ZINC79863255	CN(C)c1ccc(cc1)/C(=N/OCc1coc(n1)c1ccccc1)/N	0
ZINC79899642	c1cc(c(c(c1)F)Cl)C(=O)N1CCC(CC1)C1OCCO1	0
ZINC79912165	CCN(CC)C(=O)[C@@H](C)Nc1ccc(cc1)N1CCOC1=O	0
ZINC79912578	c1ccc(cc1)[C@H](C(=O)N)Nc1ccc(cc1)N1CCOC1=O	0
ZINC79912724	c1cc(cc(c1)OCC(F)(F)F)CSC(=[NH2+])N1CCOCC1	0
ZINC79914721	CC[C@@H](c1ccc(cc1)OC)[NH2+]Cc1csc(n1)C(C)C	0
ZINC79918155	CC(C)[C@H](C[NH2+]Cc1cn[nH]c1c1cccnc1)N1CC[N@H+](CC1)C	0
ZINC79920237	CC(C)(C)c1c(cn[nH]1)CNCc1ccc(cc1)S(=O)(=O)N(C)C	0
ZINC79922823	C[C@@H]1CN(C[C@H](O1)C)c1ccc(cc1F)NCc1csc(n1)C(C)C	0
ZINC79927299	c1ccc(cc1)CN(CCC(=O)N)CC(=O)N(C1CCCC1)C1CC1	0
ZINC79949824	C[C@H]1CCCC[C@@H]1OCCNC(=O)C[N@H+](C)[C@@H](C)C1CC1	0
ZINC79955039	COCCn1c(c(c(=O)[nH]c1=O)N(CC=C)Cc1ccccc1)N	0
ZINC79955226	CCCCn1c(c(c(=O)[nH]c1=O)N(CC=C)CC(C)C)N	0
ZINC79981455	C[C@@H](c1nc(no1)c1ccccc1)N1CC[N@H+](CC1)CCOC(C)C	0
ZINC79999206	Cc1ccc(cc1C(=O)NCCc1cc(cc2c1OCOC2)F)F	0
ZINC80018599	CCCCCCOC(=O)/N=C(/c1ccc(cc1)N)\N	0
ZINC80024724	CC(C)(C)c1nc(cs1)CNCCc1cccc(c1)F	0
ZINC80042589	CC(C)(C)[C@@H](c1cccs1)NC(=O)N1CCO[C@H](C1)c1ccccc1	0
ZINC80048059	CC[C@@H]1CCCN(C1)C(=O)NCCOCC(C)C	0
ZINC80061281	COCc1ccccc1CNC(=O)CSc1nc([nH]n1)N	0
ZINC80070430	CN(Cc1ccc(cc1)[N+](=O)[O-])Cc1cc(ccc1OC)OC	0
ZINC80097017	CCOc1c(cc(cc1Cl)CNC(=O)NC[C@H](c1ccco1)O)OC	0
ZINC80126319	C[S@](=O)c1ccc(cc1)NC(=O)N[C@H](CO)c1ccccc1	0
ZINC80145032	CCN(CCC(=O)OC)C(=O)/C=C/c1ccc(cc1)C(=O)N	0
ZINC80159965	C[C@H]1CN(c2c1cccc2)C(=O)C(=O)N[C@H]1CCc2c1cccc2	0
ZINC80216579	c1cc(ccc1CN1CCCC1=O)NC(=O)C(=O)N1CCCCCC1	0
ZINC80228995	Cc1c(c(nc(n1)N1CCC[N@H+](CC1)C1CCOCC1)C)CC(C)C	0
ZINC80233688	CCCN(CCC)C(=O)C(=O)Nc1ccc(c(c1)Cl)C#N	0
ZINC80234202	CCOC(=O)[C@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(cc1Cl)C	0
ZINC80289060	CC[C@@H](C)[C@@H](c1ccccc1)C(=O)NCc1cccc(c1)S(=O)(=O)N	0
ZINC80289320	COc1ccc(cc1)C(=O)Nc1ccc(cc1F)S(=O)(=O)N	0
ZINC80300252	C[C@@H](C(=O)OC)NC(=O)CCc1nc(no1)c1ccsc1	0
ZINC80302464	c1ccc2c(c1)C[C@H](N(C2)C(=O)CCOc1ccccc1F)C(=O)N	1
ZINC80310432	CC(C)[C@@H](C(=O)OC)NC(=O)CCc1ccc(s1)Cl	0
ZINC80338196	C[NH+](C)CCOc1ccccc1C(=O)Nc1ccc(cc1)CC(=O)N	1
ZINC80348095	CCCCS[C@H](C)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC80354669	CCCNC(=O)c1cccc(c1)CNC(=O)Cc1ccc(nc1)C	0
ZINC80399721	c1ccc(c(c1)N1CC[NH+](CC1)CCNc1cccc[nH+]1)O	0
ZINC80405196	CN(C)[C@H](CNC(=O)CCCCNC(=O)N)c1ccc(cc1)F	1
ZINC80420650	CCOc1ccc(c(c1)C)NC(=O)c1cnc2n(c1=O)ccs2	0
ZINC80440392	[C@]1(C(O1)(F)F)(C(C(F)(F)Cl)(F)F)F	0
ZINC80613215	Cc1ccc(cc1)[C@@H]1[C@H](CCCO1)Nc1cnn(c(=O)c1Cl)C	0
ZINC80972976	c1cc(c(cc1N1CC[C@@H]2[C@@H]1CCCC2)C(F)(F)F)S(=O)(=O)N	0
ZINC81108340	COC[C@H]1CCN(C1)S(=O)(=O)N	0
ZINC81947244	CC(C)c1nc(no1)CBr	0
ZINC82039533	Cn1cc(cn1)c1ccnc(n1)NC[C@H]1CCCCO1	0
ZINC82046524	CCOC(=O)c1c(c(nc(n1)Cl)Cl)N	0
ZINC82046543	CCOC(=O)c1c(cccc1O)N	0
ZINC82048361	COC(=O)c1cc(c(nn1)N)[N+](=O)[O-]	0
ZINC82049640	CC1(O[C@@H]2[C@H](O[C@H]([C@@H]2O1)n1cnc2c1ncnc2N)C[NH2+]C)C	0
ZINC82073897	c1ccc(cc1)Oc1ccc(cc1)C[NH2+]N	0
ZINC82086873	c1cc(cc(c1)O)NC(=O)CSc1nnc(s1)N	0
ZINC82087287	COC(=O)c1cc(cc(c1)Cl)S(=O)(=O)N1CCCCC1	0
ZINC82091428	CCn1c(nnc1C1CCN(CC1)C(=O)C(=O)C)CN1CCCC1	0
ZINC82093052	Cc1nc(co1)CN1CC(=O)N(C[C@@H]1C)c1cccc(c1)Cl	0
ZINC82096649	c1cc(oc1)C[C@H](Cn1ccnc1c1ccc2c(c1)OCCO2)CO	0
ZINC82097784	CCC[C@@H]1CN(C[C@H]1[NH+](C)C)c1[nH+]ccc(n1)N	0
ZINC82099211	Cc1cc(nc([nH+]1)N)N1CC[NH+](CC1)[C@@H]1CCOC2(C1)CCOCC2	0
ZINC82106316	Cc1c(c2cc(ccc2[nH]1)Cl)CCNC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC82107646	CCCC[C@@H]1C(=O)N(CCN1C(=O)CCOc1ccccc1)C	0
ZINC82108771	CSCCC(=O)N1CC[C@]2(C1)c1ccccc1N(C2=O)CC(=O)N	1
ZINC82115600	CS(=O)(=O)NCCC[N@@H+]1CCCC[C@@H](C1)N	0
ZINC82134597	COC[C@H](C(=O)N1CCC[N@H+](CC1)C1Cc2ccccc2C1)N	0
ZINC82136778	c1ccc2c(c1)NC1(CC[NH2+]CC1)C(=O)N2CCCC(=O)N	1
ZINC82137026	Cc1cc(n(n1)CC1(CC1)C[NH2+][C@H]1CCOC2(C1)CCOCC2)C	0
ZINC82137030	Cn1c(nnc1SC/C=C/c1ccccc1)CC1CC[NH2+]CC1	0
ZINC82148315	Cc1c(c(n(n1)C)C)CCC(=O)N1CCC[C@@H]1c1c(noc1C)C	0
ZINC82156882	c1cc(c(cc1C(=O)N1CCCC[C@H]1CCN1CCOCC1)Cl)F	0
ZINC82163061	C1C[C@H]([C@@H]1C[NH3+])CF	0
ZINC82167942	Cc1ccccc1c1c[nH+]c(n1CCOC)N	0
ZINC82167951	COCCn1c(c[nH+]c1N)c1ccc(cc1F)F	0
ZINC82167955	COCCn1c(c[nH+]c1N)c1cccc(c1)Br	0
ZINC82167965	CCOCCn1c(c[nH+]c1N)c1ccc(c(c1)C)C	0
ZINC82167971	CCOCCn1c(c[nH+]c1N)c1ccc(cc1)Br	0
ZINC82167981	CCOCCn1c(c[nH+]c1N)c1ccc(cc1)Cl	0
ZINC82167986	CCOCCn1c(c[nH+]c1N)c1ccc(cc1)C(C)C	0
ZINC82169131	COCCn1c(c[nH+]c1N)c1ccccc1Cl	0
ZINC82169135	COCCn1c(c[nH+]c1N)c1cccc(c1)Cl	0
ZINC82329499	CC(C)(C)OC(=O)N1CCc2c([nH]nc2N)C1	0
ZINC82382310	Cc1nc(c(s1)C(=O)[O-])CC(=O)[O-]	0
ZINC82457333	C1C[C@H](C[NH2+]C1)C[C@H]1CCOC1	0
ZINC82597295	C1C[C@H]2C[C@H](C[C@@H]1[N@H+]2CCN)O	0
ZINC82670522	C1COC[C@H]1[C@@H](C(F)(F)F)N	0
ZINC82762644	C1COC[C@]1(CC(=O)[O-])N	0
ZINC82829347	C[C@@H]1C[C@H](C[C@@H](C1)[NH2+]CCOC)C	0
ZINC82829469	CCOCCC[NH2+][C@@H]1C[C@@H](C[C@@H](C1)C)C	0
ZINC82845748	Cc1ccc(nc1CN)Cl	0
ZINC82912745	Cc1cc(c(cn1)Br)CN	0
ZINC82955861	c1cn2c([nH+]1)CN(CC2)C(=[NH2+])NN	0
ZINC82993030	C[C@H]1C[C@H]([C@@H](C[N@@H+]1C)C)NCC[C@@H](C)O	0
ZINC83146598	C1COC[C@H]([NH2+]1)CC(=O)N	0
ZINC83169042	C[C@H](c1ccccc1F)N(Cc1nc(nc(n1)N(C)C)N)C1CC1	0
ZINC83174483	C[C@@H]1C[C@H](C[N@H+]1CCC(=O)Nc1cc(ccc1F)N)c1ccccc1	0
ZINC83183791	c1ccc(cc1)[C@H]1[C@@H](CCO1)NC(=O)NCc1ccc(cc1)[N+](=O)[O-]	0
ZINC83206582	CCCO[C@H]1CCC[N@H+](C1)Cc1nc2cc(ccc2o1)[N+](=O)[O-]	0
ZINC83207559	COC(=O)[C@H](c1cccc(c1)C#N)N1CC[C@@H](C1)CSC	0
ZINC83219876	CC[C@H](C(=O)N)N(C)Cc1nc2ccccc2n1C	0
ZINC83236242	CCCCn1ccnc1[C@H]1N[C@H](CS1)C(=O)[O-]	0
ZINC83236529	Cc1cc2c(=O)c(c(oc2c(c1)Br)N)[C@H]1[NH2+][C@@H](C(S1)(C)C)C(=O)[O-]	0
ZINC83236582	Cc1ccc2c(c1)c(O)c(c(=[NH2+])o2)[C@H]1[NH2+][C@H](CS1)C(=O)[O-]	0
ZINC83237110	Cc1cc(c2c(c1)c(O)c(c(=[NH2+])o2)[C@H]1[NH2+][C@@H](C(S1)(C)C)C(=O)[O-])C	0
ZINC83237211	c1cc(ccc1CCNC(=O)C1=C(CCCC1)C(=O)[O-])S(=O)(=O)N	1
ZINC83237687	c1cc(cc(c1)Cl)c1cnc(s1)C[NH2+]Cc1ccc2c(c1)OCO2	0
ZINC83239049	CCOC(=O)c1c(sc(n1)N)c1c(cccc1Cl)F	0
ZINC83239100	CCOC(=O)c1c(sc(n1)N)c1cccc(c1)Br	0
ZINC83239176	CCOC(=O)c1c(sc(n1)[S-])c1ccc(cc1)Br	0
ZINC83240342	COc1ccc(cc1)c1cnc(s1)CNN1CCOCC1	0
ZINC83240372	COc1ccccc1c1cnc(s1)C[NH2+]Cc1ccco1	0
ZINC83240658	c1cc(ccc1c1cnc(s1)C[NH2+]C[C@@H]1CCCO1)F	0
ZINC83241148	Cc1cccc(c1)c1cnc(s1)C[NH2+]CCc1ccc(cc1)F	0
ZINC83246466	c1c(on[n+]1N1CCOCC1)NC(=O)CSC1=CC=C(CC1)N	0
ZINC83250616	COCc1ccc(s1)CNCCc1ccc(cc1Cl)Cl	0
ZINC83250994	c1ccc(cc1)[n+]1c(c(on1)[O-])C[NH2+]C[C@H]1CCCO1	0
ZINC83251127	c1cc(ccc1CC[NH2+]Cc1ccc2cc[nH]c2c1)Cl	0
ZINC83251179	Cc1ccc2c(c1)[nH]c(n2)CNC[C@H]1CCCO1	0
ZINC83251365	CCOC(=O)C(=O)C#CCl	0
ZINC83251777	c1ccc(c(c1)C[NH2+]N)CN1CCOCC1	0
ZINC83251779	c1cc(ccc1CNN)CN1CCOCC1	0
ZINC83251783	Cc1cc2c(cc1C)n(c(n2)CNN)C	0
ZINC83251793	Cc1c[nH]c([nH+]1)CNN	0
ZINC83251798	COc1nc(c(s1)CNN)c1ccccc1	0
ZINC83251814	c1cn(c([nH+]1)CNN)CCO	0
ZINC83251878	CC[NH+](CC)Cc1ccc(cc1)CN[NH3+]	0
ZINC83251894	Cc1ncc(s1)CNN	0
ZINC83251910	COCc1ccc(o1)C[NH2+]N	0
ZINC83251962	CCOC(=O)c1ccnc(c1)Oc1ccc(cc1)C(=O)[O-]	0
ZINC83251967	CCOC(=O)c1ccnc(c1)Sc1cccc(c1)N	0
ZINC83259158	CC(C)(C)OC(=O)N1CC[C@H](C1)[S@](=O)c1cccc(c1)N	0
ZINC83259307	CC(C)(C)OC(=O)[C@@](CC(=O)[O-])(c1cccc(c1)Cl)N	0
ZINC83260957	C/C(=N\NC(N)(N)OC(=O)C)/CC(C)(C)c1ccccc1	0
ZINC83260995	CC(C)CNC(=O)CC(=O)N/N=C\c1ccc(cc1)C(C)(C)C	0
ZINC83262362	CCOC(=O)c1cccc(c1)c1ccc(o1)/C=C(/C#N)\C(=O)N	0
ZINC83264040	CC(C)(C)OC(=O)N1CCC(CC1)CSc1ccccc1Br	0
ZINC83290868	Cc1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)OC)O	0
ZINC83291207	CO[C@H]1[C@@H]([C@@H]([C@@H]([C@H](O1)CO)O)N)O	0
ZINC83291706	CCOC(=O)Cc1csc(NC)[n+]1c1c(cc(cc1C)C)C	0
ZINC83291744	C[C@H](c1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])N	0
ZINC83294621	C[C@]1(O[C@@H](CS1)C[N+](C)(C)C)I	0
ZINC83295235	Cc1ccc(cc1C)[S@](=O)[C@H]1CCN(C1)C(=O)OC(C)(C)C	0
ZINC83307928	Cc1ccsc1/C=N\NC(=O)C(=O)NC[C@H]1CCCO1	0
ZINC83308265	Cc1ccc(c(c1)[S@](=O)C[C@@H]1CCCN1C(=O)OC(C)(C)C)C	0
ZINC83308351	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)CON[P@@H](=O)[O-])O)O)N	0
ZINC83308943	Cc1cc(c(o1)C)C(=O)/C(=N/N)/c1ccccc1OCC(=O)[O-]	0
ZINC83312012	COc1cc(cc(c1O)/C=N\NC(=O)c1ccccc1N)[N+](=O)[O-]	0
ZINC83312628	CC/C(=C(/C#N)\C(=O)[O-])/N	0
ZINC83313322	CC[C@@]1(C[C@@H]1F)C(=O)[O-]	0
ZINC83313602	CCc1cnc(nc1Cl)N	0
ZINC83316910	Cc1cc(nc(=O)n1[C@@H]1[C@H]([C@H]([C@@H](O1)CO)O)O)N	0
ZINC83317153	Cc1ccc(c(c1)/C(=N/C(=[NH+]/c1ccccc1)/[S-])/c1ccccc1)N	0
ZINC83317153	Cc1ccc(c(c1)/C(=[NH+]\C(=[NH+]/c1ccccc1)\[S-])/c1ccccc1)N	0
ZINC83320049	COc1ccc(cc1CN1CCOCC1)/C=N\Nn1cncn1	0
ZINC83320598	Cc1c(c(nc(n1)N)Cl)OC	0
ZINC83323391	CC(C)(C)OC(=O)N1CCC[C@@H](C1)Sc1cccc(n1)Br	0
ZINC83323522	C(/C=N/NC(=S)N)C(C(F)(F)Cl)(C(F)(F)Cl)O	0
ZINC83323820	c1ccc(c(c1)N)[S@@](=O)[C@H]1CC[NH2+]C1	0
ZINC83323860	c1ccc(c(c1)N)[S@](=O)CC1CC[NH2+]CC1	0
ZINC83324143	c1cc(ccc1N)S[C@@H]1[C@@H]([C@H]([C@@H](CO1)O)O)O	0
ZINC83324145	c1cc(ccc1N)S[C@@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC83324236	c1ccc2c(c1)ccc(c2/C=N\NC(=O)Cc1csc(n1)N)O	0
ZINC83324440	c1cc(ccc1NC(=O)O/N=C(/c1c(non1)N)\N1CCOCC1)Cl	0
ZINC83324718	C1[C@@H](C[NH2+][C@@H]1C(=O)[O-])CN	0
ZINC83326566	Cc1ccc(s1)/C(=N\N)/c1ccccc1	0
ZINC83329411	CCCCC/C=C/CC[C@@H](CC(=O)[O-])O	0
ZINC83331518	c1cc(cc(c1)O)/C=N\NC(=O)C(=O)Nc1cccc(c1)Br	0
ZINC83332814	C[C@@H]1CO[C@](O1)(Cn1cncn1)c1c2ccc(cc2co1)Cl	0
ZINC83389716	C[C@@H]1CCC[C@H]1Nc1ccc(c(c1)F)F	0
ZINC83400746	c1c(cc(c(c1F)N)[S-])Br	0
ZINC83407034	c1cc(ccc1c1nnco1)OC/C(=N\O)/N	0
ZINC83428430	CCCC[C@@H]1[C@H](CCC[N@H+]1C)N	0
ZINC83428437	CCCCc1c(nc(c(n1)C)N)Cl	0
ZINC83428451	CC[C@H](C[C@@](C)(Cc1ccccc1)C(=O)N)[NH3+]	0
ZINC83428581	CCOC(=O)[C@H](CC[C@@H](C(=O)OCC)[NH3+])N	0
ZINC83429736	c1nc(c2c(n1)n(cn2)[C@H]1C=C[C@H](O1)CO[P@@](=O)([O-])OP=O)N	0
ZINC83469623	CCC[C@](C)(CO)[NH2+]Cc1c(ncs1)C	0
ZINC83557909	C1CC(C1)[C@H](CC[NH3+])O	0
ZINC83591524	C[C@H]([C@@H]1CC1(C)C)[NH3+]	0
ZINC83628631	CCCc1ccc2c(c1)[C@H]([NH2+]CC2)c1ccc[nH+]c1N	0
ZINC83631896	CCn1cc[nH+]c1CSCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC83689277	C[C@H]1CN(c2ccccc2C[N@@H+]1C[C@@H](COCc1ccccc1)O)C	0
ZINC83813377	C/C(=N/Nc1ncccn1)/[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC83824427	CCOc1cc(cc(c1)[N+](=O)[O-])N	0
ZINC83825848	c1cnccc1CN1C[C@H]2C[NH2+]C[C@H]2C1	0
ZINC83829989	CCc1nc([nH]n1)[C@@H]1CN(CCO1)C(=O)c1cc2c(n[nH]c2nc1)C	0
ZINC83830085	CCc1nc([nH]n1)[C@@H]1CN(CCO1)CC(=O)NCc1c(noc1C)C	0
ZINC83830160	CCc1nc(n[nH]1)[C@H]1CN(CCO1)CCn1cccn1	0
ZINC83840570	C[C@H](CC1CCC1)O	0
ZINC83843421	CCn1cc(cn1)[C@H]1[C@@H](CCO1)C[NH2+][C@@H](C)c1ccc(cc1F)F	0
ZINC83855378	C[NH+](C)c1ccccc1N(C)Cc1nnc(o1)C1CCC1	0
ZINC83867541	CC/[NH+]=C(/NCCc1cn2c([nH+]1)CCCC2)\N1CC[C@@H](CC1)OCC	0
ZINC83869986	CC(C)(C)OC(=O)Nc1cc(ccc1Br)OC	0
ZINC83884461	COC(=O)[C@H]1C[C@@H]2CCCC[C@@H]2[N@@H+]1CC(=O)Nc1ccncc1	0
ZINC83915174	COc1c(c(ncn1)N)CNC[C@H]1CCO[C@H]1c1ccccc1	0
ZINC83947359	COc1ccc(cc1)C[NH2+]CCCc1cc(n(n1)c1ccccc1)N	0
ZINC83947721	C#C[C@H]([C@H]1CCCO1)N	0
ZINC83989651	CS(=O)(=O)c1ccc(cc1)NC(=O)N1CCOC[C@@H]1c1ccccc1	0
ZINC83990543	CSCC(=O)N[C@@H]1CCCCC[C@@H]1C(=O)N	1
ZINC84001091	C[C@H](C(=O)NCc1ccc(cc1)F)[NH2+]C[C@@H]1CCCn2c1[nH+]cc2	0
ZINC84012433	Cc1c(c(n(n1)C)OC)C(=O)N1CCN(c2c1cccc2)CC1CC1	0
ZINC84016202	COC1CCN(CC1)CCNS(=O)(=O)c1cccc2c1cccc2	0
ZINC84101870	Cc1cc(n(n1)C)NC(=O)CNc1cc(cc(c1)Br)F	0
ZINC84104613	Cc1cc(n(n1)CC1CCN(CC1)CC#N)C	0
ZINC84123040	C1CSCc2c1[nH]c(=O)[nH]c2=O	0
ZINC84148621	Cc1ccc(cc1)C(=O)N[C@@H](C(C)C)C(=O)NC(C(=O)N)C(=O)N	0
ZINC84193740	c1c(cncc1Br)C(=[NH2+])N	0
ZINC84286857	Cc1nc(sn1)N1C[C@H](O[C@H](C1)C)C	0
ZINC84304125	Cn1c(nnc1C1CC1)CN(C)[C@H]1CC[N@@H+](C1)C[C@@H](COC)O	0
ZINC84304146	Cn1c(nnc1C1CC1)CN(C)[C@@H]1CCN(C1)CC1CCOCC1	0
ZINC84309176	c1c(cnc2c1OCO2)C[NH3+]	0
ZINC84350432	c1cc(c(cc1NC(=O)COc1c2cc(cc(c2ncn1)Cl)Cl)Cl)F	0
ZINC84357668	c1cc(c([nH+]c1)N1CCC[C@H](C1)C(=O)N)CNCc1ccc(cc1)F	1
ZINC84364151	c1cc(cc(c1)C(=O)N1CC[NH+](CC1)[C@H]1CCC[C@H]1O)C(=O)N	0
ZINC84392541	c1cc(ccc1C(=O)OCc1ccno1)N1CCC[C@H](C1)C(=O)N	0
ZINC84409808	C[C@H](CC(=O)N(C)[C@@H](c1cc(c(c(c1)F)F)F)C(=O)OC)C(C)C	0
ZINC84487584	CC1([C@@H]([C@@H]2[C@@H]1OCC2)Nc1nc(nc(n1)OC)N1CCCCCC1)C	0
ZINC84514407	c1ccc(c(c1)c1cc([nH]n1)C(=O)OCCCCC#N)Cl	0
ZINC84514773	c1ccc(c(c1)c1nc(cs1)CC(=O)OC[C@H]1CCCN1C(=O)N)Cl	0
ZINC84519341	c1ccc(cc1)[C@H](C(=O)N1CCCC1)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC84544376	CC(C)COC1CCN(CC1)C(=O)CCn1ccnn1	0
ZINC84560127	c1ccc(cc1)c1cc(on1)CN1CCC[C@H]1Cc1cccc(c1)F	0
ZINC84606657	c1ccn2cc(c(c2c1)C#N)C[N@@H+]1CCC[C@H]2[C@@H]1CCCC2	0
ZINC84614246	COc1ccc(cc1F)CCCC(=O)N[C@H]1CCC[C@H]1C(=O)N	1
ZINC84631251	CC(C)c1nnc(n1C)SCCCCCOC	0
ZINC84638174	C=CCOC1CCN(CC1)S(=O)(=O)Cc1ccccc1Cl	0
ZINC84640364	C[C@@H](COC)N1CCN(CC1)c1cccc(c1C(=O)C)F	0
ZINC84647463	C[C@@H](c1cc(ccc1F)F)OC(=O)CCOc1ccccc1C(=O)N	0
ZINC84667509	C[C@H](c1cn(nn1)c1ccccc1)Sc1c(cc(c(n1)N)C#N)C#N	0
ZINC84670895	CC(=C[C@@H]1[C@@H](C1(C)C)C(=O)[C@@H](C#N)c1nc2cc(ccc2s1)Cl)C	0
ZINC84673664	CC1(C[NH+]=C(S1)N1CC[N@H+](CC1)CCCN1CCOCC1)C	0
ZINC84673826	CC1(Cc2cccc(c2O1)OCCNc1ncc(c(n1)N)[N+](=O)[O-])C	0
ZINC84673981	CC1([C@H]2CC=C([C@@H]1C2)COC(=O)c1csc(n1)c1cnn(c1)C)C	0
ZINC84686812	C[C@H]1C[C@@H]1C(=O)NCCC(=O)N[C@@](C)(CC(C)C)C(=O)N	1
ZINC84706259	C[C@@H]1CN(C[C@@H](O1)C)CCCNCc1cc2c(c(c1)Br)OCO2	0
ZINC84718130	C[C@H]1Cc2ccccc2N1CCNC(=O)c1cc(n[nH]1)CC(C)C	0
ZINC84721532	CC[C@H](C)[C@@H](C(=O)OC)NC(=O)c1ccc2c(c1)cc[nH]2	0
ZINC84727333	CCC(CC)C(=O)OCCNC(=O)NCC	0
ZINC84735934	CC[C@H]1CN(C[C@H]1[NH+]1CCOCC1)C(=O)Cn1cnnn1	0
ZINC84736498	CC[C@H]1CN(CCO1)[C@@H]1CCN(C1=O)c1cnn(c1)C	0
ZINC84740791	CCC[C@@H]1CCC[N@H+](CC1)Cc1nccc(n1)N	0
ZINC84759056	CCCc1nc(on1)C[N@H+]1CCN(CC1)C[C@@H](CC)O	0
ZINC84774616	CCN(C[C@@H]1CN(CCO1)CCc1cccs1)c1ccc[nH+]n1	0
ZINC84798651	CCOC(=O)c1cccnc1SCc1nc(c2c(c(oc2n1)C)C)N	0
ZINC84800585	CCO[C@@H](C)c1nc(cs1)CC(=O)OCc1cn2ccccc2n1	0
ZINC84800625	CCO[C@@H](C)c1nc(on1)CN[C@@](C)(c1ccccc1)C(=O)N	0
ZINC84800629	CCO[C@@H](C)c1nc(on1)C[NH2+][C@](C)(c1ccccc1)C(=O)N	0
ZINC84800746	CCO[C@@H]1C[C@H](C1(C)C)N(C)Cc1cccnc1	0
ZINC84853365	C[C@@]1(C(=O)N(C(=O)N1)CC1(COC1)CO)c1ccc(cc1Cl)F	0
ZINC84861768	c1cc(c(cc1F)F)CN1CCO[C@@H](C1)C(=O)N	0
ZINC84864432	c1cc(c(cc1F)F)C[N@H+]1CCC[C@H](C1)CC(=O)N	0
ZINC84881405	c1ccc2c(c1)c(nc([nH+]2)CN1CCN(CC1)CC1(COC1)CO)N	0
ZINC84881798	c1csc(n1)NC(=O)[C@@H]1CCC[N@H+]1CC1(COC1)CO	0
ZINC84889917	Cc1c(c(on1)C)CCCNC(=O)N[C@H]1C[C@@H]1c1c(cccc1F)F	0
ZINC84892003	C[N@H+]1CC[C@@H](CC1)CCNC(=O)NCC(=O)OCc1ccccc1Cl	0
ZINC84914969	COc1ccc(cc1OC)/C(=N/OCc1ccc(cc1F)F)/N	0
ZINC84915092	c1cc(c(cc1F)F)CO/N=C(/CN1CCOCC1)\N	0
ZINC84915187	c1cc(c(cc1F)F)CO/N=C(\[C@@H]1CCOC1)/N	0
ZINC84924028	CCOC(=O)C(C)(C)NC(=O)/C=C/SCc1ccco1	0
ZINC84926093	Cc1c(c(on1)C)CCCN[C@@H](c1cccc(c1)C#N)C(=O)OC	0
ZINC84933937	COc1cccc(c1F)C1(CCOCC1)N	0
ZINC84935941	CC[C@@H](C)[C@H](C(=O)N)NS(=O)(=O)c1c(sc2c1cccc2)C	0
ZINC84936873	Cc1c(c2ccccc2s1)S(=O)(=O)NCc1ccc(nc1)Cl	0
ZINC84943848	C[C@@H](c1cccc(c1)Cl)[C@H](C(=O)OC)N	0
ZINC84960502	CCCOc1cccc(c1)C[NH2+][C@](C)(CO)C1CC1	0
ZINC84964125	COc1cc(sc1S(=O)(=O)N)C(=O)NCc1ccc(cc1)F	0
ZINC84964290	COc1cc(sc1S(=O)(=O)N)C(=O)NCCc1ccccc1	1
ZINC84965250	CCS[C@@H]1CC[C@H](C1)NC(=O)c1cc(oc1C)S(=O)(=O)N	1
ZINC84966117	CCCC[C@@H](CCC)CNC(=O)C(=O)Nc1cnccc1OC	0
ZINC84969337	C[C@H](C(=O)NCc1ccnc(c1)N1CCCCC1)Sc1ccccn1	0
ZINC84977842	c1cc(oc1)CS/C=C/C(=O)NCCn1c(n[nH]c1=S)C1CC1	0
ZINC84979514	c1cc(oc1)CS/C=C/C(=O)N[C@@H]1CCC[C@@H]1C(=O)N	1
ZINC85035868	C[C@@H](c1ccccc1)N/C(=[NH+]\C)/NCCc1nc(no1)C(C)C	0
ZINC85071966	C[C@@H]1CCCN(C1)/C(=[NH+]\C)/NCc1cccc(c1)OCC(=O)N	0
ZINC85210175	COc1cc(cnc1)c1cccc(c1)C(=O)[O-]	0
ZINC85221487	CC/[NH+]=C(/NCc1cccc(c1O)OC)\N[C@H]1[C@H]2CCO[C@@H]2C1(C)C	0
ZINC85223516	COc1ccc(c2c1nc(s2)N)N1CCOCC1	0
ZINC85224177	C[C@H](COC)Oc1cc(n[nH]1)N	0
ZINC85228716	CCO[C@@H](C)c1nc(on1)CS[C@@H](C)c1ncc(o1)C(C)(C)C	0
ZINC85235598	Cc1cc(cnc1Cl)[N-]S(=O)(=O)c1cccnc1	0
ZINC85236378	Cc1c(c(n2c(n1)nc(n2)N)C)CCc1nc(no1)C(C)(C)OC	0
ZINC85236616	CC(C)(c1nc(on1)C1=Cc2cc(ccc2OC1)Cl)OC	0
ZINC85236643	CC[C@@H](C)NS(=O)(=O)c1ccc(cc1)c1nc(no1)C(C)(C)OC	0
ZINC85254263	CC/[NH+]=C(/NCCOC[C@@H]1CCCO1)\N1CCC[C@@H](C1)C	0
ZINC85260830	CC(C)CO/N=C(\CN1CCN(CC1)c1ccccc1)/N	0
ZINC85261436	CC(C)CO/N=C(\c1ccc(nc1)Oc1ccc(cc1)F)/N	0
ZINC85262790	C[C@H]1CCCCN1C/C(=N/OCc1ncc(o1)c1ccccc1Cl)/N	0
ZINC85262800	C[C@H]1CCCC[N@@H+]1C/C(=N/OCc1ncc(o1)c1cccc(c1)F)/N	0
ZINC85263191	CC(=O)NC(C)(C)/C(=N/OCc1ncc(o1)c1ccccc1Cl)/N	1
ZINC85263740	CCO[C@@H](C)/C(=N/OCCC(C)C)/N	0
ZINC85265697	C[C@H](/C(=N/OCc1ncc(o1)c1ccc(cc1)Br)/N)OC	0
ZINC85265837	C[C@@H](CCCC(C)C)NC(=O)CO/N=C(/[C@@H](C)OC)\N	0
ZINC85265846	C[C@H](/C(=N/OCc1nc(on1)c1cccs1)/N)OC	0
ZINC85265910	C[C@H](/C(=N/OCCOc1ccc(cc1)OC(F)(F)F)/N)OC	0
ZINC85266001	Cc1ccc(cc1)c1nc(on1)CO/N=C(/[C@@H](C)OC)\N	0
ZINC85266048	Cc1cnc(o1)CO/N=C(/[C@H](C)OC)\N	0
ZINC85266130	Cc1ccccc1c1nc(on1)[C@H](C)O/N=C(/[C@@H](C)OC)\N	0
ZINC85266169	C[C@H](c1nnc(o1)c1cccs1)O/N=C(/[C@@H](C)OC)\N	0
ZINC85266202	C[C@H](/C(=N/OCCOc1cccc2c1cccc2)/N)OC	0
ZINC85266223	C[C@@H](/C(=N/O[C@H]1CCN(C1=O)C(C)C)/N)OC	0
ZINC85266267	C[C@H](/C(=N/OCc1nc(on1)c1ccoc1)/N)OC	0
ZINC85266269	Cc1c(nc(o1)c1ccco1)CO/N=C(/[C@@H](C)OC)\N	0
ZINC85266613	C[C@H](/C(=N/OCc1nc(no1)c1cccc(c1)Br)/N)OC	0
ZINC85266676	C[C@H](/C(=N/O[C@@H](C)C(=O)NCC#C)/N)OC	0
ZINC85266756	C[C@@H](/C(=N/O[C@H](C)C(=O)NC1CC1)/N)OC	0
ZINC85266767	C[C@H](/C(=N/OCC(=O)Nc1ccnn1C1CCCC1)/N)OC	0
ZINC85266842	C[C@@H](/C(=N/OCCCOc1ccc(cc1)[N+](=O)[O-])/N)OC	0
ZINC85266870	C[C@H](/C(=N/OCC(=O)NCCc1c(cccc1F)F)/N)OC	0
ZINC85272124	CN(Cc1cccc(c1)NCC#C)C(=O)C(F)(F)F	0
ZINC85274658	Cc1ccsc1CNC[C@H](COc1ccc(cc1)F)O	0
ZINC85278443	c1ccc(c(c1)NCC(=O)N1CCC[C@H](C1)C(=O)N)OCC1CC1	0
ZINC85279956	Cc1cccc(c1NCC(=O)Nc1cc(nn1C(C)(C)C)C)C(=O)N	0
ZINC85296806	Cc1cccc(c1NC(=O)[C@@H]1C[C@H]1c1cc(ccc1F)F)Cl	0
ZINC85298343	C[S@](=O)c1ccc(cc1)CNCCNC(=O)C1CC1	0
ZINC85299048	C[S@](=O)c1ccc(cc1)CN[C@@H]1CC[N@H+](CC1)C1CC1	0
ZINC85301984	Cc1ccc(cc1)c1nc(co1)CNCC[N@@H+]1CCC[C@@H](C1)C	0
ZINC85303292	C[S@@](=O)c1ccc(cc1)C[NH2+]Cc1cc(ccc1Br)F	0
ZINC85310706	Cc1cc(cnc1Cl)NC(=O)CCC(=O)c1ccc(cc1F)F	0
ZINC85322859	Cc1ccc(cc1)c1nc(co1)C[NH2+]CC(C)(C)NS(=O)(=O)C	0
ZINC85329469	Cc1ccc(cc1)c1nc(co1)CN[C@H](c1nc(cs1)C)C1CC1	0
ZINC85331384	COC[C@H](c1ccco1)[NH2+]Cc1ccc(cc1)[S@@](=O)C	0
ZINC85333974	CC(C)(C)OC(=O)N1CC[C@@H](C1)CSc1ncc(cn1)F	0
ZINC85342991	CCOC(=O)CC(=O)c1cc(ccc1OC)Br	0
ZINC85343099	CCCCc1nccn1c1c(cccn1)N	0
ZINC85344274	CC(C)[C@H](C(=O)OCCOCn1cnc2c1nc([nH]c2=O)NCO)N	0
ZINC85345675	c1cc(ccc1C[N@@H+]1CCc2c(c(=O)c3cc(ccc3[nH]2)F)C1)Cl	0
ZINC85346182	Cn1cc(c(=O)c2c1cc(cc2)N1CCOCC1)/C(=N/O)/N	0
ZINC85346583	COC(=O)c1c(c(cs1)S(=O)(=O)c1ccccc1F)N	0
ZINC85347804	c1c(cc(cc1F)F)CNn1cnnc1	0
ZINC85347873	CC(C)Cn1c2c[nH+]ccc2[nH+]c1[C@@H]1CC[NH2+]C1	0
ZINC85347875	CC(C)Cn1c2cnccc2[nH+]c1[C@H]1CC[NH2+]C1	0
ZINC85355105	C[C@H](C(C)(C)C[NH+](C)C)NC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC85359583	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)NCCC[N@H+](C)CC(F)(F)F	0
ZINC85384714	CCOc1cc(ccc1O)c1n[nH]c(n1)c1cccc(c1)C	0
ZINC85386218	c1ccc(c(c1)c1nnc(o1)[C@H]1CCCO1)N	0
ZINC85389291	CCOC(=O)c1cnc2nc(nn2c1N)C1CCC1	0
ZINC85408778	C[C@H]1C[N@H+](CC[C@@H]1N(C)C(=O)N[C@@H]1CCCC[C@@H]1OC)C	0
ZINC85409909	Cc1cccc2c1[nH]c(c2CCN1C(=O)OC([C@@]1(C)O)(C)C)C	0
ZINC85414295	C[C@@H](c1cccc(c1)O)N(C)C(=O)NC[C@H](CCO)CC(C)C	0
ZINC85415998	CC(C)C[C@H](CCO)CNC(=O)N(C)C[C@H]1CCCO1	0
ZINC85430706	CC/[NH+]=C(/NCCOC[C@H]1CCCO1)\NCC(C)(C)c1cccs1	0
ZINC85436020	c1ccc2c(c1)nc(o2)N1CCOC[C@@H](C1)OC(=O)NC1CCCC1	0
ZINC85436033	COCCO[C@@H]1C[N@H+](CCOC1)Cc1ccc(cc1)OC	0
ZINC85438321	CC(C)(C)[C@H](C#N)NC(=O)[C@H]1CCCS1	0
ZINC85438781	C[C@H](C(=O)N[C@H](C#N)C(C)(C)C)Sc1ccc(cc1)NC(=O)C	0
ZINC85456780	C[C@H]1CN(C[C@@H](O1)C)CCCCNC(=O)c1cccc(c1N)[N+](=O)[O-]	0
ZINC85469136	c1ccc2c(c1)cc(o2)C(=O)N[C@@H]1C[C@H]([C@@H](C1)O)CO	0
ZINC85469452	COc1ccc(c(c1)C(=O)N1CCOC[C@@H]1CO)Br	0
ZINC85469877	C[NH+](C)C[C@H]1COCCN1C(=O)c1cccc(c1)Cl	0
ZINC85471800	CC(C)CC(=O)N1CC[C@@H](C[C@@H]1N)C(=O)OC(C)(C)C	0
ZINC85472119	c1ccn(c1)c1cc(ncn1)NCCNC(=O)COc1ncccn1	0
ZINC85473466	C(/C=C\Cl)ON	0
ZINC85475063	COCCO[C@@H]1[C@@H]([C@H](O[C@@H]1n1cnc2c1ncnc2N)CO)O	0
ZINC85475812	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@H]([C@H](O1)CO)F)O	0
ZINC85476353	CC(C)(C)OC(=O)[C@@]1(CC[N@H+]([C@@H]1N)Cc1ccccc1)C(=O)[O-]	0
ZINC85476355	CC(C)(C)OC(=O)[C@]1(CC[N@@H+]([C@@H]1N)Cc1ccccc1)C(=O)[O-]	0
ZINC85484796	c1ccc(cc1)COC(=O)[C@@H](C[C@H](c1ccccc1)[NH3+])O	0
ZINC85502917	Cc1ccc(c(c1)C)NCC(=O)NNC(=O)[C@H]1CN(CCO1)C	0
ZINC85554838	c1cc2c(cc1N)nc(s2)OCC[NH+]1CCOCC1	0
ZINC85558696	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)/C=C/c1ccco1	1
ZINC85560998	c1cc(sc1)S(=O)(=O)NCC[C@@H](c1ccc2c(c1)OCO2)O	0
ZINC85584215	C[C@@H](CCN(C)C(=O)Nc1ccc(cc1)OCc1cccnc1)O	0
ZINC85630496	CC1([C@@H]([C@H]2[C@@H]1OCC2)[NH2+][C@@H]1CCc2c1cccc2)C	0
ZINC85655700	c1ccc(cc1)c1ccc(nn1)NNC(=O)[C@@H]1CCS(=O)(=O)C1	0
ZINC85664256	C[C@@H](C1CCOCC1)Br	0
ZINC85729857	Cc1cc(cc(c1)F)NC1CCOCC1	0
ZINC85741842	c1cc2nc(nn2cc1F)NC(=O)[C@@H]1[C@H]2[C@@H]1CCCC2	0
ZINC85786331	Cc1cc(c(n1CCOC)C)C(=O)CN1CCC[C@H](C1)NS(=O)(=O)C	0
ZINC85793199	Cc1cc(c(n1CCOC)C)C(=O)C[N@H+]1C[C@@H](CC[C@@H]1C)C(=O)N	0
ZINC85793386	CN(CC[N@@H+]1CCC2(C1)OCCO2)c1ccccc1	0
ZINC85820363	CC(C)C[C@](C)(C(=O)N)NCCN(C)c1ccccc1	1
ZINC85823923	CCC[N@@H+](C)C[C@@H]1CCN(C1)CCN(C)c1ccccc1	0
ZINC85859429	Cc1cc(c(n1[C@@H](C)COC)C)C(=O)CN1CCC[C@@H]1COC	0
ZINC85879783	c1ccc2c(c1)c1c([nH]2)CN(CC1)C(=O)CCCC[C@@H]1CCSS1	0
ZINC85903783	C[C@@](CCO)(COC)[NH2+]Cc1nnc(o1)c1cccc(c1)Cl	0
ZINC85903856	C[C@](CCO)(COC)NCc1csc(n1)Cc1ccccc1	0
ZINC85904251	C[C@@](CCO)(COC)NCc1ccc(cc1C#N)F	0
ZINC85941499	C[C@@H](CN/C(=[NH+]\C)/NCCCCC(C)C)C[NH+]1CCOCC1	0
ZINC85993558	c1ccc2c(c1)CC[C@H]2CC(=O)OCCNc1ccc[nH+]n1	0
ZINC85993585	C[C@@H]1CC[C@@H](CC1)C(=O)OCCNc1cccnn1	0
ZINC85999786	CC(=CCCn1cnc2c1ncnc2N)C	0
ZINC86008351	C[C@@H]1C[N@H+](C[C@H]1C)CCN	0
ZINC86013337	c1cc([nH+]nc1)NCCOC(=O)c1ccc(cc1OC(F)F)F	0
ZINC86013453	c1cc(cc(c1)F)n1ccc(n1)C(=O)OCCNc1cccnn1	0
ZINC86013586	Cc1ccc(cc1)c1nc(cs1)CC(=O)OCCNc1ccc[nH+]n1	0
ZINC86014884	c1cc(n[nH+]c1)NCCOC(=O)c1ccc(cc1)C(=O)c1cc[nH]c1	0
ZINC86027360	C[C@H](CSC)C(=O)Oc1ccc2cn[nH]c2c1	0
ZINC86054420	COc1ccc(cc1)c1ncc(s1)/C(=N/S(=O)(=O)C1CCCC1)/[O-]	0
ZINC86054735	CCCCn1c(c(c(n1)C)/C=C/C(=N/S(=O)(=O)C1CCCC1)/[O-])Cl	0
ZINC86062339	c1ccc2c(c1)[nH]c(=O)n2CC(=O)OC[C@H]1CC(=O)N(C1)C1CC1	0
ZINC86069551	C[C@]1(CC[C@@H](C1(C)C)[C@@H](c1ccc(cc1)OC)[NH3+])CO	0
ZINC86073186	CC(C)([C@@H](C#C)N)OC	0
ZINC86154106	COC(=O)[C@@H]1CCC[C@H]1NC(=O)NCC(F)(F)F	0
ZINC86155830	COCCCn1ccc(n1)N[C@@H](c1ccc(cc1)C#N)C(=O)N	0
ZINC86164833	C[C@H](c1ccco1)N(C1CC1)C(=O)Nc1cccc(c1)C(=O)C	0
ZINC86169394	COCCCn1cnnc1S(=O)(=O)Cc1ccc(cc1Cl)Cl	0
ZINC86169746	c1ccc2c(c1)nc(n2C(F)F)CS(=O)(=O)c1nc[n-]n1	0
ZINC86170075	COc1ccc(cc1F)CS(=O)(=O)c1nnc(n1CC=C)C1CC1	0
ZINC86170692	CCc1nc([n-]n1)S(=O)(=O)Cc1c(cccc1Cl)Cl	0
ZINC86188115	Cc1cccc(c1C)NCc1nnc(o1)C1CCC1	0
ZINC86198051	c1cc(c(c(c1)Cl)N1CCOCC1)NCc1nnc(o1)C1CCC1	0
ZINC86200351	c1ccc(cc1)CCOCCCNc1ccc(c(c1)C(=O)N)F	0
ZINC86230014	C[NH2+]CCOC(=O)N	0
ZINC86231134	C[C@@H]1C[C@@H](CN(C1)/C(=[NH+]\C)/NC[C@@H](C)[N@H+]1CCOC[C@@H]1C)C	0
ZINC86247796	Cc1nccn1c1ccc(cc1)[C@@H](C)NC(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC86250290	c1cc(sc1C[NH2+]CC1(CCOCC1)C(=O)N)Br	0
ZINC86250339	CCc1c(c(n(n1)C)Cl)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86250514	c1cc(cc(c1)[N+](=O)[O-])C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86250679	c1cc(c(cc1Br)Cl)CNCC1(CCOCC1)C(=O)N	0
ZINC86250682	c1cscc1c1ncc(s1)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86250750	CC(C)(C)c1ccc(cc1)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86256004	CC(C)(C)c1nc(no1)C[NH2+]Cc1ccc(cc1)SC(F)(F)F	0
ZINC86279626	COC(=O)[C@@H]1CCC[C@@H]1NC(=O)Nc1cccc(c1)Br	0
ZINC86279745	Cc1ccc(cc1C)NC(=O)N[C@H]1CCC[C@@H]1C(=O)OC	0
ZINC86280956	Cc1cc(ccc1NC(=O)N[C@H]1CCC[C@H]1C(=O)OC)Br	0
ZINC86283248	C[C@H](c1ccco1)N(C1CC1)C(=O)Nc1cccc(c1)NC(=O)OC	0
ZINC86294893	COC(=O)[C@@H]1CCC[C@H]1NC(=O)Nc1ccc(cc1)c1cc[nH]n1	0
ZINC86300680	C[C@@H](CNC(=O)Nc1ccc(cc1OC(F)F)F)C(=O)OC	0
ZINC86335245	C1COC[C@H]1ON	0
ZINC86335388	CN1CCO[C@H](C1)CON	0
ZINC86339820	CCC[C@](C)(CO)NC(=O)NCC(C)(C)[NH+]1CCOCC1	0
ZINC86362177	C[C@H](c1ccco1)N(C1CC1)C(=O)NCc1cn2cc(ccc2n1)Cl	0
ZINC86394222	C[C@H](c1ccco1)N(C1CC1)C(=O)NCC1CCN(CC1)C(=O)C	0
ZINC86394393	C[C@H](CNC(=O)N[C@@H]1CC[N@H+](CC1)CC(=C)C)Nc1ccccc1	0
ZINC86394815	Cc1c2cc(ccc2oc1[C@@H](C)NC(=O)N(C)C(C)C)OC	0
ZINC86402455	CC[C@H](COC)NC(=O)NC[C@@H](C)Nc1ccccc1	0
ZINC86404080	CC(C)(CCCNC(=O)N(C)C[C@@H]1CCOC1)CO	0
ZINC86424138	CCC[C@@](C)(CO)NC(=O)N[C@@H](COC)c1ccc(o1)CC	0
ZINC86431038	Cc1nccn1c1ccc(cc1)[C@@H](C)NC(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC86451855	COC([C@@H](c1cccnc1)N)OC	0
ZINC86451856	COC([C@H](c1cccnc1)N)OC	0
ZINC86458087	COCCn1ccc(n1)NC(=O)C(=O)N1CC[C@@H](C1)[NH+]1CCCC1	0
ZINC86463457	CCO[C@@H](CCNC(=O)C(=O)Nc1cccn(c1=O)C)C1CCCC1	0
ZINC86491987	Cc1c(nnn1Cc1ccccc1F)N	0
ZINC86656567	C1CCC(CC1)N1CCO[C@@H](C1)/C(=N\O)/N	0
ZINC86701497	CC/[NH+]=C(/NC[C@@H](C)c1ccsc1)\N[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC86862020	C1=C[C@@]([C@H](C=C1OCC(F)(F)F)C(=O)[O-])(C(=O)NN)OCC(F)(F)F	0
ZINC86862061	c1cc(c(c(c1)Cl)CO[C@@H](N)S)Cl	0
ZINC86864057	CC[C@@H](c1cc[nH+]c2c1ccc(c2)Br)N	0
ZINC86926886	CC[C@H](C)[NH2+][C@H]1CC(OC1(C)C)(C)C	0
ZINC86961341	Cc1csc(n1)CS/C(=[NH+]\[C@@H](C)COC)/N	0
ZINC86961390	Cc1cccc(c1)/N=C(\N)/SCc1nc(cs1)C	0
ZINC86961410	CCC/[NH+]=C(/N)\SCc1nc(cs1)C	0
ZINC86961512	Cc1csc(n1)CSC(=[NH2+])N1CCOCC1	0
ZINC86962789	CC(C)Cc1ccc(cc1)[C@@H]1NC(=[NH2+])Nc2n1c1ccccc1n2	0
ZINC86964971	Cn1cc(cc1C(=O)Nc1ccc(c(c1)OC)OC)C(=O)N	0
ZINC86966095	CCCC[S@@](=O)C(c1ccc(cc1)F)c1ccc(cc1)F	0
ZINC86987761	c1ccc(c(c1)c1c(cn[nH]1)C(=O)N)F	0
ZINC86990481	C[C@@H](CC(C)C)OCCC(=O)NNC(=O)[C@@H](C)Oc1ccccc1F	0
ZINC87001830	CC(=C)CN/C(=[NH+]\Cc1ccc(cc1CSC)F)/N	0
ZINC87001977	CCCCN/C(=[NH+]/Cc1ccc(cc1OC[C@H]1CCOC1)C)/N	0
ZINC87002002	Cc1ccc(c(c1)OC[C@@H]1CCOC1)C/[NH+]=C(\N)/NCC(=C)C	0
ZINC87002050	Cc1ccc(c(c1)OCCCOC)C/[NH+]=C(/N)\NCC1CCC1	0
ZINC87002052	CCCCN/C(=[NH+]/Cc1ccc(cc1OCCCOC)C)/N	0
ZINC87004265	Cn1cc(cc1C(=O)Nc1ccc(cc1)CN1CCOCC1)C(=O)N	0
ZINC87020979	Cc1cc(c(c(c1)C)NC(=O)CCO[C@@H](C)CC(C)C)C	0
ZINC87022858	Cc1cc(ccc1NC(=O)c1cc(cn1C)C(=O)N)Cl	0
ZINC87034617	Cc1cc(ccc1CCNC(=O)NCc1ccc(cc1)C(=O)NC)F	0
ZINC87036438	Cn1cc(cc1C(=O)Nc1cccc2c1CCCC2)C(=O)N	0
ZINC87048352	Cn1cc(cc1C(=O)N1CCC(CC1)c1ccccc1)C(=O)N	0
ZINC87052805	C[C@@H](CC(C)C)OCCC(=O)Nc1ccccc1N1CCCC1	0
ZINC87085879	c1cnn(c1)CCCNC(=O)c1ccc(cc1)c1cscn1	0
ZINC87085998	C[C@H](CC(C)C)OCCC(=O)N(Cc1ccco1)[C@@H]1CC[N@H+](CC1)C	0
ZINC87100543	CC[C@@H]1COCCN1N	0
ZINC87101353	c1cc(ccc1c1cscn1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC87105987	C[C@H](CC(C)C)OCCC(=O)N[C@H](C)c1ccc(cc1)NC(=O)N	0
ZINC87120048	C[C@H](CC(C)C)OCCC(=O)Nc1ccccc1CC(=O)N	0
ZINC87122300	Cc1cc(ccc1CCNC(=O)N[C@H]1[C@H]2CCO[C@@H]2C1(C)C)F	0
ZINC87132283	CSCc1cc(ccc1CNC(=O)NCc1ccc(o1)C(=O)N)F	1
ZINC87134159	c1cc(ccc1c1cscn1)C(=O)N1CCO[C@H]2[C@@H]1CCCC2	0
ZINC87160777	c1cc(c(cc1F)F)CC(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC87168481	c1ccc(cc1)CN(C[C@@H]1CCCO1)C(=O)CCSc1ccccn1	0
ZINC87168534	CCCNC(=O)c1ccc(cc1Cl)NC(=O)CCO[C@H](C)CC(C)C	0
ZINC87209145	C[C@H]1CCCN(CC1)C(=O)c1cc(c(cc1Cl)Cl)S(=O)(=O)C	0
ZINC87218969	Cc1ccc(cc1NC(=O)c1cn[nH]c1c1cccc(c1)Cl)C(=O)N	0
ZINC87221783	c1c(c(sc1Cl)Cl)CCCC(=O)N1CCCC[C@H]1CC(=O)N	1
ZINC87224087	CCS(=O)(=O)NCCCNC(=O)Cc1ccc(cc1F)F	0
ZINC87241865	Cc1ccc(cc1OC(=O)CCSc1ccccn1)C(=O)N	1
ZINC87256969	CCc1c(c(on1)CC)CC(=O)N[C@H](C(C)C)C(=O)N	0
ZINC87301842	COCC[N@H+]1CCC[C@@H]1CNC(=O)c1c[nH]nc1c1cccc(c1)Cl	0
ZINC87304916	C[N@H+](CCNC(=O)CCc1cccc(c1)[N+](=O)[O-])C1CCCC1	0
ZINC87313085	C[C@H]1CCC[C@@H]1NC(=O)[C@H](c1ccccc1)NC(=O)OC(C)(C)C	0
ZINC87320931	CCN(CC)C(=O)CCC(=O)NCCc1cccc(c1)C(=O)NC	0
ZINC87340036	CCc1c(c(on1)CC)CC(=O)N[C@H]([C@H](C)CC)C(=O)OCC	0
ZINC87342883	C[C@@H](C(=O)N[C@H](C(=O)N)C(C)(C)C)OCc1cccc(c1)OC	0
ZINC87350498	CC(C)(C)[C@@H](C(=O)N)NC(=O)CCc1ccc(cc1)C(=O)OC	0
ZINC87350963	CC(C)(C)[C@@H](C(=O)N)NC(=O)c1c(cc(cc1F)Br)F	0
ZINC87351900	CC(=O)CCc1ccc(cc1)OCCC(=O)N[C@H](C(=O)N)C(C)(C)C	1
ZINC87352372	CC(C)CCCCCC(=O)N[C@H](C(=O)N)C(C)(C)C	1
ZINC87352567	CC(C)(C)[C@@H](C(=O)N)NC(=O)COC[C@H]1CCCO1	0
ZINC87353251	C[C@@H](C(=O)N[C@H](C(=O)N)C(C)(C)C)Oc1ccc(cc1Cl)F	0
ZINC87356673	CCc1c(c(on1)CC)CC(=O)N(C)C[C@@H](C)C(=O)OC	0
ZINC87356719	Cn1cc(cc1C(=O)N(Cc1cccnc1)C[C@@H]1CCCO1)C(=O)N	0
ZINC87363502	C[C@H](CC(C)C)OCCC(=O)N[C@H](CC(=O)N)C1CCCCC1	0
ZINC87369893	Cc1ccc(cc1[N+](=O)[O-])[C@@H](C)NC(=O)CCSc1ccccn1	0
ZINC87372000	CCS[C@H]1CCCC[C@@H]1NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87374558	C[C@](COC)(c1ccccc1)NC(=O)Cc1cccc(c1F)F	0
ZINC87400047	CN(CCOCC1CC1)S(=O)(=O)N	0
ZINC87405663	CC[C@H](C)C(=O)N1CCC[C@H](C1)C(=O)NCCc1ccc(cc1C)F	0
ZINC87427304	CCOCc1ccc(cc1)NC(=O)c1c[nH]nc1c1ccccc1Cl	0
ZINC87433599	CCc1c(c(on1)CC)CNC(=O)[C@@]1(Cc2ccccc2C(=O)O1)C	0
ZINC87434885	CCCC(=O)N1CCC[C@H]1C(=O)NCc1ccc(cc1CSC)F	0
ZINC87435054	CSCc1cc(ccc1CNC(=O)c1ccccc1n1cnnn1)F	0
ZINC87451513	CC(=CCOc1cccc(c1)C(=O)N(C)C[C@H](COC)O)C	0
ZINC87451957	Cc1ccc(cc1OC)C1(CCCC1)C(=O)N(C)C[C@@H](COC)O	0
ZINC87452021	C[C@@H]1CCC[C@@H](C1)O[C@@H](C)C(=O)N(C)C[C@@H](COC)O	0
ZINC87452027	CCc1ccc(cc1)[C@@H](C)CC(=O)N(C)C[C@@H](COC)O	0
ZINC87452423	CN(C[C@@H](COC)O)C(=O)COc1ccc(c(c1)Cl)F	0
ZINC87477966	CCc1c(c(on1)CC)CNC(=O)CCNC(=O)N	1
ZINC87484925	c1ccnc(c1)SCCC(=O)N[C@@H]1CCCC[C@@H]1C(=O)N	1
ZINC87491375	CC1=CS[C@@]([C@@H]1N)(C)OC(=O)[O-]	0
ZINC87493506	COC(=O)c1ccc(cc1)CNc1ccccc1N	0
ZINC87493509	CCOC(=O)[C@@H]([C@H](Cc1ccc(cc1)OC)N)O	0
ZINC87493522	c1ccnc(c1)[C@@H](C1(CCOCC1)c1ccc(c(c1)F)F)O	0
ZINC87496155	Cc1c(c(n(n1)CCOC)C)NC(=O)c1ccc(cc1)c1cscn1	0
ZINC87500801	Cc1cscc1C(=O)N[C@@H]1CCN(C1)c1c(cccc1F)F	0
ZINC87560156	CC(C)COc1ccc(cc1)CC(=O)N(C)C[C@@H](C1CC1)O	0
ZINC87687491	c1ccc(cc1)CC[C@@H](C(F)F)N	0
ZINC87777107	c1c(cn(n1)CCF)C[NH3+]	0
ZINC87804158	Cc1c(sc(n1)N)c1nc(no1)[C@@H]1CCOC1	0
ZINC88196559	CCc1nc2n(n1)CCC[C@H]2NC(=O)[C@H]1CSc2c1cccc2	0
ZINC88202152	CCC[C@@H](C(=O)NCc1c(noc1CC)CC)NC(=O)N	1
ZINC88202869	CO/N=C/c1ccc(cc1)C(=O)NCc1ccc(cc1CSC)F	0
ZINC88204533	CSCc1cc(ccc1CNC(=O)[C@@H]1CCCN1C(=O)N)F	1
ZINC88205880	C[C@H](C(=O)N1CC[S@@](=O)C(C1)(C)C)OCc1ccccc1	0
ZINC88207264	C[C@@H](CC(=O)N1CC[S@](=O)C(C1)(C)C)c1ccc(cc1)OC	0
ZINC88207837	CC1(CN(CC[S@]1=O)C(=O)CCNC(=O)OC)C	0
ZINC88208030	CC1(CN(CC[S@]1=O)C(=O)c1ccccc1OC[C@H]1CCCO1)C	0
ZINC88211098	COCCCC(=O)Nc1cc(ccc1F)OC	0
ZINC88213547	Cc1ccc(c(c1)OCCCOC)CNC(=O)c1c(nccn1)N	0
ZINC88217883	C[C@@H](c1cccc(c1)N1CCCC1)NC(=O)c1ccccc1C#N	0
ZINC88220412	Cc1c(c(n(n1)C)C)C[C@H](C)C(=O)N(CCC#N)CCC(F)(F)F	0
ZINC88220606	Cc1c2cc(cnc2[nH]n1)C(=O)N(CCC#N)CCC(F)(F)F	0
ZINC88224489	CN(CCOCC1CC1)C(=O)c1cn(nn1)CC(=O)N	0
ZINC88226061	Cc1ccc(cc1[N-]S(=O)(=O)C)C(=O)N(C)CCOCC1CC1	0
ZINC88226257	Cc1cc(n2c(n1)nc(n2)CC(=O)N(C)CCOCC1CC1)C	0
ZINC88228575	CC(C)c1nc(cs1)CC(=O)Nc1cc(ccc1Cl)C#N	0
ZINC88230337	C[NH+](C)CCN(Cc1ccco1)C(=O)CSCC(=O)N	1
ZINC88232697	CC(C)(C)OC(=O)CSCC(=O)Nc1cnn(c1)c1ccccc1F	0
ZINC88241502	Cc1ccc(c(c1)CCNC(=O)c1cc(c(o1)C)S(=O)(=O)N)OC	1
ZINC88241667	Cc1c(cc(o1)C(=O)NCCN(C)c1ccccc1)S(=O)(=O)N	1
ZINC88253558	Cc1ccn2c(c1)nnc2/N=C(\[O-])/c1cc(cc(c1)Cl)[N+](=O)[O-]	0
ZINC88262973	Cc1c(cc(o1)C(=O)NC[C@H](C)COCc1ccccc1)S(=O)(=O)N	0
ZINC88268792	COC(=O)[C@H]1CCCCC[C@H]1NC(=O)Cn1c(=O)n2ccccc2n1	0
ZINC88280671	CCC1([C@@H](C[C@H]1OCC)NC(=O)c1cc(c(o1)C)S(=O)(=O)N)CC	0
ZINC88296647	CC(C)Cc1ccc(cc1)CNCCc1ccc(cc1)S(=O)(=O)N	0
ZINC88324074	C[C@@H](c1cccc(c1)N1CCCC1)NC(=O)c1ccc(cc1)C(=O)N	0
ZINC88327580	CCC[C@H](C(=O)N[C@H](C)c1ccc(c(c1)F)C)NC(=O)N	1
ZINC88327836	CN(CC(=O)N(CCC#N)CCC(F)(F)F)c1c2c([nH]cn2)ncn1	0
ZINC88330290	Cc1ccc(cc1C(=O)OC)S(=O)(=O)/N=c\1/cc(cc[nH]1)Cl	0
ZINC88332871	CN(CCOCC1CC1)C(=O)[C@@H]1CCN(C1=O)c1cccc(c1)Cl	0
ZINC88334996	CN(CCOCC1CC1)C(=O)Nc1cccc2c1CCCC2	0
ZINC88339816	Cc1nc(on1)CCCc1nc(no1)c1cc2ccccc2o1	0
ZINC88340003	CN(CCOCC1CC1)C(=O)Nc1ccc(cc1)S(=O)(=O)C	0
ZINC88350310	Cc1cc(ccc1CCNC(=O)Nc1ccccc1S(=O)(=O)C)F	0
ZINC88359854	c1ccc(cc1)[C@@H](c1cccc(c1)F)NC(=O)c1cc(c[nH]1)C(=O)N	0
ZINC88381095	CN(CCOCC1CC1)C(=O)Nc1cc(c(cc1F)F)F	0
ZINC88389548	CCS(=O)(=O)c1cccc(c1)NC(=O)N[C@@H](C)CCCO	0
ZINC88406269	Cc1csc(n1)CN(C)C(=O)Nc1cc(ccc1F)OC	0
ZINC88406412	CCN(C[C@@H]1CCCO1)C(=O)Nc1cc(ccc1F)OC	0
ZINC88407640	CN([C@@H]1CCc2ccccc2C1)C(=O)Nc1cc(ccc1F)OC	0
ZINC88408399	COCCOc1ccc(cc1)NC(=O)Nc1cc(ccc1F)OC	0
ZINC88418999	COC[C@H]1CCCN1C(=O)Nc1cnn(c1)c1ccccc1F	0
ZINC88460986	C[C@H]1CCC[C@@H](C1)N/C(=[NH+]\C)/NCC1(CCOCC1)[NH+](C)C	0
ZINC88484545	CCN(CC)S(=O)(=O)c1ccc(=O)n(c1)CCCCOC	0
ZINC88491998	CC[C@@H](C)CN(CCOC)c1c(n(c(=O)[nH]c1=O)CC(C)C)N	0
ZINC88492018	CC[C@@H](C)CN(CCCOC)c1c(n(c(=O)[nH]c1=O)CC(C)C)N	0
ZINC88495332	CC[C@@H](C)CSc1nnc(n1N)c1ccc(cc1OC)OC	0
ZINC88498346	CC[C@@H](C)CSc1nnc(n1C[C@H]1CCCO1)N1CCOCC1	0
ZINC88499078	CC[C@H](C)CSc1nnc(o1)c1c(nc(s1)C)C	0
ZINC88500130	CCOC(=O)COCCSc1ccnc2c1cccc2	0
ZINC88503960	c1c(cc(c2c1c(=O)n(cn2)CC(=O)NC(=O)N)F)Br	0
ZINC88503991	CCOCCCn1cnc2c(c1=O)cc(cc2F)Br	0
ZINC88504146	CC[C@H](C)CN1CCN(CC1)C(=O)c1cc2ccccc2[nH]1	0
ZINC88507268	Cc1nn(c(=S)n1CC=C)C[N@@H+](C)CCOCC1CC1	0
ZINC88507321	CN(CCOCC1CC1)Cn1c(=O)c2ccccc2nn1	0
ZINC88511791	COC(=O)c1c(ccs1)C[NH2+][C@H](c1ccccc1)c1ccc(cc1)F	0
ZINC88520921	CCO[C@H](C)/C(=N/OCCCc1ccc(cc1)Cl)/N	0
ZINC88521874	c1cc(ccc1CCCO/N=C(\[C@H]1CCOC1)/N)Cl	0
ZINC88521887	c1ccc(cc1)CCCO/N=C(\[C@H]1CCOC1)/N	0
ZINC88522304	CCO[C@H](C)c1nc(cs1)CO/N=C(\c1cc2ccccc2o1)/N	0
ZINC88523159	CCOc1ccc(nc1)C[N@@H+]1CCC[C@@H]1c1cccc(c1)N(C)C	0
ZINC88536777	CCCN(C)C[C@@H]1CC[N@H+](C1)C[C@@H](C)CC	0
ZINC88544659	C1CCCC(CC1)OCC[NH2+]C1(CCCCC1)C(=O)N	0
ZINC88544755	CC(C)N(C1CCCC1)C(=O)C[NH2+]C1(CCCCC1)C(=O)N	0
ZINC88545112	Cn1cc(cn1)S(=O)(=O)NCC[NH2+]C1(CCCCC1)C(=O)N	1
ZINC88545130	Cc1cc(c(c(c1)Cl)NC(=O)C[NH2+]C1(CCCCC1)C(=O)N)C	0
ZINC88545137	COC(=O)c1ccc(o1)CNC1(CCCCC1)C(=O)N	0
ZINC88545160	CN(CCOc1ccc(cc1)Cl)C(=O)C[NH2+]C1(CCCCC1)C(=O)N	1
ZINC88545247	c1ccc(cc1)N(CCC#N)C(=O)C[NH2+]C1(CCCCC1)C(=O)N	1
ZINC88545311	C[C@H]1CCCC[C@H]1OCCNC(=O)CNC1(CCCCC1)C(=O)N	0
ZINC88545348	Cc1ccccc1[C@H](CNC1(CCCCC1)C(=O)N)O	0
ZINC88545380	CC(C)C[C@@H](c1ccccc1)NC(=O)CNC1(CCCCC1)C(=O)N	0
ZINC88545644	c1cc(c(cc1Cl)[S@@](=O)CCNC1(CCCCC1)C(=O)N)Cl	1
ZINC88545676	CC[C@H](C)CN[C@](C)(c1cccc(c1)C(F)(F)F)C(=O)N	0
ZINC88546830	C[C@@H]1CN(c2ccccc2S1)S(=O)(=O)c1cnc([nH]1)C(C)C	0
ZINC88548902	CCOc1ccc(cc1OC)[C@H](C)[NH2+][C@@H](C)CCOC	0
ZINC88561479	COc1cc(c(cc1NC(=O)Nc1cccnc1)F)OC	0
ZINC88562096	CC[C@@H]1CN(c2ccccc2C[N@H+]1CCCS(=O)(=O)NC)C	0
ZINC88562483	CCCc1nc(no1)C[N@H+]1Cc2ccccc2N(C[C@@H]1CC)C	0
ZINC88562681	CC[C@H]1CN(c2ccccc2C[N@@H+]1Cc1nc(no1)CCOC)C	0
ZINC88565868	CC1(CN(CC[S@@]1=O)CCOc1ccc(cc1)S(=O)(=O)N)C	0
ZINC88573952	CCOC(=O)[C@@H]1CCN(CC1)C(=O)CN1CC[S@@](=O)C(C1)(C)C	0
ZINC88574653	C[C@@H]1CN(C[C@H](O1)C)C(=O)CN1CC[S@@](=O)C(C1)(C)C	0
ZINC88575739	CC1(CN(CC[S@]1=O)CC(=O)NC(=O)N)C	0
ZINC88587736	CC(C)(CCCNC(=O)N[C@H]1CCN(C1)c1c(cccc1F)F)CO	0
ZINC88596815	C[C@@](CO)(C1CCCCC1)NC(=O)N[C@@H]1CCCC[C@@H]1OC	0
ZINC88597301	CCOCCCN(CCC#N)CCC(F)(F)F	0
ZINC88598258	c1cc(c(cc1F)CN(CCC#N)CCC(F)(F)F)Br	0
ZINC88599369	Cn1c(c(c(=O)n(c1=O)C)C(=O)CN(C)CCOCC1CC1)N	0
ZINC88599489	C[C@@H](c1nc(nc(n1)N(C)C)N)[N@@H+](C)CCOCC1CC1	0
ZINC88599490	C[C@H](c1nc(nc(n1)N(C)C)N)[N@@H+](C)CCOCC1CC1	0
ZINC88599614	CN(CCOCC1CC1)Cc1csc(n1)c1ccc(cc1)C(=O)OC	0
ZINC88599897	CCCS(=O)(=O)CC[N@H+](C)CCOCC1CC1	0
ZINC88599927	CCS(=O)(=O)CCC[N@H+](C)CCOCC1CC1	0
ZINC88600275	C[N@@H+](CCOCC1CC1)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC88600555	C[N@@H+](CCOCC1CC1)Cc1nc(no1)c1ccc(cc1)F	0
ZINC88600757	CCc1cccc(c1NC(=O)[C@@H](C)[N@@H+](C)CCOCC1CC1)CC	0
ZINC88601116	C[N@H+](CCOCC1CC1)Cc1csc(n1)CCc1ccccc1	0
ZINC88602337	CCC[C@@H]1C[C@H]1NC(=O)N[C@@](C)(CO)C1CCCCC1	0
ZINC88602658	Cc1csc(n1)CN(C)[C@@H]1C[C@@](C1(C)C)(C)OC	0
ZINC88605860	C[C@](C#N)(C1CC1)NC(=O)CN1CCc2ccc(cc2C1)[N+](=O)[O-]	0
ZINC88605948	C[C@H](c1nc(nc([nH+]1)N(C)C)N)N1CCc2ccc(cc2C1)[N+](=O)[O-]	0
ZINC88611798	c1ccc(cc1)c1nc(c(s1)C(=O)[O-])C(F)F	0
ZINC88614164	C[S@@](=O)c1ccc(cc1)CNC(=O)N(CCCCO)C1CC1	0
ZINC88616573	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](CN1CCc2ccc(cc2C1)[N+](=O)[O-])O	0
ZINC88631535	CC(C)C[C@H](CNC(=O)NCc1ccc(cc1CSC)F)O	0
ZINC88647029	C[C@H](C(C)C)N/C(=[NH+]\C)/NCCCC(=O)N1CCc2c1cccc2	0
ZINC88668672	CC[NH+]1CCN(CC1)c1ccccc1CNCCC[NH+]1CCOCC1	0
ZINC88682219	C[C@H]1CCC[C@@H]1[NH2+]Cc1ccc([nH+]c1)N1C[C@H](O[C@H](C1)C)C	0
ZINC88684293	C[C@@H]1CN(C[C@H](O1)C)c1ccccc1CNC[C@@H](C)C[NH+]1CCCC1	0
ZINC88687904	Cc1c(cc(o1)C(=O)N1CCC[C@H]2[C@H]1CCC2)S(=O)(=O)N	0
ZINC88698309	Cc1c(cc(o1)C(=O)N(CC[NH+](C)C)Cc1ccco1)S(=O)(=O)N	0
ZINC88715812	Cc1ccc(c(c1)N[C@H](C)COCC(F)(F)F)[N+](=O)[O-]	0
ZINC88717088	C[C@@H]1CCC[C@@H]1[NH2+]CCS(=O)(=O)N1CCSCC1	0
ZINC88718152	C[C@H]1CCC[C@H]1[NH2+]CCc1nc(no1)c1ccc(cc1)Cl	0
ZINC88738703	C[C@H]1CN(C[C@@H](O1)C)c1ccccc1C[NH2+]Cc1csc(n1)N(C)C	0
ZINC88745527	CCc1c(c2ccccc2o1)C[NH2+]Cc1cn(nn1)c1ccccc1	0
ZINC88745647	CCc1c(c(on1)CC)C[NH2+]CC(C)(C)CCC#N	0
ZINC88753404	Cc1ccc(c(c1)OC[C@H]1CCOC1)C[NH2+]Cc1ccccc1C	0
ZINC88753857	Cc1ccc(c(c1)OCCCOC)C[NH2+]Cc1cn[nH]c1C	0
ZINC88754937	CCc1nc2n(n1)CCC[C@H]2NC(=O)N(C)[C@@H](C)C1CC1	0
ZINC88761958	CN(CCOCC1CC1)c1cc(cc(c1)S(=O)(=O)N)[N+](=O)[O-]	0
ZINC88762085	CN(C)c1cc(nc(n1)N(C)CCOCC1CC1)C(F)(F)F	0
ZINC88770217	CCS(=O)(=O)NCCS(=O)(=O)NCCc1ccc(cc1)C(C)(C)C	0
ZINC88774627	CCS(=O)(=O)NCCS(=O)(=O)N1CCCc2c1c(ccc2F)C	0
ZINC88774660	CCc1ccc(cc1)CCNS(=O)(=O)CCNS(=O)(=O)CC	0
ZINC88778555	Cc1cc(ccc1CCNS(=O)(=O)N1C[C@@H](C[C@@H](C1)C)C)F	0
ZINC88778717	CC(C)(C)[C@H](c1ccccc1OC)NC(=O)N1CCC[C@@H](C1)COC	0
ZINC88782960	CC(C)CS(=O)(=O)NCc1ccc(cc1CSC)F	0
ZINC88787503	CCN(C1CCCC1)C(=O)N[C@H]1CCN(C1=O)c1c(cccc1F)F	0
ZINC88796191	CCOC(=O)c1ccc(o1)S(=O)(=O)N[C@@H](C)c1ccc(c(c1)F)C	0
ZINC88800587	C[C@@H](CC(C)C)OCCC(=O)[C@H](C#N)c1nc2ccccc2n1C	0
ZINC88805264	Cn1cc(cc1C(=O)OCc1ccccc1F)C(=O)N	0
ZINC88807664	C[C@H]1C[C@H]1COC(=O)c1cc(cn1C)C(=O)N	0
ZINC88810244	CCN(CC)C(=O)CCC(=O)O[C@H]1CCCC[C@@H]1C#N	0
ZINC88810587	Cn1cc(cc1C(=O)O[C@@H]1CCC[C@@H]1OC)C(=O)N	0
ZINC88813578	Cn1cc(cc1C(=O)OC1CCN(CC1)c1ccc(nn1)Cl)C(=O)N	0
ZINC88814102	C[C@@H](COC)OC(=O)c1ccc(cc1)c1cscn1	0
ZINC88814389	c1c(c(sc1Cl)Cl)CCCC(=O)OC[C@H]1CCCN1C(=O)N	0
ZINC88814612	CCc1ccc(cc1)CCOC(=O)c1cc(cn1C)C(=O)N	0
ZINC88817624	Cn1cc(cc1C(=O)O[C@@H](C#N)C1CC1)C(=O)N	0
ZINC88817807	Cn1cc(cc1C(=O)OCCN(C)c1ccccc1)C(=O)N	0
ZINC88819148	C[C@@H](CCCO)NC(=O)C(=O)Nc1cc(ccc1SC(C)C)Cl	0
ZINC88908372	CC/[NH+]=C(/NCc1nc(cs1)C(F)(F)F)\NC(C)(C)C	0
ZINC88935185	CC/[NH+]=C(/NCc1nc(on1)C)\NC[C@@](C)(c1ccc(o1)C)O	0
ZINC89055364	Cc1cnc(s1)CCN/C(=[NH+]/C)/N1CC[C@@H](C1)[NH+]1CCCC1	0
ZINC89065294	c1ccc(cc1)c1cc(=O)n([nH]1)CCO	0
ZINC89099167	COc1ccc(cc1)/N=C(\N)/SCc1ccc(c(c1)F)C(=O)OC	0
ZINC89100099	C[C@@H]1C[C@@H](C[C@@H](C1)CC[N@H+]1CC[C@@H](CC1)C(=O)N)C	0
ZINC89101771	C[C@H]1CCC[C@@H](C1)CC[NH+]1CCN(CC1)CC(=O)NCCOC	0
ZINC89104038	CS(=O)(=O)NCC[C@H]1CCCC[N@@H+]1CC1(COC1)CO	0
ZINC89104564	CC[S@](=O)Cc1csc(n1)Cc1ccccc1	0
ZINC89117884	CCCCC[N@@H+](CC1(COC1)CO)[C@@H](C)CCC	0
ZINC89118387	COc1cccc(c1)[C@H](c1cc(ccc1OC)F)[NH2+]CC=C	0
ZINC89123533	Cc1cccc(c1)N(CCC(=O)N)Cc1cc(sc1C)C(=O)OC	0
ZINC89125363	CCC(CC)NC(=O)[C@@H](C)ON=C1CCN(CC1)C(=O)C(C)C	0
ZINC89125446	CCCCCNC(=O)CON=C1CCN(CC1)C(=O)C(C)C	0
ZINC89125922	C[C@@H](C(=O)N)N(CCOC)Cc1ccc(c(c1)F)C(=O)OC	0
ZINC89127267	CCO[C@H](C)/C(=N/O[C@H](C)c1ncc(o1)C(C)(C)C)/N	0
ZINC89128136	C[C@H](/C(=N/OCc1ncc(o1)c1ccccc1)/N)OC	0
ZINC89128834	CCCCN(CC)C(=O)COc1cccc(c1)CO	0
ZINC89129546	c1cc(ccc1C(=O)N1CCN(CC1)CC1(COC1)CO)[N+](=O)[O-]	0
ZINC89129627	c1ccc(cc1)c1cnc(o1)CO/N=C(\[C@@H]1CCOC1)/N	0
ZINC89129629	Cc1ccccc1C/C(=N\O[C@@H](C)c1ncc(o1)C(C)(C)C)/N	0
ZINC89138511	C[C@@H](c1ccc(cc1)[S@@](=O)C)[N@@H+](C)Cc1ccc(c(c1)F)C(=O)OC	0
ZINC89140285	C[C@](c1cccc(c1)Cl)(C(=O)N)NCc1ccc(c(c1)F)C(=O)OC	0
ZINC89142374	CCS(=O)(=O)CCC[NH2+][C@H](c1ccccc1)[C@H](C)C(=O)OC	0
ZINC89143315	C[C@H]([C@@H](c1ccccc1)NCc1cc(=O)n2c([nH]1)ccn2)C(=O)OC	0
ZINC89143979	C[C@@H]([C@H](c1ccccc1)[NH2+]Cc1ccc(cc1)C(=O)N)C(=O)OC	0
ZINC89152575	c1ccc(cc1)[C@@H](C(=O)N)N1CCO[C@@H](C1)[C@@H]1CCCO1	0
ZINC89154021	c1cc(ccc1CN1CCO[C@H](C1)[C@@H]1CCCO1)C(F)(F)F	0
ZINC89157617	CS(=O)(=O)OCCc1cccnc1	0
ZINC89194816	CC(C)(C)OC(=O)Nc1ccc(cc1N)C(F)F	0
ZINC89194856	CC[NH+](C)c1cc(c(cc1C)N)NC(=O)OC(C)(C)C	0
ZINC89194891	CC(C)(C)OC(=O)Nc1ccc(cc1N)C(=O)c1ccccc1	0
ZINC89194892	Cc1ccccc1c1ccc(c(c1)N)NC(=O)OC(C)(C)C	0
ZINC89194918	CC(C)(C)OC(=O)Nc1cc2cccnc2c(c1)N	0
ZINC89194938	CC(C)(C)OC(=O)Nc1ccc(c(c1)OC)N	0
ZINC89194969	Cc1c(cc(c2c1ncn2C(=O)OC(C)(C)C)F)N	0
ZINC89195442	CSc1ncc2n1ccnc2Cl	0
ZINC89195840	C[NH+]1CCN(CC1)c1cccc2c1c(n[nH]2)N	0
ZINC89195966	c1cc2c(cc1OC(F)F)n[nH]c2N	0
ZINC89196347	c1cc(c2cnn(c2c1)CCN1CCOCC1)N	0
ZINC89196347	c1cc(c2cnn(c2c1)CC[NH+]1CCOCC1)N	0
ZINC89197435	Cc1cc2cn[nH]c2c(c1N)C(=O)NC(C)C	0
ZINC89197529	CC(C)(C)OC(=O)n1c2cc(ccc2c(n1)N)Br	0
ZINC89197570	CC(C)(C)OC(=O)n1c2cc(ccc2c(n1)Cl)N	0
ZINC89197583	COC(=O)c1c2ccc(cc2n(n1)c1ccccc1)N	0
ZINC89200420	c1cc2cnn(c2cc1N)CCC#N	0
ZINC89200426	Cc1c(ccc2c1N=[NH+]C2)N	0
ZINC89200651	c1c(c2c(c[nH]n2)c(c1Cl)[N+](=O)[O-])N	0
ZINC89200685	Cc1cc(c2c[nH+]n(c2c1N)[O-])N	0
ZINC89200807	CCNn1c2c(cccc2N)cn1	0
ZINC89201596	CCOC(=O)c1cn2c(n1)cccc2OC	0
ZINC89211890	Cc1c2c(c(ncn2)NN)n[nH]1	0
ZINC89220766	CC(C)(C)OC(=O)N1C[C@H]([C@@H](C1)N)c1c2cc[nH]c2cc[nH+]1	0
ZINC89221565	c1c[nH]c2c1ncc(c2)[C@@H](CC(F)(F)F)N	0
ZINC89222377	Cc1c2c(nc(=S)[nH]c2[nH]n1)N	0
ZINC89223085	c1nc(c2c(n1)N=N[C@H]2C#CC[NH3+])N	0
ZINC89223156	CCC[C@@H]1CN(CCO1)C(=O)Nc1ccc(cc1OC(F)F)F	0
ZINC89223858	c1cc(ccc1N)Oc1c2cc[nH]c2ncn1	0
ZINC89224008	CCC[C@@H]1CN(CCO1)C(=O)Nc1ccc(cc1F)C(=O)N	0
ZINC89224067	c1cc(cc(c1)[N+](=O)[O-])CCNC(=O)Nc1ccc(cc1F)C(=O)N	1
ZINC89227379	C[C@H](C1CC1)C(=O)N1CC[C@@H](c2c1cccc2)C(=O)OC	0
ZINC89227527	COC(=O)[C@@H]1CCN(c2c1cccc2)C(=O)c1cnccn1	0
ZINC89228532	CC(=O)NCCCCCC(=O)N1CC[C@H](c2c1cccc2)C(=O)OC	0
ZINC89228988	CCOC(=N)CCc1ccccn1	0
ZINC89228993	CCOC(=N)CCCc1cccnc1	0
ZINC89229788	C[C@](CNC(=O)CCCn1ccnc1)(c1ccc(cc1)F)O	0
ZINC89229827	Cc1nc2c(s1)c([S-])c(c(n2)N)C#N	0
ZINC89237657	COC[C@H](C(=O)N)NC(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC89242901	c1cc2c(cc1F)C[C@@H](CO2)C(=O)N1CCC[C@@H](C1)CC(=O)N	0
ZINC89244016	CCCCCS(=O)(=O)CC(=O)Nc1cc(ccc1Br)C	0
ZINC89258153	CCc1ccc(cc1[N+](=O)[O-])C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89259493	C[C@](CNC(=O)Cc1c(cccc1Cl)F)(c1ccc(cc1)F)O	0
ZINC89260476	Cc1cc(c2c(noc2n1)C)C(=O)Nc1ccccc1C(=O)C(C)C	0
ZINC89261859	c1cnc(cc1CON)Cl	0
ZINC89262813	Cc1ccc(c(c1)C)c1nc(on1)c1ccnc(c1)Cl	0
ZINC89263076	c1cc(cc(c1)C(F)(F)F)c1nc(on1)c1cnc(s1)N	0
ZINC89265740	CC(=O)Oc1ccc(cc1OC)C(=O)OCC(=O)NCc1ccco1	0
ZINC89273183	CCC[C@@H]1CN(CCO1)C(=O)Nc1ccc(c(c1)C#N)OC(C)C	0
ZINC89277956	CC(C)CNS(=O)(=O)c1ccc(cc1)CNC(=O)CC1=CCCCC1	0
ZINC89281889	Cc1ccncc1NC(=O)N1CC[NH+](CC1)CCc1ccccc1	0
ZINC89286658	CCc1ccc(o1)[C@@H]1C[C@H](CCN1C(=O)c1ccc(cn1)C(=O)N)C	0
ZINC89289786	CCc1nc([nH]n1)[C@@H]1CN(CCO1)C(=O)c1ccc(nc1)NC1CC1	0
ZINC89289854	CCc1nc([nH]n1)[C@@H]1CN(CCO1)Cc1nc2ccccc2c(n1)N	0
ZINC89289855	CCc1nc(n[nH]1)[C@H]1CN(CCO1)Cc1nc2ccccc2c(n1)N	0
ZINC89290672	Cc1ccncc1NC(=O)NC[C@H]1CCCO[C@H]1c1ccccc1	0
ZINC89297331	CCOC(=O)[C@H]1CC[C@@H](CC1)NC(=O)Nc1cnccc1C	0
ZINC89300211	CCn1c(c(c(n1)C)NC(=O)[C@@H]1C[C@@]21CCCc1c2cccc1)C	0
ZINC89300313	CCn1c(cc(c1C)C(=O)NC[C@H]1CC[C@H](O1)C(=O)N)C	0
ZINC89333153	Cc1ccc(cc1NC(=O)N[C@@H]1CCCC[C@@H]1C(=O)N)c1ncco1	0
ZINC89335340	CN(CC(=O)N)C(=O)[C@H]1C[C@@H]1c1ccccc1C(F)(F)F	0
ZINC89336195	C[C@H](Cc1c(cccc1Cl)Cl)NC(=O)CCCN(C)C(=O)OC	0
ZINC89336398	CC(C)CCO[C@@H]1CCCC[C@H]1NC(=O)c1ccccn1	0
ZINC89337308	CC(C)CCO[C@H]1CCCC[C@H]1NC(=O)CCCn1cc[nH+]c1	0
ZINC89346097	CN(CCCc1c(c([nH]n1)N)C#N)c1cncc(n1)OC	0
ZINC89350917	CC(C)CCO[C@H]1CCCC[C@H]1NC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC89354160	CC(C)CCO[C@@H]1CCCC[C@@H]1NC(=O)c1cc(cs1)C(=O)N	0
ZINC89354165	CC(C)CCO[C@@H]1CCCC[C@H]1NC(=O)c1cc(cs1)C(=O)N	0
ZINC89363152	CCc1cc(c(o1)C(=O)N(C)C1(CCCCC1)C(=O)OC)C	0
ZINC89369264	CC(=C(C(=O)N1CCO[C@@H](C1)c1cccc(c1)OC(F)F)F)C	0
ZINC89370645	CCS(=O)(=O)CCN(C)C(=O)Cc1c[nH]c2c1cc(cc2)OC	0
ZINC89373675	CCSCc1ccc(cc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89373725	C[C@@H](CCc1ccccc1)CC(=O)N[C@H](COC)C(=O)N	0
ZINC89373736	C[C@H](CC(=O)N[C@H](COC)C(=O)N)C1CCCCC1	0
ZINC89373799	Cc1ccccc1[C@H]1C[C@@H]1C(=O)N[C@@H](COC)C(=O)N	0
ZINC89373906	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1)OC	0
ZINC89373956	COC[C@@H](C(=O)N)NC(=O)/C=C/c1cc(ccc1F)Br	0
ZINC89374263	C[C@H](Cc1ccc(c(c1)Br)F)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89374494	Cc1c2cccc(c2oc1C(=O)N[C@H](COC)C(=O)N)OC	0
ZINC89374532	COC[C@H](C(=O)N)NC(=O)[C@H]1C[C@@H]1c1ccc(cc1)Cl	0
ZINC89374613	Cc1ccc(c(c1)OCCC(=O)N[C@@H](COC)C(=O)N)C(C)C	0
ZINC89374649	COC[C@@H](C(=O)N)NC(=O)COc1ccccc1	0
ZINC89374731	CCCC[C@@H](CC)C(=O)N[C@H](COC)C(=O)N	0
ZINC89374760	Cc1ccc(cc1)n1c(c(cn1)C(=O)N[C@H](COC)C(=O)N)C(C)C	0
ZINC89374775	COC[C@@H](C(=O)N)NC(=O)c1c(cc(s1)c1ccccc1)OC	0
ZINC89374877	CC1(C(C1(C)C)C(=O)N[C@@H](COC)C(=O)N)C	0
ZINC89374884	CC[C@H](C(=O)N[C@H](COC)C(=O)N)Oc1ccccc1F	0
ZINC89374954	C[C@H](Cc1cccc(c1)Cl)C(=O)N[C@H](COC)C(=O)N	0
ZINC89374968	CC[C@@H](c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89375010	COC[C@@H](C(=O)N)NC(=O)Cc1ccccc1OC	0
ZINC89375083	COC[C@@H](C(=O)N)NC(=O)c1csc(n1)Cc1ccccc1	0
ZINC89375227	C[C@@H](c1ccc(s1)Br)C(=O)N[C@H](COC)C(=O)N	0
ZINC89375285	COC[C@@H](C(=O)N)NC(=O)C1CCC(CC1)(F)F	0
ZINC89375457	COC[C@@H](C(=O)N)NC(=O)c1c(ccs1)Br	0
ZINC89375481	Cc1ccc(c(c1)OCCCCC(=O)N[C@@H](COC)C(=O)N)C	0
ZINC89375514	CCCCSCCC(=O)N[C@H](COC)C(=O)N	0
ZINC89375620	COC[C@H](C(=O)N)NC(=O)/C=C/c1c(cccc1F)F	0
ZINC89375634	COC[C@@H](C(=O)N)NC(=O)c1cc(cc2c1nccc2)Cl	0
ZINC89375698	C[C@H](CCC(=O)N[C@@H](COC)C(=O)N)c1ccccc1	0
ZINC89375869	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1)c1cc(c(c(c1)F)F)F	0
ZINC89375892	COC[C@@H](C(=O)N)NC(=O)c1cc(c(cc1Cl)Cl)SC	0
ZINC89375910	COC[C@H](C(=O)N)NC(=O)CC1CCCC1	0
ZINC89376048	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1Br)Cl	0
ZINC89376080	Cc1ccc(cc1)/C=C/C(=O)N[C@H](COC)C(=O)N	0
ZINC89376156	CN(CC(=O)N[C@H](COC)C(=O)N)c1ccccc1	0
ZINC89376232	COC[C@H](C(=O)N)NC(=O)Cc1cccc(c1)OC(F)(F)F	0
ZINC89376296	Cc1c(cnn1c1ccccc1F)C(=O)N[C@H](COC)C(=O)N	0
ZINC89376305	COC[C@H](C(=O)N)NC(=O)CCOc1ccccc1Cl	0
ZINC89376383	COC[C@H](C(=O)N)NC(=O)c1cnc(s1)Cc1ccccc1	0
ZINC89376446	Cc1c(c(n(n1)CC(C)C)C)CCC(=O)N[C@H](COC)C(=O)N	0
ZINC89376546	CC[C@H](c1cccc(c1)C(F)(F)F)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89376592	COC[C@@H](C(=O)N)NC(=O)c1ccccc1OCc1ccccc1Cl	0
ZINC89376658	COC[C@@H](C(=O)N)NC(=O)c1cccnc1N1CCCCC1	0
ZINC89376665	COC[C@@H](C(=O)N)NC(=O)CCCOc1ccccc1Br	0
ZINC89376760	COC[C@@H](C(=O)N)NC(=O)c1cc(c(c(c1F)F)F)F	0
ZINC89376770	Cc1c(c(no1)c1ccccc1Cl)C(=O)N[C@H](COC)C(=O)N	0
ZINC89376823	CC[C@@H](C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89376838	COC[C@H](C(=O)N)NC(=O)COCC(F)(F)F	0
ZINC89376942	COC[C@@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)Sc1ccccc1	0
ZINC89376966	COC[C@H](C(=O)N)NC(=O)/C=C/c1ccc(cc1)SC	0
ZINC89377194	Cc1c(c(n(n1)c1ccc(cc1)F)Cl)C(=O)N[C@H](COC)C(=O)N	0
ZINC89377221	COC[C@H](C(=O)N)NC(=O)Cc1csc(n1)c1ccccc1Cl	0
ZINC89377272	C[C@H](CC(=O)N[C@@H](COC)C(=O)N)c1ccc(cc1)F	0
ZINC89377291	CC(C)Oc1ccccc1CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89377308	CC[N@@H+](Cc1ccc(cc1)C(=O)N[C@H](COC)C(=O)N)C(C)C	0
ZINC89377419	COC[C@@H](C(=O)N)NC(=O)[C@H]1CC1(Cl)Cl	0
ZINC89377460	COC[C@H](C(=O)N)NC(=O)c1ccc2c(c1)Cc1c2cccc1	0
ZINC89377597	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1OC(F)F)F	0
ZINC89377611	C/C(=C/C(=O)N[C@H](COC)C(=O)N)/c1cccc(c1)OC	0
ZINC89377665	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1)OCc1ccccc1	0
ZINC89377754	COC[C@H](C(=O)N)NC(=O)c1cnn(c1)Cc1ccccc1	0
ZINC89377857	CCCOc1cccc(c1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89377963	Cc1ccc(cc1Cl)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89377977	COC[C@@H](C(=O)N)NC(=O)c1cc(sc1)I	0
ZINC89377992	Cn1cc(c2c1cccc2)/C=C/C(=O)N[C@@H](COC)C(=O)N	0
ZINC89378157	COC[C@@H](C(=O)N)NC(=O)CCc1ccccc1Cl	0
ZINC89378251	CC(C)c1ccc(cc1)c1nc(cs1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89378358	CCC(CC)(c1ccc(cc1)Cl)C(=O)N[C@H](COC)C(=O)N	0
ZINC89378407	COC[C@@H](C(=O)N)NC(=O)CCCSC	0
ZINC89378483	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1)CCC(F)(F)F	0
ZINC89378531	COC[C@@H](C(=O)N)NC(=O)c1cc2c(s1)CCC2	0
ZINC89382916	CN1CCO[C@@H](C1)C(=O)N(C)c1ccc(c(c1)Cl)OC	0
ZINC89385846	Cc1ccc2c(c1)cc(c(n2)C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89385952	CCc1ccsc1C(=O)N[C@H](COC)C(=O)N	0
ZINC89386025	COC[C@@H](C(=O)N)NC(=O)CCc1cccc(c1)OC1CCCC1	0
ZINC89386458	C/C(=C/C(=O)N[C@@H](COC)C(=O)N)/CCc1ccccc1	0
ZINC89386590	CC(C)(c1cccc(c1)C#N)C(=O)N[C@H](COC)C(=O)N	0
ZINC89386625	CC(C)(C)[C@H]1CC[C@@H](CC1)CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89386848	Cc1ccc2c(c1)[nH]cc2CC(=O)N[C@H](COC)C(=O)N	0
ZINC89386906	COC[C@H](C(=O)N)NC(=O)c1cccc(c1)c1nc(on1)C1CC1	0
ZINC89386954	CCC(=CC(=O)N[C@@H](COC)C(=O)N)CC	0
ZINC89386972	COC[C@H](C(=O)N)NC(=O)Cc1cccc(c1)OCC(F)(F)F	0
ZINC89387079	COC[C@@H](C(=O)N)NC(=O)/C=C/c1c(cccc1Cl)Cl	0
ZINC89387276	Cc1ccc(c(c1)Br)C(=O)N[C@H](COC)C(=O)N	0
ZINC89387460	Cc1cccc2c1c(c[nH]2)CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89387533	C[C@H](CCOc1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89387591	CCCCn1c(c(cn1)C(=O)N[C@@H](COC)C(=O)N)C	0
ZINC89388372	COC[C@@H](C(=O)N)NC(=O)CSc1ccccc1	0
ZINC89388404	Cc1ccc(s1)C(=O)CCC(=O)N[C@H](COC)C(=O)N	0
ZINC89388435	CN(C(=O)c1c(nccn1)N)C1(CCCCC1)C(=O)OC	0
ZINC89388486	COC[C@@H](C(=O)N)NC(=O)C1(CCOCC1)c1cccc(c1)F	0
ZINC89388719	CN(C(=O)c1cc(c[nH]1)C(=O)N)C1(CCCCC1)C(=O)OC	0
ZINC89388807	CC(C)CC1(CCCC1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89389037	COC[C@@H](C(=O)N)NC(=O)[C@@H]1c2ccsc2CCS1	0
ZINC89389085	CC[C@H](C)OCC(=O)N[C@H](COC)C(=O)N	0
ZINC89389174	COC[C@@H](C(=O)N)NC(=O)Cc1ccc(cc1)n1cccn1	0
ZINC89389188	Cc1ccc(cc1O[C@@H](C)C(=O)N[C@H](COC)C(=O)N)C(C)C	0
ZINC89389267	COC[C@@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1cc(cc(c1)Cl)Cl	0
ZINC89389284	COC[C@H](C(=O)N)NC(=O)[C@H]1Cc2cccc(c2O1)F	0
ZINC89389289	Cc1ccc(cc1C)OCCCC(=O)N[C@@H](COC)C(=O)N	0
ZINC89389358	CCC[C@@H](c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89389383	CCCc1c(cnn1Cc1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89389445	CC(C)(C)CCCC(=O)N[C@H](COC)C(=O)N	0
ZINC89389574	C[C@]1(CCCS1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89389637	COC[C@@H](C(=O)N)NC(=O)c1cc(ccc1Br)F	0
ZINC89389657	Cc1c(ccc(n1)c1cccs1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89389727	CC(C)Oc1cc(ccc1C(=O)N[C@@H](COC)C(=O)N)Br	0
ZINC89389731	C[C@@H]1CCC[C@@H](C1)CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89389825	COC[C@H](C(=O)N)NC(=O)c1cc(nc2c1cc(cc2)F)C1CC1	0
ZINC89389849	CC(C)(CC1CCOCC1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89390886	CC[N@H+]1CCN(CC1)CC(=O)N[C@@H](c1ccc(c(c1)F)Cl)C(=O)OC	0
ZINC89391174	CNc1cc(cc(n1)Cl)C(=O)N[C@H](COC)C(=O)N	0
ZINC89391329	Cc1ccc(n1c1c(ccs1)C(=O)N[C@@H](COC)C(=O)N)C	0
ZINC89391446	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1)n1cnc2c1cccc2	0
ZINC89394058	COC[C@@H](C(=O)N)NC(=O)c1csc2c1CCCC2	0
ZINC89394258	CCc1c(c(no1)C)NC(=O)CSCc1ccc(cc1)C#N	0
ZINC89394698	CCN(C)[C@@H](c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89396136	COC[C@H](C(=O)N)NC(=O)c1cc([nH]n1)C1CCCCC1	0
ZINC89396580	COC(=O)[C@@H]1CCCN1CCCOc1cccc(c1)C#N	0
ZINC89404368	COC(=O)c1cc(ccn1)C(=O)N1C[C@@H]2CCC[C@H]2C1	0
ZINC89407042	CO[C@H](CNC(=O)[C@@H]1CNC(=O)N1)c1ccccc1	0
ZINC89412392	CCc1c(c(no1)C)NC(=O)NCCOc1c(cc(cn1)Cl)Cl	0
ZINC89414453	COCC[N@H+]1CC[C@@H](CC1)CNC(=O)c1cccc2c1nccc2	0
ZINC89420266	COCCc1nc(sn1)NC1CCN(CC1)c1ccc(cn1)C#N	0
ZINC89422612	C[C@H](c1cccs1)NC(=O)CNC1(CCCC1)C(=O)OC	0
ZINC89424382	C[C@H](c1ccc(c(c1)F)F)[N@@H+](C)CCn1c2c(cccn2)oc1=O	0
ZINC89424902	c1cc2c(nc1)n(c(=O)o2)CC[N@H+](Cc1cccs1)C[C@H]1CCCO1	0
ZINC89428425	Cc1ccccc1[C@H]1C[C@H]([N@@H+](C1)CCn1c2c(cccn2)oc1=O)C	0
ZINC89445234	CCS[C@@H]1CCC[C@H]1NC(=O)Nc1ccc(c(c1)C)C(=O)C	0
ZINC89448593	C[C@H](Cc1cccc(c1)Cl)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89449102	COC(=O)c1ccc(cc1)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89449797	c1ccc2c(c1)[C@@H](CCN2C(=O)[C@@H]1CCCO1)C(=O)N	0
ZINC89451450	Cc1cccc(c1)CCC(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89464232	C#CCOCCC(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89465582	C=CCOCCCC(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89465584	C=CCOCCCC(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89466060	CC(C)OCCC(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89466552	CC(C)(C)SCCCC(=O)N1CC[C@H](c2c1cccc2)C(=O)N	1
ZINC89467335	c1ccc2c(c1)[C@@H](CCN2C(=O)[C@@H]1CCCOC1)C(=O)N	0
ZINC89467420	c1ccc2c(c1)[C@H](CCN2C(=O)c1ccc(cc1F)Cl)C(=O)N	0
ZINC89467560	CCC[C@H](C)CC(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	1
ZINC89467583	COCc1cc(ccc1F)C(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89467612	c1ccc2c(c1)[C@H](CCN2C(=O)Cc1ccc(cc1Cl)Cl)C(=O)N	0
ZINC89468122	CCC[C@@H]1CN(CCO1)C(=O)CCc1c(nc2nc(nn2c1C)N)C	0
ZINC89468329	CCC[C@H]1CN(CCO1)C(=O)c1cc(c(nc1)N)Cl	0
ZINC89469330	CCCC[C@@H](C(=O)N1CCO[C@H](C1)CCC)NC(=O)N	0
ZINC89470403	CCC[C@@H]1CN(CCO1)C(=O)c1c[nH]nc1c1ccc(cc1)OC	0
ZINC89470577	CCC[C@@H]1CN(CCO1)C(=O)CCc1ccc(cc1)OCC	0
ZINC89471274	CCC[C@H]1CN(CCO1)C(=O)c1c(cco1)CSc1ccccc1	0
ZINC89472360	CCC[C@H]1CN(CCO1)C(=O)CCCc1ncc(o1)c1ccccc1	0
ZINC89472414	CCC[C@H]1CN(CCO1)C(=O)c1ccc(c(c1)[N-]S(=O)(=O)C)Cl	0
ZINC89472703	CCC[C@@H]1CN(CCO1)C(=O)CNC(=O)c1ccccc1	0
ZINC89472788	CCC[C@H]1CN(CCO1)C(=O)[C@H]1CC[C@@H](CC1)C(=O)N	0
ZINC89474596	CCC[C@H]1CN(CCO1)C(=O)C[C@H](c1ccc(cc1)Cl)NC(=O)C	0
ZINC89476021	CCC[C@H]1CN(CCO1)C(=O)CCc1ccc(c(c1)OC)OC	0
ZINC89476714	CCC[C@@H]1CN(CCO1)C(=O)c1cn(nn1)CC(=O)N	0
ZINC89486131	c1cc2c(ccn2CCC(=O)NCCS(=O)(=O)N)cc1Cl	1
ZINC89487667	CCOCCS(=O)(=O)c1ncc(cn1)C	0
ZINC89489312	Cc1cscc1C(=O)OC[C@@H]1CCC[N@H+]1Cc1ccco1	0
ZINC89489605	Cc1c(c(n[nH]1)C)CCOC(=O)[C@@H]1CS[C@@]2(N1C(=O)CC2)C	0
ZINC89490228	Cc1c(c(n[nH]1)C)CCOC(=O)[C@H]1C[C@@H]1c1ccco1	0
ZINC89493483	CCCS(=O)(=O)/N=C(\[O-])/Cc1cccc2c1nccc2	0
ZINC89505606	Cc1c(c(n(n1)C)C)/C=C/C(=O)OCCC(=O)N	0
ZINC89506417	CCCCc1nc(on1)[C@@H](C)O/N=C(\Cc1cccnc1)/N	0
ZINC89506482	c1cc(c(c(c1)Cl)OCCO/N=C(\Cc1cccnc1)/N)Cl	0
ZINC89506719	c1cc(c(cc1Br)F)CO/N=C(\C(F)(F)F)/N	0
ZINC89507368	c1cc(c(c(c1)Cl)[N+](=O)[O-])C(=O)NCc1csc(=O)[nH]1	0
ZINC89508181	CC(C)OC[C@H](CO/N=C(/c1ccccc1OC)\N)O	0
ZINC89508318	CC(C)CSCCO/N=C(\c1ccc(cc1)N(C)C)/N	0
ZINC89508329	CC(C)CSCCOc1cccnc1Br	0
ZINC89508334	CC(=C)CO/N=C(\Cc1ccccc1Cl)/N	0
ZINC89508343	CC(C)OC[C@H](CO/N=C(\c1cccnc1N1CCCCC1)/N)O	0
ZINC89508347	CC(C)OC[C@@H](CO/N=C(\c1ccc(nc1)N1CCCCC1)/N)O	0
ZINC89508387	CC(C)OC[C@H](CO/N=C(\c1ccccc1C[NH+]1CCCCC1)/N)O	0
ZINC89508392	CC(=C)CO/N=C(\c1cccc(c1)CN1CCOCC1)/N	0
ZINC89521158	c1cc[n+]([O-])c(c1)OCc1csc(n1)c1ccc(cc1)C(=O)N	0
ZINC89521353	CCO[C@@H](C)c1[nH+]ccn1CC(=O)NCc1ccc(cc1)Cl	0
ZINC89521358	CCO[C@H](C)c1[nH+]ccn1CC(=O)Nc1ccc(c(c1)Cl)C	0
ZINC89522337	C[C@@H]1CSC(=N1)S[C@@H](C)C(=O)N[C@@H]1CC[N@H+](C1)Cc1ccccc1	0
ZINC89523996	C[C@@H]1CCC[C@@H](N1C(=O)CSC1=N[C@@H](CS1)C)C	0
ZINC89525105	Cc1cccn2c1nc(cc2=O)CSC1=N[C@H](CS1)C	0
ZINC89525288	CCn1c2ccc(cc2nc1CSC1=N[C@@H](CS1)C)F	0
ZINC89541814	COC(=O)[C@@H]1C[C@@H]1C(=O)NN1CCCCC1	0
ZINC89544422	Cc1c(=O)[nH]c(nc1[O-])CCNC(=O)c1cc2ccccc2[nH]1	0
ZINC89549768	C[C@@H]1CC[C@@H](O1)CCC(=O)N1CCN(CC1)C(=O)CO	0
ZINC89561364	c1cnc(cc1C(=O)NCCN1CCOCC1)OC1CCC1	0
ZINC89562556	CC(C)(C)c1ccc(cc1)OCCNC(=O)Cc1ccc[nH]1	0
ZINC89568328	Cc1c2ccccc2nc(n1)C[NH2+][C@H](C(=O)OC)C(C)(C)C	0
ZINC89571610	C[C@H]1CO[C@H]([C@@H](N1C(=O)Cc1ccc[nH]1)C)c1ccccc1	0
ZINC89572753	c1ccc2c(c1)cc(o2)CCNC(=O)Cc1ccc[nH]1	0
ZINC89573253	Cc1ccccc1[C@@H]1CN([C@@H](CO1)C)C(=O)Cc1ccc[nH]1	0
ZINC89585175	CCOC(=O)C[C@H](C)CN/C(=[NH+]/C)/N	0
ZINC89586538	Cc1cc2c(s1)ncn(c2=O)CCC(=O)NC(=O)N	0
ZINC89587596	Cc1cc(ccc1C(C)C)OCC[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89591772	C[C@H](CNC(=O)NC[C@@H]1CCCO1)c1nc(no1)c1ccccc1	0
ZINC89594203	Cc1cc(n(n1)CCN1CCO[C@H](C1)CN(C)c1cccn[nH+]1)C	0
ZINC89595446	C[C@@H](C/[NH+]=C(\N)/N[C@@H](C)COC)c1nc(no1)c1ccccc1	0
ZINC89595447	C[C@H](C/[NH+]=C(\N)/N[C@@H](C)COC)c1nc(no1)c1ccccc1	0
ZINC89595960	CCOC(=O)C[C@H](C)C/[NH+]=C(/N)\Nc1ccccc1OC(F)(F)F	0
ZINC89598095	C1C[C@@H](CN(C1)C(=O)C[N@@H+]1CCCC2(C1)OCCO2)C(=O)N	0
ZINC89599833	COc1ccc(cc1)CCNC(=O)c1cccnc1OCC(F)F	0
ZINC89600340	CCC[C@H](CCO)CNc1nccc(n1)OCc1ccccc1	0
ZINC89601074	Cc1cc(no1)CN(C)C(=O)NCCOc1c(cccn1)Cl	0
ZINC89601263	CC(=O)c1ccc(cc1)Oc1ccc(cc1)C(=O)NCC#C	0
ZINC89601359	COCCN(Cc1ccco1)c1nccc(n1)OCc1ccccc1	0
ZINC89602635	CCc1ccc(cc1)c1nc(on1)CSCc1nc(sn1)N(C)C	0
ZINC89603350	CC(=O)NCCCSCc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89615129	C[C@@H]1CN(C[C@@H](O1)C(=O)N)CC[C@@H]1CCC[N@@H+]1C	0
ZINC89624755	c1cc(cc(c1)Cl)O[C@H]1CCN(C1)C(=O)CCNC(=O)N	1
ZINC89636353	CCCn1c(nnc1SCCS(=O)(=O)c1ccc(cc1)C#N)C	0
ZINC89637697	CCCn1c(nnc1SCc1c(oc(n1)c1ccccc1)C)C	0
ZINC89637719	CCCn1c(nnc1SCCOC)C	0
ZINC89637921	CCCn1c(nnc1SCc1nc(no1)[C@H](C)OC)C	0
ZINC89638035	CCCn1c(nnc1SCc1nc(no1)c1ccc(cc1)OCC)C	0
ZINC89638131	CCCn1c(nnc1SCc1csc(n1)NC(=O)C)C	0
ZINC89643171	Cc1ccc(cc1C(F)(F)F)NC(=O)NC1(CCOCC1)CCO	0
ZINC89647235	CCO[C@H](C)c1nc(on1)c1cccc(n1)OCC(F)F	0
ZINC89650103	CCCn1c(nn(c1=S)C[N@@H+](C)CCCOc1ccc(cc1)F)C	0
ZINC89650721	CCCn1c(nn(c1=S)C[N@H+](CC(=O)OCC)C1CC1)C	0
ZINC89650733	CCCn1c(nn(c1=S)CN1CCC[C@H](C1)c1nccs1)C	0
ZINC89651114	CCCn1c(nn(c1=S)C[N@@H+](C)[C@@H]1C[C@@H](C21CCCC2)OCC)C	0
ZINC89651569	CCCn1c(nn(c1=S)CN1C[C@H](O[C@@H](C1)C(=O)N)C)C	0
ZINC89658637	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCNC(=O)Cc1cccc(c1)OCC#N	0
ZINC89660796	CCOc1ccc(c(c1)C(=O)N)NCCCCOC	0
ZINC89661124	COCCCCNc1cc(ccc1OCCS(=O)(=O)C)Cl	0
ZINC89663824	C[NH2+]CCCc1c(c(n[nH]1)NC(=O)c1cccc(c1O)OC)C#N	0
ZINC89676833	CC[C@H](C)C(=O)CSc1nnc(n1C)c1ccc(cc1)N(CC)CC	0
ZINC89682372	Cc1csc(n1)[C@H](C)NC(=O)NNC(=O)CSC	0
ZINC89683202	c1ccc(cc1)n1ccc(n1)NC(=O)Cc1cccc(c1)OCC#N	0
ZINC89688389	CCOC(=O)C[C@@H](C)CNC(=O)Nc1cc(ccc1Cl)Cl	0
ZINC89688421	CCOC(=O)C[C@@H](C)CNC(=O)Nc1cc(cc(c1)F)F	0
ZINC89690073	CCOC(=O)CC[C@H](C)NS(=O)(=O)N	0
ZINC89693696	COCCN[C@@H]1CCc2c1c(ccc2F)Br	0
ZINC89696781	Cc1ccccc1OCCN1CCC[C@@H]1CS(=O)(=O)N	0
ZINC89698323	CCOC(=O)[C@H]1CCCN(C1)C(=O)Cn1cnc2c(c1=O)cc(s2)C	0
ZINC89698423	c1c(cc(c2c1[C@H](CC2)NCCC(=O)N1CCOCC1)Cl)Cl	0
ZINC89700639	C[C@@H](CCOC)[NH2+][C@@H]1CCc2c1c(ccc2F)Br	0
ZINC89702130	Cc1cn2c([nH+]1)[C@@H](CCC2)C[NH2+]Cc1ccccc1N1CCOCC1	0
ZINC89707119	CCCn1c(nnc1S[C@H](C)c1nc(nc(n1)N(C)C)N)C	0
ZINC89707434	CCCn1c(nnc1SCc1csc(n1)[C@H]1CCCO1)C	0
ZINC89708866	Cc1csc2n1c(=O)cc([nH+]2)CN(C)Cc1nc(no1)CCOC	0
ZINC89719584	COc1ccc(cc1)COCCCC(=O)NC[C@@H]1CC[N@@H+](C1)C1CC1	0
ZINC89719789	c1cc([nH]c1)[C@H]1CCCN1C(=O)CCCn1ccc2c1ccc(c2)Cl	0
ZINC89719898	Cc1ccc(c(c1C)OCCCCOC)C	0
ZINC89720642	Cc1cccc(c1)OCCCC(=O)N1CCc2c(sc(c2C#N)N)C1	1
ZINC89722348	COCCCCO/N=C(\c1ccc(c(c1)OC)OC(F)F)/N	0
ZINC89723949	COC(=O)N1CCC[C@H](C1)C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89725315	CC(C)(C)c1nc2ccc(cc2s1)NC(=O)NCCc1nc[nH]n1	0
ZINC89729998	Cc1nc2ccccc2n1CCSc1nnc(n1N)CCOC	0
ZINC89735253	CC(C)[C@H](CC(=O)N1CCc2c(sc(c2C#N)N)C1)c1ccccc1	0
ZINC89735285	COC(=O)[C@@H]1C[C@H]1C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89735387	CCCCCC[C@@H](C)CC(=O)N1CCc2c(sc(c2C#N)N)C1	1
ZINC89735634	Cc1[nH+]ccn1CCCCSc1nnc(s1)N	0
ZINC89736251	COCCCCO/N=C(\c1ccc(c(c1)OC)OC)/N	0
ZINC89736545	COCCCCO/N=C(\CN1CCN(CC1)c1ccccc1)/N	0
ZINC89736588	Cc1csc(n1)C/C(=N/OCCCCOC)/N	0
ZINC89736635	COCCCCO/N=C(/c1cc(cs1)Br)\N	0
ZINC89736820	CC(C)C/C(=N/OCc1coc(n1)c1ccc(cc1)[N+](=O)[O-])/N	0
ZINC89736825	CC(C)C/C(=N/OCc1nc(sn1)N(C)C)/N	0
ZINC89737801	CCC/C(=N/OCc1nc(sn1)N(C)C)/N	0
ZINC89738114	COCCCCO/N=C(/c1ccnc(c1)OC)\N	0
ZINC89738273	COCCCCO/N=C(\c1ccc(cc1Cl)F)/N	0
ZINC89738523	c1cc(cc(c1)OCc1cnc(s1)Cl)n1ccnc1	0
ZINC89739142	CN(C)c1nc(ns1)CO/N=C(\c1ccc(o1)Br)/N	0
ZINC89739919	CN(C)c1nc(ns1)CO/N=C(/[C@@H]1CCOC1)\N	0
ZINC89740146	Cc1cc(ccc1F)OCCCCOC	0
ZINC89744159	CC[C@@H](C)n1c(c(cn1)C(=O)NCCCC(=O)N)C1CC1	1
ZINC89745091	CCOc1ccc(c(c1F)C(=O)N(CCC(=O)N)c1ccccc1)F	1
ZINC89762042	c1c(c(sc1Cl)Cl)C(=O)OCc1cncnc1N	0
ZINC89763473	c1cc(c(c(c1)F)F)OC(=O)C1CCC(CC1)(F)F	0
ZINC89765012	c1c2c(sc1C(=O)N1CCCC[C@@H]1CN1CCOCC1)CCC2	0
ZINC89767140	CC(C)Cn1c(c(cn1)C(=O)NC1(CC1)c1ccc(cc1)Cl)C(F)F	0
ZINC89768355	c1cc(c(cc1Cl)Cl)C(=O)NC[C@@H]1CC[C@@H](O1)C(=O)N	0
ZINC89768810	c1cc(cnc1)CC(=O)NNC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89769842	c1cc(c(cc1NC(=O)Cn1cc(cn1)S(=O)(=O)N)F)Cl	0
ZINC89772878	C[C@H](CNC(=O)c1cnc(s1)[C@@H]1CCCO1)c1ccc(c(c1)F)F	0
ZINC89773166	c1cc(c(cc1[N+](=O)[O-])NCCCOCC1CC1)S(=O)(=O)N	0
ZINC89774272	CC[C@@H](CNC(=O)c1cnc(s1)[C@@H]1CCCO1)Oc1ccccc1C	0
ZINC89776725	c1cc2c(ccn2CCCC(=O)NC[C@@H]2CC[C@H](O2)C(=O)N)cc1Cl	0
ZINC89776991	CCOc1ccc(c(c1F)C(=O)N(C)c1cc(ccc1C)C)F	0
ZINC89778473	CCc1ccc(cc1F)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89781090	c1cc(ccc1C(=O)O[C@H]1CC(=O)NC1)N1CCC[C@@H](C1)C(=O)N	0
ZINC89781658	c1cc(sc1)S(=O)(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89781698	c1c(cc(cc1Cl)Cl)CS(=O)(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89782317	CCOC(=O)C[C@H](C)CNS(=O)(=O)c1cccc(c1C#N)F	0
ZINC89782898	CN1CC[C@H]([C@@H]1c1ccc(cc1)Cl)NS(=O)(=O)N(C)C	0
ZINC89782903	C[C@H]1CN(CCO1)S(=O)(=O)[N-][C@@H]1CC[N@H+]([C@@H]1c1ccc(cc1)Cl)C	0
ZINC89783898	c1cc(ccc1/C=C/C[NH2+][C@@H]1CC[C@H](CC1)O)C#N	0
ZINC89784572	c1cc(ccc1/C=C/CNCc1ccc(nc1)Cl)C#N	0
ZINC89785263	Cc1nc(n[nH]1)c1ccc(cc1)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89788538	COC[C@H](c1ccccc1)NC/C=C/c1ccc(cc1)C#N	0
ZINC89791160	C[C@H](c1cccs1)C(=O)Nc1ccc(nc1)Oc1cccnc1	0
ZINC89793198	c1cc(ccc1Nc1ncnc(n1)N)S(=O)(=O)N1CCOCC1	0
ZINC89794247	c1cc([nH+]cc1C[N-]S(=O)(=O)N)N1CCOCC1	0
ZINC89795002	CCn1cc(cn1)CNC[C@@H](C)c1nc(no1)c1ccccc1	0
ZINC89795320	CC(C)[C@H](c1nc(no1)C1CC1)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89796065	c1ccc(c(c1)CNCc1ccnc(c1)OC1CCC1)Cl	0
ZINC89797009	C[C@@H]1C[C@H]1C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89797206	COCc1nc(cs1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89798042	Cc1ccoc1C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89798639	Cc1c(cn[nH]1)CNC[C@@H]1C[C@@H](C[N@@H+]1Cc1ccccc1)O	0
ZINC89800853	CNc1ccc(cc1[N+](=O)[O-])C[NH2+][C@@H]1CCN(CC1)C[C@@H](COC)O	0
ZINC89801097	CCOc1cccc(c1)C[NH2+][C@@H]1CCN(CC1)C[C@H](COC)O	0
ZINC89801329	CCOC(=O)CC[C@@H](C)NC(=O)[C@@H](C)Cc1ccccc1F	0
ZINC89801373	CCOC(=O)CC[C@@H](C)NC(=O)[C@H](C)c1ccc(s1)Br	0
ZINC89802510	COCc1ccc(cc1)CNC1(CCOCC1)c1ccc(cc1F)F	0
ZINC89802865	CCOC(=O)CC[C@H](C)NC(=O)c1ccc(cc1C)C#N	0
ZINC89803644	CCOC(=O)CC[C@H](C)NC(=O)[C@H]1[C@@H](CCO1)C	0
ZINC89805135	CCCNC(=O)[C@H]1CCCN(C1)C(=O)c1cccnc1OCC(F)F	0
ZINC89805441	CCOC(=O)CC[C@H](C)NC(=O)c1ccc(cc1)[S@](=O)C	0
ZINC89805643	c1nc(c(s1)C(=O)N1CCO[C@@H](C1)C(=O)N)C1CC1	0
ZINC89807420	CC(C)(C)CN(CCC#N)C(=O)c1cccc(c1)c1ccoc1	0
ZINC89807652	c1cc2c(cc1OC(F)F)CCC[C@H]2[NH2+]C1CCOCC1	0
ZINC89807781	c1cc2c(cc1NC1CCOCC1)c(n[nH]2)C(=O)N	0
ZINC89807828	CCCCOc1ccc(cc1)CNc1ccc2c(c1)c([nH]n2)C(=O)N	1
ZINC89807973	c1cc2c(cc1NCC1CCCCC1)c([nH]n2)C(=O)N	0
ZINC89808067	c1ccc(cc1)CN(CC1CCOCC1)C(=O)c1c(ncs1)C1CC1	0
ZINC89811682	c1cn(nc1NC(=O)c1c(ncs1)C1CC1)CCC(=O)N	0
ZINC89812010	CCOc1ccc(c(c1F)C(=O)N1CCS[C@H]([C@@H]1C)C)F	0
ZINC89819859	CCOc1ccc(c(c1F)C(=O)NC[C@@H](C)c1ccc(cc1F)F)F	0
ZINC89821114	CC(C)C[C@@H]1COCCN1C(=O)c1ccc(o1)C(=O)N	0
ZINC89823814	c1cc(ccc1C(=O)N[C@H](CC(=O)N)C1CCOCC1)n1ccnn1	0
ZINC89825430	CC(C)C[C@H]1CCCCN1C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89825628	c1c(sc(n1)[C@H]1CCCO1)C(=O)N1CCC[C@@H](C1)CN1CCOCC1	0
ZINC89825811	COCc1c(cccc1Cl)NC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89826248	c1ccc(cc1)[C@H](CCNS(=O)(=O)Cc1cccc(c1)C#N)O	0
ZINC89826596	CCOc1ccc(c(c1F)C(=O)N[C@@H]1CCC[C@@H]2[C@@H]1CCO2)F	0
ZINC89826866	C[C@](CCc1ccccc1)(C#N)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89830425	C[C@@H]([C@H]1Cc2ccccc2O1)N(C)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89832735	Cc1cccc(c1C)[C@H]1CCCN1C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89834355	CC[C@H](C)n1c(c(cn1)C(=O)N[C@H](COC)C(=O)N)C1CC1	0
ZINC89839087	C/C(=C/c1ccc(cc1)Cl)/C(=O)Nc1cccc(n1)C(=O)N	0
ZINC89840210	CC(C)C[N@H+]1CCO[C@H](C1)CNS(=O)(=O)N	0
ZINC89840762	COc1ccc(cc1)COCCCC(=O)NCC1(CCCCCC1)O	0
ZINC89849304	Cc1cccc(c1)C(=O)N[C@@H](c1ccccc1OC)c1ccccn1	0
ZINC89849910	c1cc(c(nc1)n1ccc(n1)NC(=O)CC[C@@H]1CCCOC1)Cl	0
ZINC89853638	c1cc(nc(c1)OCC(F)F)C(=O)NCc1nccc(n1)N	0
ZINC89854755	Cc1cc(n(n1)[C@H](C)C(=O)NC1(CCCC1)c1ccc(cc1F)F)C	0
ZINC89857264	CCC[C@H](C)[C@@H]1CCCN1C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89857620	c1ccc(cc1)n1ccc(n1)C[NH2+][C@H]1CCc2c1cccc2	0
ZINC89861353	c1cc(c(cc1NC(=O)N1CCOC[C@@H]1C1CC1)C(=O)N)F	0
ZINC89865948	Cc1nccn1CCCN(C)C(=O)c1cccnc1OCC(F)F	0
ZINC89867499	CN(CC1(CCCC1)O)C(=O)CCCOCc1ccc(cc1)OC	0
ZINC89869566	CC(C)(C)[C@@H](C(=O)N)NC(=O)Nc1ccc(cc1)c1ccn[nH]1	0
ZINC89873058	c1ccc2c(c1)cc(o2)C(=O)NC[C@@H]1CC[C@H](O1)C(=O)N	0
ZINC89877160	c1cc(c(nc1)n1ccc(n1)NC(=O)N[C@H]1CCC[C@H]1C(=O)N)Cl	0
ZINC89880516	CCOC(=O)CC[C@H](C)NC(=O)CCCn1ccnc1	0
ZINC89881290	CCOC(=O)CC[C@@H](C)NC(=O)C(C)(C)c1cccc(c1)C(F)(F)F	0
ZINC89882501	CC(C)c1cc(ccc1NC(=O)N1CCC[C@@H](C1)COC)Br	0
ZINC89883634	c1ccnc(c1)CCCC(=O)N[C@H]1CCCCC[C@@H]1C(=O)N	1
ZINC89883767	c1ccnc(c1)CO[C@@H]1CCN(C1)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC89883769	c1ccnc(c1)CO[C@H]1CCN(C1)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC89886518	CC[C@@H](C)NS(=O)(=O)Cc1cccc(c1)NC(=O)N(C)CCCC=C	0
ZINC89888076	Cc1ccc(o1)[C@@H](C)NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H](COC)O	0
ZINC89888597	CCOc1ccccc1C1=CC[N@@H+](CC1)[C@H]1CCCC[C@@H]1O	0
ZINC89891276	CCOC(=O)CC[C@H](C)NC(=O)NC[C@@H](C)C[NH+]1CCCCC1	0
ZINC89892969	c1ccc(c(c1)CCNC(=O)N1CCOC[C@@H]1C1CC1)Cl	0
ZINC89895466	C[C@H](CCN1CCOCC1)[NH2+]Cc1cccc2c1[nH]nc2	0
ZINC89897364	CCOC(=O)CC[C@H](C)NC(=O)NCC1(CC1)Sc1ccccc1	0
ZINC89900004	C[N@H+](CC[NH+]1CCCC1)Cc1nnc(o1)c1cccs1	0
ZINC89900287	C[C@@H](c1nc(nc([nH+]1)Nc1ccccc1)N)N(C)CC[NH+]1CCCC1	0
ZINC89901800	C[C@@H](c1cnn(c1)C)NC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89901964	CC[C@@H]1COCC[N@H+]1Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89902881	C[C@H](CNC(=O)N1CCOC[C@@H]1C1CC1)Oc1ccc(cc1)OC	0
ZINC89903605	CC(C)(C)OC(=O)NC(C)(C)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89904490	C[C@H](c1[nH]cc([nH+]1)c1ccc(c(c1)Cl)Cl)NC(=O)CSc1nncs1	0
ZINC89904843	C[C@H](c1ccc(cc1)OC)[NH2+]CCc1cn2ccccc2[nH+]1	0
ZINC89904861	C[C@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)N[C@@H](C)[C@@H]1CCCO1	0
ZINC89905601	CCOC(=O)CC[C@H](C)NC(=O)N[C@@H]1CCC[C@@H](C1)SCC	0
ZINC89909201	CC(C)CSCCCNC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89910311	CC(C)(C)[N@H+](Cc1cccc(c1)NC(=O)OC(C)(C)C)CC(=O)N	0
ZINC89911582	c1cnc(cc1CNC(=O)N(C[C@@H]1CCOC1)C1CC1)OC1CCC1	0
ZINC89913167	CCSCC[C@@H](C)[N@@H+](C)Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89913855	C[C@@H](c1nnc2n1CCCC2)[NH2+][C@H]1CCN(C1=O)c1ccccc1	0
ZINC89916385	C[C@H]1CCO[C@@H]1C(=O)N(C)CCCS(=O)(=O)C	0
ZINC89919411	C[C@]1(CCCc2c1cccc2)c1nc(no1)CC(=O)NC	0
ZINC89919534	C[C@]1(CN(CCO1)C(=O)Cc1cc(ccc1F)F)c1cnn(c1)C	0
ZINC89919561	C[C@@]1(CN(CCO1)C(=O)c1ccncc1F)c1ccccc1	0
ZINC89921928	C[C@H]1C[C@H]1C(=O)NCc1csc(n1)N(C)C(=O)[C@@H]1C[C@@H]1C	0
ZINC89922681	C[C@H]1CC[C@H](CN1C(=O)C[NH+]1Cc2ccccc2C1)C(=O)N	0
ZINC89924846	Cn1cc[nH+]c1[C@H]([C@H]1CC[N@@H+](CC1)CCSc1ccc(cc1)Cl)O	0
ZINC89926022	Cc1ccc(c(c1)OCC[N@@H+]1CC[C@H](CC1)[C@H](c1nccn1C)O)C	0
ZINC89927501	C[C@H]1CCC[C@@H](N1C(=O)CSCc1cc2ccccc2[nH]c1=O)C	0
ZINC89928678	C[C@H]([C@H]1CCC[N@H+](C1)[C@@H](c1ccc(cc1)F)C(=O)OC)O	0
ZINC89929068	CCOC(=O)C[C@H](C)CNC(=O)N1CC[C@@H](CC1)[N@H+]1CCC[C@@H]1C	0
ZINC89934308	Cc1ccccc1NC(=O)[C@@H](C)N1CC[N@H+](CC1)CCS(=O)(=O)C	0
ZINC89936701	C[C@@H]1CN(C[C@H](O1)C)Cc1cccc(c1)NCc1ccc(o1)CO	0
ZINC89937721	C[C@@H]1C[N@@H+](CCN1C(=O)/C=C/c1ccc(o1)Br)C	0
ZINC89938899	COC[C@@H](C(=O)N)NC(=O)c1c(cc(cc1F)F)O	0
ZINC89942479	CC(C)(C)c1csc(n1)C[N@H+](C)CCCc1c(c([nH]n1)N)C#N	0
ZINC89942498	CCCC[C@@H](C(=O)OC)N(C)CCCc1c(c([nH]n1)N)C#N	0
ZINC89942562	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)CC[C@@H]1CCOC1=O	0
ZINC89942578	CC(=O)c1cc(cc(c1O)C[N@H+](C)CCCc1c(c(n[nH]1)N)C#N)F	1
ZINC89942611	CCCCOC(=O)[C@@H](C)[N@@H+](C)CCCc1c(c(n[nH]1)N)C#N	0
ZINC89942657	C[C@H]1CCCC[C@@H]1OCC[N@@H+](C)CCCc1c(c([nH]n1)N)C#N	0
ZINC89942661	C[N@H+](CCCCCOC)CCCc1c(c(n[nH]1)N)C#N	0
ZINC89942697	CCOC(=O)[C@@H](C)[N@@H+](C)CCCc1c(c(n[nH]1)N)C#N	0
ZINC89942783	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)CC[S@](=O)c1ccccc1	0
ZINC89942788	C[N@@H+](CCCc1c(c([nH]n1)N)C#N)CCOC1CCCCCC1	0
ZINC89942898	CC(C)c1nnc(s1)NC(=O)C[N@@H+](C)CCCc1c(c([nH]n1)N)C#N	1
ZINC89942941	C[C@@H](C(=O)N(C)C)NC(=O)C[N@@H+](C)CCCc1c(c(n[nH]1)N)C#N	1
ZINC89942945	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)CCCOCC(F)(F)F	0
ZINC89942981	CC(C)(C)OC[C@H](C[N@H+](C)CCCc1c(c(n[nH]1)N)C#N)O	0
ZINC89942991	C[N@@H+](CCCc1c(c([nH]n1)N)C#N)CCCC(=O)OC	0
ZINC89942995	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)CC(=O)N(C1CCCC1)C1CC1	1
ZINC89943209	C[N@@H+](CCCc1c(c(n[nH]1)N)C#N)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC89943355	CCCOC(=O)[C@@H](C)N(C)CCCc1c(c(n[nH]1)N)C#N	0
ZINC89943370	CC[C@H](C)C[N@H+](C)CCCc1c(c([nH]n1)N)C#N	0
ZINC89943393	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)C[C@@H](c1ccc(cc1Cl)Cl)O	0
ZINC89943429	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)Cc1cc(cc2c1nccc2)F	0
ZINC89943518	CCOC[C@H](C[N@H+](C)CCCc1c(c([nH]n1)N)C#N)O	0
ZINC89943621	CN(CCCc1c(c([nH]n1)N)C#N)[C@@H](c1ccccc1)C(=O)N	1
ZINC89943664	CN(CCCc1c(c(n[nH]1)N)C#N)Cc1cc(nc(c1)Cl)Cl	0
ZINC89943720	C[N@H+](CCCc1c(c([nH]n1)N)C#N)Cc1nc2cc(ccc2o1)F	0
ZINC89943820	C[N@H+](CCCc1c(c([nH]n1)N)C#N)Cc1nc(no1)c1ccco1	0
ZINC89944665	CCC[C@H]1CN(CCO1)C(=O)CNC(=O)c1ccsc1	0
ZINC89945971	COc1cc(ccc1OCC[NH+]1CCN(CC1)CC#C)C#N	0
ZINC89946661	C#CCN1CCN(CC1)Cc1cc(nc(c1)Cl)Cl	0
ZINC89949230	CC[C@H]1CN(CCN1CCOC)c1c2cccc(c2ccn1)Br	0
ZINC89949397	CCC[C@@H](C#N)NC(=O)c1ccc(c(c1)S(=O)(=O)N(C)C)OC	0
ZINC89952270	c1cc(cc(c1)F)[C@@H](CN(C[C@@H]1CCCO1)[C@@H]1CCSC1)O	0
ZINC89952395	Cc1cc(cc(c1)OC[C@H](C[N@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1)O)C	0
ZINC89952518	c1c(nc(s1)CN(C[C@H]1CCCO1)[C@@H]1CCSC1)C(F)(F)F	0
ZINC89952582	Cc1c(c(n[nH]1)C)NC(=O)C[N@@H+](C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952778	COc1ccccc1OCCN(C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89952852	c1cnc(nc1N)C[N@@H+](C[C@H]1CCCO1)[C@@H]1CCSC1	0
ZINC89954511	CC(=O)N1CCN(CC1)CCNC(=O)NCc1cc[nH]n1	0
ZINC89957642	CCCCn1c(c(cn1)C(=O)NCc1ccnc(c1)OC1CCC1)C	0
ZINC89962737	CC(=O)NCc1ccc(s1)C(=O)N1CCO[C@H](C1)[C@@H]1CCCO1	0
ZINC89964125	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)c1c2ccccc2[nH]n1)O	0
ZINC89964151	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)c1cc(n[nH]1)c1cccs1)O	0
ZINC89965348	C[C@H](CC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O)c1ccc(cc1)F	0
ZINC89967581	C[C@H](/C(=N/S(=O)(=O)N1CCCC1)/[O-])[N@@H+]1CCc2ccccc2C1	0
ZINC89969393	CC[N@@H+](Cc1nc(nc(n1)N(C)C)N)C[C@H]1CCOC1	0
ZINC89970350	CCNC(=O)NCCOC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89971796	CCc1cc([nH]n1)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89971914	c1ccc(cc1)n1c(cc(n1)C(=O)N1CCOC[C@H]1C1CC1)C(=O)N	0
ZINC89972291	CCOc1ccc(cc1OC)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89972748	CC(C)(C)OC[C@@H](C[N@@H+](Cc1ccc(c(c1)OC)O)C1CC1)O	0
ZINC89974209	Cc1cccc(c1C)C(=O)N1CCOC[C@H]1C1CC1	0
ZINC89974345	c1cc(c(cc1C(=O)N1CCOC[C@@H]1C1CC1)F)Br	0
ZINC89974546	c1ccc2c(c1)cnn(c2=O)CC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89976106	c1ccc(cc1)C[N@H+]1CC[C@H](C1)COC(=O)c1cc(cs1)C(=O)N	0
ZINC89976386	C[C@@H](C(=O)N1CCOC[C@@H]1C1CC1)NS(=O)(=O)c1ccccc1	0
ZINC89979111	c1cc(ccc1[C@@H]1C[C@H]1C(=O)N1CCOC[C@@H]1C1CC1)Br	0
ZINC89979609	c1cc(ccc1CN1CCCC[C@H]1C(=O)OCCCC(=O)N)F	0
ZINC89979628	C[C@H](C(=O)OCCCC(=O)N)[N@@H+]1CCc2ccccc2C1	0
ZINC89979990	c1ccc(cc1)OS(=O)(=O)CCN1CCCSCC1	0
ZINC89981242	C[C@@H]1CC[C@@H](O1)CCC(=O)Nc1cc(ccn1)OC	0
ZINC89983284	CN(Cc1ccccc1)CC(=O)OCCCc1nc2ncccn2n1	0
ZINC89983553	c1cc(c(cc1F)Cl)NC(=O)C[N@H+]1CCCSCC1	0
ZINC89984512	CN(Cc1ccccc1)C/C(=N/S(=O)(=O)CCCOC)/[O-]	0
ZINC89985007	CCO[C@H](C)c1nc(on1)Cn1c2ccccc2[nH+]c1C1CC1	0
ZINC89986192	CCO[C@H]1C[C@H](C21CCCC2)[NH2+]Cc1cn(nc1c1ccncc1)C	0
ZINC89986301	CCO[C@H]1C[C@@H]([C@@]21CCN(CC2)C(=O)[C@@H]1C[C@@H]1C)[O-]	0
ZINC89986447	CCO[C@@H]1C[C@H](C21CCN(CC2)C(=O)c1ccc(nc1C)C)[O-]	0
ZINC89986574	CCO[C@H]1C[C@@H](C21CCN(CC2)c1cc[nH+]c(n1)c1ccccc1)[O-]	0
ZINC89986926	CCOCCCNC(=O)N(C)[C@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC89988754	Cn1c2ccc(cc2nc1C1CC1)NC(=O)CCCCNC(=O)N	1
ZINC89990760	CCCCCC[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89991286	C[C@H](c1ccc(c(c1)F)F)[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89991409	Cc1ccccc1CCNC(=O)[C@@H](C)[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	1
ZINC89991475	c1cc(ccc1C#N)OCCC[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89991763	Cc1cnn(c1)CCCCC[N@@H+]1CC[C@H](CC1)CS(=O)(=O)N	0
ZINC89991790	CCOC(=O)C[C@H](C)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC89992028	COC(=O)c1cccc(c1)C[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89992605	C[C@H](c1cccc(c1)[N+](=O)[O-])[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89992906	c1ccc(cc1)N1CCC[C@@H](C1=O)[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89992932	CCCCCNC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	1
ZINC89992981	CCOC(=O)C[C@@H](C)CNC(=O)c1cc2ccc(cc2[nH]1)C	0
ZINC89993836	C[C@@H](C(=O)N1CCCC[C@H]1CCc1ccccc1)NC(=O)N	0
ZINC89996724	c1cc2c(cc1NC(=O)CCCn1ccnc1)c(n[nH]2)C(=O)N	1
ZINC89997972	Cc1[nH]nc(n1)c1cccc(c1)CNC(=O)CSCC(=O)N	1
ZINC89998622	C[C@](CNC(=O)Nc1cc(ccc1OC)Cl)(c1ccc(cc1)F)O	0
ZINC90000675	CCC[C@H]1CN(CCO1)C(=O)Nc1ccc(c(c1)OC)OCC	0
ZINC90002738	CCc1c(c([nH]c1C(=O)N[C@@H](C)CCC(=O)OCC)C)C(=O)N	0
ZINC90002739	CCc1c(c([nH]c1C(=O)N[C@H](C)CCC(=O)OCC)C)C(=O)N	0
ZINC90002742	CCOC(=O)CC[C@@H](C)NC(=O)[C@@H]1CCc2c(c([nH]n2)C(F)(F)F)C1	0
ZINC90003409	Cn1cc[nH+]c1C[C@@H]1CCC[N@@H+](C1)CCCC=C	0
ZINC90004555	CC(C)(C)c1csc(n1)CN(CC1CC1)CC(F)(F)F	0
ZINC90004606	CC(C)(C)OC(=O)NCC[N@H+](CC1CC1)CC(F)(F)F	0
ZINC90004949	C1CC1CN(CC(=O)N1CCC2(CC1)OCCO2)CC(F)(F)F	0
ZINC90006996	C1C[C@H](CN(C1)C(=O)CN(CC(F)(F)F)C1CCC1)C(=O)N	0
ZINC90007375	c1cc(ccc1OCC[N@H+]1CCOC[C@@H]1C1CC1)S(=O)(=O)N	0
ZINC90007376	c1cc(ccc1OCC[N@@H+]1CCOC[C@H]1C1CC1)S(=O)(=O)N	0
ZINC90007650	C1CCc2c(c3c(nc(nc3s2)CN2CCOC[C@H]2C2CC2)N)C1	0
ZINC90007993	c1cc(ccc1C(=O)N)NC(=O)CCN1CCOC[C@H]1C1CC1	0
ZINC90008518	CN(C)c1nc(nc(n1)N)CN1CCOC[C@@H]1C1CC1	0
ZINC90008546	c1cc(ccc1C#N)OC[C@@H](CN1CCOC[C@@H]1C1CC1)O	0
ZINC90008816	Cn1c(cnc1CN1CCOC[C@@H]1C1CC1)Cl	0
ZINC90008878	COc1cc(ccc1OCC[N@H+]1CCOC[C@@H]1C1CC1)C#N	0
ZINC90009480	COc1ccc2c(c1)CCCN2C(=O)CN1CCOC[C@@H]1C1CC1	0
ZINC90009555	C1CC1[C@H]1COCCN1Cc1nc(nc(n1)N)N	0
ZINC90009823	c1ccc(cc1)Cc1nc(cs1)CN1CCOC[C@H]1C1CC1	0
ZINC90009841	Cc1nc(no1)C[N@@H+]1CCOC[C@H]1C1CC1	0
ZINC90010020	c1c[nH+]c(nc1N)CN1CCOC[C@H]1C1CC1	0
ZINC90010278	c1cc(oc1)c1nc(on1)C[N@@H+]1CCOC[C@H]1C1CC1	0
ZINC90010410	c1ccc(cc1)CC[C@@H]1CCCC[N@H+]1CC1CCOCC1	0
ZINC90011483	CC[N@H+]1CCN(CC1)[C@H](C)CNC(=O)c1cccc(c1)c1ccoc1	0
ZINC90012267	c1cc(c(cc1F)F)C1(CCCC1)C(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC90014129	c1cc(ccc1CNC(=O)NCC(=O)N1CCOC[C@H]1C1CC1)F	0
ZINC90042092	CCCCS(=O)(=O)NCC(=O)N1CCC[C@@H](C1)Cc1nc(on1)C	0
ZINC90051765	C[C@H](C1CCN(CC1)C(=O)c1cc(ccc1Cl)N1CCCC1=O)O	0
ZINC90053298	Cc1ccc(cc1OCCC(C)C)NC(=O)CNC(=O)NC	0
ZINC90054684	CCCCS(=O)(=O)NCC(=O)Nc1cc(n[nH]1)CC(C)(C)C	0
ZINC90056656	C[C@H](c1ccc(cc1)c1ccccc1)N(C)C(=O)Cc1ccc[nH]1	0
ZINC90057039	c1cc([nH]c1)CC(=O)N[C@@H](c1cc(ccc1F)F)C1CC1	0
ZINC90064504	CNC(=O)NCC(=O)N[C@@H](c1cccc(c1)Cl)c1ccccn1	0
ZINC90064819	C=CC/[NH+]=C(/N)\NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90064922	CCc1ccc(cc1)N/C(=[NH+]/C[C@H]1C[N@H+]2CCCC[C@@H]2CO1)/N	0
ZINC90064930	COc1ccccc1N/C(=[NH+]/C[C@H]1CN2CCCC[C@@H]2CO1)/N	0
ZINC90065189	CCOC(=O)/C(=C/N[C@@H]1CCCN(C1=O)Cc1ccccc1)/C#N	0
ZINC90068209	C[C@@H](CCc1ccccc1)[NH2+]C[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90068214	C[C@@H](c1ccc(cc1)[N+](=O)[O-])[NH2+]C[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90073539	c1cc(cc(c1)F)NC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90090049	C1CCN2C[C@@H](OC[C@@H]2C1)CNS(=O)(=O)N	0
ZINC90090050	C1CCN2C[C@H](OC[C@@H]2C1)CNS(=O)(=O)N	0
ZINC90090050	C1CC[N@H+]2C[C@H](OC[C@@H]2C1)CNS(=O)(=O)N	0
ZINC90090748	c1ccc(cc1)C[C@H]1c2ccccc2CCN1S(=O)(=O)N	0
ZINC90093486	COc1cccc(c1F)C(=O)N1Cc2ccccc2C[C@H]1C(=O)N	0
ZINC90093507	CN(C)c1ccc(cc1)CN(C)C(=O)CSCC(F)(F)F	0
ZINC90094800	CCO[C@@H](C)c1nc(on1)c1ccnnc1	0
ZINC90095271	c1ccc(cc1)[C@@H]1[C@H](CCO1)CNc1c2ccc(nc2ncn1)N	0
ZINC90095766	Cc1cc([nH]n1)Cc1nc(no1)c1ccc(cn1)C#N	0
ZINC90100266	C[C@@H]1CC[C@H](O1)c1nc(no1)c1ccc(cn1)C#N	0
ZINC90109439	COC(=O)c1ccc(cc1)/C=C/c1nc(no1)c1ccc(cn1)C#N	0
ZINC90112540	c1cc(cc(c1)NC(=O)N)NC(=O)CSCC(F)(F)F	1
ZINC90112848	CCC1([C@@H](C[C@H]1OC)N(C)c1c2ccc(nc2[nH+]cn1)N)CC	0
ZINC90128932	c1ccc(cc1)C[C@@H](C(=O)NN1Cc2ccccc2C1)n1cnnn1	0
ZINC90138508	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)CSCC(F)(F)F	1
ZINC90148807	Cc1c(cccc1NC(=O)c1c[nH]c2c1c(ccc2)F)NC(=O)C	0
ZINC90151300	CCNC(=O)CN1CCN(CC1)C(=O)c1cccc(c1F)OC	0
ZINC90151536	COc1cccc(c1F)C(=O)Nc1ccc2c(c1)c([nH]n2)C(=O)OC	0
ZINC90167676	Cc1c(cnn1c1ccncc1)C(=O)NC[C@@H](C)N1CCOCC1	0
ZINC90169257	c1cc(c(cc1F)CNCC1(CCOCC1)C(=O)N)Br	0
ZINC90169793	COCc1nn(c(=O)o1)CN1CCc2ccc(cc2C1)Cl	0
ZINC90171329	C[C@H](Cc1ccc(cc1)OC)C[N@@H+](C)Cn1c(=S)n(c(n1)C1CC1)C	0
ZINC90177086	C[C@H]1[C@H](CCO1)[NH2+]C[C@@H](c1ccc(cc1)F)OC	0
ZINC90184197	CC[C@@H](C(=O)OC)NS(=O)(=O)c1ccc(s1)c1csc(n1)C	0
ZINC90184894	C[C@@H](C=C)NS(=O)(=O)c1cc(ccc1OCCOC)Cl	0
ZINC90185803	CCS(=O)(=O)C[C@@H](C)[NH2+]Cc1cc(ccc1Br)F	0
ZINC90189449	CC(C)C/C(=N/OCc1coc(n1)c1ccc(cc1)S(=O)(=O)C)/N	0
ZINC90191951	CCO[C@@H](C)/C(=N/OCc1cccc(c1C)Br)/N	0
ZINC90192164	c1cc(ccc1NC(=O)CSCC(F)(F)F)N1C(=O)CCCC1=O	0
ZINC90192353	Cc1c(cccn1)CNc1ccccc1n1cccn1	0
ZINC90192360	C[C@@H](/C(=N/OCCCSCc1ccccc1)/N)OC	0
ZINC90193025	c1ccc(cc1)c1cnc(s1)CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90193033	c1ccc(cc1)CSCCCO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90193413	c1cc(sc1)c1nc(co1)CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90193514	c1ccc2c(c1)CCCN2C(=O)CO/N=C(\c1ccc(cn1)C#N)/N	1
ZINC90193584	C[C@H](CNCc1cc(ccc1Br)F)[S@](=O)C	0
ZINC90193656	CC(C)c1ccc(cc1)CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90193725	c1ccc2c(c1)cccc2CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90193884	c1ccc(c(c1)c1nc(no1)CO/N=C(\c1ccc(cn1)C#N)/N)Cl	0
ZINC90193973	c1ccn2cc(c(c2c1)C#N)CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90193987	CCCOc1ccc(cc1)OCCO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90194019	c1cc(cc(c1)Cl)OCCCO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90194237	c1ccc(cc1)c1nc(on1)CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90194284	C[C@H]1CCC[C@@H](C1)CCO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90194504	c1ccc2c(c1)cccc2OCCO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90194609	CC(C)Cc1nc(on1)CO/N=C(/c1ccc(cn1)C#N)\N	0
ZINC90199258	C[C@H](Cc1ccc(cc1)OC)CN(C)S(=O)(=O)CCCOC	0
ZINC90199477	c1ccc(c(c1)CSCCn1ccnc1)C(F)(F)F	0
ZINC90199477	c1ccc(c(c1)CSCCn1cc[nH+]c1)C(F)(F)F	0
ZINC90199647	c1cc(ccc1Nc1nc(nc(n1)N)CSCCn1ccnc1)F	0
ZINC90199663	CC(C)Cn1cc(cn1)NCc1ccn[nH]1	0
ZINC90199683	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)SCCn1ccnc1	0
ZINC90201248	CC(C)c1nc(no1)CSCCN(C)c1ccccc1	0
ZINC90201934	C[C@@H](c1nc(on1)CSCCN(C)c1ccccc1)OC	0
ZINC90201935	C[C@H](c1nc(on1)CSCCN(C)c1ccccc1)OC	0
ZINC90202089	c1cc(cc(c1)Cl)S(=O)(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90202390	c1cc(ccc1[C@H](c1ncon1)NCC1=CCCOC1)Cl	0
ZINC90222367	c1cc(c(cc1C[NH2+]C[C@@H]1CN2CCCC[C@@H]2CO1)Cl)Cl	0
ZINC90223121	c1ccc(c(c1)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1)F	0
ZINC90223555	c1cc(c(c(c1)F)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1)F	0
ZINC90223623	COc1ccc(c2c1cccc2)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90229843	c1ccc(c(c1)NC(=O)CSCC(F)(F)F)OCCC(=O)N	1
ZINC90230000	CCCOCc1ccccc1CNC(=O)c1cccc(c1F)OC	0
ZINC90230842	Cn1cc(cc1C(=O)OC)S(=O)(=O)[N-]c1c[nH]nc1	0
ZINC90230952	CC[C@H](C#N)NS(=O)(=O)c1cc(ccc1OCCOC)Cl	0
ZINC90367907	CCSCc1ccnc(c1)NS(=O)(=O)c1ccc(cc1C)F	0
ZINC90371046	Cc1c(cccc1Cl)NCc1nnc(n1C)c1ccccc1	0
ZINC90371215	CCc1ccc(cc1S(=O)(=O)N)NC(=O)CSCC(F)(F)F	1
ZINC90398323	Cc1c(cccc1Br)COC(=O)[C@H]1[C@H](CCO1)C	0
ZINC90398643	COCCS(=O)(=O)[N-]c1ccc(c(c1)N)O	0
ZINC90399537	Cc1ncc(s1)[C@H](C)NC[C@@H](c1cccs1)N1CCOCC1	0
ZINC90399618	Cc1ncc(s1)[C@H](C)[NH2+][C@H](C)c1ccc(cc1Cl)Cl	0
ZINC90400928	Cc1ncc(s1)[C@@H](C)N[C@@H](CCSC)c1nnc2n1cccc2	0
ZINC90402600	Cc1ncc(s1)[C@H](C)NCCC[N@H+](C)CCOC	0
ZINC90403764	CC(C)c1ccc2c(c1)[C@@H](CCC2)[NH2+]CCc1cnn(c1)C	0
ZINC90404139	CC[C@H](c1ccc2c(c1)OCCO2)[NH2+][C@H](C)c1cnc(s1)C	0
ZINC90404507	Cc1ncc(s1)[C@@H](C)[NH2+]CC1(CCOCC1)c1ccc(cc1)OC	0
ZINC90405942	Cc1ccc(c(c1)C)C[C@H](C)NC(=O)CSCC(F)(F)F	0
ZINC90409048	Cc1ncc(s1)[C@H](C)NC[C@@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC90410973	C[C@@H]([C@@H]1C[N@@H+](C1)C1CCN(CC1)C(=O)OC(C)(C)C)N	0
ZINC90413652	CC(C)Oc1c(cc(cc1Br)Br)Cl	0
ZINC90417238	Cc1ncc(s1)[C@@H](C)NCCOC[C@H]1CCCO1	0
ZINC90417811	c1cc2c(cc1NC(=O)CCCc1cc(ccc1F)F)CC(=O)N2	0
ZINC90418016	Cc1ncc(s1)[C@@H](C)[NH2+]CC[C@H](C)c1ccc(cc1)OC	0
ZINC90418327	Cc1ncc(s1)[C@H](C)N[C@H]1CCCN(C1)c1ccc(cc1)OC(F)F	0
ZINC90441275	COCc1nc2n(n1)CCC[C@H]2NC(=O)c1cccc(c1F)OC	0
ZINC90443725	c1ccc(cc1)OCCOC(=O)c1ccc(nc1)OCC(F)F	0
ZINC90445153	COc1ccc(cc1)OCC(=O)N1CCc2ccc(cc2C1)Cl	0
ZINC90445661	c1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC90453401	Cc1c(cnc(n1)C)[C@@H](C)NC[C@@H](c1ccccc1Cl)OC	0
ZINC90459849	c1cc(cc(c1)OC(F)F)CC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90461278	CCCc1ncc(s1)C(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90461931	c1cscc1CCC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90462739	C[C@H](Cc1ccc(cc1)OC)C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90473546	CCC[C@H]1CN(CCO1)C(=O)Nc1ccccc1OCC(C)C	0
ZINC90480901	CC1(CCC(CC1)CNC(=O)Nc1ccc(cc1)OCCC(=O)N)C	1
ZINC90486465	CCOCCCC(=O)N[C@H](C)[C@H](c1ccc(cc1)OC)O	0
ZINC90496025	COC(=O)Nc1nc2c(s1)C[N@@H+](CC2)CC(=O)N1CCCC1	0
ZINC90496486	COC(=O)Nc1nc2c(s1)CN(CC2)S(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC90512466	CS(=O)(=O)c1ccc(cc1)c1nc(co1)CN1CCCC[C@@H]1C(=O)N	0
ZINC90516955	C[C@H]1COCC[N@@H+]1CCCSCc1ccccc1	0
ZINC90523657	C[C@H](CC1CCOCC1)[NH2+][C@@H]1CCN(CC1)[C@@H]1CCCC[C@@H]1O	0
ZINC90549982	Cc1cccc(c1)CN(CC[NH+](C)C)C(=O)CSCC(F)(F)F	0
ZINC90552037	Cc1nc2ccc(cc2s1)N(C)CCn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC90559172	CC(C)(C)[C@@H](C(=O)N)[NH2+]CCn1cc(ccc1=O)[N+](=O)[O-]	1
ZINC90559282	c1ccc(cc1)CSCCC[NH2+]C1(CCCCC1)C(=O)N	1
ZINC90559723	C#CCOc1ccccc1OC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90565294	CCN([C@@H](C)CS(=O)(=O)CC)C(=O)CSCC(F)(F)F	0
ZINC90565366	CCOCCO[C@H]1CC[N@@H+](C1)Cc1cccc(c1C)Br	0
ZINC90565568	C[C@H]([C@@H](C)S(=O)(=O)C)N(C)C(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90569161	c1ccc(cc1)SC[C@@H](CCN1CCOCC1)N	0
ZINC90582292	Cc1ccoc1[C@@H](C)[NH2+]CCNS(=O)(=O)c1ccc(s1)C	0
ZINC90584482	CN1C[C@@H](CC1=O)C(=[NH2+])N	0
ZINC90585704	Cc1ccc(s1)[C@@H]1CCCN1C(=O)c1cccc(c1F)OC	0
ZINC90585752	C[C@@H](C(=O)Nc1ccccc1S(=O)(=O)C)N(C)OCc1ccccc1	0
ZINC90587202	CC(C)(C)OC(=O)[C@@H](c1ccncc1)N	0
ZINC90590330	c1cc(cc(c1)Cl)O[C@H]1CCN(C1)CCn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC90590564	c1ccc(cc1)CSCCCN1CC[C@@H](c2c1cccc2)C(=O)N	1
ZINC90590683	c1csc(n1)C1(CCCC1)NC(=O)CSCC(F)(F)F	0
ZINC90591423	Cc1csc(n1)C(C)(C)NC(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90591738	COCCCn1ccc(n1)NC(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90597181	COC(=O)c1ccc(cc1)C(=O)NCC[C@H](c1ccccc1)O	0
ZINC90597542	COc1cccc(c1)S(=O)(=O)NCC[C@@H](c1ccccc1)O	0
ZINC90598187	C1[C@H]([C@@]23[C@@]1(C=CC=C2)C=C3)[NH3+]	0
ZINC90601200	c1cc(oc1CNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)C(=O)N	0
ZINC90601210	c1cc(c(cc1F)F)C1(CC1)CNC(=O)NCc1ccc(o1)C(=O)N	0
ZINC90607233	CN(C)[C@H](CNC(=O)c1ccsc1)c1ccc2c(c1)CCO2	0
ZINC90611520	CC1(CCCC[C@@H]1NC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1)C	0
ZINC90611812	CCCC1(CCC1)CNC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90613759	Cc1ccc2ncc(n2c1)C(=O)NCCCOC1CCOCC1	0
ZINC90616135	CS(=O)(=O)Cc1nc(on1)C[N@@H+]1CCc2ccc(cc2C1)Cl	0
ZINC90616321	CCCc1c(snn1)C(=O)NCC1CCN(CC1)C(=O)c1ccoc1	0
ZINC90619297	C[C@H](CNC(=O)N[C@@H]1CCCN(C1=O)c1ccccc1F)SC	0
ZINC90621423	CC(C)C(=O)NCCCNC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90629924	c1cc(ccc1CC(=O)Nc1cc(ncn1)N1CCOCC1)Br	0
ZINC90633409	c1cc(c(cc1F)CCCC(=O)N[C@@H](CC(=O)N)C1CCCCC1)F	1
ZINC90634428	CS(=O)(=O)N[C@H]1CCN(C1)C(=O)/C=C/c1ccnc(c1)Cl	0
ZINC90635180	c1ccc(cc1)C[C@@H]1c2ccccc2CCN1Cc1ccon1	0
ZINC90653650	c1cc2c(cc1F)C=C(CO2)C(=O)N[C@@H]1CCCC[C@@H]1C(=O)N	0
ZINC90655678	c1cc(oc1)[C@@H]1CN(CCO1)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90656406	Cn1c(=O)n2c(n1)CN(CC2)Cc1ccccc1OCC(F)(F)F	0
ZINC90658142	CC(C)CCN1CCn2c(nn(c2=O)C)C1	0
ZINC90659523	CO[C@H]1CCCN(C1)C(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90659623	C[C@H](C(=O)NC(C)(C)C)NC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90661712	Cn1c(=O)n2c(n1)CN(CC2)Cc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC90678179	CCOc1ccccc1S(=O)(=O)N1CCC(CC1)Oc1cnccn1	0
ZINC90681553	COC(=O)C[C@H]1CSCCN1C(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90681911	CCc1cnc(s1)CN(C)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90683320	Cc1c(c(on1)C)CCC(=O)N1CCc2c(ccs2)[C@@H]1C(=O)OC	0
ZINC90687652	CC(C)[C@H](CCNC(=O)CN(CCc1ccccc1)C(=O)C)O	0
ZINC90688782	c1cc(c(cc1F)OC(=O)CSCC(F)(F)F)Br	0
ZINC90699472	c1cc(c(c(c1)F)CNC(=O)[C@@H]1CC(=O)N(C1)C1CCOCC1)F	0
ZINC90701302	CCOC(=O)C(=O)N1CCCSC[C@@H]1C[NH+]1CCCCC1	0
ZINC90702196	COc1ccc(cc1C(=O)N1CCCSC[C@@H]1CN1CCOCC1)Cl	0
ZINC90702608	CCc1ccc(cc1)S(=O)(=O)N1CCCSC[C@@H]1CN1CCOCC1	0
ZINC90706669	C[C@H](COC)NC(=O)c1cc(no1)OC	0
ZINC90731593	C=CCc1ccccc1OCC#CCNC(=O)c1ccccc1I	0
ZINC90743843	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)c1ccc(=O)oc1	1
ZINC90743956	c1ccc(c(c1)C(=O)N)OCC#CCNS(=O)(=O)c1cccs1	1
ZINC90849975	C[C@H]1C[C@H](c2ccsc2S1)[NH2+]C[C@@]1(CCOC1)O	0
ZINC90966305	C[C@@H]1C[C@H](C[C@@H](O1)C)[NH2+][C@@H](C)c1ccccc1OC(F)(F)F	0
ZINC91252178	c1c(c(cc(c1Br)F)N)C#N	0
ZINC91254841	Cc1cc(nc(n1)N)NCC[C@H](C)N1CC[N@H+](CC1)C	0
ZINC91270187	c1cc(ccc1CC[NH3+])C[N@H+]1C[C@@H]2CC[C@H](C1)N(C2=O)CC1CCC1	0
ZINC91270265	CS(=O)(=O)N[C@H]1CN(C[C@@H]1c1ccccc1)C(=O)CC1CCCC1	0
ZINC91289342	COCCN(Cc1ccsc1)C(=O)c1cc(ccc1F)S(=O)(=O)N	0
ZINC91304697	C[C@@H]1CN(CC[C@]1(C1CCOCC1)O)C(=O)c1cccn1C1CC1	0
ZINC91304788	CC(C)(C)OC(=O)N1CCN2C[C@@H]([C@H]1C2)N	0
ZINC91305147	C[C@@H]1C[N@@H+](CC[C@]1(CCOC)O)Cc1cncn1C1CC1	0
ZINC91315038	Cc1cn2c([nH+]1)CC[C@H](C2)[NH2+][C@H](C)c1nc2cc(ccc2n1C)Cl	0
ZINC91326708	CC(C)c1c([nH+]cn1[C@@H](CCC(=O)N)C(=O)[O-])c1ccccc1	0
ZINC91351776	CC(C)(C)OC(=O)N1CCC[C@H](C1)Oc1cncc(n1)N	0
ZINC91352987	CC(C)(C)OC(=O)NNCc1cccnc1	0
ZINC91364256	C[NH+](C)CCOc1cc(cc(n1)Cl)N	0
ZINC91364922	Cc1cc(nc([nH+]1)N)N[C@H](C)c1nc(no1)c1ccncc1	0
ZINC91365156	COCC[C@@]1(CCCN(C1)c1c(cc(cn1)Cl)F)CO	0
ZINC91365988	COC(=O)[C@@H]1C[NH2+]C[C@H]1N	0
ZINC91366242	COC(=O)/C=C\CCc1ccc(cc1)F	0
ZINC91366496	CCCCOc1ccc(cn1)c1ccc(nn1)N	0
ZINC91390708	Cc1c([nH+]c(nc1NCc1nncn1CCCOC)N)C	0
ZINC91390975	Cc1c([nH+]c(nc1N[C@@H](COC)c1ccnn1C)N)C	0
ZINC91391206	C1CCN(C(=O)C1)CC(=O)N1C[C@H]2C[N@@H+](C[C@]2(C1)C(=O)[O-])CCO	0
ZINC91403599	C[C@H](c1ccc(cc1)S(=O)(=O)N)[NH2+][C@H]1CC[C@@H](CC1)OC(C)C	0
ZINC91406193	CC[C@H]([C@@H]1CCCO1)[NH2+][C@@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC91406195	CC[C@@H]([C@H]1CCCO1)[NH2+][C@@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC91410785	Cc1c2ccc(cc2oc1C(=O)N1CCO[C@@H](C1)C(=O)N)OC	0
ZINC91412217	CCC[C@]1(CCCN(C1)Cc1cncn1Cc1ccccc1)CO	0
ZINC91425236	Cc1nc(cc(n1)N1CCN(CC1)CCn1cncn1)N	0
ZINC91426907	Cc1cccc(c1)CC1(CC1)NC(=O)[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC91429977	CC(C)(C)c1nnc(s1)NCc1nncn1c1ccccc1	0
ZINC91433721	CC(C)OCCCNc1c2c([nH+]c(n1)N)CCCC2	0
ZINC91434966	c1ccn(c1)CCNC(=O)[C@@H]1CC(=O)N(C1)C1CC1	0
ZINC91445237	c1cc(c(cc1S(=O)(=O)N)F)CCCCCCO	0
ZINC91452237	Cc1cc(n[nH]1)Cn1cc(nn1)[C@H]1CCOC(C1)(C)C	0
ZINC91468785	CCCN1[C@@H]2CC[C@H](C1=O)CN(C2)Cc1ccc(c(c1)F)C(F)(F)F	0
ZINC91477540	COCCc1nc(sn1)NCC1(CCCCC1)O	0
ZINC91494237	CN(C)C(=O)CSc1nc(cc(n1)NCc1cn2c(n1)SCC2)N	0
ZINC91503555	CCn1cc[nH+]c1[C@H]1CCCN(C1)C(=O)CCCOc1ccccc1	0
ZINC91503868	c1cc(ncc1C#N)N1CC[C@@](C1)(C[NH+]1CCCCC1)O	0
ZINC91505785	CCc1c(c(nc([nH+]1)N)NCc1ccc(cc1OC)OC)C	0
ZINC91518654	CCCCc1c([nH+]c(nc1NCc1[nH+]ccn1C)N)C	0
ZINC91526254	Cc1c(nc([nH+]c1N1CC[NH+](CC1)C[C@@H]1CCCO1)N)C	0
ZINC91551050	CC[N@@H+]1C[C@@H](C[C@]2(C1)CC[N@@H+](CC2)CCC(=O)N)c1ccccc1	0
ZINC91551263	CCCOC[C@@H]1CCN(C1)c1cc([nH+]c(n1)N)C	0
ZINC91551993	Cc1cnc(nc1NCCCO[C@H]1CC[N@@H+](CC1)C)N	0
ZINC91562710	COCCC[N@H+]1CC[C@@H](C1)CNc1ncccn1	0
ZINC91562857	Cc1cnc(nc1NCC[C@@H]1CCC(=O)N1CC[NH+](C)C)N	1
ZINC91563076	CC(C)c1cncnc1N1C[C@H]([C@H](C1)CO)CN1CCOCC1	0
ZINC91563346	C[C@@]1(CN(CC1(C)C)c1[nH+]ccc(n1)N)O	0
ZINC91574485	CCCCc1c(nc(nc1N1CCO[C@H](C1)CCO)N)C	0
ZINC91587495	c1cc(cc(c1)C(=O)N)C[C@H]1CC[N@@H+](C1)CC(=O)[O-]	0
ZINC91596153	c1cc2c(=O)cc([nH]c2c(c1)Cl)CNCc1ccc(cc1)S(=O)(=O)N	0
ZINC91602659	c1ccc(c(c1)c1cc([nH]n1)C(=O)N[C@@H]1CC2(CCCCC2)OC1)O	0
ZINC91603814	CCCn1cnnc1[C@H](C)Nc1c(cnc(n1)N)C	0
ZINC91616277	Cc1nnc(s1)SCCNC(=O)[C@@H]1CC(=O)Nc2c1cc(cc2)F	0
ZINC91620412	Cc1c[nH+]c(nc1NCc1nc(on1)COC)N	0
ZINC91624992	CCN(CCN1C[C@@]2(CCC1=O)CCOC2)c1cccc(c1)C	0
ZINC91626000	c1cc(cc(c1)c1cn(nn1)CCc1nnc(s1)N)c1ccco1	0
ZINC91626030	CCC[C@@]1(CCC[N@H+](C1)CCC(=O)N1CCCC1)C(=O)[O-]	0
ZINC91636374	Cc1ccc(o1)c1cc([nH]n1)C(=O)N1C[C@H]2CCC[C@]2(C1)CO	0
ZINC91643605	CS(=O)(=O)N1C[C@@H]2CC[C@H](C1)[N@H+](C2)Cc1cc(no1)c1ccccc1	0
ZINC91643735	CN(C)c1c(cnc(n1)NCC[C@@H]1CCCCN1S(=O)(=O)C)F	0
ZINC91643972	CCc1c([nH+]c(nc1NCCSc1nncn1C)N)C	0
ZINC91644254	CC(C)c1nc(cs1)CCNC(=O)c1ccc(cc1)c1cc[nH]n1	0
ZINC91644444	CCc1c(nn(c1C)CCNC(=O)c1cc(ccc1F)S(=O)(=O)N)C	1
ZINC91645779	CCC[C@@]1(CCCN(C1)C(=O)c1cn(c(=O)[nH]c1=O)C)C(=O)[O-]	0
ZINC91656016	CSCCC(=O)N1CC[C@@H](C1)Cc1ccc(cc1)CO	0
ZINC91663572	c1cc(cc(c1)c1cn(nn1)Cc1ccc(cc1)CO)c1ccco1	0
ZINC91664370	C[C@H](CC(=O)N1CCN(CC1)CCOc1ccccc1)n1cc[nH+]c1	0
ZINC91664648	c1ccnc(c1)N[C@@H]1CCN(CC1)C(=O)c1ccc(s1)[C@H]1CCCO1	0
ZINC91665779	Cc1c[nH+]c(nc1N1C[C@H]2CCC[C@]2(C1)CO)N	0
ZINC91665807	CCOCc1cc(ccc1OC)[C@H]1CC(=O)Nc2c1ccc(n2)N	0
ZINC91670376	C[NH+](C)C1CCN(CC1)CC1(CCCCC1)CN1CCOCC1	0
ZINC91674699	c1ccc(c(c1)F)SCCC(=O)Nc1ccc2c(c1)COC2	0
ZINC91679717	c1cc(c(cc1C(=O)Nc1ccc2c(c1)COC2)S(=O)(=O)N)Cl	0
ZINC91687346	c1cc(cc(c1)[N+](=O)[O-])CCC(=O)N1CCc2cc(ccc2C1)F	0
ZINC91690812	CN(CCn1cc(nn1)c1cc2c(cc1OC)OCCO2)S(=O)(=O)C	0
ZINC91691741	COC(=O)[C@H](C1CCC2(CC1)OCCO2)N	0
ZINC91692402	c1c(cc(cc1[N+](=O)[O-])I)CN	0
ZINC91692407	COc1cc(cc(c1OC)C#C)Cl	0
ZINC91692447	CC(C)(C)OC(=O)N1CCc2c(c(nc(n2)S(=O)(=O)C)C(=O)N)C1	0
ZINC91692604	CC(C)(C)OC(=O)N[C@@H]1CCc2c(c(=O)[nH]c(n2)N)C1	0
ZINC91692883	CCOC(=O)c1cc2cccc(c2nc1)N	0
ZINC91694059	c1cc(sc1[C@H]1CCCO1)C(=O)NC[C@]12CCC[N@H+]1CCC2	0
ZINC91695103	CCCN(Cc1nccn1C)C(=O)c1cn2ccsc2n1	0
ZINC91701355	C[N@@H+](Cc1ccc(cc1)OC[C@H]1CCCO1)Cc1cccnc1	0
ZINC91701513	c1cc(ccc1CN(CCC#N)CCC#N)OC[C@@H]1CCCO1	0
ZINC91701890	C[C@H](C[NH+]1CCCCC1)NC(=O)N(C)CCN(C)C(=O)OC(C)(C)C	0
ZINC91706665	C[C@H](CCNC(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C)[S@@](=O)C	0
ZINC91707863	CCc1c(cn[nH]1)C(=O)N1CC[C@]2(C1)CCCN(C2=O)CC	0
ZINC91708222	c1ccc2c(c1)C[C@H](CO2)Cc1cc(c[nH+]c1)N	0
ZINC91708480	CCOC(=O)c1cnn(c1)[C@@H]1CCCN(C1)C(=O)N[C@@H](C)CC(C)C	0
ZINC91708500	CCC(CC)(CNC(=O)N(C)[C@@H]1CC[S@](=O)CC1)C(=O)OC	0
ZINC91712811	CC(C)(C)OC(=O)N[C@H]1CCN(CC1)C(=O)N[C@H]1CC[C@H](C1)[NH+](C)C	0
ZINC91713261	CCc1cnc(nc1N(C)CC[C@@H]1CCCCO1)N	0
ZINC91713999	CCC[C@H]1C[N@H+](C[C@@H]1NC(=O)COCC)Cc1ccccc1C(=O)[O-]	0
ZINC91723999	Cc1cc2ncc(c(n2n1)C)[C@@H](C)[NH2+]C[C@H](C)N1CCOC[C@@H]1C	0
ZINC91724888	c1cc2c(cc1CN1C[C@]3(CCC1=O)CCOC3)nsn2	0
ZINC91737438	C1CCc2c(c(nc([nH+]2)N)NCC[NH+]2CCCC2)C1	0
ZINC91737532	Cn1ccnc1C1CCN(CC1)S(=O)(=O)c1ccc2c(c1)[nH]c(=O)[nH]2	0
ZINC91745240	Cc1ccc([nH+]c1)NCCCNc1cc(nc(n1)N)C	0
ZINC91746087	CCOc1ccccc1OCC[N@@H+]1C[C@@H]([C@H](C1)N)C1CC1	0
ZINC91746744	CCCSCC(=O)N1CCC[C@@H](C1)OCc1ccccn1	0
ZINC91756702	Cc1ccc(o1)[C@@H]1CN(C[C@H]1NC(=O)C)c1nccc(n1)N	0
ZINC91763334	Cc1cc(ccc1Br)NC(=O)CNC(=O)N[C@@H]1CC[C@H](C1)[NH+](C)C	0
ZINC91765725	Cc1cccc(c1C)[NH+]1CCN(CC1)C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC91768331	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)N1CC[C@@H](CC1)C1CCOCC1	0
ZINC91768539	CC(C)(C)OC(=O)N(C)CC[N@@H+](C)[C@H](c1ccccc1)C(=O)N	0
ZINC91768816	Cc1nc(cc(n1)N1CC[NH2+][C@@H](C1)c1ccccc1)N	0
ZINC91770566	Cc1cnc(nc1N1CCC(CC1)[C@@H](C)COC)N	0
ZINC91771078	CCC[C@@H](C(=O)N[C@H]1CC(=O)N([C@@H]1c1ccc(cc1)Cl)C)[NH+](C)C	0
ZINC91772602	CO[C@@H]1CCCN(C1)Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC91772860	CO[C@H]1CCCN(C1)Cc1ccsc1	0
ZINC91779661	CN1C[C@@]2(CCN(C2)Cc2cc(=O)c3cccc(c3[nH]2)F)OC1=O	0
ZINC91781208	CCc1c(nc(nc1N(C)CCC1CCOCC1)N)C	0
ZINC91790002	CCOC(=O)C[N@H+](Cc1ccn[nH]1)CC(C)C	0
ZINC91790278	C[C@H]1CCN([C@@H]1C)C(=O)NCc1ncn(n1)C	0
ZINC91793808	CC(C)(C(=O)N1C[C@H]2CC[C@@H]1C[N@@H+](C2)CCCc1ccccc1)N	1
ZINC91793875	Cc1cc2cccnc2c(c1)NC(=O)c1cc(oc1)S(=O)(=O)N	0
ZINC91796903	CC[C@@H](C)C[N@@H+](C)Cc1cnc(s1)c1ccccn1	0
ZINC91808210	c1c2n(nc1CCC(=O)NC1CC1)CCCN(C2)C(=O)[C@H]1CCCO1	0
ZINC91811629	Cc1ccccc1COC1CCN(CC1)Cc1nc(nc(n1)N)N	0
ZINC91812792	CC[C@@H](C(=O)N)N1CCC[C@@H](C1)n1cc(cn1)C(=O)OCC	0
ZINC91813215	Cc1ccccc1CCCN1CCN(C(=O)C1)CCOC	0
ZINC91813405	CC[N@H+](Cc1cccc(c1)OCCCOC)CC(F)(F)F	0
ZINC91828968	COCCN1CC[N@H+](CC1=O)C[C@H](COc1ccc(cc1)F)O	0
ZINC91829987	Cc1ccc(cc1)[C@@H](C)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91830802	Cc1c[nH+]c(nc1NCCC[N@@H+](C)C1CCCC1)N	0
ZINC91831165	C[NH+](C)C[C@@H]1CN(C[C@@H]1CO)C(=O)CCC1CCCC1	0
ZINC91831942	Cc1cc(c(s1)C)S(=O)(=O)/N=C(\[O-])/c1ncn(n1)c1ccccc1	0
ZINC91832009	COCCN1CC[N@H+](CC1=O)Cc1ccc(cc1)C(=O)N	0
ZINC91834983	CCc1cccc(c1)OCCN1CCN(C(=O)C1)CCOC	0
ZINC91836663	COCCN1CCN(CC1=O)Cc1ncc(o1)c1ccccc1Cl	0
ZINC91837492	Cc1nc(on1)[C@H]1CC[N@@H+](CC1)Cc1cccc(c1)OCCCOC	0
ZINC91840966	C[C@@H](c1ccccn1)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91842030	CCCOCCOC(=O)c1csc(n1)Cc1ccc(cc1)C	0
ZINC91842482	c1ccc(c(c1)C1=CC[N@@H+](CC1)CCCN1CCOCC1)Cl	0
ZINC91845465	c1cc(ccc1c1cc(n[nH]1)C(=O)NCCCc1nnc(s1)N)F	1
ZINC91847381	Cc1cccc(=O)n1CCCn1cc(nn1)[C@@H]1CCOC1	0
ZINC91847781	CC(C)c1ccc(c(c1)C[N@@H+]1CCC[C@](C1)(CCOC)CO)OC	0
ZINC91849004	Cc1[nH+]ccn1Cc1nnc(n1C)[C@@H]1CC[N@H+](CC1)C1CCOCC1	0
ZINC91856298	CC(C)(CNC(=O)c1ccn[nH]1)c1ccncc1	0
ZINC91857093	CC1(Cc2ccccc2C1)CNC(=O)N[C@@H]1CCC[C@@H](C1)C(=O)N	0
ZINC91857732	COCCC[N@@H+]1CCC(=CC1)c1ccccc1Cl	0
ZINC91858698	c1ccc2c(c1)C[C@@H](N(C2)C(=O)c1ccc2c(c1)ccs2)C(=O)N	0
ZINC91858836	C=CC[C@@]1(CCCN(C1)c1cc(nc(n1)N1CCOCC1)N)CO	0
ZINC91860378	Cc1cc(c(n1C(C)C)C)C(=O)NCC(C)(C)c1ccncc1	0
ZINC91861324	CC(C)(CNC(=O)CCNC(=O)C1CCCCC1)c1ccncc1	0
ZINC91864709	C[C@H](C[N@H+]1CC[C@@H](CC1)OCc1ccccc1F)CS(=O)(=O)C	0
ZINC91866105	CS(=O)(=O)NCC[N@H+]1CC[C@@H](CC1)OCc1ccccc1F	0
ZINC91866742	CC(C)Cn1c(c(cn1)C(=O)OCC[C@@H]1CCCO1)C1CC1	0
ZINC91867605	C[C@H](Cn1cccn1)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91867792	CC[C@H](C#N)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91868495	c1ccc(cc1)[C@@H](C(=O)N)N1CC[C@@H](CC1)OCc1ccccc1F	0
ZINC91868735	C[C@H](C(=O)NC(=O)N)[N@H+]1CC[C@@H](CC1)OCc1ccccc1F	0
ZINC91872408	COCCc1nc(on1)C[N@H+]1CCC[C@@](C1)(CC=C)CO	0
ZINC91885899	C[C@@H](C(=O)N)[N@H+]1CC[C@@H](CC1)OCc1ccc(cc1)F	0
ZINC91888013	CC(C)Cn1c(c(cn1)C(=O)O[C@@H](C#C)C1CC1)C1CC1	0
ZINC91888457	CC(C)(CCC#N)CN(C)Cc1cc(cs1)Br	0
ZINC91888687	C[C@H](COC(=O)c1ccc(cc1)CCNC(=O)N)c1cccc(c1)Cl	0
ZINC91894926	COC(=O)c1cc(cc(c1)OCC1CCC1)C(=O)N1CCC[C@H]1CO	0
ZINC91895389	C[C@@H]1CN(CC[C@]1(CCOC)O)C(=O)C1CCN(CC1)CC(=O)N	0
ZINC91895826	CCc1cnc(nc1N(C)Cc1cc(no1)c1cccnc1)N	0
ZINC91898610	Cc1c(c(n(n1)C)C)C[C@H](C)C(=O)OC[C@H](C)c1ccc(cc1)OC	0
ZINC91900342	Cc1ccc2ncc(n2c1)C[N@@H+](C)CCOc1ccccc1OC	0
ZINC91900502	C[C@@H](COC(=O)[C@@H]1CC[C@@H](CC1)C(=O)N)c1ccc(cc1)OC	0
ZINC91900673	C[C@H](COC(=O)c1cc(cn1C)C(=O)N)c1ccc(cc1)OC	0
ZINC91908467	CCCCN1CCc2c([nH+]c[nH]2)C21CCN(CC2)c1ccnc(n1)N	0
ZINC91917765	CC1(CN(CCO1)C/C=C/c1ccc(cc1)F)C	0
ZINC91917852	CC1(CN(CCO1)Cc1cc(c(c(c1)OC)OC)OC)C	0
ZINC91933467	Cc1cc([nH]c(=O)c1C(=O)NCCc1nc(cc(n1)C(F)(F)F)C)C	0
ZINC91934300	CCc1cnc(nc1NCC[NH+](C(C)C)C(C)C)N	0
ZINC91934941	Cc1nc(cc(n1)NCc1ccc(cc1)OCCOC)N	0
ZINC91943187	CCCSCC(=O)N1C[C@H]2CC[C@@H]1CN(C2)Cc1c([nH+]c[nH]1)C	0
ZINC91950421	CCCCN(Cc1cnc2n1cccc2C)CC(=O)N	1
ZINC91950716	CCc1nc(no1)C[C@H]1CN(CCO1)c1c(c(nc(n1)N)C)C	0
ZINC91950978	Cc1cnc(nc1NCCCC[C@H]1CCCO1)N	0
ZINC91950978	Cc1c[nH+]c(nc1NCCCC[C@H]1CCCO1)N	0
ZINC91950994	CCCCN(Cc1ccc(cc1)O[C@H](C)C#N)CC(F)(F)F	0
ZINC91952603	Cc1ccccc1COC1CCN(CC1)C(=O)c1c(nccn1)N	0
ZINC91954301	Cc1ccccc1COC1CCN(CC1)C(=O)c1ccc([n-]1)C#N	0
ZINC91964984	COCCn1cc[nH+]c1[C@@H]1CCCN(C1)c1ccnc(c1C#N)OC	0
ZINC91965027	c1ccc(c(c1)c1cc([nH]n1)C(=O)NCCCc1csc(n1)N)F	1
ZINC91966648	c1cc(cc(c1)F)[C@@H]1C[N@@H+](C[C@H]1C(=O)[O-])Cc1cccnc1N	0
ZINC91966696	Cc1c(c(n[nH]1)C)[C@H](C(=O)NCCc1c[nH]c2c1cccc2)N	1
ZINC91973955	CC(C)[C@H]1C[N@H+](C[C@@H]1NC(=O)CN(C)C(=O)N)CCC=C(C)C	1
ZINC91974202	CC1(CN(CC[C@@]1(CN1CCOCC1)O)Cc1cccc(c1)SC)C	0
ZINC91974782	CC[N@H+](Cc1ccc(cc1OC)OC)[C@H](C)c1cccc(c1)O	0
ZINC91974884	CCN(Cc1cccc(c1)OCCOC)[C@H](C)c1cccc(c1)O	0
ZINC91975318	CCN(Cc1cc(cs1)C(=O)N)[C@@H](C)c1cccc(c1)O	0
ZINC91978675	COc1cc(c(cc1OC)SC)CN1CCO[C@H]2[C@@H]1CCCC2	0
ZINC91979169	Cc1ccsc1CN1CCO[C@H]2[C@@H]1CCCC2	0
ZINC91979324	c1c(csc1C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2)C#N	0
ZINC91979363	Cc1ccc(cc1F)CN1CCO[C@H]2[C@@H]1CCCC2	0
ZINC91980208	CC[C@H]1COCCN1Cc1ccc(c(c1)C)n1cncn1	0
ZINC91980265	CC[C@H]1COCCN1Cc1c(cccn1)C(F)(F)F	0
ZINC91981036	CC[C@@H]1COCCN1Cc1cc(c(s1)Br)C	0
ZINC91981647	CC[C@@H]1COCC[N@H+]1Cc1c(nn(c1C)c1ccc(cc1F)F)C	0
ZINC91981983	CC[C@@H]1COCC[N@H+]1Cc1ccsc1	0
ZINC91982029	CC[C@@H]1COCC[N@H+]1Cc1ccc(c(c1Cl)OC)OC	0
ZINC91982542	C[C@H](C(=O)N1CCN(C(=O)C1)CCOC)OCCC=C	0
ZINC91983111	CCN(Cc1cc(cc(c1)OC)OC)C[C@H](C)C#N	0
ZINC91983536	CCN(Cc1cnc2n1cccc2C)C[C@H](C)C#N	0
ZINC91984099	CCN(Cc1ccc(c(c1)F)C)C[C@H](C)C#N	0
ZINC91985726	c1cc(ccc1CCCNC(=O)[C@@H]1CC[N@H+](CC1)CC(=O)N)Cl	1
ZINC91985920	COc1cc(cc(c1)OC)CCNC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC91986151	COCc1ncc(cn1)C[N@@H+]1CCC[C@@](C1)(CC=C)CO	0
ZINC91988447	Cc1cc(n(n1)CC(=O)N1CCC2(CC1)[C@@H](C[C@@H]2OCC[NH3+])[O-])N	0
ZINC91998029	Cc1cc(nc(n1)N)NCCCCC[NH+]1CCOCC1	0
ZINC92003084	Cc1c2c(ncnc2on1)NC[C@H]1CN(CCO1)S(=O)(=O)C	0
ZINC92006499	C[C@@H]1CN(C[C@H](O1)C(=O)N)Cc1cccc2c1OC(C2)(C)C	0
ZINC92008694	COCCCOc1cccc(c1)C(=O)N1CCc2cc(ccc2C1)F	0
ZINC92011229	CC(C)C[N@H+](Cc1coc2c1cccc2)CC(=O)N	0
ZINC92012757	CC(C)(C)C1CCN(CC1)S(=O)(=O)N1CCC(CC1)OCCCOC	0
ZINC92012978	CC(C)(C)C1CCN(CC1)S(=O)(=O)NCC1(CCOCC1)SC	0
ZINC92014429	CC(C)(C)[C@H]1CCN(CC1)S(=O)(=O)N1CCO[C@@H](C1)c1ccsc1	0
ZINC92014569	CC(C)COc1c(cc(cn1)CNC(=O)c1cccc(c1)COC)Cl	0
ZINC92017815	C[C@H]1CN([C@@H](CO1)C)C/C=C/c1ccccc1OC	0
ZINC92018130	C[C@H]1CN([C@@H](CO1)C)Cc1cnn(c1)[C@@]1(CCS(=O)(=O)C1)C	0
ZINC92022700	Cc1cnn(c1)CCNC(=O)[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC92022741	c1c(c(c(cn1)Cl)CN1CC[C@]2(C1)CCCN(C2=O)CCO)Cl	0
ZINC92022852	Cc1ccc(c(c1)CCNC(=O)[C@@H](c1c([nH]nc1C)C)N)C	1
ZINC92028040	Cc1cc(nc(n1)N)NCCc1nc2ccccc2n1C	0
ZINC92028258	CCn1ccnc1[C@@H]1CCC[N@@H+](C1)CCCC(=O)c1ccc(cc1)F	0
ZINC92032599	COC(=O)c1cccc(c1)CCNC(=O)c1cc(cs1)C(=O)N	0
ZINC92036963	C1C[C@]2(CCN(C2)C(=O)CCc2[nH]nc(n2)Cl)C(=O)N(C1)CC1CC1	0
ZINC92037034	COCC[C@]1(CCCN(C1)C(=O)CCc1csc(n1)N)C(=O)[O-]	0
ZINC92045756	CCc1c(c(nc(n1)N)NC[C@H]1CC[N@@H+](C1)CCOC)C	0
ZINC92045756	CCc1c(c(nc([nH+]1)N)NC[C@H]1CC[N@@H+](C1)CCOC)C	0
ZINC92045911	CC[N@@H+](CCO)C[C@@H]1CN(C[C@@H]1CO)c1[nH+]ccc(n1)N	0
ZINC92046575	CCOc1c(cc(cc1Cl)CN1CCC[C@H](C1)[NH+]1CCCC1)OC	0
ZINC92047342	c1ccc(c(c1)C[N@@H+]1CCC[C@@H](C1)[NH+]1CCCC1)N1CCOCC1	0
ZINC92048729	Cc1c(c(n(n1)CC(=O)Nc1ccc2c(c1)COC2)C)[N+](=O)[O-]	0
ZINC92052993	CC(C)[N@@H+](C)CC(=O)N1CC[C@@H](CC1)OCc1ccccc1F	0
ZINC92061584	Cc1c2c(ncnc2on1)N1CC[NH+](CC1)C[C@H]1CCCO1	0
ZINC92066819	Cn1cc[nH+]c1CN1C[C@H]([C@H](C1)CO)C[N@@H+](C)CCOC	0
ZINC92078376	Cc1cc(c2c(c1)c(=O)cc([nH]2)CNCCCOC)C	0
ZINC92079083	C[C@H]1CN(CCO1)[C@@H]1CC[N@H+](CC1)Cc1cc2ccccc2s1	0
ZINC92080920	COCCn1cc[nH+]c1C1CCN(CC1)c1cnc2ccccc2n1	0
ZINC92081194	COc1cc(nc(n1)N)N1CCC2(CC1)[C@@H](C[C@@H]2OC)[O-]	0
ZINC92081355	Cc1cc(nc(n1)CCn1cc(nn1)[C@@H]1CCOC1)C(F)(F)F	0
ZINC92096892	CCC[C@H]1CN(C[C@@H]1NC(=O)CSC)c1c(cnc(n1)C)C	0
ZINC92098846	c1cnc(nc1)c1nc(cs1)CCNC(=O)CC[C@H]1C(=O)NC(=O)N1	0
ZINC92101168	Cn1cccc1C[N@@H+](C)CCCc1cc(n[nH]1)c1ccccc1	0
ZINC92102495	COC[C@H]1CCCN(C1)C(=O)Nc1cc(ccc1OC)F	0
ZINC92102535	CN(Cc1cc(ccc1OC)OC)C(=O)Nc1cc(ccc1OC)F	0
ZINC92118086	CCS[C@@H](C(C)C)C(=O)NCc1ccnc(c1)OC(C)(C)C	0
ZINC92144351	Cc1cc2cccnc2c(c1)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC92149473	CC[C@@H](C)[C@H](C(=O)N)NC(=O)c1cc(c(cc1C)Br)C	0
ZINC92162100	C[N@@H+](CCc1ccc(cc1)F)Cc1cc([nH]c1)C(=O)OC	0
ZINC92163078	C[C@@H](Cn1cncn1)NC(=O)Nc1ccc2c(c1)COC2	0
ZINC92165592	CCC[N@H+]1CC[C@@H](CC1)N(C)Cc1cnc2n1c(cc(n2)C)C	0
ZINC92165643	CCC[N@H+]1CC[C@@H](CC1)N(C)Cc1ccc(o1)[C@@H]1C[C@@H]1C	0
ZINC92165725	CCC[N@H+]1CC[C@@H](CC1)N(C)Cc1cn[nH]c1C(C)(C)C	0
ZINC92165939	C[C@H]([C@@H]1COc2c1cccc2)NC(=O)Nc1ccc2c(c1)COC2	0
ZINC92166126	c1cc2c(cc1NC(=O)N[C@H](CC(=O)N)C1CCCCC1)COC2	0
ZINC92166538	Cc1ccccc1OCCCN(C)CC1=CCCOC1	0
ZINC92166965	C[C@H](c1cccc(c1)OC(F)F)NC(=O)Nc1ccc2c(c1)COC2	0
ZINC92167020	COc1ccc(cc1SC)C[N@@H+](Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC92167152	C#CCOc1ccc(cc1)C[N@@H+](Cc1cccnc1)C[C@H]1CCCO1	0
ZINC92167514	c1cc2c(cc1NC(=O)N[C@@H]1CCCC[C@H]1C(=O)N)COC2	0
ZINC92186647	Cc1ccc(c(c1)Br)C[N@@H+](CCN1CCOCC1)CCO	0
ZINC92186656	C#CCOc1ccccc1C[N@@H+](CCN1CCOCC1)CCO	0
ZINC92187224	CCC(=O)N1CCC[N@H+](CC1)Cc1ccc(c(c1)F)C	0
ZINC92188199	Cc1cn(nc1NC(=O)N(C[C@@H](C)O)C(C)C)c1ccccc1Cl	0
ZINC92193528	CCCn1c2ccccc2[nH+]c1CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92194529	C#CCN(CC1=CCCOC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92217601	CC(C)n1c2c(cc(c(n2)Cl)CN(C)CC(C)(C)C)cn1	0
ZINC92217904	CC(C)Oc1ccc(cc1OC)C[N@H+]1CCC[C@@H]1CN1CCOCC1	0
ZINC92218016	c1cc(c2c(c1)OCO2)C[N@@H+]1CCC[C@@H]1CN1CCOCC1	0
ZINC92218186	c1ccc2c(c1)C=C(CO2)CN1CCC[C@H]1CN1CCOCC1	0
ZINC92219299	CCCCOCCCNC(=O)C(=O)Nc1cc(cc2c1nccc2)C	0
ZINC92221307	COCCC[N@H+](CCOC)Cc1ccccc1N1CCOCC1	0
ZINC92222967	CCN(CC)c1ncc(s1)CN1CCC(CC1)OCC(C)C	0
ZINC92223055	CC(C)CO[C@H]1CC[N@@H+](CC1)Cc1cnc(s1)C1CCCC1	0
ZINC92235806	CC(=O)N1CCc2c1ccc(c2)NC(=O)c1cn(nc1C(C)(C)C)C	0
ZINC92239941	CC(C)(C)c1c(cn(n1)C)C(=O)NCC[N@@H+]1CCc2c(ccs2)C1	0
ZINC92242661	CC(C)(C)c1c(cn(n1)C)C(=O)NCCC[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC92253563	C[N@H+]1CCC[C@H](C1)CN(C)Cc1cccc(c1)OCCCC#N	0
ZINC92253857	CCOc1ccc(c(c1)CN(C)C[C@@H]1CCC[N@@H+](C1)C)O	0
ZINC92254164	CCCOc1ccc(cc1C[N@H+](C)Cc1cc(on1)C)Br	0
ZINC92255696	C[N@@H+](Cc1cc(cc(c1O)OC)Br)C[C@@H](COC)O	0
ZINC92256778	C[N@H+](Cc1ccc(cc1)Oc1cnccn1)C[C@H](COC)O	0
ZINC92257903	C[NH+](C)[C@H]1CC[C@H](C1)NS(=O)(=O)c1c(ccs1)Br	0
ZINC92259302	C[NH+](C)[C@@H]1CC[C@@H](C1)NS(=O)(=O)Cc1ccc(cc1)OC(F)(F)F	0
ZINC92270024	CCCN(C)S(=O)(=O)N1CCC(CC1)OCc1ccccc1F	0
ZINC92282354	CC(C)(C)c1c(cn(n1)C)C(=O)N(C)Cc1nc(no1)CCOC	0
ZINC92283517	CC(C)(C)c1c(cn(n1)C)C(=O)Nc1nc(c(s1)C(=O)OC)C1CC1	0
ZINC92285298	CCC(CC)CNC(=O)C(=O)Nc1cc(cc2c1nccc2)C	0
ZINC92285798	COCCOCCOC(=O)c1ccc(c(c1)F)N1CCCC1	0
ZINC92286640	CC(C)(C)c1c(cn(n1)C)C(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC92288382	Cc1cc2cccnc2c(c1)NC(=O)C(=O)N[C@H](C)CCC(C)(C)C	0
ZINC92317027	CC(C)(C)c1c(cn(n1)C)/C(=N/S(=O)(=O)CCCOC)/[O-]	0
ZINC92322587	CC[C@H]1CCN(C1)C(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92326831	C[C@H]1CN(C[C@@H]([N@@H+]1CCOC)C)C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC92329217	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)N1CCCC[C@@H]1[C@@H]1CC(=O)NC1	0
ZINC92352485	c1ccc2c(c1)ncn2c1ccc(cn1)C(=O)NCCNC(=O)N	1
ZINC92355155	Cc1cc(ccc1NC(=O)C(C)(C)F)c1nc2cc(ccc2n1C)F	0
ZINC92380144	CCN(CCC(=O)OC)Cc1c(nn(c1Cl)C)C(C)C	0
ZINC92381592	CCC[N@@H+](Cc1cccc2c1OCO2)CC(=O)NC	0
ZINC92382406	CCC[N@H+](Cc1cc(c(c(c1)OC)OC)OC)CC(=O)N(C)C	0
ZINC92382470	CCCN(Cc1cc(c(cc1F)F)F)CC(=O)N(C)C	0
ZINC92398417	CCCN(CC#N)Cc1ccc(c(c1)OC)OCc1ccccc1	0
ZINC92404430	COC(=O)c1cccc(c1)CCNC(=O)NC[C@H](c1ccc(s1)Cl)O	0
ZINC92405698	C[C@H](CC1CC1)[NH2+][C@@H]1CC[C@@H](CC1)C(=O)OC(C)(C)C	0
ZINC92406940	CC[N@H+](Cc1ccc(c(c1)OC)OC(C)C)C[C@@H]1CCCO1	0
ZINC92407185	CC[N@@H+](Cc1cc(c(c(c1)Cl)OCC(=O)N)OC)C[C@@H]1CCCO1	0
ZINC92407557	CC[N@H+](Cc1c(nn(c1OC)C)C)C[C@H]1CCCO1	0
ZINC92427428	CC(C)c1ncc(s1)CN(C)C[C@H]1CCCCO1	0
ZINC92428347	CN1CCN(CC1)c1ncc(cn1)C[N@@H+](C)C[C@@H]1CCCCO1	0
ZINC92428502	CN(Cc1cc(ccc1F)Cl)C[C@H]1CCCCO1	0
ZINC92437593	CC[N@@H+](Cc1ccccc1n1cccn1)Cc1cnn(c1)C	0
ZINC92438147	CC[N@H+](Cc1cc(c(c(c1)OC)OCC)OC)Cc1cnn(c1)C	0
ZINC92453972	c1ccc(cc1)S(=O)(=O)N1CCC[N@@H+](CC1)CC1=CCCOC1	0
ZINC92454058	CC(C)(C)O[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1F)c1ccncc1	0
ZINC92454412	CC1=C(CCCO1)C(=O)Nc1ccc(cc1C(=O)N)N1CCCCC1	0
ZINC92455245	Cc1c(cn(n1)C)C[N@H+]1CC[C@@H](C1)NC(=O)OC(C)(C)C	0
ZINC92470649	CC[N@H+](CC1=CCCOC1)[C@H](C)c1cc2ccccc2o1	0
ZINC92471004	CCCOc1c(cc(cc1Cl)C[N@@H+]1CCC[C@@H]1CO)OCC	0
ZINC92471994	C=CCN(Cc1ccc(cc1)Oc1cnccn1)CC(F)(F)F	0
ZINC92472723	CCC(CC)(CNC(=O)OC(C)(C)C)C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC92474973	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)/C=C/c1cc(cc(c1)OC)OC	0
ZINC92475272	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)C1(CCCCC1)c1cccs1	0
ZINC92476368	CC(C)(C(=O)N[C@@H]1CC[C@H](C1)[NH+](C)C)n1cc(cn1)[N+](=O)[O-]	0
ZINC92480022	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)CC1(CCCC1)N1CCOCC1	0
ZINC92483324	C[C@@H](c1ccco1)[N@H+](Cc1ccc(o1)COC)C1CC1	0
ZINC92486546	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)CC1=CCCOC1	0
ZINC92487171	CCc1ccc(o1)CN1C[C@@H](O[C@@H](C1)CC)C	0
ZINC92487557	CC[C@@H]1C[N@@H+](C[C@@H](O1)C)Cc1ccc(cc1)OCc1nc(on1)C	0
ZINC92505316	CCOc1cccc(c1)CN1CC[NH+](CC1)CCCOCC(F)(F)F	0
ZINC92506914	C[C@@H]1CN(C[C@H](O1)C)C[C@@H]1CCCN1Cc1cnc(s1)C1CCC1	0
ZINC92507775	CC(C)(CCC#N)CN1CCc2ccc(cc2C1)OC	0
ZINC92541446	C[C@@H]1C[N@@H+](C[C@@H](S1)C)Cc1cccc(c1)OCCCOC	0
ZINC92562175	C[C@H]1CCc2c(sc(n2)C[N@@H+](CCOC)Cc2ccco2)C1	0
ZINC92564738	CC(C)(C)OC(=O)[C@@H]1CC[C@@H](CC1)[NH2+]C1CCN(CC1)CCCOC	0
ZINC92565005	C[C@H]1CCC[C@H](C1)C[NH2+]C[C@@H]1CCCN1CCOC	0
ZINC92565465	Cc1c(oc(n1)C[N@@H+]1CC[C@H](CC1)C[NH2+]C[C@@H]1CCC[C@@H](C1)C)C	0
ZINC92565784	CCC(CC)N(CCOC)Cc1c(nn(c1C)CCO)C	0
ZINC92566252	C[C@H]1CCC[C@H](C1)C[NH2+]CCc1cccc(c1)C(=O)NC	0
ZINC92567977	COCC[N@H+](Cc1ccc(cc1)C#N)Cc1ccc(cc1O)OC	0
ZINC92568172	C[C@H]1CCC[C@@H](C1)C[NH2+][C@@H](c1nc(no1)c1ncn[nH]1)C(C)(C)C	0
ZINC92568333	C[C@]1(CCOC1)NCc1ccc(c(c1)Br)OC(F)F	0
ZINC92568638	C[C@@H]1CCC[C@H](C1)C[NH2+]C[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC92585547	CCOc1cccc(c1O)C[N@@H+](C)[C@@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC92585785	CCOC(=O)c1ccc(o1)C[N@@H+](C)[C@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC92586419	CCOc1c(c(nn1CC(C)C)C)C[NH+]1CCN(CC1)CC(F)F	0
ZINC92587385	Cc1ccsc1C[N@@H+]1CC[C@H](CC1)CN1C[C@@H](O[C@H](C1)C)C	0
ZINC92587841	C[C@H]1CC[N@@H+](CC1)C[C@@H]1CCCN(C1)Cc1cc(cs1)C(=O)N	0
ZINC92588271	CCOc1cccc(c1)C[N@H+]1CCCC[C@@H]1CC(=O)N	1
ZINC92588372	c1cc(ccc1C[N@@H+]1CCCC[C@H]1CC(=O)N)N1CCCCC1	0
ZINC92589009	COCCOc1ccccc1C[N@H+]1CCCC[C@@H]1CC(=O)N	0
ZINC92589215	c1cc(ccc1C[N@@H+]1CCCC[C@H]1CC(=O)N)Oc1cnccn1	0
ZINC92590523	CC[N@H+](Cc1cc(cs1)C(=O)N)[C@H](C)C(C)C	0
ZINC92590526	CC[N@H+](Cc1cc(cs1)C#N)[C@H](C)C(C)C	0
ZINC92592425	Cc1c(sc([nH+]1)N(C)C)CN1CCO[C@@H](C1)c1ccccc1Br	0
ZINC92593777	c1cc(sc1)[C@H]1CN(CCO1)Cc1ccc(c(c1)Cl)F	0
ZINC92594379	CC(C)(CN1CCO[C@@H](C1)c1cccs1)S(=O)(=O)C	0
ZINC92594642	Cc1cn2c(c(nc2s1)C)CN1CCO[C@H](C1)c1cccs1	0
ZINC92594687	CC1(Cc2ccccc2C1)NC(=O)CCOc1cccc(c1)C(=O)N	1
ZINC92613272	CC1(Cc2ccccc2C1)NC(=O)[C@@H]1Cc2ccccc2C(=O)O1	0
ZINC92615059	c1cc(ncc1C#N)O[C@@H]1CC[C@H](CC1)NC(=O)CO	0
ZINC92616104	Cc1cc(n2c(cnc2n1)CN1CC[N@H+]2CCCC[C@@H]2C1)C	0
ZINC92618067	CC(C)(C)c1ccc(s1)CN1CCC(CC1)n1cccn1	0
ZINC92618447	C[C@H]1CN(C[C@@H](O1)C)C[C@H]1CC[N@@H+](CC1)Cc1n[nH]c([O-])n1	0
ZINC92643465	CCCC[C@H](C(=O)NCc1ccnc(c1)OC(C)(C)C)NC(=O)N	1
ZINC92646629	CN(C)C(=O)[C@@H]1CCC[N@@H+](C1)Cc1cncs1	0
ZINC92648036	CN(CCC#N)c1ccc(cc1)C[N@@H+]1CC[C@H](CC1)n1cncn1	0
ZINC92648375	COCc1ccc(o1)C[N@H+]1CC[C@@H](CC1)n1ccnc1	0
ZINC92659886	COC(=O)c1ccccc1C[N@H+]1CCC[C@H](C1)CCC(=O)N	0
ZINC92659923	CCOc1c(c(nn1CC(C)C)C)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	1
ZINC92660120	CCCCn1c(c(c(n1)C)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N)Cl	1
ZINC92660235	c1cc(ccc1C[N@H+]1CCC[C@H](C1)CCC(=O)N)N1CCOCC1	0
ZINC92660619	Cc1c(sc(n1)N(C)C)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92660811	Cc1ccc(c([nH+]1)CN1CCC[C@@H]1Cc1ccccc1OC)[O-]	0
ZINC92661103	Cc1c(sc(n1)N(C)C)C[N@@H+]1CC[C@H](CC1)Oc1ccc(cc1)F	0
ZINC92661384	C1C[C@H](OC1)CO[C@@H]1CC[N@H+](CC1)C[C@@H]1CCC=CC1	0
ZINC92661509	c1cc(ccc1C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1)OCC(F)F	0
ZINC92666482	CCOc1ccc2c(c1)C[N@@H+](CC2)Cc1cnc2n1ccnc2	0
ZINC92666757	COCc1ccc(o1)C[N@@H+](Cc1cccc(c1)F)C[C@H]1CCCO1	0
ZINC92666863	c1cc(cc(c1)F)C[N@@H+](Cc1ccc(o1)C#N)C[C@@H]1CCCO1	0
ZINC92667370	C[N@H+](Cc1ccccc1OCCOC)CC1CCCC1	0
ZINC92668889	c1ccnc(c1)N1CC[NH+](CC1)C[C@@H]1CCCN(C1)Cc1ccco1	0
ZINC92672381	c1cc(c(cc1C[N@H+]1CCC[C@@H]1C(=O)N1CCSCC1)Cl)F	0
ZINC92674495	C[N@H+](Cc1ccc(cc1)OCCOC)Cc1ccc(c(c1)OC)SC	0
ZINC92676148	c1ccc(cc1)[C@H]1C(=O)NCCN1Cc1cc(cs1)C(=O)N	0
ZINC92704951	CCC[N@H+](Cc1ccccc1O)Cc1ccc(o1)COC	0
ZINC92705981	CC(C)C(=O)NC[C@H]1CCC[N@H+](C1)Cc1ccc(c(c1)Cl)OCC=C	0
ZINC92708044	CCCC(=O)NC[C@@H]1CCC[N@@H+](C1)Cc1cn[nH]c1C	0
ZINC92729616	CCCOc1cc(ccc1OC)C[N@@H+]1CCCC[C@H]1c1[nH+]cc[nH]1	0
ZINC92730456	CCC[C@@H](C)NC(=O)[C@H]1CCCN(C1)Cc1c(nc2n1ccs2)Cl	0
ZINC92732010	Cc1c(c(on1)C)CC(=O)N1CCN(CC1)C[C@H]1CCC=CC1	0
ZINC92734496	CCCNC(=O)[C@@H]1CCC[N@@H+](C1)Cc1cnc(s1)c1ccc(cc1)C	0
ZINC92734758	CCCCCCOc1ccc(cc1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92734761	COc1cc(cc(c1OC(F)F)Br)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735000	COCCOc1cccc(c1)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735048	c1cc(c(c(c1)F)c1c(cn[nH]1)CN1CCO[C@H](C1)C(=O)N)F	0
ZINC92735126	Cc1ccc(cc1[N+](=O)[O-])CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735165	COCc1ccc(cc1)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735204	c1cc(ccc1CN1CCO[C@H](C1)C(=O)N)N1CCOCC1	0
ZINC92735248	C=CCOc1ccccc1CN1CCO[C@H](C1)C(=O)N	0
ZINC92735258	CCC[N@H+]1CCN(CC1)c1ccccc1CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735272	Cc1cccc(c1)c1c(c[nH]n1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735309	CC1(CCC(CC1)CN1CCO[C@@H](C1)C(=O)N)C	0
ZINC92735324	c1ccc2c(c1)C=C(CO2)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735456	CCCCOc1ccc(cc1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735617	Cc1c(c(n(n1)C)OCC=C)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735755	CCOC(=O)c1ccc(o1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735760	c1c(sc(n1)C1CC1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735766	Cc1cc(ccc1CN1CCO[C@H](C1)C(=O)N)Br	0
ZINC92735902	Cc1c(c(n(n1)C)Oc1cccnc1)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735914	Cc1ccc2[nH+]cc(n2c1)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92736078	COc1ccc(cc1SC)C[N@H+]1CC[C@@H](CC1)OC1CCCCC1	0
ZINC92736089	Cc1c(c(n[nH]1)C)[C@H]1CCCN1C(=O)Nc1ccn(n1)CCCOC	0
ZINC92736197	Cc1c(sc(n1)N(C)C)CN1CCC(CC1)OC1CCCCC1	0
ZINC92736255	CC(C)Cc1ncc(s1)CN1CCC(CC1)OC1CCCCC1	0
ZINC92737502	CCCN(C/C=C/c1ccccc1OC)CC(F)F	0
ZINC92754045	c1cc(c(cc1C(F)(F)F)C[N@@H+]1CCCN(CC1)C(=O)N)Cl	0
ZINC92755068	C[C@@H](C(C)C)NC(=O)[C@H]1CC[N@@H+](CC1)Cc1cc(cs1)C(=O)N	0
ZINC92757143	COCOc1ccc(cc1C[N@H+]1CC[C@H](C1)[NH+]1CCCC1)OC	0
ZINC92757232	c1c(cnc(n1)N1CCOCC1)CN1CC[C@@H](C1)[NH+]1CCCC1	0
ZINC92758758	COc1cc(cc(c1)OC)C[N@H+]1CC[C@@H](CC1)OC1CCCC1	0
ZINC92758790	c1ccc(cc1)c1csc(n1)CN1CCC(CC1)OC1CCCC1	0
ZINC92784527	COCc1ccc(cc1)C[N@H+](CCC1CCCCC1)CC(=O)N	0
ZINC92786422	CN(Cc1cnc2n1cccn2)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786667	C[N@@H+](Cc1cccc(c1O)Br)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92790090	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC92790232	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1cccc(c1)O	0
ZINC92790536	CC(C)(C)c1csc(n1)[C@@H]1CN(CCO1)Cc1ccc(cc1)COC	0
ZINC92790610	Cc1ccsc1CN1CCO[C@@H](C1)c1nc(cs1)C(C)(C)C	0
ZINC92810777	Cn1cc(c(n1)c1cccnc1)C[N@H+]1CC[C@@H](CC1)c1ccn[nH]1	0
ZINC92815109	C[C@H](c1ccc(c(c1)OC)F)[NH2+]CC(F)(F)F	0
ZINC92831257	Cc1c(cn(n1)C)CN1CCO[C@H](C1)c1nccs1	0
ZINC92831760	CCCOc1cccc(c1)CN1CCO[C@H](C1)c1nccs1	0
ZINC92831807	CC(C)(C)c1ncc(s1)CN1CCO[C@@H](C1)c1nccs1	0
ZINC92831950	CCN(CC)c1ccc(cc1)CN1CCO[C@H](C1)c1nccs1	0
ZINC92832048	Cc1ccc2ncc(n2c1)CN1CCO[C@H](C1)c1nccs1	0
ZINC92845920	c1c(cn(n1)CC(F)(F)F)NC1CCCCC1	0
ZINC92846019	c1ccc(cc1)COC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC92846027	Cc1csc(n1)COC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC92846596	CC(C)Cn1c(c(cn1)C(=O)OCc1cccnc1)C1CC1	0
ZINC92847503	CCCCOc1cc(ccc1OC)C[NH2+][C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC92847569	C[NH+](C)[C@@H]1CC[C@H](C1)[NH2+]Cc1cccc(c1)OCCCOC	0
ZINC92848316	C[NH+](C)[C@@H]1CC[C@@H](C1)[NH2+]CC1=CCCOC1	0
ZINC92848764	C[NH+](C)[C@H]1CC[C@H](C1)NCc1ccc(cc1)OCC[NH+]1CCCC1	0
ZINC92850789	CC(C)(C)c1nc(cs1)CN[C@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92852870	Cc1ccc(nc1)C[NH2+][C@H](c1ccc(cc1)OC)C1CCOCC1	0
ZINC92853144	Cc1ncc(s1)CN[C@H](c1ccc(cc1)OC)C1CCOCC1	0
ZINC92853616	COc1ccc(cc1)[C@@H](C1CCOCC1)[NH2+]C[C@@H]1CCC=CC1	0
ZINC92853784	CC1(Cc2ccccc2C1)NCc1cnc(nc1)N1CCOCC1	0
ZINC92854738	Cc1cc(c(cc1Br)C)C(=O)OC[C@H]1CCOC1	0
ZINC92854740	c1cc2c(cc1NCc1ccn[nH]1)COC2	0
ZINC92855563	CC(C)c1c(c(n(n1)C)Cl)CNc1ccc2c(c1)COC2	0
ZINC92856132	CC(C)COc1c(cc(cn1)CNCc1ccc(cc1)C#N)Cl	0
ZINC92896973	c1cc(c(c(c1)Br)CO/N=C(\[C@@H]1CCOC1)/N)F	0
ZINC92938428	C[NH+](C)[C@H]1CCCN(C1)Cc1cc(c(c(c1)Cl)OCC(=O)N)OC	0
ZINC92938529	C[NH+](C)[C@@H]1CCCN(C1)Cc1ccc(c(c1)F)N1CCOCC1	0
ZINC92938609	CN(C)[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)OCCC#C	0
ZINC92971765	C[C@H]([C@H]1CCCC[N@@H+]1Cc1cc(c(s1)OC)Br)O	0
ZINC92972872	COc1ccc(cc1OC)CN1CCO[C@@H](C1)c1ccc(c(c1)Cl)F	0
ZINC92973620	CC1(CO[C@H](CN1Cc1cnc(s1)C1CC1)c1ccccc1)C	0
ZINC92973747	Cc1ccc(s1)CN1CCO[C@H](C1)c1ccc(c(c1)F)F	0
ZINC92973790	CCn1c(c(c(n1)C)CN1CCO[C@@H](C1)c1ccc(c(c1)F)F)C	0
ZINC92975180	c1ccc(c(c1)[C@@H]1CN(CCO1)Cc1ccc(nc1)N1CCCC1)F	0
ZINC92975205	c1ccc(c(c1)[C@H]1CN(CCO1)Cc1cc(ccc1O)Cl)F	0
ZINC92975287	CC(C)(CN1CCO[C@@H](C1)c1ccccc1F)S(=O)(=O)C	0
ZINC92975312	Cn1c(ccn1)CN1CCO[C@@H](C1)c1ccccc1F	0
ZINC92975357	c1ccc(c(c1)[C@H]1CN(CCO1)Cc1ccc(cc1)n1cncn1)F	0
ZINC93006182	COCCN(CCO)Cc1ccc(cc1)[S@](=O)C	0
ZINC93010953	CCc1c(c(n(n1)C)Cl)C[N@H+]1CCCC[C@@H]1CN1CCOCC1	0
ZINC93011010	CC(C)c1ncc(s1)C[N@H+]1CCCC[C@@H]1CN1CCOCC1	0
ZINC93011012	CC(C)c1ncc(s1)CN1CCCC[C@H]1C[NH+]1CCOCC1	0
ZINC93011102	Cc1ccc(o1)c1c(c[nH]n1)C[N@@H+]1CCCC[C@H]1CN1CCOCC1	0
ZINC93012822	CC(C)COc1cc(ccc1OC)CN1CCC2(C1)OCCO2	0
ZINC93013226	c1ccc(c(c1)CN1CCC2(C1)OCCO2)OCc1ccccn1	0
ZINC93013483	CC(C)CCOc1ccc(cc1)CN1CCC2(C1)OCCO2	0
ZINC93013920	CC(C)CCn1cccc1CN1CCC2(C1)OCCO2	0
ZINC93017057	CCCn1c(c(c(n1)C)CN1CCC[C@@H](C1)C[NH+]1CCOCC1)C	0
ZINC93017185	c1cc(cnc1)c1ccc(o1)C[N@H+]1CCC[C@H](C1)CN1CCOCC1	0
ZINC93017834	C#CCOc1ccccc1CN1CCC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93017843	c1cc(c(cc1C(F)(F)F)CN1CCC[C@@H](C1)CN1CCOCC1)F	0
ZINC93017991	COc1ccccc1CN1CCC[C@H](C1)CN1CCOCC1	0
ZINC93018078	Cc1c(sc(n1)N(C)C)CN1CCC[C@@H](C1)CN1CCOCC1	0
ZINC93022465	CCc1[nH+]c2ccccc2n1[C@@H]1CCN(CC1)C(=O)[C@H]1[C@@H](CCO1)C	0
ZINC93042777	COc1cc(c(cc1Cl)C[N@@H+]1CCC[C@@H](C1)CN1CCOCC1)Cl	0
ZINC93043483	COc1cc(c(c(c1)Br)CN(CCCO)CC(F)(F)F)OC	0
ZINC93043648	c1cc(sc1)c1c(c[nH]n1)CN(CCCO)CC(F)(F)F	0
ZINC93044375	CCc1c(c(n(n1)C)OC)CN(CCCO)CC(F)(F)F	0
ZINC93045194	CC[NH+](CC)CC(=O)N1CCN(CC1)Cc1ccc(o1)COC	0
ZINC93048543	Cn1cccc1CN1CC[NH+](CC1)Cc1ccccc1OC	0
ZINC93057222	C[C@H](C(=O)NCCCOC)N1CCN(CC1)Cc1cc(cs1)C#N	0
ZINC93079273	CCOC(=O)c1ccc(o1)CN1CCN(CC1)c1cc(cc[nH+]1)OC	0
ZINC93079785	COCc1ccc(cc1)CN1CCO[C@H](C1)c1cccc(c1)OC	0
ZINC93080429	COc1cccc(c1)[C@@H]1CN(CCO1)Cc1cc(c(cc1F)F)F	0
ZINC93081660	COC(=O)[C@@H]1CN(CCO1)Cc1c(cccn1)C(F)(F)F	0
ZINC93082304	COC(=O)[C@H]1CN(CCO1)Cc1ccc(o1)c1ccccc1[N+](=O)[O-]	0
ZINC93085540	C[N@@H+](Cc1cc(cs1)C(=O)N)[C@H]1CCSc2c1cc(cc2)Br	0
ZINC93089425	C[C@@H](COC)[NH+]1CCN(CC1)Cc1ccc(cc1)N(C)C	0
ZINC93089766	C[C@@H](COC)[NH+]1CCN(CC1)Cc1cn[nH]c1c1c(cccc1F)F	0
ZINC93089909	CCOc1cccc(c1O)C[N@@H+]1CCN(CC1)[C@H](C)COC	0
ZINC93090030	C[C@@H](COC)N1CCN(CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93090043	C[C@H](COC)N1CC[N@@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93090098	Cc1ccc(cc1C)CN1CC[NH+](CC1)[C@@H](C)COC	0
ZINC93090361	C[C@@H](COC)[NH+]1CCN(CC1)Cc1cccn1CCC(C)C	0
ZINC93091204	C[C@H](CC#N)N(C)CC(C)(C)CCC#N	0
ZINC93091257	CCc1c(c(n(n1)C)Cl)C[N@H+](CCC#N)CC1CC1	0
ZINC93091433	Cc1ccc(c(c1)C)CN(CCC#N)CC1CC1	0
ZINC93091512	COC(=O)c1cc(c[nH]1)CN(CCC#N)CC1CC1	0
ZINC93091611	CC(C)c1c(c(n(n1)C)N1CCOCC1)C[N@H+](CCC#N)CC1CC1	0
ZINC93091629	CC(C)CCn1cccc1CN(CCC#N)CC1CC1	0
ZINC93099922	Cc1c(cn(n1)c1ccc(cc1)Br)CN(CCC#N)CCOC	0
ZINC93099999	COCCN(CCC#N)Cc1cc(cc(c1[O-])[N+](=O)[O-])Cl	0
ZINC93100576	Cc1cccn2c1ncc2CN(CCC#N)Cc1ccccn1	0
ZINC93100831	CC(C)CC[N@H+](CCC#N)Cc1cn[nH]c1c1cccs1	0
ZINC93101402	CC(C)(C)OC(=O)N(C)C[C@@H]1CC[N@H+](CC1)Cc1cc(cs1)C(=O)N	0
ZINC93101458	CCOc1c(c(nn1CC(C)C)C)CN1CCC(=O)NCC1	0
ZINC93105311	CCOc1ccc(c(c1)C[N@H+](C)CCc1ccccc1OC)O	0
ZINC93132338	CCCN(Cc1c(cccn1)C(F)(F)F)C[C@H]1CCCCO1	0
ZINC93132541	CCCN(Cc1cnc(s1)c1ccccn1)C[C@H]1CCCCO1	0
ZINC93133516	c1cc(cnc1)c1ncc(s1)CN1CCC[C@@H](C1)[NH+]1CCCCCC1	0
ZINC93134713	CCc1c(c(n(n1)C)Cl)CN1CCO[C@H](C1)C#N	0
ZINC93135145	c1cc(cc(c1)OCCCC#N)CN1CCO[C@@H](C1)C#N	0
ZINC93136954	Cc1cc(c(cc1C)C[N@H+](CCOC)[C@@H](C)C(=O)N)C	0
ZINC93137038	Cc1c(c(n(n1)Cc1ccccc1)C)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93137093	C[C@@H](C(=O)N)[N@H+](CCOC)Cc1ccc(s1)c1ccccc1Cl	0
ZINC93137120	C[C@H](C(=O)N)[N@H+](CCOC)Cc1ccc(s1)c1ccc(cc1)Cl	0
ZINC93137166	C[C@@H](C(=O)N)N(CCOC)Cc1cc2c(c(c1)Br)OCCCO2	0
ZINC93137222	C[C@H]1Cc2cc(cc(c2O1)C[N@@H+](CCOC)[C@@H](C)C(=O)N)OC	0
ZINC93137253	CCCn1c(c(c(n1)C)C[N@H+](CCOC)[C@@H](C)C(=O)N)C	0
ZINC93137257	CCc1c(c(n(n1)C)Cl)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93137472	C[C@@H](C(=O)N)[N@H+](CCOC)Cc1ccc2cc(ccc2c1)OC	0
ZINC93137482	C[C@@H](C(=O)N)N(CCOC)CC1=Cc2cc(ccc2OC1)Cl	0
ZINC93137554	Cc1c(c(n(n1)c1ccc(cc1)Cl)C)CN(CCOC)[C@H](C)C(=O)N	0
ZINC93137709	C[C@H](C(=O)N)N(CCOC)Cc1c2ccccc2ccc1O	0
ZINC93137753	C[C@H](C(=O)N)N(CCOC)Cc1cccc2c1OCO2	0
ZINC93137811	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1cn[nH]c1c1cccs1	0
ZINC93137940	C[C@@H](C#N)Oc1ccc(cc1)C[N@@H+](CCOC)[C@@H](C)C(=O)N	0
ZINC93137948	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1ccc(cc1)OCC(C)C	0
ZINC93137968	C[C@H](C(=O)N)[N@H+](CCOC)Cc1ccc(o1)c1c(cccc1F)F	0
ZINC93137984	C[C@H](C(=O)N)N(CCOC)Cc1ccc(o1)C#N	0
ZINC93138066	Cc1ccn2c(c1)[nH+]cc2CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93138078	C[C@@H](C(=O)N)N(CCOC)Cc1ccc(cc1)NC(=O)C	0
ZINC93138082	C[C@H](C(=O)N)N(CCOC)Cc1ccc(cc1)NC(=O)C	0
ZINC93138216	C[C@H](C(=O)N)[N@H+](CCOC)Cc1ccc(o1)c1ccccc1[N+](=O)[O-]	0
ZINC93138289	C[C@H](C(=O)N)N(CCOC)Cc1ccc(c(c1)F)N1CCOCC1	0
ZINC93138384	C[C@H]1CCc2c(sc(n2)C[N@@H+](CCOC)[C@@H](C)C(=O)N)C1	0
ZINC93138396	C[C@@H](C(=O)N)N(CCOC)Cc1ccc(c(c1)OC(F)F)OC	0
ZINC93138617	C[C@@H](C(=O)N)[N@H+](CCOC)Cc1ccc(cc1)OCC#C	0
ZINC93138649	Cc1cccn2c1ncc2C[N@H+](CCOC)[C@@H](C)C(=O)N	0
ZINC93138709	C[C@H](C(=O)N)N(CCOC)Cc1cn[nH]c1c1cccc(c1)Cl	0
ZINC93138744	Cc1ccc(c(c1)Br)C[N@@H+](CCOC)[C@H](C)C(=O)N	0
ZINC93138783	Cc1cc(c(o1)C)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93138808	C[C@H](C(=O)N)[N@H+](CCOC)Cc1ccccc1OCC#C	0
ZINC93139055	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1ccc2c(c1)CCN2C	0
ZINC93139191	C[C@@H](C(=O)N)N(CCOC)Cc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC93139423	C[C@@H](C(=O)N)N(CCOC)Cc1cc(cs1)C#N	0
ZINC93139594	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1c[nH]nc1c1ccc(cc1)OC	0
ZINC93139782	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1cc2cc(ccc2o1)OC	0
ZINC93139798	C[C@H](C(=O)N)N(CCOC)Cc1cnc(s1)c1ccccn1	0
ZINC93139872	C[C@H](C(=O)N)[N@H+](CCOC)Cc1cc(c(cc1Cl)OC)Cl	0
ZINC93232448	Cc1cccc(c1)N1CC[NH+](CC1)CCOCC[NH3+]	0
ZINC93274638	Cc1nc(no1)CN1CC[NH+](CC1)CC(C)(C)CCC#N	0
ZINC93275310	Cc1c(sc(n1)C)[C@@H](C)[N@@H+](C)C/C=C/c1ccccc1OC	0
ZINC93276772	COCCOc1ccccc1CN(CC(F)F)C1CC1	0
ZINC93287287	CCCOc1ccc(c(c1)O)C[N@H+](CC(=O)OC)C(C)C	0
ZINC93287369	CC(C)N(Cc1cnc(nc1)N1CCOCC1)CC(=O)OC	0
ZINC93287711	C[C@@H]1CN(C[C@H](O1)C)CCCNC(=O)NCC(C)(C)c1ccncc1	0
ZINC93287914	Cc1ccc(n1c1cc(ccc1OC)C(=O)OCC(=O)N)C	0
ZINC93290544	Cc1ccc(cc1)OCCCCNC(=O)N(C)[C@@H]1CC[S@@](=O)CC1	0
ZINC93314945	C[N@H+](Cc1cn[nH]c1c1cccnc1)CC1CCOCC1	0
ZINC93317002	CCCO[C@@H]1CCC[N@H+](CC1)Cc1cn[nH]c1c1cccs1	0
ZINC93317117	CCCO[C@H]1CCC[N@@H+](CC1)Cc1ccc(c(c1)OCC)OC	0
ZINC93317373	CCCO[C@@H]1CCC[N@@H+](CC1)CC(C)(C)S(=O)(=O)C	0
ZINC93320082	Cc1cn2c(c(nc2s1)C)CN(CCO)CCOCC(F)(F)F	0
ZINC93323081	CCCC[N@@H+](CCOC)Cc1cn(nc1c1ccncc1)C	0
ZINC93335108	c1cc(oc1)[C@H]1CCCN1Cc1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC93336604	CC(=O)Nc1ccc(cc1)C[N@@H+]1CCC2(C1)CCCC2	0
ZINC93337492	COC[C@@H]1CCC[N@@H+](C1)CC1=Cc2cc(cc(c2OC1)Cl)Cl	0
ZINC93337750	Cc1ncc(n1c1ccccc1)CN1CCC[C@@H](C1)COC	0
ZINC93337752	CC(C)Oc1cc(ccc1C[N@@H+]1CCC[C@@H](C1)COC)OC	0
ZINC93337939	Cn1c(ccn1)C[N@@H+]1CCC[C@@H](C1)COC	0
ZINC93338053	COCCOc1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)COC	0
ZINC93339366	CCOc1c(cc(cc1Cl)C[N@@H+]1CC[C@H](CC1)OCCOC)OC	0
ZINC93339405	COCCO[C@H]1CC[N@@H+](CC1)Cc1cnc(s1)C1CCCC1	0
ZINC93339423	COCCO[C@@H]1CC[N@H+](CC1)Cc1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC93339550	C[C@@H]1C[C@@H]1c1ccc(o1)C[N@H+]1CC[C@@H](CC1)OCCOC	0
ZINC93339583	COCCOC1CCN(CC1)Cc1cnc(s1)c1cccs1	0
ZINC93339618	CC(C)Oc1c(cccc1OC)C[N@@H+]1CC[C@H](CC1)OCCOC	0
ZINC93339720	COCCO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1O)OC	0
ZINC93340264	CC(C)C[C@@H]1COCCN1Cc1cc(c(c(c1)OC)OC)OC	0
ZINC93342019	C[C@]1(CN(CCO1)Cc1cccc2c1cc[nH]2)c1ccccc1	0
ZINC93359553	CCOC(=O)C(C)(C)N(C)Cc1ncc([nH]1)c1ccc(cc1)Br	0
ZINC93361894	CCS[C@H]1CCCCN(C1)Cc1c(nn(c1Oc1cccnc1)C)C	0
ZINC93363914	Cc1ccc(c(n1)CN(C)Cc1nc2ccccc2n1C)O	0
ZINC93383027	c1cc(ccc1C[N@@H+](CCCCO)C1CC1)N1CCCCC1	0
ZINC93383385	c1ccc(cc1)Cn1ccc(c1)C[N@H+](CCCCO)C1CC1	0
ZINC93384065	CC(C)N(CCC(=O)OC)CC1=CCCOC1	0
ZINC93384065	CC(C)[N@@H+](CCC(=O)OC)CC1=CCCOC1	0
ZINC93385299	CCn1cc(cn1)C[NH+]1CCc2ccccc2CC1	0
ZINC93387798	c1ccc2c(c1)CC[C@@H]2N(CCO)Cc1cnc(s1)c1ccsc1	0
ZINC93394032	CCOC[C@@H]1CC[N@H+](CC1)Cc1cc(c(c(c1)Cl)OC)OC	0
ZINC93394386	CCOC[C@@H]1CC[N@H+](CC1)Cc1cc(ccc1O)OCC	0
ZINC93413532	C[C@H](c1cccnc1)[N@H+]1CCN(CC1)CC1=CCCOC1	0
ZINC93413743	CCCn1c(c(c(n1)C)CN(CC)[C@@H](C)CS(=O)(=O)CC)C	0
ZINC93415239	C[N@H+](Cc1ccc(cc1OC)OC)[C@@H](CO)c1ccc(cc1)OC	0
ZINC93416730	CCS(=O)(=O)C[C@@H](C)N(C)Cc1ccccc1OCC(=O)NC	0
ZINC93417312	CCS(=O)(=O)C[C@@H](C)N(C)Cc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC93417598	CCC[N@H+](C1CCCC1)C1CCN(CC1)c1cc([nH+]c(n1)C)C	0
ZINC93418103	Cc1cccc(c1C)CN1CCO[C@@H]([C@@H]1C)C	0
ZINC93418262	C[C@H]1[C@@H](OCCN1Cc1ccc(c(c1)OC)OCC=C)C	0
ZINC93418392	C[C@H]1[C@H](OCCN1Cc1cc(ccc1F)C(F)(F)F)C	0
ZINC93418440	CCCOc1ccc(c(c1)O)CN1CCO[C@@H]([C@@H]1C)C	0
ZINC93437340	C[C@@H]1C[N@H+]2CCC[C@@H]2CN1Cc1cccc(c1)OCCOC	0
ZINC93439574	C[C@@H](C(=O)N)N1CCN(CC1)Cc1ccccc1C(=O)OC	0
ZINC93440095	C[C@H](C(=O)N)N1CC[N@@H+](CC1)Cc1cccc(c1)c1ccncc1	0
ZINC93440199	Cc1ccc(cc1C)C[N@@H+]1CCN(CC1)[C@H](C)C(=O)N	0
ZINC93440200	C[C@@H](C(=O)N)N1CC[N@H+](CC1)Cc1ccc(cc1)N(C)CCC#N	1
ZINC93440255	C[C@H](C(=O)N)N1CCN(CC1)Cc1ccccc1OCCOC	0
ZINC93441781	COc1cc(cc2c1OCO2)C[N@H+]1C[C@H]2CCCC[C@H]2C1	0
ZINC93442092	COC(=O)c1cc(c[nH]1)C[N@H+]1C[C@H]2CCCC[C@@H]2C1	0
ZINC93443123	Cc1ccc(cc1[N+](=O)[O-])C[N@@H+]1C[C@H]2CCC[C@@H]2C1	0
ZINC93443238	c1cscc1c1ncc(s1)CN1C[C@H]2CCC[C@@H]2C1	0
ZINC93443461	Cn1cc(c(n1)c1ccncc1)C[N@H+]1C[C@H]2CCC[C@H]2C1	0
ZINC93453545	Cc1cccc([nH+]1)[C@@H]1CCCN1Cc1c(nc2n1cc(s2)C)C	0
ZINC93453998	Cc1c(c(n(n1)C)OC)CN1CCC(CC1)OC(=O)C	0
ZINC93454411	Cn1ccnc1[C@H]([C@@H]1CC[N@H+](CC1)Cc1cc(cc(c1)F)F)O	0
ZINC93457663	c1cc(cc(c1)O)[C@@H]1CN(CCO1)Cc1cccs1	0
ZINC93457743	COc1ccc(c(c1)CN1CCO[C@@H](C1)c1cccc(c1)O)Br	0
ZINC93458184	COC(=O)C[C@H]1CN(CCO1)Cc1ccc(o1)c1ccccc1	0
ZINC93458696	Cc1c(sc(n1)N(C)C)CN1CCO[C@H](C1)CC(=O)OC	0
ZINC93459330	CCc1ccc(o1)[C@H]1COCCN1Cc1ccc(c(c1)[N+](=O)[O-])NC	0
ZINC93459521	CCc1ccc(o1)[C@@H]1COCCN1Cc1ccc(c(c1)OC)OCC	0
ZINC93459679	Cc1ccc(o1)[C@@H]1COCCN1C/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC93459901	Cc1ccc(o1)[C@@H]1COCCN1Cc1cccc(c1)c1ccncc1	0
ZINC93460704	COC(=O)CCN(Cc1cnc(s1)c1ccsc1)C[C@H]1CCCO1	0
ZINC93461370	C#CCN(CC#C)Cc1cn(nc1c1ccccc1)CCC#N	0
ZINC93475507	C[N@H+]1CC[C@@H](CC1)N(C)c1ccccc1CN(CC#C)CC#C	0
ZINC93476131	Cc1ccn2c(c1)ncc2CN1CC[C@H](C1)OCCC(C)C	0
ZINC93478316	Cc1ccccc1[C@@H]1CN(CCO1)Cc1cnc(s1)C(C)C	0
ZINC93478534	Cc1ccccc1[C@@H]1CN(CCO1)Cc1c[nH]nc1c1cccnc1	0
ZINC93478606	Cc1ccccc1[C@@H]1CN(CCO1)Cc1cc[nH]n1	0
ZINC93478671	C[C@H]1CN(C[C@@H]([N@H+]1CCOC)C)Cc1ccco1	0
ZINC93478717	CCc1c(c(n(n1)C)Cl)C[N@H+]1C[C@@H](N([C@H](C1)C)CCOC)C	0
ZINC93478764	C[C@H]1CN(C[C@@H](N1CCOC)C)Cc1cc(cc(c1O)OC)Br	0
ZINC93478800	Cc1ccc(c(n1)CN1C[C@H](N([C@@H](C1)C)CCOC)C)O	0
ZINC93478801	Cc1ccc(c(n1)C[N@@H+]1C[C@@H](N([C@H](C1)C)CCOC)C)O	0
ZINC93478897	C[C@@H]1CN(C[C@H]([N@H+]1CCOC)C)Cc1ccc(cc1)COC	0
ZINC93479192	Cc1ccc(c(c1)CN1C[C@@H](N([C@H](C1)C)CCOC)C)O	0
ZINC93480052	Cc1ccc(o1)c1c(cn[nH]1)C[NH+](CC1CC1)CC1CC1	0
ZINC93480798	C[C@H]1CCN(C[C@@H]1C)Cc1cncs1	0
ZINC93497195	CCC[C@@H]1CN(CC[NH2+]1)Cc1ccc(cc1)O[C@@H](C)C#N	0
ZINC93498004	Cn1ccc(c1)C[N@H+](C)CCCCCC=C	0
ZINC93500200	C[C@H]1[C@@H](SCCN1Cc1cc(c(c(c1)Cl)OCC(=O)N)OC)C	0
ZINC93505818	CCCn1c2ccccc2nc1CN1CC[C@@H]2[C@@H](C1)CCCO2	0
ZINC93508636	CCC[C@H]1CN(CCO1)Cc1cn(nc1c1cccnc1)C	0
ZINC93508693	CCC[C@@H]1C[N@@H+](CCO1)Cc1ccc(o1)CC	0
ZINC93508876	CCC[C@H]1CN(CCO1)Cc1cc(ccc1O)C	0
ZINC93508961	CCC[C@@H]1CN(CCO1)Cc1c[nH]nc1c1ccc2c(c1)OCCO2	0
ZINC93509486	CC1(Cc2cccc(c2O1)C[N@H+](C)CCSC)C	0
ZINC93509587	Cc1c(c(=O)n(n1C)c1ccccc1)C[N@H+](C)CCSC	0
ZINC93529825	CC(C)[C@H](CO)N(Cc1ccccc1)Cc1cnc2n1ccnc2	0
ZINC93532886	CC(=O)NCCC[N@H+](C)Cc1cc(cc(c1[O-])Cl)Cl	0
ZINC93535834	CC(C)OC(=O)[C@@H]1CCC[N@H+]1Cc1cncs1	0
ZINC93544762	C[C@H](c1ccc(c(c1)Cl)F)NC(=O)N1CCN(C(=O)C1)CCOC	0
ZINC93548963	COC(=O)c1cccc(c1)CCNC(=O)NCc1cscn1	0
ZINC93558126	Cc1ccn2c(c1)ncc2C[N@@H+](C)[C@@H](C)CSC	0
ZINC93558408	Cc1c(scn1)C[N@@H+](C)[C@@H](C)CSC	0
ZINC93560920	c1cc(sc1)c1c(cn[nH]1)C[NH+]1CCN(CC1)Cc1ccon1	0
ZINC93563038	Cc1ccccc1[C@@H]1C[C@@H](N(C1)Cc1cn[nH]c1c1cccnc1)C	0
ZINC93563586	CN(C)c1ccc(cc1)CN1CCC[C@@H](CC1)[NH+]1CCCC1	0
ZINC93563958	C#CCOc1ccc(cc1)C[N@H+]1CCC[C@@H](CC1)[NH+]1CCCC1	0
ZINC93564486	Cc1c(c[nH]n1)CN1C[C@H](C[C@@H]1C)c1ccc(cc1)OC	0
ZINC93564719	CC[N@H+](CC1CCN(CC1)c1ccccn1)CC1=CCCOC1	0
ZINC93581957	Cn1c(ccn1)C[N@@H+](Cc1ccoc1)C1CCCCC1	0
ZINC93583228	CN(Cc1cc2ccccc2s1)C[C@@H](CN1CCOCC1)O	0
ZINC93583933	C[N@H+](CC1=CCCOC1)C[C@H](CN1CCOCC1)O	0
ZINC93586335	CC(C)OCCN1CCN(CC1)Cc1cnc2n1cc(cc2)Br	0
ZINC93586687	CCc1c(c(n(n1)C)OC)CN1CCN(CC1)CCOC(C)C	0
ZINC93586748	CC(C)OCCN1CC[NH+](CC1)Cc1cc(ccc1OCOC)OC	0
ZINC93586839	Cc1ccc(cc1F)C[NH+]1CCN(CC1)CCOC(C)C	0
ZINC93586988	CN(Cc1cccn1Cc1cccs1)Cc1nc(no1)CCOC	0
ZINC93587030	CN(Cc1cc(cc(c1O)OC)Br)Cc1nc(no1)CCOC	0
ZINC93587161	C[N@H+](Cc1ccc(c(c1)c1cccs1)F)Cc1nc(no1)CCOC	0
ZINC93587210	CN(Cc1cc(ccc1Br)OC)Cc1nc(no1)CCOC	0
ZINC93587373	Cc1ccc(c(c1)Br)CN(C)Cc1nc(no1)CCOC	0
ZINC93587412	CN(Cc1ccc(cc1)SC(F)(F)F)Cc1nc(no1)CCOC	0
ZINC93588524	CNC(=O)C[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCCOC	0
ZINC93588850	c1cc2ncc(n2cc1Br)CN1CCOC2(C1)CCCC2	0
ZINC93594850	CCc1c(c(n(n1)C)OC)CN1C[C@@H](OC[C@@H]1C)c1ccccc1C	0
ZINC93597395	COCc1ccc(cc1)CN1CC[C@@H](C1)C[NH+]1CCCC1	0
ZINC93605074	CC(C)N(Cc1cnn(c1)c1ccc(cc1)F)C1CCOCC1	0
ZINC93605102	CC(C)[N@@H+](Cc1cc(c(cc1Cl)OC)Cl)C1CCOCC1	0
ZINC93605438	CCO[C@H]1C[C@@H](C1(C)C)[N@@H+](C)Cc1ccn[nH]1	0
ZINC93606309	C[C@@H]1CN(C[C@@H](O1)c1ccc(cc1)F)Cc1c(cccn1)C(F)(F)F	0
ZINC93606376	C[C@H]1CN(C[C@@H](O1)c1ccc(cc1)F)Cc1ccc(cc1)NC(=O)C	0
ZINC93610396	CC1([C@H]([C@@H]2[C@@H]1OCC2)N(C)Cc1cc(ccc1[N+](=O)[O-])Br)C	0
ZINC93611558	c1cc(ccc1C[N@H+]1CC[C@](C1)(C(F)(F)F)O)N1CCCCC1	0
ZINC93612465	CCc1nc(c(s1)[C@H](C)N(C)Cc1ccc(cc1)N1CCOCC1)C	0
ZINC93613525	CCO[C@@H]1C[C@@H]([C@]21CC[N@H+](CC2)Cc1cc(cc(c1O)[N+](=O)[O-])Cl)[O-]	0
ZINC93613657	CCOc1cccc(c1O)C[N@@H+]1CC[C@]2(CC1)[C@@H](C[C@@H]2OCC)[O-]	0
ZINC93613768	CCO[C@H]1C[C@H]([C@@]21CC[N@@H+](CC2)Cc1cc(c(s1)Br)C)[O-]	0
ZINC93614591	C[N@@H+](Cc1cc2c(cc1OC(F)F)OCO2)Cc1cnc(s1)C1CC1	0
ZINC93637680	Cc1ccc(c(c1)CN1CCO[C@H](C1)c1ccc(c(c1)C)F)O	0
ZINC93640090	Cc1ccc(o1)C[N@H+]1CCOC2(C1)CCC2	0
ZINC93640264	Cc1ncc(n1c1ccccc1)CN1CCOC2(C1)CCC2	0
ZINC93640517	c1cc(oc1CN1CCOC2(C1)CCC2)CSC(F)F	0
ZINC93641877	CCOc1cccc(c1O)C[N@H+]1C[C@@H]2[C@@H](C1)OCCN2C	0
ZINC93643778	C[C@H]1C[C@@H](CC[N@H+]1C)N(C)Cc1cc(ccc1OC[C@@H]1CCCO1)Cl	0
ZINC93644051	Cc1ccc(s1)CN(C)[C@@H]1CC[N@H+]([C@@H](C1)C)C	0
ZINC93645593	c1cc2c(cc1CN1CCOC[C@H]1C1CC1)CCO2	0
ZINC93645887	CC(C)(C)n1cc(cn1)CN1CCOC[C@H]1C1CC1	0
ZINC93647235	CCN(CC)c1ncc(s1)CN1CCO[C@H](C1)c1cnn(c1)C	0
ZINC93647738	Cn1cc(cn1)[C@H]1CN(CCO1)Cc1ccc(cc1)OCC#C	0
ZINC93659440	C[N@H+](Cc1cc(c(cc1[N+](=O)[O-])OC)OC)[C@@H]1CC[S@@](=O)CC1	0
ZINC93659744	CCCN(Cc1cnnn1C)[C@@H]1C[C@@H](C21CCCCC2)OCC	0
ZINC93659852	CCO[C@@H]1C[C@@H](C21CCCCC2)[N@H+](C)Cc1cn[nH]c1C	0
ZINC93659949	C[N@@H+]1CCCC[C@H]1CCN(C)Cc1cccc(c1)OCCOC	0
ZINC93660242	CC(C)Cc1ncc(s1)CN(C)CC[C@H]1CCCC[N@@H+]1C	0
ZINC93660581	C[C@H]1CN([C@@H](CO1)c1ccccc1)Cc1ccc(o1)COC	0
ZINC93660859	CC[C@@H](Cc1ccccc1)[N@H+](C)Cc1ccc(o1)COC	0
ZINC93660910	CC[C@H](Cc1ccccc1)[N@@H+](C)Cc1c(nn(c1OC)C)C	0
ZINC93663580	Cc1nc(sn1)N1CC[NH+](CC1)Cc1ccccc1OCCOC	0
ZINC93664127	Cc1ccc(c([nH+]1)CN1CC[C@@H](C1)CN1CCOCC1)[O-]	0
ZINC93664340	Cn1cc(c(n1)c1cccnc1)C[N@H+]1CC[C@@H](C1)CN1CCOCC1	0
ZINC93664348	c1cc(sc1)c1cc(ccc1F)CN1CC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93664986	COc1cc(c(c(c1)OC)C[N@H+]1CC[C@@H](C1)CN1CCOCC1)OC	0
ZINC93665413	COc1ccc(c2c1cccc2)CN1CC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC93665510	c1cc(c(cc1CN1CC[C@H](C1)C[NH+]1CCOCC1)Cl)OC(F)F	0
ZINC93665564	CC(C)(CCC#N)C[N@H+]1CC[C@@H](C1)CN1CCOCC1	0
ZINC93668621	Cc1ccc(cc1)CC[N@H+](Cc1cc(cs1)C(=O)N)C[C@H]1CCCO1	0
ZINC93670135	Cc1c(cccn1)C[N@H+]1CC[C@@H](CC1)C(C)C	0
ZINC93685442	Cc1c(cc(n1C)C#N)C[N@@H+](C)CCc1cccs1	0
ZINC93688692	Cc1c(cccn1)C[N@H+]1CC[C@@H](CC1)CCC[NH+](C)C	0
ZINC93688917	CCOc1cc(ccc1OC)CN1CCN(CC1)c1nc(c(s1)C)C	0
ZINC93693476	CC[NH+](CC)C[C@H]1CCN(C1)Cc1cnc(s1)c1cccs1	0
ZINC93693681	CC[NH+](CC)C[C@@H]1CCN(C1)Cc1ccccc1N1CCOCC1	0
ZINC93705503	C[C@H](c1ccc(cc1)Cl)[C@H](C)[N@H+](C)Cc1cnc2n1cccn2	0
ZINC93705817	C[C@@H](Cc1ccsc1)N(C)Cc1cn(nc1c1ccncc1)C	0
ZINC93707240	Cc1ccc(o1)C[N@@H+](CCOC)Cc1cc(oc1C)C	0
ZINC93709331	CC(C)(C)c1c(cn(n1)c1ccccc1)C[N@@H+](C)CCCS(=O)(=O)C	0
ZINC93714617	C1CCC(CC1)(CN1CCOCC1)CN(CCC#N)CCC(F)(F)F	0
ZINC93716013	C[C@@H]1CCC[N@@H+]1C1CCN(CC1)Cc1cc(ccc1OCOC)OC	0
ZINC93717896	Cc1cccn2c1[nH+]cc2C[N@H+](C)CCCC(=O)NC	0
ZINC93788663	CCN(CCOc1ccccc1Br)CC#N	0
ZINC93793057	c1cc(ccc1CN1CCO[C@H](C1)c1ccsc1)OC[C@@H]1CCCO1	0
ZINC93793223	C[N@@H+](Cc1ccc(cc1)OC[C@H]1CCCO1)Cc1cnn(c1)CC#C	0
ZINC93793242	c1cc(ccc1C[N@@H+]1CCCC[C@H]1c1[nH+]cc[nH]1)OC[C@@H]1CCCO1	0
ZINC93793511	c1cc(ccc1Cn1cc[nH+]c1)OC[C@H]1CCCO1	0
ZINC93795286	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)NCCOC1CCCCCC1	0
ZINC93985262	CC(C)(C)OC(=O)NCC1(CCCC1)C(=O)N[C@H]1CC[C@H](C1)[NH+](C)C	0
ZINC93989072	CCC[C@@H](C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C)NC(=O)OC(C)(C)C	0
ZINC93991958	C[C@@H](CNC(=O)N(C)[C@@H]1CC[S@@](=O)CC1)Oc1ccccc1Cl	0
ZINC93996493	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)[C@@H](c1ccccc1)OC	0
ZINC93997570	CCO[C@H]1C[C@H](C21CCCC2)NC(=O)NCc1ncn(n1)C	0
ZINC93998688	c1cc2c(cc1F)CCN(C2)C(=O)NCCc1nc(cs1)C(F)(F)F	0
ZINC94000881	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)c1ccc2ccccc2c1O	0
ZINC94001314	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)CCCSc1ccccc1	0
ZINC94005284	C[C@@H](c1ccccc1)[C@@H](C)NC(=O)NCc1ncn(n1)C	0
ZINC94992774	CN(C)S(=O)(=O)c1c(oc(n1)c1ccccc1)c1ccccc1	0
ZINC95067991	CC(=O)OCCC[C@H](C(=O)OC)N	0
ZINC95068412	C[C@@H](c1ccco1)O[C@@H]1CC[NH2+]C1	0
ZINC95068638	C[C@@H](c1ccccn1)OCCC[C@H]1CCCC[NH2+]1	0
ZINC95069114	Cc1ccc(nn1)[S@](=O)[C@H]1CCC[NH2+]C1	0
ZINC95069415	Cc1ccnc(n1)OCCC[C@@H]1CCC[NH2+]C1	0
ZINC95071551	C[C@H](c1ccccn1)S(=O)(=O)N1CC[C@@H](CC1)[NH2+]C	0
ZINC95071803	CSc1nccc(n1)S[C@H]1CC[NH2+]C1	0
ZINC95072185	c1ccc2c(c1)nc(c(n2)OC[C@H]1CCCC[NH2+]1)N	0
ZINC95073736	c1ccc2c(c1)C(=NS2(=O)=O)OCCC1CC[NH2+]CC1	0
ZINC95074198	Cc1ccnc(n1)N(C)[C@H]1CCN(C1)C(=O)OC(C)(C)C	0
ZINC95075330	CC(C)(C)OC(=O)N1CCC[C@H]1CN(C)c1c2ccccc2sn1	0
ZINC95075664	Cn1c(cc(n1)c1ccccc1)C(=O)N	0
ZINC95075899	C[NH2+][C@H]1CCOC[C@@H]1Cc1ccc(cc1)Cl	0
ZINC95076165	COC(=O)CC(=O)[C@H]1COc2ccccc2O1	0
ZINC95076196	COC(=O)C[C@@H]([C@H]1CCCC[N@@H+]1Cc1ccccc1)O	0
ZINC95076974	C1CN(CCC1OCCBr)C(F)(F)F	0
ZINC95077115	c1cc(ccc1C[C@@H]1COCC[C@H]1S(=O)(=O)NC1CC1)F	0
ZINC95077206	c1ccc(cc1)COC(=O)N1CC[C@@H]([C@H](C1)Br)N	0
ZINC95077233	c1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)[C@@H](CCO)N	0
ZINC95077570	c1ccc(cc1)COC(=O)N1CCC2(CC1)CC[N@H+](C2)CCN	0
ZINC95077571	C1C[N@H+](CC21CCOCC2)CCN	0
ZINC95077632	c1cc(ccc1C[C@H]1COCC[C@H]1S(=O)(=O)N)C#N	0
ZINC95077646	c1cc(ccc1C[C@H]1COCC[C@@H]1S(=O)(=O)N)F	0
ZINC95077647	c1cc(ccc1C[C@@H]1COCC[C@H]1S(=O)(=O)N)F	0
ZINC95077648	c1cc(ccc1C[C@H]1COCC[C@H]1S(=O)(=O)N)F	0
ZINC95077652	c1cc(cc(c1)Cl)C[C@H]1COCC[C@H]1S(=O)(=O)N	0
ZINC95077657	c1ccc(c(c1)C[C@@H]1COCC[C@@H]1S(=O)(=O)N)C#N	0
ZINC95077663	c1ccc(c(c1)C[C@@H]1COCC[C@H]1S(=O)(=O)N)Cl	0
ZINC95078775	c1cc2c(cc1[C@@H](CCO)[NH2+]C1CC1)OCO2	0
ZINC95079526	CCc1c(ccc(c1F)C(=O)N)Br	0
ZINC95079580	C[C@@H](c1c(ccc(c1F)N)F)C(=O)[O-]	0
ZINC95079902	Cc1cc(cc(c1c1cccc(c1)CO)C)OCCCS(=O)(=O)C	0
ZINC95080051	COc1ccc(cc1NC(=S)N)N1CCOCC1	0
ZINC95080305	C1[C@@H]2COCOC2=CC=C1N	0
ZINC95080463	CCOC(=O)[C@H]1CC[C@H](N1S(=O)(=O)c1ccc(cc1)C)C(=O)OCC	0
ZINC95080968	c1cc(ncc1C(F)(F)F)[C@@H]1CC[N@H+](CC1)CCN	0
ZINC95081819	CC(C)[C@H](c1ccc(cc1)Cl)C(=O)OC(C)C	0
ZINC95082094	CCOc1ccccc1[C@@H]1C(=C(OC2=C1[C@H](N=N2)C)N)C#N	0
ZINC95082095	CCOc1ccccc1[C@H]1C(=C(OC2=C1[C@H](N=N2)C)N)C#N	0
ZINC95082379	C[C@H]1C2=C(N=N1)OC(=C([C@H]2c1cc(c(cc1OC)OC)Br)C#N)N	0
ZINC95082385	C[C@H]1C2=C(N=N1)OC(=C([C@@H]2c1cc(c(c(c1)OC)OC)OC)C#N)N	0
ZINC95082428	C[C@@H]1CC=C(S1)[C@@H]1C(=C(OC2=C1[C@@H](N=N2)C)N)C#N	0
ZINC95082447	C[C@H]1C2=C(N=N1)OC(=C([C@H]2c1ccccc1OC)C#N)N	0
ZINC95082547	c1ccc2=[NH+]CC(=c2c1)/C=N/NC(=O)CNc1ccccc1Cl	0
ZINC95082988	CC(C)(C)OC(=O)N[C@H]1CCN(C1)c1c2ccccc2sn1	0
ZINC95083712	CC(C)(C)OC(=O)N1CCC(CC1)CCCOc1nccs1	0
ZINC95084321	CC(C)(C)OC(=O)N1CCC(CC1)C[S@@](=O)c1ccccn1	0
ZINC95085289	CC(C)(C)OC(=O)N1CCC[C@H](C1)CNc1[nH]c2ccccc2[nH+]1	0
ZINC95088565	CC(C)NS(=O)(=O)[C@@H]1CCOC[C@@H]1Cc1cc(ccc1Cl)Cl	0
ZINC95088757	C[C@@H](c1ccc[nH]1)[N@@H+](C)C1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC95089992	Cc1ccc(cc1)C[C@@H]1COCC[C@H]1S(=O)(=O)N	0
ZINC95090196	Cc1ccc(nn1)NC[C@H]1CCCN(C1)C(=O)OC(C)(C)C	0
ZINC95090877	C[C@H]1CN(CCN1c1cnc2cc(ccc2n1)N)C(=O)OC(C)(C)C	0
ZINC95091014	C[C@H]1COC[C@@H]([C@H]1S(=O)(=O)N1CCCC1)C	0
ZINC95091480	CC[NH2+][C@H]1CCOC[C@@H]1Cc1ccc(c(c1)Cl)Cl	0
ZINC95091657	CCNS(=O)(=O)[C@H]1CCOC[C@H]1Cc1ccc(cc1)OC	0
ZINC95092129	c1cc2c(cc1[N+](=O)[O-])nc([n-]2)[S@](=O)C[C@@H]1CC[NH2+]C1	0
ZINC95092745	c1cc(cnc1)CSC[C@@H]1CCCC[NH2+]1	0
ZINC95092867	c1cc(ccc1c1ccc2cnc(nc2n1)N)O[C@H]1CCCCO1	0
ZINC95093149	C1C[C@@H]([C@@H](OC1)C#N)Br	0
ZINC95094036	c1cc(ccc1N)OCCCC(C(F)(F)F)(F)F	0
ZINC95094609	c1ccc(c(c1)C1(COC1)N)Br	0
ZINC95098620	Cn1cc(c(n1)Oc1ccc(cc1)C(=O)OC)[N+](=O)[O-]	0
ZINC95101112	CNC(=O)N1CCCN(CC[N@@H+](CCCN(CC1)C)C)C	0
ZINC95116208	C[C@@H](C(=O)[O-])Nc1nc(nn1C)[N+](=O)[O-]	0
ZINC95117513	C[C@H]1CC[C@H]2C(=C1)NC(=C(C12CCCCC1)C#N)SCC(=O)N	0
ZINC95117624	CCOC(=O)c1c(cn2c(n1)nc(n2)C1CCC1)N	0
ZINC95217890	CCCOc1cc(c(cc1Br)N)NC(C)(C)C	0
ZINC95347921	C[C@H]([C@H](C(=O)OC)NC(=O)c1ccc(cc1Cl)Cl)O	0
ZINC95348192	CC(C)(C)OC(=O)N[C@@H]1CCCCCC1=O	0
ZINC95348350	CN(C)/C=C/c1cc(ncc1OCOC)Cl	0
ZINC95348558	COc1ccccc1C[C@H]1CCCN(C1)C(=O)c1c2c(n[nH]1)CCC2	0
ZINC95349725	CS(=O)(=O)CC/C(=N/c1[nH]nc(n1)c1ccc(cc1)Cl)/[O-]	0
ZINC95349992	C[C@H]1C[C@H]1C(=O)NCCC(=O)Nn1cnc2c1cccc2	0
ZINC95350094	c1c2c(cc(c1Cl)S(=O)(=O)N1CCCC[C@@H]1C(=O)N)OCC(=O)N2	0
ZINC95350184	C[C@@H]1CC[C@@H](CC1)[N@H+]1CC[C@@H](CC1)NC(=O)NCCNC(=O)C	0
ZINC95350452	c1cc(ncc1C(=O)N)C(=O)Nc1nc2cc(c(cc2s1)F)F	0
ZINC95352286	C[NH+](C)CCCn1cc[nH+]c1C1CCN(CC1)c1cc(nc([nH+]1)N)N	0
ZINC95355665	CCc1cnc(nc1NCC[C@H](C)[N@H+](C)CC)N	0
ZINC95355690	c1cc(oc1)C[N@@H+]1CCC[C@@H](C1)C(=O)NCCCc1csc(n1)N	1
ZINC95355705	C1CCc2c(c(nc([nH+]2)N)N2CC(C2)N2CCOCC2)C1	0
ZINC95356299	CCc1c(c(nc(n1)N)N1CCN(CC1)CCN1CCOCC1)C	0
ZINC95356299	CCc1c(c([nH+]c(n1)N)N1CC[NH+](CC1)CCN1CCOCC1)C	0
ZINC95356967	CC[N@H+]1CC[C@@H](CC1)CC(=O)NCCc1nc(cc(=O)[nH]1)N	1
ZINC95360287	c1c[nH+]c(nc1N)N1CCC[C@H](C1)c1[nH+]ccn1CC1CCC1	0
ZINC95360443	CC(C)c1cc(nc([nH+]1)N)N1CC[C@]2(C1)CN(C(=O)O2)C	0
ZINC95361479	CN(C)[C@H](c1cccc(c1)F)C(=O)N1C[C@@H](C1)[NH+]1CCCCC1	0
ZINC95363629	CCCCSc1nc(cc(n1)N1CCO[C@H](C1)C(=O)N)N	0
ZINC95366646	Cc1cc(on1)C[C@@H]1COC[C@@H]1NC(=O)Cn1c(cc(n1)C)N	0
ZINC95366773	CCc1c(c([nH+]c(n1)N)N1CCCO[C@@H](C1)CN1CCOCC1)C	0
ZINC95367609	Cc1c(sc(n1)C)[C@@H](C)NC(=O)C[C@H](c1cccs1)NC(=O)N	0
ZINC95367972	CCOC(=O)N1CC[NH+](CC1)[C@@H](c1cccc2c1OCC2)C(=O)[O-]	0
ZINC95368261	CCc1c(sc(n1)N)C(=O)N1CCN(CC1)CC(=O)NCC	1
ZINC95370531	CCc1cnc(nc1)N1CCC(CC1)[C@H](C)[NH+]1CCOCC1	0
ZINC95371350	Cc1cc(nc(n1)N)N1CCC(CC1)[NH2+]CCSc1ccccn1	0
ZINC95372298	Cc1csc(n1)CCCNCc1cc(=O)c2cc(ccc2[nH]1)F	0
ZINC95372310	CCCCSc1nc(cc(n1)N1CC[C@@H](C1)[NH+]1CCCCC1)N	0
ZINC95373642	c1cc(cnc1)c1ncc(cn1)C(=O)NCCCc1nnc(s1)N	1
ZINC95373951	CCc1c([nH+]c(nc1NC[C@@H](c1ccc(o1)C)N1CCOCC1)N)C	0
ZINC95374066	c1ccc(cc1)CN1C[C@H]2CC[C@@H]1C[N@H+](C2)CCCC(=O)N	1
ZINC95374095	Cc1cc[nH+]c(c1)NCCNC(=O)[C@@H](c1ccc(cc1)F)N(C)C	0
ZINC95374220	Cc1c(c(nc(n1)N)N1CCC2(CC1)[C@H](CCCO2)O)CCC(=O)[O-]	0
ZINC95375148	CCC[C@H](CNc1c2c(cc(nc2ncn1)C)C)[NH+](C)C	0
ZINC95375985	Cc1ccccc1CSc1nc(cc(n1)NCCN1CCOCC1)N	0
ZINC95377097	CCc1c(nc([nH+]c1N(C)C[C@@H](C)OCC)N)C	0
ZINC95377140	CCCCSc1nc(cc(n1)N1CC[C@@H](C1)N1CC[N@@H+](CC1)C)N	0
ZINC95377489	CN(CCOc1cccc2c1cccc2)[C@H]1CCS(=O)(=O)C1	0
ZINC95377557	Cc1c(oc(n1)NC(=O)N[C@H](c1ccc2c(c1)OCCO2)C1CC1)C	0
ZINC95377872	Cc1ncc(c(n1)NC[C@@H]1CCCO1)S(=O)(=O)C	0
ZINC95378606	CCc1cnc(nc1N1CCN([C@@H](C1)CCO)Cc1ccoc1)N	0
ZINC95378797	c1cc(cnc1)CC(=O)N1CCC[C@@H](C1)c1[nH+]ccn1CC1CCC1	0
ZINC95378802	CCOCC[N@@H+]1CC[C@]2(CC1)CC(=O)N(C2)Cc1cc(cc(c1)F)F	0
ZINC95378865	c1ccc(cc1)C(=O)C(=O)N1C[C@H]2CC[C@@H]1CN(C2)C(=O)C1CCC1	0
ZINC95378953	CCCCn1c(nc(n1)c1cccnc1)CN1CCCC1	0
ZINC95379153	C[C@H](C1CCN(CC1)c1cc(ncn1)N)[NH+]1CCOCC1	0
ZINC95380222	C[N@@H+]1CCN(CC1)S(=O)(=O)N1CCC[C@@H](C1)c1ccc(cc1)C(=O)[O-]	0
ZINC95380944	CCc1c([nH+]c(nc1N[C@@H](C)c1c(sc(n1)C)C)N)C	0
ZINC95381342	c1cnn(c1)C[C@@H]1CN(CCCO1)c1c2c(nc(n1)N)CCCC2	0
ZINC95382805	Cc1cc(cc(=O)n1C[C@@H]1CCCCO1)C(F)(F)F	0
ZINC95382856	CCc1c([nH+]c(nc1NC[C@@H]1CC[N@H+](C1)CCCOC)N)C	0
ZINC95382963	Cc1[nH+]ccn1Cc1nnc(n1C)[C@@H]1CCCN(C1)S(=O)(=O)N(C)C	0
ZINC95383177	CCCCSc1nc(cc(n1)N1CCC[N@H+](CC1)CC(=O)N(C)C)N	1
ZINC95384192	CCCCn1cc[nH+]c1[C@H]1CCCN(C1)C(=O)CSc1n[nH]c(n1)N	1
ZINC95384300	c1ccc2c(c1)CN(C2)c1c2c([nH+]c(n1)N)CCCC2	0
ZINC95385147	CCc1c(c([nH+]c(n1)N)N1CCN(CC1)c1ccccc1C#N)C	0
ZINC95387168	Cc1cc(n(c(=O)n1)CCNC(=O)[C@@H]1Cc2ccccc2CN1C)C	0
ZINC95387349	CCc1cnc([nH+]c1N1CC[C@@](C1)(C[NH+](C)C)O)N	0
ZINC95387556	c1cc(c2c(c1)non2)C[N@H+]1CCC[C@]2(C1)CCOC2	0
ZINC95389705	C[C@H](C1CC1)n1c2c(cn1)c(cc(n2)C1CC1)C(=O)O[C@@H]1CCOC1	0
ZINC95389749	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)NC1(CCC1)c1ccc(cc1)Cl	0
ZINC95390691	CCc1cnc([nH+]c1N1CC[NH+](CC1)C[C@@H]1CCCO1)N	0
ZINC95390691	CCc1c[nH+]c(nc1N1CC[NH+](CC1)C[C@@H]1CCCO1)N	0
ZINC95392707	C1CCc2c(c(nc(n2)N)NCCc2nc(on2)[C@@H]2CCCO2)C1	0
ZINC95392708	C1CCc2c(c(nc(n2)N)NCCc2nc(on2)[C@H]2CCCO2)C1	0
ZINC95393745	c1ccc(cc1)C1(CCOCC1)C/[NH+]=C(/N)\NC[C@H]1CCCO1	0
ZINC95394157	COCCN([C@H]1CCS(=O)(=O)C1)C(=O)C(c1ccccc1)(F)F	0
ZINC95394195	COc1ccc(cc1CN1CCC[C@@H]1C[NH+]1CCCC1)Br	0
ZINC95394371	c1c2c(sc1C(=O)OCCn1c(c(cn1)C#N)N)CCCC2	0
ZINC95394816	COc1cc2c(cc1OC)nc(nc2N)N1CCC[C@@H](C1)OC	0
ZINC95395097	c1ccc(c(c1)NC(=O)Nc1cccc2c1CCCN2CC(=O)N)F	0
ZINC95395194	C/C(=C/C(=O)N1CCCC[C@@H]1C(=O)N)/c1cccc(c1)F	0
ZINC95397900	CN(Cc1nnc(s1)SC)C[C@H](COc1ccccc1C(F)(F)F)O	0
ZINC95399606	c1cc(c(cc1N1CCNC1=O)C(=O)OCc1ccoc1)F	0
ZINC95399637	CCO[C@@H](C)c1nc(cs1)C(=O)N1CCC[C@@H]1C1CCCC1	0
ZINC95400889	CCOCC[N@@H+]1CCN(CC1)C1(CCCCC1)C(=O)N	0
ZINC95402139	C[N@@H+]1CCO[C@@H](C1)CN(c1nccs1)C(=O)Cc1cccc(c1)F	0
ZINC95403949	CCSc1cccc(c1)NC(=O)NC[C@](C)(c1ccco1)O	0
ZINC95405374	Cc1cnc(s1)[C@@H](C1CC1)NC(=O)N1CCCC[C@H]1c1[nH]cc[nH+]1	0
ZINC95405456	c1cc(c(cc1[N+](=O)[O-])Cl)NC(=O)N[C@H]1CCCN(C1)C(=O)N	0
ZINC95406078	c1cc(oc1)CN1CCN(CC1)c1c(cc(nn1)Cl)C(=O)N	0
ZINC95406432	C[C@H](c1nc(cs1)Cn1cc(cc(c1=O)C#N)[N+](=O)[O-])OC	0
ZINC95407484	COC[C@@H]1CCCN1S(=O)(=O)c1cccc2c1cccn2	0
ZINC95407485	COC[C@H]1CCCN1S(=O)(=O)c1cccc2c1cccn2	0
ZINC95408089	CC(=O)N1CCC(=Cc2ccccc2)CC1	0
ZINC95408598	c1ccc(c(c1)CNc1cc[nH+]cc1Cl)N1CCC[C@@H](C1)C(=O)N	0
ZINC95409130	Cc1ccc(o1)[C@@H](COC)Nc1cc(c2ccccc2n1)C(=O)N	0
ZINC95409371	Cn1cc(cc1C(=O)OC[C@@H]1CC(=O)N([C@@H]1c1cccs1)C)C#N	0
ZINC95409739	c1ccc(cc1)/C=C/S(=O)(=O)NC1(CCC1)CC(=O)N	0
ZINC95410271	c1c([nH]nc1C(=O)N)[C@H]1CCCN(C1)C(=O)NCCC[NH+]1CCCC1	1
ZINC95410508	CC(C)(C)OCCC[N@H+]1CC[C@@H](C1)C[NH+]1CCOCC1	0
ZINC95411890	CCc1c(nnc(c1C#N)N[C@H]1CCC(=O)N(C1)C)CC	0
ZINC95412400	Cc1nccn1CCCNC(=O)N(Cc1ccccc1F)C1CCC1	0
ZINC95412413	CCc1cc(=O)[nH]c(n1)CN1CCN(CC1)C(=O)c1ccc(o1)C	0
ZINC95412425	CCc1cc(=O)[nH]c(n1)C[N@H+]1CC[C@H](C1)CSC	0
ZINC95412981	CCCNc1ccc(cc1NC(=O)[C@@H](C)NC(=O)C1CCCC1)C#N	0
ZINC95413254	CCC[C@H](C(=O)N1C[C@H](C[C@H]1C)c1ccccc1C)NC(=O)N	1
ZINC95415468	c1c(sc(n1)C1CCC1)CNCCCN1CCCCC1=O	0
ZINC95416183	Cc1ccsc1CN(C)C(=O)c1cnc(s1)NCC=C	0
ZINC95416423	Cc1cc(nc(n1)C1CC1)NCc1ccncc1	0
ZINC95418280	Cc1cc(nc([nH+]1)COC)N(C[C@@H](c1ccccc1)O)C1CC1	0
ZINC95418521	c1cc(cc(c1)OCCC[N@@H+]1CCC[C@@H](C1)CC(=O)N)C#N	1
ZINC95418533	c1cc2cc(cc(c2nc1)CNc1ccnn1C[C@H]1CCOC1)Cl	0
ZINC95419463	Cc1ccccc1[C@H](C)[NH2+]CCCO[C@@H]1CCOC1	0
ZINC95419761	C[C@H](c1ccc(cc1Cl)F)[NH2+]Cc1ccc(cc1)Cn1cncn1	0
ZINC95420222	CC[C@@H](CCC=C)[NH2+][C@@H](C)[C@@H]1CCCO1	0
ZINC95421589	c1cc(oc1)CN(C[C@H]1CCCO1)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC95421771	C[C@H](c1cccs1)NCc1ccc[nH+]c1N1CCC[C@@H](C1)C(=O)N	0
ZINC95421828	Cc1cc(no1)NC(=O)C[C@@H](C)[NH2+][C@H](C)CCc1ccc(cc1)O	0
ZINC95422455	c1ccc2c(c1)[C@H](CCS2)[NH2+]CCOc1cccnc1	0
ZINC95422787	C[C@@H](CCO)[NH2+][C@H]1CSCCc2c1cccc2	0
ZINC95423562	CC1(C[C@@H](C(O1)(C)C)[NH2+]Cc1csc(n1)N(C)C)C	0
ZINC95423840	COCc1nc2n(n1)CCC[C@@H]2N[C@H]1CC[N@H+](C1)C1CC1	0
ZINC95425336	CC[C@H](C(=O)NC[C@H](C)C(=O)[O-])Nc1c(c(nn1C)C)[N+](=O)[O-]	0
ZINC95425644	CCOc1cncc(n1)N(C)CCCc1c(c(n[nH]1)N)C#N	0
ZINC95426172	CC[C@H](CC1CC1)NC(=O)N[C@H]1CCOC2(C1)CCCC2	0
ZINC95426316	Cc1cccc2c1[nH+]cnc2N(C)Cc1csc(n1)[C@H](C)OC	0
ZINC95426947	Cc1c(sc(n1)C)CCNC(=O)N1CC(=O)N[C@H]2[C@H]1CCCC2	0
ZINC95427538	Cc1ccc(cc1)C1(CCOCC1)C[NH2+]Cc1cc(cs1)C(=O)N	0
ZINC95427545	C[C@H](CCc1cccc(c1)F)[NH2+]Cc1cc(cs1)C(=O)N	0
ZINC95428396	Cc1cc(n(n1)c1ccc(nc1)NC[C@@H](C[NH+]1CCOCC1)O)C	0
ZINC95428403	Cc1ccc(c(c1)[N+](=O)[O-])NC[C@H](CN1CCOCC1)O	0
ZINC95428517	c1ccc(cc1)CN(CCC(=O)N)c1nccc(n1)C(F)(F)F	0
ZINC95428733	C[S@@](=O)c1ccc(cc1)CNc1ccccc1OCCC(=O)N	1
ZINC95428873	CC(C)(CCC#N)CNc1ccc(cc1)CC[NH+](C)C	0
ZINC95429724	COCCN(Cc1cccnc1)c1ccc(c(n1)C#N)Cl	0
ZINC95430182	C[C@H](C(=O)Nc1ncccn1)N1CCc2ccc(cc2C1)OC	0
ZINC95430564	Cc1ccc(c(c1)C)S(=O)(=O)[N-]c1cc(n[nH]1)c1nccn1C	0
ZINC95431529	C[C@H]1Cc2cc(ccc2N1CC(=C)Br)S(=O)(=O)N	0
ZINC95432754	CC(C)n1cnnc1CCNC(=O)CN1Cc2ccccc2C1	0
ZINC95433602	CC[C@@H](C)OCC(=O)N1CCCC[C@@H]1CC(=O)N	0
ZINC95434488	c1ccc2c(c1)cc([nH]2)C(=O)N1CC[C@@H](C1)S(=O)(=O)NC1CC1	0
ZINC95435524	CCOc1ccccc1C(C(=O)N1CCC[C@H](C1)CC(=O)N)(F)F	1
ZINC95435762	COc1ccc(cc1c1nc([nH]n1)SCCn1cc[nH+]c1)Cl	0
ZINC95436200	COc1c(c(ncn1)N)CNCCC1=CCOCC1	0
ZINC95438468	c1cscc1CCC(=O)NC[C@@]1(CCOC1)O	0
ZINC95438713	CS(=O)(=O)c1nccn1C[C@H](Cc1ccccc1C(F)(F)F)O	0
ZINC95439447	COc1ccc(cc1)C(C(=O)NCCc1cccc(c1)C(=O)N)(F)F	1
ZINC95441933	CCC/C(=C\CC)/C(=O)N1CCN(CC1)c1nc(cs1)C	0
ZINC95442276	COC[C@H](C(=O)N)Nc1ccc(cn1)C#N	0
ZINC95443679	Cc1c(cccn1)C(=O)Nc1cc(ccc1O)C#N	0
ZINC95443936	Cc1ncn(n1)C[C@H](COc1ccc(cc1)Oc1ccccc1)O	0
ZINC95444071	Cc1ccc(cc1C(=O)NCCC[C@@H](C)CO)S(=O)(=O)C	0
ZINC95444345	CC(C)(C[NH2+][C@H]1[C@@H]2CCO[C@@H]2C21CCC2)N(C)C	0
ZINC95445259	CC(C)[C@@H](c1nc(no1)C1CC1)NC(=O)c1cccc(c1)C(=O)[O-]	0
ZINC95446081	c1ccc2c(c1)[nH]c(n2)CN1CCN(CC1)C(=O)C1=COCCC1	0
ZINC95446231	c1cc2c(cc1[N+](=O)[O-])nc(o2)CSCC[NH+]1CCOCC1	0
ZINC95447125	c1ccnc(c1)c1ncn(n1)CC(=O)Nc1cc(c(cc1Cl)Cl)Cl	0
ZINC95449386	C[C@@H]1COCC[N@H+]1[C@@H](C)CNc1[nH+]c2ccccc2c(n1)N	0
ZINC95449390	CN(c1[nH+]c2ccccc2c(n1)N)C1CCN(CC1)c1ncccn1	0
ZINC95449480	c1ccc2c(c1)c(nc([nH+]2)N[C@H]1CCN(C1)C(=O)C1CCCC1)N	0
ZINC95450269	CC(C)c1ccc(cc1)/C=C/CC(=O)N[C@@H]1CC[N@H+](CC1)CCOC	0
ZINC95450752	CC(=O)Nc1ccc(c(c1)C(=O)OC[C@@H]1COC(O1)(C)C)F	0
ZINC95451440	C[C@H]([C@H]1CCCO1)NC(=O)CC(C)(C)CC(=O)OC	0
ZINC95452012	c1ccc(cc1)CCCSCC(=O)N1CCSC[C@H]1C(=O)N	1
ZINC95452282	c1cc(c(cc1Cl)Cl)/C=C(\C#N)/C(=N/c1ccncc1)/[O-]	0
ZINC95453771	COc1cc(ccc1OC(=O)C1CC1)C[N@@H+]1CCC[C@@H](C1)C(=O)N	0
ZINC95454132	C[C@@H](CNC(=O)[C@@H](C)OCC1CC1)S(=O)(=O)N	0
ZINC95454382	Cc1cccn2c1[nH+]c(c2)CNS(=O)(=O)N1CCOCC1	0
ZINC95455536	C[C@H]1C[C@H](CCO1)NS(=O)(=O)CCNS(=O)(=O)c1ccccc1	0
ZINC95457138	C1CCO[C@H](C1)CO[C@H]1CCN(CC1)[C@@H]1CCCS(=O)(=O)C1	0
ZINC95457985	COC(=O)c1c(nc(s1)N(CCCO)Cc1cccc(c1)Cl)Cl	0
ZINC95458440	CCN(CC)c1ccccc1COC(=O)[C@H]1CCc2cn[nH]c2C1	0
ZINC95458596	CN(C)c1c(cc(cn1)Br)C(=O)NCc1cccc(=O)[nH]1	0
ZINC95459322	Cc1c(c(n(n1)C)C)[C@@H]1COCCN1C(=O)c1cc(c(nc1)N)Cl	0
ZINC95459815	C[C@H](C(=O)N)N(C)CCOc1ccc(cc1)OC(F)(F)F	1
ZINC95459973	c1cc(ccc1[C@H]1[C@@H](CCO1)Nc1c(n2ccsc2n1)[N+](=O)[O-])Cl	0
ZINC95461011	CCCCCNC(=O)N1CC[C@H](C1)S(=O)(=O)N	1
ZINC95461015	CC[C@H]1CN(CCN1C[C@@H](C)O)C(=O)NCC#C	0
ZINC95461690	CCCS(=O)(=O)[N-]c1ccc(c(c1)OC)S(=O)(=O)N(C)[C@H](C)C(=O)N	1
ZINC95462087	CCOC(=O)c1ccc(c(c1)S(=O)(=O)NCc1cc(ccn1)Cl)Br	0
ZINC95462197	Cn1cc(cn1)CCNCc1ccc(c(c1)OC)[N+](=O)[O-]	0
ZINC95463054	CCn1c(c(c(n1)C)[N+](=O)[O-])C(=O)Nc1cccc(c1)[S@@](=O)C	0
ZINC95463325	Cc1ccc(cc1C)OCC(=O)N[C@@H](CCOC)C(=O)N	0
ZINC95465680	c1cc(cnc1)c1nnc2n1C[C@H](S2)CSc1nc([nH]n1)N	0
ZINC95465926	COc1cc2ccncc2cc1OC(=O)c1ccc(cc1)NC(=O)N	0
ZINC95466742	COc1ccc(cc1)OCC[N@H+]1CCC[C@@H]1CC(=O)N	1
ZINC95467719	c1cc(cc(c1)F)OCCOc1cc(cnc1)C(=O)N	1
ZINC95468005	Cc1cc(cc(=O)[nH]1)C(=O)O[C@@H](C)c1nc2cc(cnc2[nH]1)Br	0
ZINC95468368	C[C@@](CNS(=O)(=O)C1CCOCC1)(c1cccs1)O	0
ZINC95471453	c1ccc(cc1)S(=O)(=O)[N-]c1nc2cc(c(cc2s1)Cl)Cl	0
ZINC95476414	CC[N@H+]1CCC[C@@H]1CNC(=O)C1(CCCCC1)n1cnnn1	0
ZINC95477884	c1cc(ccc1CNC(=O)c1ccn2c(c1)nnn2)S(=O)(=O)N	0
ZINC95478416	COc1ccc(cc1)C1(CCOCC1)/C(=N/c1ncn[nH]1)/[O-]	0
ZINC95481280	COCc1c2c([nH]n1)OC(=C([C@H]2c1ccccc1OC)C#N)N	0
ZINC95494825	CC(C)(C)OC(=O)N1CCN(CC1)c1ccc2c(c1N)ccc[nH+]2	0
ZINC95494846	COC(=O)C(c1c(cc(cn1)Cl)N)C(=O)OC	0
ZINC95494855	C[N+](=CCN)C	0
ZINC95496473	CCCCSc1nc(cc(n1)N[C@@H](C)c1c(cccn1)C)N	0
ZINC95498536	c1cn(c(n1)C1CCN(CC1)C(=O)CSCC1CC1)CC(=O)N	1
ZINC95498780	Cc1nc(on1)c1ccc(nc1)N1CCC[C@H](C1)c1[nH]cc[nH+]1	0
ZINC95500809	CCCCn1cc[nH+]c1C1CCN(CC1)c1ccc2ccccc2[nH+]1	0
ZINC95502397	c1cc(cc(c1)S(=O)(=O)N)NC(=O)NCCS(=O)(=O)N1CCCC1	1
ZINC95503506	c1cc(ccc1OC1CCN(CC1)c1cc(nc([nH+]1)N)N)Cl	0
ZINC95503638	C[NH+](C)CCCn1cc[nH+]c1[C@H]1CCCN(C1)c1[nH+]ccc(n1)N	0
ZINC95504823	CCNC(=O)[C@H]1CCN(C1)C(=O)Nc1cccc2c1cc(nn2)C	0
ZINC95505968	CCc1ccc(cc1NC(=O)N1CCOC[C@H](C1)CO)n1cnnc1	0
ZINC95509307	CCN(C)C(=O)c1cccc(c1)S(=O)(=O)NCCc1csc(n1)N	1
ZINC95515343	CCCc1[nH+]c(cc(n1)N1CCC(CC1)[NH2+]CCc1nc([nH]n1)N)C	0
ZINC95518854	COCCc1nc(n(n1)c1ccc(cc1)S(=O)(=O)N)CC(F)(F)F	0
ZINC95521098	Cc1nc(n(n1)c1cccc(c1)C(F)(F)F)C1(CC1)C(=O)N	0
ZINC95522859	CC(C)[C@@H]1C[N@@H+](C[C@H]1NS(=O)(=O)C)Cc1nnc(o1)c1ccco1	0
ZINC95522883	c1ccc2c(c1)Cc1c(nc([nH]c1=O)NCCc1nc([nH]n1)N)CO2	0
ZINC95524049	CO[C@H]1CCCN(C1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC95526092	CCSc1ncc(cn1)[C@H](C#Cc1ccc(nc1)N)N1CCOCC1	0
ZINC95526092	CCSc1ncc(cn1)[C@H](C#Cc1ccc([nH+]c1)N)N1CCOCC1	0
ZINC95526503	C[N@@H+]1CCC[C@H]1CCNC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC95526560	CCCCSc1nc(cc(n1)N1C[C@@H]([C@H](C1)O)[NH+]1CCCCC1)N	0
ZINC95531597	COc1cc(nc(n1)N)N1CCC(CC1)[N@H+]1CCC[C@H](C1)O	0
ZINC95532618	CN(C)[C@@H](c1cccc(c1Cl)Cl)C(=O)OC	0
ZINC95532934	CCOC(=O)c1nc(no1)[C@H](c1cc(cc(c1)Cl)Cl)N	0
ZINC95533214	CCCSc1nc2nc(c(c([O-])n2n1)CCO)C	0
ZINC95533288	COc1cccc(c1)NCCc1[nH]nc(n1)[C@@H](c1ccc(cc1)F)N	0
ZINC95533293	c1cc(ccc1[C@H](c1nc(n[nH]1)CCN1CCOCC1)[NH3+])F	0
ZINC95533295	COCc1[nH]nc(n1)[C@H](c1ccc(cc1)F)N	0
ZINC95533318	c1cc(cc(c1)OCc1[nH]nc(n1)[C@@H](c1ccc(cc1)F)N)[N+](=O)[O-]	0
ZINC95533369	CCOc1ccc(cc1OC)c1n[nH]c(n1)[C@H](c1ccc(cc1)F)N	0
ZINC95533430	c1ccc(cc1)[C@@H](c1nc(n[nH]1)CCN1CCOCC1)N	0
ZINC95533433	COCc1[nH]nc(n1)[C@H](c1ccccc1)N	0
ZINC95533433	COCc1n[nH]c(n1)[C@H](c1ccccc1)N	0
ZINC95533560	COCc1[nH]nc(n1)[C@@H](c1cccc(c1)OC)N	0
ZINC95533594	COc1cccc(c1)[C@@H](c1nc(n[nH]1)[C@@H]1CCCO1)N	0
ZINC95533597	COc1cccc(c1)[C@H](c1nc([nH]n1)[C@H]1CCCO1)[NH3+]	0
ZINC95533659	COc1ccc(cc1)[C@H](c1nc([nH]n1)c1cccc(c1)[N+](=O)[O-])N	0
ZINC95533702	COCc1n[nH]c(n1)[C@@H](c1ccc(cc1)OC)N	0
ZINC95533750	COc1ccc(cc1)[C@@H](c1nc([nH]n1)c1ccccc1)N	0
ZINC95534023	c1cc(ccc1[C@H](c1nc([nH]n1)[C@H]1CCCO1)N)Cl	0
ZINC95534128	Cc1ccc(cc1)[C@@H](c1nc([nH]n1)COC)N	0
ZINC95534135	Cc1ccc(cc1)[C@H](c1nc([nH]n1)c1cc(ccc1O)Br)N	0
ZINC95534162	Cc1ccc(cc1)[C@@H](c1nc(n[nH]1)[C@@H]1CCCO1)N	0
ZINC95534267	CCOc1ccc(cc1OC)[C@H](c1nc(n[nH]1)Cn1cccn1)N	0
ZINC95534316	CCOc1ccc(cc1OC)[C@@H](c1nc(n[nH]1)c1cccc(c1)F)N	0
ZINC95534387	CCOc1cc(ccc1OC)[C@H](c1nc([nH]n1)c1ccc(cc1)O)N	0
ZINC95534425	CCOc1cc(ccc1OC)[C@H](c1nc([nH]n1)c1ccccc1F)N	0
ZINC95534465	CCOc1cc(ccc1OC)[C@H](c1nc([nH]n1)c1ccccc1)N	0
ZINC95534500	CCOc1ccc(cc1OCC)[C@@H](c1nc(n[nH]1)c1ccncc1)N	0
ZINC95534503	CCOc1ccc(cc1OCC)[C@H](c1nc([nH]n1)c1ccco1)N	0
ZINC95534590	CCOc1ccc(cc1OCC)[C@@H](c1nc(n[nH]1)C(C)(C)C)N	0
ZINC95534779	CC(C)[C@H](c1[nH]nc(n1)[C@@H]1CCCO1)[NH3+]	0
ZINC95534929	COc1ccc(cc1c1nc([nH]n1)[C@H](Cc1ccccc1)[NH3+])[N+](=O)[O-]	0
ZINC95616444	CSc1ccnc(c1N)Cl	0
ZINC95619000	c1cc2c(c(c1)N)[C@@H]1CC[C@H]2O1	0
ZINC95626633	c1ccc(cc1)S(=O)(=O)[N-]/N=C\c1cc(ccc1O)Br	0
ZINC95627771	CC(=O)Nc1cc[nH+]c(c1)N	0
ZINC95630395	C1CNC(=O)[C@H]1NC(=O)CCCCCC(=O)[O-]	0
ZINC95630815	C1C(CO1)(CN)F	0
ZINC95631384	C=CCc1ccc(cc1C(F)(F)F)F	0
ZINC95644175	C1C[NH2+][C@@H](CC21OCCO2)CN	0
ZINC95697867	c1cc2c(cccc2S(=O)(=O)Cl)c(c1)NCCN1CCOCC1	0
ZINC95698386	c1cc2c(cccc2S(=O)(=O)Cl)c(c1)N	0
ZINC95699084	c1ccc2c(c1)[C@@H](O[C@H]2O)C1CCC1	0
ZINC95704795	COc1ccc(cc1)COCCC1=N[NH+]=C(C1)N	0
ZINC95709658	c1cc(ccc1CC#N)S(=O)(=O)C1CC1	0
ZINC95709774	CCOC(=O)c1ccc(c(c1)Cl)OC1CC1	0
ZINC95709863	CC(C)(C)c1ccc(c(c1)O)F	0
ZINC95720532	c1cc(c(cc1O)N)CC1CC1	0
ZINC95720783	CCc1c(c(cc[nH+]1)OC1CC1)C[NH3+]	0
ZINC95721158	CC(C)(C)Oc1cccc(c1OC1CC1)[N-]S(=O)(=O)C	0
ZINC95721682	Cc1cncc(c1S(=O)(=O)N)OC1CC1	0
ZINC95723005	CCCCCCCCCCCCSC(=S)NC[C@H]1CCCO1	0
ZINC95723110	CN(C)c1cncc(c1S(=O)(=O)N)OC1CC1	0
ZINC95723170	CC(C)[C@H]1[C@H](C=CN=C1[N+](=O)[O-])OC1CC1	0
ZINC95723214	CC(C)Oc1cncc(c1OC1CC1)C=O	0
ZINC95723247	C[C@@H]1C=C(C=[NH+][C@H]1N)OC1CC1	0
ZINC95724271	CN(C)c1c[nH+]c(cc1OC1CC1)N	0
ZINC95724718	CN(C)[C@H]1[C@H](C=CN=C1C(=O)N)OC1CC1	0
ZINC95724782	c1cc(c(cc1O)S(=O)(=O)N)S(=O)(=O)N	0
ZINC95724836	CC(C)(C)Oc1ccnc(c1OC1CC1)C(=O)N	0
ZINC95727406	COc1ccc(cc1[C@H](c1ccccn1)O)F	0
ZINC95728203	CCCc1ccc(cc1)c1ccccn1	0
ZINC95729331	Cc1cc(ccc1CCS)Cl	0
ZINC95729353	CC(C)OC1=N[C@@H](CC(=C1)OC1CC1)[NH2+]C	0
ZINC95730354	Cc1cc(cc(c1Cl)C)[C@@H](c1ccc(cc1)Br)O	0
ZINC95731672	CS(=O)(=O)N[C@@H]1CC(=C[NH+]=C1N)OC1CC1	0
ZINC95732011	CS(=O)(=O)/N=c\1/cc(c(c[nH]1)OC1CC1)I	0
ZINC95733978	C1CC1O[C@H]1[C@H](N=CC=C1C(F)(F)F)S(=O)(=O)N	0
ZINC95734274	C1CC1O[C@H]1[C@@H](N=CC=C1F)S(=O)(=O)N	0
ZINC95734338	C1CC1O[C@H]1[C@@H](C=CN=C1F)S(=O)(=O)N	0
ZINC95734412	C1CC1O[C@H]1C=CC=C([C@@H]1N)F	0
ZINC95734467	C1CC1O[C@H]1C=CN=C([C@H]1S(=O)(=O)N)F	0
ZINC95734478	CS(=O)(=O)N[C@@H]1CC(=CC(=C1)I)OC1CC1	0
ZINC95734521	C1CC1O[C@H]1[C@@H](N=CC=C1I)S(=O)(=O)N	0
ZINC95734604	CS(=O)(=O)N[C@H]1CC(=CC=C1I)OC1CC1	0
ZINC95734611	C[C@@H]1[C@H](C=CC=C1I)OC1CC1	0
ZINC95734738	C1CC1OC1=C[C@@H]([C@H](C=C1)Br)C#N	0
ZINC95735260	c1c(c(c(c[nH+]1)OC1CC1)N)C(=O)[O-]	0
ZINC95735945	c1cnc(c(c1OC1CC1)N)[N+](=O)[O-]	0
ZINC95736813	c1c(c(cnc1Br)OC1CC1)C(=O)N	0
ZINC95736822	c1cc(c(cc1C(=O)N)OC1CC1)C(=O)[O-]	0
ZINC95737175	C1CC1OC1=C[C@@H]([C@@H](N=C1)F)N	0
ZINC95737223	C1CC1OC1=CC(=N)C[C@H](C1)N	0
ZINC95737318	c1c(c(cnc1C(=O)N)N)OC1CC1	0
ZINC95737361	c1c(c(c(c[nH+]1)F)OC1CC1)N	0
ZINC95737422	c1cnc(c(c1Cl)OC1CC1)N	0
ZINC95737436	c1cnc(c(c1OC1CC1)N)Cl	0
ZINC95737501	CS(=O)(=O)N[C@H]1CC(=CC=C1N)OC1CC1	0
ZINC95737664	C1CC1OC1=C[C@@H]([C@H](C=C1)N)C[NH3+]	0
ZINC95737714	c1c(cnc(c1CN)F)OC1CC1	0
ZINC95737851	c1cc(c(c(c1)OC1CC1)C[NH3+])C(=O)N	0
ZINC95738075	c1cc(c(c(c1)OC1CC1)C(F)(F)F)CN	0
ZINC95742051	C1CC1O[C@H]1C=CC=C([C@@H]1N)Br	0
ZINC95742069	C1CC1O[C@@H]1C=NC=C([C@H]1S(=O)(=O)N)Br	0
ZINC95742089	C1CC1O[C@@H]1C=CN=C([C@@H]1S(=O)(=O)N)Br	0
ZINC95742201	C1CC1O[C@H]1[C@H](C=CN=C1Cl)S(=O)(=O)N	0
ZINC95742273	C1CC1O[C@H]1C=NC=C([C@H]1S(=O)(=O)N)Cl	0
ZINC95742377	CCc1ccc2c(c1)[C@H]([C@H](CO2)O)[NH3+]	0
ZINC95742970	Cn1c2cc(ccc2c(n1)C(=O)OC)N	0
ZINC95743147	C1C[NH2+]C[C@H]([C@@H]1O)F	0
ZINC95743636	C1C=C(C=C2C1=[NH+]C(=N2)N)Cl	0
ZINC95743749	COC1=C[C@H]2C(=NC(=N2)c2ccncc2)C=C1	0
ZINC95748684	C1C=C(C=C2C1=NC(=N2)CCN)F	0
ZINC95748754	COC1=C[C@H]2C(=C(N=N2)CN)C=C1	0
ZINC95750944	CC[C@H](C)C[C@H]1C(=O)NCCN1	0
ZINC95751835	COC1=C[C@@H]2C(=NC(=N2)CN)C=C1	0
ZINC95752785	CC(C)(C)OC(=O)N1CC[NH2+][C@H](C1)CC1=c2ccccc2=[NH+]C1	0
ZINC95752922	C1[C@H]([C@@H](C[N@H+]1CCN)O)O	0
ZINC95755920	C1C=C2C(=CC=N2)N=C1N	0
ZINC95756515	COC1=C[C@H]2C(=NC(=N2)Cc2ccccc2)C=C1	0
ZINC95756596	c1cc2c(cc1OC(F)(F)F)OC[C@H]2N	0
ZINC95756922	C1C=C(C=C2C1=NC(=N2)CCN)Br	0
ZINC95757443	C[C@@H](c1ncc(cn1)N1CCOCC1)N	0
ZINC95760855	CCOC(=O)[C@@H](c1cccc(n1)NC(=O)OC(C)(C)C)N	0
ZINC95760915	c1c2c(nc(n1)CN)COCC2	0
ZINC95761516	CCOC(=O)Cn1cc([nH+]c1)N	0
ZINC95761815	CC1(c2ccccc2[C@@H](CO1)[NH3+])C	0
ZINC95762042	CCOC(=O)c1c(cc(c(n1)I)N)Cl	0
ZINC95762301	c1cc(ncc1C1OCCO1)N	0
ZINC95762301	c1cc([nH+]cc1C1OCCO1)N	0
ZINC95762458	c1c2c(nc(c1[N+](=O)[O-])N)CCOC2	0
ZINC95762469	C1COCC2=C([NH+]=N[C@@H]12)N	0
ZINC95762483	c1cnc2c(c1Br)COCC2	0
ZINC95766785	COC(=O)c1cc(cc(n1)CN)I	0
ZINC95768118	Cc1ccc(cn1)C1(COC1)N	0
ZINC95768124	c1cc(nc(c1)Cl)C1(COC1)N	0
ZINC95768342	c1c(cnc(c1Cl)C(F)(F)F)O	0
ZINC95768976	CC(C)(C)OC(=O)NCc1cc(c(cn1)N)C(=O)[O-]	0
ZINC95769073	CC(C)(C)OC(=O)NCCc1ccc(c([nH+]1)N)C(=O)[O-]	0
ZINC95773406	CCOC(=O)Cc1ccc(c(n1)N)C=O	0
ZINC95773512	CC(=O)c1c(ccc(n1)CNC(=O)OC(C)(C)C)N	0
ZINC95773549	c1c(c(c(cn1)Cl)N)O	0
ZINC95774928	COC1=C[C@H]2C(=NC=C2CN)C=C1	0
ZINC95774935	CC(C)(C)OC(=O)NC1=C[C@H]2C(=C(C=N2)CN)C=C1	0
ZINC95775052	CC(=O)c1ccc(c(c1)N)N1CC[C@@H]1C(=O)OC	0
ZINC95775068	CC(C)(C)OC(=O)N1Cc2cc(ccc2C[C@@H]1C(=O)[O-])N	0
ZINC95802879	CC(C)(C)OC(=O)Nc1ccnc2c1ccc(c2)F	0
ZINC95803905	Cn1cnc(c1C(=O)OC)N	0
ZINC95829993	C[C@@H](c1ccc(cc1OC)C(=O)OC)c1c[nH]c2c1cc(cc2)N	0
ZINC95830229	COc1ccc(c(n1)Br)C(=O)N	0
ZINC95830605	COC(=O)[C@@]1(Cc2cc(ccc2/C/1=N\N)Cl)O	0
ZINC95831224	COc1c(ccc2c1CC[C@@H](CC2)N1CCOCC1)N	0
ZINC95831224	COc1c(ccc2c1CC[C@@H](CC2)[NH+]1CCOCC1)N	0
ZINC95835424	COc1cc(c(cc1N)F)C#N	0
ZINC95835630	C[C@@H]1c2c(nc[nH]c2=O)CO1	0
ZINC95835806	C1CC2([C@H]1O)CCOCC2	0
ZINC95836709	Cn1cc(c(n1)NC[C@H]1CCCO1)N	0
ZINC95836748	CC(C)n1cc(c(n1)NCCOC)N	0
ZINC95836766	Cn1cc(c(n1)NCCCOC)N	0
ZINC95836770	CCNc1c(cn(n1)C)N	0
ZINC95836773	CCn1cc(c(n1)NCCOC)N	0
ZINC95836891	CCCn1cc(c(n1)N)C(=O)N	1
ZINC95863004	COC1=C[C@@H]2C=C(N=C2C=C1)CN	0
ZINC95869687	c1c2c(cc(c1F)F)N=C(C2)C(=O)[O-]	0
ZINC95869783	c1nc2c(nc(nc2n1[C@H]1[C@@H](C[C@H](O1)CO)O)F)N	0
ZINC95883344	C(CC[NH3+])C[C@@H](/C(=N/O)/O)N	0
ZINC95883509	CC(C)(C)[C@H](CO)C(=O)[O-]	0
ZINC95883937	CCC1(CNCCS1(=O)=O)CC	0
ZINC95884113	CCO[C@H]1C[C@](C1(C)C)(C(=O)OC)N	0
ZINC95908442	Cc1ccc(cc1)[C@H](CN1CC[NH2+]CC1)OC	0
ZINC95908498	CCOC1CN(C1)c1ccc(cc1F)N	0
ZINC95918013	C(CBr)SC(F)(F)F	0
ZINC95918209	CCC1(c2ccccc2[C@@](O1)(CCC[NH2+]C)c1ccccc1)CC	0
ZINC95919539	c1c(cn(n1)C1COC1)N	0
ZINC95919621	CCCc1[nH+]c(cn1C)C(=O)[O-]	0
ZINC95919687	c1c2c(cc(c1Cl)Cl)nc(c([O-])n2)CBr	0
ZINC95920169	C([C@@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)N[NH+]=C(N)N)O)O)O)O	0
ZINC95921914	CCOC(=O)[C@@H](Cc1cnc2ccccc2n1)N	0
ZINC95921974	CCCc1c(ccc2c1[nH]cn2)N	0
ZINC95923629	CCNc1[n+](c(=S)ss1)CC	0
ZINC95923805	C[C@H]1C(=S)CC(=N)O1	0
ZINC95924079	CCCC[n+]1c(cccc1N)N	0
ZINC95924163	CCOC(=O)CO[C@@H]1CCC[NH+]=C1N	0
ZINC95924338	CN1C(=O)[C@@H](CC1(O)O)N	0
ZINC95924454	COCN1C(=O)[C@@H](CO1)N	0
ZINC95924457	COC[C@@H]1C[C@H](CN1N)O	0
ZINC95924471	CO[C@@H]1[C@H]([NH+]=C(N1)N)OC	0
ZINC95924524	CSc1ccc2c(c1)[nH]c(n2)N	0
ZINC95929102	COCCNc1ccc(c(c1)N)[N+](=O)[O-]	0
ZINC95929178	CC(C)(C)OC(=O)[C@H](Cc1cc(cnc1Cl)F)N	0
ZINC95929497	C[C@H](C(=O)NN)S(=O)(=O)c1ccc2ccccc2c1	0
ZINC95929684	c1c(c(c(c(n1)N)I)C(F)(F)F)Br	0
ZINC95929794	CCOC(=O)c1c[nH+]cc(c1N)I	0
ZINC95929860	CC(C)(C)OC(=O)N1CCC(CC1)[C@@H](c1cccnc1Br)O	0
ZINC95929889	CC(C)(C)OC(=O)N1CCC(CC1)C[N@H+]1CCC[C@H](C1)O	0
ZINC95930573	c1c(cc(c2c1[nH]nc2C(=O)N)F)F	0
ZINC95930643	CC(C)(C)OC(=O)NCc1ncc(cn1)Cl	0
ZINC95931580	c1nc(c2c(n1)n(cn2)CCOCO[P@@](=O)(O)[O-])N	0
ZINC95931642	C(CS(=O)(=O)[O-])S/C=N\N	0
ZINC95931862	CC[C@H]1[C@H](OCC[NH2+]1)C(=O)[O-]	0
ZINC95932405	CC(C)(C)OC(=O)N1CCC(CC1)[C@@H](C[NH3+])CO	0
ZINC95932489	CO[C@@H]1CCNC[C@H]1[NH3+]	0
ZINC95932978	c1ccc(cc1)C[NH+]1CCN(CC1)c1cc(ncn1)N	0
ZINC95933157	CCOC(=O)c1cnc(nc1NN)C	0
ZINC95934061	CC(C)(CC(=O)[O-])SSCCC(=O)[O-]	0
ZINC95934481	COc1cc(cc2c1OCO2)C[NH2+]N	0
ZINC95934490	CCOC(=O)[C@@H](C(=O)c1cccnc1)N	0
ZINC95934508	CCOC(Cn1c(c(cn1)c1ccc(cc1)F)N)OCC	0
ZINC95934732	Cn1cnc(n1)c1ccccc1	0
ZINC95936172	CC[C@H]1Cc2c(c(c(s2)N)C(=O)OC)NC1	0
ZINC95936839	c1ccc(cc1)Cn1ccc2c1[nH+]ccc2N	0
ZINC95937453	COc1ccc(cc1)CN1CC[C@@]2(C1)CCCC[NH2+]2	0
ZINC95937739	c1ccc(cc1)COC(=O)N1C[C@H](C2(C1)COC2)NC(=O)C(F)(F)F	0
ZINC95937802	CCOCn1cc(c2c1nc(cc2OC)Br)c1ccnc(n1)N	0
ZINC95938753	c1ccc(cc1)n1ncc(n1)/C=N\NC(=S)N	0
ZINC95940030	Cc1nc(c(o1)c1ccccc1)C(=O)N(C)[C@H](C)CSC	0
ZINC95940231	c1cc(c2c(c1)N(CC2)[C@@H](c1ccc(cc1)F)C(=O)N)C(F)(F)F	0
ZINC95941946	CCOC(=O)[C@@](C)(CNS(=O)(=O)c1cc(cc(c1)F)F)O	0
ZINC95943004	CCc1nc(no1)[N-]S(=O)(=O)c1cc(c(c(c1)Cl)N)Cl	0
ZINC95943025	CCN(C(C)C)C(=O)N(C)CC(=O)Nc1ccc(cn1)C	0
ZINC95943531	C[C@H](c1cc(c(c(c1)Cl)N)Cl)NC[C@@H]1COC(O1)(C)C	0
ZINC95943885	CC[C@@H](C(=O)O[C@@H]1CCSC1)[NH+](CC)CC	0
ZINC95944667	CCCS(=O)(=O)N1CCCN(CC1)C(=O)c1cccc(c1)N	1
ZINC95944688	CC(=O)NCc1ccc(s1)S(=O)(=O)NCc1ccc(cc1Cl)N	0
ZINC95944943	C[C@H](CCc1cccc(c1)F)NC(=O)N1CCOC[C@H]1C[C@@H](C)O	0
ZINC95944995	CC(C)c1nccc(n1)N1CCC[C@@H]1C[N@H+](C)CCOC	0
ZINC95946271	c1cc(c2c(c1)[nH]c(n2)c1ccc(cc1F)[C@@H]1CCC[NH2+]1)C(=O)N	0
ZINC95946671	CC(=C[C@@H]1[C@H](C1(C)C)C(=O)OCC(=O)c1ccc(cc1O)O)C	0
ZINC95946876	c1cc(cc(c1)NC(=O)N)C(=O)OC[C@@H]1CCCCO1	0
ZINC95948322	c1ccc(cc1)COc1c(cccn1)C/[NH+]=C(/N)\N1CCOCC1	0
ZINC95948867	CCCS(=O)(=O)NC[C@@H](C)[NH+]1CCOCC1	0
ZINC95949053	CCOC(=O)Nc1nnc(s1)S[C@H]1CCOC1=O	0
ZINC95950114	Cc1cn(c(=O)nc1N)[C@@H]1[C@H]([C@H]([C@H](O1)CO)O)OCCOC	0
ZINC95951525	COC(=O)c1ccc(cc1)/C(=[NH+]/NC(=O)C1CC1)/N	0
ZINC95951897	CCc1c(c2c(c(sc2nc1C)C#N)N)C	0
ZINC95952025	c1nc(nc(n1)SCC(=O)NCCC1=CCCCC1)N	1
ZINC95952185	Cc1ccccc1NC(=O)[C@@H](C)OC(=O)c1cccc(c1)N	0
ZINC95952284	C#CCOc1ccc(cc1)/C=N\NC(=O)N	1
ZINC95952317	Cc1ccc(cc1c1ccc(o1)/C=N\NC(=[NH2+])N)[N+](=O)[O-]	0
ZINC95952635	Cc1c(n(c(c1C#N)N)CC(OC)OC)C	0
ZINC95953934	CN(CCC#N)S(=O)(=O)N1CCC(CC1)c1nnc2n1CCC2	0
ZINC95955259	Cc1c(c(on1)C)CNC(=O)N(C)[C@H](C)c1ccccc1F	0
ZINC95956364	c1cc(ccc1[C@H]([C@H]1CCCO1)NC(=O)c1ccc(nc1)C(=O)N)F	0
ZINC95956473	CCCc1cc([nH]n1)NC(=O)c1cccc(c1)NC(=O)[C@@H]1CCCO1	0
ZINC95957656	c1csc(n1)NC(=O)[C@H]1CCCN(C1)C(=O)c1c(cn[nH]1)Br	0
ZINC95957776	C[C@@H]1CN(C[C@@H](O1)C)c1ncc(s1)S(=O)(=O)N	0
ZINC95958794	Cc1ccccc1C1(CCCCC1)CN[C@@H]1C[C@H](OC1=O)C	0
ZINC95959662	Cc1nc(no1)CN1CC[NH+](CC1)CCCc1ccccc1	0
ZINC95960795	CCC[C@@H](C1CCCCC1)NS(=O)(=O)N(C)C1CCOCC1	0
ZINC95961160	CC[C@@H](C)n1c(ccn1)NC(=O)[C@H](C)Sc1nc(c(o1)C)C	0
ZINC95961366	CCOC(=O)CC1(CCCCC1)N(C)Cc1ccc(cc1)C(=O)N	0
ZINC95961461	CC(=O)Nc1cccc(c1SC)Cl	0
ZINC95961557	CC[C@@H](CO)Nc1ncc(s1)S(=O)(=O)N	0
ZINC95961560	C[C@H](CNc1ccc(cc1C(F)(F)F)S(=O)(=O)N)O	0
ZINC95962115	Cc1ccc(c(c1)C)C[C@H](C)NC(=O)C[C@H]1C(=O)N=C(S1)N	0
ZINC95963852	Cc1cc(n(n1)c1ccc(cn1)/C(=N/OCCCCCO)/N)C	0
ZINC95964219	CCOC(=O)c1c2c(sc1N)CN(CC2)c1cc[nH+]c(n1)C(C)(C)C	0
ZINC95964246	Cc1nc([nH]n1)[C@@H]1CN(CCO1)C(=O)NCC=C	0
ZINC95965076	CC(C)CCc1csc(n1)[C@@H]1CN2CCC[C@@H]2CO1	0
ZINC95965175	COCn1c(=O)c2cnn(c2nn1)c1ccccc1	0
ZINC95965243	c1ccn2c(c1)nnc2CCNc1ccc(cc1C#N)C(F)(F)F	0
ZINC95967492	CC(C)COCCN[C@@H]1CC[N@H+](CC1)C(C)C	0
ZINC95967849	C[C@@H](c1cc(cnc1)F)NC[C@]1(CCCc2c1cccc2)O	0
ZINC95968024	C[C@H](c1ccc(cc1)N1CCCC1=O)[NH2+]CC1(CCOCC1)N(C)C	0
ZINC95968256	CC[C@H](CCC=C)[NH2+][C@@H]1CCC(=O)N(C1)C	0
ZINC95968522	CCO[C@@H]1C[C@H](C21CCC2)[NH2+][C@@H]1CC[N@H+](CC1)CC1CC1	0
ZINC95968621	Cc1nc2c(s1)[C@@H](CCC2)N[C@@H]1CCCC[C@@H]1OC	0
ZINC95968660	c1cc2c(cc1F)[C@H](CC2)[NH2+]C[C@@H]1CCC[C@@H]1O	0
ZINC95968949	C[C@H](c1ccc(cc1N(C)C)F)[NH2+]CCN1CC[C@@H](CC1)[NH+](C)C	0
ZINC95969526	CCc1nc(on1)CCCC(=O)N1CCC[C@@H](C1)C(=O)[O-]	0
ZINC95971928	c1cc(cc(c1)N[C@H]1CCOC1)c1cn2c([nH+]1)CCCC2	0
ZINC95971946	Cn1c(ccn1)N(C)C(=O)C1=CCCCO1	0
ZINC95973158	CC1(CCC[C@H](C1)C[NH2+]C[C@H](C[NH+](C)C)O)C	0
ZINC95974158	CCc1nc(on1)CS[C@H]1CCO[C@@H]1C	0
ZINC95974188	c1c[nH+]c(c2c1occ2)N1CC[C@H](C1)OCC[NH+]1CCCCC1	0
ZINC95974539	CN(C)c1cccc(c1)C(=O)N1CCO[C@H]2[C@@H]1C[C@@H](CC2)OC	0
ZINC95975181	c1cc(c(cc1C[NH2+]C[C@]1(CCOC1)O)C(F)(F)F)F	0
ZINC95975397	CC/[NH+]=C(/N)\N1CC[C@@H](CC1)OCCCOC	0
ZINC95975477	Cc1ccc(c(c1)N[C@H](CC(=O)N)C1CCOCC1)[N+](=O)[O-]	0
ZINC95976681	C[C@H](c1ccc(cc1Cl)Cl)N/C(=[NH+]/C[C@H]1CN2CCCC[C@@H]2CO1)/N	0
ZINC95976681	C[C@H](c1ccc(cc1Cl)Cl)N/C(=[NH+]/C[C@H]1C[N@H+]2CCCC[C@@H]2CO1)/N	0
ZINC95978022	C[C@@]1(CCCO1)C[NH2+][C@H](c1cccc(c1)Br)C(=O)N	0
ZINC95978749	CC(CO)(CO)NCc1nc(on1)c1ccsc1	0
ZINC95980166	CN1CCO[C@@H](C1)[C@@H](c1ccc(cc1)Cl)[NH2+]Cc1cscn1	0
ZINC95980623	c1ccc(cc1)[C@@H]1C[C@H]1CNC(=O)Nc1ccc(nc1)C(=O)N	0
ZINC95982547	CCc1ccc(o1)CN1CCN(CC1)c1cc(nc2n1ncn2)C	0
ZINC95983257	c1cc(ccc1CC1(CC1)C/[NH+]=C(/N)\N1CCOCC1)F	0
ZINC95983811	COCCOc1ccccc1C[NH2+]C[C@@H]1COC2(O1)CCCC2	0
ZINC95984658	C[C@@H](c1cccc(c1)N1CCOC1=O)NCc1nc(on1)C1CC1	0
ZINC95985003	C[C@@H](CS(=O)(=O)C)[NH2+]CC(C)(C)c1cccc(c1)Br	0
ZINC95985553	c1cc(nc2c1c(ccc2Cl)Cl)N1CCO[C@@H](C1)C(=O)N	0
ZINC95985844	c1ccc(cc1)[C@H](C[C@H]1CCOC1)[NH2+]CC(F)(F)F	0
ZINC95985975	Cc1c(nc([nH]1)c1cccc(c1)Cl)C(=O)N(CCO)CCO	0
ZINC95987207	c1ccc2c(c1)C[C@@H]([C@@H]2O)[N@H+]1CCCN(CC1)c1c(cccn1)C#N	0
ZINC95987317	c1cn(cn1)CCc1cc2c(c(c1)Cl)OCCCO2	0
ZINC95987742	CCC1([C@H](C[C@H]1OC)[NH2+]Cc1nnc2n1CCCCC2)CC	0
ZINC95987775	c1cc(ccc1CCN[C@@H]1CCCc2c1cc(cc2)F)S(=O)(=O)N	0
ZINC95988040	c1csc2c1CN(CC2)C(=O)C[NH2+][C@@H]1[C@@H]2CCO[C@@H]2C21CCCC2	0
ZINC95988549	C[C@H](CCO)C1(CCC1)C[NH2+]Cc1ccc(s1)Cl	0
ZINC95989670	Cn1cc(c2c1cccc2)CCC(=O)NC1(CCC1)C(=O)[O-]	0
ZINC95990015	CCCc1nnc(s1)NCc1ccc(c(c1)O)OC	0
ZINC95990367	C[C@@H]1CC[C@]2(CC1)OC[C@@H](O2)CNc1c2c(nccn2)ncn1	0
ZINC95990592	c1cc(c(cc1N[C@@H](CC(=O)N)C1CCOCC1)C(F)(F)F)C#N	0
ZINC95990593	c1cc(c(cc1N[C@H](CC(=O)N)C1CCOCC1)C(F)(F)F)C#N	0
ZINC95990919	C[C@@H](c1nc(on1)COc1cccc(n1)C(F)(F)F)OC	0
ZINC95991024	C[C@@H](CCOC)SCc1ccccn1	0
ZINC95991089	c1cc2c(ccc(c2nc1)C[NH2+]CCC(=O)N)Cl	1
ZINC95991111	CC[C@@H](C)Oc1cc(ccn1)C(=O)N(C1CCOCC1)C(C)C	0
ZINC95991132	Cc1ccc2ncc(n2c1)CNC[C@H]1COC2(O1)CCOCC2	0
ZINC95991525	C[C@@H]1C[C@@H]([C@@H](C[N@H+]1C)C)Nc1cc(nn1C)CCOC	0
ZINC95995514	C[C@@H](COC)[C@@H](C)[NH2+]Cc1ccc(nc1)OCCOC	0
ZINC95995815	Cc1cccc(c1NC(=O)COC(=O)CC[C@H](C)SC)C(C)C	0
ZINC95996490	c1cc(ccc1NC(=O)N1C[C@H](C[C@@H]1CO)O)OCC(F)(F)F	0
ZINC95996795	CCOC(=O)NCCC(=O)NNc1cc(nc(n1)N)Cl	0
ZINC95999213	C[N@H+]1CCO[C@H](C1)c1nc(on1)c1ccccc1	0
ZINC95999904	Cc1c(c(n(n1)c1ccccc1F)C)[C@H]1COCCN1CC(=O)N	0
ZINC96000234	CCc1cc(on1)CNS(=O)(=O)C1CN(C1)C(=O)c1ccccc1	0
ZINC96000522	CC(C)c1nc(no1)[C@H]1CN(CCO1)S(=O)(=O)c1ccccc1OC	0
ZINC96000650	CCOc1ccc(cc1)S(=O)(=O)N[C@H]1CCc2nnc(n2C1)C(C)C	0
ZINC96001996	C[C@H]1CCN([C@@H]1C)S(=O)(=O)CCc1ccc(cc1)[N+](=O)[O-]	0
ZINC96002007	c1cc(ccc1CCS(=O)(=O)N[C@@H]1CC=CC1)[N+](=O)[O-]	0
ZINC96002136	CC(C)N(CCc1nccs1)C(=O)c1cn(nc1Br)C(C)(C)C	0
ZINC96002467	COCCn1cc2c(n1)[C@@H](CCC2)Nc1ccc(cn1)C#N	0
ZINC96002704	COCCn1cc2c(n1)[C@@H](CCC2)[NH2+]Cc1ccccc1	0
ZINC96003141	CCc1ccc(cc1)[C@H](C)[NH2+][C@H](C)[C@@H]1CCCOC1	0
ZINC96003619	CCCOc1c(cc(cc1Cl)C[N@@H+]1CCCC2(C1)OCCO2)OCC	0
ZINC96003621	CCCOc1ccc(cc1OC)CN1CCCC2(C1)OCCO2	0
ZINC96003761	CC[C@H]1CN(CC[N@@H+]1CCOC)c1cc[nH+]c(c1Cl)C	0
ZINC96004767	C[C@@H]1CCC[C@@H]([C@@H]1C)[NH2+]C[C@@]1(CCOC1)CCO	0
ZINC96004793	Cc1c(cn(n1)c1ccccc1)C[NH2+][C@@H](C)c1cc(cnc1)F	0
ZINC96005767	CCOc1ccc(cn1)S(=O)(=O)N(C)CC1CC1	0
ZINC96006393	c1ccn2c(c1)nnc2N1CCC(CC1)OC1CCOCC1	0
ZINC96006450	c1ccc2c(c1)cc(s2)CO/N=C(\CN1CCOCC1)/N	0
ZINC96006942	CCC(CC)[C@@H]1C[C@@H](CCO1)N[C@@H]1CC[N@H+](CC1)C(C)C	0
ZINC96007476	Cc1c(cccn1)OCc1nc(no1)[C@@H](C)OC	0
ZINC96008394	CSC[C@@H]1CCC[N@@H+]1Cc1nc2ccccc2c(n1)N	0
ZINC96008499	c1cc(c(cc1Br)C#N)NC[C@H]1CC[C@H](CC1)C(=O)N	0
ZINC96008963	CC(C)c1cccc(c1)S(=O)(=O)NCCOC(=O)N	0
ZINC96011388	Cn1c[nH+]cc1CCNc1cc(c2cc(ccc2n1)Cl)C#N	0
ZINC96025306	CC(=O)c1cccc(c1)S(=O)(=O)N1CC[C@H](C1)S(=O)(=O)C	0
ZINC96029067	CCOC(=O)c1c(c2ccc(cc2o1)C#N)N	0
ZINC96032231	COCn1c(=O)[nH]c(n1)Br	0
ZINC96033937	C[C@H]1[C@@H](CCO1)Nc1ccc(cc1)Cl	0
ZINC96034119	Cc1ccc(c[nH+]1)N[C@H]1CCO[C@H]1C	0
ZINC96034130	Cc1ccc(c(c1)NC1CCOCC1)Br	0
ZINC96034407	c1ccc(cc1)COC(=O)N1CCC[C@@H]2[C@H]1CN(C2)C(=S)N	0
ZINC96034471	C1C[C@H](O[C@H]1C(=O)N)C(=O)[O-]	0
ZINC96034647	C[C@@H]1CCc2c(sc(c2C(=O)OC(C)(C)C)N)C1	0
ZINC96038875	CCc1ccc(o1)C[N@H+]1C[C@H]([C@@H]2CCO[C@@H]2C1)C(=O)N1CCOCC1	0
ZINC96039795	CN(C)C(=O)COC[C@]12CCCO[C@@H]1CC[N@H+](C2)C1CCC1	0
ZINC96040121	COCC[N@@H+]1CC[C@H]2[C@@](C1)(CCCO2)COCc1cccnc1	0
ZINC96040172	c1cc(sc1)C[N@@H+]1CC[C@@H]2[C@@](C1)(CCCO2)COCc1ccncc1	0
ZINC96040833	COCCNC(=O)C[C@@H]1COC[C@@H]2[C@H]1C[N@@H+](C2)Cc1ccncc1	0
ZINC96041747	c1cc(cnc1)CO[C@@H]1CC[C@H]2[C@H]1OCCN2S(=O)(=O)C1CC1	0
ZINC96041776	Cc1cccc(n1)CO[C@@H]1CC[C@H]2[C@H]1OCCN2c1cc[nH+]cn1	0
ZINC96041813	Cn1cc(cn1)CN1CCO[C@@H]2[C@@H]1CC[C@H]2OCc1ccccn1	0
ZINC96041881	Cc1nnc(s1)N1CCO[C@@H]2[C@@H]1CC[C@H]2Oc1ccccn1	0
ZINC96042280	Cc1cc(cnc1)C(=O)N1CCO[C@@H]2[C@@H]1CC[C@@H]2Oc1ccccn1	0
ZINC96042566	c1cnn(c1)CCCO[C@@H]1CN([C@H]2[C@@H]1OCCC2)Cc1nccs1	0
ZINC96042946	CCN(CC)CC[N@@H+]1CC[C@H]2C[C@H](O[C@@H]2C1)C(=O)N1CCOCC1	0
ZINC96043598	Cc1ccccc1CC(=O)N1CC[C@@H]2[C@H](C1)C[C@@H](O2)C	0
ZINC96043754	CCO[C@H]1[C@H]2CC[C@@H]1OCCN2Cc1cccc([nH+]1)C	0
ZINC96044091	c1cc(c(nc1)O[C@H]1[C@H]2CC[C@@H]1OCCN2Cc1ccco1)F	0
ZINC96044232	CCOC[C@@H]1c2c(cn(n2)CCOC)CCO1	0
ZINC96044570	CCn1c2c(cn1)[C@@H](CN(C2)Cc1ccc2c(c1)OCO2)COC	0
ZINC96044749	c1c2c(n(n1)CC1CCCC1)[C@H](C[NH2+]C2)COCC1CC1	0
ZINC96045632	CCOC[C@@H]1CN(Cc2c1n(nn2)CC1CC1)S(=O)(=O)N(C)C	0
ZINC96047604	COc1ccc(cc1)N[C@@H]1C[C@]2(CCN(C2)Cc2cccs2)OC1	0
ZINC96048071	C[N@@H+](Cc1ccncc1)[C@H]1CC2(CCN(CC2)Cc2cccs2)OC1	0
ZINC96048188	C=CCO[C@@H]1C[C@@]2(CCCN(C2)Cc2ccoc2)OC1	0
ZINC96048264	c1cc(cnc1)O[C@@H]1C[C@]2(CCCN(C2)Cc2ccncc2)OC1	0
ZINC96048378	c1cc(cnc1)C(=O)N1CCC[C@@]2(C1)C[C@H](CO2)Nc1ncccn1	0
ZINC96049010	c1cnccc1C[N@@H+]1CC[C@]2(CC1)CN(CCO2)c1ncc(cn1)F	0
ZINC96049412	c1ccc(cc1)CN1C(=O)CC[C@]21CC[N@H+](CC2)Cc1ccoc1	0
ZINC96049467	c1cc(oc1)C[N@@H+]1CCC[C@@]2(C1)C[N@H+](CCOC2)CC1CC1	0
ZINC96049499	c1csc(n1)C[N@@H+]1CCC[C@@]2(C1)CN(CCOC2)Cc1cn[nH]n1	0
ZINC96051137	c1cc(cnc1)N1CC[C@@]2(C1)C[N@@H+](CCC2(F)F)CC1CCOCC1	0
ZINC96054055	c1cocc1C(=O)N1C[C@H]2CC[NH2+][C@H]2C1	0
ZINC96054939	Cc1ccc(cc1)CC(=O)N1C[C@@H]2COC[C@H]2C1	0
ZINC96055029	c1cc(cnc1)CO[C@@H]1C[C@H]2C[N@H+](CCN2C1)Cc1ccoc1	0
ZINC96055075	Cc1cccc(n1)CO[C@H]1C[C@@H]2C[N@@H+](CCN2C1)Cc1ccsc1	0
ZINC96055238	Cc1ccc(o1)CN1CCO[C@@H]2[C@@H]1CC[C@@H]2COCC=C	0
ZINC96056659	Cc1ccc(s1)CN1C[C@H]2C[C@@H](O[C@H]2C1)C[N@@H+](C)C(C)C	0
ZINC96056906	Cc1c(cco1)C(=O)N1CC[C@H]2[C@](C1)(CCCO2)COCC=C	0
ZINC96057750	c1cc(cnc1)NC(=O)[C@H]1C[C@@H]2[C@@H](CCO2)[N@H+](C1)CC1CC1	0
ZINC96057923	Cn1cc(cn1)CN1CCO[C@@H]2[C@@H]1CC[C@H]2OCC[NH+]1CCCC1	0
ZINC96058943	c1csc(n1)C[N@@H+]1CCn2c(nnc2CN2CCOCC2)C1	0
ZINC96058975	CC(C)OCc1c2c(n(n1)C)C[N@@H+](CC2)CC1CC1	0
ZINC96059048	Cc1ccc(s1)C[N@H+]1CCCn2cnc(c2C1)COC(C)C	0
ZINC96059827	CCOC[C@H]1CN(Cc2c1nn(c2)C)Cc1cccs1	0
ZINC96060112	Cn1c2c(cn1)C[N@@H+](C[C@@H]2COCC1CC1)Cc1ccccn1	0
ZINC96060188	Cc1ccc(s1)CN1Cc2c(n(c[nH+]2)C)[C@@H](C1)COC	0
ZINC96060207	CCOC[C@H]1CN(Cc2c1n(c[nH+]2)C)Cc1cnn(c1)C	0
ZINC96060862	CCn1c2c(nn1)CN(C[C@@H]2COCC[NH+](C)C)Cc1ccc(o1)C	0
ZINC96060996	c1cc(ccc1C[NH2+]C[C@@H]1Cn2c(cnn2)CO1)F	0
ZINC96061016	Cn1cc(cn1)c1c2n(nn1)C[C@@H](OC2)C[NH2+]Cc1ccc(cc1)F	0
ZINC96061568	c1ccc(cc1)C[C@H]1[C@@H](CCN1S(=O)(=O)C1CC1)O	0
ZINC96063996	Cn1cc(cn1)CN1CC[C@H]2[C@@H]1CCN2C(=O)COC	0
ZINC96064783	c1cc(cnc1)CNC(=O)N1CC[C@H]2[C@@H]1CC[C@@H](O2)COCC1CC1	0
ZINC96064964	Cc1cccc(n1)CN1C[C@@H](C[C@@H]2[C@H]1CCO2)c1nnc(o1)C	0
ZINC96065125	CS(=O)(=O)N1CC[C@H]2[C@@](C1)(CCCO2)COCc1cccnc1	0
ZINC96065159	Cc1nnc(s1)N1CC[C@H]2[C@@](C1)(CCCO2)COc1ccccn1	0
ZINC96065201	CN(Cc1cncnc1)[C@@H]1C[N@@H+](C[C@H]2[C@@H]1OCCC2)C1CCOCC1	0
ZINC96065233	Cc1nc(on1)[C@H]1COC[C@@H]2[C@H]1C[N@@H+](C2)C1CCOCC1	0
ZINC96065744	COc1cccc2c1oc(c2)C(=O)N1CCO[C@@H]2[C@@H]1CC[C@H]2OC	0
ZINC96067310	CCS(=O)(=O)N1Cc2ncnn2C[C@@H](C1)COC	0
ZINC96067708	Cc1nc(cs1)Cn1c(=O)ccc2c1CC[C@H](C2)[NH2+][C@H]1CCOC1	0
ZINC96067783	CS(=O)(=O)N1CCc2ccc(=O)n(c2CC1)CC1CCOCC1	0
ZINC96067788	COCC[N@@H+]1CCc2ccc(=O)n(c2CC1)Cc1cccnc1	0
ZINC96068197	CCn1c2c(cn1)CCN([C@H]2COC)C(=O)c1cccs1	0
ZINC96068623	CCOC[C@@H]1CN(Cc2c1n(c[nH+]2)C)S(=O)(=O)N(C)C	0
ZINC96068912	c1ccnc(c1)CO[C@H]1[C@@H](CN2[C@@H]1COCC2)Nc1ncccn1	0
ZINC96069247	Cc1ccc2c([nH+]1)N(CC[N@H+](C2)CCOC)CCn1cccn1	0
ZINC96070694	Cc1cc(no1)CN1CC[C@H]2C[C@H](O[C@@H]2C1)c1nc(cs1)C1CC1	0
ZINC96071344	c1cc(cnc1)C[N@@H+]1CCC[C@]21CCCN(C2)C(=O)c1ccncc1	0
ZINC96072253	c1c[nH]nc1CN1CC[C@]2(C1)C[C@@H](CO2)OCC1CC1	0
ZINC96072438	Cc1cccc(n1)C[N@@H+]1CC[C@@]2(C1)C[C@@H](CO2)Oc1ccccc1	0
ZINC96073085	C[C@H](C[N@H+]1CC[C@@]2(CC1)C[C@@H](CO2)OCC1CC1)O	0
ZINC96073122	Cc1cc(n(n1)C)C[N@@H+]1CC[C@]2(CC1)C[C@@H](CO2)OCC(=O)NC	0
ZINC96073707	COc1cc(ncn1)N1CCC[C@]2(C1)C[C@@H](CO2)Nc1ccc[nH+]c1	0
ZINC96073734	c1ccnc(c1)N[C@@H]1C[C@]2(CCC[N@H+](C2)Cc2ccco2)OC1	0
ZINC96074774	c1cc(cnc1)N1CCC[C@]2(C1)CN(CCO2)c1ccncn1	0
ZINC96075944	COCCN1CC[C@@]21CCN(C2)Cc1nccs1	0
ZINC96076169	CN1CCOC[C@@]2(C1)CCC[N@H+](C2)Cc1ccccn1	0
ZINC96077106	C=CCN1C(=O)CCC[C@@]21CCCN(C2)c1ccc[nH+]c1	0
ZINC96078232	C[N@@H+]1CC[C@]2(CC1)CN(CCOC2)c1ccc[nH+]c1	0
ZINC96079135	CO[C@@H]1CC2(CCN(CC2)CC[NH+]2CCCC2)c2c1cccc2	0
ZINC96080043	CCS(=O)(=O)Nc1ccc2c(c1)C1(CCOCC1)CN2C(C)C	0
ZINC96081800	CN1CCO[C@@H]2[C@H]1CN(C2)c1ncccn1	0
ZINC96082618	Cn1c[nH+]cc1CN1CCO[C@H]2[C@H]1CC[C@H]2Cn1cccc1	0
ZINC96082682	c1nncn1C[C@H]1CC[C@H]2[C@@H]1OCCN2C(=O)C1CCOCC1	0
ZINC96083992	c1cc(cnc1)c1c2c(ncn1)CC[N@H+](CC2)C[C@@H]1CCOC1	0
ZINC96084992	CC(C)OCc1c2c(n(n1)C)CN(CC2)Cc1ccoc1	0
ZINC96085014	CC(C)n1c2c(c(n1)COC)CCN(C2)C(=O)c1csnn1	0
ZINC96086906	Cn1c[nH+]c2c1[C@@H](CN(C2)Cc1ccoc1)COC	0
ZINC96087219	c1cnccc1C[NH2+]C[C@@H]1Cn2c(c(nn2)c2ccncc2)CO1	0
ZINC96087730	CC(C)CC(=O)N1CCC2(CC1)c1[nH+]ccn1C[C@@H](O2)C(=O)N	0
ZINC96089093	CCOC[C@@H]1c2c([nH+]cn2C)CCN1S(=O)(=O)c1ccccc1	0
ZINC96089721	Cc1c(cco1)C(=O)N1CC[C@]2(C1)C[C@@H](CO2)Nc1cnccn1	0
ZINC96090045	Cn1ccc(n1)C(=O)N1CCC2(CC1)COCCN2CCOC	0
ZINC96090296	c1cnc(nc1)N1CCO[C@@]2(C1)CN(CCOC2)Cc1cc[nH]n1	0
ZINC96090390	Cn1cc(cn1)CN1CC2(C1)C[C@H](OC2)C[N@H+](C)Cc1ccccc1	0
ZINC96091253	c1cncnc1C(=O)N1CCC2(CC1)c1nccn1C[C@H](O2)C(=O)N	0
ZINC96091271	CN(C)C(=O)[C@H]1Cn2cc[nH+]c2C2(O1)CCN(CC2)c1ncccn1	0
ZINC96092108	COCCN1CC[C@H]2[C@@H]1CCN2c1ncccn1	0
ZINC96092399	CS(=O)(=O)N1Cc2nccn2C[C@H](C1)COCc1cccnc1	0
ZINC96092514	c1cc(oc1)CN1CCc2ccc(=O)n(c2CC1)CC1CCOCC1	0
ZINC96093080	c1cc(cnc1)O[C@@H]1C[C@@]2(CC[N@H+](C2)Cc2ccncc2F)OC1	0
ZINC96093093	c1cc(cnc1)N1CC[C@]2(C1)C[C@@H](CO2)Oc1ncccn1	0
ZINC96093132	c1cnc(nc1)N1CC[C@@]2(C1)C[C@@H](CO2)n1cnnc1	0
ZINC96093660	C[NH+](C)CCN1CCOC[C@]2(C1)CN(CCO2)c1cc(ncn1)OC	0
ZINC96097280	Cc1cccc(c1)S(=O)(=O)NCC[C@H](c1cc2ccccc2o1)O	0
ZINC96097630	CO[C@]1(CCSC1)CNC(=O)C1c2ccccc2Oc2c1cccc2	0
ZINC96098658	Cc1c(c(nc(n1)N1CCOCC1)C)NC(=O)Nc1ccccc1Cl	0
ZINC96101347	Cn1c(nnn1)COc1cccc(c1)C(=O)NCCCn1ccnc1	0
ZINC96106390	CCOC[C@@H]1COCC[C@@]21CC[N@H+](CC2)Cc1ccc(o1)C	0
ZINC96106428	CCOC[C@@H]1COCCC21CCN(CC2)C(=O)COCC	0
ZINC96106463	c1cnccc1C[N@@H+]1CC[C@@]2(CC1)CCOC[C@H]2COCC1CC1	0
ZINC96106469	Cn1cccc1C(=O)N1CCC2(CC1)CCOC[C@H]2COCC1CC1	0
ZINC96106821	c1ccc(cc1)C[N@@H+]1CC[C@]2(CC1)C[C@H](CO2)OCc1ccncc1	0
ZINC96107012	CN(C)S(=O)(=O)N1CCC2(CC1)C[C@@H](CO2)Oc1ccccn1	0
ZINC96107629	Cc1nc(cs1)CO[C@H]1C[C@]2(CC[N@@H+](C2)CCc2ccccc2)OC1	0
ZINC96107668	c1ccnc(c1)O[C@H]1C[C@]2(CC[N@H+](C2)C2CCC2)OC1	0
ZINC96107715	Cc1ccsc1CN1CC[C@@]2(C1)C[C@H](CO2)OCC1CC1	0
ZINC96107984	Cc1ccc(cc1)OCC(=O)N1C[C@@H]2C[N@@H+](CCO[C@@H]2C1)CCOC	0
ZINC96108824	c1cc(cnc1)OC[C@@]12CN(C[C@@H]1COC2)Cc1ccncc1	0
ZINC96108985	c1ccnc(c1)COC[C@@]12C[N@H+](C[C@@H]1COC2)Cc1cccs1	0
ZINC96109264	c1cc(cnc1)COC[C@@]12CCC[C@@H]1CN(C2)C(=O)c1cocn1	0
ZINC96109271	Cc1nc(cs1)COC[C@@]12CCC[C@@H]1C[N@@H+](C2)Cc1ccncc1	0
ZINC96109453	Cc1ccc(nc1)C(=O)N1CC[C@@H]([C@@H]2[C@H]1C[N@@H+](C2)CC1CC1)OC	0
ZINC96109829	C[C@H]1c2[nH+]cc(n2CCN1c1ncc(cn1)F)COc1cccnc1	0
ZINC96110318	Cc1ccc(s1)CN1CC[C@@H]2[C@](C1)(CCO2)COC	0
ZINC96110398	Cc1c(scn1)CN1CC[C@@H]2[C@](C1)(CCO2)COCc1cccnc1	0
ZINC96110404	c1cnccc1COC[C@@]12CCO[C@@H]1CCN(C2)Cc1ccoc1	0
ZINC96110519	Cc1cc(on1)C(=O)N1CC[C@@H]([C@H](C1)Cc1ccccc1)OC	0
ZINC96111202	c1cc(cnc1)COC[C@H]1CC[C@@H]2[C@@H]1OCCN2Cc1ccoc1	0
ZINC96113702	COCCn1c(=O)c2cc(ccc2nn1)N	0
ZINC96114264	Cc1cc(=O)c(c(o1)[C@H](CC(=O)OC)c1ccc(cc1)C(=O)OC)O	0
ZINC96120536	Cc1cc(c(o1)C)CNC(=O)CCc1c(noc1C)C	0
ZINC96121767	c1ccc(c(c1)CC(=O)NCCn1c(cc(n1)C1CC1)C1CC1)Cl	0
ZINC96122168	CO[C@H]1CCN(C1)c1ccc(cc1)NC(=O)C1CC1	0
ZINC96123521	C[C@@](CNC(=O)c1cc(ccc1Br)OC)(c1ccccc1F)OC	0
ZINC96124192	CN1CCN(CC1)S(=O)(=O)Cc1c2ccccc2on1	0
ZINC96132761	CC[C@@H](c1nc(nn1c1ccc(cc1C)Cl)CC(=O)N)OC	0
ZINC96133294	COC(=O)N1CCN(CC1)C(=O)c1cnc([nH]c1=O)c1cccnc1	0
ZINC96133513	COCCc1nc(n(n1)CC(=O)[O-])Cc1cc2c(cc1Cl)OCCO2	0
ZINC96135873	COCCc1nc(n(n1)c1ccc(cc1)OC)C[C@@H]1CCS(=O)(=O)C1	0
ZINC96136050	COc1ccccc1n1c(ncn1)[C@H]1COCCO1	0
ZINC96136824	CCn1c(c(c(n1)C)c1nc(no1)[C@@H]1CCOC1)C	0
ZINC96137780	Cc1c(scn1)CCc1nc(no1)[C@@H]1CCOC1	0
ZINC96140505	CCOc1c(cccn1)c1c2c(ncnc2n[nH]1)N	0
ZINC96141781	c1cc(cc(c1)c1ccc2c(c1)c(ncn2)N)CN1CCOCC1	0
ZINC96141841	COc1ccc(cc1)c1ccc(c(=O)[nH]1)c1nc(no1)[C@H]1CCOC1	0
ZINC96142312	Cn1c(ccn1)[C@@H](COC)Nc1nccc(n1)c1ccncc1	0
ZINC96142333	COC[C@H]1CCCN1C(=O)c1ccc([nH]c1=O)c1ccc(cc1)OC	0
ZINC96145643	Cn1c2c(c(n1)c1ccccc1)[C@H]1C[N@H+](C[C@H]1C2)Cc1cccnc1	0
ZINC96148613	Cc1ccc(cc1c1nc(no1)[C@@H]1CCOC1)S(=O)(=O)N	0
ZINC96149155	CCn1c(nc(n1)CCOC)CCc1cnccn1	0
ZINC96149639	COc1ccc(cc1)C1(CC1)c1nc(no1)[C@H]1CCOC1	0
ZINC96149861	CS(=O)(=O)c1ccc(cc1)c1ccc2c(c1)cccn2	0
ZINC96152476	CCCCOc1ccc(cc1)NC(=O)N1CC[C@@H](C1)NC(=O)C	0
ZINC96153478	c1cc2c(cc1c1nc(no1)[C@H]1CCOC1)c1c([nH]2)CCCC1	0
ZINC96153487	Cc1c(cnc(n1)N(C)C)c1nc(no1)[C@H]1CCOC1	0
ZINC96157337	CCOC(=O)N1CCC2(CC1)Cc1ccccc1NC2	0
ZINC96158348	c1c(cnc(n1)N1CCC[C@]2(C1)CC[N@H+](C2)C1CCOCC1)F	0
ZINC96158488	Cc1ccc(nn1)N1CCC2(CC1)CC[NH+](CC2)[C@@H]1CCOC1	0
ZINC96158951	C[N@H+]1CC[C@@]2(CC1)CN(CCO2)C(=O)c1cccnc1	0
ZINC96159599	Cc1cccc(c1)CN1CC[C@]2(C1=O)CCN(C2)c1ccccn1	0
ZINC96160064	Cc1ccc(o1)C[N@@H+]1CCO[C@]2(C1)CCC[C@@H]2COC(C)C	0
ZINC96160303	c1cc([nH]c1)C(=O)N1CCOC[C@]2(C1)CC[C@H](O2)CN1CCOCC1	0
ZINC96160339	Cc1cccc(n1)CN1CCOC[C@@]2(C1)CC[C@@H](O2)Cn1cccn1	0
ZINC96160778	COCC(=O)N1CCOC[C@]2(C1)CC[C@H](O2)Cn1c(=O)cccn1	0
ZINC96160955	c1cnccc1COC[C@H]1CCC[C@]21CN(CCO2)C(=O)N	0
ZINC96161485	CCCCn1c(nc(n1)CC(=O)N)c1cnc2c(cccn2c1=O)O	1
ZINC96161622	c1cc[nH+]c(c1)CN1C[C@@H]2C[N@@H+](C[C@@H]2C1)[C@H]1CCOC1	0
ZINC96162382	CN(CCNc1c2c(ncn1)COc1ccccc1C2)S(=O)(=O)C	0
ZINC96163784	COCCc1nc(n(n1)c1ccc(cc1)S(=O)(=O)N)[C@H]1CC[C@H](C1)[NH3+]	0
ZINC96166495	Cc1c(ccc(n1)N)c1ccc(cc1)OCCOC	0
ZINC96171719	CO/C=C(/C(=O)Nc1ccccc1N)\F	0
ZINC96179502	c1[nH]c2c(n1)c(nc(n2)N)N1CCC(CC1)C[NH+]1CCOCC1	0
ZINC96179925	Cc1c(c2cc(ccc2n1C)OC)c1nc(no1)[C@@H]1CCOC1	0
ZINC96183353	Cc1ccc(cc1)Cn1c(c(nn1)C(=O)NCCOC)OC	0
ZINC96184431	Cc1ccc(s1)CN1CC[C@H]2[C@H]1CC[N@@H+]2CC1CCOCC1	0
ZINC96186142	Cc1nc(cs1)COC[C@@H]1CC[C@H]2[C@@H](O1)CCN2c1cccc[nH+]1	0
ZINC96186620	Cc1cccc(c1)S(=O)(=O)N1CC[C@H]2[C@@H]1CC[C@@H](O2)COC	0
ZINC96187147	Cc1cccc(n1)CO[C@H]1CN([C@H]2[C@@H]1OCCC2)Cc1ccsc1	0
ZINC96187551	Cn1c2c(c(n1)C(=O)N1CCOCC1)C[N@H+](C2)Cc1ccsc1	0
ZINC96187757	Cn1cc(nc1)S(=O)(=O)N1Cc2[nH+]ccn2C[C@H](C1)COC	0
ZINC96187803	CCOC[C@H]1Cn2ccnc2CN(C1)S(=O)(=O)c1ccccc1	0
ZINC96188055	C[C@H]1C[C@@H]1c1ccc(o1)/C=C\C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC96188117	Cc1nc(cs1)COC[C@@H]1Cn2ccnc2CN(C1)C(=O)N	0
ZINC96188528	c1cn2c(n1)CN(C[C@@H](C2)CN1CCOCC1)C(=O)C1CCOCC1	0
ZINC96188930	CCOC[C@@H]1Cn2c(ccn2)CN(C1)Cc1ccc2c(c1)OCO2	0
ZINC96189252	c1cnccc1c1c(c2c(cn1)CN(CC2)C[C@@H]1CCOC1)C(=O)[O-]	0
ZINC96189264	Cc1ccc(cc1)Nc1c(c2c(cn1)CN(CC2)C(=O)N)C(=O)[O-]	0
ZINC96189595	c1cnccc1c1c(cc2c(n1)CCN(CC2)[C@H]1CCOC1)C(=O)[O-]	0
ZINC96189683	COCCn1c(=O)ccc2c1CC[C@H](C2)[NH2+]C[C@H]1CCOC1	0
ZINC96189767	c1cc(=O)n(c2c1C[C@H](CC2)[NH2+]C1CCOCC1)CC[NH+]1CCCC1	0
ZINC96189805	c1cnn(c1)CCn1c(=O)ccc2c1CC[C@H](C2)NC(=O)CC1CC1	0
ZINC96192386	CC[NH+]1CCN(CC1)C(=O)CCNC(=O)c1ccnn1C	0
ZINC96192721	C[C@]1(CC(=NO1)c1ccccc1)C(=O)NCc1cccnc1	0
ZINC96195090	C[C@@H]1CN(C[C@H](O1)C)c1[nH+]c2ccccc2c(n1)NCc1cccs1	0
ZINC96197112	Cc1cnc(nc1)N1CCc2[nH+]cc(n2CC1)CNc1ccccn1	0
ZINC96197446	Cn1cccc1C(=O)NCc1cn2c(n1)CN(CC2)C(=O)N	0
ZINC96197482	C[N@@H+](Cc1ccco1)Cc1cn2c([nH+]1)CN(CC2)C(=O)N	0
ZINC96198271	Cc1c(c(on1)C)CN1Cc2cnn(c2[C@@H](C1)COCC1CC1)C	0
ZINC96198318	Cc1c(scn1)CN1Cc2cnn(c2[C@H](C1)COCC1CC1)C	0
ZINC96198607	Cn1c2c(nn1)C[N@@H+](C[C@@H]2COCc1ccccc1)C[C@@H]1CCOC1	0
ZINC96199306	Cc1c2n(nn1)C[C@H](COC2)C[NH2+]Cc1ccoc1	0
ZINC96200250	Cn1cc(cn1)C[C@H]1[C@@H](CCN1Cc1cnn(c1)C)OCC1CC1	0
ZINC96200378	CO[C@H]1CCN([C@H]1Cc1ccccc1)Cc1nccs1	0
ZINC96201399	c1cnoc1C(=O)N1CCC2(CC1)CN(C(=O)CO2)CC1CC1	0
ZINC96201505	Cc1ccc(s1)CN1CCC2(CC1)[C@H](N(C(=O)CO2)C)C	0
ZINC96201927	C[N@H+]1CC[C@@]2(C1)CN(CCOC2)S(=O)(=O)c1cccs1	0
ZINC96202126	Cc1c(c(on1)C)CN1CCOC[C@]2(C1)CC[N@@H+](C2)Cc1ccco1	0
ZINC96202274	c1ccnc(c1)N1CC[C@]2(C1)CN(CCOC2)[C@@H]1CCOC1	0
ZINC96202291	c1cc(sc1)CN1CCOC[C@@]2(C1)CCN(C2)c1ncccn1	0
ZINC96204617	CCc1cc2c(nc(nc2s1)c1cccnc1)NCCc1cccs1	0
ZINC96206201	Cc1cc(no1)C[N@@H+]1CC[C@]2(C1)C[C@H](CCO2)NC(=O)c1ccco1	0
ZINC96206329	Cc1ccncc1COC[C@@]12CCC[C@@H]1C[N@H+](C2)Cc1ccccn1	0
ZINC96206334	Cc1cc(cnc1)COC[C@@]12CCC[C@@H]1C[NH2+]C2	0
ZINC96207128	c1cnccc1COC[C@H]1Cn2cncc2CN(C1)C(=O)C1CCC1	0
ZINC96207259	CN1CCN(CC1)C(=O)C[C@H]1C[C@H]2C[N@H+](C[C@H]2O1)Cc1ccncc1	0
ZINC96207328	c1ccnc(c1)N[C@@H]1CCO[C@@]2(C1)CCN(C2)c1ncccn1	0
ZINC96207485	COC[C@H]1CC2(CCN(CC2)C(=O)C2CCOCC2)C[N@@H+]1CC1CC1	0
ZINC96208174	c1cc(sc1)CNC(=O)C[C@H]1C[C@H]2C[N@H+](C[C@H]2O1)C1CCOCC1	0
ZINC96208395	Cn1cccc1C(=O)N1CCC2(CC1)CNC(=O)[C@H]2COC	0
ZINC96209027	CO[C@H]1CCN([C@H]2[C@@H]1C[N@@H+](C2)Cc1cccnc1)C(=O)c1cscn1	0
ZINC96209553	c1cc(ccc1C[N@@H+]1CC[C@]2(C1)C[C@@H](CCO2)N1CCCC1=O)Cl	0
ZINC96215929	Cc1c([nH]c[nH+]1)CN1C[C@H]2[C@@H](C1)OC[C@@H]2COc1cccc(c1)C#N	0
ZINC96216701	c1cnc(nc1)N1Cc2cncn2C[C@@H](C1)COCC1CC1	0
ZINC96216931	c1ccnc(c1)CN1C[C@@H]2C[C@H](O[C@@H]2C1)CC(=O)N1CCC1	0
ZINC96219186	c1cc(c(nc1)N[C@@H]1C[C@]2(CC[N@H+](C2)Cc2cccs2)OC1)F	0
ZINC96219641	Cc1cc(cc(c1)CN1CC[C@H]([C@@H]2[C@@H]1CCO2)OC)C	0
ZINC96219865	Cc1ccc(s1)CN1CC[C@]2(C1)C[C@@H](CO2)N(C)Cc1cccc[nH+]1	0
ZINC96219874	Cn1c[nH+]cc1CN1CC[C@]2(C1)C[C@@H](CO2)N(C)Cc1ccccn1	0
ZINC96220144	CC[C@H]1C[C@]2(CC[N@@H+](CC2)Cc2ccccn2)OC1	0
ZINC96220653	c1ccnc(c1)Nc1ccnc(n1)[C@H]1COCCN1Cc1ccsc1	0
ZINC96223586	C=CCO[C@H]1C[C@]2(CCCN(C2)C(=O)c2ccno2)OC1	0
ZINC96223640	Cn1cc(cn1)CN1CCC[C@]2(C1)C[C@@H](CO2)Oc1cccnc1	0
ZINC96223675	c1cc(cnc1)O[C@@H]1C[C@]2(CCC[N@H+](C2)CCO)OC1	0
ZINC96223750	c1cn(cn1)[C@H]1C[C@]2(CCC[NH2+]C2)OC1	0
ZINC96226109	Cc1c(cccn1)NC(=O)C1=NO[C@]2(C1)CCN(C2)Cc1nccs1	0
ZINC96226219	Cc1nc(cs1)CN1CCO[C@@]2(C1)CCCN(C2)c1ccccc1	0
ZINC96226384	CS(=O)(=O)N1CCO[C@@]2(C1)CCCN(C2)c1cccc[nH+]1	0
ZINC96226596	Cc1nc(cs1)CN1CCO[C@@]2(C1)CCCN(C2)c1nccs1	0
ZINC96226608	c1cc[nH+]c(c1)N1CCO[C@@]2(C1)CCCN(C2)c1nncs1	0
ZINC96226668	Cc1nnc(o1)N1CCC[C@@]2(C1)CN(CCO2)S(=O)(=O)C	0
ZINC96228746	CC(C)N1CCOC[C@@]2(C1)CCCN(C2)Cc1[nH+]ccn1C	0
ZINC96229369	c1ccnc(c1)CN1CCOC[C@]2(C1)CCC[NH2+]C2	0
ZINC96230422	c1ccc(cc1)C(=O)N1CCC2(CC1)C(=O)NCC[N@H+]2CC1CC1	0
ZINC96230482	CN1CC(=O)N(C[C@@]21CCN(C2)c1ncc(cn1)F)c1cccnc1	0
ZINC96232778	c1ccn2c(c1)nnc2CCCC(=O)NCc1cccnc1	0
ZINC96234512	CC[C@@H]([C@@H](c1ccccc1)O)C(=O)NN	0
ZINC96240674	c1cc[nH+]c(c1)NC[C@H]1C[C@@]2(C[N@H+](CCOC2)CCO)OC1	0
ZINC96240777	CC(C)NC(=O)[C@@H]1CN(CC21CCOCC2)C(=O)c1ccc(cc1)Cl	0
ZINC96244139	CN(C)S(=O)(=O)N1CC[C@]2(C1)COCc1c2nc(nc1)NCC1CC1	0
ZINC96244476	CCS(=O)(=O)N1CC[C@@]2(C1)COCc1c2nc(nc1C)N(C)C	0
ZINC96245869	c1ccnc(c1)C[N@H+]1CC[C@H]2[C@@H]1CC(=O)N2CCO	0
ZINC96246433	CCS(=O)(=O)N1C[C@@H]2[C@@H](C1)OCC(=O)N2Cc1cccc(c1)F	0
ZINC96248805	Cc1ccc(o1)CN1CCO[C@@H]2[C@H]1CN(C2)Cc1ccc(c(c1)F)Cl	0
ZINC96248806	Cc1ccc(o1)CN1CCO[C@@H]2[C@H]1C[N@@H+](C2)CC(C)C	0
ZINC96249303	c1cc(oc1)CN1CC[C@H]2[C@@H](CC1)OCCN2CC1CC1	0
ZINC96249424	c1cc([nH]c1)C[N@@H+]1CC[C@@H]2[C@@H](CC1)OCCN2c1cccnc1	0
ZINC96249435	Cn1cc(cn1)C[N@H+]1CC[C@@H]2[C@@H](CC1)OCCN2c1cccnc1	0
ZINC96249439	c1cc(c[nH+]c1)N1CCO[C@@H]2[C@@H]1CCN(CC2)c1ncccn1	0
ZINC96250108	c1cnc(nc1)OC[C@@H]1CC[C@@H]2[C@@H]1OCC[N@H+]2CCO	0
ZINC96250168	c1cc(c[nH+]c1)NC[C@@H]1CC[C@H]2[C@@H]1OCCN2c1ncc(cn1)F	0
ZINC96250666	Cc1nc(cs1)COC[C@H]1C[C@@H]2[C@@H](C1)OCC[N@H+]2C[C@@H]1CCOC1	0
ZINC96253492	Cc1cnc(cn1)C(=O)N1C[C@H]2CC[C@@H]1[C@@H]2OC	0
ZINC96255822	CCN(CC)c1c2c(ncn1)CC[N@@H+](CC2)CC1CCOCC1	0
ZINC96256153	Cc1nc(cs1)/C=C\C(=O)NC[C@H]1COCCO1	0
ZINC96259948	Cc1nc(cs1)C[N@H+]1CCCn2c[nH+]c(c2C1)COC(C)C	0
ZINC96278708	CCc1cccc2c1[nH]cc2[C@H](CC(=O)N)c1ccc(cc1)OCC	1
ZINC96282039	Cc1nc(c(c(n1)N1CCOCC1)N)c1ccccc1	0
ZINC96282044	Cc1nc(c(c([nH+]1)N1CCOCC1)N)c1cccc(c1)F	0
ZINC96282049	Cc1ccccc1c1c(c(nc(n1)C)N1CCOCC1)N	0
ZINC96282054	Cc1[nH+]c(c(c(n1)N1CCOCC1)N)c1cccc(c1)C(F)(F)F	0
ZINC96282076	Cc1[nH+]c(c(c(n1)N1CCOCC1)N)c1ccc(c(c1)OC)OC	0
ZINC96291839	C[C@H]1CCCN(C1)c1c(c(ncn1)Oc1ccc2c(c1)OCO2)N	0
ZINC96292551	C[C@H]1CCCN(C1)c1c(c(ncn1)Oc1ccc(cc1)F)N	0
ZINC96296160	c1ccc(cc1)c1cc(no1)CC1(COC1)N	0
ZINC96296161	c1ccc(cc1)OCc1cc(no1)CC1(COC1)N	0
ZINC96296267	c1cc(sc1)CNC[C@H]1Cn2cc[nH+]c2CO1	0
ZINC96296814	Cn1cc[nH+]c1CNC[C@]1(C[C@H]([C@H](C1)O)O)COCCOC	0
ZINC96298024	c1cc(ccc1/C=C\C(=O)N1CCO[C@@H]2[C@@H]1CCCC2)OCC(=O)N	0
ZINC96299212	CCC[C@@H](CC)n1cc[nH+]c1N1CC[NH2+]CC1	0
ZINC96299224	COc1ccc(cc1)n1cc[nH+]c1N1CCNCC1	0
ZINC96299251	C1[C@@]2(C[C@]1(C2)NN)C(F)(F)F	0
ZINC96300516	Cc1ccnc(c1N)C(F)(F)F	0
ZINC96300642	CCO[C@@H]1C[C@](C1(C)C)(CN)[O-]	0
ZINC96306054	CCOC(=O)c1c(cn(n1)c1ccccc1)/C=C\1/C(=N/N)/NC(=O)S1	0
ZINC96308174	CCCN(CC)S(=O)(=O)N1CCN(CC1)N	0
ZINC96321606	CCc1nnc(o1)c1cc(c[nH]1)S(=O)(=O)[N-]c1cccc(c1C)Cl	0
ZINC96321915	CCn1c2ccc(cc2sc1=O)S(=O)(=O)NCc1ccccc1Cl	0
ZINC96326140	Cc1nc(cc(n1)OCCNC(=O)[C@H]1CCC(=O)N1)N1CCOCC1	0
ZINC96327013	CCCCOCC(=O)N[C@@H](CCC(=O)N)C(=O)[O-]	0
ZINC96327195	COC(c1cc(cc(c1)Br)Br)OC	0
ZINC96327874	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@H]2O)CC[C@@]12[C@@]3(CC(=C([C@@H]1O2)[O-])C(=O)N)C	0
ZINC96328258	C1C=C(C=CC1=[N+]=[N-])[N+](=O)[O-]	0
ZINC96328575	c1nc(c2c(n1)n(cn2)[C@@H]1[C@@H]2[C@@H]([C@H](O1)CO[P@](=O)(O2)[O-])O)N	0
ZINC96328960	CC(C)Cc1nn(c(=O)[nH]1)c1ccccc1	0
ZINC96330653	COC([C@@H]1[C@H]([C@@H](CO1)n1ccc(nc1=O)N)O)OC	0
ZINC96332143	COc1cc(c2c(c1)OC(=O)C2=O)Cc1ccc(cc1)O	0
ZINC96333944	C[C@@H]1CCCC(=C1C)/C(=N/NC(=O)N)/C1=C([C@H](CCC1)C)C	0
ZINC96334490	CC[P@](=S)(O)SCSCS[P@@](=S)(CC)OC	0
ZINC96335736	Cc1cc(c2c(c(sc2n1)c1nc2ccc(c(c2o1)F)F)N)COC	0
ZINC96336615	CCC(CC)[C@H]1c2ccc(cc2Oc2c1c(c(c(n2)N)C#N)N)O	0
ZINC96337950	Cc1ccc(cc1)[C@@H](CNS(=O)(=O)c1ccc(cc1)F)OCCO	0
ZINC96338101	Cc1ccc(cc1)[C@H](CNS(=O)(=O)c1cc(ccc1Cl)Cl)OCCO	0
ZINC96341579	CC[NH+](CC)[C@H]1CCC[C@@H](C1)C	0
ZINC96341709	COC(=O)[n+]1c(N)ocn1	0
ZINC96343767	c1ccc2c(c1)OC[C@@H](O2)C(=O)NCC#Cc1ccc(cc1)F	0
ZINC96344142	c1cc(ccc1Cn1c(=O)cc2c(n1)CCCCC2)OC(F)(F)F	0
ZINC96345436	COc1ccccc1C#CCNC(=O)c1ccc2c(c1)nc[nH]2	0
ZINC96345998	c1ccc(cc1)[C@@H]1C[C@@H]1c1nc(c(o1)NCCN1CCOCC1)C#N	0
ZINC96346869	C/C(=N\N(CCC[NH3+])C(=[NH2+])N)/C=N/N(CCC[NH3+])C(=N)N	0
ZINC96346923	C/C(=N\N(C1CCCC1)C(=[NH2+])N)/C=N/N(C1CCCC1)C(=[NH2+])N	0
ZINC96347161	CN(C/C=C/C[NH3+])C[C@@H]1[C@H]([C@H]([C@@H](O1)n1cnc2c1ncnc2N)O)O	0
ZINC96347624	c1nc(c2c(n1)n(cn2)[C@H]1[C@@H]([C@@H]([C@H](O1)OP(=O)([O-])[O-])O)O)N	0
ZINC96347934	c1cc(ccc1C#CCNC(=O)CCn1ccc(=O)[nH]c1=O)C(=O)N	1
ZINC96347980	c1cc(ccc1C#CCNC(=O)CCCCl)C(=O)N	1
ZINC96348154	CN(C)c1ccc(cc1)C(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96349214	CC(=O)NCC#Cc1ccc(cc1)N1CCCCC1=O	0
ZINC96350903	c1cc(ccc1C#CCNC(=O)c1ccc(=O)[nH]c1)N1CCNC1=O	0
ZINC96354448	CCc1ccc(s1)S(=O)(=O)NC[C@H](c1ccc2c(c1)CCO2)N(C)C	0
ZINC96355032	CCc1ccc(c(c1)S(=O)(=O)NCCc1ccoc1)OC	0
ZINC96355390	COc1ccc(cc1)NC(=O)N1CCC(CC1)Oc1cccnn1	0
ZINC96362201	Cc1ccc(c(c1)C(=O)NC[C@H](c1ccc2c(c1)CCN2C)O)C	0
ZINC96363412	CC(C)(C)c1ccc(cc1)OCC(=O)NC[C@@H](c1ccsc1)OC	0
ZINC96364169	CO[C@H](CNC(=O)NCCc1ccccc1)c1ccsc1	0
ZINC96366592	CCCC(CCC)C(=O)N1CCC[C@@H]1CS(=O)(=O)c1ccccc1	0
ZINC96377803	COc1ccc(cc1)S(=O)(=O)C1CN(C1)C(=O)CC1CCCC1	0
ZINC96381858	CO[C@@H]1CCN(C1)c1ccc(cc1)NS(=O)(=O)Cc1ccccc1Cl	0
ZINC96385788	Cc1ccc(s1)[C@H](CNC(=O)/C=C/c1ccc(c(c1)OC)OC)OC	0
ZINC96389483	Cc1ccccc1[C@H](CNC(=O)C(=O)Nc1cccc(c1)F)OC	0
ZINC96392746	C[C@@](CNC(=O)CCc1ccccc1F)(c1cccc(c1)Cl)OC	0
ZINC96399589	CCSc1nc2ccc(cc2s1)[N-]S(=O)(=O)c1cc(c(cc1C)C)C	0
ZINC96400657	Cc1c(c(n(n1)C)C)/C=C\C(=O)N1CCC2(CC1)OCCO2	0
ZINC96416662	c1ccc(cc1)c1c2c(n[nH]1)OC(=C([C@H]2C1CCCCC1)C#N)N	0
ZINC96448862	C[C@]12CC[C@H](C1(C)C)C[C@H]2OC(CC#[N+]S)CC#[N+]S	0
ZINC96527884	C1[C@]2(C[C@@]1(C(=O)OC2)N)CCl	0
ZINC96543390	Cc1ccc(cc1Cl)[C@](C)(C1CC1)O	0
ZINC96730987	COc1cc(cc(c1)OC)C(=O)NNS(=O)(=O)/C=C\c1ccccc1	0
ZINC96791667	CC(C)c1c2c(n[nH]1)OC(=C([C@@]12c2ccccc2NC1=O)C#N)N	0
ZINC96809911	c1cc(c(c(c1[C@@H]1c2cc(cc(c2CCN1)N)F)O)O)O	0
ZINC96809913	COc1ccc(c(c1)[C@@H]1c2cc(cc(c2CCN1)N)F)O	0
ZINC96811074	CCOc1cc(ccc1OC)[C@H]1c2cc(ccc2CC[NH2+]1)N	0
ZINC96942078	C[C@@H]1CN(C[C@@H](O1)C)C(=O)CSc1nnc(n1N)c1ccc(cc1)Cl	0
ZINC96942546	CCCCCC(=O)OCc1ccccc1OC	0
ZINC96953309	Cc1c(c([nH]c1C(=O)C)CC(=O)N1CCC[N@H+](CC1)C)C(=O)OC	0
ZINC96953659	CC(C)[C@@H](c1ccccc1)NCc1ccccc1OC(F)F	0
ZINC96954127	CC(C)N(C)C(=O)CN(C)Cc1ccc(c(c1)Cl)Cl	0
ZINC96956186	CNC(=O)C[N@@H+]1CCCC[C@H]1c1nc2ccccc2s1	0
ZINC96965157	C[C@H](c1ccccc1)Sc1nnc(n1N)COc1c(cccc1Cl)Cl	0
ZINC96967186	CCCCn1c(c(c(=O)[nH]c1=O)N(C)CCOc1ccccc1C)N	0
ZINC96967576	C[C@@H](C(=O)NCCc1cccs1)Nc1cccc(c1)C(=O)N	1
ZINC96968539	C[C@H](C(=O)NNC(=O)Cc1ccc(cc1)O)Oc1ccccc1F	0
ZINC96968855	CCCCC(=O)OCCc1nc2ccccc2s1	0
ZINC96971660	CCCCN(CCOc1ccc(cc1Cl)Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC96981451	CCCC[N@H+](Cc1nnc(o1)c1ccc(cc1)Br)[C@@H]1CCS(=O)(=O)C1	0
ZINC96989057	C[C@H](c1ccc(cc1)CC(C)C)NC(=O)c1ccc(o1)COC	0
ZINC96989143	CC(C)[C@@H](C(=O)OC)NC(=O)c1ccc(o1)COC	0
ZINC96989454	c1cc(ccc1C(=O)NCCC[NH+]1CCCCC1)OCC(=O)N	1
ZINC96990379	C[C@H](c1ccc(cc1)S(=O)(=O)N)[N@H+](C)C[C@@H](COCc1cccs1)O	0
ZINC96993935	COCCN1CC[NH+](CC1)Cc1cc(cc(c1)OC)OC	0
ZINC96996792	CC[NH+](CC)CCNS(=O)(=O)c1ccc(cc1C)OC	0
ZINC96997038	CN(CCNS(=O)(=O)c1cccc(c1)C(=O)N)c1ccccc1	1
ZINC96997723	c1ccc(cc1)/C=C/CSCC(=O)N1CC[C@@H](CC1)C(=O)N	1
ZINC96998443	CN(Cc1c(cccc1Cl)F)S(=O)(=O)N1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC96999263	CCCC(=O)N1CCC[C@H]1C(=O)N(C)CC	0
ZINC97000901	CNC(=[NH+]C[C@H]1C[N@H+]2CCC[C@@H]2CO1)NC	0
ZINC97001195	COc1cccc(c1)[C@@H](C/[NH+]=C(/N)\N1CCOCC1)[NH+]1CCCC1	0
ZINC97001226	c1cc2c(cc1Cl)nc(s2)CC/[NH+]=C(/N)\N1CCOCC1	0
ZINC97001281	c1cc(ccc1CC/[NH+]=C(/N)\N1CCOCC1)OC(F)(F)F	0
ZINC97001338	COc1ccc(cc1OC)CCC/[NH+]=C(/N)\N1CCCCC1	0
ZINC97001389	c1ccc(cc1)[C@@H](C/[NH+]=C(/N)\N1CCCCC1)C(=O)N1CCOCC1	0
ZINC97008224	c1cc(sc1)S(=O)(=O)NC[C@H](CN1CCOCC1)O	0
ZINC97011883	CCO[C@@H]1C[C@H](C21CCCC2)/[NH+]=C(\N)/NC1CC1	0
ZINC97012217	C1CCCC(CC1)OCCCC/[NH+]=C(\N)/N1CCOCC1	0
ZINC97012239	CCO[C@H]1C[C@H](C21CCCC2)/[NH+]=C(\N)/NCCCN1CCOCC1	0
ZINC97012246	Cc1ccccc1[C@@]1(C[C@@H]1/[NH+]=C(/N)\N1CCOCC1)C	0
ZINC97012380	c1ccc(cc1)c1cc(no1)C(=O)NNC(=O)c1c(nccn1)N	0
ZINC97013736	Cc1ccc(c(c1)OCC(F)(F)F)C/[NH+]=C(/N)\N1CCOCC1	0
ZINC97014765	CCCn1c(c(c(n1)C)C[NH2+][C@H]1CCC[C@@H](C1)S(=O)(=O)C)C	0
ZINC97015015	C[C@@H]1C[C@@H](CN1C(=O)C1(CCC1)CCOC)c1ccsc1	0
ZINC97015425	C[C@@H](C/[NH+]=C(\N)/N1CCCCCC1)CN1CCOCC1	0
ZINC97016440	c1cc(cc(c1)F)C[C@@H](c1cccc(c1)F)N[C@H]1CCS(=O)(=O)C1	0
ZINC97016466	Cc1c(cnc(n1)C)[C@@H](C)NC[C@H](c1ccccc1)N1CCOCC1	0
ZINC97017136	Cc1c(sc(n1)C)CN[C@H]1CC[N@@H+](CC1)CCc1ccc(cc1)F	0
ZINC97017207	CCS[C@@H]1CC[C@]1(C[NH2+][C@@H]1CCc2c1cc(cc2F)Br)O	0
ZINC97017247	Cc1cnc(s1)[C@@H](C)[NH2+][C@@H]1CCc2c1ccc(c2)Cl	0
ZINC97017873	Cc1nc(on1)CCC(=O)N1CCC[C@H]1c1ccccc1Cl	0
ZINC97019834	c1ccc2c(c1)CC(C2)(C(=O)N[C@H]1CC(=O)N(C1)C1CC1)N	0
ZINC97020553	c1cc(cc(c1)F)CS(=O)(=O)N[C@H]1CCCC[C@H]1C[NH3+]	0
ZINC97021053	COCc1nc2n(n1)CCC[C@H]2N[C@@H]1CCc2ccc(cc2C1)OC	0
ZINC97021118	C[C@@H]1[C@H](CCO1)[S@@](=O)Cc1ccccc1Cl	0
ZINC97021517	c1ccnc(c1)c1nccn1C[C@@H](C[NH+]1CCOCC1)O	0
ZINC97021920	CC/[NH+]=C(\NCc1ccc(cc1OC(C)C)C)/NCc1nc(on1)C	0
ZINC97022194	Cc1ccc2cc(ccc2n1)C(=O)OCCn1c(c(cn1)C#N)N	0
ZINC97022693	Cc1nccn1CCC[NH2+]C1(CCC1)c1ccccc1	0
ZINC97024755	Cc1cc(ccc1F)CN[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC97028052	CC(C)OC[C@@H](C[N@@H+](C)[C@@H](c1ccccc1)c1ccc(cc1)F)O	0
ZINC97028489	c1ccc2c(c1)c(c[nH]2)CCNS(=O)(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC97029393	CCOC(=O)CCCNC(=O)c1cc(cs1)C(=O)N	0
ZINC97031895	CN1CC[C@H]([C@@H]1c1ccc(c(c1)F)F)Nc1ccc2nnnn2n1	0
ZINC97032296	CN(c1cccc(n1)OC)S(=O)(=O)Cc1c(cccc1F)F	0
ZINC97032474	C[C@@H](c1ccc(c(c1)OC)F)[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC97032915	C[C@@H]1C[C@H](CCO1)[NH2+][C@@H](C)c1cc(c(c(c1)Cl)N)Cl	0
ZINC97032916	C[C@H]1C[C@H](CCO1)[NH2+][C@@H](C)c1cc(c(c(c1)Cl)N)Cl	0
ZINC97033810	c1cc(c(cc1C[N@@H+]1CCC[C@H]1C(=O)N)Br)OC(F)F	0
ZINC97033948	C[C@@H](C(=O)N)N1CCN(CC1)Cc1cn(nc1c1ccccc1)C	0
ZINC97034271	C[C@H]1C[C@@H](C[C@@H](O1)C)[NH2+]C[C@@H](COc1cccc(c1Cl)Cl)O	0
ZINC97034991	COC(=O)c1ccc(cc1)CN[C@H]1CCCSC1	0
ZINC97035320	c1cc2cc(ccc2nc1)C(=O)N[C@H](CC(=O)[O-])c1ccc(cc1)F	0
ZINC97037970	C[C@@H](CC1CCOCC1)Nc1ccccc1O[C@@H]1CCOC1	0
ZINC97038580	Cc1ccc(c(c1)[C@H](C)[NH2+][C@]1(CCOC1)C)OC	0
ZINC97038593	Cc1ccc2c(c1)[C@@H](CC2)[NH2+][C@]1(CCOC1)C	0
ZINC97039277	c1ccc(cc1)Cn1cc(cn1)C(=O)N[C@H]1CC[C@@H](C1)C(=O)[O-]	0
ZINC97043073	c1ccc2c(c1)ncc(n2)NC[C@@H](C[NH+]1CCOCC1)O	0
ZINC97044656	CC[C@@H](C)[C@H](c1ccccc1)C(=O)NCCCOCC(C)C	0
ZINC97045673	C[C@H]1C[C@H](C[N@@H+]1C1CC1)Nc1ccnn1C[C@@H]1CCOC1	0
ZINC97045936	C[C@@H](C1CCOCC1)Nc1ccccc1OCc1cscn1	0
ZINC97046068	CCCN(CCO)C(=O)Nc1ccc2c(c1)oc(n2)c1ccccn1	0
ZINC97054263	c1cc(ccc1C[C@H]1CCCNC1=O)Cl	0
ZINC97054321	C[C@H]1C[C@@H]2CCCC[C@@H]2N1S(=O)(=O)C1CCOCC1	0
ZINC97054730	C[C@@H]1CCC[N@@H+](C1)C(C)(C)CNC(=O)CCNC(=O)N	1
ZINC97055378	Cc1cccc(c1F)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC97056411	c1cc(c(c(c1)Br)Cl)C(=O)OC[C@H]1CC(=O)NC1	0
ZINC97056798	c1cc(c(c(c1)Br)Cl)C(=O)NCCc1nc[nH]n1	0
ZINC97057967	CCO[C@@H]1C[C@H]([C@@H]1OC)[NH2+]C1CCCCCC1	0
ZINC97058511	Cc1ccc(cc1NCC(=O)N1CCC[C@H](C1)C(=O)N)[N+](=O)[O-]	0
ZINC97060500	C[C@H](CNC(=O)c1c(cccc1F)F)COCc1ccccc1	0
ZINC97062081	CCN(C[C@@H]1CCCO1)C(=O)CCCc1ccc(s1)Br	0
ZINC97076832	c1cc2c(ccc(c2nc1)c1ncc(c(n1)N1CCCC1)F)F	0
ZINC97078839	C[C@H](CC#N)N1CC[N@@H+](CC1)CCOc1ccc(cc1)Cl	0
ZINC97080182	c1cc(sc1)COC[C@H](Cn1cnc2cnccc2c1=O)O	0
ZINC97080329	CC(C)(C)c1ccc2c(c1)CN(CC2)C(=O)CCNC(=O)N	1
ZINC97081433	CC(C)[C@@H](c1ccc(cc1F)Cl)NS(=O)(=O)C[C@@H]1CCOC1	0
ZINC97082396	CCO[C@H]1CCCN(C1)c1c(n2ccccc2n1)C#N	0
ZINC97082398	Cc1cc(c(s1)NC(=O)CC[C@H](C)OC)C(=O)N	0
ZINC97082399	CCOc1ccc(nn1)N1CCN(CC1)Cc1nccn1C(F)F	0
ZINC97082573	CCOCCn1c(c(cn1)[N+](=O)[O-])N	0
ZINC97082941	c1cc(ccc1[C@@H]1CN(CCO1)CCn1cc[nH+]c1)C(F)(F)F	0
ZINC97083261	c1cc(ccc1[C@H]1CN(CCO1)C(=O)c1cscn1)C(F)(F)F	0
ZINC97084099	C[C@@H]1CCOCC[N@H+]1Cc1nc2ccccc2c(n1)N	0
ZINC97084390	Cc1nnc2n1nc(cc2)N1CCN(CC1)[C@H](C)Cc1ccsc1	0
ZINC97084631	CCNC(=O)N1CC[C@H](C1)[NH2+][C@@H](C)Cc1ccccc1SC	0
ZINC97084843	c1cc(ccc1[C@@H]1C[C@@H](C1)[NH2+]C[C@@]1(CCOC1)CCO)F	0
ZINC97085531	Cc1nn(c(=O)n1Cc1cnc(s1)C)C(C)(C)C	0
ZINC97086576	CC1(OCCO1)[C@H]1CCC[N@H+](C1)C[C@@H](c1ccccc1F)O	0
ZINC97089393	CC(=CC(=O)OCCCc1cccnc1)C	0
ZINC97091457	Cc1cc(nc(n1)N(CCOC)CCOC)C	0
ZINC97093806	CN(CCCCNS(=O)(=O)c1cccc(c1)C(=O)N)c1ccccc1	1
ZINC97094647	Cc1cccc(c1)S(=O)(=O)CCCN1C[C@H]2[C@@H](C1)OCCN2C	0
ZINC97095014	Cn1c(ccn1)CCN[C@@H](c1ccc(cc1)Cl)[C@@H]1C[N@@H+](CCO1)C	0
ZINC97095743	C[C@@H]1C[C@@H](CN1CC1(CCC1)CCOC)C[NH3+]	0
ZINC97098392	COC(=O)[C@@H](c1ccccc1Cl)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC97098394	COC(=O)[C@H](c1ccccc1Cl)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC97098864	CCCN(C[C@H]1CCCCO1)C(=O)Nc1ccc(cc1)CC#N	0
ZINC97100645	CCO[C@H]1C[C@H]([C@@]21CCN(CC2)C(=O)NC[C@@H]1Cc2c1cccc2)[O-]	0
ZINC97101100	CC(C)c1cccc(c1)NC(=O)N1CC[C@@H](C1)CN1CCOCC1	0
ZINC97101620	CC[C@@H](COC)Nc1cccc(c1)c1[nH+]ccn1C	0
ZINC97103260	C[C@@H]1CCN(CC1)/C(=C(/C#N)\S(=O)(=O)c1ccc(cc1)Cl)/N	0
ZINC97103303	CCn1c2ccccc2[nH+]c1[C@H](C)NCC(=O)NCC#N	0
ZINC97103367	CCO[C@H]1CCC[N@H+](C1)CCC[NH+]1CCCCC1	0
ZINC97103512	Cc1c(cccn1)CNc1ccc(cc1F)F	0
ZINC97104272	c1ccc(cc1)c1nc([nH]n1)CCNS(=O)(=O)CC[C@H]1CCCO1	0
ZINC97105181	C1CC[NH+](C1)[C@H]1CCCN(C1)CC[C@@H]1CCCO1	0
ZINC97105400	CC[C@H](C(=O)N)[NH2+][C@H]1CCC[C@@H]1CCC(C)C	0
ZINC97105658	CCCNC(=O)[C@](c1cccc(c1)OC)(C(F)(F)F)N	1
ZINC97106462	CC(=O)Nc1cc(ccc1F)C(=O)NCC[NH+]1CCCCCC1	0
ZINC97106497	COCCOc1cccc(c1)C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC97107111	C[C@H](C[NH+]1CCOCC1)OC(=O)c1ccn(n1)c1ccccc1F	0
ZINC97108324	C1C[C@H](CN(C1)C(=O)N)Nc1nc(ns1)C1CC1	0
ZINC97108344	Cc1nc(on1)[C@@H]1COCCN1c1c2cc(c(cc2ncn1)F)F	0
ZINC97108391	Cc1cc(nc(n1)NCCc1c[nH+]cn1C)C	0
ZINC97108521	CCNC(=C(C#N)C#N)NCC	0
ZINC97108607	CCn1cc(cn1)C[N@H+]1CC[C@@H](C1)OCC=C	0
ZINC97109116	Cc1nc(on1)[C@H]1COCCN1C[C@@H](COc1ccc(cc1)F)O	0
ZINC97110658	COC[C@H](c1ccco1)[NH2+]CC1OCCO1	0
ZINC97111466	C[C@@H](c1ccc(s1)Cl)NCc1nccc(n1)N	0
ZINC97113867	Cc1cnn(c1)c1ccc(cc1NCc1cscn1)C(=O)N	0
ZINC97114810	C[C@@H]1CC[C@H](C[C@@H]1C)NC(=O)N(C)CCO	0
ZINC97115358	CCO[C@@H](C)c1nc(cs1)CN(C)c1c2c([nH]cn2)nc(n1)N	0
ZINC97115382	C[C@]1(CN(CCO1)c1c2c([nH]cn2)nc(n1)N)c1ccccc1	0
ZINC97115735	CCc1cnc(s1)C(=O)N[C@@H](C)[C@H](Cc1ccccc1)O	0
ZINC97115738	Cc1ccc(cc1F)CNC(=O)N1CCN(CC1)c1ccnc(n1)C	0
ZINC97115749	Cc1c(scn1)C(=O)N1CCN(CC1)c1cc[nH+]c(n1)C	0
ZINC97117421	C[C@@H](c1ccc(cc1)c1c2c[nH]nc2nc(n1)N)N1CCOCC1	0
ZINC97122938	c1cc(ccc1C1(CC1)CNC(=O)c1cc(cs1)C(=O)N)F	0
ZINC97125333	c1ccnc(c1)/C(=C/C#N)/N	0
ZINC97130857	CCCN(CC1CC1)C(=O)[C@H](C)n1cccn1	0
ZINC97136813	c1cc(oc1)CSCCCNC(=O)c1cnc(nc1)c1ccncc1	0
ZINC97137145	CN(CCCc1c(c(n[nH]1)N)C#N)c1nnc(s1)c1ccccn1	0
ZINC97137375	c1ccc(cc1)[C@@H](C[NH+]1CCCC1)NCc1ccccc1Cl	0
ZINC97139326	CC(C)[C@H]1C[N@H+](CCN1Cc1cnc(nc1)N1CCN(CC1)C)C	0
ZINC97139480	CC1(CN(CCN1Cc1cnc2n1cccn2)CC(F)(F)F)C	0
ZINC97140105	Cc1c(c(n[nH]1)C)CNC[C@@H](c1ccccc1)N1CCCC1	0
ZINC97140273	CC[S@@](=O)[C@H]1CCC[C@@H](C1)NC(=O)NC1Cc2ccccc2C1	0
ZINC97140842	CCOC(=O)c1cccnc1NCc1ncn(n1)C	0
ZINC97145909	C[C@@](C[NH2+][C@@H]1CC[C@H](CC1)C(F)(F)F)(C[NH+]1CCOCC1)O	0
ZINC97147522	C[C@@H](c1ccc(cc1)C#N)[N@H+]1CC[C@@H](CC1)N1CCS(=O)(=O)CC1	0
ZINC97147753	C=CCCS(=O)(=O)NCc1ccc(cc1Cl)N	0
ZINC97151550	C[C@@H](C(=O)N1CCC[C@@H](C1)C(=O)N)n1nc(nn1)c1ccccc1	0
ZINC97152874	CCCC(=O)NCC(=O)NC[C@H](C)COCc1ccccc1	0
ZINC97153336	CCCS(=O)(=O)CC[N@H+](Cc1ccccc1)[C@H](C)C1CC1	0
ZINC97155697	CCO[C@@H](C)c1ccc(cc1)c1ccc(n[nH+]1)NC1CC1	0
ZINC97159178	c1ccc(c(c1)[C@@H](CNCc1cn[nH]c1c1cccs1)O)F	0
ZINC97159183	Cc1c(cn[nH]1)CNCc1ccnc(c1)n1cccn1	0
ZINC97159346	Cc1c(c[nH]n1)CNC[C@H](c1ccc(cc1)F)N1CCOCC1	0
ZINC97159442	Cc1c(cn[nH]1)CNC[C@H](c1ccc(cc1)Cl)O	0
ZINC97159486	Cc1c(c(n[nH]1)C)CNCc1ccccc1Cn1cccn1	0
ZINC97159503	Cc1c(c[nH]n1)C[NH2+]C[C@@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC97159544	CC(C)(C)c1c(cn[nH]1)CNC[C@H](c1ccc(cc1)OC)O	0
ZINC97159931	Cc1c(c(n(n1)CCO)C)CNC[C@@H](c1cccc(c1)Cl)O	0
ZINC97160168	CC[N@@H+]1CCC[C@@H](C1)CNCc1cn[nH]c1c1cccs1	0
ZINC97161875	Cc1cccc(c1NC(=O)NCCNC(=O)C1CC1)Cl	0
ZINC97162322	c1cc(ccc1[C@@H](C(=O)N)NC(=O)c1ccc(nc1)N1CCCC1)F	0
ZINC97162442	CCCn1cc(cn1)N[C@H](C)CCCOc1ccccc1C(=O)N	1
ZINC97162464	C[C@H](c1nnc2n1CCCC2)[NH2+]CCc1ccc(cc1)C(C)C	0
ZINC97163101	C[C@H]1COCCN1S(=O)(=O)c1ccc(cc1F)Br	0
ZINC97163544	CCOc1cc(ncn1)N1CCc2c(sc([nH+]2)N)C1	0
ZINC97166037	Cc1ccc(c(c1)C)NC(=O)N1CCCN(CC1)C(=O)C1CC1	0
ZINC97174604	CCC[N@H+]1CC[C@@H](C1)CNC(=O)NC[C@@H](CC(C)C)N1CCOCC1	0
ZINC97175407	CCC[N@@H+]1CC[C@H](C1)CNC(=O)N1CCCCCCC1	0
ZINC97176926	c1ccc(cc1)CN(CCO)C(=O)c1ccccc1OCC(=O)N	1
ZINC97177102	CCN(CCO)C(=O)c1ccc(nc1C)C(F)(F)F	0
ZINC97177157	CCN(CCO)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	1
ZINC97177315	CC[C@H](C)c1ccccc1OCC(=O)N(CC)CCO	0
ZINC97197539	c1cn2c(n1)CC[C@H](C2)NC(=O)CCOC[C@H]1CCCO1	0
ZINC97198502	CCc1nnc2n1C[C@H](CC2)NC(=O)CCc1cc2ccccc2o1	0
ZINC97199656	c1ccc2c(c1)OC[C@H](O2)CNc1c2cnn(c2ncn1)CCO	0
ZINC97199783	COc1ccc(cc1)[C@@H](CNc1c2cnn(c2ncn1)CCO)O	0
ZINC97200867	Cc1cc(nc([nH+]1)N)N1CC[C@@H](C1)CNc1cccc[nH+]1	0
ZINC97201822	CCOc1c2c(ncn1)CCN(C2)c1cc(nc(n1)N)C	0
ZINC97202025	c1[nH+]c2c(c(n1)N1CCOCC1)CN(CC2)C[C@H]1CCOC1	0
ZINC97203716	Cc1ccc(cc1)c1nc(on1)CN1CCO[C@@H](C1)c1nccs1	0
ZINC97203883	C[C@H](C(=O)NC(=O)N)N1CCO[C@@H](C1)c1nccs1	0
ZINC97220472	c1cc(ccc1c1cc([nH]n1)C(=O)N[C@@H]1CCCc2c1cco2)F	0
ZINC97221422	CCCCN(C)S(=O)(=O)N[C@@H](CC(=O)OC)c1ccc(cc1)Cl	0
ZINC97227328	C[N@H+]1CCC[C@H]([C@@H]1c1ccc(cc1)OC)C/[NH+]=C(/N)\N1CCOCC1	0
ZINC97227706	CCCC1(CCC1)C/[NH+]=C(\N)/N1CCOCC1	0
ZINC97228068	C[C@@H]1COCCN1[C@@H](C)C/[NH+]=C(\N)/N1CCCCCC1	0
ZINC97228068	C[C@@H]1COCC[N@H+]1[C@@H](C)C/[NH+]=C(\N)/N1CCCCCC1	0
ZINC97228070	C[C@H]1COCCN1[C@@H](C)C/[NH+]=C(\N)/N1CCCCCC1	0
ZINC97228098	Cn1cc(cn1)S(=O)(=O)[N-]c1cc([nH]n1)CCc1ccccc1	0
ZINC97228175	CO[C@@H](C/[NH+]=C(/N)\N1CCOCC1)c1ccccc1Cl	0
ZINC97228178	C[C@@H]1[C@@H](C[C@@H]1/[NH+]=C(/N)\N1CCOCC1)c1ccccc1	0
ZINC97228299	CCC[C@H]1CC[C@@H](CC1)[NH2+][C@H]1C[C@H](C=C1)CO	0
ZINC97228851	COc1cccc2c1oc(c2)CNCc1cc(cs1)C(=O)N	1
ZINC97229520	c1ccc(c(c1)OCC/[NH+]=C(/N)\N1CCOCC1)Cl	0
ZINC97231049	c1cc(ccc1CC[NH2+][C@H]1[C@@H]2CCO[C@@H]2C21CCC2)S(=O)(=O)N	0
ZINC97232512	Cc1ccc(c(c1)S(=O)(=O)N1CCC(CC1)n1ccnn1)Cl	0
ZINC97233091	CN(C(=O)CCCCC#C)C1(CCCC1)C(=O)N	1
ZINC97233873	Cc1c(c[nH]n1)[C@H](C)NC[C@@H](c1ccccc1Cl)N1CCOCC1	0
ZINC97236011	CCC[C@@H]1C[C@@H](CCO1)C(=O)N[C@@]1(CCSC1)C#N	0
ZINC97236198	CCSCCCn1ccnc1C(C)C	0
ZINC97237101	Cc1cc(c(cc1C)Cl)C(=O)N(C)Cc1nnc(n1C)C1CC1	0
ZINC97237376	c1cc(cc(c1)F)Cc1n[nH]c(n1)/N=C(\[O-])/[C@@H]1CCCO1	0
ZINC97238603	C[C@@H]1CCCN(C1)/C(=[NH+]/CCCCOC(C)C)/N	0
ZINC97238606	CC(C)OCCCC/[NH+]=C(\N)/N1CCCCCC1	0
ZINC97257486	CCC[N@H+]1CC[C@@H](C1)CNC(=O)Nc1ccccc1OCCC(=O)N	1
ZINC97258069	CCC[N@@H+]1CC[C@H](C1)CNC(=O)Nc1ccccc1CC(=O)N	1
ZINC97259261	C[C@H]1CCC[NH+](C1)c1ccc(cc1)CNC(=O)CCc1ccncc1	0
ZINC97260903	COCc1ccc(o1)C(=O)Nc1nc(cs1)C(F)(F)F	0
ZINC97261134	CC[C@H](C)[C@@H](C(=O)NCCNC(=O)c1ccc(c(c1)Cl)Cl)NC(=O)N	1
ZINC97271223	COc1ccc(cc1/C=C/C(=O)N[C@@H]1c2ccccc2C[C@@H]1O)Br	0
ZINC97271324	Cc1c(sc(n1)c1ccsc1)C(=O)N[C@@H]1c2ccccc2C[C@H]1O	0
ZINC97271960	c1ccc2c(c1)C[C@@H]([C@H]2NS(=O)(=O)c1ccc2c(c1)CCO2)O	0
ZINC97288877	CCCn1cc(cn1)CNC(=O)Nc1cc(ccc1C)S(=O)(=O)C	0
ZINC97295650	COc1ccc2c(c1)c(c[nH]2)CC(=O)N1CC[NH+](CC1)CCO	0
ZINC97308380	Cc1[nH+]c2ccccc2n1CCNC(=O)Nc1cccc(c1)C(=O)N	1
ZINC97323983	CC(C)c1cc(nc(n1)N)c1[nH]nc(n1)[C@H]1CCOC1	0
ZINC97336080	CCCC(=O)Nc1ccc(cc1)C(=O)COc1ccccc1C(=O)N	1
ZINC97336720	c1ccc2c(c1)[nH+]c(n2CC(=O)N1CCC[C@@H](C1)C(=O)N)NCCO	1
ZINC97336788	c1cc2cccc3c2c(c1)c(=O)n3CC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC97357050	Cc1c(c(n(n1)C)C)c1cc(n[nH]1)C(=O)NC1CCCCCC1	0
ZINC97357284	CN(C)[C@H](C[NH2+]Cc1ccc(cc1)n1ccnc1)C1CCCCC1	0
ZINC97364472	Cc1c2c(oc1C(=O)O[C@@H]1CCC[C@@H](C1)C)CCCC2=O	0
ZINC97370408	C[C@H](c1cccc(c1)c1cc(nc([nH+]1)N)NC1CC1)OC	0
ZINC97370857	COC[C@H](CN1CC[C@H](CC1)[NH2+][C@H]1CCCSC1)O	0
ZINC97371331	CCOC[C@@H](C)Nc1ccc(cc1)[S@@](=O)C	0
ZINC97371457	CC([C@H]1CC[C@@H](CC1)C(=O)NCCOC(=O)N)C	0
ZINC97371828	CC(C)(C)OC(=O)N1CC[C@H](C1)C/[NH+]=C(\N)/N(C)C	0
ZINC97371991	c1ccc(c(c1)CCC[N@@H+]1CCCN(CC1)C(=O)N)Br	1
ZINC97372528	c1c(cc(cc1Cl)Cl)N1C[C@@H](CC1=O)C(=O)N1CCCC[C@@H]1C(=O)N	0
ZINC97374520	c1ccc(cc1)CCN[C@@H](CO)c1ccco1	0
ZINC97375087	c1ccc(cc1)[C@@H]1C[C@@H](C1)[NH2+][C@H]1CCC[C@@H]1C(=O)N	0
ZINC97375114	COc1ccc(cc1[N+](=O)[O-])C[NH2+][C@@H]1CCCC[C@@H]1C(=O)N	0
ZINC97375807	c1ccc(cc1)CCNc1ccccc1CN1CCNC1=O	0
ZINC97376019	C[C@H](c1ccc(cc1)n1ccnn1)NS(=O)(=O)c1ccc(cc1)N	0
ZINC97376079	CC(C)(CCOC)C(=O)N1CCC(CC1)c1ncc([nH]1)C(F)(F)F	0
ZINC97377418	c1ccc2c(c1)CC(C2)NC(=O)NCCOC[C@H]1CCCO1	0
ZINC97377855	Cc1c(c(n(n1)C)OC)CNC(=O)N[C@H]1C[C@@H]1c1ccccc1F	0
ZINC97378304	Cc1c(cn[nH]1)CNC[C@](C)(c1ccccc1Cl)O	0
ZINC97378999	C[C@@](CNC(=O)c1ccc(cc1)C#N)(c1ccccc1Cl)O	0
ZINC97393833	CCOc1cc(ccc1OC(F)F)C[NH2+]C1CCN(CC1)CC(=O)N	1
ZINC97402384	c1cc(ccc1C[C@@H](C(=O)N)NC(=O)C1CCOCC1)O	0
ZINC97402581	COCCc1nc(n(n1)CCc1cnc[nH]1)Cn1ccccc1=O	0
ZINC97402962	CC[C@@H](C)N(Cc1ccccc1)C(=O)COC1CCCC1	0
ZINC97425764	Cc1cc(n2c(n1)c(cn2)CN1CCO[C@@H](C1)c1cccnc1)C	0
ZINC97444476	CS(=O)(=O)NCc1ccn(n1)c1ccccc1	0
ZINC97447002	c1ccc2c(c1)c(c([nH]2)CN1CCCO[C@@H](C1)CN1CCOCC1)Cl	0
ZINC97447077	c1cc(cc(c1)Cl)C[NH+]1CCC2(CC1)CCOCC2	0
ZINC97447186	Cc1ccc(c(c1)OC)CC#N	0
ZINC97463690	c1cnccc1c1ccnc(n1)NCCCc1nnc(s1)N	0
ZINC97472578	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)Nc1ccc(cc1C#N)F	0
ZINC97474303	CC(C)CN(C1CC1)C(=O)C[N@@H+](Cc1ccco1)Cc1cccs1	0
ZINC97477944	CC(C)(C)c1cc(n(n1)C)C(=O)NCCCO	0
ZINC97480060	COCC(=O)N1CC[N@@H+](C[C@@H](C1)C(=O)[O-])Cc1cccnc1N	0
ZINC97480062	COCC(=O)N1CC[N@H+](C[C@H](C1)C(=O)[O-])Cc1ccc[nH+]c1N	0
ZINC97489629	CCCCC[N@H+](C/C(=N/c1cc(ccc1C#N)Cl)/[O-])C(C)C	0
ZINC97493314	Cc1ccc(cc1)S(=O)(=O)CC(=O)N[C@@H](C)Cc1c(cccc1F)F	0
ZINC97494379	CCCCCSc1nc(c(n1CCOC)C)C	0
ZINC97495120	Cc1c(c(n[nH]1)C)c1cc(nc(n1)N)NCCO	0
ZINC97497792	Cc1ccc(c(c1)CC[NH2+]Cc1ccc2c(c1)CCO2)OC	0
ZINC97504572	CCC(=O)N1CCCN(CC1)[C@@H]1CCOC1=O	0
ZINC97506501	CCCCOCCSc1nnc(o1)C[C@@H](C)c1ccccc1	0
ZINC97507714	CC(C)OCCCNC(=O)c1cc(cc2c1[nH]c(=S)[nH]2)F	0
ZINC97507882	CCCCc1nnc(s1)NC(=O)c1cc(cc2c1[nH]c(=S)[nH]2)F	0
ZINC97551466	c1cc(sc1CN1CCO[C@@H](C1)C(=O)N)C1CCCCC1	0
ZINC97569338	C[C@H](C(=O)Nc1ccc(cc1)Cl)Sc1nnc(n1N)c1ccccc1	0
ZINC97570704	c1cc2c(cc1Br)cc(o2)CCOC(=O)COC[C@@H]1CCCO1	0
ZINC97570748	c1cc(ccc1CO)c1[nH+]ccc(n1)N1CC[C@H](C1)O	0
ZINC97570941	CS(=O)(=O)N1CCO[C@@H](C1)CNC(=O)CCc1csc(n1)N	0
ZINC97572336	Cc1nc2ccc(cc2[nH]1)Cc1n[nH]c(n1)[C@@H]1CCOC1	0
ZINC97572443	COC(=O)CCN(C[C@H]1CCCO1)C(=O)/C=C/c1c(cccc1Cl)Cl	0
ZINC97578067	Cc1cc(ccc1Br)S(=O)(=O)NCCc1csc(n1)N1CCCC1	0
ZINC97593981	c1cc(c(cc1NS(=O)(=O)c1cc(c(c(c1)Cl)N)Cl)[N+](=O)[O-])F	0
ZINC97594011	c1ccc(cc1)N(CCC(=O)N)S(=O)(=O)N1CCCCC1	0
ZINC97596101	Cc1ccc(c(c1)NC(=O)[C@@H]1CCN(C1)C(=O)OC(C)(C)C)OC	0
ZINC97599047	CCS(=O)(=O)CCNC(=O)[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC97599838	CCCC[C@@H](C(=O)OC)Sc1nnc(n1N)c1ccc(cc1)C	0
ZINC97600591	C[N@@H+](Cc1nnc(o1)Cc1ccccc1)C[C@H](COC)O	0
ZINC97600945	c1ccc(cc1)c1c(cnc(n1)N)C(=O)N[C@@H]1CCCCNC1=O	0
ZINC97600991	c1cc(ccc1NC(=O)N1CCOC[C@@H](C1)O)N1CCCC1=O	0
ZINC97604524	c1ccc(c(c1)NC(=O)C/C(=N\OCc1ccc(cc1F)Br)/N)Cl	1
ZINC97619154	COCCC[C@H]1CCCN(C1)C(=O)Nc1cc(cc(c1)Cl)F	0
ZINC97619421	c1ccc(c(c1)CN1CCCO[C@H](C1)C[NH+]1CCCC1)OCCO	0
ZINC97632303	CC[NH+](c1ccc(cc1)NC(=O)[C@@H](CCSC)NC(=O)N)C(C)C	1
ZINC97655560	c1cc(cc(c1)F)c1c(cn[nH]1)CN1CCO[C@@H](C1)c1cccnc1	0
ZINC97673625	CCOc1cn(nc1C(=O)N1CC[NH+](CC1)C)c1ccc(cc1)N	1
ZINC97676247	CC[C@@H](C)Oc1ccc(cc1)NC(=O)COCC(F)(F)F	0
ZINC97679794	Cc1c(cccc1Cl)n1c(nc(n1)C1CCOCC1)[C@H](CC[NH3+])N	0
ZINC97681399	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CCc1ccc(cc1)OCC	1
ZINC97681926	C[C@H](c1cccc(c1)c1cc(nc(n1)N)N1CC[N@H+](CC1)C)OC	0
ZINC97695408	C[C@H](C(=O)Nc1ccccc1OCCCOC)NC(=O)C(C)(C)C	0
ZINC97695494	c1ccc(cc1)CN(C[C@@H]1CCCO1)C(=O)c1c2c([nH]n1)CCC2	0
ZINC97696243	CCOCC[N@H+]1CCC2(CCN(CC2)c2[nH+]ccc(n2)N)[C@H](C1)CO	0
ZINC97697383	C[C@H](CC(=O)Nc1ccc2c(c1)C[N@@H+](C2)C)NC(=O)c1ccccc1	0
ZINC97698957	CCCc1nc(cs1)C(=O)N1CCC[C@@H]1COC	0
ZINC97704429	CCCNC(=O)c1ccc(cc1)NC(=O)c1cc(nc(c1)Cl)Cl	0
ZINC97711784	CCN(CC1CCOCC1)C(=O)Nc1cc(ccc1C)N(C)C	0
ZINC97713930	CCCCCCC(=O)Nc1ccccc1C(=O)N(CC)CC	0
ZINC97717428	Cc1c[nH+]ccc1N1CCN(CC1)Cc1ccc(o1)[C@H]1CCCCO1	0
ZINC97727153	Cc1ncc(s1)CNC(=O)c1cccc(c1)NC(=O)NC1CC1	0
ZINC97727321	C[C@H](c1ccc(cc1)S(=O)(=O)N)N(C)CCCN1CCOCC1	0
ZINC97727321	C[C@H](c1ccc(cc1)S(=O)(=O)N)[N@H+](C)CCCN1CCOCC1	0
ZINC97727336	Cc1cc(cc(c1)OCCN(C)CCC[NH+]1CCOCC1)C	0
ZINC97727428	CC[N@H+](CCC[NH+]1CCOCC1)C1CC1	0
ZINC97729825	Cc1ccccc1[C@H]1CC[N@@H+](C1)CCNC(=O)CCc1csc(n1)N	1
ZINC97732935	c1ccc(cc1)CN([C@H]1CCS(=O)(=O)C1)C(=O)CCc1ccncc1	0
ZINC97744991	COc1ccccc1CCCNC(=O)[C@H]1CC(=O)OC21CCCCC2	0
ZINC97757860	CCc1ccc(cc1)c1cc(nc(n1)N)N1CCOCC1	0
ZINC97758292	c1cc(cc(c1)C(=O)[O-])c1ccncc1N	0
ZINC97759187	C[C@H](c1ccc(cc1)c1cc([nH+]c(n1)N)OC(C)C)N1CCOCC1	0
ZINC97759493	c1cc(ccc1Cn1c(nc(n1)C1CCOCC1)[C@H](CC(=O)[O-])N)F	0
ZINC97773145	CCN(CC)c1nc(cc(n1)N)c1cccnc1OCC	0
ZINC97775495	COCCn1cncc1C[N@@H+]1CCN(C[C@@H](C1)O)c1[nH+]ccc(n1)N	0
ZINC97775900	CCc1ccc(cc1)Cn1c(nc(n1)CCOC)Cn1cnnc1	0
ZINC97775969	c1ccc(cc1)C[C@H](c1[nH]nc(n1)C1CCOCC1)N	0
ZINC97784772	CC(C)COc1cccc(c1)c1cc(nc([nH+]1)N)NCCO	0
ZINC97785331	Cc1cccn2c1[nH+]cc2CC(=O)NCCc1ccc2c(c1)OCO2	0
ZINC97785359	CC(C)C[C@H]1CN(CCO1)Cc1ccc(cc1)OCC(=O)[O-]	0
ZINC97785402	c1cc2c(cc1c1[nH]nc(n1)C1CCOCC1)scn2	0
ZINC97797601	c1ccc2c(c1)C[C@@H](CO2)CNC(=O)c1ccccc1c1ncn[nH]1	0
ZINC97813624	CCc1[nH]c2cc(ccc2[nH+]1)NC(=O)NCc1csc(n1)CSC	0
ZINC97815170	c1cc(cc(c1)NC(=O)NC1CCOCC1)CC(=O)N	0
ZINC97823357	C[C@H](c1cccc(c1)c1cc(nc(n1)N)N1CCCC1)[NH+]1CCCC1	0
ZINC97941733	CCCCCCC[NH2+]Cc1ccc(s1)C	0
ZINC97942396	c1ccc(cc1)c1nc(on1)[C@H]1CCN(C1)S(=O)(=O)c1cnc[nH]1	0
ZINC97944820	CCCCS(=O)(=O)N1CC[C@@H](C1)c1nc2cccnc2n1CC	0
ZINC97950844	[C@@H]1(NNN=N1)N	0
ZINC97973732	C=CCOc1nc2c(=O)[nH]c(nc2n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC97994418	CCCCCCCCCCn1c2c(=O)[nH]c(=O)n(c2nc1Br)C	0
ZINC98008415	CCCCCCCCS(=O)(=O)CCCO	0
ZINC98024027	CCOCCCNC(=O)Nc1ccc(cc1OC[C@H]1CCCO1)C	0
ZINC98034135	C[C@@H]1C[C@H](C[N@H+](C1)C[C@@H](C)NC(=O)N(CC=C)CC=C)C	0
ZINC98034429	C[C@@H]1C[C@@H](C[N@@H+](C1)C[C@@H](C)NC(=O)NC[C@@H](COCC(C)C)O)C	0
ZINC98034691	C=CCN(CC=C)C(=O)NCC1(CCOCC1)c1ccc(cc1Cl)Cl	0
ZINC98037142	CCCS(=O)(=O)N1CCN(CC1)c1ccc(s1)C=O	0
ZINC98037416	CCCS(=O)(=O)Oc1ccc(cc1)OCC[NH+]1CCCCC1	0
ZINC98037572	Cc1c(cco1)CN(C)S(=O)(=O)N	0
ZINC98038609	c1cc(ccc1C(=O)NCCNS(=O)(=O)N)F	1
ZINC98039143	Cc1ccc(c(c1)C1(CCOCC1)CNS(=O)(=O)N)OC	0
ZINC98039284	CC(C)(C)OC(=O)NNC(=O)C[C@H]1CCCc2c1ccc(c2)OC	0
ZINC98040815	CCCc1ccccc1NCC(=O)N1CCN(CC1)C(=O)C1CC1	0
ZINC98043643	CCCCCCCCCCCC[n+]1c(N)sc(n1)N1CCOCC1	0
ZINC98044120	CCNc1nc2c(c(=O)[nH]1)ncn2[C@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC98044272	Cc1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98044352	CCO[C@H]1[C@H]([C@@H]([C@@H]2[C@@H](O1)CO[C@@H](O2)c1ccccc1)O)O	0
ZINC98044359	c1nc2c(n1[C@H]1C[C@@H]([C@@H](O1)CO)O)nc(nc2I)N	0
ZINC98044361	c1nc2c(n1[C@H]1C[C@H]([C@@H](O1)CO)O)nc(nc2I)N	0
ZINC98048937	CCCCCCCCCc1c(c(nc(c1C#N)[S-])N)C#N	0
ZINC98066402	CN(Cc1cccc(c1)F)C(=O)CCNS(=O)(=O)c1cccc(c1)Br	0
ZINC98069973	C=CCOC(=O)c1cccc(c1)I	0
ZINC98070235	CC(C)OCCOC(=O)C1(CC1)c1ccccc1	0
ZINC98070423	CC[C@@H](C)[C@@H](C(=O)OC)NC(=O)c1cc(oc1C)C	0
ZINC98071524	CC(C)(C)OC(=O)Nc1ccc(nc1)/C(=N/O)/N	0
ZINC98074292	CCCc1nnc(s1)NC(=O)c1ccc(c(c1)[N+](=O)[O-])C(C)(C)C	0
ZINC98076842	COCCN(CCOC)c1cc(nc2n1ncn2)c1ccccc1	0
ZINC98078284	Cc1cc(nc(n1)SCC(=O)c1cc(n(c1C)[C@H](C)COC)C)N	0
ZINC98087478	Cc1cc(c(cc1C(=O)OC)[N+](=O)[O-])O	0
ZINC98087671	C[C@@]1([C@@H]([C@@H](O[C@@H]1n1cnc2c1nc([nH]c2=O)N)CO)O)O	0
ZINC98087741	C1[C@@H]([C@@H](O[C@@H]1n1c2c(c(=O)[nH]c(n2)N)nc1Cl)CO)O	0
ZINC98087789	CC1(O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)n1ccc2c1ncnc2N)C[NH3+])C	0
ZINC98087796	CC(C)(C)OC(=O)[C@H]([C@H](c1ccc(cc1)[N+](=O)[O-])N)C(=O)[O-]	0
ZINC98087855	CC(C)(C)OC(=O)[C@@H]([C@@H](c1ccccc1[N+](=O)[O-])N)C(=O)[O-]	0
ZINC98087861	CC(C)(C)OC(=O)[C@@H]([C@H](c1cccc(c1)[N+](=O)[O-])N)C(=O)[O-]	0
ZINC98088465	CCC[C@]1(c2cc3n(c(=O)c2COC1=O)CCC3=O)O	0
ZINC98089174	C[C@H]([C@@](C(=O)[O-])(C(=O)OC(C)(C)C)N)Sc1ccccc1	0
ZINC98089229	COC(=O)[C@@H]1C[C@H](CN1)OC(=O)C1CCCC1	0
ZINC98091358	CC(C)(C)OC(=O)[C@@H]1CC[C@](OC1)(C(=O)[O-])N	0
ZINC98091424	CC(=O)O[C@H]1CC[C@]2([C@@H]3CC[C@@]4([C@@H]([C@@H]3CC=C2C1)CC=C4I)C)C	0
ZINC98091546	C=CCOc1nc2c(=O)[nH]c(nc2n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC98092098	CC(C)(C)OC(=O)[C@@](Cc1ccccc1)(C(=O)c1ccccc1)N	0
ZINC98093000	CNS(=O)(=O)c1ccc(s1)CNC(=O)C1CCN(CC1)CC#C	0
ZINC98098655	CC(C)N(CC(=O)N)C(=O)c1cc(ccc1OC(C)C)Cl	0
ZINC98102628	CC[C@H](C(=O)OCc1cc(c(c(c1)Cl)OC(F)F)OC)OCC	0
ZINC98104012	CCCCNC(=O)[C@H]1CC[C@@H](N(C1)C(=O)[C@@H]1CCCN(C1)C(=O)N)C	1
ZINC98104112	CCCCNC(=O)[C@H]1CC[C@H](N(C1)C(=O)[C@@H]1CC(=O)N(C1)C)C	0
ZINC98104200	CCCCNC(=O)[C@H]1CC[C@H](N(C1)C(=O)c1cc(nn1C)C)C	0
ZINC98104502	CC[C@H](C(=O)N(C)c1nccs1)OCC	0
ZINC98104565	CC[C@H](C(=O)Nc1cccc(c1C)C(=O)N)OCC	0
ZINC98109781	CCOC(=O)CN(C1CC1)C(=O)c1c(c(c(c(n1)Cl)Cl)Cl)Cl	0
ZINC98111063	C[C@H]1CCCN(C1)C(=O)[C@@H]1C[C@@H]1c1ccc(cc1)OC(F)(F)F	0
ZINC98111507	C[C@@H](COC)NC(=O)c1c(oc(n1)c1ccccc1)C1CC1	0
ZINC98114727	CC(C)COCCNC(=O)[C@@H]1C[C@H]1c1ccc(cc1)OC(F)(F)F	0
ZINC98117500	Cc1ncc(s1)CNC(=O)NCCCOCC1CC1	0
ZINC98124540	Cc1ccc(cc1)[C@H](C)[NH2+]C[C@H](COc1ccccc1C)O	0
ZINC98127493	Cc1cccc(c1C(=O)N)NCc1cc(cc2c1OCOC2)Cl	0
ZINC98129420	CCCc1nc(no1)CSc1nnc(c(=O)n1N)C	0
ZINC98129809	c1cnn(c1)c1ccc(cc1)[N-]S(=O)(=O)c1ccc(s1)[N+](=O)[O-]	0
ZINC98132228	Cc1ncc(s1)CN(CCOC)c1c(n(c(=O)[nH]c1=O)CC(C)C)N	0
ZINC98133068	CC(C)(C)c1nc(cs1)CN1CC[NH+](CC1)CCn1cccn1	0
ZINC98134536	CCN(C[C@@H](C)C#N)CC(=O)N(C)[C@@H](C)c1ccc(cc1)Cl	0
ZINC98136930	C[C@H](C(=O)N(C)C)NC(=O)CN(C)CCC(F)(F)F	0
ZINC98137099	COC(=O)c1ccc(cc1)C[N@@H+]1CC[C@H](CC1)Oc1ccccc1	0
ZINC98142669	CC(C)N(Cc1nc(no1)c1ccc(cc1)F)CC(=O)OC	0
ZINC98142793	CC(C)N(Cc1ccc(cc1)OC(F)F)CC(=O)OC	0
ZINC98143903	C[C@@H]1CC[N@H+](CC1)C[C@H](CSCc1ccccc1)O	0
ZINC98143975	C[C@H]1CN(C[C@@H](O1)C)C[C@@H](CSc1nnc(n1C)c1ccncc1)O	0
ZINC98144211	Cc1cc(no1)CN1CCN(CC1)C[C@@H](C[N@@H+]1C[C@H](O[C@@H](C1)C)C)O	0
ZINC98144334	CCn1cc(c(=O)n(c1=O)C[C@@H](C[N@H+]1C[C@H](O[C@H](C1)C)C)O)C#N	0
ZINC98150333	c1cc(ccc1[C@@H](C[NH2+][C@H]1CCc2c1ccc(c2)Cl)O)OC(F)F	0
ZINC98150962	C1CCO[C@H](C1)CS(=O)(=O)Cc1nc(on1)C1CC1	0
ZINC98153378	c1cc2c(cc1S(=O)(=O)/N=C(\[O-])/c1cc(cs1)C(=O)N)CCC2	0
ZINC98154324	Cc1cccc(c1)OC(=O)c1cc(cs1)C(=O)N	0
ZINC98156011	c1ccc(cc1)c1csc(n1)[C@@H](C#N)C(=O)c1cc(cs1)C(=O)N	0
ZINC98156249	c1ccc2c(c1)c1ccccc1C2OC(=O)[C@@H]1CC[C@H](CC1)C(=O)N	0
ZINC98157417	Cc1ccc(cc1)NC(=O)COC(=O)c1cc(cs1)C(=O)N	0
ZINC98157456	Cn1c(cnc1COC(=O)c1cc(cs1)C(=O)N)Cl	0
ZINC98158050	C[C@@H]1CCC[C@@H](C1)OC(=O)c1cc(cs1)C(=O)N	0
ZINC98159635	CCCOc1ccc(cc1)COC(=O)CCOC(C)C	0
ZINC98160628	c1ccc(c(c1)OCCCOC(=O)[C@@H]1CC[C@H](CC1)C(=O)N)Cl	0
ZINC98161071	C[C@@H](c1ccc(cc1)[N+](=O)[O-])OC(=O)c1cc(cs1)C(=O)N	0
ZINC98161693	CCCNC(=O)C[NH2+]Cc1ccccc1OCc1cccnc1	0
ZINC98170623	CC(C)(C[NH2+]Cc1cn(nc1c1cc2ccccc2o1)C)C(=O)N	1
ZINC98171735	CCc1nc(cs1)CNc1ccc2c(c1)nc(o2)C1CC1	0
ZINC98172265	c1ccn2c(c1)nc(c2C[NH2+]C[C@]1(CCSC1)N1CCOCC1)Cl	0
ZINC98173280	CCC[N@H+]1CC[C@@H](C1)C[NH2+]Cc1ccc(cc1F)F	0
ZINC98173567	C[C@H](C[NH2+]Cc1c[nH]nc1c1cccs1)COCc1ccccc1	0
ZINC98175406	CC(C)(C)OC(=O)N1CCC(CC1)Oc1ccc(nc1)Cl	0
ZINC98177878	COc1cccc(c1)[C@@H](CCc1ccccc1)OCc1ccccc1	0
ZINC98178094	CCOC(=O)[C@H]1CN(c2c(c(c(c(n2)Cl)F)C)C1=O)C1CC1	0
ZINC98178883	COCc1cnc2c(c1Cl)cccc2N	0
ZINC98179329	C1COCCC1CN1c2c(c(nc(n2)N)Cl)CC1=O	0
ZINC98179971	C1CCC(=[N+]2CCOCC2)[C@@H](C1)C(C(F)(F)F)(C(F)(F)F)N	0
ZINC98180291	Cn1cnc(c1N)/C=C/c1ccccc1	0
ZINC98209803	Cn1c2ccccc2[n+](c1CN)C	0
ZINC98209934	Cn1c(cc(n1)[C@H]1CCCO1)N	0
ZINC98210047	COC[C@@H]1C(=O)N(C(=O)N1)c1cccc(c1)N	0
ZINC98210061	C1C[C@H](OC1)[C@@H](CO)[NH3+]	0
ZINC98210090	C1CCO[C@@]2(C1)CCC[NH2+][C@@H]2CN	0
ZINC98210195	COC(=O)[C@@H](COCC=C)N	0
ZINC98213448	COCn1c(nc(n1)Br)C(=O)N	0
ZINC98213611	CC(C)(C)OC(=O)N1CCC2(CC1)CNc1c2cccc1F	0
ZINC98213755	c1cc2c(c(c1)F)nc(n2CC(=O)[O-])C1CCC1	0
ZINC98213836	c1cc(ccc1CC1(CC[NH2+]CC1)N)C(F)(F)F	0
ZINC98213923	c1c[nH+]c(cc1OC(F)F)N	0
ZINC98214001	COCCn1ccc(cc1=O)N	0
ZINC98214037	COCCOc1nccc(n1)CN	0
ZINC98214182	Cc1c[nH+]n(c1N)CCOC	0


==> anc/logic_1_test_molecules.tsv <==
mol_id	smiles	label
ZINC00077107	Cc1ccc(cc1C)N(C1=NC[C@@H](S1)C)C(=O)Nc1ccccc1	1
ZINC00117759	c1ccc2c(c1)c(c(c(=O)o2)CC(=O)c1ccccc1O)[O-]	0
ZINC00170771	CCCn1c(=O)cc(n(c1=O)c1ccc(cc1)OC(F)(F)F)N	0
ZINC00190502	c1ccc(cc1)C(=O)N1CCC[C@H]2[C@@H]1CCCC2	1
ZINC00320045	Cc1ccc2nc(c(n2c1)NC1CCCCC1)c1ccccc1	1
ZINC00325107	COc1cc(cc(c1OC)OC)C(=O)NNC(=O)c1ccccc1	1
ZINC00513582	CCn1c2ccccc2nc1Nc1ccccc1	1
ZINC01198394	CCc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)Nc1cc(cc(c1)C)C	0
ZINC01415195	CCOC(=O)c1csc(n1)NN=C	0
ZINC01556191	C=CCOc1ccc(cc1)C(=O)c1ccccc1	1
ZINC01562294	c1ccc(cc1)c1c(c(=O)c2ccccc2o1)C(=O)c1ccccc1	1
ZINC01703993	C[N@@H+]1CCc2cc3c(cc2C1)OCO3	0
ZINC01885477	CCCNc1nc2c(n1CCO)c(=O)[nH]c(=O)n2C	0
ZINC02045040	CCOC(=O)[C@]1(CCCCC1=O)CC(=O)OCc1ccccc1	1
ZINC03114997	c1ccc(cc1)CN(Cc1ccccc1)C(=O)c1ccc(cc1Cl)Cl	1
ZINC03226507	CCN(Cc1ccccc1)C(=O)CSc1nc2cc(ccc2s1)Cl	1
ZINC03291858	c1cc(cc(c1)F)/C=N/NC(=O)COc1ccc(cc1)C#N	0
ZINC03392879	Cc1cc(cc(c1)NC(=O)COC(=O)C1CC1)C	0
ZINC03683200	C[N@H+](C1CCCCC1)[C@@H]1CC[N@H+](CC1)CCc1ccccc1	1
ZINC04106873	c1ccc2c(c1)c1cccc(c1C2=O)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC04108438	CCc1ccc(cc1)OCC[N@@H+]1CC(OC1)(C)C	0
ZINC04159938	c1ccc(cc1)CC(=O)NNC(=O)Nc1ccc(c(c1)Cl)Cl	1
ZINC04230483	c1ccc(cc1)Cn1c(nnn1)C[NH+]1CCSCC1	1
ZINC04304550	c1ccc(cc1)N1CCN(CC1)Cc1cc(=O)c(co1)OCC#N	1
ZINC04335239	C[C@@H]1CCC[C@@H](C)[N@@H+]1C[C@@H](Cn1cc(c2c1cccc2)CO)O	0
ZINC04523310	COc1cc(ccc1OCc1ccccc1)/C=C\[N+](=O)[O-]	1
ZINC04634852	C=C1[C@@H]([C@H]([C@H](C(=N1)S)C#N)c1ccncc1)C(=O)Nc1ccccc1	1
ZINC04721651	C/C(=N\NC(=O)C)/Cc1ccccc1	1
ZINC05467727	CC[C@@H](C)NC(=O)c1ccc(cc1)CN(c1ccccc1)S(=O)(=O)C	1
ZINC05525962	C[NH2+]CCS[C@H]1Cc2cc(ccc2Sc2c1cccc2)Cl	0
ZINC05527975	C[C@@H]1CCC/C(=N\NC(=O)c2ccco2)/C1	0
ZINC05605185	c1ccnc(c1)N1CCN(CC1)[C@H]1CCCCCC/C/1=N/O	0
ZINC05616875	Cc1cc(c(cc1NC(=O)c1ccc(cc1F)F)OC)OC	0
ZINC05906332	CCOc1cc(ccc1OC(C)C)/C=N/Nc1ccc(cc1)Cl	0
ZINC06330995	C[C@@H](c1ccccc1)NC(=S)NCCc1ccccc1	1
ZINC06397965	CCCC[C@H](CC)CNC(=O)c1ccc(cc1)NC(=O)CCCC	0
ZINC06534934	c1cc(cc(c1)F)NC(=O)c1cc(ccc1O)F	0
ZINC06546681	Cc1ccc(cc1Br)C(=O)NC(=S)Nc1c(cc(cc1C)C)C	0
ZINC06631933	CC[C@@H](C)NC(=O)CN(c1ccc(cc1)Br)S(=O)(=O)c1ccccc1	1
ZINC06701330	c1ccc(cc1)CCCc1nnc(s1)NC(=O)[C@H]1CCCO1	1
ZINC06719664	Cc1c(n(c2c1c1nc(nn1cn2)c1ccccc1)CC[NH+](C)C)C	1
ZINC07471536	Cc1cc(c(cc1C)C(=O)CSc1[nH]nc(n1)c1ccccc1)C	1
ZINC07908985	C[C@@H](c1ccccc1)NC(=O)CN1CSCC1=O	1
ZINC08298005	Cn1c(nnc1SCC(=O)Nc1nccs1)c1ccccc1OC	0
ZINC08715452	COc1cc(ccc1O)[C@H]1NN=c2n(N1)c(cs2)c1ccccc1	1
ZINC09066542	c1ccc(cc1)CNC(=O)[C@H]1CCCN1S(=O)(=O)c1ccc(cc1)F	1
ZINC09256227	Cc1cc(ccn1)NC(=O)c1c(oc(n1)c1ccccc1)C	1
ZINC09818779	CCOCCOc1ccc(cc1)C(=O)N[C@@H](C)c1ccccc1	1
ZINC09852508	Cc1cccc(c1)CSc1c2c(n(c(=O)n1)CCCO)CCCC2	0
ZINC10475004	C=CC[NH2+]Cc1ccc(c(c1)Br)OCc1ccccc1	1
ZINC11128297	C[C@@H](C(=O)NCc1ccc(N2CCOCC2)[nH+]c1)NC(=O)N	0
ZINC11635225	Cc1cc2c(cc1S(=O)(=O)Nc1ccccc1)[nH]c(=O)[nH]2	1
ZINC11907568	C[C@@H](C(=O)N1CCOCC1)Sc1nnc2n1c1ccccc1cc2	0
ZINC12001274	CCc1ccc(cc1)S(=O)(=O)[C@H]1CS(=O)(=O)C[C@@H]1[NH2+]CCCOC	0
ZINC12411614	CC[NH+](CC)CCCC[C@@H](c1ccccc1)C(=O)N	1
ZINC12582121	c1ccc(cc1)NC(=S)N/N=C/c1ccc(cc1)O	1
ZINC12849655	Cc1c([nH]c2c1cc(cc2)C(=O)NCCOc1ccccc1)C	1
ZINC13343053	C/C(=C\c1ccccc1)/C=C(\C#N)/C(=O)Nc1ccc(cc1)C(=O)[O-]	1
ZINC13345072	Cc1cccc(c1)/C=C(\C#N)/C(=O)Nc1ccccc1C(=O)[O-]	0
ZINC13739408	c1ccc(cc1)/[NH+]=c/1\n(c(cs1)c1ccc(cc1)F)c1ccccc1	1
ZINC13742889	c1c(onc1[O-])C1=CC[NH2+]CC1	0
ZINC14024388	CC[C@@H](C(=O)NNC(=O)c1cccs1)Oc1ccccc1	1
ZINC14197572	C[C@H](C(=O)NC(=O)NCc1ccccc1)Sc1nnnn1C(C)(C)C	1
ZINC14330488	c1ccc(cc1)n1c(nnn1)NCc1ccccc1OC(F)F	1
ZINC14591457	CC[C@H](C)[C@H]1C(=O)NC(=C)C(=O)N1	0
ZINC15015825	c1cc(cc(c1)Cl)/N=C/1\NC(=O)/C(=C/2\c3cc(ccc3N=C2[O-])I)/S1	0
ZINC16428164	c1cc(ccc1/N=C\c1cc(cc(c1[O-])Cl)Cl)N1CCCCC1	0
ZINC16726400	C[C@@H](C(=O)NC(=O)NC(C)(C)C)Sc1nnc(n1CC=C)C1CC1	0
ZINC16839699	Cc1cc(c(c(c1)C)N(C[C@H](C[NH2+]CC(=O)[O-])O)S(=O)(=O)C)C	0
ZINC17074668	CC[NH+](CC)c1ccc(cc1)CN(CCC[NH+](C)C)C1=[NH+]CCCS1	0
ZINC20086648	COc1ccc(c(c1)C[NH2+]Cc1ccccc1)O	1
ZINC20143532	CCCCCC[NH2+][C@H]1CCSC1	0
ZINC20356283	c1ccc(cc1)C(c1ccccc1)(C(=O)N1CC[NH+](CC1)CCO)O	1
ZINC20429371	COC(=O)C(=O)CC(=O)c1c(cccc1F)F	0
ZINC20579328	Cc1cccc(c1)C[C@H](C[NH3+])C(=O)OC	0
ZINC20751522	c1ccc2c(c1)ccc(c2[C@@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)F)O	0
ZINC22203680	CCCCNC(=O)O/N=C/C(=O)Nc1ccccc1	1
ZINC22288629	CC(C)n1c(ccn1)NC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC22863772	Cc1ccc(cc1C)NC(=O)C[C@@H](C)NC(=O)c1ccccc1	1
ZINC23953962	CC[C@]1(C(=O)N(C(=O)N1)NC(=O)c1c(ccs1)C)c1ccccc1	1
ZINC24833350	Cc1ccc(cc1)n1c(c(c(n1)C)NC(=O)c1ccc[nH]c1=O)C	0
ZINC24840575	CC(C)C(=O)Nc1cccc(c1)CNC(=O)C1(CC1)c1ccccc1	1
ZINC24985408	CCc1ccc(cc1)C(=O)N1CCC[C@H]1C(=O)Nc1ccccc1	1
ZINC25371658	c1ccc(cc1)C1(CCCC1)CNS(=O)(=O)Cc1ccc(cc1)F	1
ZINC26883879	CC(C)(C)NC(=O)C[N@@H+](C)CC(=O)N[C@H]1CCCc2c1cccc2	0
ZINC27537090	CC[C@@H]1CN(CCO1)Cn1c(=S)n(c(n1)C1CC1)c1ccccc1	1
ZINC27640054	CC1(CN(CCO1)C(=O)c1cc([nH]n1)c1ccc(cc1)Br)C	0
ZINC29924760	CN(C)C(=O)N1CC[NH+](CC1)CC(=O)Nc1ccc(cc1Cl)F	0
ZINC30822834	c1ccc(cc1)C1(CCCC1)C(=O)Nc1ccc(cn1)Cl	1
ZINC30908279	c1ccc(cc1)n1cnnc1C[NH2+]Cc1cn[nH]c1c1cccs1	1
ZINC31580035	COc1ccc(cc1)[C@@H](CNC(=O)CCCSc1ccccc1)O	1
ZINC31829377	Cc1cccn2c1[nH+]c(c2/C=C/C(=O)[O-])c1ccc(cc1)OC	0
ZINC32474512	Cc1ccc(cc1C(=O)N)S(=O)(=O)NC[C@@H]1C[C@@H]1C	0
ZINC32795456	Cc1c(cco1)C(=O)NNC(=O)N[C@H](C)c1ccccc1	1
ZINC33008392	CN(CC1CCCCC1)C(=O)CSc1ncn[nH]1	0
ZINC33268348	CC[C@H](C)NC(=O)CCc1nc(no1)CS(=O)(=O)c1ccccc1	1
ZINC33518480	Cc1c(cc(o1)/C=N\NC(=O)[C@H](C)SCc1ccccc1)Br	1
ZINC33607929	CC(C)c1ccc(cc1)/C=C/1\C(=O)N(C(=O)N1)c1ccccc1	1
ZINC34863494	c1ccc(cc1)/C=C/1\C(=O)N=C(S1)/C(=C\c1ccccc1)/C#N	1
ZINC35758493	Cc1cnc(s1)NC(=O)CN(C(C)C)S(=O)(=O)/C=C/c1ccccc1	1
ZINC36012919	Cc1cc(n(n1)c1[nH]c2ccccc2n1)NC(=O)/C=C\c1cccs1	0
ZINC36359834	CC(C)CCN1C[C@@H](CC1=O)C(=O)Nc1nccs1	0
ZINC36617210	Cc1cc(c2c(n1)n(c(=S)[nH]c2=O)[C@H](C)c1ccccc1)C(F)F	1
ZINC36686667	Cc1ccc2c(c1)sc(n2)N1CCN(CC1)C(=O)c1ccc(o1)Br	0
ZINC36700008	Cc1cccc(c1)C(=O)NCCCN1CCO[C@H](C1)c1ccccc1	1
ZINC37468715	c1ccc(cc1)C[C@@H](C(=O)NCCCO)N	1
ZINC38193548	Cc1cccc(c1N(CC(=O)N/N=C\c1ccco1)S(=O)(=O)C)C	0
ZINC38860489	c1cc(ccc1Cn1ccnc1)C(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC40210851	CCCCCCn1c2ccccc2nc1c1ccc(cc1Cl)Cl	0
ZINC42279066	CS(=O)(=O)/N=C(\[O-])/CCCNC(=O)c1ccccc1	1
ZINC44977640	c1ccc2c(c1)c(nc(n2)C[N@H+]1CCC[C@@H]1c1ccsc1)N	0
ZINC45027737	c1ccc(cc1)C(c1ccccc1)([C@@H]1Cc2c1ccc[nH+]2)O	1
ZINC47221338	CCOc1ccc(cc1)SCC(=O)N1CCC[C@@H](C1)C	0
ZINC47959749	Cc1ccc(cc1)[C@H](C)[N@@H+](C)CC(=O)N(C)CC(=O)NC1CC1	0
ZINC48275797	Cc1nn(c(=S)s1)CN1CCN(CC1)S(=O)(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC48374389	C[C@@H](C(=O)N(Cc1nccn1C)C1CC1)Sc1cc(ccc1Cl)Cl	0
ZINC48449528	c1cnn(c1)CC[NH2+]Cc1cc2c(c(c1)Cl)OCCO2	0
ZINC48513114	COc1ccccc1/C=c/1\c(=O)n2c(s1)nc(n2)c1ccc(cc1)Cl	0
ZINC48750950	C[C@H](C(=O)Nc1cc(n[nH]1)c1ccc(s1)Br)SC	0
ZINC48944403	Cn1cc(cn1)CNC(=O)CSc1ccc(cc1)Br	0
ZINC49314921	Cc1csc(=O)n1CC(=O)NC(C)(C)c1ccccc1	1
ZINC51881713	C[C@H](C1CC1)[N@@H+](CC(=O)NCCN1CCc2c1cccc2)C1CC1	0
ZINC52750490	Cc1ccc(cc1)C(=O)N1CC[NH+](CC1)Cc1ccccc1C#N	0
ZINC52956662	CC(=O)Nc1ccc(c(c1)C(=O)N(CCOC)Cc1ccccc1)F	1
ZINC53557955	CC(=O)c1cc([nH]c1)C(=O)NCCS(=O)(=O)c1ccccc1	1
ZINC53650103	C[C@H](C1CC1)N(C1CC1)C(=O)Cn1c(=O)oc(n1)c1ccco1	0
ZINC53840442	Cc1cc(no1)NC(=O)[C@@H](C)Sc1nncn1[C@H](C)c1ccccc1	1
ZINC54424485	Cc1cc(no1)NC(=O)CCN(CCCOC)CCOC	0
ZINC54770418	Cc1ccc(c(c1)F)NCc1cncs1	0
ZINC58007400	C[N@H+](Cc1ccccc1)CC(=O)NCCC#N	1
ZINC58218635	Cc1csc(n1)c1ccc(cc1)C(=O)N1CC(=O)Nc2c1cccc2	0
ZINC58523068	COc1cccc(c1OC)C(=O)N1CCN(CC1)CC(=C)Br	0
ZINC59519898	CC1=NN([C@](C1)(C)O)C(=O)[C@@H](CCSC)NC(=O)c1ccccc1	1
ZINC63666165	CCNC(=O)[C@@H]1C(=C(N=C1C)C(=O)OCC)C	0
ZINC63761968	CCC[N@H+](C)CC(=O)NN1C(=O)[C@@](NC1=O)(C)CCc1ccccc1	1
ZINC64721237	c1ccc(cc1)[C@H]1CC(=NO1)C(=O)N1CCCSCC1	1
ZINC64873981	c1ccc(cc1)[C@@H]1[C@H]2C[C@@H]([C@@H]1C[NH2+]CCO)C=C2	1
ZINC65421318	CC1=NC(=NC(=O)C1)CCN[C@H](C)COc1ccccc1	1
ZINC65554709	CN(CCCNc1ccccc1)C(=O)NCCc1ccccn1	1
ZINC65640999	CCn1c([O-])c2ccc(cc2nc1=S)C(=O)N(C)CC(F)(F)F	0
ZINC66211285	Cc1c(cccc1Cl)NCC(=O)N(C)c1ccccc1	1
ZINC66239383	Cc1ccccc1[C@@H](c1ccccc1)OC[C@@H](CSc1nncs1)O	1
ZINC67362551	CC(C)Sc1ccccc1C(=O)N1CCC[C@H](C1)CNC(=O)C	0
ZINC67425177	C1CC1C[N@@H+]1C[C@@H](C1)O	0
ZINC67802745	c1ccc(cc1)C1(COC1)[NH3+]	1
ZINC67975055	c1ccc(cc1)NC(=O)c1ccccc1O[C@@]12CCC[N@@H+](C1)CC2	1
ZINC68902861	C[N@H+](CCNC(=O)C(=O)Nc1ccccc1)C1CCCCC1	1
ZINC69322834	C[C@H](CC(=O)Nc1ccc2c(c1)NC(=O)CO2)c1ccccc1	1
ZINC69740803	CCc1nc(no1)C[N@@H+]1CCN([C@@H](C1)C)C[C@@H](c1ccccc1)O	1
ZINC69833229	Cc1cccc(c1OCCNCc1ccc(cc1)n1cncn1)C	0
ZINC71804238	CCCS(=O)(=O)[N-]c1cc(c(cc1F)F)NC(=O)[C@@H]1CCOC1	0
ZINC71859115	Cc1cc(no1)C[S@](=O)Cc1cc(ccc1OC)Cl	0
ZINC71866541	c1ccc(cc1)c1ncc(s1)C(=O)N1CCC[C@H]1Cn1cccn1	1
ZINC71867763	CCN(C)C(=O)c1cc(nc2c1cnn2C(C)C)c1ccccc1	1
ZINC71877354	Cc1cnn(c1)CC[NH2+]Cc1cnn(c1)Cc1ccccc1	1
ZINC71916481	CC(C)CN(CCOC)C(=O)Cc1ccn(n1)C(C)C	0
ZINC71964946	Cc1nnc(n1CC=C)SCCCN1C(=O)CNC1=O	0
ZINC71998205	Cc1ccc(c(c1)OC)NC(=O)N[C@@H](C)c1ccncc1	0
ZINC72143699	c1ccc(cc1)S(=O)(=O)N1CCC(CC1)NC(=O)c1cnn[nH]1	1
ZINC72199761	c1c(c(cc(c1F)I)F)[C@@H](CO)N	0
ZINC72254974	CC(=O)Nc1nc(cs1)C(=O)N1CCC[C@@H](C1)n1cc[nH+]c1	0
ZINC72270785	Cc1c(c(on1)C)S(=O)(=O)/N=C(\[O-])/CCNc1ccccc1	1
ZINC72279319	CCc1nc(no1)[C@@H]1CCC[N@H+]1CC(=O)Nc1nnc(s1)C	0
ZINC72282700	Cc1cc(c(o1)C)C(=O)N1CCC[C@@H](C1)c1cc[nH]n1	0
ZINC72297605	C[C@@H]1C[C@@H]1C(=O)N1CCN(CC1)C(=O)C1(CCC1)C#N	0
ZINC72408357	CCOC(=O)C[C@@H]1CCCCN1C(=O)c1cc(=O)[nH]c(=O)[nH]1	0
ZINC72441177	Cc1ccc(cc1C)Nc1[nH]c(=O)c2c(ccnc2n1)c1ccsc1	0
ZINC72976112	CCOC[C@H]1CCCN(C1)CCS(=O)(=O)c1ccccc1	1
ZINC75250269	CS(=O)(=O)[C@@H]1C(=C(C1=O)C(=O)c1ccccc1)N1CCCCC1	1
ZINC75287123	c1ccc(cc1)Cn1cc(c([O-])nc1=O)C(=O)NC(=O)N	1
ZINC75337222	C1CCCc2c(c(n[nH]2)C(=O)NC[C@H]2CCCO2)CC1	0
ZINC75876607	CCn1cc(c(n1)C(=O)N[C@@H]1CC(=O)N(C1)Cc1ccccc1)Cl	1
ZINC76087860	C[C@H](CNC(=O)NC[C@](C)(c1ccco1)O)N(C)c1ccccc1	1
ZINC76333318	CCCN(CC1CC1)C(=O)Nc1ccc(cc1OCC)C	0
ZINC76379964	Cc1ccc(cc1NC(=O)Cc1csc(n1)C)NC(=O)C(C)C	0
ZINC76748573	CCN(CCC#N)C(=O)CN(C)CCOc1ccc(cc1)F	0
ZINC76807953	C[C@@H]1C[C@@H](C[N@H+]1CCC(=O)NCC(=O)OC)c1ccc(cc1)F	0
ZINC77109787	CC(C)(C)[C@@H](CCNS(=O)(=O)c1ccccc1[N+](=O)[O-])O	0
ZINC77115974	Cc1cc(cc(c1)NC(=O)NCC[C@H](c1cccs1)O)C	0
ZINC78100640	C[C@H](CN(Cc1ccccc1)C(=O)c1ccncc1F)C(=O)OC	1
ZINC78458053	CCc1ccc(cc1)[C@@H](C)NC(=O)[C@@H](C)Oc1ccccc1Cl	0
ZINC78472880	C[N@H+]1CC[C@@H](CC1)NC(=O)/C=C/c1ccc(o1)I	0
ZINC78473313	C[N@H+]1CC[C@@H](CC1)NC(=O)/C=C/c1cn(c2c1cccc2)CCC#N	0
ZINC78571497	Cc1cc(cnc1NC[C@H](c1ccccc1)N(C)C)[N+](=O)[O-]	1
ZINC78617083	Cc1cc(no1)CN(Cc1ccccc1)Cc1cc(on1)C	1
ZINC78618124	C[C@@H]1CN(c2ccccc2O1)C(=O)C1CCOCC1	0
ZINC79121278	CN(C)[C@H](CNC(=O)N(C)Cc1ccc(cc1)C#N)c1ccccc1	1
ZINC83236982	CC(C)c1ccc(c(c1)[C@@H]1[NH2+][C@H](C(S1)(C)C)C(=O)[O-])O	0
ZINC83318955	Cc1ccc(o1)/C=C\1/C(=O)N(/C(=N/c2ccc(cc2)C(=O)OC)/S1)C	0
ZINC86067793	CCCCC/C(=N/S(=O)(=O)c1cc(ccc1Br)OC)/[O-]	0
ZINC87355049	C[C@@H]1CCC[C@@H](N1C(=O)Cc1ccc(cc1F)F)C	0
ZINC88778286	CC[C@@H]1CCC[C@H](C1)NC(=O)C(=O)Nc1cc(ccc1Cl)C#N	0
ZINC89424972	CCn1cc(cn1)C(=O)C(=O)N(CC(=O)OCC)c1ccccc1F	0
ZINC89464675	Cc1cc(ccc1[N+](=O)[O-])C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89467567	C[C@@H]1C[C@@H](CC(C1)(C)C)CC(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89834976	c1ccc(cc1)CN1CCO[C@@H]2[C@@H]1CN(C2)C(=O)Cc1cccnc1	1
ZINC89881374	CCOC(=O)CC[C@@H](C)NC(=O)CCOC(C)C	0
ZINC89994152	CSCC(=O)NNC(=O)c1cc2ccccc2n1Cc1ccccc1	1
ZINC90004448	C[C@H]1CCCN1C(=O)CC[N@@H+]1CCC[C@@H](C1)Cc1[nH+]ccn1C	0
ZINC90083638	Cc1ccc(c(c1)NCc1nc(on1)C(C)(C)C)Br	0
ZINC90092583	C[NH+](C)C[C@@H](c1ccccc1)NC(=O)C1=Cc2cc(ccc2OC1)F	1
ZINC90199311	CN(CCCc1ccccc1)C(=O)c1c[nH]c2c1c(ccc2)F	1
ZINC90609199	CCNC(=O)N1CCCSC[C@H]1C[NH+]1CCOCC1	0
ZINC90679872	CC(=O)N(CCc1ccccc1)CC(=O)Nc1ccc(nc1)C(=O)N	1
ZINC91486899	Cc1cc([nH]c1)C(=O)N1CCN([C@]2(C1)CCC(=O)NCC2)C	0
ZINC91888850	Cn1cnc(n1)CNC(=O)Cn1c(=O)c2ccccc2[nH]c1=O	0
ZINC92046071	CS(=O)(=O)N1CCc2c([nH]cn2)[C@]21CC[N@H+](CC2)C[C@@H]1CCOC1	0
ZINC92075680	COc1ccc(c(c1)CN1CCNC(=O)C[C@H]1c1ccccc1)Br	1
ZINC92455830	CCOc1cc(ccc1OCc1ccccc1)C[N@@H+]1CCC[C@H]1CO	1
ZINC92808732	Cn1cc(cn1)C1CCN(CC1)Cc1cnc(s1)c1ccsc1	0
ZINC93137489	Cc1ccc(o1)c1c(c[nH]n1)CN(CCOC)[C@H](C)C(=O)N	0
ZINC93272373	Cc1ccc(nn1)N1CCCN(CC1)Cc1cnc(s1)CC(C)C	0
ZINC93389492	c1ccc(cc1)CCN(CCO)Cc1ccco1	1
ZINC93985372	Cc1c(cnn1CCC(C)C)C(=O)N[C@@H]1CC[C@H](C1)[NH+](C)C	0
ZINC95093408	CC[C@@H]1CN(C(=O)CC1=O)Cc1ccccc1	1
ZINC95447696	C[C@@H]1CCC[C@@H](C1)OCC(=O)Nc1cccc(c1)CO	0
ZINC95523475	CCCN(Cc1ccsc1)C(=O)CN1C[C@@H](CC1=O)c1ccccc1	1
ZINC95830147	c1ccc(cc1)CN1CCc2c1cc(nc2)Cl	1
ZINC95864648	c1ccc(cc1)COC1=C[C@@H]2C(=NC=C2C[C@H](C(=O)[O-])[NH3+])C=C1	1
ZINC95985032	COc1ccccc1N1CCC[C@H](C1)N[C@@H]1CCCS(=O)(=O)C1	0
ZINC96025388	c1ccc(cc1)S(=O)(=O)[C@H]1CCN(C1)S(=O)(=O)C1CC1	1
ZINC96044342	Cc1cc(c([nH]1)C)C(=O)NC[C@@H]1c2c(cn(n2)CCOC)CCO1	0
ZINC96216397	c1cncnc1N1C[C@H]2[C@@H](C1)OC[C@@H]2C(=O)NCC[NH+]1CCCC1	0
ZINC96337578	Cc1ccc(cc1)[C@@H](CNC(=O)c1c(nns1)C)OCCO	0
ZINC97016820	C[C@H]1C[C@@H](CC[N@H+]1Cc1ccccc1)N[C@@H]1CCCOC1	1
ZINC97059844	C[C@@](COC)(C#N)NC(=O)[C@H](c1ccccc1)OC	1
ZINC97079799	C[C@@H]1CCCN([C@@H]1CO)C(=O)C[C@@](C)(c1ccccc1)O	1
ZINC97733070	c1ccc(cc1)COCC[N@@H+]1CCN(C[C@@H](C1)O)C(=O)c1c[nH]nc1	1
ZINC98110712	CC[C@@H](C)[C@H](C)NC(=O)c1c(nc(nc1SC)C(C)C)C	0
ZINC98112901	CC(C)N(C)C(=O)[C@H]1C[C@@H]1c1ccccc1	1
ZINC98142385	C[C@H](C(=O)N(C)C)NC(=O)C[N@H+]1CC[C@@H](CC1)Oc1ccccc1	1


==> anc/logic_1_train_molecules.tsv <==
mol_id	smiles	label
ZINC00025645	c1ccc(cc1)c1[nH]c(=O)cc(n1)c1ccncc1	1
ZINC00030139	CCc1cccc(c1NC(=O)Cc1ccc(c(c1)OC)OC)C	0
ZINC00069721	c1cc(ccc1NC(=O)c1cnccn1)I	0
ZINC00073328	Cc1cc(ccc1Br)NC(=O)C(Cl)(Cl)Cl	0
ZINC00074068	c1ccc(cc1)CS(=O)(=O)c1c(cc2c(n1)CCCC2)C#N	1
ZINC00077675	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1)F)C(=O)OC(C)(C)C	0
ZINC00116079	c1ccc(cc1)SCSc1ccc(cc1)F	1
ZINC00117707	C[C@@H]1C[C@@H](n2c(=[NH+]1)[nH+]c[nH]2)c1ccccc1	1
ZINC00130528	Cc1cc(n(n1)Cc1cccc(c1)C(=O)N/N=C/c1ccccc1)C	1
ZINC00132248	C[C@@H]1CCc2c(sc3c2c(ncn3)S/C(=C(/[O-])\C)/C(=O)C)C1	0
ZINC00133771	Cc1cc(oc1C(=O)[O-])CSc1nnc(n1C)c1ccccc1	1
ZINC00134957	c1ccc(cc1)/C=C(\C#N)/C(=O)Nc1ccc(c(c1)Cl)Cl	1
ZINC00135107	c1ccc(cc1)[C@H]1/C(=C/c2cccc(c2)Cl)/C(=O)c2ccccc2O1	1
ZINC00136338	CS(=NS(=O)(=O)c1ccccc1)c1ccccc1	1
ZINC00142446	C[C@@H](c1ccccc1)C(=O)Nc1ccccn1	1
ZINC00152794	C[C@@H]1C[N+](=C2NCCN2)C[C@@H](O1)C	0
ZINC00153396	c1ccc(cc1)NC(=O)Nc1ccccc1Oc1ccccc1	1
ZINC00157328	CCOc1c2ccccc2c(c2c1cccc2)OCC	0
ZINC00163430	CC(C)[C@@](C)(C#N)Nc1ccccc1	1
ZINC00165365	c1ccc(cc1)/C(=C(\C(F)(F)F)/Cl)/CCl	1
ZINC00183349	c1ccc(c(c1)/C=C/C(=O)Nn1cnc2ccccc2c1=O)Cl	0
ZINC00200794	CCCn1c2ccccc2nc1[C@H](C)NC(=O)c1ccccc1	1
ZINC00210182	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1ccc(cc1)F)CCC(=O)[O-])/O	0
ZINC00210646	Cc1ccc(cc1)C(=O)O[C@H](C)C[NH+]1CCCC1	0
ZINC00236622	c1ccc(cc1)C(=O)N1CCC(=O)c2c1cc1ccccc1c2	1
ZINC00238802	CCOc1ccccc1N1CC[NH+](CC1)Cc1ccccc1C	0
ZINC00255287	Cc1ccc(cc1)[C@@H](C[N+](=O)[O-])c1c([nH]c2c1cccc2)C	0
ZINC00257603	c1ccc(cc1)NC(=O)N(Cc1ccco1)C[C@@H]1CCCO1	1
ZINC00258470	Cc1ccc(cc1Cl)NC(=O)CSc1ccccc1C(=O)[O-]	0
ZINC00282143	C[NH+](C)C[C@@H](COc1ccccc1)O	1
ZINC00291844	c1ccc(cc1)n1nc2c([n+]1[O-])CCc1c2non1	1
ZINC00296899	c1ccc(c(c1)/C=N/c1ccc(cc1)C#N)[N+](=O)[O-]	0
ZINC00302119	CCN1c2ccccc2[C@@](C1=O)(CC(=O)/C=C/c1ccccc1)O	1
ZINC00308326	c1ccc2c(c1)ccc(c2/C=N/NC(=O)c1cnccn1)O	0
ZINC00337632	C[n+]1ccc(cc1)/C=C/c1ccc(cc1)C=O	0
ZINC00338796	c1ccc(cc1)COn1cc(c(=O)[nH]c1=O)C#N	1
ZINC00340172	Cc1c(cco1)C(=O)N/N=C/c1cc(ccc1O)OC	0
ZINC00341049	C#CCN1C(=O)SCC(=N1)c1ccc(cc1)NC(=O)c1ccccc1	1
ZINC00357587	C[C@H](c1ccccc1)[NH2+]Cc1ccccc1Cl	1
ZINC00359052	CN(Cc1ccccc1)C(=S)NC(=O)Cc1cccc2c1cccc2	1
ZINC00378139	c1ccc(cc1)C(=S)NCS(=O)(=O)c1ccccc1	1
ZINC00387379	C[n+]1c2ccc(cn2cc1c1cccc(c1)OC(=O)N(C)C)OC	0
ZINC00388651	C[C@H](COC[C@@H](C)O)O	0
ZINC00397075	Cc1ccc(cc1)[C@@H](C#N)[C@@H](C#N)c1ccccc1	1
ZINC00399743	CCOC(=O)c1ccc(cc1)NC(=O)Oc1cccc(c1)NC(=O)C	0
ZINC00413476	CC(C)(C)NC(=O)Cn1nc(nn1)c1ccc(cc1)F	0
ZINC00427389	c1ccc(cc1)NC(=O)CSc1nccn1c1ccc(cc1)Cl	1
ZINC00433429	Cc1cc(c(c(c1)C)OCCn1ccnc1)C	0
ZINC00442972	c1ccc(cc1)NC(=S)Nc1ccc(cn1)Br	1
ZINC00467807	CC[C@H](C(=O)N[C@H](C)c1ccccc1)Sc1[nH]c(=O)cc(n1)N	1
ZINC00472118	C[C@H](c1ccccc1)OC(=O)c1ccc(cc1Cl)[N+](=O)[O-]	1
ZINC00474030	c1ccc(cc1)Oc1ccc(cc1)NC(=O)/C=C/c1cccs1	1
ZINC00474532	COc1cc(cc(c1OCc1ccccc1)Cl)CO	1
ZINC00478290	CC1(C(=O)C(C21O[C@](CS2)(c1ccccc1)C(F)(F)F)(C)C)C	1
ZINC00493139	c1ccc(cc1)OC[C@H](COC(=O)c1ccc(cc1)[N+](=O)[O-])O	1
ZINC00498305	c1ccc(cc1)Oc1ccc(cc1)/N=C/c1ccc(cc1)Cl	1
ZINC00499103	C[C@H](C(=O)Oc1ccc(cc1)OC)Oc1ccc(cc1Cl)Cl	0
ZINC00501820	c1ccc(c(c1)COc1ccccn1)COc1ccccn1	0
ZINC00504997	Cc1ccc(c(c1)OCC(=O)Oc1cc(c(c(c1)C)Cl)C)C	0
ZINC00505057	CC[C@@H](C)c1ccccc1OC(=O)/C=C/c1ccccc1	1
ZINC00507114	CN1C(=O)N([C@]2([C@@]1(NC(=O)NN2)c1ccccc1)c1ccccc1)C	1
ZINC00507190	c1cc2c(cc1Br)oc(=O)n2CC(=O)N	0
ZINC00511372	CC(C)c1ccccc1OCC(=O)N/N=C/c1cccc(c1)Cl	0
ZINC00533036	c1ccc(cc1)[C@H]1C[C@H](Nc2n1nc(n2)N)c1ccccc1Cl	1
ZINC00536330	c1ccc(cc1)C(=O)Oc1ccc2c(c1)c1c(o2)CCCC1	1
ZINC00536609	c1ccc(cc1)NC(=O)C[C@H]1C(=NCC[NH2+]1)[O-]	1
ZINC00545359	Cn1c2cn(c(c2c(=O)n(c1=O)C)c1ccccc1)N1CCOCC1	1
ZINC00548853	Cc1c(c(=O)n(n1C)c1ccccc1)NC(=O)c1ccc(=O)oc1	1
ZINC00555762	CC1=C([C@@H](NC(=S)N1)c1ccc(cc1Cl)Cl)C(=O)N(C)C	0
ZINC00572573	Cc1cc2c(cc1C)n(cn2)CC(=O)N(c1ccccc1)C(C)C	1
ZINC00609068	CCSc1ccccc1C(=O)N[C@@H](C)CCc1ccccc1	1
ZINC00617584	c1ccc(cc1)S(=O)(=O)/N=C(\[O-])/c1cccc(c1)[N+](=O)[O-]	1
ZINC00637354	CCOC(=O)C/N=c/1\n(c(cs1)c1ccc(cc1)C)c1ccccc1	1
ZINC00670822	COc1ccc(cc1I)C(=O)NCc1ccccc1	1
ZINC00728553	c1ccc(cc1)C1=C/C(=C\Nc2ccccc2Cl)/C(=O)S1	1
ZINC00757382	c1ccc(cc1)C[N@@H+](CCO)Cc1ccc(cc1)F	1
ZINC00816568	c1ccc2c(c1)ccc1c2cc(c(=O)o1)C(=O)N1CCCC1	0
ZINC00829503	CCn1c(nc2c1ccc(c2)C(=O)N(C)c1ccccc1)C	1
ZINC00854688	CC(=O)Nc1ccc(cc1)S(=O)(=O)Nc1ccc(c(c1)[N+](=O)[O-])F	0
ZINC00915628	C[C@H](Cc1c[nH]c2c1cccc2)NC(=O)CCl	0
ZINC00981325	CC[C@@H](C)N1C(=O)/C(=C\c2cc(c(c(c2)Cl)OC)OC)/SC1=O	0
ZINC01003752	CCN(c1ccccc1)C(=S)NC(=O)c1ccccc1OC	1
ZINC01003866	CCC(=O)NC(=S)Nc1ccc(cc1)S(=O)(=O)N(C)c1ccccc1	1
ZINC01007740	CCN1C(=O)/C(=C/c2cc(c(c(c2)Br)O)OCC)/SC1=O	0
ZINC01059772	Cc1cc(no1)NC(=O)[C@@H]1CC(=NO1)c1ccccc1Cl	0
ZINC01069489	CCOC(=O)c1cnn2c1N[C@H](C[C@H]2C(F)F)c1ccccc1	1
ZINC01179866	Cc1c(cccc1[N+](=O)[O-])C(=O)NC(=S)Nc1cc(c(cc1Cl)Cl)Cl	0
ZINC01208582	c1ccc(cc1)n1c2nnc([S-])n2c2c(c3c(s2)CCCCC3)c1=O	1
ZINC01221406	c1ccc(cc1)COC(=O)CSc1nnc(o1)c1ccccc1Br	1
ZINC01273788	CC1(C[C@@H]([C@H](CO1)C[NH+](C)C)OC(=O)c1ccccc1)C	1
ZINC01307539	c1ccc(cc1)n1c(=O)c2c(csc2[nH]c1=S)c1cccs1	1
ZINC01361310	CCN(CC)C(=O)CSc1nnnn1c1cccc(c1)C(=O)OC	0
ZINC01387406	CC(C)(C(=O)N)[NH+]1CCN(CC1)c1ccccc1	1
ZINC01393411	CC(C)Nc1c(c(nc(n1)c1cccnc1)c1ccccc1)C#N	1
ZINC01421330	CCN1C(=O)O[C@@]([C@]1(C)O)(C)Cc1ccccc1	1
ZINC01430731	Cc1c2c(n(n1)c1ccccc1)CC(C[C@@H]2O)(C)C	1
ZINC01456543	CC[C@@H](c1ccccc1)C(=O)N1CCN(CC1)c1cccc(c1C)C	1
ZINC01482771	c1nc(c2n1c(=O)n(nn2)CCCl)C(=O)[O-]	0
ZINC01513346	c1cc(c(c(c1)Cl)/C=C\1/C(=O)OC(=N1)c1ccc(cc1)Br)F	0
ZINC01564196	Cn1c2c(c(=O)[nH]c1=O)nc(cn2)c1ccccc1	1
ZINC01575562	CC(C)[C@H](C(=O)[O-])NC(=O)CC[NH3+]	0
ZINC01577310	CC(C)CC(CCc1ccccc1)(C(=O)[O-])C(=O)[O-]	1
ZINC01580063	CN1C(=O)N(NC(N1)c1ccccc1)C	1
ZINC01591394	C[C@@]1(COC1(c1ccccc1)c1ccccc1)O	1
ZINC01592652	c1ccc2c(c1)ccc(n2)/C=N/NC1=CS(=O)(=O)C=C1	0
ZINC01593316	C[NH+](C)CCCC(CCC[NH+](C)C)(C#N)c1ccccc1	1
ZINC01593707	c1ccc(cc1)c1cc(c(o1)c1ccccc1)C[NH+]1CCOCC1	1
ZINC01606008	CCCP(CCC)c1ccccc1	1
ZINC01639196	CC(C)Oc1ccc(c2c1cccc2)CNC1=NCCO1	0
ZINC01648244	CNc1n(c2c(n(c(=O)n(c2=O)C)C)[nH+]1)C	0
ZINC01666290	CCC[C@@H]1c2ccc(cc2C[C@H]1c1ccc(cc1)O)O	0
ZINC01669530	c1ccc(cc1)[C@H]([C@@H](C(=O)c1ccc(cc1)Br)Br)Br	1
ZINC01671597	C[C@]1([C@@H](C(=O)NC(=O)[C@H]1C#N)C#N)c1ccccc1	1
ZINC01727935	Cc1ccc(cc1)S(=O)(=O)N(CCC(=O)[O-])c1ccccc1	1
ZINC01740051	CCc1ccc(cc1)/C=N/N1CCN(CC1)c1ccc(cc1)Cl	0
ZINC01750505	c1ccc(cc1)Oc1cccc(c1)Cn1ccc(=O)[nH]c1=O	1
ZINC01787203	CCCc1ccc(cc1)OCCCC(=O)Nc1ccccc1	1
ZINC01794320	c1cn(cn1)CCCNC(=O)C(Cl)(Cl)Cl	0
ZINC01859584	CCOc1ccc2c(c1)/C(=C/1\C(=O)NC(=N)S1)/C(=N2)[O-]	0
ZINC01887225	c1ccc(cc1)S(=O)(=O)NNC(=O)C(=O)Nc1ccc(cc1)C(=O)[O-]	1
ZINC01916589	Cc1ccc2c(c1)/c(=[NH+]/CC=C)/cc(o2)c1ccccc1	1
ZINC01926974	c1ccc(cc1)OCCCCSc1[nH]c2ccccc2n1	1
ZINC01934306	Cc1cccc(c1)C(=O)OCC(=O)Nc1ccccc1	1
ZINC02040828	CCN(c1ccccc1)C(=[NH2+])N	1
ZINC02056665	C[NH2+]CCOC[C@H](CSc1ccccc1)O	1
ZINC02091012	CCCCc1cc(=O)oc2c1c1c(c(c2)C)c(co1)C	0
ZINC02092145	c1ccc(cc1)CCNC(=O)N[C@@H](Cc1ccccc1)C(=O)[O-]	1
ZINC02114089	c1ccc(cc1)CCNC(=O)[C@H]1CS[C@H]2N1C(=O)c1c2cccc1	1
ZINC02117240	CCN(CC)C(=O)/C(=C/c1ccccc1)/NC(=O)c1cccc(c1)Br	1
ZINC02144189	C[C@@]1(OC[C@@H](O1)COCC#C)c1ccccc1	1
ZINC02166431	CCOC(=O)CNC(=O)[C@H](CCSC)[NH3+]	0
ZINC02201885	COc1ccc(c(c1)OC)NC(=O)[C@@]1(CC1(Cl)Cl)c1ccccc1	1
ZINC02229662	C[C@@H]1CCc2c(c3c(=O)nc([nH]c3s2)SCC=C)C1	0
ZINC02237738	CCOC(=O)[C@@]1([C@@H](c2ccccc2OC1=O)c1ccccc1)Br	1
ZINC02273280	CC(C)C[C@@H](C(=O)NCc1ccccc1)NC(=O)OC(C)(C)C	1
ZINC02367215	CCCOc1nc2c(n1CCc1ccccc1)c(=O)n(c(=O)n2C)C	1
ZINC02403254	c1ccc(cc1)C[C@@H](C(=O)[O-])NC(=O)Nc1ccc(c(c1)Cl)Cl	1
ZINC02455719	Cc1cc(c2c(c1)nc(s2)Cl)C	0
ZINC02499377	Cc1c2c([nH]c1C(=O)OCCOC(C)C)C[C@H]([C@H](C2=O)C(=O)OC)C	0
ZINC02512670	c1ccc(cc1)C1(CCCC1)C(=O)NCc1cccc2c1cccc2	1
ZINC02516314	COc1ccccc1C(=O)CCc1ccccc1	1
ZINC02519490	c1ccc(cc1)Cc1c[nH]cc1Cc1ccccc1	1
ZINC02526200	CCC(C(=O)c1ccccc1)(Cl)Cl	1
ZINC02538679	CCn1cc(c(n1)C)c1ccn(n1)Cc1cc(ccc1OC)C=O	0
ZINC02543521	C#CCNC(=O)c1cccnc1Oc1ccccc1	1
ZINC02565302	CC[n+]1c(sc2c1c1ccccc1cc2)/C=C(\C)/OC	0
ZINC02569787	CC(C)(C)OC(=O)Nc1ccc(cc1)C(=O)ON1C(=O)CCC1=O	0
ZINC02571497	CC(=O)Nc1ccc(cc1C(=O)[O-])F	0
ZINC02574975	Cc1ccc(c(c1Cl)CBr)F	0
ZINC02644477	c1ccc(cc1)OCCSc1nc(n[nH]1)c1ccc(cc1)Br	1
ZINC02649234	Cc1cc(c(n1c1cc(ccc1Cl)C(F)(F)F)C)C#N	0
ZINC02669600	CCCCOC(=O)/C(=C/c1ccc(o1)c1ccccc1)/C#N	1
ZINC02692864	CC(C)c1ccc(cc1)OC[C@@H](C[NH2+][C@H](C)c1ccccc1)O	1
ZINC02697208	COc1ccc(cc1)c1nc2n(n1)c(cs2)c1ccccc1	1
ZINC02732620	CCn1c2c(c(n1)C)c(cc(n2)c1ccc(cc1)OC)C(F)(F)Cl	0
ZINC02734883	CCOCc1nnc(s1)NC(=O)[C@H](C)Oc1ccccc1	1
ZINC02735492	Cn1c(c(cn1)I)C(=O)Nc1ccn(n1)Cc1ccccc1	1
ZINC02766790	Cn1cc(c(n1)C(=O)Nc1cnn(c1C(=O)N)C)Cl	0
ZINC02782479	CCn1c(ccn1)C(=O)N(C1CCCCC1)C1CCCCC1	0
ZINC02784546	Cc1ccc(cc1)SCCNC(=S)NCCc1ccccc1	1
ZINC02796402	CCn1cc(cn1)CNC(=O)c1ccccc1OC(F)F	0
ZINC02834712	COCCN/C=C/1\C(=O)C[C@@H](CC1=O)c1ccccc1	1
ZINC02844016	CCOC(=O)[C@@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC02864534	CCOc1ccccc1n1c(nnc1[S-])c1cccc(c1)[N+](=O)[O-]	0
ZINC02876613	C[C@@H]1[C@@H](NC(=O)N1)CCCCCC(=O)NCCc1ccccc1	1
ZINC02879063	Cc1cc(no1)NC(=O)CCS(=O)(=O)Cc1ccccc1	1
ZINC02887418	COC(=O)CCS[C@@H]1CC(=O)N(C1=O)c1ccccc1	1
ZINC02897267	c1ccc(cc1)CNC(=O)Cc1nc2ccccc2n1CCC#N	1
ZINC02939598	C[C@H](c1ccccc1)[C@@H]1c2ccc(cc2OC(=C1C#N)N)N	1
ZINC02965975	CCOc1ccc(cc1)N1C[C@]([N+]2=C1SCCC2)(c1ccccc1)O	1
ZINC03065573	c1ccc(cc1)C(=O)ON(c1ccccc1)S(=O)(=O)c1ccccc1	1
ZINC03070191	C[N+](C)(C)CCC1=CCC=CC1	0
ZINC03145362	c1ccc(c(c1)C(=O)NNC(=O)C(F)(F)F)[N+](=O)[O-]	0
ZINC03150350	Cc1ccc(cc1)C(=O)N[C@@H](C(Cl)(Cl)Cl)Sc1ccccc1	1
ZINC03164829	CO[C@@H](C(Cl)(Cl)Cl)NC(=O)C(Cl)(Cl)Cl	0
ZINC03167982	CC[n+]1c(n(c2c1cc(c(c2)Cl)Cl)c1ccccc1)C	1
ZINC03191641	CC[C@@H](C)[C@H](c1[nH]c2ccccc2n1)NC(=O)c1ccccc1	1
ZINC03248447	CN(C)S(=O)(=O)c1cccc(c1)C(=O)OCC(=O)c1ccc(cc1)Br	0
ZINC03248982	c1ccc(cc1)OCC(=O)OCC(=O)N[C@@H]1CCCc2c1cccc2	1
ZINC03254969	c1ccc(cc1)CCNC(=O)COC(=O)/C=C/c1cccc(c1)Cl	1
ZINC03269671	COc1ccccc1CNS(=O)(=O)c1cc(c(cc1Cl)Cl)C(=O)[O-]	0
ZINC03270356	c1cc(ccc1CC(=O)OCC(=O)NCc1ccc(cc1Cl)Cl)Cl	0
ZINC03276241	c1ccc2c(c1)cccc2/C=N/NC(=O)C(=O)N	0
ZINC03404244	c1ccc2c(c1)c(c[nH]2)C(=O)COc1ccc(cc1F)Br	0
ZINC03431897	C[C@@H]1CC[C@@H](CC1)NC(=O)CSc1ccc(cc1[N+](=O)[O-])C(F)(F)F	0
ZINC03440936	CC(=O)c1ccccc1OCCOC(=O)c1cc(ccc1O)Cl	0
ZINC03452735	C[C@H](C(=O)Nc1ccc(cc1Cl)F)Sc1nncn1c1ccccc1	1
ZINC03456850	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)Nc1ccccc1)c1ccc(cc1)Cl	1
ZINC03489737	CCc1ccc(cc1)C(=O)OCC(=O)NC(=O)NC1CCCC1	0
ZINC03504327	CC(=O)c1ccc(cc1)OCC(=O)Nc1ccc(cc1F)F	0
ZINC03507527	CC(=O)c1ccccc1NC(=O)COC(=O)c1ccccn1	0
ZINC03508281	c1ccc(cc1)NC(=O)COC(=O)Cc1cccc2c1cccc2	1
ZINC03532260	CC(C)CNC(=O)NC(=O)CSc1nnc(n1C)c1ccc(cc1)Cl	0
ZINC03556697	CCN(c1ccccc1)C(=O)[C@@H](C)Sc1nnc(o1)c1ccccc1	1
ZINC03570338	c1cc(oc1)CNC(=O)/C(=C/c1ccc(cc1)Cl)/C#N	0
ZINC03613926	CCC[NH+](CCC)C[C@H](COc1ccccc1Oc1ccccc1)O	1
ZINC03618998	CCCCOc1ccccc1N/C(=C/C(=O)c1ccccc1)/C(=O)[O-]	1
ZINC03654323	c1ccc(cc1)S(=O)(=O)n1ccc2c1cc(cc2)Cl	1
ZINC03833461	Cc1ccc(c(c1)[N+](=O)[O-])[N-]S(=O)(=O)c1c(cc(cc1C)C)C	0
ZINC03845673	C[C@@H](CCCC(=C)C)C[C@@H](C#Cc1ccccc1)O	1
ZINC03860537	C[C@H]1CC[C@@H]([C@@H](C1)O)C(=C)C	0
ZINC03872449	[C@@H](C(OC(F)F)(F)F)(F)Cl	0
ZINC03885306	c1cc(c(cc1OC(F)F)OC(F)F)C(=O)CBr	0
ZINC03904546	c1ccc2c(c1)N(c1ccccc1S2)C[C@@H](C[NH2+]C1CCCCC1)O	0
ZINC03911084	Cc1ccccc1Nc1nc(c(s1)CC(=O)[O-])c1ccccc1	1
ZINC04008755	CC1(Cc2ccccc2C(=[NH+]1)NCCC(=O)[O-])C	0
ZINC04078215	CCCC(=O)Nc1nnc(s1)SCc1ccc(cc1)C(F)(F)F	0
ZINC04088724	c1cc(cc(c1)Cl)C(=O)Nc1c2c(nn1c1cccc(c1)Cl)CSC2	0
ZINC04092439	Cc1c(sc(n1)c1ccccc1)C(=O)/C=C/c1ccc(cc1)Cl	1
ZINC04099709	c1cc(ccc1/N=C(\NC#N)/N)Cl	0
ZINC04120038	Cc1ccccc1CSC1=NCCN1C(=O)[C@H](C)Oc1ccccc1	1
ZINC04129640	Cc1ccccc1/N=C(\c1cccs1)/NC1CCCCC1	0
ZINC04140583	c1cc[nH+]c(c1)[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)C(=O)[O-]	0
ZINC04163206	c1ccc2c(c1)c(c[nH]2)C(=O)C(=O)Nc1cccc(c1)F	0
ZINC04166841	Cc1nc(cs1)CCNS(=O)(=O)c1ccccc1	1
ZINC04168616	Cc1ccc2c(c1)C(=NNC(=N2)c1ccc(cc1)Br)c1ccc(o1)C	0
ZINC04197249	CC(C)(C)OC(=O)CSc1nnc(n1CC=C)c1ccccc1OC	0
ZINC04200107	c1ccc(cc1)[C@H](CC(=O)Nc1ccccc1C(=O)[O-])CC(=O)[O-]	1
ZINC04218675	Cc1c(c(sn1)NC(=O)OC)C(=O)[O-]	0
ZINC04235711	c1ccc(cc1)/C(=N/NC(=O)CC#N)/c1ccc(cc1)N	1
ZINC04245314	CCc1ccc(cc1)c1c(sc(n1)c1cccc(c1)N)C	0
ZINC04285685	CC(C)c1nccc(n1)O[C@@H](C(Cl)(Cl)Cl)NC(=O)c1ccccc1	1
ZINC04304821	CS(=O)(=O)c1nc2ccccc2n1Cc1ccc(cc1Cl)Cl	0
ZINC04312433	CC1(c2c([nH]cn2)C[C@H](C(=O)OC)[NH2+]1)C	0
ZINC04334562	c1ccc(cc1)C(=O)c1ccc(c(c1)C(F)(F)F)F	1
ZINC04362004	CN1c2ccsc2c2c(cnc(n2)SCc2ccc(cc2)Cl)S1(=O)=O	0
ZINC04402616	C1CCc2c(c(c(=S)[nH]c2N2CC[NH2+]CC2)C#N)C1	0
ZINC04413416	c1ccc(cc1)S(=O)(=O)NCCCNc1ccc(cc1[N+](=O)[O-])Cl	1
ZINC04418035	c1ccc(cc1)N1C[C@H](CC1=O)C(=O)NCc1ccccn1	1
ZINC04430456	c1ccc(cc1)/C=C/C(=O)[C@H]1C(=O)C(=O)O[C@H]1c1ccccc1	1
ZINC04494192	CCC(CC)NC(=O)Cn1cc(ccc1=O)S(=O)(=O)N(CC)CC	0
ZINC04526196	COc1ccccc1C(=O)N/C(=C\c1ccccc1)/C(=O)OC	1
ZINC04529131	c1(c(nsn1)Cl)Cl	0
ZINC04529196	C[C@@H]1CCc2c(sc(c2C(=O)N)NS(=O)(=O)c2ccc(cc2)OC)C1	0
ZINC04537276	C[C@H]([C@@H]1C(=O)N/C(=N\N=C\C=C\c2ccccc2)/S1)C(=O)[O-]	1
ZINC04538694	c1ccc(cc1)CCNC(=O)CSc1nnc(n1N)c1ccco1	1
ZINC04552607	c1ccc2c(c1)OC[C@@H](O2)CNC(=O)C(=O)NCCO	0
ZINC04556430	Cc1cccc(c1)CSc1nnc(s1)/N=C(\[O-])/CSc1nnc(s1)C	0
ZINC04589256	c1ccc(c(c1)C1=N/C(=C\c2ccc3c(c2)OCO3)/C(=O)O1)Cl	0
ZINC04619247	C[C@@H](C(=O)N/N=C(/C)\c1ccccc1)Nc1ccc(cc1)OC	1
ZINC04625187	c1ccc(cc1)[C@H]1CC(=O)Nc2c1c([O-])nc1n2ncn1	1
ZINC04682022	c1ccc(cc1)C(=O)n1c(nc(n1)c1cccnc1)N	1
ZINC04702030	Cc1cc(cc(c1OCCCOc1cccc(c1)OC)Cl)Cl	0
ZINC04745067	CC(C)(C)c1cc(ccc1OC)S(=O)(=O)n1cnc2c1cccc2	0
ZINC04745220	Cc1cccc(c1)n1c(c(nn1)c1ccccc1)N	1
ZINC04774757	Cc1ccc(cc1)C(=O)[C@@H]1[C@@H](N1c1ccccc1)c1ccccc1	1
ZINC04777367	COc1cccc(c1)C(=O)N1CC[NH+](CC1)C[C@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC04795689	CC(C)(C)/C(=N/N)/C(=N\O)/c1ccccc1	1
ZINC04811850	CCCCC(CCCC)(C(=O)N/N=C(\C)/c1ccc(cc1)OCC)O	0
ZINC04819511	CCCOc1ccc(cc1/C=C/1\C(=NN(C1=O)c1ccccc1)C)Br	1
ZINC04829898	C[C@@]1([C@H]2CC[C@@H]([C@]32C[C@@H]1C(=C[C@@H]3O)C(=O)OC)C(=O)OC)CO	0
ZINC04843042	CCOc1cccc(c1)C(=O)Nc1cccc(c1)C(=O)OCC	0
ZINC04867000	CCCCCOc1ccc(cc1)C(=O)c1ccccc1	1
ZINC04868191	CC[C@@H](CO)[NH2+]Cc1ccc(c(c1)Cl)OC	0
ZINC04878888	COC(=O)C(=O)/C(=C/1\CCC[C@@H](C1=O)c1ccccc1)/[O-]	1
ZINC04918066	c1ccc2c(c1)[C@@H](N(C2=O)c1cccnc1)Nc1ccccc1Br	0
ZINC04931990	Cc1ccc(cc1)N([C@@H](C)C(=O)Nc1cccnc1)S(=O)(=O)C	0
ZINC04933623	CCOC(=O)[C@H](c1ccccc1)Sc1nn(c(=S)s1)c1ccccc1	1
ZINC04937466	c1ccc(cc1)[C@H](C(=O)N/N=C/c1ccc[nH]1)O	1
ZINC04940196	Cc1ccccc1NC(=O)c1cccn(c1=O)Cc1ccccc1	1
ZINC04948127	C/C(=[NH+]\Cc1ccccc1)/CC(C)(C)O	1
ZINC04955601	Cc1ccc(c(c1)C(=O)/C=C(/C(Cl)(Cl)Cl)\N)O	0
ZINC04957136	CCc1c(nc(s1)/C(=C/c1ccc(cc1)Br)/C#N)c1ccccc1	1
ZINC04982150	Cc1cc(N2CCN(CC2)c2ccccc2)[nH+]c2c1ccc(c2)F	1
ZINC04993924	c1ccc(cc1)CNc1nnc(s1)c1ccc(cc1)Cl	1
ZINC04996784	c1ccc(cc1)NC(=O)O/N=C\c1ccncc1	1
ZINC05010101	COc1cc(cc(c1O)C=O)/N=N/c1ccccc1	1
ZINC05026036	c1ccc(cc1)Nc1nc(c(c(n1)Nc1cccc(c1)F)[N+](=O)[O-])N	1
ZINC05031163	c1ccc2c(c1)c1cc(ccc1oc2=O)NC(=O)N(CCCl)N=O	0
ZINC05035969	C[C@H](c1ccccc1)NC(=O)CSc1ccsc1[N+](=O)[O-]	1
ZINC05129055	C1CCc2c(c3c(s2)[nH]c(nc3=O)S[C@@H](CC(=O)[O-])C(=O)[O-])C1	0
ZINC05187221	CC(C)(C)Sc1ccccc1/C=C/C(=O)c1ccc(cc1)Br	0
ZINC05208218	CCn1c(nnc1S[C@@H](C)C(=O)N)c1ccc(cc1)OC	0
ZINC05226398	CC[C@@]1(C(=O)N(C(=O)N1)CC(C)C)c1ccccc1	1
ZINC05235841	C[C@@H](CCC(=O)NCCc1nc2ccccc2n1CCC(C)C)O	0
ZINC05240316	CSc1cccc(c1)c1nnc(o1)NC(=O)CSc1ccccc1	1
ZINC05256939	COc1ccc(cc1Cl)NC(=O)CCC(=O)[O-]	0
ZINC05284020	CC(C)(C)N1[C@H](C/C(=N/O)/CC1=O)/C=C/c1ccccc1	1
ZINC05289152	Cc1cc(c(n1c1nccs1)C)C(=O)CSC(=S)N1CCCC1	0
ZINC05299807	C[C@H]1CCC[C@@H](N1C(=O)Nc1c[nH]c2c1cccc2)C	0
ZINC05305551	C[C@@H]1C(=O)C[n+]2c1cc(cc2c1ccccc1)c1ccccc1	1
ZINC05328590	CN(C)c1ccc(cc1)Cn1c2ccccc2nn1	0
ZINC05379904	Cc1ccc(c(c1)C)[C@@H](c1ccccc1)[n+]1ccccc1	1
ZINC05414188	Cc1ccccc1CSc1c2c(csc2ncn1)c1ccccc1	1
ZINC05415282	CC1(Cc2cc(c(cc2/C(=C/C(=O)N2CCCCC2)/N1)OC)OC)C	0
ZINC05416793	Cc1ccc(cc1)[C@H]1CC(=NN1c1ccccc1)c1c(cc(o1)C)C	1
ZINC05418311	Cc1cccc(c1)C(=O)N/N=C/c1c(nn(c1O)c1ccccc1)C	1
ZINC05443970	C[C@@H]([C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)NC(=O)CCc1ccccc1	1
ZINC05452527	c1cc2c(cc1C(=O)NC1CCCCCC1)[nH]c(=O)c(=O)[nH]2	0
ZINC05478376	c1ccc(cc1)S(=O)(=O)[N-]N1C(=O)/C(=C/c2ccccn2)/SC1=S	1
ZINC05495037	C=CCn1c(nnc1SCC(=O)[O-])Cc1ccccc1	1
ZINC05500126	CCn1c(nnc1SCc1ccc(c(c1)Cl)Cl)c1ccccc1	1
ZINC05519946	Cc1ccc(cc1)[C@@]1(CO1)CC(Cl)(Cl)Cl	0
ZINC05523870	CCCCCC/C(=C/c1ccc(cc1)O)/C(=O)[O-]	0
ZINC05552181	CCCC/N=C\1/N(C(=O)/C(=C/c2ccccc2)/S1)CCCC	1
ZINC05571401	Cc1ccnc(c1)NC(=O)[C@@H](C)Oc1ccccc1	1
ZINC05583165	c1cc[n+](cc1)[C@H]1CCCCC[C@@H]1Br	0
ZINC05602012	Cc1ccc(c(c1)S(=O)(=O)Nc1ccc2c(c1)sc(n2)C)C	0
ZINC05616775	c1ccc(cc1)C[C@@H](C(=O)[O-])NC(=O)c1ccccc1N	1
ZINC05627614	C[C@@H](c1ccccc1Cl)NC(=O)CSc1ccc2ccccc2n1	0
ZINC05660002	c1cc(c(cc1C(=O)[O-])NC1CCCCC1)[N+](=O)[O-]	0
ZINC05714737	c1cc(ccc1/C=N/c1ccc(cc1)Cl)OC(F)F	0
ZINC05728549	Cc1cc(nc2c1ccc1n2c(c(n1)c1ccc(cc1)F)Br)C	0
ZINC05742161	COC(=O)C1CCN(CC1)C(=O)Cc1ccccc1	1
ZINC05775839	c1ccc(cc1)c1csc(n1)N/N=C/[C@H]1CCC=CC1	1
ZINC05810970	c1ccc(cc1)C(=O)/C(=C/c1ccccc1Br)/C#N	1
ZINC05852959	CC[NH2+]CCCC(=O)C	0
ZINC05871547	C[C@@H]1CCCN(C1)C(=O)CN1C(=O)C(=O)N(C1=O)Cc1ccccc1	1
ZINC05887100	c1ccc(c(c1)/C=N/NC(=O)c1c([nH]cn1)[N+](=O)[O-])F	0
ZINC05899756	CC(=O)CNC1=N/C(=N\Cc2ccccc2)/S1	1
ZINC05899927	CC(=O)N/N=C/c1ccsc1	0
ZINC05914262	CO/C(=C/c1ccccc1)/n1c2ccccc2nn1	1
ZINC05950988	CCCC/N=C/1\N(C(=O)[C@H](S1)CC(=O)[O-])CCCC	0
ZINC05965759	CN(Cc1ccccc1)C(=O)Oc1ccccc1	1
ZINC06026631	CCOc1ccc(cc1)NC1=CC(=O)C[C@H](C1)c1ccc(cc1)Cl	0
ZINC06046208	CCN(CC)C(=O)CSc1nc([nH]n1)N/N=C/c1ccc(cc1O)O	0
ZINC06097737	Cc1ccc2c(cc(=O)oc2c1C)CSc1nnc2n1CCCCC2	0
ZINC06111642	c1ccc(cc1)CNC(=O)[C@@H](/C=N/CC(=O)[O-])C#N	1
ZINC06127505	C[C@@H](c1ccccc1)NC(=O)COc1ccc(cc1)SC	1
ZINC06141246	C[C@H](c1ccccc1)n1c(=O)c2cc(ccc2nc1SCC#N)Br	1
ZINC06172718	C[C@@H](COC)NC(=O)CSc1nnc(n1N)c1ccc(cc1)OC	0
ZINC06188525	Cc1c2ccccc2nc(n1)NC(=N)/N=C(\[O-])/COc1ccccc1	1
ZINC06201099	C[C@@H](c1ccccc1)NC(=O)[C@@H]1CCCN1C(=O)OC(C)(C)C	1
ZINC06222559	c1ccc(cc1)/C=C(\c1ccccc1)/C(=O)Nc1ccccc1Cl	1
ZINC06241820	c1cc(ccc1CC(=O)NNC(=O)[C@@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2)Cl	0
ZINC06251907	c1ccc(c(c1)c1nnc(o1)SCC(=O)N1CCCCCC1)Cl	0
ZINC06274907	COc1cc(ccc1OC(F)F)C(=O)Nc1ccc(cn1)Br	0
ZINC06333593	COc1ccc(cn1)NC(=S)NCCc1ccccc1	1
ZINC06337028	Cc1ccc(cc1OCC(=O)N[C@@H](C)c1ccccc1)C(C)C	1
ZINC06356929	CN(C)c1ccc(cc1)NC(=O)[C@@H]1CCCN1/C=C/C(=O)C(F)(F)F	0
ZINC06359856	CCCC[C@]1(C(=N)NC(=NC1=O)[O-])CC	0
ZINC06394409	CC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)[C@H](C)n1cc(cn1)[N+](=O)[O-]	0
ZINC06395168	CC1=C(C[C@H]([C@H](C1)C(=O)NCCCc1ccccc1)C(=O)[O-])C	1
ZINC06456567	Cc1ccccc1NCC(=O)N/N=C/C=C\c1ccccc1	1
ZINC06510216	c1ccc(cc1)COc1ccccc1/C=C(\C#N)/C(=O)NC(=O)N	1
ZINC06524759	Cc1cccc(c1[N+](=O)[O-])C(=O)Nc1nnc(s1)COC	0
ZINC06525367	C[C@H](c1ccccc1)NC(=O)NC(=S)c1cccc2c1cccc2	1
ZINC06556703	Cc1ccc(cc1)C1=N/C(=C/C=C/c2ccccc2)/C(=O)N1	1
ZINC06574475	Cc1ccc(cc1C)NC(=S)NNC(=O)[C@H]1C[C@@H]1c1ccccc1	1
ZINC06651753	CN(Cc1c(cccc1Cl)F)C(=O)c1ccc(cc1OC)OC	0
ZINC06672625	Cc1c([nH]c2c1cc(cc2)C(=O)Nc1ccccn1)C	0
ZINC06698839	COC(=O)C[N@@H+]1CC[C@H](CC1)Cc1ccccc1	1
ZINC06728110	Cn1c(ccn1)C(=O)NCCCc1ccccc1	1
ZINC06730239	CN(Cc1nc(no1)c1ccccc1)C(=O)Cc1ccc(cc1)Cl	1
ZINC06730258	CCC(=O)N1c2ccc(cc2C[C@H]1C)S(=O)(=O)NCc1ccccc1	1
ZINC06767966	CCc1ccc(cc1)NC(=O)Nc1nnc(s1)N1C[C@H](C[C@@H](C1)C)C	0
ZINC06793029	Cc1cc2ccccc2n1CC(=O)N1CCc2c1cccc2	0
ZINC06793531	Cc1ccc(cc1)Nc1cc(ncn1)Nc1ccccc1	1
ZINC06810881	COc1cccc(c1)CN([C@H]1CCS(=O)(=O)C1)C(=O)c1ccccc1	1
ZINC06833844	c1ccc(cc1)CSc1nnc(s1)NC(=O)COc1ccccc1Cl	1
ZINC06842770	CN(C)C(=O)[C@H](c1ccccc1)OC(=O)c1cc2c(s1)CCCCC2	1
ZINC06866266	Cc1ccc2c(c1)c(no2)CNC(=O)N[C@@H](C)CCc1ccco1	0
ZINC06903802	Cc1cc(ccc1Cl)OCCCC(=O)NNC(=O)c1ccccc1	1
ZINC06933831	CCSc1nnc(o1)[C@@H](Cc1ccccc1)NC(=O)OC(C)(C)C	1
ZINC06977749	C[C@@H](C(=O)N(C)C)Sc1nnc(n1c1ccccc1)c1ccco1	1
ZINC06995643	Cc1c(s/c(=N/N=C/c2ccccc2O)/[nH]1)C	0
ZINC07015094	Cc1ccc(cc1C)OC(=O)c1csc(n1)c1ccccc1	1
ZINC07159957	Cc1cc(cc(c1)c1nnc(o1)SCC(=O)Nc1c(ccs1)C#N)C	0
ZINC07160838	CC(C)[C@H](C(=O)NC(=O)N)Sc1c2ccccc2nc(n1)C(F)(F)F	0
ZINC07261453	CCCCCOc1ccc(cc1)OCC(=O)Nc1cccc(c1)C	0
ZINC07264175	Cc1ccc(c(c1)OCC(=O)Nc1c(cccc1C(C)C)C)C	0
ZINC07446028	CCCCCC(=O)NC(=S)Nc1ccccc1C(=O)N1CCCCC1	0
ZINC07498211	c1ccc(cc1)Nc1nc(nc(n1)Nc1ccccc1)NCC(=O)[O-]	1
ZINC07610872	CC(C)COc1ccc(cc1)C(=O)NC(=S)NCc1ccccc1	1
ZINC07652686	CC(=O)N[C@H](CC(=O)Nc1cccc(c1)Cl)c1ccccc1	1
ZINC07654199	CC(=O)N[C@H](CC(=O)Nc1ccc2ccccc2c1)c1ccccc1	1
ZINC07690934	c1cc(cc(c1)NC(=O)N)C(=O)OCC1CCCCC1	0
ZINC07866687	C[C@@H](C(C)C)NC(=O)Cn1c2ccc(cc2oc1=O)Cl	0
ZINC07909767	COc1cccc(c1)/C=C/C(=O)N(Cc1cccnc1)C1CC1	0
ZINC07928038	Cc1ccc(c(c1)C)N1C[C@H](CC1=O)C(=O)N[C@H](C)c1ccccc1	1
ZINC08033786	CNC(=O)c1ccc(cc1)NC(=O)CCSc1ccccc1	1
ZINC08064204	c1cc(cc(c1)NC(=O)N[C@H]1CCS(=O)(=O)C1)C(F)(F)F	0
ZINC08183821	C[C@@H](C(=O)N1CCN(CC1)S(=O)(=O)c1ccccc1)Cl	1
ZINC08287539	CN(C)C(=O)[C@@H](c1ccccc1)OC(=O)c1cc(cc(c1N)Cl)Cl	1
ZINC08290227	c1ccc(cc1)[C@@H](C(=O)NC1CC1)Sc1nc2ccccc2o1	1
ZINC08328104	c1ccc2c(c1)CCN2C(=O)CSc1nnnn1C[C@@H]1CCCO1	0
ZINC08435977	c1ccc(cc1)C(=O)n1c([O-])c2cc(ccc2nc1=S)I	1
ZINC08448207	Cc1c2cc(c(c(c2oc(=O)c1c1ccccc1)Br)OC(=O)C)Br	1
ZINC08511755	Cc1nnc(n1Cc1ccccc1)SCc1ccc(cc1F)Br	1
ZINC08565592	CCCCCCOc1ccc(cc1Br)C(=O)Nc1cccc(c1)C#N	0
ZINC08569302	CCOc1ccc(cc1)c1[nH]c(=O)c2c(n1)Oc1ccc(cc1C2)Cl	0
ZINC08570045	c1ccc(cc1)C(=O)[C@@H]1C(=O)N[C@H]2CCCC[C@@H]2[NH2+]1	1
ZINC08665972	C[C@H](C(=O)N/N=C(/C)\C(C)(C)C)Sc1ccccc1	1
ZINC08684378	COc1ccc(cc1)N/C(=[NH+]\CCCc1ccccc1)/[S-]	1
ZINC08690937	CC1(C[C@]2(C[C@@H](Oc3c2ccc(c3)O)c2ccccc2)[NH+]=C(N1)S)C	1
ZINC08746270	CCN(c1ccccc1)C(=O)[C@@H](C)Sc1[nH]c2ccccc2n1	1
ZINC08762228	c1ccc(cc1)c1c(c([O-])nc(n1)SCc1ccccc1Cl)C#N	1
ZINC08764494	CCCCC[C@@H](C)NC(=O)c1ccc2c(c1)cc[nH]2	0
ZINC08781869	COc1ccc(cc1OC)S(=O)(=O)NCCc1c[nH]c2c1cccc2	0
ZINC08867001	Cc1cc2c(cc1C)s/c(=N\S(=O)(=O)c1ccccc1)/n2CC=C	1
ZINC08881927	c1ccc(cc1)n1c(c2c(n1)CS(=O)(=O)C2)NC(=O)c1ccc(o1)Br	1
ZINC08909838	Cc1ccccc1CSCC(=O)Nc1cc(c(cc1OC)OC)Cl	0
ZINC08987791	CCOC(=O)NC[C@@H]1CC(=O)N(C1)c1ccc2c(c1)OCO2	0
ZINC08996084	CCCSC1=NC(=C[C@@H]([C@H]1C#N)c1ccccc1OC)O	0
ZINC09061424	CC(C)(C)NC(=O)CSc1[nH]c(nn1)c1ccc(cc1)Cl	0
ZINC09072692	c1ccc(cc1)C(=O)Nc1nc2c(s1)CCC[C@@H]2C(=O)NCC(=O)N	1
ZINC09189287	CCOc1ccc(cc1)C(=S)N1CCN(CC1)c1ccccc1	1
ZINC09340156	c1ccc(cc1)OCc1nnnn1c1ccc(cc1)Cl	1
ZINC09364363	c1ccc(cc1)c1nc(on1)CNc1ccccc1N1CCCC1=O	1
ZINC09387561	COC(=O)c1ccc(s1)NC(=O)CCNC(=O)c1ccccc1	1
ZINC09476599	CCN(c1ccccc1)C(=O)N[C@@H](CC(C)C)C(=O)OC	1
ZINC09642719	c1c2c(sc1C(=O)OCC(=O)NC[C@H]1CCCO1)CCCCC2	0
ZINC09643737	CCN(CC)C1=N[C@@H](C(=O)N1c1ccccc1C)Cc1ccccc1	1
ZINC09689706	Cn1c(=O)c2c3c(sc2nc1SCc1ccc(cc1)F)CCC3	0
ZINC09692020	CC[C@@]1(Cc2ccccc2c2c1c(=O)[nH]c(n2)SC(C)C)C	0
ZINC09721530	CN(Cc1ccsc1)C(=O)c1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC09722593	c1ccc(cc1)CCNC(=O)COc1c(cc(cc1CO)F)CO	1
ZINC09783966	CC(C)CCOc1cccc(c1)NC(=O)Nc1ccccc1	1
ZINC09913047	c1cc(ccc1C#N)OCC(=O)Nc1ccc(cc1[N+](=O)[O-])F	0
ZINC10041243	Cc1cccc(c1NC(=O)[C@H](C)NS(=O)(=O)c1ccccc1)C	1
ZINC10129865	CC(C)CC(=O)NN=C(c1ccccc1)c1ccccc1	1
ZINC10151147	c1ccc(cc1)OCc1nc2ccccc2n1C(=O)C(Cl)(Cl)Cl	1
ZINC10206559	Cc1cc(c2cnn(c2n1)C(C)C)C(=O)OCC(=O)c1ccc[nH]1	0
ZINC10271502	CC(C)c1ccccc1n1ccnc1S[C@H](c1ccccc1)C(=O)N	1
ZINC10272188	CCC1=C([C@H](n2c(ncn2)N1)/C=C/c1ccccc1)C(=O)OC	1
ZINC10275928	Cc1ccc(cc1N[C@H](C)C(=O)NC1CC1)Cl	0
ZINC10326401	CSc1cccc(c1)NC(=O)C(=O)NCCc1ccccc1	1
ZINC10330918	C[NH+](C)[C@@H](CNC(=O)C(=O)Nc1ccc2c(c1)OCO2)c1ccco1	0
ZINC10367428	Cc1cccn2c1nc(c2)COc1ccccc1C(=O)NCC=C	0
ZINC10452748	Cc1cc(c(c(c1)Br)NC(=O)Cn1cc(ccc1=O)[N+](=O)[O-])Br	0
ZINC10506284	CCOCCOc1ccccc1NC(=S)Nc1ccccc1	1
ZINC10590928	c1ccc(cc1)CSCC(=O)Nc1nc2c(s1)cccc2Cl	1
ZINC10617243	COc1ccc(c(c1)[N+](=O)[O-])NC(=O)CCCSCc1ccccc1	1
ZINC10664155	CC[C@@H](C)Oc1cccc(c1)C(=O)NC(=S)NCCc1ccccc1	1
ZINC10674397	c1cc2c(cc1Br)CCN2C(=O)CSc1[nH]c(=O)ccn1	0
ZINC11096502	c1ccc(cc1)CC(=O)Nc1ccc(cc1)C(=O)NCC#N	1
ZINC11147197	Cc1nnc(s1)NC(=O)COc1ccc(cc1Br)Cl	0
ZINC11614075	CCCCOc1cc(c(cc1S(=O)(=O)N[C@@H](C)CC)C)C	0
ZINC11635384	C[C@H]1C(=O)N(C(=S)S1)CC(=O)Nc1ccc(cc1)Cl	0
ZINC11754585	c1ccc(cc1)CCNC(=O)[C@H](Cc1c[nH]c2c1cccc2)[NH3+]	1
ZINC11768866	Cc1c(c(=O)n2c(c(sc2n1)C)C)NC(=O)CSCc1ccccc1	1
ZINC11844461	CN1CCN(CC1=O)C(=O)[C@@H]1CCN(C1=O)c1ccccc1	1
ZINC11851777	c1ccc(cc1)OCc1ccc(o1)C(=O)N[C@H]1CCS(=O)(=O)C1	1
ZINC11892485	C[C@H](C(=O)Nc1nc(cs1)c1ccccc1)Sc1n(cc[nH+]1)C1CC1	1
ZINC11907287	CCC(CC)C(=O)/N=C/1\N([C@H]2CS(=O)(=O)C[C@H]2S1)c1ccc(cc1)C	0
ZINC11954777	CC(C)[C@@H](C(=O)[O-])Sc1ccccc1	1
ZINC11979053	c1ccc(cc1)C[C@@H](C[NH3+])C(=O)[O-]	1
ZINC12148249	CC(C)c1cc(n(n1)C)C(=O)N[C@@H](c1ccccc1)c1cccnc1	1
ZINC12368264	c1ccc(cc1)n1c(=O)n2n(c1=O)[C@H]1C[C@@H]2C=C1	1
ZINC12379244	CC(=O)/C(=C\C=C\N(c1ccccc1)c1ccccc1)/C(=O)OC	1
ZINC12383930	C[C@@H](c1ccccc1)n1c2ccccc2[nH+]c1CCCO	1
ZINC12415365	c1ccc(cc1)c1cc([nH]n1)c1nc(no1)c1cccc(c1)Cl	1
ZINC12506074	COC1([C@@H]2CCC[C@H]1C[N@@H+](C2)Cc1ccccc1)OC	1
ZINC12530240	CC(=O)N1Cc2c(C[C@H]1C(=O)OC)[nH+]cn2Cc1ccccc1	1
ZINC12536748	c1ccc(cc1)[C@@H](c1ccccn1)NC(=O)c1ccccc1	1
ZINC12540065	C[C@@H](c1[nH]c2ccccc2n1)NC(=O)Cc1ccc(cc1OC)OC	0
ZINC12609145	C[C@H]1CCC[C@H]([C@@H]1C)NC(=O)CNC(=O)NCc1ccccc1	1
ZINC12613265	Cc1c(sc(n1)c1ccsc1)C(=O)NCCN(C)c1ccccc1	1
ZINC12651885	c1ccc(cc1)[C@H](CC(=O)OCCCl)N1C(=O)c2ccccc2C1=O	1
ZINC12740674	c1ccc(cc1)[C@H](c1ccccn1)Nc1ccc(cn1)C#N	1
ZINC12787349	CC(=O)Nc1cccc(c1)C(=O)OCc1cnn(c1)c1ccccc1	1
ZINC12853348	COc1ccccc1NC(=O)[C@H]1CC(=O)Nc2c1cccc2	0
ZINC12862353	Cc1ccc(cc1)c1cc(no1)CC(=O)N1C[C@H](C[C@@H](C1)C)C	0
ZINC12874763	CC[C@H](CNC(=O)Cc1c[nH]c2c1cccc2)c1ccccc1	1
ZINC12919983	CCOC(=O)c1c2c(sc1NC(=O)CC(C)(C)CC(=O)[O-])CCC2	0
ZINC12932049	CC[C@H](CNC(=O)COc1ccc(cc1Br)F)c1ccccc1	1
ZINC12936851	Cc1c(nc2ccccc2n1)SCC(=O)NC(=O)c1ccccc1	1
ZINC12938389	c1cc(cc(c1)OCC(=O)N1CCNC(=O)C1)C(F)(F)F	0
ZINC12986685	C[N@H+](Cc1nc2ccccc2s1)CC(=O)Nc1cccc(c1)I	0
ZINC13055896	c1ccc2c(c1)CCCN2CC(=O)Nc1ccc(cc1)Cl	0
ZINC13126895	c1csc(n1)/N=C\c1cc(cc(c1[O-])Cl)Cl	0
ZINC13150264	CC[C@H]1C(=O)N(/C(=N\S(=O)(=O)c2ccccc2)/S1)c1ccccc1	1
ZINC13224774	Cc1ccc(cc1C)SCC(=O)N[C@@H](CC(=O)[O-])c1ccccc1	1
ZINC13225411	c1ccc(cc1)OCCCC(=O)N1[C@H]2CCCC[C@H]2C[C@H]1C(=O)[O-]	1
ZINC13320153	Cc1ccc(cc1F)NC(=O)NC(c1ccccc1)c1ccccc1	1
ZINC13325364	Cc1ccc(cc1)NC(=O)Nc1ccc(c(c1)F)F	0
ZINC13325734	CC(C)c1nnc(n1C)SCc1c(cccc1Cl)F	0
ZINC13355567	Cc1ccc(cc1)n1cc(nn1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC13359592	CC(=O)c1cccc(c1)S(=O)(=O)N(CCC(=O)[O-])Cc1ccccc1	1
ZINC13519921	CCc1ccccc1NC(=S)N1[C@H](CC=N1)c1ccccc1	1
ZINC13552564	c1ccc(cc1)c1c2cc(ccc2[nH]c(=O)c1NC(=O)CO)Br	1
ZINC13552961	COc1cccc(c1)NC(=O)Nc1nnc(s1)CCc1ccccc1	1
ZINC13559595	Cn1/c(=N/C(=O)c2ccccc2)/sc([nH+]1)S(=O)(=O)[NH-]	1
ZINC13570031	C#CCn1c2ccccc2nc1C(c1ccccc1)c1ccccc1	1
ZINC13630596	Cc1ccc(cc1)O[C@@H](C)C(=O)Nc1cccc(c1)C(=O)NC	0
ZINC13699590	CCn1c(cc(n1)C)C(=O)Nc1nc(cs1)c1ccc(cc1)C#N	0
ZINC13711875	CC[C@@H](C(=O)N(C)C)N(c1cccc(c1)Cl)S(=O)(=O)C	0
ZINC13747822	c1cc(c(cc1Br)/C=N/NC(=O)N)OCC#N	0
ZINC13829475	CC(=O)[C@@H]([C@H](c1ccccc1)c1c(c2ccccc2oc1=O)[O-])O	1
ZINC13924813	COc1c(cc(cc1Br)Br)/C=C\1/C(=O)OC(=N1)c1ccccc1	1
ZINC13987545	CN1c2ccccc2/C(=C\c2ccc(c(c2)OC)OC)/C1=O	0
ZINC14015741	COc1ccc(cc1)/C=C/C(=O)Oc1ccc2ccccc2c1C=O	0
ZINC14033937	CC(C)c1cc(=O)n2c(n1)SC[C@H]2CC(=O)Nc1cccc(c1Cl)Cl	0
ZINC14093733	c1ccc(cc1)c1cn(cn1)c1ccc2nnc(n2n1)C(F)(F)F	1
ZINC14109096	CCOC(=O)C1=C(NC(=O)N[C@@H]1C)CN1CCN(CC1)C(=O)OCC	0
ZINC14111639	Cc1c(c(on1)C)COc1cccc(c1)C(=O)N[C@H]1CC[C@H](CC1)O	0
ZINC14136209	CCn1cc(c2c1cccc2)C(=O)COc1ccccc1	1
ZINC14143194	c1cc(ncc1Cl)NC(=O)Cn1cnc(n1)C#N	0
ZINC14238631	c1cc2c(cc1C(=O)NNC(=O)c1cc3c(s1)CCCC3)OCCO2	0
ZINC14240835	C[C@@H](c1ccccc1Br)NC(=O)c1cnn(c1)Cc1ccccc1	1
ZINC14245875	C[C@@]1(C(=O)N(C(=O)N1)C[C@@H](COc1ccccc1)O)C1CCCCC1	1
ZINC14268968	C[C@H]1CCCCN1c1ccc(cc1)NC(=O)c1ccc(c(c1)Cl)OC	0
ZINC14467030	c1cc2c(cc1I)[C@H]1C=CC[C@@H]1[C@@H](N2)c1cc(cc(c1O)Cl)Cl	0
ZINC14646982	CCCOc1ccc(cc1Br)C(=O)NCc1ccccc1	1
ZINC14653032	CC(C)COc1ccc(cc1Br)C(=O)NNC(=O)c1ccccc1	1
ZINC14662344	COCCOc1ccc(cc1C(=O)N(CC=C)CC=C)Br	0
ZINC14833687	c1cc(ccc1/C=C/C(=O)NNC(=O)COc1ccc(cc1Br)Cl)Cl	0
ZINC14836347	CC[C@@H](C)NC(=O)c1cccc(c1)NC(=S)NC(=O)C1CC1	0
ZINC15069287	Cn1c(ccn1)C(=O)N1CCO[C@@H](C1)Cc1ccccc1	1
ZINC15075346	C[N@H+](CCc1ccccn1)[C@@H]1CC[N@H+](C[C@H]1[O-])Cc1cccnc1	0
ZINC15446002	CC(C)(C)OC(=O)N1C[C@@H](C[C@@H](C1)C(=O)[O-])c1ccccc1	1
ZINC15479745	c1ccc(cc1)[C@H](C(=O)N1CCCCC1)N1CCNC(=O)C1	1
ZINC15491355	Cc1ccc(c(c1)NC(=O)[C@H](C)SCCOc1ccccc1)C	1
ZINC15511457	c1ccc(cc1)CC1CCN(CC1)C(=O)c1c(ccc(n1)Cl)Cl	1
ZINC15563752	C[C@H](CCc1ccccc1)NC(=O)c1ccc(c(c1)S(=O)(=O)C)Cl	1
ZINC15580794	c1ccc(c(c1)CC(=O)Nc1cccc(c1)C(=O)N)F	0
ZINC15583494	C[C@H](C(=O)Nc1cc(ccc1F)F)Nc1ccc2c(c1)CCC2	0
ZINC15693132	Cc1cc(=O)oc2c1ccc(c2)O[C@H](C)C(=O)Nc1ccccc1Cl	0
ZINC15771219	COc1cccc(c1)[C@@H](CC(=O)Nc1ccccc1)n1cccc1	1
ZINC15781108	Cc1ccc2c(c1)C(=S)N[C@H](N2)c1ccccc1	1
ZINC15786020	Cc1cccc(c1)CNC(=O)c1c(c2cccnc2s1)n1cccc1	0
ZINC15835897	c1ccc(cc1)c1cc(on1)C(=O)N1CCC[C@H]1c1ccco1	1
ZINC15856900	COc1cccc(c1OC)/C=N\n1c(nnc1[S-])c1ccccc1	1
ZINC15867082	c1ccc(cc1)CNC(=O)N1CCCCC[C@H]1c1cccs1	1
ZINC15919764	c1ccc(cc1)c1cc([nH]n1)C(=O)NCCc1c[nH+]c[nH]1	1
ZINC15938724	CC(C)C/C(=N\NC(=O)Cc1ccc(cc1)OC)/c1ccccc1	1
ZINC16083684	CCOc1ccc(cc1OCC)[C@@H](C)NS(=O)(=O)c1cccs1	0
ZINC16101167	Cc1ccc(cc1)[N-]S(=O)(=O)c1cc(cc(c1)F)F	0
ZINC16123722	c1ccc(cc1)C(=O)NNS(=O)(=O)c1ccc(c(c1)Cl)F	1
ZINC16130206	CCc1ccc(cc1)NS(=O)(=O)c1ccc2c(c1)CCC2	0
ZINC16162166	CCc1ccc2c(c1)c(c(n2C)C(=O)NC)c1ccc(cc1)Cl	0
ZINC16247647	c1ccc(cc1)S(=O)(=O)Oc1ccc(cc1Br)/C=C\1/C(=O)NC(=N)S1	1
ZINC16248592	CS/C(=N\c1ccccc1)/N/N=C\c1ccccc1	1
ZINC16381867	c1ccc2c(c1)c(=O)n(cn2)CCOc1cccc(c1)Cl	0
ZINC16577291	c1ccc(c(c1)CS(=O)(=O)Nc1ccccc1C(F)(F)F)F	0
ZINC16618972	CCN1C(=O)[C@@](NC1=O)(C)c1ccc2cc(ccc2c1)OC	0
ZINC16698672	c1cc2c(cc1C(=O)N/N=C/1\c3cc(ccc3NC1=O)F)OCO2	0
ZINC16805095	c1cc(ccc1NC(=O)C[C@@H]1C(=O)N/C(=N\NC=O)/S1)Br	0
ZINC16839852	c1ccnc(c1)SC[C@@H](COc1ccc2c(c1)CCC2)O	0
ZINC16890249	C/C(=N\NC(=O)Cn1c2ccccc2nn1)/c1ccccc1	1
ZINC16923516	C/C(=N\NC(=O)N)/C=N/NC(=[NH2+])N	0
ZINC16942657	COCCNC(=O)C(=O)NCCc1ccc(cc1)N1CCCC1	0
ZINC16945010	CC[C@@H]1C[NH2+]CC[NH+]1c1ccccc1	1
ZINC16956950	CCOC(=O)Cc1csc(n1)N/N=C/c1ccccc1	1
ZINC17054556	Cc1c(c(on1)C)COc1ccc(cc1OC)C(=O)N[C@H](C)C(C)C	0
ZINC17055741	CC1=NN(C(=O)/C/1=C(\C)/Nc1ccccc1)c1ccc(cc1)OC	1
ZINC17072693	Cc1cc(ccc1[N+](=O)[O-])OCc1n[nH]c(=S)n1C[C@H]1CCCO1	0
ZINC17073951	Cc1c(sc(n1)NC(=O)[C@@H]1[C@@H]2CC[C@H]([C@@H]1C(=O)[O-])O2)c1ccccc1	1
ZINC17074698	C/C(=N\NC(=O)[C@H]1C[C@H]1c1ccccc1)/c1ccc(s1)Br	1
ZINC17168880	c1ccc2c(c1)c(cc(=O)[nH]2)C(=O)NCc1cccnc1	0
ZINC17185808	c1ccc(cc1)/N=N/C1=NN([C@H]2[C@H]1[C@@H]1CC[C@H]2C1)c1ccccc1	1
ZINC17303648	Cc1ccc(cc1)OCC(=O)Nc1[nH]c2ccccc2n1	0
ZINC17321829	c1ccc(cc1)c1ccccc1C(=O)N1CCc2ccccc2C1	1
ZINC17637131	COc1cn(nc1C(=O)N[C@@H]1CCS(=O)(=O)C1)c1ccccc1	1
ZINC17750278	Cc1ccc(c(c1)N/N=C\1/C(=NN(C1=O)c1ccccc1)[NH-])OC	1
ZINC17797852	C#CCNC(=O)CCC(=O)c1ccc(cc1)c1ccccc1	1
ZINC17861831	Cc1ccc(cc1)SCC(=O)N(C)CC(=O)Nc1ccc(cc1C)Br	0
ZINC18041379	Cc1cccc(c1C)NC(=O)CN(C)C(=O)CCSc1ccccc1	1
ZINC18069226	CCOc1ccc(cc1)/N=N/c1ccccc1	1
ZINC18119743	Cc1c(c(nc(n1)Nc1nc2ccccc2s1)c1ccccc1)C#N	1
ZINC18176638	Cc1cccc(c1)NC(=O)N(C)Cc1[nH]c(=O)c2ccccc2n1	0
ZINC18194182	C/C(=C\1/S[C@@H]2CCCC[C@H]2S1)/C(=S)c1ccccc1	1
ZINC18263416	COc1ccccc1COC(=O)c1ccccc1NS(=O)(=O)C	0
ZINC18544450	c1cc(cc2c1cco2)N	0
ZINC18663875	CC(C)CNc1nnc(s1)SCC(=O)NC(=O)c1cccn1C	0
ZINC19164128	c1cc(sc1)C(=O)NCCCC(=O)NC1CCCCCC1	0
ZINC19165765	COc1ccccc1NC(=O)/C=C/c1cc2c(c(c1)Cl)OCCO2	0
ZINC19172941	C[NH+](C)N[C@H](CNS(=O)(=O)c1ccc(cc1)Cl)c1ccccc1	1
ZINC19255175	c1cc(cc(c1)O)[C@H](C#N)N	0
ZINC19366693	C1[C@H]2C[C@H]3C[C@@H]1C[C@@](C2)(C3)[NH2+]CC[NH3+]	0
ZINC19373782	c1ccc(cc1)[C@H]1[C@H]2CCCC[C@H]2[C@@H]1NC(=O)[C@@H]1CCCO1	1
ZINC19399038	c1ccc(cc1)CN1CC[NH+](CC1)Cc1ccccc1N	1
ZINC19399806	c1ccn2cc(nc2c1)c1ccc2c(c1)CCN2C(=O)c1cccs1	0
ZINC19519053	c1cc(c2c(c1Cl)c([O-])c(cn2)C#N)Cl	0
ZINC19530353	CCOC(=O)[C@H]1CCC[N@H+](C1)Cc1ccnc(n1)c1ccccn1	0
ZINC19539941	c1ccc(cc1)CNC(=O)C[NH+]1CCN(CC1)Cc1cccs1	1
ZINC19575056	C[C@@H]1C[N@H+]2CCC[C@@H]2CN1Cc1c(n[nH]n1)c1ccccc1	1
ZINC19589727	CN1CCN(CC1)C(=O)CN(c1ccc(c(c1)Cl)Cl)S(=O)(=O)C	0
ZINC19736517	CCCCCOc1ccccc1C(=O)Nc1ccc(c(c1)N)Cl	0
ZINC19773558	c1ccc(cc1)OCC(=O)N1CCN(CC1)Cc1ccccc1F	1
ZINC19795348	c1ccc(cc1)CN1CCO[C@@H](C1)C(=O)[O-]	1
ZINC19798373	COc1ccc2c(c1)c1c([nH]2)[C@H](NCC1)c1ccccc1	1
ZINC19821234	Cc1ccc(c(c1)C)[C@H](C[NH+]1CCCCC1)N	0
ZINC19878695	C=CCSc1ccc(cc1C(=O)Nc1ccc(cc1Cl)[N+](=O)[O-])Br	0
ZINC19924284	c1ccc(cc1)CC(=O)NCCNc1ccc(nn1)n1cccn1	1
ZINC19935058	c1ccc(cc1)CN1CCN(CC1)C(=O)COc1ccc(cc1)F	1
ZINC19963875	C[C@@H](CCC(C)C)[NH2+]C[C@@H]1CCCO1	0
ZINC19974169	Cc1cc(cc(c1)n1ccc2c(c1=O)cnc(n2)N1CCOCC1)C	0
ZINC19996000	Cc1cc(cc(c1)NCCCc1ccccc1)C	1
ZINC20029276	CCn1c(nc2c1c(=O)n(c(=O)n2C)C)CN1CCOCC1	0
ZINC20033240	c1ccc(cc1)CN1CCN(CC1)C(=O)CCC(=O)N1CCOCC1	1
ZINC20125715	CC(C)(C[NH2+]Cc1ccncc1)N(C)C	0
ZINC20188749	CCOC(=O)c1ccc(cc1)N1CN(CNC1=S)Cc1ccccc1	1
ZINC20198899	C1CCC(CC1)c1nnc(s1)NC(=O)CCCCl	0
ZINC20200080	c1ccc(cc1)c1cc(c2ccccc2n1)C(=O)NCCCC(=O)[O-]	1
ZINC20273888	c1cc(cnc1)c1nnc2n1cc(cc2)C(=O)[O-]	0
ZINC20306003	c1ccc(cc1)n1ncc(n1)C[NH2+]CCCn1ccnc1	1
ZINC20325849	c1c(cn(n1)CC(=O)N1CCCCC1)C(=O)[O-]	0
ZINC20354516	Cc1cccc(c1C)n1c(c(c(=O)[nH]c1=O)NC)N	0
ZINC20406014	c1ccc(cc1)NC(=S)N1CCCN(CC1)c1ccc(cn1)[N+](=O)[O-]	1
ZINC20425996	COCc1nnc(n1CC=C)SCC(=O)Nc1cc(ccc1F)F	0
ZINC20427675	CCc1nnc(n1c1ccccc1)SCCC(C)C	1
ZINC20476645	CCC[C@H](c1ccccc1)NCC#Cc1ccccc1	1
ZINC20479986	Cc1cc(n2c(n1)c(cn2)c1ccccc1)NCCN1CCOCC1	1
ZINC20495510	C[N@@H+]1CCCN(CC1)C(=O)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC20508160	c1ccc(c(c1)NC(=S)NCCc1cc2ccc(cc2[nH]1)F)Br	0
ZINC20540689	Cc1c(c(n(n1)Cc1cccc(c1)Cl)C)NC(=O)Nc1ccccc1	1
ZINC20572946	CC[C@@H](C(=O)N1CCN(CC1)CC)Oc1ccccc1	1
ZINC20635859	c1ccc(cc1)c1cc(nc2n1ncn2)c1ccccc1O	1
ZINC20696890	CCN(CC)c1ccc(cc1)[C@@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)O	0
ZINC20718417	CN1[C@H]([C@H](CC1=O)C(=O)NCCc1ccc(cc1)Cl)c1ccccc1	1
ZINC20720503	CN1[C@H]([C@@H](CCC1=O)C(=O)Nc1cccc(c1)Br)c1ccccc1	1
ZINC20733715	CC(C)C(=O)NCCNC(=O)[C@H]1CC(=O)N(C1)c1ccccc1	1
ZINC20840821	c1ccc(cc1)n1c(nnc1SCC(=O)OC1CCCC1)C(F)(F)F	1
ZINC20854224	c1ccc(cc1)C[C@H]1C(=O)NCCN1C(=O)c1ccc(c(c1)F)F	1
ZINC20968184	CCCOc1c(cc(cc1Br)C[NH2+]CCCN(C)C)OCC	0
ZINC20997341	CC(C)(C)CN1CCC[C@](C1=O)(CN1CC[N@H+](CC1)C1CCCC1)O	0
ZINC21002567	CN(Cc1ccccc1)C(=O)Cc1cn2ccsc2n1	1
ZINC21005451	CCCCCC(=O)Nc1cc(ccc1OC)NC(=O)C(C)(C)C	0
ZINC21032930	Cc1ccc(cc1S(=O)(=O)NCc1ccccc1)c1cnc(o1)C	1
ZINC21334971	CCC[C@@H](c1ccccc1)NC(=O)[C@H](C)Sc1nncs1	1
ZINC21484799	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)O[C@@H]1CCCCC1=O	0
ZINC21552337	c1cc2cccnc2c(c1)NC(=O)c1cc(=O)c2cc(ccc2o1)Cl	0
ZINC21618492	Cc1ccccc1CNC(=O)[C@@H](C)Oc1ccc(cc1OC)C#N	0
ZINC21663356	c1ccc(cc1)N1C[C@@H](CC1=O)c1nnc(o1)N	1
ZINC21790249	c1cc(ccc1c1csc2c1c(=O)n(cn2)CCN1CCOCC1)Cl	0
ZINC21918785	CCC[N@H+](Cc1ccccc1)CC(=O)Nc1cc(on1)C	1
ZINC21949325	c1ccc(cc1)Nc1nc2c(s1)c(=O)[nH]cn2	1
ZINC22048384	CCOc1ccccc1O[C@@H](c1ccccc1)[C@H](C[NH3+])O	1
ZINC22065735	CC[C@]1(C(=O)NC(=O)N(C1=O)CCCC(=O)[O-])c1ccccc1	1
ZINC22076659	C[C@H]([C@@H](c1ccccc1)O)NCc1cc(c(c(c1)Br)OCC=C)OC	1
ZINC22085969	C[C@H](c1ccccc1)NC(=O)[C@@H](C)Oc1cccnc1[N+](=O)[O-]	1
ZINC22202134	C[C@@H](C(=O)OC)Sc1nnc(n1N)c1ccccc1	1
ZINC22213827	c1ccc(cc1)[C@@H](C(=O)[O-])N1C(=O)C=CC1=O	1
ZINC22408000	COc1ccc(cc1/C=C/C(=O)NCCc1ccccn1)Br	0
ZINC22606546	CN(CC(=O)Nc1ccc(cc1OC)OC)S(=O)(=O)C	0
ZINC22616470	COc1ccccc1CNC(=O)[C@@H](Cc1ccccc1)NC(=O)N	1
ZINC22639473	c1ccc(c(c1)NC(=O)c1ccc([O-])nn1)N1CCCC1	0
ZINC22714326	c1ccc2c(c1)ncc(n2)/C=C/C(=O)OCc1cccc(c1)F	0
ZINC22862696	c1ccc(cc1)Sc1ccccc1C(=O)CN1CC[NH+](CC1)CCO	1
ZINC22863414	Cc1cnc([nH]1)CNCc1ccccc1	1
ZINC22863677	CCn1cc[nH+]c1CNCCc1ccccc1	1
ZINC22941935	Cc1cccc(c1C)NC(=O)[C@@H](C)Sc1nncn1c1ccccc1	1
ZINC23093519	Cc1ccccc1[C@@H]1CCN(C1)CC[NH3+]	0
ZINC23142294	c1ccc(cc1)CC(=O)NCCOc1ccccc1	1
ZINC23215553	Cc1ccc(cc1[N+](=O)[O-])/C=C\1/C(=O)N(C(=S)S1)c1ccccc1	1
ZINC23381100	Cc1cc(n(n1)CCCNc1ccc(c2c1ccnc2)[N+](=O)[O-])C	0
ZINC23381776	c1c(c(cc2c1OCO2)O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC23418517	CN(C(=O)COc1ccc(cc1Cl)F)C1(CCCCC1)C#N	0
ZINC23550077	c1ccc(cc1)/C=C/C=N/NC(=S)N[C@@H]1CCS(=O)(=O)C1	1
ZINC23694488	CCCCCNC(=S)NNC(=O)c1cccc(c1)F	0
ZINC23696166	c1cc(sc1)C(=O)NNC(=O)CN1CCN(CC1)c1ccc(cc1)O	0
ZINC23753050	c1ccc(cc1)S(=O)(=O)N1CCN(CC1)Cc1nc2ccccc2s1	1
ZINC23795818	c1ccc(c(c1)C(=O)N1CCN(CC1)C(=O)c1cc(ccc1Br)F)Cl	0
ZINC24036525	C[C@H](C(=O)Nc1ccccc1SC)Oc1cc(cc(c1)Cl)Cl	0
ZINC24258494	C[C@@H](CCc1ccccc1)NS(=O)(=O)c1cccc(c1)S(=O)(=O)N	1
ZINC24290060	c1ccc(cc1)c1nc(co1)COC(=O)c1cccc(c1)C#N	1
ZINC24562224	Cc1c(sc(c1C#N)NC(=O)N(C)Cc1ccccc1)C	1
ZINC24657537	C[N@@H+](CN1C(=O)CC2(C1=O)CCCC2)[C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3	0
ZINC24743833	Cc1cnc(cn1)C(=O)Nc1cccc(c1)c1nnco1	0
ZINC24761258	COc1ccc2c(c1)sc(n2)NC(=O)c1csc(n1)c1ccccc1	1
ZINC24939876	c1ccc(cc1)NC(=O)Nc1ccc(cc1)C(=O)OCC(=O)N	1
ZINC24978247	c1cc(ccc1[C@H](CCCN1CCOCC1)O)F	0
ZINC25137511	CC(C)N1CCN(CC1)C(=O)c1cc2c(nc1)n(c(=O)n(c2=O)C)C	0
ZINC25355672	C[C@H](COC)NC(=O)CN1CC[N@@H+](CC1)CCc1ccccc1	1
ZINC25475218	CC[C@H](c1ccccc1)C(=O)NCc1ccc(s1)Br	1
ZINC25560077	c1cc(c(cc1C(=O)Nc1nc(cs1)C1CC1)Cl)Cl	0
ZINC25590009	c1ccc(cc1)n1cc(cn1)CC(=O)N1CCN(CC1)C(=O)C1CC1	1
ZINC25605611	CN(C)C(=O)[C@@H]1[C@H]2C=C[C@@H]([C@@H]1C(=O)[O-])O2	0
ZINC25671722	Cc1c(cc(n1C)C#N)/C=C(\C#N)/C(=O)N1C[C@@H](O[C@@H](C1)C)C	0
ZINC25679977	COC(=O)c1ccoc1C[N@@H+]1CCc2c(ccs2)[C@H]1c1ccccc1	1
ZINC25872756	Cc1cc(ccc1Br)S(=O)(=O)NCCNC(=O)C1CC1	0
ZINC26091705	CC(C)CCNC(=O)c1cc2c([nH]c1=O)CCCC2=O	0
ZINC26444432	Cc1ccc(cc1)Nc1ccc(nn1)N1CC[NH2+]CC1	0
ZINC26535420	c1ccc2c(c1)nc(s2)c1ccc(s1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC26779808	Cc1ccccc1/N=C\1/NC(=O)/C(=C/C(=C\c2ccccc2)/C)/S1	1
ZINC26897155	C[C@H]1CN(CC[C@@H]1[NH3+])Cc1ccccc1	1
ZINC26964381	CCOC(=O)Nc1c(nc2n1cc(cc2)Cl)c1ccc(cc1)Cl	0
ZINC27174900	CC(C)NS(=O)(=O)c1ccc(c(c1)C(=O)N(C)c1ccccc1)Cl	1
ZINC27223660	C[NH+](C)Cc1cccc(c1)CN1C(=O)[C@@H](NC1=S)CCSC	0
ZINC27339579	C[C@@H]1CN(C[C@@H](O1)C)C(=O)c1cccnc1Oc1ccccc1	1
ZINC27350634	c1cc(ccc1OCC[N@@H+]1CCC[C@@H](C1)C(F)(F)F)S(=O)(=O)N	0
ZINC27351456	C[C@H](Cc1ccco1)NC(=O)Nc1ccccc1OC	0
ZINC27516702	Cc1ccc(nc1)NC(=O)Nc1nc(c(s1)c1ccc(cc1)OC)C	0
ZINC27530302	C[C@H](c1ccccc1)[NH2+]C[C@@H](COc1ccc(cc1)C(=O)OC)O	1
ZINC27648929	COc1ccc(cc1)C[N@H+](Cc1ccccc1Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC27666519	CC1(C[C@@H](CCO1)[C@H](Cc1ccccc1)CNC(=O)c1cccs1)C	1
ZINC27809318	c1ccc(cc1)c1c(nc([nH]1)SCc1cccnc1)c1ccccc1	1
ZINC27825310	CCOc1ccccc1NC(=O)CCc1c(=O)[nH]c2ccccc2n1	0
ZINC27925913	Cc1c(c(n(n1)c1ccccc1)C)CNC(=O)NC1CCCCC1	1
ZINC28198625	C[C@H](CCc1ccccc1)NC(=O)Cc1cn2ccsc2n1	1
ZINC28199907	C[C@@H]1C[C@H](CN(C1)C(=O)c1ccc2c(c1)[nH]c(=S)n(c2=O)C)C	0
ZINC28226338	c1cnn(c1)Cc1ccc(o1)C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC28267481	c1ccc(c(c1)NC(=O)[C@@H]1CC(=O)N(C1)Cc1ccco1)I	0
ZINC28294056	c1ccc(cc1)C1=Nc2ccccc2S[C@H]1NC(=O)c1ccccc1	1
ZINC28700346	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)NC(=O)CC1CCCCC1	1
ZINC28870952	Cc1ccc(s1)C(=O)N[C@H](CN1CCOCC1)c1ccccc1	1
ZINC28988749	Cc1ccsc1CNC(=O)Nc1nc2ccccc2s1	0
ZINC29134191	CC(C)c1nc(on1)Cn1nc(nn1)c1ccccc1	1
ZINC29196062	COc1cc(ccn1)CNC(=O)c1cc(ccc1O)Br	0
ZINC29334441	CCN(Cc1ccccc1)C(=O)CSC(=[NH2+])N	1
ZINC29386006	C[C@H]1CC[C@@H](CC1)NC(=O)C[n+]1ccc(cc1)C(=O)c1ccccc1	1
ZINC29436193	c1ccc(cc1)[C@@H]1CC(=NN1c1ccccc1)C(=O)NC1CC1	1
ZINC29483112	C[N@@H+](CC(=O)Nc1ccc(cc1Cl)Cl)[C@@H]1CCc2c1cccc2	0
ZINC29504863	CCc1c(cc(s1)C(=O)NCC(=O)N1CCCC1)C	0
ZINC29825424	CS(=O)(=O)N1CCC(CC1)NC(=O)CCOc1cccc(c1)F	0
ZINC29953452	Cc1c(c(n(n1)C)C)NC(=O)c1cc([nH]n1)c1ccccc1	1
ZINC30003230	CCn1cnn(c1=S)C[NH+]1CCN(CC1)Cc1csc(n1)C	0
ZINC30551958	Cc1ccc(cc1Cl)NNC(=O)c1cc(ccc1Cl)S(=O)(=O)NC	0
ZINC30848468	CC[C@H]1CN(CCO1)C(=O)c1cc(on1)c1ccccc1F	0
ZINC31069676	CC(C)(C)OC(=O)NCCC(=O)N(Cc1ccccc1)C1CC1	1
ZINC31098674	c1ccc(cc1)C(=O)NCCCC(=O)NCc1nc2ccccc2s1	1
ZINC31102487	C[C@@H](c1ccccc1)NC(=O)N(C)CCCOc1ccccc1	1
ZINC31227797	c1cc(c(nc1)n1cccn1)CNC(=O)CN1CCCCCC1=O	0
ZINC31256288	Cc1cccc(c1)C(=O)NCC(=O)Nc1ccc2c(c1)nc([O-])o2	0
ZINC31353981	c1ccc(cc1)SCCCNC(=O)[C@H]1Cc2cc(ccc2O1)Cl	1
ZINC31611913	CC(C)[C@@H](C(=O)N[C@H]1CCS(=O)(=O)C1)NC(=O)c1ccc(cc1)Cl	0
ZINC31653424	Cn1cnnc1[C@@H]1CCCN(C1)c1c2c(c3ccccc3o2)ncn1	0
ZINC31694722	Cn1c(=O)c2ccccc2nc1S[C@@H](c1ccccc1)C(=O)N	1
ZINC31813915	c1cc(c(cc1C(=O)Nc1ccc(c(c1)F)F)[N+](=O)[O-])n1ccnc1	0
ZINC31850811	CC[C@H]1CCCCN1C(=O)[C@H](C)Sc1ccccc1	1
ZINC31949201	Cc1c(sc(n1)Nc1c2ccccc2ncn1)C	0
ZINC32034988	CCOC(=O)COc1cccc(c1)NC(=O)c1cccc(c1)OC	0
ZINC32141533	CCOC(=O)[C@@H]1COc2c1cccc2	0
ZINC32144420	CN1C[C@@H](CC1=O)C(=O)N1CCN(CC1)Cc1ccccc1	1
ZINC32260298	Cn1c2ccccc2n(c1=O)CC(=O)NNC(=O)[C@H]1CCCO1	0
ZINC32373676	c1ccc(c(c1)[C@@H](CNC(=O)c1ccc(cc1)I)N1CCOCC1)Cl	0
ZINC32428022	C[C@H](CNC(=O)CCc1ccccc1)N1CCc2c(ccs2)C1	1
ZINC32428035	C[C@@H](CNC(=O)/C=C/c1ccccc1)[N@@H+]1CCc2c(ccs2)C1	1
ZINC32445534	C1CC[NH+](CC1)CC1(CC1)N	0
ZINC32521257	CCOC(=O)c1c(nc(s1)NC(=O)CSc1nc(=O)cn[nH]1)C	0
ZINC32522485	c1ccc(cc1)Nc1ccc(cc1)NC(=O)CSc1nc(=O)cc[nH]1	1
ZINC32547774	Cc1nn2cc(nc2s1)CCNc1c2c([nH]cn2)ncn1	0
ZINC32565163	CS(=O)(=O)[N-]c1ccc(cc1)c1nccs1	0
ZINC32581072	CCOC(=O)C1=C(N=c2n([C@H]1c1ccccc1)c(cs2)[CH2-])C	1
ZINC32603218	CC(C)/[NH+]=C(/Nc1ccccc1)\n1c2ccccc2nn1	1
ZINC32610699	Cc1c(c(on1)C)S(=O)(=O)[N-]c1ccon1	0
ZINC32634770	Cc1cc(cc(c1)N1[C@@H]2CS(=O)(=O)C[C@H]2S/C/1=N\C(=O)CCl)C	0
ZINC32666285	CC(C)COC(=O)[C@@H](C(C)C)NC(=O)c1cc(cc(c1)OC)OC	0
ZINC32675268	c1ccc(cc1)OCc1nc(c(o1)NC[C@H]1CCCO1)C#N	1
ZINC32841124	C[C@H](C(=O)N(C)C)Sc1cc(c2ccccc2n1)C(=O)NC1CC1	0
ZINC32841243	c1cc(cnc1)CNC(=O)NCc1ccc(cc1)Cn1cccn1	0
ZINC32899038	c1ccc(cc1)C#CCNC(=O)c1ccc(o1)Cl	1
ZINC32902388	Cc1ccc(cc1Cl)CCC(=O)N[C@@]1(CCS(=O)(=O)C1)C	0
ZINC32903505	Cn1cccc1[C@H]1CCCCCN1C(=O)c1ccc(=O)[nH]c1	0
ZINC32904339	CCc1c(snn1)C(=O)Nc1ccc(cc1)Nc1ccccc1	1
ZINC32912667	CCN(CC)C(=O)N1CCN(CC1)C(=O)Nc1ccc(cc1)OC	0
ZINC32913470	Cc1ccc(cc1)c1nc(on1)c1c(c2ccc(cc2o1)OC)C	0
ZINC32936370	CC(=O)N1[C@@H](CC(=N1)c1ccc(cc1)F)c1ccc2c(c1)cccn2	0
ZINC33147253	C[C@@H](C(=O)Nc1ccc(c(c1F)F)F)OCc1ccccc1	1
ZINC33269670	Cc1ccc(cc1S(=O)(=O)Nc1ccccc1)c1nc(on1)C1CC1	1
ZINC33320396	C/C(=C/C=C/c1ccccc1)/C(=O)[O-]	1
ZINC33322897	COc1ccc2ccccc2c1/C=N\NC(=O)Cc1ccccc1	1
ZINC33342892	c1ccc(cc1)/C=C\S(=O)(=O)c1ccccc1	1
ZINC33365505	CCOC(=O)c1cnc(nc1N/N=C\c1ccc(cc1)Cl)C(F)(F)F	0
ZINC33494649	CCCCCNc1ccc(cc1C(=O)[O-])C(=O)[O-]	0
ZINC33517158	CC1(/C(=C\C#N)/SC([C@](O1)(CC#N)Sc1ncccn1)(C)C)C	0
ZINC33655183	c1cc(ccc1C(=O)[C@H]1C[C@H](C(=O)O1)[NH3+])N=C=S	0
ZINC33699343	CC(=O)/C(=C/NCCN1CCOCC1)/C(=O)Nc1ccccc1	1
ZINC33703148	c1ccc(cc1)/C=C(\C=C/1\C(=O)OC(=N1)c1ccc(cc1)F)/Cl	1
ZINC33710890	c1cc(oc1)/C=C/1\C(=O)N=C(S1)[N-]C(=N)N	0
ZINC33777713	c1ccc(cc1)CCNC(=S)N/N=C\1/C[C@@H]2[C@@H]1C=CC2	1
ZINC33809293	Cc1ccc(cc1)OCCC[NH+](C(C)C)C(C)C	0
ZINC33809633	c1ccc(cc1)NNC(=O)c1ccc(o1)c1ccc(cc1Cl)Cl	1
ZINC33810002	CCN1CCN(CC1)C(=O)c1cc2ccc(cc2oc1=O)OCC	0
ZINC33822501	CC(=O)[C@@]1(CCCC=C1)C	0
ZINC34109661	Cc1nc2cc(c(cc2o1)[N+](=O)[O-])F	0
ZINC34349082	c1ccc(cc1)CCCCS	1
ZINC34519267	c1ccc(cc1)NC(=O)[C@H](C(F)(F)F)[O-]	1
ZINC34536300	c1cc(ccc1c1c(cc(cn1)C(F)(F)F)Cl)O	0
ZINC34685366	C[C@@H]1CCCCN1C(=O)C[NH+]1CCN(CC1)c1ccccc1	1
ZINC34728452	C[C@@H](C=C)c1cccc2c1NCC2	0
ZINC34924375	c1ccc(cc1)CN1C(=O)CSC21CCN(CC2)C(=O)CCCl	1
ZINC34925814	c1ccc(cc1)COc1ccc(cc1)OC[C@@H](C[NH+]1CCNCC1)O	1
ZINC34937120	CCC[C@@H](C)[NH2+][C@@H](C)C(=O)NCc1ccco1	0
ZINC35003963	CCCCC/C(=N/NC(=O)c1ccccc1[N+](=O)[O-])/c1ccccc1	1
ZINC35082273	Cc1cc(ccc1N)N(C)Cc1ccccc1	1
ZINC35312051	CCC(C)(C)NC(=O)C1CCN(CC1)c1nnnn1c1ccccc1	1
ZINC35552892	CCN(CC)c1c2c3c(sc2nc(n1)Cc1ccccc1)CCCC3	1
ZINC35601419	C[C@@H](C[NH2+]Cc1cc2c(c(c1)Br)OCCCO2)O	0
ZINC35602649	C[C@@H](CO)[NH2+][C@@H](C)c1cccc(c1)Cl	0
ZINC35633127	CCOC(=O)CC(=O)[C@@H]1COc2ccccc2O1	0
ZINC35672439	COc1ccc(cc1)c1nc(c(o1)NCCC(=O)[O-])C(=S)N	0
ZINC35759562	C[C@H](C[N@H+]1CC[C@@H](CC1)Cc1ccccc1)C(=O)[O-]	1
ZINC36022366	c1ccc(c(c1)CCC(=O)NCc1ccc2c(c1)OCO2)Cl	0
ZINC36057235	CCC(=O)OC1=C[C@@H]2[C@@H](C=C1)N(C(=C2C(=O)OCC)C)C	0
ZINC36076034	c1ccc(cc1)[C@@H]1CN(CCO1)S(=O)(=O)c1ccc2c(c1)OCO2	1
ZINC36108800	c1ccc(cc1)[C@H]1[NH2+]C[C@@H]2[N@H+]1CCC2	1
ZINC36180555	c1ccc(cc1)[N-]S(=O)(=O)CCOc1ccc(cc1)F	1
ZINC36359285	CCn1c(c(c(n1)C)CNC(=O)C(=O)Nc1ccc(cc1)O)C	0
ZINC36365701	c1ccc(cc1)c1c(snn1)C(=O)Nc1nccs1	1
ZINC36384699	COc1cccc(c1)NC(=S)N/N=C\1/CCSc2c1cc(cc2)F	0
ZINC36394120	CN(C)c1ccc(cc1)CNC(=O)c1cnc(s1)c1ccccc1	1
ZINC36408661	COc1ccc(cc1)[C@@H]1CCC[N@H+]1[C@@H](c1ccccc1)C(=O)N	1
ZINC36623923	Cc1cc(sc1C)C(=O)N1CCN(CC1)C(=O)c1ccccc1	1
ZINC36708287	c1ccc(cc1)C(=O)N1CCN(CC1)CC(=O)c1ccco1	1
ZINC36883606	c1ccc2c(c1)nc(s2)CCC(=O)NCCCN1CCCCCC1=O	0
ZINC37359866	C[C@](c1ccccc1)(C(=O)[O-])[NH+]1CCCC1	1
ZINC37432470	C[C@@H](C(=O)N[C@@H](Cc1c[nH]cn1)C(=O)[O-])NC(=O)N	0
ZINC37572709	Cc1ccc(c(c1)N1CC[C@H](C1=O)C(=O)N[C@H](C)c1ccccc1)Cl	1
ZINC37849342	C[C@H](c1ccccc1)OC[C@@H](C[NH2+]CCOC)O	1
ZINC37856525	COc1ccccc1CNC[C@H](c1ccc(cc1)F)O	0
ZINC37897377	CCN(CCO)S(=O)(=O)N1CCOCC1	0
ZINC37991130	Cc1ccc(cc1)C(=O)COc1cccc(c1C)[N+](=O)[O-]	0
ZINC38035423	CC[C@H](c1ccccc1)[NH2+]CCCN(CC)S(=O)(=O)C	1
ZINC38049896	CCOC(=O)N[C@H]1CCCC[C@@H]1[NH3+]	0
ZINC38110739	CCC[C@](C)(CO)[NH2+]Cc1ccccc1	1
ZINC38139067	c1ccc(cc1)[C@@H]1C2=C(c3ccccc3CCC2)Nc2n1ncn2	1
ZINC38312538	CN1CCN([C@@H](C1)c1ccccc1)S(=O)(=O)c1cc(ccc1Cl)Cl	1
ZINC38328150	c1ccc(cc1)CN1c2ccc(cc2CC1=O)Cl	1
ZINC38342326	c1c(cc(cc1OCC(F)(F)F)OCC(F)(F)F)C(=O)[O-]	0
ZINC38511619	Cc1ccc(cc1F)NC(=O)c1csc(n1)Nc1ccccc1	1
ZINC38586159	c1ccc(cc1)/C=C/C(=O)NCc1ccsc1	1
ZINC38679777	c1ccc(c(c1)OCC(=O)N[C@@H]1CCCC[C@H]1N1C(=O)CSC1=O)F	0
ZINC38731573	Cc1cc(no1)C(=O)N1CCN(CC1)C(=O)[C@@H]1C[C@@H]1c1cccs1	0
ZINC38807061	c1ccnc(c1)CC1=NO[C@H]2C1=CCCCN2	0
ZINC38965538	COc1ccc(cc1Br)/C=N/N1[C@H](N[NH+]=C1[S-])[C@H]1C2=C(CCC2)N=N1	0
ZINC39064430	C1CC1(C(=O)NO)C(=O)[O-]	0
ZINC39073900	CC(=O)N1C=CCC[C@H]1[NH+](C)C	0
ZINC39094127	CC(C)(C)OC(=O)NC[C@@H](C(=O)[O-])OC	0
ZINC39097592	CCC1=C(N2[C@@H](S1)[C@@H](C2=O)O)C(=O)[O-]	0
ZINC39103587	CC(C)[C@]1(NC[C@H](O1)CO)C	0
ZINC39105067	C[C@]1([C@H](CCCC1=O)OCOC)CO	0
ZINC39113795	C[N@@H+]1[C@@H]2CC[C@H]1CN(C2)CCO	0
ZINC39125209	CCCC(=O)N(Cc1ccccc1)c1c([nH]c(=O)n(c1=O)C)N	1
ZINC39193584	C[C@H](c1ccc(cc1)c1ccccc1)C(=O)C(=O)OC	1
ZINC39277248	CCn1cnc2c1ccc(c2)OC	0
ZINC39346637	CC(=O)N[C@H]([C@@H](C(=O)[O-])O)C(=O)c1ccccc1	1
ZINC39373567	Cc1cccc(c1)N1[C@H](NNC1=S)Cc1[nH]c(=O)[nH]c(=O)c1	0
ZINC39388518	Cc1cc(cc(c1)NC(=O)CS[C@H]1N=CC(=N1)c1ccccc1)C	1
ZINC39408732	Cc1ccsc1C[N@@H+]1CC[N@H+]2CCC[C@@H]2[C@@H]1C1CCCCC1	0
ZINC39531319	Cc1ccc2c(c1)[C@H]([C@H](O2)C[N@@H+](C)C[C@@H]1N=CC(=N1)C)C	0
ZINC39584752	C/C(=C\c1ccccc1)/C=N/NC(=O)CC1=CC(=O)N=N1	1
ZINC39644681	C[C@H]1C[NH2+]CC[C@H]1CCO	0
ZINC39699435	CN1[C@H]2C(=NC(=N2)N2CCN(CC2)c2ccccc2)C(=NC1=O)[O-]	1
ZINC39853993	Cc1ccc(cc1)OCCCN1c2c(cccc2/C(=N/O)/C1=O)C	0
ZINC39860724	c1cc(cc(c1)O)/C=C\1/C(=O)N(C(=O)S1)c1cccc(c1)C(F)(F)F	0
ZINC39870993	Cc1c(c(=O)n(c(c1/N=N/c1ccccc1Br)[O-])CCOC)C#N	0
ZINC39952233	CCC[C@H]1C[NH2+]CCN1C(=O)OCc1ccccc1	1
ZINC39985557	CCN(CC(=O)Nc1cccc(c1C)C)S(=O)(=O)c1ccc(cc1)F	0
ZINC40001732	Cc1c(sc(n1)c1cccs1)C(=O)OCC(=O)C1=NC=CC1	0
ZINC40007756	CC[C@@H](c1ccccc1)C(=O)NC[C@@H]1CN(CCO1)CC(C)C	1
ZINC40040226	Cc1c2cc(cnc2n(n1)C)C(=O)Oc1ccc2ccccc2c1Br	0
ZINC40059623	c1ccc(cc1)S(=O)(=O)NCCNc1ccc(cc1[N+](=O)[O-])C(=O)N	1
ZINC40087493	CC[C@H](c1ccccc1)C(=O)NCc1cc[nH+]c(c1)N(C)C	1
ZINC40087530	C[C@@H](CC(=O)NCc1ccnc(c1)N(C)C)c1ccccc1	1
ZINC40146047	CCOC(=O)c1cc(nc(n1)c1ccccc1)/C=C/c1ccsc1	1
ZINC40153426	CC(C)(C)c1nc(no1)C[N@H+]1CC[C@@H](CC1)CCc1ccccc1	1
ZINC40163833	CCOCCn1c2ccccc2nc1[C@@H](C)N	0
ZINC40174261	c1ccc(c(c1)c1[nH]nc(n1)c1ccco1)O	0
ZINC40313019	c1cc2c(ccn2CC(=O)NCC(=O)NCC(=O)[O-])c(c1)Cl	0
ZINC40313248	Cn1ccc2c1cc(cc2)C(=O)N[C@@H](Cc1ccccc1)C(=O)OC	1
ZINC40375656	c1ccc(cc1)N1C(=O)C[C@@H]2C(=O)Nc3ccccc3N2C1=O	1
ZINC40399256	c1ccc(cc1)Nc1[nH]c(=O)c2c(n1)NC(=O)C[C@H]2C(=O)NC(=O)N	1
ZINC40404349	C[NH+](C)CCCn1c2cc(ccc2nc1[C@@H]1CCCO1)Cl	0
ZINC40409166	c1cc(ccc1OCc1nc2ccc(cc2n1C[C@H]1CCCO1)Cl)Cl	0
ZINC40417563	CCCn1c2ccc(cc2nc1COc1ccc2ccccc2c1)Cl	0
ZINC40451233	c1ccc(cc1)CNc1ccc(cc1N)c1ccc(=O)[nH]n1	1
ZINC40451434	c1c2c(sc1C(=O)Cl)CCCCCCCCCC2	0
ZINC40481511	Cc1ccsc1CN(C)[C@H](c1ccccc1)C(=O)N	1
ZINC40488270	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)NCCc1cn2ccccc2n1	0
ZINC40489307	c1ccc2c(c1)cc(c(=O)[nH]2)C(=O)NCCCN1CCCC1=O	0
ZINC40525267	C[C@@H]1CN(C[C@@H](O1)C)C(=O)Nc1nncs1	0
ZINC40688165	CCc1ccccc1Nc1c(c(ncn1)Nc1cccc(c1C)Cl)N	0
ZINC40754877	Cn1c(cc(n1)C(=O)N1CCOCC1)NC(=O)CCc1ccccc1	1
ZINC40786258	Cn1c2ccsc2cc1C(=O)NCCn1cnc2c1cccc2	0
ZINC40815991	CNC(=O)CNC(=O)c1c(=O)c2cc(ccc2n(n1)C)F	0
ZINC40881018	CC(C)(C)c1ccccc1OCC(=O)Oc1ccc(cc1)F	0
ZINC41514422	c1ccc(cc1)c1c2ccc(c(c2on1)C[NH+]1CCCCCC1)[O-]	1
ZINC41518821	Cc1csc(n1)[C@H](C#N)C(=O)c1csc(n1)c1ccccc1	1
ZINC41524710	C[C@H]1C[C@@H]1CNC(=O)NCCCN(C(C)C)S(=O)(=O)C	0
ZINC41759755	Cc1ccc(cc1NC(=O)C(=O)N[C@H](C)c1cc(sc1C)C)[N+](=O)[O-]	0
ZINC41779813	CC[C@H](C)[C@@H](C(=O)Nc1ccccc1Cl)NC(=O)c1ccccc1	1
ZINC41837978	c1ccc(cc1)c1cc(on1)C(=O)/N=c/1\[nH]nc2n1cccc2	1
ZINC41889284	c1ccc(cc1)NC(=O)C[NH+]1CCN(CC1)CN1CCSC1=O	1
ZINC42052965	C[C@H]1C[C@@H]1CNC(=O)C(=O)Nc1cc(ccc1OC)Cl	0
ZINC42100274	COc1ccc(cc1)[C@@H](CNc1nccc(n1)C(F)(F)F)O	0
ZINC42170275	CCN(Cc1ccco1)S(=O)(=O)N(C)CCC#N	0
ZINC42267988	CCOC(=O)[C@H]1CCCN(C1)CCOc1cccc(c1)Br	0
ZINC42556449	CC[C@@H](C)[C@@H](C)[NH2+][C@@H](C)C(=O)NC(C)(C)C	0
ZINC42765397	C[C@]1(CC1(Cl)Cl)C(=O)NCC1(CCCC1)[NH+](C)C	0
ZINC42843198	COCCNC(=O)NNC(=O)c1ccc2ccccc2n1	0
ZINC42863371	C[C@@H]1CCc2c(c(c3ccccc3n2)C(=O)N2CCNC(=O)C2)C1	0
ZINC42867829	Cc1ccc(cc1)c1cc(on1)CNC(=O)NC[C@@H]1CCCO1	0
ZINC42969127	CCN(CC(=C)C)[C@H]1CC[N@@H+](CC1)Cc1ccccc1	1
ZINC42997958	c1ccc(cc1)CCCNC(=O)NNC(=O)c1ccccc1O	1
ZINC43119129	CC(=O)NCCNC(=O)Nc1ccc(cc1)SC(F)F	0
ZINC43140381	CCC(CC)[C@@H](c1ccccc1)NC(=O)NCCNC(=O)C	1
ZINC43214570	CC(C)(C)OC(=O)NC[C@@H]1C[NH2+]C[C@H]1c1ccccc1	1
ZINC43567137	Cc1cccc(c1)NC(=O)c1ccc(c(c1)C(F)(F)F)F	0
ZINC43740706	CC(=O)OCC[C@@H]1[C@@]2(CCCC([C@H]2CC[C@@]1(C)O)(C)C)C	0
ZINC43939670	Cc1cc(c(o1)C)C(=O)Nc1nnc(s1)SCC(=O)Nc1nccs1	0
ZINC44030530	c1ccc(cc1)[S@@](=O)CCn1cnc(n1)C#N	1
ZINC44069398	CC/C=C\C[C@H]1[C@H](CC[C@@H]1O)C(=O)[O-]	0
ZINC44081032	CN(C)c1ccccc1NC(=O)N1CCN(CC1)c1ccccc1Cl	0
ZINC44256252	Cc1ccc(cc1)CNC(=O)NCCc1cnn(c1)c1ccccc1	1
ZINC44594011	Cn1c(ccn1)[N-]S(=O)(=O)c1ccc(cc1)Br	0
ZINC44949844	Cn1cc(cn1)CN(C)C(=O)CCS(=O)(=O)C1CCCC1	0
ZINC44967042	C[C@H](C(=O)Nc1ccc(nc1)N1CCCCC1)n1ccnc1	0
ZINC44968763	c1cc(ncc1CNC(=O)N1CCSCC1)OC1CCCC1	0
ZINC45027713	C[C@H]1[C@H](CS1(=O)=O)[N@H+](C)[C@@H](C)c1ccccc1	1
ZINC45029372	c1ccc(cc1)NC(=O)NNC(=O)Nc1ccc(cc1)C#N	1
ZINC45235972	CCCNc1ccc2c(c1)sc([S-])n2	0
ZINC45346400	Cc1c(c[nH]n1)CCCNC(=O)N[C@H](c1ccccc1)C1CC1	1
ZINC45358388	Cc1cc(c(c(c1)C)CNC(=O)[C@@H]1CC(=O)N(C1)CCOC)C	0
ZINC45547655	c1cc(ccc1CN1CCN(CC1)C(=O)NCC[NH+]1CCOCC1)Cl	0
ZINC45740760	CCCNC(=O)c1cccc(c1)NC(=O)N(C)Cc1ccccc1	1
ZINC45781425	Cc1cc(no1)C(=O)N(C)[C@@H](C)CC(C)C	0
ZINC45885248	CCCCOc1cccc(c1)CNC(=O)NNC(=O)c1ccccc1	1
ZINC45918312	Cc1c(sc([S-])n1)CC(=O)NCc1ccc(nc1)N1CCCC1	0
ZINC45946922	Cc1c(nc([nH]c1=O)NC[C@@H]1CCC[NH2+]C1)C	0
ZINC45947823	Cc1cc(nc([nH+]1)Nc1ccccc1)N[C@H]1CCC[NH2+]C1	1
ZINC45947836	Cc1c([nH+]c(nc1N1CCC[NH2+]CC1)Nc1ccccc1)C	1
ZINC45947896	CCc1cc(nc(n1)Nc1ccccc1)N1CC[NH2+]CC1	1
ZINC45967063	COc1c(nc2ccccc2n1)C(=O)Nc1ccccc1	1
ZINC46094113	c1ccc(cc1)/C=C/CS(=O)(=O)Cc1nc(no1)C1CC1	1
ZINC46171100	C[C@@H]1CCC[C@H]([C@@H]1C)[NH2+][C@@H](C)C(=O)Nc1cc(ccc1OC)OC	0
ZINC46188239	C[C@@H](C(=O)NCc1cccs1)S(=O)(=O)Cc1csc(n1)C(C)C	0
ZINC46344798	CC(=O)CCc1ccc(cc1)OC[C@H](C[N@H+](C)Cc1ccccc1)O	1
ZINC46439127	CCCNC(=O)NNC(=O)CSc1ccc(cc1)Cl	0
ZINC46532020	CC[C@H](C)NC(=O)c1cccc(c1)CNC(=O)N[C@@H](C)[C@@H]1CCCO1	0
ZINC46720829	C[C@H](C(=O)Nc1ccc(cc1)OCC[NH+](C)C)Oc1ccccc1Cl	0
ZINC46889116	c1ccc(cc1)[C@H]1CC[C@@H](CC1)NC(=O)NCC(F)(F)F	1
ZINC46916604	Cc1ccc(n1c1ccc(cc1)C(=O)NNC(=O)NCC(F)(F)F)C	0
ZINC47099017	C[C@@H]1C[C@H]1CNC(=O)N(C)Cc1ccccc1Cl	0
ZINC47204621	c1ccc(c(c1)c1c(cccn1)O)F	0
ZINC47212275	c1ccc(cc1)c1ccc(c(c1)C(F)(F)F)C(=O)[O-]	1
ZINC47270501	CCN1CC[NH+](CC1)C[C@@H](C)CNC(=O)NCCc1ccccc1	1
ZINC47326320	CCCCN(C)C(=O)C1CCN(CC1)C(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC47335777	c1cc(c(cc1NC(=O)N1CC[NH+](CC1)CC1CC1)F)F	0
ZINC47386107	c1ccc(cc1)S(=O)(=O)CCNC(=O)c1cc2ccccc2oc1=O	1
ZINC47463415	c1cc(cc(c1)C(=O)N)CSC[C@@H]1CCCCO1	0
ZINC47519850	Cn1ccnc1[C@H](c1ccccc1)NC(=O)/C=C/c1ccccn1	1
ZINC47660616	C[C@@H](c1ccccc1)N(C)C(=O)CS(=O)(=O)c1ccc(c(c1)F)F	1
ZINC47835799	CC(C)C(=O)N[C@H](c1ccccc1)c1ccco1	1
ZINC47898432	Cc1cc2c(cc1C)occ2CC(=O)NCC(=O)Nc1ccccc1	1
ZINC47979214	C[C@@H](c1cccc(c1)Cl)[NH2+][C@H](c1ccccc1)C(=O)OC	1
ZINC48038555	CN(C)C(=O)CNC(=O)NCCSCc1ccccc1	1
ZINC48092043	CC(C)N(CC(=O)OC)C(=O)CCc1ccc(cc1)F	0
ZINC48101565	Cc1c(ocn1)C(=O)N1CCc2c(c(n[nH]2)Cc2ccccc2)C1	1
ZINC48104847	Cc1c2cc(cnc2n(n1)C)NC(=O)N(C)Cc1ccccc1	1
ZINC48132197	CC[NH+]1CCN(CC1)CCNC(=O)c1ccccc1c1ccccc1	1
ZINC48162700	C[C@H](CNC(=O)[C@H](C)OCc1ccccc1)[NH+]1CCOCC1	1
ZINC48193530	CC[C@@H]1CCCN(C1)C(=O)Nc1ccccc1OC(C)C	0
ZINC48226349	C[C@@H]1C[C@@H]1CNC(=O)NCCCOc1ccccc1	1
ZINC48234433	c1ccc(c(c1)[C@H](CNC(=O)NCCNc1ncccn1)O)F	0
ZINC48309202	Cc1ccc(cc1C)NC(=O)CSCCCc1ccccc1	1
ZINC48331677	CC(C)Oc1nnc(s1)SCC(=O)N(C)Cc1ccc(cc1)N(C)C	0
ZINC48345347	Cc1ccc(c(c1)C[N@@H+]1CCn2cccc2[C@H]1C)OC	0
ZINC48435761	Cn1c(c(cn1)c1ccccc1)NC(=O)Cn1c2c(cccn2)cn1	1
ZINC48473406	Cc1ccc(c(c1)Br)NC(=O)N[C@@H](C)c1ccccc1	1
ZINC48529952	Cc1ccc(cc1)O[C@H](C)/C(=N/S(=O)(=O)/C=C/c1ccccc1)/[O-]	1
ZINC48545813	Cn1cc(cn1)CN(C)C(=O)CN1CCNC(=O)C1	0
ZINC48567953	CCOC(=O)C[N@H+](CC(=O)Nc1ccccc1Br)C(C)C	0
ZINC48674898	CCOc1ccc(cc1F)N[C@H](C)C(=O)NC(=O)NC	0
ZINC48710902	c1ccc(cc1)n1cc(cn1)CCNCc1ccc(cc1)C#N	1
ZINC48834286	C=C(CSc1nnc(n1N)COc1ccc(cc1)F)Br	0
ZINC48889335	C[C@@H]1CCCCN1C(=O)c1cc(ccc1F)NC(=O)C	0
ZINC48890554	CN([C@H]1CCCc2c1cccc2)C(=O)c1cnsn1	0
ZINC48892489	c1c(nsn1)C(=O)NCC[NH+]1CCCCC1	0
ZINC48905531	CCS(=O)(=O)NCc1cnn(c1)Cc1ccccc1	1
ZINC48952622	C[C@@H](C(=O)NCCCS(=O)(=O)C)SCc1ccccc1	1
ZINC48961790	Cn1cc(ccc1=O)NS(=O)(=O)/C=C/c1ccccc1	1
ZINC48961802	Cn1cc(ccc1=O)NS(=O)(=O)c1ccc(cc1)I	0
ZINC48988508	CSc1nnc(o1)C[C@@H]1CCS(=O)(=O)C1	0
ZINC49000096	C[C@@H](COc1cccc(c1)F)Nc1ccc(cn1)C#N	0
ZINC49000931	C[C@H](CN(C)[C@@H](c1ccccc1)C(=O)N)C#N	1
ZINC49001125	C[C@H](C[N@H+](C)Cc1nc(no1)c1ccccc1)C#N	1
ZINC49001317	C[C@H](CN(C)CC(=O)Nc1cc(ccc1Cl)Cl)C#N	0
ZINC49031486	CCOC(=O)CCC(=O)N1CCC[C@H](C1)COCc1ccccc1	1
ZINC49134558	CCOc1ccc(cc1C)NC(=O)C(=O)NC[C@@H](C)O	0
ZINC49225064	CCCC[C@@H](C(=O)N(C)Cc1ccoc1C)NC(=O)N	0
ZINC49240570	CC[C@@H](C(C)C)NS(=O)(=O)c1c(cc(cc1C)C)C	0
ZINC49297540	C=C(CNC(=O)[C@H]1CC(=O)N(C1)Cc1ccccc1)Br	1
ZINC49300026	Cc1ccc(cc1NC(=O)NCCCCC(=O)OC)Cl	0
ZINC49338719	Cc1cc(ccc1Br)NNC(=O)Nc1nccs1	0
ZINC49370712	CCN(Cc1ccccc1)C(=O)CNC(=O)NC(C)C	1
ZINC49370931	C[C@@H](c1ccccc1Br)NC(=O)NCCn1cc[nH+]c1	0
ZINC49377610	CC[N@H+]1CC[C@@H](CC1)CNC(=O)c1cccc(c1Cl)Cl	0
ZINC49388201	Cc1c(c(n(n1)C)Cl)C(=O)Nc1cccc(c1F)F	0
ZINC49413192	c1cscc1C[N@@H+]1CCN(CC1)C(=O)[C@H]1CCC(=O)N1	0
ZINC49414875	CCNC(=O)[C@H](C)NC(=O)Nc1cccc(c1F)F	0
ZINC49417175	c1cc(c2c(c1)OCCO2)C(=O)OCc1cccnc1	0
ZINC49425285	C[C@H](C(=O)NC1CCCC1)NC(=O)[C@H](C)n1cc[nH+]c1	0
ZINC49441760	Cc1cc(nc([nH+]1)N)N[C@H](C)CN(C)c1ccccc1	1
ZINC49443545	Cc1ccc(s1)S(=O)(=O)N1C[C@@H]2C[C@H]3C[C@@H](C2)C[C@@H]1C3	0
ZINC49445676	C[C@H](c1ccncc1)N(C)C(=O)NCCC(C)(C)C	0
ZINC49450852	CN(C)[C@H](c1ccccc1)C(=O)NCc1ccc(s1)Cl	1
ZINC49451963	Cc1ccnc(c1)Nc1nc(cs1)CC(=O)NC	0
ZINC49456402	c1ccnc(c1)[C@H](C#N)C(=O)/C=C/c1cccc(c1Cl)Cl	0
ZINC49483581	c1ccc(cc1)CCC[N@@H+]1C[C@H](C1)c1nc(no1)c1cccnc1	1
ZINC49518722	CS(=O)(=O)CCNC(=O)NCC(=O)Nc1ccccc1	1
ZINC49581603	C[C@@H](c1ccccc1)NC(=O)[C@@H](C)Oc1ccc(cc1[N+](=O)[O-])Cl	1
ZINC49590201	Cc1ccc2c(c1)c(C1=NC(=S)N=C1[O-])c([O-])[nH]2	0
ZINC49729218	c1ccc(cc1)[C@H](CC1CC1)[NH3+]	1
ZINC49752638	CCNC(=O)NC(=O)[C@H](C)[N@@H+](CCO)Cc1ccccc1	1
ZINC49794968	C[NH+](C)[C@H](Cc1ccccc1)CNC(=O)N(C)CCc1ccccc1	1
ZINC50033927	Cc1cnn(c1)c1cc(c(cc1F)N)C(=O)[O-]	0
ZINC50179065	Cc1c(c2c(=O)[nH]c(nc2s1)CCCOC)c1ccc(cc1)F	0
ZINC50422350	c1ccc(cc1)COCCCCNC(=O)c1cc(c(nc1)Cl)Cl	1
ZINC50695211	CCCNC(=O)[C@@H]1CCCN(C1)C(=O)[C@H](c1ccccc1)OC	1
ZINC50906967	C[C@H](C(=O)N[C@@]1(CCS(=O)(=O)C1)C)NC(=O)c1ccc(s1)Br	0
ZINC51150185	C[C@H]1CCC[N@H+](C1)CC(=O)N1CC[C@@H](CC1)C(=O)N1CCCC1	0
ZINC51255114	c1ccc(cc1)OCCOCCN1CCN(CC1)CC(=O)NC1CC1	1
ZINC51470596	CCS(=O)(=O)NCCCNC(=O)[C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3	0
ZINC51533441	c1ccc(cc1)c1csc(n1)[C@H](C#N)C(=O)c1ccc(cc1)C(=O)N	1
ZINC51628620	CC[C@@H](c1ccccc1)NC(=O)CNc1ccccc1	1
ZINC51780907	CC[C@@H](C)NC(=O)CNc1cccc(c1)O[C@@H](C)CC	0
ZINC51952776	C[C@H](C(=O)NCCCOC)[N@H+]1CC[C@@H](CC1)[NH+]1CCCC1	0
ZINC52043892	CCCN/C(=[NH+]/CC[NH+]1CCCCC1)/N	0
ZINC52183572	COc1ccccc1C[N@H+](CC(=O)Nc1ccccc1)C1CC1	1
ZINC52275132	C[C@@H]1C[C@@H]1[NH2+][C@@H]1CCN(C1)CCc1ccccc1	1
ZINC52639588	C[N@@H+](CC(=O)Nc1ccccc1)CC(=O)Nc1nncs1	1
ZINC52710244	C[C@@H]1C[C@H](CN(C1)C(=O)CN1CCN(CC1)Cc1c(snn1)Cl)C	0
ZINC52892028	C=CCN(Cc1ccc(s1)Cl)Cc1c(snn1)Cl	0
ZINC53599545	Cc1cc([nH+]c2c1cccc2)N[C@@H](c1ccccc1)c1nccn1C	1
ZINC53748729	c1ccc(cc1)CN(C[C@@H]1CCCO1)C(=O)NCc1ccc(cc1)F	1
ZINC53993677	c1ccc(cc1)[C@H]1c2ccccc2NC(=O)CN1	1
ZINC54476421	CCCCCCNC(=O)Nc1ccc(c(c1)Cl)C(=O)NCCC	0
ZINC54567652	C[C@@H](Cn1ccnc1)NC(=O)N(Cc1ccccc1)C[C@@H]1CCCO1	1
ZINC54575661	C[C@@H](CNC(=O)NNC(=O)Cc1ccc(cc1)Cl)Cn1cccn1	0
ZINC55009348	Cc1cc(on1)NC(=O)[C@H](C)N[C@H](c1ccccc1)c1ccco1	1
ZINC55036797	Cc1cc(c(c(c1C)C(=O)N[C@@H](Cc1ccccc1)C(=O)N)C)C	1
ZINC55053214	CSc1ccccc1NC(=O)CCC(=O)NCC1=CCCCC1	0
ZINC55127732	CCc1nc(cs1)CC(=O)N1CC[NH+](CC1)Cc1cccc(c1)Cl	0
ZINC55131374	C[C@@H](CN(Cc1ccccc1)Cc1c(cncc1Cl)Cl)CO	1
ZINC55134240	c1ccc(cc1)CC[C@H]1CN(CCO1)C1CCCC1	1
ZINC55152837	CCNC(=O)NC(=O)[C@H](C)Nc1ccc(cc1OCC)F	0
ZINC55211684	Cc1cccc(c1C)NC(=O)CC(=O)NCC[N@@H+]1CCC[C@@H](C1)O	0
ZINC55242707	CCCCN(CC#Cc1ccccc1)C(=O)c1ccoc1	1
ZINC55349372	C[C@H](C(=O)NCc1ccccc1)NC(=O)c1cc(c(cc1Cl)Cl)F	1
ZINC55488413	C[C@H]1CCC[C@H](C1)CNC(=O)c1cccnc1OCCOC	0
ZINC55511323	COC(=O)Nc1cccc(c1)NC(=O)CSc1ccccc1	1
ZINC55727262	c1cc(cnc1)C(=O)Nc1ccc(c(c1)Cl)C(=O)N1CCOCC1	0
ZINC55790910	CCC(CC)[C@@H](CNC(=O)[C@@H](C)OC)[NH+]1CCOCC1	0
ZINC55817228	c1ccc(cc1)[C@H](c1ccc(c(c1)Cl)Cl)NC(=O)CCn1cncn1	1
ZINC55828585	Cc1ccc(o1)/C=C/C(=O)N[C@H](C)c1ccc(cc1)S(=O)(=O)N(C)C	0
ZINC55892655	CNC(=O)c1ccc(cc1Cl)NCc1ccccc1C#N	0
ZINC55952984	c1cc(c2c(c1)OCCO2)NC(=O)[C@H]1CC(=NO1)c1ccc(s1)Cl	0
ZINC55976218	Cn1cc(cn1)C(=O)N1CCC(CC1)Oc1ccccc1	1
ZINC56013215	c1ccc(cc1)C(=O)Nc1cccc(c1)NC(=O)C=C1CCCCC1	1
ZINC56162081	COC(=O)Nc1ccc(cc1)CN[C@@H](c1ccccc1)C(=O)N	1
ZINC56218514	C[C@@H]1C(=O)N(N=C(N1)C(=O)Nc1nc2c(s1)CCC2)c1ccccc1	1
ZINC56299815	CN(C1Cc2ccccc2C1)C(=O)C[C@@H]1C(=O)NC(=O)N1	0
ZINC56341985	CN(C)[C@H](CNC(=O)NCc1ccccc1)c1ccc(cc1)F	1
ZINC56347294	C[NH+](C)C[C@@H](Cc1ccccc1)NC(=O)NC1CCCC1	1
ZINC56356160	Cc1ccc(cc1)NC(=O)Nc1ccc(cc1)CCN1CCOCC1	0
ZINC56485259	CCCN(CC#N)C(=O)[C@H]1CCCN(C1)S(=O)(=O)c1ccccc1	1
ZINC56770572	Cc1c(cc(o1)CNC(=O)N[C@@H](C)Cc1ccc(cc1)O)C(=O)OC	0
ZINC56891511	C/C(=C/C(=O)Nc1ccc(c(c1)OC)NS(=O)(=O)C)/c1ccccc1	1
ZINC56965586	COc1ccc(cc1)C(=O)NCCN1CCN(CC1)c1ccccc1	1
ZINC57002871	Cc1cc(ccc1NC(=O)[C@@H]1CCCO1)Sc1ccccc1	1
ZINC57225786	C[C@@H](C(=O)N1CCCCC1)NC(=O)c1cc2cc(ccc2o1)Br	0
ZINC57332310	C[C@@H]1CC[NH+](CC1)c1ccc(cc1)N1C[C@H](CC1=O)C(=O)[O-]	0
ZINC57344121	CCOC(=O)c1cn(c2ccc(cc2c1=O)Br)Cc1ccccc1	1
ZINC57352749	COc1c(cc(cc1C(=O)Cl)[N+](=O)[O-])Cc1ccccc1	1
ZINC57355392	CCn1cc(cn1)NC(=O)[C@H]1CCC(=O)N([C@@H]1c1ccccc1)C	1
ZINC57359453	CC(C)CNC(=O)C[C@H](c1ccccc1)NC(=O)c1ccccc1Cl	1
ZINC57505145	CC(C)c1cccc(c1)NC(=O)Cn1c(=O)c2c(ccs2)nc1SC	0
ZINC57514005	c1ccc(cc1)c1nc(co1)CC(=O)NCc1cc2ccccc2o1	1
ZINC57565027	Cc1c(cccc1[N+](=O)[O-])NC(=O)[C@H]1CS[C@@]2(N1C(=O)CC2)C	0
ZINC57591988	CC(C)(C)c1ccc(cc1)NC(=O)[C@@H](c1ccccc1)O	1
ZINC57626366	CC(C)[C@@H](C(=O)Nc1ccc(cn1)Cl)NC(=O)c1ccccc1Cl	0
ZINC57897833	C[C@H](c1cccc(c1)S(=O)(=O)N)NC(=O)c1ccc(cc1)C(F)(F)F	0
ZINC58168656	CN1C(=O)CCC(=N1)C(=O)Nc1ccc2c(c1)[nH]c(n2)c1ccco1	0
ZINC58200945	CCCc1nc(cs1)CN1CCOC[C@H]1C	0
ZINC58209960	Cc1nc(cs1)CNC(=O)[C@@H]1CCCN1C(=O)OC(C)(C)C	0
ZINC58225923	Cc1ccc(o1)c1nc(cs1)CN1C(=O)CN(C1=O)c1ccccc1	1
ZINC58248951	CCCc1nc(on1)[C@@H](C)N1CCO[C@@H](C1)c1ccccc1	1
ZINC58265287	CN(Cc1ccn(n1)c1ccccc1)Cc1[nH]c(=O)[nH]c(=O)c1	1
ZINC58278628	c1ccc(cc1)c1noc(=O)n1Cc1nc2ccccc2o1	1
ZINC58279804	CCc1ccsc1C(=O)NC1CCN(CC1)CC(F)F	0
ZINC58282766	c1ccc(cc1)CN(CC#N)C(=O)c1cnc(nc1)c1ccccc1	1
ZINC58282990	c1cc(cc(c1)F)n1ccc(n1)C(=O)N1CCO[C@H]2[C@@H]1CCCC2	0
ZINC58289578	c1ccc2c(c1)ccc(n2)C(=O)NC[C@@H]1CN2CCC[C@@H]2CO1	0
ZINC58316758	Cc1nc(on1)[C@@H](c1ccccc1)NC(=O)Nc1cc[nH+]cc1	1
ZINC58332671	CCn1cc(ccc1=O)NC(=O)[C@H]1CCC[N@@H+]1Cc1ccccc1	1
ZINC58342009	C[C@H](c1nnc2n1cccc2)[NH2+]C[C@H](COCc1ccccc1)O	1
ZINC58392260	CC[NH+](CC)[C@@H](C)CNC(=O)c1c(n(nn1)c1ccccc1)C1CC1	1
ZINC58418812	c1ccc(cc1)c1ncc(cn1)C(=O)N1CCC[C@@H]2[C@@H]1CCCC2	1
ZINC58433577	Cc1nnc(o1)[C@@H]1Cc2ccccc2CN1Cc1nnnn1C1CC1	0
ZINC58439495	Cc1c(nc(o1)c1ccccc1)CCNC(=O)Nc1ccccc1Cl	1
ZINC58610250	CCc1nc(on1)CS(=O)(=O)[C@H](C)C(=O)N(C)c1ccccc1	1
ZINC58680617	c1ccc(cc1)CCn1cc(ccc1=O)[N+](=O)[O-]	1
ZINC58823623	CCOc1ccc2c(c1)c(c([nH]2)C(=O)[O-])c1ccccc1	1
ZINC58832350	CCOC(=O)[C@@H](CCSC)NC(=O)c1ccccc1Br	0
ZINC58950071	COC(=O)C1=C(Oc2c(c(=O)[nH]c(=O)[nH]2)[C@@H]1c1ccccc1)N	1
ZINC59168917	c1ccc(cc1)Cc1nnc2n1N[C@@H](S2)c1cc(cc(c1O)Cl)Br	1
ZINC59217258	COc1ccccc1NC(=O)CCSc1nc(cs1)c1ccccc1	1
ZINC59244945	CC[C@@H](C)NC(=O)CCS(=O)(=O)Cc1ccccc1	1
ZINC59261572	c1cc(ccc1NCC(=O)N/N=C/C(Cl)(Cl)Cl)I	0
ZINC59457127	CCOC(=O)/C=C(\NNC(=O)c1cccc(c1)C)/C	0
ZINC59464518	C/C(=N\N=C/1\NC(=O)CS1)/c1ccc(cc1)c1ccccc1	1
ZINC59471721	Cc1ccc(o1)/C=N\n1c(nnn1)Nc1ccccc1	1
ZINC59477833	Cc1c(cc(s1)/C=N/NC(=O)c1cccc(c1)[N+](=O)[O-])Br	0
ZINC59489099	CN(C)/C=N\c1nnc(s1)SCC(=O)Nc1ccccc1	1
ZINC59538712	C1CC[C@@H]2[C@H](C1)NC(=[NH+]2)NN	0
ZINC59602250	c1cc(ccc1/C=N/NC(=O)N/N=C\c1ccc(cc1)O)O	0
ZINC59622411	CC(C)(C)OC(=O)CN1CCCC1	0
ZINC59775904	C=CCn1c(nnc1SCCCc1ccccc1)c1ccccc1	1
ZINC59923260	CC[C@@H](C)C(=O)NCC(=O)Nc1ccc(cc1)n1cncn1	0
ZINC60156447	C[C@@H]1CC[N@H+](CC1)[C@H](C)CNC(=O)C1(CC1)c1cccc(c1)Br	0
ZINC60276591	c1ccc(cc1)CN1CCO[C@@H](C1)c1nnn[n-]1	1
ZINC60336227	c1cc2c(cc1Cl)NC(=O)[C@@H](S2)CC(=O)N(CC#N)CC#N	0
ZINC60454827	Cc1ccc(s1)c1nc([nH]n1)/N=C(\[O-])/c1cc(c[nH]1)C(=O)C	0
ZINC60507742	c1ccc(cc1)c1cnc(o1)COC(=O)C1CCCC1	1
ZINC60741622	CCCCCCNC(=O)c1ccc(o1)Cl	0
ZINC60913952	Cc1cc(cc(c1)OC(=O)CN1c2ccccc2SCC1=O)C	0
ZINC61062510	CCN(CC)C(=S)SCC(=O)N(CC)Cc1ccccc1	1
ZINC61224807	Cc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)NNC(=O)c1cccn1C	0
ZINC61335498	c1cc(ccc1CNC(=O)CSCC#N)c1ccc2c(c1)CCO2	0
ZINC61705234	c1ccc(cc1)C[N@@H+]1CC[C@@](CC1)(C(=O)N)N1CCCC1	1
ZINC61718218	CN(C)[C@H](C/N=C/1\[C@@H](C(=O)C1=O)NCc1ccco1)c1ccccc1	1
ZINC61975597	Cc1cccc(c1)CC(=O)NC[C@@](C)(CCc1ccccc1)O	1
ZINC62018299	Cn1cccc1CN(C1CC1)C(=O)C1(CCOCC1)c1ccccc1	1
ZINC62267603	Cc1ccc(cc1Cl)n1c(c(nn1)C(=O)[O-])c1ccncc1	0
ZINC62716815	c1ccc(cc1)C[NH2+]Cc1ccccc1OCC(=O)[O-]	1
ZINC63350264	CC(C)CN1CC(=O)N2CCC3=c4ccccc4=[NH+][C@@H]3[C@]2(C1=O)C	0
ZINC63608995	Cc1ccc2=[NH+][C@@H]([NH+]=c2c1)SCC(=O)c1cccc(c1)OC	0
ZINC63654158	CN(CCCNC(=O)c1ccc(cc1)S(=O)(=O)N)c1ccccc1	1
ZINC63697987	CC1=C2C(=NC=NC2=O)S[C@H]1C(=O)Nc1ccc(c(c1)OC)OC	0
ZINC63853590	CCOC(=O)C1=C(C(=N[C@@H]1C)C(=O)NC[C@H]1C(=CC(=NC1=O)C)C)C	0
ZINC63883090	CCCC1(CC1)[NH2+]C[C@H]1C=NN=C1c1ccc(cc1)F	0
ZINC63972298	c1ccc(cc1)Nc1nc(nc(n1)N)CSC1=NC=NC2=NC=N[C@@H]12	1
ZINC64062116	CCSC1=NC(=O)C[C@H]([C@H]1C#N)c1ccc(cc1)C(C)C	0
ZINC64478744	Cc1ccc(cc1F)S(=O)(=O)[N-]c1ccc(c(c1)C(=O)NC)F	0
ZINC64544110	CC(C)OCc1cccc(c1)NC(=O)N[C@@H](C)c1ccc(cc1)Cl	0
ZINC64555346	CC[N@H+]1CCN(CC1)C(=O)[C@@H]1CC(=NO1)c1ccccc1	1
ZINC64574409	C[C@H](CCc1ccccc1)NC(=O)C(=O)Nc1cc(ccc1SC)Cl	1
ZINC64692198	CCc1ccsc1C(=O)N(C)CC(=O)Nc1cc(ccc1OC)Cl	0
ZINC64705953	Cc1cccc2c1oc(c2C)C(=O)NNC(=O)OC(C)(C)C	0
ZINC64723115	CC1=CC(=NC(=O)[C@@H]1CNC(=O)Cc1csc(n1)c1ccccc1)C	1
ZINC64756323	CCN(Cc1ccccc1)C(=O)c1c(c2c(cccc2s1)F)OC	1
ZINC64793180	CC(=CC[N@@H+]1CC[C@H](CC1)Oc1ccccc1)C	1
ZINC64793484	CCC(C)(C)NC(=O)C[N@@H+]1CC[C@H](CC1)Oc1ccccc1	1
ZINC64988307	c1ccc(cc1)c1nc(no1)CNC(=O)c1coc(n1)C1CC1	1
ZINC65008957	CC(C)CC[C@H](c1ccccc1)N(C)C(=S)Nc1ccccc1	1
ZINC65169818	CC(C)N1[C@H](c2ccccc2CC1=O)C(=O)NCc1ccccc1	1
ZINC65214491	CCOc1cccc(c1)CNC(=O)Cc1nnc(o1)c1c(ccs1)C	0
ZINC65256902	CC[C@@H](c1ccccc1)C(=O)NCCn1c2c(cncn2)[nH]c1=O	1
ZINC65259475	c1ccc(cc1)c1cn2c(n1)N(CCC2)C(=O)c1ccoc1	1
ZINC65286854	Cc1c(c(on1)C)CN1CCC[C@@H](C1)c1nc([nH]n1)c1ccccc1	1
ZINC65313521	c1cc(sc1)CCNC(=O)[C@@H]1CCCN(C1)c1cc([O-])nnc1	0
ZINC65372358	C/C(=C\c1ccccc1)/C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NC	1
ZINC65382442	C[C@H]1C(=C(N=N1)C)C[N@H+]1CN=C([C@H]1c1ccco1)c1ccccc1	1
ZINC65402599	Cc1ncc(s1)C(=O)NC(C)(C)c1ccccc1	1
ZINC65419954	Cc1cc(nc2c1ccc(c2)SC)NC[C@H]1CC(=O)N(C1)CCOC	0
ZINC65425195	CNc1ccnc(n1)N(C)CC[C@@H](c1ccccc1)O	1
ZINC65454843	Cc1cc(c(cc1C)C[N@@H+]1CC[C@H](C1)C[NH3+])C	0
ZINC65455729	CN1CCC(CC1)[NH2+]CC1(CC1)Cn1cc[nH+]c1	0
ZINC65460570	c1ccc(cc1)Cc1nc([nH]n1)[C@H](c1cccnc1)N1CCOCC1	1
ZINC65466604	Cc1ccc(cc1)[C@H](CNC(=O)NNc1cccc(c1)C#N)[NH+](C)C	0
ZINC65476228	C[N@H+]1CCC[C@H](C1)NC(=O)NC[C@@H]1CCN(C1)c1ccc(cc1)F	0
ZINC65494423	c1ccc(cc1)c1c([nH]c[nH+]1)C1CCCC1	1
ZINC65497477	Cc1c(c(n(n1)C)C)C[N@H+](Cc1ccnc2c1cccc2)C1CC1	0
ZINC65507320	C[N@@H+]1CCN2CCN(C[C@@H]2C1)c1c2cccnc2ccn1	0
ZINC65508172	CSCCc1c([nH+]cn1CCCCC[NH3+])c1ccccc1	1
ZINC65513457	c1ccc(cc1)OCCN1CCc2c(c(ncn2)N2CCOCC2)C1	1
ZINC65541050	CN(Cc1ccc(c(c1)OC)SC)C(=O)NCC[C@H]1CCCO1	0
ZINC65550847	c1ccc(c(c1)CN1CCC[C@@H](C1)C(F)(F)F)C#N	0
ZINC65551868	COc1ccc(cc1OC)C(=O)N1CCN(CC1)S(=O)(=O)N	0
ZINC65610035	CC(C)N(CCC#N)C(=O)CN(C)S(=O)(=O)c1ccccc1	1
ZINC65884151	CN(CCC(F)(F)F)C(=O)CCn1c(=O)c2ccccc2c([O-])n1	0
ZINC65958447	CCCNC(=O)C[N@H+](CC#C)Cc1ccc(cc1)F	0
ZINC65992810	Cc1ccccc1NC(=O)N[C@@H](C)c1cccc(c1)N1CCOC1=O	0
ZINC66005453	CC(C)c1ccsc1/C(=N/S(=O)(=O)N(C)Cc1ccccc1)/[O-]	1
ZINC66152392	CC(C)COc1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)C[NH3+]	0
ZINC66181492	C[C@H](c1ccc(cc1)OCCC(C)C)NCCc1ccccc1	1
ZINC66215654	CCCCNC(=O)c1cccc(c1)NC(=O)CN(C)c1ccccc1	1
ZINC66282602	COc1c(cccn1)C(=O)NCCCS(=O)(=O)c1ccccc1	1
ZINC66324306	CN1CCC(CC1)[N@H+]1CC[C@@H](CC1)C(=O)NN	0
ZINC66370810	COC(=O)c1ncn(n1)C[N@H+](Cc1ccccc1)CC1CCC1	1
ZINC66447281	CC(C)N(Cc1ccccc1)Cn1c(=S)sc(n1)N(C)C	1
ZINC66607648	CC(C)(C)C(=O)NCCCC(=O)OCCOC	0
ZINC66653385	c1ccc(cc1)NC(=S)NNC(=O)c1cccc(c1)OC1CCCC1	1
ZINC66740667	Cc1ccc(cc1)c1nc(cs1)[C@H]1Nc2c([nH]nc2C(=O)N1)C	0
ZINC66904512	C[C@H](C(=O)N(C)Cc1ccccc1)SCc1ccc(cc1)C(=O)NC	1
ZINC66953775	C[C@@H](CC#N)Sc1ccccc1NC(=O)N1CC[C@@H](CC1)C(=O)NC	0
ZINC67062556	c1cc(cc(c1)C#N)CNC(=O)N1CCO[C@@H](C1)c1cccc(c1)F	0
ZINC67118838	CC[C@H](C)[N@H+](C)CCNS(=O)(=O)c1ccc(c(c1F)F)F	0
ZINC67129839	c1ccc(cc1)c1nc(co1)CN1CCCC[C@H]1C(=O)N	1
ZINC67134381	Cc1cc(no1)NC(=O)CCNC(=O)N(C)Cc1ccccc1	1
ZINC67184951	CC(C)(C)c1nc(cs1)C[NH2+][C@@H](c1ccccc1)c1ccco1	1
ZINC67214805	CC(C)(C)c1nc(cs1)C[NH2+]Cc1nc(cs1)c1ccccc1	1
ZINC67279374	c1ccc(cc1)N[C@H]1CCN(C1)C(=O)/C(=C\c1ccco1)/C#N	1
ZINC67341007	CO/C(=C(/C=N/c1ccc2c(c1)OCO2)\C(=O)c1ccccc1)/[O-]	1
ZINC67445850	CCc1ccc(cc1)[C@@H](C(C)C)NCc1nnnn1c1ccccc1	1
ZINC67499997	CCCC(=O)Nc1cccc(c1C)NC(=O)CSc1ccccc1	1
ZINC67725284	CC(C)[N@H+]1CCC[C@H](C1)c1c(c[nH]n1)c1ccccc1	1
ZINC67756248	CCn1c(n[nH]c1=O)CCc1c([nH]nc1C)C	0
ZINC67805178	C[C@@H]1CN(CCN1C(C)C)C(=O)CCc1csc(n1)N	0
ZINC67833600	CCCN(CCO)C(=O)c1cc([nH]n1)COc1cccc(c1)F	0
ZINC67834461	c1ccc(c(c1)OCc1cc(n[nH]1)C(=O)NCc1cc(=O)[nH]cn1)F	0
ZINC67880010	c1cc(ccc1C[N@H+]1CC[C@@](C1)(C(=O)[O-])[NH3+])n1cncn1	0
ZINC67880030	CSc1ccc2cc(c(=O)[nH]c2c1)C[N@@H+]1CCC[C@@H]1c1ccccn1	0
ZINC67948222	Cc1cccc(c1C)[NH+]1CCN(CC1)CC(=O)NC[C@@H]1CCCO1	0
ZINC67978628	CCN(CCC(=O)NC(=O)NCc1ccccc1)C[C@H](C)C#N	1
ZINC68050765	Cn1c(nnc1S[C@H]1CCN(C1=O)c1ccccc1)N1CCOCC1	1
ZINC68173072	C[C@H](c1cccnc1)N(C)C(=O)c1cnc(s1)c1ccccc1	1
ZINC68192946	CN(c1ccccc1)C(=O)CNS(=O)(=O)c1cccc(c1)C(F)(F)F	1
ZINC68442408	CCCC[N@H+]1CC[C@@H](CC1)NC(=O)[C@H](c1ccccc1)OC	1
ZINC68444633	C#CCCN1CCN(CC1)C(=O)c1csc(n1)Cc1ccccc1	1
ZINC68447830	c1cnn(c1)c1ccc(cc1)C(=O)NNC(=O)NC[C@H]1CCCO1	0
ZINC68574188	C[C@H](c1ccccc1)NC(=O)C(C(F)(F)F)(C(F)(F)F)Cl	1
ZINC68592991	C[C@H]1C[N@H+]([C@@H]([C@@H]([C@@H]1C)N)C)Cc1ccccc1	1
ZINC68795495	CC(C)[C@H](C(=O)NCc1cccc(c1)Cl)NC(=O)c1ccc(cc1)F	0
ZINC69003613	CC(C)N(CCOc1ccc(cc1)S(=O)(=O)N)c1ccccc1	1
ZINC69009366	Cc1cccc(c1NC(=O)CN(C)C(=O)c1cccn1C)C	0
ZINC69082782	CN(C)[C@@H](CNS(=O)(=O)c1ccc(c(c1F)F)F)c1cccs1	0
ZINC69219682	C=CCN(Cc1ccccc1)Cc1nc(on1)Cc1ccccc1	1
ZINC69251002	CCCC[N@H+](CCOC)Cc1nc(on1)Cc1ccccc1	1
ZINC69348646	CCN(c1cccnc1)C(=O)C1=NN(C(=O)CC1)c1ccccc1	1
ZINC69350338	C[C@H](C(=O)N[C@@H](CN(C)[C@H]1CC[N@@H+](CC1)C)c1ccccc1)SC	1
ZINC69371273	Cc1cc2n(n1)C[C@H](CN2)C[NH2+][C@@H](C(C)C)C(=O)NC1CCCC1	0
ZINC69387295	C[C@@H]1CCN(c2ccccc2S1)C(=O)C[NH2+][C@@H](C)Cn1cccn1	0
ZINC69423680	C[C@@H](C(=O)Nc1ccc(cc1)NCc1ccccn1)OC	0
ZINC69532594	c1cc2c(cc1F)ncn(c2=O)Cc1nc(on1)c1ccoc1	0
ZINC69536075	COC(=O)c1ccc2c(c1)nc(nc2[O-])CC(=O)c1ccco1	0
ZINC69564691	CC[C@@H](c1ccccc1)[C@H]1CCCN1C(=O)c1ccc(=O)n(c1)C	1
ZINC69581776	CCN(C)c1ccccc1CNC(=O)CNC(=O)c1ccccc1C	0
ZINC69589477	CC(=O)N1CCC[C@@H]1[C@@H]1CCC[N@@H+]1CC(=O)NCCc1ccccc1	1
ZINC69630050	Cn1ccnc1[C@H](c1ccccc1)Nc1ccc(nn1)C(=O)OC	1
ZINC69667322	CC[N@@H+](C)[C@H](c1ccccc1)C(=O)N1CCC[C@@H](C1)n1cc[nH+]c1	1
ZINC69696991	COc1ccccc1NC(=O)CC[N@@H+]1CC[C@H](C1)c1ccccc1	1
ZINC69702043	CS(=O)(=O)N(CC[NH+]1CCOCC1)c1ccccc1	1
ZINC69709715	c1ccc(cc1)n1c2c(cn1)c([O-])nc(n2)Cn1cnc(n1)C#N	1
ZINC69738876	C/C(=C/C(=O)N1CCC[C@H](C1)CNC(=O)C(C)(C)C)/c1ccccc1	1
ZINC69740224	C[C@@H](CN1CC[N@@H+](CC1)[C@H](C)c1nc(no1)c1ccccc1)O	1
ZINC69743723	CCCC(=O)N1CCC[C@@H](C1)C(=O)N(CCC)C[C@H]1CCCCO1	0
ZINC69771553	C[C@@H](C(=O)N1CCN(CC1)C[C@H](C(C)(C)C)O)OCC1CC1	0
ZINC69773608	c1cc(ccc1OCCC[N@H+]1CCC[C@H](C1)Cn1cncn1)F	0
ZINC69804993	C1CCC(CC1)NC(=O)C[N@@H+]1CCC[C@@H](C1)CN1CCOCC1	0
ZINC69815517	Cc1ccc(c(c1)F)NC(=O)[C@@H](C)[S@@](=O)Cc1ccccc1	1
ZINC69818751	C[NH+](C)C[C@H]1CN(CCO1)CCC(=O)N1CCc2c1cccc2	0
ZINC69849285	C[C@@H](C(=O)N(C)[C@@H](c1ccccc1Cl)C(C)C)S(=O)(=O)C	0
ZINC69899226	Cc1nc(no1)C[N@@H+]1CCC[C@@H](C1)NCCO[C@@H]1CCCC[C@@H]1C	0
ZINC69947817	c1ccc(cc1)[C@@H](C(F)(F)F)N1CCC2(CC1)OCCO2	1
ZINC69967880	c1ccc(cc1)N[C@H]1CC[N@@H+](CC1)C[C@H](Cn1cccn1)O	1
ZINC70004247	CC(C)(C)n1cc(cn1)C[N@@H+]1CCN(CC1)C[C@H](c1ccccc1)O	1
ZINC70265878	CCOC(=O)N[C@H]1C[C@H]1c1ccccc1	1
ZINC70638334	CN(c1ccccc1)C(=O)CN1CCN(CC1)[C@H]1C(=N)C(=O)C1=O	1
ZINC70639317	Cc1cc(c(cc1C)S(=O)(=O)NC[C@@H](Cc1ccccc1)O)C	1
ZINC70763198	Cc1cc(cc(c1)NC(=O)NC[C@](c1ccccc1)(C(F)(F)F)O)C	1
ZINC70777609	C[C@H]1CCC[C@H]([C@@H]1C)NC(=O)c1cc(c[nH]1)S(=O)(=O)N1CCSCC1	0
ZINC70778530	C[C@](CNC(=O)COc1ccccc1)(COC)O	1
ZINC70778749	CCNC(=O)c1ccc(cc1)CNC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC70845219	c1ccc(cc1)C(=O)Nc1nc(co1)C(=O)Nc1cccc(c1)Br	1
ZINC70910529	Cc1ccc(cn1)C(=O)NC[C@@H](C)Oc1ccccc1	1
ZINC70947855	Cc1c(c(on1)C)[C@@H](C)NC(=O)CCNC(=O)Cc1ccccc1	1
ZINC70965494	COc1ccc(cc1)NC(=O)NC[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70967437	CCN(C)C(=O)c1cccc(c1)OC(=O)c1cccc(c1Cl)Cl	0
ZINC71068044	CC[C@@H](C#N)Oc1cccc(c1)CNC(=O)COc1ccccc1	1
ZINC71079318	CC(C)n1c(cc(n1)c1ccccc1)NC(=O)COC	1
ZINC71119835	C[C@@H](C(C)C)NC(=O)CN(CCCOC)[C@@H]1CCS(=O)(=O)C1	0
ZINC71185479	C[C@@H]1CC[C@H](CN1C(=O)Nc1ccccc1OC)C(=O)NCCOC	0
ZINC71256612	Cc1ccc2c(c1)cccc2c1ccccc1	1
ZINC71286200	CC(C)NC(=O)c1ccc(cc1Cl)NC(=O)[C@@H]1[C@H](C1(C)C)C(=O)[O-]	0
ZINC71388579	c1ccc(cc1)CCN1CCC(CC1)[N@H+]1C[C@H]2C[C@@H]([C@@H](C[C@H]2C1)O)O	1
ZINC71766292	COC(=O)[C@H]([C@](c1ccccc1)(C(F)(F)F)O)O	1
ZINC71779180	CCOC(=O)ON=C(c1ccccc1)c1ccccc1	1
ZINC71780222	c1nn(/c(=N/C(=O)C(F)(F)F)/s1)CCCF	0
ZINC71781324	c1ccc(cc1)CN1C(=O)c2cccnc2S1(=O)=O	1
ZINC71790429	C[C@@H](CSC(F)(F)F)C(=O)[O-]	0
ZINC71793477	Cc1ccc[n+](c1)/C(=C(/NCC=C)\[S-])/C(=O)c1cc(ccc1Cl)Cl	0
ZINC71797660	Cn1c(=O)ccc(n1)C(=O)N(Cc1ccccc1O)C[C@H]1CCCO1	0
ZINC71819416	Cc1nnc(o1)[C@@H](C)[NH+]1CCN(CC1)c1ccccc1F	0
ZINC71824241	CC(=O)N1CCCN(CC1)C(=O)CCc1ccc([nH]1)c1ccccc1	1
ZINC71824377	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)N1CCC[N@H+](CC1)Cc1cccs1	1
ZINC71836707	Cc1c2c(cc(nc2n(n1)C)C(C)C)C(=O)N1CC[NH+](CC1)C1CC1	0
ZINC71847044	c1ccc(cc1)CCCC(=O)N1CCC[C@@H](C1)n1cncn1	1
ZINC71853016	CC(=O)Nc1cccc(c1)n1c(nnn1)SCc1cccc(c1)C#N	0
ZINC71859018	C[C@@H](C(=O)NC1CCCCC1)[S@@](=O)Cc1ccccc1Cl	0
ZINC71869617	c1ccc(cc1)C1CCN(CC1)C(=O)NCc1cccc(c1)C(=O)N	1
ZINC71877199	Cc1nc2n(n1)C[C@H](CC2)[NH2+]C[C@H](C[N@H+](C)Cc1ccccc1)[O-]	1
ZINC71877653	CCCCS[C@@H](C)C(=O)N[C@@H](C)CCc1ccccc1	1
ZINC71883290	CC(C)(C)OC(=O)NCCC(=O)NCC(C)(C)c1ccccc1	1
ZINC71883333	CC(C)(CNC(=O)c1cccc(c1)OC)c1ccccc1	1
ZINC71889060	C#CCN1CCC(CC1)C(=O)N[C@@H](C#N)c1ccccc1F	0
ZINC71889221	CC(C)Cc1cc(n[nH]1)C(=O)NCc1nnc(n1C1CC1)[S-]	0
ZINC71890934	C[C@@H](C(=O)NCC[S@@](=O)c1ccccc1)SCc1ccccc1	1
ZINC71902360	CCCCNC(=O)NC[C@H](C(C)(C)C)O	0
ZINC71907473	c1ccc(cc1)c1cc(on1)Cn1c2ccc(cc2oc1=O)[N+](=O)[O-]	1
ZINC71909869	CCOC(=O)c1cnn2c1nc(cc2[O-])C[N@@H+](CCO)CC=C	0
ZINC71910039	CC(C)[C@@H](c1nnn(n1)CCCOC)NC(=O)c1ccccc1	1
ZINC71910998	c1ccc(cc1)C(=O)N[C@@H](c1nnn(n1)C[C@H]1CCCO1)C1CC1	1
ZINC71911156	C[C@@H]1[C@@H](N(CCS1)Cc1nc(no1)C1CC1)c1ccccc1	1
ZINC71926561	CNC(=O)c1ccc(cc1)NC(=O)N[C@H](Cc1ccccc1)CO	1
ZINC71929598	CN(C)c1cccc(c1)C(=O)NCCc1ccc(cc1)OC(F)(F)F	0
ZINC71948475	CN(C)C(=O)N1CCN(CC1)CC(=O)N(Cc1ccccc1)C1CC1	1
ZINC71970278	Cc1cc(nn1C)C(=O)NCC(=O)OCc1ccccc1	1
ZINC71979461	CCOC(=O)C1=NN([C@@](C1)(C)C(=O)[O-])c1ccc(cc1C)F	0
ZINC71996758	Cc1cccc(c1)[C@H]1CCC[N@@H+]1CC(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC72000699	CCc1nc(on1)[C@H](C)Sc1nnc(o1)C[C@@H](C)c1ccccc1	1
ZINC72061386	c1ccc2c(c1)[C@@H](CCCO2)NC(=O)NC1CCCC1	0
ZINC72061401	C[C@@H](CCNC(=O)NC1CCCC1)c1ccccc1	1
ZINC72068874	CCCC(=O)Nc1cccc(c1)CNC(=O)c1cc(ccc1I)F	0
ZINC72088266	CCN(CCCNC(=O)CCOC)c1ccccc1	1
ZINC72117513	Cc1ccc(cc1C)[C@@H]1CC(=O)Nc2c1cnn2C(C)(C)C	0
ZINC72125611	CN1C[C@]2(CCC[N@H+](C2)CCc2ccccn2)OC1=O	0
ZINC72150139	c1ccc(cc1)CNS(=O)(=O)Nc1ccccc1c1[n-]nnn1	1
ZINC72151234	CC(=O)N1CC[NH+](CC1)Cc1cc2n(n1)CC[N@H+](C2)Cc1ccsc1	0
ZINC72155216	C[C@@H](c1cn(nn1)c1ccccc1)O	1
ZINC72166190	c1ccc(cc1)CNS(=O)(=O)N[C@H]1CC2(CCCC2)OC1	1
ZINC72193359	c1c(cc(cc1C1CC1)Br)C#N	0
ZINC72194305	C[C@@]1(C[N@@H+](C1)Cc1ccccc1)N	1
ZINC72199289	c1cc(c(c2c1OCO2)[C@H](CO)[NH3+])Br	0
ZINC72199804	COc1cc(c(c(c1O)[C@H](CO)N)Br)[N+](=O)[O-]	0
ZINC72202415	c1cc(c(cc1[C@@H]1CCC[NH2+]1)[N+](=O)[O-])Cl	0
ZINC72206538	c1ccc(cc1)n1c2c(cn1)[C@H](CCC2)O	1
ZINC72226237	c1ccc(cc1)Cn1cc(cn1)c1nccc(n1)Cl	1
ZINC72230698	CCC1=NCCCC1=O	0
ZINC72233875	C[C@@H]1[C@@H]2C[C@@H](C2(C)C)C[C@@H]1OC(=O)c1ccc(cc1)Cn1cncn1	0
ZINC72234548	CC[N@@H+]1CCC[C@H]1[C@@H]1CCCN1C(=O)c1cc2c(nn(c2s1)C)C	0
ZINC72243113	Cc1ccc2c(c1)sc(c2Cl)C(=O)NCC[C@@H](c1ccccc1)O	1
ZINC72273043	Cc1ccc(cc1)O[C@H](C)C(=O)N1CCc2c(c[nH]n2)C1	0
ZINC72275842	C[N@H+](CCNC(=O)NCc1[nH]nc(n1)c1ccco1)C1CCCCC1	0
ZINC72293793	Cc1ncc(s1)C[N@@H+]1CC[C@@H]([C@@H](C1)C)Nc1c2c([nH]cn2)ncn1	0
ZINC72293900	Cn1c2c(=O)[nH]c(=O)n(c2nc1N[C@H](CCCO)c1ccccc1)C	1
ZINC72298889	Cc1csc(n1)[C@@H]1CCCN(C1)C(=O)[C@H](C)OCC(F)(F)F	0
ZINC72302158	c1ccc(cc1)[C@H](CO)Nc1cc(ccn1)C(F)(F)F	1
ZINC72304450	CCCCCC[C@@H](CC)C(=O)NC[C@](C)(CC)O	0
ZINC72332241	CN(Cc1ccccc1)Cc1cc(=O)[nH]c(n1)c1ccccc1	1
ZINC72333926	C[C@@H](c1ccccc1)NC(=O)COC(=O)c1ccsc1	1
ZINC72361870	c1ccnc(c1)Nc1cccc(n1)C[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC72376605	CN1CCC[C@@H]1c1c(cnc(n1)N(C)C)c1ccccc1	1
ZINC72385492	Cc1cc(nc[nH+]1)N1CCC(CC1)c1cncc(n1)C	0
ZINC72385535	Cc1cc(ncn1)N1CCCC[C@@H]1c1cc([nH]n1)CO	0
ZINC72402631	Cc1nc(c(s1)C(C)C)C(=O)Nc1cccc2c1cc[nH]2	0
ZINC72416441	c1c2c(nc(n1)N)CCC[C@H]2O	0
ZINC72429232	CNc1ccnc(n1)N1CCC(CC1)(C(=O)[O-])Oc1ccccc1	1
ZINC72436528	CC(=O)N[C@@H](CCSC)C(=O)N(C)Cc1ccc(cc1)n1cccn1	0
ZINC72468592	c1ncn(n1)CCCC(=O)N1CC[C@@H]2[C@H](C1)CCC(=O)N2CC[NH3+]	0
ZINC72482116	CC(C)(C)OC(=O)N1CCC(CC1)[C@H]1C[C@@H]1CO	0
ZINC72499696	CC(=O)N1CCN(CC1)S(=O)(=O)c1ccccc1C(F)(F)F	0
ZINC72516609	C[C@@H](C(=O)NCCCSc1ccccc1)NC(=O)C	1
ZINC72566643	CCn1cc(cn1)C(=O)N1CCC(CC1)c1c([nH]c2c1cccc2)C	0
ZINC72627657	C[C@H](c1ccccc1)N(C)C(=O)[C@@]1(CC1(Cl)Cl)C	1
ZINC72646283	C[C@H]1CN(C[C@@H](O1)C)C(=O)CSc1nnc(n1N)c1ccccc1	1
ZINC72648111	COc1ccc(cc1Cc1ccccc1)NC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	1
ZINC72670821	C[NH+](C)[C@@H](C[NH2+]Cc1c(cccc1F)F)c1cccc(c1)OC	0
ZINC72689025	Cc1c([n-]c(n1)S(=O)(=O)Cc1ccc(nc1)Cl)Cc1ccccc1	1
ZINC72727778	C[NH+](C)Cc1ccc(cc1)C[NH2+]Cc1cccnc1	0
ZINC72757348	CCCn1c(nnn1)CSc1nnc(n1Cc1ccccc1)C	1
ZINC72781113	CCC[C@@H](c1ccccc1)C(=O)N(C)CC(=O)N(C)C	1
ZINC72819537	CC(=O)N/C(=C\c1ccccc1)/C(=O)Nc1ccc2c(c1)CC(=O)N2	1
ZINC72883886	Cc1ccc(cc1)C(=O)C(=O)NNc1ccccc1	1
ZINC72979904	Cc1nc(cs1)CN(Cc1ccc(cc1)F)C1CC1	0
ZINC72993815	COC(=O)c1ccc(o1)S(=O)(=O)NC1(CCCC1)c1ccccc1	1
ZINC73006221	C[C@H](C[NH2+]Cc1ccccc1OCC(=O)NC)Oc1ccccc1	1
ZINC73088632	C=CCCC(=O)[C@@H](C#N)C(=O)Nc1ccccc1	1
ZINC73095011	Cc1c2c(n[nH]c2NC(=O)[C@@H](C)CCOc2ccccc2)n(n1)C	1
ZINC73152225	CN(c1ccc(cc1)[N+](=O)[O-])C(=O)C[N@H+]1CCC[C@@H]1C(=O)N	0
ZINC73194368	c1cc(ccc1CCC(=O)OC[C@H]1CCCO1)C#N	0
ZINC73256129	CCc1cccc(c1)NC(=O)C(=O)N[C@@H](C)c1c(noc1C)C	0
ZINC73338758	c1c(nc(s1)NC(=O)[C@H]1CCCO1)C[NH+]1CCCCCC1	0
ZINC73341178	COc1cc(ccn1)c1nc(on1)/C=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC73383862	C[C@@H](COC)NC(=O)N1CC[N@H+](CC1)Cc1ccc(cc1)C(C)C	0
ZINC73493266	CC(C)Oc1c(cc(cc1Cl)/C=C/C(=O)N1CCC[C@@H](C1)O)OC	0
ZINC73652503	CCN([C@H]1CCC[N@H+](C1)Cc1ccccc1)C(=O)OC(C)(C)C	1
ZINC73737380	c1ccc(cc1)c1cc2c(s1)c(nc(n2)Cl)NC1CC[NH2+]CC1	1
ZINC73800448	C[C@H](C1CC1)[N@H+](C)CC(=O)N(Cc1ccccc1)C(C)(C)C	1
ZINC73826040	C[N@H+]1CC[C@@H](CC1)N(Cc1ccco1)C(=O)Cc1ccc(cc1)Cl	0
ZINC73843316	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)[C@@H](Cc1ccccc1)n1cnnn1	1
ZINC73924529	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)OC)Oc1ccc(cc1Cl)F	0
ZINC73968328	c1ccc(cc1)c1cnn(c1)CC(=O)NC(=O)Nc1ccccc1	1
ZINC73996877	C[C@H]([C@@H]1CCCO1)NC(=O)Nc1cc(nn1C(C)C)c1ccccc1	1
ZINC74008212	CC(C)(c1ccc(cc1Cl)F)NC(=O)NCC(=O)N1CCCC1	0
ZINC74012275	CC(=O)c1cc(ccc1OS(=O)(=O)c1ccc(cc1Cl)F)F	0
ZINC74386474	CC[C@H]1CC[C@@H](CC1)NC(=O)C[C@@H](c1ccccc1)NC(=O)C	1
ZINC74583482	Cc1ccc(=O)n(n1)CC(=O)N(CC(F)(F)F)[C@@H](C)C(C)C	0
ZINC74587563	Cc1nc(on1)COCC(=O)Nc1nnc(s1)Cc1ccc(cc1)F	0
ZINC74595135	Cc1nc(on1)COCC(=O)NCC1(CCCCC1)[NH+]1CCSCC1	0
ZINC74818073	c1ccc(cc1)Cn1ccnc1CNC(=O)N[C@H]1CCCC[C@@H]1O	1
ZINC75109453	CC(C)N(CCO)C(=O)Nc1ccc(cc1)OC(C)C	0
ZINC75121923	Cc1ccc(c(=O)[nH]1)C(=O)NCc1nc(c(s1)C)c1ccccc1	1
ZINC75125742	COc1ccc(cc1)[C@H](CN1CCOCC1)Nc1nccc(n1)OC	0
ZINC75127769	CCCC/[NH+]=C(/NCc1nc(no1)C)\N1CCCC1	0
ZINC75164318	CCOC(=O)NCC#CC[NH+](C)C	0
ZINC75165130	C[C@H](C(=O)NCC#CCN(C)Cc1ccccc1)Oc1ccccc1	1
ZINC75166832	c1ccc(cc1)[C@@H]1CN(CCO1)C(=O)N[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	1
ZINC75180303	c1ccc(c(c1)C(=O)Nc1cc([nH]n1)C1CCOCC1)O	0
ZINC75460796	COC(=O)c1cc(n(n1)c1ccccc1)C(=O)NCc1ccncc1	1
ZINC75462128	C[C@H](CC(=O)NNC(=O)c1ccc(cc1)Cl)c1ccccc1OC	0
ZINC75572663	c1ccc(cc1)N1CC[C@@H](C1)CNc1ncc(c(n1)N)[N+](=O)[O-]	1
ZINC75602539	c1ncn(n1)[C@H]1CCCN(C1)C(=O)CN1CCCNC1=O	0
ZINC75611759	C[C@H](c1cccs1)/[NH+]=C(\NC[C@@H]1CCCO1)/NCC1CC1	0
ZINC75734501	C[C@@H](c1ccc(cc1)OC(F)F)[NH2+]Cc1ccc(cc1)n1cccn1	0
ZINC75766022	Cc1c(c2ncccn2n1)C(=O)NCCc1cn2ccccc2n1	0
ZINC75826054	COc1ccc(cc1)c1c(cn[nH]1)CNc1ccccc1	1
ZINC75849589	CCC[C@H](c1ccccc1)C(=O)NC[C@@H]1CC[N@@H+](C1)C1CC1	1
ZINC75877069	Cc1nc(on1)[C@@H]1CN(CC21CCOCC2)C(=O)CCC(C)C	0
ZINC75915311	c1cc(c(c(c1Cl)F)C[NH3+])Br	0
ZINC76017872	CC(C)c1c(cn(n1)c1ccccc1)CNCC(=C)Cl	1
ZINC76067083	Cc1c(cn(n1)C)C(=O)N1CC[C@@H](C1)CSc1ccccc1	1
ZINC76106650	Cn1c(c[nH+]c1SCC(=O)NC1CCOCC1)c1ccccc1	1
ZINC76347531	C[C@@H](CC(=O)N(C)c1ccc(cn1)Cl)c1ccccc1F	0
ZINC76386869	c1ccc(cc1)CN(C1CC1)C(=O)C1(CCCCC1)C#N	1
ZINC76461109	COc1cccc(c1)[C@@H]1C[C@H]1C(=O)N[C@@H](Cc1ccccc1)C1CC1	1
ZINC76463238	CCCC[N@@H+](CC)CC(=O)NC1CCN(CC1)C(=O)C1CCCCC1	0
ZINC76610346	CN(C)C(=O)C[N@@H+]1CCCN(CC1)CCOCCOc1ccccc1	1
ZINC76610778	CC(C)(c1cccc(c1)Cl)C(=O)N1CCC(CC1)Nc1ccccc1	1
ZINC76651085	Cc1cc([nH]n1)C(=O)N1CCN(C[C@H]1C)Cc1ccccc1	1
ZINC76676103	CC(C)C[N@H+](CCOC)C[C@H](c1ccc(cc1)S(=O)(=O)C)O	0
ZINC76756929	C[C@@H]1CN(C[C@@H](O1)C)C(=O)CN1CC[C@@H](C1)Nc1ccccc1	1
ZINC76771199	CC(C)C[C@@H](c1ccccc1)NC(=O)c1ccc(cc1)C(=O)N(C)C	1
ZINC76802234	C[C@@H]1CN(CCN1CC(=O)Nc1nccs1)Cc1ccccc1	1
ZINC76870658	Cc1c(sc(n1)C)C[NH2+][C@H]1CCC[C@@H](C1)SC	0
ZINC76907934	Cc1cnc(s1)CCNC(=O)Nc1cccc(c1)N1CCOC1=O	0
ZINC76916260	Cc1c(c(n(n1)c1ccccc1)Cl)C(=O)NCC[N@@H+](C1CC1)C(C)C	1
ZINC76933911	Cc1ccc(cc1N1CCCS1(=O)=O)NC(=O)c1cccc(c1)C#N	0
ZINC76937544	c1cc(cc(c1)Oc1cc[nH+]cc1)[N-]S(=O)(=O)C[C@H]1CCCCO1	0
ZINC76978967	C[C@@H]1COCCN1[C@@H](C)CNC(=O)N[C@@H](C)CCC(C)(C)C	0
ZINC76982248	CN(CCOc1ccccc1)C(=O)N[C@@H]1CC[N@H+](C1)CC1CC1	1
ZINC76993973	Cc1cccnc1CNC(=O)[C@H](C)Oc1ccc(cc1)SC	0
ZINC77001296	C[C@H](CNC(=O)[C@@H](C)Oc1ccc(cc1)SC)N1CC[N@H+](CC1)C	0
ZINC77017336	CC(C)[C@@H](C(=O)NCCCSC)NC(=O)N	0
ZINC77105011	C[C@@](CNC(=O)c1ccccc1Cl)(CSC)O	0
ZINC77108831	c1ccc(cc1)C(c1ccccc1)NC(=O)NCC[C@H](C1CC1)O	1
ZINC77109393	COc1ccccc1NC(=S)NNC(=O)c1ccc(cn1)Cl	0
ZINC77118574	c1ccc(cc1)c1cc(no1)C[S@@](=O)CC(=O)NCC1CCCCC1	1
ZINC77135886	CC[C@H]1CCC[C@H](C1)NC(=O)[C@@H]1CCCN1C(=O)Nc1ccccc1	1
ZINC77138340	C[C@@H]1COC[C@H](N1C(=O)c1c[nH]c2c1cc(cc2)[N+](=O)[O-])C	0
ZINC77159702	c1ccc(cc1)c1nccn1CCN1CCN(CC1)CC#N	1
ZINC77164192	c1ccc(cc1)COC(=O)NCC(=O)NC1(CC1)c1cccc(c1)Cl	1
ZINC77165678	Cc1cc(ccc1F)C(=O)Nc1ccc(cc1)C(=O)NCC=C	0
ZINC77196432	CN1CCN(CC1)c1cc(ncn1)NC(=O)CCCc1ccccc1	1
ZINC77238487	c1ccc(cc1)/C=C/S(=O)(=O)N(Cc1ccon1)Cc1ccco1	1
ZINC77244494	CN(CC(F)(F)F)C(=O)Cn1cnc2c(c1=O)sc(n2)SC	0
ZINC77263704	C[C@@H]1C[C@H](CN(C1)C(=O)c1ccccc1NC(=O)N[C@@H](C)CSC)C	0
ZINC77263849	CC(C)(C)CC(=O)NC[C@@H]1[C@H]([C@@H](CO1)NC1CCOCC1)O	0
ZINC77287777	CC(C)N1C[C@@H](CC1=O)C(=O)NCc1cnn2c1nccc2	0
ZINC77320756	C[C@@H]1CC[N@H+]([C@@H](C1)C)Cc1nnnn1c1ccccc1	1
ZINC77337802	Cn1cc(c(n1)C(=O)N1CCC(CC1)OCc1ccccc1)Cl	1
ZINC77342012	c1ccc(c(c1)CN1CC[C@@](C1)(C[NH+]1CCCCC1)O)C#N	0
ZINC77353609	CC(C)(c1cc(no1)CC1(COC1)[NH+](C)C)O	0
ZINC77356652	CC(C)n1cc(cn1)C(=O)NCc1ccc(cc1)c1ccccc1	1
ZINC77371873	C[C@@H]1C[N@@H+](CCCN1CC#C)Cc1ccccc1	1
ZINC77376196	CC[C@H]1CN(CCN1C(C)C)C(=O)c1ccc(cc1)c1ccn[nH]1	0
ZINC77390991	Cc1cc(ccc1S(=O)(=O)NCC[N@@H+](C1CC1)C(C)C)F	0
ZINC77391674	Cc1cc([nH]n1)C(=O)N1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)C(=O)N(C)C	0
ZINC77410084	c1ccc(cc1)[C@@H]1CC(=O)N1C[NH+]1CCCC1	1
ZINC77410276	CCC[C@H](C)CS(=O)(=O)N[C@@H](CCCO)c1ccccc1	1
ZINC77413542	c1cc(ccc1NC(=O)CSCc1ccon1)N1CCOCC1	0
ZINC77413697	c1cc2c(cc1[C@H]1CCCN1C(=O)NCC(F)(F)F)OCO2	0
ZINC77420488	CN1Cc2ccccc2C[C@H]1CN(C)C(=O)CCCC(=O)OC	0
ZINC77427296	C[C@H](C[C@@H](C)O)C[NH2+]Cc1cc(c(cc1c1ccccc1)OC)OC	1
ZINC77446132	CNC(=O)c1cccc(c1)CCNCc1ccc(c(c1)Cl)Cl	0
ZINC77477569	Cc1ccc(c(c1)C[S@@](=O)Cc1ncc(o1)c1ccccc1)OC	1
ZINC77485921	Cc1nn(c(=O)n1CC(=O)NCCN1CCOCC1)c1ccccc1	1
ZINC77504417	c1ccc(cc1)c1ccc(cc1)S(=O)(=O)N1CC[C@@H]2[C@H]1C[NH2+]C2	1
ZINC77540751	C[C@H](CCSC)N(C)C(=O)NC(c1ccccc1)c1ccccc1	1
ZINC77543967	C[C@H](CSC)N(C)C(=O)NC[C@H](Cc1ccccc1)[NH+](C)C	1
ZINC77566699	CC[C@H](c1cc(ccc1F)F)NC(=O)NNC(=O)c1c(ncs1)C	0
ZINC77649032	CC[C@@H](C)NC(=O)C(=O)Nc1ccc(cc1)NC(=O)CC[NH+](C)C	0
ZINC77661988	CC(C)(CNC(=O)NCCCCSC)c1ccc(cc1)F	0
ZINC77662367	CCc1ccc(o1)[C@H]1COCCN1C(=O)N[C@H](C)Cn1cncn1	0
ZINC77666053	C[C@H](c1ccc(cc1)Cl)NC(=O)[C@@H](C)N1CCSCC1	0
ZINC77687305	CCO[C@H](C)C(=O)N1CCCCC[C@H]1c1ccccc1	1
ZINC77687409	COc1ccccc1CC(=O)Nc1c(cc(s1)c1ccccc1)C#N	1
ZINC77724301	C[C@H]1CCCN(C1)C(=O)Nc1ccc(cc1OCC1CC1)F	0
ZINC77756699	CC(C)[C@@H](c1ccccc1)NC(=O)N(CC[NH+](C)C)CC[NH+](C)C	1
ZINC77813322	Cc1[nH]nc(n1)c1cccc(c1)NC(=O)C(=O)N[C@H](C)CCSC	0
ZINC77837800	CC[C@H]1CCCC[N@@H+]1CCNC(=O)N[C@@H](CCCO)c1ccccc1	1
ZINC77858930	c1ccc(cc1)S(=O)(=O)N1CCn2cc(nc2C1)C(=O)NC1CC1	1
ZINC77862394	CN(CCCC=C)C(=O)C(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC77867171	c1ccc(cc1)NC(=O)CCCNC(=O)c1cc2c([nH]1)ccs2	1
ZINC77894864	CC(C)CCNC(=O)CN1CCS(=O)(=O)CC1	0
ZINC77922771	CO[C@@H]1CCC[C@@H](C1)OC(=O)C1=NN(C(=O)CC1)Cc1ccccc1	1
ZINC77928951	CN(Cc1ccccc1)C(=O)c1cccn2c1cnc2	1
ZINC77950155	c1cc(cc(c1)F)NC(=O)Cc1cn2c(nc1=O)SCC2	0
ZINC77958202	C[C@H](c1cccs1)S[C@H](C)C(=O)Nc1ncccn1	0
ZINC77977588	C[C@@H]1CCC[N@H+]1CC(=O)NCc1ccc(cc1)C[NH+]1CCCCC1	0
ZINC77988405	CC(C)C[C@@H](C[NH2+]Cc1cc(c(cc1SC)OC)OC)N(C)C	0
ZINC78006638	C[C@H]1CCN([C@@H](C1)C)C(=O)c1ccc(cc1)S(=O)(=O)NCCC#N	0
ZINC78008452	C[C@H]1CCN([C@@H](C1)C)C(=O)c1nc(n(n1)c1ccccc1)C1CC1	1
ZINC78041022	COc1ccc(nn1)C(=O)NCCSc1ccccc1	1
ZINC78048943	Cc1c2cc(cnc2on1)S(=O)(=O)N1CC[NH+](CC1)[C@H](C)COC	0
ZINC78055521	c1ccc(cc1)c1nc(co1)C(=O)NCc1cccc(c1)F	1
ZINC78092993	COc1ccncc1NC(=O)CC/C=C/c1ccccc1	1
ZINC78102337	C[C@@H](c1ccsc1)C(=O)N1CCN(CC1)c1ccc(cn1)[N+](=O)[O-]	0
ZINC78116976	CC(=O)Nc1cc(ccc1NC(=O)CC/C=C/c1ccccc1)Cl	1
ZINC78117720	c1ccc(cc1)/C=C/CCC(=O)NCCS(=O)(=O)N1CCSCC1	1
ZINC78160985	CC1([C@H]([C@@H]2[C@@H]1OCC2)NC(=O)C1(CC1)c1ccccc1F)C	0
ZINC78167932	Cc1cccc(c1)[C@H](C)CNC(=O)Cc1cc(on1)c1ccccc1	1
ZINC78193618	Cc1c(c(on1)C)CC(=O)NNC(=O)COCc1ccccc1	1
ZINC78208521	CC[C@H](C)C(=O)N1CCC[C@H](C1)C(=O)N(CC#N)C1CCCC1	0
ZINC78236749	CC(C)[C@@H](C(=O)OCC(F)(F)F)NC(=O)COc1ccccc1	1
ZINC78239416	Cc1ccc(cc1C)C(=O)N(C)CCOc1ccccc1	1
ZINC78275049	C[C@@H]1CCC[C@@H](C1)N(C)C(=O)CCCCNC(=O)N	0
ZINC78289923	CCN(CC(=C)C)C(=O)C[S@](=O)[C@@H](C)c1ccccc1	1
ZINC78297148	C[C@@H](C(=O)NCCc1ccccc1)N1CCOC(C1)(C)C	1
ZINC78353057	C[C@@H](C(=O)N1CCN(CC1)CC(=O)NC)NC(=O)c1ccccc1Cl	0
ZINC78383233	CCC1(CC(=O)N(C1=O)CC(=O)NCc1ccccc1F)CC	0
ZINC78394293	CC(=O)N1CCN(CC1)c1ccccc1C[NH2+]Cc1ccccc1	1
ZINC78402487	CC(C)(c1ccc(cc1)F)NC(=O)Nc1ccc(cc1)S(=O)(=O)C	0
ZINC78405968	CCC[NH2+][C@H](C)c1ccn(c1)Cc1ccccc1	1
ZINC78442457	COC(=O)CCNC(=O)COc1cccc(c1Cl)Cl	0
ZINC78483682	CCC[C@H](C)CC(=O)NC(C)(C)c1ccccc1OC	0
ZINC78487232	Cc1c(c(n(n1)c1ccccc1)Cl)/C=C/C(=O)OC[C@@H]1CCC(=O)N1	1
ZINC78523784	C[C@@H]([C@H](c1ccccc1)O)N(C)C(=O)c1ccccc1OC	1
ZINC78525292	C[C@H]([C@@H](c1ccccc1)O)N(C)C(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	1
ZINC78537181	Cc1ccc(cc1)OCC(=O)N(CCC#N)CCc1ccccc1	1
ZINC78541192	Cn1ccnc1CN(C)C(=O)c1c(cn(n1)c1ccccc1)[O-]	1
ZINC78543791	CSc1ccc(cc1)CNC(=O)c1ccccc1Nc1ccccc1	1
ZINC78552603	C[C@@H](C(=O)N(C)C)Sc1nnc(n1N)COc1ccccc1	1
ZINC78552774	CC(C)c1ccccc1n1ccnc1SCCNS(=O)(=O)C	0
ZINC78561699	c1ccc(cc1)COc1ccccc1OCC(=O)/N=C\1/NCCS1	1
ZINC78572577	Cc1cc(no1)C(=O)Nc1nc([nH]n1)c1ccc(cc1)OC	0
ZINC78594490	C[C@@H](c1ccco1)N(C)C(=O)CCNS(=O)(=O)c1cccnc1	0
ZINC78612031	Cc1csc(n1)CCCNC(=O)C1(CCCC1)Sc1ccccc1	1
ZINC78638910	c1ccc2c(c1)CN(C2)C(=O)CCCNC(=O)c1cccc(c1)Cl	0
ZINC78640520	CNC(=O)c1ccc(c(c1)NC(=O)N(C)C1CCCCC1)Cl	0
ZINC78641783	C[C@H](C(=O)N1CCc2c(ccs2)C1)Nc1cccc(c1)C(=O)C	0
ZINC78693055	C[C@H](C(=O)N(C)Cc1ccccc1)S[C@@H](C)C(=O)OC	1
ZINC78728923	CC(C)N(C)C(=O)COc1ccccc1c1ccccc1	1
ZINC78729629	CC(C)N(C)C(=O)CCC(=O)c1ccccc1	1
ZINC78795921	CC[N@H+](C)[C@@H](c1ccccc1)c1ccc(cc1)F	1
ZINC78824355	CC(=O)Nc1cc(ccc1F)S(=O)(=O)N[C@@H]1C[C@H]1c1ccccc1	1
ZINC78830819	c1ccc(cc1)Cc1nnc(o1)CN1CCCCC[C@H]1c1ccco1	1
ZINC78830918	C[C@H]1CCC[C@H](C1)N(C)C(=O)c1ccn[nH]1	0
ZINC78842143	CN1C[C@@H](CCC1=O)NC(=O)c1cc2ccccc2s1	0
ZINC78871615	Cc1nc(no1)CSCC(=O)N(C)[C@H]1CC[C@H](CC1)C	0
ZINC78893214	CCCc1nc(n[nH]1)[C@@H]1CN(CCO1)CC(=O)Nc1nncs1	0
ZINC78915281	CCCCCC[C@H](C)NC(=O)C[C@@H](c1ccccc1)NC(=O)C	1
ZINC78928928	CCn1c(c(c(n1)C)CNC(=O)[C@H](C)[N@@H+]1CCc2ccccc2C1)C	0
ZINC78984692	CC(=O)NCC(=O)NC[C@@H](c1ccccc1)OC	1
ZINC79005209	CC[C@@H](c1ccccc1)C(=O)NCCc1cccc(c1)F	1
ZINC79083423	CCOc1c(cc(cc1Br)Cl)NC(=O)NC(C)(C)CO	0
ZINC79316818	CN(CCc1ccccc1)C(=O)CCn1ccccc1=O	1
ZINC79330546	C[C@@H](C(=O)N(C)C)SCCOc1cccc(c1)Br	0
ZINC79332038	Cc1ncc(n1CCOC(=O)[C@H]1CC(=O)N(C1)CC(F)(F)F)[N+](=O)[O-]	0
ZINC79334671	C[C@@H](C(=O)NCCc1cccs1)SCCCOc1ccccc1	1
ZINC79365480	CCCc1nc(on1)CS[C@@H](C)C(=O)NC[C@@H](C)c1ccccc1	1
ZINC79411394	c1ccc(cc1)COC(=O)N[C@@H]1CC[N@H+](CC1)CC[NH3+]	1
ZINC79419447	C[C@@H](C(=O)N1CCC[C@@H](C1)C[N@@H+](C)C(C)C)[NH3+]	0
ZINC79420077	C[C@H]1C[N@H+](CCN1C(=O)OCc1ccccc1)CC(=O)[O-]	1
ZINC79431311	c1ccc(cc1)N1[C@@H](CC(=N1)/C(=N/c1cccnc1Cl)/[O-])C(=O)N	1
ZINC79434644	C[C@H](C1CC1)N(C)C(=O)NC[C@@H]1Cc2ccccc2O1	0
ZINC79610375	C[NH+](C)CCC1CCN(CC1)C(=O)NCCCOCC(F)(F)F	0
ZINC79694296	C[NH+](C)[C@H](CNC(=O)c1ccc(c(c1)[N+](=O)[O-])OC)C1CC1	0
ZINC79694902	Cn1c(nnc1S(=O)(=O)C[C@@H]1CCCO1)C1CC1	0
ZINC79949999	Cc1ccc(cc1)CS(=O)(=O)c1nnc(n1C)c1ccccc1	1
ZINC80002748	C[C@@H](CNC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)NC)C[NH+]1CCCC1	0
ZINC80010372	C[C@H]([C@H]1CCCO1)NC(=O)NCCS(=O)(=O)c1ccccc1	1
ZINC80217827	CCOc1cc(ccc1NC(=O)C(=O)N1CCc2ccccc2C1)C	0
ZINC80250098	Cc1ccc(cc1Cl)NC(=O)C(=O)N(C)CCOc1ccccc1	1
ZINC80296557	C[C@@H](C(=O)NCCCOCC1CC1)NC(=O)/C=C/c1ccccc1	1
ZINC80322954	Cc1c(oc(n1)CNC(=O)NCc1ccc(cc1)n1cccn1)C	0
ZINC80327208	CC(C)[C@H](C(=O)Nc1nnc(s1)C1CC1)Oc1ccccc1C#N	0
ZINC80374565	CN(CC(=O)Nc1cccc(c1)C#C)C(=O)c1cn2cccnc2n1	0
ZINC81112913	Cc1csc(=O)n1CCC(=O)NC[C@@H](C)Sc1ccccc1	1
ZINC81135302	CCCc1ccc(nc1)OC	0
ZINC82055269	CCOC(=O)CC(=O)[C@H]1C[C@H]1c1ccccc1	1
ZINC82065968	COc1cccc(c1)/C=C(\c1ccccc1)/C(=O)OC	1
ZINC82087547	c1ccc(cc1)[C@@H](CNc1nc(=O)c2c([nH]1)C[NH2+]CC2)O	1
ZINC82114562	Cn1cnnc1C[C@@H]1CC[N@H+](CC1)Cc1ccc2c(c1)cc[nH]2	0
ZINC82114666	CCC[C@@H]1C[N@@H+](C[C@H]1NC(=O)C)Cc1cc2c(cc1OC)CCC2	0
ZINC82125818	c1ccc(cc1)c1cn2cc(ccc2n1)C(=O)N1C[C@@H]2CCC[C@H]1C2	1
ZINC82265146	c1ccc(cc1)C1(CC1)C(=O)n1ccnc1	1
ZINC82829748	C[C@@H]1C[C@H](C[C@@H](C1)[NH2+]C[C@@H](C)O)C	0
ZINC83236826	CC1([C@@H]([NH2+][C@H](S1)c1ccc(o1)c1ccc(cc1)Br)C(=O)[O-])C	0
ZINC83252730	c1ccc(cc1)/C=C(\C=N/N=C(\[O-])/[C@H]1COc2ccccc2O1)/Br	1
ZINC83263469	CC(C)(C)OC(=O)N1Cc2ccccc2C[C@@H]1C[NH3+]	0
ZINC83325057	c1ccc(cc1)[C@H](CCC(=O)N/N=C\c1cc(cc(c1[O-])I)Br)O	1
ZINC83330236	c1cc(c(cc1/C=N\Nc1c2c([nH]cn2)ncn1)O)O	0
ZINC83830017	CCc1nc(n[nH]1)[C@H]1CN(CCO1)C(=O)c1cccnc1NC(C)C	0
ZINC83984641	CS(=O)(=O)CCCS(=O)(=O)N(CC[NH+]1CCCC1)Cc1ccccc1	1
ZINC84501318	COC(=O)c1ccc2c(c1)nc([nH]c2=O)Nc1ccccc1	1
ZINC84543915	C1CCC(CC1)[C@H]1CCCN1C(=O)[C@H]1CC(=O)N(C1)CC(F)(F)F	0
ZINC84656244	C[C@@H](c1cccc(c1)OC)[NH2+]CC1(CC1)c1ccccc1	1
ZINC84667925	C[C@@H](c1ncc(o1)C(C)(C)C)Sc1ncc(c(n1)N)C#N	0
ZINC84860140	c1ccc(cc1)C(=O)N1CCN(CC1)Cc1ccc(cc1F)F	1
ZINC84861388	C[C@H]1CN(C[C@@H](O1)C)C[C@@H]1CCC[N@@H+]1Cc1ccc(cc1F)F	0
ZINC84964938	C[C@H]1CC[C@H]([C@@H](C1)C)NC(=O)c1cc(c(s1)S(=O)(=O)N)OC	0
ZINC85266610	C[C@@H](/C(=N/OCc1nc(no1)c1cccc(c1)Br)/N)OC	0
ZINC85291183	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)/C=C/SCc1ccco1	0
ZINC85357745	c1cc(c(nc1)Cl)NNC(=O)Nc1ccc(cc1)C#N	0
ZINC85358702	Cc1ccccc1CN(C)C(=O)[C@@H]1CCC[C@@H]1[NH3+]	0
ZINC85365039	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)NCC(=O)NCCc1ccccc1	1
ZINC85423507	C[C@H](c1ccccc1)C(=O)NCc1cccnc1	1
ZINC85471289	Cn1cc(nc1CCNC(=O)Nc1ccccc1Cl)c1ccco1	0
ZINC85472127	Cc1ccc(c(c1c1ccccc1)Cl)C(=O)[O-]	1
ZINC85606280	Cc1c(c(on1)C)C[C@@H](C)NC(=O)Nc1cc(on1)c1ccccc1	1
ZINC85630912	CCCN1CCC(CC1)[NH2+][C@H]1[C@@H]2CCO[C@@H]2C1(C)C	0
ZINC85685824	c1ccc(cc1)c1ncc(cn1)C(=O)NNc1cccnc1Cl	1
ZINC85737140	Cn1ccnc(c1=O)NC(=O)CCc1cccc(c1)Cl	0
ZINC85797114	CN(CC[N@@H+]1CCC[C@@H]1C(=O)Nc1nccs1)c1ccccc1	1
ZINC86164018	CC[C@H](c1ccccc1)Nc1ccn(n1)CCS(=O)(=O)CC	1
ZINC86170648	CCc1nc([n-]n1)S(=O)(=O)Cc1cc(on1)c1ccccc1	1
ZINC86202046	Cc1nc(no1)CNc1cccc(c1)OCCc1ccccc1	1
ZINC86283802	CCOC(=O)Nc1cccc(c1C)NC(=O)N(C)[C@@H](C)CC#N	0
ZINC86285277	Cc1c(cccc1Br)NC(=O)N1CCC[C@@H]2[C@H]1CCC2	0
ZINC87205141	CCN(CC)C(=O)CCC(=O)NCc1cccc(c1)[N+](=O)[O-]	0
ZINC87253891	CCN(C[C@@H](C)C(=O)OC)C(=O)c1cn[nH]c1c1ccccc1F	0
ZINC87330402	C[C@H](C(=O)NC[C@H]1CCC[N@H+](C1)C)NS(=O)(=O)c1cnn(c1)C	0
ZINC87337241	C[C@@H](Cc1ccccc1OC)N(C)C(=O)Cc1ccc(cc1F)F	0
ZINC87373228	CCN(CC)C(=O)CCC(=O)NCCOC1CCCCCC1	0
ZINC87426150	Cc1ccccc1CCC(=O)NCc1cn(nn1)c1ccccc1	1
ZINC87493010	CO[C@H](CO)c1ccc(c(c1)O)O	0
ZINC87559683	CN(C[C@@H](C1CC1)O)C(=O)CCN1C(=O)[C@H]2CCCC[C@@H]2C1=O	0
ZINC88187515	CC(C)(CC#N)CBr	0
ZINC88229147	CC(C)(C)[C@H](c1ccccc1OC)NC(=O)CCc1cccnc1	0
ZINC88332041	Cc1ccc(cc1Cl)NC(=O)N(C)CCOCC1CC1	0
ZINC88376818	CC(C)CC1(CCCC1)CNC(=O)Nc1ccccc1CS(=O)(=O)C	0
ZINC88483404	Cc1cc(c(cc1[C@H](C)NC(=O)N(CCCCO)C1CC1)OC)OC	0
ZINC88483847	C[C@@H](CN1C(=O)C(NC1=O)(c1ccccc1)c1ccccc1)C(=O)C	1
ZINC88523431	C[C@H]1[C@@H](S(=O)(=O)CCN1Cc1ccsc1C(=O)OC)C	0
ZINC88538314	C1CCC(C1)C(=O)NCCCN1CC[NH+](CC1)C[C@@H]1CCOC1	0
ZINC88546383	C[C@](CC(=O)OC)(COC)NCC(=O)Nc1ccc(cc1F)F	0
ZINC88596607	c1ccc(cc1)CCNC(=O)CN(CCC#N)CCC(F)(F)F	1
ZINC88602346	C[C@H](CCCO)NC(=O)NCc1cc([nH+]c2c1cccc2)N(C)C	0
ZINC88634534	CCOCCOc1cc(ccc1CNC(=O)N(C)C[C@@H]1CCCO1)C	0
ZINC88694312	Cc1c(cc(o1)C(=O)N1C[C@@H](OC[C@@H]1c1ccccc1)C)S(=O)(=O)N	1
ZINC88756007	CCc1nc2n(n1)CCC[C@@H]2NC(=O)N(C)C[C@H]1CCCO1	0
ZINC88798797	c1cc(c(c(c1)F)N1CC[C@@H](C1=O)NS(=O)(=O)CCCC#N)F	0
ZINC88813304	Cc1c(cc(s1)C(=O)OCC(=O)NC(C)C)c1ccc(cc1)F	0
ZINC89102115	COC(=O)[C@@H]1CCCCN1CC(=O)Nc1nc(cs1)c1ccco1	0
ZINC89127471	CC(C)C[C@]1(CC(=O)N(C1=O)Cc1ncc(o1)c1ccccc1)C	1
ZINC89128582	Cc1c(cc(s1)C(=O)OC)C[N@H+](C[C@@H](c1ccccc1)O)C1CC1	1
ZINC89140636	C[C@](CCO)(COC)NCc1ccc(c(c1)F)C(=O)OC	0
ZINC89142476	C[C@@H]([C@H](c1ccccc1)NCc1ccc(cc1F)F)C(=O)OC	1
ZINC89200991	c1ccc(cc1)SC([C@@H](c1cnc2n1cccc2)[O-])(F)F	1
ZINC89201265	CCC[C@H](C)N1C[C@@H](CC1=O)C(=O)Nc1ccc(c(c1)S(=O)(=O)C)C	0
ZINC89219063	Cc1c(sc(=O)n1CC(=O)N[C@H](C)[C@H](c1ccc(cc1)OC)O)C	0
ZINC89221069	C[NH2+]CC(=O)N1CCN(CC1)c1cc2c(cc[nH]2)[nH+]c1	0
ZINC89226912	COC(=O)[C@@H]1CCN(c2c1cccc2)C(=O)CCCc1ccccc1	1
ZINC89260275	CC(C)C(=O)c1ccccc1NC(=O)[C@H]1CSCCS1	0
ZINC89272245	CCOc1cncc(n1)N1C[C@H]2CC[C@@H]1C2	0
ZINC89304103	c1ccc(cc1)c1ccsc1C(=O)NCCc1cccc(c1)[N+](=O)[O-]	1
ZINC89374976	CN1CC[C@@H](C1=O)N1CCO[C@@H](C1)CNc1ccc[nH+]n1	0
ZINC89387155	CCS(=O)(=O)CCN(C)C(=O)c1cc2cc(ccc2[nH]1)F	0
ZINC89401236	COC(=O)[C@@H]1C[C@@H](C[N@H+]1Cc1cc(sc1)Br)O	0
ZINC89414689	COCCNC(=O)c1cc(ccc1Cl)I	0
ZINC89467698	c1ccc2c(c1)[C@H](CCN2C(=O)CCC1CC1)C(=O)N	0
ZINC89470329	CCC[C@@H]1CN(CCO1)C(=O)[C@H](C)NC(=O)/C=C/c1ccccc1	1
ZINC89496917	C[C@@H]1CN(C[C@H](O1)C(=O)OC)CCc1ccncc1	0
ZINC89512091	CCNc1ncc(s1)C(=O)N(C)C[C@H](COC)O	0
ZINC89522550	C[C@@H]1CSC(=N1)S[C@@H](C)C(=O)Nc1ccccc1c1ccccc1	1
ZINC89548841	CC[C@H](C)[C@H](c1ccccc1)C(=O)N1CCN(CC1)C(=O)CO	1
ZINC89562865	Cc1c(sc(n1)c1ncccn1)C(=O)N1CCN(C[C@@H]1C)C	0
ZINC89639995	C[C@H](CS(=O)(=O)Nc1ccc(cc1)OCCC(=O)N)c1ccccc1	1
ZINC89642301	Cc1ccc(cc1F)S(=O)(=O)[N-]c1ccc2c(c1)nc(n2C)C1CC1	0
ZINC89645658	CCc1c(c(no1)C)NS(=O)(=O)C[C@H](C)c1ccccc1	1
ZINC89689355	Cc1ccccc1CN1CCN(CC1)C(=O)[C@@H]1CNC(=O)N1	0
ZINC89689488	c1ccc(cc1)CC[C@@H]1CCCCN1C(=O)Nc1cccnc1	1
ZINC89690741	C[C@@H](C(=O)C)SCCC(=O)NCc1ccc(cc1)F	0
ZINC89705640	Cc1csc(n1)CNc1cccc(c1)C[S@@](=O)c1ccccc1	1
ZINC89707633	CCCn1c(nnc1SCc1nc(on1)c1cccs1)C	0
ZINC89718753	C[C@H]1CC[C@H](N(C1)C(=O)NC[C@@H](C)c1nc(no1)c1ccccc1)C	1
ZINC89745519	Cn1c2c(cn1)[C@H](CCC2)[NH2+]C[C@@H](c1cc(ccc1OC)OC)O	0
ZINC89769040	C[C@H]1CCC[C@H]1NC(=O)c1cccc(c1)c1ccoc1	0
ZINC89782624	CCCN(CCc1ccccn1)C(=O)c1ccc(cc1)n1ccnn1	0
ZINC89784375	CCCN(C)C(=O)[C@H]1CCC(=O)N(C1)c1ccc(c(c1)C)C	0
ZINC89784586	CN(C)[C@H](C[NH2+]C/C=C/c1ccc(cc1)C#N)c1ccc(cc1)F	0
ZINC89785029	c1ccc2c(c1)C[C@H](N2C(=O)c1c(ncs1)C1CC1)C(=O)N	0
ZINC89792293	c1ccc2c(c1)CCN2C(=O)COC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89803641	CCOC(=O)CC[C@@H](C)NC(=O)[C@@H]1[C@@H](CCO1)C	0
ZINC89809977	c1cc(cc(c1)OCC#N)CNC(=O)c1cccc(n1)OCC(F)F	0
ZINC89819545	Cc1nc(sn1)NC(=O)c1c(ncs1)C1CC1	0
ZINC89836787	c1ccc(cc1)COc1ccc(cc1)NS(=O)(=O)CC1CCC1	1
ZINC89838460	Cc1c(c(n(n1)C)C)CCC(=O)NCC1CCC(CC1)(C)C	0
ZINC89838917	C[C@@H]1CN(c2ccccc2NC1=O)C(=O)C[C@@H](C=C)c1ccccc1	1
ZINC89853184	c1ccc(cc1)c1nnn(n1)CC(=O)NC[C@@H](c1ccsc1)O	1
ZINC89880009	COCCC(=O)N1CCCC[C@@H]1CCc1ccccc1	1
ZINC89899107	C[C@H](C(=O)Nc1ccc(cc1)Cl)[N@H+](C)CC[NH+]1CCCC1	0
ZINC89906517	C#CCN1CCN(CC1)C(=O)NCCc1csc(n1)c1ccccc1	1
ZINC89918614	Cc1cc(ccc1C(=O)C)NC(=O)[C@@H](C)Oc1ccccc1	1
ZINC89930492	CC(=O)N1CCC[C@H](C1)c1[nH]cc(n1)c1ccccc1	1
ZINC89936310	CC[N@H+]1CC[C@@H](CC1)NC(=O)C[N@@H+](C)[C@H]1CCSC1	0
ZINC89944144	CCC[C@H](C(=O)Nc1ccc(c(c1)C)C(=O)C)NC(=O)OC(C)(C)C	0
ZINC89945681	C#CCN1CC[NH+](CC1)C[C@H](COc1cc(ccc1Cl)Cl)O	0
ZINC89948796	CC[C@H]1CN(CC[C@H]1NCc1c(ncs1)C)C(=O)C1CC1	0
ZINC89949830	CC[NH+](CC)[C@@H](c1ccccc1)C(=O)N1CC[C@](CC1)(C(F)(F)F)O	1
ZINC89953263	C[C@@H](CNC(=O)C[NH2+]CC(F)(F)F)c1nc(no1)c1ccccc1	1
ZINC89954284	Cc1cc(sc1C)C(=O)NC[C@@H](C)c1nc(no1)c1ccccc1	1
ZINC89971735	CCc1c(c(c([nH]1)C(=O)N1CCOC[C@H]1C1CC1)C)C(=O)OC	0
ZINC89972036	CC[C@@H](C)n1c(c(cn1)C(=O)OC[C@H]1CC(=O)N(C1)CC)C1CC1	0
ZINC89973227	c1cc(oc1)CN1C[C@H](CC1=O)C(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89992744	CCOC(=O)C[C@@H](C)CNC(=O)c1ccc2nncn2c1	0
ZINC89995704	CSCC(=O)NNC(=O)c1c(cccc1Br)F	0
ZINC90004181	Cn1cc[nH+]c1C[C@H]1CCC[N@H+](C1)Cc1cccnc1Cl	0
ZINC90010594	c1ccc(cc1)CC[C@@H]1CCCC[N@H+]1CC(=O)N1CCOCC1	1
ZINC90042393	c1cc(c(cc1F)F)C1(CCCC1)C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC90043663	Cc1ccc(cc1NC(=O)C(C)(C)C)NC(=O)CNC(=O)NC	0
ZINC90055973	C[C@H]1C[C@@H](C(=O)N1c1ccccc1)NC(=O)CNC(=O)NC	1
ZINC90056194	Cc1cnn(c1)c1ccc(cc1F)[C@@H](C)NC(=O)Cc1ccc[nH]1	0
ZINC90091411	CN([C@@H]1CCS(=O)(=O)C1)C(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90091616	C[NH+](C)[C@@H](Cc1ccccc1)CNC(=O)c1cccc(c1F)OC	1
ZINC90094440	c1ccc(cc1)OCCCNC(=O)c1c(ccc(c1Cl)Cl)Cl	1
ZINC90192928	Cc1c(cnn1c1ccncc1)C(=O)NNC(=O)[C@@H]1CCCO1	0
ZINC90202611	c1cc(ccc1[C@@H](c1ncon1)[NH2+]Cc1cscn1)Cl	0
ZINC90222327	c1cc(c(cc1CNC[C@H]1CN2CCCC[C@@H]2CO1)F)Br	0
ZINC90229860	CC[NH+](CC)Cc1cccc(c1)CNC(=O)c1cccc(c1F)OC	0
ZINC90400791	Cc1ncc(s1)[C@@H](C)[NH2+][C@@H](c1ccccc1)c1ccco1	1
ZINC90401768	Cc1ncc(s1)[C@H](C)NCC1(CC1)c1ccccc1	1
ZINC90407402	CC[C@@H](C)[N@@H+](C)CCN[C@@H](C)c1cnc(s1)C	0
ZINC90463411	CC[C@@H](CC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1)c1ccccc1	1
ZINC90472194	CC(C)NC(=O)C[N@H+]1CC[C@@H](CC1)Cn1cc[nH+]c1c1ccccc1	1
ZINC90501324	c1ccc(cc1)CN1CCC[C@H](C1=O)NC(=O)c1cc(cc(c1)F)F	1
ZINC90523665	Cc1ccc(c(c1)NC(=O)c1cccc(c1F)OC)NC(=O)C	0
ZINC90548700	c1ccc(cc1)CSCCC[NH+]1CCN(CC1)S(=O)(=O)N	1
ZINC90552300	CC(C)C[C@H]1CCC[N@H+](C1)CCn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC90560116	Cc1c(cnn1c1ccncc1)C(=O)NC(C)(C)C(=O)N(C)C	0
ZINC90582926	CN(C[C@@H](COC1CCOCC1)O)OCc1ccccc1	1
ZINC90631018	C[C@H]1CCN([C@@H](C1)c1ccco1)C(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90657226	Cn1c(=O)n2c(n1)CN(CC2)CCS(=O)(=O)Oc1ccccc1	1
ZINC90687943	c1ccc(cc1)[C@H]1CN(CCN1C(=O)c1ccccc1Br)C1CC1	1
ZINC90698837	COc1ccc2cc([nH]c2c1)C(=O)NC[C@@H]1C[N@H+]2CCN1CC2	0
ZINC90746342	CN(C)c1ccc(cc1)[C@@H](CNS(=O)(=O)Cc1ccccc1)O	1
ZINC90778527	CC[C@H](CSc1ccccc1)[NH2+]C1CCOCC1	1
ZINC91351847	CCOC(=O)C1=CCC[C@H]1O	0
ZINC91364782	C[C@@]1(CCC(=O)N(C1)Cc1nc(on1)C1CCC1)c1ccccc1	1
ZINC91366518	c1cc(nc2c1NCCC2)C(F)(F)F	0
ZINC91441490	C[C@]1(CCC(=O)N(C1)CCC(=O)[O-])c1ccccc1	1
ZINC91460375	c1cnc(nc1)N1C[C@@H]2CC[C@H](C1)[N@@H+](C2)Cc1nnc(o1)C1CC1	0
ZINC91536092	Cc1cnc(nc1N1CC[C@H](C1)c1ccccc1F)N	0
ZINC91616475	CC[C@H]1C=CCN1C(=O)c1ccc2c(c1)cc(o2)C	0
ZINC91708826	C[C@H](CC(=O)OCc1ccccc1)NC(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC91780073	CN(CC[C@@H](c1ccccc1)O)C(=O)[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC91793471	CN(CCc1nc(on1)C1CC1)C(=O)COc1ccc(cc1Cl)Cl	0
ZINC91809135	C[N@H+]1CCN(C[C@]21CCC(=O)NCC2)Cc1ccc2c(c1)OCO2	0
ZINC91866877	CCn1cc(cn1)S(=O)(=O)/N=C(\[O-])/[C@H]1CCCN1Cc1ccccc1	1
ZINC91867963	CC(C)(C(=O)OCCNc1ccc(n[nH+]1)c1ccccc1)F	1
ZINC91868636	c1ccc(c(c1)COC1CCN(CC1)Cc1cc(ccc1C#N)F)F	0
ZINC91893871	C[C@H](c1nnnn1c1ccccc1)N1CCc2cc(ccc2C1)F	1
ZINC91896274	CC(C)(CCCN1CCc2cc(ccc2C1)F)C#N	0
ZINC91966689	CCC[C@H]1CN(C[C@@H]1NS(=O)(=O)C)C(=O)CCOc1ccccc1	1
ZINC91997281	C[N@@H+]1C[C@@H](CC2(C1)CCN(CC2)S(=O)(=O)N(C)C)c1ccccc1	1
ZINC92016521	c1cc(c(c(c1)F)C[N@@H+]1CCC[C@@H]1C(=O)Nc1nccs1)F	0
ZINC92035716	Cn1c(cnn1)C[N@H+](C)Cc1ccccc1c1ccccc1	1
ZINC92046523	COc1ccc(cc1CO)CCCc1cccnc1	0
ZINC92075633	COCCN1CCN(CC1=O)C(=O)Nc1ccsc1	0
ZINC92107746	CC[C@@H]1CN([C@@H](CN1Cc1c(ncs1)C)CC)Cc1c(ncs1)C	0
ZINC92119394	Cc1c(cn(n1)c1ccccc1)C[N@H+]1C[C@H]2CC[C@@H]1C2	1
ZINC92144164	CC[N@H+]1CC[C@@H](CC1)CCNC(=O)Nc1cc(cc2c1nccc2)C	0
ZINC92186973	CCC(=O)N1CCC[N@H+](CC1)Cc1cc(ccc1Br)OC	0
ZINC92245933	C[C@@H](CNC(=O)c1cn(nc1C(C)(C)C)C)Nc1ccccc1	1
ZINC92267979	COCCN1CCN(CC1=O)S(=O)(=O)Cc1cc(cc(c1)Cl)Cl	0
ZINC92326514	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)N1CCN(CC1)Cc1ccc(nc1)Cl	0
ZINC92472577	Cc1c(sc(n1)N(C)C)C[N@H+](C)C[C@H](COCc1ccccc1)O	1
ZINC92483881	C[C@H](c1ccco1)[N@@H+](Cc1cnc(nc1)N1CC[N@H+](CC1)C)C1CC1	0
ZINC92486472	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)Cc1ccnn1C	1
ZINC92568501	c1ccc(cc1)n1cc(cn1)NCc1csc(n1)c1ccsc1	1
ZINC92596699	CCCCS(=O)(=O)N[C@@H](C)C(=O)NC1(Cc2ccccc2C1)C	0
ZINC92731665	CCC[C@@H](C)NC(=O)[C@@H]1CCC[N@@H+](C1)Cc1cccs1	0
ZINC92758058	Cc1c(c(n(n1)C)OC)CN1CC[C@@H](C1)Nc1ccccc1	1
ZINC92758419	CC(C)(C)n1cc(cn1)CN1CC[C@@H](C1)Nc1ccccc1	1
ZINC92760199	c1ccc(cc1)[C@@]12CCCC[C@@H]1CN2C(=O)NCc1ccncc1	1
ZINC92760216	CC(C)NC(=O)N1C[C@H]2[C@@]1(CCCC2)c1ccccc1	1
ZINC92785643	c1cc(ncc1C[N@H+]1CCCC[C@@H](C1)N1CCCC1)N1CCCC1	0
ZINC92810592	Cn1c(ccn1)[C@H]1CC[N@@H+](CC1)Cc1ccc(c(c1)F)Cl	0
ZINC92812623	Cc1cccc(c1C)C[N@H+]1CC[C@H](C1)CNc1ccccn1	0
ZINC92827507	c1ccc(cc1)n1cnc(n1)C(=O)Nc1ccc(cc1Br)F	1
ZINC92939038	Cc1ccoc1C[N@@H+]1CCCN(CC1)C(=O)Oc1ccccc1	1
ZINC92973066	CCC(=O)N1CCN(CC1)Cc1cccc(c1)OCCOC	0
ZINC93012811	Cc1c(c(n(n1)Cc1ccccc1)C)CN1CCC2(C1)OCCO2	1
ZINC93051237	c1ccc(cc1)c1c(c[nH]n1)C[N@@H+]1CC[C@H](CC1)NC(=O)N	1
ZINC93078522	Cc1c(c[nH]n1)CN1CC[NH+](CC1)[C@H](C)c1ccc(cc1F)F	0
ZINC93079787	COc1cccc(c1)[C@@H]1CN(CCO1)Cc1ccc(o1)C#N	0
ZINC93087533	Cc1cc(c(cc1C)C[N@H+]1CC[C@@H](CC1)N1CCCC1=O)C	0
ZINC93104482	Cc1ccn2c(c1)ncc2C[N@@H+](C)[C@@H]1CCN(C1=O)c1ccccc1	1
ZINC93138393	C[C@H](C(=O)N)[N@H+](CCOC)CC1=Cc2ccccc2OC1	0
ZINC93274049	Cc1ccn2c(c1)[nH+]cc2CN1CCN(CC1)Cc1nc(on1)C	0
ZINC93316229	C[C@@H](c1cccc(c1)O)N(C)Cc1ccc(cc1O)OC	0
ZINC93323893	COc1cc(c(cc1OC)c1ccccc1)C[N@@H+](CCCO)CCO	1
ZINC93324814	C[C@H](Cc1ccc(cc1)O)N(C)Cc1c[nH]nc1C(C)(C)C	0
ZINC93335518	c1ccc(cc1)CC[C@@H]1CCCC[N@H+]1Cc1cc(cs1)C(=O)N	1
ZINC93361740	CCS[C@H]1CCCC[N@H+](C1)Cc1cnc2n1cccn2	0
ZINC93364505	c1ccc(cc1)OC[C@H]1CCCN1Cc1cnc2n1ccnc2	1
ZINC93364628	c1ccc(cc1)OC[C@H]1CCCN1Cc1cc[nH]n1	1
ZINC93384705	C[C@H](CS(=O)(=O)C)[N@H+](C)Cc1ccccc1OCc1ccccc1	1
ZINC93413287	C[C@@H](c1cccnc1)N1CC[N@@H+](CC1)Cc1cccc2c1[nH]nc2	0
ZINC93419425	CCOC[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)n1cncn1	0
ZINC93421680	C[C@H]([C@H](C)S(=O)(=O)C)[N@H+](C)Cc1ccc(o1)CSC(F)F	0
ZINC93508708	CCC[C@H]1CN(CCO1)Cc1c[nH]nc1c1cccc(c1)C	0
ZINC93535470	C[C@H]1[C@@H](N(CCS1)Cc1cnc2n1cc(cc2)C#N)c1ccccc1	1
ZINC93538243	CC(C)(C)OC(=O)NCCC[N@@H+](C)Cc1cccc2c1OCCCO2	0
ZINC93543684	CC[C@H](CC1CCCC1)C(=O)NNc1cc(cc(n1)Cl)C#N	0
ZINC93544593	c1cc(ccc1C(=O)NNc1cc(cc(n1)Cl)C#N)N1CCCCC1	0
ZINC93548893	CCS(=O)(=O)NCc1ccc(cc1)C(=O)Nc1cc(ccc1OC)F	0
ZINC93549094	COc1ccc(cc1NC(=O)c1cccc2c1[nH]cc2)F	0
ZINC93582536	CCOc1cc(ccc1OCC(F)(F)F)CN(C)Cc1nccs1	0
ZINC93604625	COc1ccc2c(c1)cc(o2)C[N@H+]1CC[C@H](C1)C[NH+]1CCCC1	0
ZINC93610253	CC1([C@@H]([C@@H]2[C@@H]1OCC2)[N@@H+](C)Cc1cccn1C)C	0
ZINC93610495	Cc1c(cn(n1)c1ccccc1)CN1CCSC[C@@H]1CC(=O)OC	1
ZINC93641178	CC[N@H+](Cc1c(nc(s1)N(C)C)C)C[C@H](c1ccc(cc1)C)O	0
ZINC93683720	COc1cc(c(c(c1)OC)CN1CC[C@H](C1)C[NH+]1CCCCC1)OC	0
ZINC93689541	Cc1c(cc(n1C)C#N)CN1CC[C@@H]([C@@H]1C)c1ccccc1	1
ZINC93789899	CC(C)(CNC(=O)NCc1ccc(c(c1)Br)OC)c1ccncc1	0
ZINC93992038	Cc1ccccc1O[C@@H](C)CNC(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC94000610	CCOc1ccc(c(c1F)C(=O)N[C@H]1CC[C@H](C1)[NH+](C)C)F	0
ZINC94002825	C[C@H](CNC(=O)N1CCc2cc(ccc2C1)F)c1ccsc1	0
ZINC95067910	Cc1c(cccc1F)NS(=O)(=O)c1ccc(c(c1)F)Br	0
ZINC95070141	c1cnc(nc1C[NH2+]C[C@H]1CC[NH2+]C1)Cl	0
ZINC95071909	CSc1c(nccn1)CN1CCC(CC1)C[NH3+]	0
ZINC95076216	COC(=O)C[C@@H](C1CCN(CC1)C(=O)OCc1ccccc1)O	1
ZINC95092011	c1cc2c(cc1[N+](=O)[O-])ncc(n2)OCC[C@H]1CCC[NH2+]C1	0
ZINC95098492	CC(C)n1cc(c(n1)OCc1ccncc1)[N+](=O)[O-]	0
ZINC95347462	Cc1nc(c2cc(sc2n1)c1ccccc1)N/N=C/[C@H]1CCOC1	1
ZINC95348064	COc1ccc(cc1)COc1cc(ccc1C(F)(F)F)Br	0
ZINC95351176	Cc1ccccc1c1cc([nH]n1)NC(=O)CCCC(=O)NC(C)C	0
ZINC95354958	Cc1c(c(nc(n1)N)N1CC[C@]2(C1)CC(=O)NC2=O)CC=C	0
ZINC95398799	CC(=O)Nc1cc(ccc1F)C(=O)N[C@@H](CSC)c1ccccc1	1
ZINC95409296	Cc1cc(c(cc1C[NH2+][C@@H](C(C)C)C(=O)N)OC)OC	0
ZINC95410258	CN(CCOCC1CC1)C(=O)Nc1cnc(nc1)C1CC1	0
ZINC95415337	C1CC=C(C1)C(=O)NCC1(CCOCC1)NC(=O)C1=CCCC1	0
ZINC95415638	C[C@@H](c1cccs1)NC(=O)N[C@@H](C)c1cn(nn1)c1ccccc1	1
ZINC95415641	C[C@H](c1cccs1)NC(=O)N[C@H](C)c1cn(nn1)c1ccccc1	1
ZINC95425558	c1ccc(cc1)[C@@H](CNC(=O)c1ccnc(c1)Cl)C(=O)[O-]	1
ZINC95426448	CC(=O)Nc1nc(cs1)C[N@@H+](C)Cc1nc(no1)c1cccnc1	0
ZINC95432910	c1ccc(cc1)C[C@@H](CO)NS(=O)(=O)c1cccc2c1nccc2	1
ZINC95436107	CCC(=O)N1CC[C@@H](C1)Nc1cncc(n1)SCc1ccccc1	1
ZINC95448277	C[N@H+]1C[C@H]([C@@H](C1)NC(=O)c1csc(n1)c1cccs1)c1ccccc1	1
ZINC95456892	C[C@@H](C(=O)Nc1ccccc1)NC(=O)CC[C@@]1(CCC(=O)N1)C	1
ZINC95467244	CN1C(=O)CN(C1=O)NC(=O)Nc1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC95498331	Cc1cc(n(n1)Cc1ccc([nH+]c1)N1CCC[C@]2(C1)CCOC2)C	0
ZINC95505354	CCOc1c(cccn1)CNC(=O)Cn1ccnc1c1ccccc1	1
ZINC95524476	Cc1cnc(c(c1OC)C)CN1C[C@H](CC1=O)c1ccccc1	1
ZINC95533419	c1ccc(cc1)[C@H](c1nc([nH]n1)Cn1cncn1)[NH3+]	1
ZINC95533468	Cc1cccc(c1)c1[nH]nc(n1)[C@@H](c1ccccc1)N	1
ZINC95755757	c1cc2c(c(c1)F)nc(o2)C(=O)[O-]	0
ZINC95775106	C1C=CC(=C2C1=C(N=N2)O)F	0
ZINC95831380	c1c(cc(cc1N)N1CC[NH2+]CC1)C(F)(F)F	0
ZINC95923792	Cc1c2c(nc3=NCCn13)n(c(=S)[nH]2)C	0
ZINC95938914	CC[C@@H]1C[NH2+]CC[C@]1(CC(=O)OCC)C(=O)[O-]	0
ZINC95939128	c1ccc(cc1)CC[C@@H]1CN(CCO1)C(=O)c1cccc2c1OCO2	1
ZINC95940572	CC[N@@H+](CCCC(=O)OCC)[C@H]1CC[N@@H+](C1)Cc1ccccc1	1
ZINC95943336	C[C@@H](c1ccsc1)[N@@H+]1CCN(CC1)C(=O)N[C@@H]1CC=CC1	0
ZINC95953783	Cn1ccc(cc1=O)C(=O)N1CCCN(CC1)c1ccccc1	1
ZINC95961222	C[C@@H]1C[C@H]([C@@H](N1C(=O)[C@@H]1CC1(Cl)Cl)C)c1ccccc1	1
ZINC95978166	C[C@@H](C[C@H](c1ccccc1)O)[NH2+]Cc1nc2ccccc2n1C	1
ZINC95979588	C[C@H](CC(=O)c1cccs1)NC(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC95984656	C[C@@H](COC(=O)c1cnn(c1c1ccccc1)C)OC	1
ZINC95984681	C[C@@H]1CC[C@@](CC1)(C[NH2+][C@H](C)c1cccc(c1)N1CCOC1=O)O	0
ZINC95990174	Cc1ccc(o1)c1c(c[nH]n1)C[NH2+][C@H]1CCN(C1)c1ccccn1	0
ZINC95996059	Cc1c(c(n(n1)C)C)[C@@H]1CCC[N@@H+]1Cc1nc2c([n-]1)ccc(n2)OC	0
ZINC95997311	Cc1nnc(o1)CCCS(=O)(=O)CCCc1ccccc1	1
ZINC96006962	c1ccc(cc1)OCC(=O)NCC(=O)N[C@@H]1CCCC2(C1)OCCO2	1
ZINC96008269	c1cc(c(cc1n1cc(nn1)/C=C/c1ccnnc1)Cl)F	0
ZINC96025143	Cc1ccc(c(c1)C)C(=O)Nc1ccccc1c1ccc(=O)n(n1)C	0
ZINC96033832	C[C@@H]1CCC[C@H]1Nc1ccc(nc1)Cl	0
ZINC96047851	Cn1cc(cn1)C[N@H+]1CC[C@@]2(CC1)C[C@H](CO2)OCc1ccccc1	1
ZINC96065318	Cc1ccc(nn1)N1CC[C@@H]2[C@H]1CC[C@H](O2)C(=O)NCCOC	0
ZINC96066943	c1cnc(nc1)N1Cc2nccn2C[C@H](C1)C[NH+]1CCCC1	0
ZINC96083372	CS(=O)(=O)N1CC[C@]2(C[N@@H+](C[C@@H]2C1)C[C@@H]1CCCO1)c1ccccc1	1
ZINC96087122	CS(=O)(=O)N1CC[C@H](c2c1ccc(c2)N)n1cccn1	0
ZINC96088155	Cc1cnc(cn1)CNC(=O)c1cc(n2c1cccc2)c1ccn[nH]1	0
ZINC96089897	CNC(=O)CO[C@H]1C[C@]2(CCCN(C2)C(=O)c2ccccc2)OC1	1
ZINC96102912	c1ccc(cc1)CC(=O)N1CCC(CC1)Oc1cccnn1	1
ZINC96109150	COC[C@@]12CCC[C@@H]1CN(C2)C(=O)N1CCCC1	0
ZINC96122379	CO[C@@H]1CCN(C1)c1ccc(cc1)NS(=O)(=O)Cc1ccccc1	1
ZINC96127031	CC(C)NC(=O)[C@H](Cc1ccccc1)NC(=O)c1c2c(cs1)OCO2	1
ZINC96136424	Cn1c(ccn1)c1cccc(c1)c1nc(n(n1)C)N1CCOCC1	0
ZINC96140563	CS(=O)(=O)CCc1nc(nn1CC(F)(F)F)COc1ccccc1	1
ZINC96163491	Cc1c(c(n(n1)c1ccccc1)C)CC(=O)N1CCc2c([nH]cn2)C1	1
ZINC96188718	Cc1nc(n(n1)C[C@@H]1Cn2ccnc2CN(C1)C(=O)[C@H]1CCOC1)C	0
ZINC96193936	c1ccc(cc1)SCc1nn2c(nnc2s1)c1cc2ccccc2o1	1
ZINC96196651	C[NH+](C)CCn1c(=O)ccc2c1CCN(CC2)C(=O)c1ccco1	0
ZINC96197215	c1ccc(cc1)CN1CCn2cc(nc2C1)C[NH+]1CCCC1	1
ZINC96201536	C[C@@H]1C2(CCN(CC2)C(=O)c2ccc[nH]2)OCC(=O)N1CC[NH+](C)C	0
ZINC96201660	Cc1cnc(nc1)N1C[C@H]([C@]2(C1)CCN(C2=O)CCOC)C	0
ZINC96208367	CN(C)C(=O)NC[C@@H]1CCC[C@@]2(O1)CC[N@@H+](C2)Cc1nccs1	0
ZINC96208650	Cc1csc(n1)CN1CCC2(CC1)C[C@H](N(C2)CCOC)COC	0
ZINC96209547	c1cc(sc1)C[N@@H+]1CC[C@]2(C1)C[C@H](CCO2)NC(=O)c1ccncc1	0
ZINC96216389	c1cocc1CN1C[C@H]2[C@@H](C1)OC[C@@H]2COc1cc(cnc1)Cl	0
ZINC96216844	c1ccc(cc1)OC[C@@H]1CO[C@H]2[C@@H]1C[N@H+](C2)Cc1ccc[nH]1	1
ZINC96228966	c1ccc(cc1)N1CCOC[C@@]2(C1)CCCN(C2)S(=O)(=O)C1CC1	1
ZINC96237711	CN1CC(=O)N(C[C@@]21CCN(C2)C(=O)c1ccco1)c1ccccc1	1
ZINC96238633	Cc1ccccc1N1C[C@@]2(CCN(C2)C(=O)C2CCCC2)CC1=O	0
ZINC96244864	Cc1ccc(o1)C[N@H+]1C[C@H]2[C@@H]1CN(C2)C(=O)C(C)C	0
ZINC96245870	Cc1cccc([nH+]1)CN1CC[C@@H]2[C@@H]1CC(=O)N2CCO	0
ZINC96286984	CN(Cc1ccccc1)c1c(c(ncn1)Oc1ccc(cc1)F)N	1
ZINC96306255	CC(C)Nc1cn[nH]c(=O)n1	0
ZINC96313897	Cc1c(c(n(n1)c1ccccc1)C)C(=O)/C=C\c1csnn1	1
ZINC96336373	c1ccc(cc1)N([C@@H](CCC[C@@H](N)[N+](=O)[O-])C(=O)[O-])[N+](=O)[O-]	1
ZINC96359237	Cc1ccc(cc1C)NC(=O)NCc1cc2ccccn2n1	0
ZINC96363918	CCOc1ccc(cc1F)S(=O)(=O)NC[C@@H](c1ccsc1)OC	0
ZINC96371806	c1ccc(cc1)NC(=O)NCCn1ccc(n1)C(F)(F)F	1
ZINC96384015	c1ccc2c(c1)nc(o2)SCC(=O)Nc1cnn(c1)C1CCOCC1	0
ZINC96384359	CCC(=O)NC[C@@H](c1ccccc1OC)OC	0
ZINC96708568	c1ccc(cc1)c1n[nH]c(=S)n1/N=C\c1ccc(cc1)C#N	1
ZINC96967446	Cc1ccc(cc1Cl)N[C@@H](C)C(=O)N(CCC#N)c1ccccc1	1
ZINC96969947	Cn1c(cnc1CNc1ccccc1Sc1ccccc1)Cl	1
ZINC96971445	Cc1cc(c(cc1C)CN[C@H](C[NH+](C)C)c1ccccc1)C	1
ZINC96995427	Cc1c(c(n(n1)Cc1ccccc1)Cl)C(=O)NC1(CCCCC1)C#N	1
ZINC96999182	CCSCc1ccc(cc1)C(=O)Nc1ccc(cc1)Cn1cncn1	0
ZINC97021605	CC(C)n1cc(nc1)S(=O)(=O)N[C@@H](Cc1ccccc1)C#N	1
ZINC97026669	Cc1c(c2ncccn2n1)C(=O)NCC(C)(C)[NH+]1CCCCC1	0
ZINC97027119	c1ccc(cc1)C(=O)C1CCN(CC1)C(=O)COc1ccccc1O	1
ZINC97082433	C[C@H](c1[nH+]c2ccccc2n1Cc1csc(n1)[C@@H](C)OC)O	0
ZINC97094180	CCCS(=O)(=O)CC[N@H+](C)Cc1ccc(cc1)N1CCOCC1	0
ZINC97097153	Cc1cc(nnc1C)Sc1nc(n[nH]1)C(C)(C)C	0
ZINC97099111	C[C@H](C[S@](=O)C)N(C)C(=O)Nc1cnc(nc1)c1ccccc1	1
ZINC97101743	Cc1nc(no1)C[NH2+][C@H]1CCCC[C@@H]1C(F)(F)F	0
ZINC97109146	C[C@H](C[S@@](=O)C)[N@H+](C)Cc1nnnn1c1ccccc1	1
ZINC97111463	Cc1nnc(n1C1CC1)CN[C@@H](C)c1ccc(s1)Cl	0
ZINC97114433	Cc1c(cco1)c1nnc(o1)NCc1c[nH]nc1c1ccccc1F	0
ZINC97139766	COCCC(=O)Nc1ccc(cc1OC(F)F)Cl	0
ZINC97144507	c1cc(sc1)C(=O)NCCNc1ccc(c(c1)C#N)[N+](=O)[O-]	0
ZINC97145643	COc1ccc2c(c1)CCC[C@@H]2CNC(=O)C1=COCCC1	0
ZINC97204579	Cc1c(c(n(n1)c1ccccc1)Cl)/C=C/C(=O)N[C@@H](C)CO	1
ZINC97205659	CCC[NH+](CCC)Cc1ccoc1C(=O)OC	0
ZINC97215117	CC[NH+](CC)[C@@H](C)CNC(=O)N(Cc1ccccc1)C[C@@H]1CCCO1	1
ZINC97238302	CC(C)N1CCC(CC1)[NH2+]C[C@@H]1C[C@@H](CN1Cc1ccccc1)O	1
ZINC97292651	COc1cc(cc(c1OC)Cl)/C=C/C(=O)c1c[nH]c2c1cccc2	0
ZINC97324341	CC(C)N(CC(=O)OC)C(=O)C[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)Br	0
ZINC97334643	c1ccc(cc1)c1ncc(s1)C(=O)N[C@H]1CCCc2c1cco2	1
ZINC97364474	Cc1c2c(oc1C(=O)O[C@H]1CCC[C@@H](C1)C)CCCC2=O	0
ZINC97370818	Cc1c(c(on1)C)CC(=O)N1C[C@@H](NC(=O)c2c1cccc2)C	0
ZINC97377456	Cc1nc(on1)C[NH2+][C@@H](CCO)C(C)C	0
ZINC97377558	c1ccc2c(c1)CC[C@@H]2NC(=O)N[C@H]1CS(=O)(=O)c2c1cccc2	0
ZINC97377858	Cc1c(cnn1C)C[NH2+]Cc1cc(cc2c1OCC2)Br	0
ZINC97378076	COc1cc2ccncc2cc1OCCSC	0
ZINC97447181	c1c(c(cc(c1F)Br)N)C(=O)[O-]	0
ZINC97532238	CC(=CCC/C(=C\CN1Cc2c([nH]c[nH+]2)C[C@H]1C(=O)[O-])/C)C	0
ZINC97546486	CN1[C@H](C(=O)N(C1=O)C)CC(=O)NCc1cccc(c1F)Cl	0
ZINC97548686	c1cc(ccc1[N-]S(=O)(=O)c1cc(ccc1Cl)F)S(=O)(=O)NC1CC1	0
ZINC97599099	c1ccc(cc1)NC(=O)N[C@@H](CCO)C1CC1	1
ZINC97602352	Cc1c([nH]c[nH+]1)CN(C)Cc1cnc2ccccc2n1	0
ZINC97700498	Cc1ccc(o1)c1nc(cs1)C(=O)Nc1ccc2c(c1)OCC(=O)N2	0
ZINC97712407	CN(c1ccc(cc1F)Br)C(=O)[C@H](c1ccccc1)OC	1
ZINC97727236	Cc1ncc(s1)CNC(=O)CCn1cc(cn1)[N+](=O)[O-]	0
ZINC97727571	c1ccc(cc1)O[C@H]1CC[N@@H+](CC1)CCCN1CCOCC1	1
ZINC97744718	Cc1c(scn1)CN(Cc1ccccc1)C(=O)c1ccn(c(=O)c1)C	1
ZINC97957088	CC1([C@H](OC(=O)C(C1=O)(C)C)[C@@H]([C@@H](c1ccccc1)Br)Br)C	1
ZINC98022817	C[C@@H](C(=O)NCc1ccccc1)NC(=O)Nc1ccc(cc1)N(C)C	1
ZINC98028834	CCC[N@H+]1CC[C@@H](C1)CNC(=O)Nc1ccc(cc1)N(C)C(=O)OC	0
ZINC98040724	CCCNC(=O)c1ccc(cc1)NC(=O)c1cc(nn1C)C	0
ZINC98075331	CCN(CCO)C(=O)C[C@@H](c1ccccc1)NC(=O)C	1
ZINC98089080	c1ccc(cc1)COc1ccc(cc1)/C=C\C(=O)c1ccc(cc1)N	1
ZINC98114614	CN(C)C(=O)COc1cccc(c1)NC(=O)[C@@H]1C[C@H]1c1ccccc1	1
ZINC98115794	c1cc([nH]c1)C(=O)NNC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)OC(F)(F)F	0
ZINC98118738	Cc1ncc(s1)CNC(=O)NNC(=O)[C@@H](C)Oc1ccc(cc1)F	0
ZINC98123087	Cc1c(sc(n1)c1ccccc1)[C@H](C)[NH2+][C@@H](C)C(=O)NC(=O)N	1
ZINC98123308	C[C@H](C(=O)NCc1ccccc1)[NH2+][C@H]1CCc2c1ccc(c2)Cl	1
ZINC98144548	Cc1ccccc1C[C@@H](C)[NH2+]C[C@@H](C[N@H+]1CC[C@@H](CC1)C)[O-]	0
ZINC98161627	c1ccn2c(c1)nc(c2CNC[C@@H]1CCCO1)Cl	0
ZINC98178785	CCN(CC)c1c(c[nH+]cc1Br)Br	0
ZINC98180103	c1cc(ccc1c1c(c(cs1)C=O)Br)O	0
ZINC98181336	CC(C)c1ccccc1NC(=S)NCc1c(cc(cn1)C(F)(F)F)Cl	0


==> anc/logic_2_test_molecules.tsv <==
mol_id	smiles	label
ZINC00000666	CC(C)[NH2+]C[C@H](c1ccc2ccccc2c1)O	1
ZINC00096188	c1ccc2c(c1)cccc2/C=N\c1ccccn1	1
ZINC00096188	c1ccc2c(c1)cccc2/C=N\c1cccc[nH+]1	1
ZINC00168726	Cc1cccc(c1)Oc1c(c2ccccc2n1C)C=O	0
ZINC00194080	CC(=O)c1cc2c3ccccc3ccc2oc1=O	1
ZINC00195288	c1ccc2c(c1)cccc2CSc1n(c2c(cccc2)[nH+]1)CCO	1
ZINC00195312	Cc1ccc(cc1)C(=O)Nc1ccc(c2c1cccc2)N(C)C	1
ZINC00241209	COc1ccc(cc1)/C=C(\C#N)/C(=O)Nc1cccc2c1cccc2	1
ZINC00259641	c1ccc2c(c1)cccc2OCc1nc(no1)c1ccncc1	1
ZINC00287181	c1ccc2cc(ccc2c1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC00287222	c1ccc2c(c1)cccc2NC(=O)N1CCCc2c1cccc2	1
ZINC00299914	Cc1ccccc1C(=O)NNC(=O)c1cccc2c1cccc2	1
ZINC00362116	Cc1ccccc1C(=O)Oc1cccc2c1cccc2	1
ZINC00362574	CCC(=O)Nc1cccc2c1cccc2	1
ZINC00364928	Cc1ccc(c(c1)C)O[C@@H](C)C(=O)Nc1ccccn1	0
ZINC00486797	c1ccc2c(c1)cccc2CC(=O)NN=C1CCCC1	1
ZINC01017269	c1ccc2c(c1)cccc2[C@@H]1Cc2cc3ccccc3cc2C[C@H]1O	1
ZINC01042853	CSC1=N/C(=C/c2cccc(c2)Cl)/C(=O)N1Cc1ccc(cc1)Cl	0
ZINC01250216	c1ccc2cc3c(cc2c1)C[N+]1(C3)CCCCC1	1
ZINC01392497	CCOC(=O)CC(=O)c1cc2cc(ccc2oc1=O)Cl	0
ZINC01430314	CC[C@@](C)(C#C)NC(=O)Cn1nc(nn1)c1ccc(cc1)Cl	0
ZINC01512655	c1ccc2c(c1)ccc1c2c2c([nH]1)CCCC2	1
ZINC01689948	c1ccc2cc3c(cccc3N)cc2c1	1
ZINC01726969	c1cc2c3c(ccc4c3c1C=CC4=O)C=CC2=O	1
ZINC02077593	c1ccc(cc1)/C=C/C=C/c1ccc2ccccc2c1	1
ZINC02391676	c1ccc2cc(ccc2c1)C1CC[NH2+]CC1	1
ZINC02685425	c1ccc2c(c1)c(ccc2O)NS(=O)(=O)c1ccc2c(c1)[nH]c(=O)[nH]2	1
ZINC02785816	Cn1cnnc1SCC(=O)c1ccc2ccccc2c1	1
ZINC03155924	Cc1c(cccc1Cl)/N=C/1\c2ccccc2N(C1=O)C	0
ZINC03373280	c1ccc2cc(ccc2c1)OCC(=O)Nc1ccc2c(c1)CCC2	1
ZINC03621517	CCC(=O)c1ccccc1OCC[NH+]1CCOCC1	0
ZINC04227189	CCCOc1c(cc(cc1Oc1ccc2ccccc2c1)C=O)OC	1
ZINC04524502	CC(C)CC(=O)Nc1cc(ccc1F)[N+](=O)[O-]	0
ZINC04696403	COc1ccc(c(c1)[N+](=O)[O-])NC(=O)c1cccc2c1cccc2	1
ZINC04749638	CCCCCOc1ccc(cc1OC)/C=N\N=C(\NC)/S	0
ZINC04869382	c1ccc2cc(ccc2c1)N/N=C/c1ccc2c(c1)cccn2	1
ZINC04963064	c1cc(c(cc1C(=O)N/N=C\1/c2cc(ccc2N=C1[O-])[N+](=O)[O-])Br)O	0
ZINC05071651	c1cnc2nc(cn2c1)CN=[N+]=[N-]	0
ZINC05383493	CC(=O)c1ccc(c2c1cccc2)NC(=O)C	1
ZINC05568205	CC(=O)Nc1cc(c2c(c1[N+](=O)[O-])cccc2C(=O)OC)C(=O)OC	1
ZINC05653850	c1ccc2c(c1)ccc(c2C=O)OCC(=O)N1CCc2c1cccc2	1
ZINC05719542	C[NH+](C)CCCNC(=O)c1ccc2ccccc2c1O	1
ZINC05719954	COC(=O)c1cc(nc2c1cc(cc2)Br)c1cccc2c1cccc2	1
ZINC05778339	c1ccc2cc(ccc2c1)/C=N/NC(=O)c1ccc(c(c1)[N+](=O)[O-])Cl	1
ZINC05818198	Cc1cc([nH]n1)C(=O)N/N=C/c1ccc(c2c1cccc2)OC	1
ZINC05855421	CC(=O)NNC(=S)/N=C/C(=C(\[O-])/c1ccc2ccccc2c1)/C#N	1
ZINC05949328	c1ccc2cc(ccc2c1)S(=O)(=O)NC[C@H]1C[C@H]2CC[C@@H]1C2	1
ZINC06019019	COc1ccc2ccc3cccc4c3c2c1cc4	1
ZINC06262395	CC(=O)Nc1ccc(cc1)/C=C/1\C(=O)NN(C1=O)c1ccccc1	0
ZINC06590185	CN(C)c1ccc(cc1)CCC(=O)OCc1cccc2c1cccc2	1
ZINC06785209	C[C@@H](c1ccc2ccccc2c1)NS(=O)(=O)c1ccc(cc1)OC	1
ZINC06883527	CC(C)C[NH2+]Cc1c2ccccc2ccc1OCc1ccccc1F	1
ZINC06959271	CCc1cccc(c1NC(=S)N(Cc1ccccc1F)C1CC1)C	0
ZINC07107419	C[C@@H](C(=O)N(C)C)Sc1nc2cc3ccccc3cc2c(=O)n1C	1
ZINC07385623	Cc1cc(nc(n1)NNS(=O)(=O)c1ccc(c(c1)Cl)Cl)C	0
ZINC07505133	Cc1ccc(c(c1)NC(=S)NC(=O)c1ccccc1OC(C)C)O	0
ZINC07950873	CCc1ccc(cc1)NC(=O)CCC(=O)c1ccc2ccccc2c1	1
ZINC08392479	CCN(CC)S(=O)(=O)c1ccc(c(c1)C(=O)O[C@H]1C[C@H](OC1=O)C)Cl	0
ZINC08591151	Cc1ccc2cccc(c2n1)NC(=O)c1cccc2c1cccc2Cl	1
ZINC08627252	CC1(NC(=[NH2+])NC(=[NH2+])N1c1ccc2ccccc2c1)C	1
ZINC08733423	Cc1c(c(=O)c2c3ccccc3ccc2[nH]1)C/C=C/Cl	1
ZINC09073782	CC(C)[C@](C)(C#N)NC(=O)CSc1nc2ccccc2n1CCOC	0
ZINC09141499	Cc1cccc(c1OC)C(=O)Nc1ccc2ccccc2c1	1
ZINC09442277	c1ccc2cc(ccc2c1)SCC(=O)NNC(=O)c1ccc(s1)Br	1
ZINC09918617	Cc1ccc(c(c1)CN(C)C(=O)Cc1ccc2ccccc2c1)OC	1
ZINC12290935	c1ccc(cc1)CNS(=O)(=O)c1ccc(c2c1cccc2)Br	1
ZINC12491453	c1cc(c(c2c1cc(cc2)Br)Br)OCC(=O)NN=C1CCCCC1	1
ZINC12734579	c1ccc2c(c1)c(ccc2O)NC(=O)CCCOc1ccc(cc1)F	1
ZINC12939893	c1ccc(cc1)[C@@](Cc1cccnc1)(c1cccc2c1cccc2)O	1
ZINC13262987	c1ccc2cc(c(cc2c1)C(=O)[O-])NS(=O)(=O)c1ccc(cc1F)F	1
ZINC13263360	COc1ccc(c(c1)OS(=O)(=O)c1ccc2ccccc2c1)C(=O)[O-]	1
ZINC13327358	CCOc1ccc2ccccc2c1C(=O)N1CCCC[C@H]1C	1
ZINC13424777	c1ccc2c(c1)cccc2N1C[C@@]23C=C[C@@H](O2)[C@H]([C@@H]3C1=O)C(=O)[O-]	1
ZINC13524303	CS(=O)(=O)N1CCN(CC1)/C(=N\[N+](=O)[O-])/N	0
ZINC13564299	c1ccc2c(c1)cccc2CN1C(=O)CS/C/1=N\N=C\c1cccs1	1
ZINC13672998	C[NH+](C)CCNC(=O)Cn1c2cccc3c2c(ccc3)c1=O	1
ZINC13708844	C[C@@H](C(=O)NCCCOC)Oc1cccc2c1cccc2	1
ZINC13736799	Cc1ccc(c(c1)S(=O)(=O)N/N=C\c1c2ccccc2ccc1O)C	1
ZINC13789266	CCc1ccc(cc1)NC(=S)Nc1cccc2c1cccc2	1
ZINC14003150	c1cc(sc1)/C=C/C(=O)NNC(=O)Cc1ccc(cc1)Cl	0
ZINC14547760	c1ccc2c(c1)ccc(c2[C@@H]1[C@@H]2CC=C[C@@H]2c2ccccc2N1)O	1
ZINC14691674	C/C=C\1/C[N@@H+]2[C@H]3Cc4c5cc(ccc5[nH]c4[C@@H]2C[C@@H]1[C@@H]3CO)O	0
ZINC14770059	CCOc1ccc(cc1Br)C(=O)NCC=C	0
ZINC15028935	c1ccc2c(c1)cccc2C(=O)Nc1ccc(cc1)CC#N	1
ZINC15289265	c1ccc2c(c1)cccc2NCC(=O)NC(=O)N	1
ZINC16015626	c1ccc2c(c1)cccc2C(=O)Nc1ccccc1C(=O)NC1CC1	1
ZINC16022732	C[C@@H]1Cc2ccccc2N1C(=O)Cc1ccc2ccccc2c1	1
ZINC17122086	c1cc(ccc1C(=O)N1CCC[C@H](C1)C(=O)NC1CC1)Cl	0
ZINC17908510	C[C@@H](c1cccc(c1)Cl)NC(=O)Cc1cccc2c1cccc2	1
ZINC17968313	c1ccc(cc1)N1C(=O)[C@@H]2CC=CC[C@H]2C1=O	0
ZINC19609150	CCN1CCN(CC1)Cc1c2ccccc2ccc1O	1
ZINC19837411	C[C@H]1CN(C[C@@H](O1)C)C(=O)c1ccc(cc1[O-])Cl	0
ZINC19900151	c1ccc2c(c1)cccc2C[NH+]1CCN(CC1)Cc1ccc(cc1)Cl	1
ZINC20313246	c1ccc2cc(ccc2c1)c1ccn(n1)CCC[NH3+]	1
ZINC20417453	c1nc(on1)CC[NH3+]	0
ZINC20443020	c1ccc2c(c1)cccc2N1C(=O)/C(=C\NNC(=N)N)/C(=O)N=C1[O-]	1
ZINC20464847	C1COCCN1[C@H]1[C@H](O[C@H]([C@H]1O)CO)C[NH3+]	0
ZINC20539747	c1ccc2c(c1)cccc2C[C@@H]1CN(CCO1)C1CCOCC1	1
ZINC20744793	c1ccc(cc1)n1c(=O)c2ccc(nc2[nH]1)c1ccc(cc1)F	0
ZINC20992301	CCOC(=O)c1c2c(ncnc2on1)N1CC[C@H](C1)c1ccccc1	0
ZINC21001723	CC(=O)Oc1ccc(cc1OC)C(=O)Nc1ccc(cn1)Br	0
ZINC21024323	c1ccc(cc1)N1C(=O)CC(=N1)NC(=O)c1ccc2ccccc2c1	1
ZINC21295526	CC[N@@H+]1CCc2c(sc(n2)NC(=O)CCc2ccsc2)C1	0
ZINC22066303	c1cc(cnc1)c1csc(n1)NC(=O)c1cc(ccc1O)Cl	0
ZINC22249535	C[C@@H](C(=O)N1CCN(CC1)C(=O)C)Sc1ccc2ccccc2c1	1
ZINC22756518	CC(=O)NCCNC(=O)[C@@H]1CC(=O)N(C1)c1cccc2c1cccc2	1
ZINC23864970	CCOc1ccc(cc1)N[C@@H](C)C(=O)Nc1cccc2c1cccc2	1
ZINC26275098	c1c(c2c(s1)CCCC2)C(=O)Nc1[n-]c(c(n1)C#N)C#N	0
ZINC28073684	CS(=O)(=O)c1ccc(c(c1)C(=O)OCCO)Cl	0
ZINC28232129	c1ccc(cc1)C[NH2+][C@H](CC(=O)Nc1ccc2c(c1)OCO2)C(=O)[O-]	0
ZINC30522661	CCCCOc1ccc(cc1N[C@@H](C)C(=O)N)OC	0
ZINC31223577	CCS(=O)(=O)NCCNC(=O)c1cc2ccccc2cc1O	1
ZINC32903705	CCC[C@@H](C)NC(=O)[C@H](C)n1c2ccccc2oc1=O	0
ZINC32906735	C[C@@H](c1cccc2c1cccc2)NC[C@@H](c1ccc(cc1)Cl)O	1
ZINC32912714	c1cc(c(cc1N1[C@@H]2CS(=O)(=O)C[C@H]2CC1=O)C(F)(F)F)Br	0
ZINC32915914	c1cc2c(ccc3c2c(c1)c(=O)[nH]3)S(=O)(=O)Nc1ccc(c(c1)F)F	1
ZINC33247395	c1ccc2cc(ccc2c1)NCC(=O)N/N=C\c1ccc(s1)[N+](=O)[O-]	1
ZINC33405894	Cc1c(c2ccccc2[nH]1)/C=C\c1[nH]c(=O)c2ccccc2n1	0
ZINC34627041	CCCC[C@@H](C#N)NC	0
ZINC34916170	c1ccc(c(c1)NC(=O)[C@@H]1CC(=O)N(C1)c1cccc(c1)F)F	0
ZINC36631325	COc1ccccc1C(=O)Nc1ccc(cc1)c1[n-]nnn1	0
ZINC36646100	Cc1c2c(nc(n(c2=O)C2CCCCC2)SCC(=O)N)sc1C(=O)[O-]	0
ZINC38489514	C[C@H](Cc1cccs1)NC(=O)NCc1cccc2c1cccc2	1
ZINC38755612	c1cn(cn1)CCCNC(=O)C[C@@H]1CSc2n1c(=O)c1c(n2)CCC1	0
ZINC39059436	C1C[C@@H]2CC[C@@]3([N@H+]2[C@H]1CC3)O	0
ZINC40071964	CC(C)CN1C[C@H](CC1=O)C(=O)Nc1ccc(nc1)N1CCCCC1	0
ZINC40152578	Cc1c(c(n(n1)CC(=O)N[C@H](C)c1cccc(c1)Cl)C)Br	0
ZINC40567889	CN(C)C(=O)[C@@H]1CC=CC[C@@H]1C(=O)Nc1cccc2c1cccc2	1
ZINC40800618	CCOc1ccccc1NC(=O)c1cc2c(n1C)cccc2Cl	0
ZINC41401989	C[C@@H]1CC[N@H+](CC1)[C@H](CNC(=O)CCCCNC(=O)N)C(C)C	0
ZINC41506449	CC(=O)COc1ccc2c(c1)occ(c2=O)Oc1ccccc1OC	0
ZINC41780950	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)CCCc1cccs1	0
ZINC42460308	C[C@@H](CN(C)C(=O)Cc1ccc2ccccc2c1)C#N	1
ZINC42475324	CCC[C@@H](C)NC(=O)[C@@H](C)N1CCN(CC1)Cc1cccs1	0
ZINC43978861	c1cc2cn[nH]c2c(c1)C(=O)Oc1ccc(cc1Cl)C#N	0
ZINC44547709	COc1cccc2c1c1c(cc2)C(=O)C=C(C1=O)OC	1
ZINC45162380	c1ccc(cc1)c1ccccc1OCC(=O)NCCCn1cc[nH+]c1	0
ZINC45340651	c1cc(c(c(c1)Cl)CS(=O)(=O)Cc1nnnn1C1CC1)Cl	0
ZINC46167701	c1cc(ccc1C(=O)NCC(=O)NC1CC1)OC1CCCC1	0
ZINC47559285	Cc1c(oc(n1)S[C@@H](C)C(=O)N[C@@H](C)c1cccc2c1cccc2)C	1
ZINC47619347	CCC(C)(C)NC(=O)[C@@H](C)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC48149105	c1ccc(c(c1)NC(=O)N1CCC(CC1)CO)n1cccn1	0
ZINC48341274	Cc1csc(n1)/N=C(\[O-])/C[N@@H+](CC=C)C1CCCC1	0
ZINC48512952	Cc1nc2n(n1)c(=O)/c(=C/c1ccc(cc1OC)OC)/s2	0
ZINC49282223	CCCCS(=O)(=O)NCc1ccc2ccccc2c1	1
ZINC49425554	c1cc(cc(c1)Cl)NC(=O)[C@@H]1CCCN(C1)C(=O)NCc1cccs1	0
ZINC50034290	CN(c1ccc2ccccc2c1)C(=O)C1CCCC1	1
ZINC54311593	c1ccc2c(c1)cccc2CSCCNC(=O)c1cccnc1S	1
ZINC55805087	CCOc1ccc(c(c1)C)NC(=O)[C@@H]1CCCN(C1)S(=O)(=O)C	0
ZINC56262164	Cc1cc(c(n1c1cccc(c1)F)C)C(=O)Nc1ccn(n1)C	0
ZINC57340688	C[C@H]1CCc2c(sc3c2c(=O)[nH][s@@](=O)[nH]3)C1	0
ZINC57809076	c1ccc(c(c1)c1nc(cs1)CC(=O)Nc1c(cccc1F)F)Cl	0
ZINC58637896	CCCC[C@H](CC)C(=O)NCCSCc1ccccc1F	0
ZINC58714899	c1ccc2cc(c(cc2c1)/C(=N/c1ncn[nH]1)/[O-])NC(=O)C1CC1	1
ZINC58950103	COC(=O)C1=C(Oc2c(c(=O)[nH]c([O-])n2)[C@H]1c1ccc(s1)[N+](=O)[O-])N	0
ZINC59377906	C/C(=[NH+]\Nc1ccc(cc1)[N+](=O)[O-])/Nc1cccc(c1)[N+](=O)[O-]	0
ZINC59607978	c1cc2c(c[nH]c2c(c1)N=C=S)Cl	0
ZINC60560772	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccc2ccccc2c1	1
ZINC63844847	Cc1cc(c(c(c1)C)NC(=O)CCC(=O)N[C@H](C)C1=NC(=O)N=N1)C	0
ZINC63990978	c1ccc2c(c1)cccc2NC(=O)N1CCC(CC1)c1[nH]cc[nH+]1	1
ZINC65312312	C[N@@H+]1CCN(CC1)C(=O)[C@H]1CCCN(C1)c1nnc2n1cc(cc2)Cl	0
ZINC65727777	Cc1nc(cn1CCC(=O)Oc1ccc2ccccc2c1)[N+](=O)[O-]	1
ZINC66092577	COc1ccc(cc1)CNCC(=O)Nc1ccc2ccccc2c1	1
ZINC66152970	c1ccc2c(c1)ccc(c2C=O)OCCC1CCCCC1	1
ZINC66167485	CC(C)Oc1ccc(cc1)NCCc1cccc2c1cccc2	1
ZINC67675512	Cc1c([nH]cn1)c1[nH+]ccn1CCc1c[nH]c2c1cccc2	0
ZINC67920114	c1ccc2cc(ccc2c1)n1c(n[nH]c1=O)CCC(F)(F)F	1
ZINC68761406	C[C@H](C(=O)Oc1ccc2ccc(cc2c1)OC)OC[C@H]1CCCO1	1
ZINC69582585	CCc1nnc2n1C[C@H](CC2)C[NH2+]Cc1ccc(o1)C	0
ZINC69846233	C[C@H](CS(=O)(=O)C)N(C1CC1)C(=O)/C=C/c1cccc(c1)OC	0
ZINC69895431	CCC(=O)Cn1cnc2c(c1=O)c(cs2)c1ccc(cc1)F	0
ZINC69972856	C[C@@H]1C[N@@H+](CCN1CCOC)CCc1nc([O-])c2ccccc2n1	0
ZINC70013823	Cc1cnn(c1)C[C@@H]1CCCN1C(=O)c1ccc2c(c1)nnn2C	0
ZINC70761475	Cc1ccc(c(c1)S(=O)(=O)NC[C@H](c1cccc2c1cccc2)O)C	1
ZINC71279282	c1ccc2c(c1)c(=O)n(c(=O)n2CCN1CCOCC1)CCO	0
ZINC71980838	CCOC(=O)c1cn[nH]c1c1ccc2ccccc2c1	1
ZINC72258665	CCCCC(=O)Nc1cc([nH]n1)C[NH+](C)C	0
ZINC72387145	Cc1[nH+]c(cc(n1)NCCc1ccccc1)[C@@H]1CN(CCO1)C	0
ZINC72448795	CCOC(=O)C1=C(NC(=N[C@H]1c1cccc2c1cccc2)[N-]C#N)C	1
ZINC73369091	C[C@H](C(=O)NC1CC1)N1CCN(CC1)Cc1ccc(cc1F)C#N	0
ZINC73720319	C[C@@H](CCCC(C)C)NC(=O)[C@H]1CCCN1C(=O)C1CC1	0
ZINC73832620	C[C@H](COC)OC(=O)[C@H](C)c1ccc2cc(ccc2c1)OC	1
ZINC76213803	CCN(c1cccc2c1cccc2)C(=O)CS(=O)(=O)CCC(C)C	1
ZINC76266502	CO[C@H]1CCCN(C1)Cn1c2cccc3c2c(ccc3)c1=O	1
ZINC76462179	CC(C)c1cc(n[nH]1)C(=O)Nc1nc(n[n-]1)c1ccco1	0
ZINC76700247	Cc1c(nn(c(=O)c1C(=O)Oc1ccc2ccccc2c1)C)C	1
ZINC77240113	C[C@H](CNC(=O)c1cccc(c1)OCC(=O)NC)O	0
ZINC78357427	COc1cc(cc2c1OCCO2)/C=C/C(=O)NCc1ccncc1	0
ZINC78511926	CC[C@H](c1nc(cs1)C)NC(=O)CC1CCCC1	0
ZINC78528696	CC[C@H](c1ccccc1)NC[C@@H](C)c1ccc2cc(ccc2c1)OC	1
ZINC79702787	Cc1cc(n2c(n1)c(c(n2)C)C(=O)N[C@H](C)c1ccccc1)C	0
ZINC80232811	C[C@@H]1C[C@@H](CN(C1)C(=O)C(=O)Nc1ccc(cc1)c1nncn1C)C	0
ZINC80295774	C[C@@H](C(=O)NCc1ccc(cc1)N(C)C)NC(=O)Nc1ccccc1	0
ZINC80442172	c1cc(c(cc1NC(=O)C[C@H]1CCS(=O)(=O)C1)F)n1ccnc1	0
ZINC83320701	COc1ccc(cc1I)C(=O)N/N=C\c1c2ccccc2ccc1O	1
ZINC83330268	c1ccc2c(c1)cccc2C(=O)N/N=C\c1c(c2ccccc2s1)[O-]	1
ZINC84310338	Cn1c2c(cn1)/C(=N/NC(=O)Cc1cccc3c1cccc3)/CCC2	1
ZINC85252284	CCN(c1cccc2c1cccc2)C(=O)Cn1cc(c([O-])nc1=O)Cl	1
ZINC86331046	CCc1nc(n[nH]1)[S@@](=O)CC(=O)Nc1ccc(c(c1)F)F	0
ZINC88287104	CCOC(=O)c1c(nc(s1)NC(=O)c1cccc(c1)NC(C)C)C	0
ZINC89822633	CCOc1ccc(c(c1F)C(=O)N1CCOc2c1cccn2)F	0
ZINC89996956	CC(C)c1nnnn1CC(=O)N[C@H]1CC[N@H+]([C@@H]1c1ccc(cc1)Cl)C	0
ZINC90007479	CC(C)NC(=O)CCN1CCOC[C@H]1C1CC1	0
ZINC90444056	C[C@@H]([C@@H]1COc2c1cccc2)NC(=O)c1ccc(nc1)OCC(F)F	0
ZINC90465637	c1ccc2cc(ccc2c1)CC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90623471	CC(C)(C)OC(=O)[C@@H](Cc1cccnc1)[NH3+]	0
ZINC90732818	c1ccc2c(c1)cccc2OCC#CCNC(=O)C1CCCCC1	1
ZINC92663926	Cn1c(cnn1)C[N@H+](C)CCc1cccc2c1cccc2	1
ZINC95117363	Cc1cc(c(cc1C)[O-])/N=C/c1c2ccccc2ccc1O	1
ZINC95432452	CS(=O)(=O)NCCN1CCOCC21CCC2	0
ZINC95533025	c1cc(cc(c1)C(F)(F)F)[C@H](c1nc(on1)C[NH3+])N	0
ZINC95973062	C[C@@H](C[C@@H](c1cccs1)O)Nc1c(c(ccn1)C#N)[N+](=O)[O-]	0
ZINC96003364	Cc1ccc2c(c1)[C@@H]([C@@H](C2)C)NC(=O)[C@@H]1CN(CCO1)C	0
ZINC96223724	c1c(cnc(n1)N[C@@H]1C[C@]2(CCC[N@H+](C2)CC(=O)[O-])OC1)F	0
ZINC96377676	c1cc(sc1)S(=O)(=O)N1CC(C1)S(=O)(=O)c1ccc(cc1)F	0
ZINC96380057	CC(C)CS(=O)(=O)C1CN(C1)C(=O)COc1ccc2ccccc2c1	1
ZINC97049946	c1cc2cccc3c2c(c1)N(S3(=O)=O)CCCn1cc[nH+]c1	1
ZINC97306233	Cc1ccc(o1)[C@H](C)NC(=O)Nc1ccc2ccccc2c1	1
ZINC97377492	CC1(CCN(CC1)C(=O)NCc1ccc2ccccc2c1)CO	1
ZINC97604341	Cc1nnc(o1)CN1C(=O)[C@@](NC1=O)(C)c1cccc2c1cccc2	1
ZINC97698875	Cc1c(c(no1)C(=O)NCCC[NH+](C)C)COC	0


==> anc/logic_2_train_molecules.tsv <==
mol_id	smiles	label
ZINC00027780	c1cc2cc(c(cc2c(c1)S(=O)(=O)N1CCCCCC1)O)C(=O)[O-]	1
ZINC00031043	Cn1ccc(n1)C(=O)N/N=C/c1cccc2c1cccc2	1
ZINC00031067	Cc1c(cn(n1)C)/C=N/NC(=O)CNc1ccc2ccccc2c1	1
ZINC00031134	C[C@@H](C(=O)N/N=C/c1cccc(c1)O)Nc1ccc2ccccc2c1	1
ZINC00035833	Cc1ccc(cc1)c1cc(c2ccccc2n1)C(=O)[O-]	0
ZINC00036006	c1ccc2c(c1)c(ccc2F)C(=O)NCCc1ccc(cc1)Cl	1
ZINC00037395	COc1ccc(cc1)S(=O)(=O)Nc1ccc2ccccc2c1	1
ZINC00037582	Cc1cc[nH]/c(=N\S(=O)(=O)c2ccc3ccccc3c2)/c1	1
ZINC00052179	COc1ccccc1[C@H]1c2cc3ccccc3cc2OC(=C1C#N)N	1
ZINC00052193	c1ccc2c(c1)ccc1c2[C@H](C(=C(O1)N)C#N)c1ccccc1F	1
ZINC00057692	COc1ccc(cc1)c1cc(=O)c2ccc3ccccc3c2o1	1
ZINC00059032	Cc1ccc(cc1)/C=N/NC(=O)CNc1cccc2c1cccc2	1
ZINC00059697	Cc1ccccc1OCC(=O)N/N=C/c1ccc2ccccc2c1	1
ZINC00063153	c1cc(cnc1)[C@H]1c2c(ccc3c2cc(cc3)O)OC(=C1C#N)N	1
ZINC00072072	c1cc2c(ccc3c2c(c1)c(=O)[nH]3)CNC(=O)c1ccc(cc1)F	1
ZINC00072453	c1ccc2c(c1)cccc2CC(=O)Nc1ccc(cc1)Cl	1
ZINC00084760	C[C@H](C(=O)[O-])Sc1nc2ccccc2n1Cc1ccccc1	0
ZINC00085031	Cn1c(nc2ccccc2c1=O)COc1ccc(cc1)Cl	0
ZINC00088343	CC(=O)O[C@@H]1[C@@H]2[C@H](O[C@H]1[C@@H](CO)O)OC(O2)(C)C	0
ZINC00090768	COc1cc2c(c(c1OC)OC)[nH]c(=S)n(c2=O)CC=C	0
ZINC00094372	c1ccc(c(c1)CN1c2cccc3c2c(ccc3)S1(=O)=O)F	1
ZINC00101068	C1Cc2c(nc3c(c2[C@H]2CCC=CC2)c(c(s3)C#N)N)C1	0
ZINC00104935	CC(C)n1c2ccccc2nc1COc1ccc2ccccc2c1	1
ZINC00124171	c1ccc2c(c1)ccc1c2[C@H](CC(=N1)O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC00133666	COc1cc2ccccc2cc1C(=O)Nc1nccs1	1
ZINC00134062	c1ccc2cc(ccc2c1)N(CCO)CCO	1
ZINC00134883	CC(=O)Nc1cc2cccc3c2c(c1)c(=O)n(c3=O)NC(=O)C	1
ZINC00136163	COC(=O)c1cccc2c1c(ccc2)Sc1ccccc1C#N	1
ZINC00142245	CS(=O)(=O)Nc1ccc(cc1)Oc1c(cccc1C#N)C#N	0
ZINC00151167	C[C@@H](c1ccccc1)NS(=O)(=O)c1ccc2ccccc2c1	1
ZINC00152125	c1ccc2c(c1)ccc(c2Br)OC(=O)N1CCCCC1	1
ZINC00157744	c1ccc(cc1)Nc1nnc(o1)c1cccc2c1cccc2	1
ZINC00178068	C[C@H]1CNN(C1=O)c1ccccc1	0
ZINC00181173	Cc1ccc(cc1[N+](=O)[O-])[C@H]1CC(=O)Nc2c1ccc1c2cccc1	1
ZINC00184154	COc1ccc(cc1)[C@H]1CC(=O)Nc2c1ccc1c2cccc1	1
ZINC00184790	Cc1ccc(cc1)CN1c2cccc3c2c(ccc3)S1(=O)=O	1
ZINC00190168	CC1=C([C@@H](NC(=O)N1)c1c2ccccc2ccc1O)C(=O)OC(C)C	1
ZINC00192072	C[C@@H]1CCCN(C1)S(=O)(=O)c1ccc2cc(ccc2c1)OC	1
ZINC00197847	CC(=O)c1ccc2c3c1c(ccc3CC2)OC(=O)C	1
ZINC00207851	CC1=CC(N(c2c1ccc1c2cccc1)C(=O)C)(C)C	1
ZINC00210746	COc1ccc(cc1)CC(=O)Nc1ccc2ccccc2c1	1
ZINC00210890	COc1ccccc1[C@@H]1c2ccc3ccccc3c2OC(=C1C#N)N	1
ZINC00211339	CC(=O)c1c2c(n(n1)c1ccccc1)CCCC2	0
ZINC00215329	C[C@@H]1CCCCN1C(=O)Cn1cnc2c(c1=O)c1c(s2)CCCC1	0
ZINC00236991	C[C@H](C(=O)N/N=C/c1cccc(c1)O)Nc1cccc2c1cccc2	1
ZINC00239100	COc1ccc(c(c1)OC)/N=C/c1c2ccccc2ccc1O	1
ZINC00240790	CC(=O)c1ccc2ccccc2c1OC(=O)c1ccncc1	1
ZINC00243150	Cc1ccc(cc1)S(=O)(=O)Nc1ccc2ccccc2c1	1
ZINC00244503	CCOc1ccc(cc1)N1[C@@H]([C@H](C1=O)Oc1ccc(cc1)Cl)C=O	0
ZINC00249933	C[C@@H]1CC[N@H+](CC1)C[C@@H](COc1cccc2c1cccc2)O	1
ZINC00256961	c1ccc2cc(ccc2c1)C(=O)N(Cc1ccco1)C[C@@H]1CCCO1	1
ZINC00258717	c1ccc2cc(ccc2c1)S(=O)(=O)CCc1nc2ccccc2o1	1
ZINC00261430	Cn1cccc1/C=N/NC(=O)CNc1ccc2ccccc2c1	1
ZINC00267605	CCOc1ccc(c2c1cccc2)S(=O)(=O)NCc1cccnc1	1
ZINC00268999	c1ccc2c(c1)ccc(c2O)C(=O)[C@@H]1CCCC[C@@H]1C(=O)[O-]	1
ZINC00276220	c1ccc(c(c1)C(=O)OC[C@H]1CCCO1)F	0
ZINC00276411	c1ccc2c(c1)c1ccccc1c1c2[nH]c(n1)c1cccc(c1)O	1
ZINC00279955	COc1ccc(c(c1)NCc1c2ccccc2ccc1OC)OC	1
ZINC00283359	COc1ccc(c2c1cccc2)/C=N/c1ccc(cc1)C(=O)N	1
ZINC00284488	c1cc2cccc3c2c(c1)C[C@@H]3SCCc1ccncc1	1
ZINC00286416	C[C@@H](C(=O)N/N=C/c1ccccc1)Oc1ccc2ccccc2c1	1
ZINC00291675	Cc1ccc(cc1[N+](=O)[O-])C(=O)Nc1ccc2c3c1cccc3CC2	1
ZINC00292813	Cc1cc2c(c(=O)o1)[C@@H](C(=C(O2)N)C#N)c1ccc2ccccc2c1	1
ZINC00294187	c1cc(sc1)C(=O)Nc1nnc(s1)c1ccc(cc1)F	0
ZINC00294429	c1ccc2cc(c(cc2c1)C(=O)N/N=C/c1ccc(cc1)O)O	1
ZINC00298133	c1cc(ccc1CCCl)c1csc(n1)N	0
ZINC00298854	c1ccc2c(c1)cccc2C(=O)Nc1ccccc1F	1
ZINC00306451	CCOc1ccc(c2c1cccc2)C(=S)N1CCCC1	1
ZINC00316343	CN(CCc1ccccn1)S(=O)(=O)c1ccc(cc1)OC	0
ZINC00320379	Cc1ccc2nc(c(n2c1)NC(C)(C)C)c1cccs1	0
ZINC00321025	COc1ccc(cc1)C(=O)NNC(=O)c1cccc2c1cccc2	1
ZINC00334165	CC(=O)Nc1ccc2ccc3cccc4c3c2c1cc4	1
ZINC00334825	c1ccc(cc1)[C@H](C(=O)[O-])Oc1ccc2ccccc2c1	1
ZINC00336964	CCOC(=O)/C=C/c1cc2ccccc2cc1O	1
ZINC00352598	Cc1cc(nc2c1c1ccccc1cc2)c1ccc(cc1)[N+](=O)[O-]	1
ZINC00361700	c1ccc(cc1)S(=O)(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC00364240	c1ccc2cc(ccc2c1)S(=O)(=O)NCCC1=CCCCC1	1
ZINC00377442	Cn1c2c(nc1Oc1ccc3ccccc3c1)n(c(=O)n(c2=O)C)C	1
ZINC00380773	c1ccc2c(c1)cccc2OC[C@@H](Cn1ccnc1)O	1
ZINC00386643	c1ccc(cc1)N([C@@H]1c2cccc3c2c(ccc3)C(=O)O1)O	1
ZINC00388551	c1cc2cc(ccc2c(c1)O)O	1
ZINC00395080	c1ccc2c(c1)cccc2NC(=O)Nc1cccc(c1)Cl	1
ZINC00402499	COC(=O)c1cccc2c1c1c(cccc1C(=O)OC)cc2	1
ZINC00403490	c1cc2cc(ccc2cc1C#N)O	1
ZINC00415190	C[C@H]1Cc2ccccc2N1C(=O)CSc1c(cccn1)C(=O)[O-]	0
ZINC00435905	c1ccc2cc(ccc2c1)NC(=O)COc1ccc(cc1)Cl	1
ZINC00436783	c1ccc(cc1)c1nnnn1c1cccc2c1cccc2	1
ZINC00438742	Cc1ccc(o1)/C=N/NC(=O)[C@H](C)Oc1cccc2c1cccc2	1
ZINC00441776	COc1ccc(cc1NC(=O)COc1cccc2c1cccc2)Cl	1
ZINC00441868	COc1ccc(cc1OC)NC(=O)COc1cccc2c1cccc2	1
ZINC00441910	c1ccc2c(c1)cccc2OCC(=O)NCc1ccco1	1
ZINC00442178	Cc1cc(ccc1O[C@@H](C)C(=O)Nc1cccc(c1)Cl)Cl	0
ZINC00451989	Cc1ccc(cc1)C(=O)N/C(=C/c1ccccc1OC)/C(=O)[O-]	0
ZINC00455100	CCc1ccc(cc1)NC(=S)NC(=O)c1cccc2c1cccc2	1
ZINC00462692	c1ccc2cc(ccc2c1)Cn1c2ccccc2nc1C=O	1
ZINC00463354	C/C(=C/c1ccccc1)/C(=O)N1CCN(CC1)c1ccc(cc1)F	0
ZINC00476898	COc1c(cc(cc1Cl)Br)/C=C/C(=O)[O-]	0
ZINC00483327	c1ccc2c(c1)cccc2NC(=O)C1CC1	1
ZINC00486631	Cc1c(cco1)C(=O)NNC(=O)Cc1cccc2c1cccc2	1
ZINC00497156	c1ccc2c(c1)cc(c1c2[C@@H](C(=C(O1)N)C#N)c1ccsc1)O	1
ZINC00504234	Cc1cn(cn1)S(=O)(=O)c1ccc2cc(ccc2c1)OC	1
ZINC00508510	c1ccc2cc(ccc2c1)OCC(=O)NC(=S)NC1CCCCC1	1
ZINC00516651	Cc1cccc(c1)NC(=S)NC(=O)/C=C/c1cccc2c1cccc2	1
ZINC00523998	c1ccc2c(c1)cccc2CSc1nnc(n1N)c1ccncc1	1
ZINC00534859	c1ccc2c(c1)cccc2Cc1nc(c(o1)N1CCOCC1)C#N	1
ZINC00543367	CC[C@H]1CCc2c(csc2C1)C(=O)Nc1cccc2c1cccc2	1
ZINC00546580	c1cc(cc(c1)Cl)n1c(=O)c2ccc3c4c2c(ccc4CC3)c1=O	1
ZINC00554304	CC(C)n1c2ccccc2nc1NCc1c2ccccc2ccc1O	1
ZINC00554904	c1ccc2cc(ccc2c1)C(=O)NC(=S)Nc1ccccc1C(=O)[O-]	1
ZINC00555276	CC(=O)c1cn(c2c1cccc2)CCOc1cccc2c1cccc2	1
ZINC00555656	Cc1ccc(cc1)CNC(=O)Cn1c2cccc3c2c(ccc3)c1=O	1
ZINC00561382	CSc1nc2ccccc2n1Cc1ccc2ccccc2c1	1
ZINC00567747	C[C@@H]1CCc2c(sc(n2)NC(=O)c2cccc3c2cccc3)C1	1
ZINC00584773	CSc1ccc(cc1)[C@H]1c2c3ccccc3ccc2OC(=C1C#N)N	1
ZINC00608912	Cc1cc2c(c(cc(=O)o2)C)c(c1)OCc1cccc2c1cccc2	1
ZINC00611514	CS(=O)(=O)N1CCN(CC1)C(=S)Nc1cccc2c1cccc2	1
ZINC00611886	CCOc1ccc(cc1)NC(=O)Nc1ccc2ccccc2c1	1
ZINC00615084	CCNc1c(nc(o1)c1cccc2c1cccc2)C#N	1
ZINC00616568	CNS(=O)(=O)c1cc2cccc3c2c(c1)c(=O)[nH]c3=O	1
ZINC00617370	CC[C@H]1CCCCN1C(=O)c1cc2c3ccccc3ccc2oc1=O	1
ZINC00678483	CCc1ccc(c(c1)NC(=S)NC(=O)c1cccc2c1cccc2)O	1
ZINC00678895	c1ccc2cc(ccc2c1)C(=O)NC(=S)Nc1cccc(c1Cl)Cl	1
ZINC00725889	c1ccc2c(c1)cccc2C(=O)N[C@@H](C(Cl)(Cl)Cl)[NH2+]Cc1ccco1	1
ZINC00731277	Cc1cccc(c1)NC(=S)N/N=C/c1ccc(cc1)Cl	0
ZINC00783436	CC1CCN(CC1)S(=O)(=O)c1ccc(c2c1cccc2)Br	1
ZINC00800663	c1ccc(cc1)CNC(=O)Cn1c2cccc3c2c(ccc3)c1=O	1
ZINC00801229	c1ccc2cc3c(cc2c1)[nH]c(n3)Cc1ccc(cc1)N	1
ZINC00829234	c1ccc2cc(ccc2c1)OCC(=O)NNC(=O)c1ccccc1I	1
ZINC00840950	Cc1c(c(n[nH]1)C)n1c(=O)c2cccc3c2c(ccc3Br)c1=O	1
ZINC00858647	c1ccc2c(c1)cccc2C(=O)Oc1ccc(cc1C=O)Cl	1
ZINC00895282	CC(C)(CO)[C@H](C(=O)[O-])O	0
ZINC00933055	Cc1c(sc2c1c(ncn2)SCC(=O)Nc1nccs1)C	0
ZINC00950307	c1ccc2c(c1)cccc2S(=O)(=O)Nc1ccc2c(c1)sc(=O)o2	1
ZINC00971369	COc1ccc2c(c1)C=C[C@@]1(O2)c2ccc(c3c2c(ccc3)O1)OC	1
ZINC00977762	c1ccc2cc3c(cc2c1)nc1n3C(=O)c2c1cc(cc2)[N+](=O)[O-]	1
ZINC00988439	COCC(=O)Nc1cccc2c1cccc2NC(=O)COC	1
ZINC00989595	Cc1cc(c2c(c1)sc(n2)NC(=O)c1ccc2ccccc2c1)C	1
ZINC00990355	c1cc(c(c(c1)Cl)Cl)NCN1C(=O)c2cc(c(cc2C1=O)Cl)Cl	0
ZINC01020998	c1cc(cc(c1)Cl)C(=O)N/N=C/c1ccc2c3c1cccc3CC2	1
ZINC01021220	c1ccc(cc1)[C@@H]1C[C@H]1C(=O)Nc1ccc2ccccc2c1	1
ZINC01027332	C[C@H]1C[C@H](CC1=O)c1ccc2ccccc2c1	1
ZINC01027556	c1ccc2cc(ccc2c1)SCc1ccc(cc1)C(=O)[O-]	1
ZINC01043216	c1cc2c3c(ccc(c3c1)Br)CC2	1
ZINC01054208	C/C(=N/NC(=O)CNc1ccc2ccccc2c1)/c1ccc(cc1)Cl	1
ZINC01099640	c1ccc2c(c1)cccc2NC(=O)N1CCNC1=S	1
ZINC01142705	c1ccc2cc(ccc2c1)[N-]S(=O)(=O)c1cc(ccc1Cl)Cl	1
ZINC01171739	CC1=C([C@@H](NC(=S)N1)c1cccc2c1cccc2)C(=O)OC(C)(C)C	1
ZINC01177799	c1ccc2cc(ccc2c1)S(=O)(=O)N1CC[NH+](CC1)Cc1ccsc1	1
ZINC01196476	c1cc(ccc1/C=c\1/c(=O)n2c3c(cc(cn3)Br)nc2s1)[N+](=O)[O-]	0
ZINC01218350	c1ccc2cc(ccc2c1)S(=O)(=O)Nc1cccc(c1Cl)Cl	1
ZINC01226017	c1ccc(cc1)CC(=O)N/N=C/[C@H]1C[C@@H]2C[C@H]1C[C@@H]2C(F)(F)F	0
ZINC01233195	Cc1ccc(c(c1)NC(=O)c1cc2ccccc2cc1O)OC	1
ZINC01240386	Cc1ccc(cc1)NC1=Nc2c3c1cccc3ccc2	1
ZINC01284456	Cc1cc(ccc1OCC(=O)Oc1c(cc(cc1C)Br)C)[N+](=O)[O-]	0
ZINC01295796	Cc1c2c(cccc(c2c([n+]1c1ccc(cc1)OC)C)OC)O	0
ZINC01401963	c1ccc2cc(ccc2c1)Sc1ccc2nnc(n2n1)C(F)(F)F	1
ZINC01414092	c1ccc2cc(ccc2c1)C1=NN([C@](C1)(C(F)(F)F)O)C(=S)N	1
ZINC01417174	c1ccc2c(c1)cccc2NC(=O)CSc1nnc(n1N)C(F)(F)F	1
ZINC01421549	c1ccc2c(c1)ccc(c2Br)OCC(=O)N/N=C/c1ccc(cc1)Cl	1
ZINC01499412	c1ccc2cc(ccc2c1)Cn1cc(ccc1=O)c1cccs1	1
ZINC01506181	c1ccc2c(c1)ccc1c2s/c(=N\C(=O)c2cccc(c2)[N+](=O)[O-])/[nH]1	1
ZINC01530776	CC(=O)CCCCn1c(=O)c2c(ncn2C)n(c1=O)C	0
ZINC01544881	CN(C)c1cccc2c1cccc2S(=O)(=O)NCCCCC[NH3+]	1
ZINC01555329	c1ccc2c(c1)c(ccc2S(=O)(=O)[O-])N	1
ZINC01580402	CCC1=C(C(=O)c2ccccc2C1=O)CC=C	0
ZINC01587210	Cc1ccc(cc1)[C@]1([C@@H]2C=CO[C@@H]2O1)c1ccccc1	0
ZINC01598554	c1ccc2c(c1)ccc1c2cc(cc1)CCCC(=O)[O-]	1
ZINC01599715	c1ccc(cc1)Nc1c2ccccc2c(c(c1N)O)O	1
ZINC01620756	c1ccc2c(c1)cccc2NC(=S)Nc1cccc2c1cccc2	1
ZINC01627184	Cc1c(c(c(c(c1C)F)C)[N+](=O)[O-])C	0
ZINC01628335	Cc1cccc2c1ccc1c2ccc(c1)C(C)C	1
ZINC01634269	c1ccc2c(c1)ccc1c2c(c(cc1)C(=O)[O-])C(=O)[O-]	1
ZINC01701854	C[C@@H](c1cccc2c1cccc2)[NH3+]	1
ZINC01705773	C=CCOc1ccc2cc(ccc2c1)Br	1
ZINC01707474	CCOC(=O)C(C(=O)OCC)Nc1ccc2ccccc2c1	1
ZINC01707693	CC(=O)Oc1c(ccc2c1c1cc(ccc1cc2)OC)OC	1
ZINC01722355	c1ccc2c(c1)cccc2NC(=O)NC1CC1	1
ZINC01732372	CO[C@H](c1cccc2c1cccc2)C(=O)[O-]	1
ZINC01734345	COc1ccc2c(c1)cccc2Br	1
ZINC01872313	CC1=C(Cn2c(=O)c3cc4ccccc4cc3c(=O)n2C1)C	1
ZINC01979224	Cc1c(sc(n1)N)C(=O)N/N=C/c1c2ccccc2ccc1O	1
ZINC01986988	CSc1c(c(nn1c1ccccc1)NC(=O)c1ccc(cc1)F)C#N	0
ZINC01995683	c1ccc2c(c1)cccc2C(=O)NNC(=O)c1ccccc1Br	1
ZINC02015588	CNc1ccc2c(c1)cc(cc2O)S(=O)(=O)[O-]	1
ZINC02020289	c1cc2ccc3cc4c(c5c3c2c(c1)cc5)CC[C@H]1[C@H](C4)O1	1
ZINC02021874	c1cc(cc2c1ccc(c2)O)[N+](=O)[O-]	1
ZINC02023317	CCC(C)(C)OOC(C)(C)CC	0
ZINC02032608	CC(=O)[C@@](C)(O)OC	0
ZINC02043763	CC(C)CC[C@H](CO)C(C)C	0
ZINC02061752	c1ccc2cc(ccc2c1)OC(=O)c1cc(ccc1Br)Br	1
ZINC02136253	Cc1cccc(c1)C(=O)NC(=S)NC(C)C	0
ZINC02143351	C=Cc1ccc2ccc3cccc4c3c2c1cc4	1
ZINC02143393	c1ccc2c(c1)ccc(c2/C=N\c1ccc(c(c1)[N+](=O)[O-])Cl)[O-]	1
ZINC02143443	CC(C)(C)[C@@](C#C)(c1ccc2ccccc2c1)O	1
ZINC02168218	CC(=O)Oc1ccc2cc(ccc2c1)OC(=O)C	1
ZINC02168416	c1ccc2c(c1)cc1c3ccccc3c3cccc4c3c1c2cc4	1
ZINC02184305	CCNC(=O)CCS(=O)(=O)c1ccc2ccccc2c1	1
ZINC02243126	Cc1c(cc(cc1F)Br)[N+](=O)[O-]	0
ZINC02268978	c1ccc2cc(ccc2c1)/C=C\1/C(=O)OC(=N1)c1cccs1	1
ZINC02278164	c1ccc2c(c1)cccc2/C=C\1/C(=O)N(C(=S)S1)[C@@H]1CCS(=O)(=O)C1	1
ZINC02335148	C[C@@H](c1cccc2c1cccc2)NC(=O)Nc1cc(c(cc1Cl)F)F	1
ZINC02342207	CCCCn1c2cccc3c2c(ccc3)c1=O	1
ZINC02350335	c1ccc2c(c1)cccc2c1nn2c(nnc2s1)C(F)(F)F	1
ZINC02472220	C=CCOC(=O)CCC(=O)Nc1cccc2c1cccc2	1
ZINC02472757	c1ccc2c(c1)ccc1c2NC(=O)C[C@H]1c1cccs1	1
ZINC02479835	CC(=CCCCCCC[NH+]1CCN(CC1)C(=O)C)C	0
ZINC02507930	C(C[NH+](CCO)CCO)CO	0
ZINC02518217	CCOC(=O)CC(=O)Cc1cccc2c1cccc2	1
ZINC02528208	Cc1ccc(c2c1cccc2)C=O	1
ZINC02530060	CCOC(=O)[C@@H](C#N)c1ccc2ccccc2c1	1
ZINC02534651	Cc1ccc(c(c1)C)/C=C/C(=O)NCc1ccccc1	0
ZINC02536518	Cc1cc(nn1C)NC(=O)CCl	0
ZINC02539725	c1ccc2c(c1)cccc2O[C@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)CO)O)O)O	1
ZINC02565307	Cc1ccc(cc1)C(=O)C[n+]1cccc2c1ccc1c2cccc1	1
ZINC02629098	Cc1cc(c(c(c1)Cl)NC(=O)COc1cccc2c1cccc2)C	1
ZINC02630600	CCc1c(c(c2ccccc2n1)C(=O)OCC(=O)NC(CC)CC)C	0
ZINC02631966	c1ccc(cc1)CC(=O)N/N=C/1\c2cccc3c2c(ccc3)C1=O	1
ZINC02642780	C[C@H](C(=O)Nc1ccc(cn1)Cl)OC(=O)c1cccc2c1cccc2	1
ZINC02647507	Cc1nc(cs1)c1ccc(cc1)NC(=O)Cc1ccccc1	0
ZINC02689588	c1ccc2c(c1)ccc1c2cc(c(=O)o1)S(=O)(=O)c1ccc(cc1)F	1
ZINC02750813	CN(C)c1ccc(cc1)NC(=O)[C@@H]1C[C@@H]1c1ccccc1	0
ZINC02753117	c1ccc2c(c1)cccc2NC(=O)CCC(=O)OC(CCl)CCl	1
ZINC02763000	CCOc1ccccc1CNC(=O)c1cnn(c1C)C	0
ZINC02763667	Cn1ccc(n1)C(=O)N/N=C/c1cccs1	0
ZINC02766171	c1ccc2c(c1)cccc2NC(=O)CCCOc1ccc(c(c1)Cl)Cl	1
ZINC02776573	c1ccc2c(c1)c(cc1c2NC(=O)C[C@@H]1c1ccc(cc1Cl)Cl)Br	1
ZINC02803390	C[C@H](Cn1cc(cn1)Cl)c1nc2c3cnn(c3ncn2n1)C	0
ZINC02821829	CC[C@H](C)[NH2+]CCCCOc1ccc2ccccc2c1Br	1
ZINC02840633	C[C@@H](CCc1ccccc1)NC(=O)Cc1cccc2c1cccc2	1
ZINC02840661	c1cc2cc(cc3c2c(c1)c(=O)[nH]c3=O)S(=O)(=O)N	1
ZINC02844253	C[NH2+]CCOc1c2ccccc2ccc1Cl	1
ZINC02845219	c1ccc2c(c1)ccc(c2Br)OCCOCCn1cncn1	1
ZINC02846310	c1ccc2cc(ccc2c1)SCC(=O)N1CCOCC1	1
ZINC02857062	CN(CC(=O)NC1CC1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC02863864	c1ccc2cc(ccc2c1)NC(=S)NC(=O)c1cc(ccc1Cl)I	1
ZINC02883254	C[C@H](C(=O)NCC=C)n1c2cccc3c2c(ccc3)c1=O	1
ZINC02891605	c1ccc2c(c1)cccc2/C=C\1/C(=O)OC(=N1)c1ccccc1F	1
ZINC02919679	c1ccc2c(c1)cccc2C1=NN[C@H](S1)c1ccc(cc1)[N+](=O)[O-]	1
ZINC02928246	C[C@H](C(=O)[O-])NS(=O)(=O)c1ccc2c(c1)CCN2C(=O)C	0
ZINC02976126	c1ccc2cc(ccc2c1)OS(=O)(=O)N1CCOCC1	1
ZINC02994839	CCOc1cccc(c1)OCCCOc1ccc2ccccc2c1	1
ZINC03000895	CCCc1ccc(cc1)OCCNC(=O)c1cccc2c1cccc2	1
ZINC03056879	C[N@@+]1(Cc2cc3ccccc3c(c2C1)c1ccccc1)CC=C	1
ZINC03066336	CCN(CC)C(=O)[C@H](C)N(C#N)c1nc(nc(n1)Cl)N(C)C	0
ZINC03104010	c1ccc2cc(ccc2c1)OC(=O)/C=C/c1ccc2c(c1)OCO2	1
ZINC03104660	Cc1cc(cc(c1)OS(=O)(=O)c1ccc(s1)c1csnn1)C	0
ZINC03104986	CN(C)c1nc(n(n1)S(=O)(=O)c1ccc2ccccc2c1)N(C)C	1
ZINC03122155	Cc1ccc2ccccc2c1C1=C([O-])c2ccccc2C1=O	1
ZINC03132832	c1cc2ccc(c3c2c2c1ccc(c2cc3)Br)Br	1
ZINC03136866	CCOC(=O)[C@@H](Cc1cc(c(c(c1)C(C)(C)C)O)C(C)(C)C)C(=O)C	0
ZINC03152186	CC(C)c1ccc(cc1)/C=N/c1ccc2ccccc2c1	1
ZINC03152580	c1cc2cccc3c2c(c1)C[C@@H]3[S@](=O)CCc1ccncc1	1
ZINC03156534	c1ccc(cc1)c1ccc2c(c1)ccc1c2cccc1	1
ZINC03170403	c1ccc(c(c1)[N+](=O)[O-])SC1=C(CCCC1=O)OC(=O)c1cccs1	0
ZINC03184341	CC(C)(C)CC(C)(C)NS(=O)(=O)c1ccc2ccccc2c1	1
ZINC03192308	c1ccc2c(c1)cc1ccccc1c2/C=N/NC(=O)Cc1cccs1	1
ZINC03192863	COc1ccc(c2c1cccc2)/C=N/c1cccc2c1cccc2	1
ZINC03222914	c1cc(oc1)C(=O)N1CCN(CC1)C(=O)COc1ccc(cc1)C#N	0
ZINC03227975	CCCCNC(=S)NNC(=O)c1cc2ccccc2cc1O	1
ZINC03229499	CC(C)(C)c1c[n+](c2n1CCCS2)c1ccccc1	0
ZINC03231123	CS(=O)(=O)c1ccc2c(c1)sc(n2)NC(=O)CCSc1ccccc1	0
ZINC03233098	c1cnc(cn1)C(=O)OCC(=O)Nc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC03254298	C[C@]1(C(=O)N(C(=O)N1)CC(=O)N)c1ccc2ccccc2c1	1
ZINC03258765	c1cc(cc(c1)F)/C=C/C(=O)OCC(=O)c1ccc(cc1)OC(F)F	0
ZINC03286549	CC(=O)[C@@H]1C(=O)c2ccccc2S(=O)(=O)N1	0
ZINC03299658	Cn1c(nnc1SCc1cccc2c1cccc2)c1ccccc1	1
ZINC03311331	CNC(=O)COC(=O)c1cc(ccc1Cl)Cl	0
ZINC03315875	c1ccc2cc(ccc2c1)OCC(=O)NCCC[NH+]1CCOCC1	1
ZINC03319639	C[C@@H]1CCC[C@H](N1C(=O)CCl)C	0
ZINC03338736	COc1ccc(c2c1cccc2)c1csc(n1)NCC=C	1
ZINC03347642	c1ccc(c(c1)C(=O)N/N=C/1\c2cccc3c2c(ccc3)C1=O)F	1
ZINC03356038	CC[C@H]1CCCCN1S(=O)(=O)c1ccc(cc1F)F	0
ZINC03359236	c1cc(c(cc1C(=O)NC[C@@H](CCC(=O)[O-])C(F)(F)F)Cl)Cl	0
ZINC03375416	Cc1ccnc2n1nc(n2)C(=O)N(c1ccccc1)c1nc(cs1)C	0
ZINC03382389	c1ccc2cc(ccc2c1)SCc1cc(=O)n2ccsc2n1	1
ZINC03413583	Cc1csc(n1)S[C@H](C)C(=O)Nc1cccc(c1)Cl	0
ZINC03425920	c1cc2cccc(c2c(c1)SCC(=O)Nc1c(ccs1)C(=O)N)Cl	1
ZINC03450932	Cc1c(sc2c1c(=O)[nH]c(n2)CS[C@@H](C)C(=O)OCC(=O)N)C	0
ZINC03454630	CC(C)Cn1c(=O)c2ccc(cc2nc1S[C@H]1CCOC1=O)Cl	0
ZINC03460939	COCC[NH2+]CCCOc1ccc2ccccc2c1Br	1
ZINC03512543	c1ccc2c(c1)cccc2COC(=O)c1ccccc1O	1
ZINC03528482	Cc1ccc2c(c1)occ2CC(=O)Nc1cccc2c1cccc2	1
ZINC03539526	CCCC/N=C/1\NC(=O)[C@@H](S1)CC(=O)Nc1cccc2c1cccc2	1
ZINC03559167	COC(=O)c1cccc(c1)NC(=O)c1ccc2ccccc2c1	1
ZINC03580111	CCCCNC(=O)CSc1nnc(n1c1ccccc1)c1cccs1	0
ZINC03609095	COc1cc2ccccc2cc1C(=O)Nc1cccc(c1)C#N	1
ZINC03612696	COc1cc2ccccc2cc1C(=O)N1CCOCC1	1
ZINC03635155	CC(=O)COc1ccc2ccccc2c1	1
ZINC03683352	CCCCc1ccc2ccccc2c1C(=O)[O-]	1
ZINC03801063	Cc1cc(cc2c1c(c1c(c2)[C@@H](CCC1=O)O)O)O	1
ZINC03844466	c1ccc(cc1)Cn1c(c(nn1)C(=O)[O-])Cl	0
ZINC03844713	c1cc2c(cc1N)c(cc(c2N)O)S(=O)(=O)[O-]	1
ZINC03847967	CCCCc1cc2ccccc2c(c1C(=O)C)O	1
ZINC03850207	CC(C)([C@H](CCC(=O)[O-])c1ccc2cc(ccc2c1)OC)C(=O)[O-]	1
ZINC03877711	c1cc[nH]/c(=N\S(=O)(=O)c2cc(ccc2Cl)[N+](=O)[O-])/c1	0
ZINC03893536	COc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N1CCCc2c1cccc2	0
ZINC03900827	Cc1ccc(cc1)N1C(=O)[C@H](SC1=O)Nc1cccc2c1cccc2	1
ZINC03901348	COc1ccc(cc1)CNC(=O)[C@H]1CC(=O)N(C1)c1ccc(cc1)Cl	0
ZINC03956572	CCOc1cc(ccc1O)/C=N/NC(=O)Cc1c([nH]nc1O)C	0
ZINC04006218	c1cc2cccc3c2c(c1)c(=O)n(c3=O)CC(=O)NCCO	1
ZINC04013048	c1ccc2c(c1)ccc(c2N)[N+](=O)[O-]	1
ZINC04035963	CCn1c2ccc(c3c2c(ccc3)c1=O)S(=O)(=O)Nc1ccncc1	1
ZINC04053281	C=CCOC(=O)c1ccc(N2CCN(CC2)c2ccccc2)[nH+]c1	0
ZINC04060487	Cn1cc(c2c1cccc2)SCC(=O)Nc1cccc2c1cccc2	1
ZINC04070141	CCOC(=O)c1csc(n1)NC(=O)c1ccc2ccccc2c1	1
ZINC04071853	c1ccc2c(c1)cccc2[C@@H]1CCCC[C@@H]1O	1
ZINC04072053	C[C@](c1ccccc1)(c1cccc2c1cccc2)O	1
ZINC04078328	Cc1ccc(cc1C)C(=O)Nc1nnc(s1)SCc1cccc(c1)F	0
ZINC04078810	COc1ccc(c2c1cccc2)NC(=O)/C=C/c1ccc(s1)[N+](=O)[O-]	1
ZINC04079002	c1ccc(cc1)c1nnc(s1)NC(=O)c1ccc2ccccc2c1	1
ZINC04086431	Cc1ccsc1/C=N/NC(=O)CNC(=O)Cc1ccc(cc1)OC	0
ZINC04135063	Cc1ccc2c(c1)s/c(=N/C(=O)Cc1cccc3c1cccc3)/n2C	1
ZINC04184960	CCOc1nc2c(c(n1)C(F)(F)F)C[C@H](C/C/2=C\c1ccccc1)C	0
ZINC04194508	c1cc2cccc3c2c(c1)[C@H]([C@@H]3Cl)NS(=O)(=O)c1ccc(cc1)Cl	1
ZINC04208963	c1c(cnc(n1)N1CCCC1)Br	0
ZINC04237608	Cc1c2c(n[nH]1)OC(=C([C@H]2c1c2ccccc2ccc1O)C#N)N	1
ZINC04244762	C[NH+](C)CNc1cccc2c1cccc2	1
ZINC04279315	c1cc2cccc3c2c(c1)c1c3sc(n1)NC(=O)c1ccc(s1)Cl	1
ZINC04321672	CCOC(=O)C1=C(N=C2N([C@H]1c1ccccc1Cl)C(=O)[C@@H](S2)C)C	0
ZINC04326428	CNC(=O)c1c2c(sc1NC(=O)c1cc(sc1Cl)Cl)CCCC2	0
ZINC04343496	CCOc1ccc(cc1)c1cc(on1)CO	0
ZINC04343683	c1cc(cnc1)C(=O)NC(C(F)(F)F)(C(F)(F)F)[NH2+]Cc1ccco1	0
ZINC04344176	c1cc2cccc(c2c(c1)S(=O)(=O)N1CCC[C@H]1C(=O)[O-])Cl	1
ZINC04384882	CCCOc1ccc(c2c1cccc2)S(=O)(=O)n1cc[nH+]c1	1
ZINC04393020	CC(C)NC(=O)O/N=C(/Cc1cccc2c1cccc2)\N	1
ZINC04421046	c1ccc2cc(ccc2c1)N/C=C\1/C(=O)OC(=N1)c1ccccc1Br	1
ZINC04480721	c1ccc2c(c1)ccc(O)c2/C=[NH+]/Nc1nc2ccccc2s1	1
ZINC04488467	Cn1c(nnn1)SCC[NH2+]Cc1ccc(o1)c1ccc(cc1)F	0
ZINC04489096	c1ccc2c(c1)ccc(c2O)C(=O)Nc1cc(ccc1Cl)[S@@](=O)OF	1
ZINC04505278	CCN([C@H]1CCS(=O)(=O)C1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC04512684	CC(C)N(Cc1nc(no1)c1ccccc1)C(=O)N1CCOCC1	0
ZINC04536399	CCOCCOC(=O)C1=C(NC(=O)C[C@H]1c1ccccc1F)C	0
ZINC04539961	CNC(=O)/C(=C\1/NC(=O)[C@H](S1)Cc1ccc(cc1)F)/C#N	0
ZINC04543102	CC[C@@H]1CCCCN1C(=O)Nc1cccc2c1cccc2	1
ZINC04551785	CC(C)CNC(=O)c1cc(cc(c1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC04566186	CCOC(=O)C1(C[C@H]1C=C)C(=O)OCC	0
ZINC04587119	C/C(=N\N1C(=O)CSC1=S)/c1ccc2ccccc2c1	1
ZINC04587142	C/C(=N\Nc1ccc(cc1)OC)/c1ccc2cc(ccc2c1)OC	1
ZINC04593569	Cc1ccc2cc(ccc2c1)S(=O)(=O)NC1CC(C)(C)[NH2+]C(C1)(C)C	1
ZINC04611518	COC(=O)/C(=C\c1cccc2c1cccc2)/NC(=O)c1ccccc1	1
ZINC04615894	COC(=O)[C@H]1[C@H](c2c3ccccc3ccc2OC1=O)[C@@H]1CCOC1=O	1
ZINC04616849	c1ccc2c(c1)cccc2COc1cccc(c1)/C=N/NC(=O)N	1
ZINC04618777	c1ccc2c(c1)cc1ccccc1c2/C=C/c1ccc(cc1)[N+](=O)[O-]	1
ZINC04646993	C[C@H](COC)OC(=O)/C(=C\c1coc2ccc(cc2c1=O)Cl)/C#N	0
ZINC04648645	CC(C)OC(=O)CN1C(=O)/C(=C\c2cccc3c2cccc3)/SC1=O	1
ZINC04666205	CC(C)c1ccccc1NC(=O)COc1cccc2c1cccc2	1
ZINC04666507	CCC[C@@H](C)NC(=O)Cc1cccc2c1cccc2	1
ZINC04667865	Cc1c(c(n(n1)c1cc(nc(n1)C)Oc1ccccc1F)N)C#N	0
ZINC04670415	C/C(=N\NC(=O)COc1ccc2ccccc2c1)/C(F)(F)F	1
ZINC04680623	Cc1c(sc2c1c(ncn2)N/N=C/c1cccc2c1cccc2)C	1
ZINC04698644	c1cc(oc1)c1nnc(o1)SCC(=O)Nc1ccc(cc1)F	0
ZINC04714235	CCn1c(=O)c2cccc3c2c(ccc3C(=O)c2ccccc2)c1=O	1
ZINC04728948	CC[N+]1(C[C@H]2[C@H](c3ccc4ccccc4c3C=C2C1)C)CC	1
ZINC04734979	Cn1cc(c(n1)C(=O)OCC(=O)Nc1ccc2ccccc2c1)Cl	1
ZINC04748948	CN(C)c1ccc(cc1)n1cccc1/C=N/c1ccc2c(c1)OCO2	0
ZINC04750780	C[C@@H]([C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)/[NH+]=C/c1c2ccccc2ccc1O	1
ZINC04788443	CC(=O)Nc1cccc2c1c1c(cc2)OC[N@H+](C1)Cc1ccccc1	1
ZINC04792018	c1ccc2c(c1)c(c1c(c2Cl)C(=O)c2ccccc2C1=O)O	1
ZINC04804385	CCOC(=O)N1CCC(CC1)C	0
ZINC04813486	c1ccc2c(c1)ccc(c2O)C(=O)CC(=O)c1ccc(cc1)Cl	1
ZINC04836152	Cc1c(c(on1)C)COC(=O)c1cc2ccccc2cc1OC	1
ZINC04839719	CC[C@H](C)NC(=O)c1cc2c3ccccc3ccc2o1	1
ZINC04840054	COC(=O)CCNc1ccc2ccccc2c1	1
ZINC04866130	COc1ccc(cc1NC(=O)c1c(c2ccccc2s1)Cl)C(F)(F)F	0
ZINC04866647	c1ccc2cc(ccc2c1)/C(=C\c1cccc(c1)[N+](=O)[O-])/C#N	1
ZINC04867574	C[NH+]1CCN(CC1)NC(=O)Cc1c2ccc(cc2ccc1OC)Br	1
ZINC04872991	COCCCn1c(=O)c2cccc3c2c(cc(c3)Br)c1=O	1
ZINC04894710	COCC[NH2+]CC(=O)Nc1ccccc1F	0
ZINC04916341	c1ccc2cc(ccc2c1)c1nnc(o1)c1ccc(cc1)Cl	1
ZINC04950141	COc1cccc(c1)C(=O)NC(=S)N[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC04962735	c1ccc(cc1)C1=NC(=O)/C(=C\c2ccc3ccccc3c2)/S1	1
ZINC04965276	C/C(=N\NC(=O)Cn1ccc(n1)C(F)(F)F)/c1ccco1	0
ZINC04970383	Cc1cccnc1NS(=O)(=O)c1ccc2c(c1)OCCO2	0
ZINC04970935	C=CCNC(=O)c1cc2c(n1Cc1ccccc1)ccs2	0
ZINC04989871	c1ccc2cc(ccc2c1)OCC[NH+]1CCCCC1	1
ZINC04999319	Cc1nc2n(n1)[C@@H](CC(=O)N2)C(=O)NCCc1ccccc1	0
ZINC05000406	c1ccc2cc(ccc2c1)S(=O)(=O)CC(=O)Nc1nncs1	1
ZINC05019656	Cc1ccc(o1)/C(=N/NC(=O)Cc1ccc(cc1)OC)/C	0
ZINC05031516	COC(=O)N[C@@H]1Cc2cccc3c2c1ccc3	1
ZINC05064802	c1ccc2cc(ccc2c1)NC(=O)C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	1
ZINC05094247	CNC(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCOCC1	0
ZINC05111762	C[C@H](C(=O)N(C)Cc1ccccc1)Oc1cccc2c1cccc2	1
ZINC05126737	Cc1cc(c(cc1NC(=O)CSc1nncn1C)OC)[N+](=O)[O-]	0
ZINC05156730	C/C(=N\NC(=O)CSc1nncn1C)/c1cccc2c1cccc2	1
ZINC05157082	C1[C@@H]([C@@H]1C(=O)[O-])C=O	0
ZINC05159788	Cc1c2ccc3ccccc3c2nc2c1cc(cc2)CO	1
ZINC05167481	CC(=O)N[C@@H]1[C@H]([C@@H]([C@H](O[C@H]1Oc1cccc2c1cccc2)CO)O)O	1
ZINC05182734	Cc1ccc(c2c1nc(s2)N1CCN(CC1)C(=O)c1ccc(s1)Cl)Cl	0
ZINC05183621	C/C(=C\C=C(/C)\C(=O)[O-])/C(=O)[O-]	0
ZINC05214522	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)[O-])S(=O)(=O)[O-]	1
ZINC05234553	c1ccc2c(c1)c(ccc2Br)S(=O)(=O)N	1
ZINC05249028	COc1ccc(c(c1)[N+](=O)[O-])NS(=O)(=O)c1ccc2ccccc2c1	1
ZINC05282692	C/C=C/n1nc2ccccc2n1	0
ZINC05286098	Cn1c2ccccc2nc1/N=C/c1cccc2c1cccc2	1
ZINC05295822	CC1(NN=C(S1)c1cccc2c1cccc2)C	1
ZINC05299824	CCOC(=O)N1CCN(CC1)C(=O)Nc1c[nH]c2c1cccc2	0
ZINC05306617	CC1=N[C@@H]2C=CC=C[C@H]2C(=O)N1n1cccc1	0
ZINC05341139	c1ccc2c(c1)ccc1c2c(=O)c(co1)/C=C/C(=O)[O-]	1
ZINC05368573	C[C@@H](c1c[nH]c2c1cccc2)c1c2ccccc2ccc1OC	1
ZINC05394842	c1cc(ccc1N1CCN(CC1)C(=O)CCl)Cl	0
ZINC05396850	CC1=N/C(=C\c2c3ccccc3cc3c2cccc3)/C(=O)O1	1
ZINC05417264	Cc1ccc(cc1Cl)N/N=C/c1cccc2c1cccc2	1
ZINC05418152	Cc1ccc2ccccc2c1[C@@H](C(F)(F)F)OC(=O)CCl	1
ZINC05454289	Cc1ccc(o1)c1nc2c3ccccc3c3ccccc3c2n1C	1
ZINC05467208	CCOc1ccccc1NC(=O)c1ccc(c(c1)C)[N+](=O)[O-]	0
ZINC05473784	Cc1ccc(cc1)/C=N/OCC(=O)Nc1cccc(c1)C#N	0
ZINC05481609	CC(C)(C)c1nc2c(s1)c1ccccc1C2	0
ZINC05482339	CC1([C@@H](C(=O)[O-])[NH2+][C@@H](S1)c1cccc2c1cccc2)C	1
ZINC05484414	c1ccc(cc1)N[S@@](=O)c1ccc(cc1Sc1ccccc1)Cl	0
ZINC05527199	COc1ccc(cc1C(=O)NC1CCCCCCC1)Cl	0
ZINC05543065	Cc1ccc(cc1)/C(=N/OC(=O)c1ccco1)/O	0
ZINC05558443	COc1ccccc1NC(=O)CSc1cccc2c1c(ccc2)Cl	1
ZINC05559216	Cc1ccc(cc1)c1csc(n1)/C=C/c1ccc(cc1)OC	0
ZINC05571217	Cc1cccc(c1)NC(=S)Nc1ccc(cc1)NC(=O)C	0
ZINC05572971	c1ccc2cc(ccc2c1)NC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2	1
ZINC05593601	c1ccc(cc1)[C@H](C#N)Nc1cccc2c1cccc2	1
ZINC05638821	C/[N+](=C\c1c2ccccc2ccc1OCc1ccc(cc1Cl)Cl)/[O-]	1
ZINC05643312	Cc1cc(nc(c1C#N)SCC(=O)N[C@@H]1CCC[C@@H]([C@@H]1C)C)C	0
ZINC05645321	CCC(=O)NCCOc1cccc2c1cccc2	1
ZINC05653437	c1ccc2c(c1)ccc(c2C=O)OCC(=O)NCc1cccc(c1)Cl	1
ZINC05653559	C[C@@H]1CCCC[C@H]1NC(=O)COc1ccc2ccccc2c1C=O	1
ZINC05653957	c1ccc2c(c1)ccc(c2C=O)OCC(=O)Nc1cccc(c1Cl)Cl	1
ZINC05660933	CO[C@H](/C(=N/Nc1cccc2c1cccc2)/C#N)[O-]	1
ZINC05671027	COc1ccc2c(c1)sc(n2)NC(=O)Cc1ccccc1[N+](=O)[O-]	0
ZINC05675205	C[C@H](c1ccc2c(c1)ccc1c2cccc1)O	1
ZINC05682379	c1ccc(cc1)CC/C=N/NC(=O)Cc1cccc2c1cccc2	1
ZINC05684391	Cc1ccc(cc1C)OC(=O)C[C@H]1CCS(=O)(=O)C1	0
ZINC05712328	CCCCCOc1ccc(cc1)n1cnc2ccccc2c1=O	0
ZINC05726906	CC(C)C/C(=N/NC(=O)COc1cccc2c1cccc2)/C	1
ZINC05759285	CC(C)C[NH2+]C[C@H](COc1cccc2c1cccc2)O	1
ZINC05765000	Cc1c(ccc(c1O)O)Cl	0
ZINC05775918	c1ccc2cc(ccc2c1)SCc1cccc(c1)C#N	1
ZINC05776079	CCCN([C@@H]1CCS(=O)(=O)C1)C(=O)CSc1ccc2ccccc2c1	1
ZINC05813407	Cc1ccc2c(c1)[C@H](OC2=O)c1cccc2c1cccc2	1
ZINC05833176	Cc1nc(cs1)Cc1nnc(o1)SCC(=O)N[C@@H]1CCCC[C@H]1C	0
ZINC05839912	CC1(C[C@@]1(C(=O)[O-])[NH3+])C	0
ZINC05852902	CC(=O)Oc1ccc2c(c1)O/C(=C\c1cccc(c1)Cl)/C2=O	0
ZINC05862010	C[C@H](C(=O)Nc1cccc2c1cccc2)Oc1ccccc1Cl	1
ZINC05865937	Cc1ccccc1OCC(=O)N[C@@H](C)c1ccc2ccccc2c1	1
ZINC05876470	c1ccc2c(c1)cccc2OCCNC(=O)/C=C/c1ccc(cc1)Cl	1
ZINC05898533	c1ccc(c(c1)n1c(=O)c2cccc3c2c(cc(c3)O)c1=O)O	1
ZINC05933430	CCN(CC)C(=O)C1=C(NC(=S)N[C@@H]1c1cccc2c1cccc2)C	1
ZINC05951092	C[C@@H](C(=O)Nc1cccc(c1)OC)Oc1cccc2c1cccc2	1
ZINC05952287	CCCc1cc(c(s1)NC(=O)CCC(=O)[O-])C(=O)OCC	0
ZINC05965132	CCCOC(=O)[C@H]1[C@H]2C=C[C@@]3([C@H]1C(=O)N(C3)c1ccc(cc1)CC)O2	0
ZINC05971258	C[C@H](C(=O)Nc1cccc2c1cccc2)Oc1cccnc1[N+](=O)[O-]	1
ZINC05993606	C1CCC(CC1)CNC(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC06010765	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)N)Oc1cccc2c1cccc2	1
ZINC06024812	COC(=O)C/[NH+]=C/CC(=O)c1cccc2c1cccc2	1
ZINC06060778	CCc1ccc(cc1)[C@@H](C)NC(=O)COc1cccc(c1)[N+](=O)[O-]	0
ZINC06061294	C[C@@H](C(=O)Nc1cccc2c1cccc2)Oc1cccc(c1)[N+](=O)[O-]	1
ZINC06098082	C[C@H](C(=O)[O-])N1C(=O)/C(=C\c2cccc3c2cccc3)/SC1=S	1
ZINC06098128	c1ccc(cc1)N(CCC#N)C(=O)CSc1nnc2n1CCCCC2	0
ZINC06115795	c1ccc2c(c1)cccc2CC(=O)OCc1c(cccc1Cl)Cl	1
ZINC06118375	c1ccc2c(c1)ccc1c2cc(c2c1[C@@H]([C@H](C=C2)O)O)[N+](=O)[O-]	1
ZINC06153266	c1ccc2c(c1)ccc1c2c(co1)CC(=O)Oc1ccc(cc1)Cl	1
ZINC06159226	CC(C)(C)NC(=O)CCSc1nnc(o1)c1ccc2ccccc2c1	1
ZINC06203748	CCCCNC(=O)CN(CC)S(=O)(=O)c1cc(ccc1Cl)Cl	0
ZINC06206864	CCOCC(=O)NCCCOC	0
ZINC06214944	CC(=O)Nc1cccc(c1)NC(=O)Cc1cccc2c1cccc2	1
ZINC06221482	c1ccc(cc1)Cc1cnc(s1)NC(=O)c1ccc2ccccc2c1	1
ZINC06230497	COc1ccc(cc1)S(=O)(=O)N1CCC(CC1)C(=O)NN	0
ZINC06244299	c1ccc2cc(ccc2c1)NC(=O)CSc1ncccn1	1
ZINC06254574	Cc1c(cccc1Cl)NC(=O)[C@H]1CCCC[C@H]1C(=O)OCCF	0
ZINC06257618	CC1(COC(=N1)Cc1cccc2c1cccc2)C	1
ZINC06276951	c1ccc(cc1)[C@@H]1C[C@H]1c1n[nH]c(=S)n1c1ccc(cc1)C(=O)[O-]	0
ZINC06314217	CN(Cc1ccccc1F)S(=O)(=O)c1ccc(cc1)Br	0
ZINC06320417	Cc1nc2nnc3C(=O)CC(C=c3n2[n-]1)(C)C	0
ZINC06345271	c1ccc2c(c1)cccc2/C=C(/C#N)\c1nnc2n1CCCCC2	1
ZINC06402399	CCOP(=O)([C@@H](c1cccc2c1cccc2)O)OCC	1
ZINC06404337	Cc1cc(n(n1)c1nc2c(c3ccccc3[nH]2)nn1)C	0
ZINC06463256	CCOC(=O)/C(=c\1/[nH]nc(o1)c1ccc(cc1)Cl)/C1=NC(=O)CS1	0
ZINC06509493	C[C@H](c1ccc2ccccc2c1)NS(=O)(=O)c1ccccc1OC	1
ZINC06509955	c1ccc2c(c1)ccc1c2nc(s1)NS(=O)(=O)c1ccc(s1)Cl	1
ZINC06536827	c1ccc2cc(ccc2c1)/C(=C/c1ccc(cc1)C(=O)[O-])/C#N	1
ZINC06558273	C[C@@H](C(=O)Nc1ccc2ccccc2c1)[NH2+]Cc1ccccc1Cl	1
ZINC06576463	c1ccc2c(c1)cccc2C(=O)NC(=S)Nc1ccc(cc1)F	1
ZINC06580538	COc1cc(cc(c1OC)OC)C(=O)Oc1cccc(c1)Br	0
ZINC06595417	CCO[C@@H]1c2cccc3c2c(ccc3)[C@H]1NS(=O)(=O)c1ccccc1	1
ZINC06602350	c1ccc2c(c1)cccc2OCC(=O)OCC(=O)c1ccccc1Br	1
ZINC06606732	C[C@@H](C(=O)Nc1ccc2ccccc2c1)Sc1nc([nH]n1)N	1
ZINC06644755	C/C(=N\Nc1ccc(cc1)[N+](=O)[O-])/C=C/c1cccc(c1)OC	0
ZINC06652330	CSc1ccccc1NC(=O)COc1ccc2ccccc2c1	1
ZINC06652569	Cc1cccc(c1)c1nnc(n1C)SCCSc1ccc(cc1)Cl	0
ZINC06667909	CCOc1ccc(c2c1cccc2)S(=O)(=O)N[C@@H]1CCCC[C@@H]1C	1
ZINC06680025	Cc1c(cc(s1)C(=O)NC)S(=O)(=O)NC(C)C	0
ZINC06697160	c1ccc2cc(ccc2c1)c1nc(no1)c1cccnc1	1
ZINC06702702	c1ccc(c(c1)C(=O)NCc1ccco1)NC(=O)C1CCCCC1	0
ZINC06706783	Cc1ccc(cc1)S(=O)(=O)Nc1cc(nc(n1)C)C	0
ZINC06719951	CC[C@@H](C)[N@H+]1Cc2c(=O)[nH]c(=O)n(c2NC1)Cc1ccccc1Cl	0
ZINC06729979	CCCc1nnc(o1)SCc1ccccc1C#N	0
ZINC06759733	CC(C)Sc1nc2c3c(sc2c(n1)N(C)CCO)CC(OC3)(C)C	0
ZINC06819696	C=CCNC(=S)NNC(=O)COc1ccc2ccccc2c1	1
ZINC06823682	Cc1csc2n1c(=O)c(c(n2)C)S(=O)(=O)Nc1cccc(c1)Cl	0
ZINC06829043	C[C@@]12CC[C@@H](C1(C)C)C(=O)N(C2=O)NC(=S)N	0
ZINC06841573	Cc1ccccc1N(C)C(=O)c1cccc2c1SCCC2=O	0
ZINC06849226	CC1=C([C@H](NC(=O)N1C)c1ccc(c2c1cccc2)OC)C(=O)OC	1
ZINC06865169	c1nc2c(c(n1)SCCCCC(=O)[O-])[nH]c(=O)[nH]2	0
ZINC06886240	c1ccc2cc(ccc2c1)c1nnc(o1)S[C@H]1CCOC1=O	1
ZINC06890650	c1ccc2c(c1)cccc2OCC(=O)NCc1ccccc1F	1
ZINC06941205	CCOC(=O)C[C@H](C)Oc1ccc2ccccc2c1	1
ZINC06946177	C[C@H]1C[C@@H](CN(C1)C(=O)Cc1cccc2c1cccc2)C	1
ZINC06952549	COc1ccc(c(c1)OC)NC(=S)Nc1ccc(cc1)C(F)(F)F	0
ZINC06971123	Cc1ccn2c(c1)nc(c2NC(=O)c1ccc(cc1)Cl)c1cccs1	0
ZINC07020424	c1cc(=O)n(cc1[N+](=O)[O-])CC(=O)N1CCC[C@H]2[C@@H]1CCCC2	0
ZINC07030857	C/C(=N\Nc1cn[nH]c(=O)c1Cl)/c1ccc2ccccc2c1	1
ZINC07032724	COc1ccc(c(c1)[N+](=O)[O-])NC(=O)COc1ccc(cc1Br)F	0
ZINC07053599	c1ccc2cc(ccc2c1)NS(=O)(=O)c1cccc(c1)F	1
ZINC07056119	CN(C)CCS(=O)(=O)c1ccc2ccccc2c1	1
ZINC07068756	CCS(=O)(=O)NCCNS(=O)(=O)c1ccc2ccccc2c1	1
ZINC07078834	c1cc(cc(c1)O)[C@H]1C2=C(C(=O)CCC2)OC(=C1C#N)N	0
ZINC07083956	Cn1c(=O)c2c3c(sc2nc1SC[C@@H]1CCCO1)CCCC3	0
ZINC07104424	Cn1c(nnc1SCc1cccc2c1cccc2)CCC(=O)N	1
ZINC07158505	Cc1cccc(c1)NC(=O)/C(=C/c1ccc2ccccc2c1)/C#N	1
ZINC07158570	Cc1ccc(cc1C)NC(=O)CSCc1ccccc1F	0
ZINC07208208	CCCCOC(=O)/C(=C/c1cccc2c1cccc2)/C#N	1
ZINC07262296	CCC[NH2+]Cc1c2ccccc2ccc1OCc1ccccc1Cl	1
ZINC07339081	C[C@@H]1CC[C@@H](CC1)N(C)C(=O)COc1ccc2ccccc2c1C=O	1
ZINC07350960	CN(c1ccccc1)/N=C/c1cccc2c1cccc2	1
ZINC07376458	CCOCCCNS(=O)(=O)c1ccc2ccccc2c1	1
ZINC07519893	CCCNC(=S)Nc1cccc2c1cccc2O	1
ZINC07577912	CCn1c(=O)c2cc3ccccc3cc2nc1S[C@@H](C)C(=O)N	1
ZINC07595949	Cc1ccccc1Cn1c(=O)ccc(n1)c1cccc2c1cccc2	1
ZINC07612538	CC[NH+](CC)CCNS(=O)(=O)c1ccc2ccccc2c1	1
ZINC07640503	C[C@@H](C(=O)Nc1ccc(cc1Cl)F)[N@H+](C)Cc1ccc2c(c1)OCO2	0
ZINC07649773	C[C@H](C(=O)N/N=C/c1cccc(c1)O)Oc1ccc2ccccc2c1	1
ZINC07649835	C[C@H](C(=O)NNC(=O)/C=C/C(=O)[O-])Oc1ccc2ccccc2c1	1
ZINC07651305	c1ccc(cc1)C1=CC[N@@H+](CC1)CC(=O)Nc1ccccc1Br	0
ZINC07654238	c1ccc2cc(ccc2c1)NC(=O)c1ccc(=O)[nH]c1	1
ZINC07700486	CC(C)(C)C(=O)/C=c\1/n(c(=O)/c(=C\c2ccc3ccccc3c2)/s1)C	1
ZINC07725002	COc1cc(ccc1OC(=O)c1ccc2ccccc2c1)C(=O)OC	1
ZINC07746454	Cc1cc(c(o1)C)C(=O)O[C@H](C)C(=O)N[C@H]1CCCC[C@@H]1C	0
ZINC07756550	CC1=NC(=S)N[C@@H](/C/1=C(/[O-])\OCCOC)c1ccc2ccccc2c1	1
ZINC07793216	c1ccc2c(c1)cccc2CC(=O)Nc1ccccc1SC(F)F	1
ZINC07853318	C[C@@H](C(=O)N1CCCCCC1)Sc1nnc(s1)Nc1cccc(c1)F	0
ZINC07898589	c1ccc2cc(ccc2c1)C(=O)NCc1nnc2n1cccc2	1
ZINC07944709	c1ccc2cc(ccc2c1)C(=O)CCC(=O)Nc1cccc(c1)Cl	1
ZINC07972603	c1ccc2cc(ccc2c1)NC(=O)CNc1ccc(c(c1)Cl)F	1
ZINC07973800	c1ccc2c(c1)ccc(c2/C=[NH+]\Cc1nnc2n1cccc2)O	1
ZINC07981072	C[C@@H]1CCN(CC1)C(=O)[C@@H](C)c1ccc2cc(ccc2c1)OC	1
ZINC07987485	c1ccc2c(c1)ccc1c2c(cc(=O)o1)C[NH2+]C[C@@H]1CCCO1	1
ZINC07987486	c1ccc2c(c1)ccc1c2c(cc(=O)o1)C[NH2+]C[C@H]1CCCO1	1
ZINC08017211	Cc1c(sc(n1)CC(=O)NCc1cccc(c1)Br)C(=O)[O-]	0
ZINC08111494	CCCCCC(=O)NNC(=O)c1ccccc1OCCC	0
ZINC08164997	C[N@@H+](Cc1ccc(s1)Br)CC(=O)Nc1cccc2c1cccc2	1
ZINC08271745	CCCCN1C[C@H](CC1=O)C(=O)Nc1ccccc1C(=O)NC(C)C	0
ZINC08327569	c1cc(sc1)[C@@H](CNC(=O)Nc1ccc(cc1Cl)Cl)[NH+]1CCCC1	0
ZINC08328501	Cc1ccc(cc1)NC(=O)C[C@H](C)[NH2+][C@H]1CCS(=O)(=O)C1	0
ZINC08332266	c1ccc(c(c1)NC(=O)CNC(=O)CCc1ccco1)Br	0
ZINC08343691	Cc1c(c(on1)C)CCC(=O)Nc1nc(cs1)c1ccccn1	0
ZINC08376711	C[N@@H+]1CCc2ccccc2[C@H]1CC(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC08379548	C[C@@H]1C[C@H]1C(=O)N1CCN(CC1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC08392512	Cc1ccc(cc1)CNC(=O)N[C@@H](C)c1cccc2c1cccc2	1
ZINC08418813	C[C@H]1CCC[C@H]([C@@H]1C)NC(=S)NNC(=O)CNC(=O)c1cccs1	0
ZINC08436012	c1ccc(cc1)CN1C(=O)[C@@H](SC1=O)Nc1ccc2ccccc2c1	1
ZINC08436612	c1ccc2c(c1)cccc2C(=O)n1c([O-])c2ccccc2nc1=S	1
ZINC08489784	C[C@H](C(=O)Nc1cccc2c1cccc2)[NH+]1CCCCCC1	1
ZINC08494574	COc1cccc(c1)N/C=C\1/C(=O)NC(=O)N(C1=O)Cc1ccco1	0
ZINC08533328	C[C@H](C(=O)Nc1cccnc1Cl)N(C)c1ccc2ccccc2c1	1
ZINC08554554	C=CCNC(=S)NC(=O)Cc1cccc2c1cccc2	1
ZINC08585017	c1cc2c(c(c1)S(=O)(=O)N)c(cc1c2nc([O-])c(=O)[nH]1)[N+](=O)[O-]	1
ZINC08654197	CCn1c2ccc3ccccc3c2s/c/1=N/C(=O)c1cccc(c1)F	1
ZINC08657284	Cc1cc(c2c(c1)n1c(=O)/c(=C/c3ccc(cc3)OC)/sc1n2)C	0
ZINC08727852	CCOC(=O)COc1ccc(cc1CO)Br	0
ZINC08727937	COc1ccc2ccc(c(c2c1)CO)OC	1
ZINC08728076	Cc1c(c(on1)C(C)C)C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC08750403	C[C@@H](CO)[NH2+]CCOCCOc1ccc(cc1Cc1ccccc1)Cl	0
ZINC08761812	c1ccc2c(c1)nc(s2)[C@@H]1CCCN1C(=O)COc1ccccc1F	0
ZINC08776347	Cc1ccc(cc1)c1nc(cs1)CC(=O)Nc1cccc(c1)C(=O)N	0
ZINC08784532	Cc1c2ccccc2ccc1OCc1nnc(n1C)SCC(=O)N	1
ZINC08814457	CC[C@H](C(=O)Nc1cccc2c1cccc2)Sc1nc(cc(n1)N)N	1
ZINC08911379	c1ccc2c(c1)cccc2CSCC(=O)NC[C@H]1CCCO1	1
ZINC08916764	CC(C)Sc1ncc(c(n1)C(=O)Nc1ccc2ccccc2c1)Cl	1
ZINC08938959	Cc1c2ccc3ccccc3c2oc1C(=O)NOC	1
ZINC08939421	Cc1cc(no1)NC(=O)CN(C)C(=O)c1ccc2ccccc2c1	1
ZINC08954767	Cc1ccc(cc1)C(=O)NCCn1c(=O)ccc(n1)c1cccs1	0
ZINC09007802	CN1C(=O)/C(=C/c2cc3ccccc3[nH]c2=O)/SC1=S	0
ZINC09015421	CSC1=C([C@H]([C@@H]2C(=O)CCCC2=N1)c1ccc(cc1)Cl)C#N	0
ZINC09037551	CCCCC(=O)Nc1ccc2c(c1)CN(CC2)C(=O)C1CC1	0
ZINC09142784	c1ccc2c(c1)cccc2SC1=CS(=O)(=O)c2c1cccc2	1
ZINC09219683	c1ccc2c(c1)cccc2Cc1nc2ccccc2n1CC(=O)[O-]	1
ZINC09225499	COc1ccc(c(c1)OC)NC(=O)C[C@H]1C(=O)N[C@H]2CCCC[C@@H]2[NH2+]1	0
ZINC09322592	CNC(=O)NC(=O)CSc1nc(c2c3c(sc2n1)CCCCC3)N	0
ZINC09366726	C[C@H](c1ccc2ccccc2c1)NC(=O)c1ccncc1	1
ZINC09420316	Cn1c2c(c(ccn2)c2ccc3ccccc3c2)c(=O)[nH]c1=O	1
ZINC09422693	c1cc2c(cc1Nc1c3c([nH]cn3)nc(n1)Cl)OCO2	0
ZINC09450844	Cn1c(nnc1SCC(=O)N1CCCCCC1)c1cccnc1	0
ZINC09499228	C[C@H]1C(=O)Nc2cc(ccc2O1)NC(=O)c1cccc2c1cccc2	1
ZINC09504085	CC[C@@H](c1ccc(cc1)Br)NC(=O)CCc1c[nH]c2c1cccc2	0
ZINC09577875	COc1ccc2cc(ccc2c1)C(=O)Nc1ccc(cc1OC)OC	1
ZINC09592504	COc1cc2ccccc2cc1C(=O)NC(=S)NCc1ccco1	1
ZINC09614888	c1ccc(cc1)C1(OCCO1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC09620668	CC(C)Sc1ccc(cc1)C(=O)Nc1ccc2c3c1cccc3CC2	1
ZINC09740589	C[C@@H](c1ccccc1)[NH2+]Cc1ccc2c(c1)nccn2	0
ZINC09742463	c1ccc(cc1)COc1ccc(cc1)NC(=O)c1cnccn1	0
ZINC09768298	COc1cccc2c1n(/c(=N/C(=O)C1CCCCC1)/s2)CC(=O)OC	0
ZINC09835749	c1ccc2c(c1)cccc2Cn1nc(nn1)c1ccsc1	1
ZINC09953921	CCC(=C1C(=O)NC(=S)NC1=O)Nc1ccc2c(c1)sc(n2)C	0
ZINC10025426	COc1ccc(cc1)S(=O)(=O)CC(=O)Nc1c(ccs1)C(=O)OC	0
ZINC10088040	C[C@@H](C(=O)NCC(F)(F)F)Sc1ncc(n1C)c1ccccc1	0
ZINC10155107	COCCOc1cccc(c1)NC(=O)Cc1cccc2c1cccc2	1
ZINC10172786	Cc1cc(on1)NC(=O)[C@H](C)Nc1ccc(cc1)CC#N	0
ZINC10286705	CCOCC(=O)N/N=C/c1c2ccccc2ccc1OC	1
ZINC10290681	COC(=O)c1cccc(c1)C(=O)Nc1cccc2c1cccc2	1
ZINC10314065	CCOc1cc(cc(c1OCC)Br)C[NH2+]CCCn1cc[nH+]c1	0
ZINC10370685	C[C@@H]1CCCC[C@H]1NC(=O)NCc1ccc2cc(ccc2c1)OC	1
ZINC10449992	C[C@@H]1Cc2ccccc2N1S(=O)(=O)Cc1ccc(cc1)F	0
ZINC10797968	c1ccc2cc(ccc2c1)NC(=O)COc1cccc(c1)[N+](=O)[O-]	1
ZINC10972201	CCN1c2ccc(cc2OCC(C1=O)(C)C)NC(=O)Cc1cccs1	0
ZINC11006150	COCCOCCCNC(=O)Nc1cccc2c1cccc2	1
ZINC11122586	COc1ccc2cc(ccc2c1)CNC(=O)c1cc(cc(c1)F)F	1
ZINC11124348	CN([C@@H]1CCS(=O)(=O)C1)C(=O)CNc1ccc2ccccc2c1	1
ZINC11154487	Cc1cc(on1)NC(=O)[C@H](C)Nc1ccc(cc1)[NH+]1CCCCC1	0
ZINC11252829	c1ccc2c(c1)ccc1c2c(cc(=O)o1)CSC(=[NH2+])N1CCOCC1	1
ZINC11298641	C[C@H]1CN(CCO1)C(=O)COc1ccc(cc1)C#N	0
ZINC11409282	c1ccc(cc1)[C@H](C(=O)N)OC(=O)COc1ccc2ccccc2c1	1
ZINC11422537	CSc1ccc(cc1)c1csc(n1)NC(=O)c1ccccc1	0
ZINC11661635	c1ccc(c(c1)n1c2c(cn1)[C@@H](CCC2)NC(=O)c1ccsc1)F	0
ZINC11666483	c1cc(cc(c1)NC(=O)CS(=O)(=O)c1ccc(s1)Cl)C(F)(F)F	0
ZINC11691662	c1cc2c3c(ccc4c3c1c(=O)[nH]4)c(=O)n(c2=O)O	1
ZINC11960360	c1ccc2cc(ccc2c1)OCCOc1cccc(c1)C#N	1
ZINC11991990	Cc1c(s/c(=N/N=C/c2c3ccccc3ccc2OC)/[nH]1)C	1
ZINC12029207	C[N@H+]1CC[C@@H](CC1)[NH2+][C@@H]1CC(=O)N(C1)Cc1cccc2c1cccc2	1
ZINC12160305	C[C@H]1C(=O)N(c2cc(ccc2O1)NC(=O)c1ccccc1Br)C	0
ZINC12216084	c1ccc2c(c1)ccc(c2O)C(=O)N1CCc2c(ccs2)C1	1
ZINC12227360	Cc1csc(n1)[C@@H](Cc1ccsc1)NC(=O)c1cnn(c1C)C	0
ZINC12260471	c1ccnc(c1)c1nc(cs1)COC(=O)c1cccs1	0
ZINC12290905	CCCNS(=O)(=O)c1ccc(c2c1cccc2)Br	1
ZINC12291339	Cc1ccc(c2c1cccc2)S(=O)(=O)Nc1cc(cc(c1)OC)OC	1
ZINC12314010	c1ccc2cc(ccc2c1)c1cnnc(n1)NCc1ccccn1	1
ZINC12376714	c1ccc(cc1)NC(=O)CS(=O)(=O)Cc1cccc2c1cccc2	1
ZINC12377529	CC(=O)[C@H]1[C@@H](NC(=O)N[C@]1(C(F)(F)F)O)c1ccc(cc1)Br	0
ZINC12380657	C[C@@H](C(=O)NCCCN1CCOCC1)Oc1ccc2ccccc2c1	1
ZINC12383336	C[C@@H]([C@@H]1CCCO1)NC(=O)c1cccc2c1cccc2	1
ZINC12383744	C[C@H](c1ccc2cc(ccc2c1)OC)[NH3+]	1
ZINC12421941	Cc1c(n(c2c1cccc2Cl)C[C@@H](Cn1c2ccccc2nn1)O)C	0
ZINC12459283	c1ccc2c(c1)cccc2C[C@H]1C[N@H+](CCO1)C1CCSCC1	1
ZINC12485448	c1ccc2c(c1)cccc2/C=N/n1c(n[nH]c1=S)c1ccccn1	1
ZINC12491866	Cn1c2ccc3ccccc3c2s/c/1=N\C(=O)c1ccno1	1
ZINC12491870	Cn1c2ccc(cc2s/c/1=N/C(=O)c1ccno1)F	0
ZINC12514950	c1ccc2c(c1)cccc2C(=O)Nc1nnc(o1)c1cccc(c1)Cl	1
ZINC12528594	c1cc(c(cc1C(=O)N1CCCCC1)[N+](=O)[O-])N	0
ZINC12567819	c1ccc2cc(ccc2c1)C(=O)CSc1nnnn1C1CCCC1	1
ZINC12573727	COc1ccc(cc1I)C(=O)N/N=C/c1c2ccccc2ccc1O	1
ZINC12577557	c1ccc(cc1)[C@H](c1cn2cc(ccc2[nH+]1)Cl)C(=O)[O-]	0
ZINC12583184	Cc1cc(ccc1/N=N/c1ccc(c2c1cccc2)O)[N+](=O)[O-]	1
ZINC12705022	CCc1ccc(o1)C[N@@H+]1CCC[C@@H](C1)C(=O)c1ccccc1SC	0
ZINC12740431	c1cc2c(cccn2)c(c1)NC(=O)CCN1C(=O)CCC1=O	0
ZINC12793937	CN(Cc1ccccc1OC)C(=O)Cc1ccc2ccccc2c1	1
ZINC12857975	COCCCNC(=O)c1ccccc1NC(=O)c1cccc(c1)OC	0
ZINC12894072	Cc1ccc(cc1NC(=O)[C@H]1C[C@@H]1C)S(=O)(=O)C	0
ZINC12921862	CCC[C@@H](C)NC(=O)c1cc2ccccc2cc1O	1
ZINC12937427	C[N@H+](Cc1ccc2cc(ccc2c1)OC)CC(=O)NCCOC	1
ZINC12945756	C[C@H](c1cccc2c1cccc2)NC(=O)c1ccc[nH]c1=O	1
ZINC13010258	c1ccc(c(c1)C(=O)NNC(=O)CCCc1cccs1)O	0
ZINC13018911	Cc1ccc(cc1)O[C@H](C)C(=O)N[C@@H](C)c1cccc2c1cccc2	1
ZINC13049904	c1ccc2cc(c(cc2c1)C(=O)[O-])OCC(=O)Nc1c(ccs1)C#N	1
ZINC13122199	CC1=C([C@@H](n2c(=[NH+]1)nc([nH]2)CCCO)c1cccc(c1)OC)C(=O)N	0
ZINC13142974	C[C@H]1CC[C@]2([C@@H]([C@@]1(C)CC[C@H](C)CC(=O)[O-])CC(=O)C=C2C)C	0
ZINC13153930	C[C@@H]1CN(C[C@@H](O1)C)C1CCN(CC1)S(=O)(=O)c1ccc(cc1)F	0
ZINC13153982	C[C@@H]1CN(C[C@@H](O1)C)C(=S)NC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC13179714	Cc1ccc(cc1)[C@H](CC(=O)[O-])NC(=O)COc1ccccc1OC	0
ZINC13211144	Cc1c(cc2c(n1)nc([n-]2)SCc1cccc2c1cccc2)Br	1
ZINC13263030	c1ccc2cc(c(cc2c1)C(=O)[O-])NS(=O)(=O)c1ccccc1Br	1
ZINC13327043	c1ccc(cc1)CCC(=O)Nc1ccc(cc1)C(=O)N1CCCC1	0
ZINC13342054	c1ccc2cc(c(cc2c1)C(=O)[O-])OS(=O)(=O)c1ccccc1F	1
ZINC13362327	c1ccc(cc1)N1CCN(CC1)S(=O)(=O)c1ccc(c(c1)C(=O)[O-])F	0
ZINC13514548	c1ccc2cc(ccc2c1)O[C@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)CO)O)O)O	1
ZINC13534571	Cc1c(c(=O)c2ccc3ccccc3c2[nH]1)CN1C[C@@H](O[C@@H](C1)C)C	1
ZINC13548989	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)N)N1CCCCC1	1
ZINC13566112	CC(C)c1nnc2n1nc(s2)Cc1ccccc1	0
ZINC13577139	c1cc(ccc1OCC(=O)NCCc1c[nH]cn1)Cl	0
ZINC13608149	c1ccc2c(c1)ccc1c2oc(cc1=O)c1cccc(c1)N	1
ZINC13608151	c1ccc2c(c1)ccc1c2oc(cc1=O)c1ccccc1N	1
ZINC13634814	c1ccc2c(c1)ccc1c2[C@@H]2C=CC[C@H]2[C@H](N1)c1ccc(cc1Cl)Cl	1
ZINC13668255	Cn1ccnc1N1CCN(CC1)C(=O)CCC1CCCCC1	0
ZINC13682994	CN(C)S(=O)(=O)c1cccc(c1)/N=C(\N/N=C/[C@@H]1CCC=CC1)/[S-]	0
ZINC13684238	CCN(c1cccc2c1cccc2)/C(=[NH+]\CCOC)/[S-]	1
ZINC13689061	C[C@H](C(=O)Nc1cccc(c1)Br)Oc1ccc2ccccc2c1	1
ZINC13695286	CC(C)(C)C(=O)N1CCc2c1cc(cc2)NC(=O)c1ccccc1F	0
ZINC13701975	c1ccc2c(c1)cccc2CSc1ccc(nn1)NC(=O)C1CC1	1
ZINC13708510	C[C@H](C(=O)NCc1ccccc1Cl)Oc1ccc2ccccc2c1	1
ZINC13708824	C[C@@H](C(=O)N1CCOCC1)Oc1cccc2c1cccc2	1
ZINC13709032	C[C@H](C(=O)NCc1ccc(cc1Cl)Cl)Oc1cccc2c1cccc2	1
ZINC13709483	C[C@@H](COC)NC(=O)[C@@H](C)Oc1cccc2c1cccc2	1
ZINC13709522	C[C@@H](C(=O)Nc1cc(c(cc1Cl)Cl)Cl)Oc1cccc2c1cccc2	1
ZINC13823594	CCC(C)(C)NC(=S)Nc1ccccc1OCC	0
ZINC14168625	c1cnn(c1)c1ccc(cc1)CCNS(=O)(=O)c1ccc(cc1)C#N	0
ZINC14244796	c1ccc2cc(ccc2c1)S(=O)(=O)Nc1cc(cc(c1)F)F	1
ZINC14248867	Cc1cccc(c1C)NC(=O)C[N@@H+](CCOC)Cc1ccc(cc1)F	0
ZINC14280354	Cn1c2c(cn1)c(ncn2)Nc1ccc2c3c1cccc3CC2	1
ZINC14391967	c1cc(ccc1CN(C1CC1)C(=O)c1ccc(cc1)[N+](=O)[O-])F	0
ZINC14424706	C[C@H](c1ccc2ccccc2c1)NC(=O)c1ccccc1I	1
ZINC14429127	CS(=O)(=O)c1cc(ccc1Cl)C(=O)Nc1ccc2ccccc2c1	1
ZINC14460143	c1ccc2c(c1)ccc1c2N[C@H]([C@@H]2[C@@H]1C=CC2)c1cccc(c1)Cl	1
ZINC14602109	C[C@@H](c1cccc2c1cccc2)NC(=O)c1ccc(cc1F)F	1
ZINC14631715	c1cc(ccc1O[C@@H]1CCC[NH2+]C1)Br	0
ZINC14739937	c1ccc2c(c1)c(ccc2Cl)OC(=O)c1ccccn1	1
ZINC14777453	c1ccc(cc1)C(=O)Oc1c(ccc2c1cccc2)C=O	1
ZINC14847960	c1ccc(cc1)n1cc(cn1)CC(=O)Nc1ccc2ccccc2c1	1
ZINC14861600	c1ccc2cc(ccc2c1)OC(=O)CN1C(=O)[C@H]2CC=CC[C@@H]2C1=O	1
ZINC14923461	c1ccc2c(c1)cccc2/N=C/c1cc(cc(c1O)I)I	1
ZINC14963075	C=CCC(=O)N[C@H]1CC(=O)N(C1)Cc1cccc2c1cccc2	1
ZINC14975926	Cc1c(nc(o1)c1cccc2c1cccc2)C[N@@H+]1CCC[C@@H](C1)C	1
ZINC15012431	COc1ccc(c2c1cccc2)/C=C\1/C(=O)NC(=S)N(C1=O)CC=C	1
ZINC15015604	CC1=NN(C(=O)/C/1=C\c1ccc(cc1)O)c1ccc2ccccc2c1	1
ZINC15064634	CCOc1ccc(cc1CO)CN[C@H]1Cc2cccc(c2OC1)OC	0
ZINC15079575	Cc1ccccc1CNc1nc(cnn1)c1cccc2c1cccc2	1
ZINC15133406	CN(c1ccccc1)NC(=O)c1cccc2c1cccc2	1
ZINC15256696	c1ccc2cc(ccc2c1)/C=C/1\C(=O)N(C(=S)N1)c1ccccc1F	1
ZINC15487563	c1ccc(cc1)C[C@H](c1ccccc1)NCc1nc2ccccc2s1	0
ZINC15642256	Cc1ccc(c(c1)NC(=O)[C@@H](C)SC1=NCCS1)OC	0
ZINC15653152	CCCOc1ccc(cc1)OCC(=O)NCc1ccccc1OC	0
ZINC15783130	CC[C@H]1Oc2ccc3ccccc3c2C(=O)O1	1
ZINC15797672	c1ccc2c(c1)cccc2C(=O)Nc1ccc(cc1)OC(F)F	1
ZINC15865097	C=CCn1c2ccc(cc2sc1=O)NC(=O)Cc1ccc(cc1)Cl	0
ZINC15938466	c1ccc2c(c1)ccc(c2/C=C(\C#N)/c1ccc(cc1)[N+](=O)[O-])O	1
ZINC15997408	COc1ccccc1C(=O)Nc1cccc(c1F)Cl	0
ZINC16011457	Cc1ccc(cc1)O[C@@H](C)C(=O)N(C)c1ccc2ccccc2c1	1
ZINC16011579	Cc1cc(cc(c1)C(=O)N(C)c1ccc2ccccc2c1)C	1
ZINC16101288	c1ccc2c(c1)cccc2[N-]S(=O)(=O)c1cc(cc(c1)F)F	1
ZINC16123789	CO[C@@]1(C[C@H]([C@H]([C@H](O1)[C@@H]([C@@H](CO)O)O)[NH3+])O)C(=O)[O-]	0
ZINC16183297	CCCOC(=O)/C=C/c1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC16187728	CC(C)c1ccccc1NC(=S)Nc1cccc2c1cccc2O	1
ZINC16210412	Cn1c(cnc1COC(=O)COc1ccc2ccccc2c1)Cl	1
ZINC16248759	CSc1ccc(cc1)COC(=O)Nc1cccc2c1cccc2	1
ZINC16428527	c1cc(ccc1NC(=O)n1cncn1)Cl	0
ZINC16481737	COc1ccc(cc1Cl)NC(=O)CSc1ccccc1Cl	0
ZINC16598169	COc1ccc(cc1)NC(=O)c1cccnc1SC(F)F	0
ZINC16598637	CCN(CC)c1ccc(cc1)NC(=O)c1ccc(c(c1)F)OC	0
ZINC16697094	C[C@H](Cc1c(c2ccccc2c(c1Br)OC)OC)O	1
ZINC16705183	c1cc(ccc1NC(=O)[C@@H]1C[C@H]2CC[C@@H]1C2)SC(F)F	0
ZINC16732953	c1cc(cc(c1)Cl)/C=c\1/c(=O)n2c(s1)ncn2	0
ZINC16739526	C/[N+](=C/c1ccc2cccc(c2c1)OCc1ccccc1)/[O-]	1
ZINC16818947	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)c1cc2c3c(c1)CCN3C(=O)CC2)C	0
ZINC16906495	C[C@H](C(=O)NC(=O)NC(C)(C)C)Sc1ccc2ccccc2c1	1
ZINC16942967	c1ccc2cc(ccc2c1)C(=O)Cc1c([O-])nn2c(nnc2n1)N	1
ZINC17014191	C/C(=N\[NH+]=C(N)N)/c1cccc2c1cccc2	1
ZINC17091311	Cc1c(ccc(n1)NC(=O)COc1cccc2c1cccc2)I	1
ZINC17173925	COc1ccc2ccccc2c1/C=N/NC(=S)N	1
ZINC17194877	C[N@H+]1CCN(CC1)N/C=C/1\C(=NC(=S)N(C1=O)c1ccccc1)[O-]	0
ZINC17309356	c1ccc2c(c1)ccc(c2/C=N/c1ccc(cc1)CC#N)O	1
ZINC17325562	C[C@@H]1CN(C[C@H](O1)C)C(=O)c1cc2ccccc2cc1O	1
ZINC17351878	C[C@]1(c2ccccc2C(=O)O1)c1ccc2ccccc2c1	1
ZINC17590520	c1ccc2cc(ccc2c1)CC(=O)Nc1ccc(cc1)c1nccs1	1
ZINC17749794	C[C@@H](C(=O)NC(=O)NC)Sc1[nH]c(cn1)c1ccc(cc1)F	0
ZINC17842989	c1ccc(c(c1)CC(=O)N1CCN(CC1)Cc1ccc(cc1)C#N)Cl	0
ZINC18060276	CCN1C(=O)/C(=C\N2CCN(CC2)c2ccccc2)/SC1=S	0
ZINC18083745	Cc1ccc(cc1)/N=N/c1c2ccccc2ccc1O	1
ZINC18121776	COc1ccc(c(c1)[N+](=O)[O-])/N=C\1/c2ccccc2NC1=O	0
ZINC18141618	CC1=C(C(=O)/C(=C/c2c3ccccc3ccc2[O-])/N1)C(=O)OC	1
ZINC18176653	Cc1cc(c(cc1NC(=O)Nc1ccc(cc1)Cl)OC)OC	0
ZINC18232264	CS(=O)(=O)c1ccc(cc1)C(=O)OCc1cc2c(c(c1)Cl)OCO2	0
ZINC19200229	c1ccc2c(c1)cccc2c1c2c(on1)CCNC2	1
ZINC19216496	Cc1ccc(o1)CN(Cc1[nH]cc[nH+]1)C1CC([NH2+]C(C1)(C)C)(C)C	0
ZINC19217294	Cc1ccc(s1)S(=O)(=O)NCC1(CCOCC1)c1ccccc1F	0
ZINC19323310	CCC[C@@]12C[N@H+]3C[C@@](C1=O)(CN(C2)[C@@H]3c1c([nH]c2c1cccc2)C)C	0
ZINC19323822	Cc1cccc(c1)[C@@H]1[N@@H+]2C[C@@]3(CN1C[C@](C2)([C@@H]3O)C)C	0
ZINC19325625	c1ccc(c(c1)C=N[C@]12CN3CCN(C1)C[N@H+](C2)C3)O	0
ZINC19369127	c1ccc(cc1)C(=O)c1cc(ccc1NC(=O)CN1CCOCC1)Cl	0
ZINC19421091	c1ccc(cc1)[C@@H](C1CCCC1)[NH3+]	0
ZINC19530560	CCOC(=O)Cn1c(cc2c1nccc2)c1ccc(cc1)F	0
ZINC19596834	c1ccc2c(c1)cccc2N1C(=O)/C(=C\NCC(=O)[O-])/C(=O)NC1=O	1
ZINC19633228	CC[N@H+](CCN(C)C)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC19640331	c1cc(sc1[C@@H]1CCC[NH2+]1)C(=O)NCCO	0
ZINC19736788	CC[C@@H](C)c1ccccc1O[C@H](C)C(=O)Nc1cc(ccc1F)N	0
ZINC19737864	C[C@H](c1ccccc1)[NH2+]Cc1ccccc1OCCc1ccccc1	0
ZINC19778040	CCCCCCOc1ccc2ccccc2c1C[NH2+]C	1
ZINC19780725	COc1cc(cc(c1)OC)C(=O)NCCO	0
ZINC19797990	c1ccc2cc(ccc2c1)S(=O)(=O)[N-]c1ncc(cn1)/C=C/C(=O)[O-]	1
ZINC19833612	CN(CCC#N)C(=O)c1cc(c(c(c1)OC)OC)OC	0
ZINC19837670	Cc1ccc(c(c1)O)C(=O)NCC(=O)OC	0
ZINC19841923	Cc1ccc(cc1)OCC(=O)N1CCN(CC1)C[C@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC19852100	c1ccc2c(c1)c(ccc2Br)S(=O)(=O)CC(=O)Nc1ncn[n-]1	1
ZINC19859204	Cn1c2ccccc2nc1C[NH+]1CCN(CC1)Cc1ccccc1	0
ZINC19862520	Cc1ccc(cc1)OCCN1CCN(CC1)S(=O)(=O)c1ccccc1	0
ZINC19875941	CC[C@H](c1ccc(cc1)OC)[NH2+]CC=C	0
ZINC19890477	COc1cccc(c1)[C@@H]1[C@@H]2CC=C[C@H]2c2ccc3ccccc3c2N1	1
ZINC19897697	c1ccc2c(c1)cccc2Cc1nc2ccccc2s1	1
ZINC19901380	Cc1cccc(c1)/N=C\1/NC(=O)/C(=C\c2ccc(cc2)Br)/S1	0
ZINC19918439	c1ccc2cc(ccc2c1)C[NH2+][C@@H]1CC[C@H](CC1)O	1
ZINC19920471	c1ccc2c(c1)cccc2OCC(=O)NCCN1CCOCC1	1
ZINC19938669	c1cc2ccc(cc2c(c1)[N+](=O)[O-])N	1
ZINC19939948	c1ccc(cc1)N1CCN(CC1)C[C@H](c1c[nH]c2c1cccc2)O	0
ZINC19963930	C[C@H](c1ccc(c(c1)F)OC)[NH2+]C[C@@H]1CCCO1	0
ZINC20029421	CCOn1c2ccccc2[n+](=O)c(c1[O-])c1cccc2c1cccc2	1
ZINC20043497	c1cc2c(c(c1)NCc1cc(ccc1F)C#N)CCCC2	0
ZINC20102788	CC(C)OCCCNC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccccc1Cl	0
ZINC20120938	C[C@H](c1ccncc1)[NH2+]Cc1ccc2ccccc2c1	1
ZINC20138909	Cc1c(cccc1NC(=O)c1cccc2c1cccc2)C(=O)[O-]	1
ZINC20139068	Cc1cc(cc(c1O)C(=O)[O-])NC(=O)c1cccc2c1cccc2Br	1
ZINC20139111	COc1c(cc(cc1Cl)C(=O)[O-])NC(=O)c1ccc2ccccc2c1	1
ZINC20143160	Cc1ccsc1C[NH2+]C1CC([NH2+]C(C1)(C)C)(C)C	0
ZINC20159137	c1ccc2cc(ccc2c1)c1nnc2n1nc(s2)N	1
ZINC20228148	COc1cc(cc(c1)[N+](=O)[O-])[N-]S(=O)(=O)c1ccc2ccccc2c1	1
ZINC20318310	Cn1c(c(cn1)C(=O)[O-])C(=O)NCCO	0
ZINC20357546	Cc1nc2cc(ccc2o1)C#N	0
ZINC20358219	C[C@@H](CN1CC[N@H+](CC1)C)COc1cccc2c1cccc2	1
ZINC20364699	C[C@@H](C(=O)NCCCOC)Nc1ccc2c(c1)OCCO2	0
ZINC20388878	CN(C)/C=N\C(=O)C1CCN(CC1)c1ncccn1	0
ZINC20530257	c1ccc(cc1)c1c2ccccc2cc(c1C(=O)[O-])C(=O)[O-]	1
ZINC20533958	c1ccc2c(c1)ccc1c2[C@H]2C=CC[C@H]2[C@H](N1)c1ccc(cc1)O	1
ZINC20550982	CC[C@@H](C)[C@@H](C)Nc1ccccc1C	0
ZINC20599178	CN(C)c1cc(=O)n(nc1)CC(=O)c1ccc2ccccc2c1	1
ZINC20707899	COc1ccc2c(c1)[C@H]1C=CC[C@H]1[C@H](N2)c1ccc2ccccc2c1	1
ZINC20707926	c1ccc2cc(ccc2c1)[C@@H]1[C@@H]2CC=C[C@H]2c2c(cc(cc2Cl)Cl)N1	1
ZINC20708097	c1ccc2cc(ccc2c1)[C@@H]1[C@H]2CC=C[C@H]2c2ccc(c(c2N1)Cl)Cl	1
ZINC20722354	c1ccc2c(c1)cccc2[C@@H]1c2cn[nH]c2N=C(CS1)O	1
ZINC20806602	c1ccc2c(c1)ccc(c2/C=N/Nc1[nH]c([S-])nn1)O	1
ZINC20898745	COc1ccc(cc1F)CC(=O)NCc1cccnc1	0
ZINC20901466	COc1ccc(cc1)CNC(=O)CCCNc1ccc(cc1)[N+](=O)[O-]	0
ZINC20905602	CC[C@@H](C)Sc1[nH]c(nn1)N/N=C/c1cccc2c1cccc2	1
ZINC20930714	CCCOc1ccc2ccccc2c1C[NH2+]C1CC1	1
ZINC20948221	Cc1c(c(on1)C)C[N@H+]1CCC[C@H](C1)C(=O)N	0
ZINC21006024	COc1cc2c(cc1NC(=O)c1cccc3c1cccc3)CCCC2	1
ZINC21025749	CCC(C)(C)c1ccc(cc1)OCC(=O)Nc1cccc(c1)O	0
ZINC21083201	C/C(=N\Nc1nc(n[nH]1)SC1CCCCC1)/c1cccs1	0
ZINC21229391	CCCNC(=O)c1c(c(c(s1)NC(=O)c1cccs1)C(=O)OC)C	0
ZINC21483006	Cc1csc(n1)CNC(=O)c1cc(cn1C)Cl	0
ZINC21596411	CCc1ccc(cc1)C(=O)NC(=S)Nc1c2ccccc2ccc1O	1
ZINC21720212	Cc1c(c(on1)C)[C@H]1CCC[N@@H+]1Cc1ccc(cc1)Br	0
ZINC21826037	Cc1ccn2c(c1)nc(c2NC(=O)c1ccco1)c1ccc(cc1)F	0
ZINC21871831	C[C@H](C(C)C)NC(=O)[C@@H]1CC(=O)N(C1)c1cccc2c1cccc2	1
ZINC21932595	CN(Cc1ccc2c(c1)OCO2)C(=O)c1cccc2c1cccc2	1
ZINC21951296	c1ccc2c(c1)ccc1c2C=C(CO1)/C=C/C(=O)[O-]	1
ZINC21986245	C[C@@H](c1ccc2cc(ccc2c1)OC)C(=O)OC	1
ZINC21989696	c1cc(cc2c1ccc(c2)O)C#N	1
ZINC22061124	CC(C)[NH2+]C[C@H](COc1cccc2c1cccc2O)O	1
ZINC22064432	C[C@H](c1cccc2c1cccc2)[NH+]=[N+]=[N-]	1
ZINC22075060	C[C@@H](C[NH2+]CC[NH2+]Cc1ccc(cc1)OCc1ccccc1Cl)O	0
ZINC22122969	C[C@H](C(=O)OC)N1CCOCC1	0
ZINC22147783	C1[C@H]2C[C@H]3C[C@@H]1C[C@@](C2)(C3)N1C(=O)[C@@H]2[C@@H]3C=C[C@H]([C@@H]2C1=O)[C@H]1[C@@H]3C1	0
ZINC22276782	Cc1c(cn(n1)[C@H](C)C(=O)N[C@H](C)CN1CCOCC1)Br	0
ZINC22332166	CCCn1c(=O)c2c3c(sc2[nH]c1=O)CN(CC3)C(=O)[C@@H]1CCOC1	0
ZINC22353926	Cc1cc[n+](cc1)[C@@H](C)C(=O)Nc1ccc2ccccc2c1	1
ZINC22380532	COCCN(Cc1cccs1)C(=O)Nc1cccc2c1cccc2	1
ZINC22465076	Cc1cccc(c1C)N[C@H](C)C(=O)Nc1cccc2c1cccc2	1
ZINC22502716	CC(C)c1cc([nH]n1)c1nnc2n1nc(s2)c1ccccn1	0
ZINC22602719	c1cc(c(cc1C(=O)N)NC(=O)c1c(ccc(n1)Cl)Cl)N1CCCC1	0
ZINC22623100	COCCNC(=O)c1cc(on1)c1ccc2ccccc2c1	1
ZINC22636365	c1ccc2c(c1)c1cc(c(c3c1c(ccc3)C2=O)N)[N+](=O)[O-]	1
ZINC22757708	C[C@@H](c1ccc2cc(ccc2c1)OC)C(=O)NCCNC(=O)C	1
ZINC22863087	Cc1nc(cs1)[C@@H](C)[NH2+]CCC[NH+](C)C	0
ZINC22869727	Cc1ccc(cc1)[C@@H](CC(=O)N1CCc2c1cccc2)NC(=O)C	0
ZINC22875361	CCONC(=O)c1ccc2c3c1cccc3CC2	1
ZINC22906497	Cc1cc(on1)C(=O)Nc1nnc(o1)c1cccc(c1)S(=O)(=O)C	0
ZINC23055179	C[C@H](c1ccc2cc(ccc2c1)OC)C(=O)NC1CCCCCC1	1
ZINC23073539	CN1C(=O)CCC(=N1)C(=O)Nc1ccc(nc1)n1cccn1	0
ZINC23282019	COc1ccc(c2c1cccc2)C[N@H+]1CCC[C@H](C1)O	1
ZINC23316831	Cc1cc(c2c(c1)nc(o2)c1ccc(c2c1cccc2)OC)C	1
ZINC23424083	c1cc2c(cc1CN1[C@H](C3=C(C1=O)CCCC3)NCC(=O)N)OCO2	0
ZINC23424372	CSC1=Nc2c(c(=O)nc3n2ncs3)[C@H](S1)c1ccco1	0
ZINC23433586	C[C@@H](c1cccc2c1cccc2)NC(=O)CCC(=O)c1ccccc1	1
ZINC23433795	C[C@@H](c1cccc2c1cccc2)NC(=O)CCc1ccccc1O	1
ZINC23653101	c1ccc2c(c1)cccc2OCC(=O)N1CCC[C@@H](C1)O	1
ZINC24056627	c1ccc2c(c1)cccc2CN1CCN(CC1)c1cc(nc(n1)N)Cl	1
ZINC24134391	CCS(=O)(=O)N1CCC(CC1)C(=O)Oc1ccc2cc(ccc2c1)Br	1
ZINC24355031	CCS(=O)(=O)c1ccccc1C(=O)Nc1ccc2c(c1)NC(=O)CO2	0
ZINC24370471	CCn1c([O-])c2ccc(cc2nc1=S)C(=O)Nc1ccc(cc1C)C	0
ZINC24833839	c1ccc2cc(ccc2c1)NC(=O)[C@H]1CCCc2c1cccc2	1
ZINC24858320	c1cc(cc(c1)OCC(=O)N)NC(=O)c1ccc(nc1)n1ccnc1	0
ZINC24899057	c1ccc(cc1)NC(=O)CCSc1ccc2ccccc2c1	1
ZINC25009326	CC(C)N(Cc1ccccc1)C(=O)c1cnc2ccccc2n1	0
ZINC25172273	CC(=O)Nc1ccc(cc1)C(=O)Nc1ccc2c(c1)CCN2C(=O)C	0
ZINC25285351	c1ccc2c(c1)cccc2NS(=O)(=O)c1cc(c(cc1Cl)Cl)C(=O)[O-]	1
ZINC25310196	COCCN1[C@@H](Nc2ccccc2C1=O)c1ccc(cc1)C(=O)OC	0
ZINC25326576	c1ccc2c(c1)ccc(c2O)/C=C\1/C(=O)N2CCCCCC2=N1	1
ZINC25328884	CC1(CC(=CC(=C(C#N)C#N)C1)NCc1ccco1)C	0
ZINC25614560	C[C@H](c1ccccc1)N(C)C(=O)c1ccc(cc1)CNC(=O)C	0
ZINC25907027	C[C@H]1CCCC[C@@H]1NC(=O)CNc1cc(ccc1OC)[N+](=O)[O-]	0
ZINC26070488	C[C@@H](c1cccc2c1cccc2)NC(=O)[C@H](C)Oc1ccccc1	1
ZINC26245264	C[C@H](c1cccs1)NC(=O)NCc1ccc2c(c1)OCCO2	0
ZINC26513989	CC(=O)CC(=O)c1cccc2c1cccc2	1
ZINC26540607	c1cc(c(cc1[N+](=O)[O-])NS(=O)(=O)c1ccc(cc1Cl)F)NCCO	0
ZINC26933396	c1cc(c(cc1Cl)NC(=O)C[NH+]1CCC2(CC1)OCCO2)[N+](=O)[O-]	0
ZINC26971242	c1ccc2cc(c(cc2c1)C(=O)NNC(=O)c1ccccc1F)[O-]	1
ZINC27273503	c1ccc2c(c1)cccc2CN1C(=O)C(=O)N(C1=O)C1CCCCC1	1
ZINC27280599	Cc1c(cnn1C)C(=O)N(Cc1ccc(o1)[C@@H]1C[C@@H]1C)C1CC1	0
ZINC28235122	Cc1ccc(c(c1)S[C@@H](C)C(=O)N(C)CC(=O)NC1CC1)C	0
ZINC28246981	C[C@H](C(=O)Nc1nc(cs1)c1ccc2ccccc2c1)n1cccn1	1
ZINC28249191	c1ccc2cc(ccc2c1)S(=O)(=O)[N-]c1ccnn1C1CCCC1	1
ZINC28380305	COc1ccc2ccccc2c1/C=N/n1c(nnc1[S-])c1cccs1	1
ZINC28490671	CC[C@H]1CCCCN1C(=O)c1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC28651953	C[C@@H]1CCCC[C@H]1NC(=O)CNc1ccc2c3c1cccc3CC2	1
ZINC28797697	Cc1cccc(c1NC(=O)[C@@H](C)Nc1cc(c(cc1C)OC)OC)C	0
ZINC28809879	C[C@@H](C(=O)Nc1ccc2ccccc2c1)Nc1cccc(c1)C(=O)C	1
ZINC28907659	C[C@@H](C(=O)Nc1ccccc1C(C)C)Nc1ccc2ccccc2c1	1
ZINC28936626	C[C@@H]1CN(C[C@H](O1)C)C(C)(C)CNc1ccc(cc1[N+](=O)[O-])C(=O)C	0
ZINC29337640	c1ccc2c(c1)ccc1c2CNCC1	1
ZINC29414776	C[C@H](c1cccc2c1cccc2)NC(=O)C[N+](C)(C)C1CCCC1	1
ZINC29461411	CCC(CC)c1cc[n+](cc1)CC(=O)N[C@@](C)(C#N)C1CC1	0
ZINC29954401	Cc1nc(co1)c1ccc(cc1)NC(=O)c1ccc[nH]c1=S	0
ZINC30022842	c1ccc2c(c1)[nH]c(n2)CCC(=O)Oc1ccc2cc(ccc2c1)Br	1
ZINC30328638	C[C@H]1C[C@@H]1c1ccc(o1)CN(C)S(=O)(=O)c1ccc(c(c1)Cl)OC	0
ZINC30524464	C[C@H](c1ccccc1OC)N(C)S(=O)(=O)c1ccc(c(c1)F)F	0
ZINC30691990	C[C@H](C(=O)NCC(=O)OC)Oc1ccc(cc1)F	0
ZINC31187909	C[C@H]1C[C@H]1C(=O)NCc1c2ccccc2ccc1OC	1
ZINC31224505	Cc1c(c(=O)[nH]c(n1)C)CC(=O)Nc1ccncc1	0
ZINC31327823	Cc1cc(ccc1O[C@H](C)C(=O)NC[C@H](c1ccc(cc1)F)O)Cl	0
ZINC31391498	CC1=C(C(=O)[C@H](CO1)[O-])O	0
ZINC31403570	C[C@H](c1ccc2ccccc2c1)NC(=O)C(C)C	1
ZINC31643822	Cc1ccc(n1C)C(=O)OCc1cccc(c1)[N+](=O)[O-]	0
ZINC31679384	CC[C@@H]1CCCN(C1)C(=O)c1cc2c(nc1)n(c(=O)n(c2=O)C)C	0
ZINC31713411	CCOc1cc2c(cc1NC(=O)[C@@H](C)OCC(F)(F)F)O[C@H](C2)C	0
ZINC31829493	c1ccc2c(c1)ccc(c2C#N)[O-]	1
ZINC32101523	c1ccc2c(c1)ccc(c2/C=N/c1ccc(c(c1)Br)Cl)O	1
ZINC32101589	c1ccc2c(c1)ccc(c2[O-])/C=N/c1ccc(cc1)I	1
ZINC32109458	CC1(Cc2ccccc2/C(=C/C(=O)c2ccccc2)/N1C)C	0
ZINC32192382	C/C(=N/NC(=O)c1cccc2c1cccc2)/c1ccccc1Cl	1
ZINC32197133	CC(C)[NH2+]C[C@@H](COc1cccc2c1cccc2)OC(=O)C	1
ZINC32233696	CC(=O)c1cc(cc(c1[O-])[N+](=O)[O-])OC	0
ZINC32506428	c1cc2cccc3c2c(c1)c(=O)n3CN(CCC#N)CCC#N	1
ZINC32679260	Cc1ccc(o1)c1cc([nH]n1)C(=O)N/N=C\c1ccc(cc1)F	0
ZINC32721745	Cc1ccc(o1)[C@H](C)NC(=O)c1cc2ccccc2cc1OC	1
ZINC32735850	c1ccc2c(c1)cccc2C[NH2+]Cc1ccc2c(c1)OCCO2	1
ZINC32744753	c1cc(ccc1Cn1c(ccn1)NC(=O)CC1CCCC1)Br	0
ZINC32748094	COc1ccc(cc1)CN(C1CC1)C(=O)CCN1C(=O)CCC1=O	0
ZINC32753516	CN(Cc1nc2ccccc2n1C(F)F)C(=O)[C@@H]1CCS(=O)(=O)C1	0
ZINC32760910	CCN(C1CC1)C(=O)c1ccc2ccccc2c1	1
ZINC32770960	CS(=O)(=O)N1CCC(CC1)NC(=O)/C=C/c1ccco1	0
ZINC32779660	C[C@@H](c1ccc(cc1Cl)Cl)N(C)C(=O)NCC#C	0
ZINC32794171	c1ccc(cc1)[C@@H](c1ccc(cc1)Cl)SCC(=O)NCC(F)(F)F	0
ZINC32893727	CCC(=O)N1CCC[C@H](C1)C(=O)N1CCOCC1	0
ZINC32912979	CCN(CC)C(=O)N1CCC[C@@H](C1)C(=O)Nc1cccc(c1)F	0
ZINC32991316	CC(=O)Nc1cccc(c1)C(=O)NCCC(=O)OC	0
ZINC33268803	CCN(Cc1ccc(cc1)Cl)Cc1cc(=O)n2c(csc2[nH+]1)C	0
ZINC33270518	Cc1c(c(on1)C)[C@H]1CCCN1C(=O)Nc1ccc(cc1)Cl	0
ZINC33319064	c1ccc2c(c1)cccc2/C=N\NC(=O)c1cccc(c1)[N+](=O)[O-]	1
ZINC33443706	CSc1ccc(cc1)/C=N\NC(=O)c1ccc(cc1)F	0
ZINC33494679	COC(=O)c1cc(cc(c1N)Br)C(=O)[O-]	0
ZINC33591677	c1ccc2c(c1)ccc(c2O)C(=O)N/N=C\c1ccccc1[N+](=O)[O-]	1
ZINC33595213	COc1ccc2cc(ccc2c1CNC(=O)Nc1ccc(cc1)Cl)Br	1
ZINC33606607	c1cc(ccc1NS(=O)(=O)c1ccc2cc(c(cc2c1)O)O)Cl	1
ZINC33758117	CCNC(=O)Cn1cnc2cc(ccc2c1=O)[N+](=O)[O-]	0
ZINC33868771	CN1CCN(CC1)c1cc2c(c[nH+]1)CCN2	0
ZINC33993027	CC(C)(C)OC(=O)N1C[C@@H](c2c1ccc1c2cccc1)CCl	1
ZINC34091374	CCOC(=O)Cc1cccc2c1cc(cc2)OC	1
ZINC34156250	COc1ccc(cc1)NC(=O)c1c(c2c3ccccc3ccc2s1)Cl	1
ZINC34463642	CCCCNC(=O)c1ccc2cc(c(cc2c1)O)O	1
ZINC34796814	Cc1c(c(n[nH]1)c1cccc(c1)F)NC(=O)c1cccc(c1)Cl	0
ZINC34901249	CCCNC(=O)c1cc(n(n1)C)c1ccc(cc1)OC	0
ZINC34937974	COC(=O)CCOc1cccc2c1cccc2	1
ZINC35269280	CCN(CC)C(=O)CN1CCN(CC1)C(=O)Nc1ccc(cc1)Cl	0
ZINC35271098	Cc1c(cccc1Cl)NCC(=O)N/N=C\c1ccc2ccccc2c1	1
ZINC35373113	CCOc1ccc(cc1)NC(=O)c1cnc2n(c1=O)c(c(s2)C)C	0
ZINC35550773	COc1ccc2cc(ccc2c1CC(=O)Nc1ccc(cn1)I)Br	1
ZINC35685452	c1cc2cccc(c2c(c1)S(=O)(=O)[N-]NC(=O)c1cccnc1)Cl	1
ZINC35685517	c1cc2cccc(c2c(c1)S(=O)(=O)[N-]c1ccc(c(c1)Cl)Cl)Cl	1
ZINC35686109	c1ccc2c(c1)c(ccc2O)[N-]S(=O)(=O)c1cc(ccc1Cl)[N+](=O)[O-]	1
ZINC35837164	CCCc1[nH+]c(c([nH]1)C(=O)N)C	0
ZINC35973641	COc1cccc(c1C(=O)OC)CCc1cccc2c1cccc2	1
ZINC35982441	c1ccc(cc1)CN1CCc2c(sc(n2)NC(=O)Cc2cccs2)C1	0
ZINC36049152	c1ccc2c(c1)cccc2c1[n-]nnn1	1
ZINC36395733	CC[C@@H](c1ccccc1OC(F)F)NC(=O)[C@H]1CC(=O)N(C1)C1CC1	0
ZINC36456634	C1C[C@@H]([C@@H]2[C@@H]([C@H]1O)C[C@]([NH2+]2)(CO)[S-])O	0
ZINC36470938	c1ccc2c(c1)ccc1c2O[C@@H]2c3ccc4ccccc4c3O[C@H]1N2	1
ZINC36533236	Cc1nc2c3ccc(cc3c(cc2s1)O)Br	1
ZINC36681036	c1cc(cc(c1)Br)c1nnc(o1)NC(=O)c1cccc(c1)F	0
ZINC36795627	CC(C)N(CCO)C(=O)Nc1cccc2c1cccc2	1
ZINC37023814	CCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC37277480	C[C@@H](c1ccc(c(c1)F)F)[NH2+]Cc1cnn(c1)C(C)(C)C	0
ZINC37399636	C1CN(CC[NH2+]1)CCCCC#N	0
ZINC37521567	CCCNC(=O)N1CCN(C(=O)[C@@H]1C)c1cccc2c1cccc2	1
ZINC37730839	Cc1c(cn[nH]1)S(=O)(=O)Nc1cccc2c1cccc2	1
ZINC37920194	c1ccc2c(c1)cccc2CC(=O)NCc1nc[nH]n1	1
ZINC37975892	CN(CCC#N)C(=O)COc1ccc2ccccc2c1Br	1
ZINC37988232	CC[C@H]1CCCC[C@@H]1NS(=O)(=O)c1ccc(nc1)Cl	0
ZINC38078763	c1cc(ccc1c1nnc(o1)CSc1ccc(cc1)O)Cl	0
ZINC38363852	CC(C)(C)[C@@H](C[NH3+])NC(=O)OC(C)(C)C	0
ZINC38476540	c1cc2cccnc2c(c1)NC(=O)c1c[nH]c2c1[nH+]ccc2	0
ZINC38517434	CC(=O)c1cccc(c1)S(=O)(=O)NCCCn1c(=O)cccn1	0
ZINC38532921	CC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1cccc2c1cccc2	1
ZINC38536502	c1ccc(c(c1)C(=O)N1CCC(CC1)Cn1cnc2c1cccc2)F	0
ZINC38668645	c1ccc2c(c1)cccc2CN1CCN(CC1)C(=O)Cn1cnnn1	1
ZINC38689814	CC1=C[C@H](N=N1)[C@H]1NN=C2N1N=C(CS2)c1ccc2ccccc2c1	1
ZINC38834090	c1ccc2c(c1)cccc2NC(=O)c1ccc(cc1)Cn1cc[nH+]c1	1
ZINC38926720	CC(C)c1ccc(cc1)c1csc(n1)NC(=O)NCC=C	0
ZINC38975996	c1cc2cccc3c2c(c1)c(=O)n(c3=O)NC(=O)[C@H]1C=CN=N1	1
ZINC39038306	CC(=O)n1c(=O)[nH+]c(s1)N	0
ZINC39058222	CC(C)OCC[C@@H](C(=O)[O-])[NH3+]	0
ZINC39069313	CC(=O)/C(=C(/[O-])\C)/NC=O	0
ZINC39084606	CCOC(=O)C1=C([C@@](N=C1C)(C)O)N	0
ZINC39099504	CCOC1=NO[C@@](C1)(c1ccccc1)O	0
ZINC39100232	CCOc1c(c(c(c2c1cccc2)O)C)C	1
ZINC39101585	CCc1cc(cc2c1cccc2)C(=O)CC	1
ZINC39109575	Cc1ccc(c2c1cccc2)C1OCCO1	1
ZINC39112184	c1ccc2c(c1)C[C@@H](C2=O)C(=O)NO	0
ZINC39121508	c1ccc2cc(ccc2c1)C[C@@H]1C(=O)NCCN1	1
ZINC39124222	Cc1ccc2c3c1c(ccc3n1c(n2)CCC1=O)C	1
ZINC39208232	c1c([O-])nc2c(n1)c(ncn2)N	0
ZINC39218953	c1ccc2cc3c(cc2c1)nc(s3)N	1
ZINC39237812	C[C@H]1CCc2c(sc(c2C#N)NC(=O)[C@H]2C(=CN=N2)[N+](=O)[O-])C1	0
ZINC39279413	C[C@@H](C(=O)c1ccc2cc(ccc2c1)OC)Br	1
ZINC39358412	c1ccc2c(c1)ccnc2c1cccc(c1)[C@H]1C=CN=[NH+]1	0
ZINC39361661	CCSC1=NN[C@@H](N1c1cccc(c1)C)Cc1[nH]c(=O)[nH]c(=O)c1	0
ZINC39369290	CC(C)(C)c1ccc(c2c1cccc2)O	1
ZINC39389369	c1ccc2c(c1)cccc2CSC1=NC(=O)C2=CN=NC2=N1	1
ZINC39408584	C[C@H]([C@H](c1ccc2ccccc2c1)O)[NH2+]C(C)C	1
ZINC39581666	CN1CC[NH+](CC1)C[C@H]1C=NN=C1c1ccc(cc1)OC	0
ZINC39699858	COc1ccccc1/C=N/NC1=N[C@@H]2C(=c3ccccc3=[NH+]2)N=[NH+]1	0
ZINC39715047	c1ccc2c(c1)cccc2NC(=O)C[C@H](C(=O)[O-])[NH2+]CC[NH3+]	1
ZINC39746968	CC1=CC(=C)NC(=O)[C@H]1CNC(=O)Cc1csc(n1)c1ccccn1	0
ZINC39769699	c1ccc2cc3c(cc2c1)OC[C@H](O3)C(=O)N/N=C\[C@H]1C=CC=N1	1
ZINC39794560	CN(c1cccc2c1cccc2)C(=O)/C=C\1/C(=O)NC(=O)S1	1
ZINC39841461	COc1ccc(cc1)Nc1c(nc(o1)c1cccc(c1)Cl)C#N	0
ZINC39842138	c1ccc2c(c1)cccc2OC(=O)CCn1c2ccccc2sc1=O	1
ZINC39869785	Cc1cccc(c1[N-]C1=NC(=O)/C(=C/c2cccc(c2)[N+](=O)[O-])/S1)O	0
ZINC39908084	CCc1nc2ccccc2n1CCCOc1cccc2c1cccc2	1
ZINC39915586	CNc1c(nc(o1)Cc1cccc2c1cccc2)P(=O)(OC)OC	1
ZINC39968035	CC1=C[C@@H](N=N1)NC(=S)Nc1cccc2c1cccc2	1
ZINC39991231	c1ccc2[nH]cc(c2c1)CCC(=O)OCC(=O)C1=CC[C@H](S1)Cl	0
ZINC40049363	C[N@@H+](Cc1cccc(c1)F)[C@H]1CCOC1=O	0
ZINC40049945	CN([C@@H]1CCc2c1cccc2)C(=O)c1cccc(c1Cl)Cl	0
ZINC40072751	Cc1ccc(cc1)NC(=O)N[C@@H]1CCC[C@H](C1)OCC(F)(F)F	0
ZINC40087875	Cc1cc(no1)CN(C)C(=O)CCc1cccs1	0
ZINC40120802	c1ccc(cc1)NC(=O)CCS(=O)(=O)C1CCCC1	0
ZINC40123017	Cc1ccc(s1)S(=O)(=O)NCCCN(C)C(=O)OC(C)(C)C	0
ZINC40160081	CC(C)c1cccc(c1)NC(=O)COc1ccc(cc1)I	0
ZINC40169287	C[C@@]1(CCS(=O)(=O)C1)NC(=S)Oc1ccc2ccccc2c1	1
ZINC40172150	CC[C@H](C(=O)Nc1nc2ccc(cc2s1)OC)n1c(nnc1SC)N	0
ZINC40191040	C[C@H](c1nc2ccccc2n1Cc1ccc(cc1)F)NC(=O)C(=C)C	0
ZINC40215329	c1ccc2cc(ccc2c1)C(=O)NC1(CCCCC1)C#N	1
ZINC40274079	Cc1cc(c(c(c1C)Cn1c2ccccc2nc1CNC(=O)C)C)C	0
ZINC40457373	COc1ccc(cc1)S(=O)(=O)N(CC=C)CC(=O)N	0
ZINC40460727	CCCN([C@@H]1CCS(=O)(=O)C1)C(=O)Cc1cccc2c1cccc2	1
ZINC40514304	Cc1c(c(c(o1)n1cccc1)C#N)C(=O)NC[C@@H]1CCOC1	0
ZINC40535741	C[C@@H]1CN(C[C@@H](O1)C)c1ccc(c[nH+]1)CNC(=O)c1ccc[nH]c1=O	0
ZINC40545946	CCOC(=O)c1cc2ccccc2c(c1OC)[N+](=O)[O-]	1
ZINC40572073	COc1cc(c(cc1Nc1c(c(ncn1)Cl)N)Cl)OC	0
ZINC40583542	CC(C)Oc1c(c(ncn1)Oc1cccc2c1cccc2)[N+](=O)[O-]	1
ZINC40586678	c1ccc2cc(ccc2c1)Oc1c(c(ncn1)[O-])[N+](=O)[O-]	1
ZINC40706859	C[C@@]12C[C@@H](CC(C1)(C)C)N(C2)c1c(c(ncn1)NC)N	0
ZINC40707318	CCNc1c(c([nH+]cn1)Nc1cccc2c1cccc2)N	1
ZINC40714879	CCc1nc(on1)[C@@H]1CCCCN1C(=O)[C@@H]1COc2ccccc2O1	0
ZINC40759054	CC[C@@H](C)Nc1c(c(ncn1)Nc1cccc2c1cccc2)N	1
ZINC40838443	c1ccc2c(c1)ccc1c2c(c(s1)C(=O)Nc1ccc(cc1)I)Cl	1
ZINC40945039	CCCC[C@@H](CC)CNC(=O)[C@H](C)Oc1ccc(cc1)C(C)(C)C	0
ZINC41124635	c1cc2cc(cc3c2c(c1)c(=O)[nH]c3=O)S(=O)(=O)Nc1nccs1	1
ZINC41127267	C[C@H]1CCCCN1C(=O)c1cccc2c1cccc2Cl	1
ZINC41128234	c1cc2c(cc1F)sc(c2Cl)C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC41184259	Cc1ccccc1c1nc(on1)CCC(=O)NC1CC1	0
ZINC41225111	C1CCC(CC1)[NH2+]CC[NH+]1CCCCC1	0
ZINC41277007	c1cc2c3c(ccc(c3c1)NC(=O)C(=O)NCC1CC1)CC2	1
ZINC41280251	c1ccc2c(c1)cccc2OCCn1ccnc1	1
ZINC41450462	Cc1cccc(c1)CNC(=O)C(=O)Nc1ccccc1COC	0
ZINC41493708	c1ccnc(c1)[C@@H](C#N)C(=O)c1ccc(cc1)CNC(=O)N	0
ZINC41507450	CC(C)CCNC(=O)COc1ccc(cc1)Br	0
ZINC41554767	CCc1ccc(cc1)CCC(=O)[C@H](C#N)c1ccc(cn1)C(F)(F)F	0
ZINC41590360	CC[NH+](CC)CCCNC(=O)C1CCN(CC1)C(=O)C	0
ZINC41778222	c1ccc2cc(ccc2c1)S(=O)(=O)NCC(=O)NC1CCCCC1	1
ZINC41931549	Cc1cc(ccc1NC(=O)c1cc(sc1Cl)Cl)C(=O)N	0
ZINC41966721	Cc1c(sc2c1c(ncn2)SCC(=O)NCCC[N@H+](C)CCOC)C	0
ZINC42154187	c1cc(sc1)c1nn(c(=O)o1)Cc1nc(on1)c1ccc(cc1)Cl	0
ZINC42565500	CCCCS(=O)(=O)N1CCC[C@@H]1C(=O)Nc1cccc(c1)SC	0
ZINC42661677	CC(C)(C)CC(=O)Nc1ccc(cc1)NC(=O)NC1CC1	0
ZINC42707366	c1cc(cc(c1)OCCn1cc[nH+]c1)NC(=O)C[C@H]1CCC=C1	0
ZINC42714887	c1ccc2cc(ccc2c1)S(=O)(=O)[N-]c1cnn(c1)C[C@@H]1CCCO1	1
ZINC42762191	Cc1c(c(n(n1)CCC#N)C)CCC(=O)Nc1nc(no1)C	0
ZINC42784113	CCc1cc(ccc1OCC)C=O	0
ZINC42795173	CC(C)(C)NC(=O)CCS(=O)(=O)c1ccc2c(c1)CCC2	0
ZINC42874949	c1ccc(cc1)[C@H](C[NH+]1CCOCC1)NC(=O)NCCO	0
ZINC42942445	CN(c1ccc2ccccc2c1)C(=O)CC[C@@H]1C(=O)NC(=O)N1	1
ZINC42954770	CCC(CC)NC(=O)NNC(=O)Cc1cccc2c1cccc2	1
ZINC43067709	C[C@@H](C(C)C)NC(=O)N(C)Cc1cccc2c1cccc2	1
ZINC43451843	C[C@H](c1cccc2c1cccc2)NC(=O)Nc1ccnn1C(C)C	1
ZINC43464851	C1C(=C([O-])[C@H](C[C@H]1C(=O)[O-])C(=O)C(F)(F)F)C(=O)C(F)(F)F	0
ZINC43808020	COC(=O)c1cc(c2cccc(c2c1)OCc1ccccc1)CCO	1
ZINC43945806	Cc1ccc(c(c1)OCCC(=O)NCCc1cccs1)C	0
ZINC44075609	c1ccc2c(c1)cccc2Nc1ccc2c(c1)OCCO2	1
ZINC44174454	Cc1nnc(o1)CNC(=O)Cc1csc(n1)NC(=O)C1CC1	0
ZINC44446609	c1ccc2cc(ccc2c1)OCC(=O)N(Cc1ccsc1)C1CC1	1
ZINC44469130	COc1ccc(c2c1cccc2)[C@@H](C[NH3+])N	1
ZINC44891046	COc1ccc(cc1Cl)NC(=O)[C@H]1CC(=O)N=c2n1c[nH+][n-]2	0
ZINC44941039	c1cc(oc1)C(=O)NCCC(=O)N(C[C@@H]1CCOC1)C1CC1	0
ZINC44952332	c1ccc(cc1)C1(CC1)CNC(=O)[C@@H]1CCCC[C@@H]1C(F)(F)F	0
ZINC45025418	Cc1ccc(nc1)SCC(=O)Nc1cccc2c1cccc2	1
ZINC45069342	c1ccc(cc1)c1c2ccccc2c(c2c1CS2)c1ccccc1	1
ZINC45075917	c1ccc2c(c1)ccc1c2cc([nH]1)C(=O)NC[C@@H]1CCS(=O)(=O)C1	1
ZINC45165510	CCNC(=O)CSc1cccc2c1c(ccc2)Cl	1
ZINC45197989	C[C@@H](c1cccc2c1cccc2)NC(=O)/C(=C/c1ccco1)/C#N	1
ZINC45355678	c1ccc2c(c1)cccc2CS(=O)(=O)C[C@@H]1CCCO1	1
ZINC45355686	c1ccc2c(c1)cccc2CS(=O)(=O)c1c(cccn1)Cl	1
ZINC45539230	CCOc1cccc(c1)CNC(=O)NCCCc1cn[nH]c1C	0
ZINC45648096	Cc1ccc(c(c1)O[C@H](C)C(=O)Nc1nncs1)C(C)C	0
ZINC45739327	CCCNC(=O)c1cccc(c1)NC(=O)NCc1cccnc1OC	0
ZINC45779122	Cc1nc(on1)CN1CC[NH+](CC1)C(C)C	0
ZINC45796076	C1CCN(C(=O)C1)c1nnc(s1)N1CCC(CC1)C(=O)[O-]	0
ZINC45810759	c1ccc2cc(ccc2c1)OCC(=O)NCCc1ccccn1	1
ZINC45821410	Cc1c2c(n[nH]1)CC[C@H](C2)C	0
ZINC45823867	C[C@H]1CC[C@@H](c2c1c(c(c(=O)[nH]2)C#N)C#N)C(C)C	0
ZINC45899090	C[C@@H](C(=O)NCc1ccc2ccccc2c1)Oc1ccccc1C#N	1
ZINC45923774	c1cc2c(=O)ccn(c2cc1Cl)CCC#N	0
ZINC46034745	COc1ccc(c2c1cccc2)S(=O)(=O)NCC[NH+]1CCCCC1	1
ZINC46085474	c1cc[n+]([O-])c(c1)C(=O)Nc1cccnc1	0
ZINC46088430	Cc1ccc(s1)C(=O)Nc1ccc2c(c1)OC(C(=O)N2)(C)C	0
ZINC46112014	CCCC[C@@H](CC)CNC(=O)[C@H]1CC(=O)N(C1)CC	0
ZINC46439722	c1ccc2cc(ccc2c1)C(=O)[C@@H](C#N)c1ccccn1	1
ZINC46477629	C[N@H+](Cn1c(=S)sc(n1)Nc1ccccc1F)C1CC1	0
ZINC46708802	c1ccc(cc1)S(=O)(=O)/N=C(\[O-])/Cc1ccc2ccccc2c1	1
ZINC46730227	CC[NH+]1CCN(CC1)CCNC(=O)c1cccc2c1cccc2	1
ZINC46930116	Cc1ccc(c(c1)C)S(=O)(=O)/N=C(\[O-])/[C@@H]1CCC=CC1	0
ZINC46974216	Cc1cc(nc(n1)NNC(=O)N[C@@H](C)[C@H]1CCCO1)C	0
ZINC47021528	CCn1cnnc1CNC(=O)c1c(noc1C)C	0
ZINC47022973	Cc1ccc(c(c1)C)/C=C/C(=O)Nc1cc(ccc1C)C(=O)N(C)C	0
ZINC47154597	c1ccc2c(c1)cc1ccccc1c2/C=c\1/c(=O)n2c(s1)ncn2	1
ZINC47421993	c1ccc(cc1)S(=O)(=O)CCNC(=O)c1cc2ccccc2cc1O	1
ZINC47559282	Cc1c(oc(n1)S[C@H](C)C(=O)N[C@@H](C)c1ccc2ccccc2c1)C	1
ZINC47559507	Cc1c(oc(n1)S[C@H](C(C)C)C(=O)NCc1ccccc1F)C	0
ZINC47619562	c1ccc2cc(ccc2c1)S(=O)(=O)CC(=O)Nc1cc(ccc1F)F	1
ZINC47620017	C[C@H](C(=O)NC[C@H]1CCCO1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC47684978	CCCNC(=O)c1cccc(c1)CNC(=O)N[C@@H](C)C(C)C	0
ZINC47772494	CC(C)Oc1ccc(cn1)C[NH2+]Cc1ccc2cc(ccc2c1)OC	1
ZINC47884412	CCOC(=O)N1CCN(CC1)C(=O)CSc1ccc(cc1)O	0
ZINC47930075	Cc1cc(no1)NC(=O)CSCC(=O)Nc1c[nH]ccc1=O	0
ZINC47979762	C[C@@H](C[N@@H+](C)Cc1ccc(cc1)Cl)C#N	0
ZINC48024930	CN1c2ccccc2S[C@@H]2[C@@H]1C=C(C=C2)C(=O)N	0
ZINC48310665	CCN([C@H](C)c1ccc(cc1)F)C(=O)NC1CCCCC1	0
ZINC48334667	Cc1ccc(s1)CNC[C@H](c1ccc2ccccc2c1)O	1
ZINC48393634	CCC(=O)Nc1ccc(cc1)NC(=O)N1CCO[C@@H](C1)C	0
ZINC48643817	Cc1c(n(c([nH+]1)SCC(=O)N(C)C)CCOC)C	0
ZINC48657694	CC(C)(C)C(=O)NCC(=O)N(C)c1ccc2ccccc2c1	1
ZINC48657916	Cc1c(c(on1)C)CC(=O)N(C)c1ccc2ccccc2c1	1
ZINC48669011	CC[NH+](CC)CCCNC(=O)C(=O)Nc1cccc2c1cccc2	1
ZINC48670469	c1ccc2c(c1)cccc2NC(=O)C(=O)NCCc1ccc(cc1)F	1
ZINC48862097	Cc1ccc(c(c1)OC)NC(=O)N[C@@H](C)C(C)C	0
ZINC48911489	CCS(=O)(=O)CC(=O)N[C@H](C)c1ccc(c(c1)F)OC	0
ZINC48931136	COc1ccc(c(c1)C(=O)N1CCc2ccccc2C1)O	0
ZINC48938466	C[C@@H]1CC[C@@H](CN1C(=O)/C=C/c1ccc(s1)Br)C(=O)N	0
ZINC48942128	CCCCc1nnc(s1)/N=C(\[O-])/[C@H](C)S(=O)(=O)CCC	0
ZINC48949861	CNC(=O)NNC(=O)/C=C/c1cccc2c1cccc2	1
ZINC48955631	CCCS(=O)(=O)N[C@@H](C)c1cccc2c1cccc2	1
ZINC48963865	CCNC(=O)NC1(CCCC1)C(=O)NC1CC1	0
ZINC48968735	CC(=O)Nc1nc(cs1)C(=O)N(CC=C)C1CCCC1	0
ZINC49051632	c1ccc2c(c1)cccc2Cc1nn(c(=S)o1)C[NH+]1CCOCC1	1
ZINC49228067	C[C@@H](Cc1c(cccc1F)F)Nc1cc(nc(n1)N)Cl	0
ZINC49249121	Cc1c(nnn1c1ccccc1)C(=O)N(C)C1CC1	0
ZINC49268247	C[C@H](C(=O)NCc1ccccc1)NC(=O)NCC(C)C	0
ZINC49280310	C=C(CNC(=O)CCc1ccc2ccccc2c1)Br	1
ZINC49298866	C=C(CNC(=O)c1ccc(cc1)N1CCNC1=O)Br	0
ZINC49300887	Cc1ccc(c(c1)OC)NC(=O)NCC(=C)Br	0
ZINC49305661	Cc1ccc(cc1OC)CNC(=O)[C@@H]1COCCO1	0
ZINC49328407	C[C@@H](c1cccc(c1)OC(C)C)NC(=O)NOCc1ccccc1	0
ZINC49340082	CC[C@H](C(C)C)NC(=O)NCCOc1ccc(cc1)Cl	0
ZINC49354545	c1cc(ccc1CC(=O)N)NC(=O)[C@H]1CCOC1	0
ZINC49371557	C[C@@H](Cn1cc[nH+]c1)NC(=O)NCCOCCC(C)C	0
ZINC49403480	C[C@@H]1CCCN(C1)C(=O)CN1CCN(C1=O)c1ccc(cc1)C(C)C	0
ZINC49404019	CC(C)c1ccc(cc1)N1CCN(C1=O)CC(=O)Nc1ccccn1	0
ZINC49413693	Cc1nc(cs1)CN(C)C(=O)Nc1nncs1	0
ZINC49457331	c1ccc2c(c1)cccc2/C=C\C(=O)[C@@H](C#N)c1ccccn1	1
ZINC49457332	c1ccc2c(c1)cccc2/C=C/C(=O)[C@@H](C#N)c1ccccn1	1
ZINC49481277	Cc1ccc(cc1C)C(=O)N1CC(C1)c1nc(no1)c1ccccc1	0
ZINC49485794	Cc1nnc(s1)/N=C(\[O-])/C[N@@H+]1C[C@@H](C1)c1nc(no1)c1cnccn1	0
ZINC49508790	Cc1cnc(c(c1OC)C)C[NH2+][C@@H](C)c1ccccc1Cl	0
ZINC49516278	Cc1c(sc(n1)NC(=O)Nc1cc[nH]n1)C	0
ZINC49751663	CC(C)CNC(=O)NC(=O)C[N@H+]1CCCC[C@@H]1CO	0
ZINC49956080	COc1ccc2cc(ccc2c1)[C@H](c1ccco1)O	1
ZINC50143379	C[C@H]1CN(C[C@@H](O1)C)c1ccc(cc1)NC(=O)C(=O)NCCC(C)C	0
ZINC50222215	c1ccc2c(c1)cccc2CC(=O)/N=C\1/NCC(=N1)[O-]	1
ZINC50245308	c1ccc(c(c1)CN1CC[C@H](C1)C[NH3+])OC(F)(F)F	0
ZINC50820950	Cc1ccc(c(c1)C)OC(=O)[C@H](C)NC1=NS(=O)(=O)c2c1cccc2	0
ZINC50842777	CC(=C/C(=C(\C#N)/C(=O)Nc1cccc2c1cccc2)/[O-])C	1
ZINC50849512	c1ccc2c(c1)ccc(c2Br)OCC(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC50900186	CCCNC(=O)[C@H]1CCC[N@H+](C1)Cn1c(=S)[nH]c(n1)c1cccs1	0
ZINC51170738	c1ccc2c(c1)cccc2c1[nH]cc(n1)C(=O)[O-]	1
ZINC51652005	Cc1cccc(c1)CCC(=O)[C@H](C#N)C(=O)NC1CCCC1	0
ZINC51676478	C[C@H](c1ccc2ccccc2c1)NC(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC52293487	C[C@@H]1C[C@@H]1NC(=O)c1cc2ccccc2cc1O	1
ZINC52715743	CCNC(=O)NC(=O)[C@H](C)N1CCN(CC1)c1ncc(cn1)Br	0
ZINC52891041	CCC[N@@H+](CC1CC1)CC(=O)N([C@H]1CCS(=O)(=O)C1)C1CCCC1	0
ZINC52954587	c1cc(cc(c1)C(F)(F)F)C1(CCOCC1)C(=O)NCc1cccs1	0
ZINC53017338	CN(Cc1cccc2c1cccc2)Cc1nc2ccccc2c(n1)N	1
ZINC53017759	COc1ccc2ccccc2c1C[NH2+]CC(=O)Nc1ccc(cc1)F	1
ZINC53017765	CC(C)(C)c1nc(cs1)CNCc1ccc2cc(ccc2c1)OC	1
ZINC53046551	CCC(CC)(CO)[NH2+]Cc1ccc2ccccc2c1	1
ZINC53116722	Cc1cccc(c1)C1(CC1)C(=O)NC[C@@H](C1CC1)[NH+](C)C	0
ZINC53375623	CC[C@H]1CCCC[N@@H+]1CCN[C@@H](C)c1ccco1	0
ZINC54019793	CCN(CC(=C)C)C(=O)N[C@H](c1ccc(cc1)OC)c1[nH+]ccn1C	0
ZINC54110669	CC(C)N(C)CC[NH2+]Cc1ccc2ccccc2c1	1
ZINC54189099	Cc1ccc(c(c1)OC(=O)/C=C/c1cn(c(=O)n(c1=O)C)C)C	0
ZINC54349942	CCOc1ccccc1CNC(=O)Nc1ccccc1C(F)(F)F	0
ZINC54370318	C[C@@H]1CNCCN1C(=O)c1ccc2ccccc2c1	1
ZINC54536755	CCCC(=O)Nc1cccc(c1)CNC(=O)NC[C@@H](C)CO	0
ZINC54541628	c1ccc2c(c1)cccc2CSCCNC(=O)N[C@H]1CCS(=O)(=O)C1	1
ZINC54588440	C[NH2+]C[C@H]1C[C@H]1c1ccccc1OC(F)(F)F	0
ZINC55089962	c1ccc2c(c1)cccc2[C@@H]1CCCN1C(=O)N[C@@H]1CCS(=O)(=O)C1	1
ZINC55119383	Cc1cccc(c1C)C[N@H+]1CC[C@@H](CC1)n1cc(nn1)CCO	0
ZINC55145243	C[N@H+]1CCN(CC1)C(=O)[C@H]1CC[C@@H](CC1)C[NH3+]	0
ZINC55153373	CCN(CC)/C=C\c1nnnn1c1ccc2ccccc2c1	1
ZINC55282178	CCCNC(=O)CN(CCC)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC55319360	Cc1c(sc(=O)n1CC(=O)Nc1cccc(c1)N1CCOCC1)C	0
ZINC55402795	C[C@@H](C(=O)NCc1ccoc1)N(c1ccccc1)S(=O)(=O)C	0
ZINC55403418	CCS(=O)(=O)[C@@H](C)C(=O)N1CCN(CC1)C(=O)c1ccccc1	0
ZINC55568776	CC[C@H](C)[N@@H+](CC#Cc1ccccc1)Cc1ccc(o1)CO	0
ZINC55641107	CC[C@@H](C)Oc1ccc(cc1)NC(=O)Cn1cc(ccc1=O)Br	0
ZINC55874235	CCOc1ccc(cc1Cl)NCC(=O)Nc1ccc2c(c1)OCCO2	0
ZINC56100693	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)N(C)Cc1cccc2c1cccc2	1
ZINC56124120	Cc1ccccc1[C@@H]1CCCN1S(=O)(=O)c1ccccc1C#N	0
ZINC56370972	CCCc1ccc(cc1)C(=O)CCC(=O)NNC(=O)NC	0
ZINC56491092	Cc1cc(no1)CN1CC[NH+](CC1)[C@H](C)c1ccc2ccccc2c1	1
ZINC56530561	CCc1nnc(s1)NC(=O)N[C@H](C)C[N@@H+]1C[C@H](C[C@@H](C1)C)C	0
ZINC56826161	CN(Cc1ccc(c(c1)F)OC)C(=O)CCC(=O)c1ccccc1	0
ZINC56923520	C#CCOC[C@@H]1CCCN(C1)C(=O)NCc1cccc2c1cccc2	1
ZINC56924005	CCOC(=O)CCC(=O)N1CC(C1)c1[nH]c2ccccc2n1	0
ZINC57046886	CN(C[C@@H]1CCCO1)C(=O)c1ccc(cc1)n1ccc(n1)C(F)(F)F	0
ZINC57052296	COCCOc1ccccc1NC(=O)c1ccc2ccccc2c1	1
ZINC57205740	CC[C@@H](C(=O)Nc1ccc(cc1)OCC(=O)NCC)OCC	0
ZINC57213506	C[C@H]1CC[N@@H+](CC1)CCNC(=O)C1(CCOCC1)c1ccc(cc1)F	0
ZINC57214490	C[C@H](c1cccc2c1cccc2)Br	1
ZINC57340388	COc1ccc(cc1N)NC(=O)c1cccc2c1cccc2	1
ZINC57420551	CCCC(=O)N1CCCC[C@H]1C(=O)N(C)c1ccc2ccccc2c1	1
ZINC57524948	Cc1ccccc1NC(=O)[C@@H](Cc1ccc(cc1OC)OC)C#N	0
ZINC57668214	Cc1cc(=O)n2c(n1)sc(n2)CN(C)Cc1ccc2ccccc2c1	1
ZINC57914083	c1ccc2c(c1)cccc2NC(=O)CCN1CCN(CC1)CC(F)F	1
ZINC57914083	c1ccc2c(c1)cccc2NC(=O)CC[NH+]1CCN(CC1)CC(F)F	1
ZINC57939668	CCc1cc[n+](cc1)Cc1cccc2c1cccc2	1
ZINC57995881	C[C@H](C(=O)N[C@@H](c1ccccc1)c1c2ccccc2ccc1O)OC	1
ZINC58099394	c1ccc2cc(ccc2c1)CC(=O)Nc1cc(ccc1F)[N+](=O)[O-]	1
ZINC58129919	Cc1cc(ccc1NC(=O)N1CCC(CC1)C)N1CCOCC1	0
ZINC58156694	CCOc1ccccc1CCC(=O)N(C)c1cccc2c1cccc2	1
ZINC58162755	Cc1ccc(cn1)CNC(=O)COC	0
ZINC58183207	CCS(=O)(=O)Nc1ccc(cc1C)NC(=O)C[C@H]1C[C@H]2CC[C@@H]1C2	0
ZINC58246209	CCn1c(c(c(n1)C)/C=C(/C#N)\C(=N\c1ccccc1Cl)\[O-])C	0
ZINC58256970	CC[NH+](CC)CCOc1ccc(cc1)CNC(=O)c1cccs1	0
ZINC58279037	CCS(=O)(=O)NCc1ccccc1n1cc[nH+]c1C	0
ZINC58296385	C[C@H](c1cccc2c1cccc2)[NH2+]C[C@H]1CNc2ccnn2C1	1
ZINC58343709	C[C@H](C(=O)N1CCCC1)NC(=O)Nc1cccc(c1)F	0
ZINC58377637	CC(C)n1cc(cn1)C(=O)/C=C/c1cccc(c1)OCCC(=O)[O-]	0
ZINC58377655	c1ccc2c(c1)cccc2Cn1c(noc1=O)c1ncccn1	1
ZINC58378091	c1cc2cccc3c2c(c1)N(S3(=O)=O)CCC(=O)NC(=O)N	1
ZINC58382067	c1cc(ccc1NC(=O)c1c(ccs1)C1CC1)NC(=O)NC1CC1	0
ZINC58393580	C[N@H+]1CC[C@@H](CC1)NC(=O)NC[C@@H]1CCN(C1)c1ccc(c(c1)F)F	0
ZINC58399535	CCC[N@H+](C)CC(=O)N(C)CC(=O)N1CCOCC1	0
ZINC58418754	COc1ccccc1S(=O)(=O)[N-]c1cc2ccccc2cc1C(=O)[O-]	1
ZINC58430426	Cc1c(c(n([nH+]1)C)N(C)C)CNC[C@@H](C)[N@@H+]1CCc2c(ccs2)C1	0
ZINC58441335	c1ccc2cc(c(cc2c1)C(=O)NCCN1CCS(=O)(=O)CC1)O	1
ZINC58562325	c1ccc(cc1)CCNC(=O)CNC(=O)NCC[C@@H]1CCCO1	0
ZINC58604553	CCCCS(=O)(=O)Cc1cccc2c1cccc2	1
ZINC58851019	c1ccc2c(c1)ccc1c2N[C@H]([C@@H]2[C@H]1C=CC2)c1c(cccc1Cl)F	1
ZINC58956021	Cn1c(cnc1COC(=O)CCCOc1cccc2c1cccc2)Cl	1
ZINC58982994	c1ccc2c(c1)ccc(c2/C=N\NC(=O)Cc1c(=O)[nH]c(=O)[nH]n1)O	1
ZINC59095178	CC(C)(C)[N@@H+](C)CCOC(=O)c1ccccc1OC	0
ZINC59113067	CC[C@H](C)NC(=S)Nc1cccc2c1cccc2O	1
ZINC59133175	c1ccc2c(c1)cccc2NC(=O)/C(=C\c1ccc(cc1)F)/C#N	1
ZINC59155492	CN/N=C/c1cccc2c1cccc2	1
ZINC59158803	c1ccc2cc3cc(ccc3cc2c1)/C=N/NC(=O)c1ccco1	1
ZINC59158873	COc1c2ccccc2ccc1C(=O)N/N=C/c1cccc(c1)F	1
ZINC59181748	C[C@@H]1CC[N@H+](CC1)C[C@H](C)OC(=O)/C=C/c1ccccc1OC	0
ZINC59233847	CCN(c1ccc(c(c1)C)N)C1CCCCC1	0
ZINC59256335	Cc1cc(cc2c1cccc2)F	1
ZINC59256359	Cc1c(nc(s1)Nc1ccc2ccccc2c1)c1ccc(cc1)OC	1
ZINC59334960	CCOC(=O)COc1ccc(cc1/C=C(/C#N)\C(=O)N(C)C)Br	0
ZINC59457064	c1ccc2c(c1)cccc2/N=C\1/c2cc(ccc2N=C1[O-])[N+](=O)[O-]	1
ZINC59460170	CCOC(=O)c1c2c(sc1/N=C/c1ccccc1C)CCCC2	0
ZINC59464615	CC[C@H]1C(=O)N/C(=N\N=C(\C)/c2ccc3ccccc3c2)/S1	1
ZINC59477073	c1ccc2c(c1)cccc2OCC(=O)Nc1ccc(cn1)Br	1
ZINC59505300	CNC(=O)O/N=C/1\CCc2c1cc1ccccc1c2Br	1
ZINC59508299	c1ccc2c(c1)cccc2/C=N/c1ccc(cc1)S(=O)(=O)N	1
ZINC59515841	c1ccc2c(c1)cccc2NC(=O)C(=O)NN=C1CCCCCC1	1
ZINC59517333	c1ccc2cc(ccc2c1)/N=C/c1ccc(o1)Sc1ccc(cc1)Cl	1
ZINC59832453	C[C@@H](c1ccc2ccccc2c1)Sc1n[nH]c(=O)n1C[C@H]1CCCO1	1
ZINC60009175	Cc1cc(cc2c1cccc2)Cl	1
ZINC60331475	Cc1ccc(cc1F)C(=O)Nc1ccc(cc1C)CN1CCSCC1	0
ZINC60365072	CN(c1cccc2c1cccc2)C(=O)c1cc(cnc1Cl)Br	1
ZINC60470299	c1ccc2c(c1)c(ccc2Cl)OCC(=O)N[C@H]1CC[N@H+](C1)C1CC1	1
ZINC60550408	Cn1c(nnn1)SCCC(=O)Nc1nc2c3ccccc3ccc2s1	1
ZINC60741523	c1ccc2cc(ccc2c1)OC(=O)[C@@H]1CCCN1C(=O)c1ccco1	1
ZINC60886733	Cc1ccc(cc1)NC(=O)C(=O)N[C@H](C)c1cccc(c1)Cl	0
ZINC60890655	c1ccc2c(c1)cccc2C[C@@H]1CCC[N@@H+]1CC(=O)NC1CC1	1
ZINC61545961	Cc1cc(no1)C[NH+]1CCN(CC1)C(=O)CSCc1ccc(cc1)Cl	0
ZINC61881051	Cc1c(c(n(n1)C(F)F)C)CO	0
ZINC63054845	Cc1cc(ccc1Br)S(=O)(=O)N(C)CC[NH+]1CCCC1	0
ZINC63279653	C[C@H](C(=O)NCc1ccco1)SC1=NC=NC2=NC=N[C@@H]12	0
ZINC63309918	c1cc(c(cc1F)Cl)S(=O)(=O)Oc1cc(ccc1C(=O)N)Cl	0
ZINC63415052	C[C@@H](c1cccc2c1cccc2)Sc1cccc[n+]1[O-]	1
ZINC63480895	CCC1=C(C(=N[C@@H]1C(=O)NC1CCCC1)C)C(=O)C	0
ZINC63715820	c1ccc2c(c1)cccc2CC(=O)NCc1cc2c(c(c1)Br)OCO2	1
ZINC63847896	COCc1ccc(o1)[C@@H]1N[C@@H]2C(=N1)C=NN2C1CCCCC1	0
ZINC64008938	CN(Cc1ccc2ccccc2c1)C(=O)[C@@H]1C=CC=NC1=S	1
ZINC64142064	C[N@H+](Cc1cccc2c1cccc2)CC(=O)N(C)C1CC1	1
ZINC64541874	c1cc(cnc1)C1=C[C@@H](N=N1)C(=O)NC1CCCCC1	0
ZINC64632987	CCN(CC)C(=O)[C@@H](C)[N@H+]1CCCN(CC1)c1c(cccn1)C#N	0
ZINC64663514	Cc1ccc2c(c1)OC[C@@H](N2C)CC(=O)NC1CCCC1	0
ZINC64677812	COCCOCCCC(=O)Oc1ccc2cc(ccc2c1)Br	1
ZINC64761330	Cc1c(sc2n1c(c(n2)c1ccccc1)NCCOC)C(=O)NC	0
ZINC64926021	CCCOc1c(cc(cc1Cl)/C=C/C(=O)c1c(nn(c1C)C)C)OC	0
ZINC64927541	CCc1nc([nH]n1)SCCOc1cccc2c1cccc2	1
ZINC64963573	CCN(c1ccc2ccccc2c1)C(=O)CSc1cccc(c1)OC	1
ZINC64970148	CCN(c1ccc2ccccc2c1)C(=O)CN1C(=O)C(NC1=O)(C)C	1
ZINC65000847	CCc1ccc(c(c1)Br)NC(=O)c1cccc2c1cccc2	1
ZINC65002226	COc1cc(cc(c1O)Br)c1[nH]c(=O)c2c3c(sc2n1)CCCC3	0
ZINC65024840	CCCNC(=O)COc1c2c(noc2nc(n1)C)c1cccc(c1)F	0
ZINC65118836	Cn1ccc2c(c1=O)cc(n2C)C(=O)NCCCOC	0
ZINC65187617	Cc1ccccc1n1c(c(c(n1)C)CN(C)CN1CCSC1=O)C	0
ZINC65313566	COc1ccc(cc1)CNC(=O)[C@H]1CCCN(C1)c1cc([O-])nnc1	0
ZINC65346986	CN(C)S(=O)(=O)c1ccccc1c1c[nH]c(=O)[nH]c1=O	0
ZINC65348446	c1ccc2c(c1)cccc2c1cccc(n1)C(=O)[O-]	1
ZINC65362584	CCS(=O)(=O)N1CCC[C@H](C1)C(=O)NCc1cccc(c1)C	0
ZINC65381082	C[NH+](C)[C@@H]1C[C@H](N(C1)Cc1cc2c(cc1OC)CCC2)C(=O)OC	0
ZINC65381123	Cc1nc2c(s1)CCC[C@@H]2[NH2+]CC(=O)N[C@@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC65393443	c1cc2c(cc1Cl)c(cs2)CN1CC(=O)N2CC[C@H](C[C@H]2C1=O)O	0
ZINC65395569	CCC(CC)N1[C@@H](C=C(N1)C)NC(=O)c1cnc[nH]c1=O	0
ZINC65396607	CCc1c[nH+]c(nc1NC[C@H](c1ccccc1Cl)O)C	0
ZINC65406123	Cc1ccc(c(c1)n1ccc(n1)C(=O)NC(C)(C)C(=O)OC)OC	0
ZINC65415689	Cc1ccccc1c1cc([nH]n1)C(=O)NC(C)(C)C(=O)OC	0
ZINC65435011	C[C@@H](C(=O)NCc1c(cc(cc1OC)OC)OC)n1cccn1	0
ZINC65492881	C[C@H](c1ccc(cc1Cl)Cl)OC(=O)COc1ccc(cc1)CC(=O)N	0
ZINC65508854	CC(C)c1c(snn1)CNc1cc(nc(n1)N)N1CC[NH+](CC1)C	0
ZINC65512626	c1ccc(cc1)OS(=O)(=O)CCN(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC65515238	Cc1ccccc1[C@@]1(C(=O)N(C(=O)N1)CC(=O)NC1CCCC1)C	0
ZINC65528300	Cc1ccc(cc1)[C@@H](C)NC(=O)CN1CCC=C(C1)CNC(=O)C	0
ZINC65531445	c1cc(cnc1)C(=O)NCCNC(=O)CCCc1ccc(cc1)Cl	0
ZINC65698607	CN(CCc1ccccn1)C(=O)NCCc1cc(ccc1F)Br	0
ZINC65730234	CC(C)COc1ccccc1CNC(=O)[C@H](C1CCCC1)NC(=O)C	0
ZINC65759181	CN(CCC(F)(F)F)C(=O)COc1ccc2ccccc2c1	1
ZINC65895372	c1ccc2c(c1)[C@@H](OC2=O)CC(=O)N(CC#N)C1CC1	0
ZINC66057344	CC[C@@]1(C(=O)N(C(=O)N1)CC(=O)N(c1ccccc1)C(C)C)C	0
ZINC66093264	CC(=O)Nc1ccc(cc1)NC(=O)CNc1ccc2ccccc2c1	1
ZINC66114151	CCOCCOc1ccc2ccccc2c1C[C@@H](C(=O)[O-])NC(=O)C	1
ZINC66114964	CC(C)Oc1ccc2ccccc2c1C[N@H+]1CCC[C@H](C1)C(=O)NN	1
ZINC66115702	CC(C)CCOc1ccc2ccccc2c1C[NH2+]C[C@@H]1CCCO1	1
ZINC66116195	CC[C@H](C)[NH2+]Cc1c2ccccc2ccc1OCCC(C)C	1
ZINC66116197	CC[C@H](C)[NH2+]Cc1c2ccccc2ccc1OCC(C)C	1
ZINC66117291	CCOc1ccc2ccccc2c1C[NH2+][C@H]1CCC[C@@H](C1)C	1
ZINC66148098	COc1cc(c(cc1OC)Cl)CNCCc1cccc2c1cccc2	1
ZINC66153505	CCNC(=O)c1cccc(c1)NC(=O)CCc1ccc(cc1)N	0
ZINC66154087	CC(C)CCOc1ccc(cc1)CNc1cccc2c1cccc2	1
ZINC66168051	CC(C)c1ccccc1NCCc1cccc2c1cccc2	1
ZINC66181810	CCCOc1ccc2ccccc2c1C[NH2+]CC1CC1	1
ZINC66189372	CCCCOc1ccc(cc1)NCC[NH2+]CCC	0
ZINC66202126	CCCCC/C(=N/NC(=O)[C@@H](C)Oc1ccc2ccccc2c1)/C	1
ZINC66211314	Cc1c(cccc1Cl)NCC(=O)Nc1ccc(cc1)OCCC(C)C	0
ZINC66299932	C[C@H](c1ccc2ccccc2c1)NC(=O)C[S@](=O)Cc1ccccc1	1
ZINC66321844	CN(C(=O)CCCOc1cccc2c1cccc2)C1(CCC1)C#N	1
ZINC66348485	CC(=O)Oc1c2ccccc2ccc1OC	1
ZINC66485771	CC(C)c1nc(no1)CS(=O)(=O)C/C=C\c1ccccc1	0
ZINC66544248	CCCC[N@H+](CCOc1cccc2c1cccc2)[C@@H]1CCS(=O)(=O)C1	1
ZINC66563324	CCCOc1ccc(cc1)OCCN1CCCC[C@H]1C(=O)N	0
ZINC66568285	CC[N@H+]1CCN(CC1)C(=O)C[C@H]1CC[N@@H+](CC1)CCc1ccncc1	0
ZINC66607652	CC(C)COC(=O)CCCNC(=O)C(C)(C)C	0
ZINC66657009	C[NH+](C)CC(=O)N1CCN(CC1)CC(=O)NCC#N	0
ZINC66707666	CC(=O)N1CCO[C@H](C1)c1ccc(c(c1)F)F	0
ZINC66734309	c1ccc(cc1)c1nnn(n1)CCCOC(=O)c1ccc(o1)Br	0
ZINC66741087	Cc1c2c(n[nH]1)C(=O)N[C@H](N2)c1csc(n1)c1ccc(cc1)F	0
ZINC66873194	Cc1ccc(cc1)[C@H](C)OC(=O)CCC(=O)N1CCOCC1	0
ZINC66904483	C[C@@H](c1ccccc1)N(C)C(=O)CSCc1ccc(cc1)C(=O)NC	0
ZINC67011222	c1cc(c2c(c1)OCCO2)C[NH2+]Cc1ccc2c(c1)OCCCO2	0
ZINC67050213	CC(C)(C)CC(=O)N1CCC[C@@H]1C(=O)NCc1nnc(n1C)[S-]	0
ZINC67096164	c1ccc2cc(ccc2c1)OCc1nc(on1)C1CC1	1
ZINC67223542	c1ccc2c(c1)cccc2CSCC[NH2+]Cc1ccccn1	1
ZINC67225014	CC(C)COC[C@@H](C[NH2+]Cc1cnn(c1)C(C)(C)C)O	0
ZINC67484605	c1ccc2c(c1)cccc2C[S@](=O)Cc1ncc(o1)c1cccs1	1
ZINC67487902	Cc1ccc(c(c1)F)NC(=O)NC[C@H](c1ccc2ccccc2c1)O	1
ZINC67605305	COc1ccc2ccccc2c1CCNC(=O)Cc1cccnc1	1
ZINC67714287	Cc1ccsc1c1nc(c(o1)C)CN1CC(C1)N1CCCC[C@@H]1C	0
ZINC67723031	CC(C)C[N@@H+]1CCC[C@@H](C1)CCNC(=O)C1(CCCC1)[NH3+]	0
ZINC67796516	COc1ccc2cc(ccc2c1)c1cc(ccn1)C(=O)[O-]	1
ZINC67799122	c1ccc2cc(ccc2c1)C(=O)Cn1ccc(n1)N	1
ZINC67802536	c1cc(cc2c1cc(cc2)O)C(=O)N1CC[NH2+]CC1	1
ZINC67804725	CCc1ncc2c(n1)CN(C2)C(=O)c1ccc(s1)[C@@H]1CCCO1	0
ZINC67805301	CCCc1nc(cc(n1)N1CC[N@H+]([C@@H](C1)C(=O)[O-])C)C	0
ZINC67959114	Cc1cccn2c1[nH+]c(cc2=O)CNc1cccc(c1OC)Cl	0
ZINC68417127	CC[C@H](C)[C@@H](C(=O)N)NC(=O)Cc1ccc2ccccc2c1	1
ZINC68454466	c1cc(cc(c1)[N+](=O)[O-])/C=C/C(=O)N[C@@H](C#N)c1ccc(c(c1)Cl)Cl	0
ZINC68576285	CC[C@H](C)NC(=O)[C@@](C(F)(F)F)(OC(C(C(F)(F)F)(F)F)(F)F)F	0
ZINC68581001	C[C@@H](C(=O)N(C)Cc1ccc2cc(ccc2c1)OC)Cl	1
ZINC68604803	CCCN(CCN(CCC[N@H+](C)CC[NH2+]C)CC#N)C(=O)N	0
ZINC68931983	c1ccc(c(c1)CNC(=O)[C@H]1CCS(=O)(=O)C1)C[NH+]1CCCC1	0
ZINC68952095	COc1cccc(c1)COc1ccc2ccccc2c1C=O	1
ZINC69101539	Cc1ccc(cc1)SCC(=O)N(C)c1ccc2ccccc2c1	1
ZINC69157652	CC(C)NC(=O)CSc1ccccc1C(=O)Nc1ccccc1OC	0
ZINC69310954	C[C@H]1Cc2ccccc2N1C(=O)[C@@H]1CCOC1	0
ZINC69350399	C[N@@H+](Cc1nc2ccccc2s1)C[C@@H]1CCCO1	0
ZINC69386934	C[C@H](c1cccnc1)N1CC[N@H+](CC1)[C@@H](C)c1nc(no1)C1CC1	0
ZINC69416755	COCCCNC(=O)NC[C@@H](COc1cccc2c1cccc2)O	1
ZINC69453166	CCc1nnc2n1CCN(C2)[C@H](c1ccccc1)C(=O)N(CC)CC	0
ZINC69464516	Cc1ncc2c(n1)CN(CC2)Cc1cn2ccccc2c1C#N	0
ZINC69491933	CCS(=O)(=O)CC(=O)N[C@H](C)Cc1ccc2ccccc2c1	1
ZINC69587105	CN(Cc1nnc2n1cccc2)C(=O)Cc1ccc2ccccc2c1	1
ZINC69587759	c1cc(ccc1CNC(=O)C[N@H+]1CC[C@@H](CC1)CN1CCOCC1)F	0
ZINC69588248	c1ccc2c(c1)cccc2OCC[N@@H+]1CCc2cncnc2C1	1
ZINC69596001	Cc1cc(on1)CNC(=O)N(C)CCc1cccc2c1cccc2	1
ZINC69596246	c1ccc2c(c1)cccc2NC(=O)N1CCC2(C1)OCCO2	1
ZINC69695159	CC(C)NC(=O)CN1CCN(CC1)C(=O)c1cccc2c1cccc2	1
ZINC69738714	CN(CC(=O)N[C@H]1CCc2c1ccc(c2)F)c1ccc(cn1)C#N	0
ZINC69842485	Cc1cc(on1)NC(=O)[C@H](C)N[C@H]1CCC[N@H+](C1)Cc1nc(on1)C	0
ZINC70036678	CC[N@@H+](CCS(=O)(=O)N)[C@@H](C)c1cccc(c1)OC	0
ZINC70109080	c1ccc(cc1)COc1ccc(c2c1cccc2)S(=O)(=O)N	1
ZINC70133597	CC(=O)c1cc(ccc1OCc1ccccc1Cl)Br	0
ZINC70136277	Cc1ccc(cc1)C[N@@H+](C)Cc1ccc(cc1F)Br	0
ZINC70164662	Cc1cc([nH]n1)NC(=O)CCCc1ccc(s1)Br	0
ZINC70372918	c1ccc2c(c1)c(ccc2F)[C@H](C(F)(F)F)N	1
ZINC70453992	c1cc2cccc3c2c(c1)NC(N3)c1cccc(c1)C#N	1
ZINC70636088	Cc1cccc(c1)S(=O)(=O)NC[C@H](c1cccc2c1cccc2)O	1
ZINC70714957	CC[NH+]1CCN(CC1)C(=O)CN1c2cccc3c2c(ccc3)S1(=O)=O	1
ZINC70731758	C[C@@H](c1ccc2ccccc2c1)NC(=O)[C@H](CCSC)NC(=O)N	1
ZINC70748146	C[C@H](c1cccc2c1cccc2)NC(=O)[C@H](C)NC(=O)C	1
ZINC70761230	c1ccc2c(c1)cccc2[C@H](CNC(=O)c1ccc(c(c1)Cl)Cl)O	1
ZINC70761706	CC(C)(C)NC(=O)C(=O)NC[C@H](c1cccc2c1cccc2)O	1
ZINC70846072	C[C@H](C(=O)N[C@H]1CCS(=O)(=O)C1)O/N=C/c1cccc(c1)F	0
ZINC70848760	Cc1cc(c(s1)C(=O)Nc1nc(ns1)c1ccc(cc1)OC)OC	0
ZINC70927524	CCOC[C@H]1CCCN(C1)C(=O)c1cnn(c1C)c1ccccc1C	0
ZINC70947695	Cc1cc(nc(n1)[C@H](C)[NH3+])C(F)(F)F	0
ZINC71033612	Cc1cc(on1)C(=O)NNC(=S)Nc1cccc(c1)C(F)(F)F	0
ZINC71256645	Cc1ccc2ccccc2c1I	1
ZINC71256842	c1ccc(cc1)c1c(ccc2c1cccc2)C=O	1
ZINC71257120	c1cc2cc3c(ccc(c3cc2c(c1)F)F)C(=O)[O-]	1
ZINC71283451	Cc1c(c(n(n1)c1ccccc1)C)[C@H]1c2c(ccs2)N=C(CS1)O	0
ZINC71315481	Cc1c(nc(o1)c1ccc2ccccc2c1)CN1CC[NH2+]C[C@@H]1C	1
ZINC71404240	COc1ccc2cc(ccc2c1)[C@H]1C[N@H+](CCO1)CC1CC[NH2+]CC1	1
ZINC71524016	COc1ccc2cc(ccc2c1)[C@@H]1CN(CCO1)C(=O)CC[NH3+]	1
ZINC71761553	Cc1ccc(nn1)N1CCO[C@@H](C1)c1ccc2cc(ccc2c1)OC	1
ZINC71769973	c1ccc2c(c1)cccc2NC(=O)N1CCCC21CCCCC2	1
ZINC71773026	CC[C@]1(NC(=O)[C@H](O1)C(Cl)(Cl)Cl)C	0
ZINC71777317	CC(C)c1nnc2n1nc(s2)C[C@H]1CCS(=O)(=O)C1	0
ZINC71789057	COc1ccc2ccccc2c1[S@](=O)S(=O)(=O)c1ccccc1	1
ZINC71804821	c1c(cc(cc1Cl)Cl)C(=O)N1CCN(CC1)[C@H]1CCS(=O)(=O)C1	0
ZINC71824317	CCN(CC(=C)C)C(=O)[C@H]1CC(=O)N(C1)c1cccc2c1cccc2	1
ZINC71827004	CCO[C@H](c1ccccc1)C(=O)N1CC[C@@]2(CC1)C(=O)NC(=O)N2	0
ZINC71839433	CCc1ccccc1N1C[C@@H](CC1=O)C(=O)N1CCC(=O)NCC1	0
ZINC71845925	CC(C)CC(=O)OCc1ccc2cc(ccc2c1)OC	1
ZINC71854490	CN(C(=O)CCNC(=O)c1ccc2ccccc2c1)OC	1
ZINC71857267	Cc1ccc(cn1)CNC(=O)NC[C@@H]1CCC[N@@H+](C1)C(C)C	0
ZINC71857913	C[C@H](c1cccc2c1cccc2)[NH2+]Cc1cc2ccccc2[nH]c1=O	1
ZINC71861500	c1ccc(cc1)n1cc(cn1)C(=O)NCc1ccc2ccccc2c1	1
ZINC71871334	C[C@@H](CN1CCN(CC1)C(=O)c1ccn(n1)c1cccc(c1)Cl)O	0
ZINC71877513	C[C@@H]1C[N@@H+](CCN1C[C@@H](C)O)CCC(=O)N[C@@H](C)c1ccccc1	0
ZINC71878990	CCOc1nnc(s1)CN1CC(C1)n1cccn1	0
ZINC71899263	C[C@@H](c1ccncc1)NC(=O)Nc1ccc(cc1)c1ccccc1	0
ZINC71910637	c1ccc(c(c1)N1CC[NH+](CC1)Cc1nnc(o1)C1CCC1)[N+](=O)[O-]	0
ZINC71913809	CC(C)(C)c1cc(n[nH]1)[N-]S(=O)(=O)c1ccc(cc1)n1cnnn1	0
ZINC71916065	CCc1ccc(o1)[C@@H]1CCCCCN1C(=O)CCc1c(noc1C)C	0
ZINC71920885	CC[C@@H](C)[C@@H](CO)Nc1c2c(ncn1)n(nc2Br)C	0
ZINC71923109	C[C@@H]1C[C@H](C[N@@H+](C1)CCCCNC(=O)N[C@@H]1CC[N@H+](CC1)C)C	0
ZINC71925409	CCN1CCN(CC1)C(=O)N[C@H]1CCSc2c1cc(cc2)F	0
ZINC71933611	CC(C)c1cccc(c1)OCC(=O)N1CCC[C@H](C1)NC(=O)C	0
ZINC71935919	C[C@H]1CCCCN1C(=O)NCCc1cccc2c1cccc2	1
ZINC71978347	CCc1ccc(cc1)c1cc(nc(n1)N)c1ccc(c(c1)C)C	0
ZINC71981796	CC[C@H](c1ccccc1)C(=O)NCc1cc(ccc1Br)F	0
ZINC71998603	C[C@@H](C(C)C)NC(=O)NCCOc1cccc2c1cccc2	1
ZINC72003911	C[C@@H](c1ccc2cc(ccc2c1)OC)C(=O)Nc1ccc(cn1)Br	1
ZINC72022297	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@@H](C)NC(=O)CC1CCCC1)C	0
ZINC72047994	Cc1c(nc(s1)c1cccc(c1)[N+](=O)[O-])c1ccc(c(c1)OC)OC	0
ZINC72049619	COc1ccc(cc1Br)S(=O)(=O)N1c2ccccc2C[C@H]1C(=O)N	0
ZINC72064827	Cc1ccc(cc1F)C(=O)N(C)CCc1cccc2c1cccc2	1
ZINC72084546	CCC(C)(C)C(=O)N[C@H](C)c1cccc2c1cccc2	1
ZINC72129665	C[NH+](C)C[C@]1(CCCN(C1)C(=O)c1c(ccc[nH+]1)[O-])O	0
ZINC72133071	c1ccc2cc(ccc2c1)N1CC[NH+](CC1)C[C@@H]1CCOC1	1
ZINC72133688	CN(C)C(=O)C[C@H]1C(=O)NCCN1Cc1ccc2ccccc2c1	1
ZINC72145465	c1ccnc(c1)CCCn1cc[nH+]c1c1ccncc1	0
ZINC72149709	c1cc2ccnn2c(c1)c1ccc(nn1)Cl	0
ZINC72162227	CCCc1cncnc1N1CC[C@H](C1)c1ccc(cc1)C(=O)[O-]	0
ZINC72165186	CCNC(=O)C[C@@H]1C(=O)NCCN1Cc1cccc2c1cccc2	1
ZINC72166532	c1cc(ccc1OCCCN1CCn2c(cc(n2)CCC(=O)[O-])C1)F	0
ZINC72170507	c1ccc2cc(ccc2c1)CN1CCNC(=O)[C@@H]1CC(=O)NCCO	1
ZINC72195724	c1ccc2c(c1)cc(c1c2cccc1)[C@H](C(F)(F)F)N	1
ZINC72195882	Cc1c2ccccc2c(c2c1cccc2)[C@@H](C(F)(F)F)N	1
ZINC72196271	c1ccc2c(c1)c(ccc2F)[C@@H](C(=O)[O-])[NH3+]	1
ZINC72197708	CC(=O)Nc1cccc(c1)[C@H](CO)[NH3+]	0
ZINC72199186	c1ccc2c(c1)ccc(c2[C@@H](CO)[NH3+])OC(F)F	1
ZINC72233358	C[NH+](C)CCOc1ccc2c(c1)[nH]nc2N	0
ZINC72236467	c1cc2c(ccc3c2c(c1)C1=NCCN=C31)Br	1
ZINC72236473	c1cc2c(ccc3c2c(c1)C1=NCCN=C31)C#N	1
ZINC72239443	CCCn1ccc(n1)C(=O)NCCCn1c2ccccc2cn1	0
ZINC72246413	C[NH+](C)C[C@H]1CCCC[C@@H]1NC(=O)c1ccc2ccccc2c1	1
ZINC72267498	Cc1nnc2n1CCN(C2)CCC(=O)N[C@H](C)c1ccccc1	0
ZINC72268938	c1ccc(c(c1)CCC(=O)N1CC[NH+](CC1)[C@@H]1CCC[C@H]1O)F	0
ZINC72272172	Cc1cc(n(n1)CC(=O)N1CCC[C@@H](C1)n1cncn1)C	0
ZINC72274359	CCOC1CCN(CC1)C(=O)NCc1ccc2ccccc2c1	1
ZINC72292999	CCOc1ccc(cc1[N+](=O)[O-])C(=O)N1CCC1(C)C	0
ZINC72304047	CC(C)[C@@H](C(=O)NCc1ccc2ccccc2c1)[NH2+]C1CCOCC1	1
ZINC72310343	c1cc(sc1)CN1CCCN(CC1)C(=O)[C@H]1CC21CCCC2	0
ZINC72313380	Cc1cccc(c1)CC(=O)NCc1ccccc1CN1CCCC1=O	0
ZINC72361540	CC(=O)Nc1ccc(cc1)Oc1c(nccn1)[C@H]1CCC[N@H+](C1)C	0
ZINC72366445	c1cnc(nc1)N1CCC(CC1)CC(=O)N1CCC(CC1)O	0
ZINC72367080	Cc1cc(nc(n1)[C@@H]1CCCN1c1cc[nH+]c(n1)C)CCC(=O)NC	0
ZINC72390907	CC(=O)N1CCC[C@H](C1)c1ncc2c(n1)CCN(C2)CC(=O)N(C)C	0
ZINC72398263	C[C@@H](c1ccccc1)NC(=O)CN1Cc2ccccc2C1	0
ZINC72409984	Cc1c([nH]c[nH+]1)CSCCn1ccnc1c1cccc(c1)C#N	0
ZINC72413991	c1ccc2cc(ccc2c1)C1=NN([C@@H](C1)c1cccs1)C(=O)CCl	1
ZINC72416952	c1ccn(c1)c1[nH]nc(n1)N	0
ZINC72424546	CCc1cc(n2c(n1)c(c(n2)C)C)NCc1ccc(cc1Cl)F	0
ZINC72427458	Cc1cccn2c1nc(cc2=O)OC(=O)c1cccc2c1cccc2	1
ZINC72450731	c1ccc2cc(ccc2c1)c1ccc(c(=O)[nH]1)C(=O)NC1CCCC1	1
ZINC72458430	COc1cccc(c1)[C@@H]1CCC[N@@H+]1Cc1ccc(o1)c1cc[nH]n1	0
ZINC72474560	Cc1c2c(nc(nc2n(n1)C)c1ccncc1)NC[C@@H]1COCCO1	0
ZINC72474700	COCCCN1[C@@H]2CCN(C[C@@H]2CCC1=O)c1c2ccoc2ccn1	0
ZINC72476764	c1ccc2c(c1)C[NH2+][C@@H]2C(=O)N1CC[C@@H](CC1)[N@@H+]1CC[C@H](CC1)O	0
ZINC72514514	Cc1cccc(c1)NNC(=O)c1cc(cc(c1)Cl)Cl	0
ZINC72548522	C[C@@H]1C(=O)Nc2cccc(c2O1)c1nc(no1)C(C)(C)NC(=O)C	0
ZINC72563147	C1CCC(CC1)(C#N)NC(=O)CN1CCC(CC1)C(=O)N	0
ZINC72726700	CCc1ccc(cc1)[C@H](C)[NH2+]Cc1cc(c(c(c1)OC)[O-])[N+](=O)[O-]	0
ZINC72822732	CN(CC(=O)OC)c1ccc2ccccc2c1	1
ZINC72939668	CCN(c1cccc2c1cccc2)C(=O)C[NH+](CCO)CCO	1
ZINC72967725	C[C@H]1CCC[C@H](C1)OC(=O)Cn1cnc2c1c(=O)n(c(=O)n2C)C	0
ZINC72977579	CCOC[C@@H]1CCC[N@@H+](C1)[C@@H](C)C(=O)Nc1cccc2c1cccc2	1
ZINC72981805	CCCCCC[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccccc1	0
ZINC73092375	c1ccc2cc(ccc2c1)OCC(=O)N1CCC[C@H]1C(=O)N	1
ZINC73171085	CC[C@]1(C(=O)N(C(=O)N1)CC(=O)N1CCCc2c1c(ccc2)C)C	0
ZINC73194458	CC(C)COC(=O)/C=C/c1cc2c(c(c1)OC)OCCO2	0
ZINC73379685	COc1cccc(c1O)/C=N\Nc1c(c(ns1)SC)C#N	0
ZINC73405163	c1ccc2c(c1)cccc2NCC(=O)N/N=C\c1ccc[nH]1	1
ZINC73527488	C[C@@H](c1ccccn1)OC(=O)COc1ccc2ccccc2c1	1
ZINC73601466	CC(C)NC(=O)Cc1ccc(cc1)NCCOc1ccc(cc1)F	0
ZINC73634644	c1cc2c(cccc2Cl)c(c1)c1[nH]c2c(ccc(c2n1)Cl)Cl	1
ZINC73637045	CN(CCC#N)S(=O)(=O)NCCN1CCN(CC1)Cc1ccccc1	0
ZINC73639193	c1cc2c(cccc2Br)c(c1)c1[nH]c2ccc(cc2n1)Cl	1
ZINC73643455	C[C@@H](c1cccc2c1cccc2)NC(=O)[C@H](C)N(C)CC(=O)N(C)C	1
ZINC73653672	CCCN([C@H]1CC[N@@H+](C[C@@H]1C)C)C(=O)OC(C)(C)C	0
ZINC73736671	C[C@H](C1CC1)N(C1CC1)C(=O)c1ccccc1[N+](=O)[O-]	0
ZINC73757644	Cc1ccc(c(c1)C)n1cnnc1SC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC73770759	COCC(=O)Oc1ccc2cc(ccc2c1)Br	1
ZINC73786675	C[C@@H](C1CC1)N(C)C(=O)/C=C/c1ccc(cc1)n1ccnc1	0
ZINC73835865	C[C@H](COC)OC(=O)[C@@H](c1ccccc1)OC1CCCC1	0
ZINC73929777	CCc1nc(n[nH]1)S[C@@H](C(C)C)C(=O)NC[C@@H]1CCCO1	0
ZINC74046165	CN(c1ccc2ccccc2c1)C(=O)c1cccnc1OC	1
ZINC74051195	CCCCN(C)S(=O)(=O)Nc1ccc2c(c1)OC(O2)(C)C	0
ZINC74249149	Cc1ccc(c(c1)C(=O)N[C@H](C)c1cc(oc1C)C)NC(=O)N(C)C	0
ZINC74314333	C[C@H](c1ccc2ccccc2c1)Nc1ccc(cc1)NC(=O)C	1
ZINC74371286	c1ccc(c(c1)c1ccc(s1)CN[C@H]1CCCC[C@H]1O)[N+](=O)[O-]	0
ZINC74376823	c1ccc2c(c1)cccc2CNC(=O)c1ccc(cc1)n1cncn1	1
ZINC74377161	c1ccc(cc1)CC(=O)NCC(=O)NCc1cccc2c1cccc2	1
ZINC74377439	CC[C@@H](C)C(=O)NCc1cccc2c1cccc2	1
ZINC74511622	c1cc(c(c(c1)Cl)Oc1cccnc1)NC(=O)c1ccc(nc1)F	0
ZINC75093591	Cc1ccc(cc1[N-]S(=O)(=O)c1c[nH]nc1C(C)(C)C)CO	0
ZINC75108443	COc1ccc2cc(ccc2c1)CNC(=O)c1cc[nH+]cc1[O-]	1
ZINC75124739	Cc1ccc(cc1C)[C@@H]1C[C@@H]1NC(=O)NCc1c(cc([nH]c1=O)C)C	0
ZINC75137769	c1ccc(cc1)/C=C/CNC(=O)Nc1cc(c[nH]c1=O)Br	0
ZINC75443820	c1ccc(c(c1)Nc1nnc(s1)SCCN1CCCC1=O)F	0
ZINC75495344	C[C@H](C(C)C)NC(=O)C[S@@](=O)Cc1cccc2c1cccc2	1
ZINC75535484	COc1ccc(cc1Cl)[N-]S(=O)(=O)c1c[nH]c2c1cccn2	0
ZINC75559203	Cc1c(c(n[nH]1)NC(=O)CC1CCCC1)c1ccccc1	0
ZINC75572708	Cc1ccc(o1)c1cc(n[nH]1)C(=O)N1CCN(CC1)CCO	0
ZINC75573107	Cc1cc(n(n1)C(C)(C)C)NC(=O)C[N@@H+]1CCC[C@H]1c1nc(on1)C	0
ZINC75613039	CC(C)(CO)[NH+]1CCN(CC1)C(=O)Nc1cccc2c1cccc2	1
ZINC75777792	c1ccc2cc(ccc2c1)S(=O)(=O)/N=C(\[O-])/CC1CCCC1	1
ZINC75800086	CN(CCC[NH2+]Cc1ccc2cc(ccc2c1)OC)CCOC	1
ZINC75826766	c1ccnc(c1)CN1C[C@H](CC1=O)/C(=N/c1ncn[nH]1)/[O-]	0
ZINC75885510	CC[C@H]1CCCCN1C(=O)Cc1c[nH]c2c1cc(cc2)OC	0
ZINC76034787	CCCOc1ccccc1NC(=O)NCc1cccc(c1)C(=O)N	0
ZINC76035215	CCN1CCN(CC1)c1ccc(cc1NC(=O)N[C@@H](C)COC)Cl	0
ZINC76040751	c1cc(cnc1)c1nc(on1)COC(=O)c1cc2c(ccs2)nc1	0
ZINC76047362	CCCNC(=O)CN1CC[C@@H](C1)[N@@H+](C)Cc1nc(on1)C	0
ZINC76048878	Cc1nc(n[nH]1)[C@H]1CN(CCO1)CC(=O)N1CCCc2c1cccc2	0
ZINC76101904	C[C@@H]1C[C@H](CN(C1)C(=O)Nc1ccc(cc1)NC(=O)CC(C)C)C	0
ZINC76266207	CO[C@@H]1CCCN(C1)Cn1c(=O)c2ccccc2nn1	0
ZINC76384817	Cc1ccccc1[C@H]1C[C@@H]([N@H+](C1)CC(=O)NC(=O)NCC(F)(F)F)C	0
ZINC76392768	c1cc(cc(c1)Cl)[C@H]1C[C@@H]1NC(=O)[C@@H]1CCCN1C(=O)c1ccco1	0
ZINC76418531	CC[C@@H]1C(=O)NCCN1CC(=O)OC(C)(C)C	0
ZINC76505483	Cc1c(cn(n1)C)C(=O)N[C@@H](C)C1CCCCC1	0
ZINC76762314	c1ccc(c(c1)CN[C@@H]1CC[N@H+](CC1)C[C@H]1CCOC1)Br	0
ZINC76829754	CCOCCOc1ccc(cc1NC(=O)C1CCOCC1)Cl	0
ZINC76877999	CCc1nc(cs1)CCNC(=O)c1ccc(cc1)C(=O)N(C)C	0
ZINC76916447	CCOc1ccc(cc1)SCC(=O)NCC[N@H+](C1CC1)C(C)C	0
ZINC76924101	CCN(CC(=O)Nc1ccc(c(c1)C)C(=O)N(C)C)c1ccccc1	0
ZINC76925067	CCCC(=O)N1CCCC[C@@H]1C(=O)Nc1ccccc1OCC1CC1	0
ZINC76934235	c1cc(cc(c1)Cl)C1(CC1)NC(=O)c1ccc(nc1)F	0
ZINC76934696	c1ccc2c(c1)cnn(c2=O)CC(=O)NC1(CC1)c1cccc(c1)Cl	0
ZINC76958543	C[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)CNC(=O)[C@@H]1CC=CC1	0
ZINC77109978	c1ccc2c(c1)cccc2CCCOC(=O)Cn1cnc(n1)[N+](=O)[O-]	1
ZINC77116433	c1ccc(cc1)/C=C/C(=O)NCC[C@H](c1cccc2c1cccc2)O	1
ZINC77116521	c1ccc2c(c1)cccc2[C@H](CCNC(=O)Cc1ccc(cc1)F)O	1
ZINC77117509	c1ccc2c(c1)cccc2[C@H](CCNC(=O)C1(CC1)c1cccs1)O	1
ZINC77118884	C=CCNC(=O)NCC[C@H](c1cccc2c1cccc2)O	1
ZINC77126068	C[C@H](C(=O)NCCCOC[C@@H]1CCOC1)NC(=O)c1ccc(cc1)Cl	0
ZINC77155652	c1ccc2c(c1)cccc2C(=O)Nc1nc2c(s1)COCC2	1
ZINC77200076	COC(=O)N1CCc2ccc(cc2[C@H]1C(=O)NCc1cccnc1)Br	0
ZINC77261753	COc1ccccc1C(=O)N[C@@H]1[C@H](C[C@H]([C@H]1O)O)c1cccnc1	0
ZINC77315049	c1cc(ccc1NC(=O)C[N@H+]1CCC[C@H](C1)[NH+]1CCCC1)SC(F)F	0
ZINC77319713	C[C@H]1CC[N@@H+]([C@@H](C1)C)CC(=O)Nc1ccc(cc1)OC	0
ZINC77323432	CC(C)[N@H+](CC(=O)Nc1cccc2c1cccc2)C1CCOCC1	1
ZINC77338700	CC(=O)N1CCC(CC1)Oc1cccc(c1)C(F)(F)F	0
ZINC77354423	CC(C)c1nc(on1)[C@H]1CCCN1Cc1c(c(cc[nH+]1)OC)OC	0
ZINC77355521	CSCC[C@@H](C(=O)N1CCN(CC1)c1ccc2ccccc2c1)O	1
ZINC77414895	C[C@@H](c1ccc(cc1)F)NC(=O)[C@H](C)SCCCNS(=O)(=O)C	0
ZINC77445485	CC[C@@H](C)[N@@H+](C)CCNC(=O)Nc1cccc(c1)c1[nH+]ccn1C	0
ZINC77445890	Cn1cc[nH+]c1c1cccc(c1)NC(=O)NCCC(=O)N1CCCC1	0
ZINC77449141	CCc1ccc(cc1)CCNC(=O)Nc1nnc2n1cccc2	0
ZINC77460551	C[C@](C[NH2+]Cc1cccc2c1cccc2)(c1ccsc1)O	1
ZINC77489356	Cn1c2c(cn1)c(=O)[nH]c(n2)CN1CCC2(CC1)CN(C(=O)O2)C	0
ZINC77504982	CCc1ccc2c(c1)c(cc(n2)C)C(=O)N[C@H](CC)c1ncc([nH]1)C	0
ZINC77505309	Cc1c([nH]c[nH+]1)CN1CCC(CC1)c1[nH]c2ccc(cc2n1)F	0
ZINC77558030	C[C@H](C(=O)NC[C@@H](c1ccc(cc1)OC)[NH+](C)C)OC	0
ZINC77574523	Cc1ccc(cc1)[C@H](CNC(=O)N(C)[C@H](C)CSC)N(C)C	0
ZINC77587272	CC[C@@H](c1ccc(cc1)Cl)NC(=O)NCCCOC[C@@H]1CCOC1	0
ZINC77636264	CCOc1ccc(cc1)OCC(=O)NC[C@](C)(c1ccsc1)O	0
ZINC77637792	C[C@](CNC(=O)c1ccc(nc1)OCCCOC)(c1ccsc1)O	0
ZINC77637862	CCCN(CC)c1ccc(cc1)C(=O)NC[C@@](C)(c1ccsc1)O	0
ZINC77685357	C[C@@H](c1ccc2ccccc2c1)NC(=O)C(=O)Nc1ccn(n1)C	1
ZINC77711471	CC[C@@H](c1nc(cs1)C)NC(=O)Nc1ccc(cc1)c1ccn[nH]1	0
ZINC77740501	CC(=O)Nc1cc(ccc1OC)CNC(=O)[C@@H]1CC=CC1	0
ZINC77742226	c1cc(cc(c1)C(=O)NNC(=O)[C@@H]1CC=CC1)C#N	0
ZINC77743544	c1ccc(c(c1)N1CC[C@H](C1=O)NC(=O)[C@@H]1CC=CC1)Cl	0
ZINC77754253	C[C@H](c1cccc2c1cccc2)NC(=O)N[C@H](CCO)CSC	1
ZINC77798870	C[C@@H](CSC)NC(=O)N(C)Cc1cccc2c1cccc2	1
ZINC77816353	c1ccc2cc(ccc2c1)CNC(=O)C(=O)Nc1cc(ccc1Cl)F	1
ZINC77876147	c1ccc(cc1)c1ccc(cc1)CNC(=O)c1c[nH]c2c1cc[nH+]c2	0
ZINC77896263	CN(C)S(=O)(=O)c1ccc(o1)CS(=O)(=O)c1ccccc1	0
ZINC77909788	c1ccc(c(c1)CNC(=O)c1cc2n(c1)ccs2)c1cccnc1	0
ZINC77935009	Cc1ncc(n1CCCOc1cccc2c1cccc2)[N+](=O)[O-]	1
ZINC78003123	c1ccc2c(c1)cccc2CC(=O)N(CC#N)C1CCCC1	1
ZINC78051159	CCN(c1ccc(cc1)F)S(=O)(=O)Cc1ccon1	0
ZINC78055591	C[C@@H](c1ccsc1)C(=O)NCc1cccc2c1cccc2	1
ZINC78068300	CC(C)Oc1ccccc1NC(=O)CCC(C)(C)C	0
ZINC78092707	Cc1c[nH+]c(c(c1OC)C)CNC(=O)[C@@H](C)Cc1ccccc1F	0
ZINC78109235	C[C@@H](Cc1cccc(c1)C(F)(F)F)C(=O)Nc1ccnc2n1ncc2	0
ZINC78189959	Cc1ccc(c(c1)C(=O)NC)NC(=O)CCC(=O)c1cccs1	0
ZINC78232248	Cc1c(cc2cnn(c2n1)C(C)C)C(=O)Oc1ccc(cc1)OC	0
ZINC78378175	CC(C)(C)c1nc(no1)COc1ccc2ccccc2c1C=O	1
ZINC78395507	CCOC(=O)c1ccsc1NC(=O)C[N@H+](CCO)C1CC1	0
ZINC78402121	CC(C)(c1ccc(cc1)F)NC(=O)Nc1cccc2c1cccc2	1
ZINC78433644	Cc1ccc(c(c1)Br)OCc1nnnn1c1ccccc1	0
ZINC78434731	CCCN(CC1CC1)C(=O)COc1ccc2ccccc2c1	1
ZINC78442255	C[C@@H](c1ccccc1)N(C)C(=O)Nc1ccn(n1)C	0
ZINC78457324	CC[C@@H](C)c1ccccc1OCC(=O)N[C@@H](C)COC	0
ZINC78481609	CCC[N@H+]1CC[C@@H](CC1)NC(=O)c1ccc2ccccc2c1O	1
ZINC78483985	CC(C)Oc1ccc(cn1)C[NH2+]C1CCCCC1	0
ZINC78496545	CCn1c(n[nH]c1=S)CNC(=O)c1ccc(nc1)OCC(F)(F)F	0
ZINC78502441	Cn1c(nnc1[S-])CCNC(=O)COc1ccc2ccccc2c1	1
ZINC78509142	Cc1cccnc1CNC(=O)[C@@H](C(C)C)NC(=O)c1ccc(cc1)Cl	0
ZINC78526345	CCOC(=O)CCCN1c2cccc3c2c(ccc3)S1(=O)=O	1
ZINC78527303	c1ccc2c(c1)cc1ccccc1c2CN1CCN(CC1)CCC#N	1
ZINC78528193	CN(C)c1ccc(cc1NC(=O)C[N@H+](C)C1CC1)S(=O)(=O)N(C)C	0
ZINC78528350	C[C@H](C[NH2+]CCOC)c1ccc2cc(ccc2c1)OC	1
ZINC78528705	CC[C@@H](c1ccccc1)[NH2+]C[C@H](C)c1ccc2cc(ccc2c1)OC	1
ZINC78532541	c1cc(ccc1C=O)OCC(=O)N1CCNC(=O)C1	0
ZINC78539288	Cc1ccc(cc1C)NC(=O)[C@@H](C)c1ccc2cc(ccc2c1)OC	1
ZINC78593601	c1ccc2cc(ccc2c1)[C@H](CNC(=O)[C@@H]1COCCO1)O	1
ZINC78594401	C[NH+](C)[C@@H]1CCCN(C1)Cc1cccc2c1cccc2	1
ZINC78614360	CCN(c1cccc2c1cccc2)C(=O)CCn1ccccc1=O	1
ZINC78618686	C[C@@H]1Cc2ccccc2[C@H]1NC(=O)CCNC(=O)OC(C)(C)C	0
ZINC78622808	Cn1c(=O)cc2c(n1)CC[N@H+](C2)CCN1CCCC1=O	0
ZINC78623482	CCN(CC)C(=O)[C@@H](C)N1CCN(CC1)Cc1nc2ccccc2s1	0
ZINC78634815	c1ccc(cc1)C[NH+]1CCN(CC1)C(=O)C[NH2+]C1CCCCC1	0
ZINC78643684	CN(C)C(=O)N1CCN(CC1)C(=O)Nc1cccc2c1cccc2	1
ZINC78668461	c1ccc2c(c1)cccc2/C=C/C(=O)OC[C@@H]1CCC(=O)N1	1
ZINC78668592	CC(C)(C)[S@@](=O)CCNC(=O)c1cccc2c1cccc2	1
ZINC78668594	CC(C)(C)[S@](=O)CCNC(=O)c1cccc2c1cccc2	1
ZINC78674182	Cc1cccc(c1OCCCN1CCC[C@H]1C[NH+]1CCCCC1)C	0
ZINC78684276	CCOCCCNC(=O)[C@H](C)N[C@@H](C)c1cccc2c1cccc2	1
ZINC78719083	CN(Cc1cc(=O)c(co1)O)c1ccc2ccccc2c1	1
ZINC78730927	CCOc1ccccc1/C=C/C(=O)N(C)C(C)C	0
ZINC78793748	C[C@@H]1C[C@@H]2CCCC[C@@H]2N1C(=O)COc1ccc2ccccc2c1	1
ZINC78797987	Cc1ccc(c(c1)O[C@H](C)C(=O)NCCc1cccs1)Cl	0
ZINC78802751	CC(C)(C)[S@](=O)CCNC(=O)NC[C@@H](c1cccs1)[NH+]1CCCC1	0
ZINC78868611	c1ccc2cc(ccc2c1)CC(=O)Nc1nc([nH]n1)c1ccco1	1
ZINC78878614	COCCN(Cc1ccc2c(c1)OCO2)C(=O)[C@H]1C[C@@H]1c1ccco1	0
ZINC78902832	C[C@H](c1cccc2c1cccc2)NC(=O)c1cnc2n(c1=O)ccs2	1
ZINC78904444	c1ccc2c(c1)cccc2CNc1ccc(cc1C#N)S(=O)(=O)N	1
ZINC78937709	c1cc(sc1)c1cc([nH]n1)C(=O)NC1(CCCCC1)C#N	0
ZINC78954522	c1cc(cc(c1)N1CCCS1(=O)=O)C(=O)NCCc1ccncc1	0
ZINC78963257	CC(C)(c1ccccc1)C(=O)NCCc1ccc(cc1)OC(F)F	0
ZINC78992063	CC(=O)N(C)Cc1cccc(c1)NCc1ccc2ccccc2c1	1
ZINC79015506	CN(c1ccc2ccccc2c1)C(=O)Cc1c2ccccc2on1	1
ZINC79028761	CC[NH+](CC)CCNC(=O)N1c2ccccc2C[C@@H]1C	0
ZINC79097663	Cn1cc(cc1CNC(=O)c1cccnc1SC1CCCC1)Cl	0
ZINC79105217	CCOC(=O)c1cc(c[nH]1)NC(=O)N1CCN(CC1)C(C)C	0
ZINC79110051	C[C@@H](C(=O)Nc1cc(cs1)C(=O)OC)[N@@H+]1CCc2ccccc2C1	0
ZINC79268218	CN(CCC#N)S(=O)(=O)NCc1ccc(cc1C(F)(F)F)F	0
ZINC79323515	C[C@@H](C(=O)NC(C)(C)C)Nc1cccc(c1)OCCOC	0
ZINC79392916	CCN(C[C@@H]1CCCN(C1)C(=O)OCc1ccccc1)C(=O)C[NH3+]	0
ZINC79440339	CCOc1cc(ncn1)O[C@@H]1CCC[NH2+]C1	0
ZINC79558192	c1ccc(cc1)C(=O)NNC(=O)NCc1cc2ccccc2o1	0
ZINC79614652	CC(C)COC[C@@H](CNC(=O)Nc1cc(c(c(c1)F)OC)F)O	0
ZINC79695163	CC(C)n1c(ccn1)NC(=O)NCCOc1cccc2c1cccc2	1
ZINC79832809	CN(Cc1ccc(cc1)Cl)CC(=O)N1CCC2(CC1)OCCO2	0
ZINC79834655	Cc1ccsc1CNC(=O)C[N@@H+](C)Cc1ccc(cc1)SC	0
ZINC79923194	CC(C)c1nc(cs1)CNCc1ccccc1OCC(F)(F)F	0
ZINC79950902	Cc1ccc(o1)CN(C1CC1)C(=O)C[N@@H+](C)Cc1ccc(c(c1)F)F	0
ZINC80054098	CCN(C1CCCC1)C(=O)NCc1cccc(c1)CN1CCOCC1	0
ZINC80109965	C[C@H](c1nc(no1)C1CC1)S[C@@H](C)C(=O)OC	0
ZINC80128760	COc1cccc(c1)COC(=O)Cn1c2ccccc2[nH]c1=O	0
ZINC80232094	C[C@@H]1C[C@@H](CN(C1)C(=O)C(=O)Nc1ccc(cc1F)Cl)C	0
ZINC81253602	c1ccc(cc1)[C@@H](CCNC(=O)c1ccc2ccccc2c1)O	1
ZINC82109630	c1cc(c(cc1Cl)O)C(=O)N1CC[C@]2(C1)CC(=NC2=O)[O-]	0
ZINC82317271	CC(=O)c1cc(c2ccccc2c1O)Br	1
ZINC82643835	Cc1ccnc(c1)c1[nH]ccn1	0
ZINC83174486	C[C@H]1C[C@H](C[N@H+]1CCC(=O)Nc1cc(ccc1F)N)c1ccccc1	0
ZINC83237329	CC1([C@@H](N[C@H](S1)c1ccc(o1)c1ccccc1)C(=O)[O-])C	0
ZINC83251075	Cc1ccc(cc1)[n+]1c(c(on1)[O-])C[NH2+]CCO	0
ZINC83316560	c1ccc2c(c1)cccc2C1=N/C(=C\c2cccc(c2)F)/C(=O)O1	1
ZINC83318385	C[NH2+]CN(C)c1cccc2c1cccc2	1
ZINC83817298	CCc1[nH]cc(n1)C(=O)N[C@@H](c1ccccc1)[C@@H](C)C(=O)OC	0
ZINC83857529	CN(CC(=O)NC1CC1)C(=O)c1cc2c3ccccc3ccc2[nH]1	1
ZINC83864200	C[N@@H+](Cc1cccc2c1cccc2)Cc1cc(on1)c1cccs1	1
ZINC84258614	Cc1cnc(nc1N1CCC[C@@H](C1)[NH+](C)C)N1CCC[C@@H](C1)N(C)C	0
ZINC84460129	c1ccc2c(c1)ccc(c2/C=N\c1ccc(cc1)C(=O)N)O	1
ZINC84510301	C[C@@H](CCCC(C)C)NC(=O)NOC	0
ZINC84605993	c1ccc2cc(ccc2c1)OCCNc1ccc(cc1)n1cncn1	1
ZINC84656631	C[C@@H](c1ccccc1)NC(=S)N[C@H](C)c1ccc2ccccc2c1	1
ZINC84760821	CC[N@@H+](C)C[C@@H]1CCN(C1)C(=O)NCC[N@@H+]1C[C@@H](C[C@@H](C1)C)C	0
ZINC85253144	c1ccc2cc(ccc2c1)OCCCn1cc(c(=O)[nH]c1=O)Cl	1
ZINC85262881	Cc1cc(n(n1)C)NC(=O)COc1ccccc1OCC#C	0
ZINC85313280	C[S@@](=O)c1ccc(cc1)CN[C@@H](c1ccc(cc1)Cl)C1CCC1	0
ZINC85436507	c1ccc(cc1)[C@H](CCNC(=O)C(=O)Nc1ccon1)O	0
ZINC86012798	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)CCN=[N+]=[N-])N	1
ZINC86053475	Cc1nc(on1)CCC(=O)OCCOc1ccc(cc1)Br	0
ZINC86055628	C[C@H](c1ccc2ccccc2c1)/C(=N/S(=O)(=O)C1CCCC1)/[O-]	1
ZINC86330073	CCc1nc(n[nH]1)[S@](=O)Cc1cccc2c1cccc2	1
ZINC86996351	C[C@H](c1ccc2ccccc2c1)NC(=O)CS(=O)(=O)CCO	1
ZINC87020907	c1cc(ccc1n1cnnn1)OC(=O)Cc1ccc(c(c1)F)F	0
ZINC87050776	c1ccc(c(c1)c1c(cn[nH]1)C(=O)N[C@H]1CCC[C@@H](C1)C(F)(F)F)F	0
ZINC87249984	CCc1nc2n(n1)CCC[C@@H]2NC(=O)N1CC[C@H](C1)OCCC(C)C	0
ZINC87256928	CC(C)[C@H](C(=O)N)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87274767	C[NH+](C)CCOc1cccc(c1)CNC(=O)CCSc1ccccn1	0
ZINC87302958	CC(C)C[C@H](C(=O)N1CC[C@@H](C1)C(=O)N)N1CCCCC1=O	0
ZINC87433079	COC(=O)[C@]1(CCN(C1)C(=O)CCc1cccc(c1)[N+](=O)[O-])F	0
ZINC87433672	CCc1c(c(on1)CC)CNC(=O)Cc1c(nn(c1C)C(F)F)C	0
ZINC87492887	Cc1cccc2c1ccc(c2O)/N=N/c1ccc(cc1)N	1
ZINC88207647	Cc1cccc(c1)OCCCC(=O)N1CC[S@](=O)C(C1)(C)C	0
ZINC88254099	Cc1ccn2c(c1)nnc2/N=C(\[O-])/COc1ccc2ccccc2c1	1
ZINC88536150	c1cc(c(cc1C#N)N[C@H]1CCN(C1=O)C1CC1)Cl	0
ZINC88590399	CCCCNC(=O)[C@H]1CCC[N@H+](C1)Cc1nc(cs1)C	0
ZINC88598451	CCCCCC[N@H+](CCC#N)CCC(F)(F)F	0
ZINC88611759	c1ccc(cc1)COc1cc(cc2c1cccc2)C=O	1
ZINC88668572	C[C@H]1CN(C[C@@H](O1)C)c1ccccc1CNCc1cccnc1	0
ZINC88788059	C[C@@H](CO)NC(=O)N[C@H]1CCN(C1=O)c1c(cccc1F)F	0
ZINC88888438	CC/[NH+]=C(/NCCN1C(=O)CNC1=O)\N[C@@H](C)[C@H](C)c1ccccc1	0
ZINC89200845	c1ccc2c(c1)cccc2S(=O)(=O)c1c2cccc(c2[nH]n1)N	1
ZINC89236287	Cc1c(cnn1c1ccncc1)C(=O)Nc1cnc(nc1)N(C)C	0
ZINC89236498	CNC(=O)CCCN(C)C(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC89310354	CN(C)C(=O)[C@@H]1C[C@@H]1c1cccc2c1cccc2	1
ZINC89336976	CC(C)CCO[C@H]1CCCC[C@H]1NC(=O)c1ccc(cc1[N+](=O)[O-])F	0
ZINC89373350	CCS(=O)(=O)CCN(C)C(=O)[C@H]1C[C@@H]1c1ccc2ccccc2c1	1
ZINC89376753	Cc1c(ccc(n1)Cl)C(=O)N[C@H](COC)C(=O)N	0
ZINC89377787	CCS(=O)(=O)CCN(C)C(=O)Cc1ccccc1F	0
ZINC89448525	C[C@@H](C(=O)N[C@H](CC(C)(C)C)CO)Oc1ccccc1C(F)(F)F	0
ZINC89507738	c1ccc2cc(ccc2c1)[C@H]1C[C@H]1C(=O)NCc1csc(=O)[nH]1	1
ZINC89522126	C[C@@H]1CSC(=N1)SCc1cc(=O)oc2c1c1ccccc1cc2	1
ZINC89568375	Cc1cc(=O)[nH]cc1C(=O)N1CCC(=CC1)c1cccs1	0
ZINC89649534	COc1ccc2cc(ccc2c1)CNC(=O)c1c(ncs1)C1CC1	1
ZINC89690049	CCOC(=O)CC[C@H](C)NC(=O)Nc1ccc(cc1)OC	0
ZINC89703534	CC[C@@H](COC)N[C@@H]1CCc2c1c(ccc2F)Br	0
ZINC89718265	Cc1nc(no1)C[C@@H]1CCC[N@@H+](C1)CC[S@@](=O)c1ccccc1	0
ZINC89720190	CC(C)(C)OC(=O)NCCC(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89739880	Cc1cn2c(c(nc2s1)C)CN(C)C(=O)CO[C@H]1CCCC[C@H]1C	0
ZINC89745852	C[C@@H](c1ccc(cc1)F)N(C)C(=O)c1c(ncs1)C1CC1	0
ZINC89783493	CCOC(=O)CC[C@H](C)NS(=O)(=O)c1ccc2ccccc2c1	1
ZINC89787062	CCOC(=O)C[C@@H](C)CNC(=O)c1cccc2c1cccc2	1
ZINC89789105	CC(C)(C)[C@@H]1[C@H](CCCO1)C[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89799272	c1ccc2cc(ccc2c1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	1
ZINC89812688	CC[C@H](C)[N@@H+](C)CCNC(=O)c1cccc(c1)c1ccoc1	0
ZINC89839278	CN(CCCS(=O)(=O)C)C(=O)[C@@H]1C[C@@H]1c1ccc2ccccc2c1	1
ZINC89843235	CN(c1cccc2c1cccn2)C(=O)c1cccc2c1cccc2	1
ZINC89843625	Cc1ccc(cc1)OCC(=O)N(C)c1cccc2c1cccn2	0
ZINC89845631	c1ccc(cc1)N1CC[NH+](CC1)CCOc1ccc2ccccc2c1	1
ZINC89847681	c1nc(c(s1)C(=O)NCCC1CCN(CC1)CC(F)(F)F)C1CC1	0
ZINC89850283	c1cc(c(nc1)n1ccc(n1)NC(=O)CCC1CCCC1)Cl	0
ZINC89856358	C[C@H]1CCCN([C@@H]1CO)C(=O)Nc1ccc(cc1)NC(=O)C1CC1	0
ZINC89865525	c1ccc2c(c1)C[C@@H]([C@@H]2[NH2+]C(C1CC1)C1CC1)O	0
ZINC89867802	CC(C)[C@H](C(C)(C)CNC(=O)c1cccc(c1)c1ccoc1)O	0
ZINC89870414	Cn1c2ccc(cc2nc1C1CC1)NC(=O)c1cccc(c1Cl)Cl	0
ZINC89877365	CC(C)(C)n1cc(cn1)NC(=O)Nc1ccn(n1)c1c(cccn1)Cl	0
ZINC89913629	C[C@H](c1nc(no1)C1CC1)[N@@H+]1C[C@@H]2CCCN([C@@H]2C1)c1nnnn1C	0
ZINC89913856	C[C@H](c1nnc2n1CCCC2)[NH2+][C@H]1CCN(C1=O)c1ccccc1	0
ZINC89916349	CN(CCCS(=O)(=O)C)C(=O)[C@@H]1C[C@@H]1c1cccc2c1cccc2	1
ZINC89925134	Cn1ccnc1[C@H]([C@@H]1CCN(CC1)[C@@H](c1cccnc1)C(=O)OC)O	0
ZINC89959096	COc1ccccc1[C@H](c1ccccn1)NC(=O)Cc1ccn[nH]1	0
ZINC89985439	Cc1cc(no1)NC(=O)[C@@H](c1ccccc1)N1CCCSCC1	0
ZINC90007130	c1cc(sc1CNC(=O)CN1CCOC[C@H]1C1CC1)Cl	0
ZINC90008182	CC(C)(C)OC(=O)CCN1CCOC[C@@H]1C1CC1	0
ZINC90011117	CCCCS(=O)(=O)NCC(=O)N[C@@H](C)c1ccc2ccccc2c1	1
ZINC90023080	c1ccc(cc1)n1c(nnn1)N1CCN(CC1)C(=O)Cc1ccc[nH]1	0
ZINC90027044	CN(c1ccc(cc1)F)C(=O)c1ccnc(c1)OC1CCC1	0
ZINC90066939	c1ccc2cc(c(cc2c1)C(=O)NCCCn1ccnc1)OC(F)F	1
ZINC90072127	Cc1c(cccc1Br)C[S@@](=O)Cc1nnc(o1)C	0
ZINC90222749	Cc1cc2c(s1)ncnc2S[C@@H](C)C(=O)NCC#C	0
ZINC90223341	Cc1ncc(n1c1ccccc1)C[NH2+]C[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90231193	Cc1c(c[nH]n1)[N-]S(=O)(=O)c1ccc(c2c1cccc2)OC	1
ZINC90402270	C[C@@H](c1ccc2ccccc2c1)N(C1CC1)C(=O)c1ccnnc1	1
ZINC90460457	CC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90477735	COC(=O)[C@@H](CNC(=O)C1=CCCC1)Oc1ccc(cc1)F	0
ZINC90508453	Cc1ccc2c(c1)sc(n2)N1CCC[C@@H](C1)C(=O)NCCCOC	0
ZINC90550006	CN(CC[NH+]1CCCC1)C(=O)c1cccc(c1F)OC	0
ZINC90552150	c1cc2c(cc1[N+](=O)[O-])CN(CC2)CCn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC90618734	CC(C)CONC(=O)N[C@@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC90631303	C[N@H+]1[C@H]2CC[C@@H]1CN(CC2)C(=O)c1c(ccc(c1Cl)Cl)Cl	0
ZINC90658586	COc1cccc(c1)OCCCNC(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90700800	c1cc(c(cc1F)F)C(=O)N1CCCSC[C@@H]1C[NH+]1CCCC1	0
ZINC91270611	C[N@H+]1C[C@@H]2CC[C@H](C1)N(C2)C(=O)c1cccc2c1cccc2Cl	1
ZINC91320106	Cc1ccc(nc1)NCCCNC(=O)c1ccc2cccc(c2n1)F	0
ZINC91474223	CCc1[nH+]ccn1CCNC(=O)c1cn[nH]c1C1CCCCC1	0
ZINC91519092	Cn1c(nnc1[C@H]1CCC[N@H+](C1)C1CCCCC1)Cn1ccnc1	0
ZINC91526235	C[C@@H](c1nc(no1)c1cccnn1)Oc1ccc2ccccc2c1	1
ZINC91664896	Cc1cc(n(c(=O)n1)CCNC(=O)c1c[nH]c(nc1=O)C1CC1)C	0
ZINC91692527	C1CC(C1)C1(COC1)O	0
ZINC91694479	C[C@@H]1CN(CC[C@]1(C1CC1)O)C(=O)c1cc2c(cc1OC)CCC2	0
ZINC91725348	Cc1ccccc1[C@@H]1CN(C[C@H]1C(=O)[O-])C(=O)c1ccc(nc1)C	0
ZINC91770269	C[C@H](CCOC)C(=O)N[C@H]1CC(=O)N([C@@H]1c1ccc(cc1)Cl)C	0
ZINC91808176	CN1C[C@@H]2CC[C@H](C1)[N@H+](C2)Cc1c2ccccc2ccc1OC	1
ZINC91842485	c1ccc(c(c1)C1=CCN(CC1)CCn1cccn1)Cl	0
ZINC91860717	C1C[C@]2(CCN(C2)C(=O)CCc2n[n-]c(n2)Cl)C(=O)N(C1)CCO	0
ZINC91861888	CC(C)(CNC(=O)c1c(cccc1F)F)c1ccncc1	0
ZINC91901210	Cc1ccccc1NC(=O)N[C@H]1CC(=O)N([C@H]1c1ccc(cc1)Cl)C	0
ZINC91901635	Cn1cnc(n1)CNC(=O)Nc1ccc2ccccc2c1	1
ZINC91928858	Cc1c(c(=O)[nH]c(n1)C)CC(=O)O[C@@H](c1ccc(c(c1)F)F)C(C)C	0
ZINC91974883	CCN(Cc1cccc(c1)OCCOC)[C@@H](C)c1cccc(c1)O	0
ZINC91983938	CCN(Cc1cnc(nc1)N1CCOCC1)C[C@H](C)C#N	0
ZINC92004737	CCN1CCC[C@]2(C1=O)CCN(C2)c1c(cc(cn1)C(=O)[O-])Cl	0
ZINC92037823	c1cc2c(cc1F)c(=O)cc([nH]2)C[N@H+]1CCC[C@@H]1CCO	0
ZINC92047748	C[C@@H]1CC[C@H](N(C1)C(=O)Nc1cccc(c1)CSC1CCOCC1)C	0
ZINC92068155	C[C@H]1CC[C@@H](N(C1)C(=O)Nc1cnn(c1)CC[NH+]1CCOCC1)C	0
ZINC92102939	Cn1c(cnn1)CN1CCC(CC1)Cc1cccc(c1)F	0
ZINC92237447	CN(c1cccc2c1cccc2)C(=O)c1ncn(n1)c1ccccc1	1
ZINC92253726	Cc1c(c(n(n1)C)OC)CN(C)C[C@H]1CCC[N@H+](C1)C	0
ZINC92265528	Cn1cnc(n1)CNS(=O)(=O)c1ccc(c2c1cccc2)OC	1
ZINC92361145	C=CC[N@H+](Cc1c2ccccc2ccc1O)[C@@H]1CCS(=O)(=O)C1	1
ZINC92595797	CCCC(CCC)(CC(=O)NC1(Cc2ccccc2C1)C)O	0
ZINC92614338	CCOc1cccc(c1)CN1CCN(CC1)Cc1nccn1C(F)F	0
ZINC92646607	CN(C)C(=O)[C@H]1CCC[N@H+](C1)Cc1ccc2cc(ccc2c1)OC	1
ZINC92733958	CCCNC(=O)[C@@H]1CCC[N@@H+](C1)Cc1c[nH]nc1c1cccs1	0
ZINC92755612	CC(C)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1cc(ccc1OCOC)OC	0
ZINC92845727	Cc1c(c(n(n1)c1ccccc1)C)CNc1cnn(c1)CC(F)(F)F	0
ZINC92847666	C[NH+](C)[C@H]1CC[C@H](C1)NCc1c2ccccc2ccc1OC	1
ZINC92851286	Cn1cnc(n1)C[NH2+]Cc1cccc2c1cccc2	1
ZINC92968282	c1cnn(c1)[C@H]1CCCN(C1)Cc1cnc(s1)C1CCC1	0
ZINC93049694	CC[C@@H]1C(=O)NCC[N@H+]1Cc1c2ccccc2ccc1OC	1
ZINC93101483	CCCn1c(c(c(n1)C)C[N@@H+]1CCC(=O)NCC1)C	0
ZINC93315155	Cn1c(ccn1)C[N@H+](Cc1c2ccccc2ccc1O)C1CCCC1	1
ZINC93315330	C[C@@H](c1cccc(c1)O)[N@H+](C)C[C@@H]1CCC=CC1	0
ZINC93315519	C[C@H](c1cccc(c1)O)[N@H+](C)Cc1cc2c(c(c1)OC)OCCO2	0
ZINC93336988	Cc1c(sc([nH+]1)N(C)C)CN(C)C[C@@H]1CC[N@H+](C1)Cc1ccccc1	0
ZINC93338690	CCN(Cc1cccc(c1OC(F)F)OCC)Cc1ccccn1	0
ZINC93393853	CCOCC1CCN(CC1)Cc1cncs1	0
ZINC93416164	C[C@@H]1CN(C[C@H](O1)C)c1ccccc1CN(CCOC)CC(=O)OC	0
ZINC93420153	C[C@H]([C@H](C)S(=O)(=O)C)N(C)Cc1cccc2c1OCCCO2	0
ZINC93440397	CCCCC/C(=C/c1ccccc1)/C[N@@H+]1CCN(CC1)[C@H](C)C(=O)N	0
ZINC93505194	COc1ccc2ccccc2c1C[N@@H+]1CC[C@@H]2[C@@H](C1)CCCO2	1
ZINC93548306	CN([C@@H]1CC[S@@](=O)CC1)C(=O)NCc1ccc(c(c1)F)Br	0
ZINC93561613	COCCCO[C@H]1CC[N@@H+](CC1)Cc1ccc(c2c1cccc2)OC	1
ZINC93583268	C[N@H+](Cc1c2ccccc2ccc1O)C[C@@H](CN1CCOCC1)O	1
ZINC93587825	CNC(=O)C[C@H]1CC[N@@H+](CC1)Cc1ccc2cc(ccc2c1)OC	1
ZINC93640669	COc1ccc(c2c1cccc2)C[N@@H+]1CCOC2(C1)CCC2	1
ZINC93641105	CC[N@@H+](Cc1ccccc1OCCOC)C[C@@H](c1ccc(cc1)C)O	0
ZINC93641721	CN1CCO[C@@H]2[C@@H]1C[N@@H+](C2)Cc1c(cc(cc1Br)OC)OC	0
ZINC93646690	C[N@H+](Cc1c2ccccc2ccc1O)[C@@H]1CCCC[C@@H]1S(=O)(=O)C	1
ZINC93659352	C[N@H+](Cc1c2ccccc2ccc1O)[C@@H]1CC[S@@](=O)CC1	1
ZINC93659472	C[N@H+](Cc1c2ccccc2cc2c1cccc2)[C@@H]1CC[S@@](=O)CC1	1
ZINC93686534	CC(C)c1ncc(s1)C[N@@H+](C)CCC(=O)OC(C)(C)C	0
ZINC93691529	c1ccc(c(c1)C[N@H+]1CC[C@@H](C1)Oc1cccnc1)OCC1CC1	0
ZINC93990443	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)c1cccc2c1cccc2	1
ZINC95078636	c1cnc(c(n1)CN1CCC[C@H]1CO)Cl	0
ZINC95360780	Cn1cc(cn1)c1nc(cs1)CN1C(=O)c2ccccc2S(=O)(=O)N1	0
ZINC95365667	Cc1c(c(on1)C)[C@@H](C(=O)[O-])N(C)CCc1ccccn1	0
ZINC95369461	Cc1c(c([nH]n1)C(=O)N(C1CC1)[C@H](C)c1ccc2ccccc2c1)Br	1
ZINC95401283	CCS(=O)(=O)N(C)CCCNC(=O)C1CCCCCCC1	0
ZINC95402514	CC[C@H]1CN(CC[C@@H]1[NH2+]CC1CC1)C(=O)C1CC1	0
ZINC95418383	Cc1cnc(o1)CNc1ccccc1C(=O)N1CCC[C@@H]1CO	0
ZINC95421504	C[C@H](Cc1ccc2ccccc2c1)N[C@@H]1CC[N@H+](CC1)C	1
ZINC95436186	CN(C[C@H](C1CC1)O)C(=O)Cc1cccc2c1cc(cc2)OC	1
ZINC95437976	Cc1c[nH+]ccc1CCNC(=O)Nc1cnc(nc1)N(C)C	0
ZINC95442089	c1cc(cnc1)CN1CCN(CC1)[C@H]1CCCN(C1=O)CC(F)(F)F	0
ZINC95443347	c1ccc(c(c1)CS(=O)(=O)/N=C(\[O-])/CCc1cccnc1)Cl	0
ZINC95445282	Cn1c(nnc1c1ccccc1)COc1cccc2c1cccc2	1
ZINC95454891	C[C@H](CNC(=O)Nc1ccccc1[NH+]1CCCCCC1)S(=O)(=O)N	0
ZINC95473326	Cc1cc(=O)c(c(o1)[C@@H](CC(=O)OC)c1cccc2c1cccc2)O	1
ZINC95483009	CC(=O)Nc1ccc(cc1)/N=C/c1c2ccccc2ccc1O	1
ZINC95495221	c1ccc2cc(ccc2c1)c1ccc(c(c1)[N+](=O)[O-])C(=O)[O-]	1
ZINC95507531	Cc1ccc(cc1NC(=O)N(C)CCCc1cnn(c1)C)S(=O)(=O)N	0
ZINC95635331	Cc1ccc(cc1)[C@H](C(=O)[O-])[N@@H+]1CCC[C@@H](C1)NC(=O)OC(C)(C)C	0
ZINC95726612	CNC(=O)c1cc(cc([nH+]1)N(C)C)OC1CC1	0
ZINC95727391	COc1ccc2cc(ccc2c1)[C@@H](c1ccccn1)O	1
ZINC95731706	CCCOc1c(cc(cc1C)[S-])C	0
ZINC95930845	COC(=O)CC[C@@H](C(F)(F)F)Nc1cccc2c1cccc2	1
ZINC95936471	Cc1ccc(cc1)c1ccc2ccc(cc2c1)c1ccc(cc1)C	1
ZINC95937508	C/C(=C\C(=O)Cl)/c1ccc2ccccc2c1	1
ZINC95937615	COc1ccc2c(c1OC)cc(cc2OC)C(=O)OC	1
ZINC95937688	CC(=O)OCCOC(=O)c1cc2ccc(cc2c(c1)O)N	1
ZINC95944172	CCc1nnc(s1)[N-]S(=O)(=O)Cc1ccccc1C(F)(F)F	0
ZINC95950176	COCC(=O)Nc1cc2ccccc2cc1C(=O)OC	1
ZINC95951835	C[C@@H](COC)N(C)c1nc2ccccc2o1	0
ZINC95952690	CCOC(=O)c1c(c(sc1N1C(=O)C=CC1=O)C(=O)OCC)C	0
ZINC95959637	C[C@@H](C(=O)N1CC[C@H](CC1)NC(=O)c1ccsc1)[NH+]1CCCCCC1	0
ZINC95960811	COC[C@@H]1CCN(C1)C(=O)c1[nH]c2ccccc2n1	0
ZINC95964226	C[N@H+](CCCc1ccc(cc1)OC)CCOCCOC	0
ZINC95981659	c1ccc(cc1)[C@H]1C[C@@H]1CN[C@@H](c1ccccc1)c1ccncc1	0
ZINC95982804	CCSCCNc1cccc(c1C)CS(=O)(=O)C	0
ZINC95984688	Cc1c(oc(n1)C[NH2+][C@@H](C)c1ccc(cc1)N1CCCC1=O)C	0
ZINC95985499	Cc1c(oc(n1)CN[C@@H](C(C)C)C(=O)N1CCOCC1)C	0
ZINC95987532	C[C@H](c1cccc2c1cccc2)[N@@H+](C)Cc1nncn1C	1
ZINC96004219	Cc1ccc2c(c1)[C@H]([C@@H](C2)C)NC(=O)CO	0
ZINC96005929	COc1cc(ccc1CN1CCO[C@@H](C1)CO)Br	0
ZINC96026300	CCN1Cc2c(c(c3ccccc3n2)c2ccccc2)C1=O	0
ZINC96035334	COCCOc1ccc(cc1)NC(=O)/C=C\C1=CCCC1	0
ZINC96035573	Cc1c(cn(n1)C)/C(=N/NC(=O)COc1ccc2ccccc2c1)/C	1
ZINC96038779	Cc1c(c(on1)C)C[N@H+]1CC[C@@H]2[C@](C1)(CCO2)C(=O)NC1CCCC1	0
ZINC96041198	c1ccc(cc1)CCN1C[C@@H]([C@@H]2CCO[C@@H]2C1)C(=O)N1CCCO1	0
ZINC96041397	Cn1cc(nc1)S(=O)(=O)N1CCO[C@@H]2[C@@H]1CC[C@H]2OC	0
ZINC96043967	Cc1ccc(s1)C(=O)N1CCO[C@@H]2CC[C@H]1[C@@H]2OCC1CC1	0
ZINC96058120	Cc1nc(cs1)CO[C@@H]1CN([C@H]2[C@@H]1OCCC2)Cc1ccsc1	0
ZINC96063818	Cc1csc(n1)NC(=O)[C@H]1C[C@H]2[C@@H](O1)CC[N@@H+]2C[C@@H]1CCOC1	0
ZINC96064915	CN(C)C(=O)[C@@H]1C[C@@H]2[C@@H](CCO2)N(C1)Cc1cccc2c1cccc2	1
ZINC96068003	CN(C)C(=O)CN1CCn2cc(nc2C1)Cn1cncn1	0
ZINC96072071	Cc1c([nH]c[nH+]1)C[N@@H+]1CC[C@]2(C1)C[C@@H](CO2)CCOC	0
ZINC96099209	c1ccc(c(c1)C(=O)NCc1c2c(n(n1)C1CCCC1)CCCC2)F	0
ZINC96132735	CCN(CC(F)(F)F)C(=O)Nc1ccc2c(c1)cn[nH]2	0
ZINC96145712	CC(C)CC[N@@H+]1CC[C@H]2[C@H](CC1)Oc1ccccc1S(=O)(=O)N2C	0
ZINC96165255	c1ccc2c(c1)[C@H](NC2=O)CC(=O)N1CCc2c(nc[nH]2)C1	0
ZINC96181292	Cc1ccc(cc1)[C@H]1[C@H](CC(=O)N1C)C(=O)NC(C)C	0
ZINC96201969	C[NH+](C)CCN1CC[C@@]2(C1)CN(CCOC2)Cc1ccsc1	0
ZINC96224925	Cn1cc(cn1)C[N@@H+]1CC[C@@]2(CC[C@H](OC2)C(=O)N2CCCC2)CC1	0
ZINC96251164	CC[N@H+]1C[C@@H]2[C@](C1)(CCCN2c1ncccn1)C(=O)N(C)C	0
ZINC96253782	c1ccnc(c1)O[C@@H]1[C@H]2CC[C@@H]1N(C2)C(=O)Cc1ccsc1	0
ZINC96327017	c1ccc(cc1)[C@@H](/C=N/c1cccc2c1cccc2)c1ncn[nH]1	1
ZINC96328259	c1cc2cccc3c2c(c1)c1c3nc2cnccc2n1	1
ZINC96343638	c1ccc2cc(ccc2c1)OCC(=O)NCC#Cc1ccc(cc1)F	1
ZINC96346023	Cc1ccc(o1)/C=C(/C#N)\C(=O)Nc1ccc2ccccc2c1	1
ZINC96347891	CC(=O)c1ccc(cc1)C#CCNC(=O)OC(C)(C)C	0
ZINC96348404	CN(C)C(=O)c1ccc(cc1)C#CCNC(=O)c1ccccc1SC	0
ZINC96360282	CCN(Cc1cnc2n1cccc2)C(=O)Nc1ccc(cc1)OC	0
ZINC96365309	CC(C)NC(=O)N1CC[C@H](C1)S(=O)(=O)C	0
ZINC96369349	CS(=O)(=O)[C@@H]1CCN(C1)C(=O)CCc1cccc2c1cccc2	1
ZINC96372063	CSc1ccccc1C(=O)N1CCC(CC1)S(=O)(=O)c1ccccc1	0
ZINC96388050	CO[C@H](CNC(=O)c1cccc(c1)[N+](=O)[O-])c1cccc(c1)F	0
ZINC96401842	c1ccc2c(c1)ccc(n2)/C=C\c1csc(n1)c1ccsc1	0
ZINC96971632	CCCCOC(=O)CN1CCC[C@@H]1c1nc2ccccc2s1	0
ZINC96982354	CC(C)[C@H](c1ccccc1)[NH2+]CC(=O)NCC(C)(C)N1CCOCC1	0
ZINC96993694	Cn1cc[nH+]c1CNc1ccc2c3c1cccc3CC2	1
ZINC97001344	C[C@H](CO)NC(=O)CSc1nnc(o1)c1ccc2ccccc2c1	1
ZINC97008000	c1ccc2cc(ccc2c1)NC(=O)COCC(F)(F)F	1
ZINC97017068	c1ccc(cc1)[C@H](C(=O)NCCOc1cccc2c1cccc2)O	1
ZINC97032675	c1ccc2c(c1)cccc2C(=O)N1CCN(CC1)Cc1cncs1	1
ZINC97035551	C[C@@H](c1ccc(c(c1)F)F)N(C)C(=O)Cc1cc(ccc1OC)OC	0
ZINC97036830	C1CC1C1(CC1)CNC(=O)[C@H]1C[C@@H]1C(=O)[O-]	0
ZINC97053401	CC(C)c1nccn1Cc1nc(no1)COC	0
ZINC97055805	c1[nH]nc(n1)[C@@H]1CCCC[N@H+]1Cc1nc(on1)C1CC1	0
ZINC97080665	Cc1ccc(c([nH+]1)N1CCCC1)CNC(=O)N1CCOC[C@@H]1C	0
ZINC97081749	CC[C@@](C)(CO)NC(=O)Cc1cccc2c1cc(cc2)OC	1
ZINC97085047	C[C@@H](COC)C(=O)Nc1c(cccn1)O	0
ZINC97095237	Cc1cccc(c1NC(=O)N(C)CCCn1cc[nH+]c1C)Cl	0
ZINC97102478	CC(=O)N1CCC(CC1)N[C@H](c1ccc2ccccc2c1)C(=O)OC	1
ZINC97109192	Cc1cccc(n1)NC(=O)NCCc1nnc2n1CCCCC2	0
ZINC97114114	CNC(=O)Cc1nc(on1)c1cc(c2ccccc2c1O)Cl	1
ZINC97117134	Cc1c(c(=O)[nH]c(c1Cl)C)C(=O)N1CCC[C@H]1c1ccco1	0
ZINC97119917	C[N@@H+](CCSC)Cc1ccc(c(c1)F)F	0
ZINC97137817	c1cc(ccc1C[N@H+]1CCN(C[C@H](C1)O)C(=O)c1cnon1)C(=O)[O-]	0
ZINC97138148	C1CCC(CC1)[C@@H](CCO)[NH2+]C[C@H]1CCCCO1	0
ZINC97150369	CC(C)(C)CCOC(=O)Cc1ccc(cc1)OC	0
ZINC97153069	c1cc(c(cc1NC(=O)c1n[nH]c([O-])n1)Cl)N1CCCCC1	0
ZINC97166303	Cc1c(cnn1c1cccc(c1)Cl)C(=O)NNC(=O)c1ccc[nH]1	0
ZINC97197350	c1cc2c(cc1F)sc(c2Cl)C(=O)N[C@@H]1CCc2nccn2C1	0
ZINC97199518	CCc1nnc2n1C[C@@H](CC2)[NH2+][C@@H](C)c1nc(no1)C	0
ZINC97215414	CC[C@H]1CCCN(C1)C(=O)NCc1ccccc1OCC	0
ZINC97292540	c1ccc2cc(ccc2c1)CCNC(=O)CCn1ccccc1=O	1
ZINC97306362	COCCCNC(=O)Nc1ccc2ccccc2c1	1
ZINC97327663	c1ccc2cc(ccc2c1)NC(=O)Cc1cc2ccccc2[nH]c1=O	1
ZINC97371892	C[C@@H](C#N)N1CCC[C@@H](C1)NC(=O)c1ccc2ccccc2c1	1
ZINC97393301	c1ccc2cc(ccc2c1)NC(=O)[C@@H]1CCC[C@H](C1)C(F)(F)F	1
ZINC97393690	C[C@@H](c1ccc2ccccc2c1)[NH2+][C@@H](C)c1cc(ccc1OC)OC	1
ZINC97466301	c1ccc2c(c1)cccc2N/C(=C(\C#N)/C(=O)[C@H]1CC1(Cl)Cl)/[O-]	1
ZINC97497570	CN(CC(=O)Nc1ccc2ccccc2c1)C(=O)c1ccc(o1)Br	1
ZINC97513639	CC(C)C(=O)N1CCC[C@H]1C(=O)Nc1ccc2ccccc2c1	1
ZINC97551697	Cn1c(n[nH]c1=S)CCNC(=O)COc1ccc2cc(ccc2c1)Br	1
ZINC97572661	C[NH+](C)[C@H](CNC(=O)c1cc(ccc1F)Br)c1c(cccc1F)F	0
ZINC97578565	Cc1c(c(on1)C)[C@H]1CCC[N@H+]1Cc1cccc2c1non2	0
ZINC97593912	Cc1ncc(c(n1)C(=O)/N=c/1\n(ccs1)Cc1ccccc1Cl)Cl	0
ZINC97635840	CC[C@@H](C)[C@H](C(=O)N)NC(=O)c1c(c2ccc3ccccc3c2o1)C	1
ZINC97635841	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1c(c2ccc3ccccc3c2o1)C	1
ZINC97636481	CCCNC(=O)NC[C@H]1CCOc2ccccc2C1	0
ZINC97679923	COc1ccc(c(c1)OC)c1c(cc2c(n1)CCC2)C(=O)N	0
ZINC97680368	Cc1cccc(c1O)C(=O)Nc1ccc(c(c1)F)OCCOC	0
ZINC97698232	C[C@@H](C(=O)N(C)c1cccc2c1cccc2)SC	1
ZINC97766850	c1cc(cnc1)CN1CCCO[C@@H](C1)C[NH+]1CCCC1	0
ZINC98024135	Cc1c(cco1)CN(C)C(=O)NC[C@@H](c1ccccc1)[NH+](C)C	0
ZINC98036139	CCC[C@H]1CC[C@H](CC1)NC(=O)c1c(nn2c1nccc2)C	0
ZINC98036191	CC(C)N(Cc1ccc(cc1)[N+](=O)[O-])C(=O)CNC(=O)C	0
ZINC98036606	c1ccc2c(c1)cccc2[C@@H]1CCCN1C(=O)c1ccc[nH]1	1
ZINC98069452	C[C@H](C(=O)Nc1ccnn1C(C)C)N(C)c1ccc2ccccc2c1	1
ZINC98069538	C[C@@H]1CCN(CC1)C(=O)[C@H](C)[NH2+][C@@H](C)c1cccc2c1cccc2	1
ZINC98078240	C[C@@H](CNC(=O)c1ccc(s1)c1ccc(cc1)F)O	0
ZINC98078438	c1cc(sc1)C(=O)Nc1cc(ccc1Cl)C(=O)N1CCC(CC1)O	0
ZINC98078638	CCOc1cc(cc(c1OC)Br)CN[C@@H](C)c1ccc(c(c1)F)F	0
ZINC98088965	COCCc1ccc(cc1)O[C@@H]1C[C@H](NC1)C(=O)OC	0
ZINC98094358	c1c(cn2c(n1)nc(n2)C(=O)OC1CCCC1)Br	0
ZINC98096596	C[C@@H]([C@H]1CN(CCO1)C(=O)c1cccc(c1Cl)Cl)[NH3+]	0
ZINC98137004	c1ccc2c(c1)cccc2[C@H]1CCC[N@@H+]1Cc1cn2cccnc2n1	1
ZINC98174845	COc1ccc2cc(ccc2c1)[C@@](C(=O)[O-])(C(F)(F)F)F	1
ZINC98178002	Cc1c(c(ncn1)c1ccccc1)Br	0
ZINC98179029	c1ccc2c(c1)cccc2Cc1ccc(cc1)Cl	1
ZINC98211840	c1ccc(cc1)C(=O)N1CCN(CC1)c1cc(n[nH]1)c1cccs1	0


==> anc/logic_3_test_molecules.tsv <==
mol_id	smiles	label
ZINC00095421	Cc1ccc(c(c1)O)/N=C/c1ccc(cc1Cl)Cl	1
ZINC00150251	CC(C)C(=O)NC(=S)NC(c1ccccc1)c1ccccc1	1
ZINC00228726	c1ccc(c(c1)/C=C/1\C(=O)N=C(S1)N)Br	0
ZINC00245407	Cc1ccc2c(c1)c1c(c(C)[nH+]2)C[C@@H](O1)C	1
ZINC00377506	CCOC(=O)N1CCC2(CC1)C(=C(OC1=C2C(=O)C[C@@H](C1)C)N)C#N	0
ZINC00423629	COc1ccc(cc1)c1cc(no1)C(=O)NCc1ccc(cc1)F	1
ZINC00571237	COc1cc(ccc1OCC(=O)N)CNc1ccccc1	0
ZINC00967468	c1c(c(nc(=O)[nH]1)N)Br	0
ZINC01220033	c1cc(ccc1C1=NCC(=O)Nc2c1cc(cc2)Br)Br	1
ZINC01511372	Cn1c2c(c(=O)[nH]c1=O)n(cn2)CC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC01643373	CCOC(=C(C#N)C#N)N	0
ZINC01704877	COc1ccc(cc1Cl)c1ccc(cc1)CC(=O)N	0
ZINC01724373	CC(=O)Nc1ccc2c(c1)Cc1c2cc(c(c1)Cl)Cl	1
ZINC02140781	CCCOc1c(cc(cc1Br)C(=O)N)OCC	0
ZINC02160073	C[C@@H]1CCC2=C(CC[C@]2(CC1)C)C(C)C	1
ZINC02163804	CS(=O)(=O)c1ccc(c(c1)N)N1C(=O)CC(=N1)N	0
ZINC02232042	CCN(CC)C(=S)SCC(=O)N1CCC(CC1)C(=O)N	0
ZINC02445675	c1cc(cc(c1)Br)NC(=O)CSc1nnc(n1N)c1ccc(cc1)F	0
ZINC03175968	Cc1cc(n(n1)c1ccc2ccccc2c1)N	0
ZINC03275791	CC(C)(C)C(=O)Nc1nc(cs1)c1cccc(c1)Br	1
ZINC03441749	Cc1nnc(n1N)SCC(=O)Nc1cccc(c1)Br	0
ZINC03476592	c1cc(ccc1C(=O)N)NC(=O)CSc1ccncc1	0
ZINC03514138	CCNC(=O)NC(=O)COC(=O)c1c(c2ccc(cc2s1)F)Cl	1
ZINC04118602	c1ccc2c(c1)cccc2C[NH2+]CC(=O)Nc1ccc(cc1)Br	1
ZINC04359332	CC(=O)N(CC[NH+](C)C)c1nc2cc3c(cc2s1)OCO3	1
ZINC04438386	Cc1ccc(cc1C)S(=O)(=O)NCC(=O)O[C@H](C)C(=O)N1CCCC1	1
ZINC04467000	c1cc(ccc1Cn1c2c(c(=[NH2+])c3c1CCC3)CCCC2)F	0
ZINC04539052	C1CCC2(CC1)C(=C(N=C([C@@H]2C#N)N)S)C(=O)N	0
ZINC04688621	CC[C@@H](C)[NH+]1CCN(CC1)C(=O)COc1ccc(cc1)Br	1
ZINC04858158	CC(=O)c1cccc(c1)NC(=O)C(=O)NCc1ccc(cc1)OC	1
ZINC04937752	CS(=O)(=O)N(Cc1ccc(cc1)F)CC(=O)NCc1cccnc1	1
ZINC05092195	CC(C)c1c(nnn1c1c(non1)N)C(=O)N/N=C/[C@@H]1CCC=CC1	0
ZINC05136968	C[C@@H](C(=O)N)OC(=O)c1c[nH]c2c1cccc2	0
ZINC05336176	c1cc(cc(c1)S(=O)(=O)Nc1cc(c(c(c1)Cl)N)Cl)C#N	0
ZINC05756601	c1c(c(cc(c1NN)[N+](=O)[O-])C#N)C#N	0
ZINC05759773	CC(C)C[C@@H](C1(CCC1)c1ccc(cc1)Cl)[NH3+]	1
ZINC05993023	Cc1nnc(n1N)S[C@@H](C)C(=O)Nc1cccc(c1)Cl	0
ZINC06574067	Cc1ccc(cc1)O[C@@H](C)C(=O)NNC(=S)Nc1ccc(cc1C)C	1
ZINC07603134	Cc1cc(c(c(c1)C)NC(=O)CSC1CCCCC1)C	1
ZINC07987098	C[N@@H+](Cc1ccc2ccccc2c1)Cn1nc(nn1)c1ccccc1	1
ZINC08015804	Cc1cccc(c1)OCCCSc1nc([nH]n1)N	0
ZINC08649807	c1c(cc(c(c1Cl)N1C(=O)CC(=[NH2+])N1)Cl)Cl	0
ZINC08876974	Cc1c(cc(o1)[C@H]([C@@H]([C@@H](CO)O)O)O)C(=O)OCc1ccccc1	1
ZINC08937327	Cn1c(=O)c2c(ccs2)nc1SCC(=O)N	0
ZINC09046889	Cc1c2ccccc2c(Nc2ccc(cc2)OCC(=O)N)n[nH+]1	0
ZINC09799336	c1cc2c(cc1C(=O)CSc1[nH]c(=O)cc(n1)N)CCCC2	0
ZINC10937273	COc1ccc(cc1)c1nc([nH]n1)S[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC11535836	CCCn1c(cc(c1C)c1csc(n1)N)C	0
ZINC12359323	C[n+]1ccn(c1)CC=C	1
ZINC12395733	CCOC(=O)c1c(c(on1)C)Cn1cc(cn1)N	0
ZINC12953634	C[C@@H](C[NH3+])Oc1cccnc1	1
ZINC12973904	c1ccc2c(c1)cccc2CC(=O)N[C@@H]1CC[C@H](CC1)O	1
ZINC13005879	c1ccc2c(c1)nc(s2)C1CCN(CC1)c1c(cccn1)C(=O)N	0
ZINC13124257	c1cc(oc1)/C=C\C(=O)c1ccc(cc1)NC(=O)c1ccco1	1
ZINC13747286	COc1cc(cc(c1OCc1ccccc1)Cl)/C=N/NC(=O)N	0
ZINC13819656	C[NH2+]CCOc1cc(c[nH+]c1)N	0
ZINC14988081	Cc1ccc(cc1N)c1nnn(n1)C	0
ZINC15344332	CN(C)S(=O)(=O)c1cc(ccc1OC)/C=C/C(=O)N1CCCC1	1
ZINC15967065	C[C@@H](c1ccccc1OC)NC(=O)c1cc(ccc1Cl)SC	1
ZINC16013661	Cc1ccc(c(c1)C)OC(=O)/C=C/c1ccc(cc1)[N+](=O)[O-]	1
ZINC17909542	c1cc(sc1)CCNC(=O)c1cc(ccc1Cl)Cl	1
ZINC18044544	c1ccc(cc1)Cn1c(n[nH]c1=S)N	0
ZINC18050967	CCC(=O)Oc1ccc(cc1)C(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC18149564	CCCNC(=O)[C@H](C)NC(=O)COc1ccc(cc1)C1SCCCS1	1
ZINC19497810	C[C@H]1Cc2cc(ccc2N1C(=O)C)NC(=O)CN1C[C@H](O[C@@H](C1)C)C	1
ZINC19772830	c1ccc(cc1)N1C(=O)/C(=C/c2ccc(cc2)C(=O)[O-])/C(=NC1=O)[O-]	1
ZINC20314024	CC[C@H](C)n1c(c(c(n1)N)Cl)C(=O)[O-]	0
ZINC20628309	CCc1ccc(cc1)S(=O)(=O)N(C)c1ccccc1C(=O)N	0
ZINC20630358	CCCCCNC(=O)c1ccc(c(c1)NC(=O)c1ccccc1)C	1
ZINC20841424	COc1ccccc1NC(=O)CCSc1nnc(n1N)C(F)(F)F	0
ZINC21037933	c1ccc(cc1)OCCSc1nc(n[nH]1)N/N=C/c1cccc(c1)Br	1
ZINC22916564	c1ccc(cc1)C[C@]12C[N@@H+]3CCN(C1)C[C@@H](C3)/C/2=N\O	1
ZINC24990958	COC(=O)c1cc(c(cc1F)F)NC(=O)c1ccc(cc1)OC(F)F	1
ZINC25030584	COc1cc(ccc1N1CCCC1=O)NC(=O)c1ccc(c(c1)Cl)O	1
ZINC28811637	CC(C)(C)c1nnc(n1N)SCC(=O)Nc1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC30306733	COc1c(cccn1)CNC(=O)[C@H](Cc1ccccc1)NC(=O)N	0
ZINC32099126	C[C@@H]1[C@H]2C[C@H](C2(C)C)[C@@H]2[C@H]1C(=O)N2	1
ZINC32894861	COC(=O)c1ccoc1C[N@H+]1Cc2ccccc2C[C@@H]1C(=O)N	0
ZINC32908394	c1cc(sc1)c1nnc([S-])n1CC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC32931857	c1cc(cc(c1)n1cnc2c1nccc2)C(=O)NC1CC1	1
ZINC33319452	c1cc(ccc1c1ccc(o1)/C=N\NC(=O)N)Br	0
ZINC33559683	c1cc2c(cc1C(=O)[O-])[nH]c(n2)c1ccc(cc1Cl)Cl	1
ZINC33580107	CCc1nnc(n1N)N/N=C\c1cc(c2c(c1)sc(=O)o2)OC	0
ZINC33997027	c1c(c(cc(c1Cl)OC([C@H](C(F)(F)F)F)(F)F)Cl)N	0
ZINC34566313	c1cc(cc(c1)C#N)C[N@@H+]1CCC[C@@H](C1)N	0
ZINC35116794	c1ccc(cc1)[C@@H](CNCc1cccc(c1)C#N)O	1
ZINC35672005	CCCOc1ccc(cc1)C(=O)O/N=C(/c1ccc(cc1)F)\N	0
ZINC35677028	COc1ccc(c(c1)[C@H](C[NH3+])N)OC	0
ZINC36175306	COc1ccc(c(c1)OC)c1cc(nc(n1)N)C(=O)[O-]	0
ZINC38746602	Cn1cc(c2c1cccc2)CC(=O)NCCCc1ccccc1	1
ZINC39082932	C=CCOC(=O)c1cc(ccc1F)N	0
ZINC39096832	COC(=O)[C@@H](CC1=CC(=O)C(=O)C=C1)N	0
ZINC39099795	CCO[C@H]1Oc2ccc(cc2CS1)N	0
ZINC39122350	c1cc2c(c(c1)N)NCC2	0
ZINC39258526	C[C@]12CC[C@H](C1(C)C)C[C@H]2[NH+](C)C	1
ZINC40107495	CN(CCCNC(=O)c1ccccc1F)CC(F)(F)F	1
ZINC40352617	CC[C@H](C(=O)c1ccc(c(c1)C)C)Oc1ccccc1N	0
ZINC40353912	C[C@H](C(=O)c1cc(c(cc1OC)Br)OC)Oc1ccc(cc1)N	0
ZINC40662468	CN(Cc1ccccc1)c1c(c(ncn1)NCc1ccc(cc1)Cl)N	0
ZINC40779118	c1ccnc(c1)Nc1c(c(ncn1)Nc1cccc2c1ccc[nH+]2)N	0
ZINC41275459	C[C@@H]1CN(C[C@H](O1)C)CCCNC(=O)C(=O)Nc1ccccc1	1
ZINC41351361	Cc1ccc(cc1)CSc1nnc(n1C1CC1)C1CC1	1
ZINC41790687	Cc1ccc(cc1)[C@H](C)OC(=O)c1ccc(=O)n(n1)C	1
ZINC42027229	c1cc(ccc1[C@H]1CCCN1C(=O)CCCCNC(=O)N)F	0
ZINC42909730	CCOC(=O)[C@@H]1CCC[N@@H+](C1)Cc1cc2c(cc1O)CCC2	1
ZINC43148314	Cc1ccc(cc1[N+](=O)[O-])NC(=O)N1CCN(CC1)Cc1cccs1	1
ZINC43309050	c1cn(cn1)CCNC(=O)NCCNC(=O)C1CC1	1
ZINC43881674	C[C@@H](CC(C)C)N(C)C(=O)NC1CCN(CC1)C(=O)C	1
ZINC44976678	c1cnc(nc1)N1CCC[C@@H](C1)Nc1cc(nc(n1)N)Cl	0
ZINC45351566	CCOc1ccc(cc1)[C@H](C)NC(=O)NNc1cccc(c1)C#N	1
ZINC45386689	CCC[N@@H+](CC)C[C@@H](C(=O)OCC)N	0
ZINC45870384	c1ccc(cc1)OCCCC(=O)Nc1cc2ccccc2nc1	1
ZINC47477329	CC(C)CNC(=O)c1cc2c(nc([O-])[nH]c2=O)nc1	1
ZINC47519511	CSc1ccc(cc1)NC(=O)c1cn2cccnc2n1	1
ZINC47833795	C[C@H](c1ccc(c(c1)F)OC)NC(=O)[C@@H](C)NC(=O)N	0
ZINC47931056	Cc1ccc(s1)C(=O)CCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC48617064	Cc1c(c(n[nH]1)C)NC(=O)C[NH+]1CCCCCCC1	1
ZINC49240298	Cc1ccc(cc1C(=O)N)S(=O)(=O)N(C)CC1CC1	0
ZINC49285556	CC(C)c1ccc(cc1)OCCNC(=O)NCC(=C)Br	1
ZINC49398099	c1cc(oc1)[C@H]1C[C@@H]1C(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC49474212	c1ccc(cc1)CCc1n[nH]c(n[nH]1)N	0
ZINC49489906	Cc1ccc(cc1NC(=O)[C@@]1(CC1(Cl)Cl)C)C(=O)N	0
ZINC49522125	Cc1ccc(o1)[C@H](CNC(=O)C(=O)N)O	0
ZINC50813670	C[C@H]1CN([C@@H](CO1)C)Cc1ccc(c(c1)[N+](=O)[O-])NC	1
ZINC50853089	CC(C)(C)C(=O)Nc1cccc(c1)C(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51404282	C[C@H](c1ccc(cc1)Cl)OC[C@@H](CN1CCO[C@@H]2[C@@H]1CCCC2)O	1
ZINC53016579	C[C@H](CNC(=O)c1c(ccs1)Br)N1CCN(CC1)c1ccccc1	1
ZINC53139478	CCCOc1ccc(c(c1)C)NC(=O)CS(=O)(=O)CC	1
ZINC53350239	CN(Cc1cc(cc(c1)Cl)Cl)C(=O)CSc1nnc(s1)N	0
ZINC53608887	COc1ccccc1OCCOc1ccc(cc1C(=O)N)Cl	0
ZINC55384642	Cc1ccc(c(c1)OCC[N@H+](C)Cc1cnc2ccccc2n1)C	1
ZINC55719230	C[NH+](C)[C@@H](CNC(=O)CSc1ccc(c(c1)F)F)C1CC1	1
ZINC55850518	CN(CC(=O)NC1CC1)C(=O)CNc1ccc(c(c1)C(=O)N)F	0
ZINC56302687	C/C=C/C=C\C(=O)N1CCCN(CC1)S(=O)(=O)c1ccccc1	1
ZINC57813701	C(CN(CCC#N)C(=O)CSc1nnc(s1)NCC(F)(F)F)C#N	1
ZINC58018365	COc1ccc(c(c1OC)Br)COc1cccc(c1)C(=O)N	0
ZINC58074943	CC(C)N(CC(=O)N)C(=O)c1cccc2c1cccc2	0
ZINC58158078	CC1(C(=[N+]([O-])[C@]2(N1O)CCCC/C/2=N\NC(=O)N)c1cccs1)C	0
ZINC58245074	CC(C)C[C@@H](c1cccs1)NC(=O)C[C@@H](c1cccs1)NC(=O)N	0
ZINC58529098	c1cc(c(cc1NC(=O)c1ccc(o1)S(=O)(=O)N)F)OC(F)F	0
ZINC58949570	Cc1ccc(s1)[C@@H]1C(=C(OC(=C1C(=O)N)N)C)C(=O)N	0
ZINC59048671	CC(C)Sc1nnc(s1)NN	0
ZINC60583040	C[C@H](c1ccccc1Cl)Sc1c(cc(c(n1)N)C#N)C#N	0
ZINC61002869	CC(C)c1ccc(cc1[N+](=O)[O-])C[NH2+]CCCOC	1
ZINC64542967	Cc1nnc2n1cccc2NC(=O)C(C)(C)C	1
ZINC64656463	CCCSC1=NC(=O)[C@H]2[C@@H](CC(=O)NC2=N1)c1ccc(c(c1)Br)F	1
ZINC64659367	CCOC(=O)c1cc2ccsc2n1CC(=O)Nc1ccc(cc1Br)C	1
ZINC64822670	CCc1nc(on1)C[S@@](=O)Cc1c(cc(cc1C)C(C)(C)C)C	1
ZINC64923028	Cc1c(cc(n1C)C(=O)OC)S(=O)(=O)[N-]c1cc(ccc1OC)OC	1
ZINC65380806	CCN(C/C=C/c1ccccc1)C(=O)C1=CN=N[C@H]1n1cnnn1	1
ZINC66140832	CC(C)CCOc1ccc(cc1N)c1ccccc1	0
ZINC66140967	CC[C@@H](C)c1ccc(c(c1)N)OCCOCC	0
ZINC66643803	c1cc(cc(c1)C(F)(F)F)C1(CC1)C(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC67428351	c1cc(cc(c1)[N+](=O)[O-])N1CC[C@H](C1=O)Sc1nc([nH]n1)N	0
ZINC67458165	Cc1ccc(c(c1)C[N@@H+]1CC[C@@H](C1)CNC(=O)c1cccc(=O)[nH]1)C	1
ZINC67851010	CCOCCN1CCC=C(C1)[C@H](C)NC(=O)c1cccc(c1)C#N	1
ZINC69189514	C[C@H](c1ccccc1Br)NC(=O)[C@@H](C)Sc1ccccc1	1
ZINC69384866	COc1ccccc1[C@@H]1C[C@@H]1C(=O)NCc1cccc(c1)NC(=O)N	0
ZINC69657101	CCN(CC)C(=O)[C@@H]1CCCN1C(=O)COc1ccc(cc1)C(=O)N	0
ZINC69752094	C[C@@H](C[NH2+]Cc1ccccc1OCc1cccnc1)CN1CCCC1	1
ZINC69782084	CN(C)[C@H](C[NH2+]Cc1ccc2ccccc2c1)C1CC1	1
ZINC69801887	C[NH2+]CCN(C)C(=O)N	0
ZINC70461573	c1cc(ccc1c1nc2ccc(cc2o1)C(=O)NN)Cl	0
ZINC70462807	Cc1ccccc1C(=O)Nc1c(cc(cc1N)C)C	0
ZINC70635293	CCOc1ccc2c(c1)sc(N)[n+]2CC=C	0
ZINC70700666	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC71373241	CCO[C@H]1C[C@@H](C21CCCCC2)[NH3+]	1
ZINC71752615	C[NH+](C)Cc1ccc(cc1)[C@@H]1CCCN1C(=O)C(=O)N	0
ZINC71765121	C1CCC(C1)c1nnc2n1nc(s2)[C@H]1CCCO1	1
ZINC71848803	Cc1c(cccc1Cl)[N-]S(=O)(=O)c1ccc(cc1)S(=O)(=O)NC	1
ZINC71885775	C[C@H](C(=O)N(CCOC)Cc1ccc(cc1Cl)F)NC(=O)N	0
ZINC71894232	COc1ccccc1Oc1ccc(cc1)CNC(=O)[C@H]1COCCO1	1
ZINC71909978	Cc1c(nn(c1NC(=O)N)c1ccccc1)C1CC1	0
ZINC71932370	CC[NH+](CC)[C@H](CNC(=O)N1CCO[C@H](C1)C)c1ccsc1	1
ZINC72067769	Cc1ccc(c(c1)OCc1nnc(n1N)SC1CCCC1)C(C)C	0
ZINC72074271	C1CCC(CC1)CS(=O)(=O)NCC1(CCOCC1)C(=O)N	0
ZINC72076985	c1ccc(cc1)Nc1nc(nc(n1)N)CSc1cccc(c1)Cl	0
ZINC72190957	COc1cc(cc(c1O)I)[C@@H](C(F)(F)F)N	0
ZINC72196031	c1c(c(c(c(c1F)Cl)[N+](=O)[O-])Cl)[C@H](C(F)(F)F)N	0
ZINC72229286	CC1CCN(CC1)c1cc(c(cc1N)Cl)NC(=O)c1cccc(c1)Cl	0
ZINC72243077	c1ccc(cc1)n1c2c(cn1)[C@H](CCC2)[NH2+]Cc1cccnc1	1
ZINC72296105	C[C@@H]1C[C@H]1/C(=N/S(=O)(=O)c1cc(c(cc1Cl)N)[N+](=O)[O-])/[O-]	0
ZINC72323136	CC(C)(C)n1cc(c2c1nccc2)C(=O)NC1CCCCCC1	1
ZINC72406323	c1ccc2c(c1)[C@@H](NC2=O)CC(=O)Nc1cccc2c1cccn2	1
ZINC72548025	CCc1ccc(cc1)C(=O)CCc1nc(no1)C(C)(C)NC(=O)C	1
ZINC72576270	CCOC(=O)CCCNC(=O)[C@H]1CC(=O)N(C1)[C@H](C)c1ccccc1	1
ZINC72578851	C[C@H](c1ccccc1[N+](=O)[O-])[N@@H+](C)CC(=O)N	0
ZINC72627339	Cc1cccc2c1ncn(c2=O)Cc1ccc(cc1)n1cccn1	1
ZINC72975747	CCOC[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)C	1
ZINC73709264	Cc1ccc(cc1C)CNc1nc(c(c(n1)OCC(=O)[O-])C)C	1
ZINC74290124	C[C@@H](C(=O)NC(=O)NC(C)(C)C)[N@H+](C)CCN1CCOCC1	1
ZINC76052284	C[C@H]1CN(C[C@@H]1[NH+]1CCOCC1)C(=O)c1cc2cc(ccc2o1)Cl	1
ZINC76323832	Cc1ccc(cc1)CCSCc1nc(no1)C	1
ZINC76420485	CC[C@@H]1C(=O)NCCN1CCn1cccn1	1
ZINC76458804	C1CCCC(CC1)C(=O)NCCC[N@@H+]1CCC[C@@H](C1)C(=O)N	0
ZINC76578457	CCCNC(=O)[C@@H](C#N)C(=O)CCCC(=O)c1ccc(cc1)F	1
ZINC77677759	CC[C@H](c1cc(ccc1F)F)NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC77737406	CCCOc1ccc(cc1)CNC(=O)[C@@H]1CC=CC1	1
ZINC77875240	c1cc(cc(c1)C(F)(F)F)CNC(=O)c1cc2ccoc2s1	1
ZINC78083425	C[C@@H](c1cccs1)C(=O)Nc1ccc[nH+]c1N1CCOCC1	1
ZINC78091819	C[C@@H](c1ccsc1)C(=O)NCC(=O)NCCc1ccccc1	1
ZINC78527857	CCCOc1c(cc(cc1OC)C[NH+]1CCN(CC1)CCC[NH3+])OC	1
ZINC78669815	Cc1ccccc1[C@@H](CC(=O)NOC)NC(=O)N	0
ZINC78844801	CN1CC[C@@H](C1=O)NC(=O)c1csc(n1)CCc1ccccc1	1
ZINC78869373	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)Nc1cccc(c1)NS(=O)(=O)N)Cl	0
ZINC78990890	C[C@@H]1C[C@H](C(=O)O1)N(C)Cc1nc2c(s1)CCCC2	1
ZINC79092947	c1ccc(cc1)N(Cc1cscn1)C(=O)COC[C@@H]1CCCO1	1
ZINC79168796	c1ccc(c(c1)CC(=O)N)NC(=O)NCC1(CC1)c1ccc(cc1)F	0
ZINC79237459	CCc1c(ccc2c1[nH]nc2)N	0
ZINC79418992	CC(C)[N@H+](C)C[C@H]1CCN(C1)CCN	0
ZINC79544933	CCOc1ccc(cc1F)NC(=O)NCCN1CCOCC1	1
ZINC79661231	CC/C=C(/C)\C(=O)Nc1ccc(cc1C(F)(F)F)NC(=O)C	1
ZINC85280327	Cc1cccc(c1NCC(=O)NC1CCCCCCC1)C(=O)N	0
ZINC86863306	c1cc(sc1)[C@@]1(CCC(=S)S1)S(=O)(=O)N	0
ZINC86864962	c1ccc(cc1)COC(=O)C(CN)(O)O	0
ZINC87170167	Cc1cccc(c1C(=O)N)NC(=O)Cc1ccc(cc1F)F	0
ZINC87758304	c1cc(c(cc1Cl)CN1CCC[C@H](C1)C[NH3+])Cl	1
ZINC88699267	Cc1n[nH]c(n1)[C@H](c1ccccc1)[NH2+]Cc1ccc(cc1)CC(C)C	1
ZINC88809759	C#CC[C@@H](c1ccccn1)OC(=O)Cc1ccc(cc1F)F	1
ZINC89103789	CC(=O)N[C@H]1CCC[N@H+](C1)Cc1ccc(c(c1)F)C(=O)OC	1
ZINC89276497	Cc1ccncc1NC(=O)N1CCC(CC1)Nc1ccccc1OC	1
ZINC89369147	C[C@H](C(=O)N)SCc1ccc(c(c1)F)Br	0
ZINC89691012	CC[C@H](C)C(=O)CSc1nnc2n1c1ccccc1n2C	1
ZINC89745624	CCOc1ccc(cc1C)CNC(=O)NC[C@@H](C)CC(=O)OCC	1
ZINC89757194	CC[C@H](C)n1c(c(cn1)C(=O)N1CC[C@H](CC1)CC(=O)N)C1CC1	0
ZINC89807466	c1cc2c(cc1NC1CCCCC1)c([nH]n2)C(=O)N	0
ZINC89824386	CCc1c(c(on1)CC)CNC(=O)c1cccc(n1)OCC(F)F	1
ZINC89868656	Cn1c2ccc(cc2nc1C1CC1)NC(=O)[C@H]1CC1(Cl)Cl	1
ZINC90011078	c1nc(c(s1)C(=O)N1CCC[C@H](C1)C(=O)N)C1CC1	0
ZINC90129086	c1ccc2c(c1)CN(C2)NC(=O)Cn1ccnc1	1
ZINC90796923	C[C@H](c1ccc(c(c1)F)SC)[NH2+]C[C@@H]1CCN(C1)S(=O)(=O)C	1
ZINC91829137	C[C@@H](CC(C)C)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC93139048	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1cnc(s1)C(C)(C)C	0
ZINC93139344	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1c(nc(s1)N(C)C)c1ccccc1	0
ZINC93359255	C=C[C@@H]1CC[N@H+](CC1)Cc1c[nH]nc1c1ccc(cc1)F	1
ZINC95380820	Cc1c(scn1)C(=O)N1CCC2(CC1)C[C@@H](C(=O)N2)c1ccccc1	1
ZINC95415457	CCc1ccc(o1)C[NH2+]CCS(=O)(=O)N1CCOCC1	1
ZINC95502235	COc1c(nccn1)N1CCC[C@@H](C1)c1nccn1CC(=O)N	0
ZINC95518666	CC(=C)COc1ccccc1NC(=O)N1CCOC[C@H](C1)CO	1
ZINC95531371	COc1cc(ccc1O[C@@H]1CC[N@H+](CC1)C1CCCC1)C(=O)N	0
ZINC95752612	CC(C)(C)OC(=O)N1CC[NH2+][C@H](C1)Cc1ccc(c(c1)Cl)Cl	1
ZINC95889612	C[C@H](C(=O)[C@H](C(=O)N1CSC[C@H]1C(=O)[O-])N)S	0
ZINC95996242	c1cc(oc1)[C@@H](c1ccc(cc1)Br)[NH2+]C1CCN(CC1)CC(=O)N	0
ZINC96339492	C[C@H](C(=O)NCCn1c(=O)n(c(n1)C(F)(F)F)C)Oc1ccccc1	1
ZINC96343805	c1cc(ccc1C#CCNC(=O)c1cnccn1)F	1
ZINC97198030	CC(C)c1nnc2n1C[C@H](CC2)NC(=O)c1cccc2c1nccc2	1
ZINC97216424	C[C@@H]1C[C@H](C[N@@H+](C1)C(C)(C)CNC(=O)N1CC[C@H](CC1)CC(=O)N)C	0
ZINC97357803	Cc1c(c(n(n1)C)C)c1cc(n[nH]1)C(=O)N(C)Cc1ccccc1Br	1
ZINC97601549	CC(C)(C)c1nnc(n1N)SCC(=O)N(CC=C)CC=C	0
ZINC98215024	C[N@@H+]1CCC(=CC1)c1c[nH]c2c1ccc(c2)C#N	1


==> anc/logic_3_train_molecules.tsv <==
mol_id	smiles	label
ZINC00013147	Cc1cc(nc[nH+]1)N1CCN(CC1)S(=O)(=O)C	1
ZINC00034889	CC1(OC(=C(C(=O)O1)[C@H](c1ccccc1)[C@H](C#N)C(=O)N)O)C	0
ZINC00043582	Cc1ccc(c(c1)C1=C(C(=C(C2=CCN(C[C@@H]12)C)C#N)N)C#N)C	0
ZINC00050544	Cc1ccc(cc1)N1C[C@H](CC1=O)C(=O)NC[C@H](C)O	1
ZINC00051915	c1ccc(c(c1)/C=N/NC(=O)Cn1c(nnn1)N)O	0
ZINC00052111	c1cc(ccc1N)OCC(=O)N1CCOCC1	0
ZINC00058193	CC(=O)c1ccc2c(c1)oc(=O)[nH]2	1
ZINC00060586	Cc1ccc2c(c1)C1(C(=O)N2CC=C)OCCO1	1
ZINC00064468	CCc1cc(c(cc1O)O)C(=O)Cc1ccccn1	1
ZINC00066965	COc1cc(cc(c1OC)OC)C(=O)NC(=S)NC(=O)N	0
ZINC00076452	COc1ccc(cc1OC)[C@@H]1CC(=NN1C(=S)N)c1cccs1	0
ZINC00087438	c1cc(c(c(c1)N)N)N	0
ZINC00089464	Cc1ccc(cc1)NC(=[NH2+])NC(=[NH2+])N	0
ZINC00089492	c1cc(ccc1CNC(=[NH2+])NC(=[NH2+])N)C#N	0
ZINC00090728	c1cc(oc1)[C@H]1c2c(n[nH]c2OC(=C1C#N)N)c1ccc(cc1)F	0
ZINC00102873	C[C@H]([C@H](c1cccc(c1)OC)c1c(n(c(=O)n(c1=O)C)C)N)[N+](=O)[O-]	0
ZINC00107739	c1cc(c(cc1C(F)(F)F)N)N1CCOCC1	0
ZINC00115351	c1ccc(cc1)c1nc(on1)C(=O)NN	0
ZINC00125159	CC(C)C[C@H](C(=O)NN)NC(=O)Cc1ccsc1	0
ZINC00127533	c1ccc(cc1)C(=[NH2+])NC(=O)N1CCOCC1	0
ZINC00141883	c1ccc(cc1)NS(=O)(=O)c1ccc(cc1)N	0
ZINC00143184	CC(C)OC(=O)c1[nH]nc(n1)N	0
ZINC00144438	CC(C)Oc1ccc(cc1)NC(=O)c1cc(cnc1)Br	1
ZINC00148209	c1ccc(c(c1)C(=O)NNc1ccc(cc1)S(=O)(=O)N)C(=O)[O-]	0
ZINC00149733	c1cc(ccc1C#N)Oc1c(ccs1)[N+](=O)[O-]	1
ZINC00153407	CC(C)Nc1ccc(cc1N)C(F)(F)F	0
ZINC00157440	c1ccc(cc1)CNC(=O)N	0
ZINC00161262	c1cc(cc(c1)O)N1CCCC1=O	1
ZINC00169251	c1ccc(c(c1)C(=O)N/C(=C/c1ccc2c(c1)OCO2)/C(=O)N)Cl	0
ZINC00177302	c1ccc2c(c1)nc(n2/N=C/c1ccc(cc1)Br)N	0
ZINC00177314	CN(C)c1c(nc(o1)c1ccc(cc1)F)S(=O)(=O)c1ccccc1	1
ZINC00190104	c1ccc(cc1)n1c(=O)c2c3c(sc2nc1NN)CCCC3	0
ZINC00208649	c1cc2c(cc1N)S(=O)(=O)c1cc(ccc1O2)N	0
ZINC00216902	c1cc(ccc1C(=O)CSc1nc([nH]n1)N)Cl	0
ZINC00238676	c1ccc(cc1)c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)O	1
ZINC00241300	c1ccc(cc1)S(=O)(=O)NC(=O)COc1cccc2c1cccc2	1
ZINC00244054	CC(C)(C)NS(=O)(=O)c1ccc(cc1)/C=C/C(=O)[O-]	1
ZINC00249809	c1cnccc1C(=O)N/N=C/c1cc(cc(c1[O-])Cl)Cl	1
ZINC00257446	c1cnccc1/C=N/NC(=O)c1cc(cnc1)Br	1
ZINC00259198	Cc1ccc(c(c1)NC(=S)NN)C	0
ZINC00265915	COC(=O)c1c2c(sc1N)C[N@@H+](CC2)Cc1ccccc1	0
ZINC00273339	Cc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/Nc1cccc(c1)F	1
ZINC00290814	c1cc(cc(c1)I)C(=O)Nc1ccc(cc1)N	0
ZINC00309819	COc1ccccc1N1C(=O)C[C@@H](C1=O)[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC00312972	Cc1cc(ccc1OCC(=O)Nc1ccccn1)Cl	1
ZINC00319785	Cc1cc(ccc1NC(=O)C)NC(=O)[C@@H](C)Cl	1
ZINC00333634	CC1=C([C@@H](C(=C(O1)N)C#N)c1cccc(c1)[N+](=O)[O-])C(=O)C	0
ZINC00334890	CC(=O)Oc1ccc2c(c1)occ(c2=O)C=O	1
ZINC00344853	c1ccc(cc1)/C=N/NC(=O)Cn1c(nnn1)N	0
ZINC00365232	c1cc2c(cc1N)[nH]c([nH+]2)Cc1[nH]c2cc(ccc2n1)N	0
ZINC00395002	c1cc2c(cccc2NC(=O)N)c(c1)NC(=O)N	0
ZINC00399327	C[C@H](Cc1ccccc1)N(C)C(=O)c1ccccc1	1
ZINC00401260	Cn1c2ccccc2[nH+]c1c1ccc(cc1)F	1
ZINC00403004	c1ccc(c(c1)C(=O)CC[NH3+])N	0
ZINC00420757	Cn1c(c[nH+]c1SCC(=O)N)c1ccccc1	0
ZINC00442688	Cc1ccc(cc1C)c1csc(c1C(=O)OC(C)C)N	0
ZINC00443699	c1ccc2c(c1)C(=O)N(C2=O)c1ccc(cc1)NC(=O)c1cccs1	1
ZINC00451183	CC[C@@H](C)c1ccc(cc1)NC(=O)c1cccc(c1)OCC	1
ZINC00526453	COc1ccccc1[C@H]1c2c(c3ccccc3[nH]2)C[C@@H](C(=O)NN)[NH2+]1	0
ZINC00530606	c1ccc(c(c1)CSc1nnc(n1N)c1cccc(c1)Cl)F	0
ZINC00539554	CCc1nc2c3ccccc3oc2c(n1)N[C@H](C)c1ccccc1	1
ZINC00548391	CC(C)(C)C1=C([C@@H](C(=C(O1)N)C#N)c1ccccc1OC)C#N	0
ZINC00551017	c1cc(cc(c1)F)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00553143	c1ccc(cc1)CCNc1c(nc(o1)COc1ccc(cc1)F)C#N	1
ZINC00568362	CC[NH+](CC)Cc1ccc(cc1)NC(=O)c1ccc2c(c1)OCO2	1
ZINC00568637	Cc1ccc(cc1NC(=O)c1cccc(c1)OCC(C)C)Cl	1
ZINC00704431	c1ccc(c(c1)C(=O)Nc1ccc(cc1)S(=O)(=O)N)Br	0
ZINC00779855	c1cc(ccc1S(=O)(=O)N1CC[NH+](CC1)C[C@H]1C[C@H]2C[C@@H]1C=C2)Cl	1
ZINC00799897	C[C@H]1CCc2c(sc(c2C#N)/N=C/c2cc(cc(c2OC)Cl)Cl)C1	1
ZINC00896918	c1c(cc(c(c1S(=O)(=O)N)Cl)Cl)S(=O)(=O)N	0
ZINC00988339	COc1nc2c(ccc(c2s1)N)Cl	0
ZINC01027506	c1cc(cc(c1)Br)NCN1C(=O)CSC1=O	1
ZINC01036851	C1CCC(CC1)Nc1nc(nc(n1)N)C(F)(F)F	0
ZINC01060304	C[C@H](c1ccccc1)n1cnc2c1ccc(c2)[N+](=O)[O-]	1
ZINC01094007	c1c(ncn1CC(=O)N)[N+](=O)[O-]	0
ZINC01105828	c1cc(ccc1c1csc(n1)N)S(=O)(=O)N1CCCCC1	0
ZINC01151507	C[C@@H](CC(=O)Nc1ccc(cc1)S(=O)(=O)NC(=O)C)c1ccccc1	1
ZINC01200002	c1cc(c(cc1Cl)[N+](=O)[O-])C(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC01246321	Cc1c(cccc1Cl)/N=c\1/[nH]c(nc(n1)C[N@H+]1CCCC[C@@H]1C)N	0
ZINC01318089	CO[C@@H]1[C@H]([C@H]([C@@H]2[C@H](O1)CO[C@H](O2)c1ccccc1)O)O	1
ZINC01319024	c1ccc(cc1)S(=O)(=O)C1=CS(=O)(=O)CC1	1
ZINC01381528	Cc1ccccc1C(=O)Nc1nnc(s1)SCC(=O)NC1CCCC1	1
ZINC01389370	CN(C)C(=O)On1c2cc(ccc2nc1c1ccc(cc1)Cl)[N+](=O)[O-]	1
ZINC01495728	c1csc2c1nc(c(c2)C(=O)NN)C(F)(F)F	0
ZINC01516152	COc1ccc(cc1C1=N/C(=C/c2ccccc2Cl)/C(=O)O1)Br	1
ZINC01518479	C[C@H]1CCc2c(c(c(s2)NC(=O)c2ccc(cc2Cl)Cl)C(=O)N)C1	0
ZINC01638499	c1cc(ccc1/C=C(/C#N)\C(=O)N)Cl	0
ZINC01670112	COc1ccc2cccc(c2c1)N	0
ZINC01673273	Cc1cc(c(cc1Cl)C)[N+](=O)[O-]	1
ZINC01686657	Cc1ccc(cc1)S(=O)(=O)N1CCC[C@H](c2c1cccc2)O	1
ZINC01737420	CC[NH+](CC)CC[n+]1ccccc1	1
ZINC01784642	Cc1ccc(cc1)c1csc2c1c(=O)n(cn2)CC(=O)NN	0
ZINC01795940	COCCNS(=O)(=O)c1c(cccc1Cl)Cl	1
ZINC01906288	CCOc1ccc(cc1)c1csc(c1C(=O)OCC)NC(=O)CCl	1
ZINC02012717	CC[NH2+]CCNC(=O)c1cc(c(cc1OC)N)Cl	0
ZINC02024889	Cc1ccc(cc1)S(=O)(=O)N1c2ccccc2C(=O)C1=O	1
ZINC02038727	c1ccc(cc1)C1=NCC(=O)Nc2c1cc(cc2)C(F)(F)F	1
ZINC02112131	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)NCC(=O)[O-])NC(=O)OC(C)(C)C	1
ZINC02124148	CCN(c1ccccc1)C(=O)COC(=O)c1ccccc1N	0
ZINC02124460	C[N@@H+]1CCN(CC1)c1nc2c(ncnc2n1C[C@H](CO)O)N	0
ZINC02142914	c1cscc1/C=C/C(=O)Nc1cc(sc1C(=O)N)c1ccsc1	0
ZINC02171629	CCc1cccc(c1/N=C/c1ccccc1[N+](=O)[O-])CC	1
ZINC02191975	CC1=C([C@H](C(=C(O1)N)C#N)c1cccs1)C(=O)OCC=C	0
ZINC02235845	Cc1cc2c(c(=O)n1O)[C@@H](C(=C(O2)N)C#N)c1cccnc1	0
ZINC02296081	COc1cc(ccc1O)[C@@H]1CC(=O)NC(=C1C#N)SCC(=O)N	0
ZINC02326634	CCCC[C@H](CCC(=O)Nc1ccccc1Cl)C(=O)[O-]	1
ZINC02416788	Cc1cccc(c1)N1C(=O)[C@@H](SC1=O)Nc1ccccc1F	1
ZINC02471289	CC(=O)O[C@H]([C@H](C(=O)N)OC(=O)C)C(=O)N	0
ZINC02482964	C[C@@H](Cc1c[nH]c2c1cccc2)NC(=O)C	1
ZINC02490932	c1ccnc(c1)NC(=O)COC(=O)CSCc1c[nH]c(=O)[nH]c1=O	1
ZINC02508014	c1cc(cc2c1cc(cc2)[N+](=O)[O-])N	0
ZINC02527004	c1ccc2c(c1)cc(s2)c1ccc2cc[nH]c2c1	1
ZINC02532753	c1ccc(cc1)CCNS(=O)(=O)c1ccccc1N	0
ZINC02553987	c1ccc(cc1)n1cccc1[PH+](C1CCCCC1)C1CCCCC1	1
ZINC02568784	Cc1cc(nc(n1)Cl)c1nnc([S-])n1c1ccc(cc1)Cl	1
ZINC02574886	c1c(c(c(c(c1F)F)F)N)N	0
ZINC02575054	c1c(cc(c(c1F)F)F)CBr	1
ZINC02584079	c1ccc2c(c1)nc(s2)SCNC(=O)C(F)(F)F	1
ZINC02654491	Cc1cnc(s1)NC(=O)c1ccc(cc1)OC[C@H]1CCCO1	1
ZINC02654608	COc1cc2c(cc1OC)[C@H](N(CC2)S(=O)(=O)C)CC(=O)NN	0
ZINC02742083	Cc1c(nc(s1)NC(=O)C=CC(=O)[O-])c1ccccc1	1
ZINC02788041	c1cnc2cc(nn2c1)C(=O)Nc1ccc(cc1)C(F)(F)F	1
ZINC02816186	Cc1cc(cc(c1Cl)C)OCC(=O)Nc1ccccc1C(=O)N	0
ZINC02825472	C[NH+](C)CCCOc1ccc(cc1)I	1
ZINC02886263	Cc1ccccc1NC(=O)NCCc1c[nH]c2c1cccc2	1
ZINC02889963	CC(C)(C)NC(=O)Nc1ccccc1F	1
ZINC02950782	CCc1c(nnc(n1)SCC(=O)Nc1cccc(c1)C(F)(F)F)CC	1
ZINC02968897	Cc1nc2c3ccccc3nc(n2n1)SCc1cccc(c1)Cl	1
ZINC03026205	CCOC(=O)CCN(Cc1ccccc1)S(=O)(=O)c1ccc(cc1)Cl	1
ZINC03060190	CC[C@@H](C)[N@H+](C)C1CCN(CC1)C(=S)Nc1cccc(c1)SC	1
ZINC03086323	Cc1ccc(cc1)N/N=C(/C#N)\C(=O)N	0
ZINC03109252	c1ccc2c(c1)ccc(c2/C=N/NC(=O)N)O	0
ZINC03123727	Cc1c(sc(n1)N)S(=O)(=O)[O-]	0
ZINC03153930	Cc1ccc(cc1)N(CC(=O)N)C(=O)c1cccc(c1)C	0
ZINC03215969	Cc1cc(nc(n1)n1c(cc(n1)C)NC(=O)C[NH2+]C1CCCCC1)C	1
ZINC03227629	c1cc(c(c(c1)Cl)C(=O)OCC(=O)N)F	0
ZINC03245733	C[C@H]1CCC[C@@H](N1/N=C/c1ccc(cc1)[N+](=O)[O-])C	1
ZINC03249223	CCCn1c(c(c(=O)n(c1=O)CCC)Sc1ccccc1)N	0
ZINC03285087	CCN(CC)C(=O)CCCSc1nnc(s1)Nc1ccccc1F	1
ZINC03345652	c1cc(c(c(c1NC(=O)CSc1c(cc(cn1)C(F)(F)F)Cl)F)F)F	1
ZINC03347365	Cc1ccc(c(c1)NC(=O)COC(=O)Cc1ccsc1)C	1
ZINC03434519	COc1ccccc1NC(=O)Nc1ccc(cc1)N1CCOCC1	1
ZINC03438855	c1ccc(c(c1)CSc1nnc(n1N)c1ccccc1F)Cl	0
ZINC03443837	Cc1ccc(o1)C(=O)OCC(=O)Nc1c(cc(cc1Cl)S(=O)(=O)N)Cl	0
ZINC03452300	C[C@@H]1CCc2c(c3cc(ccc3[nH]2)C(=O)N[C@@H](C)CCCC(C)C)C1	1
ZINC03464823	c1c(c(c(=O)n(n1)CC(=O)N)Cl)Cl	0
ZINC03503701	c1cc(ccc1Oc1ccc(cc1[N+](=O)[O-])C(=O)N)F	0
ZINC03767636	CN1C(=[NH2+])/C(=N/Nc2cccc(c2)Cl)/C(=N1)c1ccc(cc1)Br	0
ZINC03864481	C[C@H]1CC[C@H]([C@@H](C1)OC[C@@H](C[NH+]1CCCCC1)O)C(C)C	1
ZINC03878829	CN(C)S(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC03884624	c1cc(ccc1/C=C(\C#N)/C(=O)[O-])OC(F)F	1
ZINC03885871	Cc1ccc(cc1NC(=S)NN)S(=O)(=O)N(C)C	0
ZINC03886635	Cc1cccc(c1)Oc1ccc(cc1N)S(=O)(=O)N1CCCCC1	0
ZINC03892577	c1cc(ccc1Nc1c(c(ncn1)N)[N+](=O)[O-])S(=O)(=O)N	0
ZINC03898137	c1ccc2c(c1)nnn2CNc1ccc(c(c1)[N+](=O)[O-])N	0
ZINC03905498	c1ccc2c(c1)nc(s2)C1=C(N(CC1=O)Cc1cccnc1)N	0
ZINC04009799	CC(=O)C1=C(C[C@]([C@H]([C@H]1c1ccc(cc1)Cl)C(=O)C)(C)O)O	1
ZINC04052275	CCCC/[NH+]=C(\c1cccnc1)/Nc1cccc(c1)C(F)(F)F	1
ZINC04057693	Cc1ccc(cc1)Nc1c(cc2ccc(=O)cc2o1)C(=O)N	0
ZINC04090047	c1cc(ccc1S/C=C(\NNC(=O)c1ccncc1)/N)Cl	0
ZINC04121494	COC(=O)c1ccc(cc1)C(=O)NNc1nc2c(cc(cc2s1)F)F	1
ZINC04189567	Cc1ccc(cc1)CSc1nnc(o1)c1ccc(c(c1)OC)OC	1
ZINC04200006	COc1cccc(c1)[C@@H]1[C@]2([C@@]1(C([NH+]=C2N)(OC)OC)C#N)C#N	0
ZINC04218433	CCc1ccc(cc1)Cn1c(ccn1)N	0
ZINC04218470	c1c(c[nH]c1C(=O)NN)S(=O)(=O)N1CCOCC1	0
ZINC04218630	CC[N@H+]1CC[C@@H](CC1)n1c(ccn1)N	0
ZINC04226111	c1cc(ccc1/C=C(\C(=O)NN)/NC(=O)c1ccc(cc1)Cl)O	0
ZINC04237668	CC[C@@H](C)c1cc(ccc1OCc1ccccc1)c1cc([nH]n1)N	0
ZINC04237883	COc1cc(c2cc([nH]c2c1OC)C(=O)OC)Br	1
ZINC04275736	COc1ccc(cc1OC)C(=O)Nc1c(ccs1)C(=O)N	0
ZINC04281488	c1ccc(c(c1)C(=O)Nc1c(ccs1)C(=O)N)Br	0
ZINC04309513	C[C@@H]1CCCCN1S(=O)(=O)c1cc(ccc1Cl)[N+](=O)[O-]	1
ZINC04316784	Cc1ccc(cc1)NC(=O)CSc1c2c([nH]c(=O)n1)CCC2	1
ZINC04338001	Cc1c(=O)n(c(nn1)SCc1ccccc1Cl)N	0
ZINC04344028	c1cnccc1CNc1c(C(=O)N)[nH+]c[nH]1	0
ZINC04371626	COc1cccc(c1O)/C=[NH+]/CCNc1cc(ccc1OC)Cl	1
ZINC04375975	Cc1ccc(cc1C)C(=O)NCc1nnnn1c1ccc(c(c1)C)C	1
ZINC04394864	c1cnc(cn1)c1nnc(s1)SCC(=O)Nc1cc(cc(c1)Cl)Cl	1
ZINC04453515	c1cc2c(c(c1[C@@H]1[C@@H](C(=N)SC(=C1C#N)N)C#N)Cl)OCO2	0
ZINC04481850	COC(=O)c1ccc(cc1)[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)Cl	1
ZINC04483817	CC(=O)c1ccc(cc1)N1C(=O)Nc2ccccc2S1(=O)=O	1
ZINC04556768	CC(C)C[C@@H](C(=O)N[C@H](CC(C)C)C(=O)N)[NH3+]	0
ZINC04564099	CC(C)Cn1c(c(c(=O)n(c1=O)C)C(=O)CSc1ccc(cc1)F)N	0
ZINC04637453	CCOc1ccc2cc(c(=[NH2+])oc2c1)C(=O)Nc1ccc(cc1)C	0
ZINC04638323	COc1cccc(c1)[C@@H]1[C@@H]2CCCC=C2[C@@H](C(=[NH2+])C1(C#N)C#N)C#N	0
ZINC04646837	C/C(=N\NC(=O)Cc1ccc(cc1)OC)/[C@H]1C[C@H]2CC[C@@H]1C2	1
ZINC04657662	C[C@@H]([C@@H](c1ccccc1)O)[NH2+]Cc1ccc(cc1)SC	1
ZINC04670433	CC(=O)N(C)[C@@H](c1ccccc1)c1nnnn1c1ccc(cc1)Br	1
ZINC04671698	COc1ccc(cc1)N1C[C@H](CC1=O)C(=O)NN	0
ZINC04685136	Cc1ccc(c(c1)C)C(=O)O/N=C(/c1ccc(c(c1)OC)OC)\N	0
ZINC04689593	CCOC(=O)C(=C(N)N/N=C/c1ccc(c(c1)O)OC)C(=O)OCC	0
ZINC04694686	CC1=C([C@@H](n2c(=N1)nc[nH]2)c1ccccc1OC(F)F)C(=O)N	0
ZINC04713520	C1CC[NH+](CC1)C[C@@H]1CO[C@@]2(O1)CC[C@@H]1CCCC[C@@H]1C2	1
ZINC04718811	Cc1cc(nc(n1)N/N=C\1/c2ccccc2NC1=O)C	1
ZINC04720905	C[C@@]12S[C@]3(S[C@@](S1)(S[C@@](S2)(S3)C)C)C	1
ZINC04721108	c1cc(ccc1CN1C(=O)C[C@H](C1=O)[N@@H+]1CC[C@H](CC1)C(=O)N)F	0
ZINC04742635	c1ccc(cc1)S(=O)(=O)Cc1nc(on1)C(=O)NC[C@H]1CCCO1	1
ZINC04770277	CCOC(=O)Cn1ccc(n1)NC(=O)Cc1ccccc1F	1
ZINC04798061	Cc1c(sc(n1)N)/N=N/c1ccccc1	0
ZINC04800817	c1ccc(cc1)NC(=O)Oc1ccccc1C(=O)N	0
ZINC04828124	Cc1cc(ccc1OC)S(=O)(=O)N(CCc1ccccc1)CC(=O)N	0
ZINC04857885	CN1C2=C(C(=O)CCC2)[C@]2(C1=O)c1ccccc1c1c2nc(o1)N	0
ZINC04868430	Cc1cc(ccc1Cl)O[C@H](C)C(=O)N1C[C@H](O[C@@H](C1)C)C	1
ZINC04872937	Cc1c(c([nH]n1)SCC(=O)Nc1cccc(c1)C(=O)C)[N+](=O)[O-]	1
ZINC04881200	Cc1ccc(cc1)[N-]/C(=N/S(=O)(=O)c1ccccc1)/C(F)(F)F	1
ZINC04903169	CCCCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccccc1O	1
ZINC04934136	Cc1ccc(cc1)Cn1c(c(nn1)C(=O)Nc1ccc(c(c1)Cl)F)N	0
ZINC04934779	C[C@H]1C[C@H](CC(C1)(C)C)NC(=O)N(CCCl)N=O	1
ZINC04945028	Cc1cc(ccc1NC(=O)C[NH+]1CCCCC1)N	0
ZINC04949618	Cc1ccc(cc1)C1=C/C(=C\c2ccsc2)/C(=O)O1	1
ZINC04957036	C/C(=N\NC(=[NH2+])N)/CN1C(=O)CCC1=O	0
ZINC04978287	CCc1ccc(c(c1)Br)OCC(=O)O/N=C(/c1cccc(c1)C)\N	0
ZINC05012114	CCNC(=S)NN/C=C\1/c2ccccc2C=CC1=O	1
ZINC05012295	C1Cc2nc(c(n2C1)N)C(=O)N	0
ZINC05030712	c1ccc2c(c1)nc1c(c(n(c1n2)N)N)C(=O)Nc1ccc(cc1)Cl	0
ZINC05031603	COc1cccc(c1)c1c(=O)c2cc(ccc2oc1N)Cl	0
ZINC05050104	c1cc(ccc1C(=O)N1[C@H]2CCCC[C@H]2[NH+]=C1N)Cl	0
ZINC05051937	c1cc(cc(c1)Cl)NC(=[NH2+])Nc1[nH]c2c(c(=O)n1)CCC2	0
ZINC05075289	CCCc1c2c(n[nH]1)OC(=C([C@@H]2c1cccc(c1)OC)C#N)N	0
ZINC05088862	c1cc(cc(c1)F)c1nnn(n1)CC(=O)NC(=O)N	0
ZINC05261293	CCCc1nnc(s1)NC(=O)CNc1cccc(c1)C	1
ZINC05265044	CC(C)c1ccc(cc1)[C@]1(C(=O)N(C(=O)N1)CC(=O)N)C	0
ZINC05268497	Cc1c(sc(c1C(=O)N)NC(=O)Cc1ccc(cc1)F)C	0
ZINC05279119	c1ccc(c(c1)CNC(=O)COC(=O)c1ccccc1NCCO)Cl	1
ZINC05282873	C1CC[C@@H]2[C@@H](C1)C(=CC(=[NH+]2)N)[NH3+]	0
ZINC05295233	CC[C@H](C)[C@@H](C(=O)Nc1cccc(c1)C)NC(=O)N	0
ZINC05303060	C/C(=C(/C#N)\C(=O)COC(=O)c1cc2c(s1)c1ccccc1CC2)/N	0
ZINC05303768	Cn1c2c(cccn2)cc(c1=O)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC05362201	c1ccc(c(c1)NC(=O)COC(=O)c1cc2c(s1)CCCCC2)Cl	1
ZINC05378362	c1ccc(cc1)[C@@]1(N=C([O-])n2ccsc2=N1)C(F)(F)F	1
ZINC05382545	C1CCN(CC1)C(=O)[C@@H]1CC=CC[C@H]1C(=O)[O-]	1
ZINC05386702	COc1cc(c(cc1OC)[N+](=O)[O-])/C=C(\C#N)/c1c(c([nH]n1)N)C#N	0
ZINC05406277	CN(Cc1nc2ccccc2s1)C(=O)c1ccccc1	1
ZINC05415108	Cc1ccc(cc1)NC(=O)c1cc(c(c(c1)[N+](=O)[O-])C)[N+](=O)[O-]	1
ZINC05425430	c1ccc2c(c1)[C@@H](CCS2)NC(=O)/C=C/c1ccco1	1
ZINC05447863	c1cc(ccc1N1C(=O)C[C@H](C1=O)[N@H+]1CCC[C@H](C1)C(=O)N)Br	0
ZINC05482706	C=CCN1C(=O)[C@H]2[C@@H]3CCC[N@@H+]3[C@@]3([C@H]2C1=O)c1ccccc1NC3=O	1
ZINC05503301	CCCCN(C)c1nc(c(c(n1)N1CCOCC1)[N+](=O)[O-])N	0
ZINC05514684	COc1cccc(c1)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC05575090	C=CCN1[C@@H]2CS(=O)(=O)C[C@H]2S/C/1=N\C(=O)CCCC(=O)[O-]	1
ZINC05592777	Cc1ccc(c(c1)C)OCCC(=S)N	0
ZINC05604724	c1ccc2c(c1)C(=O)N(C2=O)[C@@H]1CC[C@H](CC1)CC(=O)[O-]	1
ZINC05631911	CC(=O)Nc1ccc(cc1)C(=O)NNC(=O)COc1ccc(cc1)Br	1
ZINC05648770	CN1c2ccc(cc2/C(=N\NC(=O)c2ccc(cc2)F)/C1=O)Br	1
ZINC05696638	C[C@H](c1ccccc1)NC(=O)CSc1ccccc1C(=O)[O-]	1
ZINC05738186	COC(=O)C1=C(Oc2ccccc2NC1=S)N	0
ZINC05744403	COc1ccc(cc1)N/C(=N/N)/C(F)(F)F	0
ZINC05748538	Cc1ccccc1NC(=O)Nc1cccc(c1)[N+](=O)[O-]	1
ZINC05768358	CCC(=O)O[C@@]1(C[C@@H]([N@@H+](C[C@@H]1C)C)C)c1ccccc1	1
ZINC05785172	c1cc(cc(c1)O)NC(=O)Nc1cccc(c1)O	1
ZINC05804627	c1ccc2c(c1)[nH]/c(=N\C(=O)c1c(c3cc4c(nc3s1)CCC4)N)/s2	0
ZINC05860024	Cc1ccc(cc1)C(=O)OCC(=O)N1CCOCC1	1
ZINC05869206	C[C@H](C(=O)Nc1ccc(cc1)C(=O)C)O/N=C(\c1ccccc1)/N	0
ZINC05889425	c1csc(n1)NC(=O)c1cc([nH]c(=S)n1)C1=CC=C[C@H](C=C1)[N+](=O)[O-]	1
ZINC05918382	COc1ccc(cc1[N+](=O)[O-])C(=O)NNC(=O)C(=O)N	0
ZINC05928329	c1cc(ccc1CNC(=O)CSCc1[nH]c(=O)c2c(n1)ccs2)Cl	1
ZINC05933202	c1cc(ccc1C(=O)N=C(N)N)N	0
ZINC05994702	Cc1c(=O)n(c(nn1)SCC(=O)Nc1ccccc1C(=O)OC)N	0
ZINC06033665	Cc1ccc(cc1Cl)C(=O)N/N=C/c1cccc(c1)Br	1
ZINC06039280	CCCC(=O)Nc1ccc(cc1NC(=O)CCC)C	1
ZINC06122773	Cc1cc(=O)oc2c1ccc(c2)OCC(=O)Nc1ccc(nc1)OC	1
ZINC06180879	COc1cc(cc(c1OCc1ccc(cc1)F)Br)/C=N/NC(=O)N	0
ZINC06221916	c1cc(ccc1c1ccc(o1)/C=N/n1c(nnn1)N)C(=O)OCC#N	0
ZINC06262031	C=CCNC(=S)NCCC(c1ccccc1)c1ccccc1	1
ZINC06292643	C/C(=N/N=c/1\n(c2ccccc2s1)C)/c1ccc(s1)Cl	1
ZINC06293879	CC(=O)OCC#CCSc1nnnn1c1ccc(cc1)Cl	1
ZINC06332517	c1cc(ccc1CNC(=O)/C=C/c1ccc(cc1)Cl)S(=O)(=O)N	0
ZINC06335342	CN(C)C(=O)c1ccc(cc1)NC(=O)COc1ccc(cc1)Br	1
ZINC06386757	CCCOc1ccc(cc1)C(=O)NC(=S)Nc1ccccc1C(=O)N	0
ZINC06427519	Cc1cc(n(n1)CC(=O)NNC(=O)C[C@H]1C[C@H]2CC[C@@H]1C2)C	1
ZINC06508872	c1ccnc(c1)c1csc(n1)NC(=O)c1ccc2c(c1)nccn2	1
ZINC06514082	C=CCn1c(=O)c2ccc(cc2nc1SCC(=O)N)Cl	0
ZINC06567722	c1ccc(c(c1)/C=C/C(=O)NN)Cl	0
ZINC06569640	CC1(CON(C1=O)Cc1cccc(c1)N)C	0
ZINC06625009	COc1ccc(cc1)c1c(nc(s1)N)c1ccccc1	0
ZINC06646388	c1ccc2c(c1)N(C[C@H](O2)C(=O)N)C(=O)c1ccc(o1)Br	0
ZINC06667823	c1c(n(nn1)c1c(non1)N)C[NH+]1CCOCC1	0
ZINC06683508	Cc1cc(c(c(c1)C)C(=O)CSc1nc([nH]n1)N)C	0
ZINC06699923	COc1cccc(c1)NC(=O)C[NH+]1CCN(CC1)C(=O)c1ccco1	1
ZINC06715943	CC[C@H](C(=O)Nc1cccnc1)Oc1ccc(cc1)Cl	1
ZINC06743417	CNC(=O)c1cc(ccc1OC)S(=O)(=O)NC[C@H]1CCCO1	1
ZINC06789138	Cc1cc(on1)C(=O)Nc1ccc(cc1)N1CCCCC1	1
ZINC06794037	COc1cccc(c1)C(=O)N/N=C/1\C[C@H]2CC[C@@H]1C2	1
ZINC06870821	CC[N+](CC)(CC)Cc1nc(cc(n1)N)C	0
ZINC06922727	Cc1ccc(c(c1C)NC(=O)Nc1cccc(c1)Cl)[N+](=O)[O-]	1
ZINC06988250	COc1ccc(c(c1)C(=O)Nc1cccc(c1)N1CCCC1=O)OC	1
ZINC06995420	CCN(c1ccccc1)C(=O)CSc1[nH]c(=O)cc(n1)N	0
ZINC07009329	CC(C)c1ccc(cc1)C[NH2+]C1CCCCCC1	1
ZINC07034556	Cc1cccc(c1)n1c(nnc1SCCC(=O)N)c1ccc(cc1)Cl	0
ZINC07088024	Cn1cccc1[C@@H]1Nc2ccccc2C(=O)N1Cc1ccccc1	1
ZINC07091509	C[C@@H](C(=O)N)[NH2+][C@@H](C)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC07124289	CC(C)[C@@H](C(=O)Nc1ccc(cc1)S(=O)(=O)N)NC(=O)c1cccs1	0
ZINC07141426	CS(=O)(=O)c1ccc(cc1)NC(=O)c1ccco1	1
ZINC07158068	c1cc(cc(c1)Br)c1nnc(n1N)SCC(=O)N1CCCC1=O	0
ZINC07235390	C[C@@H]1CC[C@@H](CC1)NC(=O)CSc1nnc(n1C)C1CC1	1
ZINC07420178	CCCc1cc(=O)nc([nH]1)n1c(cc(n1)C)NC(=O)C(C)(C)CCl	1
ZINC07458518	CCc1ccccc1NC(=O)C[N@@H+](C)CC(=O)N[C@H]1CCCC[C@@H]1C	1
ZINC07602426	CCOc1cccc(c1OCc1ccccc1)CNn1c(nnn1)N	0
ZINC07653623	CC(=O)N[C@@H](CC(=O)Nc1cccc(c1)SC)c1ccccc1	1
ZINC07688972	Cc1ccc(cc1)S(=O)(=O)N(Cc1cccs1)Cc1cccs1	1
ZINC07692759	CN(Cc1ccccc1F)C(=O)CSc1nc(cc(n1)N)N	0
ZINC07815284	COc1ccc(cc1)OCCNC(=O)Cc1ccc(cc1)Cl	1
ZINC07975085	Cc1c(cccc1[N+](=O)[O-])NCC(=O)Nc1cccc2c1cccc2	1
ZINC07991094	Cc1cc(c(s1)C)C(=O)CCC(=O)N[C@H]1CCSc2c1cccc2	1
ZINC08035173	COc1ccc(cc1C(=O)Nc1ccc(c(c1)F)F)S(=O)(=O)N	0
ZINC08131764	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NS(=O)(=O)c1cccs1	0
ZINC08162450	c1ccc(cc1)c1ccc(cc1)C(=O)CCC(=O)NCC(=O)N	0
ZINC08183890	Cc1cc(ccc1OCC(=O)N/N=C/1\C[C@H]2[C@@H]1CC=C2)Cl	1
ZINC08213038	CCOc1ccc(cc1CSc1n[nH]c(=O)n1C1CC1)C(=O)C	1
ZINC08250049	Cc1cc(ccc1NC(=O)CN(C)C(=O)CCCCCNC(=O)N)Br	0
ZINC08277095	COc1ccc(cc1)CNC(=O)CCc1nc2ccccc2o1	1
ZINC08291809	CC(C)N(C)S(=O)(=O)c1ccc(c(c1)C(=O)Nc1ccc(cc1)F)Cl	1
ZINC08472520	COc1cc2c(cc([nH]2)C(=O)NN)c(c1)OC	0
ZINC08491185	Cc1cc(c(n1[C@@H](C)COC)C)C(=O)CSc1nc([nH]n1)N	0
ZINC08565189	CCCCOc1cccc(c1)C(=O)NC(=S)NCc1cccs1	1
ZINC08698191	c1cc(c(nc1)C#N)[N+](=O)[O-]	1
ZINC08700326	COC(=O)c1c2nccn2ccn1	1
ZINC08718103	Cc1ccc(c(c1)[N+](=O)[O-])OCCC[NH2+]C[C@H](C)O	1
ZINC08721053	CCOC(=O)/C=C\1/N(C(=O)CS1)CCSc1nc(cc(n1)N)C	0
ZINC08730780	CC[C@@H]1CCCC[N@H+]1Cc1ccc(cc1)C(=O)[O-]	1
ZINC08731936	COc1ccc(cc1Nc1ncnc(n1)N)Cl	0
ZINC08746929	CCOC(=O)c1c(c2c(nc(nc2s1)CSc1nnc(s1)N)N)C	0
ZINC08756348	Cc1nc2c3ccccc3nc(n2n1)SCC(=O)N1CCCC[C@H]1C	1
ZINC08778622	CC(C)[C@H](C(=O)NC(=O)N)Sc1nc2ccccc2n1C(F)F	0
ZINC08778738	Cc1c(sc2c1c(nc(n2)CSc1nccn1C)N)C	0
ZINC08780462	C[C@@H](C1CC1)NC(=O)CN1C[C@@H](Oc2c1cccc2)C(=O)N	0
ZINC08785299	Cn1c(nnc1SCC(=O)N)CCC(=O)Nc1ccccc1Cl	0
ZINC08807549	CCn1c2ccccc2[nH+]c1S[C@H](C(C)C)C(=O)NC(=O)N	0
ZINC08807912	Cn1c2ccccc2nc1SCC(=O)NNC(=O)c1ccccc1Cl	1
ZINC08944764	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)C(C)(C)C)c1ccc2ccccc2c1	1
ZINC08997331	COc1cc(cc(c1O)OC)[C@@H]1NC(=[NH+]c2n1c1ccccc1n2)N	0
ZINC09034738	CCOc1ccccc1C(=O)Nc1ccc2c(c1)CN(CC2)C(=O)C	1
ZINC09050882	Cc1c2c(oc1C(=O)NCCc1cccs1)CC(C[C@@H]2O)(C)C	1
ZINC09154563	Cc1nc(cs1)c1cccc(c1)NC(=O)CSc1nc(cc(n1)N)N	0
ZINC09217717	Cc1ccc2c(c1)CCCN2CC(=O)Nc1ccccc1C(=O)N	0
ZINC09318929	c1ccc2c(c1)nc1n2[C@@H](NC(=N1)N)c1ccc(cc1)SC(F)(F)F	0
ZINC09320449	CC(=O)CSc1nnc(n1N)c1cc(n[nH]1)c1ccccc1	0
ZINC09322730	Cc1cc(c(s1)C)C(=O)N1CCc2c(sc3c2c(ncn3)N)C1	0
ZINC09338279	c1ccc(cc1)c1cn(c(n1)N)NC(=O)Nc1ccccc1F	0
ZINC09472325	Cc1c(c(sc1C(=O)OC)NC(=O)c1ccc(cc1)C(=O)C)C(=O)N	0
ZINC09473366	c1ccc(cc1)SCCCC(=O)Nc1cccc(c1)Br	1
ZINC09482133	CCOC(=O)c1c(cc(nc1N)O)O	0
ZINC09544969	c1cc(cc(c1)NC(=O)C[C@@H]1CCC=C1)c1nnc2n1CCCCC2	1
ZINC09550205	C[C@@H](c1nnc(o1)c1cccc(c1)Cl)Sc1[nH]c(=O)cc(n1)N	0
ZINC09553837	Cc1cccc(c1OCC(=O)N/N=C/c1cc(c(c(c1)I)O)OC)C	1
ZINC09570737	c1cc(cc(c1)F)C(=O)NCc1nnnn1c1ccc(cc1)Cl	1
ZINC09602287	Cc1nc(cs1)CN1C[C@H](Oc2c1cccc2)C(=O)N	0
ZINC09695936	COc1ccc(cc1C(=O)NC(=S)Nc1ccc(cc1)O)Br	1
ZINC09748980	Cc1ccc(c(c1)Br)NC(=O)c1c(n(nn1)Cc1ccccc1Cl)N	0
ZINC09814390	Cc1cccc(c1C)OCC(=O)Nc1ccc(cc1)O	1
ZINC09912257	CNC(=O)c1ccsc1NC(=O)CCCS(=O)(=O)c1ccccc1	1
ZINC09954082	CN(C)c1nc(nc(n1)N)[C@@H](C#N)C(=O)c1ccco1	0
ZINC10277841	Cc1nnc(n1CC=C)S[C@H](c1ccccc1)C(=O)N	0
ZINC10293353	CC[C@@H](C)Oc1ccc(cc1)C(=O)NC(=S)N1CCCCC1	1
ZINC11024176	c1cc(c2c(c1)n(nn2)[C@@H]1[C@H]([C@@H]([C@@H]([C@H](O1)CO)O)O)O)N	0
ZINC11317155	CC(C)[C@@H](C(=O)OCC(=O)NC(=O)N)NC(=O)c1c(cccc1F)F	0
ZINC11392614	c1cc(ccc1c1nnc(o1)CSc1nc(cc(n1)N)N)Br	0
ZINC11424825	Cc1cc(n2c(n1)nc(n2)S[C@@H](c1ccc(cc1)F)C(=O)N)C	0
ZINC11494863	Cc1ccccc1Nc1nc(nc(n1)N)CSc1[nH]nc(n1)C1CC1	0
ZINC11669736	C[C@H](C(=O)NC[C@@H]1CCCO1)Sc1nnc(n1N)c1ccco1	0
ZINC11693065	CC(=O)c1cccc(c1)NC(=O)c1c(n(nn1)c1ccccc1)N	0
ZINC11757329	CCN1c2cc(ccc2OCC1=O)N	0
ZINC11757519	c1cc(=O)[nH]cc1N	0
ZINC11839378	CN(C[C@@H]1CC[N@H+](CC1)CCc1ccc(cc1)Cl)C(=O)CC=C	1
ZINC11846065	Cn1cccc1[C@H](CNC(=O)CCc1ccccc1)[NH+]1CCOCC1	1
ZINC11853327	c1ccc(cc1)N1CC[NH+](CC1)CCCNC(=O)c1ccc(o1)Br	1
ZINC11872498	Cc1cc(ccc1OC)C[N@H+]1CC[C@@H](CC1)[C@]1(C(=O)NC(=O)N1)C	1
ZINC11903304	CC[C@@H](C(=O)Nc1ccccc1Cl)Sc1cc(ncn1)C	1
ZINC12050603	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)c1ccccc1	0
ZINC12087847	c1ccc2c(c1)cc(c(n2)C1CCN(CC1)C(=O)C1CCOCC1)N	0
ZINC12087847	c1ccc2c(c1)cc(c(C1CCN(CC1)C(=O)C1CCOCC1)[nH+]2)N	0
ZINC12089055	c1ccnc(c1)[C@@]1([C@@H]2CCC[C@H]1C[N@@H+](C2)Cc1ccc(cc1)F)O	1
ZINC12114588	COc1ccc(cc1)CC(=O)N1[C@@H]2CC[C@H]1C[C@@](C2)(c1ccco1)O	1
ZINC12120848	CCCC[N@H+]1CC[C@@H](CC1)c1cc(n2c(n1)cc(n2)C(C)(C)C)N	0
ZINC12128287	c1ccc2c(c1)CN([C@H](CO2)Cn1ccnc1)C(=O)c1cncnc1	1
ZINC12159451	C[C@H]1CCCN(C1)c1nnc(n1Cc1ccco1)S[C@@H](C)C(=O)N	0
ZINC12184414	CCc1cc(n2c(n1)c1c(cc(nc1n2)C)C)NN	0
ZINC12338564	CN1[C@H](C[C@H](O1)COC(=O)c1ccc(cc1)F)c1ccccc1	1
ZINC12338797	Cc1ccc(s1)/C=C\1/C(=NN(C1=O)c1ccc(cc1)S(=O)(=O)N)C	0
ZINC12375109	c1cc2c(cc1Cl)[C@H](C[C@H](O2)C(F)(F)F)O	1
ZINC12394796	c1c(nn(c1C(F)(F)F)CC/C(=N\O)/N)C1CC1	0
ZINC12422262	Cc1ccc(cc1NC(=O)Cc1cc(on1)c1cccs1)Cl	1
ZINC12428256	c1c(c(cc2c1OCO2)CSc1nnc(s1)N)CSc1nnc(s1)N	0
ZINC12433010	C/N=C(\c1ccccc1)/N(c1ccccc1)O	1
ZINC12505953	C(COc1c(c([nH]n1)N)C(=O)N)O	0
ZINC12531335	C[C@@H](C(=O)N)OC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)O	0
ZINC12552120	C[C@H](c1ccc(cc1Cl)Cl)N(C)C(=O)c1ccc[nH]c1=O	1
ZINC12568575	Cc1cc(c(o1)C)C(=O)Nc1cccc(c1)S(=O)(=O)/N=C/1\NCCC1	1
ZINC12623480	Cc1ccc(c(c1)F)NC(=O)CCN1C(=O)[C@@H]2CCCC[C@H]2C1=O	1
ZINC12634390	Cc1cc(on1)C(=O)/N=c/1\n(c2ccc(cc2s1)[N+](=O)[O-])CC=C	1
ZINC12724571	Cc1nnc(n1Cc1ccccc1)SCc1nc(nc(n1)N(C)C)N	0
ZINC12730441	Cc1ccc(cc1NC(=O)[C@H](C)Nc1ccc2c(c1)nc(o2)C)Cl	1
ZINC12734203	c1cc(ccc1Cn1c(c(C#N)[nH+]c1N)C#N)Cl	0
ZINC12759954	c1ccc(cc1)C[N@@H+]1CC[C@@H](C1)NC(=O)c1c(c2ccccc2s1)Cl	1
ZINC12780159	COC(=O)c1c(ccs1)S(=O)(=O)N1C[C@@H](Oc2c1cccc2)C(=O)N	0
ZINC12785341	Cc1c(sc2c1c(=O)n(c(n2)S[C@H](C)C(=O)N)C1CCCC1)C	0
ZINC12785623	c1ccc2c(c1)c(c[nH]2)CC(=O)Nc1ccc(cc1Br)Br	1
ZINC12794407	c1cc(ccc1CNC(=O)N)C(=O)N1CCC[C@H](C1)C(F)(F)F	0
ZINC12890052	CSc1nc(c(s1)NC(=O)CCC1CCCCC1)c1ccccc1	1
ZINC12895753	Cc1ccc(cc1)CSc1nc(c(s1)N)c1ccccc1	0
ZINC12914854	c1cc(sc1)CNC(=O)C[NH+]1CCN(CC1)c1cc(ccn1)C#N	1
ZINC12930432	Cc1cc2c(cc1C)occ2CC(=O)N1CCC(CC1)C(=O)N	0
ZINC12937488	C[C@@H](c1nc(nc(n1)N(C)C)N)Sc1nc(n[nH]1)C1CCCC1	0
ZINC12951123	Cc1ccc(c(c1)Br)S(=O)(=O)N[C@@H](C)C(=O)N	0
ZINC13001579	COC(=O)c1ccccc1NC(=O)c1ccc(cc1)S(=O)(=O)C	1
ZINC13001609	CC1(C(=O)N(C(=O)N1)Cc1cc(no1)c1ccc(cc1)OC)C	1
ZINC13091612	c1cc(c(nc1)Oc1ccc(cc1)C(F)(F)F)C(=O)[O-]	1
ZINC13116188	c1cc(ccc1c1ccc(o1)/C=[NH+]/[C@H]1CCS(=O)(=O)C1)S(=O)(=O)N	0
ZINC13116350	Cn1c(c(cn1)/N=C\c1ccccc1)C(=O)N	0
ZINC13131492	Cc1cccc(c1)[C@H]1C[C@@H](Nc2n1nc(n2)N)c1ccc(cc1)Cl	0
ZINC13131911	Cc1cc(c(cc1NC(=O)CSc1nnc(s1)N)OC)[N+](=O)[O-]	0
ZINC13146920	c1cc(cnc1)/C=C(\C#N)/c1ccc(cc1)Br	1
ZINC13154430	Cc1ccc(cc1[N+](=O)[O-])N/C(=N\c1nc(cc(n1)C)C)/N	0
ZINC13196504	C[C@H](CC(=O)[O-])NS(=O)(=O)c1ccc(c(c1)C(=O)[O-])F	1
ZINC13320302	Cc1ccc(cc1F)NC(=O)N1[C@@H](CCC[C@H]1C)C	1
ZINC13388779	COc1ccccc1C(=O)N[C@H](CC(=O)[O-])c1cccs1	1
ZINC13406330	c1ccc(c(c1)/C=N/c1ccc(cc1)F)O	1
ZINC13451825	C[C@H]1C=C([C@@H]2[C@@H]([C@H]1CO[C@@H]2c1ccc(cc1)OC)C)C	1
ZINC13467069	C[C@]12CC[C@@H]3[C@H]([C@@H]1CCC2=O)CCC1=CCCC[C@@H]31	1
ZINC13578923	c1ccc(c(c1)N)SCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC13629092	CC1(Cc2c(sc(c2C(=O)N)NC(=O)N2CC[NH2+]CC2)CO1)C	0
ZINC13675858	C[C@@H](c1ccc(cc1)C(C)(C)C)NC(=O)c1ccccc1Cl	1
ZINC13698071	c1cc(ccc1C(=O)NCc1ccsc1)Cl	1
ZINC13756424	CN1CCc2c(c([nH+]c(c2C#N)N2CCCC2)N2CCCC2)C1	1
ZINC13837839	Cc1cc(nc(c1)NC(=S)NCCCOC)C	1
ZINC13930839	Cc1ccc(cc1C)[C@@H](C)NC(=S)Nc1cccc(c1)OC	1
ZINC14032137	Cc1cnc2n(c1=O)[C@H](CS2)CC(=O)Nc1cccc(c1)Cl	1
ZINC14071948	c1ccc(cc1)C1=NN(CC1)C(=O)COc1ccccc1C=O	1
ZINC14095189	CNC(=O)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)c1ccc(cc1)OC	1
ZINC14108463	c1cc(sc1)c1nnc(o1)CN1C(=O)[C@@H]2CC=CC[C@H]2C1=O	1
ZINC14129308	c1ccc(cc1)CNC(=O)c1cc(ccc1Cl)S(=O)(=O)N	0
ZINC14139044	Cc1ccc(cc1)CNC(=O)c1cc(c(c(c1)Br)O)OC	1
ZINC14140058	Cc1ccccc1CCNC(=O)c1cc(ccc1C)S(=O)(=O)N	0
ZINC14141115	CCn1c(nnc1S[C@@H](C(C)C)C(=O)NC(=O)N)c1ccccc1C	0
ZINC14141833	Cc1ccc(cc1)SCCOc1ccccc1C(=O)N	0
ZINC14198760	Cc1c(c(n(n1)CC(C)C)C)CC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC14228730	c1ccc2c(c1)N(C[C@H](O2)C(=O)N)C(=O)/C=C/c1cccs1	0
ZINC14463938	CC(=O)c1ccc(cc1)OC(=O)Cn1c2ccccc2ncc1=O	1
ZINC14535886	COc1ccc(cc1)C[C@H]1C(=O)N2C[C@H](C[C@H]2C(=O)N1)NC(=O)OC	1
ZINC14629885	CC(C)c1ccccc1Oc1ccc(cc1N)F	0
ZINC14645455	CC(C)CCOc1ccc(cc1Br)C(=O)Nc1ccccc1Br	1
ZINC14669208	Cc1ccc(cc1C(=O)Nc1c(cc(cc1Cl)C)C)S(=O)(=O)N(C)C	1
ZINC14671774	CCSC1=NC(=C([C@H]([C@H]1C#N)c1ccccc1)C#N)N	0
ZINC14735773	C[C@H]1Cc2ccccc2N1C(=O)[C@@H](C)Oc1ccc(cc1)C(=O)N	0
ZINC14806754	CC(C)C[C@H]([C@](Cc1cnc[nH]1)(C(=O)[O-])O)[NH3+]	1
ZINC15020352	CCOC(=O)c1c(n2ccccc2n1)Cl	1
ZINC15065230	c1ccc(cc1)c1c2c([nH]n1)CCN(C2)Cc1ccc2c(c1)CCO2	1
ZINC15227962	c1ccnc(c1)N1CCN(CC1)c1[nH+]cc[nH]/c/1=C(/N)\N=O	0
ZINC15229025	Cc1ccc2c(c1)nc([nH]2)C/C(=N\O)/N	0
ZINC15241056	c1ccc(c(c1)/C=C\1/C(=O)N(C(=O)S1)CCNC=C(C#N)C#N)F	1
ZINC15265531	CC(=O)OC[C@@H]1[C@H]([C@@H]([C@@H](O1)n1cnc2c1nc([nH]c2=O)N)O)O	0
ZINC15319176	COc1ccc(c(c1)OC)[C@H]1[C@@]2([C@]1(C1(N=C2N)OCCO1)C#N)C#N	0
ZINC15416958	Cc1cc(cc(c1)C(=O)Nc1cccc(c1)S(=O)(=O)N)C	0
ZINC15434987	c1ccc2c(c1)N(C(=O)CO2)CC(=O)Nc1cc(cc(c1)Cl)Cl	1
ZINC15440637	COC(=O)C[C@H](c1cccc(c1Cl)Cl)N	0
ZINC15543406	Cc1ccc(c(c1)F)NC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC15866369	Cc1cccc(c1)[C@@H]1C[C@H](Nc2n1nnn2)c1ccc(c(c1)C)C	1
ZINC15867877	Cc1cccc(c1)N1C(=O)N[C@@]2(N1)C[C@H](CC(C2)(C)C)C	1
ZINC15961952	Cc1c(c(=[NH2+])n2c(n1)/C(=N/Nc1ccccc1F)/C(=N2)N)C#N	0
ZINC15973981	CCn1c2ccccc2nc1SCC(=O)N/N=C\C=C\c1ccco1	1
ZINC16137219	C/C(=N\Nc1nc(cs1)c1ccccc1)/c1cnc2ccccc2n1	1
ZINC16383627	c1c2c(nc3c1c(c(s3)C(=O)OC1CCCCC1)N)CCCC2	0
ZINC16489662	c1cc(ccc1CC(=O)Nc1cc(c(c(c1)Cl)N)Cl)Cl	0
ZINC17045957	Cc1cc(no1)N/C=C\1/C(=O)NC(=O)N(C1=O)C(C)C	1
ZINC17067068	c1ccc2c(c1)CCN(C2)C(=O)C[C@H]1C(=O)N[C@H]2CCCC[C@@H]2N1	1
ZINC17087059	c1cc(cc(c1)Cl)NC(=O)CCSc1nnc(s1)N	0
ZINC17158398	c1ccc(c(c1)N)/N=C/c1ccccc1O	0
ZINC17287739	CCN(CC)S(=O)(=O)c1c(nn(c1C)C(=O)c1ccc(cc1)C)C	1
ZINC17303864	C[C@H](C(=O)N=c1[nH]c2ccccc2[nH]1)Oc1ccc(cc1)C#N	1
ZINC17310320	CC(=O)Nc1ccc(cc1)C[NH2+]Cc1ccc(cc1)OC	1
ZINC17355506	CC1CCN(CC1)C(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC17361128	Cc1ccc(cc1F)C(=O)Nc1cc(ccc1O)C(C)(C)C	1
ZINC17370786	COc1ccc(cc1)C(=O)NCCc1nc2ccccc2s1	1
ZINC17525923	CC(C)n1c2c(cc(cn2)NC(=O)c2cc(c(cc2Cl)F)F)cn1	1
ZINC17841777	CC[C@@H](c1ccc(cc1)C)NC(=O)c1cc(ccc1C)S(=O)(=O)N	0
ZINC17986687	C[C@H]1CC[C@H]2[C@@H](C1)C(=O)N(C2=O)c1cccc(c1)C(=O)[O-]	1
ZINC18053423	c1ccc2c(c1)nc1n2[C@@H](NC(=[NH2+])N1)c1cc(cc(c1[O-])[N+](=O)[O-])Cl	0
ZINC18114991	c1ccc2cc(ccc2c1)OC(=O)CCn1c2ccccc2oc1=O	1
ZINC18161679	c1ccc(c(c1)C(=O)O/N=C(/c1cccc(c1)[N+](=O)[O-])\N)Br	0
ZINC18172992	c1ccc(cc1)/C=C/C(=O)O/N=C(\c1ccc(cc1)Br)/N	0
ZINC18209154	Cc1ccccc1C[C@H]1C(=O)N=C(S1)N	0
ZINC18244421	CCc1ccccc1N1C(=O)C[C@@H](C1=O)[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC18263755	c1cc(cc(c1)Cl)c1nnc(n1N)SCC(=O)Nc1ccc(cn1)Cl	0
ZINC19213078	Cc1ccc(cc1)n1c(c(cn1)C(=O)[C@@H]1CCCN1C(=O)C(C)C)N	0
ZINC19296206	CCc1ccc(cc1)[C@@H](C(C)C)NC(=O)CCNC(=O)c1ccco1	1
ZINC19320485	CC1=[N+]([O-])[C@]2(CCc3c(no[n+]3[O-])[C@]2(C1)O)N	0
ZINC19369387	c1ccc(cc1)[C@H](c1ccc(cc1)Cl)N1CCN(CC1)CC(=O)N	0
ZINC19498057	C[C@@H]1Cc2cc(ccc2O1)[C@@H](CN1CCN(CC1)c1cnccn1)O	1
ZINC19575162	C[C@@H]1C[N@H+]2CCC[C@@H]2CN1Cc1ccccc1OC	1
ZINC19590077	CN1CCN(CC1)Cc1nc(nc(n1)Nc1cccc(c1)OC)N	0
ZINC19597218	c1cc(sc1)c1c(c(nc(c1C#N)SCc1ccc(cc1)F)N)C#N	0
ZINC19673115	C[C@H](COC)/[NH+]=C(\N)/SCc1ccc(cc1)Cl	0
ZINC19736372	Cc1cc(ccc1NC(=O)COc1ccc(cc1)OC)N	0
ZINC19736519	CC(C)CCOc1ccc(cc1)C(=O)Nc1ccc(c(c1)N)Cl	0
ZINC19736557	c1ccc(cc1)CCC(=O)Nc1cc(ccc1F)N	0
ZINC19740540	c1cc(cc(c1)c1ccnc(n1)N)c1cc[nH]n1	0
ZINC19798153	C/C(=N/S(=O)(=O)c1ccc(cc1)NC(=O)CCC(=O)[O-])/[O-]	1
ZINC19798346	C1CCN(CC1)C1(CC[NH2+]CC1)C(=O)N	0
ZINC19800020	CCCCN(CCCC)c1ccc(cc1)/C=C\1/C(=O)N=C(S1)N	0
ZINC19805085	c1ccc2c(c1)C(=O)N(C2=O)C[C@@H](CN1CCOCC1)O	1
ZINC19818618	c1ccc(cc1)c1c(c(nc(c1C#N)SCC#N)N)C#N	0
ZINC19868559	CN(C)c1ccc([nH+]c1)N	0
ZINC19889811	CC[N@H+]1CCN(CC1)[C@@H]1CC[N@H+](CC1)Cc1cccc(c1)Br	1
ZINC19925016	COc1ccc(c(n1)N1CCC(CC1)C(=O)N)[N+](=O)[O-]	0
ZINC20051027	c1cc(cc(c1)C(=O)N)CNc1cccc(c1)Cl	0
ZINC20069522	COc1ccccc1OCCn1c2ccccc2n(c1=N)CC(=O)N	0
ZINC20134780	c1cc2c3c(c1)c(c(cc3CC2)Cl)N	0
ZINC20135783	c1cc(c(cc1N)F)N1CCCCCC1	0
ZINC20141652	Cc1ccc(cc1NC(=O)c1ccc(cc1)OC)c1ccc(o1)CO	1
ZINC20188677	c1ccc2c(c1)ccn2CCC[NH2+]C1CCCC1	1
ZINC20193151	C[C@@H]1CCCN(C1)C(=O)c1cccc(c1)N	0
ZINC20200973	CC(C)[C@H](C[NH2+]Cc1cccc(c1)[N+](=O)[O-])N1CCCC1	1
ZINC20202210	Cc1ccc(cc1)N1C[C@H](CC1=O)C(=O)NCCCc1nnc(s1)N	0
ZINC20202813	Cc1cc(cc(c1)N1C[C@H](CC1=O)C(=O)NCCc1nnc(s1)N)C	0
ZINC20203633	COc1cc(cc(c1)OC)C[NH2+]CCNS(=O)(=O)C	1
ZINC20220104	CN1CCN(CC1)C(=O)Cc1ccc(cc1)[N+](=O)[O-]	1
ZINC20220556	COC(=O)Cn1ccc2c1cccc2C(=[NH2+])N	0
ZINC20220628	CCN1CCN(CC1)C(=O)c1ccc(c(c1)C)N	0
ZINC20223325	c1cc(ccc1CN/C(=N/[N+](=O)[O-])/N)C#N	0
ZINC20236061	Cc1cc2=NC(=O)/C(=C\c3ccc(cc3)Cl)/C(=[NH2+])n2o1	0
ZINC20246786	c1cc(ncc1C=O)N1CCSCC1	1
ZINC20256899	c1cc(c(cc1N)NC(=O)CC[NH+]1CCSCC1)F	0
ZINC20264159	c1cc(ccc1[C@@H](CN1CC[NH2+]CC1)O)F	1
ZINC20343537	COc1ccc(cc1OC)C(=O)Nc1ccccc1N	0
ZINC20351869	c1ccc(cc1)c1nccn1c1ccccc1N	0
ZINC20421301	C[C@@H](CN1CNC(=[NH+]C1)SCc1ccc(cc1)Cl)O	1
ZINC20508483	c1ccc(cc1)/C(=N/OC(=O)COc1ccc2ccccc2c1Br)/N	0
ZINC20537508	CC(=O)N1CCN(CC1)C(=O)c1nc([O-])c2ccccc2n1	1
ZINC20558762	Cc1c(c(c(cn1)CO)CNc1ccc(cc1C(F)(F)F)Cl)O	1
ZINC20603160	Cc1cc(n(n1)[C@H](C)CC(=O)Nc1cccc(c1)SC)C	1
ZINC20693891	COc1ccc2c(c1)[C@H]1C=CC[C@H]1[C@H](N2)c1cccc(c1O)OC	1
ZINC20732256	COc1ccc(cc1N)N1CCCn2c3ccccc3nc2C1	0
ZINC20826589	CC[NH+](CC)[C@H](CNCc1cccc(c1)O)c1ccccc1	1
ZINC20841532	CCc1nnc(o1)CN(CC)C(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC20843439	COCc1nnc(n1N)SCC(=O)NCc1cccc(c1OC)OC	0
ZINC20922041	Cc1cccc(c1)NC(=O)CCSc1nnc(n1N)N[NH3+]	0
ZINC20922447	CCC(=O)NNC(=O)CSc1nnc(n1N)N[NH3+]	0
ZINC20922464	c1cc(ccc1NC(=O)CCSc1nnc(n1N)N[NH3+])OC(F)(F)F	0
ZINC20927445	COc1ccccc1CC[NH2+]Cc1cc(c(c(c1)Br)OC)Br	1
ZINC20948677	CN(Cc1ccc(c(c1)F)OC)C(=O)C[N@H+]1CCC[C@H](C1)C(=O)N	0
ZINC20992329	CC(C)/C=C/C[N@H+]1CC[C@@H](CC1)N1CC[C@H](CC1)C(=O)NC1CC1	1
ZINC21036142	c1cc(c(cc1Br)Br)NC(=O)CSc1nnc(n1N)NN	0
ZINC21184715	CCOC(=O)c1c(c(sc1NC(=O)CSCC(=O)OC)C(=O)N)C	0
ZINC21301403	CC(C)(C)OC(=O)NNCc1ccc(cc1)c1ccccn1	1
ZINC21400033	Cc1ccc(cc1C(=O)OCc1nc2ccccc2o1)S(=O)(=O)N	0
ZINC21426111	C[C@@H](c1ccc(cc1)Cl)NC(=O)CSc1c(cc(c(n1)N)C#N)C#N	0
ZINC21495801	CCCCCOc1ccc(cc1)C(=O)Nc1nc(cs1)CC(=O)N	0
ZINC21531651	c1cc(n(c1)c1nnc(s1)N1CCCC1)CNCC[NH+]1CCCC1	1
ZINC21668736	Cc1ccoc1C(=O)Nc1cc(ccc1n1cncn1)C(F)(F)F	1
ZINC21717369	Cc1cccn2c1ncc(c2=O)C(=O)NCc1ccccc1Cl	1
ZINC21790795	c1cc(ccc1[C@H]1CCCN1C(=O)c1cc(no1)C1CCCCC1)Cl	1
ZINC21823980	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)[C@H](C)Sc1ccc(cc1)F	0
ZINC21992370	c1cn(c(=O)nc1N)[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)F	0
ZINC22025294	c1ccc(cc1)NC(=O)c1cc2c(c(sc2nc1N)C(=O)N)N	0
ZINC22114027	CCCC[C@](c1cc(cnc1)Br)(C(=O)OC)N	0
ZINC22123682	CCC[C@@H](C(=O)NN)[NH2+]C[C@@H]1CCCO1	0
ZINC22171411	c1c(c(nc([O-])c1C(=O)N)C(F)(F)F)CCO	0
ZINC22210428	c1ccc2c(c1)ncn2Cc1ccc(cc1)C[NH3+]	1
ZINC22533238	CCN(CC)C(=O)CSc1nnc(n1N)SCc1ccc(c(c1)Cl)Cl	0
ZINC22628627	CCSc1nnc(s1)/N=C(\[O-])/CSc1[nH]c(=O)cc(n1)CC(=O)NC	1
ZINC22682405	C[NH+](C)[C@@H](CNC(=O)c1ccc[n+]([O-])c1)c1cccc(c1)F	1
ZINC22730820	Cc1ccc(s1)C(=O)/C(=C(\NCc1ccccc1)/S)/[n+]1ccccc1	1
ZINC22752699	c1cc(c(cc1F)F)NC(=O)CN1CC[N@H+]2CCC[C@@H]2C1	1
ZINC22799429	Cc1cc(no1)CN1CCN(CC1)CC(=O)N[C@@H]1CCCC[C@H]1C	1
ZINC22814829	Cc1nc(cs1)CN1CC[NH+](CC1)Cc1ccccc1C#N	1
ZINC22863517	c1cc(ccc1CCNCc1[nH]ccn1)F	1
ZINC22913714	c1cc(cc(c1)Cl)C[NH+]1CCN(CC1)Cc1nc(no1)c1cccs1	1
ZINC22917414	Cc1cnc(cn1)C(=O)Nc1nc(cs1)c1cc(ccc1Cl)Cl	1
ZINC23082631	c1ccc(cc1)/C=C/COC(=O)c1ccc(cc1)NC(=O)N	0
ZINC23123512	Cc1nnc(s1)/N=C(\[O-])/c1cc(nn1c1ccccc1)C1CC1	1
ZINC23285995	C[C@@H](C(=O)N)N1CC[N@@H+](CC1)CCOc1ccccc1	0
ZINC23382573	CCCOc1c(cc(cc1I)/C=C(\C#N)/C(=O)N)OC	0
ZINC23638933	c1cc(ccc1CNC(=O)COC(=O)CC1CCCCC1)S(=O)(=O)N	0
ZINC23753095	C[C@H](C(=O)NC(=O)N)N1CCN(CC1)S(=O)(=O)c1ccccc1	0
ZINC23893776	C[C@@H](c1ccccc1Cl)NC(=O)CSc1nnc(n1N)C(C)(C)C	0
ZINC23993544	CC[C@@H]1CCCCN1S(=O)(=O)c1ccccc1C#N	1
ZINC24002986	c1ccc2c(c1)nc(s2)N(C[C@H]1CCCO1)C(=O)[C@H]1CCC=CC1	1
ZINC24242997	C[C@@H](C(=O)NC1CC1)N1CCN(CC1)Cc1ccccc1F	1
ZINC24485343	COC(=O)C[C@@H](c1cccs1)NS(=O)(=O)c1ccc(c(c1)F)F	1
ZINC24580125	c1cc(cc(c1)S(=O)(=O)N)CNC(=O)c1ccc(c(c1)F)F	0
ZINC24699850	c1ccc2c(c1)C(=O)N(C2=O)CCCOc1ccccc1C(=O)N	0
ZINC24707009	Cc1csc(n1)N1CCN(CC1)C(=O)c1ccc(cc1)C(=O)OC	1
ZINC24758193	CSc1ccc(cc1)[C@@H]1NC(=O)c2ccccc2N1CC(=O)N	0
ZINC24764338	Cc1ccccc1c1nnn(n1)Cc1cc(on1)c1ccccc1	1
ZINC24829013	C[C@@H](c1nc(nc(n1)N(C)C)N)N(C)Cc1ccc(cc1)C(F)(F)F	0
ZINC24830821	C[C@@H]1CCc2c(sc(n2)NC(=O)CC(C)C)C1	1
ZINC25015349	Cc1cc(c(s1)C)[C@@H](C)NC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC25015382	Cc1cc(c(s1)C)[C@H](C)NC(=O)C1CCN(CC1)S(=O)(=O)N	0
ZINC25058335	COC(=O)/C=C/c1ccc(cc1)N1CCCS1(=O)=O	1
ZINC25126532	Cc1cc(c(c(c1)Cl)NC(=O)COc1ccc(cc1[N+](=O)[O-])Cl)C	1
ZINC25245286	CC(C)(C)C(=O)NCCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC25272512	c1ccn2cc([nH+]c2c1)CC(=O)NCc1cccc(c1)S(=O)(=O)N	0
ZINC25355844	c1ccc(cc1)CC[N@H+]1CCN(CC1)CC(=O)NC[C@@H]1CCCO1	1
ZINC25451185	COc1ccccc1CCC(=O)Nc1cccc(c1)OCC(=O)N	0
ZINC25524877	C[C@H](C(=O)N1CCSc2c1cccc2)[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC25607856	CCN1CCN(CC1)C(=O)[C@H](C)Sc1nc(c2ccsc2n1)N	0
ZINC25723529	c1cc(c(cc1N)[N+](=O)[O-])O	0
ZINC26042483	c1ccc(cc1)S(=O)(=O)NC1CCN(CC1)C(=O)Cc1cccs1	1
ZINC26203121	c1ccc2c(c1)C(=O)N(C2=O)CCCC(=O)NCC1CC1	1
ZINC26220258	c1ccc(cc1)[C@H](C(=O)N)NCCc1ccccc1F	0
ZINC26353666	Cc1ccc2c(c1)occ2CC(=O)Nc1ccc(cc1)NC(=O)N	0
ZINC26420867	CCc1c(nc([nH]c1=O)n1c(c(cn1)C#N)N)C	0
ZINC26421841	CCc1cc(=O)nc([nH]1)n1c(cc(n1)C)N	0
ZINC26422407	CSc1cccc2c1nc(s2)N	0
ZINC26507121	CC(C)[C@@H](C(=O)N(C)Cc1cccc(c1Cl)Cl)NC(=O)C	1
ZINC26509155	Cc1cc2c(cc1C)oc(n2)c1cc(c(c(c1)Cl)OC)N	0
ZINC26509585	CCC[C@@H]1CN(c2cc(ccc2O1)N)C	0
ZINC26511895	Cn1c(c(c(n1)c1ccc(cc1)F)c1ccccc1)N	0
ZINC26535323	Cc1cc(ccc1Cl)OCCCC(=O)N1CCC(CC1)C(=O)N	0
ZINC26895836	C1COC[C@@H]1[C@H](CC(=O)[O-])[NH3+]	1
ZINC26957737	CC(C)CN1CCO[C@@H](C1)CNS(=O)(=O)c1ccc(c(c1)F)F	1
ZINC27374291	Cc1cccc(c1)OCC[N@@H+](C)[C@@H](C)c1nc(nc(n1)N(C)C)N	0
ZINC27547017	c1ccc(cc1)C[N@H+](CCC(=O)N)CC(=O)Nc1cc(ccc1F)F	0
ZINC27550954	CN(Cc1cnn(c1)c1ccccc1)Cc1[nH]c(=O)c2c(n1)ccs2	1
ZINC27625454	C[C@H]1CC[C@@H](CC1)NC(=O)Cn1cc(c([O-])nc1=O)Br	1
ZINC27932681	c1ccnc(c1)C(=O)N1CC[N@H+]2CCC[C@@H]2C1	1
ZINC28576065	Cn1c(c(cn1)Br)C(=O)NCc1ccc(cc1)Cl	1
ZINC28678322	CCSc1nnc(s1)/N=C(\[O-])/c1ccc(cc1)COCC(F)(F)F	1
ZINC28926615	COc1cc(ccc1OCC=C)C[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC28937638	Cc1c(sc(n1)S[C@@H](C)c1[nH]c(=O)c2ccccc2n1)CC(=O)N	0
ZINC29473920	Cc1csc2n1c(=O)cc(n2)CS/C(=[NH+]/C1CCCC1)/N	0
ZINC29508295	c1ccc(cc1)n1c(c[nH]c1=S)C(=O)Nc1cccc(c1)[N+](=O)[O-]	1
ZINC29786624	c1c(c(c(c(n1)Br)Br)N)Br	0
ZINC30176866	c1cc(ccc1NC(=O)CC1CCCCC1)NC(=O)[C@H]1CCCO1	1
ZINC30528319	Cc1cccc(c1)Cn1c(ccn1)NC(=O)COc1ccc(cc1)Cl	1
ZINC30661014	Cc1ccc(cc1)CC(=O)N1CCN(CC1)C(=O)c1ccc(cc1)O	1
ZINC30724545	c1ccc(cc1)Cn1cc[nH+]c1COC(=O)c1ccccc1[N+](=O)[O-]	1
ZINC30769375	CC(C)c1nc2cc(ccc2n1CCc1ccccc1)N	0
ZINC30823339	Cc1ccc(cc1)c1nnc(o1)COc1ccc(cc1)Br	1
ZINC31053535	CC(C)(C)c1nc2cc(ccc2o1)NC(=O)NCCc1ccccc1	1
ZINC31099669	c1ccc(c(c1)CNC(=O)NCc1cc(sc1)Br)F	1
ZINC31129154	c1ccc2c(c1)nc(o2)[C@H]1CCCN(C1)C(=O)[C@@H]1CCCO1	1
ZINC31622277	c1ccc2c(c1)OC[C@H](O2)C[NH+]=C(N)N	0
ZINC31682831	Cc1ccc(cc1C)N(CCC#N)C(=O)Cn1c(=O)c(c(cn1)Cl)Cl	1
ZINC32029835	CCCCNC(=O)/C(=C/N1CC[C@@H](CC1)C(=O)N)/C#N	0
ZINC32046657	c1ccc(c(c1)/C=C/C(=O)Nc1ccc(cc1)CC(=O)N)Cl	0
ZINC32099606	Cc1c/c(=[NH+]\N)/c2ccc(cc2[nH]1)Br	0
ZINC32156961	c1ccc2c(c1)nc1c(n2)c(=O)c(=O)c1=O	1
ZINC32197039	COc1cc(cc(c1OC)CC=C)C(=O)N1CCC(CC1)C(=O)N	0
ZINC32249754	c1c([nH+]c[nH]1)CCC(=O)N	0
ZINC32337837	COc1ccc2c(c1)c(c[nH]2)C1=CCN(CC1)C(=O)C1CC1	1
ZINC32492753	CC(=O)c1cccc(c1)NC(=O)Cn1cccn1	1
ZINC32516057	Cc1c(cnn1C)CNc1c2cn[nH]c2nc(n1)N	0
ZINC32540606	Cc1cc([nH]n1)CNC[C@@]1(CCCN(C1=O)CC(C)(C)C)O	1
ZINC32565505	COc1cccc2c1nc(cc2)c1cncnc1	1
ZINC32584946	Cc1ccccc1NC(=O)NN/C=C/1\c2ccccc2C(=O)NC1=O	1
ZINC32593197	COc1cccc(c1)c1ncc(s1)CNc1c(cccn1)C(=O)N	0
ZINC32605638	c1cc2c(cc1Cl)c(c(cn2)C(=O)NNC(=O)[C@@H]1CCCO1)N	0
ZINC32608251	c1cc2c(cc1F)c(ccn2)NC(=O)[C@H]1CCCO1	1
ZINC32631914	Cc1c(cccc1NS(=O)(=O)c1ccc(nc1)Cl)C(=O)NC	1
ZINC32635459	Cc1ccc(cc1F)N1[C@H]2CS(=O)(=O)C[C@@H]2S/C/1=N\C(=O)C(C)C	1
ZINC32652592	Cc1c(sc(n1)NC(=O)c1ccc2cc[nH]c2c1)SCC(=O)N	0
ZINC32679759	COC(=O)CC[NH+]1CCN(CC1)C(c1ccccc1)c1ccccc1	1
ZINC32717187	Cc1cc(nc(n1)C(C)C)N1CCN(CC1)C(=O)[C@H]1CCCO1	1
ZINC32736591	C[C@H]1C[C@H](C(=O)O1)OC(=O)c1cc(ccc1Cl)S(=O)(=O)N	0
ZINC32745321	CCCn1c(nnn1)COC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC32753039	C[C@H]1c2cccn2CCN1C(=O)C[C@@H]1CCC=C1	1
ZINC32774124	C[NH+]1CCN(CC1)CC(=O)NC(=O)N	0
ZINC32776565	Cc1c(nc(s1)c1ccco1)C(=O)Nc1cccnc1	1
ZINC32778782	C=C(CSCc1nc(nc(n1)N)N)Cl	0
ZINC32779541	COc1ccc(cc1)NC(=O)N1CCN(CC1)C(=O)CC1CCCC1	1
ZINC32789132	COc1ccc(cc1Br)/C=C\1/C(=O)N/C(=N/c2ccccc2)/S1	1
ZINC32827778	c1cc(cc(c1)C(=O)N)C[NH+]1CCCCCC1	0
ZINC32837562	c1cc(ccc1COC(=O)[C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3)C(=O)N	0
ZINC32837624	COc1ccc(c(c1)OC/C=C/c1ccccc1)C(=O)N	0
ZINC32850795	CCOc1ccccc1OCC(=O)N[C@@H]1CCc2c1cccc2	1
ZINC32865945	CN(Cc1ccccc1F)[C@H](c1ccccc1)C(=O)N	0
ZINC32929317	C[C@@H]1C/C(=N/NC(=S)N)/[C@@H](C[N@@H+]1C)C	0
ZINC32930813	c1cc(ccc1NC(=O)c1ccc(cc1F)Br)Oc1cnccn1	1
ZINC32935290	c1ccc(cc1)S(=O)(=O)Nc1cc(c(cc1F)F)C(=O)[O-]	1
ZINC32987993	C[C@H](CNC(=O)[C@H](C(C)C)NC(=O)N)c1ccccc1	0
ZINC33033574	CCN1CCN(CC1)C(=O)[C@@H](C)Sc1nnc2n1c(nc(c2)C)C	1
ZINC33127027	CN1CCN(c2c1cccc2)S(=O)(=O)c1cccc2c1nsn2	1
ZINC33155092	Cc1cc(cc(c1OCC(=O)N/N=C\c1ccc(cc1)F)C)Br	1
ZINC33298004	COC(=O)CNC(=O)c1c(c2cccnc2s1)n1cccc1	1
ZINC33328316	CC(C)Cc1nc(no1)CNC(=O)CC1CCCC1	1
ZINC33359592	CC[C@H](C(=O)N)Oc1ccccc1C	0
ZINC33373819	Cn1c2ccccc2n2c1nc(c2C(=O)[O-])c1ccccc1	1
ZINC33391282	Cc1cc(nc(n1)N/N=C(/C)\c1cccc(c1)[N+](=O)[O-])C	1
ZINC33399530	COc1cc(cc(c1OC)OC)/C=N\NC(=O)N	0
ZINC33403812	CCOC(=O)[C@H](c1ccccc1OC)N	0
ZINC33466106	C[C@@H]1CC[N@H+](CC1)C[C@@H](c1ccc(cc1)F)O	1
ZINC33668142	CSc1ccc(cc1)/C=N/c1nc2ccccc2s1	1
ZINC33783645	CCOC(=O)[C@H](Cc1ccncc1)N	0
ZINC33909131	c1cc(n(c1)c1ccc(cc1)[N+](=O)[O-])/C=N\[N-]/C(=N\[N+](=O)[O-])/N	0
ZINC33960377	C[C@@]12CC[C@@H]([C@@]1(C)CBr)C/C/2=N\OC(=O)c1ccccc1Br	1
ZINC34144558	COC(=O)c1cc(c(nc1)N)[N+](=O)[O-]	0
ZINC34206692	Cc1ccc(cc1C)/N=C\1/N=C([O-])/C(=C\2/c3ccccc3NC2=O)/S1	1
ZINC34259827	CCCOc1ccc(cc1)C(=O)N/N=C/C(=C\c1ccco1)/C	1
ZINC34317405	c1ccc(c(c1)N)Oc1cccc(c1)[N+](=O)[O-]	0
ZINC34425064	COc1cccc(c1)c1cc(ncn1)Cl	1
ZINC34588743	CC(C)[C@@H]1CCCCC(=O)C1	1
ZINC34624317	CCN(CC)c1nc([n+]2c(n1)OCC2)N	0
ZINC34651035	C#CC[n+]1c2cc3c(cc2sc1N)OCO3	0
ZINC34741622	Cn1ccnc1[C@@H](c1ccccc1OC)N	0
ZINC34758234	CN(c1ccccc1)C(=O)[C@H](c1ccccc1)N	0
ZINC34767889	CC(C)CNC(=O)CCc1c([O-])nc(nn1)c1cccc(c1)Cl	1
ZINC34898569	CC[C@H](C)NC(=O)c1cn2c(n1)CC[C@H](C2)c1ccccc1C	1
ZINC34940542	c1cc2c(cc1c1nc3cc(ccc3o1)N)OCCO2	0
ZINC34957094	COc1ccc(cc1[C@H](c1cccnc1)N)F	0
ZINC34957855	c1cc(oc1)CSCC(=O)Nc1ccc(c(c1)N)F	0
ZINC34958009	C[C@@H](C(=O)Nc1cc(ccc1N)Cl)SCC(C)C	0
ZINC34958229	Cc1ccc(cc1)[C@H](CO[C@@H]1CCC[C@@H](C1)C)[NH3+]	1
ZINC35051054	c1ccc(cc1)COC(=O)[C@@H](Cc1c[nH]c2c1cccc2)N	0
ZINC35206562	Cc1cc(n(n1)c1ncccn1)N	0
ZINC35259650	c1cc(c(c2c1[nH]c(n2)C(=O)[O-])[N+](=O)[O-])[O-]	1
ZINC35322918	C1COCCC1CCC[NH3+]	1
ZINC35362526	C[C@H](C(=O)Nc1cc(ccc1Cl)Cl)[NH+]1CCN(CC1)C(=O)C(C)C	1
ZINC35368294	CC(C)(C)OC(=O)N1CCN(CC1)c1cc[nH+]cc1N	0
ZINC35476590	CC(C)c1nc(on1)c1cc(ccc1OC)S(=O)(=O)N	0
ZINC35505975	COc1ccc(c(c1)[C@H]1N(CCS1)C(=O)Nc1ccc(cc1)Br)OC	1
ZINC35507602	CC1=C([C@@H](n2c(ncn2)N1)c1ccc(cc1)NC(=O)C)C(=O)N	0
ZINC35635960	COc1cc(cc(c1N)CO)Br	0
ZINC35677118	COc1ccc(c(c1)OC)[C@@H](C[NH3+])N	0
ZINC35738302	C[C@@H](c1ccco1)NC(=O)[C@H](CC(C)C)N	0
ZINC36101210	CC[C@@H](C[N@H+](Cc1ccc(s1)C)C(C)C)O	1
ZINC36612926	c1c(cc(c(c1Br)OCC(=O)N)Br)C[NH2+]C1CCCCC1	0
ZINC36613090	COc1ccc(cc1)n1c(=O)cc(c2c1CCCC2)C(F)(F)F	1
ZINC36625654	Cc1cc(cc(c1)C(=O)Cn1c(=S)n(c(n1)N)Nc1cccs1)C	0
ZINC36646271	Cc1ccc(cc1)n1c(c2c(nnc(c2n1)N1CCN(CC1)C)C)C	1
ZINC36657058	CCCn1c2ccccc2nc1NC(=O)c1ccc(nc1)C	1
ZINC37022799	CCCc1nc(cs1)CSc1nnc(s1)N	0
ZINC37248780	C[C@H]1CCC[C@@H](C1)[NH2+]Cc1ccc(cc1)C(=O)N	0
ZINC37312323	CC(C)(C)c1c(nnn1c1ccc(cc1Cl)F)C(=O)[O-]	1
ZINC37408097	CC(C)C[NH2+]Cc1cccnc1OC	1
ZINC37475460	Cc1ccc(c(c1C(=O)OC)N)F	0
ZINC37503045	c1cc(ncc1C(=O)NCCCC(=O)N)Cl	0
ZINC37520289	C[C@@H]1C(=O)N(CC[N@H+]1Cc1ccccc1)c1cccc2c1cccc2	1
ZINC37553828	Cc1cccc(c1)c1cc(cnc1)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC37790859	Cc1ccccc1C[C@H](C)NC(=O)c1ccccc1Br	1
ZINC37869966	CN[C@H](c1ccc(cc1Cl)Cl)C(=O)N	0
ZINC37982132	c1cc(=O)[nH]cc1C(=O)NC[C@@H]1CCS(=O)(=O)C1	1
ZINC38221965	c1ccc(cc1)n1c(=O)c2c(n[nH]c2nc1N)N	0
ZINC38223072	CCOc1c(cc(cc1Br)[C@@H]1C(=C(Nc2n1nnn2)C)C(=O)N)OC	0
ZINC38522588	C1[C@H](CNC(=O)[C@@H]1N)O	0
ZINC38537191	Cc1cc(c(cc1Br)N)F	0
ZINC38537510	c1c(cc(c(c1Cl)SC#N)Cl)N	0
ZINC38547358	CCC(CC)NC(=O)Nc1nc(cs1)c1ccc(cc1)Cl	1
ZINC38580256	Cc1cc(c(c(c1)C)c1ccnc(n1)Cl)C	1
ZINC38665630	c1cc(c(c(c1)I)N)N	0
ZINC38696933	C[C@H]1c2ccc(cc2OC(=O)[C@@H]1CCC(=O)[O-])OCc1[n-]nnn1	1
ZINC38971041	C[C@H]1CCC[C@@H]([N@@H+]1C[C@@H]1CCCCN1)C	1
ZINC39049959	C#C[C@@H](c1cccnc1)ON	0
ZINC39054098	C[C@@H]1CC[C@@H](N(C1)S(=O)(=O)N)C	0
ZINC39059571	C1CN2C[C@H]([C@H]1O)C[NH+]=C2N	0
ZINC39063902	C=C[C@H]1CC(=NO1)C(=O)N	0
ZINC39066322	Cc1c[n+]([O-])ccc1C(=O)[O-]	1
ZINC39070024	CC(C)[C@H]1C=CO[C@H]1C(=O)C	1
ZINC39071541	CC(=O)c1cc(ncn1)C(=O)C	1
ZINC39080712	Cn1c(c[nH+]c1N)CCOC	0
ZINC39088440	c1cc2c(cc1F)n[nH]c2N	0
ZINC39096971	C([C@@H]1[C@@H]([C@@H](C(=O)O1)N)O)Br	0
ZINC39097091	c1ccc2c(c1)c1cc(c(cc1C2=O)O)N	0
ZINC39098152	C1[C@@H]2[C@@H](C(=C(C(=[NH+]2)N)C#N)N)C(=O)NC1=O	0
ZINC39115371	c1cc(ccc1N)N1C[C@@H]2C[C@H]1C[NH2+]2	0
ZINC39115506	c1cc2c(cc1C(=O)N)NC(=O)CN2	0
ZINC39272622	CC(C)NC(=O)CCSC1=NC(=N[C@H]2C1=NC=N2)Cl	1
ZINC39329660	CCOCCC1=C(N=N[C@H]1C)C	1
ZINC39371379	CCOc1ccccc1C[N@H+]1CCN(C[C@@H]1CCO)C[C@@H]1C=CN=N1	1
ZINC39371886	CCOC(=O)[C@@]1(CCC[N@@H+](C1)C[C@@H]1N=CC=N1)Cc1cccc(c1)Cl	1
ZINC39387927	Cc1cc2c(cc1[C@H]1N[C@@H]3C(=N1)C=NN3C1CCCCC1)OCO2	1
ZINC39443755	c1ccc(c(c1)[C@@H]1NC2=CC(=N)C=CC2=N1)N	0
ZINC39485849	Cc1ccc(cc1C)[C@@H]1C(=CN=[NH+]1)C[NH2+]Cc1cccc(c1)SC	1
ZINC39575928	c1ccc2nc([nH]c2c1)CS[C@@H]1NN[C@@H](N1N)C1CCCCC1	0
ZINC39712943	c1cc(c(cc1C(=O)N)OC(F)(F)F)Cl	0
ZINC39729323	Cc1ccc(cc1)c1csc(Nc2ccccc2)[n+]1Cc1ccco1	1
ZINC39929351	c1cc(c(cc1Cl)Cl)C(=O)NC(=S)N	0
ZINC39948438	Cc1cc(ccc1c1ccc(o1)/C=N/[C@H]1N=CN=N1)[N+](=O)[O-]	1
ZINC39962994	CCCc1nnc(s1)NC(=O)c1cn(c2c(c1=O)cccc2Cl)C	1
ZINC39989156	CCCSc1nnc(s1)/N=C(\[O-])/COc1ccc(c(c1)C)C	1
ZINC39997523	C[C@@H]1C(=C(C(=N1)C(=O)OCC(=O)c1cc2ccccc2o1)C)C(=O)C	1
ZINC40097486	Cc1cc(ccc1Br)NC(=O)N1C[C@H](O[C@H](C1)C)C	1
ZINC40108224	C[C@H](Cc1cccc(c1)Cl)NC(=O)[C@H]1CC(=O)N(C1)C(C)C	1
ZINC40163836	C[C@H](c1nc2ccccc2n1CCCOC)N	0
ZINC40163961	C1CC(=[NH+]C1)NC(=N)N	0
ZINC40166124	Cc1ccc(cc1)COc1cc2c(cc1N)c(cc(=O)o2)C	0
ZINC40173535	C[C@@H]1C[C@@H](C[N@@H+](C1)CCC(=O)NN)C	0
ZINC40185239	CCCCn1c2ccccc2nc1CN(C)C(=O)c1ccccn1	1
ZINC40214671	Cc1ccsc1C(=O)Nc1ccc(c(c1)S(=O)(=O)N)OC	0
ZINC40217417	c1cc(cc(c1)NS(=O)(=O)N)NC(=O)CC1CCCC1	0
ZINC40250932	CCCCn1c2ccccc2nc1[C@@H]1CC(=O)N(C1)CC	1
ZINC40267874	Cc1cc(n(n1)c1ccc(=O)n(n1)CC(=O)NC1CCCCC1)C	1
ZINC40268671	COc1ccccc1[C@@H]1CC(=Nc2c1ncn2c1cccc(c1)Br)O	1
ZINC40353255	CCC[C@H](C(=O)c1cc(ccc1C)C)Oc1cccc(c1)N	0
ZINC40353546	c1cc(cc(c1)OCC(=O)c1ccc(cc1Br)Br)N	0
ZINC40354010	CCC[C@@H](C(=O)c1ccc(cc1)OC)Oc1ccc(cc1)N	0
ZINC40354255	Cc1ccc(c(c1)N)O[C@@H](C)C(=O)c1ccccc1	0
ZINC40451254	c1cc(ccc1C(=O)O[C@H](CCCl)C(=O)c1ccc(cc1)Cl)N	0
ZINC40501352	CC(=O)Nc1cccc(c1)C(=O)N(C1CCCC1)C1CC1	1
ZINC40504480	CN(C1CCCCCC1)C(=O)c1cccc(c1)C(=O)N	0
ZINC40510083	COc1ccccc1C(=O)Nc1cccc(c1)Oc1cnccn1	1
ZINC40529565	Cc1ccc(o1)CN(C)C(=O)CCc1nc(no1)Cc1ccccc1	1
ZINC40539088	c1cc(c(cc1c1cnc2n1CCC2)N)N	0
ZINC40549320	c1ccc2c(c1)OC[C@H](O2)CNC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC40553134	c1cc(cnc1)NC(=O)C1=NN(C(=O)CC1)Cc1ccc(cc1)F	1
ZINC40555824	CC(=O)Nc1ccc(cc1)C(=O)Nc1cc(c(c(c1)F)N(C)C)F	1
ZINC40571610	Cc1cc(c(c(c1C)Br)N)[N+](=O)[O-]	0
ZINC40586174	c1ccc2c(c1)CCN2c1c(c(ncn1)NN)[N+](=O)[O-]	0
ZINC40656932	CC(C)(C)NNc1c(c(ncn1)NCCOC)[N+](=O)[O-]	1
ZINC40680618	CC(C)(C)Nc1c(c(ncn1)NCc1ccc(cc1)Cl)N	0
ZINC40680702	CC(C)(C)Nc1c(c([nH+]cn1)Nc1ccc(cc1)C(F)(F)F)N	0
ZINC40682396	CCCNc1c(c(ncn1)Nc1cc(ccc1Cl)C(F)(F)F)N	0
ZINC40685203	Cc1cccc(n1)Nc1c(c([nH+]cn1)Nc1cccc(n1)C)N	0
ZINC40686720	Cc1ccc([nH+]c1)Nc1c(c(ncn1)NCc1cccnc1)N	0
ZINC40686764	CCOc1ccccc1Nc1c(c(ncn1)NCc1cccnc1)N	0
ZINC40688405	CCc1ccc(cc1)Nc1c(c(nc[nH+]1)NC(C)C)N	0
ZINC40703924	Cc1ccc(cc1Cl)Nc1c(c(ncn1)n1ccnc1)N	0
ZINC40703966	CN(C)c1c(c(ncn1)Nc1ccc(c(c1)Cl)Cl)N	0
ZINC40705331	CC(=O)c1cccc(c1)Nc1c(c(ncn1)Nc1ccccc1Cl)N	0
ZINC40708455	CC[C@H]1CCCCN1c1c(c(ncn1)NC1CCCCC1)N	0
ZINC40708579	c1cc(cc(c1)Cl)Nc1c(c(ncn1)NC1CCCCC1)N	0
ZINC40723497	CN(C)c1c(c([nH+]cn1)Nc1ccccc1Cl)N	0
ZINC40725007	CC(C)c1ccc(cc1)Oc1c(c(ncn1)N1CCOCC1)N	0
ZINC40725099	CC1(CC(CC([NH2+]1)(C)C)Nc1c(c(ncn1)N1CCOCC1)N)C	0
ZINC40730236	CCCCN(C)c1c(c([nH+]cn1)NN1CC[NH+](CC1)C)N	0
ZINC40731568	CC[C@H](C)Nc1c(c(ncn1)N1CCC[C@@H](C1)C)N	0
ZINC40731853	C[C@H]1CCCCN1c1c(c(ncn1)NCCCOC)N	0
ZINC40746033	Cc1ccc(o1)CCNC(=O)c1cc(n(n1)C)NC(=O)c1cccs1	1
ZINC40752808	CC(C)CCNC(=O)c1cc(n(n1)C)NC(=O)C1CCCCC1	1
ZINC40757227	COCCCNc1c(c(ncn1)NNC(=O)c1ccccc1OC)N	0
ZINC40758040	Cc1ccc[nH+]c1Nc1c(c([nH+]cn1)Nc1ccc(cc1)Br)N	0
ZINC40760051	CC(C)Oc1c(c(ncn1)NN(C)C)N	0
ZINC40761172	Cc1cc(nc(n1)SC)C(=O)N1CC[NH+](CC1)Cc1cccc(c1)F	1
ZINC40780499	c1ccc2c(c1)CCN(C2)c1c(c(ncn1)Nc1ccc(cc1)F)N	0
ZINC40781087	c1ccc(cc1)CC(=O)NNc1c(c(ncn1)Nc1ccccc1)N	0
ZINC40781772	c1ccc(cc1)C(=O)NNc1c(c(ncn1)Nc1cccc(c1)Cl)N	0
ZINC40782375	c1cc(ccc1Nc1c(c(ncn1)NNC(=O)c1ccncc1)N)I	0
ZINC40783192	c1ccc(cc1)Sc1c(c(ncn1)NNC(=O)c1ccncc1)N	0
ZINC40783339	CC[C@@H](C)Nc1c(c([nH+]cn1)Nc1ccc(cc1Cl)Cl)N	0
ZINC40784416	Cc1ccccc1C(=O)NNc1c(c(ncn1)n1ccnc1)N	0
ZINC40794220	CC(C)(C)NNc1c(c(ncn1)NNC(=O)c1ccccn1)N	0
ZINC40795077	CC(C)(C)NNc1c(c(ncn1)NNC(=O)Cc1ccccc1)N	0
ZINC40797412	Cc1ccc2c(c1)NC(=O)[C@@](O2)(C)C(=O)Nc1cc(ccc1C)C	1
ZINC40798919	Cc1ccc(nc1)Nc1c(c(ncn1)Nc1cccnc1Cl)N	0
ZINC40802047	COc1ccc(cc1)Oc1c(c(ncn1)N1CCC(CC1)C(=O)[O-])N	0
ZINC40808132	C[C@@]1(C(=O)Nc2ccccc2S1)C(=O)NCCN1CCOCC1	1
ZINC40815598	Cc1ccc2c(c1)NC(=O)[C@@H](O2)CC(=O)NCCO	1
ZINC40880951	Cc1cccc(c1)OCC(=O)Oc1ccc(cc1)F	1
ZINC41029267	CCCc1nc(on1)C[N@@H+]1CCC[C@@H](C1)N	0
ZINC41042224	CCC(CC)[C@H](C#N)N	0
ZINC41074197	CCCc1nn2c(c(nc2s1)c1ccccc1)/C=C(\C#N)/C(=O)N	0
ZINC41090436	CCc1cc2c(nc(nc2s1)c1ccccc1)Nc1ccccc1F	1
ZINC41127355	CN(C)C(=O)c1ccc(o1)c1ccc(cc1)S(=O)(=O)N	0
ZINC41128488	CC(C)(C)c1ccc(cc1)OCCCC(=O)N1CC[C@H](C1)C(=O)N	0
ZINC41128986	CCOc1ccc(cc1)C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC41166637	Cc1ccc(cc1)Sc1c(c(n(n1)c1ccccn1)N)NC(=O)C	0
ZINC41196718	c1ccc2c(c1)CC[C@H]2NC(=O)C(=O)Nc1ccccc1CC(=O)N	0
ZINC41291226	Cc1ccc2c(cc(=O)oc2c1)CNC(=O)C1CC1	1
ZINC41298873	C[NH+](C)[C@@H](CNC(=O)Cc1cccs1)c1ccccc1OC	1
ZINC41302556	C[C@@H](c1ccc(c(c1)F)F)NC(=O)CNC(=O)N	0
ZINC41356825	C[C@@H](C(=O)Oc1ccc2c(c1)O/C(=C\c1ccncc1)/C2=O)Cl	1
ZINC41378156	c1c(c2c(s1)CCCC2)C(=O)NC[C@H]1CCOC1	1
ZINC41595090	Cc1cccc(c1)OCC(=O)N1CCC(CC1)C(=O)N1CCCCC1	1
ZINC41668558	C[C@H]1CCC[N@H+](C1)CCNC(=O)C(=O)Nc1ccccc1Cl	1
ZINC41687366	Cc1ccnc(c1)NC(=O)c1csnn1	1
ZINC41759391	Cc1cc(c(s1)C)[C@H](C)NC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC41759727	CCOc1ccc(cc1)NC(=O)C(=O)N[C@@H](C)c1cc(sc1C)C	1
ZINC41771109	CC(C)OCCCn1c(=O)c2ccccc2nc1SCC(=C)C	1
ZINC41901071	C[C@H]1CC=CC[C@H]1COC(=O)CCNC(=O)c1ccco1	1
ZINC41939479	Cn1c2c(cn1)c(=O)n(cn2)CCC(=O)NC[C@H]1CCOC1	1
ZINC42237031	Cc1ccc(c(c1)C)c1cc(c2ccccc2n1)C(=O)N	0
ZINC42357902	CCN(CC(=O)NC(C)C)C(=O)c1ccc[n+]([O-])c1	1
ZINC42378272	C[C@H]1[C@H]([C@@H]2[C@@H]([C@@H](O1)OC)OC(O2)(C)C)OC(=O)c1ccccc1	1
ZINC42511608	C[C@@H](Cn1ccnc1)NC(=O)COc1ccccc1	1
ZINC42620909	CNC(=O)Nc1cccc(c1)NC(=O)c1ccsc1	1
ZINC42653992	CC(C)C(=O)NCc1cn2cc(ccc2n1)Cl	1
ZINC42727164	c1ccc2c(c1)C[C@H](O2)CNC(=O)CSCC(=O)N	0
ZINC42783471	CCOC(=O)c1ccc(c(c1)N)N1CC[C@H](C1)O	0
ZINC42910580	Cn1c(nn(c1=S)CN(CCC#N)Cc1cccnc1)C1CC1	1
ZINC42952972	c1ccc2c(c1)ccc(n2)C(=O)NNC(=O)NC1CCCCCCC1	1
ZINC42976538	C[C@H](Cn1cnc2c(c1=O)cccc2F)O	1
ZINC43111972	CC[C@@H](C)[C@H](C(=O)NCc1ccnc(c1)OCC(F)(F)F)NC(=O)N	0
ZINC43122337	Cc1ccc(c(c1)SCC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N)C	0
ZINC43273098	Cc1nn2c(=O)cc(nc2s1)C[N@H+](C)CCCOc1ccccc1	1
ZINC43311087	C[C@@H]1C[C@@H]1c1ccc(o1)CN(C1CC1)C(=O)NCCn1ccnc1	1
ZINC43464146	C1C[C@H](Cc2c1nc(nc2C(F)(F)F)N)[NH3+]	0
ZINC43525978	Cn1c(cc(n1)C1CCCC1)[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2CN	0
ZINC43769301	CC(C)(C)OC(=O)NNC(=[NH2+])c1cc(cc(c1)C(F)(F)F)C(F)(F)F	0
ZINC44116801	c1cc([nH+]c(c1)N)C1CCCCC1	0
ZINC44136781	CC(C)(C)OC(=O)N1CCC2(CC1)C[C@H](c1c2ccc(c1)Cl)[NH3+]	1
ZINC44257204	CCCC[C@H](CC)CNC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC44368419	CC(C)c1nnc(s1)NC(=O)c1ccc(cc1)n1cc[nH+]c1SC	1
ZINC44390067	CCOC(=O)CN(C)S(=O)(=O)c1ccc(c(c1)C)Br	1
ZINC44452728	CC(C)C(=O)Nc1c(c2c(s1)CCC2)C(=O)NC(=O)N(C)C	1
ZINC44490232	CCNC(=O)c1ccc(cc1O)Br	1
ZINC44510361	C1C[C@H](OC1)CCN=C=S	1
ZINC44548067	C=N/[NH+]=C(/c1cncc(n1)Cl)\N	0
ZINC44548381	CCc1ccccc1Oc1cncc(n1)/C(=N/O)/N	0
ZINC44549613	c1ccnc(c1)/C(=[NH+]/N=C/c1ccc(cc1)F)/N	0
ZINC44550669	Cc1nc2c([nH]1)c(ccn2)C(=O)NN	0
ZINC44551617	c1ccc(cc1)N1CCN(CC1)C(=S)N/[NH+]=C(\c1cncc(n1)Cl)/N	0
ZINC44641537	C[C@H](C(=O)NCCOC)S(=O)(=O)Cc1c(cccc1Cl)F	1
ZINC44784114	COc1ccccc1CC(OC)OC	1
ZINC44880073	COc1cccc(c1)C(=O)NCc1ccc(cc1)n1cc[nH+]c1	1
ZINC44903277	C[C@H](C(=O)N1CCN(CC1)c1ccccc1F)n1ccnc1	1
ZINC44975018	c1ccc2c(c1)nc(o2)N1CCc2c(sc(c2C#N)N)C1	0
ZINC45026192	c1cc(ncc1C(F)(F)F)Sc1cc(nc(n1)N)Cl	0
ZINC45026305	CC(C)C[C@H](CNc1cc(nc(n1)N)Cl)[NH+](C)C	0
ZINC45128399	c1ccc2c(c1)C[C@@H](CO2)CNC(=O)N1CC[C@H](C1)C(=O)N	0
ZINC45162111	CCCCOc1ccc(cc1OC)C(=O)NCCCn1cc[nH+]c1	1
ZINC45164523	C[NH+](C)CCCNC(=O)c1ccc(cc1)C1SCCS1	1
ZINC45237272	C[C@H](c1ccc2c(c1)sc(n2)N)C(=O)[O-]	0
ZINC45257704	c1cc(sc1)CN(C1CC1)C(=O)CCC(=O)c1cccs1	1
ZINC45386694	CCC[N@H+](CC)C[C@H](C(=O)OCC)N	0
ZINC45540016	CCOCCNC(=O)NCCCc1cn[nH]c1C	1
ZINC45630060	c1cc(c(c(c1)F)[C@@H](C[NH2+]C[C@@H]1CCC=CC1)O)F	1
ZINC45782939	Cc1cc(nc(n1)SCC(=O)N[C@@H](C)c1ccc(cc1)NC(=O)N)C	0
ZINC45817296	c1cc2c(ccc(c2Br)N)nc1	0
ZINC45886953	c1ccc(c(c1)c1nc2ccccc2s1)N1C[C@H](CC1=O)C(=O)N	0
ZINC45890595	CCc1c(c(c(c(c1Br)N)Br)C)NC(=O)c1ccc(c(c1)C)C	0
ZINC45909463	CCCCN(CC(=O)N)C(=O)[C@H](C)NC(=O)c1ccco1	0
ZINC45947882	Cc1c([nH+]c(nc1NC[C@@H]1CCC[NH2+]C1)Nc1ccccc1)C	1
ZINC46018519	Cc1ccc(cc1NC(=O)N1CCC[C@@H]1c1ccccc1F)Cl	1
ZINC46094505	c1cc(cc(c1)Br)CS(=O)(=O)CC(=O)N	0
ZINC46157423	C[C@H](C(=O)NCc1ccccc1)S(=O)(=O)Cc1ccc(cc1)C(=O)N	0
ZINC46237733	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCNC(=O)[C@@H]1CC(=O)N(C1)c1ccccc1	1
ZINC46463828	CC[C@@H](C)NC(=O)CCNS(=O)(=O)c1c(c(c(c(c1C)C)C)C)C	1
ZINC46479195	Cc1cc(nc([nH+]1)N)NC[C@H](C)N1C[C@H](O[C@@H](C1)C)C	0
ZINC46539869	C[C@@H](CCCC(C)C)NC(=O)c1cc(ccc1OC)S(=O)(=O)N	0
ZINC46595505	C[C@@H](C(=O)NCc1ccnc(c1)OCC(F)(F)F)NC(=O)N	0
ZINC46855578	C1CC[NH+](CC1)CCNC(=O)CS[C@@H]1CCS(=O)(=O)C1	1
ZINC46865822	c1cc(cc(c1)C(F)(F)F)CN1C[C@@H](CC1=O)C(=O)NC1CCCC1	1
ZINC46979575	Cc1c(nn(n1)c1ccccc1)C(=O)N(C)CC(=O)N	0
ZINC47000226	CSCC(=O)N1CC[NH+](CC1)Cc1ccc(cc1)C(=O)N	0
ZINC47181954	CCn1cc(ccc1=O)NC(=O)c1ccccc1SCC(=O)N	0
ZINC47255633	c1ccc(cc1)C/C(=N/OCC(=O)Nc1ccc(cc1)Cl)/N	0
ZINC47302074	C[C@H](c1ccncc1)NC(=O)c1c(ncs1)Cl	1
ZINC47339738	C=CCN(CC=C)C(=O)CCCNC(=O)c1cccs1	1
ZINC47496081	CC[C@H](c1ccc(cc1)Cl)NC(=O)C[N@H+](C)CC(=O)N	0
ZINC47628464	CN(Cc1nnc(s1)C(=O)NCc1ccc(cc1)F)CC(=O)N	0
ZINC47679499	C[C@@H]1CCCC[C@H]1NC(=O)NCc1cccc(c1)C[NH+](C)C	1
ZINC47681590	CC(C)(C)CCNC(=O)NC[C@@H](c1ccccc1)O	1
ZINC47694097	COc1ccnc(n1)N1CCN(CC1)C(=O)c1c(nccn1)N	0
ZINC47820151	C[C@@H](C(=O)Nc1ccccc1SC)SC1CCCCC1	1
ZINC47844238	c1cc(c(c(c1)Cl)Cl)CCN=C=O	1
ZINC47864387	c1cc(cnc1)CNC(=O)Nc1cc(ccc1OC(F)F)[N+](=O)[O-]	1
ZINC47877035	C[C@@H](c1ccncc1)NC(=O)Nc1ccccc1OCCC(=O)N	0
ZINC48026778	C[C@H](C(=O)Nc1ccc(cc1)C(F)(F)F)[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC48052922	C[C@H](C(C)C)NC(=O)C[N@@H+](C)Cc1ccc(o1)Br	1
ZINC48061855	Cc1ccc(o1)[C@H](C)NC(=O)NCc1ccc(cc1)OCC(F)(F)F	1
ZINC48066937	CCCNC(=O)CNC(=O)NC[C@@H](c1ccc(o1)C)N1CCOCC1	1
ZINC48067032	CCCNC(=O)CNC(=O)N[C@@H](C)[C@@H]1CCCO1	1
ZINC48202649	CC[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)OC[C@@H]1CCCO1	1
ZINC48253718	C[C@@H](Cc1ccco1)NC(=O)N[C@H]1CCSc2c1cccc2	1
ZINC48367617	c1cc(cc(c1)C#N)C[NH2+]Cc1ccc(cc1)N1CCOCC1	1
ZINC48462266	Cc1ccc(o1)[C@@H](C)NC(=O)c1ccc(cc1)C(=O)N	0
ZINC48587389	c1ccc(c(c1)C/C(=N/S(=O)(=O)c1ccccc1F)/[O-])F	1
ZINC48603534	Cc1nc(cs1)Cc1[nH]c(=O)c2c(n1)ccs2	1
ZINC48625153	COCCCNC(=O)/C(=C/c1cc(cc(c1)Cl)Cl)/C#N	1
ZINC48657815	CCCCNC(=O)CNc1ccc(cc1C(=O)NC)Cl	1
ZINC48682005	C[C@H](c1ccc(cc1)F)SCCC(=O)NC(=O)N	0
ZINC48685783	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)C(=O)Nc1ccc(cc1OC)OC	1
ZINC48686778	Cc1c(c(c(o1)C)S(=O)(=O)N)C(=O)NCC1CC1	0
ZINC48702940	Cc1c(cccc1NC(=O)[C@H](C)SC)C(=O)N	0
ZINC48704085	Cc1ccc(cc1)C(=O)N[C@H](C)C(=O)N1CCCCC1	1
ZINC48890298	c1cc(cc(c1)NC(=O)N)NC(=O)c1cnn[n-]1	0
ZINC48894112	CNS(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])Sc1nccs1	1
ZINC48919575	Cc1c2cc(cnc2[nH]n1)C(=O)N[C@@H]1CC[N@H+](C1)C	1
ZINC48920345	Cn1cc(cn1)CNC(=O)c1c(nccn1)N	0
ZINC48941840	Cc1nnc(s1)NC(=O)[C@H](C)Sc1ccc(cc1)Br	1
ZINC48959722	Cc1ccc(s1)[C@@H](C)NS(=O)(=O)c1ccc(cc1C)Cl	1
ZINC48966320	CC(=O)NC1(CCCCC1)C(=O)NCCCC(=O)N	0
ZINC48990321	Cc1c(sc(n1)NC(=O)C=C(C)C)c1nnc([S-])n1C	1
ZINC49005293	c1cc(cc(c1)OC(=O)CCN1CCOC1=O)C(=O)N	0
ZINC49241890	COc1c(cccn1)CNC(=O)N1C[C@@H]2CC[C@H]1C2	1
ZINC49318177	C[C@H]1C[C@@H]1C(=O)NCCn1c(=O)n2ccccc2n1	1
ZINC49321723	Cc1cc(nc(n1)N)N[C@@H]1CCc2c1ccc(c2)Cl	0
ZINC49334407	Cc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N(C)CCCOC	1
ZINC49346241	CCONC(=O)c1c(ccc(n1)OCC1CC1)Cl	1
ZINC49379149	Cc1c(c(n(n1)C)C)[C@@H](C)NC(=O)[C@@H](C)NC(=O)N	0
ZINC49416321	C[C@H](CNC(=O)C(=O)N(C)c1ccc(cc1F)Br)O	1
ZINC49430070	c1ccc2c(c1)ccn2CCCNC(=O)c1cnc2ccccc2n1	1
ZINC49431864	C[C@@H](c1ccncc1)N(C)C(=O)[C@@H](C)NC(=O)N	0
ZINC49442048	C[N@@H+](CCCC(=O)NC(=O)N)C[C@H]1CCCCO1	0
ZINC49446625	CN(CC(=O)Nc1cc(c(c(c1)Cl)N)Cl)S(=O)(=O)C	0
ZINC49460619	CC[C@@H](/C(=N/S(=O)(=O)c1cccc(c1)C)/[O-])OC	1
ZINC49461911	CCC(CC)C(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC49479200	CCCN(C)C(=O)CCc1c(nc([nH]c1=O)SC)C	1
ZINC49491540	CC[NH+](CC)Cc1cccc(c1)OCC(=O)N	0
ZINC49520149	CCCOCC(=O)Nc1cc(ccc1C)C(=O)N	0
ZINC49525164	CC(C)CC(=O)NNS(=O)(=O)c1c(cc(cc1Cl)Br)Cl	1
ZINC49815802	C[C@@H](C(=O)Oc1cccc2c1cccc2)N	0
ZINC49825137	CCC[N@@H+](CCO)CC(=O)NC(=O)N	0
ZINC50048354	CCNC(=O)CN1CCC[C@H]1C(=O)OC	1
ZINC50119665	Cc1c(sc2c1c(nc(n2)C[N@H+](C)C[C@@H](COC)O)N)C	0
ZINC50379458	CN1C[C@@H](CC1=O)C(=O)N(Cc1cccc(c1)F)C[C@@H]1CCCO1	1
ZINC50692649	c1cn(cn1)CCNS(=O)(=O)c1cc(cnc1N)Br	0
ZINC50925796	c1ccc(cc1)c1cnn(c1)CN1CCO[C@@H](C1)C(=O)N	0
ZINC50974465	COC(=O)[C@H](c1cccc(c1)Br)O	1
ZINC51073564	c1cc(nc(c1)Cl)C(=O)N[C@@H]1CC[N@H+](CC1)C1CC1	1
ZINC51104947	CCc1nc(cs1)CN1CCO[C@H](C1)C(=O)N	0
ZINC51316313	CC[C@H](C)NC(=O)CN1CC[N@H+](CC1)C[C@@H](c1ccc(cc1F)F)O	1
ZINC51347702	CC(C)(C)c1ccc(cc1)OCCC/C(=C(/C#N)\C(=O)NC)/[O-]	1
ZINC51356873	CCOc1ccc(cc1)C(=O)OCC(=O)NCc1ccc(cc1F)F	1
ZINC51621298	COc1ccc(cc1)CNC(=O)[C@H](C#N)C(=O)CC[C@@H]1CCCO1	1
ZINC51997798	C[C@@H](C(=O)N[C@@H]1CCCC[C@@H]1O)Oc1ccc(cc1)Cl	1
ZINC52044618	c1cscc1CCN/C(=[NH+]\C1CC1)/N	0
ZINC52130371	C[N@@H+](CC(=O)Nc1cccc(c1)C#C)CC(=O)NC(=O)NCC=C	1
ZINC52168960	CC[C@H](C)c1ccc(cc1)[C@H](c1cccs1)NC(=O)[C@@H](C)NC(=O)N	0
ZINC52193691	C[C@@H]1C[N@@H+](CC[C@@H]1NC(=O)C(c1cccc(c1)Cl)(F)F)C	1
ZINC52357014	Cc1nc(c2c(csc2n1)c1ccccc1)NCCS(=O)(=O)N	0
ZINC52798053	Cc1nc(on1)CN(Cc1ccc(cc1)C#N)Cc1cccc(c1)F	1
ZINC52831692	CN(CC(=O)N)CC(=O)N1CCC[C@H]1c1ccc(cc1)OC	0
ZINC52893812	c1cc2c(cc1Cl)C=C(CO2)/C=C/C(=O)NCCN1CCOCC1	1
ZINC52911655	C[C@@H](C(=O)Nc1cccc(c1Cl)Cl)Sc1nnc(s1)N1CCCC1	1
ZINC52916389	C[C@H](C(C)C)[NH2+]Cc1cc(c(c(c1)OC)OCC(=O)N)OC	0
ZINC52935021	CSc1ccccc1NC(=O)C1(CCOCC1)c1cccc(c1)Cl	1
ZINC52962174	CN(Cc1cc(ccc1F)C#N)C(=O)C[N@@H+]1CC[C@H](C1)C(=O)N	0
ZINC52993611	C[C@@H](C(C)C)NC(=O)C[N@H+]1CC[C@@H](CC1)c1nc2cc(ccc2o1)Cl	1
ZINC53023485	CCSc1cc(ccn1)C(=O)N[C@H](C)[C@@H]1CCCO1	1
ZINC53054794	CN(CC(=O)N)C(=O)[C@@H]1CC(=O)N(C1)c1cc(cc(c1)F)F	0
ZINC53091208	COCCOc1cccc(c1)/C=C/C(=O)c1ccc2c(c1)OCO2	1
ZINC53217221	CCc1ccc(s1)CNC(=O)CSc1nnc(s1)NCCOC	1
ZINC53336567	c1ccc(cc1)CN(CCC(=O)N)C(=O)c1cc2c(s1)CCCC2	0
ZINC53340965	Cc1cc(c(c(c1)C)CCNC(=O)CSc1nnc(s1)N)C	0
ZINC53399809	c1cc(ccc1CC#N)OC[C@H](C[N@H+]1CCC[C@@H]1C(=O)N)O	0
ZINC53503174	Cc1ccccc1[C@H](C)NC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC53608035	CC(C)N(C1CCCC1)C(=O)COc1ccc(cc1C(=O)N)Cl	0
ZINC53709700	C1Cn2c(nnc2CC(F)(F)F)C[NH2+]1	1
ZINC53757419	Cc1cccc2c1ncn(c2=O)CCC(=O)NCC(C)(C)[NH+](C)C	1
ZINC53810967	C[C@H](C(=O)NC(=O)N)N1CCN(CC1)Cc1ccccn1	0
ZINC53945052	Cc1ccc(s1)C(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC53959715	CCOCCNC(=O)CCc1ccc(cc1)S(=O)(=O)N1CCCCC1	1
ZINC53994105	Cc1cc([nH+]c2c1c(c(s2)c1nnnn1c1cc(ccc1Cl)Cl)N)C	0
ZINC53994548	COc1ccc(cc1OC)[C@@H](c1cccc(c1)N)O	0
ZINC54125438	Cc1cc(nc([nH+]1)C)N1CCc2c(cccc2NC(=O)C)C1	1
ZINC54213865	c1cc(c(c(c1)F)F)C(=O)N1CCN(CC1)S(=O)(=O)N	0
ZINC54463392	Cc1c(c(on1)C)CN(C)Cc1c(ccc2c1c1c(o2)CCCC1)O	1
ZINC54803114	CC(C)C(=O)/C(=C\c1cccc(c1)OC1CCCC1)/C#N	1
ZINC54967244	Cc1c(ccc(c1F)C(=O)OC)N	0
ZINC55278301	C/C(=C\C(=O)Nc1ccc(cc1)NC(=O)[C@H]1CCCO1)/C1CC1	1
ZINC55473233	C[C@@H](C(C)C)NC(=O)CCn1cncn1	1
ZINC55667863	Cc1ccc(c(c1)C)N(C)S(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC55833773	C/C=C\C=C/C(=O)NCc1cccc(c1)NC(=O)c1cccc(c1)F	1
ZINC55854937	Cc1c(cccc1NCc1ccc(cc1[N+](=O)[O-])C(=O)N)C(=O)NC	0
ZINC55905543	CNC(=O)c1ccc(cc1Cl)NC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2	1
ZINC56231555	c1cc(c(cc1F)C(=O)NCCC(=O)OCC(=O)N)Br	0
ZINC56267069	Cc1nc(cs1)/C=C/C(=O)NC[C@@H]1CCC[C@H](C1)C	1
ZINC56347704	CCN(CC)C(=O)c1ccccc1NC(=O)c1ccc(cc1)[S@](=O)C	1
ZINC56379200	Cc1cnc(cn1)C(=O)N(C1CC1)[C@@H](C)c1ccc2ccccc2c1	1
ZINC56515308	Cc1ccc(c(c1)OC[C@@H]1CCCO1)NC(=O)Nc1ccccc1F	1
ZINC56560993	c1ccc(c(c1)NC(=O)N1CCC[C@@H]1C1CCCC1)N1CCCC1	1
ZINC56695115	CCc1ccc(cc1[N+](=O)[O-])NC(=O)CCSc1nnnn1C	1
ZINC56850494	Cc1ccc(cc1)CSCC(=O)NCCS(=O)(=O)N	0
ZINC56862835	c1cc2c(cc1Cl)cc([nH]2)C(=O)NCCS(=O)(=O)N	0
ZINC56901690	C[C@H](CNC(=O)N[C@H]1CCc2c1cccc2Cl)[NH+]1CCOCC1	1
ZINC56948880	CN(C)C(=O)CCNC(=O)NCC1(CCCC1)c1ccc(cc1)Cl	1
ZINC56996637	CC[C@@H](C)Oc1ccc(cc1)NC(=O)[C@H]1CC(=O)N(C1)CC	1
ZINC57019283	Cn1cc(cn1)S(=O)(=O)N(Cc1ccco1)C[C@@H]1CCCO1	1
ZINC57101167	Cn1c(nn(c1=S)CN1CCc2c1cc(cc2)[N+](=O)[O-])c1ccco1	1
ZINC57140545	Cc1cc([nH+]c(n1)N)N1CCCN(CC1)C(=O)COc1ccccc1	0
ZINC57178876	CC(=O)c1ccc(cc1)NC(=O)[C@H]1CCCN1C(=O)Cc1cccs1	1
ZINC57265312	c1cc(ccc1NC(=O)C1CCCCC1)N1CCC(CC1)C(=O)N	0
ZINC57300647	CCCNC(=O)CCNC(=O)NNC(=O)c1cc2c(s1)CCCCC2	1
ZINC57340500	Cc1ccc(c(c1)OCC(=O)Nc1ccc(c(c1)N)OC)C(C)C	0
ZINC57392195	C[C@H]1CCc2c(sc3c2c(ncn3)N2CCN[C@@H](C2)C(=O)N)C1	0
ZINC57399915	CCOC(=O)N1CCC(CC1)NC(=O)N(C)[C@@H](C)c1cccc(c1)Cl	1
ZINC57414855	CC[C@@H](C(C)C)NC(=O)[C@@H]1CCCN(C1)c1cccc[nH+]1	1
ZINC57435316	CCOc1ccc(cc1)/C=C/C(=O)c1ccc(c(c1)F)F	1
ZINC57496361	c1cc(sc1)[C@H]1CC[N@@H+](CC1)CCN	0
ZINC57555985	c1ccn(c1)c1cccc(c1)C(=O)n1c(c(cn1)C#N)N	0
ZINC57613682	CSCC[C@H](C(=O)Nc1ccc(cc1)Nc1ccccc1)NC(=O)N	0
ZINC57655884	Cc1c(ccc(n1)c1cccc(c1)Br)C(=O)N(CC(=O)N)C(C)C	0
ZINC57917594	C[NH+](C)[C@H](CNC(=O)c1cc(sc1)S(=O)(=O)N)c1ccccc1	0
ZINC57951798	CCOCCOC(=O)/C=C/c1cccc(c1)Cl	1
ZINC57990455	Cc1ccc(cc1)[C@H]1/C(=N/CC[N@@H+]2CCCC[C@H]2C)/C(=O)C1=O	1
ZINC58086910	C[C@@H](C(=O)N[C@@H]1CCc2c1cccc2)OCCC(C)C	1
ZINC58183652	c1cc(cc(c1)F)[C@H](CNC(=O)C1CCCC1)N1CCOCC1	1
ZINC58227048	CNC(=O)c1cc(ccc1NC(=O)c1ccc(cc1)C(=O)N)Cl	0
ZINC58231031	C[C@H]1CCCC[C@@H]1NC(=O)c1cc2ccccc2nc1N1CCCC1	1
ZINC58279310	Cc1ccccc1C[S@@](=O)[C@H](C)C(=O)Nc1cc(on1)C	1
ZINC58283595	COc1ccc(cc1)COC[C@@H](Cn1nc(nn1)c1ccccc1)O	1
ZINC58299922	Cc1cc2n(n1)C[C@@H](CN2)C[NH2+]Cc1cccc(c1)Cn1cccn1	1
ZINC58307712	CCCN(CC(F)F)CC(=O)Nc1ccccc1I	1
ZINC58314448	c1ccc(c(c1)C[N@@H+]1CCCN(CC1)CCC(=O)N)F	0
ZINC58315926	CN(C)[C@@H](C[NH2+]C[C@@H]1CNc2ccnn2C1)c1cccc(c1)F	1
ZINC58344222	c1ccc(cc1)n1ncc(n1)COC(=O)c1ccc(nc1)C(=O)N	0
ZINC58364970	C[N@H+](CCOC)C[C@@H]1CCCN1S(=O)(=O)c1ccc(cc1Cl)Br	1
ZINC58394398	CC(C)(C)C[C@@H](c1ccc(cc1)F)NC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC58414561	CN(Cc1ccc(cc1)O)C(=O)CNc1ccc(cc1)C#N	1
ZINC58419818	Cc1c(sc(c1C(=O)NCC[NH+]1CCCCC1)n1cccc1)C	1
ZINC58551495	Cc1ccccc1CC(=O)Nc1ccc2c(c1)N(CC2)S(=O)(=O)N	0
ZINC58591252	C[C@H](C(=O)NC[C@H](C(C)C)[NH+]1CCOCC1)NC(=O)C	1
ZINC58603321	c1cc(cc(c1)C(=O)N)CS(=O)(=O)Cc1csc(n1)c1ccsc1	0
ZINC58825195	C#CCOC(=O)CCSc1ccc(cc1)F	1
ZINC58949551	CC1=C([C@@H](C(=C(O1)N)C(=O)N)c1cc(c(cc1OC)OC)Br)C(=O)N	0
ZINC58950855	Cc1c2c([nH]n1)OC(=C([C@@H]2c1cc(c(cc1OC)OC)Br)C(=O)N)N	0
ZINC59029500	CCCCCNC(=S)N(Cc1ccccc1C)C[C@@H]1CCCO1	1
ZINC59154497	Cc1ccc(cc1Cl)N/N=C\1/c2cc(ccc2NC1=O)C(C)C	1
ZINC59167624	COc1ccccc1/C=N/NC(=O)CCCCCO	1
ZINC59170832	Cc1ccc(cc1C)/[NH+]=c\1/c(cc2cc(cc(c2o1)Br)Br)C(=S)N	0
ZINC59206246	C1=[NH+][C@@H](C(=[NH2+])N1[C@@H]1[C@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)C(=O)N	0
ZINC59256715	C1CC1([C@H](C(=O)[O-])N)[NH3+]	0
ZINC59260777	Cc1ccc2c(c1)nc(o2)SCC(=O)c1ccc(cc1)OC	1
ZINC59330242	CCOCCC(=O)N1CCC(CC1)C(=O)N	0
ZINC59354402	CC(C)(C)OC(=O)Oc1cccc(c1)C(F)(F)F	1
ZINC59366665	c1c(c(cc(c1N)Cl)[N+](=O)[O-])C(=O)[O-]	0
ZINC59460923	CCOc1ccc(cc1)/C=N/c1ccc(cc1)S(=O)(=O)N=C(N)N	0
ZINC59946931	Cc1ccc(cc1)S(=O)(=O)[N-]c1ccc(cc1/C=N/NC(=S)N)Br	0
ZINC60216093	Cc1cnc(c(c1OC)C)CN(C)C(=O)c1cc2cc(ccc2o1)Cl	1
ZINC60616999	CC(C)CN(CC(C)C)C(=O)CSc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC60749383	c1cnccc1CCCOC(=O)CCCNC(=O)c1ccsc1	1
ZINC61865713	CCOc1cc(ccc1OCc1ccc(cc1)Cl)/C=N\[NH+]=C(N)N	0
ZINC61971773	CCC(=O)N1CCC(CC1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC62006752	C[C@H]1CCCN(C1)C(=O)c1c(c(ns1)C(=O)NC)N	0
ZINC62151968	CC(C)(C)OC(=O)n1ccc(n1)N	0
ZINC62452915	CCOC(=O)[C@@H](CC[N@@H+](C)CC1CC1)N	0
ZINC62711321	CC[C@@H](Cc1cc(cc(c1)Cl)Cl)C(=O)[O-]	1
ZINC62905615	Cc1ccc(cc1C(=O)N(CC=C)Cc1cccc(c1)C#N)[N+](=O)[O-]	1
ZINC63075467	c1ccc2c(c1)ccc(n2)c1nc(sn1)N	0
ZINC63285277	CCOCCOc1c(cccc1Cl)NCc1ccccc1C#N	1
ZINC63499266	c1cc(c(cc1[C@@H]1Nc2ccc(cc2C(=O)N1)Cl)[N+](=O)[O-])O	1
ZINC63515080	Cc1ccc2=[NH+][C@H]([NH+]=c2c1)C1=C(N(CC1=O)c1ccccc1)N	0
ZINC63615609	c1cc(cc(c1)OCc1cccs1)C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC63749727	Cc1ccc(cc1C)C1=C[C@H](C(=N1)C)C(=O)NCc1ccccc1	1
ZINC63795334	Cc1csc(NC(=O)[C@@H]2[C@H](N[C@@H](S2)N(CCOC)C(=O)C)C)n1	1
ZINC63804288	C[NH+](C)[C@H](CNC(=O)C[C@@H](c1cccs1)NC(=O)N)C1CCCCC1	0
ZINC63818788	CN1C[C@@H](c2c1cccc2)C(=O)NC1=CC2=CC=N[C@@H]2C=C1	1
ZINC63855735	C1CCC2=C(N=N[C@H]2C1)CCNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC63855934	Cc1c(c(n(n1)C)C)CN(C)[C@H]1C2=NC=NC2=[NH+]C(=N1)N	0
ZINC63861484	C[C@@H]1CCCCN1C(=O)CS(=O)(=O)c1nc(cs1)c1ccccc1	1
ZINC63911777	Cc1cccc(c1[N-]S(=O)(=O)c1ccc(s1)[N+](=O)[O-])C(=O)N	0
ZINC63961796	C[C@@H]1C(=C(NN1C)C)NC(=O)CC1=c2ccccc2=[NH+]C1	1
ZINC64044339	c1ccc(c(c1)CSC1=NC(=O)C[C@H]([C@H]1C#N)c1cccc(c1)Br)Cl	1
ZINC64139695	C[C@@H]1Cc2cc(ccc2N1Cc1cc(nc(c1)Cl)Cl)S(=O)(=O)N	0
ZINC64267459	Cc1cccc(c1)N/C(=C(\C#N)/C(=O)C1=Cc2ccccc2OC1)/[O-]	1
ZINC64375667	CCCCNC(=O)NNS(=O)(=O)c1cc(sc1Cl)Cl	1
ZINC64480560	COC(=O)CC[N@@H+]1CCCN(CC1)C(=O)c1ccc(cc1)Cl	1
ZINC64542138	CC(C)(C)C(=O)N1CCC(CC1)c1cc(on1)N	0
ZINC64626219	c1ccc(cc1)CN(CCC(=O)N)Cc1nnnn1C1CC1	0
ZINC64693617	c1ccc(c(c1)OCCSC1=NC(=O)CC(=N1)N)F	0
ZINC64830317	Cc1c(c(n(n1)C)C)C(=O)C(=O)Nc1cc(ccc1Cl)OC	1
ZINC64943481	CCS(=O)(=O)NCCCN1CCCCCC1=O	1
ZINC64944420	CC(C)N(C)S(=O)(=O)NCC[NH+]1CCN(CC1)Cc1ccccc1	1
ZINC64945390	CCN(CC)c1ccc(cn1)CNS(=O)(=O)c1c(nn(c1C)C)C	1
ZINC64970148	CCN(c1ccc2ccccc2c1)C(=O)CN1C(=O)C(NC1=O)(C)C	1
ZINC65061787	C[C@H](C1CCN(CC1)S(=O)(=O)c1cccs1)C(=O)N1CCCC1	1
ZINC65167775	COc1cccc(c1)NC(=O)N1CCC(CC1)c1cc(on1)N	0
ZINC65205416	Cc1ccc(cc1F)CNC(=O)CO/N=C(\c1ccc(c(c1)F)F)/N	0
ZINC65240088	CCCc1c2c(=O)n(ccn2c(n1)CC)CC#N	1
ZINC65249535	c1cc2c(=O)c(c([O-])[nH]c2nc1)C(=O)Nc1ccc(cc1)Cl	1
ZINC65258696	c1c(cn2c1C(=O)NCCC2)S(=O)(=O)N1CCCC1	1
ZINC65287125	c1ccc(cc1)c1nc([nH]n1)[C@H]1CCCN(C1)C(=O)Cc1cccs1	1
ZINC65310963	COCc1cc(=O)n(c(n1)N)CC(=O)Nc1ccc(cc1)F	0
ZINC65337488	c1c(c[n+]([O-])cc1Cl)F	1
ZINC65343657	c1ccc(cc1)COc1ccccc1c1ccc(c(c1)O)Cl	1
ZINC65347398	Cc1c(cccc1F)c1cc(c(nc1)N)C(=O)[O-]	0
ZINC65348215	CC(C)(C)c1ccc(cc1)c1cc(c(nc1)N)C(=O)[O-]	0
ZINC65349093	COc1ccc(cc1c1cc(c(nc1)N)C(=O)[O-])C(F)(F)F	0
ZINC65349260	CC(C)(C)OC(=O)Nc1ccc(cc1)c1cc(c([nH+]c1)N)C(=O)[O-]	0
ZINC65349527	Cc1cccc(c1C(=O)[O-])c1ccccc1O	1
ZINC65351338	c1c(cc(cc1C(=O)[O-])N)c1c(cc(cc1F)F)F	0
ZINC65354697	CCOc1ccc(c(c1)Cl)c1cc(cc(c1)N)C(=O)[O-]	0
ZINC65361958	C[C@H](C(=O)NC1=C[C@@H]2C(=CC=N2)C=C1)N1Cc2ccccc2C1=O	1
ZINC65373981	c1c([nH+]c(nc1N1CCc2c(sc(n2)N)C1)N)N1CCCC1	0
ZINC65393965	CCc1ccc(o1)c1c([nH+]cn1Cc1csc(n1)N)c1ccccc1	0
ZINC65395853	CC(C)[N@@H+]1CCCN(CC1)C(=O)[C@@]12C[NH2+]C[C@@H]1CN(C2)C(=O)C1CC1	1
ZINC65398474	CC[N@H+]1CCC[C@@H]1CNc1c(c(nc(n1)N(C)C)C)C	1
ZINC65474570	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)C(=O)N1CC[C@H](CC1)CC(=O)N	0
ZINC65495081	CCCn1cnc(n1)NC(=O)c1ccc(cc1)C[N@H+]1CCC[C@@H]1C	1
ZINC65499140	CC(=O)N1C[C@H]2C[NH2+]C[C@]2(C1)C(=O)NCCC(=O)Nc1nccs1	1
ZINC65512600	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C(C)C)C(=O)Nc1nc(cs1)CC(=O)N	0
ZINC65548064	c1ccc2=[NH+][C@@H]([NH+]=c2c1)SCC(=O)Nc1ccccc1I	1
ZINC65553479	C[C@H]1CC[C@H](CN1C(=O)/C=C/c1ccc(o1)[C@@H]1C[C@@H]1C)C(=O)N	0
ZINC65586298	Cc1c(cccc1N1CCCC1=O)NC(=O)NC1CCSCC1	1
ZINC65606314	c1ccc(cc1)CCNC(=O)C[N@H+]1C[C@H](C[C@@H]1C(=O)N)O	0
ZINC65607187	c1cc(c(cc1F)Cl)CN1CCCC[C@H]1C(=O)N	0
ZINC65611756	c1ccc(cc1)Oc1ccc(cn1)CNC(=O)COCC1CC1	1
ZINC65742896	c1c(cc(c(c1Cl)/C=N/NC(=[NH2+])N)Cl)O	0
ZINC65759712	CN(CCC(F)(F)F)C(=O)c1cccc(c1)[N-]S(=O)(=O)c1cccs1	1
ZINC65877641	Cc1cc(ccc1N(C)C(=O)c1cc(ccn1)Cl)Br	1
ZINC66083246	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)N[C@H](c1ccccc1)C1CC1)COC	1
ZINC66134008	CCN(CC)C(=O)c1ccc(c(c1)Br)N	0
ZINC66135978	CCc1ccc(cc1)O[C@H](C)c1c(c(nc(n1)N)C)C(=O)NC	0
ZINC66140841	CCOCCOc1ccc(cc1N)c1ccccc1	0
ZINC66142209	c1cc(sc1)C(=O)N[C@@H](CO)[C@@H](c1ccc(cc1)N)O	0
ZINC66200771	COc1ccccc1/C=C/C(=O)Nc1nc2ccc(cc2s1)Cl	1
ZINC66200896	CC[C@@H](C(=O)NCc1ccc(cc1)S(=O)(=O)N)Oc1ccc(cc1)C	0
ZINC66213420	CCCOc1ccc(cc1)NC(=O)CNc1ccc(cc1)C(=O)OC	1
ZINC66214002	c1ccc(c(c1)C(=O)N)NC(=O)C[NH2+]C[C@@H]1CCCO1	0
ZINC66296725	Cc1cccc(c1)C[S@@](=O)CC(=O)N[C@@H](C)c1ccccc1Cl	1
ZINC66299865	c1ccc(c(c1)C[S@@](=O)Cc1ccc(cc1)C(=O)N1CCCC1)F	1
ZINC66324397	c1ccc2c(c1)[nH]c(n2)CCC(=[NH2+])N	0
ZINC66472018	c1ccc2c(c1)CCN(C2)CC(=O)NCC1CCC1	1
ZINC66496227	CC(C)(C(=O)OC)NCc1ccc(cc1Cl)Br	1
ZINC66531762	C[C@@H]1CCC[C@H](N1CC(=O)c1c(n(c(=O)[nH]c1=O)CC(C)C)N)C	0
ZINC66563588	COc1ccc(cc1C[N@H+]1CCCC[C@@H]1C(=O)N)Cl	0
ZINC66747061	Cc1ccc(cc1)c1nnc(n1N)SCc1ccc(cc1)C(=O)NC	0
ZINC67097915	CCCCc1nc(no1)CO/N=C(\c1cccc(c1)C(F)(F)F)/N	0
ZINC67142718	CN(C)c1ccc(c[nH+]1)NC(=O)CNC(=O)OCc1ccccc1	1
ZINC67165786	CCS(=O)(=O)c1ccc(c(c1)C(=O)Nc1ccc2c(c1)cccn2)Cl	1
ZINC67172559	Cc1ccc(cc1)Cn1c(c(nn1)C(=O)NN)n1cccc1	0
ZINC67176132	Cc1cc(c(c([nH+]1)C)F)N	0
ZINC67221852	c1cc(c(cc1Br)CNCCC(=O)NC1CCCC1)F	1
ZINC67263228	c1ccc(c(c1)CCC(=O)Nc1ccc(cc1)CNC(=O)N)Cl	0
ZINC67275204	CCCc1nc(on1)CCC(=O)NC[C@H](c1ccco1)[NH+](CC)CC	1
ZINC67314303	Cc1ccc(cc1C(=O)N)NC(=O)NC[C@@H](c1ccco1)[NH+](C)C	0
ZINC67428998	c1cc(sc1)c1cnc(o1)CSc1nc2ncccn2n1	1
ZINC67472912	CN(Cc1ccccc1)c1c(cccn1)CNC(=O)[C@@H]1CCCC[NH2+]1	1
ZINC67675074	CC(C)c1ccc(cc1)C[N@H+]1CC[C@@H](C1)CNC(=O)C1(CCC1)[NH3+]	1
ZINC67688315	C[C@]1(C[C@@H]([C@@H](N1C)c1ccc(cc1)Cl)C(=O)NCC[NH+](C)C)C(=O)[O-]	1
ZINC67712331	Cc1nc(on1)C[N@@H+]([C@@H]1CCc2c1cccc2)C1CC1	1
ZINC67713199	C[C@@H](C(=O)N)N1CCc2c(c([nH]n2)c2ccc3c(c2)OCO3)C1	0
ZINC67725528	c1ccc(c(c1)c1c2c([nH]n1)CCN(C2)CC(=O)N)F	0
ZINC67758513	c1ccc(c(c1)C[C@@]1(CCCN(C1)c1c(cccn1)C(=O)N)CO)F	0
ZINC67770214	Cc1cccc(c1)C(=O)N1CCC(CC1)C1=CC[N@@H+](CC1)CC(=O)N	0
ZINC67775724	c1cc(c(cc1[N+](=O)[O-])Cl)C(=O)Nc1ccc(cc1C(=O)N)Cl	0
ZINC67805238	Cc1cc2c(c(c1)c1ccc3cnc(cc3c1)N)O[C@H](C2)C[NH3+]	0
ZINC67848631	C[C@H](C(=O)Nc1ccc(cc1)C(F)(F)F)NC(=O)N	0
ZINC67866930	CCc1ncc2c(n1)CN(C2)C(=O)COC[C@@H]1CCCCO1	1
ZINC67964769	C[C@H](CNc1ccc(cn1)C(=O)N1CC[C@@H](CC1)[NH+]1CCOCC1)O	1
ZINC67974587	CCc1cc(on1)CN(C)Cc1ccc2c(cc(=O)oc2c1)C	1
ZINC68049280	CC[N@@H+](CCO)C[C@H](COc1ccc(cc1)c1ccccc1)O	1
ZINC68100866	C[C@H]1CCc2c(cc(s2)C(=O)N2C[C@@H](CC[C@@H]2C)C(=O)N)C1	0
ZINC68291028	C[C@H](CNC(=O)c1cc2c([nH]c1=O)CCCC2)C[NH+]1CCCCC1	1
ZINC68417539	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1cc(ccc1OC)Cl	0
ZINC68417622	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)Cc1cccc(c1)OC	0
ZINC68418506	c1c2c(cc3c1c(co3)CC(=O)N1CCC[C@@H](C1)C(=O)N)CCC2	0
ZINC68457900	Cc1csc([nH+]1)N1CCN(CC1)CCCS(=O)(=O)N	0
ZINC68463310	C[C@H](c1ccc(cc1)OC(F)(F)F)S[C@@H](C(C)C)C(=O)NC(=O)N	0
ZINC68577126	C1C[C@H](C[C@H]1C(F)(F)F)[NH3+]	1
ZINC68586445	Cc1ccc(cc1)NC(=O)O[C@@H](C)CNC(=O)OC(C)C	1
ZINC68740849	c1cc(c(cc1C(=O)OC[C@H]1CCC=CC1)[N+](=O)[O-])NC1CC1	1
ZINC68748616	CCCCS[C@@H](C)C(=O)Nc1cccc(c1OCCOCC)Cl	1
ZINC68754824	c1ccc2c(c1)CCc1c2[nH]c(=O)c2c1[nH][nH+]c2N	0
ZINC68756379	CC(C)CNC(=O)NC(=O)CN1CCCC[C@@H]1C(=O)N	0
ZINC69132474	c1cc(cc(c1)Cl)[C@H](CN1C(=O)CNC1=O)N1CCCC1	1
ZINC69171893	C[C@H](C(=O)OCC(=O)NC)OCC=C	1
ZINC69200068	C[C@H](C(=O)OCC#C)Sc1ccc(cc1)Cl	1
ZINC69326666	c1cc(ccc1[C@@H](C[N@@H+]1CCCN2CCC[C@@H]2C1)O)Cl	1
ZINC69379889	CCc1ccsc1C(=O)NCCNC(=O)CC1CCCC1	1
ZINC69454259	CCCCN([C@@H](C)CC)C(=O)c1ccc(cc1)S(=O)(=O)C	1
ZINC69465655	c1ccc(cc1)N1CCN(CC1)c1cccc(n1)Br	1
ZINC69479655	Cc1cccc2n1cc(n2)CNC(=O)N(C)Cc1cc(cc(c1)Cl)Cl	1
ZINC69519366	Cc1nc(n(n1)C[C@@H]1CCCN1CCOc1ccccc1C#N)C	1
ZINC69520951	Cn1cc(cn1)CN1CCCC[C@H]1Cn1cncn1	1
ZINC69536552	CCN(CC)/C(=[NH+]/CC1(CCCCC1)N1CCOCC1)/N	0
ZINC69538174	Cc1ccc(cc1)CC(=O)N1CCCC[C@H]1CC(=O)N	0
ZINC69548784	c1ccc(c(c1)[C@](C(=O)[O-])(C(F)(F)F)N)F	0
ZINC69559900	c1ccc(cc1)[C@@H]1CC[N@H+](C1)CCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC69561984	C[C@H]1CN(CCN1C(=O)c1ccc[nH]1)c1ccc(cc1)C(=O)OC	1
ZINC69570207	C[C@@H](C(=O)Nc1c(ccs1)C(=O)N)N1CCc2cncnc2C1	0
ZINC69592877	CCN(C[C@H]1CCCO1)C(=O)Nc1ccc(c(c1)OC(F)F)OC	1
ZINC69641500	CCCCC/C(=N/S(=O)(=O)c1cc(sc1Cl)Cl)/[O-]	1
ZINC69655629	CCOCCN1CCN(CC1)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC69693260	CCS(=O)(=O)CCNC(=O)N[C@@H](C)COC	1
ZINC69703620	c1ccc(cc1)[C@@H](CN1CC[N@H+](CC1)Cc1cccc(c1)C(=O)N)O	0
ZINC69707213	c1cc(sc1C(=O)N)C(=O)N1CCC[C@H](C1)n1ccnc1	0
ZINC69709854	Cc1cccc(c1)C1(CCCC1)CNC(=[NH2+])N	0
ZINC69737263	Cc1ccc(cc1NCC(=O)NC(=O)N)C(=O)N1CCSCC1	0
ZINC69738834	CC(C)(CNC(=O)[C@@H]1CSCN1C(=O)C1CCCC1)C(=O)N	0
ZINC69760191	Cc1cn(nc1N)CC(=O)NCC(C)C	0
ZINC69772022	c1ccc(c(c1)c1nnc2n1nc(cc2)N1CCN(CC1)CCO)F	1
ZINC69777988	c1c(nc(nc1Cl)N)NCCS(=O)(=O)N1CCSCC1	0
ZINC69847616	C[C@H](c1ccccc1)[NH2+]C(C)(C)C[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC69849051	CCCN(Cc1cc(nc2c1cccc2)C)[C@H]1CCS(=O)(=O)C1	1
ZINC69901774	Cc1ccc(s1)S(=O)(=O)[N-]c1nc(cs1)c1ccc2c(c1)CC(=O)N2	1
ZINC69901974	C[C@@H](COC)n1ccc(n1)N	0
ZINC69925204	Cc1[nH+]ccn1[C@H]1CCCN(C1)C(=O)CCCOc1ccccc1F	1
ZINC69927505	CC(C)c1ccccc1NC(=O)N1CCC[C@@H](C1)C[NH+]1CCOCC1	1
ZINC69934764	Cc1nc(on1)CCNC(=O)N1CCC[C@@H](C1)CN1CCOCC1	1
ZINC70040972	C[C@@H](CN1CCN(CC1)C(=O)c1ccc(nc1)OC)O	1
ZINC70162885	COC(=O)CCSc1ccc(cc1[N+](=O)[O-])C=O	1
ZINC70237367	CN(CCOc1ccc(cc1)Br)C(=O)COC	1
ZINC70245024	C[C@H](C(=O)NCC(=O)N)Oc1cccc(c1)Cl	0
ZINC70287047	c1ccc2c(c1)c(n[nH]2)C(=O)Nc1ccccc1C(=O)N	0
ZINC70451323	CCCCOC(=O)CNC(=O)N	0
ZINC70452691	CCc1c(nc(nc1N1CCC(CC1)C(=O)[O-])c1cccc(c1)F)C	1
ZINC70461219	CC(=NNc1ccc(cc1[N+](=O)[O-])Cl)C	1
ZINC70693586	Cc1cc(=O)c(nn1c1cccc(c1)C(F)(F)F)C(=O)NCC(=O)N	0
ZINC70698204	CC[C@H](C)[C@H](C(=O)N)NC(=O)COc1cc(ccc1C)C(C)C	0
ZINC70700435	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CSCc1ccc(cc1)Cl	0
ZINC70787530	C[C@@H](C(=O)N1Cc2ccccc2C[C@H]1C(=O)N)OCCC(C)C	0
ZINC70969807	CCc1ccc(cc1)C(=O)NCc1cc(oc1C)C	1
ZINC70970616	Cc1cc(c(o1)C)CNS(=O)(=O)c1ccc(c(c1)OC)OC	1
ZINC70973720	CN(CC(=O)Nc1cccc(c1)C#N)c1nc2c(cccc2s1)F	1
ZINC71118798	COCCC[N@@H+](CC(=O)NCCc1ccccc1)[C@H]1CCS(=O)(=O)C1	1
ZINC71376517	Cc1c(c2nccc(n2n1)c1ccsc1)c1cccc(c1)Cl	1
ZINC71440329	CC(C)[C@H]1CN(CCC[N@@H+]1CC1CC1)C(=O)c1cccnc1NC	1
ZINC71613265	CC(C)(C)OC(=O)[C@H]([C@@H](Cc1c(c(c(c(c1F)F)F)F)F)N)C(=O)[O-]	0
ZINC71613784	CC(C)(c1ccccc1)NC(=O)[C@H]1CCCN(C1)[C@@H]1CC[N@H+](CC1)C	1
ZINC71625160	c1ccc(cc1)/C(=[N+](\c1ccc(cc1)[N+](=O)[O-])/N)/Br	0
ZINC71753075	Cc1cc(n2c(n1)nc(n2)C(=O)N1C[C@@H]2[C@H]3CC[C@@H]([C@@H]2C1)O3)C	1
ZINC71758841	CCc1cc([nH]n1)c1c2c(nc(c1C#N)N)CC[C@H](C2)C(=O)OCC	0
ZINC71764264	CC[C@@H]1CCc2c(c(c(c(n2)N)C#N)c2cn(nc2C)CCO)C1	0
ZINC71765769	Cn1nc(nn1)c1c(ccs1)S(=O)(=O)N	0
ZINC71773261	CN(Cc1cccc(c1Cl)OC)N	0
ZINC71773355	Cc1ccnn(c1=O)CC(=O)NN	0
ZINC71775725	CCN1C[C@H](CC1=O)Cn1cc[nH+]c1c1ccncc1	1
ZINC71776338	Cn1c(c2c(n1)CCCC2)C(=O)N1CCc2c(nc([nH]c2=O)N)C1	0
ZINC71780392	Cc1cccc(c1)c1csc(n1)/N=C/N(C)C	1
ZINC71785682	C1C[C@@H]2C[C@@H]([C@@H]3[C@@H]2[C@@H]1CC3)[C@@H]1C[C@@H]2CC[C@@H]3[C@@H]2[C@@H]1CC3	1
ZINC71790063	CSc1ccc(c(c1)F)N	0
ZINC71805911	c1cc(sc1)/C(=N\OCc1ccc(cc1Cl)F)/N	0
ZINC71825222	Cc1cc(cc(c1OC)C)C[NH2+]CCCN1CCC(CC1)C(=O)N	0
ZINC71836638	COc1ccc(cc1)c1nc(co1)CSc1nc2ccccc2s1	1
ZINC71841570	c1cc(ccc1C[C@@H](CNC(=O)Cc1ccsc1)C(=O)N)F	0
ZINC71849601	c1cc(cnc1)c1csc(n1)NC(=O)N1CCC(CC1)C(=O)N	0
ZINC71851624	C[C@]12CCC(=O)N1[C@H](CS2)C(=O)Nc1ccccc1n1cncn1	1
ZINC71853906	Cc1c2cc(ccc2oc1[C@@H](C)NC(=O)CSCC(=O)N)F	0
ZINC71877345	CCc1nnc2n1C[C@@H](CC2)C[NH2+]Cc1ccncc1	1
ZINC71878962	Cc1cc(ccc1OC(=O)[C@@H]1CC(=O)N(C1)CC1CC1)C(C)(C)C	1
ZINC71879256	C[C@H](C(=O)NCCc1cccs1)NCCn1cccn1	1
ZINC71900472	COc1ccc(cc1Br)NCC(=O)NCc1ccco1	1
ZINC71902519	CC[C@@H](C(=O)N)Nc1cccc(c1)COc1ccc2c(c1)OCO2	0
ZINC71904589	C[C@@H](c1ccccc1F)[NH+]1CCN(CC1)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC71912039	CC[C@](C)(C(=O)OC)[NH2+]Cc1nc(no1)c1ccc(c(c1)F)C	1
ZINC71924511	c1c(cnc(c1S(=O)(=O)N1[C@H]2CCCC[C@@H]2C[C@@H]1C(=O)N)Cl)Br	0
ZINC71925552	CCN(CC)C(=O)N[C@@H]1CC[N@H+](CC1)CC(C)C	1
ZINC71944036	CCOc1cccc(c1)NC(=O)NC1CCN(CC1)CC(=O)NC	1
ZINC71971302	c1csc(n1)SCC(=O)N1CCCC[C@H]1C(=O)N	0
ZINC71972581	CC[C@H](C)c1ccc(cc1)S(=O)(=O)NC[C@@H](C)CN1CC[N@H+](CC1)C	1
ZINC71975424	Cc1ccccc1C[C@]1(C(=O)N=C(N1)N)c1ccc(c(c1)Cl)Cl	0
ZINC71975885	c1cc(ccc1C[C@@]1(C(=O)N=C(N1)N)c1ccc(cc1)Cl)F	0
ZINC71978681	c1cc(c(cc1Cn1ccc(n1)N)Cl)F	0
ZINC72075502	Cc1cc(ccc1OC)CNC(=O)N1C[C@H](O[C@@H](C1)C)C	1
ZINC72084522	CCC(C)(C)C(=O)N[C@@H](C)c1ccc(c(c1)OCC)OCC	1
ZINC72111053	c1c(c(nc(=O)n1[C@H]1C[C@@H]([C@@H](O1)CO)O)N)CO	0
ZINC72127287	c1ccc(cc1)c1nc(on1)[C@H]1CCC[N@@H+]1Cc1ccc[nH+]c1N	0
ZINC72128851	c1cc(sc1c1cc(nc2c1cc[nH]2)NCCO)S(=O)(=O)N	0
ZINC72146975	Cc1c(c(n(n1)C)C)c1cc(n(n1)C)C(=O)N1CCC[C@](C1)(CO)O	1
ZINC72149984	Cc1c(c(nc(n1)N)C)CC(=O)N1CCO[C@@]2(C1)C[NH2+]CCOC2	0
ZINC72156633	c1c2c(sc1C(=O)N)CCN(C2)C[C@@H]1CCC[N@@H+]2[C@@H]1CCCC2	0
ZINC72164361	c1ccc(cc1)CCCN1CCNC(=O)[C@H]1CC(=O)N	0
ZINC72168959	C1CCC(C1)c1[nH+]c2c(c(n1)N1CCO[C@@H](C1)C(=O)N)CNC2	0
ZINC72191832	c1c[nH+]c(cc1N)c1cc(cc(c1)F)F	0
ZINC72192347	c1cc(sc1)c1nc(nc(n1)Cl)N	0
ZINC72197802	c1cc(c(c(c1)[N+](=O)[O-])N)[C@H](CO)[NH3+]	0
ZINC72199101	c1c(cc(cc1C(F)(F)F)[N+](=O)[O-])[C@H](CO)N	0
ZINC72200321	c1c(cc(c(c1O)F)F)[C@@H](C[NH3+])N	0
ZINC72200665	COc1ccc(cc1[C@@H](C[NH3+])N)CC#N	0
ZINC72200875	c1cc(c(cc1[C@@H](C[NH3+])N)Cl)C(=O)[O-]	0
ZINC72201255	c1cc(c(cc1[C@@H](C[NH3+])N)Br)O	0
ZINC72203239	CSc1nc(cc(n1)Cl)N1CCCC[C@@H]1CO	1
ZINC72209593	CCOC(=O)c1c(cnn1C)N	0
ZINC72236441	CCOC(=O)/C=C(\c1ccccc1Cl)/Nc1ccccc1N	0
ZINC72242098	CC(C)CNC(=O)[C@@H]1CCC(=O)N([C@@H]1c1ccc(cc1)OC)C	1
ZINC72252681	COc1ccc(cc1C(=O)N1CCC[N@H+](CC1)CC=C)Cl	1
ZINC72253336	Cc1c(c(n2c(n1)nc(n2)N)C)CC(=O)N1CC[NH+](CC1)C[C@@H](C)O	0
ZINC72259309	Cc1ccc(s1)C(=O)N[C@H](CC[NH+](C)C)c1ccc(cc1)F	1
ZINC72266156	C1C[C@@H]([C@H]2[C@@H]1C[NH2+]C2)O	1
ZINC72266634	CC(=O)N1CCc2c1cc(c(c2)S(=O)(=O)N)Cl	0
ZINC72268873	CC[C@H](CN1CCN(CC1)C(=O)c1cccc(c1)OCC(=O)N)O	0
ZINC72269537	Cn1cc(c2c1cccc2)CC(=O)N1CC[NH+](CC1)[C@H]1CCC[C@@H]1O	1
ZINC72279856	C[C@@H]1C[N@@H+](CCN1CCOC)CCCn1cnc2c1ncnc2N	0
ZINC72298441	CCc1ccc(cc1)NC(=O)CC[NH+]1CCCC1	1
ZINC72299835	CCc1nc(no1)[C@@H]1CCC[N@H+]1CCn1cnc2ccsc2c1=O	1
ZINC72301872	COc1ccc(c(c1)S(=O)(=O)Nc1c2ccccc2n[nH]1)Cl	1
ZINC72302327	Cn1c(=O)cc2c(n1)CC[N@H+](C2)CC(=O)NCc1cccs1	1
ZINC72305340	CCSCC[C@H](C)[N@@H+](C)CC1CCN(CC1)C(=O)OC(C)(C)C	1
ZINC72310469	c1cc(ccc1/C=C/C(=O)N[C@@H](CC(=O)N)C1CCCCC1)[N+](=O)[O-]	0
ZINC72310497	Cc1cn(c2c1cccc2)CC(=O)N[C@H](CC(=O)N)C1CCOCC1	0
ZINC72313112	C[C@H]1C[C@@H](CN(C1)S(=O)(=O)N1CC[C@H](CC1)NC(=O)N)C	0
ZINC72343798	C[N@@H+]1CCC[C@]1(CCCc1cnccn1)C(=O)[O-]	1
ZINC72351026	Cc1ccccc1OC1CCN(CC1)C(=O)C1CCC1	1
ZINC72360857	c1cc(nc(c1)Br)C1CCN(CC1)C(=O)C1(CCCCC1)N	0
ZINC72361161	Cc1cccc(n1)[C@@H]1CCC[N@H+]1CC(=O)N	0
ZINC72364444	Cn1ccc(cc1=O)C(=O)N1CCC[C@H]1c1ccn[nH]1	1
ZINC72367990	Cn1cc(cn1)C[N@@H+]1CCN([C@@H](C1)C(=O)N)C	0
ZINC72382815	Cn1cc(cn1)C[N@@H+]1CCOC[C@@H](C1)Cc1cnc(cn1)C(=O)N	0
ZINC72382934	Cc1ccsc1C[N@@H+]1CCOC[C@@H](C1)Cc1cccc(n1)C(=O)N	0
ZINC72384890	c1cc(ccc1F)S(=O)(=O)N1CCCC[C@H]1c1cc[nH]n1	1
ZINC72397965	Cn1cccc1C[N@H+](C)Cc1cnc(nc1)N1CCCCC1	1
ZINC72408126	Cc1[nH]c(=O)c2c(n1)OC1=C([C@@H]2c2cccs2)C(=O)CCC1	1
ZINC72408842	COCc1cc(n2c(n1)ccn2)N[C@@H](Cc1ccccc1)C(=O)N	0
ZINC72427163	CCc1c(sc(n1)N)C(=O)N1CCC[C@H]1c1[nH]c2cc(ccc2n1)C	0
ZINC72435549	C1C[NH2+]CCc2c1c(nc([nH+]2)N)N1CCS(=O)(=O)CC1	0
ZINC72437289	Cc1cccc(c1)OCCNC(=O)c1ccc(cc1)N1CCOCC1	1
ZINC72453494	c1ccc(cc1)CCC[N@H+]1CCC[C@H](C1)Nc1nccc(n1)N	0
ZINC72467923	c1cc(ccc1C[C@H]1CCN(C1)C(=O)c1ccnc(c1)N)C(=O)[O-]	0
ZINC72587210	Cc1ccc(cc1)N[C@@H](C)C(=O)NCC(F)(F)F	1
ZINC72595793	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)NCCC[NH+](C)C	0
ZINC72599560	CN(C)c1cccc(c1)CN(C)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC72748312	CCC(=O)NCCc1nc2ccccc2s1	1
ZINC72809820	CCC(C)(C)C(=O)N1CCC[C@H](C1)C[N@H+]1CCCC[C@@H]1C	1
ZINC72837068	Cc1cc(no1)CO/N=C(/c1ccc(cc1OC)OC)\N	0
ZINC72841157	Cc1ccc(c(c1)C[NH+](C)C)NC(=O)c1cn(nc1C)C	1
ZINC72891622	Cc1c(sc(n1)c1ccc(cc1)OC)[C@H](C)NC(=O)[C@H](C)NC(=O)N	0
ZINC72912065	Cc1ccccc1c1cnc(o1)CNc1cc(ccc1C)C(=O)N	0
ZINC72992599	CCOC[C@@H]1CCCN(C1)S(=O)(=O)c1ccc(s1)CNC(=O)C	1
ZINC73062917	C[C@@H](CNC(=O)N1CC[C@@H](CC1)NC(=O)C)Oc1ccccc1	1
ZINC73327272	CC(C)N(CC(=O)N)C(=O)[C@@H]1CC(=O)Nc2c1cccc2	0
ZINC73343796	CC(C)N(CC(=O)N)C(=O)c1ccc(cc1)Cn1cccn1	0
ZINC73394966	Cc1c2cc(sc2n(n1)C)C(=O)N1CCC(CC1)c1ccc(cc1)O	1
ZINC73486555	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)/N=c\1/n(ccs1)C	0
ZINC73558388	c1ccc(cc1)NCC(=O)NNC(=O)c1ccnc(c1)Cl	1
ZINC73637046	c1ccc(cc1)CN1CCN(CC1)CCNS(=O)(=O)N	0
ZINC73640266	Cc1c(cccc1[N+](=O)[O-])c1ccc(o1)C(=O)NN	0
ZINC73678705	CC[C@@H]1c2ccccc2CCN1C(=O)c1c(c(=O)[nH]c(=O)[nH]1)N	0
ZINC73706993	CCc1c(nc(nc1OCC(=O)[O-])NCc1cccs1)C	1
ZINC73739113	Cc1cc(n([nH+]1)[C@@H]1CS(=O)(=O)C[C@@H]1O)N	0
ZINC73760027	c1cc(ccc1CN1C(=O)CNC1=O)C(=O)Nc1c[nH]nc1	1
ZINC73837777	CCC(CC)S(=O)(=O)/N=C(\[O-])/[C@H](C(C)C)NC(=O)c1ccccc1F	1
ZINC73893841	C[C@@H](C1CC1)[N@H+](C)Cc1coc(n1)c1ccc(cc1)F	1
ZINC73896046	COc1cccc2c1oc(c2)C(=O)Nc1ccccn1	1
ZINC73928151	c1ccc(cc1)OCc1nnc(n1N)SCc1ccccc1[N+](=O)[O-]	0
ZINC73966171	c1[nH]c2c(n1)c(ncn2)SCC(=O)N1CCC[C@@H]2[C@H]1CCCC2	1
ZINC74040236	C[C@H](c1ccc(cc1)OC)N(C)S(=O)(=O)c1ccc(cc1)F	1
ZINC74071956	CCCC[C@H](C(=O)Nc1cccc(c1)Nc1ccccc1)NC(=O)N	0
ZINC74451806	CC[C@@H](C)[C@H](C(=O)N)NC(=O)Cc1c([nH]c2c1cccc2)C	0
ZINC74512368	c1cc2c(cc1F)CC[C@@H]2NC(=O)c1ccc(nc1)F	1
ZINC74942500	CC(C)[C@H](C(=O)[O-])n1c(=O)n2c(n1)COCC2	1
ZINC75094059	Cc1ccccc1OCCCN1CCC[C@H]1C[N@H+]1CCC[C@@H]1CO	1
ZINC75106476	c1cc(ccc1CNC(=O)CO/N=C(\[C@@H]1CCOC1)/N)Cl	0
ZINC75137117	C[C@H]1CO[C@@H](CN1C(=O)Nc1c[nH]nc1)c1ccccc1Cl	1
ZINC75284494	Cn1c(=O)cnn(c1=O)c1cc(c(cc1F)F)N	0
ZINC75469200	COCCCC(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N	0
ZINC75495325	Cc1ccc(cc1)C[S@@](=O)CCC(=O)NCc1ccccc1Cl	1
ZINC75524025	Cc1ccc(cc1C)N1CC[C@@H](C1=O)NS(=O)(=O)c1ccccc1	1
ZINC75702384	CCc1ccc(cc1)C[N@@H+](CC(=O)NCCC(=O)OC)C1CC1	1
ZINC75783469	CCCCOc1ccc(cc1OC)C[NH2+][C@@H]1CCCc2c1cnn2C	1
ZINC75908033	CC[C@@H]1CCCC[C@H]1NC(=O)Cc1c[nH]c2c1cc(cc2)OC	1
ZINC75940105	c1cc(cc(c1)F)CCC(=O)NCCC(=O)N[C@@H]1CCS(=O)(=O)C1	1
ZINC76045395	Cc1ccccc1[C@H]1C[C@@H]1C(=O)N1CCO[C@@H](C1)c1n[nH]c(n1)C	1
ZINC76046870	CCc1nnc(o1)[C@H](C)[NH2+][C@@H]1CCCc2c1cnn2C(C)(C)C	1
ZINC76062207	C[C@@H](c1ccc(cc1)c1ccccc1OC)N(C)S(=O)(=O)N	0
ZINC76091211	C[C@@H](CNC(=O)[C@@H]1CCC[NH2+]1)Oc1cccc(c1)Br	1
ZINC76102765	Cc1c(cccc1NC(=O)N[C@@H]1CCC[C@H](C1)C(F)(F)F)NC(=O)C	1
ZINC76219579	Cn1c(cnc1COC(=O)c1cc2cccc(c2o1)OC)Cl	1
ZINC76313377	C[C@@H](CCSC)N(C)S(=O)(=O)N	0
ZINC76387149	c1ccc(cc1)CN(C1CC1)C(=O)[C@@H]1CCCC[C@H]1C(F)(F)F	1
ZINC76494867	C[C@@]1(CC1(Cl)Cl)C(=O)N(C)[C@H]1CCCC[C@@H]1S(=O)(=O)C	1
ZINC76497301	C[C@@H](CC(=O)N1CCCCC[C@H]1c1ccco1)c1ccc(cc1)F	1
ZINC76622391	Cc1cccc(c1C(=O)N)NC(=O)CCCOCCOC	0
ZINC76646081	CCOC(=O)c1c(c([nH]c1C)C(=O)N[C@H](C#N)c1ccccc1F)C	1
ZINC76649973	CCCOc1ccc(cc1)CNC(=O)C[N@H+](C)Cc1cnn(c1)C	1
ZINC76781046	C[C@H](CCSC)NC(=O)Nc1ccc[nH+]c1N1CCCC1	1
ZINC76804032	CCc1cccc(c1)NC(=O)CNC(=O)[C@H]1CCOc2c1cccc2	1
ZINC76860813	CCO[C@@H](C)c1nc(on1)CSCCCOc1cccc(c1)Cl	1
ZINC76926299	CCN(CC(=C)C)C(=O)CS(=O)(=O)c1c(cccn1)Cl	1
ZINC76932314	C[C@@]12C[C@H]3[C@@]4(O3)c3ccc(cc3CC[C@@H]4[C@@H]1CC[C@@H]2O)O	1
ZINC76938279	CC(C)c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC76967703	CN(C[C@H]1CCCO1)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	0
ZINC77020864	CCOC(=O)N[C@@H]1CCCN(C1)CC(=O)N1CCC[C@@H](C1)C(F)(F)F	1
ZINC77156445	CCn1ccc(n1)C(=O)OC1CN(C1)c1nc2c(cccc2s1)OC	1
ZINC77212225	CCN(Cc1cc(ccc1F)Br)CC(=O)N	0
ZINC77220473	C[C@@H]1C[C@@H]1C(=O)Nc1cccc(c1)C(=O)NNC(=O)C(C)(C)C	1
ZINC77263795	CC(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH2+]Cc1ccccn1)O	1
ZINC77264666	c1ccc(cc1)S(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH2+]Cc1cnc[nH]1)O	1
ZINC77378219	C[N@H+]1CCC[C@H](C1)C(=O)N1CC[C@H](CC1)Oc1ccccc1OC	1
ZINC77395882	CC(C)CO[C@H]1CCN(CC1)[C@@H](c1ccccc1Cl)C(=O)OC	1
ZINC77399248	CCCc1ccc(cc1)S(=O)(=O)NCCCOC[C@H]1CCOC1	1
ZINC77411223	Cc1cc(=O)oc2c1ccc(c2)OCCSC(=[NH2+])N1CCOCC1	0
ZINC77440555	Cc1cc2ncc(c([O-])n2n1)C(=O)N1CCC[C@H](C1)c1ncc[nH]1	1
ZINC77448095	c1ccc(cc1)C[C@@H]1CCCC[C@@H]1NC(=O)Cc1ccccc1O	1
ZINC77457117	CCn1c2c(cc(cn2)C(=O)NCCCn2c(nc(n2)C)C)nc1N	0
ZINC77504646	c1ccc(cc1)C(=O)[C@H]1CCCN(C1)C(=O)CCc1cc(no1)[O-]	1
ZINC77569406	C[C@@H](C(=O)Nc1ccnn1CC(C)C)OC	1
ZINC77589009	COCCN1C(=O)C[C@H](C1=O)Nc1ccc(c(c1)F)OC(F)F	1
ZINC77677998	c1cc(cc(c1)Cl)[C@@H]1C[C@@H]1NC(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC77685827	Cc1cc(n(n1)C)NC(=O)C(=O)NCCc1cccs1	1
ZINC77742190	CN([C@@H](c1ccccc1)C(F)(F)F)C(=O)[C@@H]1CC=CC1	1
ZINC77757817	CC[C@H](CCO)NC(=O)NC[C@H](c1ccc(o1)C)[NH+]1CCOCC1	1
ZINC77819220	CC(C)(CNC(=O)Cn1ccccc1=O)C(=O)N	0
ZINC77907772	C[C@@H](C(=O)OC(C)(C)C)Sc1nnc(n1N)c1ccc(cc1)F	0
ZINC77938451	c1ccc(cc1)NC(=O)c1cc2c(cco2)nc1	1
ZINC77961751	C[C@@H](c1cccs1)S[C@H](c1ccc(cc1)Br)C(=O)N	0
ZINC78007656	C[C@@H]1CCN([C@H](C1)C)C(=O)C1(CC1)c1ccccc1F	1
ZINC78032662	COc1ccc(nn1)C(=O)Oc1c(cccc1Cl)Cl	1
ZINC78053901	CCc1ccc(cc1)[C@H](C)CC(=O)Nc1ccc(c(c1)NC(=O)C)F	1
ZINC78106486	C[C@@H](c1cc(ccc1N1CC[N@H+](CC1)C)F)NC(=O)CCC(C)(C)C	1
ZINC78119986	Cc1cc(nc2c1c(=O)n(c(=O)n2C)C)C(=O)N(C)CC1CCC1	1
ZINC78168330	c1cc(ccc1C(=O)N)NC(=O)CCc1cc(cs1)Cl	0
ZINC78180891	Cc1c(c(on1)C)[C@@H](C)C(=O)NC(C)(C)c1cccc(c1)Cl	1
ZINC78243726	CC[C@@H](C(=O)Nc1ccc(cc1)OC)Sc1nnnn1C(C)(C)C	1
ZINC78267351	C[C@H](c1cccc(c1)Cl)N(C)C(=O)[C@@]1(CC1(Cl)Cl)C	1
ZINC78345208	c1ccc(c(c1)CSC1=NCCS1)C(=O)N	0
ZINC78384372	CC(C)OCCSc1nnc(n1N)COc1ccc(cc1)C(C)(C)C	0
ZINC78403468	CC(C)CCc1nc(cs1)CN1C(=O)C(=O)N(C1=O)CC(C)C	1
ZINC78406474	CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])Sc1nnc(n1N)C(F)(F)F	0
ZINC78406573	C[C@H]1CC[C@H](C[N@@H+]1CCOc1ccc(cc1)Cl)C(=O)N	0
ZINC78426550	C[C@H](C(C)C)[NH2+][C@@H](C)C(=O)NC(=O)NCC(C)C	1
ZINC78451227	Cc1cc(c(c(n1)SCc1ncc(n1C)Cl)C#N)C(F)(F)F	1
ZINC78459086	CN(C)S(=O)(=O)c1cccc(c1)C[N@@H+](CC1CC1)C1CCCCC1	1
ZINC78497084	c1cc(cc(c1)[N+](=O)[O-])NC(=O)N(CCO)Cc1cccnc1	1
ZINC78509189	Cc1nnnn1[C@H](Cc1cccc(c1)F)C(=O)N[C@@H](C)C(=O)N	0
ZINC78511969	C[C@@H](C[NH+]1CCCCC1)NC(=O)N[C@@H]1CC[N@H+](CC1)C	1
ZINC78539557	c1ccc(cc1)CCN(CCC(=O)N)C(=O)[C@@H]1CCCC[C@H]1C(=O)[O-]	0
ZINC78552967	C[NH+](C)CCN1CCC(CC1)C[NH2+]Cc1cccc(c1)O	1
ZINC78557929	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)[C@@H](CC(C)C)NC(=O)N	0
ZINC78570593	Cc1nc(on1)CCC(=O)N(CCOC)Cc1ccccc1	1
ZINC78601503	Cc1cc(c(c(c1C)S(=O)(=O)[N-]c1c([nH]nc1C(=O)N)C)C)C	0
ZINC78692940	c1ccc(cc1)c1cccc(c1)/C=C/C(=O)N(CC(=O)N)CC(=O)N	0
ZINC78751907	CCN/C(=[NH+]/CCCN1CCOCC1)/NCCc1cccs1	1
ZINC78755444	c1cc(cc(c1)OC(=O)CCCc1cccs1)C(=O)NCC(=O)N	0
ZINC78771341	CCc1nccn1[C@@H]1CCCN(C1)C(=O)c1ccc(cn1)C(=O)N	0
ZINC78776720	Cc1c(c(=O)[nH]c(n1)C(C)(C)C)C(=O)N[C@H](C)c1ccc(cc1)Cl	1
ZINC78798077	c1cc(cc(c1)F)C(=O)Nc1cc(n[nH]1)C1CCCCCC1	1
ZINC78803651	c1cc(cc(c1)Cl)[C@H]1C[C@H]1C(=O)OC[C@@H]1CCCN1C(=O)N	0
ZINC78823602	Cc1ccc(s1)S(=O)(=O)N1CCC[C@@H]1C(=O)NCCCCNC(=O)N	0
ZINC78846157	CCC[C@@H](C)C(=O)NC[C@@H](C)C[NH+]1CCOCC1	1
ZINC78871963	Cn1cnnc1c1ccc(cc1)NC(=O)CCc1cccc(c1)Cl	1
ZINC78878793	C[C@H](CC(=O)N)NC(=O)COc1ccccc1F	0
ZINC78890122	CCc1nc(no1)[C@@H]1CCCN1C(=O)C[N@@H+]1CCc2c(ccs2)C1	1
ZINC78893467	Cn1ccc(cc1=O)CN1CCO[C@H](C1)CNc1cccnn1	1
ZINC78896556	Cc1cc(c(cc1C(=O)N1C[C@H]([C@H](C1)[NH+](C)C)C)S(=O)(=O)N)C	0
ZINC78930503	CN(C)c1ccc(cc1)CN(C)C(=O)CCNC(=O)c1ccsc1	1
ZINC78982624	Cc1c(sc(n1)NC(=O)[C@@H]1CC(=O)N(C1)C)Cc1ccc(cc1)F	1
ZINC79016671	Cc1ccc(cc1NCc1cnn(c1)c1ccccc1)C(=O)N	0
ZINC79018301	c1cc(c(c(c1)F)CN(C1CCCC1)C(=O)c1cc(c[nH]1)C(=O)N)F	0
ZINC79059633	c1ccc(c(c1)c1ccc(o1)C(=O)OC1(CCC1)C#N)Cl	1
ZINC79061483	CC(C)CN(CCOC)C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC79065114	CC(C)NC(=O)CN(C)C(=O)Nc1cc(ccc1Cl)Cl	1
ZINC79071032	Cn1cc(cc(c1=O)Br)NC(=O)Cn1cc(ccc1=O)Br	1
ZINC79080003	C=CCNC(=O)N(CC=C)Cc1ccc(s1)Cl	1
ZINC79094592	CCS(=O)(=O)C[C@H](C)NC(=O)[C@@H](c1ccccc1)Sc1ccccc1	1
ZINC79111332	C[NH+](C)CCn1cc(cn1)NC(=O)C(=O)NC[C@H](C1CC1)[NH+](C)C	1
ZINC79125817	Cc1c(c[nH]n1)CCCNC(=O)NC[C@@H](C(C)C)N1CC[N@H+](CC1)C	1
ZINC79178634	Cc1cccc(c1C(=O)N)NCC(=O)N(C)CC(=O)NC1CC1	0
ZINC79265946	CC(C)(CNC(=O)N[C@H](c1ccccc1)c1ccc(cc1)Cl)C(=O)N	0
ZINC79319984	Cc1cccc(c1C(=O)N)NC(=O)c1cccc(c1)N(C)C	0
ZINC79326306	c1ccc(cc1)c1ccc(o1)C[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC79344935	CCOCC(=O)NCc1ccc(c(c1)OCC)OC(F)F	1
ZINC79420691	c1ccc(c(c1)C[N@@H+](CCO)C1CC1)I	1
ZINC79420722	c1cc(c(c(c1)Cl)Cl)C[N@H+](CC[NH3+])C1CC1	1
ZINC79452384	C[C@H]1CCC[C@@H](C1)NC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC79476583	CC1(C[N@@H+](C1(C)C)CCS(=O)(=O)N)C	0
ZINC79690077	CN1CCC/C/1=N\S(=O)(=O)c1cccc(c1)NC(=O)N	0
ZINC79800541	Cn1ccc(n1)NC(=O)N[C@@H]1CCN(C1)c1cccc(c1)Cl	1
ZINC79816752	CCCC(=O)N1CCCC[C@@H]1C(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC79963714	C[C@H](c1nc(on1)c1ccc(cc1)Cl)NC(=O)c1c(nccn1)N	0
ZINC79979885	CC(C)c1cc(nn1C(C)(C)C)C(=O)NC[C@@H](c1ccco1)O	1
ZINC80081231	COCCN(Cc1ccco1)C(=O)NCc1cccc(c1OC)OC	1
ZINC80295946	Cc1c(cccc1Cl)NC(=O)[C@@H]1CCCN1C(=O)N	0
ZINC80296355	C[C@H]1CCc2c(cc(s2)C(=O)NNC(=O)[C@@H]2CCCN2C(=O)N)C1	0
ZINC80302090	Cc1ccccc1n1c(c(cn1)C(=O)N[C@@H](C)C(=O)OC)C(F)(F)F	1
ZINC80304589	c1ccc2c(c1)C[C@H](N(C2)C(=O)CCOc1ccccc1Cl)C(=O)N	0
ZINC82106464	CC(C)c1cc(n(n1)C)C(=O)N1CCC[N@@H+]2CCC[C@H]2C1	1
ZINC82107591	CN(C)c1nc(nc(n1)N)CNC(=O)c1csc(n1)c1cccs1	0
ZINC82433728	CCOC(=O)c1[n-]nc(n1)COC	1
ZINC82993376	C[C@@H](CCC(C)C)[NH2+]CC[C@@H](C)O	1
ZINC83242143	CCc1cccc(c1NC(=O)[C@@H](C)Sc1c(on[n+]1C)[O-])C	1
ZINC83260478	CC(C)[C@@H]([C@H](c1ccc(cc1)OC)N)[NH3+]	0
ZINC83422550	Cc1cc(ccc1S(=O)(=O)N)N=C=S	0
ZINC83702520	CC1(CN(CCS1)C(=O)NC[C@H]1CC[N@H+](C1)C1CC1)C	1
ZINC83839987	CCn1c2ccc(cc2nc1COc1ccccc1NC(=O)C)F	1
ZINC83989804	CS(=O)(=O)c1ccc2c(c1)CCCN2Cc1cccc2c1nsn2	1
ZINC84016843	Cc1c(c(n(n1)c1ccc(cc1)F)C)CNc1ccc2c(c1)c[nH]n2	1
ZINC84028484	Cc1c(cc(s1)C(=O)N)NC(=O)[C@@H]1CCCCN1C(=O)OC(C)(C)C	0
ZINC84314409	Cn1cc(cc1C(=O)OCc1ccc(cc1)n1cccn1)C(=O)N	0
ZINC84334825	c1c(c(cc(c1Cl)Cl)Cl)NC(=O)C[N@@H+]1[C@H]2CCCC[C@@H]2C[C@@H]1C(=O)N	0
ZINC84459198	c1cc2c(cc1CNS(=O)(=O)c1ccc3c(c1)CCC3)CCC2	1
ZINC84592257	Cc1cc(c(s1)C)CCCC(=O)N1CCCC[C@@H]1CNC(=O)N	0
ZINC84620820	c1cc(ccc1C(=O)N)C(=O)N(CCC(F)(F)F)C1CCCCC1	0
ZINC84673847	CC1(OC[C@@H](O1)CCOC(=O)c1cccc(c1)NC(=O)N)C	0
ZINC84846953	c1ccc(cc1)C[C@H](C#N)c1c([O-])nc(c(n1)C#N)C#N	1
ZINC84847005	c1ccc(cc1)Cc1c(sc(n1)c1cnccn1)/C(=N\O)/N	0
ZINC84921474	C[C@@H](C(=O)N[C@H](c1ccccc1)C(C)C)Sc1ccccn1	1
ZINC84968176	C[C@@H](C(=O)Nc1ccc(c(c1)C(=O)N)F)Sc1ccccn1	0
ZINC85210588	c1c(c(c(nc1Cl)Cl)C(=O)[O-])N	0
ZINC85235889	CC(C)(c1nc(on1)COc1ccc(cc1)CC(=O)N)OC	0
ZINC85260892	CCCCO/N=C(\Cc1nc(cs1)C)/N	0
ZINC85274160	CCCNC(=O)c1ccc(cc1Cl)NCC#C	1
ZINC85280104	Cc1cccc(c1CNc1c(cccc1C(=O)N)C)C	0
ZINC85384573	C[C@H](c1ccc(c(c1)F)OC)N/C(=[NH+]\C)/NCc1cc(ccc1F)F	1
ZINC85385912	CCOC(=O)c1nc([n-]n1)c1cccc(c1)C	1
ZINC85386133	CC(C)(C)c1ccc(cc1)OCc1nnc(o1)c1cccc(c1)N	0
ZINC85419130	CCS(=O)(=O)c1cncnc1N	0
ZINC85436253	c1cc2cc(cnc2c(c1)N)I	0
ZINC85467852	COCC(=O)NC[C@@H](Cc1cccc(c1)F)n1cccc1	1
ZINC85641198	CCOC(=O)Cc1c2c(n[nH]1)OC(=C([C@H]2[C@@H]1CCCC=C1)C#N)N	0
ZINC85826586	c1cc(cc(c1)C(=O)N)CN(CCC#N)Cc1cccnc1	0
ZINC86032545	c1c2c(c(oc2cc(c1Cl)O)[O-])C	1
ZINC86182682	CC(C)COc1cncc(n1)N1CCC(CC1)N1CCCC1=O	1
ZINC86247608	Cc1[nH+]ccn1c1ccc(cc1)[C@H](C)NC(=O)CCCCNC(=O)N	0
ZINC86328308	CCc1nc(n[nH]1)[S@@](=O)[C@@H](C)C(=O)NCc1ccc(cc1)Cl	1
ZINC86336313	CC(C)[C@@](C)(c1ccccc1OC(C)C)O	1
ZINC86613766	CCS(=O)(=O)N(C)CC(=O)Nc1c(ccc(c1C)[N+](=O)[O-])C	1
ZINC86650960	C[C@H](CN/C(=[NH+]/C)/N1CCN(CC1)C(=O)[C@@H]1CCCO1)c1ccsc1	1
ZINC87005090	CCOC(=O)c1cccc(c1)NC(=O)c1cc(cn1C)C(=O)N	0
ZINC87166944	C[C@H]([C@H](C)S(=O)(=O)C)N(C)C(=O)NCc1cn(nn1)c1ccccc1	1
ZINC87339911	CC[C@@H](C)[C@@H](C(=O)OCC)NC(=O)CCSc1ccccn1	1
ZINC87350942	CC(C)(C)[C@@H](C(=O)N)NC(=O)c1cnc(s1)c1ccccc1F	0
ZINC87352185	C[C@@H]1C[C@@H]1C(=O)Nc1ccc(cc1)C(=O)N[C@H](C(=O)N)C(C)(C)C	0
ZINC87367779	CC(C)C[C@H](C(=O)NC[C@@H]1CC[C@@H](CC1)C(=O)N)N1CCCCC1=O	0
ZINC87422749	CCCC[C@@H](C(=O)NCC(C)(C)C[C@H](C)O)NC(=O)N	0
ZINC87432032	CC(C)(C)OC(=O)CCC(C)(C)NC(=O)CCNC(=O)c1ccco1	1
ZINC87454373	CC[C@@H](C(=O)NCc1ccc(cc1OC[C@@H]1CCOC1)C)OCC	1
ZINC87493472	c1c(c(cc(c1Cl)I)N)N	0
ZINC87561691	CN(C[C@@H](C1CC1)O)C(=O)CCOc1cccc(c1)C(=O)N	0
ZINC88221438	Cc1c(c(on1)C)CCC(=O)N1C[C@@H](Sc2c1cccc2)C	1
ZINC88224393	CN(CCOCC1CC1)C(=O)c1cccc(c1)OCC(=O)N	0
ZINC88230117	C[C@@H](CC(=O)N(CC[NH+](C)C)Cc1ccco1)c1ccc(cc1)OC	1
ZINC88278907	Cc1c(cc(o1)C(=O)Nc1ccc(c(c1)F)N(C)C(C)C)S(=O)(=O)N	0
ZINC88281319	Cc1cc(ccc1CCNC(=O)c1ccc(cc1)C(=S)N)F	0
ZINC88309396	Cc1csc(n1)CSCC(=O)NCCCc1ccccc1	1
ZINC88324959	Cn1cc(cc1C(=O)OCc1ccc2cc(ccc2c1)OC)C(=O)N	0
ZINC88484625	COC(=O)c1c(ccs1)C[NH2+][C@@H](c1ccccc1)c1ccccn1	1
ZINC88522173	Cc1c(nc(o1)c1ccco1)CO/N=C(\c1cc2ccccc2o1)/N	0
ZINC88522387	Cc1nc(on1)CO/N=C(\c1cc2ccccc2o1)/N	0
ZINC88522407	CCS(=O)(=O)CCCO/N=C(\c1cc2ccccc2o1)/N	0
ZINC88544599	CN(CCCOc1ccccc1)C(=O)C[NH2+]C1(CCCCC1)C(=O)N	0
ZINC88545366	c1cc(cc(c1)Cl)CNC(=O)CNC1(CCCCC1)C(=O)N	0
ZINC88572914	C[C@@H](c1nc(nc(n1)N(C)C)N)N1CC[S@@](=O)C(C1)(C)C	0
ZINC88578396	Cc1c(cc(o1)C(=O)N(C)Cc1cccc2c1cccc2)S(=O)(=O)N	0
ZINC88603830	Cc1csc(n1)C[N@H+]1CC[C@@H](CC1)NC(=O)N	0
ZINC88605535	Cc1ccc(c(c1)NC(=O)CN1CCc2ccc(cc2C1)[N+](=O)[O-])C	1
ZINC88668670	CC[C@](C)(c1ccccc1)NC(=O)c1cc(c(o1)C)S(=O)(=O)N	0
ZINC88757559	CCc1nc2n(n1)CCC[C@@H]2NCc1ccc(c(c1OC)OC)OC	1
ZINC88765880	C=CCN(CC=C)C(=O)NC1CCN(CC1)S(=O)(=O)C(F)(F)F	1
ZINC88815640	Cc1ccc(c(c1)Cl)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC88892759	C/[NH+]=C(\NCCCSc1nccs1)/N[C@@H]1CCC[C@@H](C1)SC	1
ZINC89119467	COC(=O)c1ccc(cc1F)CSc1nnnn1Cc1ccco1	1
ZINC89127625	CC[N@H+](CC(=O)Nc1nc(cs1)c1ccco1)CC(C)(C)O	1
ZINC89127675	C[C@@H](C(=O)N)Oc1ccc(cc1)OCc1ncc(o1)c1ccccc1	0
ZINC89137912	CC[C@@H](C[NH2+]C1CCN(CC1)C(=O)OCC)[NH+]1CCCC1	1
ZINC89196063	COc1cccc2c1[nH]nc2CO	1
ZINC89211862	Cc1c2c(c(n[nH]2)C)nc(n1)N	0
ZINC89211886	CCCc1c2c(c(ncn2)N)n[nH]1	0
ZINC89212487	CC(C)(C[C@H]1C[NH2+]CCN1)C(=O)N	0
ZINC89286819	CCc1ccc(s1)CNC(=O)C[S@](=O)c1ccccc1OC	1
ZINC89314639	CC1(CCC(CC1)CNC(=O)COc1ccc(cc1)C(=O)N)C	0
ZINC89315033	CC1(CCC(CC1)CNC(=O)CCCNC(=O)C1CC1)C	1
ZINC89338613	C[C@@H](Cc1c(cccc1Cl)Cl)NC(=O)c1c(nccn1)N	0
ZINC89374972	CC[C@@H](c1ccccc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89376096	CC(C)(C)c1ccc(cc1)CCC(=O)N[C@@H](COC)C(=O)N	0
ZINC89376582	COC[C@@H](C(=O)N)NC(=O)Cc1ccc(cc1)OC	0
ZINC89382571	CN1CCN(CC1)C(=O)CSc1[nH]c2cc(c(cc2n1)F)F	1
ZINC89386685	COC[C@@H](C(=O)N)NC(=O)c1cc(nc2c1cccc2)c1ccco1	0
ZINC89388395	CCOc1ccccc1CCC(=O)N[C@@H](COC)C(=O)N	0
ZINC89451207	Cc1cc(ccc1C(=O)C)NC(=O)N[C@@H]1CCCC[C@@H]1C(=O)N	0
ZINC89451960	c1ccc2c(c1)[C@H](CCN2C(=O)C/C=C/c1ccc(cc1)F)C(=O)N	0
ZINC89452466	COC(=O)c1ccc(o1)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89465312	c1ccc2c(c1)[C@@H](CCN2C(=O)Cc1cccc(c1)F)C(=O)N	0
ZINC89466062	CC(C)OCCC(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89467865	c1ccc2c(c1)[C@@H](CCN2C(=O)c1ccc(c(c1)Cl)F)C(=O)N	0
ZINC89521341	CCO[C@@H](C)c1nccn1Cc1ccc(cc1)C(=O)N	0
ZINC89644070	c1ccnc(c1)c1nc(on1)CCCn1ccc2c1ccc(c2)Cl	1
ZINC89659410	CC[C@@H](C)n1c(c(cn1)C(=O)N[C@@H](C)CCC(C)C)C1CC1	1
ZINC89696136	CCCC[C@@H](CCC)NC(=O)NNC(=O)CSC	1
ZINC89700590	Cc1cccnc1NC(=O)NCc1cc2c(c(c1)Cl)OCCCO2	1
ZINC89704072	Cc1ccc(cc1)[C@@H](C)N(C)C(=O)Cc1cccc(c1)OCC#N	1
ZINC89707711	CCCn1c(nnc1SCc1nc(c2c(c(oc2n1)C)C)N)C	0
ZINC89751955	c1cc(c(nc1)OCC(F)F)C(=O)Nc1ccc(nc1)Cl	1
ZINC89771445	COc1ccc(cc1)COCCCC(=O)N1CCC[C@@H]1C1CCCC1	1
ZINC89776306	CC(C)c1ncc([nH]1)S(=O)(=O)NCc1ccnc(c1)OC1CCC1	1
ZINC89778231	c1cc(cnc1)CONC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89789319	CCOC(=O)C[C@@H](C)CNC(=O)c1cc(c[nH]1)Cl	1
ZINC89811982	C[C@H]1[C@@H](SCCN1C(=O)c1cc(ccc1Cl)N1CCCC1=O)C	1
ZINC89819028	C1CCN([C@@H](C1)CC(=O)N)C(=O)CCN1C(=O)CCC1=O	0
ZINC89828051	c1ccc(cc1)[C@@H]1C[C@H]1NC(=O)CC[C@@H]1Cc2ccccc2NC1=O	1
ZINC89839240	CC[C@H](C)[C@@H](C(=O)N[C@@H](C)Cc1c(cccc1Cl)Cl)NC(=O)N	0
ZINC89839306	CC[C@H](CC1CCCC1)C(=O)N(C)CCCS(=O)(=O)C	1
ZINC89846399	CCc1c(c([nH]n1)NC(=O)Cc1cccc(c1)OCC#N)Br	1
ZINC89877130	CN(CC1CCC1)C(=O)Nc1ccn(n1)c1c(cccn1)Cl	1
ZINC89878231	COCC1CCN(CC1)C(=O)Nc1ccn(n1)c1c(cccn1)Cl	1
ZINC89883769	c1ccnc(c1)CO[C@H]1CCN(C1)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC89890560	CC[C@H]1CCCC[C@@H]1NC(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89893910	C=C(COC(=O)c1ccc2c(c1)OCC(=O)N2)Cl	1
ZINC89903820	Cc1c2ccccc2sc1C(=O)N1CCN(CC1)[C@@H]1CCCC[C@@H]1O	1
ZINC89904379	C[C@@H](Cn1cccn1)NC(=O)NC[C@H](c1ccccc1OC)O	1
ZINC89905027	C[C@H](c1ccc(s1)Cl)C(=O)N1CCS(=O)(=O)C(C1)(C)C	1
ZINC89927604	C[C@@H]([C@H]1CCC[N@H+](C1)CCC(=O)Nc1cc(ccc1F)N)O	0
ZINC89931817	CCOC(=O)C[C@@H](C)CNC(=O)N1CCCC[C@H]1C(C)C	1
ZINC89936253	CC[C@@H]1COCCN1C(=O)N[C@@H](C)CCC(=O)OCC	1
ZINC89937075	C[C@@H]1CCc2c(sc3c2c(=O)[nH]c(n3)[C@@H](C)N(C)[C@@H]2CCSC2)C1	1
ZINC89939378	CCOC(=O)CC[C@@H](C)NC(=O)N1CC[C@@H](CC1)OCC1CCCC1	1
ZINC89943805	CCN(CC)C(=O)[C@@H](C)[N@@H+](C)CCCc1c(c(n[nH]1)N)C#N	0
ZINC89947170	CCC[C@@H](CNC(=O)C(=O)Nc1ccn(n1)c1c(cccn1)Cl)O	1
ZINC89951618	C[C@@H](CC(=O)N1CC[C@](CC1)(C(F)(F)F)O)c1ccc(cc1F)F	1
ZINC89972072	COCCn1c2ccccc2cc1C(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89983201	CC1(C[C@@H]1C(=O)Nc1cc(ccn1)OC)C	1
ZINC89989389	Cn1c2ccc(cc2[nH+]c1C1CC1)NC(=O)CCNC(=O)N	0
ZINC89991374	COc1ccc(cc1)c1nc(no1)C[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89991896	CCCNC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89993620	CC[C@H](C)n1c(c(cn1)C(=O)NC[C@@H](C)CC(=O)OCC)C1CC1	1
ZINC89997267	CCN(CC)C(=O)CCC(=O)N[C@@H]1CC[N@H+]([C@@H]1c1ccc(cc1)Cl)C	1
ZINC90011987	CC[C@@H](C)n1c(c(cn1)C(=O)NCCC(=O)NC1CCCC1)C1CC1	1
ZINC90013031	CCCCS(=O)(=O)NCC(=O)N(C)c1c(noc1C)C	1
ZINC90018827	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)c1ccnc(c1)OC1CCC1	0
ZINC90027634	C[C@H](C(=O)NC)NC(=O)c1ccnc(c1)OC1CCC1	1
ZINC90041954	c1cc(cc(c1)NC(=O)c1ccnc(c1)OC1CCC1)c1[nH]ccn1	1
ZINC90095948	COC(=O)c1ccc(cc1)CCc1nc(no1)c1ccc(cn1)C#N	1
ZINC90124221	c1ccc2c(c1)CN(C2)NC(=O)c1cc(c[nH]1)C(=O)N	0
ZINC90126370	c1ccc2c(c1)CN(C2)NC(=O)COc1ccc(cc1)CC(=O)N	0
ZINC90138383	Cc1cccc2c1nc[nH+]c2N1CCCC[C@H]1CNC(=O)N	0
ZINC90183931	CC[C@H](C(=O)OC)NS(=O)(=O)c1ccc(s1)C(C)(C)C	1
ZINC90199212	CS(=O)(=O)c1ccc(cc1)c1nc(co1)CSCc1ccccc1	1
ZINC90202747	c1cc(cc(c1)C(=O)N)CN[C@H](c1ccc(cc1)Cl)c1ncon1	0
ZINC90229504	C[C@H]1CC[C@@H](CN1C(=O)c1c[nH]c2c1c(ccc2)F)C(=O)N	0
ZINC90410961	CC(C)NC(=[NH2+])n1c2ccccc2nn1	0
ZINC90411837	c1c2c(nc(nc2sc1C(=O)[O-])N)N	0
ZINC90470957	CCOC(=O)c1c(n2c(n1)cccc2Cl)I	1
ZINC90472237	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)Cn1ccnc1c1ccccc1	1
ZINC90480089	Cc1cc(ccc1C(=O)N)NC(=O)N1CCC[C@@H]1C[NH+]1CCOCC1	0
ZINC90482664	C[C@H](COC)C(=O)N[C@H](C)[C@@H](c1ccc(cc1)OC)O	1
ZINC90498832	c1cc(cc(c1)NC(=O)[C@H]1CCOC1)c1c[nH]nc1	1
ZINC90591932	CC[N@H+]1CCC[C@H]1CNC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	1
ZINC90610737	COC[C@@H]1CCN(CC1)C(=O)C1=Cc2cc(ccc2OC1)F	1
ZINC90622453	CC[C@@H](c1c(nn(c1C)C)C)NC(=O)c1ccc(nc1)OCC(F)F	1
ZINC90623649	CC(C)(C)OC(=O)c1c(cc(c(c1Cl)N)C(=[NH2+])N)Cl	0
ZINC90655579	Cc1ccc(cc1C)C(=O)Nc1ccc(cc1)c1c[nH+]c2n1CCC2	1
ZINC90658082	Cc1cnc(s1)CCN(C)C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90678603	Cc1cc(c(c(c1)C)C(=O)Nc1cc(c(nc1)OC)C(=O)N)C	0
ZINC90704197	CCSc1nnc(s1)NC(=O)[C@H]1Cn2c(=O)c(cnc2SC1)C	1
ZINC91270535	c1cnccc1Cn1cc[nH+]c1[C@H]1CCCN(C1)C(=O)CC(F)(F)F	1
ZINC91305296	c1cc2cc(sc2c(c1)Cl)CO	1
ZINC91474418	Cc1c(nc(nc1N1CC[C@@]2(C1)CC(=O)c1ccccc1O2)N)C	0
ZINC91550969	c1cc(oc1CO)c1cn(nn1)CCc1nnc(s1)N	0
ZINC91586274	c1cc(ccc1C[C@@H]1CCN(C1)C(=O)c1ccc2c(c1)CCC2)CO	1
ZINC91596033	Cc1cccc2c1[nH+]c([nH]2)C1CCN(CC1)C(=O)c1cccn1C	1
ZINC91663544	Cc1cc(n([nH+]1)CC(=O)N1CC[C@]2(C1)CCCN(C2=O)CC1CC1)N	0
ZINC91691772	CC(=O)c1cccc(c1)C1(COC1)N	0
ZINC91769261	CCC[C@H]1C[N@H+](C[C@@H]1NC(=O)CCC(F)(F)F)CC(=O)N	0
ZINC91770600	C[N@@H+]1CC[C@]2(CC1)C[C@H](C(=O)N(C2)C1CC1)c1ccccc1	1
ZINC91770785	c1cc(oc1)[C@H]1CCC[N@H+]1Cc1cc(=O)c2cc(ccc2[nH]1)C(=O)N	0
ZINC91780067	c1c(cn(n1)CCNC(=O)[C@@H]1CC[N@H+](CC1)CC(=O)N)Cl	0
ZINC91796379	CC[C@H](C)CN(C)Cc1cc(c(cc1[N+](=O)[O-])OC)OC	1
ZINC91834076	COCCN1CC[N@H+](CC1=O)C[C@H](c1cccc(c1)F)O	1
ZINC91835584	C[C@H]1CCCC[C@@H]1OCC(=O)NCC(C)(C)c1ccncc1	1
ZINC91836810	Cc1ccccc1C(=O)NCC(C)(C)c1ccncc1	1
ZINC91890719	CS(=O)(=O)N1CCC[C@H](C1)C(=O)OCCC(F)(F)F	1
ZINC91894977	Cn1c2cccc(c2c(n1)CNC(=O)C[C@@H]1C(=O)N(C(=O)N1C)C)Cl	1
ZINC91915040	CCc1cnc(nc1NC[C@@H](C)Oc1cccnc1)N	0
ZINC91934891	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)Nc1ccccc1N1CCCCCC1	1
ZINC91973710	CCC[C@]1(CCCN(C1)C(=O)CSCCC)CO	1
ZINC92046392	Cc1c(c(n(n1)CCO)C)CN1CCC[C@H](C1)[NH+]1CCCC1	1
ZINC92047272	c1cc2c(cc1NC(=O)CCCNC(=O)C1CC1)COC2	1
ZINC92105371	CCn1c2ccc(cc2[nH]/c/1=N\C(=O)c1c(nccn1)N)Br	0
ZINC92236765	C[C@@H]1CCC[C@@H]1NC(=O)N[C@@H](c1ccc(cc1)OC)C1CCOCC1	1
ZINC92253543	C[N@H+]1CCC[C@H](C1)C[N@H+](C)Cc1cc(c(c(c1)Cl)OCC(=O)N)OC	0
ZINC92257339	C[NH+](C)[C@@H]1CC[C@H](C1)NS(=O)(=O)c1cc(cnc1N)Cl	0
ZINC92257800	C[NH+](C)[C@@H]1CC[C@H](C1)NS(=O)(=O)c1c(ccs1)OC	1
ZINC92318916	CCOC(=O)CC[C@@H](C)NC(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC92508075	CC(C)(Cc1ccccc1)C(=O)NCC(C)(C)c1ccncc1	1
ZINC92567906	CCn1c(c(c([nH+]1)C)NCc1ccc(cc1)OC[C@@H]1CCCO1)C	1
ZINC92588277	Cc1c(c(n(n1)Cc1ccccc1)C)C[N@H+]1CCCC[C@@H]1CC(=O)N	0
ZINC92613504	CC1(Cc2ccccc2C1)NC(=O)CCn1cnc2c1cccc2	1
ZINC92617955	c1cnn(c1)C1CCN(CC1)CC1(CCCCC1)C[NH+]1CCOCC1	1
ZINC92660403	CN(C)C(=O)COc1ccccc1C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92660778	c1cc(c(cc1Br)CN1CCC[C@H](C1)CCC(=O)N)[N+](=O)[O-]	0
ZINC92735363	Cc1ccccc1c1cccc(c1)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735568	Cc1c(c(n(n1)c1ccc(cc1F)F)C)CN1CCO[C@@H](C1)C(=O)N	0
ZINC92735585	c1ccc(c(c1)CN1CCO[C@@H](C1)C(=O)N)OCC1CC1	0
ZINC92754308	c1cc(ccc1C[N@@H+]1CCCN(CC1)C(=O)N)N1CCCCCC1	0
ZINC92754426	Cc1ccc(o1)C[N@@H+]1CCCN(CC1)C(=O)OCC(C)C	1
ZINC92755068	C[C@@H](C(C)C)NC(=O)[C@H]1CC[N@@H+](CC1)Cc1cc(cs1)C(=O)N	0
ZINC92786395	CN(CC1=Cc2cc(ccc2OC1)Cl)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92786686	Cc1cccn2c1ncc2CN(C)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC92787074	Cc1cc(ccc1OC)CN(C)Cc1cccc(c1)OCCOC	1
ZINC92810939	COC(=O)c1cc(c[nH]1)C[N@H+]1CC[C@@H](CC1)c1ccn[nH]1	1
ZINC92812655	c1ccc(cc1)c1csc(n1)C[N@H+]1CC[C@H](C1)CNc1cccc[nH+]1	1
ZINC92847096	Cc1c(cccn1)CN[C@H]1CC[C@H](C1)[NH+](C)C	1
ZINC92854185	Cc1csc(n1)C[NH2+][C@H]1CC[C@@H](CC1)Oc1ccc(cn1)C#N	1
ZINC92872823	COCCC1(CCCC1)C(=O)Nc1cc(ccc1OC)F	1
ZINC92872924	COc1ccc(cc1NC(=O)C1(CC1)c1ccccc1F)F	1
ZINC92923021	C[C@@H](C(=O)N)Oc1cccc(c1)OCC(=C)C	0
ZINC93015091	CCc1c(c(n(n1)C)CC)C[N@@H+]1CCCC[C@H]1C(=O)N1CCOCC1	1
ZINC93017415	COCc1ccc(cc1)CN1CCC[C@H](C1)C[NH+]1CCOCC1	1
ZINC93085845	c1cc(cnc1)C[N@@H+](CCO)Cc1ccc(c(c1)[N+](=O)[O-])Br	1
ZINC93090826	C[C@@H](CC#N)[N@H+](C)Cc1c[nH]nc1c1ccc(cc1)F	1
ZINC93100559	c1ccnc(c1)CN(CCC#N)Cc1cccc(c1)c1ccncc1	1
ZINC93100690	c1ccnc(c1)CN(CCC#N)Cc1cc(cs1)C(=O)N	0
ZINC93104967	C[N@H+](CCN1CC[N@H+](CC1)Cc1ccc(o1)CO)Cc1ccccc1	1
ZINC93134129	CCc1ccc(o1)CN1CCC[C@@H](C1)c1nnc2n1CCC2	1
ZINC93137401	C[C@@H](C(=O)N)[N@@H+](CCOC)C[C@@H]1CCC=CC1	0
ZINC93138119	Cc1cccc(c1C)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93285297	C[C@@H](c1ccc(c(c1)F)OC)NC(=O)N(C)[C@H]1CC[S@](=O)CC1	1
ZINC93507742	CC1(C[N@@H+](C1(C)C)Cc1c(cccn1)C(F)(F)F)C	1
ZINC93530590	Cn1cc(cn1)N1CCN(CC1=O)Cc1ccc(o1)CSC(F)F	1
ZINC93559559	C[C@H]1[C@H](S(=O)(=O)CCN1Cc1cc(c(c(c1)Br)O)OC)C	1
ZINC93614493	CCO[C@@H]1C[C@@H]([C@@]21CC[N@H+](CC2)Cc1ccc(cc1C(F)(F)F)F)[O-]	1
ZINC93640680	c1cc(ccc1CN1CCOC2(C1)CCC2)OCC[NH+]1CCCC1	1
ZINC93643012	CCc1nc(sn1)N1CCN(CC1)Cc1c[nH+]c2n1ccc(c2)C	1
ZINC93645935	CC(C)Cc1ncc(s1)CN1CCOC[C@H]1C1CC1	1
ZINC93663724	Cc1c(c(n(n1)CC(=O)OC(C)C)C)C[N@H+]1CCC2(C1)CCCCC2	1
ZINC93790851	C[C@@H]1C[C@H]1NC(=O)N1CCc2cc(ccc2C1)F	1
ZINC93795330	c1ccc(c(c1)OCCN1CCN(CC1)CCS(=O)(=O)N)Br	0
ZINC93796521	C[N@H+](Cc1ccc(cc1)OC[C@@H]1CCCO1)C1(CCCC1)C(=O)OC	1
ZINC95077264	c1cc2c(cc1N)ncc(n2)N1CC(C1)C(=O)[O-]	0
ZINC95081751	COc1ccc(c(c1)[N+](=O)[O-])NC(=O)CNCC#C	1
ZINC95116279	c1cc(cc(c1)Br)/C(=[N+](\[O-])/O)/[N+](=O)[O-]	1
ZINC95117520	CC1([C@H](C(=O)NC(=O)[C@H]1C(=S)N)C#N)C	0
ZINC95217913	CCOc1cc(c(cc1Br)N)NCc1ccccc1	0
ZINC95347554	C(C(=O)NN)(F)F	0
ZINC95350030	C1CS(=O)(=O)C[C@@H]1N(C1CC1)C(=O)CSC(F)(F)F	1
ZINC95360398	c1ccc2c(c1)C[C@H](S2)C(=O)N1CCN(CC1)CCn1cncn1	1
ZINC95362146	CCc1c(c(nc([nH+]1)N)NC[C@@H](C[NH+](C)C)O)C	0
ZINC95362393	CCOCc1nc(n(n1)c1ccc(cc1)Cl)CNC(=O)C	1
ZINC95369028	c1ccc(cc1)[C@@H]1C[C@]2(CC[N@H+](CC2)CCC(=O)N)C[N@@H+](C1)C1CC1	0
ZINC95392045	CCCCSc1nc(cc(n1)N1CC(C1)c1cccnc1)N	0
ZINC95395010	Cc1c(cc(cc1F)C(=O)N)NCc1cc(=O)n2ccccc2[nH+]1	0
ZINC95397294	CC(C)(C)[C@H](Cn1ccnc1)NC(=O)c1c(nccn1)N	0
ZINC95400943	CC1([C@@H]([C@H]2[C@@H]1OCC2)NC(=O)N[C@H]1CC[N@@H+](CC1)CC1CCCC1)C	1
ZINC95400946	CC(C)[C@H](c1[nH+]ccn1C)NC(=O)NC[C@@](C)(c1cnn(c1)C)O	1
ZINC95420146	C[C@H](Cc1ccsc1)NCc1ccc(cc1)Cn1ccnc1	1
ZINC95420785	C[C@@H](c1ccccc1C(F)(F)F)NC1CCN(CC1)C(=O)N	0
ZINC95430172	c1cc(cnc1)CN(Cc1ccc2c(c1)OCCO2)C[C@@H]1CCCO1	1
ZINC95434423	Cc1c(c(on1)C)[C@@H](C)CNC(=O)N1CCC[C@@H](C1)CC(=O)N	0
ZINC95434785	C[C@@H]1CC[C@H](c2c1cccc2)NC(=O)c1c(cc(cn1)C(=O)N)Cl	0
ZINC95442342	C[C@@H](c1ccc(s1)Cl)C(=O)NC[C@H](CN1CCOCC1)O	1
ZINC95464126	COc1c(cc(cn1)NCc1ccc(cc1)C#N)C(=O)N	0
ZINC95506228	Cc1c2c(nc(s2)NCCSc2n[nH]cn2)n(n1)C	1
ZINC95507251	c1cn(c([nH+]1)[C@@H]1CCCN(C1)CC(=O)N1CC[NH2+]CC1)CC(=O)N	0
ZINC95521056	c1cc(cc(c1)F)c1nc2cc(ccc2o1)C(=O)N1CCSCC1	1
ZINC95524771	CCCOCCc1[nH]c2c([nH+]1)C(=O)NCC(C2)(C)C	1
ZINC95533722	COc1ccc(cc1)[C@@H](c1nc([nH]n1)c1ccc(c(c1)OC)OC)N	0
ZINC95535178	CC[C@@H](C[C@H](CC)N)[NH3+]	0
ZINC95707494	C1=NC(=[NH2+])N=C2C1=CC[N-]2	0
ZINC95713469	c1cc(c(cc1O)S(=O)(=O)N)CC1CC1	0
ZINC95720094	Cc1cc[nH+]c(c1OC1CC1)N	0
ZINC95722045	CC(C)(C)Oc1c(cccc1OC1CC1)C(=O)N	0
ZINC95724239	c1cc(c(cc1O)C(=O)N)OCC1CC1	0
ZINC95728181	COc1ccc(cc1F)c1ccccn1	1
ZINC95734588	c1cc([nH+]c(c1OC1CC1)N)I	0
ZINC95736792	c1c(c(cnc1C(F)(F)F)OC1CC1)C(=O)N	0
ZINC95737499	c1cc(c(cc1OC1CC1)C(F)(F)F)N	0
ZINC95737541	c1c(c(c(cn1)OC1CC1)F)N	0
ZINC95756723	C1=NN=N[C@@H]1Br	1
ZINC95761065	c1cc2c(csc2c(c1)C(=O)N)Br	0
ZINC95764317	COc1ccc(cc1)C[C@](C(=O)[O-])(C(F)(F)F)N	0
ZINC95829667	Cn1c2cccc(c2[nH+]c1N)Cl	0
ZINC95836860	Cc1cn(nc1N)Cc1cccc(c1Cl)Cl	0
ZINC95887410	C[C@H]([C@H]([C@H]1CNC2=[NH+]C(=NC(=O)[C@H]2N1)N)O)O	0
ZINC95924434	CO[C@H]1C(=CC(=O)O1)N	0
ZINC95929703	c1c(c[nH]c1C(=O)N)I	0
ZINC95931891	C[NH+](C)CCC(=O)C1c2ccccc2Cc2c1cccc2	1
ZINC95932583	c1c(nc(s1)N)CN=[N+]=[N-]	0
ZINC95935483	CC(C)(C)OC(=O)c1cc(ccc1CCCC(=O)[O-])N	0
ZINC95946487	CC[n+]1c(cc(c2c1cccc2)N)C	0
ZINC95948311	c1cc(c(cc1F)C/[NH+]=C(/N)\N1CCOCC1)Br	0
ZINC95957786	C[C@H](C(=O)N)NC(=O)c1cc(no1)c1cccc(c1)Cl	0
ZINC95962243	CC(C)c1ccc(c(c1)C(C)C)NC(=O)N[C@H]1CCC[C@@H]1C(=O)N	0
ZINC95968563	Cc1c(c(n(n1)C)C)C[C@@H](C)[NH2+][C@@H]1CCSc2c1cc(cc2)F	1
ZINC95973629	C[C@@H]1[C@H](CCO1)S(=O)(=O)[C@@H](C)c1nc(no1)C(C)(C)C	1
ZINC95978968	Cc1cc(ccc1F)[C@@H]1CN(CCO1)Cc1ccncc1	1
ZINC95981751	C1C[C@@H](N(C1)[C@H]1CC[N@@H+](CC1)CC1CCC1)C(=O)N	0
ZINC95984323	Cc1ccc(c(c1)[C@H](C)NCc1nnc(n1C)C1CC1)OC	1
ZINC95986887	CCC(CC)n1c(cc(n1)C)C(=O)N1CC[C@@H](C1)Cc1cnn(c1)C	1
ZINC95988555	c1cc(c(cc1[C@H]1[C@H](CCO1)NCc1cc(cs1)C(=O)N)F)F	0
ZINC95995004	c1ccc2c(c1)nc(s2)NC(=O)N1CCC[C@H](C1)Cn1cncn1	1
ZINC96004191	C[C@H](Cc1ccccc1C(F)(F)F)NC(=O)CS(=O)(=O)NC	1
ZINC96011486	c1ccc(cc1)C[N@H+]1CCCN(CC1)c1cc(cnc1C(=O)N)Br	0
ZINC96036512	CCN1CC[C@@]2(C1=O)CN(C[C@]12CC[N@@H+](CC1)CC1CC1)C(=O)C	1
ZINC96042496	Cc1nc(cs1)CO[C@@H]1CN([C@H]2[C@@H]1OCCC2)Cc1cccnc1	1
ZINC96057622	Cc1ccc(s1)CN1C[C@H](C[C@@H]2[C@H]1CCO2)c1nc(no1)C	1
ZINC96067014	c1cn2c([nH+]1)CN(C[C@@H](C2)C[NH+]1CCOCC1)C(=O)[C@@H]1CC=CC1	1
ZINC96072161	c1cc(cnc1)[C@H]1C[C@]2(CCN(C2)c2ncccn2)OC1	1
ZINC96076600	COCCN1CCOC[C@]2(C1)CN(CCO2)CCc1ccccc1	1
ZINC96085139	COCc1c2n(cn1)CCN(C2)C(=O)c1cccc2c1nccc2	1
ZINC96088904	Cc1ccc(nn1)N1CC[C@H]2[C@@H]1CCN2c1ncc(cn1)C	1
ZINC96097533	Cn1cccc(c1=O)C(=O)NC[C@@]1(CCSC1)OC	1
ZINC96188757	CC(C)NC(=O)[C@H]1Cn2c(ccn2)C[N@H+](C1)Cc1cccs1	1
ZINC96195762	CC[C@@H](CO)Nc1c2ccccc2nc(n1)Nc1cc(ccc1O)Cl	1
ZINC96241198	CCN1C[C@]2(CNCCOC2)OCC1=O	1
ZINC96245852	Cc1nc(cs1)C[N@H+]1CC[C@H]2[C@@H]1CC(=O)N2CC=C	1
ZINC96250557	c1ccnc(c1)OC[C@H]1C[C@@H]2[C@@H](C1)OCC[N@H+]2Cc1ccoc1	1
ZINC96291848	Cc1nc(c(c(n1)Oc1ccc(cc1)C(=O)C)N)N1CC[NH+](CC1)C	0
ZINC96296798	Cc1cn2c(c(nc2s1)C)/C=C\C(=O)N1C[C@@H](CC[C@@H]1C)C(=O)N	0
ZINC96328136	C[C@@H](CCCCCCCC=C)SC(=[NH2+])N	0
ZINC96328390	Cc1cc(c(c(c1)O)C/C=C(\C)/CC[C@@H]1C(=C)CCCC1(C)C)O	1
ZINC96335484	CCCCC(=O)NC[C@@H](c1cn(c2c1cccc2)C)O	1
ZINC96346985	C[C@@]1(C(OC(O1)(C)C)(C)C)OCc1ccccc1	1
ZINC96347192	c1nc2c(n1[C@H]1C[C@@H]([C@H](O1)CO)O)[NH+]=CN1[C@@]2(CCC1)N	0
ZINC96365486	c1ccc(cc1)S(=O)(=O)[C@@H]1CCN(C1)C(=O)c1c(cccc1F)F	1
ZINC96387596	Cc1ccc(s1)[C@H](CNS(=O)(=O)CCOc1ccccc1)OC	1
ZINC96389473	Cc1ccc(cc1)NC(=O)C(=O)NC[C@H](c1ccccc1C)OC	1
ZINC96392759	C[C@](CNS(=O)(=O)C)(c1cccc(c1)Cl)OC	1
ZINC96971481	C[C@H](c1nnc2n1cccc2)[NH2+]Cc1ccc(cc1)C(C)C	1
ZINC96989972	c1cc(oc1)CSCc1nc(c2c3c(sc2n1)CCCC3)N	0
ZINC96993942	c1ccc(cc1)SCc1ccoc1C(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC96994486	c1ccc(c(c1)CC(=O)Nc1ncc(s1)C(=O)N)[N+](=O)[O-]	0
ZINC96999940	c1cc(ccc1F)S(=O)(=O)N1CCCN(CC1)C(=O)C[NH3+]	1
ZINC97000227	c1cc(ccc1[C@H]1C[C@@H]1C(=O)Nc1ncc(s1)C(=O)N)F	0
ZINC97001195	COc1cccc(c1)[C@@H](C/[NH+]=C(/N)\N1CCOCC1)N1CCCC1	0
ZINC97011497	c1ccc(cc1)CC(=O)NCCC(=O)NNC(=O)c1ccc[nH]1	1
ZINC97022388	C[C@H](c1csc(n1)C(C)C)NC(=O)c1cccc(c1)C(=O)[O-]	1
ZINC97025769	COc1ccc(cc1)c1c(cn[nH]1)C(=O)Nc1cccc(c1)C(=O)N	0
ZINC97034202	Cc1cc(cc(c1)F)NC(=O)N1C[C@H](CC[C@@H]1C)C(=O)N	0
ZINC97047132	CCOC(=O)N(C)[C@H]1CC[N@@H+](CC1)[C@H](C)c1nc2ccccc2o1	1
ZINC97058767	C[C@@H](c1ccccn1)N(C)Cc1cc(cs1)C(=O)N	0
ZINC97084157	CC(C)n1c(nnn1)c1ccc(cc1F)NC(=O)NCC(F)F	1
ZINC97096636	c1ccnc(c1)CN1CCN(CC1)C(=O)NC[C@H]1CCCS1	1
ZINC97101856	Cc1cc(ccc1S(=O)(=O)NC[C@@H](Cc1cccs1)C(=O)[O-])OC	1
ZINC97108331	CC(C)c1nc(sn1)N[C@@H]1CCCN(C1)C(=O)N	0
ZINC97108453	C[C@H]1CCCC[C@H]1CN1C[C@H](C[C@H]1C(=O)OC)O	1
ZINC97117315	c1cnc(cn1)N1CCN(C[C@@H](C1)O)C(=O)c1c2c(n[nH]1)CCC2	1
ZINC97137271	C[N@H+]1CCN(CC1)C[C@@H](c1ccccc1)Nc1ncc(cn1)[N+](=O)[O-]	1
ZINC97144755	c1cc(cc(c1)C(=O)N)CCNc1ccc(c(c1)C#N)[N+](=O)[O-]	0
ZINC97162964	c1c[nH+]c(cc1N1CCN(C(=O)C1)CC1CCCC1)C(=O)N	0
ZINC97167423	C[C@@H]1CCC[C@@H]([C@H]1NC(=O)c1ccc(c(c1)[N+](=O)[O-])n1ccnc1)C	1
ZINC97200028	Cc1nnc(o1)[C@@H](C)N1CCO[C@@H](C1)c1nccs1	1
ZINC97201517	Cn1c(c(c(=O)n(c1=O)C)C#N)N1CCn2cc[nH+]c2C1	1
ZINC97213970	Cc1cc([nH+]c(c1NC(=O)[C@@H]1[C@H](C1(C)C)C=C(C)C)C)C	1
ZINC97221778	c1ccnc(c1)N1CCN(CC1)C(=O)CCSc1ccc(cn1)Br	1
ZINC97229063	c1ccc(c(c1)CN(C1CC1)C(=O)Cc1ccc(cc1)N)C(F)(F)F	0
ZINC97235393	c1cc2c(cc1F)CCN(C2)Cc1cc(cs1)C(=O)N	0
ZINC97235637	C[C@@H]1CCC[C@@H]([N@H+]1Cc1nccc(n1)N)CO	0
ZINC97270881	COc1ccc(cc1)OCc1nc(cs1)C[N@@H+]1CCC[C@@H](C1)C(=O)N	0
ZINC97301303	Cc1cc(no1)[C@H]1CCCCN1Cc1ccc(o1)Sc1nncn1C	1
ZINC97334193	COc1cc(cc2c1OCO2)C[N@H+]1Cc2c(nc[nH]2)C[C@@H]1C(=O)[O-]	1
ZINC97336267	Cc1cc(c(cc1OCC(=O)N1CCC[C@@H](C1)C(=O)N)C(C)C)Cl	0
ZINC97378514	C[C@H](c1ccsc1)N1CCN(CC1)C(=O)Cc1cnn(c1)C	1
ZINC97404147	c1ccn(c(=O)c1)CCC(=O)Nc1ccnn1Cc1cccc(c1)Br	1
ZINC97453986	COCCN(CCOC)C(=O)Nc1ccccc1SC[C@@H]1CC1(Cl)Cl	1
ZINC97494280	Cc1ccc(c(c1)OCC(=O)N[C@H](c1cccs1)C(C)(C)C)C(=O)N	0
ZINC97521940	CCOc1c(cccn1)CNC(=O)CCc1csc(n1)N	0
ZINC97578071	c1cc(ccc1C(=O)N)S(=O)(=O)NCCc1csc(n1)N1CCCC1	0
ZINC97600563	COCCN(Cc1ccncc1)Cc1ccc(cc1Cl)F	1
ZINC97673643	CCNC(=O)c1c(cn(n1)c1ccc(cc1)N)OC	0
ZINC97725900	Cc1ccc(cc1)OCC(=O)NCc1cnc(s1)C	1
ZINC97728153	c1ccc(cc1)C1(CCC1)NC(=O)C(=O)Nc1ccccc1	1
ZINC97757742	C1CC1(C#N)S(=O)(=O)N	0
ZINC97758857	CC(C)(C)Oc1ccc(cc1)C/C(=C/[O-])/N	0
ZINC98029203	C[C@@H](Cc1ccc(cc1)O)NC(=O)NNC(=O)c1ccc(cc1)Br	1
ZINC98071935	c1ccc(c(c1)NC(=O)C[N@H+]1CCC[C@@H]1C(=O)N)F	0
ZINC98075799	C[C@@H](CNC(=O)CCc1[nH+]c2ccccc2n1c1ccccc1)O	1
ZINC98089066	COc1ccc(cc1OC)/C=C\C(=O)c1ccc(cc1)N	0
ZINC98090098	CC(C)(C)N(Cc1ccsc1N)C(=O)[O-]	0
ZINC98091270	CC(C)(C)OC(=O)N1C[C@H]([C@H](CC1=O)c1ccccc1Cl)N	0
ZINC98094329	CC(C)CCSCC(=O)Oc1ccccc1C(=O)OC	1
ZINC98095328	COC1(CCCC1)CO	1
ZINC98095653	CCNc1c(c(n[nH]1)N)c1nc(no1)c1ccccc1	0
ZINC98095814	c1cnc(c(c1CN)I)Cl	0
ZINC98104534	Cc1c(c(n(n1)C)C(=O)Oc1cccc(c1)C(=O)N)[N+](=O)[O-]	0
ZINC98112729	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)NCc1ccccc1OC(F)F	1
ZINC98143462	CCCCNC(=O)[C@@H]1CC[C@H]([N@@H+](C1)CC(=O)NCc1c(ccs1)C)C	1
ZINC98155441	c1c(csc1/C(=C(/C#N)\C(=O)NC1CCCCC1)/[O-])C(=O)N	0
ZINC98156068	c1c(csc1/C(=C(/C#N)\C(=O)NC1CCCC1)/[O-])C(=O)N	0
ZINC98181342	Cc1cc(cc(c1[N+](=O)[O-])N)Br	0
ZINC98213532	c1cc(c(cc1Br)[N+](=O)[O-])C(=O)N	0


==> anc/logic_4_test_molecules.tsv <==
mol_id	smiles	label
ZINC00162758	C#CCC1(C(=O)c2ccccc2C1=O)c1ccccc1	0
ZINC00185899	C1CC[NH+](CC1)C[C@H]1COC2(O1)CCCC2	1
ZINC00234104	C[C@H](C(=O)N/N=C/c1ccccc1F)Nc1ccccc1OC	1
ZINC00286605	C[C@@]1(CCCC(O1)(C)C)C#CC(C)(C)O	1
ZINC00331532	c1ccc(cc1)Cn1cnccc1=O	1
ZINC00463365	CC(C)(C#C[C@](c1ccc(cc1)Cl)(c1cccc(c1)Cl)O)O	0
ZINC00473427	CCOc1ccc(cc1)C(=O)NCc1ccc(cc1)F	1
ZINC00544049	Cc1c(cc2cc(ccc2n1)F)C(=O)Nc1cc(ccc1Cl)Cl	1
ZINC00861837	CCc1cc2c(s1)nc(n(c2=O)c1ccccc1)SCC(=O)OC	1
ZINC01025928	COc1ccc(cc1OC)CC(=O)NCc1cc2ccccc2s1	1
ZINC01305778	c1ccc(cc1)C#C[P@](=O)(c1ccccc1)[C@@H](c1ccc(cc1)F)O	0
ZINC01602864	CCOP(=O)(OCC)OCC#C	0
ZINC01672137	c1nc(c2c(n1)n(cn2)[C@]1([C@@H]([C@@H]([C@H](O1)CO)O)O)CO)N	1
ZINC01674090	CS(=O)(=O)OCC#CCOS(=O)(=O)C	0
ZINC01702593	CC(C)(CCC#N)/C=N/NC(=[NH2+])N	1
ZINC02172620	CC(C)[C@@H](C(=O)NCC(=O)[O-])NC(=O)OCc1ccccc1	1
ZINC02182884	C[C@H](C#CC[NH+]1CCCCC1)OCCOCc1ccccc1	1
ZINC02310674	C[N+](C)(CCCS(=O)(=O)[O-])CC#CCOC/C=C/c1ccccc1	1
ZINC02478570	CO[C@](CC[NH+]1CCCCC1)(C#C)c1ccccc1	1
ZINC02518128	CC1(COC(OC1)CCCC(=O)c1cccc2c1cccc2)C	1
ZINC02578024	C[C@@](C#C[C@](c1ccccc1)(C(F)(F)F)O)(C(F)(F)F)O	0
ZINC02583984	CC(C)[C@@H](C(=O)OC)NCc1ccccc1	1
ZINC02682670	CCOC(=O)N[C@@H](C(=O)c1ccccc1)Nc1cc(ccc1C)C	1
ZINC02715765	COc1cccc2c1n(/c(=N\C(=O)c1ccccc1F)/s2)CC#C	0
ZINC02838999	C[C@H]1C[N@H+](C[C@H](O1)C)CC#CCOc1ccc(cc1)OC	1
ZINC02930818	CC[NH+](CC)CC#CC[C@@H](C)OCCC#N	1
ZINC02964661	COCCNC(=O)[C@@H]1CC(=O)N(C1)c1ccc(c(c1)Cl)F	1
ZINC03106319	CC(C)(C)C#C[C@]12CCCCCCCCCC[C@@H]1O2	1
ZINC03213420	Cc1cccc2c1N(C(=O)C12OCCO1)CC#C	1
ZINC03253741	c1cc2c(cc1C(=O)OCC(=O)N1CCCC1)OCO2	1
ZINC03831537	C[C@H]1CC2=C(CCC(=O)C2)[C@H]2[C@@H]1[C@@H]1CC[C@@]([C@@]1(CC2)C)(C#C)O	0
ZINC03888775	CC(C)CC(=O)Nc1ccc(cc1)c1csc(n1)N	1
ZINC04141082	C[NH+](C)CC#CCOCCOC(c1ccccc1)c1ccccc1	1
ZINC04233456	CC(C)(C)C(=O)/N=c\1/n(c2ccc(cc2s1)C(=O)OC)CC#C	1
ZINC04476165	CC1=C([C@@H](NC(=O)N1)c1cccc(c1)OCC#C)C(=O)OC	1
ZINC04545175	Cc1ccc(o1)C(=O)N/N=C/c1c2ccccc2ccc1OCC#C	0
ZINC04566631	CCCCCCOc1cccc(c1)NC(=O)O[C@H]1C[N@H+]2CC[C@@H]1CC2	1
ZINC04626672	CC(C)[NH2+]C[C@H](CO[C@H]1c2ccccc2C(=O)N1c1ccccc1)O	1
ZINC04947393	C/C(=N/Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])/c1ccccc1Cl	1
ZINC05110370	c1ccc(cc1)OCC(=O)Nc1ccnn1Cc1ccc(cc1)Br	1
ZINC05296996	CCCC#C[C@@H]1CON([C@@H]1c1ccccc1)c1ccccc1	0
ZINC05308139	CCCCC#C[C@@H](C[C@@H](c1ccccc1)OCC)OCC	1
ZINC05638386	C#CCSc1[nH]c(=O)c2c3c(sc2n1)CCC3	0
ZINC05840289	CCC[C@@](C)(COC(=O)N)COC(=O)NC(C)(C)C#C	1
ZINC05861414	Cc1cc(c(n1c1ccccc1F)C)C1=N[NH+]=C(SC1)NC1CC1	1
ZINC05934136	Cc1ccc(cc1)NC(=O)NCC#C	0
ZINC05946321	c1ccc(cc1)C#CC1OCCO1	1
ZINC06463516	CCOC(=O)Cn1c(c(c(c1N)C#N)C)C	1
ZINC06677867	C#CCn1c2ccccc2[nH+]c1C1CCCCC1	0
ZINC06746018	Cc1nnc(s1)NC(=O)c1ccc(cc1)OCC#C	0
ZINC06820318	CC#CCSc1nnc(o1)c1ccncc1	0
ZINC06830589	c1ccc(cc1)CNC(=O)COC(=O)c1cccc(c1)n1cccc1	1
ZINC06831688	CN(C)c1ccc(cc1)CNc1c2c3c(sc2ncn1)CCCC3	1
ZINC07077835	CCc1ccc(cc1)c1nc(cs1)C(=O)OCC(=O)NCC#C	1
ZINC07405624	Cc1ccc(cc1NS(=O)(=O)c1cccc(c1)Cl)F	1
ZINC07472673	C[C@]1(C(=O)N(C(=O)N1)CC(=O)NCC#C)c1ccc(cc1Cl)Cl	0
ZINC07674605	Cn1c2ccccc2[nH+]c1CNS(=O)(=O)c1cc(ccc1Cl)Cl	1
ZINC07816396	Cc1cc(no1)COc1ccc(cc1)C(=O)c1ccc(cc1)F	1
ZINC08066736	C1CCCN(CCC1)C(=O)CSc1nnc(s1)N	1
ZINC08082930	Cc1ccc(cc1F)NC(=O)c1cc(c(c(c1)Cl)OC)OC	1
ZINC08157939	Cc1ccc(cc1NC(=O)C[N@H+](C)Cc1ccc(s1)Cl)C(=O)OC	1
ZINC08254616	Cc1ccc(c(c1)Br)NC(=S)NC[C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C#C	0
ZINC08555724	CC(=O)c1cccc(c1)NC(=O)OCc1ccccc1	1
ZINC08599954	CCOC(=O)c1c(c(c([nH]1)C)CCC(=O)NCc1ccccc1)C	1
ZINC08698098	COC(=O)c1ccc(nc1)c1cccc(c1)S(=O)(=O)C	1
ZINC08957703	C#CCn1c2c(ccc(c2Cl)Cl)s/c/1=N\C(=O)c1ccc(s1)[N+](=O)[O-]	0
ZINC09019302	c1c2c(cc(c1Br)Br)OCCOCCOCCOCCO2	1
ZINC09113814	C[C@@H]1C[C@H](C(=O)O1)Sc1nc(c2c3c(sc2n1)CCCC3)N	1
ZINC09781471	CC[C@@H](C)OC(=O)C[C@H]1C(=O)NCCN1C(=O)c1ccc(cc1)OC	1
ZINC09849690	CCOc1cc(cc(c1OCC#C)I)CNc1cc(ccc1C)Cl	0
ZINC09885496	CC(=O)NCC(=O)N1CCN(CC1)c1cccc(c1)Cl	1
ZINC10302238	CCS(=O)(=O)N1CCC[C@@H](C1)C(=O)Nc1ccc(cc1)I	1
ZINC10800866	C[C@@H](C(=O)N[C@@](C)(C#N)C(C)C)OC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	1
ZINC11592748	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@H]3[C@@H]1CC[C@]2(C#C)O)O	0
ZINC11850233	CC[NH+](CC)C[C@H](c1ccc(cc1)C)N1C[C@H](CC1=O)C(=O)[O-]	1
ZINC11878419	Cc1c(snn1)C(=O)N1CCC[C@H](C1)CCc1ccc(c(c1)F)F	1
ZINC11914916	c1ccc(cc1)c1nc(sn1)NC(=O)c1cc2ccccc2oc1=O	1
ZINC12243716	C[C@H]1CC[C@H](C[C@@]1(C#C)O)C(C)C	0
ZINC12303191	C[NH+](C)CC[C@H]1CN(CCO1)C(=O)c1cccc(c1)C#C	1
ZINC12342642	C#CC1(CCCCC1)OC[C@@H](C[NH2+]C1CCCCC1)O	1
ZINC12342705	C#CCN1c2ccccc2[C@](C1=O)(CC(=O)/C=C\c1ccccc1)O	0
ZINC12381145	CC(C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1OC)O	1
ZINC12419809	C#CC1(CCCCC1)OC[C@H](CN1CCOCC1)O	1
ZINC12505924	CCO/C=C/[C@](CN)(C(F)(F)F)O	1
ZINC12783331	c1ccc(c(c1)/C=C/C(=O)c1ccc2c(c1)[nH]c(=O)[nH]2)Cl	1
ZINC12935232	c1ccc(cc1)C#CCNC(=O)c1cnc2ccccc2n1	0
ZINC13153416	C[C@@H]1CN(C[C@@H](O1)C)CC#CCOc1ccc(cc1)OC	1
ZINC13470554	CCOC(=O)CCc1c([nH]c2cc(nn2c1=O)c1cccc(c1)Cl)C	1
ZINC13597451	Cc1c(c(=O)[nH]c(n1)SC)CCO	1
ZINC14378704	CC(=O)c1ccccc1NC(=O)CN1C(=O)[C@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	1
ZINC14490639	CC1=CC(=O)c2cccc(c2C1=O)OC	1
ZINC15014263	c1ccc(c(c1)N1C[C@@H](CC1=O)C(=O)NC1CC1)F	1
ZINC15708395	COCC(=O)N[C@H]1C[C@H]2C(=O)NC[C@@H](CCC(=O)NCC#C)[N@@H+]2C1	1
ZINC16045278	CCCc1cc(=O)[nH]c(n1)SC[C@@H]1COc2ccccc2O1	1
ZINC16968915	CCCCC/C=C/C/C=C/CCCCCCCC1=N[C@](CO1)(C)CO	1
ZINC18162206	CCOC(=O)c1cc2n(n1)[C@@H](C[C@H](N2)C)C(C(F)(F)F)(F)F	1
ZINC18240490	c1ccc(cc1)COc1ccc(cc1)N1C(=O)[C@H]2CC=CC[C@@H]2C1=O	1
ZINC19070043	CCCCC[C@H]1[C@@H](O1)C#C	1
ZINC19770656	c1ccc(cc1)C#C[C@@H](c1cc(ccc1[O-])[N+](=O)[O-])N1CCOCC1	1
ZINC19834159	C[N@@H+](CCC#N)Cc1cccc(c1)Cl	1
ZINC19933810	C[C@]1(CCCC(O1)(C)C)C#CCN1CCN(CC1)C	1
ZINC20223320	CC(C)(C#C)N/C(=N/[N+](=O)[O-])/N	0
ZINC20390003	CC(C)c1ccc2c(c1)cc(o2)C(=O)C[NH3+]	1
ZINC20424342	Cc1c(cn(n1)C)/C=N/Nc1nc(n[nH]1)SC1CCCC1	1
ZINC20598299	CC(C)(C#Cc1ccc(s1)C[N@@H+]1CC[C@H]([C@@H](C1)O)N1CCOCC1)O	1
ZINC20730381	COc1ccc(cc1OCC#C)[C@@H]1c2c[nH]nc2N=C(CS1)O	0
ZINC20828371	CC(C)(C)C(=O)N/N=C/c1cc(c(c(c1)OC)O)[N+](=O)[O-]	1
ZINC21628490	C[C@H](C(=O)Nc1ccc(cc1)I)Oc1ccc(cc1)C(=O)N	1
ZINC22805072	C#CCOC[C@H](CN1CCN(CC1)CCO)O	1
ZINC22864370	CC[C@H](C(=O)[O-])Sc1c(c(cc(n1)C(F)(F)F)C)C#N	1
ZINC22916826	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)C)O	1
ZINC23053306	c1ccc(cc1)CN(C1CC1)S(=O)(=O)c1cccc(c1)F	1
ZINC23105832	Cc1ccc(cc1)[C@H](CNC(=O)c1ccccc1)N1CCOCC1	1
ZINC24358884	c1cc(cc(c1)Cl)C1(CCC1)C(=O)NC1CCCCC1	1
ZINC24929312	Cc1c(c(on1)C)CCC(=O)Nc1cccc(c1)C#C	0
ZINC28295244	C[C@H]1C[N@H+](C[C@H](O1)C)C[C@H](COC(C)(C)CC#C)O	1
ZINC28836470	C#CCNC(=O)c1ccc(cc1)S(=O)(=O)Nc1ccncc1	0
ZINC29437124	C#CCNC(=O)C1=NN([C@H](C1)c1ccccc1)c1ccccc1	0
ZINC30786216	Cc1c(c(sn1)NC)C(=O)NCCOCC(F)(F)F	1
ZINC30834969	C[C@@H](C(=O)Nc1ccc(cc1)CC(=O)NC)Oc1ccc(cc1Br)Cl	1
ZINC31273044	Cc1ccc(o1)c1nc(c(s1)/C(=N/c1nncs1)/[O-])C	1
ZINC31548241	c1cc(c(cc1NC(=O)CCNC(=O)c1ccoc1)F)F	1
ZINC32224978	CC(C)(C)C#C[C@H]1[C@H](O1)C=C	1
ZINC32517841	Cc1[nH+]ccn1CCCNc1c2c([nH]cn2)ncn1	1
ZINC32603462	CCCO[C@@H]1CCCN(C1)[C@@H]1CC[N@H+](CC1)CC	1
ZINC32740022	CC(C)NC(=O)Nc1ccc(cc1)CNC(=O)c1cccnc1[S-]	1
ZINC32930927	C#Cc1cccc(c1)NC(=O)CCOC[C@@H]1CCCO1	1
ZINC32980152	CC(C)[C@@H](C(=O)N1CCOCC1)NS(=O)(=O)c1ccccc1F	1
ZINC33847691	CC(C)C#C/C=C(\C(F)(F)F)/Sc1c2c(nc[nH]2)ncn1	0
ZINC34049629	C#C[C@@]1(C[N@H+]2CC[C@@H]1CC2)F	0
ZINC34199262	CC(C)(C)OC(=O)c1ccc(cc1)C#C	1
ZINC34199943	C#CCOCC(=O)[O-]	1
ZINC34449883	CN(CCC#C)C(=O)c1ccccc1	0
ZINC34562422	CC(C)(C)OC(=O)N[C@@H](CO)C#C	1
ZINC34633387	COC(=O)c1c(oc(n1)c1ccccc1F)NN	1
ZINC35556164	CCOP(=O)([C@@H](c1ccc(cc1)Cl)Nc1ccc(cc1)C)OCC	1
ZINC35593275	CCC(CC)Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N1CCN(CC1)C	1
ZINC35685485	Cc1cccc(c1C)NS(=O)(=O)c1cccc2c1c(ccc2)Cl	1
ZINC36098626	Cc1cccc(c1)C[N@H+](CCN1CCOCC1)C[C@@H](COCC#C)O	1
ZINC36099703	COCC[N@H+](Cc1ccc(cc1F)F)C[C@H](COCC#C)O	1
ZINC36102235	CC(C)[N@@H+](Cc1ccc(cc1)OC)C[C@H](COCC#C)O	1
ZINC36102751	COc1ccccc1C[N@H+](Cc1ccco1)C[C@H](COCC#C)O	1
ZINC36620266	CC(C)(C)[C@H]1CCc2c(cc(s2)C(=O)NCC#C)C1	0
ZINC36644094	Cc1c2c(nc(nc2sc1C(=O)[O-])SCC#C)N	0
ZINC36674594	C[C@@H](COC)NC(=O)COc1c(cccc1Cl)Cl	1
ZINC37323495	C[C@H]1CN([C@@H](CO1)C)Cc1cc(cc(c1O)C(=O)C)Cl	1
ZINC37575570	C#Cc1cccc(c1)NS(=O)(=O)c1ccc(cc1Br)F	0
ZINC37575570	C#Cc1cccc(c1)[N-]S(=O)(=O)c1ccc(cc1Br)F	0
ZINC38282149	CCC#CC[C@@H](C(=O)OC)[NH3+]	1
ZINC38875586	CCOc1ccc2c(c1)s/c(=N/C(=O)c1cc(oc1C)C)/n2CC#C	0
ZINC39049091	C#Cc1ccc(c(c1)O)N	0
ZINC39049279	CC(=C)C#C[C@@H]1C(O1)(C)C	1
ZINC39049378	C[C@@]1(C=C[C@]1(C#C)O)OC	1
ZINC39049484	CCC#C[C@]1([C@@H](O1)CO)C	1
ZINC39058650	C[C@H](/C=C/[C@@](C#C)(C(=O)[O-])[NH3+])[NH3+]	0
ZINC39082560	C#CCOC(=O)N1CCNCC1	1
ZINC39094718	C/C=C/C[C@@H]1CCC[NH2+]1	1
ZINC39094814	CC#C[C@H]1CC(=NC1)C	0
ZINC39131959	C=C[C@@H]1CCC[C@H]2[C@@H]1O2	1
ZINC39333657	c1ccc(cc1)[C@H]1OC[C@@H]2[C@@H](O1)C(=O)C=CO2	1
ZINC39345063	CC1=C[C@H](N=N1)C(=O)N/N=C/c1cc(c(c(c1)Br)OC)OC	1
ZINC39573551	CCOc1ccccc1OCC(=O)C1=N[C@@H](C(=C1C)C(=O)OCC)C	1
ZINC40093914	C[C@@H](C(=O)Nc1cccc(c1)[N-]S(=O)(=O)C)OCC(F)(F)F	1
ZINC40140536	c1ccnc(c1)c1csc(n1)NC(=O)COC1CCCCC1	1
ZINC40186083	C[C@H](c1nc2ccccc2n1CC#C)NC(=O)c1ccccc1	0
ZINC40485537	c1ccc(cc1)[C@@H](C(=O)N)Sc1nnnn1C[C@@H]1CCCO1	1
ZINC40736901	CC[C@H](C)Nc1c(c(ncn1)N(CC#N)CC#N)N	1
ZINC41601268	C[C@H](CNC(=O)C(=O)Nc1ccc(cc1Br)F)N1CCOCC1	1
ZINC41624675	COC(=O)[C@@H]1C[C@H]2CCCC[C@@H]2N1CC(=O)NC1(CCCC1)C#N	1
ZINC42046532	Cc1cc(no1)CN(C)C(=O)c1cccnc1Nc1ccccc1F	1
ZINC42303081	C[S@](=O)c1ccc(cc1)/C(=N/S(=O)(=O)c1ccc(cc1)C#N)/[O-]	1
ZINC43763293	C[C@@H]1CC[C@@]2(CCC=C(C2)C)OC1	1
ZINC43984177	CC(C)[C@@H](CNC(=O)Nc1cccc(c1)C#C)[NH+]1CCOCC1	1
ZINC44756422	Cc1cc(c(cc1C)O)CN1CCN(CC1)CC#C	0
ZINC44910633	C[C@@H]1CCCN(C1)S(=O)(=O)NCCN1CCOCC1	1
ZINC45903544	C#CCNC(=O)C[C@H](c1cccc(c1)Oc1ccccc1)NC(=O)N	0
ZINC45906690	C#CCNC(=O)c1ccccc1S(=O)(=O)N1CCCCC1	0
ZINC45945336	CCCOc1ccccc1CNCC#C	0
ZINC45946072	C[C@@H](C[NH2+]Cc1ccc(cc1)OCC#C)O	0
ZINC46183228	CS(=O)(=O)N[C@@H]1CCN(CC1)C(=O)CC[C@@H]1CCCO1	1
ZINC46557879	Cc1cc(sc1C(=O)OCC#C)NC(=O)c1ccccc1Cl	1
ZINC46726081	C[C@@H](c1cccc(c1)OC(C)C)NC(=O)c1cc(sc1)S(=O)(=O)N	1
ZINC47151246	C[C@@H](C[NH+]1CCOCC1)NC(=O)c1ccc(nc1)N1CCOCC1	1
ZINC47399963	C[C@H](c1ccccc1Cl)N(C)C(=O)Nc1cccc(c1)C#C	0
ZINC47700585	CNC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC47720889	C[C@@H]1C[C@H](C(=O)O1)N1CCN(CC1)C(=O)c1cc(ccc1F)Cl	1
ZINC47901817	C#Cc1cccc(c1)NC(=O)CNC(=O)C1CCC1	0
ZINC47905270	C#Cc1cccc(c1)NC(=O)c1c(ccs1)n1cnnn1	0
ZINC47992477	Cn1cc(cn1)S(=O)(=O)Nc1cccc(c1)C#Cc1cccs1	0
ZINC48355839	CC(C)NC(=O)C[N@H+]1CC[C@@H](CC1)NC(=O)Cn1cc(ccc1=O)Br	1
ZINC48633337	CC(C)CNC(=O)C(=O)Nc1ccc(c(c1)Cl)N1CCNC(=O)C1	1
ZINC49282814	Cc1ccc(c(c1)C)S(=O)(=O)N[C@@H]1CC[N@H+](C1)C(C)C	1
ZINC49340188	CC(C)C[C@@H](c1cccs1)NC(=O)NCC1CCC1	1
ZINC49423179	CC[C@H](C)NC(=O)c1ccc(c(c1)F)N(C)C	1
ZINC49444489	Cc1ccc(cc1)NC(=O)N(CC#C)C1CCCCC1	0
ZINC49470517	Cc1cc(c(s1)C)S(=O)(=O)N(CC#C)Cc1ccco1	0
ZINC49593279	CCC[C@H]1CC[C@@]2(CC1)NC(CO2)(CO)CO	1
ZINC50067207	CCOC(=O)CC[N@H+](C)CC1CCCC1	1
ZINC50929322	c1cc(c(cc1C(=O)OC1CCC1)[N+](=O)[O-])N	1
ZINC51617015	C#CCNC(=O)CNC(=O)Nc1ccccc1SC(F)(F)F	0
ZINC52130333	CN(Cc1ccc(cc1)C(=O)OC)CC(=O)Nc1cccc(c1)C#C	1
ZINC52211310	c1ccc(c(c1)[C@H]1CCCN1Cc1ccc(cc1)C(=O)N)Cl	1
ZINC52744587	Cc1c(scn1)CCOC(=O)CSc1nncn1c1cccc(c1)Cl	1
ZINC52916169	CC(C)NC(=O)C1(CCOCC1)c1cccc(c1)C(F)(F)F	1
ZINC53337439	CS(=O)(=O)c1ccc(cc1)CNC(=O)CSc1ncccn1	1
ZINC53386645	c1cc(cc(c1)Cl)c1cc(no1)C(=O)N1CCO[C@@H]2[C@H]1CCC2	1
ZINC55040073	CC(C)C(=O)/C(=C/c1ccc(o1)c1ccc(cc1)S(=O)(=O)NC)/C#N	1
ZINC55087002	c1cc(oc1)CNC(=O)N(Cc1ccco1)C[C@H]1CCCO1	1
ZINC55214594	C[C@H](CC#CCN1CCCC[C@@H]1c1cccnc1)OCCC#N	1
ZINC55277065	Cc1cccc(n1)CNS(=O)(=O)c1ccc2c(c1)CCCC2	1
ZINC55393281	Cc1cc(nc2c1ccc(c2)Cl)NCc1cc([nH]n1)COC	1
ZINC55393695	Cc1ccc(c(c1)C)NC(=O)CC(=O)NC[C@H]1CCS(=O)(=O)C1	1
ZINC56026159	CC(C)N(Cc1cnn(c1)C)C(=O)CCc1nnc(o1)c1ccsc1	1
ZINC56216371	C#CCOC(=O)c1ccc(cc1)SCc1cn2ccccc2[nH+]1	1
ZINC56232348	Cc1ccc(o1)c1nc(cs1)C(=O)OCC#Cc1ccccc1	1
ZINC56579973	C[C@H]1CCC[C@@H](C1)CNC(=O)Nc1cccc(c1)C(=O)N	1
ZINC56587308	CN(CCOc1ccccc1OC)C(=O)Nc1cccc(c1)C#C	0
ZINC56781481	c1cscc1C(=O)N1CCCN(CC1)C(=O)NCCN1CCOCC1	1
ZINC56923008	Cc1cccc(c1)C(=O)N1CCC[C@@H](C1)COCC#C	1
ZINC56923141	CCOc1ccc(cc1)CC(=O)N1CCC[C@H](C1)COCC#C	1
ZINC56923235	CS(=O)(=O)N1CCC(CC1)C(=O)N1CCC[C@H](C1)COCC#C	1
ZINC57154690	Cc1c(sc(n1)NC(=O)C1CCN(CC1)CC#C)c1nnc([S-])n1C	0
ZINC58818335	C#CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])N	1
ZINC58824702	Cc1cc2c(cc1C(C)C)c(co2)CC(=O)OCC#C	1
ZINC58834415	CCOc1ccc(cc1OC)/C=C/C(=O)OCC#C	1
ZINC59104076	C/N=C/1\N(C(=O)/C(=C/c2ccc(c(c2)CC=C)OCC#C)/S1)C	0
ZINC59336159	C#CCOc1ccc(cc1)/C=C(/C#N)\C(=O)Nc1cccc(c1Cl)Cl	0
ZINC59409427	CCCCC#C[C@@](C)(C[NH2+]CC(=O)NCC(=O)[O-])O	0
ZINC60560120	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccc(s1)c1ccccc1F	0
ZINC60712948	Cc1c(c(n(n1)CC(C)C)Cl)/C=C/C(=O)OCC#C	1
ZINC61381380	C[C@H](CNC(=O)c1cc(on1)c1cc(ccc1OC)OC)[NH+](C)C	1
ZINC62700588	C#CCCOC(=O)/C=C/c1ccccc1Br	1
ZINC63123961	CN(Cc1ccc(cc1)C#N)Cn1c(=S)sc(n1)N1CCOCC1	1
ZINC63433768	CC[C@@H](C)NC(=O)[C@@H]1C=C2C(=c3cc(ccc3=[NH+]C2=O)C)S1	1
ZINC63461983	C[C@](C#N)(C1CC1)NC(=O)CNc1ccccc1C(=O)NCC#C	0
ZINC64130057	C[C@H](C(=O)NCC(=O)OC)N1CC[N@@H+](CC1)CC1CCCCC1	1
ZINC64863400	CCS(=O)(=O)NCCNC(=O)C1(CCOCC1)c1cccc(c1)Cl	1
ZINC65226268	CN(C)c1c(c[nH+]cn1)N1CCC(CC1)C(=O)N1CCOCC1	1
ZINC65342492	CC(=O)c1cccc(c1)c1ccc(c(c1)OC)O	1
ZINC65457590	C[N@@H+]1CCCC[C@H]1CCC(=O)N(C)CCc1ccccn1	1
ZINC65516941	C[C@H](C[NH2+]Cc1cn[nH]c1c1cccnc1)N1CCOCC1	1
ZINC65531455	COC(=O)[C@H]1C[C@H](CCN1Cc1ccc(cc1)C#CCCO)O	1
ZINC65539010	Cc1ccc(cc1)CN(CC#C)C(=O)[C@@H]1CS[C@]2(N1C(=O)CC2)C	0
ZINC65550446	Cc1cc(ccc1n1cnnn1)C(=O)O[C@H](CC#C)c1ccccn1	1
ZINC65733849	CC1=CC(=O)C[C@]([C@]1(/C=C/C(=C\C(=O)OC)/C)O)(C)C#C	1
ZINC65945110	C#CCC[NH+]1CCN(CC1)c1ccc(cc1C#N)[N+](=O)[O-]	0
ZINC66117586	CCc1ccc(c(c1)CC=C)OCC(=O)NN	1
ZINC66299613	C[C@@H](C(=O)Nc1ccc(c(c1)OC)OC)[S@](=O)Cc1ccccc1F	1
ZINC66381596	CCC#CC#Cc1ccccc1	0
ZINC66521075	C[C@H](COc1ccccc1)OC(=O)[C@H]1CC(=O)N(C1)CC(F)(F)F	1
ZINC66537730	CC(C)N(C1CCCC1)C(=O)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66537730	CC(C)N(C1CCCC1)C(=O)C[N@H+](CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66538180	C#CCN(CCc1cc[nH+]cc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC68455809	CN(Cc1ccccc1)CC(=O)N[C@H](C#N)c1ccc(c(c1)Cl)Cl	1
ZINC68585050	C#CCN(Cc1ccc(cc1)F)C(=O)N[C@H]1CC[N@@H+]2[C@@H]1CCCC2	0
ZINC69443172	C#CCNC(=O)CN1CCC(CC1)C(=O)c1ccc(cc1)Cl	0
ZINC69629106	Cc1cccc(c1)[C@@H]1C[C@H]1C(=O)NC[C@@H]1CC[N@@H+](C1)CC(F)(F)F	1
ZINC69805273	CCCCNC(=O)[C@@H](C)S(=O)(=O)Cc1cc(cc(c1)C)C	1
ZINC70247277	C#CCCNS(=O)(=O)c1cccc(c1)F	0
ZINC70777598	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)c1cc(c[nH]1)S(=O)(=O)N1CCSCC1	1
ZINC71749828	Cc1cc(c(c(c1)c1[nH+]ccn1C[C@H]1COCCO1)n1cccn1)C	1
ZINC71778584	C#C[C@H]1CCCC[C@H]1NC(=O)c1ccccc1C(=O)[O-]	0
ZINC71783908	CC(C)(C)C#C[C@@H](c1ccc(cc1Cl)Cl)O	0
ZINC71815976	Cc1ccccc1CNC(=O)Nc1ccccc1OC(F)F	1
ZINC71991126	C#CCN1CCCC[C@@H]1C(=O)N1CCOCC1	1
ZINC72007842	Cc1ccc(cc1)CNC(=O)Nc1ccc(c(c1)Cl)OCCOC	1
ZINC72015408	C#CCNC(=O)C1CCN(CC1)CC#C	0
ZINC72150665	COc1ccc(cc1)c1ncc(cn1)CN1CCOC[C@H]1CC(=O)[O-]	1
ZINC72165790	C[C@@H]1CN(CCN1CC(C)(C)N1CCOCC1)c1ccc(cc1)OC	1
ZINC72169149	CCc1nc(c2cnn(c2n1)C)NCCS(=O)(=O)c1ccc(cc1)F	1
ZINC72193098	c1cscc1c1cc(nc(n1)N)Cl	1
ZINC72231536	c1c2n(nc1O)CCCC2	1
ZINC72256156	CCCCC(=O)Nc1cc([nH]n1)c1ccncc1	1
ZINC72265176	Cc1ccc(cc1)C1(CCOCC1)C(=O)Nc1nc(c(s1)C)C	1
ZINC72271373	CCN(CC)C(=O)N[C@@H](C)c1cc(ccc1N1CC[C@@H](CC1)O)F	1
ZINC72278423	C[C@@H](C(=O)NCc1ccc(cc1)NC(=O)C(F)(F)F)OCC=C	1
ZINC72295755	c1csc2c1ncnc2N1CCN(CC1)C(=O)c1c[nH]cn1	1
ZINC72304900	CC#CCN(CC#C)C[C@@H](COc1ccc(cc1)F)O	0
ZINC72402074	CC1([C@H]([C@@H]1C(=O)[O-])C(=O)N1c2ccccc2C[C@H]1C(=O)[O-])C	1
ZINC73292983	C#CC[C@@H](c1ccccn1)OC(=O)CCn1ccccc1=O	1
ZINC73293198	CC(=O)N[C@H](CC(=O)O[C@H](CC#C)c1ccccn1)c1ccccc1	1
ZINC73509502	Cc1c(c(n(n1)C)C)CC(=O)NNc1cccc(c1)C(F)(F)F	1
ZINC73831599	C[C@@H](COC)OC(=O)COc1ccc2ccc(=O)oc2c1	1
ZINC73984988	CCOC(=O)C1=C(NC(=O)N[C@H]1C)CNc1cccc(c1)C#C	1
ZINC74161822	Cc1c(c(n2c(n1)cc(=O)[nH]2)C)CNC(=O)c1ccc(c(c1)F)F	1
ZINC74381690	Cc1ccccc1[C@@H](CC(=O)OCC1CCCCC1)NC(=O)N	1
ZINC74606532	CN([C@H]1CCc2ccccc2C1)C(=O)Cc1c[nH]c2c1cccc2	1
ZINC75132233	Cc1c(c(n(n1)C)C)[C@H]1CCC[N@H+]1Cc1csc(n1)NC(=O)C	1
ZINC75164673	Cc1ccc(cc1C)NC(=O)NCC#CC[NH+]1CCCC1	0
ZINC75164876	c1cc(cc(c1)C(=O)NCC#CCN1CCOCC1)C#N	1
ZINC75271786	c1ccc(c(c1)C1=N/C(=C\c2cccc(c2[O-])[N+](=O)[O-])/C(=O)O1)F	1
ZINC75279571	CCCC[NH+](CCCC)CCC#C[C@H]1C[C@H](OC1=O)COCCC	1
ZINC75532287	C[NH+](C)[C@H](CNC(=O)CN(C)[C@@H]1CCS(=O)(=O)C1)c1cccs1	1
ZINC76400152	CCO[C@@H]1CCC[N@@H+](C1)CC(=O)NCCOc1c(cccc1C)C	1
ZINC76621857	C[C@H]1[C@H](S(=O)(=O)CCN1C(=O)c1cccc(n1)n1cccn1)C	1
ZINC76898273	C[C@H](CCN1CCOCC1)[NH2+]Cc1ccc(c(c1)F)F	1
ZINC77293419	CCOCCCC(=O)N(c1cccc(c1)C#C)C(C)C	1
ZINC77293516	CC(C)N(c1cccc(c1)C#C)C(=O)CSCc1cccnc1	0
ZINC77293804	CC(C)N(c1cccc(c1)C#C)C(=O)c1ccc(cc1)COC	1
ZINC77470991	Cc1nc(cs1)CC(=O)N1CCC[C@@H](C1)c1nc(no1)CCOC	1
ZINC77491576	COc1cc(ccc1OCCSc1nc(=O)ccn1C1CC1)C#N	1
ZINC77559519	Cc1nc(nn1c1c(cccc1Cl)Cl)C(=O)OCCC#C	1
ZINC77816935	CC(C)(C)OC(=O)CNC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC77825415	C[C@H]1CCN([C@H](C1)C)C(=O)N[C@@H]1CCN(C1=O)c1ccccc1	1
ZINC77870175	CC(C)(C)c1ccc(cc1)CNC(=O)CCc1cn2cccnc2n1	1
ZINC77902026	C[C@H](C[C@@H](C)O)CNC(=O)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC77976966	c1ccc2c(c1)CC1(C2=O)CCN(CC1)C(=O)c1ccsc1	1
ZINC78041380	Cc1c(c(n(n1)c1ccccc1)C)CNC(=O)[C@H](C)c1ccsc1	1
ZINC78053147	C#Cc1cccc(c1)NC(=O)CCN1c2ccccc2CCC1=O	0
ZINC78087057	C[C@@H]1CCC[C@H](C1)CNC(=O)c1ccc(nn1)OC	1
ZINC78124953	COC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)Nc1cc(c(c(c1)F)F)F	1
ZINC78226686	C[C@@H](CNC(=O)C1CCN(CC1)CC#C)Oc1ccccc1Cl	0
ZINC78298707	C#CCOC(=O)CCNc1ccc(cc1[N+](=O)[O-])C(F)(F)F	1
ZINC78390989	CCOC(=O)c1c(csc1NC(=O)CN1CCCCCC1=O)C1CC1	1
ZINC78544835	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)c1cc(n[nH]1)CC(C)C	1
ZINC78597318	CCOC(=O)CSCC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC78693103	C[C@@H](C(=O)OC)SCc1ccc(c(c1)F)OC	1
ZINC78824466	C#CCOC1CCN(CC1)CC[NH+]1CCCCC1	1
ZINC78889391	Cc1c(c(on1)C)CCC(=O)N1CCO[C@H](C1)c1[nH]nc(n1)C(C)C	1
ZINC78965798	CC(C)(C)OC(=O)N1CCC(CC1)[NH2+]CC(C)(C)CN(C)C	1
ZINC78999205	CC(C)(C)OC(=O)NCCC(=O)NCC#C	1
ZINC79047841	C#Cc1ncc(cn1)Cl	0
ZINC79066790	C#Cc1cccnc1OCc1ccccc1	0
ZINC79068688	COc1c(cccn1)NC(=O)N[C@H]1CCCC[C@H]1C(=O)OC	1
ZINC79101444	CCOCc1ccccc1NC(=O)Nc1ccccc1C	1
ZINC79105957	Cc1nnc(o1)[C@@H](C)NC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC79997258	C#CCN(C[C@@H]1CCCO1)[C@@H]1CCc2c1cccc2	1
ZINC81624725	CCCC(=O)N1CCC(CC1)NC(=O)C#Cc1ccccc1	0
ZINC82867651	c1cc2ncc(n2cc1C#N)C[NH3+]	1
ZINC83852381	CN(C)c1c(cccc1Cl)NC(=O)c1ccc(cc1)Cn1cncn1	1
ZINC84015055	CCS(=O)(=O)N1CCC[C@H](C1)c1nc2ccccc2n1C(C)C	1
ZINC84367986	CC(C)[C@@H](C(=O)N1CCOCC1)NC(=O)C#Cc1ccccc1	1
ZINC84638428	C[C@@H](CNC(=O)Nc1cccc(c1)C#C)C(=O)OC	1
ZINC84970182	CCOC(=O)[C@H]1CC[C@H](CC1)NC(=O)/C=C/SCc1ccco1	1
ZINC85226817	C[C@H](C(C)(C)C[NH+](C)C)NC(=O)NCC#C	0
ZINC85252074	CC(C)OC(=O)CSCC#Cc1ccc(cc1)Cl	1
ZINC85393685	C[C@H]1C[N@H+](CC[C@@H]1N(C)C(=O)NCCCOCCc1ccccc1)C	1
ZINC85470554	COCCNC(=O)NCC#CC[NH+]1CCCC1	1
ZINC85609752	COc1ccc(c(c1)OC)NC(=O)Nc1cc(on1)c1ccccc1	1
ZINC86036920	CCn1ccnc1[C@@H](CCc1ccccc1)OC(=O)[C@@H]1CCCOC1	1
ZINC86119377	CC/[NH+]=C(/NCC#C)\NC[C@H](C)CN1CCOCC1	1
ZINC86119377	CC/[NH+]=C(/NCC#C)\NC[C@H](C)C[NH+]1CCOCC1	1
ZINC87154481	C[C@H](CC(C)C)OCCC(=O)NCC(=O)Nc1cccc(c1)C#C	1
ZINC87354262	C#CCN(CC#C)C(=O)CCSc1ccccn1	0
ZINC88210596	COc1ccc(c(c1)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C)F	0
ZINC88596171	CC#CCN1CCN(CC1)[C@@H](C)C(=O)N1CCCC1	0
ZINC88598985	Cc1cc(n(n1)c1ccc(cc1)CN(C)CCOCC1CC1)C	1
ZINC88818297	C[C@@H](C(=O)O[C@@H](CC#C)C1CC1)NS(=O)(=O)c1cnn(c1)C	1
ZINC89261553	C#CC[C@H](c1ccccc1)NS(=O)(=O)c1ccc2c(c1)CCC(=O)N2	0
ZINC89491369	CC(C)c1cc([nH]n1)C(=O)O[C@H](C#C)C1CC1	1
ZINC89491488	CO[C@H](c1ccccc1)C(=O)O[C@H](C#C)C1CC1	1
ZINC89491561	C#C[C@@H](C1CC1)OC(=O)Cc1ccc(c(c1)F)F	1
ZINC89508628	c1cnccc1c1cc(no1)C(=O)NCc1csc(=O)[nH]1	1
ZINC89659113	Cc1cc(ccc1NCc1nc(sn1)N(C)C)OCC(=O)OC	1
ZINC89675714	C[NH2+]CCCc1c(c([nH]n1)NC(=O)[C@H]1C[C@H]1C1CC1)C#N	1
ZINC89686981	c1cc(cc(c1)Cl)NC(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89768842	CCn1cc(ccc1=O)NC(=O)c1c(ccc(c1F)OCC)F	1
ZINC89776643	c1cc(cc(c1)OCC#N)CC(=O)N[C@@H]1C[C@H]2CC[C@@H]1O2	1
ZINC89803130	C#CCOc1ccccc1OC(=O)c1cccc(n1)OCC(F)F	0
ZINC89803564	CCOC(=O)CC[C@H](C)NC(=O)c1ccc(cc1)OC(F)(F)F	1
ZINC89804094	CCOC(=O)CC[C@@H](C)NC(=O)[C@@H](C)NC(=O)/C=C/c1ccccc1	1
ZINC89847661	COC[C@@H]1CCCN1C(=O)c1cnc(s1)[C@H]1CCCO1	1
ZINC89871808	CCOC(=O)C[C@H](C)CNC(=O)Nc1cc(ccc1OCC#C)F	1
ZINC89886830	C[C@@H](c1ccccc1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89895106	C[C@H](C[C@H](c1cccs1)O)NC(=O)Nc1cccc2c1nccc2	1
ZINC89896142	Cc1csc(n1)[C@H](C)NC(=O)N1CCN(CC1)CC#C	0
ZINC89896995	C#CCN1CCN(CC1)C(=O)NCc1ccc(cc1)Br	0
ZINC89899362	CC(C)[C@@H](CNC(=O)N1CCN(CC1)CC#C)NC(=O)OC(C)(C)C	1
ZINC89903685	C#CCN1CCN(CC1)C(=O)NCc1c(cccc1F)OC(F)F	0
ZINC89904847	C[C@H](c1ccc(cc1)OCC#C)[NH2+]C[C@H]1CCCO1	1
ZINC89908097	C#CCN1CCN(CC1)C(=O)N[C@H]1CCO[C@]2(C1)CCSC2	1
ZINC89910300	C[N@@H+]1CCO[C@H]2[C@@H]1CN(C2)Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	1
ZINC89916818	c1ccc2c(c1)c1c([nH]2)CN(CC1)C(=O)c1cc2cc(ccc2o1)F	1
ZINC89944743	Cc1ccccc1OCCC[NH+]1CCN(CC1)CC#C	0
ZINC89945282	C#CCN1CCN(CC1)CC(=O)NC[C@@H]1COc2ccccc2O1	0
ZINC89945589	C[C@H](C(=O)Nc1ccccc1S(=O)(=O)C)N1CCN(CC1)CC#C	0
ZINC89945871	COCCOCC[NH+]1CCN(CC1)CC#C	1
ZINC89946216	C#CCN1CCN(CC1)Cc1coc(n1)c1ccccc1	0
ZINC89946439	C#CCN1CCN(CC1)CC(=O)N1CCO[C@H](C1)c1ccc(cc1)F	1
ZINC89954800	CCCCOCC(=O)N1CCC[C@@H](C1)CO	1
ZINC89972702	C[C@@H](C#C)OC(=O)CCCOCc1ccc(cc1)OC	1
ZINC89973447	CC(=O)N1CCc2ccccc2[C@H]1CC(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89975092	C1CC1[C@@H]1COCCN1C(=O)C[C@H]1CSCCS1	1
ZINC89981530	C[C@H](CC#C)OC(=O)[C@H](C)[N@@H+]1CCc2ccccc2C1	1
ZINC90009816	c1cc(cc(c1)Cl)C#CCN1CCOC[C@@H]1C1CC1	1
ZINC90019101	C#CCNC(=O)C1(CCOCC1)c1ccc(cc1F)F	1
ZINC90068346	c1cc(ccc1C#N)[C@H](C(=O)N)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90445417	C#CCN1CCN(CC1)S(=O)(=O)c1ccc(cc1)N1CCCC1=O	0
ZINC90445421	C#CCN1CCN(CC1)S(=O)(=O)c1ccc(cc1Cl)F	0
ZINC90479194	CCC[C@H]1CN(CCO1)C(=O)Nc1cccc(c1C)OCC(F)(F)F	1
ZINC90563444	CCc1cccc(c1NC(=O)[C@@H](C)[N@H+]1CCCC2(C1)OCCO2)CC	1
ZINC90596799	CC(C)Oc1c(cccc1Cl)NC(=O)c1cccc(c1F)OC	1
ZINC90729893	COc1ccccc1OCC#CCNC(=O)c1cccc(c1)F	0
ZINC90730987	CN(C)S(=O)(=O)[N-]CC#CCOc1ccc2c(c1)OCO2	0
ZINC90731182	c1ccc(c(c1)C(=O)NCC#CCOc1cccc(c1)Br)[N+](=O)[O-]	0
ZINC90732406	c1cc(c(cc1F)F)OCC#CCNC(=O)CCCl	0
ZINC90732622	Cc1ccc(cc1)NC(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732818	c1ccc2c(c1)cccc2OCC#CCNC(=O)C1CCCCC1	0
ZINC90733136	c1ccc2c(c1)cccc2OCC#CCNS(=O)(=O)c1ccc(s1)Br	0
ZINC90742308	c1cc(cnc1)OCC#CCNS(=O)(=O)c1ccc2c(c1)OCCO2	0
ZINC90742552	Cc1ccc(cn1)OCC#CCNC(=O)Cc1ccc(cc1)F	0
ZINC91353287	CC(C)(C)OC(=O)N1CCC2(CC1)CNC(=O)[C@@H]2Cc1ccccc1	1
ZINC91587012	Cc1c(ncnc1NCC[N@H+]1CC[C@@H](C1)c1ccccc1)C	1
ZINC91791854	CN(C)C(=O)C[N@@H+](Cc1ccc(cc1)OCC#C)CC(F)(F)F	0
ZINC92035490	C#CCOCCC(=O)N[C@H]1CC[C@@H](CC1)Oc1ccc(cn1)C#N	1
ZINC92193787	Cc1cc(n2c(cnc2n1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1)C	0
ZINC92237962	Cc1ccccc1C[C@@H](C)NC(=O)C(=O)Nc1cc(ccc1OC)F	1
ZINC92429977	CC(C)CCC(=O)N1CC[NH+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC92487312	CC[C@H]1C[N@H+](C[C@@H](O1)C)Cc1ccc(cc1)OCC#C	1
ZINC92537256	C[N@@H+](CCCOC)Cc1ccc(cc1)OCC#C	1
ZINC92585633	C[C@@H](c1cccc(c1)S(=O)(=O)N)N(C)Cc1ccc(cc1)OCC#C	0
ZINC92648329	COc1cc(cc2c1OCO2)C[N@H+]1CC[C@@H](CC1)n1ccnc1	1
ZINC93138627	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1ccc(cc1)OCC#C	1
ZINC93138807	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1ccccc1OCC#C	1
ZINC93139409	C[C@@H](C(=O)N)N(CCOC)Cc1cccc(c1F)Cl	1
ZINC93339440	CCCn1c2ccccc2nc1CN1CCC(CC1)OCCOC	1
ZINC93391210	CCN(Cc1cc(ccc1OCC#C)Br)[C@@H](C)CS(=O)(=O)C	0
ZINC93437851	C[C@]1(CCC[N@@H+](C1)Cc1c[nH]nc1c1cccnc1)c1ccccc1	1
ZINC93461455	Cc1c(cc(n1C)C#N)CN(CC#C)CC#C	0
ZINC93508813	CCC[C@@H]1CN(CCO1)Cc1ccccc1OCC#C	1
ZINC93563670	c1cc(c(cc1C[N@H+]1CCC[C@@H](CC1)[NH+]1CCCC1)F)OC(F)F	1
ZINC93582766	C[N@@H+](Cc1cccc(c1)OCc1ccc(cc1)F)Cc1nccs1	1
ZINC93588247	CNC(=O)C[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93597469	Cc1ccsc1CN1CC[C@H](C1)C[NH+]1CCCC1	1
ZINC93663199	C[C@H]1C[NH+]=C(S1)N1CCN(CC1)Cc1cn(nc1c1ccncc1)C	1
ZINC93796390	COCCC[N@H+]1CC[C@@H](CC1)NC(=O)N1CCc2cc(ccc2C1)F	1
ZINC95068553	C[C@H](c1ccc[nH]1)OCC1CC[NH2+]CC1	1
ZINC95068669	C[C@H](c1nccs1)OCCC[C@@H]1CCC[NH2+]C1	1
ZINC95397206	Cc1c2c(n[nH]c2NC(=O)Cn2cnnn2)n(n1)c1ccc(cc1)F	1
ZINC95406090	CN(Cc1ccccc1OCC#C)c1c(cc(nn1)Cl)C(=O)N	0
ZINC95426199	C[C@@H](c1cccc(c1)C#N)NC(=O)N[C@@H]1CCOC2(C1)CCCC2	1
ZINC95429443	CC[NH+](CC)CC#C[C@H](C)OC(=O)c1ccc(=O)n(c1)C	1
ZINC95443622	C#CCOc1ccc(cc1)C(=O)N1CCC[C@@H]1CO	0
ZINC95455218	c1ccnc(c1)C#CCNc1c(n2ccccc2n1)[N+](=O)[O-]	0
ZINC95459582	C#C[C@@H](Cc1ccccc1)OC(=O)c1ccc(cc1)n1cnnc1	1
ZINC95761551	CC(C)(C)OC(=O)Nc1ccc(nc1)C#C	1
ZINC95963353	C[N@H+]1CCC[C@H]([C@@H]1c1cccs1)C/[NH+]=C(/N)\NC1CCCCC1	1
ZINC95967854	C[C@@H](c1cnn(c1)C(C)C)[NH2+]C[C@]1(CCCc2c1cccc2)O	1
ZINC96004616	CCOC(=O)[C@@H]([C@H]1CCCOC1)NC(=O)c1ccc(c(c1)CSC)F	1
ZINC96096360	C[C@@](CNS(=O)(=O)c1cccs1)(c1ccco1)O	1
ZINC96109675	CCOCc1c[nH+]c2n1CCN([C@H]2C)C(=O)c1ccc2c(c1)OCO2	1
ZINC96133695	C1CC1N1C[C@@H](CC1=O)c1nc(no1)C[NH+]1CCOCC1	1
ZINC96153347	CCC#CCN1C[C@@H](C[C@H]1C(=O)NC(C)C)NC(=O)c1ncc([nH]1)C	0
ZINC96202895	c1cc(cnc1)CN1CC2(C1=O)CCN(CC2)C(=O)NC1CC1	1
ZINC96226781	Cc1cnc(nc1)N1CCO[C@]2(C1)CCCN(C2)C(=O)c1ccco1	1
ZINC96231893	CC(C)Cc1ccc(cc1)c1cc(n[nH]1)C(=O)Nc1ncn[n-]1	1
ZINC96240438	c1cc(cnc1)NC[C@H]1C[C@]2(C[NH2+]CCOC2)OC1	1
ZINC96296203	c1cc(cc(c1)Cl)c1c[nH]c(n1)[C@@H]1COCCN1C1CCCCC1	1
ZINC96343772	C[C@@H]1[C@H](Oc2ccccc2O1)C(=O)NCC#Cc1ccc(cc1)F	0
ZINC96344289	c1ccc(cc1)c1cc(no1)C(=O)NCC#Cc1cccc(c1)Cl	0
ZINC96345979	CC(=O)c1ccc(cc1)C#CCNC(=O)c1cc(ccc1Br)OC	0
ZINC96346153	CC(=O)c1ccc(cc1)C#CCNC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC96349097	c1ccc(c(c1)C#CCNC(=O)c1ccc(=O)oc1)C(F)(F)F	0
ZINC96349738	c1cc(ccc1C#CCNC(=O)c1ccc(cc1)F)N1CCOC1=O	1
ZINC96351735	Cc1ccc(cc1S(=O)(=O)NCC#Cc1ccc(cc1)OC)[N+](=O)[O-]	0
ZINC96351917	CC(=O)c1ccc(cc1)C#CCNC(=O)NCc1cccs1	0
ZINC96360219	CCN(Cc1c[nH+]c2n1cccc2)C(=O)c1c(nc(s1)C)C	1
ZINC96812590	C/C=C\C=C/C(=O)NCC#Cc1ccccc1	0
ZINC96999512	COCCOC(=O)CCCC1CCCCC1	1
ZINC97032667	C[C@@H](COc1ccc(cc1)F)[NH2+][C@H](C)c1ccncc1	1
ZINC97039116	Cc1c(cnc(n1)C)C(=O)O[C@H]1C[C@](C1(C)C)(C)OC	1
ZINC97054539	C[C@@H](C(=O)N[C@H]1CCOc2c1cccc2)SCc1ccco1	1
ZINC97098231	C#C[C@H](C1CC1)OC(=O)c1ccc(nc1)N1CCCC1	1
ZINC97325917	c1ccc(cc1)CCCOC(=O)CCOC[C@H]1CCCO1	1
ZINC97327201	Cc1cc(c(n1c1cc(on1)C)C)C(=O)Nc1ccccc1COC	1
ZINC97334187	COCCN(Cc1ccncc1)C(=O)CN1CCCCC1=O	1
ZINC97508270	COCc1cccc(c1)CNC(=O)c1cc(cc2c1nc([S-])[nH]2)F	1
ZINC97532549	CCCc1cc(n[nH]1)C(=O)NC[C@H](c1cccnc1)[NH+]1CCCCC1	1
ZINC97602529	CN1[C@@H](C(=O)N(C1=O)C)CC(=O)NCCc1cccc(c1Cl)Cl	1
ZINC97815440	c1cc(oc1C[N@H+]1CC[C@@H](CC1)[N@@H+]1CCC[C@@H](C1)C(=O)[O-])Cl	1
ZINC98088184	CN(C)C[C@H](C=O)C(=O)c1cccc(c1)OC	1
ZINC98093226	CC[C@@H]1CC[C@@H](CC1)NC(=O)C1CCN(CC1)CC#C	0
ZINC98123523	C[C@@H](C(=O)NCC#C)Nc1ccc(cc1)N(C)C(=O)OC	1


==> anc/logic_4_train_molecules.tsv <==
mol_id	smiles	label
ZINC00032731	CCN(CC#CC1(CCCCC1)O)c1ccccc1	0
ZINC00042277	Cc1c(c(n[nH]1)c1ccc(cc1O)O)Oc1ccc(cc1)F	1
ZINC00051840	C1COCCN1C(=O)COC(=O)c1c(non1)N	1
ZINC00052425	CC(=O)NNc1cc(nc(n1)N1CCOCC1)N1CCOCC1	1
ZINC00063707	Cc1cccc(n1)N1C(=O)OC([C@@]1(C)O)(C)C	1
ZINC00071340	Cc1ccc(cc1)[C@@H]1[C@H](C(=O)C(=O)N1c1ccccc1)S(=O)(=O)C	1
ZINC00094633	Cc1cccc(c1)NC(=O)[C@@H]1CC(=O)OC21CCCCC2	1
ZINC00094734	CC[C@@](C)(C#C)NC(=O)c1cc2cccc(c2oc1=O)OC	0
ZINC00094737	CC[C@](C)(C#C)NC(=O)c1cc2cccc(c2oc1=O)OC	0
ZINC00095059	CCC1(c2ccccc2N[C@H](O1)c1cc(c(c(c1)Cl)O)OC)CC	1
ZINC00097279	C[C@@H]1C[C@@H](CC(C1)(C)C)NC(=S)NC1(CCCCC1)C#C	0
ZINC00098451	c1ccc2c(c1)[C@H](OC2=O)CC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC00100097	CC[N@@H+]1CC[C@]2(C1)CC[NH2+]C2	1
ZINC00106908	Cc1cc(nc(c1C#N)Nc1ccc(c(c1)Cl)Cl)C	1
ZINC00109591	CC(=O)OC1(CCCCC1)C#CC[N@@H+]1CCCC[C@H]1c1cccnc1	1
ZINC00109605	CC(=O)OC1(CCCCC1)C#CC[N@H+]1CCCC[C@@H]1c1cccnc1	1
ZINC00113759	c1ccc(cc1)C1=N/C(=C/c2ccc(cc2)F)/C(=O)O1	1
ZINC00117950	C[C@]1(C(OC(=O)N1CC(=O)Nc1ccc(cc1)F)(C)C)O	1
ZINC00122310	Cc1c(c(n[nH]1)c1ccno1)C(=O)OC	1
ZINC00127074	c1ccc(cc1)C(=O)NNC(=S)NC1CCCCC1	1
ZINC00131738	Cn1ccnc1SCC(=O)c1ccc(c(c1)F)F	1
ZINC00140086	CC1=NN=C([C@]1(CC#C)Cc1c(cccc1Cl)F)C	0
ZINC00153256	c1ccc(cc1)C(=O)NNc1cc(cc(c1)Cl)Cl	1
ZINC00161506	c1ccc(cc1)C#Cc1ccc(o1)C(=O)[O-]	0
ZINC00163250	C[C@@H](C#C)OC(=O)Nc1cnc(cc1C(F)(F)F)Cl	1
ZINC00170416	CC[C@@H]1[C@@H](OC(=O)C(C1=O)(C)C)c1ccccc1[N+](=O)[O-]	1
ZINC00170868	C/C(=N\O)/c1ccc(s1)C#Cc1ccccc1	0
ZINC00176162	Cc1ccc(cc1Cl)NC(=O)c1c(c2ccccc2s1)Cl	1
ZINC00181822	CCN(Cc1ccccc1)S(=O)(=O)c1ccc(cc1)OC	1
ZINC00188302	CCOC(=O)c1c(nc(s1)NC(=O)c1ccccc1F)C	1
ZINC00191264	CC(C)C(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	1
ZINC00196852	CC[N+](CC)(CC#C)CC#Cc1cccc(c1)Cl	0
ZINC00207068	C[C@@]1(c2cc(ccc2N(C1=O)C)O)CCCN(C)C(=O)OC	1
ZINC00208995	CC(=O)N1[C@@](OC(=N1)c1ccccc1)(C)Cc1ccc(cc1)OC	1
ZINC00211134	COC(=O)c1ccccc1NC(=O)c1coc(=O)c2c1cccc2	1
ZINC00237874	c1ccc(cc1)C(=O)C[C@@H](c1ccco1)[C@H]1CCCCC1=O	1
ZINC00248207	CCOC(=O)COc1ccccc1/C=N/NC(=O)c1cccc(c1)O	1
ZINC00249341	Cc1cc(ccc1OCC(=O)N/N=C/c1ccc(cc1)N(C)C)Cl	1
ZINC00266472	c1cc2c(cc1C(=O)Nc1cc(ccc1Cl)Cl)OCCO2	1
ZINC00268431	Cc1cc(c(cc1[C@@](C)(C#Cc1ccccc1)O)F)N1CCOCC1	1
ZINC00270225	CC[NH+](CC)[C@@H](c1ccccc1)C(=O)Nc1ccc(cc1)C(C)C	1
ZINC00291048	c1ccc(c(c1)/C=N/NC(=O)[C@H]1COc2ccccc2O1)O	1
ZINC00291375	CCc1c(nc2ccc(cc2c1Cl)N)C	1
ZINC00294613	CCOC(=O)C#CCN1C(=O)c2ccccc2C1=O	1
ZINC00329467	COc1ccccc1c1nn(c(=S)o1)C[NH+]1CCOCC1	1
ZINC00335936	Cc1ccc(o1)[C@H]1Nc2ccccc2c2c(nc(nn2)SC)O1	1
ZINC00338935	c1cnc2nc(nn2c1)C(=O)N1CCN(CC1)c1ccc(cc1)F	1
ZINC00339162	C[N@@+]1(Cc2c3cc(ccc3sc2C1)Cl)CCO	1
ZINC00339603	Cn1c(c(c(=O)n(c1=O)C)C(=O)C#CC(=O)OC)N	1
ZINC00343758	CC(=O)O[C@]1(CC[C@H](CC1)c1ccccc1)C#C	1
ZINC00346139	c1ccc(c(c1)C#CC(=O)[O-])Cl	0
ZINC00350847	C[C@@](C#Cc1ccccc1)(c1ccc(c(c1)F)N1CCOCC1)O	1
ZINC00352624	c1ccc(cc1)CC[C@@H]1c2c(c3ccccc3[nH]2)C[C@@H](C(=O)[O-])[NH2+]1	1
ZINC00356789	Cc1cc(c(c(c1)C)OCC(=O)N/N=C/c1ccccc1Cl)C	1
ZINC00360097	COc1cc(ccc1OCc1ccccc1F)C[NH2+]C[C@H]1CCCO1	1
ZINC00361858	CC(=O)Nc1cccc(c1Cl)Cl	1
ZINC00370181	COc1ccc(cc1)CCNC(=S)Nc1cccc(c1)Cl	1
ZINC00380440	c1ccc2c(c1)c(=O)n(cn2)CC(=O)Nc1cccc(c1)O	1
ZINC00393445	CC(=O)Oc1cc(ccc1OC)[C@@H](C#N)OC(=O)C	1
ZINC00394336	C1C[C@H]2C[C@@H]1[C@H](C2=O)C[NH+]1CCOCC1	1
ZINC00398466	c1ccc(cc1)C(=O)C#CC(=O)c1ccccc1	0
ZINC00411621	c1cc(ccc1C(=O)Oc1ccc(cc1)n1cnnn1)Cl	1
ZINC00411859	Cc1ccccc1NC(=O)CSc1nnc(o1)Cc1ccccc1	1
ZINC00425011	CC(C)NC(=O)c1ccc2c(c1)[nH]c(=S)n1c2nc2c1cccc2	1
ZINC00425823	Cc1ccc(c(c1)C)n1c(c2c(n1)CS(=O)(=O)C2)NC(=O)C(C)C	1
ZINC00470847	CCSc1nnc(n1c1ccc(c(c1)C)C)c1ccccc1	1
ZINC00481935	c1ccc2c(c1)c1c(c(=O)[nH]2)[C@H](C(=C(O1)N)C#N)c1cccc(c1)F	1
ZINC00483365	Cc1ccc(cc1)CNC(=O)CCc1ccccc1	1
ZINC00485570	c1cc(cnc1)[C@@H]1CCCC[N@H+]1CCC(=O)NN	1
ZINC00489850	CCOc1ccc2c(c1)occ(c2=O)c1ccc(c(c1)OC)OC	1
ZINC00499900	COC(=O)CC1=C([C@H](C(=C(O1)N)C#N)c1cccnc1)C(=O)OC	1
ZINC00500112	CCOC(c1ccccc1)(c1ccccc1)C(=O)[O-]	1
ZINC00512965	CC(C)(C)C(=O)Nc1ccc(cc1)N1C(=O)c2ccccc2C1=O	1
ZINC00534564	CCN1CCO[C@@H](C1=O)CC(=O)Nc1cccc(c1)C	1
ZINC00547397	CC#C[P@](=O)([C@](CBr)(c1ccccc1)O)OC	0
ZINC00560826	CCn1c(nnc1SCC(=O)N(CC)CC)C1CCCCC1	1
ZINC00568782	Cc1ccc(cc1C)OCC(=O)N[C@H]1[C@@H]2C[C@H]3C[C@@H](C2)C[C@@H]1C3	1
ZINC00577372	CCNC(=O)COc1ccc(cc1Br)Cl	1
ZINC00618153	c1ccc(cc1)CC(=O)Nc1nnc(s1)c1ccc(cc1Cl)F	1
ZINC00669113	CC1=C([C@H](C(=C(S1)N)C(=O)OCc1ccccc1)c1ccoc1)C#N	1
ZINC00705102	CC(C)c1cc(c(c(c1)C(C)C)S(=O)(=O)NCc1ccco1)C(C)C	1
ZINC00807325	CC(C)(C)NS(=O)(=O)c1ccc(cc1)OCC(=O)N1CCOCC1	1
ZINC00810389	c1cc(ccc1N1C[C@@H](CC1=O)C(=O)N)O	1
ZINC00818857	c1cc(c(c(c1)Cl)Cc1cnc(s1)NC(=O)CSc1ncccn1)Cl	1
ZINC00840554	CCC1=NN([C@@](C1)(c1ccc(cc1)Br)O)C(=O)c1ccccc1Cl	1
ZINC00895974	C#CCO	0
ZINC00943353	c1cc(oc1)CS[C@H](CC(=O)c1cccs1)c1ccc2c(c1)OCO2	1
ZINC00970971	CCOc1ccc(cc1)C#Cc1ccc(cc1)C	0
ZINC00975198	C[C@@H]1C[C@@]2([C@@H]3[C@@H]([C@]1(CO[C@@H]3c1ccccc1O2)COC(=O)C)C)C	1
ZINC00987282	Cc1nc2c3cc4c(nc3sc2c(=O)n1CC(C)C)CC(OC4)(C)C	1
ZINC00988632	CC1=C([C@H](C2=C(N1)c1ccccc1C2=O)c1cccc(c1)Br)C#N	1
ZINC00992546	c1ccc(cc1)c1c(n2ccccc2[nH+]1)SN1CCOCC1	1
ZINC00995907	Cc1c(sc(c1C#N)NC(=O)[C@H]1CCCO1)C	1
ZINC00998450	c1cc(cc(c1)N1CCN(CC1)C(=O)[C@@H]1CCCO1)C(F)(F)F	1
ZINC01007356	CC[NH+](CC)c1ccc(c(c1)OC)/C=C/1\C(=O)SC(=N1)SCC	1
ZINC01008656	Cc1cccc(c1NC(=O)CN1C(=O)/C(=C/c2cccs2)/SC1=O)C	1
ZINC01009362	CN(CC/C=C\1/c2ccccc2CSc2c1cccc2)CC#C	0
ZINC01014337	CCCN1C(=O)/C(=C/c2ccc(c(c2)Br)O)/S/C/1=N\c1ccccc1	1
ZINC01020604	C#CCN(c1ccccc1)C(=O)Nc1ccccc1	0
ZINC01023864	COc1ccc(cc1)Oc1c(cnn(c1=O)c1ccccc1)Cl	1
ZINC01041157	C[C@]12CCC(=O)C=C1CC[C@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@@]2(C#C)O)C	0
ZINC01048549	C#Cc1cccc(c1)NC(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC01136412	c1ccc2c(c1)c(c[nH]2)/C=C/1\C(=O)N(C(=S)S1)Cc1ccco1	1
ZINC01166602	C#CCN1C(=O)/C(=C/c2ccc(o2)c2ccc(cc2)[N+](=O)[O-])/SC1=O	0
ZINC01187165	Cc1cc(c(n1c1ccc(cc1)C(C)(C)C)C)/C=C/1\C(=O)NC(=O)S1	1
ZINC01225270	CCc1ccc(cc1)OC(=O)OCC(C)C	1
ZINC01234572	CCC(C)(CC)[C@](C#CC[NH+]1CCCCC1)(c1ccccc1)O	0
ZINC01252167	C[NH+](C)CC#Cc1ccccc1	0
ZINC01297688	C[N@+]1([C@@H]2C[C@@H](C[C@H]1[C@@H](C2)O)OC(=O)[C@@H](CO)c1ccccc1)CC#C	1
ZINC01308737	Cc1ccc(cc1)NC(=O)c1c(=O)c2cccc3c2n(c1[O-])CC3	1
ZINC01408446	Cc1ccc(cc1)S(=O)(=O)[C@H]1C(=CC(NC1=O)(C)C)C	1
ZINC01410679	C[C@@](CC#Cc1ccccc1)(C#Cc1ccccc1)O	0
ZINC01420895	Cc1ccn2c(c1)nc(c2F)C(=O)[O-]	1
ZINC01424671	Cc1nnc(n1N)SCC(=O)Nc1ccc(cc1)I	1
ZINC01425234	Cn1c(cc(=O)n(c1=O)C)C(=O)N1CCc2ccccc2C1	1
ZINC01452756	Cc1ccc(cc1)Cn1c(cc(=O)[nH]c1=O)N	1
ZINC01467849	C[C@H](C#CC[NH+]1CCCC1)O	0
ZINC01537048	CC#CC1(CCCCC1)OC[C@H](COCC(C)C)[NH+]1CCCC1	1
ZINC01586483	C#CCOC(=O)c1ccc(cc1)Cl	1
ZINC01587812	CC[C@@H](CO)[NH3+]	1
ZINC01600694	CCCC#CCCOC(=O)c1cc(cc(c1)[N+](=O)[O-])[N+](=O)[O-]	1
ZINC01610594	CCCCCC#C[C@@H](C)OC(=O)Nc1cccc2c1cccc2	1
ZINC01620945	CC#CC1(CCCCC1)O	0
ZINC01621824	c1cc(ccc1C(=O)OCCCl)[N+](=O)[O-]	1
ZINC01635685	COC(=O)C#CBr	1
ZINC01640533	CC#C[C@@](c1ccccc1)(C(=O)O[C@@H]1CC[N@H+](C1)C)O	1
ZINC01640771	CCCC#C[C@](C1CCCC1)(C(=O)O[C@@H]1C[N@H+]2CC[C@@H]1CC2)O	1
ZINC01642761	CCCO[C@H](C)OCCC#CC[C@@H](C)OC(=O)CC(Cl)(Cl)Cl	1
ZINC01649596	C[C@H]([C@H](C(=O)OCC#C)[NH3+])O	1
ZINC01655595	CCCCC(CCCC)(C#N)C(=O)OCC	1
ZINC01670085	CCOC(=O)C(C)(c1ccccc1)c1ccccc1	1
ZINC01687030	CC[C@](C)(C#C)OC(=O)C	1
ZINC01689105	CC(=O)OC(C#N)C#N	1
ZINC01705513	CC#C[C@](c1ccccc1)(C(=O)OC)O	1
ZINC01728423	C#C[C@](c1ccccc1)(c1ccc(cc1)N1CCOCC1)O	1
ZINC01729740	c1ccc(cc1)N(C(=O)c1ccc(cc1)Cl)N	1
ZINC01730712	c1cc(c(cc1[N+](=O)[O-])Cl)I	1
ZINC01737267	CCCCOC(=O)C#CC(=O)OCCCC	1
ZINC01737476	CC(C)[C@@H](C#Cc1ccccc1)[NH+]1CCCCC1	0
ZINC01778521	CCCCC[C@H]1C[C@@H](C(=O)O1)CC#CC[NH+]1CCOCC1	1
ZINC01813515	CC[NH+](CC)CC#C[C@](c1ccccc1)(C1CCCC1)OC	1
ZINC01813982	CC[NH+](CC)CCC#CC(c1ccccc1)(c1ccccc1)OC	1
ZINC01832012	c1ccc(cc1)C#CC[N+]1(CCOCC1)CC#CCCl	1
ZINC01850434	C[C@H](CCCC(C)C)C/C=C/C(=C/C(=O)OCC#C)/C	1
ZINC01867110	c1cc(c(cc1C(=O)C(CCC#N)(CCC#N)CCC#N)Cl)Cl	1
ZINC01872380	C#CCn1c2ccccc2c2c1cccc2	0
ZINC01883677	C[N+](C)(C)CC#CCCCCC#CC[N+](C)(C)C	0
ZINC01885315	c1ccc(cc1)/C=C/C=N/NC(=O)COc1ccc(cc1Cl)Cl	1
ZINC01940318	COC(=O)c1c2c(sc1NC(=O)COc1cccc(c1)Br)CCC2	1
ZINC02020676	CCCC(=O)O[C@@H](C#C)C1CCCCC1	1
ZINC02023235	CCCCCCCCCC#CCO	0
ZINC02038702	CC(C)(C)c1ccc(cc1)O[C@@H]1CCCC[C@H]1O[S@@](=O)OCC#C	0
ZINC02099595	c1cc(cnc1)[C@H]1CCCC[N@@H+]1CC#CCOCCC#N	1
ZINC02100617	CCC(C)(C)OOC(C)(C)C#C[C@@]1(C[C@H]2C[C@@H]1[C@@H](C2(C)C)C)O	0
ZINC02131933	CCCOC(=O)c1ccc(cc1)NC(=O)c1ccc(o1)Br	1
ZINC02139536	C#CCOC[C@@H](C[N@@H+]1C[C@@H]2C[C@H](C1)c1cccc(=O)n1C2)O	1
ZINC02140860	C#CC1(CCCCC1)[NH3+]	0
ZINC02144176	C#CCOC[C@H]1CO[C@@H](O1)c1ccccc1	1
ZINC02145862	c1cc(cnc1)C(=O)OCC#CC#CCOC(=O)c1cccnc1	1
ZINC02149788	C#Cc1cccc(c1)O	0
ZINC02165938	C[C@@H](CC(C)(C)C)C=C	1
ZINC02167553	CC(C)c1cccc(c1NC(=O)OCCCl)C(C)C	1
ZINC02170205	c1cc(cc(c1)C(F)(F)F)C[C@@H](C(=O)[O-])[NH3+]	1
ZINC02181344	COCCCNC(=O)c1cccc(c1)Cl	1
ZINC02184299	COc1ccc(cc1)C(=O)OCC#CCSc1nc2ccccc2o1	1
ZINC02219285	Cc1nc2cc(ccc2n1C)NCc1ccccn1	1
ZINC02226475	c1ccc(cc1)C(CC#CC[NH+]1CCCCC1)(c1ccccc1)O	0
ZINC02227703	C=CC[N+]1(CCOCC1)CC#Cc1cccc2c1cccc2	1
ZINC02258857	C[NH+](C)[C@H](CC=C)C#Cc1ccccc1	0
ZINC02270490	CC[NH+](CC)CCC#CC1(c2ccccc2c2c1cccc2)O	0
ZINC02274451	C#CCOC(=O)[C@@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2	1
ZINC02288840	CC[C@@](C)(C#CCOCOCC#C[C@](C)(CC)O)O	1
ZINC02316791	CO[P@](=O)(C#Cc1ccccc1)[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC02329301	CC[NH+](CC)CC#C[C@H](CNC(=O)OCC)[NH+](CC)CC	1
ZINC02330486	CSCC[C@@H](c1[nH]c2ccccc2n1)NC(=O)c1ccc(cc1)F	1
ZINC02338189	CCOC(C)(C)CCC[C@](C)(C#C)O	1
ZINC02369232	c1ccc(c(c1)C(=O)OCC#CCSc1nc2ccccc2o1)Br	1
ZINC02372903	Cc1ccc(cc1)c1nnc([S-])n1/N=C/c1ccc(c(c1)Cl)Cl	1
ZINC02380548	C#CCOC(=O)Nc1cc(c(nc1)Cl)C(F)(F)F	1
ZINC02381542	COC(=O)/C=C/c1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H]([C@@H](O1)CO)O	1
ZINC02382301	Cc1ccc(cc1C(F)(F)F)C#N	1
ZINC02386314	CC(C)(C#Cc1cc(cc(c1)C(F)(F)F)C(F)(F)F)O	0
ZINC02386533	c1cc(ccc1C([C@@H](C(=O)[O-])[NH3+])(F)F)Cl	1
ZINC02390334	C#Cc1ccccn1	0
ZINC02415990	COCCCN1C(=O)c2ccc(cc2C1=O)C(=O)NCc1ccco1	1
ZINC02441249	c1ccc2c(c1)ncn2Cc1nnc2n1nc(s2)c1cccc(c1)F	1
ZINC02474316	C[C@](CCC=C)(C#CC[NH+]1CCCCC1)O	0
ZINC02481568	C#CCO[C@]1(c2ccccc2C(=O)O1)c1ccc(cc1)Cl	1
ZINC02491471	C#CCOC(=O)CCCC(=O)Nc1nc2ccccc2s1	1
ZINC02496475	CCCCNC(=O)CCS(=O)(=O)c1cc(cc2c1N(CC2)C(=O)C)Br	1
ZINC02497878	CC[NH+](CC)CC#C[C@](C)(C(C)C)OC(=O)C	1
ZINC02499112	Cc1c2c([nH]c1C(=O)OC(C)C)C[C@@H](CC2=O)c1cccs1	1
ZINC02524315	c1ccc(cc1)CN1CCNS1(=O)=O	1
ZINC02525461	CCCCc1ccc(cc1)C#Cc1ccc(cc1)CCCC	0
ZINC02534486	c1cc(ccc1C#CCO)[N+](=O)[O-]	0
ZINC02535760	CC(CC#C)(CC#C)C#N	0
ZINC02536568	CCOc1ccc(cc1OCC)Cn1cc(cn1)N=C=S	1
ZINC02540404	c1c(c(c(c(c1Cl)Cl)C(F)(F)F)Cl)Cl	1
ZINC02548163	CCOC(=O)/C(=N/C(=O)OCC)/C(F)(F)F	1
ZINC02555983	CCCCOC(=O)c1cccnc1SC	1
ZINC02560783	CC(C)(C)OC(=O)NC[C@@H](C(=O)[O-])NC(=O)OCc1ccccc1	1
ZINC02564446	C[C@H](Cc1ccccc1)[NH2+]CC#C	0
ZINC02569924	C#Cc1ccccc1F	0
ZINC02573507	CC(C)C[C@@H](C(=O)OC)NC(=O)OCc1ccccc1	1
ZINC02574131	C#CCCCC(=O)Cl	0
ZINC02576665	C1CCN(C1)c1nnn(n1)CC(=O)NNC(=O)CCl	1
ZINC02576973	c1cc(ccc1C#Cc1ccc(cc1)F)O	0
ZINC02578699	c1ccc(cc1)[C@@](C#CC[NH+]1CCCC1)(c1ccc(cc1)Br)O	0
ZINC02579239	CC#CCC#CC	0
ZINC02582559	CCOC(=O)C[C@H](c1cc(cc(c1)OC)OC)[NH3+]	1
ZINC02596999	CCOC(=O)[C@H](C)OS(=O)(=O)C	1
ZINC02665412	c1cc(ccc1/C=C/C(=O)[O-])S(=O)(=O)NCCCC(=O)[O-]	1
ZINC02669612	CCCCOC(=O)/C(=C/c1ccc(o1)c1ccc(c(c1)Cl)Cl)/C#N	1
ZINC02679876	COCCCNC(=O)COc1ccc(cc1)[N+](=O)[O-]	1
ZINC02694763	C=CCn1c(=O)c2c3c(sc2nc1SCC#C)CCC3	0
ZINC02697258	c1cc(cc(c1)S(=O)(=O)N1CCOCC1)C(F)(F)F	1
ZINC02715507	CCOc1cccc2c1n(/c(=N/C(=O)c1cccs1)/s2)CC#C	0
ZINC02715595	Cc1cc(c2c(c1)n(/c(=N\C(=O)c1ccco1)/s2)CC#C)C	0
ZINC02715751	Cc1cccc2c1n(/c(=N\C(=O)C(C)(C)C)/s2)CC#C	0
ZINC02731603	CCn1cc(cn1)CNC(=O)CCn1cc(c(n1)[N+](=O)[O-])Cl	1
ZINC02746173	Cc1cc(c2ccccc2n1)C(=O)OCC(=O)NCc1ccco1	1
ZINC02760774	Cc1ccc(c(c1)NC(=O)CC[N@@H+](C)Cc1ccccc1)C	1
ZINC02776350	CCOc1cc(cc(c1OCC#C)Cl)C=O	0
ZINC02818746	CCOCCC/[NH+]=C(/c1ccc(c(c1)Cl)Cl)\O	1
ZINC02832729	c1ccc(cc1)c1nnc(o1)SCC#CCO	0
ZINC02838147	C#CCOc1ccc(cc1CO)Br	0
ZINC02857264	c1cc(c(c(c1)Cl)CC(=O)NNC(=O)Nc1ccc2c(c1)OCO2)F	1
ZINC02862738	COc1ccccc1OCC#CCSc1ncccn1	0
ZINC02862977	C[C@H]1CCCC[C@@H]1[NH2+]CC#CCOc1ccc(cc1)Cl	0
ZINC02863706	C#CCOc1ccc(cc1)C[NH2+]Cc1ccccc1	0
ZINC02866430	COc1cc(cc(c1OCC#C)Cl)C(=S)N1CCOCC1	1
ZINC02879329	CCNS(=O)(=O)c1ccc(cc1)NC(=O)CC(C)(C)C	1
ZINC02883319	CC1=C([C@H](n2c(nnn2)N1)c1cccc(c1)Br)C(=O)OC(C)C	1
ZINC02916581	c1cc(sc1)[C@H]1C[C@H](Nc2n1nnn2)c1ccc(cc1)I	1
ZINC02930569	c1cc(c(cc1/C=C\1/C(=O)OC(=N1)c1cc(cnc1)Br)Cl)Cl	1
ZINC02931521	C1CCC(CC1)(C#CC[NH+]1CCCCC1)OCCC#N	1
ZINC02971736	CCOc1cc(cc(c1OCC#C)I)/C=C/1\C(=O)N(C(=O)S1)C	0
ZINC02981024	Cc1ccc(c(c1)OCCOCC[NH2+]CCOC)Cl	1
ZINC02986469	COc1cc(ccc1OCC#C)/C=C\1/C(=O)NC(=O)N1	0
ZINC02991662	CCCCOc1ccc(cc1)C(=O)Nc1ccc(c(c1)Cl)Cl	1
ZINC03040373	COCC#CCOCOCC#CCO	1
ZINC03040383	c1ccc(cc1)C#CCOCCC#N	1
ZINC03040387	c1ccc(cc1)C#CCOC[NH+]1CCCCC1	1
ZINC03056698	C=CCc1cccc(c1O)/C=N/NC(=O)C[C@@H]1C(=O)NCC[NH2+]1	1
ZINC03059932	COCCNC(=O)C(=O)N/N=C/c1ccc(cc1)OC	1
ZINC03070086	CC[C@](C)(C#C)OC[C@H](CS(=O)(=O)[O-])O	1
ZINC03088803	C[C@@H](C(=O)N/N=C/c1ccccc1OCC#C)Oc1ccc(cc1)Cl	0
ZINC03088805	C[C@H](C(=O)N/N=C/c1ccccc1OCC#C)Oc1ccc(cc1)Cl	0
ZINC03092788	c1cc(ccc1[C@H](C(Cl)(Cl)Cl)NC(=O)c1ccc(cc1)Cl)F	1
ZINC03093373	CC(C)(C#CC=C)c1ccc(c(c1)OC)OCC=C	0
ZINC03093374	CC(=O)Oc1ccc(cc1OC)C(C)(C)C#CC=C	0
ZINC03106318	CC(C)(C)C#C[C@@]12CCCCCCCCCC[C@H]1O2	1
ZINC03106320	CC(C)(C)C#C[C@@]12CCCCCCCCCC[C@@H]1O2	1
ZINC03106339	C#C[C@@H]1CCCC[C@H]1OS(=O)(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC03130908	CCCOC(=O)CNc1c(=O)[nH]c(=S)[nH]n1	1
ZINC03162864	C[N+](C)(CC#C)CC(=O)c1ccccc1	0
ZINC03163240	CC[C@](C)(C#CCOCOCCCl)O	1
ZINC03173243	CC1=CC[C@H]2[C@H](C1)C(=O)NNC2=O	1
ZINC03195984	Cc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)C(=O)N1CCOCC1	1
ZINC03218229	C[C@H]1C[C@H]1C(=O)OCC(=O)Nc1cccc(c1)C(=O)C	1
ZINC03222498	COc1ccc2c(c1Cl)sc(c2Cl)C(=O)OCC(=O)NC1CC1	1
ZINC03226073	CC[C@H](c1ccccc1)C(=O)OCC(=O)Nc1cc(cc(c1)Cl)Cl	1
ZINC03239563	CCC[C@@H](C)C(=O)OCC(=O)Nc1nc2ccc(cc2s1)C	1
ZINC03240106	Cc1ccc(o1)/C=N/c1cc(ccc1O)Cl	1
ZINC03242033	c1cc(c(c(c1)F)NC(=O)COC(=O)Cc1ccc(cc1)Cl)F	1
ZINC03265605	c1ccc2c(c1)c(c[nH]2)CC(=O)OCC(=O)Nc1cc(cc(c1)Cl)Cl	1
ZINC03292181	Cc1cc(cc(c1)OCC(=O)O[C@@H]1CCOC1=O)C	1
ZINC03297940	CC(C)(C)NC(=O)NC(=O)COC(=O)c1c(cccc1OC)OC	1
ZINC03304869	CCOc1ccc(cc1)C(=O)C[n+]1ccccc1C	1
ZINC03319657	Cc1cc(nc(n1)SCc1ccc(cc1)C(=O)NN)C	1
ZINC03325827	CCOc1ccc(cc1)C(=O)OCC(=O)N[C@H]1CCCC[C@@H]1C	1
ZINC03346150	C[C@@H](c1ccc(cc1)F)NC(=O)[C@H](C)Oc1ccccc1NC(=O)C	1
ZINC03384659	Cc1ccc(s1)C(=O)OCC(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC03388166	CN1C(=O)C(=Cc2cc(c(c(c2)Cl)OCC#C)OC)C(=O)N(C1=S)C	0
ZINC03388428	Cc1ccc(cc1)C(=O)OCC(=O)Nc1ccccc1C(=O)OC	1
ZINC03392240	C[C@@H](C(=O)NC(=O)N)OC(=O)c1ccc(cc1)OC	1
ZINC03442941	c1ccc(cc1)CC(=O)NCC(=O)NCc1ccc(cc1)S(=O)(=O)N	1
ZINC03498565	Cc1ccc(cc1)n1c(nnn1)SCC(=O)Nc1cccnc1Cl	1
ZINC03499004	Cc1ccc(cc1)n1c(nnn1)SCC(=O)Nc1ccc(c(c1)C)Br	1
ZINC03549052	Cn1c(=O)c2ccccc2c(n1)C(=O)OCCOc1ccc(cc1)Cl	1
ZINC03610848	C#CCOC[C@@H](COCc1ccc(cc1Cl)Cl)OC(=O)N	1
ZINC03613691	C[C@H](C#CC[NH+]1CCCC1)OC(=O)C1(CCCCC1)c1ccccc1	1
ZINC03615471	C#CCOC[C@@H]1CN(C(=O)O1)C(c1ccccc1)c1ccccc1	1
ZINC03628692	CCOC(=O)[C@@H]1C[C@@H](OC1=O)COCC#C	1
ZINC03645083	CC#COC(=O)c1ccccc1	1
ZINC03845758	C[C@@H]1CC[C@@H]([C@@H](C1)OC(=O)/C(=C/C=C/c1ccccc1)/C)C(C)C	1
ZINC03847743	C=CCO[C@@]1(Cc2c1cccc2)C#Cc1ccccc1	1
ZINC03881852	C[C@]1(CCCC(O1)(C)C)C#CC(C)(C)O	1
ZINC03899776	Cc1ccc(o1)/C=C(\C#N)/c1nc(O)c2ccccc2n1	1
ZINC03899999	Cc1ccc(c(c1)Br)NC(=O)[C@H]1[C@H]2C=C[C@@H]([C@@H]1C(=O)[O-])O2	1
ZINC03978495	CC(=O)OC[C@@H](C[C@@H](CCCCCCCCCCCC#C)O)O	1
ZINC03978498	CC(=O)OC[C@H](C[C@H](CCCCCCCCCCCC#C)O)O	1
ZINC03999729	CC(=O)OCCC#CC[N@H+]1CCCC[C@@H]1c1cccnc1	1
ZINC04006649	C[C@@H]1CCC[C@H](C)[N@H+]1CC#C[C@@H](C)O	0
ZINC04014531	COCCCn1c(=[NH2+])c2cc(c(cc2[nH]c1=S)OC)OC	1
ZINC04018090	CC1(NC(=[N+](N1)C)SC)C	1
ZINC04023338	CC[C@]1(C[C@]2(CCC[N@H+](C2)CC#CC[NH+](C)C)CCO1)C	1
ZINC04024940	CC[C@@]1(C[C@@]2(CCC[N@H+](C2)CC#CC[NH+]2CCCCC2)CCO1)C	1
ZINC04078272	CCCC(=O)Nc1nnc(s1)SCc1cccc(c1)F	1
ZINC04083833	C[C@@H]1[C@@](O1)(C)C(=O)/C=C/c1ccc(cc1)OC	1
ZINC04085116	CCOC(=O)[C@H](CC#C)c1ccnc2n1nc(n2)N	1
ZINC04086233	Cc1c2ccc(cc2oc(=O)c1CC(=O)NCc1ccco1)O	1
ZINC04086813	CC#C[C@@]1(CC[C@@H](CC1)C)O	0
ZINC04092925	CCCCC#Cc1cccc(c1)NC(=O)C1CC1	0
ZINC04114399	C#CCCOC(=O)c1ccncn1	1
ZINC04137138	c1ccc(cc1)CC1CCN(CC1)S(=O)(=O)c1ccc(cc1)C(=O)Cl	1
ZINC04156251	CCCCOC(=O)C1=C(NC(=O)N[C@@H]1c1cccc(c1)Br)C	1
ZINC04168357	C#CCCNc1c(=O)n(cc(n1)Cl)Cc1ccccc1	0
ZINC04186129	CCOC(=O)[C@@H]1[C@H](N=C(N=C1C)O)/C=C/c1ccccc1	1
ZINC04189724	C[C@]1(NN=c2n1c1ccccc1s2)c1ccc(cc1)OC	1
ZINC04191282	CC(C)(C)C(=O)/N=c/1\n(c2ccc(cc2s1)Br)CC#C	0
ZINC04191428	CCC(=O)/N=c/1\n(c2ccc(cc2s1)OC)CC#C	0
ZINC04205875	CC(C)c1ccc(cc1)n1c(=O)c2ccccc2nc1NN	1
ZINC04206336	c1ccc(cc1)[C@@H](c1ccco1)NC(=O)CCl	1
ZINC04230845	COCCn1c(nnn1)C[N@@H+](Cc1ccco1)C[C@H]1CCCO1	1
ZINC04233423	CCC(=O)/N=c\1/n(c2ccc(cc2s1)C(=O)OCC)CC#C	1
ZINC04233427	CCCC(=O)/N=c\1/n(c2ccc(cc2s1)C(=O)OCC)CC#C	1
ZINC04233503	COc1cccc(c1C(=O)/N=c\1/n(c2ccccc2s1)CC#C)OC	0
ZINC04241292	CC(C)(C)OC(=O)N1CCC[C@]1(CC#C)C(=O)[O-]	1
ZINC04253424	c1cc(cc(c1)Cl)N[C@H](c1ccc(cc1)Cl)C(=O)[O-]	1
ZINC04280849	C#Cc1cccc(c1)NC(=O)CCl	0
ZINC04302577	CN(C1CCCCC1)S(=O)(=O)c1ccc(c(c1)OC)Cl	1
ZINC04335896	COc1c(cc(cn1)NC(=O)OCC#C)C(F)(F)F	1
ZINC04335908	COCCOc1ccc(cn1)NC(=O)OCC#C	1
ZINC04342963	CC1(C[C@](CCO1)(C#C)O)C	1
ZINC04349169	CCC[N+](CCC)(CC#Cc1ccccc1)CC(=O)OCC	1
ZINC04354136	CCOC(=O)N1CC=C2[C@H](C1)C(=C(C(=N)[C@H]2C#N)C#N)c1cccs1	1
ZINC04362924	c1ccc(cc1)C#Cc1ccc(s1)/C=C(\C#N)/C(=O)c1cccs1	0
ZINC04367649	COc1ccc(c2c1OCCO2)Br	1
ZINC04387521	c1cc(oc1)/C=C/C=C\1/C(=O)N(C(=S)S1)c1ccc(cc1)O	1
ZINC04400417	Cn1c2ccsc2cc1C(=O)Nc1ccccc1C(=O)OC	1
ZINC04418888	C#CCO/N=C(/c1c(non1)N)\N	0
ZINC04472352	C[C@H](C(=O)OC)N1C(=O)/C(=C\c2ccc(cc2)OCC#C)/SC1=O	1
ZINC04476270	CCCCn1c(c(nn1)/C(=N/O)/C)C	1
ZINC04477024	COc1ccc(cc1)[C@H](C#Cc1ccccc1)[NH+]1CCOCC1	1
ZINC04479560	CC(C)CNC(=O)N[C@@H]1CC(=O)N(C1)c1ccc(cc1)OC	1
ZINC04512362	c1cc(c(cc1NC(=O)COC(=O)[C@@H]1[C@@H]2C[C@@H]3[C@@H]1C(=O)O[C@@H]3C2)Cl)Cl	1
ZINC04536082	C[C@H](CC#CC[NH+]1CCOCC1)O	1
ZINC04549921	CC(C)c1ccc(cc1)/C=C\1/C(=O)OC(=N1)c1ccccc1F	1
ZINC04558250	C1COCC[NH+]1CC#C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	1
ZINC04564316	C[C@H](C(=O)c1ccc(cc1)C(C)(C)C)OC(=O)c1cccn1C	1
ZINC04570797	CC(=O)O[C@H]1C=CC[C@@H]([C@@H]1C(=O)OC)c1ccc(cc1)[N+](=O)[O-]	1
ZINC04574933	CC(=C1CC[C@@]2([C@@]1([C@@H](C(=O)O2)Cc1ccccn1)C)C)C	1
ZINC04597818	c1cc(sc1)CN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccc(cc1)F	1
ZINC04611119	CCC(=O)N[C@@H](C(Cl)(Cl)Cl)Nc1c(c2c(s1)CCC2)C(=O)OC	1
ZINC04632540	C[N@H+]1CCC[C@@H]1c1cc(cnc1)C#C	0
ZINC04654027	C[C@H]1CC[C@H](C[C@@H]1C)OC(=O)CCC(=O)Nc1ccc(c(c1)Cl)Cl	1
ZINC04656296	COCO[C@H]1C=C[C@H](O[C@@H]1CO)OCC#C	1
ZINC04656297	COCO[C@H]1C=C[C@H](O[C@H]1CO)OCC#C	1
ZINC04666434	C[C@@H](C(=O)NCCCOC)Oc1ccc(cc1Br)Br	1
ZINC04680082	c1ccc(cc1)c1ccc(cc1)/C=C\1/C(=O)N=C(S1)N1CCOCC1	1
ZINC04690290	C[C@H]1C[C@]([C@@H](C[N@@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	1
ZINC04691474	CCCC[C@H](CC)CNC(=O)COCC(=O)Nc1cccc(c1Cl)Cl	1
ZINC04694727	COc1ccc(c(c1)/C=C/1\C(=O)N(C(=O)S1)CC(=O)OC)OC	1
ZINC04698283	CCOC(=O)[C@@H]1CS[C@@H](N1C(=S)NCc1ccccc1)c1cccs1	1
ZINC04704832	CCOC(=O)[C@H](C)N1C(=O)/C(=C/c2ccc(cc2)OC)/SC1=O	1
ZINC04709365	CC[C@](C)(C#CC[N@H+]1CCCC[C@@H]1c1cccnc1)OC(=O)C	1
ZINC04712858	c1ccc(cc1)N1[C@@H](CC(=N1)c1cccs1)c1ccc(cc1Cl)Cl	1
ZINC04716410	CS/C(=N\C#N)/Sc1cccc(c1)F	1
ZINC04744805	c1cc(ccc1S(=O)(=O)NCCCn1ccnc1)I	1
ZINC04746857	C[C@H]1C[C@@]([C@@H]2CCCC[C@@H]2S1)(C#C)O	0
ZINC04769974	c1cc(ccc1C#Cc1ccc(cc1)F)C(=O)c1ccc(cc1)F	0
ZINC04770924	CC[C@@](C)(C#C)NC(=O)c1cc(on1)c1ccc2c(c1)OCO2	0
ZINC04810134	C[C@@H](c1nc2ccccc2n1CC#C)NC=O	0
ZINC04810311	C#CCn1c2ccccc2nc1CCc1ccccc1	0
ZINC04812511	c1ccc(cc1)[C@](C#CC[NH+]1CCCC1)(c1cccnc1)O	0
ZINC04815752	CCCc1nnc(s1)NC(=O)CCOCC	1
ZINC04826975	CCc1ccccc1NC(=O)Nc1ccccc1OC	1
ZINC04838491	CC(C)(C#C)OC(=O)Nc1ccc(cc1)F	1
ZINC04844005	C[C@H]([C@@H](C(=O)Nc1ccc(cc1)[N+](=O)[O-])Sc1ccccc1)Cl	1
ZINC04849463	CCc1cc2c(cc(cc2nc1SCC(=O)NCc1cccs1)C)C	1
ZINC04851546	C#CCSc1nnc(s1)NC(=O)Nc1ccccc1	0
ZINC04852801	C[C@@]12C[C@@H](c3cc(ccc3O1)Br)NC(=O)N2c1ccc(c(c1)F)F	1
ZINC04869978	CCC(=O)c1ccc(cc1)OCCC[N@@H+]1C[C@H](O[C@@H](C1)C)C	1
ZINC04871127	c1cc2c(cc1F)sc(c2Cl)C(=O)OCC(=O)N1CCCCCC1	1
ZINC04891983	CN1/C(=C\c2cc(ccc2OCC#C)Br)/C(=O)N(C1=S)C	0
ZINC04897097	CCOC(=O)N1CCN(CC1)C(=O)CCCOc1ccc(cc1C)Cl	1
ZINC04906141	Cc1ccc2cc3cc(oc3nc2c1)C(=O)NCCOC	1
ZINC04970662	CCSC[C@@H]1COC(=N1)c1cccn1Cc1ccc(cc1Cl)F	1
ZINC05000538	CC1([C@H]2CC[C@H](C2)[C@@]1(C)NC(=O)C[NH2+]Cc1cccs1)C	1
ZINC05008228	CC[N+](CC)(C/C=C(/C)\Cl)CC#C	0
ZINC05028172	CCCC[C@H]1CC[C@H](CC1)C(=O)NCCc1ccc(c(c1)OC)OC	1
ZINC05031620	COc1cc(cc(c1OC)OC)c1c(=O)c2ccccc2oc1N	1
ZINC05044021	c1ccc2c(c1)[C@@H]1CCC[C@@H]1[C@@]2(C#CC[NH+]1CCCCC1)O	0
ZINC05069800	Cc1ccc2c(c1)NC(=O)[C@@H](O2)CC(=O)Nc1cccc(c1)C(=O)C	1
ZINC05070494	CSc1ccc(cc1)CCNC(=O)c1csc2c1CCCCC2	1
ZINC05093428	C#CCOC(=O)[C@@H]1[C@H]([C@@H]([C@H]1c1ccccc1)C(=O)[O-])c1ccccc1	1
ZINC05108125	COc1cccc(c1)NC(=O)CSc1ccc(nn1)c1ccncc1	1
ZINC05112402	C#CCOc1cn(c(=O)[nH]c1=O)[C@H]1C[C@@H]([C@H](O1)CO)O	1
ZINC05112832	c1cc([nH]c1)C(=O)COC(=O)c1ccc(cc1[N+](=O)[O-])Cl	1
ZINC05126515	C=CCNC(=O)c1ccccc1NS(=O)(=O)c1cccc(c1)Br	1
ZINC05155046	C#CCSc1nc(cc([O-])n1)C(F)(F)F	0
ZINC05158073	CC#CC#C/C=C/1\C=C[C@@]2(O1)CCCO2	1
ZINC05190476	CC(=O)c1ccc(cc1)NC(=O)CS(=O)(=O)c1ccc(cc1)F	1
ZINC05228340	CC(=O)O[C@]1(CC[C@H]2[C@]1(CC[C@@H]1[C@@H]2CCC2=CC(=O)CC[C@@H]12)C)C#C	1
ZINC05229647	CC(=O)c1cccc(c1)OCC(=O)OCc1ccccc1C#N	1
ZINC05239657	CC1OCCCCO1	1
ZINC05245300	COc1ccc(cc1C(=O)OCC(=O)Nc1ccc(cc1Cl)F)Cl	1
ZINC05248787	COc1cc(ccc1NC=C1C(=O)NC(=S)NC1=O)[N+](=O)[O-]	1
ZINC05251270	COC(=O)c1ccc(cc1)NC(=O)C(=O)NCc1cccnc1	1
ZINC05276228	C[C@H]1C[C@@H](C(=O)C=C1O)C	1
ZINC05277521	C=CCn1c(=O)c2ccccc2n2c1nnc2SCCCC#N	1
ZINC05282272	C#C[C@@H](Cc1ccccc1)n1c2ccccc2nn1	0
ZINC05282277	C#C[C@H](C1(CCCCC1)O)n1c2ccccc2nn1	0
ZINC05282825	C1CCC(CC1)[C@H](C#CC(F)(F)F)O	0
ZINC05287000	C#C[C@@H]([C@@H]1CCC=CC1)OCCC#N	1
ZINC05298688	CCCOC[C@@H]1C[C@@H](C(=O)O1)CC#CC[NH+]1CCOCC1	1
ZINC05308142	CCCCC#C[C@@H](C[C@H](c1ccccc1)OCC)OCC	1
ZINC05308144	CCCCC#C[C@@H]1CCCCO1	1
ZINC05308184	CCCCC#C[C@H]1CC[C@@H](O1)C#CCCCC	1
ZINC05310172	CCCC[C@](C#Cc1ccccc1)(n1c2ccccc2nn1)OCC	1
ZINC05310993	CCC[C@H](C#Cc1ccccc1)OCC	1
ZINC05312222	CCO/C(=C/C#C)/C#Cc1ccccc1	1
ZINC05312280	CCO/C(=C\C=C)/C#Cc1ccccc1	1
ZINC05316020	CCOC(=O)c1c2c(sc1/N=C/c1ccccc1)CCC2	1
ZINC05320384	COCC#C/C=N/Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	1
ZINC05326060	CCOC(=O)[C@@H]1CCCC[N@H+]1CCc1ccccc1	1
ZINC05333328	CCOC(=O)c1c(c([nH]c1C#CC(C)(C)O)C(=O)OCC)C	1
ZINC05334558	CCO[C@@H](C#C)n1c2ccccc2nn1	1
ZINC05342935	Cc1ccc2c(c(oc2c1)/C=C/C(=O)c1cc(ccc1O)Br)C	1
ZINC05345086	C#CCOC(=O)CSC(=N)/N=c\1/n(c2ccccc2s1)CCS	1
ZINC05350915	CC(C)(C)C#CC(=O)OC	1
ZINC05356367	C[C@@](CCCO)(C#N)/N=N/[C@](C)(CCCO)C#N	1
ZINC05372385	C/[NH+]=C/1\N(CCS1)CCSC(=[NH2+])N	1
ZINC05379426	CC(C)(C#CC[C@H]1CCC=CO1)O	1
ZINC05380168	CC(C)(CO)C#CC(F)(F)F	0
ZINC05419490	CCCC[NH+](CCCC)CC#C[C@@](C)(CC)OCCO	1
ZINC05489538	CCn1c(c(cn1)[C@H]1[C@H]2C(=CCCC2=O)N=C([C@@H]1C(=O)OC)C)C	1
ZINC05528897	C[C@H](COCC#CC[NH+](C)C)O	1
ZINC05531344	C[C@H](C#CC[NH+](C)C)OCCO	1
ZINC05554023	CCCC[C@@](C(=O)N)(C(=O)[O-])F	1
ZINC05561205	C#CCn1c(c(sc1=O)/C=C/1\C=Nc2c1cc(cc2)Br)O	0
ZINC05562201	C[C@H]1CCc2c(c3c4ncnn4c(nc3s2)NCCCO)C1	1
ZINC05591377	CCC[C@@H](C)C(=O)NCCCOC	1
ZINC05601246	CC#C[C@@](C1=CCCC1)(C(=O)O[C@@H]1[C@H](C)[N@@H+]2CC[C@H]1CC2)O	1
ZINC05631062	C1COCC[NH+]1CC#CCCO	1
ZINC05633457	CC(C)[C@](C)(C#CC[NH+]1CCCCC1)OCCC#N	1
ZINC05643029	CC(C)(C)c1ccccc1OCCOCC[N@H+](C)CCO	1
ZINC05670615	COc1ccc(cc1)[C@@]1(C(=CC(=O)O1)Br)OC	1
ZINC05679562	Cc1cc(cc(c1)NC(=O)COc1ccc(cc1Br)Br)C	1
ZINC05728160	CCn1c(c(cn1)[C@@H]1C2=C(CCCC2=O)NC(=C1C(=O)OCC)C)C	1
ZINC05728797	Cn1ccnc1SCC#CCSc1nccn1C	0
ZINC05728857	c1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])Sc1cc[nH]c(=O)n1	1
ZINC05761243	CC(C)[C@@](C)(COC(=O)N)COC(=O)NCC#C	1
ZINC05763869	c1cc(sc1)c1c(c(=S)nc([nH]1)N)C#N	1
ZINC05776607	c1ccc2c(c1)NC(=O)[C@@H](S2)CC(=O)Nc1nncs1	1
ZINC05805026	CCn1c2ccc(cc2nn1)C(=O)OCc1coc(n1)c1cccs1	1
ZINC05838087	C[C@H]1CCC[C@@H]([C@@H]1C)NC(=O)COC(=O)c1cccnc1Cl	1
ZINC05857043	CC(=O)OCCCCCCCC/C=C/[C@@H](C#CC#C[C@H](C=C)O)O	1
ZINC05869156	CCOC(=O)CCC(=O)Nc1ccc(cc1)F	1
ZINC05900968	c1ccc(cc1)NC(=O)c1ccccc1OCC#CI	0
ZINC05905579	CCOC(=O)[C@H]1[C@H]2C=C[C@@]3([C@H]1C(=O)N(C3)C1CCCC1)O2	1
ZINC05908765	C#C[C@@](CCCC[C@](C#C)(c1ccccc1)O)(c1ccccc1)O	0
ZINC05916115	CCC(=O)N1CCc2ccccc2C1	1
ZINC05920348	C[C@H](C#CC[NH+]1CCCC1)OCCC#N	1
ZINC05953349	CCO[C@@H](C#CC(=C)C)[C@H](C(=O)C)C(=O)OCC	1
ZINC05958482	CCOC(=O)c1cnc2c(c(ccc2c1NCCO)Cl)C	1
ZINC05987275	Cc1ccc(cc1)OCCC(=O)OCC(=O)NC1CCCCC1	1
ZINC06080959	COc1ccc(cc1)CCOC(=O)c1ccc(cc1O)O	1
ZINC06116837	c1ccc(cc1)n1c(=O)[nH]c([O-])n1	1
ZINC06186694	CC(C)(C)C(=O)OCC#CCSc1nnc(o1)c1ccc(cc1Cl)Cl	1
ZINC06219504	Cn1cnc(n1)SCC#CCSc1ncn(n1)C	0
ZINC06227952	CCOC(=O)CC(=O)c1cc2ccc(cc2oc1=O)[O-]	1
ZINC06242907	CC[C@@H](C#Cc1ccccc1)Nc1ccccc1	0
ZINC06251969	c1ccc(cc1)C#CC(=O)C(c1ccccc1)(c1ccccc1)O	0
ZINC06261673	C#CCOCNC(=S)N1CC[NH2+]CC1	1
ZINC06300764	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)c1c(cccc1F)F)F)F	0
ZINC06300980	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)c1ccccc1F)F)F	0
ZINC06301246	C#CCn1c2c(cccc2s/c/1=N\C(=O)COc1ccccc1)F	0
ZINC06305941	CC(C)(C)C(=O)OCC#CCSc1ncnn1c1ccccc1	1
ZINC06353054	CCOc1ccc(cc1)C(=O)/N=c\1/n(c2ccc(cc2s1)C)CC#C	0
ZINC06353713	CCOc1ccc2c(c1)s/c(=N\C(=O)c1cccc(c1)C)/n2CC#C	0
ZINC06355859	CC[C@@H](C)[NH2+]Cc1c2ccccc2ccc1OCC=C	1
ZINC06360332	C#CCOc1ccc(cc1/C=N/NC(=O)N)[N+](=O)[O-]	0
ZINC06370833	C[C@H]1CCCC[C@H]1NC(=O)[C@@H](C)OC(=O)c1c2ccccc2n[nH]1	1
ZINC06401412	CCOC(=O)/C(=C(/c1ccccc1)\c1ccc(cc1)OC)/C#C	1
ZINC06401501	CCOC(=O)C#CC(=O)Nc1ccc(cc1)C	1
ZINC06413152	COC(=O)c1ccc2c(c1)s/c(=N\C(=O)C1=COCCO1)/n2CC#C	1
ZINC06414782	CS(=O)(=O)c1ccc2c(c1)s/c(=N\C(=O)c1ccc(s1)Cl)/n2CC#C	0
ZINC06422041	Cc1cccc(c1)NC(=O)[C@H](C)OC(=O)c1ccc(c(c1)N)Cl	1
ZINC06422547	Cc1ccccc1C(=O)/N=c\1/n(c2ccc(cc2s1)OC)CC#C	0
ZINC06444891	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)SCCCl)Cc1cccc(c1)Br	1
ZINC06463426	CCOC(=O)CCC(=O)NNC(=O)COc1ccc(cc1C)C	1
ZINC06463856	COc1ccc(cc1c1nc([nH]n1)SCCCC#N)Cl	1
ZINC06476247	Cc1ccc(cc1)C(=O)OCC#CCSc1nncn1C	1
ZINC06480120	Cn1cnnc1SCC#CCOC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC06501279	Cc1cc(no1)NC(=O)[C@@H](c1ccc(cc1)[N+](=O)[O-])C(C)C	1
ZINC06590193	C#CCNS(=O)(=O)c1cccc(c1)C(=O)OCc1ccc(cc1)C#N	1
ZINC06605647	C[NH+](C)CCCNC(=O)Cc1ccccc1[N+](=O)[O-]	1
ZINC06609243	Cc1cc(cc(c1)Nc1nc(cs1)c1ccc(cc1)F)C	1
ZINC06632366	Cc1cccc(c1C)NC(=S)NNC(=O)[C@H]1C[C@H]1c1ccccc1	1
ZINC06640860	C[C@H]1CCC[C@H]([C@@H]1C)[NH2+]C[C@@H](COCCOc1ccc(cc1)Cl)O	1
ZINC06644695	C#CCSc1nn(c(=S)s1)c1ccccc1	0
ZINC06668686	CC1(CCC[C@@](O1)(C)C#CC[NH+](CCO)CCO)C	1
ZINC06669376	CC1(Cc2c(sc(c2C#N)NC(=O)C(=O)N2CCOCC2)CO1)C	1
ZINC06678527	C[C@@H](COC)Oc1ccc(cc1N)C(F)(F)F	1
ZINC06714459	Cc1cc(c2c(c1C)[C@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1)Cl)[N+](=O)[O-]	1
ZINC06729107	COC(=O)c1ccc(c(c1)NC(=O)C#Cc1ccccc1)C(=O)OC	1
ZINC06731294	CC1CCN(CC1)C(=O)Nc1cccc(c1)OC	1
ZINC06743873	C#CCOc1ccc(cc1)C(=O)Nc1ccc2c(c1)OCCO2	0
ZINC06745410	c1ccc2c(c1)cc(cn2)C#Cc1cccs1	0
ZINC06766372	Cc1c(c(=O)c2ccc(cc2o1)O)Oc1ccccc1	1
ZINC06820186	CC#CCCSC(=S)N1CCOCC1	1
ZINC06840855	Cc1c2c(nc3n(c2=O)CCCC3)sc1C(=O)Nc1ccccc1F	1
ZINC06848039	CCNC(=O)NC(=O)[C@H](C)Sc1nc2ccccc2c(=O)n1CC	1
ZINC06853055	C[C@H](c1nnc(n1CC=C)S)Oc1ccc(cc1)F	1
ZINC06883510	CC(C)C[NH2+]CC#Cc1ccccc1	0
ZINC06884159	CC(C)SC#CC(F)F	0
ZINC06916832	COC(=O)c1c(ccs1)S(=O)(=O)N1CCC(CC1)C(=O)N	1
ZINC06923064	c1cc(cnc1)C#Cc1cccnc1	0
ZINC06931301	CC(C)(C)c1ccc(cc1)C(=O)NNC(=O)C[C@H]1C[C@H]2CC[C@@H]1C2	1
ZINC06943529	C#CCOc1ccc(cc1Br)/C=N/Nc1ccc(cc1)F	0
ZINC06950192	CC(C)(C)COC(=O)N/N=C/c1ccc(cc1)C(=O)OC	1
ZINC06952283	CC(C)C[C@H](C(=O)N/N=C/c1cc(cc(c1O)Cl)Cl)N	1
ZINC06986840	C[C@@H](c1nnc(o1)c1ccc(cc1)F)Sc1ncccn1	1
ZINC07021332	Cc1ccc(cc1)Cn1c(c(c(n1)C)C(=O)OCC(=O)NCC#C)Cl	1
ZINC07021514	CNS(=O)(=O)c1cc(ccc1OC)C(=O)OCC(=O)NCC#C	1
ZINC07028207	C#CCNC(=O)COC(=O)c1c2ccccc2c(=O)[nH]n1	1
ZINC07031791	C[C@](C#N)(C1CC1)NC(=O)COc1ccc(cc1Br)Cl	1
ZINC07057300	CCCc1ccc(cc1)S(=O)(=O)Nc1ccc(cc1OC)OC	1
ZINC07066520	c1ccc2c(c1)nc(s2)CCC(=O)Oc1ccc2ccc(=O)oc2c1	1
ZINC07079913	C#CCNC(=O)CSc1nnc(s1)SCC(=O)NCC#C	0
ZINC07126500	CC[C@H]1C(=C(NC(=O)N1)COc1ccc(c(c1)Cl)F)C(=O)OCC	1
ZINC07164641	C#CCOc1ccccc1/C=C(\C#N)/C(=O)Nc1c(cccc1Cl)Cl	0
ZINC07178374	C[C@H](C(=O)NCCOC)Sc1nccn1c1ccc(cc1)OC	1
ZINC07210916	Cc1cccc(c1)C(=O)/C(=C/c1cc(c(c(c1)Cl)OC)OC)/C#N	1
ZINC07212011	COc1cccc(c1)CNS(=O)(=O)c1cc(ccc1OC)Br	1
ZINC07221500	C#CCNC(=O)CSc1[nH]c2ccccc2n1	0
ZINC07241201	CCCCNc1ccccc1C(=O)OCC(=O)NCC#C	1
ZINC07275708	COc1ccc(cc1)NCc1ccc(cc1)OCC#C	0
ZINC07287547	C#CCNC(=O)CN1C(=O)C2(CCCCC2)NC1=O	0
ZINC07325394	COC(=O)c1ccc(cc1)S(=O)(=O)[N-]c1ccccc1SCC=C	1
ZINC07384557	Cc1ccccc1OCCn1c(=O)c(c(c(n1)C)C)C#N	1
ZINC07405548	Cc1cc(c(c(c1Cl)S(=O)(=O)NNC(=O)OC)C)Cl	1
ZINC07442072	Cc1cc(c(cc1C)C(=O)Cn1c(=O)c(c(c(n1)C)C)C#N)C	1
ZINC07516045	Cc1cc2c(cc1C)s/c(=N\C(=O)c1ccc(cc1)C#N)/n2CC#C	0
ZINC07572048	COc1ccc(cc1)CC(=O)/N=c\1/n(c2ccc(cc2s1)Cl)CC#C	0
ZINC07572537	c1ccc(c(c1)C(=O)C(=O)[O-])NCC(=O)N1CCOCC1	1
ZINC07604870	c1ccc2c(c1)cc(c(=O)o2)C(=O)OCC(=O)c1ccc(s1)Cl	1
ZINC07667757	Cc1ccc(cc1S(=O)(=O)NCC(C)C)Br	1
ZINC07717016	c1ccc(c(c1)OCC[n+]1cccc(c1)C(=O)N)F	1
ZINC07722058	C[C@H](C(=O)Nc1cccc(c1)C#N)OC(=O)c1ccc(cc1Br)F	1
ZINC07735536	CC(=O)Nc1ccc(cc1)NC(=O)COC(=O)CC1CCCCC1	1
ZINC07787039	c1cc(ccc1NS(=O)(=O)c1cc(cc(c1)Cl)Cl)OCC#N	1
ZINC07807744	COc1ccc(cc1)c1nc(cs1)C(=O)Nc1cccc(c1)C#N	1
ZINC07814952	CCC(CC)(C#C)NC(=O)CCS(=O)(=O)c1ccc(cc1)C	0
ZINC07826310	CNC(=O)[C@H]1CN(c2ccccc2O1)C(=O)c1cc2ccccc2o1	1
ZINC07907524	Cc1ccc(cc1)[C@@H](c1cccs1)Nc1nnnn1c1ccccc1	1
ZINC07921173	COc1ccccc1CNC(=O)c1ccccc1SC[C@@H]1CCCO1	1
ZINC07951002	COCc1c2ccccc2oc1C(=O)NC1CCCC1	1
ZINC08100876	C1(=C(C(=O)OC1=O)Cl)Cl	1
ZINC08140171	Cc1nnc(n1N)S[C@H](C)C(=O)NC1CCCCC1	1
ZINC08204980	CCCc1cc(nc(n1)SCC(=O)NCC#C)[O-]	0
ZINC08225220	C#CCNS(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC08278988	c1cc(ccc1[N+](=O)[O-])SCC(=O)NC[C@@H]1CCCO1	1
ZINC08279882	Cn1cnnc1SCC(=O)c1ccc2c(c1)CCCN2S(=O)(=O)C	1
ZINC08315569	CCNC(=O)c1cc(ccc1C)S(=O)(=O)NCCOC	1
ZINC08316141	Cn1c(c(c(=O)n(c1=O)CC(=O)NC1CC1)N1CCCCC1)N	1
ZINC08395263	Cc1c(snn1)C(=O)OCc1cc(=O)n2ccsc2n1	1
ZINC08436751	c1ccnc(c1)C#C[S-]	0
ZINC08551889	CC(=O)[C@@H]1CC[C@H]2[C@@]1(C[C@@H]([C@@H]1[C@H]2CCC2=CC(=O)CC[C@@]12C)O)C	1
ZINC08552035	CCC[C@H]1[C@H]([C@@H](/C=C/CC[C@H](C(=O)O1)OC(=O)/C=C/C=C/C)O)O	1
ZINC08570423	CC(C)NC(=O)c1ccc(cc1)OCC#C	0
ZINC08570500	CC(C)OCCCNC(=O)c1ccc(cc1)OCC#C	1
ZINC08598245	Cc1cc2n(n1)CCCN2C(=O)Nc1cc(ccc1C(=O)OC)Cl	1
ZINC08700511	COC(c1cc(cnc1)C#CCO)OC	1
ZINC08746376	CCCCOCCCNC(=O)c1ccc2c(c1)nn[nH]2	1
ZINC08764143	c1ccc(c(c1)C#CC(=O)[O-])F	0
ZINC08802397	COc1cccc(c1)CC(=O)/N=c\1/n(c2ccc(cc2s1)Cl)CC#C	0
ZINC08856718	c1ccc2c(c1)C(=NS2(=O)=O)SCCOC(=O)c1ccc(cc1Cl)Cl	1
ZINC08867140	Cc1ccc(cc1)S(=O)(=O)/N=c\1/n(c2ccc(cc2s1)Br)CC#C	0
ZINC08957606	Cc1cc(c2c(c1)s/c(=N\C(=O)c1ccc(cc1)F)/n2CC#C)C	0
ZINC08984993	C#CCNC(=O)c1ccccc1NC(=O)c1ccccc1Br	0
ZINC09002061	Cc1ccc2c(c1)s/c(=N\C(=O)c1cc(n(n1)C)C)/n2CC#C	0
ZINC09002308	Cc1cc(nn1C)C(=O)/N=c\1/n(c2c(cc(cc2s1)F)F)CC#C	0
ZINC09017414	Cc1ccc(cc1)CS(=O)(=O)c1ncc(n1C)c1ccccc1	1
ZINC09039966	c1cc(sc1)CNC(=O)NC[C@H]1CC(=O)N(C1)c1ccc(cc1)F	1
ZINC09064233	CC(=O)NC(=S)Nc1ccc(c(c1)c1nc2cc(ccc2o1)Cl)O	1
ZINC09066022	CCOC(=O)Cc1c(c2cc(ccc2[nH]c1=O)C)c1ccccc1	1
ZINC09114046	COc1ccc(cc1NC(=O)c1cc(cc(c1)F)F)[N+](=O)[O-]	1
ZINC09117659	Cc1cccc(c1C(=O)OC)NCC(=O)Nc1ccccc1F	1
ZINC09157828	Cc1c(c([nH]c1C(=O)CSc1nc(c2ccsc2n1)N)C)C(=O)C	1
ZINC09242544	CCCCO/C=C/C#C[C@]1(C[C@@H](C)[N@@H+](C[C@@H]1C)C)O	1
ZINC09305991	CCN1c2ccccc2[C@H](C1=O)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	1
ZINC09306326	c1cc2c(cccn2)c(c1)NC(=O)C(=O)N	1
ZINC09334333	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC09458767	CS(=O)(=O)N[C@@H]1CN(C[C@H]2[C@@H]1OCCC2)c1ncccn1	1
ZINC09489198	CCCc1c(cnc2n1nc(n2)c1cccnc1)C(=O)OCC	1
ZINC09494335	c1cc(cc(c1)NC(=O)C1CC1)C[NH3+]	1
ZINC09495873	CC(=O)Nc1ccc(c(c1)F)C1=NN=C(SC1)NCc1ccco1	1
ZINC09498929	CC(C)CCNc1nc(cs1)C(=O)OCc1ccc(cc1)C(=O)N	1
ZINC09515343	C[C@@H](c1ccccc1Cl)OC(=O)c1cccc(c1)S(=O)(=O)NCC#C	1
ZINC09651926	COC(=O)c1ccc2c(c1)s/c(=N/C(=O)Cc1cccs1)/n2CC#C	1
ZINC09725270	Cc1c(cc(o1)/C=C/C(=O)Nc1ccccc1C(=O)N)C(=O)OC	1
ZINC09777769	CCCCOc1cccc(c1)NC(=O)CCC(=O)[O-]	1
ZINC09781444	CC[C@@H](C)OC(=O)C[C@@H]1C(=O)NCCN1C(=O)c1ccco1	1
ZINC09970774	C#CCOC[C@H](C[NH+]1CCN(CC1)c1cccc(c1)C(F)(F)F)O	1
ZINC10200530	C#CCNC(=O)CSc1nnc(n1c1ccccc1)N1CCOCC1	1
ZINC10224354	C#CCNS(=O)(=O)c1ccc(cc1)N1CCCC1=O	0
ZINC10591860	c1cc(oc1)C(=O)N1CCC[C@H]1C(=O)OCc1ccc(cc1Br)F	1
ZINC10970733	c1cc2c(cc1[N+](=O)[O-])cc(s2)C(=O)Nc1nnc(o1)[C@H]1CCCO1	1
ZINC10998626	Cc1cc(on1)NC(=O)[C@@H](C)OC(=O)c1ccccc1	1
ZINC11151221	CN(C)c1ccc(cc1)C(=O)OCc1cc(ccc1F)C#N	1
ZINC11500398	C[C@H]1CN(CCO1)C(=O)c1c(cn(n1)c1ccccc1C(F)(F)F)[O-]	1
ZINC11633175	Cc1ccc(c2c1C[C@@H](CN2)C)C	1
ZINC11878684	CC#CC(=O)N[C@@H]1CC(=O)N(C1)Cc1cccc(c1)F	0
ZINC11909801	c1ccc(cc1)CN1CCN(CCC1=O)C(=O)[C@@H]1C[C@H]2C[C@@H]1C=C2	1
ZINC11936001	CCCCn1c(cnc1S(=O)(=O)CC)C[N@@H+](CC#C)C1CCCCC1	0
ZINC11936001	CCCCn1c(c[nH+]c1S(=O)(=O)CC)C[N@@H+](CC#C)C1CCCCC1	0
ZINC12139532	c1c(cc(c(c1[N+](=O)[O-])N[C@H]1CS(=O)(=O)C[C@@H]1O)[N+](=O)[O-])C(F)(F)F	1
ZINC12173526	Cc1ccc2cc(ccc2[n+]1CC#C)O	0
ZINC12204119	Cc1cc(c2cccc(c2n1)Cl)C(=O)NCCC[C@H]1CCOC1	1
ZINC12299446	CC#CC(=O)N[C@@H]1CC(=O)N(C1)CC1CCCCC1	0
ZINC12305830	Cc1[nH]cc(C[N@H+]2CC[C@@H](CC2)n2c(ccn2)NC(=O)CC(C)C)[nH+]1	1
ZINC12305895	CN(Cc1cccnc1)C(=O)c1coc(n1)COc1ccccc1	1
ZINC12324714	c1ccc(cc1)[C@H](CNC(=O)Cn1ccc2c1ccc(c2)Br)O	1
ZINC12341377	c1cc(ccc1CC1=[NH+][C@H](CN1)C(=O)[O-])Cl	1
ZINC12342637	C#CC1(CCCCC1)OC[C@H](C[NH+]1CCCCCC1)O	1
ZINC12342651	C#CCN1C(=O)/C(=C\c2cc(ccc2Cl)[N+](=O)[O-])/SC1=O	0
ZINC12342670	C#CCN1C(=O)/C(=C\c2ccc(cc2)O)/SC1=O	0
ZINC12342699	C#CCN1C(=O)/C(=C/c2cccn2c2ccc(cc2)Br)/SC1=O	0
ZINC12342701	C#CCN1C(=O)/C(=C/c2cccn2c2ccc(cc2)F)/SC1=O	0
ZINC12342725	C#CCSc1nc2ccccc2n1C(=O)c1c(c2ccccc2s1)Cl	0
ZINC12358867	C[C@]1([C@@]([C@]([C@](O1)(C)n1cc(c(=O)[nH]c1=O)Br)(C)O)(C)O)CO	1
ZINC12361909	C#CCN1c2ccc(cc2/C(=N/NC(=O)c2ccc(cc2)Cl)/C1=O)Br	0
ZINC12363481	C=C[C@H](C#C)O	0
ZINC12368085	CC[C@H](C)c1ccc(c(c1)/C=N\Nc1ccccc1)O	1
ZINC12369722	Cc1c(c(on1)c1c(nns1)C)C(=O)NC(=O)OCC#C	1
ZINC12378676	C#CCN1C(=O)/C(=C/c2cccc(c2[O-])[N+](=O)[O-])/SC1=O	0
ZINC12402912	C/C=C/C#C/C=C\1/C=CC(=O)O1	1
ZINC12419282	CCC[C@H](C)[C@H](C#C)O	0
ZINC12419807	C#CC1(CCCCC1)OC[C@@H](CN1CCOCC1)O	1
ZINC12419817	C[C@H]1CC[N@@H+](CC1)C[C@H](COC1(CCCCC1)C#C)O	1
ZINC12419885	CC(C)(C)CC(C)(C)[NH2+]C[C@H](COC1(CCCCC1)C#C)O	1
ZINC12421397	CC[C@@](C)(C#C)OC[C@@H](C[N@@H+]1CC[C@H](CC1)C)O	1
ZINC12421424	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	1
ZINC12421442	CC[C@](C)(C#C)OC[C@H](CN1CCN(CC1)c1ccc(cc1)OC)O	1
ZINC12421470	CC[C@@](C)(C#C)OC[C@@H](CN1CCN(CC1)C(=O)OCC)O	1
ZINC12421472	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)C(=O)OCC)O	1
ZINC12449569	CCC(=O)/N=c\1/n(c2cc(ccc2s1)[N+](=O)[O-])CC#C	0
ZINC12449688	Cc1cc(nn1C)C(=O)/N=c\1/n(c2cc(ccc2s1)[N+](=O)[O-])CC#C	0
ZINC12449690	Cc1cc(no1)C(=O)/N=c\1/n(c2cc(ccc2s1)[N+](=O)[O-])CC#C	0
ZINC12455835	COCCN1CCC[C@]2(C1=O)CC[N@H+](C2)Cc1ccc(cc1)C#C	1
ZINC12476825	CC#CC(=O)N[C@H]1CC(=O)N(C1)CCc1ccccc1	0
ZINC12477430	COCCNC(=O)c1ccc(c(c1)Cl)O[C@@H]1CC[N@H+](CC1)CCO	1
ZINC12489730	C[C@@H]1C[C@@]([C@H](C[N@H+]1C)C)(C#C)OC(=O)c1ccccc1	1
ZINC12506213	CCCCCCc1ccc(cc1)[C@@H](CCl)O	1
ZINC12522017	C[C@@H]1CCCC[C@H]1NC(=O)CNc1cccc(c1)C#C	0
ZINC12522018	C[C@H]1CCCC[C@H]1NC(=O)CNc1cccc(c1)C#C	0
ZINC12526051	C#Cc1cccc(c1)NS(=O)(=O)c1c(cc(cc1Br)F)F	0
ZINC12526437	Cc1ccc(cc1S(=O)(=O)Nc1cccc(c1)C#C)C(=O)[O-]	0
ZINC12573408	C[C@@H]1CN(C[C@@H](O1)C)C(=O)COC(=O)c1cc(ccc1Cl)SC	1
ZINC12576638	C[C@@H]1CN(C[C@@H](O1)C)C(=S)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	1
ZINC12582663	CCOC(=O)C1(CCN(CC1)C(=O)C#CC)CCCc1ccccc1	1
ZINC12594227	C[C@H]1c2ccsc2CCN1C(=O)CN1C(=O)C2(CCCC2)NC1=O	1
ZINC12601578	C[C@@H](c1ccccc1)Sc1nc(n[nH]1)C(C)C	1
ZINC12618996	Cc1nc(cs1)c1ccc(o1)CNC(=O)COc1ccc(cc1Br)Br	1
ZINC12628263	C#CCOc1ccc(cc1I)/C=c\1/c(=O)n2c3ccccc3nc2s1	0
ZINC12747123	Cn1cccc1[C@@H]1CCCN1S(=O)(=O)c1ccsc1C(=O)OC	1
ZINC12774913	Cc1cnc(cn1)C(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC12796784	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)CNC(=O)c1ccco1	0
ZINC12808637	Cc1c(c(on1)C)CC(=O)O[C@H](C)C(=O)Nc1cccc(c1Cl)Cl	1
ZINC12818156	Cc1ccc(cn1)C(=O)Nc1nc(cs1)C(C)(C)C	1
ZINC12823177	Cc1c(c(on1)C)Cn1cc([N+](=O)[O-])[nH+]c1	1
ZINC12835511	C[NH+](C)CC[C@@H]1CN(CCO1)C(=O)CCc1ccsc1	1
ZINC12850217	Cc1c([nH]c2c1cc(cc2)C(=O)N1CCC[C@@H](C1)C)C	1
ZINC12853524	CS(=O)(=O)c1ccc(c(c1)NC(=O)CCNC(=O)c1ccsc1)Cl	1
ZINC12859188	CC[C@@H](C)NC(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC12871461	COc1ccc(cc1OC)S(=O)(=O)Nc1cc(cc(c1OC)Br)Cl	1
ZINC12884234	C#CCNC(=O)C1(CC1)c1ccc(cc1)Cl	0
ZINC12901554	C#Cc1cccc(c1)NC(=O)c1ccc(cc1)OC[C@@H]1CCCO1	1
ZINC12914353	C[C@H](C(=O)c1c[nH]c2c1cccc2)OC(=O)Cc1cccc(c1)F	1
ZINC12946493	c1ccc2c(c1)CC[C@H]2NC(=O)[C@@H]1Cc2ccccc2O1	1
ZINC12950630	C[C@@H]1CN(C[C@H](O1)C)C(=O)CCNC(=O)c1ccc(cc1)Br	1
ZINC12985957	C#CCNC(=O)/C=C/c1cnn(c1)c1ccccc1	0
ZINC13035667	Cc1cc(no1)COc1ccc(cc1)C(=O)[O-]	1
ZINC13118204	CC1(Cc2c(c(nc(c2C#N)N2CC[NH2+]CC2)c2ccco2)CS1)C	1
ZINC13132344	Cc1ccc(cc1)[C@@H]1C[C@H](n2c(ncn2)N1)c1ccccc1	1
ZINC13132348	CCc1ccc(cc1)[C@@H]1C[C@H](n2c(nc(n2)N)N1)c1ccc(cc1)C	1
ZINC13141559	CCOC(=O)/C(=C/c1ccccc1OCC#C)/C#N	1
ZINC13145957	C[C@@H]1C[C@@H](CN(C1)C(=O)COC(=O)CNC(=O)c1ccccc1F)C	1
ZINC13151289	CC[C@H](C)NC(=O)CN1[C@@H]2[C@H](NC(=O)N2)NC1=O	1
ZINC13167830	c1ccc2c(c1)cc(o2)C(=O)Nc1cc(ccc1Cl)C(=O)[O-]	1
ZINC13189604	c1ccc(c(c1)C(=O)[O-])SCCOc1c(cccc1Cl)Cl	1
ZINC13214489	CC#C[C@@](c1ccccn1)(C(=O)O[C@@H]1CC[N@H+](CC1)C)O	1
ZINC13220236	COC(=O)CCNC(=O)CSc1nnc(n1CC(=O)[O-])c1cccs1	1
ZINC13320120	CSc1cccc(c1)NC(=O)NCCC1=CCCCC1	1
ZINC13328531	Cc1ccc(cc1C)c1c(sc(c1C#N)NC(=O)[C@H]1CCCO1)C	1
ZINC13425145	Cc1cc(ccc1N[C@H]1[C@H]([C@@H]([C@@H](O1)[C@H](CO)O)O)O)[N+](=O)[O-]	1
ZINC13425514	CCOc1cc(ccc1O)/C=C\1/C(=C(NC1=O)C)C(=O)OC	1
ZINC13468468	Cc1ccc(cc1Cl)/N=C/1\NCCS1	1
ZINC13511777	C[C@]1(CO[C@@](CO1)(C)OCC#C)OCC#C	1
ZINC13543999	CCCCOC(=O)[C@@H](C)Sc1c([nH]c(=O)nn1)[O-]	1
ZINC13571727	CCN(CC)c1ccc(cc1)N1[C@H]2CS(=O)(=O)C[C@@H]2S/C/1=N\C(=O)C	1
ZINC13596940	Cc1cc(on1)NC(=O)CCS(=O)(=O)c1ccc(cc1)OC	1
ZINC13627100	Cc1ccc2c(c1)s/c(=N\C(=O)COc1ccc(cc1)Cl)/n2CC#C	0
ZINC13627296	C#CCn1c2ccccc2s/c/1=N\C(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC13627411	CC(=O)c1ccc(cc1)C(=O)/N=c\1/n(c2ccc(cc2s1)Cl)CC#C	0
ZINC13627467	C#CCn1c2ccc(cc2s/c/1=N\C(=O)C1=COCCO1)Cl	1
ZINC13639955	CCCc1nc([nH]n1)N	1
ZINC13645361	Cc1ccsc1[C@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)O	1
ZINC13674668	C[C@H](C(=O)NCC[NH+](C)C)Sc1ccccc1	1
ZINC13702881	CCn1ccc(n1)C(=O)/N=c\1/n(c2c(cccc2s1)F)CC#C	0
ZINC13724541	Cc1cc(c(n1CCOC)C)C(=O)CSc1nccc([O-])n1	1
ZINC13736950	COC(=O)c1c(ccs1)NC(=O)N1CCN(CC1)c1ccccc1	1
ZINC13839802	c1ccc(cc1)C#Cc1ccc(cc1)[C@H]1N[C@H](CS1)C(=O)[O-]	0
ZINC13961836	CC(C)Cc1nnc(o1)c1cc2ccccc2n1CC(=O)N	1
ZINC13993377	C#CCOc1cccc(c1)C[N@@H+](Cc1ccccc1)C[C@@H]1CCCO1	1
ZINC14120031	C[C@@H](C1CC1)NC(=O)c1cc(cn1C)S(=O)(=O)N1CCOCC1	1
ZINC14185665	CC(C)[C@@H](C(=O)OC)NC(=O)COc1cc(ccc1Cl)Cl	1
ZINC14266282	c1cc(ccc1CNC(=O)NCC(=O)Nc1ccc(cc1F)Cl)F	1
ZINC14547345	COc1cccc2c1N[C@@H]([C@@H]1[C@@H]2C=CC1)c1cccnc1	1
ZINC14562645	Cc1ccccc1CC(=O)NC(=S)Nc1ccc(cc1C)[N+](=O)[O-]	1
ZINC14616226	C=C[C@@H](C#CC#C[C@@H](/C=C/CCCCCCCCO)O)O	0
ZINC14663954	CCOc1ccc(cc1)NC(=O)c1ccccc1OC(C)C	1
ZINC14742318	CC(C)C[C@H]1C(=O)N2CCN(C[C@@H]2C(=O)N1C)CCc1ccccc1	1
ZINC14850308	CC(=CC[N@@+]12CCC[C@@H]1[C@H](CC2)C(=O)[O-])C	1
ZINC14898619	C#Cc1cccc(c1)[N-]S(=O)(=O)c1ccc2c(c1)NC(=O)CO2	0
ZINC14955415	Cc1cccc(c1C)C(=O)N[C@@H]1CCC[N@@H+](C1)C1CCN(CC1)C	1
ZINC15012751	CCOC(=O)COc1ccc(cc1)/C=C\1/C(=O)N(C(=O)S1)CC#C	1
ZINC15079984	C[C@@H]1CN(C[C@@H](O1)C)CC#C[C@]1(CCCC(O1)(C)C)C	1
ZINC15175223	CC(=O)c1ccc(c(c1)[N+](=O)[O-])Oc1ccc(cc1)C#N	1
ZINC15221869	C/C=C/C#CC#C[C@@H]([C@@H](c1ccco1)OC(=O)C)OC(=O)C	1
ZINC15253644	Cc1ccc(c(c1)C)N1C(=O)/C(=C/c2ccccc2OC)/NC1=S	1
ZINC15270282	CC(=O)O[C@H](C[C@H](CCCCCCCCCCCC#C)O)CO	1
ZINC15320547	C[C@H]1C[C@]([C@H](C[N@@H+]1C)C)(C#CC(C)(C)OC(=O)c1ccccc1)O	1
ZINC15327897	CC(C)C(=O)Nc1ccc(cc1)NCC(=O)Nc1ccccc1F	1
ZINC15391281	c1cc(sc1)S(=O)(=O)N1CCCC[C@H]1CC(=O)Nc1ccc(cc1)Cl	1
ZINC15441796	C[C@H](CC(=O)c1cccs1)CC(=O)[O-]	1
ZINC15445329	CC(=O)Nc1ccc(cc1)SCC(=O)NCC#C	0
ZINC15498457	CCOC(=O)/C=C/C(=O)Nc1ccc(cc1)C(=O)N	1
ZINC15542944	CC(=O)N[C@H](CC(=O)Nc1ccc(c(c1)Cl)C#N)c1ccccc1	1
ZINC15545014	C#Cc1cccc(c1)NC(=O)C1CCCCC1	0
ZINC15675315	C#CCNC(=O)C[C@H]1[C@@H]([C@@H]([C@H](O1)C[NH3+])O)O	1
ZINC15691213	C[C@H](C(=O)Nc1cccc(c1)Br)Oc1ccc(cc1)C(=O)OC	1
ZINC15767952	c1cc(ccc1C#Cc1cc[n+]([O-])cc1)[N+](=O)[O-]	0
ZINC15769599	c1cc(ccc1NC(=O)c1cc(on1)C[NH+]1CCCC1)F	1
ZINC15773064	Cc1ccc(c(c1)C)NC(=O)[C@H]1Cc2ccccc2N1C(=O)C	1
ZINC15774766	c1ccc(cc1)C[C@H](C#CC(F)(F)F)O	0
ZINC15778970	Cc1cccc(c1)C#Cn1c2ccccc2nn1	0
ZINC15779759	COC(=O)N(CC#C)[C@@H](CC=C)c1ccoc1	1
ZINC15784231	CCO[C@H](C#C)n1nc2ccccc2n1	1
ZINC15831360	CC[C@H](c1nc2ccccc2n1CC#C)Oc1cccc(c1)C	0
ZINC15836670	CCC[C@H](C(=O)OC)N1C(=O)[C@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	1
ZINC16037023	c1ccc(c(c1)C(=O)OC[C@@H]1CCC[N@H+]2[C@H]1CCCC2)F	1
ZINC16040859	C[C@@]12CC[C@@H](C[C@@]31[C@@H](O3)C[C@@H]1[C@H]2CC[C@@]2([C@H]1CC[C@]2(C#C)O)C)O	1
ZINC16047697	COc1cc2c(cc1OC)s/c(=N/C(=O)c1ccco1)/n2CC#C	0
ZINC16051366	CCn1cc(cn1)C(=O)/C=C/N(C)C	1
ZINC16083201	c1cc2c(c(c1)Cl)CC[C@@H]1[C@H]2O1	1
ZINC16124569	c1cnc(cc1C(=O)[O-])NN	1
ZINC16602347	CS(=O)(=O)N1CCN(CC1)C(=O)Cc1c(cccc1Cl)F	1
ZINC16607461	CCNS(=O)(=O)c1ccc(c(c1)C(=O)Nc1cccc(n1)C)OC	1
ZINC16610229	CC[C@H](C)NC(=O)CN(CC)S(=O)(=O)c1cc(ccc1OC)C	1
ZINC16622193	COc1cccc(c1)OCC#CC[NH+]1CCCCC1	0
ZINC16622401	C[C@H]1CCC[N@H+](C1)CC#CCOc1c(cccc1OC)OC	0
ZINC16623616	CCOc1cccc(c1)OCC#CC[NH+]1CCCC1	0
ZINC16623660	COc1cc(ccc1OCC#CCN1CCOCC1)Cl	1
ZINC16625503	CC(C)(CO)[NH2+]C[C@@H](COC1(CCCCC1)C#C)O	1
ZINC16650839	C[NH+](C)C[C@H](COC1(CCCCC1)C#C)O	1
ZINC16651148	COCCCNC(=O)CCc1ccc(cc1)S(=O)(=O)N1CCCC1	1
ZINC16720713	Cc1nnc(n1N/C=C/1\c2ccccc2C(=O)NC1=O)C	1
ZINC16890199	C#CCn1c2ccc(cc2s/c/1=N\C(=O)/C=C/c1cccs1)Br	0
ZINC16945107	COc1ccc(cc1)C(=O)/N=c/1\n(c2c(s1)cccc2Cl)CC#C	0
ZINC16958244	Cc1cc(nc(n1)NN1[C@@H](C(=O)[C@@H]1Cl)c1cccc(c1)O)O	1
ZINC16993989	c1cc(cc(c1)Cl)Cn1cc([n+]2c1CCC2)c1ccc(cc1)F	1
ZINC17028167	CC(C)C(=O)/N=C\1/N([C@@H]2CS(=O)(=O)C[C@@H]2S1)c1ccc(cc1)N(C)C	1
ZINC17135694	Cc1cccc(c1C)OC[C@H](CN1C[C@H](O[C@H](C1)C)C)O	1
ZINC17193720	CC(C)(C)c1ccc(cc1)NC(=O)c1ncn(n1)c1ccc(cc1)Cl	1
ZINC17250731	CCCC(=O)NNC(=O)c1cccc(c1)N(C)C	1
ZINC17334048	CCOC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)N(C)Cc1ccccc1	1
ZINC17345931	Cc1ccc(cc1)CC(=O)Nc1c(cc(cc1Cl)C)C	1
ZINC17398800	Cc1c(sc(n1)c1cccc(c1)Cl)C(=O)NNC(=O)OC(C)(C)C	1
ZINC17781423	CCC[C@](C)(C#C)OC(=O)N	1
ZINC17797461	C#CCNC(=O)C1CCN(CC1)S(=O)(=O)c1ccc2ccccc2c1	0
ZINC17797478	Cc1ccc(cc1)c1csc2c1c(=O)n(cn2)CC(=O)NCC#C	0
ZINC17797536	C[C@H]1C[C@@H](CN(C1)S(=O)(=O)c1ccc(cc1)C(=O)NCC#C)C	0
ZINC17797777	C#CCNC(=O)c1ccc(cc1)Oc1ccc(cn1)C(F)(F)F	0
ZINC17877533	C[NH+](C)c1ccc(cc1)N[C@H]1CC(=O)N(C1=O)CC=C	1
ZINC17878386	C#CCN1c2ccccc2[C@](C1=O)([C@H]1C(=O)N=C(S1)N)O	0
ZINC17959024	C[C@@H](c1ccc(cc1)Cl)NC(=O)CSc1ccccc1	1
ZINC18230978	COc1cc(cc(c1)OC)C(=O)NCC#C	0
ZINC18386735	c1cc(c(cc1Cl)Cl)COC(=O)c1cc(sc1)S(=O)(=O)N	1
ZINC18470792	Cn1c2c(c(=O)n(c1=O)C)nc(n2CC(=O)NCC#C)Br	0
ZINC18540724	CCOC(=O)c1ccc(cc1)OCC(=O)NCC#C	1
ZINC18837843	C#CCNC(=O)c1cc(ccc1Cl)S(=O)(=O)N1CCOCC1	1
ZINC18837887	C#CCNC(=O)c1cc(nc2c1cccc2)c1ccc(cc1)Cl	0
ZINC18854781	c1c(c[nH]c(=O)n1)C1CC1	1
ZINC18889876	CCCc1nnc(s1)NC(=O)c1cccc(c1)NC(=O)C	1
ZINC18948947	Cn1ccc(n1)NC(=O)CSC(c1ccccc1)c1ccccc1	1
ZINC18952714	C[C@@H](C(=O)OCC(=O)NC(=O)NCC=C)NC(=O)c1ccccc1Cl	1
ZINC19050147	CCC1=C(C(=O)OC1)C#C	1
ZINC19277869	C[C@@H](CN1CCN(CC1)c1ccccc1)[NH3+]	1
ZINC19287413	c1ccc(cc1)C#CCN1CCOCC1	1
ZINC19300588	C1CCC(CC1)(C#CCN1CCOCC1)O	1
ZINC19359259	CC1(C[C@]2(CCO1)CN(CCN2CC#C)CC#N)C	1
ZINC19428749	C[C@@H]1CC[C@](CC1)(C[NH3+])N1CCOCC1	1
ZINC19487958	C[C@](c1cccc(c1)C(F)(F)F)(C(=O)[O-])[NH3+]	1
ZINC19500625	CC[C@H](c1nnnn1C[C@H]1CCCO1)[NH+]1CCN(CC1)C	1
ZINC19500831	CC[C@@]1(C[C@@]2(CCC[N@H+](C2)CC#CCN2CCOCC2)CCO1)C	1
ZINC19521729	CCc1c(nc2cc(nn2c1OCC#C)C1CCOCC1)C	1
ZINC19521805	CCc1c(sc(n1)NC(=O)CN1CCN(CC1)c1nccs1)C	1
ZINC19552108	COc1ccc(c(c1)OC)[C@@H]1CCCN1C(=O)CC[C@@H]1CCCO1	1
ZINC19590027	CN1CCN(CC1)CCC(=O)Nc1cccc(c1)F	1
ZINC19595351	CC(=O)O[C@](C)(CCC=C)C#CCN1CCOCC1	1
ZINC19626636	CCOC(=O)N1CCN(CC1)CC#C[C@]1(CCCC(O1)(C)C)C	1
ZINC19655651	Cc1c(c(nc(n1)N)C)CCC(=O)N(C)CC1(COC1)C	1
ZINC19684188	CCOC(=O)CCC(=O)Nc1nc(cs1)c1ccc(c(c1)F)F	1
ZINC19706921	CN1[C@@H](C[N@@H+](C[C@H]1C#C)Cc1ccccc1)C#C	0
ZINC19720498	C[C@@H](CC#CCN1CC[N@H+](CC1)C)OC(=O)C	1
ZINC19720499	C[C@H](CC#CCN1CC[N@H+](CC1)C)OC(=O)C	1
ZINC19738187	Cc1ccccc1OCCNc1ccc(cc1)OCc1ccccc1	1
ZINC19746963	CCn1cncc1C(=O)N1CCO[C@](C1)(C)C(=O)N1CCOCC1	1
ZINC19770655	c1ccc(cc1)C#C[C@H](c1cc(ccc1O)[N+](=O)[O-])N1CCOCC1	1
ZINC19787399	c1cc(c(cc1c1[nH]c(=O)c2c3c(sc2n1)CCCC3)[N+](=O)[O-])O	1
ZINC19787873	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cn1c(=O)ccc(n1)[O-]	1
ZINC19796538	C[C@@H]1C(=O)Nc2cc(ccc2O1)c1csc(n1)NC(=O)C(C)(C)C	1
ZINC19799485	c1cc(c(cc1Cl)Cl)C[NH+]1CCN(CC1)Cc1ccc(cc1Cl)Cl	1
ZINC19805238	C=CC[C@@H](C#Cc1ccccc1)N1CCOCC1	1
ZINC19812961	Cc1ccccc1Oc1cc(ccn1)C(=O)[O-]	1
ZINC19815487	CC(C)N/C(=N/S(=O)(=O)c1c[nH+]ccc1NCC#C)/[O-]	0
ZINC19830983	CC(=C)[C@@](C)(C#CCN1CCOCC1)OC(=O)C	1
ZINC19834053	Cc1[nH]nc(O)c1CC(=O)N/N=C(\C)/c1ccc(cc1)Br	1
ZINC19868075	CN1CC[NH+](CC1)C1CCN(CC1)C(=O)c1ccccc1	1
ZINC19872054	CCOc1ccc(cc1OCC)C[NH2+]CCN1CCOCC1	1
ZINC19875355	CCOc1ccccc1CNCC#C	0
ZINC19875658	C#CC[NH2+]Cc1ccccc1F	0
ZINC19883502	C[C@H](c1cc(ccc1OC)OC)[NH2+]C1CCCC1	1
ZINC19909936	CC[C@@](C)(C#CCN1CCOCC1)OCCOCc1ccccc1	1
ZINC19927570	c1ccc(cc1)/C=C/COCC#CCN1CCOCC1	1
ZINC19929012	c1ccc(cc1)[C@](C#CCN1CCOCC1)(c1cccc(c1)F)O	1
ZINC19933934	C[C@@]1(CCCC(O1)(C)C)C#CCN1CCC(=O)CC1	1
ZINC19961624	c1cc(cnc1)CNc1ccc(c[nH+]1)N	1
ZINC19990603	c1ccc(c(c1)CNc1ccc(cc1[N+](=O)[O-])Br)F	1
ZINC20023950	CCN1C(=O)/C(=C\NN2CCCCC2)/C(=O)NC1=S	1
ZINC20030735	COC(=O)CN1c2cc(ccc2O[C@@H](C1=O)c1ccccc1)[N+](=O)[O-]	1
ZINC20034503	C#Cc1cccc(c1)NCC(=O)Nc1ccccc1	0
ZINC20035262	C[C@@H](c1ccccc1)[NH2+]CC(=O)NC(C)C	1
ZINC20091944	CC[N@H+]1CCC[C@@H]1CNCc1ccccc1OCC#C	0
ZINC20092227	CCOCCC[NH2+]Cc1ccccc1OCC#C	1
ZINC20101117	C[C@@H]1Cc2c(cnc(n2)NCCN2CCOCC2)C(=O)C1	1
ZINC20109960	CC(C)N(C)Cc1nnnn1CC(=O)N(C)C[C@@H]1CCCCO1	1
ZINC20111397	C[C@@H]1[C@H](O[C@@H](N1C)C#Cc1ccccc1)c1ccccc1	1
ZINC20146202	CC[C@@H](C)[C@H](C)[NH2+]Cc1cc(c(c(c1)OC)OC)OC	1
ZINC20167018	CCn1cc(cn1)CN1CCN([C@H](C1)CCO)Cc1cccc(n1)C	1
ZINC20167955	C[C@@H]1CN(C[C@H](O1)C)CCOCCOc1ccc2ccccc2c1	1
ZINC20206174	c1ccc(cc1)c1nc([nH]n1)CC(=O)N1CCC[C@@H]1c1ccccn1	1
ZINC20207250	c1c(cnn(c1=O)C[C@@H]1CCCCO1)N1CC[C@@H](CC1)C[NH3+]	1
ZINC20223865	C1COCCN1Cc1c(snn1)Cl	1
ZINC20238356	c1ccc2c(c1)CCN(C2)C(=O)CSCc1ccc(cc1)[N+](=O)[O-]	1
ZINC20248036	c1ccc(c(c1)/C=N/NC(=O)CN1CCOCC1)[N+](=O)[O-]	1
ZINC20258141	c1cnn(c1)CCC(=O)Nc1ccc(cc1)C(=O)[O-]	1
ZINC20285371	C#CCNc1cccc(c1)C(=O)[O-]	0
ZINC20361056	CCCCCC[NH2+]CCN1CCOCC1	1
ZINC20361690	c1ccn2cc([nH+]c2c1)CNc1cccc(c1F)Cl	1
ZINC20363166	C1[C@@H]([C@H]1[NH3+])C(=O)[O-]	1
ZINC20364882	Cc1ccc(cc1C)N[C@H](C)C(=O)NCC#C	0
ZINC20406672	COc1cccc2c1OC[C@H](C2)NCc1nc(cs1)c1ccccc1	1
ZINC20436910	CCCCC[C@H]1C[C@@H](C(=O)O1)CC#CCN1CCOCC1	1
ZINC20455831	Cc1c(nc(o1)c1ccccc1F)CN(CC#C)Cc1ccco1	0
ZINC20495218	C[C@H]1CCCN(C1)C(=O)[C@@H](C)Oc1cccc(c1)OC	1
ZINC20514297	c1c(c2c(s1)CCCC2)C[N@@H+]1CCN(CC1)C1CCCCC1	1
ZINC20528614	CC(C)(C)C(=O)[C@H](CC#C)C(=O)C(C)(C)OC	1
ZINC20529969	Cc1nc([nH]n1)S/C(=C/c1cc(ccc1OCC#C)Br)/C(=O)[O-]	0
ZINC20537124	Cc1c(nc(o1)c1ccc(cc1)F)CN(CC=C)CC#C	0
ZINC20572458	C[C@H]1CN(C[C@@H](O1)C)CC(=O)Nc1ccc(cn1)Br	1
ZINC20599041	Cc1c(cn(n1)C)CNC(=O)c1cccc(c1)C#CC(C)(C)O	0
ZINC20840342	CC1=NOC(=O)[C@]21[C@@H](C(C(=C2N)C#N)(C#N)C#N)c1cccc(c1)Br	1
ZINC20843515	COCc1nnc(n1N)SCC(=O)NCc1ccc(cc1)F	1
ZINC20864504	CN1c2ccccc2[C@]2(C1=O)[C@@H](C[C@@H]1[N@H+]2CCC1)C(=O)OC	1
ZINC20864512	COC(=O)CN1c2cc(ccc2Oc2c(cccn2)C1=O)Cl	1
ZINC20879525	COc1ccc(cc1NCC#Cc1ccccc1)C(=O)[O-]	0
ZINC20906763	Cn1cc(c(n1)c1ccccc1F)CN(CC#C)Cc1ccco1	0
ZINC20931590	CCCOc1c(cc(cc1Cl)C[NH2+]C1CCCCCC1)OC	1
ZINC20946067	CC(=O)N1[C@H](OC(=N1)c1ccccc1[N+](=O)[O-])c1ccc(cc1Cl)Cl	1
ZINC20968133	CCCOc1c(cc(cc1Cl)C[NH2+]CCN1CCOCC1)OCC	1
ZINC21002296	Cc1c(cccc1N)C(=O)Nc1ccc(cc1)C(=O)[O-]	1
ZINC21003248	Cc1ccc(cc1)C(=O)Nc1ccc(cc1O)NC(=O)C1CC1	1
ZINC21009619	CC1(C(=O)NCCN1C(=O)CSc1ccc(cc1)F)C	1
ZINC21091105	CC(=O)N1[C@H](OC(=N1)c1ccc(cc1)OC)c1ccccc1	1
ZINC21117562	C1C[C@H]2[C@H](O2)C[C@@H]1C(=O)N	1
ZINC21134087	CN(Cc1ccccc1F)Cc1nc(=O)c2c([nH]1)ccs2	1
ZINC21143905	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)[C@H]1CCCO1	1
ZINC21148128	COC(=O)Cn1cc(c2c1cccc2)c1nnco1	1
ZINC21172031	COCCN1C[C@H](CC1=O)c1nc2ccccc2n1CC#C	1
ZINC21177659	C[C@H](c1ccccc1OC)NC(=O)CSc1nccn1C	1
ZINC21224523	CC[C@@H](C)c1ccc(cc1)S(=O)(=O)Oc1ccc(cc1)CC(=O)OC	1
ZINC21514427	Cc1cc(c(c(n1)SCC(=O)N(C)c1ccccc1)C#N)C(F)(F)F	1
ZINC21578471	CCOC(=O)c1c(oc2c1c(=O)[nH]c(n2)C[N@H+]1CCC[C@H](C1)C)C	1
ZINC21652584	Cc1c2c(ncnc2sc1C(=O)NC1CCCC1)N1CCCC1	1
ZINC21782349	CCC(=O)N1CCc2c1ccc(c2)C[NH3+]	1
ZINC21784208	Cc1ccc(c(c1)C)[C@@H]1CC(=O)Nc2c1c(=O)[nH]c(n2)SCC#C	0
ZINC21805075	COc1cccc(c1)C(=O)n1c(nc(n1)c1ccccc1Cl)N	1
ZINC21903316	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1cccc(c1)C(=O)NCC#C	1
ZINC21903345	C#CCNC(=O)c1ccc(o1)c1ccc(cc1)F	0
ZINC21903404	Cc1c(sc(n1)c1ccccc1)C(=O)NCC#C	0
ZINC21996952	c1ccc(c(c1)c1nc(cs1)Cn1ccccc1=O)Cl	1
ZINC21999568	CC(C)(C)c1ccccc1NC(=O)CSc1nncn1CCOC	1
ZINC22001095	c1ccc(cc1)CCCCc1cc2ccccc2[nH]1	1
ZINC22001413	CC/C=C(\C)/[C@H](C#C)OC(=O)[C@@H]1[C@H](C1(C)C)C=C(C)C	1
ZINC22023128	c1ccc2c(c1)[nH]c(n2)c1ccc(cc1)NC(=O)CN1CCOCC1	1
ZINC22026612	C#CCC[NH+]1CCN(CC1)Cc1cnc(nc1)N1CCOCC1	1
ZINC22027453	C[NH+]1CCN(CC1)CC#CCOC	1
ZINC22042207	CC(=O)OC(C)(C)C#CCC#CCN1CC[NH+](CC1)C	1
ZINC22063096	C[C@@H]1C[C@@H]1C#C[C@@]1(c2cc(ccc2NC(=O)O1)Cl)C(F)(F)F	1
ZINC22063103	C[C@@H]1C[C@H]1C#C[C@@]1(c2cc(ccc2NC(=O)O1)Cl)C(F)(F)F	1
ZINC22065039	C[C@@H](CC#CCN1CCOCC1)OCCC#N	1
ZINC22075925	c1ccc(cc1)C#CCNCc1ccccn1	0
ZINC22178552	c1cscc1[C@H](C[NH3+])N1CCCC1	1
ZINC22336412	C[C@H](CC(F)(F)F)C(=O)N[C@@H]1CCc2c(c3cc(ccc3[nH]2)Cl)C1	1
ZINC22351409	Cc1c(c(on1)c1cccc(c1)C(F)(F)F)C(=O)NCCOC(C)C	1
ZINC22408550	COc1cc(c(cc1[N-]S(=O)(=O)c1cccnc1Cl)Cl)OC	1
ZINC22408930	C#Cc1cccc(c1)NC(=O)c1c2ccccc2c(=O)[nH]n1	0
ZINC22410472	CC[C@H](C)C(=O)NCC(=O)Nc1ccc(cc1C)Br	1
ZINC22416906	c1ccc(cc1)C#CCNC(=O)c1cccc2c1cccc2	0
ZINC22528426	c1ccnc(c1)C(=O)Nc1cccc(c1)C#Cc1cccs1	0
ZINC22624765	C[C@H](COC)NC(=O)CNC(=O)COc1ccccc1	1
ZINC22673876	Cc1c(nc(s1)C)CC(=O)N[C@H]1CCc2c(c3cccc(c3[nH]2)Cl)C1	1
ZINC22690889	C[C@H](C(=O)NCC#C)NC(=O)/C=C/c1ccc(cc1)OC	0
ZINC22761009	C#Cc1cccc(c1)NC(=O)c1cc(cc(c1)F)F	0
ZINC22761746	C#CCNC(=O)CN1C(=O)[C@H]2CCCC[C@@H]2C1=O	0
ZINC22761895	C[C@@H](C(=O)NCC#C)Sc1ccc(cc1)[N+](=O)[O-]	0
ZINC22805066	C#CCOC[C@@H](CN1CCN(CC1)CCO)O	1
ZINC22864424	CC(=O)Nc1ccc(cc1)CC(=O)Nc1ccc(cc1)OC	1
ZINC22887497	Cc1ccc(c(c1)C)[C@@H](C[NH+]1CCN(CC1)CCOC(C)C)O	1
ZINC22916852	CC(C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)Cc1ccccc1)O	1
ZINC22917916	CCN1CCN(CC1)C[C@H](COC1(CCCCC1)C#C)O	1
ZINC22918159	CC[C@](C)(C#C)OC[C@H](CN1CC[N@H+](CC1)C)O	1
ZINC22918176	CC[C@@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)CC)O	1
ZINC22918199	CC[C@@](C)(C#C)OC[C@H](C[NH+]1CCN(CC1)CCO)O	1
ZINC22929635	CN(C)C(=O)CN1CC[NH+](CC1)Cc1ccc(cc1)C#N	1
ZINC22959499	c1cc(cc(c1)NS(=O)(=O)c1cccc(c1)C#N)C#Cc1cccs1	0
ZINC22970371	CC(C)C[C@@H](CNC(=O)CCNC(=O)OC(C)(C)C)N1CCOCC1	1
ZINC23010289	CCn1c(=O)c2ccc(cc2[nH]c1=S)C(=O)Nc1cccc(c1)C#C	0
ZINC23114720	CN(CCc1ccc(c(c1)OC)OC)Cc1ccc(o1)[N+](=O)[O-]	1
ZINC23116702	CCN1CCN(CC1)CC#CCOc1cccc(c1)OCC	0
ZINC23142005	Cc1c(c(=O)n(c(=O)[nH]1)C)CCC(=O)NCc1ccc(cc1)F	1
ZINC23286957	CC(C)NC(=O)CN1CCN(CC1)[C@@H](C)C(=O)N(C)C	1
ZINC23417376	Cc1ccc(cc1C(=O)O[C@@H](C)C#N)S(=O)(=O)Nc1ccccc1F	1
ZINC23530332	C[C@H](c1ccccc1OC)NC(=O)C1CCN(CC1)C(=O)C1CC1	1
ZINC23532109	CCCN(CC(=O)Nc1ccc(cc1Cl)Cl)C(=O)[C@H]1CCC=CC1	1
ZINC23881728	Cn1cc(cn1)C(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC23901997	C#Cc1cccc(c1)NCc1nc(no1)c1cccs1	0
ZINC23939036	C[C@H](C(=O)NC[C@@H]1CCCO1)n1nc(nn1)c1ccc(cc1)Cl	1
ZINC23949454	C[C@@H](c1nc(no1)C(C)(C)C)OC(=O)Cc1ccc(c(c1)OC)OC	1
ZINC24048535	CC(C)(C)c1nc(on1)Cn1cnc2ccsc2c1=O	1
ZINC24103222	CS(=O)(=O)[N-]c1ccc(cc1)NS(=O)(=O)c1ccc(c(c1)F)F	1
ZINC24473626	c1cc(oc1C(=O)NNC(=O)c1cc2c(s1)CCCCC2)Br	1
ZINC24506657	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)C1CCCCC1	0
ZINC24506731	CN(C)c1cccc(c1)C(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC24581125	CN(Cc1ccc(c(c1)F)OC)C(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	1
ZINC24614257	C#CCOc1c2c(c(c(n1)F)Cl)S(=O)(=O)CCN2C1CCCCC1	0
ZINC24665220	CN(Cc1ccc(cc1)Cl)C(=O)/C=C/c1cc(c(c(c1)Cl)OC)OC	1
ZINC24754526	C[C@@H]1C[C@@H](C(=O)O1)Sc1nnc(n1C)c1ccccc1	1
ZINC24755813	c1ccc2c(c1)CC[C@H]2NC(=O)c1cccnc1SCC(F)(F)F	1
ZINC24758546	COC(=O)c1cc(c(cc1F)F)NC(=O)[C@@H]1Cc2ccccc2S1	1
ZINC24808832	CN(CCC#N)C(=O)CN(C)Cc1[nH]c(=O)c2ccccc2n1	1
ZINC24976043	c1ccc(cc1)C#CCNC(=O)Cc1ccccc1F	0
ZINC24980878	CC[NH+](CC)CC#CCN1C[C@@](C(=O)C[C@@H]1C)(C)CCC#N	0
ZINC25007674	Cc1csc(=O)n1CCC(=O)OCC(=O)N[C@@H]1CC[C@H](CC1)C	1
ZINC25174984	Cc1ccccc1C(=O)NCCC(=O)NC1(CCCCC1)C(=O)OC	1
ZINC25253504	CC(C)C[C@H](C(=O)NCC#C)N1C(=O)[C@@H]2CC=CC[C@@H]2C1=O	0
ZINC25324093	CC(C)c1nnc(s1)NC(=O)c1cccnc1N1CCCC1	1
ZINC25398418	Cc1nc(cs1)c1ccc(s1)CCNC(=O)[C@H]1CCCO1	1
ZINC25442654	C[C@H](C(=O)NCC#Cc1ccccc1)NC(=O)C	0
ZINC25496074	CC[C@H](C)Nc1nc(nc(n1)N(C)C)n1cnc(n1)SCC(=O)N	1
ZINC25757961	C[C@@](C#Cc1ccccc1)([C@@](C)(C#Cc1ccccc1)O)O	0
ZINC25784330	CCOc1ccc(cc1)OC[C@@H](CNCC#C)O	0
ZINC26093922	CCc1ccc(cc1)S(=O)(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC26273390	Cc1cc(cc(c1)C(=O)Nc1[n-]c(c(n1)C#N)C#N)C	1
ZINC26337287	CCOC(=O)[C@H]1CSCCN1Cc1ccc(cc1)C(=O)N	1
ZINC26470158	CCOC(=O)COc1ccc(cc1)[C@@H]1CCC[NH2+]1	1
ZINC26511167	COCc1nc(cs1)CCl	1
ZINC26513117	CN(C1CCCCC1)C(=O)CCCC(=O)[O-]	1
ZINC26525109	CCc1ccccc1NC(=O)CN1CCN(CC1)C(=O)NCC#C	0
ZINC27146605	CC(C)C[N@@H+]1CCO[C@@H](C1)CNC(=O)CSc1ccc(cc1)[N+](=O)[O-]	1
ZINC27338914	CC[C@@H](C)NC(=O)c1cc(ccc1Cl)S(=O)(=O)NCCOC	1
ZINC27490787	C[C@@H](C(=O)c1ccc(cc1)OC)OC(=O)CCc1ccc(cc1)OC	1
ZINC27629764	CCOc1ccc(cc1C[NH+]1CCN(CC1)c1cnccn1)C(=O)C	1
ZINC27848921	CN(CC#CC[NH+]1CCCC1)C(=O)CCC(=O)OC	1
ZINC28225463	CCCCNC(=O)NC[C@H]1CCCO1	1
ZINC28225734	Cc1ccsc1C(=O)Nc1nc2c(s1)C[C@H](CC2)C	1
ZINC28295207	C[C@@H]1CC[N@H+](CC1)C[C@@H](COC(C)(C)CC#C)O	1
ZINC28295209	CCOC(=O)N1CCN(CC1)C[C@H](COC(C)(C)CC#C)O	1
ZINC28295225	CC(C)(CC#C)OC[C@H](CN1CCOCC1)O	1
ZINC28494424	C[C@@H]1CCCCN1C(=O)CCc1c[nH]c2c1cccc2	1
ZINC28625199	Cn1c(=O)c2ccsc2nc1SCC(=O)NCC=C	1
ZINC28629621	CC(C)n1c(=O)c(c(cn1)[C@@H](C#N)c1nc2ccccc2s1)Cl	1
ZINC28637597	CCOC(=O)C1=CCCC[C@H]1S(=O)(=O)[N-]c1ccc(cc1F)Cl	1
ZINC28690617	CC(C)(C)c1nc2c(c(n1)S[C@@H]1CCOC1=O)c(=O)n(c(=O)n2C)C	1
ZINC28820143	c1ccc(cc1)COc1ccc2c(c1)[C@@H]1CCNC(=O)[C@H]1N2	1
ZINC28989410	C[C@H](C(=O)NCC#C)Sc1nccc(n1)C(F)(F)F	0
ZINC29250030	CC[C@H]1CCCCN1C(=O)CN(C)S(=O)(=O)c1ccc(cc1)C(=O)C	1
ZINC29436344	C#CCN1CCN(CC1)Cn1c(=S)n2c(n1)CCCCC2	0
ZINC29436603	CC(C)(C)n1c(=S)n(nn1)CN1CCN(CC1)CC#C	0
ZINC29515093	C[C@H]1C[C@@H](CN(C1)C(=O)c1ccc(c(c1)[N+](=O)[O-])n1cncn1)C	1
ZINC29519723	Cc1ccc2c(c1)cc([nH]2)C(=O)NCC#C	0
ZINC29957565	C[C@H](CNC(=O)[C@@H]1CC(=O)N(C1)c1ccccc1Cl)[NH+]1CCOCC1	1
ZINC30180090	CCOCc1ccccc1CNC(=O)c1cc(c(c(c1)OC)C)OC	1
ZINC30421640	Cc1ccc(s1)S(=O)(=O)NCc1ccnc(c1)OC1CCCC1	1
ZINC30556017	COc1ccc(cc1)N1C[C@H](CC1=O)C(=O)NCC#C	0
ZINC30800997	Cc1cc(c(cc1Br)C)SCC(=O)NC(C1CC1)C1CC1	1
ZINC30803309	c1cc(ccc1/C=N\NC(=O)CC#N)Oc1ccc(cn1)[N+](=O)[O-]	1
ZINC30848128	CC(C)C[C@H](C(=O)OC)NC(=O)c1ccsc1	1
ZINC30879001	CN(CC[C@@H]1CC[C@@H]([C@H](O1)C(=O)Nc1ccccc1)O)CC#C	1
ZINC30929382	c1cc(cc(c1)NC(=O)Cn1ccc(=O)[nH]c1=O)C#Cc1cccs1	0
ZINC30975075	Cn1c(nnc1SCC(=O)NCC#C)N1CCOCC1	1
ZINC30987803	CC(C)C(=O)Nc1ccc(cc1)CNC(=O)NCC#C	0
ZINC31217827	Cc1cc(nc(n1)n1c(c(c(n1)C)CC(=O)OCC(=O)NC)C)C	1
ZINC31297745	CCN1CCc2c3ccccc3n3c2[C@H]1CC=C3C(=O)OC	1
ZINC31360920	C(C#CCOC[C@@H](CS(=O)(=O)[O-])O)OC[C@H](CS(=O)(=O)[O-])O	1
ZINC31542047	C[C@]12CC[C@]3([C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CC(=O)CC[C@]31C)O	0
ZINC31618445	Cc1c(c(nc(=O)[nH]1)SCC(=O)Nc1ccc(c(c1)F)F)C(=O)OC	1
ZINC31681064	CNc1ccc(cc1[N+](=O)[O-])C(=O)OC[C@@H]1CCCO1	1
ZINC31716079	C[C@@H](C(=O)Nc1ccc(c(c1)Cl)NC(=O)C)OCC(F)(F)F	1
ZINC32029150	Cc1c(c(on1)C)CC(=O)Nc1cccc(c1)Oc1cnccn1	1
ZINC32080556	CCOC(=O)/C(=C\N[C@@H]1CCC[C@H](C1)C)/C#N	1
ZINC32087444	CC(=O)c1cn(c2c1cccc2)CC(=O)Nc1cccnc1	1
ZINC32095593	C#CCn1c2ccsc2c(=O)n(c1=O)c1ccccc1	0
ZINC32190290	CC[C@](C)(C#C)OC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC32190292	CC[C@@](C)(C#C)OC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC32223401	C[C@@H]1C[C@@]([C@@H]2CCCC[C@@H]2[N@@+]1([O-])C)(C#C)O	0
ZINC32387341	Cc1ccc(cc1)c1nc(on1)COc1ccc(cc1C=O)[N+](=O)[O-]	1
ZINC32512299	C[N@H+](Cc1nnc(o1)c1ccccc1)[C@H]1CCCc2c1cccc2	1
ZINC32580916	Cc1cc(nc([nH+]1)N1CCCC1)N1CCN(CC1)CCOC	1
ZINC32602695	CC1=CC(=O)[C@@H](CC1)C(=O)C#Cc1ccccc1	0
ZINC32603069	Cc1cc(c(c(c1)C)S(=O)(=O)/N=C(\[O-])/C#Cc1ccccc1)C	0
ZINC32627893	COC(=O)[C@@H]1C[C@H]1[N+](=O)[O-]	1
ZINC32659347	CCOCCCNC(=O)c1cc(ccc1n1cnnn1)Cl	1
ZINC32672716	c1ccc(cc1)C1(CCOCC1)C(=O)NCc1ccccc1F	1
ZINC32678950	Cc1c(c(on1)C)COc1cc2ccccc2cc1C(=O)NCC#C	0
ZINC32735586	CCc1ccc(cc1)[C@@H](CNC(=O)c1ccco1)[NH+](C)C	1
ZINC32747321	C[C@H](C(=O)OCC(=O)NCC#C)NC1=NS(=O)(=O)c2c1cccc2	1
ZINC32747521	C#CCNC(=O)c1cc(c(s1)N1CCOCC1)c1ccccc1	1
ZINC32754371	C#Cc1cccc(c1)NCc1c(c(c(c(c1F)F)F)F)F	0
ZINC32757810	C[C@@H]1CN(C[C@H](O1)C)CC(=O)NCC#C	1
ZINC32817903	c1ccc(cc1)N1C[C@@H](CC1=O)C(=O)NCCCOC1CCCCC1	1
ZINC32862698	C#CCNC(=O)NCc1ccccc1Cl	0
ZINC32899021	c1ccc(cc1)C#CCNC(=O)COc1cccc(c1)Br	0
ZINC32899225	Cc1c(c([nH]c1C(=O)NCCCN1C[C@@H](O[C@H](C1)C)C)C)C(=O)OC	1
ZINC32908917	c1ccc(cc1)COc1cncc(n1)Oc1ccc(cc1)F	1
ZINC32928676	C[C@@H](C(=O)Nc1cccc(c1)C#C)N1C(=O)CCC1=O	0
ZINC32985316	Cc1cc(cc(c1)N1C(=O)CC(CC1=O)c1ccccc1)C	1
ZINC33063653	Cc1ccc2c(=O)cc([nH]c2c1C)CSCC(=O)Nc1ccccc1	1
ZINC33066773	c1cc2c(cc1NC(=O)c1ccc(nc1[O-])C(F)(F)F)CCC(=O)N2	1
ZINC33085379	Cc1nc(cs1)/C=C/C(=O)NCc1cccc(c1)C[NH+](C)C	1
ZINC33089236	CCOCCCNC(=O)c1cn2c3c(cc(cc3c1=O)Br)C[C@@H]2C	1
ZINC33146024	Cc1cccc(c1)OC(=O)[C@H]1CCCN(C1)S(=O)(=O)c1ccccc1	1
ZINC33286670	COc1cc(cc(c1OC)Cl)/C=C/1\C(=O)N(C(=O)S1)CC#C	0
ZINC33299231	CC[C@H](C)NS(=O)(=O)c1cc(sc1C)c1cc(on1)C(F)(F)F	1
ZINC33376386	CN(C)CC#Cc1ccc(s1)C(=O)/C=C/c1ccc(cc1)Cl	0
ZINC33376413	c1ccc(cc1)C#Cc1ccc(cc1)C(=O)/C=C/c1ccccc1Cl	0
ZINC33654542	CCNC(=O)[C@@H](C)Oc1cccc(c1)C	1
ZINC33686092	CC[C@@H](C#CCN1CCOCC1)OCCC#N	1
ZINC33715122	Cc1cc(c2c(c1)/C(=N\NC(=O)OC)/CCC2)C	1
ZINC33842369	CCCCCC#CC(=O)OCC/C=C\CC	1
ZINC33932397	COCCNC(=O)/C(=C\c1ccc(o1)N1CCCCC1)/C#N	1
ZINC34049583	Cc1cc(ncc1C#C)N	0
ZINC34078594	c1cnccc1c1[nH+]c(cs1)[O-]	1
ZINC34118495	CC[N@H+]1CCC[C@@H]1C[NH2+]C[C@@H](c1ccccc1)O	1
ZINC34172679	C#CCCCn1ccnc1	0
ZINC34235731	C[C@@H]1C=C(C(=O)[C@H](O1)n1cnc2c1c(=O)n(c(=O)n2C)C)OC(=O)C	1
ZINC34273642	CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])n1c(=O)cc(o1)C(C)(C)C	1
ZINC34295155	C#CCOCc1ncccn1	1
ZINC34318979	C#Cc1c(ncn1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)C#N	1
ZINC34499575	CO[C@H]1CCCN(C1=O)CCO	1
ZINC34516107	CN(CC#C)C[C@@H](C[NH3+])O	0
ZINC34518885	C1CCC(CC1)C#CC(=O)[O-]	0
ZINC34615049	C#Cc1c(ncn1[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)C#N	1
ZINC34676116	c1cc(cnc1)CNC(=O)[C@@H]1CCN(C1=O)c1ccc(cc1F)Cl	1
ZINC34902183	CCn1c(cc(n1)C(=O)NCC#C)c1ccc(cc1F)OC	0
ZINC34911573	Cc1cccc(c1)n1c(nc(n1)C(=O)N(C)CC#C)c1ccco1	0
ZINC34916016	Cc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)NCCCN1CCOCC1	1
ZINC34928484	Cn1c2ccc(cc2c2c1CCN(C2)C(=O)Nc1ccc(cc1)Cl)F	1
ZINC34938714	C[C@H](C(=O)NCC#C)[NH2+]CCC(C)C	0
ZINC34938752	C[C@H](C(=O)NCCCOC)[NH2+]C1CCCC1	1
ZINC34938889	CC(C)[C@H](c1cc(ccc1OC)Br)[NH3+]	1
ZINC34961087	C1C[C@@H](NS(=O)(=O)C1)CO	1
ZINC35016454	CC1=C(CNC(=S)N1)C(=O)OCC#C	1
ZINC35042055	Cc1ccc(cc1NCc1ccccc1)C(=O)OC	1
ZINC35074983	C[C@@H]1CCCC[N@H+]1C[C@@H](COC(C)(C)CC#C)O	1
ZINC35180436	C[C@H](C(=O)N)NC(=O)c1cc(cn1C)Br	1
ZINC35270357	COc1cc(cnc1C#CCO)Br	0
ZINC35324931	CCNc1nc2c(s1)[C@H](CC(=O)N2)c1cccc(c1)OCC#C	0
ZINC35410952	CC[C@@H](C(=O)[O-])Nc1nc(cs1)C	1
ZINC35509601	Cc1nnc(s1)NC(=O)N[C@@H]1Cc2ccccc2OC1	1
ZINC35565073	C[C@]12CCC(=O)C=C1C=C[C@H]1[C@@H]2CC[C@@]2([C@H]1CC[C@]12CCC(=O)O1)C	1
ZINC35587880	Cc1cccc(c1)n1c2c(cn1)c([O-])nc(n2)n1c(cc(n1)C)N	1
ZINC35627856	C[C@H](c1cccc(c1)OCc1ccc(cc1)F)O	1
ZINC35816041	CC(C)CC(=O)N1CCS[C@H]1c1ccccc1F	1
ZINC35822478	c1ccc(c(c1)CO)O[C@H]1[C@@H]([C@H]([C@@H]([C@@H](O1)CO)O)O)O	1
ZINC35840907	Cn1cccc1C[N@@H+](C[C@@H](COCC#C)O)C1CC1	1
ZINC36096286	COCCC[N@H+](Cc1ccccc1F)C[C@@H](COCC#C)O	1
ZINC36096523	CCC[N@@H+](Cc1ccco1)C[C@H](COCC#C)O	1
ZINC36098109	Cn1cccc1C[N@H+](Cc1ccco1)C[C@@H](COCC#C)O	1
ZINC36098110	Cn1cccc1C[N@H+](Cc1ccco1)C[C@H](COCC#C)O	1
ZINC36098391	CC[C@H](C)[N@H+](Cc1cccc(c1)OC)C[C@@H](COCC#C)O	1
ZINC36099233	CC(C)C[N@@H+](Cc1ccsc1)C[C@H](COCC#C)O	1
ZINC36100687	Cc1cccc(c1)C[N@H+](C[C@@H]1CCCO1)C[C@@H](COCC#C)O	1
ZINC36103377	Cc1ccccc1C(=O)N1CCC(CC1)CN1CCOCC1	1
ZINC36173699	c1cc(ccc1OCC(=O)N/N=C/c1ccc(c(c1)[N+](=O)[O-])O)Cl	1
ZINC36252032	CC[C@@H](C)NC(=O)[C@H](C1CCCC1)[NH+]1CCN(CC1)C(=O)C1CC1	1
ZINC36352316	CCCSC1=C([C@@H]([C@@H](C(=O)N1)C(=O)OC)c1ccccc1C)C#N	1
ZINC36394468	C[C@H]1CCCC[C@@H]1NC(=O)CN(CC#C)[C@@H]1CCc2c1cccc2	0
ZINC36396307	CC(C)Cc1ccc(cc1)C(=O)[C@@H]1CC[N@H+](CC1)CC(=O)NCC#C	0
ZINC36423436	CCN(CC)C(=O)Oc1cccc(c1Br)Br	1
ZINC36447729	COCOCCC#C	1
ZINC36533478	COc1cccc(c1C#C)OC	0
ZINC36533583	COc1ccc(cc1C#C)[N+](=O)[O-]	0
ZINC36533761	c1ccn2c(c1)nc(c2Br)C(F)(F)F	1
ZINC36719690	c1cc(cnc1)/C=C/C(=O)c1ccc(cc1O)F	1
ZINC36733594	Cc1c(c(n[nH]1)C)NC(=O)c1ccc(cc1)SC	1
ZINC36847808	CC(=C)CNC(=S)NCc1ccccc1COCc1ccccc1	1
ZINC36908719	CCOCCN[C@@H]1C[C@H]([N@@H+](C[C@@H]1C)C)C	1
ZINC36938416	COCc1ccccc1NCc1cccc2c1OCCO2	1
ZINC36938763	Cc1ccc(cc1n1c(c(c(c1N)C#N)C)C)Cl	1
ZINC36952860	CC[C@@H](c1ccc(cc1)F)[NH2+][C@H](C)c1ccc(cc1F)F	1
ZINC37118231	C#CCNCC1CC1	0
ZINC37248705	CN1CCC(CC1)[NH2+]Cc1cc(ccc1F)Br	1
ZINC37311119	COc1ccc(cc1CNc1cccc(c1)C#C)Br	0
ZINC37486611	C#CCOc1ccc2ccccc2c1C[NH2+]C1CC1	0
ZINC37526027	Cc1ccc(cc1)Cn1c2ccsc2cc1C(=O)NC[C@@H]1CCCO1	1
ZINC37527124	Cc1cc2c(s1)cc(n2Cc1cccc(c1)F)C(=O)NC1CC1	1
ZINC37704356	CC[NH2+]Cc1ccc(c(c1)OC)OCC#C	0
ZINC37748743	c1cc(cc(c1)C#N)C[NH2+]C1CCC2(CC1)OCCO2	1
ZINC37776317	COC(=O)Nc1cccc(c1)NCc1ccc(cc1F)F	1
ZINC38010483	Cc1ccc(c(c1)C)C[NH2+]Cc1cccc(c1)COC	1
ZINC38025536	CC(=O)N1CCCC[C@H]1CC(=O)[O-]	1
ZINC38068530	C#CCN1CCN(CC1)C(=O)c1cc(ccc1Cl)Br	0
ZINC38105780	C#CCN1CCN(CC1)C(=O)c1ccnc(c1)Cl	0
ZINC38165893	CCCCN1C(=O)/C(=C\NCC#C)/C(=O)N(C1=O)CC=C	0
ZINC38233954	CCCC#Cc1ccccn1	0
ZINC38342099	C#CCNC(=O)N[C@@]1(CCc2c1cccc2)C(=O)[O-]	0
ZINC38362799	Cc1c(c(cs1)C(=O)OC)S(=O)(=O)/N=C(\[O-])/n1c(=O)n(c(n1)OC)C	1
ZINC38491951	Cc1cc(cc(c1)C(=O)Nc1cc(cn(c1=O)C)C(=O)N(C)C)C	1
ZINC38508634	Cc1cn(nc1C(=O)/N=c/1\n(c2cc3c(cc2s1)OCO3)CC#C)C	0
ZINC38511620	Cc1cc(ccc1NC(=O)c1csc(n1)Nc1ccccc1)Br	1
ZINC38517269	c1cc(=O)n(nc1)CCCNC(=O)c1ccc(cc1)S(=O)(=O)N	1
ZINC38536782	COc1cc(ccc1OCC#CCN1CCOCC1)C=O	1
ZINC38550083	C[C@@]1(CC[C@H]2[C@H](O1)c1ccccc1OC2(C)C)C#CC[NH+]1CCCC1	1
ZINC38557556	CCOC(=O)[C@@H]1C(=C(C(=N1)C)C#C)C	1
ZINC38589549	C[C@@H](CC#C)OC(=O)c1ccccc1C(=O)[O-]	1
ZINC38592873	c1ccc(cc1)N1CC[NH+](CC1)CCCNC(=O)Nc1cccs1	1
ZINC38689347	C[C@H]1C(=C(C(=N1)C(=O)[C@H](Cc1ccccc1)N(C)C)C)C(=O)OC	1
ZINC38700891	Cc1c(=O)n2c(nc([O-])[nH]2)nn1	1
ZINC38846508	C#Cc1cc(cc(c1)C(=O)[O-])C(=O)[O-]	0
ZINC38874337	Cc1cc(cc(c1)C(=O)/N=c/1\n(c2c(cc(cc2s1)F)F)CC#C)C	0
ZINC38972837	C[C@@H]([C@]1([C@@H](O1)C#C)C)O	1
ZINC39048787	CCCC#C[C@@H]1CCC(=O)N1	0
ZINC39048893	CC(C)(C#C[C@@H]1CO1)[NH3+]	1
ZINC39048897	C#C[C@@]1(CCCCO1)O	1
ZINC39049088	CCCC#Cc1ccco1	0
ZINC39049102	C=C[C@H]1[C@H](O1)C#CC1CC1	1
ZINC39049326	C[C@@H]1[C@H]([C@H](OC1=O)C)C#C	1
ZINC39049402	C[C@@]12CC[C@@]([C@@H]1O2)(C#C)O	1
ZINC39049449	C[C@@H]1C[C@H](OC(=O)O1)C#C	1
ZINC39049595	CC#C[C@@H]1OCC[C@H](O1)C	1
ZINC39049625	C1CCC(C1)(C#CCO)O	0
ZINC39049671	CCOC#Cc1cccnc1	1
ZINC39049829	COC(=O)C1=C(CCC1)C#C	1
ZINC39049833	C#CC1=CCCC21OCCO2	1
ZINC39049843	CC(=O)[C@H]1CCC=C(O1)C#C	1
ZINC39049881	COC1=CC(=O)C[C@H](C1)C#C	1
ZINC39049900	Cn1c(c(cn1)C#C)C(=O)[O-]	0
ZINC39051631	C#CCOCc1ccccn1	1
ZINC39053293	C#Cc1ccnc(n1)Cl	0
ZINC39055969	C[C@@H]1CC[C@H](O1)C(=O)Cl	1
ZINC39058296	C#CCOC(=O)c1ncccn1	1
ZINC39058441	Cn1c(cc(n1)C(=O)OC)C#C	1
ZINC39058720	CC(C)(C)OC(=O)[C@H](CC#C)N	1
ZINC39058801	COC(=O)[C@@](CCC[NH3+])(C#C)N	1
ZINC39058813	C[C@H](CC[C@@](C#C)(C(=O)[O-])[NH3+])[NH3+]	0
ZINC39058991	Cc1cc(cc(c1O)C)C#C	0
ZINC39062779	C[C@H]1CC(=[N+]([O-])C1(C)C)C=O	1
ZINC39065488	c1cc(ccc1C#CN)C(=O)N	0
ZINC39066180	CC1=CCC=C[C@]1(C)C(=O)[O-]	1
ZINC39067118	CCOC#CC(=O)C	1
ZINC39068854	CC(=O)/C=C/C=C\C(=O)C	1
ZINC39074853	CCOC(=O)C#CCc1ccccc1	1
ZINC39074920	Cc1ccc2c(c1)ncn2CCOC	1
ZINC39076303	CCOC(=O)c1c(c2cncnc2s1)N	1
ZINC39078150	C[C@@H]1/C(=C\C#C)/C(=O)N1C	0
ZINC39078158	Cn1cccc1[C@H](C#C)O	0
ZINC39080429	CC1(COCCN1CC#C)C	1
ZINC39081333	CC#Cc1ccc(cc1)N(C)C	0
ZINC39083491	C[C@H]1/C(=N/O)/[C@H](CS1)C(=O)OC	1
ZINC39084201	c1cc(c(cc1N)C(=O)[O-])OCC[NH3+]	1
ZINC39085215	C#CCCCOC(=O)c1ccccc1N	1
ZINC39088821	CCOC1=C(CC1(F)F)C#N	1
ZINC39089146	C#CC(=O)O[C@@H]1CCCC=C1	1
ZINC39089944	C[C@@H](C#C)Nc1ccc(cc1)OC	0
ZINC39090027	COCOc1cc(ccc1C#C)F	1
ZINC39090726	COc1ccc(cc1)[C@H](C#C)OCC#C	1
ZINC39093267	CC(C)(C)OC(=O)NOCCCC[NH3+]	1
ZINC39093415	CN1CC[C@]1(c1ccccc1)OC(=O)N	1
ZINC39093592	CC(C)(C)OC(=O)N[C@@H]1CCO[C@@H]1C#C	1
ZINC39093709	CC(C)(C)OC(=O)NCCC[NH2+]CC#C	1
ZINC39093721	C[C@@H](C[C@H](C#C)NC(=O)OC(C)(C)C)O	1
ZINC39094053	CC(C)(C)OC(=O)Nc1ccccc1C#C	1
ZINC39094281	C[C@@]1(C(OC(=O)N1)(C)C)C#N	1
ZINC39094593	C#CC[C@H]1CCC(=O)N1	0
ZINC39098022	C#C[C@]1(CCC[C@H]2[C@H]1CCC[C@]2(C#C)O)O	0
ZINC39099953	CCOc1c(c(nn1C)N)C(=O)OCC	1
ZINC39100526	CCOc1cc(cnc1)C#CC(=O)OCC	1
ZINC39101329	CC[C@]1(C[C@@H]([N@@H+](C[C@@H]1C)CC#CC)C)O	0
ZINC39101632	CCc1nnc([S-])n1/N=C\CC(C)C	1
ZINC39102425	CC[C@@H]1C[N@@H+](CC[C@@]1(CC#C)OC(=O)C)C	1
ZINC39105091	C[C@H]1C[C@H](C(=NN1C)C)c1ccccc1	1
ZINC39105515	CCCCCC/C(=C/[C@H]1C(O1)(C)C)/C#C	1
ZINC39105672	Cc1ccc2c(c1)CO[C@]12OCCS1	1
ZINC39110638	Cc1cccc(n1)C#Cc1cc(cnc1)CO	0
ZINC39111433	CCC[C@H]1CC[C@@H](CC1)C#CC#N	0
ZINC39119372	C[C@H](CC(=O)OC)[C@@H](C#N)C(=O)OC	1
ZINC39121209	CC[C@H](C)Oc1cc(ncn1)OCC#CC	0
ZINC39128919	C/C=C/C#CC#C/C=C/[C@@H]([C@@H](C=C)OC(=O)C)OC(=O)C	1
ZINC39131931	C1CC#CC[C@@H]2[C@@H](C1)O2	1
ZINC39131935	C1CC#CC[C@H]2[C@H](C1)O2	1
ZINC39132024	C#C[C@@H]1[C@@H](O1)c1ccccc1	1
ZINC39133619	C#CCc1ccc(cc1)[N+](=O)[O-]	0
ZINC39136727	C1COCCN1CC#CC=O	1
ZINC39136905	CCOC(=O)[C@H](CC#CC)N	1
ZINC39139073	CCOC(=O)N1[C@H](C=CC=N1)C#C	1
ZINC39215813	C#CC[NH2+]C1CC1	0
ZINC39223793	C[C@@]1(CCCC(O1)(C)C)C#CC[N@H+]1CCCC[C@@H]1c1cccnc1	1
ZINC39324576	CCC[C@@H]1C(=C(O[C@@H]2C1=C(N=N2)CCC)N)C#N	1
ZINC39404070	CC(C)CCN1C[C@H](CC1=O)C(=O)Nc1cccnc1	1
ZINC39431013	Cc1ccc(cc1)SCC/N=C\1/N[C@@H]2C(=N1)C(=O)N(C(=O)N2C)C	1
ZINC39460981	CC(=O)C1=C[C@H](N=N1)C(=O)NCc1ccc[nH+]c1N1CCN(CC1)C	1
ZINC39472376	c1ccc2c(c1)c(cc(n2)c1ccc(cc1)F)C(=O)NCC(F)(F)F	1
ZINC39510310	CC(C)[N@@H+]1CCN=C([O-])[C@H]1CC(=O)N(Cc1[nH+]ccn1C)C(C)C	1
ZINC39573638	CCOC(=O)C1=C(C(=N[C@@H]1C)C(=O)COc1cccc(c1)C#N)C	1
ZINC39574239	CC(C)C1=C[C@@H](N=N1)C(=O)N/N=C/c1ccc(cc1Cl)Cl	1
ZINC39747666	C[C@@H]1C(=C(NO1)C)CCC(=O)N[C@@H](Cc1[nH]ccn1)c1ccccc1	1
ZINC39749851	CCC[C@@H](C(=O)Nc1nnc(s1)CC)Br	1
ZINC39753889	C[C@H]1C(=C(C(=N1)C(=O)COC(=O)c1cc(ccc1F)F)C)C(=O)C	1
ZINC39864748	C/C(=C/1\C(=O)N(/C(=N\c2nccs2)/S1)C)/c1ccc(cc1)OC	1
ZINC39869899	c1ccc(c(c1)C(=O)N)NC1=NC(=O)/C(=C/c2cccnc2)/S1	1
ZINC39941349	CC(C)[C@H]1CCN([C@H](C1)C(=O)[O-])C(=O)OC(C)(C)C	1
ZINC39952129	COC(=O)[C@@H]1C[C@@H](CN1C(=O)c1ccccc1)[NH3+]	1
ZINC39982327	Cc1ccc(c(c1)C)N[C@H](c1ccccc1)C(=O)N(C)C	1
ZINC40018203	C[C@H](c1ccc(cc1)Cl)OC[C@H](CN1C(=O)[C@@H]2CCCCN2C1=O)O	1
ZINC40049490	CC(C)CC(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC40050642	c1cc(ccc1CNC(=O)Nc1nccs1)OC(F)(F)F	1
ZINC40051031	COC(=O)CCC(=O)Nc1cccc(c1)C#C	1
ZINC40071270	COCCCNC(=O)NCC#Cc1ccccc1	1
ZINC40091081	CCOc1c(cccn1)NC(=O)c1cc(ccc1C)C	1
ZINC40104950	COCc1cccc(c1)NC(=O)N[C@@H](c1cccs1)C1CCCC1	1
ZINC40108794	c1ccnc(c1)C(=O)NCCNc1ncccn1	1
ZINC40117652	CCOc1ccc(c(c1)NC(=O)c1cc2c(n[nH]c2nc1)C)OCC	1
ZINC40145121	Cc1cnc(s1)NC(=O)c1cccc(c1)NS(=O)(=O)c1cccs1	1
ZINC40160421	COc1cc(cc(c1)OC)C(=O)NCc1ccc(cc1)C(=O)OC	1
ZINC40167114	c1cc(cc(c1)[N+](=O)[O-])NC(=S)NC[C@@H]1CCS(=O)(=O)C1	1
ZINC40167564	C1COCCN1CCCNC(=S)N[C@@H]1CS(=O)(=O)C[C@@H]1Cl	1
ZINC40169739	Cc1cc(ccc1[N+](=O)[O-])c1nc([nH]n1)c1ccc(cc1)C(C)(C)C	1
ZINC40189626	C[C@@H](c1nc2ccccc2n1CC#C)NC(=O)COC	1
ZINC40193184	C[C@@H](c1[nH+]c2ccccc2n1CC#C)NC(=O)COc1ccccc1	0
ZINC40195266	C[C@@H](c1[nH+]c2ccccc2n1CC#C)NC(=O)Cc1ccc(cc1)Cl	0
ZINC40195930	C[C@@H](c1nc2ccccc2n1CC#C)NC(=O)[C@H]1CCCO1	1
ZINC40195931	C[C@H](c1nc2ccccc2n1CC#C)NC(=O)[C@H]1CCCO1	1
ZINC40202675	C#CCn1c2ccccc2nc1CCNC(=O)Cc1ccccc1Cl	0
ZINC40204122	CCC(=O)NCCCc1nc2ccccc2n1[C@H](C)C(=O)C	1
ZINC40204392	CCC(CC)C(=O)NCCCc1[nH+]c2ccccc2n1CCOCC	1
ZINC40204581	COCC(=O)NCCCc1nc2ccccc2n1CC#C	1
ZINC40238997	CC[C@@H](C)c1ccc(cc1)Cn1c2ccccc2nc1c1ccco1	1
ZINC40445642	c1cc(ccc1Cn1cc(c(n1)[N+](=O)[O-])Br)C#N	1
ZINC40460983	C#CC[NH+]1CCN(CC1)CCOc1ccc(cc1)Cl	0
ZINC40464636	c1ccc2c(c1)nc(s2)COCC(=O)N1CCOCC1	1
ZINC40487883	Cc1nnc(n1CC=C)SCc1c(cco1)C(=O)OC	1
ZINC40497906	c1cc(cc(c1)NC(=O)CN1C(=O)CCC1=O)C#Cc1cccs1	0
ZINC40511153	C[C@H]1CN(C[C@@H](O1)C)[C@@H](C)CNc1cc(nc(n1)N)Cl	1
ZINC40528398	Cc1c(c(on1)C)CS(=O)(=O)[C@@H](C)C(=O)NC[C@H]1CCCO1	1
ZINC40534953	C[C@@H]1CCCC[C@H]1OCCNC(=O)Cn1c(=O)c2ccccc2nn1	1
ZINC40543227	COc1ccc(cc1)c1cnc(o1)[C@H]1CCC[NH2+]C1	1
ZINC40688577	CCc1ccc(cc1)Nc1c(c(ncn1)NC1CCCCCC1)N	1
ZINC40709199	C=CCNc1c(c(ncn1)n1ccnc1)N	1
ZINC40754438	Cc1c(nsn1)CSCC(=O)NCc1ccncc1	1
ZINC40757105	COCCCNc1c(c([nH+]cn1)Nc1cccc2c1cccc2)N	1
ZINC40757209	Cc1ccc(cc1)C(=O)NNc1c(c(ncn1)NCCCOC)N	1
ZINC40783900	C[C@@H](COC)Nc1c(c([nH+]cn1)NN)N	1
ZINC40805523	Cc1c(nnn1Cc1ccccc1)C(=O)Nc1nnc(s1)C(C)C	1
ZINC40944248	COCc1nnc(s1)NC(=O)/C=C/c1cc(c(c(c1)Br)OC)OC	1
ZINC40947033	c1ccc(c(c1)/C=N\NC(=O)CSc1nnc(s1)N)C(=O)[O-]	1
ZINC40963163	Cc1ccc2c(c1)c1c([nH]2)nc(nn1)SCC(=O)N1CCCCCC1	1
ZINC40996007	Cc1ccc(c(c1)Br)NC(=O)CCc1ccc(cc1)C(C)C	1
ZINC40996206	CC(C)c1ccc(cc1)CCC(=O)Oc1ccc(cc1)C(=O)OC	1
ZINC41008333	CCOc1ccc(cc1)CCC(=O)NC[C@H]1CCCO1	1
ZINC41134277	C#Cc1cccc(c1)NC(=O)C(=O)NCC[NH+]1CCCCC1	0
ZINC41173703	COc1ccc(cc1)S(=O)(=O)N1CCO[C@H](C1)c1ccc(cc1)Cl	1
ZINC41214696	COc1ccccc1[C@@H]1C(=O)NCC[NH2+]1	1
ZINC41246779	c1ccc(cc1)C[C@@H](C(=O)N1CCCC1)NC(=O)Cc1cccs1	1
ZINC41280455	CC(C)[C@@H](CNC(=O)C(=O)Nc1cccc(c1)C#C)[NH+]1CCOCC1	1
ZINC41510454	C[NH+](C)Cc1c(ccc2c1onc2Cc1ccccc1F)[O-]	1
ZINC41517379	Cc1csc(n1)[C@@H](C#N)C(=O)c1cccc(c1)C[S@](=O)C	1
ZINC41591260	CCOCc1ccccc1CNC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC41634676	C#CCOc1cccc(c1Cl)Cl	0
ZINC41636800	CC(C)(C)CC(=O)Nc1cccc(c1)C#C	0
ZINC41779810	Cc1cccc(c1)C(=O)N[C@@H](C(C)C)C(=O)Nc1ccccc1Cl	1
ZINC41817121	Cc1c2c(nc(nc2sc1C(=O)NCc1ccc(nc1)OC)C)C	1
ZINC41819939	c1ccc(cc1)C#CCNS(=O)(=O)c1cccc(c1)F	0
ZINC41883888	CCc1ccc(s1)CNC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC42011886	C#Cc1cccc(c1)NC(=O)[C@@H]1CCOC1	1
ZINC42040393	C(Cc1[nH]c(=O)[nH]n1)C[NH3+]	1
ZINC42047934	CC(C)Cc1nnc(s1)NC(=O)[C@@H]1CCCN1C(=O)c1cccs1	1
ZINC42097936	COCC(=O)Nc1ccc(cc1)Nc1ccc(cc1F)[N+](=O)[O-]	1
ZINC42109765	Cn1c(c(c(=O)n(c1=O)C)C#N)NC[C@@H](c1ccccc1OC)O	1
ZINC42204534	C[C@@H](C(=O)OC)NC(=O)Cc1ccc(c(c1)Cl)Cl	1
ZINC42328438	C[C@H](C(=O)N1CCc2c(ccs2)C1)[N@H+](C)Cc1ccc(cc1)Cl	1
ZINC42360894	CCC[C@@H](C)NC(=O)[C@H](C)Nc1cccc(c1)COC	1
ZINC42362158	C#CCOC(=O)c1ccc(c(c1)S(=O)(=O)N1CCCCC1)F	1
ZINC42362214	Cc1ccc(cc1S(=O)(=O)N1CCCCC1)C(=O)OCC#C	1
ZINC42362416	CSCC[C@H](C(=O)OCC#C)NC(=O)c1ccccc1	1
ZINC42362437	CCOc1ccc(cc1)C(=O)N[C@H](C(C)C)C(=O)OCC#C	1
ZINC42362795	C#CCOC(=O)CNC(=O)Cc1ccccc1	1
ZINC42367491	CC(C)[C@@H](C(=O)OCC#C)NC(=O)c1ccc(cc1Cl)[N+](=O)[O-]	1
ZINC42380865	Cn1c2ccccc2nc1C[NH+]1CCN(CC1)Cc1ccccn1	1
ZINC42386218	C[C@H](C(=O)NCc1ccc(cc1)N(C)C)OCC(C)C	1
ZINC42605596	CCC[C@@H](C)NC(=O)[C@H](C)Sc1ncc(o1)c1ccc(cc1)F	1
ZINC42622036	C[C@@H]1C[C@H]1C(=O)Nc1cccc(c1)C#Cc1ccccn1	0
ZINC42739608	COCc1ccccc1CNC(=O)[C@H]1CCCCN1CC#C	1
ZINC42760460	C#CCOC(=O)[C@H]1CC(=O)N(C1)c1ccc(cc1)Br	1
ZINC42769733	c1ccc(cc1)OCCOC1C[NH2+]C1	1
ZINC42771662	C#CCOCC[C@H]1CCC[NH2+]C1	1
ZINC42774296	C[N@H+](CCCNC(=O)c1cc([nH]n1)C1CC1)CCOC	1
ZINC42979632	CCCCn1c2c(c(=O)[nH]c1=O)n(c(n2)c1cccc(c1)Br)C	1
ZINC43063796	c1ccc(cc1)C#Cc1ccc(cn1)C(=O)N1CCOCC1	1
ZINC43152990	Cc1nc(cs1)C#Cc1ccc(nc1)c1cc(cc(c1)F)C#N	0
ZINC43198762	COC(=O)[C@@H]1CCCC2([C@H]1OS(=O)(=O)C)CCCCC2	1
ZINC43210455	Cc1cc(cc(c1)C(=O)c1ccc(s1)C1OCCO1)C	1
ZINC43257558	Cc1cc(no1)NC(=O)CN1CCN(CC1)C(=O)Nc1nc(cs1)C	1
ZINC43328365	Cc1ccc(c(c1)Br)NC(=O)NCCCN1C[C@@H](O[C@H](C1)C)C	1
ZINC43464667	COC(=O)[C@](C#C)(C(F)(F)F)N	1
ZINC43480998	C#CCNC(=O)NCCc1cc(cc2c1OCOC2)F	1
ZINC43507644	Cc1ccc2nc(cn2c1)CSCC(=O)NC1CC1	1
ZINC43526079	COc1cc(cc(c1)OC)NC(=O)OC[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C#C	1
ZINC43526490	COc1cc(cc(c1)OC)NC(=S)NC[C@H]1C[C@H]2CC[N@@H+]1C[C@@H]2C#C	0
ZINC43578292	COc1ccc(cc1Cl)c1ccc(cc1F)C(=O)[O-]	1
ZINC43694061	CCc1ccccc1n1cnnc1SCC(=O)NCC#C	0
ZINC43733469	C[C@H](c1cccc(c1)Br)NC(=O)c1cccc(c1)COC	1
ZINC43762346	CCOC(=O)[C@@]1([C@@H](CCC[C@]1(C#CCO[C@H]1CCCCO1)O)C)C	1
ZINC43770007	CC(C)Oc1ccc(cc1Cl)NC(=O)c1ccc(cc1)NC(=O)C	1
ZINC43771803	CC#Cc1cn(c(=O)[nH]c1=O)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)OC	1
ZINC43956793	COC(=O)N1CCC(CC1)CNS(=O)(=O)c1ccc(cc1F)F	1
ZINC43981977	C#Cc1cccc(c1)NC(=O)NC[C@@H]1CCOC1	1
ZINC43983594	C#Cc1cccc(c1)NC(=O)NCCCN1CCc2ccccc2C1	0
ZINC43983777	C#Cc1cccc(c1)NC(=O)NCc1cccnc1OCC(F)(F)F	0
ZINC43984180	CC(C)[C@H](CNC(=O)Nc1cccc(c1)C#C)N1CCOCC1	1
ZINC43985307	CCN(Cc1ccc2c(c1)OCO2)C(=O)Nc1cccc(c1)C#C	0
ZINC44073586	CN(C)S(=O)(=O)c1cccc(c1)CNc1cccc(c1)C#C	0
ZINC44076385	c1ccc(cc1)CO[C@H]1CC2(CC[NH2+]CC2)OC1	1
ZINC44200135	CN1CCOc2c1ccc(c2)C(=O)OC	1
ZINC44213492	CC[n+]1cc2c([O-])n[nH]c2c(c1)C(=O)NC[C@@H]1CCCO1	1
ZINC44223838	Cc1ccc2c(c1)s/c(=N/C(=O)CN(C)S(=O)(=O)C)/n2CC#C	0
ZINC44224793	C1C[NH+](CC[N-]1)CCCC(=O)[O-]	1
ZINC44225035	Cc1c(cccc1Cl)NC(=O)CSc1ccncn1	1
ZINC44351174	C[C@H](c1ccc(cc1)Br)NC(=O)C(C)(C)C#N	1
ZINC44442763	c1cc(sc1)CCNC(=O)c1ccc2c(c1)nsn2	1
ZINC44447162	CCCN(Cc1ccsc1)C(=O)c1cccc(c1C)[N+](=O)[O-]	1
ZINC44548711	C#CCSC1=[NH+]CCN1/N=C/c1cccc(c1)Cl	0
ZINC44548853	CCOC(=O)[C@H](C1=[NH+]CCN1)C(=O)N	1
ZINC44549176	CCOC(=O)CCn1c2ccncc2n(c1=S)CCC(=O)OCC	1
ZINC44549397	C#CCSc1nncn1/N=C/c1ccc(cc1)O	0
ZINC44550451	C#CCOc1c(nccn1)/C(=N/O)/N	0
ZINC44559764	CC[C@@H](C)C#CC(=O)OC	1
ZINC44576758	C[C@@H](C(=O)NCC1(CCCCC1)N1CCOCC1)n1cncn1	1
ZINC44732856	CO[C@@H]1CCCC[C@@H]1OC(=O)Cc1ccc(cc1)n1cnnn1	1
ZINC44756758	C#CCN1CC[NH+](CC1)Cn1c(=S)n2cc(ccc2n1)C(F)(F)F	0
ZINC44847587	CCC(=O)N1CCc2c1ccc(c2)C(=O)N[C@@H](C)c1ccccc1Br	1
ZINC44911474	c1ccnc(c1)C(=O)NC[C@@H]([C@@H]1CCOC1)N1CCOCC1	1
ZINC44952533	COCCOc1ccc(cn1)NC(=O)N(C[C@@H]1CCOC1)C1CC1	1
ZINC44964107	C#CCO[C@@H]1[C@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O	1
ZINC44968588	CCN(CC)c1ccc(c[nH+]1)CNC(=O)NC[C@H](C)N1CCOCC1	1
ZINC44975856	c1ccc(cc1)C1(CCOCC1)CNc1c2c([nH]cn2)ncn1	1
ZINC44979943	COc1cccc(c1)/C=C/C(=O)N(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC44988397	CSCC[C@@H]1C(=O)N(C(=S)N1)CC#Cc1ccccc1	0
ZINC45027780	C1CCO[C@H](C1)OCCCC#CCO[C@H]1CCCCO1	1
ZINC45055277	CN(c1ccccc1)NC(=O)C1CCN(CC1)C(=O)c1ccoc1	1
ZINC45058387	COc1ccc(c(c1)OC)[C@H]1CCCN1C(=O)COC1CCCCC1	1
ZINC45132685	Cc1ccc(c(c1)C)OCCC(=O)NCC#C	0
ZINC45149142	C[C@@H]1COCCN1C(=O)N[C@@H](c1ccc(cc1)OC)C(C)C	1
ZINC45237052	Cc1ccc2c(c1)sc(n2)N(C)CC#C	0
ZINC45358644	CC[C@H](c1cccc(c1)Cl)NC(=O)[C@@H]1CC(=O)N(C1)CCOC	1
ZINC45432332	C[C@@H]1COCCN1C(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC45439865	C1C[C@@H](C[C@@H](C1)NC(=O)NC1CCC2(CC1)OCCO2)C(F)(F)F	1
ZINC45446809	C[C@H]1CN([C@@H](CO1)C)C(=O)[C@@H](C)Oc1ccc(cc1)Cl	1
ZINC45460511	c1cc(ccc1CNC(=O)N1CCC(CC1)CO)OCC(F)(F)F	1
ZINC45470477	CC(C)CN(C)C(=O)CNC(=O)c1cccc(c1)Br	1
ZINC45510620	CCN(c1ccc(cc1C)C)C(=O)c1ccc(cc1)S(=O)(=O)C	1
ZINC45522712	C[C@H](C(=O)NCc1ccnc(c1)N1CCOCC1)n1cccn1	1
ZINC45541400	CCCNC(=O)N1CCN(CC1)S(=O)(=O)N(C)C	1
ZINC45611557	c1ccc(cc1)C#CCNC(=O)NCc1ccc(cc1)Cl	0
ZINC45671964	COCCN(Cc1ccccc1)C(=O)c1cccc(c1)C(F)(F)F	1
ZINC45742929	Cc1ccc(cc1Cl)S(=O)(=O)NC[C@@H]1CCOC1	1
ZINC45796217	CC1=C(S(=O)(=O)N=C1N1CC[C@@H](CC1)[NH3+])c1ccc(cc1)C(C)C	1
ZINC45804117	CCc1ccc(o1)C(=O)Nc1ccccc1n1cnnn1	1
ZINC45845997	CCOCc1ccc(cc1)CNC(=O)NCC#C	1
ZINC45875490	Cc1c(c(n(n1)c1cccc(c1)C(F)(F)F)C)CC(=O)NCC#C	0
ZINC45903471	C#CCNC(=O)c1ccccc1SCC(=O)Nc1cc(cc(c1)Cl)Cl	0
ZINC45906239	COc1ccc(c(c1)OC)N1C[C@H](CC1=O)C(=O)NCC#C	0
ZINC45945274	COc1cc(ccc1OCc1ccccc1)C[NH2+]CC#C	0
ZINC45945368	CCCOc1c(cc(cc1OC)Cl)CNCC#C	0
ZINC45945371	Cc1cccc(c1)COc1ccc(cc1)CNCC#C	0
ZINC45945538	C#CCOc1ccc(cc1)C[NH2+]CCO	0
ZINC45945696	C#CCOc1ccc(cc1C[NH2+]C[C@@H]1CCCO1)Cl	1
ZINC45945780	CC(C)C[NH2+]Cc1cc(c(c(c1)Cl)OCC#C)OC	0
ZINC45945849	C#CCOc1cccc(c1)C[NH2+]C[C@@H](c1ccccc1)O	0
ZINC45945866	COCC[NH2+]Cc1ccc(c(c1)OC)OCC#C	1
ZINC45945911	C#CCOc1cccc(c1)C[NH2+]Cc1ccco1	0
ZINC45945942	CCCCOCCC[NH2+]Cc1ccccc1OCC#C	1
ZINC45946111	CCOc1cc(ccc1OCC#C)C[NH2+]C[C@H](C)O	0
ZINC45946484	C#CCOc1cccc(c1)CNCCN1CCOCC1	1
ZINC45946498	CC[N@@H+]1CCC[C@H]1CNCc1cccc(c1)OCC#C	0
ZINC45968538	CC[C@@H]1CCCN(C1)C(=O)NCc1cccnc1N1CCOCC1	1
ZINC46149408	c1cc(sc1)[C@H]1CCCN1C(=O)[C@@H]1CC(=O)N(C1)CC1CC1	1
ZINC46153175	C[C@@H]1CCC[C@]2(C1)C(=[NH+]CCN2)NCCOC	1
ZINC46167785	C#CCN1CCN(CC1)Cc1ccc(s1)Br	0
ZINC46171646	c1cc(cc(c1)OS(=O)(=O)c1ccc2c(c1)CCO2)C=O	1
ZINC46178921	c1ccc(cc1)Cc1nc(cs1)CS(=O)(=O)Cc1c(cccc1Cl)F	1
ZINC46248042	C#CCOC(=O)c1cc2c(s1)nc1n2ccs1	1
ZINC46256069	C[C@@H]1COCCN1C(=O)CCc1ccc(o1)c1ccc(cc1)OC	1
ZINC46282083	C[C@H]1C[C@@H]1C(=O)Nc1ccc(cc1)C(=O)OCC#C	1
ZINC46366562	C[C@H](CNC(=O)CCCN1C(=O)CNC1=O)[N@@H+]1CCc2c(ccs2)C1	1
ZINC46493473	Cn1c(cnc1COC(=O)CCCc1ncc(o1)c1ccccc1)Cl	1
ZINC46499033	C#CCOC(=O)c1cnn(c1)c1ccc(cc1)[N+](=O)[O-]	1
ZINC46528334	C#CCOC(=O)c1cnc(s1)c1ccccc1	1
ZINC46535055	CCCOCc1ccccc1CNC(=O)CNC(=O)C(C)(C)C	1
ZINC46587014	CC1(C(=O)N(C(=O)N1)CCSCc1ccc(cc1)C(C)(C)C)C	1
ZINC46687736	CCOCCOCc1cccc(c1)NC(=O)[C@H]1CC(=O)N(C1)C(C)C	1
ZINC46979532	CC(C)[C@@H](C(=O)N(C)CC(=O)N)NC(=O)C	1
ZINC47033324	C[C@H]1CCCN(C1)S(=O)(=O)c1ccccc1C(=O)OC	1
ZINC47074667	CCOCCCC(=O)NCc1ccnc(c1)OC	1
ZINC47145336	C[C@H](c1ccc(c(c1)OC)OC)NC(=O)Nc1cccc(c1)C#C	0
ZINC47175998	Cc1csc(=O)n1CCC(=O)O[C@H](C)c1ccc(cc1)[N+](=O)[O-]	1
ZINC47218974	CCN(CC)CC[NH2+]CCC(=O)OC(C)(C)C	1
ZINC47218987	CC(C)(C)OC(=O)CC[NH2+]CCCc1ccccc1	1
ZINC47219083	C[C@H](C[NH2+]Cc1ccccn1)C(=O)OC(C)(C)C	1
ZINC47355829	Cc1nc(cs1)CN1C(=O)[C@@](NC1=O)(C)c1c(cccc1F)F	1
ZINC47414009	CCOC(=O)/C=C/c1ccc(cc1)NC(=O)Cc1ccc([nH+]c1)C	1
ZINC47550439	CCC(C)(C)NC(=O)CN(CC#C)CC(=O)NC(C)(C)CC	0
ZINC47650233	Cc1ccc(cc1C)S(=O)(=O)Cc1cc(cc2c1OCOC2)Cl	1
ZINC47751663	CC(C)C(=O)Nc1ccc(cc1)C(=O)OCC#C	1
ZINC47789036	CCOC(=O)[C@@H]1CCCN(C1)C(=O)Nc1nnc(s1)c1ccccn1	1
ZINC47844195	CC(C)(C)OC(=O)NCc1ccccc1C[NH3+]	1
ZINC47845197	CC(C)[C@H]([C@@H](C(F)(F)F)N)[NH3+]	1
ZINC47849053	Cc1ccc(cc1NC(=O)c1ccccc1)C(=O)OCC#C	1
ZINC47876773	COCCn1cc(cn1)NC(=O)NCC(=O)Nc1cccc(c1)C#C	1
ZINC47895873	CCn1c2ccccc2n(c1=O)CC(=O)OCC#Cc1ccccc1	1
ZINC47896051	Cc1ccc(cc1[N+](=O)[O-])C(=O)OCC#Cc1ccccc1	1
ZINC47896113	c1ccc(cc1)C#CCOC(=O)CN1C(=O)[C@H]2CCCC[C@@H]2C1=O	1
ZINC47896127	c1ccc(cc1)C#CCOC(=O)/C=C/c1ccccc1[N+](=O)[O-]	1
ZINC47932274	C#CCNC(=O)[C@H]1CC(=NO1)c1cccc(c1)F	0
ZINC47947567	CCOC(=O)Nc1ccc(cc1)NC(=O)NCc1ccncc1	1
ZINC48020046	C#CCNC(=O)NCc1ccccc1COCc1ccccc1	1
ZINC48020062	C[C@@H]1CN(C[C@@H](O1)C)Cc1ccc(cc1)CNC(=O)NCC#C	1
ZINC48020064	C[C@@H]1CN(C[C@H](O1)C)Cc1ccc(cc1)CNC(=O)NCC#C	1
ZINC48020547	C#CCNC(=O)NC[C@@H]1CCN(C1)c1ccccc1	0
ZINC48051928	Cc1csc(n1)NC(=O)NC[C@H](c1ccc(cc1)F)[NH+](C)C	1
ZINC48068735	Cc1ccc(s1)C[NH2+]Cc1ccccc1OCC#C	0
ZINC48072929	CN(C)[C@@H](CNC(=O)Nc1cccc(c1)C#C)c1ccc(cc1)F	0
ZINC48131152	c1ccc(cc1)C#CCNC(=O)[C@H]1COCCO1	1
ZINC48138004	CCCNC(=O)Nc1ccc(c(c1)F)N1CCCC1	1
ZINC48186576	CCn1c2ccccc2nc1SCCNS(=O)(=O)c1ccccc1	1
ZINC48198215	c1cc(c(nc1)n1cccn1)NC(=O)NC[C@H]1CCCO1	1
ZINC48214493	Cc1ccc(cc1C)[C@H](C)NC(=O)C[N@@H+](C)[C@@H]1CCS(=O)(=O)C1	1
ZINC48222398	c1cc(oc1)CN(Cc1cccs1)C(=O)Cn1cnc(n1)[N+](=O)[O-]	1
ZINC48224234	C#CCNC(=O)c1ccc(cc1)SCc1ccccc1	0
ZINC48264563	Cc1cc(on1)[C@H]1CCC[N@@H+]1Cc1coc(n1)c1cccc(c1)Cl	1
ZINC48264936	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)C1CCN(CC1)CC#C	0
ZINC48286953	CCN(CC)C(=O)c1cccc(c1)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC48347171	Cc1cccc(c1NC(=O)C[N@H+]1CC[C@@H](CC1)CO)C	1
ZINC48356087	Cc1cc(cc(c1)N(C)CC(=O)NCC#C)C	0
ZINC48369017	CC(C)Cc1nc(on1)CCCNS(=O)(=O)N(C)C1CCCCC1	1
ZINC48375293	CCN(CC)c1nc2c(s1)cc(s2)C(=O)NCc1ccccn1	1
ZINC48384646	CCCSCC(=O)N1CCN(CC1)c1ccccc1F	1
ZINC48415788	C[C@@H]1CCC[C@H](C1)NC(=O)NCC#Cc1ccccc1	0
ZINC48427159	C[C@@H]([C@H]1CCCO1)NC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC48430932	C[C@H]1C[C@@H]1c1ccc(o1)/C=C\C(=O)NCC(=O)OC	1
ZINC48440917	CCc1ccc(s1)S(=O)(=O)[N-]c1cccc(c1)C#C	0
ZINC48444268	c1csc(c1Br)S(=O)(=O)NCCCOC[C@@H]1CCCO1	1
ZINC48461348	C[C@H](/C(=N/S(=O)(=O)c1ccc(s1)Cl)/[O-])OCC(F)(F)F	1
ZINC48608140	C[C@H](CNc1c(cc(cn1)C(=O)N)Cl)[NH+]1CCOCC1	1
ZINC48656950	CCOc1ccc(c(c1)C)NC(=O)CCc1ccsc1	1
ZINC48685023	C#CCNC(=O)NCCNC(=O)c1ccc(cc1)Br	0
ZINC48723202	C#CCNC(=O)CNC(=O)c1ccc(c(c1)F)F	0
ZINC48742003	C[NH+](C)[C@@H](CNC(=O)C(=O)Nc1cccc(c1)C#C)c1cccs1	0
ZINC48765657	C#CCCOC(=O)CCNC(=O)/C=C\c1ccco1	1
ZINC48781415	CCn1cnnc1CNC(=O)c1ccc(cc1C)Br	1
ZINC48811212	CCOc1ccc(cc1)C[N@@H+](C)CC(=O)NCC(C)C	1
ZINC48845370	C#CCNC(=O)NCCCOCCc1ccccc1	1
ZINC48845457	C#CCNC(=O)NCCCC(=O)Nc1ccc(cc1)Cl	0
ZINC48868089	C#CCCCOC(=O)c1ccc(cc1)NC(=O)N	1
ZINC48868157	CC(=O)Nc1ccc(cc1)/C=C/C(=O)OCCC#C	1
ZINC48868165	Cn1c(=O)c2ccc(cc2[nH]c1=S)C(=O)OCCC#C	1
ZINC48888711	CC(C)NC(=O)c1cc(ccc1F)NC(=O)C	1
ZINC48906651	CCN(CCCNS(=O)(=O)c1c[nH]nc1)C(=O)C	1
ZINC48913779	CCc1ccsc1C(=O)NC[C@@H](C)N1CCOCC1	1
ZINC48920765	C[N@@H+]1CC[C@H](C1)NC(=O)Nc1cccc(c1)C#C	0
ZINC48923607	C#CCNC(=O)CCCOc1ccc(cc1)I	0
ZINC48937172	CN(CC(=O)Nc1ccc(c(c1)F)Cl)C(=O)OC	1
ZINC48947971	CC[C@H](C)Oc1ccc(cc1)NC(=O)[C@@H]1C[C@@H]1[N+](=O)[O-]	1
ZINC48963097	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NOCc1ccccc1	0
ZINC49000630	CCCNC(=O)NC(=O)C[N@H+](CC)C[C@H](C)C#N	1
ZINC49000757	c1cc(oc1)C[N@H+](C[C@H]1CCCO1)CC(=O)NC(=O)N	1
ZINC49003805	CC[C@H](/C(=N/S(=O)(=O)c1ccc(cc1)C)/[O-])OCC	1
ZINC49005490	C#CCOC(=O)c1cnn(c1)c1ccc(cc1Cl)Cl	1
ZINC49005556	Cc1c2cc(ccc2oc1C(=O)OCC#C)Cl	1
ZINC49005602	CCOC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)OCC#C	1
ZINC49005635	C#CCOC(=O)CCNC(=O)Nc1ccc(cc1)Br	1
ZINC49005674	CN(OC)S(=O)(=O)c1ccc(cc1)C(=O)OCC#C	1
ZINC49005698	CN(C)c1ccc(cc1C(=O)OCC#C)[N+](=O)[O-]	1
ZINC49005710	C#CCOC(=O)/C=C/c1ccc(s1)c1ccc(cc1)F	1
ZINC49005714	C#CCOC(=O)C[C@@H]1C(=O)Nc2cc(ccc2S1)Cl	1
ZINC49005716	C#CCOC(=O)C[C@H]1C(=O)Nc2cc(ccc2S1)Cl	1
ZINC49005722	Cn1cc(c(=O)n(c1=O)C)/C=C\C(=O)OCC#C	1
ZINC49014718	Cc1c(c(n(n1)C)Cl)C(=O)OCC#Cc1ccccc1	1
ZINC49014742	CCCc1cc([nH]n1)C(=O)OCC#Cc1ccccc1	1
ZINC49019838	CC(C)(C)C(=O)N(c1cccc(c1)O)S(=O)(=O)C	1
ZINC49028831	C#CCOCC1CCN(CC1)C(=O)CC1CCCCC1	1
ZINC49031696	CCSc1ccccc1C(=O)N1CCC[C@@H](C1)COCC#C	1
ZINC49031738	C#CCOC[C@@H]1CCCN(C1)C(=O)[C@@H]1CCC=CC1	1
ZINC49031769	C#CCOC[C@@H]1CCCN(C1)C(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC49033174	COCc1ccc(cc1)CNC(=O)CNS(=O)(=O)C	1
ZINC49084263	C#CCNC(=O)C1=NO[C@@H](C1)c1ccccc1	0
ZINC49085385	C#CCNC(=O)CNC(=O)NC1CCCCC1	0
ZINC49221062	COC(=O)NCC(=O)NC(C1CC1)C1CC1	1
ZINC49228255	C[C@H]1C[C@H]1CNc1ccc2nnnn2n1	1
ZINC49236682	C[N@H+](CCOC)CC(=O)Nc1ccc(cc1)O	1
ZINC49239825	Cc1ccc(cc1C)S(=O)(=O)NCCCS(=O)(=O)C	1
ZINC49246919	Cc1cccc(n1)CNC(=O)NC[C@@H]1C[C@H]1C	1
ZINC49267987	C[C@@H](CNC(=O)NCCCOC)Cn1cccn1	1
ZINC49289116	C[C@H](C(=O)Nc1cccc(c1)c1cnco1)OCC=C	1
ZINC49292357	CCN(C1CC1)C(=O)CNc1cccc(c1)C#C	0
ZINC49318763	CCOC(=O)N(C)c1ccc(cc1)NC(=O)[C@@H]1C[C@@H]1C	1
ZINC49319136	Cc1ccc(cc1)CN(CC#C)C(=O)c1cn[nH]n1	0
ZINC49322017	Cc1ccc(cc1)CN(CC#C)c1cc([nH+]c(n1)N)C	0
ZINC49332860	C[N@H+](Cc1cscn1)CC(=O)Nc1cccc(c1)C#C	0
ZINC49333567	Cc1cc(c(s1)C)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC49333577	CN(CC(=O)NCC#C)c1ccc(c(c1)OC)OC	0
ZINC49339044	C#CCNC(=O)N1CCC(CC1)NC(=O)c1ccsc1	0
ZINC49346772	c1ccc(cc1)C#CCNC(=O)c1ccc(c(c1)I)Cl	0
ZINC49350372	C#Cc1cccc(c1)NC(=O)CNC(=O)[C@H]1CCOC1	1
ZINC49354679	Cc1ccc(cc1C)NC(=S)NNC(=O)[C@H]1CCOC1	1
ZINC49374155	Cc1cc(cc(c1)NC(=O)[C@@H]1C[C@H]1c1ccco1)C	1
ZINC49374359	Cn1ccs/c/1=N\C(=O)[C@@H]1C[C@@H]1c1ccco1	1
ZINC49375591	C#CCN1CCC(CC1)C(=O)Nc1ccccc1Cl	0
ZINC49376060	Cc1ccccc1CCNC(=O)c1c(ccs1)C1CC1	1
ZINC49376076	C#CCNC(=O)c1c(ccs1)C1CC1	0
ZINC49376659	Cn1cc(cn1)NC(=O)[C@H]1CC[N@@H+](CC1)CC#C	0
ZINC49376723	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NNC(=O)[C@@H]1CCCO1	1
ZINC49376957	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NC[C@@H]1COCCO1	1
ZINC49387937	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1cccc(c1F)F	0
ZINC49391325	Cc1cccc(c1)C(=O)N[C@H](C)C(=O)N1CC[C@H](CC1)CC(=O)N	1
ZINC49401434	C[C@@H]1CN(C[C@@H](O1)C)c1cccc(c1C#N)F	1
ZINC49413785	CCCO[C@@H]1CCCN(C1)C(=O)Nc1ccccc1C	1
ZINC49419279	CC[C@H](C(=O)Nc1cc(ccc1C(=O)NCC)Cl)OC	1
ZINC49420084	CC(C)c1ncc(c(n1)C(=O)NCC#C)Cl	0
ZINC49422383	CC[C@H](C(=O)N(C)CC(=O)Nc1ccccc1Br)OC	1
ZINC49430775	COCCOCCCC(=O)NNC(=O)NC1CCCC1	1
ZINC49432295	C#CCCN1CCN(CC1)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC49442253	C#CCN(CC(=O)NCc1cccs1)C1CCCCC1	0
ZINC49443967	Cc1c(oc(n1)NC(=O)N1CCN(CC1)CCC#C)C	0
ZINC49444459	Cc1c(oc(n1)NC(=O)N(CC#C)C1CCCCC1)C	0
ZINC49450770	Cc1cc(nc(n1)Nc1nc(cs1)CC(=O)NC1CC1)C	1
ZINC49451078	C#CCC[NH+]1CCN(CC1)C(=O)c1cccnc1[S-]	0
ZINC49452933	CCOc1cccc(c1)c1cc(n2c(n1)c(cn2)C(=O)[O-])C(F)(F)F	1
ZINC49459663	CCNC(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC49465293	C#CCN(Cc1ccco1)C(=O)/C=C/c1nccs1	0
ZINC49465415	C#CCN(Cc1ccco1)C(=O)c1ccc(o1)Br	0
ZINC49470529	Cc1cccc(c1)S(=O)(=O)N(CC#C)Cc1ccco1	0
ZINC49475350	C#CCN(Cc1ccco1)C(=O)c1cc([nH]n1)C1CC1	0
ZINC49475358	CC(=O)c1cc([nH]c1)C(=O)N(CC#C)Cc1ccco1	0
ZINC49477345	CC(C)NC(=O)N(CC#C)Cc1ccco1	0
ZINC49489938	CCOCCCC(=O)Nc1cc(ccc1C)C(=O)N	1
ZINC49500429	CCC(=O)N1CCCC[C@@H]1C(=O)N[C@@H]1CCCNC1=O	1
ZINC49505901	COCC(=O)N1CCCc2c1cc(cc2)[N-]S(=O)(=O)c1ccc(s1)Br	1
ZINC49514093	Cc1cc(c(s1)C)/C(=N/S(=O)(=O)CC1CCCCC1)/[O-]	1
ZINC49516131	CCCc1[nH]c(=S)n(n1)CN1CCO[C@@H](C1)CC	1
ZINC49519180	CCSc1ccc(cn1)NC(=O)[C@@H](C(C)C)NC(=O)N	1
ZINC49574601	CC[C@H](c1cccc(c1)[N+](=O)[O-])NCC[NH+]1CCCCC1	1
ZINC49587313	CC(=O)NCCN1CC[C@H](C1=O)[C@H](c1ccccc1)NCC#C	0
ZINC49698975	CCOC(=O)N1CCC(CC1)/N=C\1/[C@@H](C(=O)C1=O)N1CCN(CC1)C	1
ZINC49705901	c1cc(ccc1NC(=O)N1CCC2(CC1)OCCCO2)Cl	1
ZINC49775893	Cc1cccc(c1)OCCSc1nnc(n1Cc1ccco1)C1CC1	1
ZINC50004425	Cc1cc(cc(c1C)S(=O)(=O)NC)C(=O)NCc1ccccc1CO	1
ZINC50024131	Cc1cccc(c1C)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC50027665	Cn1ccs/c/1=N/C(=O)C1CCN(CC1)CC#C	0
ZINC50028175	CN([C@H]1CCc2c1cccc2)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC50029819	C[C@@H]([C@@H]1CCCO1)Nc1cc(c(cc1F)N)C(=O)[O-]	1
ZINC50044536	C#CCNC(=O)c1cc(cnc1Cl)Br	0
ZINC50081443	CC[NH+](CC)CCNC(=O)C1CCN(CC1)C(=O)Nc1ccccc1	1
ZINC50664308	CSc1nccn1c1cccc(c1)C(=O)NCC(=O)NCC#C	0
ZINC50926039	C=CCn1c2ccccc2n(c1=S)CN1CCO[C@@H](C1)C(=O)N	1
ZINC50931232	CCOC(=O)c1cnc2ccccc2c1N(C)Cc1cscn1	1
ZINC50987870	CC1=[NH+][C@@H](C(=[NH2+])N1CC#C)c1ccc(cc1)Br	0
ZINC51099113	Cc1ccc(s1)C(=O)N[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC51130701	CC1(c2ccccc2N(/C/1=C/C(=O)CN1CCO[C@H](C1)C(=O)N)C)C	1
ZINC51159928	CCOC(=O)[C@H]1CC[N@@H+](CC1)CC(=O)Nc1ccnn1[C@H](C)C1CC1	1
ZINC51347499	C[C@@H](C(=O)[C@@H](C#N)C(=O)NC)Oc1ccc(cc1)Cl	1
ZINC51353968	C=CCN1[C@H](Nc2c(c3c(s2)CCC3)C1=O)SCC#C	0
ZINC51432923	CCCn1ccc2c1ccc(c2)NC(=O)c1ccc(cc1)COC	1
ZINC51555251	CC[N@H+](CCCOc1ccc(cc1)OC)C[C@@H]1CCCO1	1
ZINC51652002	COc1ccc(cc1)SCCC(=O)[C@@H](C#N)C(=O)NC1CCCC1	1
ZINC51666282	CCOC(=O)[C@@H]1CC[N@H+](CC1)CC#CC	1
ZINC51903329	CC(C)N(C)C(=O)C1CCN(CC1)CC#C	0
ZINC52212773	Cc1ccccc1[C@@H]1CCC[N@@H+]1CC(=O)N1CCCCC1	1
ZINC52369768	CC(=O)Nc1nc(cs1)C(=O)O[C@H]1CSCc2c1cccc2	1
ZINC52383373	CCNC(=O)C[NH+]1CCN(CC1)C(=O)c1ccc(c(c1)Cl)O	1
ZINC52616938	Cc1cccc(c1)OCCN(C)C(=O)c1cc(cc(c1)F)F	1
ZINC52655294	CCCOc1ccc(cc1Cl)NC(=O)C(=O)NCCCOCC(C)C	1
ZINC52745675	CC(C)[C@H](C(=O)OCCCC#C)NC(=O)c1ccc(cc1)Cl	1
ZINC52745892	Cc1cccc2c1ncn(c2=O)CC(=O)OCCCC#C	1
ZINC52746123	C#CCCOC(=O)CCN1C(=O)c2ccc(cc2C1=O)Br	1
ZINC52746265	Cc1ccc(cc1)S(=O)(=O)N1CCC(CC1)C(=O)OCCC#C	1
ZINC52806071	CN(Cc1csc2c1cccc2)CC(=O)NCC#Cc1ccccc1	0
ZINC52845784	C=CCNC(=O)NC(=O)CN(CC#C)[C@@H]1CCc2c1cccc2	0
ZINC52864235	COC(=O)CN(Cc1ccc(cc1)Cl)CC(=O)NCC#C	1
ZINC52933329	COCC(=O)N1CCN(CC1)CC(=O)Nc1ccc(cc1F)F	1
ZINC53027785	CS(=O)(=O)NC[C@@H]1CCCCN1C(=O)c1cnsn1	1
ZINC53061061	Cc1ccc(cc1)N1CC[C@@H](C1=O)C(=O)NCCC(C)C	1
ZINC53114377	C[C@H](c1ccccc1Cl)N(C)C(=O)c1cccc(c1)OCCOC	1
ZINC53119087	CCS(=O)(=O)CC(=O)Nc1ccc(cc1)OCc1nccn1C	1
ZINC53134114	Cc1ccc(cc1)C(=O)Cc1ccncc1	1
ZINC53206994	C[C@@H](C(=O)NCCC(C)C)[N@@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC53302946	c1ccnc(c1)C#Cc1cccc(c1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC53411401	CCOC(=O)N1CCC[C@@H](C1)C(=O)N[C@H]1CCOc2c1cc(cc2)Br	1
ZINC53433442	CC(C)NC(=O)C(=O)N1CCN(CC1)CC#C	0
ZINC53443500	Cc1ccc(cc1)N1CC[C@H](C1=O)C(=O)NNc1ncccn1	1
ZINC53601847	C[C@H](C(=O)N)NCc1cc(c(c(c1)Br)OCC=C)OC	1
ZINC53775818	Cc1ccc(s1)CNC(=O)CNC1=NS(=O)(=O)c2c1cccc2	1
ZINC53921091	C#CCOC(=O)CCCn1c2ccc(cc2oc1=O)[N+](=O)[O-]	1
ZINC53921191	C#CCOC(=O)[C@H]1CCCN(C1)C(=O)Nc1ccccc1	1
ZINC53955756	C[C@H](c1ccccc1)N(C)C(=O)N[C@@H]1CCCc2c1cccc2	1
ZINC53986858	CCN(CC)C(=O)N[C@H](c1ccc2c(c1)OCCO2)C(C)C	1
ZINC53995061	CC(C)N1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)C#Cc1ccccc1	1
ZINC54046579	C#CCNC(=O)N1CCC(CC1)NC(=O)c1ccccc1	0
ZINC54046604	C#CCNC(=O)N1CCN(CC1)Cc1c(cccc1Cl)F	0
ZINC54099466	C[NH+](C)[C@H](CNC(=O)c1cc(cs1)C(=O)N)c1ccc(cc1)F	1
ZINC54187662	C[C@H](C(=O)OC)N1CCN(CC1)Cc1ccccn1	1
ZINC54360198	C[C@@H](C(=O)N1CCCC1)N1CCN(CC1)CCOc1ccccc1Cl	1
ZINC54516465	COCCn1cnn(c1=S)CN(CC#C)[C@@H]1CCc2c1cccc2	1
ZINC54838604	CCC[C@@H](C)N1C[C@H](CC1=O)C(=O)Nc1cccc(c1)C#C	0
ZINC54844969	C[C@H](C(=O)NC(=O)NCC(C)C)[NH+]1CCCC1	1
ZINC54886667	COc1ccc(cc1)C(=O)[C@@H]1CC[N@H+](CC1)C[C@@H]1CCCCO1	1
ZINC54896038	C[C@H](Cc1ccccc1F)NC(=O)C(=O)Nc1ccc(cc1)Br	1
ZINC54956974	C[NH+](C)C[C@H]1C[NH2+]CCOC1	1
ZINC55006432	COC(=O)NCC(=O)Nc1ccc2c(c1)OC1(O2)CCCC1	1
ZINC55027850	C#C[C@@H](CO)NCc1ccccc1	0
ZINC55052904	c1cc(cnc1)CN(Cc1cc(cs1)C#CCO)C1CCCCCC1	0
ZINC55060708	C=CCNC(=O)[C@@H]1CCCC[C@@H]1C(=O)N(CC#C)Cc1ccco1	0
ZINC55074669	c1cscc1C[N@@H+](Cc1cc(cs1)C#CCO)C[C@@H]1CCCO1	1
ZINC55082137	C[C@H](C(=O)NCC#C)[N@H+]1CC[C@@H](CC1)COc1ccccc1	0
ZINC55089711	CCN(CC#C)C(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC55120891	c1ccc(cc1)C#CC(Cc1ccccc1Br)Cc1ccccc1Br	0
ZINC55165979	CC[C@H](C(=O)NCc1cc([nH]n1)COC)Nc1cccc(c1)OC	1
ZINC55183050	CC[C@H](C)N(CC#Cc1ccccc1)Cc1ccccc1C(=O)[O-]	0
ZINC55189242	CCc1nc(cs1)CC(=O)NCCCO[C@H](C)c1ccccc1	1
ZINC55198253	CCN(CCCCO)C(=O)c1ccccc1Cc1ccc(cc1)Cl	1
ZINC55226561	CC(C)(C#Cc1ccc(s1)c1[nH]c2cc(ccc2n1)C(=O)[O-])O	0
ZINC55243460	CC(=O)C[C@@](C)(C#CCN1CCCC[C@@H]1c1cccnc1)O	0
ZINC55243849	CCOC(=O)CCC#CCN1CCCC[C@H]1c1cccnc1	1
ZINC55246628	CCC(CC)(C#CCN1CCCC[C@H]1c1cccnc1)OC(=O)C	1
ZINC55271977	CCCCN(CC#Cc1ccccc1)C(=O)c1cccc(=O)[nH]1	0
ZINC55280980	c1ccc(cc1)C#CCN(C1CCCC1)C(=O)CN1CCOC1=O	1
ZINC55316768	c1ccc(cc1)C#CCNC(=O)c1ccc(s1)Br	0
ZINC55329182	CCNC(=O)NCc1ccc(c(c1)F)N1C[C@H](O[C@H](C1)C)C	1
ZINC55369963	C[C@H](COC)N(Cc1ccccc1OC)C(=O)CCC#C	1
ZINC55377413	Cc1ccc(c(c1)C(=O)NCCNC(=O)c1ccccc1O)O	1
ZINC55382686	CC(=O)OCCC#CCN1CCCC[C@@H]1c1cccnc1	1
ZINC55382701	c1cc(cnc1)[C@H]1CCCCN1CC#CCCOCCC#N	1
ZINC55395214	Cc1ccc(c(c1)C)C(=O)Nc1cc2c(nn(c2nc1)C)C	1
ZINC55404122	CCCN(CC#Cc1ccccc1)Cc1cnn(c1C)CC=C	0
ZINC55501575	C[C@@H](c1ccccc1)N[C@H](CO)C#C	0
ZINC55546724	Cc1cc(cc(c1S(=O)(=O)Nc1ccc(cc1)Br)C)NC(=O)C	1
ZINC55580019	Cc1ccc(cc1S(=O)(=O)[N-]c1cccc(c1)C#C)S(=O)(=O)C	0
ZINC55838902	CC(C)Cc1nc(on1)CNc1ccccc1C(=O)NC(C)C	1
ZINC55849110	COCc1ccccc1NCC(=O)Nc1ccc(cc1)C(F)(F)F	1
ZINC56018514	C#Cc1cccc(c1)NCC(=O)N1CCc2c1cc(cc2)[N+](=O)[O-]	0
ZINC56115442	CN(CC(=O)Nc1cccc(c1)C#C)S(=O)(=O)c1ccc(cc1F)F	0
ZINC56119167	C[C@@H](c1cccc(c1)Cl)N(C)S(=O)(=O)c1ccsc1C(=O)OC	1
ZINC56151674	CCCNC(=O)c1ccc(cc1Cl)NC(=O)C[C@H]1CCCO1	1
ZINC56164449	Cc1c(c(on1)C)CCC(=O)Nc1cccnc1N1CCOCC1	1
ZINC56226420	CN(c1ccc(c(c1)F)F)C(=O)c1cccc(c1)NC(=O)N	1
ZINC56231959	COc1ccc(c(c1OC)OC)C(=O)OCC#Cc1ccccc1	1
ZINC56232013	c1ccc(cc1)CC(=O)NCCC(=O)OCC#Cc1ccccc1	1
ZINC56232093	c1ccc(cc1)C#CCOC(=O)CSc1nnnn1C1CC1	1
ZINC56232100	c1ccc(cc1)C#CCOC(=O)c1c(cnc(n1)N1CCCC1)Cl	1
ZINC56232130	Cc1c(c2ccccc2[nH]1)CC(=O)OCC#Cc1ccccc1	1
ZINC56232156	CN(c1ccccc1C(=O)OCC#Cc1ccccc1)C(=O)C1CC1	1
ZINC56232866	C[C@H](C(=O)NC1CCCCC1)SCc1nc(no1)c1cccs1	1
ZINC56359004	CCCNC(=O)CN(CCC)C(=O)NCc1ccc(cc1)C	1
ZINC56359117	c1cnc(cn1)N1CCN(CC1)C(=O)c1c2c(on1)CCCC2	1
ZINC56360812	Cc1ccc(nc1)NC(=O)[C@@H]1CCCN(C1)C(=O)NCC#C	0
ZINC56383866	CC(C)COCCCNC(=O)NCC(=O)Nc1cccc(c1)C#C	1
ZINC56498330	Cc1ccc(c(c1)NC(=O)Nc1cccc(c1)N1CCNC1=O)OC	1
ZINC56517233	c1cc2c(c(c1)Cl)CC[C@@H]2NC(=O)NC1CCCC1	1
ZINC56534148	COc1ccc(cc1)CCC(=O)NNC(=O)NCc1ccc(cc1)Cl	1
ZINC56663898	CCOCCOCc1cccc(c1)NC(=O)N(C)Cc1ccoc1C	1
ZINC56728275	CCOCc1ccccc1NC(=O)N[C@H](C)Cc1ccc(cc1)O	1
ZINC56802804	CCCCCNC(=O)NCC1(CCOCC1)c1ccc(cc1)F	1
ZINC56815768	C[C@@H]1CCC[C@H](C1)CNC(=O)NCC(=O)NC1CC1	1
ZINC56816021	C[C@@H]1CCC[C@H](C1)CNC(=O)N1CCN(CC1)C(=O)C(=O)NC(C)C	1
ZINC56894669	CC(C)(C)OC(=O)N1CCN(CC1)c1cc[nH+]c(c1)C(=O)[O-]	1
ZINC56922895	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc(cc1)Cn1ccnc1	1
ZINC56922919	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccc2c(c1)nc[nH]2	1
ZINC56922933	C#CCOC[C@H]1CCCN(C1)C(=O)c1cc(cc(c1)Cl)Cl	1
ZINC56922939	C#CCOC[C@H]1CCCN(C1)C(=O)Cc1c[nH]c2c1cccc2	1
ZINC56922947	CCCc1c(snn1)C(=O)N1CCC[C@H](C1)COCC#C	1
ZINC56923016	CC(C)(C)c1ccc(cc1)C(=O)N1CCC[C@@H](C1)COCC#C	1
ZINC56923041	CCOc1ccc(cc1OCC)C(=O)N1CCC[C@H](C1)COCC#C	1
ZINC56923043	COc1cc(cc(c1OC)OC)C(=O)N1CCC[C@H](C1)COCC#C	1
ZINC56923053	C#CCOC[C@H]1CCCN(C1)C(=O)c1ccccc1Cl	1
ZINC56923105	C#CCOC[C@H]1CCCN(C1)C(=O)COc1ccc(cc1)Cl	1
ZINC56923118	COc1ccc(cc1)OCC(=O)N1CCC[C@@H](C1)COCC#C	1
ZINC56923127	Cc1ccc(cc1)OCC(=O)N1CCC[C@H](C1)COCC#C	1
ZINC56923133	C#CCOC[C@H]1CCCN(C1)C(=O)CSCc1ccccc1	1
ZINC56923143	C#CCOC[C@H]1CCCN(C1)C(=O)Cc1ccc(cc1)F	1
ZINC56923146	Cc1cccc(c1)CC(=O)N1CCC[C@@H](C1)COCC#C	1
ZINC56923156	C#CCOC[C@@H]1CCCN(C1)C(=O)CCCc1ccccc1	1
ZINC56923238	C#CCOC[C@@H]1CCCN(C1)C(=O)c1cc(on1)c1ccccc1	1
ZINC56923484	COc1ccc(cc1)NC(=O)N1CCC[C@@H](C1)COCC#C	1
ZINC57139402	COC(=O)CNC(=O)C1CCN(CC1)CC#C	1
ZINC57153338	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)C1CCN(CC1)CC#C	1
ZINC57175543	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CCC[C@H]1c1cccc(c1)Cl	0
ZINC57196408	CC[C@@H](C(=O)NCC#Cc1cccc(c1)C(F)(F)F)OCC	1
ZINC57218642	C#CCNC[C@@H]1CCCO1	1
ZINC57218643	C#CCNC[C@H]1CCCO1	1
ZINC57218764	COC(=O)[C@@H]1CCCCN1CC#C	1
ZINC57225274	CC[C@@H](C(=O)N(C)Cc1cc(cc(c1)Cl)Cl)OCC	1
ZINC57273526	COCCOc1ccccc1NC(=O)c1cc2cc(ccc2o1)Br	1
ZINC57292826	C#CCNC(=O)[C@@H](C#N)C(=O)CCN1CCOC1=O	1
ZINC57327782	COC(=O)[C@H]1CC(=O)N(C1)c1cc(c(c(c1)Br)[O-])Br	1
ZINC57351386	CCOC(=O)c1c(nn(c1C)c1nc2c(ccc(c2s1)C)C)C	1
ZINC57423674	C#CCNC(=O)CCOCc1ccccc1	1
ZINC57424539	c1ccc2cc(ccc2c1)S(=O)(=O)Oc1cccc(c1)C#N	1
ZINC57456368	COCCCCN(Cc1ccccc1)C(=O)c1cc(c[nH]1)Br	1
ZINC57472221	C#CCOC(=O)c1ccc(cc1)c1ccccc1	1
ZINC57524337	Cc1cccc(c1)c1nn2c(nnc2s1)CN1CCOCC1	1
ZINC57592430	Cc1cc(cc(c1)OCCCN1CCCS1(=O)=O)C	1
ZINC57815765	C#Cc1cccc(c1)N[C@@H](c1ccccc1)C(=O)N1CCCC1	0
ZINC57992978	Cc1ccc(cc1)CN(CC#C)CC(=O)Nc1cc(ccc1F)Cl	0
ZINC58007815	CN(OC)S(=O)(=O)c1ccc(cc1)C(=O)N(CC#C)Cc1ccco1	0
ZINC58085299	c1cc(ccc1Nc1ccc(cc1Cl)[N+](=O)[O-])Oc1cnccn1	1
ZINC58087198	CCNC(=O)Nc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	1
ZINC58114615	Cc1ccc(cc1C)C(=O)CN	1
ZINC58172226	Cc1ccc(cc1NCc1nnnn1c1ccc(cc1)S(=O)(=O)C)F	1
ZINC58178218	COCCNC(=O)Nc1ccc(c(c1)NC(=O)C1CCCCC1)F	1
ZINC58193211	c1ccnc(c1)c1nc([nH]n1)/N=C(\[O-])/C=C/c1ccsc1	1
ZINC58195976	c1ccc(cc1)CCn1c(ccn1)NC(=O)c1ccc(cc1F)F	1
ZINC58209750	C[C@@H](C(=O)Nc1nnc(s1)SCc1cccs1)S(=O)(=O)C	1
ZINC58215187	CN(C)C(=O)c1ccc(cc1)NC(=O)C[N@H+](CC#C)Cc1ccco1	0
ZINC58224019	c1cc(oc1)C[NH+]1CCN(CC1)c1cc[nH+]c2c1c(ccc2F)F	1
ZINC58245164	C#CCN(Cc1ccc(cc1)F)C(=O)NCc1ccc(cc1)C#N	0
ZINC58268242	COC(=O)CN1CCN(CC1)c1c2c(c3ccccc3o2)ncn1	1
ZINC58283409	Cc1ccc(cc1)[C@H](CNC(=O)c1c(noc1C(C)C)C)[NH+](C)C	1
ZINC58291397	CCC(CC)N(CCOC)C(=O)NC[C@@H](c1ccco1)[NH+]1CCCC1	1
ZINC58291693	C[C@@H]1C[N@@H+](C[C@H](O1)C)C[C@@H]1CCCN1C(=O)c1ccc(cc1F)F	1
ZINC58292008	CC(C)C(=O)N[C@H](c1ccc(cc1)Br)C(=O)OC	1
ZINC58292517	C[C@H]1CN(C[C@@H](O1)C)c1ccc(cc1F)NC(=O)NCC#C	1
ZINC58293954	CCC(CC)[C@@H](CNC(=O)NCc1cccc(n1)C)N1CCOCC1	1
ZINC58304753	COCC/[NH+]=C(/N)\NCc1cccc(c1OC)OC	1
ZINC58326151	COc1ccc(cc1)CC[NH+]1CCN(CC1)C(=O)NCC#C	0
ZINC58342428	c1cnccc1CN1CCC(CC1)[NH2+]C[C@@H]1CNc2cc[nH+]n2C1	1
ZINC58357779	Cc1c(cco1)C(=O)NCC(=O)N1CC[NH+](CC1)CCC#C	0
ZINC58380943	COc1cc(cc(c1OC)OC)C(=O)N1CCN(CC1)CCC#C	0
ZINC58393637	Cc1ccc(cc1)CN(CC#C)C(=O)N[C@@H](C)c1cnn(c1C)C	0
ZINC58406826	C#CC[N@H+]1CC[C@@H](CC1)C(=O)NC[C@@H]1CCN(C1)c1ccc(cc1)F	0
ZINC58413631	C[C@@H](C(C)C)N(C1CC1)C(=O)c1cccc(c1)S(=O)(=O)NCC#C	0
ZINC58420524	C[C@H](c1ccc(cc1)S(=O)(=O)C)NC(=O)C1CCN(CC1)CC#C	0
ZINC58458487	C#CCNC(=O)CN1CCN(CC1)CC(F)(F)F	0
ZINC58509375	COCCCCCNS(=O)(=O)c1ccccc1[N+](=O)[O-]	1
ZINC58572164	C[C@@H]1c2cc3c(cc2C2(CCCC2)C[N@H+]1CC#C)OCCO3	0
ZINC58606609	CC(=O)c1ccc(cc1)NC(=O)c1cn(nn1)c1ccccc1Cl	1
ZINC58634996	CCOC(=O)c1ccc(cc1)OCc1nc(on1)C	1
ZINC58752056	Cn1c(nnn1)SCCC(=O)NCCCCCOC	1
ZINC58818443	CCOc1ccccc1C(=O)OCC#C	1
ZINC58818501	COc1ccc(cc1)OCCC(=O)OCC#C	1
ZINC58818506	C#CCOC(=O)/C=C/c1cccc(c1)C(F)(F)F	1
ZINC58818520	C#CCOC(=O)c1ccc(o1)Br	1
ZINC58818535	C#CCOC(=O)/C=C/c1ccc2c(c1)OCO2	1
ZINC58818550	C#CCOC(=O)[C@@H]1CCCN1C(=O)c1cccs1	1
ZINC58818620	C#CCOC(=O)COc1ccc2ccccc2c1	1
ZINC58818639	C#CCOC(=O)[C@@H](Cc1ccccc1)NC(=O)c1cccs1	1
ZINC58818708	C#CCOC(=O)c1c2ccccc2nc2c1CCCCC2	1
ZINC58818850	C#CCOC(=O)c1ccc(cc1)OC[C@@H]1CCCO1	1
ZINC58823595	CC(C)[C@H](C(=O)OCC#C)NC(=O)c1c(cccc1F)F	1
ZINC58823716	COc1cc(c(cc1OC)[N+](=O)[O-])C(=O)OCC#C	1
ZINC58824047	Cc1ccc(cc1[N+](=O)[O-])C(=O)OCC#C	1
ZINC58833331	CN(C1CCCCC1)C(=O)CSc1ccccc1C(=O)OCC#C	1
ZINC58834134	CSCc1ccc(cc1)C(=O)OCC#C	1
ZINC58864445	Cc1ccccc1NC(=O)NNC(=O)CSc1nc2ccccc2s1	1
ZINC58869995	C#CCOC(=O)CSCc1ccc(cc1)Cl	1
ZINC58870318	C#CCOC(=O)c1ccc2c(c1)C(=O)N(C2=O)Cc1ccco1	1
ZINC58870355	CCOc1ccc(cc1OC)C(=O)OCC#C	1
ZINC58933001	Cc1cc(sc1C(=O)OCC#C)NC(=O)c1ccc(cc1Cl)F	1
ZINC58951493	CC#CCCC(=O)Nc1cc(ccc1Cl)C(F)(F)F	0
ZINC58951514	CC#CCCC(=O)NC[C@H]1CCCO1	1
ZINC58951516	CC#CCCC(=O)Nc1ccc(cc1C(=O)c1ccccc1)Cl	0
ZINC58986384	COCc1ccc(cc1)C(=O)Oc1ccc(cc1)F	1
ZINC59019523	Cc1ccc(cc1)/C=N/Nc1nc(n[nH]1)SCC(=O)Nc1nncs1	1
ZINC59166902	CN(C)c1ccc(cc1)C(=O)N/N=C/c1ccc(c(c1)Br)OCC#C	0
ZINC59166993	C#CCOc1ccc(cc1Br)/C=N/NC(=O)[C@H]1CCCNC1=O	0
ZINC59198863	Cc1ccc(c(c1)NC(=O)/C(=C/c1ccc(cc1)OCC#C)/C#N)C	0
ZINC59239047	CCCC(=O)Nc1cccc(c1)C(=O)N1CCN(CC1)CC	1
ZINC59267111	Cc1c(ccc2c1N[C@H]([C@@H]1[C@H]2C=CC1)c1ccc(cc1)C(=O)[O-])Cl	1
ZINC59267803	Cc1ccc(cc1C)NC(=O)CSc1nc(ns1)SC	1
ZINC59300215	CCOc1cc(sc1C(=O)N1CCO[C@H](C1)C)c1ccccc1	1
ZINC59367666	CC(=O)CC[C@H](CC(=O)OC)C(=O)OC	1
ZINC59383567	C/C(=C/COC(=O)C)/C#CC[NH+]1CCCCC1	1
ZINC59383619	C[C@@H]1C[C@@]([C@@]2([C@@H]1CC(=O)CC2)C)(C#C)OC(=O)C	1
ZINC59383622	C[C@H]1C[C@]([C@@]2([C@@H]1CC(=O)CC2)C)(C#C)OC(=O)C	1
ZINC59409321	CCCC#C[C@](C)(C[NH2+][C@H]([C@@H](C)CC)C(=O)[O-])O	0
ZINC59409393	CCCC#C[C@](C)(C[NH2+][C@@H](CCSC)C(=O)[O-])O	0
ZINC59409879	CCCC#C[C@](C)(C[NH2+][C@H](C)C(=O)NCCC(=O)[O-])O	0
ZINC59435018	c1ccc2c(c1)c(c[nH]2)CCN1c2ccc(cc2C(=O)C1=O)Br	1
ZINC59439286	COc1cccc(c1)COC(=O)C=C	1
ZINC59447127	CC[C@H](C#CCN(CC)c1ccccc1)OC(=O)C	1
ZINC59449365	c1cc[nH+]c(c1)N1CCN(CC1)NC(=S)Nc1ccc(c(c1)Cl)F	1
ZINC59449557	CCOC(=O)C(=NNc1ccc(cc1)O)C(=O)OCC	1
ZINC59503276	c1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)CN1CCCC1	1
ZINC59507826	c1ccc(cc1)NCCCC(=O)N/N=C/c1cc(c(c(c1)Br)O)Br	1
ZINC59831151	Cc1cc(c(n1c1cccnc1)C)C(=O)OCC#Cc1ccccc1	1
ZINC59842941	c1c(cc(c(c1Cl)Br)Cl)C(=O)N1CCOCC1	1
ZINC59843465	Cc1cc(nc(n1)N1CCC(CC1)C1CC[NH2+]CC1)C	1
ZINC59949367	CN(C[C@@H](COC)O)c1c2ccccc2nc(n1)c1ccncc1	1
ZINC60372848	CN1C(=O)CCC(=N1)C(=O)OCCC#C	1
ZINC60458820	CSc1ccc(cc1)/C=C/C(=O)NCC#C	0
ZINC60533250	CC[NH+](CC)CCOc1ccccc1CNC(=O)/C=C/C=C/C	1
ZINC60539823	CC[C@@H](C)C(=O)Nc1ccccc1S(=O)(=O)N1CCCC1	1
ZINC60560463	CCc1ccc(cc1)C(=O)CCC(=O)N(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC60582304	c1cc(ccc1c1nc(cs1)CS(=O)(=O)CCOCCO)F	1
ZINC60697848	C#CCOC(=O)c1c(ccs1)c1ccccc1	1
ZINC60705880	Cc1ccc(c(c1)C)OCC(=O)OCC#C	1
ZINC60707417	Cc1ccc(cc1)S(=O)(=O)N(C)c1ccc(cc1)C(=O)OCC#C	1
ZINC60711423	Cc1c2c([nH]c1C(=O)OCC#C)CCCC2=O	1
ZINC60714770	COc1ccc(cc1N1C[C@H](CC1=O)C(=O)OCC#C)Cl	1
ZINC60724929	C#CCOC(=O)CCCNC(=O)c1ccco1	1
ZINC60767949	Cc1ccc2c(c1)C(=O)N(C2=O)CCC(=O)OCC#C	1
ZINC60847907	CCOc1ccccc1OCC(=O)OCC#C	1
ZINC60899736	CC(=O)N[C@@H](CC(=O)OCC#C)c1ccc(cc1)Br	1
ZINC60984780	Cc1c(c(n(n1)c1ccc(cc1)C(=O)OCC#C)C)CCC(=O)OC	1
ZINC61037538	Cc1c(c(n2c(n1)nc(n2)N)C)CCC(=O)N1C[C@H](C[C@H](C1)C)C	1
ZINC61054817	Cc1c(c(n2c(n1)nc(n2)N)C)CCC(=O)NCC#C	0
ZINC61071754	C[C@H]1CN(c2c1cccc2)CC(=O)N(CC=C)CC=C	1
ZINC61155235	C#CCOC(=O)Cc1csc(n1)c1cccnc1	1
ZINC61184634	COc1ccccc1OCC(=O)OCc1coc(n1)c1ccccc1	1
ZINC61680111	CC[C@@H](C(=O)N)Sc1nnc(s1)C	1
ZINC61717784	Cc1c(sc(n1)n1cccc1)C(=O)Nc1nnc(s1)C1CCCCC1	1
ZINC61740209	CCCNc1nnc(s1)SC[C@@H](COCc1cccs1)O	1
ZINC61753861	Cn1cc(cn1)c1nc(cs1)C(=O)OCC#C	1
ZINC61853744	C[C@H](c1ccc(cc1)Cl)NC(=O)C(=O)Nc1ccc(c(c1F)F)F	1
ZINC61975041	COC(=O)c1ccc(cc1)C(=O)NC[C@@H](c1ccsc1)O	1
ZINC61997263	Cc1ccccc1CSc1nnc(s1)NC(=O)[C@@H]1CCCO1	1
ZINC62023060	Cn1cnnc1SCCNC(=O)c1coc(n1)NC(=O)c1cccs1	1
ZINC62363642	CC(C)C[C@H](C(=O)OC)NC(=O)C[N@H+](CC#C)Cc1ccc(cc1)F	1
ZINC62486392	C#CCN(Cc1ccc(cc1)F)C(=O)NCCCC[NH+]1CCOCC1	1
ZINC62697182	Cc1ccc(cc1)n1cnnc1SCC(=O)OCCC(C)C	1
ZINC62699620	C#CCCCOC(=O)c1cnn(c1)c1cccc(c1)Cl	1
ZINC62700074	Cc1c(sc2c1c(ncn2)SCC(=O)OCCCC#C)C	1
ZINC62700586	COc1cc(ccc1OC(F)F)/C=C/C(=O)OCCC#C	1
ZINC63076786	C#CC[C@@]1(CCS(=O)(=O)C1)O	0
ZINC63112145	CC(=O)NC[C@@H]1CC=C(O1)c1csc(n1)NC(=O)C1=NC=C(C1)Cl	1
ZINC63163919	COCCOc1ccccc1NC(=O)N1CCN(CC1)c1nccs1	1
ZINC63270265	COC(=O)CCNC(=O)N1CCC2=c3ccccc3=[NH+][C@@H]2C1	1
ZINC63405774	CC1=NC(=NC(=O)[C@H]1CC(=O)Nc1cccc(c1)C#C)C	0
ZINC63445995	c1cc(c(nc1)n1cncn1)NC(=O)COC1CCCCC1	1
ZINC63478567	CCN1CCN(CC1)C(=O)[C@H]1C=c2cc(ccc2=[NH+]1)F	1
ZINC63587444	CCC(CC)NC(=O)[C@@H](C)N1C[C@@H](O[C@@H](C1)c1ccccc1)C	1
ZINC63663860	CC(C)(C)OC(=O)N1CCC[C@H]1C(=O)NCC#C	1
ZINC63681359	c1cc(oc1)/C=C(/C#N)\C(=O)NCCC[NH+]1CCCCCC1	1
ZINC63696185	CC[NH+](CC)CCNC(=O)[C@@H]1CCCN(C1)[C@@H]1[NH+]=c2ccccc2=[NH+]1	1
ZINC63830115	CNC(=O)CN(c1cccc(c1)C#C)C(=O)c1ccccc1[N+](=O)[O-]	0
ZINC63846456	c1ccc(cc1)C#CCN(C1CCCC1)C(=O)c1ccccc1O	0
ZINC63882589	C=CCN(CC#Cc1ccccc1)C(=O)[C@H]1C=CC=N1	0
ZINC63882673	CCC[C@H](C)[C@H]1N[C@@H]2C(=N1)C=NN2[C@@H](C)C(C)C	1
ZINC63904418	c1ccc(cc1)CCNC(=O)[C@H](CC1=c2ccccc2=[NH+]C1)[NH3+]	1
ZINC63913123	C1C[C@H](OC1)CCNC(=O)[C@@H]1C=CC=NC1=S	1
ZINC63952390	CCCC1=C(C(=N[C@H]1C(=O)NNc1nccc(n1)OC)C)C(=O)OC	1
ZINC63963144	CCOC(=O)C1=C(C(=N[C@@H]1C)c1csc(n1)CCN1CCOC1=O)C	1
ZINC64218374	Cc1ccc(cc1)S(=O)(=O)C1(CCC1)C(=O)OCC#C	1
ZINC64442873	COc1cccc(c1)CC(=O)N1CC[NH+](CC1)CCC#C	0
ZINC64443162	CN(C)S(=O)(=O)c1ccc(c(c1)C(=O)N1CCN(CC1)CCC#C)Cl	0
ZINC64443327	C#CCCN1CCN(CC1)C(=O)c1cccc(c1)Oc1ccccc1	0
ZINC64471252	Cc1ccc(cc1)CN(CC#C)C(=O)CCCCNC(=O)N	0
ZINC64481623	C#CCSC1=NC(=O)[C@@H]2[C@@H](CC(=O)NC2=N1)c1ccc(c(c1)O)O	0
ZINC64481728	C#CCSC1=NC(=O)[C@H]2[C@@H](CC(=O)NC2=N1)c1cc(ccc1F)F	0
ZINC64481989	CC1=C2[C@H](CC(=O)N[C@H]2N=N1)c1ccc(cc1F)F	1
ZINC64679390	CC1=C2[C@@H](CC(=O)N[C@H]2N=N1)c1ccc(c(c1)OC)OCC=C	1
ZINC64723329	c1cc(oc1)c1cc(no1)CS[C@H]1NN=C(O1)C1=NC=CC1	1
ZINC64908325	C#CCN1CCC(CC1)C(=O)N(C[C@@H]1CCCO1)[C@H]1CCSC1	1
ZINC64908325	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N(C[C@@H]1CCCO1)[C@H]1CCSC1	1
ZINC64923036	Cc1c(cc(n1C)C(=O)OC)S(=O)(=O)N1CC[NH+](CC1)C	1
ZINC64943455	CCN(Cc1ccc(cc1)N(C)C)S(=O)(=O)CC	1
ZINC64945752	CCCCS(=O)(=O)N1CCN(CC1)CC(=O)N1CCc2c1cccc2	1
ZINC65156226	CC(C)(C)NC(=O)Cc1cn(c2c1cccn2)CCOC	1
ZINC65170229	COCCN1[C@@H](c2ccccc2CC1=O)C(=O)NC[C@H]1CCCO1	1
ZINC65183825	CCc1nn2c(c(nc2s1)C)S(=O)(=O)NCc1cccc(c1)C	1
ZINC65271407	CCOCC(=O)N1CC[C@H](C1)n1c2c(cccn2)nc1c1ccco1	1
ZINC65274879	c1ccc2c(c1)C[C@@H]([C@@H]2[NH2+]Cc1ccc(cc1)OCC(F)(F)F)O	1
ZINC65284140	COCc1nc2c(cccn2n1)NC(=O)C1CCCCC1	1
ZINC65288890	CCOC(=O)N1CCN(CC1)Cc1cnoc1c1ccccc1	1
ZINC65341661	c1cc(c(cc1c1cc(cc(c1)C(=O)[O-])C(=O)[O-])O)C#N	1
ZINC65350952	COc1ccc(c(c1)c1cc(cc(c1)F)C(=O)[O-])F	1
ZINC65370535	CC(C)(C#Cc1ccc(o1)C(=O)N[C@@H]1C[C@H](N(C1)C)C(=O)OC)O	1
ZINC65373242	C[C@@H]1CCCN(C1)C(=O)CCN(CC=C)CC#C	0
ZINC65381695	COCCN1CC[C@H](C1)C(=O)NC1(CCCCC1)C#C	1
ZINC65381853	c1csc2=C[C@@H](N=c12)C(=O)N1CCC[C@H](C1)[C@@H]1NN=c2n1cccc2	1
ZINC65384060	Cc1ccnc(c1)[C@H](C1CC1)N1Cc2c(cccn2)C1=O	1
ZINC65403043	CCCc1nc(no1)C(C)(C)NC(=O)c1cnc(s1)CC	1
ZINC65408563	CC(C)(C#Cc1ccc(o1)c1nc(nn1c1ccccc1)C1CC1)O	0
ZINC65410700	c1c(csc1[C@H]1CC(=O)NCc2c1sc(n2)N)C#CCO	0
ZINC65425921	C[C@H]1CN(CC(O1)(C)C)CC(=O)N(Cc1ccccc1F)C1CC1	1
ZINC65439998	CN(C[C@@H](COC)O)C(=O)NCc1ccc2c(c1)OCCO2	1
ZINC65465693	Cc1nc2c(c(=O)n1C)CCN(CC2)C(=O)[C@H](COC)N	1
ZINC65474781	CC(=C)C[N@@H+]1CC[C@H](CC1)c1ccnn1C	1
ZINC65490523	C#Cc1cccc(c1)N(Cc1ccccc1)CC(=O)N	0
ZINC65494933	CC(C)(C(=O)OC)N(C)S(=O)(=O)c1cccc(c1F)Cl	1
ZINC65495555	Cc1ccc(o1)[C@]1(C(=O)N(C(=O)N1)C[C@@H](c1ccccc1F)O)C	1
ZINC65496633	C[NH+](C)[C@@H](CNC(=O)CSc1ccccc1F)c1ccc(cc1)F	1
ZINC65500069	Cc1cnc(cn1)Cn1ccnc1c1ccc(cc1)C#CC(C)(C)O	0
ZINC65507017	CN1CCN2CCN(C[C@@H]2C1=O)Cc1[nH+]ccn1CCOC	1
ZINC65513979	CC(C)[C@H](C(=O)N1CCN(CC1)Cc1cccc[nH+]1)n1cncn1	1
ZINC65519272	Cc1cc([nH]c(=O)c1CNC(=O)COCc1ccc(cc1)OC)C	1
ZINC65526113	COCC1(CCC1)C(=O)NCC[C@H]1CCOC1	1
ZINC65526957	CC(C)(C#Cc1cccc(c1)C(=O)N(CC=C)[C@@H]1CCS(=O)(=O)C1)O	0
ZINC65530529	c1ccc2c(c1)cc(s2)CNC(=O)N1CC[C@H](C1)C(=O)N	1
ZINC65532721	Cc1ccc(c([nH+]1)CN1CCN(CC1)c1ncc(cn1)Cl)[O-]	1
ZINC65565221	Cc1nc(n(n1)CC(=O)N[C@@H]1CCS(=O)(=O)C1)c1ccccc1	1
ZINC65603780	CCOCCCNC(=O)c1ccc(cc1)c1nc(cs1)C	1
ZINC65609248	Cc1ccc2c(cc(=O)oc2c1)CC(=O)N[C@H](C)CN1CCOCC1	1
ZINC65610565	Cc1ncc(s1)CO/N=C(\c1ccc(cc1)CN1CCOCC1)/N	1
ZINC65613233	C[C@H](C(=O)N1CCO[C@@H]2[C@@H]1CCCC2)NC(=O)c1ccccc1	1
ZINC65615100	CN1CCO[C@@H](C1)C[NH2+]Cc1cccc(c1OC)OC	1
ZINC65767953	C#CCN(Cc1ccc(cc1)F)C(=O)[C@H]1COCCO1	1
ZINC65825793	CC(C)(C)OC(=O)N1CCC[C@@H]1C(=O)NCCc1c(cccc1Cl)Cl	1
ZINC66072952	CCOCCOc1ccccc1NC(=O)C[NH2+]Cc1ccccc1Cl	1
ZINC66113752	CC[NH2+]Cc1c(c(on1)c1ccc(cc1)OCCOC)C	1
ZINC66117312	C[C@@H]1CCC[C@H](C1)[NH2+]Cc1c2ccccc2ccc1OCCC(C)C	1
ZINC66138633	CNC(=O)c1cc(nc(n1)N)c1cccc(c1)OC[C@@H]1CCCO1	1
ZINC66171615	Cc1ccc(cc1)O[C@H](C)CNc1ccccc1OC[C@H]1CCCO1	1
ZINC66182197	CCCCOc1cccc(c1)C[NH2+]CC(C)(C)C	1
ZINC66207379	CCCOc1ccc(cc1)NC(=O)CNc1ccc(cc1)F	1
ZINC66231406	C[C@@H](C(=O)OCCC#C)NC(=O)C1CCC1	1
ZINC66263856	Cc1ccc(cc1F)CNC(=O)Cn1c(=O)ccc(n1)C(C)(C)C	1
ZINC66284181	CCOCC(=O)Nc1ccc2c(c1)sc(n2)C(C)C	1
ZINC66289824	C#CCNC(=O)c1ccccc1NC(=O)COc1cc(ccc1Cl)Cl	0
ZINC66296792	Cc1cccc(c1)C[S@](=O)CC(=O)Nc1cccc(c1)C#N	1
ZINC66309085	C1CCCC(=O)[C@H](CC1)O	1
ZINC66316547	COC(=O)c1c2cc(ccc2[nH]n1)NC(=O)[C@@H]1C[C@H]1c1ccccc1	1
ZINC66323276	CCOC(=O)c1c(=O)c2cnc(nc2n(c1[O-])CC#C)SC	1
ZINC66323456	CC(C)(C)OC(=O)N(CC=C)CC#C	1
ZINC66326697	COCCCCN(Cc1ccccc1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC66329418	c1cc(cc(c1)C(F)(F)F)CCC(F)(F)F	1
ZINC66342055	C#CCNC(=O)NC[C@H]1CCN(C1)c1cccc(c1)Br	0
ZINC66410586	CC(C)COC1CCN(CC1)C(=O)c1cccc(c1)C[NH+]1CCCC1	1
ZINC66484051	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H](C[N@H+](C)Cc1cc(sc1)Br)O	1
ZINC66494542	C#CCN(CC(=O)NCC1CCC1)[C@@H]1CCc2c1cccc2	0
ZINC66519353	Cc1ccc(s1)CC(=O)OCC#Cc1ccccc1	1
ZINC66519588	Cc1ccc(cc1)S(=O)(=O)CCC(=O)OCC#Cc1ccccc1	1
ZINC66537766	C#CCN(CC(=O)N1CCO[C@H]2[C@@H]1CCCC2)[C@@H]1CCS(=O)(=O)C1	1
ZINC66537894	CCn1c2ccc(cc2[nH+]c1CN(CC#C)[C@H]1CCS(=O)(=O)C1)F	0
ZINC66538142	C#CCN(CCCSc1ccccc1Cl)[C@H]1CCS(=O)(=O)C1	0
ZINC66538683	C#CCN(CC(=O)OCc1ccccc1)[C@H]1CCS(=O)(=O)C1	1
ZINC66539215	CC(C)CN(C1CC1)C(=O)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC66539270	Cc1ccc(o1)CN(C1CC1)C(=O)C[N@H+](CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC66578832	COC(=O)c1ccc(cc1S(=O)(=O)[N-]c1cccc(c1)C#C)F	1
ZINC66584713	C[C@@H](c1cccnc1)N1C(=O)C[C@H](C1=O)Nc1cccc(c1)C#C	0
ZINC66655546	CCOCC(=O)NNC(=O)[C@@H](C)Oc1ccc(cc1Br)F	1
ZINC66752861	C[C@H]1CC[C@@H](CC1)N1C[C@@H](CC1=O)C(=O)N[C@H](C)COC	1
ZINC66873101	Cn1cnc(c1Cl)S(=O)(=O)NCCc1ccc(cc1)OCC#C	0
ZINC66874835	C[C@H](c1ccc(c(c1)F)OC)OC(=O)[C@H](C)Sc1nncn1C	1
ZINC66921180	CC(C)CO[C@@H]1CCN(CC1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC66961357	C[C@@H]1CN(C[C@H](O1)C)C[C@@H]1CCC[N@H+]1CC(=O)NC[C@@H]1CCCO1	1
ZINC67025930	CC[C@H](C)n1c(ccn1)NC(=O)c1ccc(cc1OC)Cl	1
ZINC67039541	c1cc(c2c(c1)OCCO2)C(=O)N(C[C@@H]1CCCO1)[C@H]1CCSC1	1
ZINC67116519	Cc1cc(cc(c1)[C@@H]1C(=C(NC(=S)N1)C)C(=O)OCC=C)C	1
ZINC67173755	c1c(cc(nc1c1nc(sn1)N)Cl)Cl	1
ZINC67185515	CNC(=O)COc1ccccc1CNCCC[N@@H+](C)C1CCCCC1	1
ZINC67210916	CC(C)COC1CCN(CC1)C(=O)CNC(=O)OC(C)(C)C	1
ZINC67213348	C[C@H](c1ccccc1Cl)N(C1CC1)C(=O)[C@@H]1CC[N@H+](CC1)CC#C	0
ZINC67449742	C[C@@H](C(=O)Nc1cccc(c1)[N+](=O)[O-])ONC(=O)C1CCCC1	1
ZINC67458968	C[C@H](c1nc(no1)C(C)C)NC(=O)c1cc2ccccc2n1C	1
ZINC67472393	C[C@H](C(=O)N1CCc2c1cccc2)NCc1ccccc1OC	1
ZINC67513529	c1cc(sc1C#CCO)c1nccn1CC[NH+]1CCOCC1	1
ZINC67514564	C[N@@H+](Cc1c2c(on1)CCCC2)C[C@@]1(CCCN(C1=O)CCOC)O	1
ZINC67559090	CCc1c2c([nH]n1)NC(=O)C[C@H]2c1ccc(cc1)C#CCCO	0
ZINC67577771	C[C@H]1CCCCN1C(=O)[C@H](C)NC(=O)Nc1cccc(c1)OCC#C	0
ZINC67642354	CC(C)(C#Cc1ccc(cc1)c1[nH+]ccn1Cc1ccc(cc1)F)O	0
ZINC67690656	Cc1ccc(cc1OC)n1ccnc1c1cc(cs1)C#CCO	0
ZINC67732763	CC(C)(C)NC(=O)[C@@H]1CSCN1C(=O)C1CCN(CC1)CC#C	0
ZINC67736704	Cc1ccc(cc1)C#Cc1cccc2c1cccc2	0
ZINC67756842	CC(C)(C#Cc1ccc(s1)c1[nH+]ccn1CCC[NH+](C)C)O	0
ZINC67758869	CCNC(=O)[C@@H]1C[C@@H](CN1C(=O)c1ccc(o1)C#CC(C)(C)O)[NH3+]	0
ZINC67771796	c1c(csc1CN1CCCC2(CC[NH2+]CC2)CC1)C#CCO	0
ZINC67771898	COc1cc(cc(c1Br)OC)C(=O)OCC#C	1
ZINC67784470	CC(C)CC[C@@]1(C(=O)NC(=O)N1)C1CC[NH2+]CC1	1
ZINC67796494	c1ccc(c(c1)C#N)c1cc(cnc1)C(=O)[O-]	1
ZINC67804763	CCOC(=O)c1c2c(n(n1)Cc1ccncc1)CC[NH2+]C2	1
ZINC67842892	CC(C)(C#Cc1ccc(cc1)C[N@H+]1CC[C@@](C1)(C(=O)[O-])[NH3+])O	0
ZINC67855576	CC[C@@H]1CN(CC[N@H+]1C(C)C)C(=O)c1ccc(o1)C#CC(C)(C)O	0
ZINC67866975	CC(C)(C#Cc1ccc(s1)C[N@@H+]1CC[C@@]2(C1)CCCN(C2=O)C)O	0
ZINC67874503	C[C@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)NOCc1ccccc1	1
ZINC67895141	c1cc(sc1CN1CCC2(C1)CC[NH2+]CC2)C#CCO	0
ZINC67897277	COCCN1[C@@H]2C[N@@H+](C[C@@H]2OCC1=O)C1CCC1	1
ZINC67934320	c1cscc1C(=O)NCC[C@H]1C[N@H+](CCO1)C1CCCCCC1	1
ZINC67946807	c1c(csc1CN1CCO[C@@H](C1)C[NH3+])C#CCO	1
ZINC67956028	CCn1c2c(c(n1)C(=O)[O-])C[C@H](CC2)NCc1csc(n1)C(C)C	1
ZINC67958273	CC(C)[C@@](C)(C#N)NC(=O)CNc1ccccc1C(=O)NCC#C	0
ZINC67967415	CCC(=O)N[C@@H](C)CC1=CC[N@@H+](CC1)CC#CC	0
ZINC67967416	CCC(=O)N[C@H](C)CC1=CC[N@@H+](CC1)CC#CC	0
ZINC68036260	CCNC(=O)NCCCOC(=O)c1cccc(c1)F	1
ZINC68067008	c1cnc(nc1)NCCCSCC(=O)NC[C@H]1CCCO1	1
ZINC68334341	CN(C)S(=O)(=O)c1cccc(c1)CN(CC#C)Cc1ccc(cc1)F	0
ZINC68337222	CC(C)C[C@H](C(=O)OCC#Cc1ccccc1)NC(=O)OC	1
ZINC68377210	C#CCN(Cc1ccc(cc1)F)C(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC68465811	C#CCN(Cc1ccc(cc1)F)C(=O)c1ccc(c(c1)Cl)O	0
ZINC68522428	C#CCN(Cc1ccc(cc1)F)C[C@H](COCc1ccco1)O	1
ZINC68522450	C#CCN(Cc1ccc(cc1)F)C[C@@H](CN1CCOCC1)O	1
ZINC68522497	C[C@@H]1CCCN(C1)C(=O)C[N@@H+](CC#C)Cc1ccc(cc1)F	0
ZINC68547245	CC[C@H](C)NC(=O)[C@H](C)NC(=O)Nc1ccc2c(c1)OC(O2)(C)C	1
ZINC68561734	COC(=O)c1ccc(c(c1)[N+](=O)[O-])C#Cc1ccccc1	1
ZINC68569521	CCCCCCCC#Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC68573387	C#CCOC(=O)NC(C(F)(F)F)C(F)(F)F	1
ZINC68574084	C#CCOC(=O)C(C(F)(F)F)(C(F)(F)F)Cl	1
ZINC68576118	Cc1cccc2c1ncc(c2)C#CC[NH3+]	0
ZINC68576123	Cc1csc(n1)C#CCN	0
ZINC68580803	C#CCN(Cc1ccc(cc1)F)C(=O)NCCOCC(F)(F)F	1
ZINC68739349	C#CCN(Cc1ccco1)C(=O)[C@H]1CCOC1	1
ZINC68758039	C1Cc2c(sc(c2C(=O)N)NC(=O)CN2CCC(CC2)O)C1	1
ZINC68775766	COCCN(CC(F)(F)F)C(=O)[C@@H]1C[C@@H]1c1ccccc1	1
ZINC68777252	C/C=C/C=C/C(=O)NC[C@@H](c1ccccc1OC)[NH+]1CCCC1	1
ZINC68788347	C[C@H](C(=O)N(Cc1cccc(c1)Cl)C(C)C)OC[C@H]1CCCO1	1
ZINC68896095	c1cc(cc(c1)F)CN(C1CC1)S(=O)(=O)CCCCC#N	1
ZINC68913800	CN(c1cccc(c1)C#C)S(=O)(=O)C[C@H]1CCCCO1	1
ZINC68918496	Cc1cccc(c1NC(=O)C1CCN(CC1)CC#C)C(C)C	0
ZINC68918583	CCOC(=O)c1c(c(sc1NC(=O)[C@@H]1CC[N@H+](CC1)CC#C)C)C	1
ZINC68918718	C#CCN1CCC(CC1)C(=O)Nc1nc2c3ccccc3ccc2s1	0
ZINC68919382	Cc1c(sc(n1)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C)C(=O)OC	1
ZINC68919701	C#CCN1CCC(CC1)C(=O)N1CC(=O)Nc2c1cccc2	0
ZINC68935390	CCOC(=O)[C@H]1CCCN(C1)C(=O)CNC(=O)c1ccccc1I	1
ZINC69056113	CCOC(=O)COC(=O)c1ccc(cc1)F	1
ZINC69056829	CCOC(=O)COC(=O)c1ccccc1C(=O)c1cc(ccc1C)C	1
ZINC69199991	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)c1ccc(cc1)C(=O)OCC#C)C	1
ZINC69200003	CC[C@H](C)[C@@H](C(=O)OCC#C)NC(=O)c1ccccc1	1
ZINC69244872	CC(C)(C)CC[NH+]1CCN(CC1)C(=O)NCCCCC(=O)OC	1
ZINC69302956	C#CCN1CCC(CC1)C(=O)N1CCN(CC1)C(=O)CC(F)(F)F	0
ZINC69322141	CCCNC(=O)CSC1CCCC1	1
ZINC69347594	Cc1cccc2n1cc(n2)C(=O)N(CCC#N)Cc1cccnc1	1
ZINC69382805	CC[C@H]1CN(CCO1)CC(=O)NCC#C	1
ZINC69415165	CC(=O)N1CCN(CC1)C(=O)c1cnc(s1)Cc1ccc(cc1)F	1
ZINC69417429	C#CCNC(=O)c1c(n(nn1)c1ccccc1)C(F)(F)F	0
ZINC69421418	CCc1nc(on1)[C@@H](C)[N@H+](C)CCOc1cccc(c1)C	1
ZINC69428292	C#CCNC(=O)CCNC(=O)c1ccco1	0
ZINC69439689	COc1cccc(c1)N1CC[C@H](C1)CNC(=O)NCC#C	0
ZINC69476399	CC[C@H]1CN(CCC1=O)C(=O)OC(C)(C)C	1
ZINC69487496	C[C@H]1CN(C[C@@H](O1)C)CCNC(=O)C(=O)N(C)c1cccc(c1)C#C	1
ZINC69510772	C#CCN1CCC(CC1)C(=O)NC1CCN(CC1)c1ccccc1	0
ZINC69513725	COCC(=O)N1c2ccccc2CC[C@@H]1C(=O)Nc1ccccc1	1
ZINC69527624	Cc1cccc(c1)C(=O)N1CCC(CC1)C[N@H+]1C[C@H](O[C@H](C1)C)C	1
ZINC69529801	C1CCC(CC1)C(=O)N(C[C@@H]1CCCO1)[C@H]1CCS(=O)(=O)C1	1
ZINC69530211	C#CCN1CCC(CC1)C(=O)N1CCC(CC1)Cc1ccc(cc1)F	0
ZINC69534883	Cc1cnn(c1)[C@@H]1CCCN(C1)C(=O)C[C@H]1c2c(ccs2)CCO1	1
ZINC69553706	CCOC(=O)[C@H]([C@H]1CCS(=O)(=O)C1)N	1
ZINC69558112	Cc1c(sc(n1)C)C(=O)N1CSC[C@H]1C(=O)NC(C)(C)C	1
ZINC69570783	C[C@@H](c1ccc(cc1)N1CCOCC1)NC(=O)NCC(=O)NCC#C	1
ZINC69594126	C[C@@H]1CN(C[C@@H](O1)C)c1ccc(cc1)NC(=O)N[C@@H](C)COC	1
ZINC69656965	c1cc2c(cc1C(=O)N1CC[C@H]3CCCC[C@H]3C1)nc([nH]c2=O)[S-]	1
ZINC69658410	C#Cc1cccc(c1)N(Cc1cccs1)C(=O)[C@@H]1COCCO1	1
ZINC69701422	c1ccc2c(c1)cccc2OC[C@@H](CN1CCC[N@H+]2CCC[C@@H]2C1)O	1
ZINC69703292	CC(C)(C)OC(=O)N(C)C[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC69704675	C#Cc1cccc(c1)NC(=O)N1CCN(CC1)C[C@H]1CCCO1	1
ZINC69705575	C#CCOc1ccc(cc1)CCNS(=O)(=O)N1CCCC1	0
ZINC69737755	C[C@H]1CCCCN1C(=O)[C@@H](C)NC(=O)NCC#Cc1ccccc1	0
ZINC69740070	CC(C)CC(=O)N[C@H](C(C)C)C(=O)NC[C@@H]1CN(CCO1)C1CC1	1
ZINC69771346	C[C@@H](c1ccccc1OC)N1CCN(CC1)C(=O)NCC#C	0
ZINC69808812	c1cc(ncc1C(=O)Nc1ccc([nH+]c1)N1CCCC1)N1CCCC1	1
ZINC69848573	C[C@@H](CNC(=O)Nc1ccc(nc1)N1CCOCC1)Cn1ccnc1	1
ZINC69859554	C#CC[N@@H+]1CCC[C@@H](C1)CN1CCOCC1	1
ZINC69871315	C#CCC[NH2+]Cc1ccccc1OCc1cccnc1	0
ZINC69892778	C[C@@H]1Cc2ccccc2N(C1)C(=O)C1CCN(CC1)C(=O)N(C)C	1
ZINC69893550	C#CCN1CCC2(CC1)Nc1cc(ccc1C(=O)N2)Cl	0
ZINC69918691	C#CCN1CCC(CC1)C(=O)N1CCC[C@H](C1)[NH+]1CCCC1	0
ZINC69948660	CCOC[C@H](CN1CCN(CC1)C(=O)c1cc2ccccc2[nH]1)O	1
ZINC69954652	C#CCNC(=O)NCC1CCN(CC1)S(=O)(=O)C(F)(F)F	0
ZINC69980018	C[C@@H](C(=O)NCc1ccccc1)OC(=O)C1CCN(CC1)CC#C	1
ZINC69980337	C#CCN1CCC(CC1)C(=O)N1CCO[C@@H](C1)c1ccccc1Cl	1
ZINC70018463	CCNC(=O)N1CCO[C@@H](C1)c1ccccc1Cl	1
ZINC70034991	C[C@H](c1ccc2c(c1)OCCO2)C(=O)OCC#Cc1ccccc1	1
ZINC70037927	C#CCN(Cc1nc(no1)c1cccnc1)[C@H]1CCc2c1cccc2	0
ZINC70039838	Cc1cnn(c1)C[C@H]1CCC[N@@H+]1Cc1nnc(o1)C1CC1	1
ZINC70246756	COc1ccc(c(c1)C(=O)NCCC#C)Br	0
ZINC70247160	C#CCCNC(=O)c1c(cccc1F)F	0
ZINC70247164	C#CCCNC(=O)c1cnn(n1)c1ccccc1	0
ZINC70247223	C#CCCNC(=O)Cc1ccc(cc1)Cl	0
ZINC70251739	Cc1ccc(cc1C)S(=O)(=O)NCCC#C	0
ZINC70451664	c1ccc(cc1)c1cc(nc(n1)c1ccc(cc1)F)N1CC[NH2+]CC1	1
ZINC70453559	CN1C(=O)[C@@H]2[C@@H]3C[C@@H]4[C@@H]2[C@@]1(O[C@@H]4[C@@H]3O)CC#C	1
ZINC70455983	CCc1c([nH+]c(nc1NCC1CC[NH2+]CC1)c1ccccc1)C	1
ZINC70463094	Cn1c2c(c(n1)c1nc(no1)c1ccc(cc1)F)CNCC2	1
ZINC70534829	CC(=O)c1ccc(cc1)S(=O)(=O)NCCC#C	0
ZINC70638810	C1CCC(CC1)C(=O)NCC1(CCOCC1)O	1
ZINC70640687	C[C@H]1[C@@H](Oc2ccccc2O1)C(=O)N[C@@H]1CC(=O)NC1	1
ZINC70641604	c1ccc2c(c1)CCN(C2)CC#CCNC(=O)c1c(cccc1Cl)F	0
ZINC70677432	C[C@H](Cn1cc(cn1)I)C(=O)[O-]	1
ZINC70770583	c1ccc(cc1)CCN(C1CCCC1)C(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	1
ZINC70813115	CC[NH+](CC)CCCNC(=O)C1CN(C1)C(=O)c1ccc(o1)[N+](=O)[O-]	1
ZINC70852213	CCOc1ccc(cc1NC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2)OC	1
ZINC70858613	Cc1cc(c(s1)C(=O)Nc1ccc(cc1)OCC#C)OC	0
ZINC70943778	CCN(Cc1ccccc1)C(=O)CNc1ccc(c(c1F)F)F	1
ZINC70949446	C=CC[N@H+](Cc1ccc(s1)Cl)CC(=O)NC[C@@H]1CCCO1	1
ZINC70972272	CC(C)C(=O)NCCC#C	0
ZINC70972417	C#CCCNC(=O)c1ccc(cc1)Oc1ccccc1	0
ZINC70972527	Cc1ccc(c(c1)S(=O)(=O)NCCC#C)OC	0
ZINC71045164	CC(C)C[C@H]1COCCN1C(=O)C1CCN(CC1)CC#C	1
ZINC71088771	c1ccc(c(c1)C(=O)OC[C@H]1CCC=CC1)OCC(=O)N	1
ZINC71261495	c1cc2cc([nH]c2nc1)C#Cc1ccc(c(n1)Cl)O	0
ZINC71613493	CC(C)(C)OC(=O)[C@@H]([C@H](CC#C)[NH3+])C(=O)[O-]	1
ZINC71753743	CCNC(=O)N1CCC(CC1)NC(=O)CSC(C)C	1
ZINC71753883	C[C@H](Cn1ccnc1c1ccc(cc1)C#CCCO)O	0
ZINC71766194	C#CCO[C@H]1C(=Cc2cc(ccc2O1)Cl)C#N	1
ZINC71766711	COC(=O)[C@H]1C[C@H]1COc1ccc(cc1)Cl	1
ZINC71767023	c1c(c(cc(c1Cl)Cl)Cl)OP1(=S)OCCO1	1
ZINC71775208	C#CCOc1ccc(cc1C(=O)/N=C(\N)/NC1CCCCCCC1)Br	0
ZINC71775239	Cc1ccc(cc1)NC(=O)c1cn(cn1)Cc1ccc(cc1)N	1
ZINC71778535	CCCOC(=O)/C=C/S(=O)(=O)c1ccc(cc1)C	1
ZINC71783713	CCOC(=O)c1ccc(o1)C#CC(=O)c1ccccc1	1
ZINC71784561	c1ccc(cc1)[C@H](C#CCO[C@H]1CCCCO1)O	1
ZINC71789939	COc1ccc(c(n1)C(=O)Cl)Cl	1
ZINC71792164	c1cc(cc(c1)C(F)(F)F)CNC1COC1	1
ZINC71800126	CO[C@@H]1CCCC[C@H]1OC(=O)[C@@H]1CCCN(C1)C(=O)N1CCCC1	1
ZINC71811498	CCCCCCn1c2ccccc2nc1SCCOC	1
ZINC71815595	CC[C@H]1c2ccsc2CCN1C(=O)C[N@@H+](CC)CC(=O)NCC	1
ZINC71821701	CN(C[C@H]1CCCCO1)c1ccc2nnc(n2n1)C(F)(F)F	1
ZINC71825135	c1cnc(nc1)N1CCC[C@H](C1)C(=O)N1CCC[N@H+](CC1)CC(=O)N	1
ZINC71827506	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)C[C@H]1CCS(=O)(=O)C1	0
ZINC71827727	C#Cc1cccc(c1)NC(=O)c1ccc(=O)[nH]n1	0
ZINC71827740	CC(C)(C)C(=O)NCC(=O)Nc1cccc(c1)C#C	0
ZINC71832239	C[C@@H](C(=O)NCC#Cc1cccc(c1)C(F)(F)F)NC(=O)C	0
ZINC71850921	c1cnn(c1)CC(=O)NCc1ccnc(c1)Oc1ccc(cc1)F	1
ZINC71853393	CC(=O)N(C)Cc1cccc(c1)NC(=O)NC[C@@H]1C[C@H]2CC[C@@H]1C2	1
ZINC71854670	Cc1csc2n1c(=O)cc([nH+]2)CSCCC(=O)Nc1ccccc1	1
ZINC71855971	c1cc(ccc1CN(C1CC1)C(=O)C1CC1)C(F)(F)F	1
ZINC71860288	CCNc1cc2c(n[nH+]1)CCN(C2)C(=O)[C@H]1C[C@H]1c1cccnc1	1
ZINC71863876	COc1ccc(cc1OC1CCCC1)[C@@H](C[NH3+])C#Cc1ccccc1	0
ZINC71864924	CC(C)c1nnc2n1CCN(C2)C(=O)C1(CCCCC1)C#N	1
ZINC71873997	CCCCN([C@H](C)CC)C(=O)c1cc(ccc1Cl)S(=O)(=O)C	1
ZINC71888335	C#CCOc1cccc(c1)NC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC71888611	CCN(CC)C(=O)N1CCCN(CC1)C(=O)COc1ccccc1	1
ZINC71898378	CC(C)CCC(=O)NCC(=O)OCCC#C	1
ZINC71902330	C#CCN(CCO)CCOCC(F)(F)F	1
ZINC71902852	c1cc(cc(c1)OCCNC(=O)C1CCSCC1)C(F)(F)F	1
ZINC71903039	C[C@H]1CCC[C@H](C1)OCC(=O)NCC(=O)NCC#C	1
ZINC71904865	CCOC[C@H](C[N@@H+](CC#C)Cc1ccc(cc1)C)O	1
ZINC71904871	CCOC[C@H](CN(CC#C)Cc1ccco1)O	1
ZINC71908125	c1cc(sc1CCNC(=O)C1=COCC1)I	1
ZINC71908429	c1c([nH+]c(s1)N1CCCC1)CCNC(=O)C1(CCCCC1)C#N	1
ZINC71908512	C#CCN(Cc1ccco1)C(=O)C[C@H]1c2ccccc2CCO1	1
ZINC71909074	CN(C)S(=O)(=O)c1ccc2c(c1)N(CC2)CC#C	0
ZINC71911197	C[C@H]1[C@H]([N@@H+](CCS1)CCCS(=O)(=O)NC)c1ccccc1	1
ZINC71916048	C#CCN(CC(F)(F)F)C(=O)c1cc(=O)[nH]c2c1ccc(c2)F	0
ZINC71916734	C#CC[N@H+]1CC[C@@H](CC1)C(=O)Nc1nc(cs1)c1cccc(c1)O	0
ZINC71917771	CCc1ccccc1NC(=O)C(=O)NC[C@H](C[NH+](C)C)O	1
ZINC71920492	c1cc(sc1)c1nn(c(=S)o1)C[N@H+]1CCCS(=O)(=O)CC1	1
ZINC71944379	C[C@H]1CCCC[C@@H]1NC(=O)Nc1ccc(c(c1)Cl)C(=O)NCC(C)C	1
ZINC71950902	C#CCN([C@@H]1CCc2c1cccc2)C(=O)Nc1cccc(c1)Cl	0
ZINC71951139	CN(CCOc1ccccc1[N+](=O)[O-])CC(=O)N1CCOCC1	1
ZINC71971372	C[C@H](C(=O)OC)Sc1ccccc1C(=O)NCC#C	1
ZINC71974027	Cc1c(ccc(c1NC(=O)c1nc(cs1)C#C)C(=O)C)OC	0
ZINC71975342	Cc1ccc(cc1F)S(=O)(=O)Nc1cc2c(cc1Cl)OCCCO2	1
ZINC71998191	CN(C)[C@H](CNC(=O)N(C)CCOC)c1ccccc1	1
ZINC72012722	Cc1cc(ccc1C(C)C)O[C@H](C)C(=O)N1CCC1	1
ZINC72013549	C[C@H]1CN(CCO1)C1CCN(CC1)C(=O)c1cc(c(cc1Cl)Cl)F	1
ZINC72015451	C[C@@H]1CN(C[C@@H](O1)C)CCCNC(=O)C1CCN(CC1)CC#C	1
ZINC72027185	COc1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)[N-]c1cccc2c1cn[nH]2	1
ZINC72054968	CCOC(=O)NNC(=O)Nc1ccccc1C(F)(F)F	1
ZINC72056229	c1cc(cc(c1)N1CCOC1=O)C(=O)Nc1cc(c(c(c1)F)I)F	1
ZINC72058324	c1cc(ccc1/C=C/C(=O)Nc1ccc(cc1)c1[nH]cc[nH+]1)Cl	1
ZINC72067960	Cc1cc(c(c(c1)C)COc1ccc(cc1OC)[N+](=O)[O-])C	1
ZINC72085531	CC(=O)NCc1ccc(o1)c1csc(n1)c1ccc(cc1)S(=O)(=O)N	1
ZINC72089210	COCCC(=O)NCc1cccc(c1)OCCN1CCOCC1	1
ZINC72093840	CCn1c(c(c(n1)C)CNC(=O)N1CC[NH+](CC1)CC)C	1
ZINC72121565	c1cc(cnc1)COC1CCN(CC1)Cc1[nH]cc[nH+]1	1
ZINC72148812	CN1C[C@]2(CCCN(CC2)C(=O)c2ccc(c(c2)Cl)OC)OC1=O	1
ZINC72157310	COCCCNC(=O)C[C@H]1C(=O)NCCN1Cc1ccc(c(c1)F)Cl	1
ZINC72163179	CCc1c(c[nH]n1)C(=O)N1CCC(CC1)[N@H+]1CCC[C@H](C1)O	1
ZINC72164888	c1cnn(c1)CCNC(=O)c1ccc(cc1)C[C@H]1CCC[NH2+]C1	1
ZINC72166404	CCCOCCN1CC[NH+](CC1)C[C@H]1[C@H]2[C@@H]1CN(C2)C(=O)C	1
ZINC72187597	Cc1cc(nc(n1)[C@@H]1CC[NH2+]C1)NC	1
ZINC72190266	C#CCCCO[C@H]1CCC1=O	1
ZINC72221287	CCOc1ccc(cc1)c1cc(n[nH]1)C(=O)N1CCC(CC1)[NH3+]	1
ZINC72226128	C[C@H]1C[C@@H]1C[NH2+]CC#C	0
ZINC72230591	C[C@@H]1CC[C@@H](CN1C(=O)Nc1cccc(c1)C#C)C(=O)NCCOC	1
ZINC72236485	CCOC(C#CCC=C)OCC	1
ZINC72236489	CC[C@H](C#CC(OCC)OCC)O	1
ZINC72247046	Cn1cc(cn1)CCC(=O)Nc1cnn(c1)CCc1ccccc1	1
ZINC72253413	Cc1nc(n(n1)C[C@@H]1CN(CCO1)[C@@H](C)C(=O)NC1CCCCC1)C	1
ZINC72253429	Cc1nc(n(n1)C[C@@H]1CN(CCO1)CC(=O)NC1CCCC1)C	1
ZINC72265971	COC(=O)c1ccc(cn1)C#C	1
ZINC72268192	C#CCN(C[C@@H]1CCCO1)C(=O)NCCc1ccccn1	1
ZINC72271880	CC/[NH+]=C(/NCCCNC(=O)c1cccc(c1)O)\N1CCCC1	1
ZINC72274726	C#CCNC(=O)NCc1nnc2n1cc(cc2Cl)C(F)(F)F	0
ZINC72276839	CS(=O)(=O)NCCC(=O)OCC#C	1
ZINC72276952	CSc1ccc(cc1)NS(=O)(=O)c1ccc(c(c1)c1[n-]nnn1)Cl	1
ZINC72278749	COc1ccc2c(c1)OC[C@@H](C2)C(=O)N[C@H]1CCc2[nH+]ccn2C1	1
ZINC72281538	C#CCN(Cc1ccco1)C(=O)N[C@H]1CCC[C@@H]1Oc1ccccc1	0
ZINC72281542	C[C@H](Cc1cccc(c1)OC)NC(=O)NCc1ccncc1	1
ZINC72281753	C#CCN1CCCC[C@@H]1C(=O)Nc1cc2c(cc1Cl)NC(=O)CO2	0
ZINC72282450	C#CCN(Cc1ccc(cc1)F)C(=O)NC[C@H]1C[C@H]2CC[C@@H]1O2	1
ZINC72283477	C[C@@H](COC)N/C(=[NH+]\C)/NCc1ccsc1	1
ZINC72290483	CCCCNC(=O)/C(=C\c1c(nc(s1)N1CCCC1)Cl)/C#N	1
ZINC72291607	COCCS(=O)(=O)N(Cc1ccco1)c1cccc(c1)C#C	1
ZINC72294285	C#CCN(C[C@@H]1CCCO1)C(=O)NCC[S@@](=O)c1ccccc1F	1
ZINC72295021	C[C@](CNC(=O)[C@@H]1CCCCN1CC#C)(c1cnn(c1)C)O	0
ZINC72295170	C[C@@H]1C[C@@H]1C(=O)OCC#Cc1cccc(c1)OC	1
ZINC72295175	C[C@H](C(=O)OCC#Cc1cccc(c1)OC)OCCC=C	1
ZINC72295176	COc1cccc(c1)C#CCOC(=O)c1ccoc1	1
ZINC72296074	C#Cc1cccc(c1)NC(=O)N1CCC[C@H]1C(=O)N1CCSCC1	0
ZINC72296240	Cc1nc(on1)CNc1ccc(cc1[C@H](c1ccccc1)O)Cl	1
ZINC72297622	Cc1cc([nH]n1)C(=O)N[C@H](c1ccc(c(c1)OC)OC)C(=O)OC	1
ZINC72299880	C1C[C@H](C[N@H+](C1)CC(=O)NC1CC1)c1nc(on1)C1CC1	1
ZINC72304671	Cc1cnn(c1)CC(=O)N(CC#C)CC#C	0
ZINC72306140	CC(C)(CCO)NC(=O)Nc1cccc(c1N1CCOCC1)Cl	1
ZINC72312067	c1cc(ccc1C#CCN1CCO[C@@H]2[C@@H]1CCCC2)C(F)(F)F	1
ZINC72312750	C[C@@H](c1[nH]c2ccccc2n1)NC(=O)[C@H]1CC21CCOCC2	1
ZINC72313340	C[C@@H](C(=O)N1CCC[C@@H](C1)c1cc[nH]n1)NS(=O)(=O)C	1
ZINC72320242	CCCCCCC[C@@H]1[C@H](O1)CC#CC#C[C@@H](C=C)O	1
ZINC72335438	CS(=O)(=O)N1CCC(CC1)n1c(=O)ccc(n1)C1CC1	1
ZINC72339662	Cn1c(c(cn1)C#CC(=O)OC)C1CC1	1
ZINC72351077	Cc1cccc(c1)OC1CCN(CC1)C(=O)c1ccn(n1)C	1
ZINC72357312	Cn1cc(cn1)C[N@H+]1CC[C@@H](CC1)c1ccn[nH]1	1
ZINC72359750	c1cc(cc(c1)Cl)c1cncc(n1)[C@@H]1CCC[N@@H+](C1)C1CCOCC1	1
ZINC72367907	CC(=O)N1CCN(C[C@H]1c1ccc(cc1)C(F)(F)F)CCOC	1
ZINC72379144	CCc1nccn1c1cccc(n1)[C@H]1CCC[N@H+](C1)C1CCCCC1	1
ZINC72380895	CS(=O)(=O)c1cn[nH]c1[C@@H]1CCCN(C1)c1ccccn1	1
ZINC72387777	Cc1[nH+]c(cc(n1)N)[C@@H]1CN(CCO1)Cc1nc(on1)C	1
ZINC72420361	Cc1ccccc1O[C@@H]1CC[N@H+](CC1)CC(C)(C)N1CCOCC1	1
ZINC72429560	Cc1c2c(ncnc2N2C[C@@H]([C@H](C2)O)N2CCOCC2)n(n1)C	1
ZINC72430229	CCc1cc(n2c(n1)c(c(n2)C)C)N1CC[C@]2(C1)CC[N@@H+](C2)C	1
ZINC72453800	CN1CCN(C[C@@H]1CCO)c1c(ccc([nH+]1)c1ccccc1)C(=O)[O-]	1
ZINC72453992	CN1C[C@@]2(CCC[N@@H+](C2)Cc2cccc(c2)CC[NH3+])OC1=O	1
ZINC72463561	c1c([nH]c[nH+]1)C[N@H+]1CC2(CCN(CC2)C(=O)C2CC2)C[C@@H]1C(=O)[O-]	1
ZINC72466418	Cc1c(cnc(n1)N1CCN(CC1)C)C(=O)NCCN1CCOCC1	1
ZINC72522404	CC(C)(C)OC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)OC)O	1
ZINC72562565	C#CCOC(=O)[C@H]1Cc2ccccc2C(=O)O1	1
ZINC72576598	C#CCNC(=O)[C@@H](Cc1ccccc1)NC(=O)c1ccco1	0
ZINC72576610	C[C@@H](c1ccccc1)N1C[C@@H](CC1=O)C(=O)NCC#C	0
ZINC72606383	CCN(Cc1nc(no1)CS(=O)(=O)C)c1cccc(c1)C#C	0
ZINC72634962	CC(=O)c1ccc(c(c1)CC(=O)OCC#C)OC	1
ZINC72672445	CC(C)C[N@H+]1CCO[C@H](C1)CNC(=O)Nc1ccc(cc1)[N+](=O)[O-]	1
ZINC72727378	Cn1c2ccccc2nc1CNCc1ccc(cc1OC)OC	1
ZINC72728163	CO[C@@H]1CCC[C@H](C1)OC(=O)CSc1ccc(c(c1)F)F	1
ZINC72756649	CC/[NH+]=C(\NC[C@@H]1CCCO1)/NC[C@H](C)CN1CC[N@H+](CC1)CC	1
ZINC72852226	CCOCC1CCN(CC1)C(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC72961338	CNC(=O)c1cccc(c1)C[N@@H+]1CC[C@@H](C1)c1ccccc1	1
ZINC72976763	CCOC[C@@H]1CCC[N@@H+](C1)Cc1cc(ccc1Br)F	1
ZINC72979256	C#CCN(CCC[NH+]1CCOCC1)[C@H]1CCS(=O)(=O)C1	1
ZINC73011575	Cc1c(sc(n1)c1ccc(cc1)OC)[C@@H](C)[NH2+]Cc1ccco1	1
ZINC73022971	Cc1c(cc(o1)C[N@H+](C)C[C@@H](COCc1ccccc1)O)C(=O)OC	1
ZINC73046195	C[C@H](c1cccc2c1cccc2)NC(=O)NCC#C	0
ZINC73046206	CCOC(=O)C1CCN(CC1)C(=O)NCC#C	1
ZINC73089081	CCCNC(=O)[C@@H](C#N)C(=O)CO[C@H]1CCCC[C@@H]1C	1
ZINC73090231	C#CCCCOC(=O)[C@H]1C[C@H]1c1ccc(cc1F)F	1
ZINC73090601	c1ccc(cc1)C#CCOC(=O)c1ccc2nncn2c1	1
ZINC73091642	Cc1cccc(c1)CCC(=O)OCC(=O)N1CCCC1	1
ZINC73122742	COc1ccc2c(c1)ccc[n+]2Cc1cc(ccc1OC)Cl	1
ZINC73125766	c1cc(c(cc1Cl)OCC(=O)NN1CCOCC1)Cl	1
ZINC73131900	C[NH+](C)C1(CCOCC1)CNC(=O)[C@H]1C[C@@H]1c1ccc(cc1F)F	1
ZINC73192720	COc1ccc(cc1)c1nc(cs1)C(=O)OCC#C	1
ZINC73192955	CN(C1CCCCC1)S(=O)(=O)c1ccc(cc1)C(=O)OCC#C	1
ZINC73193588	C#CCOC(=O)CCc1cnn(c1)c1ccccc1	1
ZINC73194895	c1ccc(cc1)c1nnc(o1)COC(=O)[C@@H]1C[C@@H]1c1ccccc1F	1
ZINC73224461	CC(=O)Nc1ccc(cc1)C#C	0
ZINC73235583	CC(C)C[C@H]1COCCN1C(=O)NCC1(CCOCC1)[NH+](C)C	1
ZINC73256729	C[NH+](C)C1(CCOCC1)CNC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC73257717	C#CCNC(=O)NNC(=O)c1ccc(cc1)n1cnnn1	0
ZINC73271152	CCc1c(sc(c1C(=O)OCC)NC(=O)c1cnn(c1C)C)C	1
ZINC73274444	CCOC(=O)c1c(c(c([nH]1)C)C(=O)CSCc1ccco1)C	1
ZINC73292378	C#CC[C@@H](c1ccccn1)OC(=O)[C@@H]1C[C@@H]1c1ccccc1	1
ZINC73292556	CN(CC(=O)O[C@H](CC#C)c1ccccn1)C(=O)c1cccs1	1
ZINC73292559	C#CC[C@@H](c1ccccn1)OC(=O)CSc1ccc(c(c1)F)F	1
ZINC73292616	C[C@@H](C(=O)O[C@H](CC#C)c1ccccn1)Oc1cccc(c1)C(C)C	1
ZINC73292657	C#CC[C@@H](c1ccccn1)OC(=O)CCc1cccc(c1)Br	1
ZINC73292681	CCCCn1c(=O)ccc(n1)C(=O)O[C@H](CC#C)c1ccccn1	1
ZINC73292845	CC(C)(C)n1c(cc(n1)C(=O)O[C@H](CC#C)c1ccccn1)C1CC1	1
ZINC73292867	C#CC[C@H](c1ccccn1)OC(=O)Cc1ccc(nc1)Cl	1
ZINC73292893	C#CC[C@@H](c1ccccn1)OC(=O)CC1=CCCCC1	1
ZINC73292897	C#CC[C@@H](c1ccccn1)OC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)Cl	1
ZINC73292987	C#CC[C@@H](c1ccccn1)OC(=O)Cc1ccc(c(c1)Cl)Cl	1
ZINC73293042	C#CC[C@@H](c1ccccn1)OC(=O)CCc1nc(no1)c1cccs1	1
ZINC73293122	C#CC[C@H](c1ccccn1)OC(=O)C1CCOCC1	1
ZINC73293328	Cc1cc(n2c(n1)c(c(n2)C)C(=O)O[C@H](CC#C)c1ccccn1)C	1
ZINC73293451	C#CC[C@H](c1ccccn1)OC(=O)Cn1c(=O)n2ccccc2n1	1
ZINC73293482	COc1ccc2c(c1)occ2CC(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC73293505	Cc1c(nc(o1)c1cccs1)CC(=O)O[C@H](CC#C)c1ccccn1	1
ZINC73293574	C#CC[C@@H](c1ccccn1)OC(=O)CCC1CCCC1	1
ZINC73293804	CC(=O)NCc1ccc(s1)C(=O)O[C@H](CC#C)c1ccccn1	1
ZINC73293937	C#CC[C@H](c1ccccn1)OC(=O)/C=C/c1cc2c(c(c1)Cl)OCO2	1
ZINC73293947	COc1ccc(cc1)CCC(=O)O[C@H](CC#C)c1ccccn1	1
ZINC73293960	Cc1ccc(s1)CC(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC73293988	C#CC[C@@H](c1ccccn1)OC(=O)c1c2ccccc2ccn1	1
ZINC73294000	C#CC[C@H](c1ccccn1)OC(=O)Cn1c2ccccc2cn1	1
ZINC73294027	Cc1cc(n2c(n1)nc(n2)CC(=O)O[C@H](CC#C)c1ccccn1)C	1
ZINC73294040	CC(C)CS(=O)(=O)CCC(=O)O[C@H](CC#C)c1ccccn1	1
ZINC73294072	C#CC[C@H](c1ccccn1)OC(=O)CCNC(=O)Cc1ccccc1	1
ZINC73294182	Cc1c(cn(n1)C)C(=O)O[C@H](CC#C)c1ccccn1	1
ZINC73294195	C[C@@H](c1ccc(cc1)OC)C(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC73294206	C#CC[C@H](c1ccccn1)OC(=O)C1CCCCCC1	1
ZINC73294214	C#CC[C@@H](c1ccccn1)OC(=O)Cc1cccc(c1)OC(F)F	1
ZINC73294345	CS(=O)(=O)N1CCC(CC1)C(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC73294380	C#CC[C@H](c1ccccn1)OC(=O)c1cc(sc1Cl)Cl	1
ZINC73294446	CCn1c2ccccc2cc1C(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC73294452	C#CC[C@H](c1ccccn1)OC(=O)Cn1ccc2c1cc(cc2)Cl	1
ZINC73294576	COc1ccc(cc1)CC(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC73294692	Cc1ccc(o1)c1nc(c(s1)C(=O)O[C@H](CC#C)c1ccccn1)C	1
ZINC73294731	Cc1cccc(c1C)OCCC(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC73294783	COc1ccc(cc1F)/C=C/C(=O)O[C@H](CC#C)c1ccccn1	1
ZINC73294844	CCCc1cc([nH]n1)C(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC73449614	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNCc1ccc(cc1)N1CCOCC1	1
ZINC73449836	C[C@H]1CN(C[C@@H](O1)C)CCC[NH2+]Cc1ccccc1OCC#C	1
ZINC73449838	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCC[NH2+]Cc1ccccc1OCC#C	1
ZINC73505994	COc1cccc(c1)CCC(=O)OCCn1c(=O)n2ccccc2n1	1
ZINC73507526	Cc1c2ccc(nc2sc1C(=O)OC)C(F)(F)F	1
ZINC73507641	C#CCOC(=O)c1ccc(c(c1)S(=O)(=O)N1CCCC1)F	1
ZINC73520147	CC(C)OCCC(=O)NNC(=O)c1ccc2ccccc2n1	1
ZINC73553100	CC/[NH+]=C(/NCC(=O)Nc1cccc(c1)C#C)\N[C@@H](C)COC	1
ZINC73558388	c1ccc(cc1)NCC(=O)NNC(=O)c1ccnc(c1)Cl	1
ZINC73563234	CC/[NH+]=C(/NCc1ccc(cc1)C[NH+]1CCCCC1)\N[C@H](C)COC	1
ZINC73598787	C[NH+]1CCN(CC1)CC(=O)NCC#Cc1cccc(c1)C(F)(F)F	0
ZINC73603284	C[C@@H](C(=O)N1CCc2c(ccs2)C1)[NH+]1CCCCCCC1	1
ZINC73609472	CC(C)[NH+](CCN/C(=[NH+]/C)/NCC#C)C(C)C	0
ZINC73616622	CC(C)C[N@@H+](CCOC)CC(=O)Nc1ccc(c(c1)F)F	1
ZINC73626378	C[C@@H](C(=O)NCCCOC)Sc1nnc(n1C1CC1)c1ccncc1	1
ZINC73633968	C#CCOC(=O)c1cc2c(c(c1)Br)n[nH]n2	1
ZINC73635116	C#CCOC(=O)c1ccc2c(c1)sc(n2)c1ccc(cc1)F	1
ZINC73640181	COc1ccc(c(c1)[N+](=O)[O-])c1ccc(o1)C(=O)OCC#C	1
ZINC73641728	C#CCOC(=O)c1cc(cc2c1oc(n2)c1ccc(cc1)I)[N+](=O)[O-]	1
ZINC73642528	CCOCCCNC(=O)[C@@H](C)[N@H+](C)Cc1cnn(c1)C	1
ZINC73647841	COCC[NH+]1CCN(CC1)Cc1ccc(nc1)Cl	1
ZINC73650361	C[C@H](C[NH2+]Cc1cc(ccc1OCC#C)Br)N1CCOCC1	1
ZINC73652334	COCc1ccccc1C(=O)OCC(=O)N1CCCc2c1cccc2	1
ZINC73669550	CC(C)[C@H](C(=O)Nc1cccc(c1)C#Cc1ccccn1)NC(=O)C	0
ZINC73689042	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCNC(=O)c1ccc2c(c1)nc[nH]2	1
ZINC73702493	Cc1c(c(n[nH]1)C)S(=O)(=O)N1CCC[C@H](C1)C(=O)NCC#C	0
ZINC73723139	c1cc2c(cc1OC(=O)[C@@H]1CCCN1C(=O)C1CC1)CCC(=O)N2	1
ZINC73777624	CC(C)CN/C(=[NH+]/C)/N1CCN(CC1)C(=O)[C@@H]1CCCO1	1
ZINC73800070	C#CCOC(=O)C1(CCC1)c1cccc(c1)F	1
ZINC73827632	C#CCOC(=O)[C@@H]1CCCN1C(=O)c1cc(cc(c1)Cl)Cl	1
ZINC73832357	C[C@@H](COC)OC(=O)CCCc1nnc(o1)c1ccccc1	1
ZINC73841815	CCOc1c(cc(cc1Cl)C(=O)N1CCC[C@H]1c1ccc[nH]1)OC	1
ZINC73931289	C#CCOC(=O)CCc1ncc(o1)c1ccccc1	1
ZINC73943492	CC(C)[C@@H](C(=O)NCC#C)NC(=O)OC(C)(C)C	1
ZINC74057727	C#CC[N@H+](Cc1ccc(cc1)C(=O)NC1CC1)C1CC1	0
ZINC74136715	CC(C)C[C@@H](CNC(=O)Cc1ccc(cc1)[N+](=O)[O-])[NH+](C)C	1
ZINC74137804	Cc1c(c2ccccc2[nH]1)CC(=O)NC[C@H](C)CN1CC[N@H+](CC1)C	1
ZINC74161824	CC[C@H](C)NC(=O)CN1CCN(CC1)CCOc1cc(ccc1C)C	1
ZINC74171267	C#CCN1CCN(CC1)Cc1cc2c(cc1O)OCO2	0
ZINC74171281	Cc1ccc(c(c1)C)n1c(=S)n(nn1)C[NH+]1CCN(CC1)CC#C	0
ZINC74229905	CC(C)C[C@H](C[NH+](C)C)NC(=O)c1ccc(cc1)N1CC[C@H](CC1)O	1
ZINC74230186	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCC[NH2+]Cc1ccc(cc1)C(=O)NC	1
ZINC74254681	C#CCOC(=O)c1cc(sc1)Br	1
ZINC74286545	CC(C)(C(=O)N(C)C)NCc1ccc(cc1)C(=O)OC	1
ZINC74287729	CC[C@H]([C@@H]1CCCC[N@H+]1CC(=O)NCCOc1ccc(cc1)Cl)O	1
ZINC74311869	Cc1ccc(c(c1)Cl)NC(=O)C[N@@H+](CCO)[C@@H]1CCc2c1cccc2	1
ZINC74352869	COCCCCN(CC#C)Cc1ccc(cc1)F	1
ZINC74529839	CC(C)(C)/C=C/C(=O)NCCc1ccc(cc1)OCC#C	0
ZINC74565383	Cc1nc(on1)COCC(=O)N(c1cccc(c1)C#C)C(C)C	1
ZINC74704662	Cc1cnc(s1)[C@@H](C1CC1)NC(=O)N1CC[N@H+](CC1)C1CC1	1
ZINC74928677	C[C@@H](CO)NC(=O)NC[C@@H](c1ccc(cc1)F)OC	1
ZINC74938380	c1ccc(cc1)COC(=O)C=C1COC1	1
ZINC75005586	CC(C)(C)OC(=O)N1CC[C@H](C1)[N@H+](C)Cc1cccnc1	1
ZINC75094072	Cc1c(c2ncccn2n1)C(=O)OCC#Cc1cccc(c1)OC	1
ZINC75094074	COc1cccc(c1)C#CCOC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	1
ZINC75094307	c1cc(ccc1C#CCOc1cc(ccc1[N+](=O)[O-])F)Cl	0
ZINC75105819	CC(CO)(CO)Nc1c2c(csc2nc(n1)COC)c1ccccc1	1
ZINC75107089	CC(=O)c1cccc(c1)NC(=O)N(C)C[C@@H](CN1CCOCC1)O	1
ZINC75109405	Cc1c(oc(n1)C[N@H+]1CCC[C@H](C1)NC(=O)C)c1ccc(cc1)Cl	1
ZINC75122311	CCCc1cc(n2c(n1)ncn2)NCc1c(cc([nH]c1=O)C)C	1
ZINC75127361	CC(C)[C@H](C(=O)OCC#C)S(=O)(=O)C1CCCCC1	1
ZINC75139080	c1cc(ncc1NC(=O)NC1CC1)NC(=O)C1CC1	1
ZINC75139995	Cn1cc(cn1)[C@@H]1[C@@H](CCC(=O)N1C)C(=O)OCC#C	1
ZINC75146797	C#CCNC(=O)N1CCCC[C@@H]1C[NH+]1CCOCC1	1
ZINC75164441	CC(C)N(CC#CCNC(=O)COC)C(C)C	1
ZINC75164628	c1cc(ccc1CC(=O)NCC#CC[NH+]1CCCC1)F	0
ZINC75164659	CC(C)(C)NC(=O)NCC#CC[NH+]1CCCC1	0
ZINC75164661	c1ccc(cc1)NC(=O)NCC#CC[NH+]1CCCC1	0
ZINC75164753	c1cc(cc(c1)Br)C(=O)NCC#CC[NH+]1CCCCC1	0
ZINC75164788	COc1ccc(cc1)NC(=O)NCC#CC[NH+]1CCCCC1	0
ZINC75164823	c1cc(ccc1c1cc(n[nH]1)C(=O)NCC#CCN1CCOCC1)F	1
ZINC75166666	c1ccc(cc1)c1cc(no1)C(=O)N(CC(F)(F)F)C1CCOCC1	1
ZINC75250675	c1ccc(cc1)C#C/C=N/c1ccc(cc1)Br	0
ZINC75262303	COCO[C@@H]1C=C[C@@H](O[C@@H]1CO)OCC#C	1
ZINC75262304	COCO[C@H]1C=C[C@@H](O[C@@H]1CO)OCC#C	1
ZINC75270352	COC(=O)C[C@@H]1C(=O)N(CCN1)CC#Cc1ccccc1	1
ZINC75496699	C[C@@H](C(=O)NC(C)(C)C)[S@@](=O)Cc1nc(no1)c1cccs1	1
ZINC75500675	Cc1cc(c(cc1Cl)OC)NC(=O)C[S@](=O)CCOC	1
ZINC75506061	CC[C@H](C)N(C)C(=O)[C@H](C(C)C)NC(=O)c1ccccc1Cl	1
ZINC75522929	C[C@@H]1C[C@@H](CCO1)C=O	1
ZINC75602078	Cc1c2c(oc1C(=O)OCC#C)CCCC2=O	1
ZINC75606552	Cc1cc(c(n1C1CC1)C)C(=O)N1CCN(CC1)[C@@H]1CCC[C@@H]1O	1
ZINC75824263	C#C[C@H]1CCC[NH2+]C1	0
ZINC75880082	CCO[C@@H](C)C(=O)Nc1ccc2c(c1)C(=O)N(C2=O)C	1
ZINC75881110	CCO[C@H](C)C(=O)Nc1c(nc2n1cccc2)c1ccccc1	1
ZINC76018630	CCOC(=O)c1c(cc(s1)NC(=O)N1C[C@@H]2CC[C@H]1C2)C	1
ZINC76042788	CCOc1cccc(c1)C[NH2+]C[C@@H]1CCO[C@@H]1c1c(nn(c1C)C)C	1
ZINC76049666	CCCc1nc(n[nH]1)[C@H]1CN(CCO1)Cc1ccc2c(c1)OCCO2	1
ZINC76060685	C[N@H+]1CCC[C@H](C1)C(=O)Nc1ccc2ccccc2n1	1
ZINC76063428	Cc1cc(c(o1)C)[C@@](C)(CNc1c(c(nn1C)C)[N+](=O)[O-])O	1
ZINC76068428	CC(C)n1cc(cn1)S(=O)(=O)[N-]c1ccc(cn1)c1ccccc1	1
ZINC76072081	CC[C@@H]1CN(CCS1)CC(=O)N[C@@](C)(C#N)C1CC1	1
ZINC76081685	C[C@H](COC)NC(=O)Nc1ccc(cc1OCC#C)F	1
ZINC76090571	c1ccc(cc1)C#CCCOC(=O)C1CCOCC1	1
ZINC76090896	C[C@@H](C#C)OC(=O)c1ccc(cc1)C(=O)N	1
ZINC76091834	Cc1ccc(cc1)[C@H]1CCC[C@H]1N(C)c1cc([nH+]c(n1)COC)C	1
ZINC76092652	CCC1=C(Cc2ccccc2O1)C(=O)NCC1(CCOCC1)[NH+](C)C	1
ZINC76093753	C#CCN(c1nccs1)C(=O)c1ccc2c(c1)oc(=S)[nH]2	0
ZINC76093757	C#CCN(c1nccs1)C(=O)c1ccc2c(c1)CCC(=O)N2	0
ZINC76097304	C#Cc1cccc(c1)NC(=O)N1CCN(CC1)C(=O)N1CCOCC1	1
ZINC76266155	C#CCNC(=O)CCOC[C@H]1CCCO1	1
ZINC76292508	C#CCN(CC(=O)NC1CCOCC1)[C@H]1CCc2c1cccc2	1
ZINC76303182	c1ccc(cc1)C#Cc1cccc(c1)NC(=O)[C@@H]1CSC(=O)N1	0
ZINC76320159	C#CCN(Cc1ccc(cc1)F)C(=O)[C@@H]1CSC(=O)N1	0
ZINC76330526	CCc1nc(cs1)C[NH2+]CCc1ccc(cc1)OCC#C	0
ZINC76351774	C#CCN([C@H]1CCS(=O)(=O)C1)S(=O)(=O)Cc1ccccc1Cl	0
ZINC76352871	CC(C)NC(=O)[C@@H]1CCC[C@H](C1)NC(=O)CCc1cc(cs1)Cl	1
ZINC76354152	c1ccc(cc1)Cn1cnnc1NC(=O)CCc1cc(cs1)Cl	1
ZINC76372321	Cc1ccc(cn1)C(=O)Nc1cccc(c1)N1CCCCCC1	1
ZINC76395606	CN1[C@@H](Nc2ccc(cc2C1=O)OC)c1cccc(c1)OC(F)(F)F	1
ZINC76418297	CC[C@@H]1C(=O)NCCN1CCCc1cnn(c1)C	1
ZINC76483511	CN(Cc1ccccc1N1CCCC1)C(=O)c1csnn1	1
ZINC76484109	CC(C)CC(=O)N1Cc2ccccc2C[C@@H]1C(=O)N(C)CCCC=C	1
ZINC76512984	CC(=O)N[C@H]1CCC[N@H+](C1)C[C@@H](COC[C@@H]1CCCO1)O	1
ZINC76560314	COc1ccc(cc1)[C@H]1CCCN1C(=O)CCc1cc(cs1)Cl	1
ZINC76607622	Cc1ccc(cc1I)C(=O)OCC#C	1
ZINC76607628	C#CCOC(=O)c1ccc(cc1Cl)I	1
ZINC76614749	C[C@H](COC)N1CCN(CC1)C(=O)[C@H](C)Sc1ccc(cc1)Cl	1
ZINC76616122	C[C@H](COC)[NH+]1CCN(CC1)C(=O)Cc1ccc(cc1)n1cccn1	1
ZINC76654030	CCOC(=O)NCCC(=O)N1C[C@@H](C[C@H]1C)c1ccc(cc1)F	1
ZINC76686574	COCC[N@@H+]1CCC[C@H]1CNC(=O)Nc1ccc(cc1)OC	1
ZINC76738754	CC[C@]1(C(=O)N(C(=O)N1)CC(=O)N(c1cc(ccc1C)C)C(C)C)C	1
ZINC76829285	CCOCCOc1ccc(cc1NC(=O)[C@@H]1CC[N@H+](CC1)CC#C)Cl	1
ZINC76830637	CC(C)OCCC(=O)N(Cc1cccs1)c1cccc(c1)C#C	1
ZINC76830649	C#Cc1cccc(c1)N(Cc1cccs1)C(=O)CC[C@H]1CCCO1	1
ZINC76831424	Cn1c(=O)ccc(n1)C(=O)N(Cc1ccco1)c1cccc(c1)C#C	0
ZINC76831947	CC[C@@H]1COCCN1S(=O)(=O)N(C)Cc1ccc(cc1)Cl	1
ZINC76846150	CS(=O)(=O)CCC(=O)Nc1nnc(s1)C(F)(F)F	1
ZINC76898107	C[C@@H](CCN1CCOCC1)NCc1ccccc1OCC#C	1
ZINC76898107	C[C@@H](CC[NH+]1CCOCC1)NCc1ccccc1OCC#C	1
ZINC76923347	Cc1c(c(n(n1)CC(C)C)C)CC(=O)OCC#Cc1ccccc1	1
ZINC76923389	COCc1cccc(c1)C(=O)OCC#Cc1ccccc1	1
ZINC76923527	Cc1ccccc1OCC(=O)OCC#Cc1ccccc1	1
ZINC76939170	C[C@@H]1CN(CCN1C(=O)NC(C)C)Cc1ccccc1	1
ZINC76940973	CCOCCCNC(=O)N1CCN(C[C@H]1C)Cc1ccccc1	1
ZINC76942627	C[C@H]1CCC[C@@H](C1)[N@H+](C)CC(=O)NCCCN(C(C)C)S(=O)(=O)C	1
ZINC76953658	CN(CCCC=C)C(=O)N[C@@H]1CC[N@H+](CC1)CC1CCCC1	1
ZINC76979153	C[C@@H](CSC)NC(=O)N[C@@H]1CC[N@H+](CC1)CCCOC	1
ZINC76984199	CC(C)c1ccc(cc1)[C@H]1C[C@H]1C(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC76991550	CC(C)c1cc([nH]n1)NC(=O)c1cccc(c1)Oc1cnccn1	1
ZINC76996760	C#CCN(CC#N)[C@H]1CCc2c1cccc2	0
ZINC77003251	CC(C)[N@H+](CCNC(=O)NC[C@@H](c1ccc(cc1)F)N(C)C)C1CC1	1
ZINC77024200	c1cc(=O)oc2c1c(c(cc2)I)[N+](=O)[O-]	1
ZINC77100534	c1cc(sc1S(=O)(=O)NCC#CCN1CCOCC1)Br	1
ZINC77110819	C#CCOC(=O)c1cccc(n1)n1cccn1	1
ZINC77121652	Cc1ccccc1C[NH+]1CCN(CC1)CCn1ccnc1C	1
ZINC77182988	c1cc(sc1)[C@H](CNC(=O)C(=O)Nc1ccon1)O	1
ZINC77195196	CN(CC(=O)Nc1cccc(c1)C#C)[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC77201337	CC[N@H+]1CCC[C@H]1CN(CC[NH+](C)C)C(=O)Nc1cccc(c1)C#C	0
ZINC77205361	C[C@@H](c1ccc(cc1)OC(F)(F)F)NC(=O)CSC1=NCCS1	1
ZINC77228268	C#CCNC(=O)c1ccc(nc1)NCCCOCC1CCOCC1	1
ZINC77258479	CNC(=O)COC(=O)CCCOCCc1ccccc1	1
ZINC77285684	c1cc2c(cc1Cl)[C@](OC(=O)N2)(C#C[C@@H]1C[C@H]1Cl)C(F)(F)F	1
ZINC77288132	c1ccc(cc1)CCN1C[C@]2(CC[N@@H+](CC2)C[C@@H]2CCCO2)OC1=O	1
ZINC77293443	C[C@@H](C(=O)N(c1cccc(c1)C#C)C(C)C)OCC(F)(F)F	1
ZINC77293718	CC(C)N(c1cccc(c1)C#C)C(=O)Cc1c2ccccc2on1	0
ZINC77294005	COCCCCC(=O)N(Cc1ccccc1)c1cccc(c1)C#C	1
ZINC77312130	C[C@]12CC[C@@H]3[C@H]4CCC(=O)C=C4C(=O)C[C@H]3[C@@H]1CC[C@]2(C#C)O	0
ZINC77318746	CC[C@@H]1CN([C@@H](CN1CC#C)CC)CC#C	0
ZINC77337025	CCC[N@H+]1CC[C@@H](CC1)NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@@H]1CCOC1	1
ZINC77356088	Cc1ccc2c(c1)c(cc(n2)C)C(=O)N1CCC[C@H]1Cn1cccn1	1
ZINC77377323	C[C@H](c1cccc(c1)S(=O)(=O)N)[N@@H+](C)CCOc1ccccc1OC	1
ZINC77382214	CC(C)N(CCn1cccn1)c1cccc(c1)C#C	0
ZINC77382218	CC(C)N(CCCN1C(=O)CNC1=O)c1cccc(c1)C#C	0
ZINC77388975	CCC(=O)N1CCC[N@H+](CC1)[C@@H](C)C(=O)Nc1cc(ccc1C)Cl	1
ZINC77398388	c1ccc(c(c1)c1nc(cs1)CSCC(=O)NC[C@@H]1CCCO1)F	1
ZINC77406150	Cc1c(cn(n1)CCO)C[N@H+]1CC[C@@H](CC1)C(=O)N1CCCCC1	1
ZINC77406975	COC(=O)NCC(=O)N1CCC(CC1)[C@@H](Cc1ccccc1)O	1
ZINC77411900	CS(=O)(=O)c1ccc(cc1)n1c(nnn1)CSCc1ccon1	1
ZINC77429450	CCOc1ccccc1[C@@H](CC(=O)N(C)C[C@@H]1CCCO1)NC(=O)C	1
ZINC77435725	CCCN1C(=O)C(=O)N(C1=O)CN(CC)Cc1ccccc1C	1
ZINC77438848	CS(=O)(=O)N1CCO[C@@H](C1)Cn1ccnc1c1cc(cs1)C#CCO	1
ZINC77440596	Cc1csc(n1)CN(C)C(=O)Nc1ccn(n1)CCOC	1
ZINC77443656	Cn1cnn(c1=S)CN1CCN(CC1)C(=O)COC	1
ZINC77459817	Cc1nc(no1)CCn1cc[nH+]c1c1ccc(s1)C#CC(C)(C)O	0
ZINC77472862	CCOc1cc(ccc1OCC#C)[C@@H]1NC(=O)[C@@H]2[N@@H+]1CCCC2	0
ZINC77475716	Cn1ccc2c1cccc2C(=O)OCC#C	1
ZINC77476096	C#CCOC(=O)[C@H]1CCOc2c1cccc2	1
ZINC77486001	CCC#CC[N@H+]1CCC[C@@]2(C1)CCC(=O)N(C2)Cc1cnc(cn1)C	0
ZINC77525227	c1ccc(cc1)C1(CC1)CNC(=O)NCCCOC[C@H]1CCOC1	1
ZINC77533511	c1cc(ccc1C1(CC1)CNC(=O)NCCCOC[C@H]1CCOC1)F	1
ZINC77539575	Cn1c2ccc(cc2oc1=O)NC(=O)C(=O)N1CCCC1	1
ZINC77560511	Cc1ccc(o1)/C=C/C(=O)O[C@@H](c1ccc(cc1)F)c1ccncc1	1
ZINC77562581	C[C@H](Cc1ccc(cc1)OC)OC(=O)[C@@H](C)NC(=O)c1ccoc1	1
ZINC77568474	Cc1ccc(c(c1)Br)OC(=O)[C@@H](C)OC	1
ZINC77587364	C#CCN(Cc1ccc(cc1)F)C(=O)NCCCOC[C@@H]1CCOC1	1
ZINC77587365	C#CCN(Cc1ccc(cc1)F)C(=O)NCCCOC[C@H]1CCOC1	1
ZINC77620527	C[C@H](CSC)N(C)C(=O)N[C@@H](C)c1cc2cc(ccc2o1)Cl	1
ZINC77649524	C#Cc1cccc(c1)NC(=S)NNC(=O)[C@H]1CC=CC1	0
ZINC77649535	Cc1ccccc1[C@H]1C[C@H]1C(=O)NNC(=S)Nc1cccc(c1)C#C	0
ZINC77650985	Cn1cc(c(n1)c1ccccc1OC)C(=O)OCC#C	1
ZINC77657551	C[C@H]1COC[C@@H](N1Cc1nnc(o1)c1ccc(cc1)[N+](=O)[O-])C	1
ZINC77668489	C#CCNC(=O)NCCOCC(F)(F)F	1
ZINC77710678	c1cc(ccc1c1n[nH]c(n1)C1CC1)NC(=O)C(=O)N1CCOCC1	1
ZINC77721646	C[NH+](C)[C@H](CNC(=O)[C@@H](c1ccccc1)OC)C1CCCCC1	1
ZINC77730466	CC(C)C[C@@H](C[NH+](C)C)NC(=O)c1ccc(o1)Cn1ccccc1=O	1
ZINC77733036	Cc1ccccc1NC(=O)[C@@H]1CC=CC1	1
ZINC77764496	Cn1ccc(n1)NC(=O)C(=O)NCCc1ccc(cc1F)F	1
ZINC77778510	C[C@H](c1ccc(cc1Cl)F)NC(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC77783990	CCCC[C@H](COC)NC(=O)C(=O)Nc1cccc(c1)OCC#C	1
ZINC77796397	Cc1c(c(n(n1)CCOC)C)CNC(=O)NC[C@](C)(CCC(C)C)O	1
ZINC77814238	C[C@@H](CCSC)NC(=O)C(=O)Nc1ccc(cc1)OCC#C	0
ZINC77834247	CCOc1cc(ccc1NC(=O)C(=O)NCCc1nc(no1)C)C	1
ZINC77861976	c1c2cc([nH]c2ncc1Cl)C(=O)NCCC(=O)N1CCOCC1	1
ZINC77868690	C#CC[C@@H](c1ccccn1)OC(=O)CCc1cc(cs1)Cl	1
ZINC77907942	C[C@H](C(=O)OC(C)(C)C)Oc1cccnc1[N+](=O)[O-]	1
ZINC77914552	CC(C)NC(=O)c1ccc(cc1)CNC(=O)c1cc2cccnn2n1	1
ZINC77919294	c1cc(ccc1CC(=O)NC1CC1)CNC(=O)c1cc2cnsc2s1	1
ZINC77927029	CC[C@@H](C)Sc1nnc(n1N)COc1ccc(cc1)F	1
ZINC77931937	CCC(CC)NC(=O)NCCCOCc1ccco1	1
ZINC77941568	c1c(c(n[nH]1)C(F)(F)F)CCOC(=O)CCn1cc(cn1)[N+](=O)[O-]	1
ZINC77942684	CN(Cc1ccc(cc1)SC)C(=O)CCCOC	1
ZINC77942791	Cc1ccccc1[C@@H]1C[C@@H]1C(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC77942794	Cc1ccccc1[C@@H]1C[C@H]1C(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC77958509	Cc1ccc(cc1NC(=O)CS[C@@H](C)c1cccs1)[N+](=O)[O-]	1
ZINC77996622	C[C@@H](CCSC)NC(=O)N1CCO[C@H](C1)c1ccc(cc1)Cl	1
ZINC78000470	Cc1cc(nc(c1NC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F)Cl)C	1
ZINC78023826	CC[C@@H]1CCCCN1C(=O)CCN1c2ccccc2CCC1=O	1
ZINC78046494	C[C@@H](C1CC1)N(C1CC1)C(=O)NCC#C	0
ZINC78062581	C[C@H]1COCCN1C(=O)CCN1c2ccccc2CCC1=O	1
ZINC78090383	CC(C)(C)CCC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC78090876	C[C@@H](Cc1ccc(cc1)C(F)(F)F)C(=O)N(C)[C@H](C)c1ccccn1	1
ZINC78112591	CC(C)[C@@H](C(=O)Nc1ccc(cc1)OCC#C)NC(=O)COC	1
ZINC78117983	C[C@H](c1ccsc1)C(=O)Nc1cc(ccc1OC[C@@H]1CCCO1)F	1
ZINC78120482	C[C@H](c1cccs1)C(=O)N[C@H]1CCN(C1=O)CC(F)(F)F	1
ZINC78154861	CC1([C@@H]([C@H]2[C@@H]1OCC2)NC(=O)c1cccc(c1)N1CCCC1=O)C	1
ZINC78256679	Cc1nc2ccccc2n1CCNC(=O)Nc1cccc(c1)C#C	0
ZINC78264501	CSCC[C@H]1C(=O)N(C(=O)N1)Cc1nccn1C(F)F	1
ZINC78281776	CN(c1ccccc1C(=O)OC)C(=O)CSCc1ccco1	1
ZINC78282758	C[C@@H]1C[C@H](CN(C1)C(=O)[C@@H](C)[NH2+][C@@H](C)C(C)C)C	1
ZINC78289846	C[C@H](c1ccccc1)[S@](=O)CC(=O)Nc1ccc(c(c1)Cl)Cl	1
ZINC78296235	CC(=C)CN1C(=O)C(=O)N(C1=O)C1CCCC1	1
ZINC78299312	C#CCOC(=O)Cc1csc(n1)COc1ccc(cc1)Cl	1
ZINC78308690	C#CCNC(=O)c1ccccc1SCC(=O)NC1CCCCCCC1	0
ZINC78346873	CCCCN(CCCC)C(=O)c1cc2cnn(c2nc1C)C(C)C	1
ZINC78353702	C[C@@H](C(=O)OCC#C)Oc1ccc(cc1)Br	1
ZINC78388635	C#CCOC(=O)[C@@H]1CC(=O)N(C1)c1ccccc1Br	1
ZINC78388939	CCc1c(cnn1c1cccc(c1)Cl)C(=O)OCC#C	1
ZINC78390454	C[C@@H]1CCC[C@@H](C1)OC(=O)CCNC(=O)Cc1ccccc1	1
ZINC78405897	C[C@H](c1ccc(c(c1)F)OC)OC(=O)c1ccc(cc1)n1cncn1	1
ZINC78430241	C[C@@H](COC)NC(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC78431187	C[C@@H]1CCC[C@H]([C@@H]1C)NC(=O)NCc1cccc(c1)C(=O)N	1
ZINC78434125	CN(Cc1ccc(cc1)OC)C(=O)COc1nnc2n1cccc2	1
ZINC78469953	C[C@@H](C(=O)Nc1ncccn1)N1CC[C@@H](CC1)c1ccc(cc1)O	1
ZINC78479868	C#CCOC(=O)c1ccc2c(c1)C(=O)c1c2cccc1	1
ZINC78480797	Cc1nnc(n1CC=C)S[C@H](C)c1ccc(cc1)C(F)(F)F	1
ZINC78480886	C[C@@H](c1ccc(cc1)C(F)(F)F)Sc1nnnn1CC(F)(F)F	1
ZINC78480968	Cc1nc(cs1)C(=O)N(Cc1ccccc1)c1cccc(c1)C#C	0
ZINC78525600	Cc1cc(c(o1)C)C(=O)Nc1ccc(cc1)C(=O)NCCC(=O)OC	1
ZINC78527418	c1ccc(c(c1)[C@H]1C[C@H]1C(=O)OCCNc1ncccn1)C(F)(F)F	1
ZINC78529126	C[C@H]1CCC[C@H](C1)[N@@H+](C)CC(=O)Nc1ccc(cc1OC)OC	1
ZINC78529485	COCCN(CCOC)S(=O)(=O)c1ccc(c(c1)C(F)(F)F)C#N	1
ZINC78533614	CSc1nc(sn1)NC(=O)CNC(=O)c1ccc(cc1F)F	1
ZINC78536834	C[C@@H](c1ccccc1Cl)NC(=O)c1ccc(nc1)n1cncn1	1
ZINC78568067	C[C@H](C(=O)Nc1ccc(cc1)OCC#C)Oc1cccc(c1)C(=O)C	0
ZINC78586968	Cc1c(c(n[nH]1)C)CCC(=O)N(C)[C@H](C)c1ccc(cc1Cl)Cl	1
ZINC78589501	CNC(=O)Nc1cccc(c1)C#Cc1cccc(c1)C(=O)OC	1
ZINC78602029	Cc1c(sc(n1)c1ncn[nH]1)C(=O)OCCC#C	1
ZINC78602883	COCC[N@@H+]1CCC[C@@H](C1)NC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC78607300	CC(C)CNc1ccc(cc1NCC#C)S(=O)(=O)N1CCOCC1	1
ZINC78612354	C#CCOc1cccc(c1)COC(=O)[C@H]1CCCN(C1)C(=O)C1CC1	1
ZINC78612900	C[C@@H](c1ccccc1OCC#C)OC(=O)C1CCN(CC1)C(=O)C	1
ZINC78622677	CC(=O)c1cccc(c1)OCC(=O)NCC[S@@](=O)Cc1ccccc1	1
ZINC78631070	Cc1ccc(s1)C(=O)CCC(=O)CCC(=O)OCC#C	1
ZINC78631146	CCCOC(=O)COc1cccc(c1)[N+](=O)[O-]	1
ZINC78635423	C#CCOC(=O)[C@@H]1CCCN(C1)C(=O)c1ccccc1OC(F)F	1
ZINC78642455	CC[NH+](CC)c1ccc(cc1NCC#C)S(=O)(=O)N1CCOCC1	1
ZINC78658737	CCN(CC(=C)C)C(=O)[C@H](C)Sc1c(cc2c(n1)CCCC2)C#N	1
ZINC78661038	CCCCN([C@H]1CCS(=O)(=O)C1)C(=O)CNc1ccc(cc1F)C	1
ZINC78667939	C#CCOc1ccc(cc1)NC(=O)c1ccc(cc1I)F	0
ZINC78672597	Cc1cc(ccc1N(C)C)NC(=O)CO[C@@H]1CCC[C@H](C1)C	1
ZINC78684075	CC(=O)NCC(=O)Nc1cccc(c1)C#Cc1ccccc1	0
ZINC78694220	C[C@@H](C(=O)OC)SCc1cc2c(cc1Br)OCCO2	1
ZINC78720133	C[C@H](C(=O)N(C)CCC#N)[N@H+](C)CC(=O)N1CCOCC1	1
ZINC78721771	c1ccc(cc1)c1cnc(n1C[C@@H]1CCCO1)Sc1ncc(cn1)Br	1
ZINC78724144	CC(C)c1nc(no1)[C@@H]1CCC[N@@H+]1C[C@@H](COC[C@@H]1CCCO1)O	1
ZINC78727140	C[NH+](C)CCCNC(=O)[C@@H]1CCC[C@H](C1)C(=O)NCCC[NH+](C)C	1
ZINC78763831	Cc1cccc(c1C(=O)[O-])NS(=O)(=O)c1cc(ccc1Cl)F	1
ZINC78795044	Cc1c(c(=O)[nH]c(n1)C(C)(C)C)C(=O)NC[C@@H](c1cccs1)N(C)C	1
ZINC78846831	CCO[C@@H]1CCC[N@@H+](C1)Cc1cccc(c1)C	1
ZINC78880174	C[C@H](c1nnc2n1CCCC2)NCc1ccc(cc1)N1CCOCC1	1
ZINC78886792	C#CCOC(=O)[C@H]1CCCN(C1)C(=O)c1cccs1	1
ZINC78891827	COc1ccc(cc1F)C[NH2+]C[C@@H]([C@@H]1CCOC1)N1CCOCC1	1
ZINC78893226	CCCc1nc([nH]n1)[C@H]1CN(CCO1)Cc1c(snn1)Cl	1
ZINC78935144	CC[C@H](c1ccccc1OC(F)F)NC(=O)NCCCOCC	1
ZINC78944807	CCOc1ccccc1CCC(=O)NCCCOC	1
ZINC78948520	C[C@@H](C#C)OC(=O)c1cnc(s1)c1ncccn1	1
ZINC78967557	CC(=O)Nc1ccc(cc1OC)NCc1ccccc1OCC#C	0
ZINC78970536	Cc1cccc([nH+]1)CN(CC#C)Cc1nnc(o1)c1ccc(cc1)F	0
ZINC78970541	Cc1cccc([nH+]1)CN(CC#C)CC(=O)Nc1ccc(cc1Cl)F	0
ZINC78973443	C[C@H](c1ccc(cc1)C#N)[NH2+]Cc1cc2ccccc2[nH]c1=O	1
ZINC78977334	CCc1ccc(cc1)C(=O)NNC(=O)NCCCOCC(C)C	1
ZINC79009337	Cc1ccc(cc1C(=O)Nc1ccccc1N1C[C@H](O[C@@H](C1)C)C)F	1
ZINC79014768	Cc1nc(cs1)C(=O)OCC#Cc1cccc(c1)OC	1
ZINC79015647	CC(C)N(C)C(=O)c1ccc(cc1)OCc1ccccc1C#N	1
ZINC79016494	C[C@H](c1cccc(c1)S(=O)(=O)N)Nc1c(cc(cc1F)C#N)F	1
ZINC79024003	C#CC[C@@H](C1CC1)OC(=O)c1c2c([nH]n1)CCC2	1
ZINC79024018	CCn1c(cc(n1)C)C(=O)O[C@H](CC#C)C1CC1	1
ZINC79030186	c1ccc(c(c1)C(=O)c1ccn2c(n1)cc(n2)c1ccco1)O	1
ZINC79033343	C[C@@H](c1ccc(cc1)OC)N(C)C(=O)NC[C@@H]1CCCO1	1
ZINC79036884	CC(C)(C)C(=O)NC[C@H]1CCCN(C1)C(=O)NCC#C	0
ZINC79037887	CC(C)[C@@H](CNC(=O)NCCO)N1CCOCC1	1
ZINC79049266	CO[C@@H](c1ccccc1)C(=O)N1CCCN(CC1)CC(=O)NCC#C	1
ZINC79082784	C[C@@H](CCCC(C)C)NC(=O)NCCCC[NH+]1CCCC1	1
ZINC79092167	CN(C)c1c(cc(cn1)Br)C(=O)NCC1(CCCC1)N1CCSCC1	1
ZINC79093712	C[C@@H]1CCCCN1C(=O)NCCCN1C[C@H](O[C@H](C1)C)C	1
ZINC79143930	CCOc1ccc(cc1OC)CNC(=O)N[C@@H](CO)c1ccccc1	1
ZINC79174013	CC1CCN(CC1)C(=O)CNc1cc(ccc1C(=O)N(C)C)Cl	1
ZINC79208971	Cn1cccc1C(=O)O[C@H](CC#C)C1CC1	1
ZINC79249401	Cc1ccc(c(c1)[C@@H](C)[NH2+]Cc1ccc2c(c1)CCO2)OC	1
ZINC79264161	CC[C@@H](C)NC(=O)CN1CCN(CC1)C(=O)NCC#C	0
ZINC79264373	C[C@@H]1CCCN(C1)C(=O)C1CCN(CC1)C(=O)NCC#C	0
ZINC79264492	C[C@@H]1CCC[N@@H+](C1)CCCCNC(=O)NCC#C	0
ZINC79264785	C#CCNC(=O)NNC(=O)c1ccccc1Br	0
ZINC79269996	C#CCN([C@@H]1CCc2c1cccc2)S(=O)(=O)N	0
ZINC79309907	C[C@H](C(=O)NCCCOC)Nc1cccc(c1)OCCCC#N	1
ZINC79340667	c1ccc(cc1)C#CCOC(=O)CCN1C(=O)C2(CCCC2)NC1=O	1
ZINC79340975	CC(C)n1cnnc1SCC(=O)OCC#Cc1ccccc1	1
ZINC79341080	c1ccc(cc1)C#CCOC(=O)c1ccc(o1)Cn1ccccc1=O	1
ZINC79341118	C[C@@H](C(=O)OCC#Cc1ccccc1)OCc1ccccc1	1
ZINC79341152	c1ccc(cc1)C#CCOC(=O)CCn1ccccc1=O	1
ZINC79341390	Cc1cc(n2c(n1)c(c(n2)C)C(=O)OCC#Cc1ccccc1)C	1
ZINC79352920	C[C@@H](c1cccnc1)N1CCN(CC1)C(=O)[C@H](c1ccccc1)OC	1
ZINC79355041	CCOC(=O)[C@@H](C)Nc1cccc(c1)CSC	1
ZINC79407323	CC(C)[C@@H](CNC(=O)CCC(=O)Nc1nccs1)N1CCOCC1	1
ZINC79414795	CN(Cc1ccccc1)C[C@@H]1CCCN1C(=O)CCl	1
ZINC79419633	C[C@@H](C1CC1)N(C)C(=O)NC[C@H](c1ccccc1)N1CCOCC1	1
ZINC79449767	CN(C)C(=O)N1CCN(CC1)C(=O)N[C@H]1CCSc2c1cccc2F	1
ZINC79485980	COCCn1cc(c2c1cccc2)CCC(=O)Nc1ccccn1	1
ZINC79489404	C[C@@H]1CN(CCO1)[C@@H]1CCN(CC1)C[C@@H](c1cccc(c1)F)O	1
ZINC79574177	C[C@H]1C[N@H+](CCO1)C1CCN(CC1)C(=O)NCC#C	1
ZINC79591888	CN(CCOC)C(=O)NCC#Cc1cccc(c1)C(F)(F)F	1
ZINC79679691	Cc1ccc(cc1NC(=O)N)S(=O)(=O)N(C)C(C)C	1
ZINC79687782	Cc1c2ccccc2oc1[C@@H](C)NC(=O)c1c(nsc1NC)C	1
ZINC79693643	Cc1c(c(n(n1)CC(C)C)C)CCC(=O)OCC#Cc1ccccc1	1
ZINC79693673	COc1ccc(cc1OC)CC(=O)OCC#Cc1ccccc1	1
ZINC79792256	CC(C)NC(=O)[C@@H](C#N)C(=O)c1ccc(cc1)NC(=O)NC(C)C	1
ZINC79880900	c1ccc(cc1)S(=O)(=O)CCNC(=O)NCc1nnc2n1cccc2	1
ZINC79925998	C[C@H](c1ccccc1Br)[NH2+]Cc1csc(n1)C(C)C	1
ZINC79962098	C[C@@H]1COCCN1CC(=O)N1CC[N@H+](CC1)Cc1ccc(cc1)OC	1
ZINC79980182	C[C@@H](C(=O)NC[C@@H](c1ccco1)O)Oc1cccc(c1)C(C)C	1
ZINC79980835	c1cc(ccc1C1(CC1)C(=O)NCC1(CCOCC1)C(=O)N)Cl	1
ZINC79997220	COC(=O)CCNC(=O)C[N@@H+](CC#C)[C@@H]1CCc2c1cccc2	1
ZINC79997222	COC(=O)CCNC(=O)CN(CC#C)[C@H]1CCc2c1cccc2	1
ZINC79999399	CO[C@@H]1CC[N@H+](CC1)CCNC(=O)C#Cc1ccccc1	1
ZINC80041490	CCCCN(CCO)C(=O)N[C@H](c1ccc(cc1)F)C(C)(C)C	1
ZINC80049822	C[C@@H](C(=O)N(CC=C)CC=C)[N@H+](C)CC(=O)Nc1cccc(c1)C#C	0
ZINC80082879	Cc1nnc(n1CC=C)SCC(=O)N(C)[C@H](C)c1ccc(cc1)Cl	1
ZINC80197741	C[C@@H]1CN(C[C@H](O1)C)C(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC80233837	CN(CCc1ccccn1)C(=O)C(=O)Nc1cccc(c1)C#C	0
ZINC80288492	C#Cc1cccc(c1)NC(=O)C(=O)N1CCN(CC1)c1nccs1	0
ZINC80570622	C[C@@H]1CN(C[C@@H](O1)c1ccc(cc1)F)C(=O)NCC#C	1
ZINC80819428	CCO[C@H](C)c1nc(cs1)CN(C)C(=O)c1cnccn1	1
ZINC81462135	C[C@@H]1CC[C@@H](CC1)N(C[C@@H]1CCCO1)C(=O)c1c2nccn2ccn1	1
ZINC81685045	c1ccc(cc1)C#CC(=O)N(C[C@H]1CCCO1)[C@H]1CCSC1	1
ZINC82044334	c1cc(c2c(c1N)C(=O)NC2)Br	1
ZINC82107361	c1c([nH+]c[nH]1)CCN1C[C@]2(CCC[N@H+](C2)C2CCOCC2)CCC1=O	1
ZINC82133999	CCCc1cc(n(n1)C)C(=O)N1CCCN(CC1)c1ccccc1C	1
ZINC82160453	CN1Cc2ccccc2C[C@@H]1CN(C)C(=O)CCCn1cnnn1	1
ZINC82343866	c1ccc(cc1)C[N@H+]1CCCC[C@@H]1CCC[NH3+]	1
ZINC82707837	CC#CCCCC(=O)[O-]	0
ZINC82853234	CC(C)[C@@H](C[NH3+])c1ccnn1C	1
ZINC83005427	c1ccc(cc1)C#CC(=O)N1CCC(CC1)OC[C@H]1CCCO1	1
ZINC83236867	CC1([C@@H](N[C@H](S1)c1ccc(o1)c1ccc(cc1Cl)Cl)C(=O)[O-])C	1
ZINC83255178	c1ccc2c(c1)[C@@]1(C[NH2+]C[C@H]1C#N)C(=O)N2	1
ZINC83259457	CC(C)(C#Cc1ccc(cc1)C=N)OC(=O)c1ccc(cc1)Cl	1
ZINC83272288	Cc1c([nH]c(n1)Cl)C(=O)OC	1
ZINC83291986	C[C@]12CC[C@@H](C[C@H]1CC[C@@H]1[C@H]2CC[C@]2([C@H]1CC[C@@]2(C#C)O)C)O	0
ZINC83351141	CC(OC(=O)N[C@H]1CC[C@@H](CC1)Nc1ncnc2c1cccc2)(C)C	1
ZINC83413636	COCNC(=O)c1cccnc1Cl	1
ZINC83645196	Cc1nccc(n1)CNC(=O)N1CC[C@H](C1)OCCC(C)C	1
ZINC83781963	C[C@H](CC#C)OC(=O)c1cccc(c1)COC	1
ZINC83785125	C[C@H](CC#C)OC(=O)c1ccc2nncn2c1	1
ZINC83829946	CCc1nc([nH]n1)[C@H]1CN(CCO1)C(=O)Cc1csc(n1)C(C)C	1
ZINC83865625	CN(Cc1ccccn1)c1ccc(cc1)OCC#C	0
ZINC84072173	Cc1cc(=O)c(nn1c1ccccc1F)C(=O)NCC#C	0
ZINC84090463	Cc1cc(ccc1N1CCNC1=O)C(=O)OCCc1cccs1	1
ZINC84098807	C[C@H](C(=O)OCC#C)NC(=O)OC(C)(C)C	1
ZINC84191755	Cc1ccc(nn1)N1CCC[N@H+](CC1)[C@@H](C)C(=O)NC(=O)NC1CC1	1
ZINC84364545	c1cc(cc(c1)C(F)(F)F)COC(=O)[C@@H]1CCCN1c1ncccn1	1
ZINC84368379	CC[C@@H](C(=O)N1CCOCC1)NC(=O)C#Cc1ccccc1	1
ZINC84368382	CC[C@H](C(=O)N1CCOCC1)NC(=O)C#Cc1ccccc1	1
ZINC84630775	CC(C)c1csc(n1)[C@H]1CCCN(C1)CC(=O)NCC#C	0
ZINC84631229	CC(C)c1ncc(c(n1)C(=O)Nc1c(cn(n1)C(C)C)C#N)Cl	1
ZINC84637049	C[C@@H](C[C@H](c1ccccc1)O)NC(=O)C[C@@H]1CCCO1	1
ZINC84640440	C[C@H](COC)Nc1ccc(cn1)C(=O)NCC#C	1
ZINC84670768	CC#CC[N@H+]1CC[C@@]2(C1)C(=O)N(C(=O)N2)C(C)C	0
ZINC84771181	CCN(CC)CC#C[C@H](C)OC(=O)c1ccc(cc1OC)OC	1
ZINC84810506	CCOc1ccc(cc1F)NC(=O)NC[C@@H]1COC(O1)(C)C	1
ZINC84849743	Cc1c(cc(o1)C(=O)O[C@@H](C)C#C)S(=O)(=O)N(C)C	1
ZINC84866012	COc1ccc(cc1F)N1CCN(CC1)CC#C	0
ZINC84904699	Cc1ccc(c(c1)N(C)C)CNC(=O)N1CCC[C@H]1COC	1
ZINC84974470	COc1cc[nH+]c(c1)N1CCN(CC1)C(=O)/C=C/SCc1ccco1	1
ZINC84978334	COC(=O)[C@@H]1CCC[C@H]1NC(=O)/C=C/SCc1ccco1	1
ZINC85219138	C#Cc1cccc(c1)NC(=O)c1c(cc(cc1F)Br)F	0
ZINC85237487	CC(C)(c1nc(on1)/C=C/c1cn(c(=O)n(c1=O)C)C)OC	1
ZINC85249467	COc1ccc(cc1OC)c1nnn(n1)CC#Cc1ccc(cc1)Cl	0
ZINC85250181	c1cc(ccc1C#CCn1nc(nn1)c1ccsc1)Cl	0
ZINC85251603	Cc1csc(=O)n1CC#Cc1ccc(cc1)Cl	0
ZINC85252228	C[C@@H]([C@@H](C)SCC#Cc1ccc(cc1)Cl)O	0
ZINC85270043	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1ccc(cc1)NCC#C	1
ZINC85271178	COCCN([C@H]1CCS(=O)(=O)C1)C(=O)CNc1cccc(c1)C#C	1
ZINC85272029	C#CCN1CCN(CC1)C(=O)CNc1cc2c(cc1Cl)NC(=O)CO2	0
ZINC85274946	Cc1cc(ccc1NCC#C)C(=O)N1CCCC[C@H]1C	0
ZINC85276624	Cc1cc(ccc1C(=O)N)NCC#Cc1ccc(cc1)Cl	0
ZINC85277665	CC(C)OC(=O)NCc1ccc(cc1)NCC#C	1
ZINC85278314	C#CCN1CCN(CC1)C(=O)CNc1ccc(cc1)O[C@@H]1CCOC1	1
ZINC85278335	c1cc(ccc1C#CCNc1ccc(cc1)O[C@@H]1CCOC1)Cl	1
ZINC85279404	COC(=O)c1ccc(cc1C(=O)OC)NCC#C	1
ZINC85279788	Cc1cccc(c1NCC(=O)N1CCN(CC1)CC#C)C(=O)N	0
ZINC85280261	Cc1cccc(c1NCC#Cc1ccc(cc1)Cl)C(=O)N	0
ZINC85280867	Cc1ccc(cc1C(=O)N(C)C)NCC#Cc1ccc(cc1)Cl	0
ZINC85287982	CCOC(=O)c1cc(cc(c1)S(=O)(=O)C)NCC#C	1
ZINC85312781	Cc1cc(cnc1Cl)NC(=O)[C@@H]1CCC[C@H]1NC(=O)OC(C)(C)C	1
ZINC85326791	C[C@@H](CSC)[NH2+]Cc1ccc(cc1)[S@](=O)C	1
ZINC85333064	CC(C)(C)OC(=O)N1CCCC[C@@H]1CSc1cnccn1	1
ZINC85357911	Cc1ccc(s1)NC(=O)NCCc1nc2ccc(cc2[nH]1)F	1
ZINC85380418	CC(C)(C)c1ccc(cc1)C(=O)N1CSC[C@H]1C(=O)N1CC[C@@H](C1)O	1
ZINC85424412	CC[C@@H]1c2ccsc2CCN1C(=O)N[C@@H](C)C(C)(C)C[NH+](C)C	1
ZINC85455753	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCCNC(=O)C#Cc1ccccc1	1
ZINC85457376	C[C@@H]1CN(C[C@H](O1)C)CCCCNC(=O)c1cc2cccc(c2o1)Cl	1
ZINC85469831	C[N@H+](CCO)C[C@@H]1COCCN1C(=O)c1ccc(c(c1)OC)OC	1
ZINC85474052	c1cc(cc(c1)OCC#CCNC(=O)c1ccco1)C(F)(F)F	0
ZINC85482366	CCCCCCCCCCCCCC#C[C@@H]([C@@H](CO)[NH3+])O	0
ZINC85484796	c1ccc(cc1)COC(=O)[C@@H](C[C@H](c1ccccc1)[NH3+])O	1
ZINC85490631	Cc1cccc(n1)C(=O)N1CCC[C@@H]1CC(=O)c1ccccc1	1
ZINC85558387	COCC(=O)N1CCc2c(ccc(=O)[nH]2)C1	1
ZINC85558762	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)c1c(cccc1Cl)F	0
ZINC85558804	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)Cc1cccs1	0
ZINC85586231	C[C@@H](CC1(OCCO1)C)CNC(=O)Nc1ccc(cc1)OCC#C	1
ZINC85603560	C[C@@H](CC1(OCCO1)C)CNC(=O)Nc1ccc(cc1OCC#C)F	1
ZINC85603625	C[C@H](CC1(OCCO1)C)CNC(=O)Nc1cc(ccc1OCC#C)F	1
ZINC85787903	CCN(C[C@@H](C)C#N)CC(=O)c1cc(n(c1C)[C@@H](C)COC)C	1
ZINC85985115	C[NH+](C)CCCCCOC(=O)c1ccc(cc1)C1SCCS1	1
ZINC86013493	C[C@@]1(CCCc2c1cccc2)C(=O)OCCNc1cccn[nH+]1	1
ZINC86016507	c1cc(nnc1)NCCOC(=O)CCNC(=O)C1CCCCC1	1
ZINC86016528	CN(C)C(=O)c1ccc(cc1)C(=O)OCCNc1cccn[nH+]1	1
ZINC86101867	CC/[NH+]=C(/NC[C@@H](C)C[NH+]1CCOCC1)\N1CC[C@H](C1)[N+]1=CCCC1	1
ZINC86168590	CC#CC[N@H+](CCN1CCOCC1)CCO	1
ZINC86169817	CCN(CC)C(=O)[C@@H](c1ccccc1)S(=O)(=O)c1nc[n-]n1	1
ZINC86207453	CCCc1nc(cs1)CNc1ccccc1C(=O)N1CCC[C@H]1CO	1
ZINC86234483	CCc1nc(cs1)C[N@H+](C1CC1)[C@H](C)c1ccco1	1
ZINC86293892	COC(=O)[C@H]1CCC[C@@H]1NC(=O)Nc1ccc(cc1)OCC#C	1
ZINC86299699	C[NH+](C)CCCN(CCC#N)C(=O)Nc1ccc(cc1OCC#C)F	0
ZINC86299719	C#CCOc1cc(ccc1NC(=O)N1CCC[C@@H]2[C@H]1CCC2)F	0
ZINC86329710	CCc1nc([n-]n1)[S@@](=O)[C@H](C)C(=O)Nc1ccc(cc1Cl)F	1
ZINC86330873	CCc1nc([n-]n1)[S@](=O)[C@@H](C)C(=O)NCC(C)C	1
ZINC86338164	C[C@]1(C[C@@H](C1(C)C)N(C)C(=O)Cc1ccccc1O)OC	1
ZINC86961822	CCN(CC)C(=O)CCC(=O)NNC(=O)c1ccc2ccccc2n1	1
ZINC86964441	Cc1ccc(c(c1)Cl)NC(=O)[C@@H](C)NS(=O)(=O)c1cnn(c1)C	1
ZINC87024901	CCCCCC(C)(C)CNC(=O)NCCC(=O)N1CCCC1	1
ZINC87101355	c1cc(c(cc1F)F)CC(=O)NCC1(CCOCC1)C(=O)N	1
ZINC87106316	c1c(c(sc1Cl)Cl)CCCC(=O)NNC(=O)[C@@H]1CCCO1	1
ZINC87144347	c1cc(c(cc1NC(=O)Cc1ccc(cc1F)F)F)n1cncn1	1
ZINC87173096	c1cc(cc(c1)[N+](=O)[O-])CCC(=O)N[C@H]1CCOc2c1cccc2Cl	1
ZINC87190175	COC(=O)N1CCC(CC1)NC(=O)c1cn[nH]c1c1cccc(c1)Cl	1
ZINC87209701	C[C@H](CC(C)C)OCCC(=O)N(CC(=O)NC)c1cccc(c1)C#C	1
ZINC87209704	CNC(=O)CN(c1cccc(c1)C#C)C(=O)Cc1c(cccc1F)F	0
ZINC87249692	CCc1nc2n(n1)CCC[C@H]2NC(=O)N(C)Cc1ccc(c(c1)F)F	1
ZINC87258711	c1cc(c(c(c1)F)CC(=O)NCCCN1C(=O)CNC1=O)F	1
ZINC87333011	CCN(CC)C(=O)CCC(=O)N[C@@H](C#N)c1ccc(cc1)C(C)(C)C	1
ZINC87336194	CCc1c(c(on1)CC)CC(=O)N(c1ccccc1F)C1CCCC1	1
ZINC87356595	C[C@H](CC(C)C)OCCC(=O)N1CCN(CC1)CC#C	1
ZINC87460138	Cc1ccc(c(c1)OCCCOC)CNC(=O)[C@H]1CCOC1	1
ZINC87563402	CCc1nc2n(n1)CCC[C@H]2NC(=O)C1CCN(CC1)CC#C	0
ZINC87810147	COc1cc(ccc1O)c1nc(no1)[C@H]1CCOC1	1
ZINC88206357	CC1(CN(CC[S@]1=O)C(=O)Cc1csc(n1)C(C)(C)C)C	1
ZINC88208197	CC1(CN(CC[S@@]1=O)C(=O)c1ccc(cc1)c1nc(no1)C1CC1)C	1
ZINC88224729	CN(CCOCC1CC1)C(=O)c1ccc(c(c1)Cl)Cl	1
ZINC88226304	CN(CCOCC1CC1)C(=O)Cc1cccc(c1)OC	1
ZINC88280165	C[C@H](CC(C)C)OCCC(=O)NNC(=O)Nc1ccc(cc1)N(C)C	1
ZINC88382169	C#CCOc1ccc(cc1)NC(=O)N1CCCC[C@@H]1c1[nH]cc[nH+]1	0
ZINC88407432	CC(C)C[C@@H](CNC(=O)Nc1cc(ccc1F)OC)[NH+]1CCOCC1	1
ZINC88493029	C[C@H]([C@H]1CCCO1)NC(=O)NCc1cccc(c1)NC(C)C	1
ZINC88498441	C[C@@H](CSc1nnc(n1Cc1ccco1)N1CCCC1)C(=O)C	1
ZINC88521632	COC(=O)c1c(ccs1)C[N@H+]1CCC[C@@H]1CCCO	1
ZINC88535850	COc1ccc(c(c1)N[C@@H]1CCN(C1=O)c1c(ccs1)C(=O)OC)F	1
ZINC88537139	COC(=O)c1c(ccs1)CN(CC#C)CC#C	1
ZINC88545162	CCCCCCNC(=O)CNC1(CCCCC1)C(=O)N	1
ZINC88545242	C[C@H](c1nc(on1)C[NH2+]C1(CCCCC1)C(=O)N)OCC(C)C	1
ZINC88598946	Cc1cc(on1)NC(=O)[C@H](C)N(C)CCOCC1CC1	1
ZINC88654809	Cc1c(cc(o1)C(=O)NCCc1ccc(cc1)OCC#C)S(=O)(=O)N	0
ZINC88697154	Cn1cc(nc1)S(=O)(=O)NCC(=O)N1C[C@H]2CCCC[C@H]2C1	1
ZINC88745850	CCc1c(c(on1)CC)C[NH2+]Cc1ccccc1OCC#C	0
ZINC88757720	CCCOc1cccc(c1)CN[C@H]1CCCn2c1nc(n2)CC	1
ZINC88785020	c1ccc(cc1)CCS(=O)(=O)N[C@@H]1CCN(C1)c1c(cccc1F)F	1
ZINC88805036	COc1ccc2c(c1)C=C(CO2)C(=O)OCC#C	1
ZINC88805059	Cc1c2cc(ccc2oc(=O)c1C(=O)OCC#C)Br	1
ZINC88805689	C#CCCCOC(=O)CCc1cccc(c1)[N+](=O)[O-]	1
ZINC88809681	CS(=O)(=O)c1cc(c(cc1Cl)Cl)C(=O)O[C@@H]1CCSC1	1
ZINC88809751	C[C@H](CC(C)C)OCCC(=O)O[C@@H](CC#C)c1ccccn1	1
ZINC88809771	C#CC[C@@H](c1ccccn1)OC(=O)Cc1c(cccc1F)F	1
ZINC88809773	Cn1cc(cc1C(=O)O[C@@H](CC#C)c1ccccn1)C(=O)N	1
ZINC88810172	C[C@H](c1ccccn1)OC(=O)Cc1ccc(cc1F)F	1
ZINC88818298	C[C@H](C(=O)O[C@@H](CC#C)C1CC1)NS(=O)(=O)c1cnn(c1)C	1
ZINC88818364	C[C@@H](CC#C)OC(=O)[C@H](C)NS(=O)(=O)c1cnn(c1)C	1
ZINC88818382	Cc1c2cc(ccc2oc(=O)c1C(=O)O[C@@H](C)CC#C)Br	1
ZINC88965131	C/[NH+]=C(\NCc1cc(ccc1O)OC)/N[C@H]1CCC[C@H](C1)SC	1
ZINC89118596	C#CCN1CCN(CC1)C(=O)CNc1ccccc1CCC(F)(F)F	0
ZINC89134293	CC[NH+](CC)[C@@H]1CCN(C1)Cc1ccc(c(c1)F)C(=O)OC	1
ZINC89201210	CC(C)OC(=O)CSc1cccc2n1ccn2	1
ZINC89201638	Cc1cn2cc(ccc2[nH+]1)C#C	0
ZINC89221164	CC(C)(C)OC(=O)N1CCN(CC1)c1cc[nH+]c2c1[nH]cc2	1
ZINC89226983	COC(=O)[C@H]1CCN(c2c1cccc2)C(=O)CCOCC#C	1
ZINC89228730	COC(=O)[C@H]1CCN(c2c1cccc2)C(=O)CC1CCOCC1	1
ZINC89237422	C#CC[C@H](C(=O)N)NC(=O)CCCc1cc(ccc1F)F	0
ZINC89260057	Cc1nc(n(n1)c1ccccc1NC(=O)N1CCC[C@@H]1COC)C	1
ZINC89261385	C#C[C@H](C1CC1)OC(=O)[C@@H]1CCN(C1=O)c1ccccc1Br	1
ZINC89261387	C#C[C@@H](C1CC1)OC(=O)[C@H]1CCN(C1=O)c1ccccc1Br	1
ZINC89261518	C#CC[C@H](c1ccccc1)NC(=O)Cc1cccc2c1cccc2	0
ZINC89261537	C#CC[C@@H](c1ccccc1)NC(=O)c1ccc(cc1)Cn1cccn1	0
ZINC89261611	C#CCN(C[C@H]1CCCO1)C(=O)NC[C@@H]1C[N@H+]2CCC[C@@H]2CO1	1
ZINC89261683	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CCC2(C1)CCCCC2	0
ZINC89261820	C#CCOCCC(=O)[C@H](C#N)c1nc([O-])c2ccc(cc2n1)Cl	1
ZINC89261865	C#CCOc1ccc(cc1)NC(=O)N[C@@H]1CCC[C@@H]2[C@@H]1CCO2	1
ZINC89261871	C#CCOc1ccc(cc1)NC(=O)N[C@@H]1CCC[C@H]2[C@@H]1CCO2	1
ZINC89274037	C#CCOCCC(=O)N1CCNC(=O)[C@@H]1c1ccc(cc1)C(F)(F)F	1
ZINC89280927	Cc1ccccc1[C@@H]1C[C@@H](N(C1)C(=O)Nc1cnccc1C)C	1
ZINC89299806	Cc1ccc(cc1S(=O)(=O)C)NC(=O)N1CCC[C@H]2[C@@H]1CCC2	1
ZINC89316483	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)[C@H]1CCCc2c1ccs2)O	1
ZINC89335315	CN(CC(=C)Br)[C@@H]1CC[N@H+](CC1)CCc1ccccn1	1
ZINC89337622	CC(C)CCO[C@H]1CCCC[C@@H]1NC(=O)CCOCC#C	1
ZINC89337623	CC(C)CCO[C@@H]1CCCC[C@H]1NC(=O)CCOCC#C	1
ZINC89338719	CCOC(=O)NCCC(=O)N[C@@H](C)Cc1c(cccc1Cl)Cl	1
ZINC89346020	C[N@H+](CCCNS(=O)(=O)C)CCOc1cccc2c1cccc2	1
ZINC89363086	CN(C(=O)c1ccc(cc1)OCC#C)C1(CCCCC1)C(=O)OC	1
ZINC89374503	COC[C@@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)[NH+]1CCCC1	1
ZINC89374662	C[C@@H]1CCc2c(csc2C1)C(=O)N[C@@H](COC)C(=O)N	1
ZINC89377411	Cc1ccc(n1c1ccc(cc1)C(=O)N[C@H](COC)C(=O)N)C	1
ZINC89382682	C[N@H+]1CCN(CC1)C[C@@H](c1ccccc1)NC(=O)N(C)CC1CCC1	1
ZINC89387386	COC[C@H](C(=O)N)NC(=O)c1cn(nn1)c1ccccc1	1
ZINC89400846	COC(=O)CN(C1CCCC1)C(=O)C#Cc1ccccc1	1
ZINC89409636	COCC#CCSc1nnc(n1c1ccccc1)Cc1cccs1	1
ZINC89418749	COC(=O)c1c(nc(s1)NC(=O)Cc1ccccc1F)C1CC1	1
ZINC89426493	COc1cc(cc(c1OC)OC)C(=O)OCCc1c[nH]nc1	1
ZINC89442400	CCc1c(c(no1)C)NC(=O)Nc1ccc(cc1OCC#C)F	0
ZINC89468584	CCC[C@H]1CN(CCO1)C(=O)C1(CCC1)Cc1ccccc1	1
ZINC89486657	CCCCc1cc(n[nH]1)NC(=O)CN(C)C(=O)COC	1
ZINC89488715	C[C@@H]1C[C@H]1C(=O)OCCOc1ccnc(c1)Cl	1
ZINC89490638	C#C[C@@H](C1CC1)OC(=O)C1CCN(CC1)c1cnccn1	1
ZINC89490644	CC(C)(C)OC(=O)N(C)CC(=O)O[C@H](C#C)C1CC1	1
ZINC89490651	C#C[C@H](C1CC1)OC(=O)c1ccccc1Cl	1
ZINC89490671	Cn1cccc1C(=O)O[C@H](C#C)C1CC1	1
ZINC89490674	C#C[C@H](C1CC1)OC(=O)c1ccc(c(c1)[N+](=O)[O-])n1cncn1	1
ZINC89490792	C#C[C@H](C1CC1)OC(=O)c1cc(ccc1F)N1CCCC1=O	1
ZINC89490829	C#C[C@H](C1CC1)OC(=O)c1cccc(c1)NC(=O)N	1
ZINC89490835	CC(=O)Nc1ccc(cc1)CC(=O)O[C@@H](C#C)C1CC1	1
ZINC89490865	C#C[C@H](C1CC1)OC(=O)COc1ccc2c(c1)CCC2	1
ZINC89490873	Cc1ccc(cc1OC)C(=O)O[C@@H](C#C)C1CC1	1
ZINC89490905	C#C[C@H](C1CC1)OC(=O)c1c(ccs1)Br	1
ZINC89490916	C[C@@H](C(=O)O[C@@H](C#C)C1CC1)Oc1cccc(c1)C(=O)C	1
ZINC89490930	Cc1cc(ccc1n1cncn1)C(=O)O[C@@H](C#C)C1CC1	1
ZINC89490934	CC(C)c1c(c(n(n1)C)Cl)C(=O)O[C@@H](C#C)C1CC1	1
ZINC89490960	C#C[C@H](C1CC1)OC(=O)/C=C/c1ccc2c(c1)OCO2	1
ZINC89490983	C#C[C@@H](C1CC1)OC(=O)c1csc(n1)c1ccccc1	1
ZINC89490992	Cc1c(cnn1C)C(=O)O[C@H](C#C)C1CC1	1
ZINC89491013	COc1ccc(cc1C(=O)O[C@@H](C#C)C1CC1)Cl	1
ZINC89491032	C[C@@H](C(=O)O[C@@H](C#C)C1CC1)SCc1ccccc1	1
ZINC89491037	C[C@H](C(=O)O[C@H](C#C)C1CC1)SCc1ccccc1	1
ZINC89491066	C#C[C@H](C1CC1)OC(=O)CCn1c(=O)c2ccccc2nn1	1
ZINC89491109	CN(C)C(=O)N1CCC(CC1)C(=O)O[C@@H](C#C)C1CC1	1
ZINC89491127	Cc1cc(ccc1C(=O)O[C@@H](C#C)C1CC1)OC	1
ZINC89491147	Cc1c(sc(n1)c1cnn(c1)C)C(=O)O[C@H](C#C)C1CC1	1
ZINC89491163	C#C[C@H](C1CC1)OC(=O)c1ccc(cc1F)F	1
ZINC89491185	Cn1cc(cn1)C(=O)O[C@@H](C#C)C1CC1	1
ZINC89491198	C#C[C@@H](C1CC1)OC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	1
ZINC89491206	Cc1ccc(cc1)C(=O)O[C@H](C#C)C1CC1	1
ZINC89491210	C#C[C@H](C1CC1)OC(=O)c1ccc(s1)Br	1
ZINC89491225	C#C[C@H](C1CC1)OC(=O)c1ccccc1n1cccn1	1
ZINC89491262	Cn1c2c(c(=O)[nH]c1=O)[nH]c(n2)CCC(=O)O[C@H](C#C)C1CC1	1
ZINC89491266	C#C[C@H](C1CC1)OC(=O)[C@@H]1CCCN(C1)C(=O)c1ccncc1	1
ZINC89491350	Cc1c(cnn1c1ccc(cc1)F)C(=O)O[C@@H](C#C)C1CC1	1
ZINC89491360	C#C[C@@H](C1CC1)OC(=O)CCn1c2ccccc2oc1=O	1
ZINC89491374	C#C[C@@H](C1CC1)OC(=O)CC[C@H]1CCCO1	1
ZINC89491380	CC(C)(C)n1cc(cn1)C(=O)O[C@H](C#C)C1CC1	1
ZINC89491440	Cc1ccc(s1)C(=O)O[C@@H](C#C)C1CC1	1
ZINC89491472	Cc1c(c([nH]c(=O)c1C#N)C)CCC(=O)O[C@@H](C#C)C1CC1	1
ZINC89491541	C#C[C@H](C1CC1)OC(=O)CC1=CCCCC1	1
ZINC89491591	C#C[C@H](C1CC1)OC(=O)CC1CCCC1	1
ZINC89491596	C#C[C@@H](C1CC1)OC(=O)c1ccc(c(c1)F)F	1
ZINC89491606	Cc1c(c(n(n1)c1ccccc1)C)C(=O)O[C@@H](C#C)C1CC1	1
ZINC89491642	C#C[C@@H](C1CC1)OC(=O)c1ccc(nc1)C(=O)N	1
ZINC89491644	C#C[C@H](C1CC1)OC(=O)c1ccc(nc1)C(=O)N	1
ZINC89491648	COc1ccc2c(c1)OC[C@@H](C2)C(=O)O[C@H](C#C)C1CC1	1
ZINC89491658	C[C@H](CC(=O)O[C@H](C#C)C1CC1)c1ccccc1OC	1
ZINC89493552	C[C@H](C#C)OC(=O)/C=C/c1ccc(nc1)Cl	1
ZINC89493558	C[C@H](C#C)OC(=O)/C=C/c1ccnc(c1)Cl	1
ZINC89493955	C#CC[C@H](C1CC1)OC(=O)Cc1cccc2c1nccc2	1
ZINC89493962	C#CC[C@@H](C1CC1)OC(=O)[C@@H]1CC(=O)N(C1)Cc1ccccn1	1
ZINC89506314	Cc1c[nH]/c(=N/C(=O)C[C@H]2CC[C@@H](CC2)OC)/[nH]1	1
ZINC89521772	CCO[C@H](C)c1nccn1CC(=O)Nc1ccc(c(c1)Cl)F	1
ZINC89528346	Cc1cc(c(c(c1)C)NC(=O)c1ccnc(c1)OC1CCC1)C	1
ZINC89536616	Cc1c(cc(o1)CN(C)C(=O)Cn1c2ccccc2nn1)C(=O)[O-]	1
ZINC89542322	c1ccc2c(c1)c(cc[nH+]2)/C=C/C(=O)NN1CCCCC1	1
ZINC89542351	C[C@@H](C(=O)NN1CCCCC1)OC[C@H]1CCCO1	1
ZINC89544651	Cc1c(cnn1C)C(=O)OC[C@H]1CCC[N@@H+]1CC#C	1
ZINC89548268	c1ccc2c(c1)nc(s2)CCCC(=O)N1CCN(CC1)C(=O)CO	1
ZINC89566642	CN(CC(=O)Nc1ccccc1)C(=O)c1ccnc(c1)OC1CCC1	1
ZINC89568843	CNC(=O)NCC(=O)NCC1(CCOCC1)c1cccc(c1)Cl	1
ZINC89571585	c1ccc(cc1)CN(CC1CCOCC1)C(=O)Cc1ccc[nH]1	1
ZINC89572033	CN([C@H]1CCc2ccccc2C1)C(=O)c1ccnc(c1)OC1CCC1	1
ZINC89592335	COc1ccccc1[C@H](c1ccccn1)NC(=O)NCC#C	0
ZINC89596045	CC(=O)NCCNC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89598013	C1CC(C1)C(=O)N1CSC[C@@H]1C(=O)NC(C1CC1)C1CC1	1
ZINC89601266	C#CCNC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89650988	CCCn1c(nn(c1=S)C[N@@H+]1CCOC[C@H]1CC)C	1
ZINC89651597	CCCn1c(nn(c1=S)CN(C)Cc1cnn(c1)CC#C)C	0
ZINC89658455	C#Cc1cccc(c1)NC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89659898	c1cc(nc(c1)OCC(F)F)C(=O)Nc1nncs1	1
ZINC89661525	C[NH2+]CCCc1c(c(n[nH]1)NC(=O)[C@H]1CSCCS1)C#N	1
ZINC89684576	C[N@H+]1CC[C@@H]([C@@H]1c1ccc(cc1)Cl)NC(=O)NCC[N@@H+](C)CCOC	1
ZINC89698826	CCOC(=O)C[C@@H](C)CNC(=O)NC[C@H]1CCC[N@H+](C1)C	1
ZINC89701767	CSCC(=O)NNC(=O)NCCCCC#C	0
ZINC89705878	COc1cc(ccc1NC(=O)c1cc(ccc1Cl)N1CCCC1=O)F	1
ZINC89708729	CCN(CC)C(=O)C1(CCCC1)c1ccc(cc1F)F	1
ZINC89721202	Cc1cc(nc2c1c(nc(n2)SCCCCOC)[O-])C	1
ZINC89744061	c1cc(cc(c1)[N+](=O)[O-])CN1C(=O)[C@@H]2C[C@@H]2C1=O	1
ZINC89744822	C[C@H]1CCCC[C@@H]1OCCNC(=O)CN1C(=O)[C@@H]2C[C@@H]2C1=O	1
ZINC89745766	CC[C@@H](C)n1c(c(cn1)C(=O)N(C)C[C@H](C)C(=O)OC)C1CC1	1
ZINC89748079	CCOC(=O)C[C@H](C)CNC(=O)N1CC[C@@H](CC1)[C@@H](C(F)(F)F)O	1
ZINC89755098	Cn1cc(ccc1=O)NC(=O)N(C)Cc1ccc2c(c1)OCO2	1
ZINC89758904	C[C@H](Cc1ccccc1F)NC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89769614	C#CCOc1cccc(c1)NC(=O)c1cnc(s1)[C@H]1CCCO1	1
ZINC89772726	CCC(CC)(CNC(=O)c1cnc(s1)[C@@H]1CCCO1)c1ccccc1	1
ZINC89775672	c1cc(ccc1C1(CC1)NC(=O)c1c(ncs1)C1CC1)Br	1
ZINC89780864	c1cc(cc(c1)c1ncn[nH]1)CNc1cc(cnc1)Br	1
ZINC89781870	CN(C)S(=O)(=O)N1CCOC[C@H]1C1CC1	1
ZINC89783342	C#CCN1CCN(CC1)C(=O)CNC(=O)c1c(cccc1Cl)F	0
ZINC89783559	CCc1cccc(c1O)C(=O)N1CCN(CC1)CC#C	0
ZINC89784243	Cc1cccc(c1)NC(=O)CSCC(=O)N1CCN(CC1)CC#C	0
ZINC89786174	CCOC(=O)C[C@H](C)CNC(=O)C/C=C/c1ccccc1F	1
ZINC89788896	CCOC(=O)C[C@@H](C)CNC(=O)c1cc2cc(c(cc2o1)C)C	1
ZINC89795828	C#CCOc1ccccc1C[NH2+]Cc1ccnc(c1)OC1CCC1	0
ZINC89796638	CCN(c1cccc(c1)C#C)C(=O)c1cccc(n1)OCC(F)F	0
ZINC89799654	COC[C@H](C[N@H+]1CC[C@@H](CC1)NCc1ccc(cc1)OCCC#C)O	1
ZINC89800331	c1cc2c(cc1C#CC(=O)N1CCCCC1)OCO2	0
ZINC89800825	COC[C@H](C[N@H+]1CC[C@@H](CC1)NCc1ccccc1OCC#C)O	1
ZINC89803135	C#CCOc1ccccc1OC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89804915	C#CCN([C@@H]1CCS(=O)(=O)C1)C(=O)c1ccc(cc1)n1ccnn1	0
ZINC89810780	C[C@@H]1CCC[C@H](C1)CCNC(=O)c1c(ncs1)C1CC1	1
ZINC89816670	c1ccc(cc1)COC[C@@H]1CCN(C1)C(=O)c1c(ncs1)C1CC1	1
ZINC89818803	C[C@@H]([C@@H](C)[NH+]1CCOCC1)NC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89821613	c1ccc(cc1)C#CC(=O)NC[C@H]1CC[C@@H](O1)C(=O)N	1
ZINC89829706	CCOc1ccc(c(c1F)C(=O)N[C@H]1CCO[C@]2(C1)CCSC2)F	1
ZINC89831335	CC(C)N(CC[NH+](C)C)C(=O)c1cc(ccc1Cl)N1CCCC1=O	1
ZINC89834010	C#CC[C@@H](C(=O)N)NC(=O)c1cccc(c1)c1ccoc1	0
ZINC89840270	CC(C)CO[C@H]1CCN(C1)C(=O)Nc1ccc(cc1)OCC#C	1
ZINC89842984	CN(c1cccc2c1cccn2)C(=O)CCOCC#C	1
ZINC89847551	c1cc(ccc1C#CCOC(=O)c1cnc(s1)[C@@H]1CCCO1)Cl	1
ZINC89855726	c1ccc(cc1)C#CC(=O)NC1(CCOCC1)c1ccc(cc1F)F	1
ZINC89865619	C=CCOc1cccc(c1)NC(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89875111	CCOC(=O)CC[C@H](C)NC(=O)Nc1ccccc1CCC(F)(F)F	1
ZINC89876943	CCOC(=O)CC[C@@H](C)NC(=O)Nc1cnccc1C	1
ZINC89881569	CCOC(=O)CC[C@@H](C)NC(=O)[C@@H]1CC[N@H+](CC1)CC#C	1
ZINC89882711	C[C@H](CCO)CNC(=O)Nc1ccc(cc1C(C)C)Br	1
ZINC89883471	C[C@H]1C[C@@H](C[N@@H+](C1)Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-])C	1
ZINC89884811	c1c[nH+]c(cc1CNS(=O)(=O)N)N1CCOCC1	1
ZINC89888835	C[C@H]1C[N@@H+](C[C@@H](O1)C)C(C)(C)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89888868	C#CCN1CCN(CC1)C(=O)NCCc1ccc(cc1)n1cccn1	0
ZINC89888904	C#CCN1CCN(CC1)C(=O)NCc1ccccc1OC(F)F	0
ZINC89888922	C#CCN1CCN(CC1)C(=O)NCCc1cn2ccccc2n1	0
ZINC89888966	C[C@H]1CN(C[C@@H](O1)C)CCCNC(=O)N1CCN(CC1)CC#C	1
ZINC89888974	C#CCN1CCN(CC1)C(=O)NCC1CC1	0
ZINC89889089	C#CCN1CCN(CC1)C(=O)NC[C@H]([C@H]1CCOC1)N1CCOCC1	1
ZINC89889144	CO[C@H](CNC(=O)N1CCN(CC1)CC#C)c1ccccc1	1
ZINC89889641	C#CCN1CCN(CC1)C(=O)NCCC(=O)N1CCCCC1	0
ZINC89889690	CC[NH+](CC)[C@H](C)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89889691	C[C@@H](CNC(=O)N1CCN(CC1)CC#C)[NH+]1CCOCC1	1
ZINC89889732	C[NH+](C)[C@H](CNC(=O)N1CCN(CC1)CC#C)C1CCCCC1	0
ZINC89889977	C[C@H]1CCCC[N@@H+]1CCCCNC(=O)N1CCN(CC1)CC#C	0
ZINC89890203	Cn1c(ccn1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89890427	C[C@H](CNC(=O)N1CCN(CC1)CC#C)N1CCc2c1cccc2	0
ZINC89891445	C[NH+](C)C[C@H](Cc1ccccc1)NC(=O)N1CCOC[C@H]1C1CC1	1
ZINC89891642	CCOC(=O)CC[C@@H](C)NC(=O)NCc1nc(c(o1)C)C	1
ZINC89893139	C#CCN1CCN(CC1)C(=O)NCc1cccc(c1)Br	0
ZINC89895164	C#CCN1CCN(CC1)C(=O)NCC1(CCC1)c1ccc(cc1)F	0
ZINC89895563	COc1ccc(cc1OCC#C)CNC(=O)N1CCOC[C@H]1C1CC1	1
ZINC89896013	COC[C@H](c1ccccc1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89896420	CCSc1ccc(cc1)[C@@H](C)NC(=O)N1CCN(CC1)CC#C	0
ZINC89896466	C#CCN1CCN(CC1)C(=O)N[C@@H](c1ccccc1)C1CCC1	0
ZINC89896745	C[C@@H]([C@H](C)[NH+]1CCOCC1)NC(=O)N1CCN(CC1)CC#C	1
ZINC89896862	CC(C)c1nc(cs1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89897352	CN(C)C(=O)C[N@H+]1CC[C@@H](CC1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89899499	C#CCN1CCN(CC1)C(=O)N[C@H]1C[C@H]1c1c(cccc1F)F	0
ZINC89900903	C[C@@H](CNC(=O)N1CCN(CC1)CC#C)C[NH+]1CCOCC1	1
ZINC89900904	C[C@H](CNC(=O)N1CCN(CC1)CC#C)C[NH+]1CCOCC1	1
ZINC89901741	CC1([C@H]([C@H]2[C@@H]1OCC2)NC(=O)N1CCN(CC1)CC#C)C	1
ZINC89902096	CCO[C@H]1C[C@H](C21CCC2)NC(=O)N1CCN(CC1)CC#C	1
ZINC89902647	Cc1cc(cc(c1)C[C@@H](C)NC(=O)N1CCN(CC1)CC#C)C	0
ZINC89903049	CCc1cnc(s1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89903293	CCO[C@H]1C[C@H](C21CCCC2)NC(=O)N1CCN(CC1)CC#C	1
ZINC89903371	C[C@@H](c1nc(no1)C(C)(C)C)NC(=O)N1CCN(CC1)CC#C	0
ZINC89903661	C[C@@]1(C[C@H](C1(C)C)NC(=O)N1CCN(CC1)CC#C)OC	1
ZINC89903974	C#CCN1CCN(CC1)C(=O)NCCOCc1ccccc1	1
ZINC89905156	C[C@H](c1cccc(c1)C#N)NC(=O)C#Cc1ccc2c(c1)OCO2	0
ZINC89905884	C[NH+](C)[C@@H]1CCC[C@@H](C1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89907050	C[C@H](CC1(OCCO1)C)CNC(=O)N1CCN(CC1)CC#C	1
ZINC89907238	CCCC1(CC1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89907959	CCC[C@H](CNC(=O)N1CCN(CC1)CC#C)NC(=O)OC(C)(C)C	1
ZINC89907981	C#CCN1CCN(CC1)C(=O)N[C@@H]1CCOC2(C1)CCCC2	1
ZINC89908285	C#CCN1CCN(CC1)C(=O)N[C@H]1CCCN(C1=O)CC(F)(F)F	0
ZINC89908294	CNC(=O)[C@H]1CCCC[C@@H]1NC(=O)N1CCN(CC1)CC#C	0
ZINC89908698	CC(C)Oc1cc(ccn1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89908791	CC[C@H](CS(=O)(=O)c1ccccc1)NC(=O)N1CCN(CC1)CC#C	0
ZINC89912224	C#CCN(C1CCCC1)C(=O)NCc1ccnc(c1)OC1CCC1	0
ZINC89919413	C[C@]1(CCN(C1)C(=O)C#Cc1ccccc1)C(=O)OC	1
ZINC89919872	C[C@H]1C(=O)Nc2cccc(c2O1)C(=O)O[C@H](Cc1ccccc1)C#C	1
ZINC89921779	C[C@@H](Cc1ccsc1)N(C)C(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O	1
ZINC89922512	COC[C@H](C[N@@H+]1CC[C@H](CC1)NC(=O)N(CC#C)C1CCCC1)O	1
ZINC89936049	CCOC(=O)CC[C@@H](C)NC(=O)NC[C@H](c1ccc(cc1)C)O	1
ZINC89939329	CN(CC#Cc1ccc(cc1)F)[C@@H]1CCSC1	0
ZINC89942777	CC[C@H](C)n1cc(nc1)S(=O)(=O)N(C)c1ccc2ccccc2n1	1
ZINC89943920	c1cc(ccc1C#CCN(C[C@@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1)F	1
ZINC89944711	COc1ccc(cc1NC(=O)CCN1CCN(CC1)CC#C)[N+](=O)[O-]	0
ZINC89944755	CCN(c1nc2ccccc2s1)C(=O)CN1CCN(CC1)CC#C	0
ZINC89944810	C[C@@H](c1ccccn1)N1CCN(CC1)CC#C	0
ZINC89944827	C#CCN1CC[NH+](CC1)Cc1cc(ccc1F)C#N	0
ZINC89944860	C#CCN1CC[NH+](CC1)Cc1coc(n1)c1ccc(c(c1)F)F	0
ZINC89944885	CCN(Cc1ccccc1)C(=O)[C@H](C)N1CCN(CC1)CC#C	0
ZINC89944892	C[C@H](CNC(=O)[C@H](C)N1CCN(CC1)CC#C)c1ccccc1	0
ZINC89944906	C#CCN1CCN(CC1)CC[C@@H]1CCOC1=O	1
ZINC89944916	CCN(c1ccccc1)C(=O)[C@H](C)N1CCN(CC1)CC#C	0
ZINC89944968	C[C@H](C(=O)NCCc1cccs1)N1CCN(CC1)CC#C	0
ZINC89944975	C[C@@H](C(=O)NC(=O)NCC(C)C)N1CCN(CC1)CC#C	0
ZINC89944999	CCOc1ccc(cc1)NC(=O)[C@@H](C)N1CCN(CC1)CC#C	0
ZINC89945093	COc1cccc(c1OC)c1nc(cs1)C[NH+]1CCN(CC1)CC#C	0
ZINC89945105	C#CCN1CCN(CC1)[C@@H](c1ccccc1)C(=O)NC1CC1	0
ZINC89945184	CC[C@H](c1ccc(cc1)Cl)NC(=O)CN1CCN(CC1)CC#C	0
ZINC89945234	COCc1ccccc1CNC(=O)CN1CCN(CC1)CC#C	1
ZINC89945349	COCCOc1ccc(cc1)CNC(=O)CN1CCN(CC1)CC#C	1
ZINC89945539	C#CCN1CCN(CC1)Cc1c[nH+]c2n1cccc2	0
ZINC89945553	CN(Cc1ccc(s1)Cl)C(=O)CN1CCN(CC1)CC#C	0
ZINC89945570	C[C@H](c1ccc(cc1Cl)Cl)NC(=O)[C@@H](C)N1CCN(CC1)CC#C	0
ZINC89945579	Cc1cc(ccc1Cl)N(CCC#N)C(=O)CN1CCN(CC1)CC#C	0
ZINC89945865	C[C@H](C(=O)NC1CCCCC1)N1CCN(CC1)CC#C	0
ZINC89945874	C#CCN1CC[NH+](CC1)CCCOc1cccc(c1)Cl	0
ZINC89945910	C#CCN1CC[NH+](CC1)Cc1nc(no1)c1cccc(c1)[N+](=O)[O-]	0
ZINC89946006	C[C@@H](C(=O)N(C(C)C)C(C)C)N1CCN(CC1)CC#C	0
ZINC89946009	CCC[C@H](C)NC(=O)[C@@H](C)N1CCN(CC1)CC#C	0
ZINC89946115	C#CCN1CCN(CC1)CCS(=O)(=O)c1ccccc1	0
ZINC89946158	COC(=O)c1ccc(c(c1)F)CN1CCN(CC1)CC#C	1
ZINC89946191	CCCOC(=O)[C@@H](C)N1CCN(CC1)CC#C	1
ZINC89946198	C#CCN1CC[NH+](CC1)Cc1nc(no1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89946209	C#CCN1CCN(CC1)Cc1cc(ccc1C#N)F	0
ZINC89946340	CC(C)[C@](C)(C#N)NC(=O)CN1CCN(CC1)CC#C	0
ZINC89946342	C#CCN1CC[NH+](CC1)C[C@H](COc1ccc(cc1)Br)O	0
ZINC89946378	CCc1ccc(cc1)NC(=O)[C@H](C)N1CCN(CC1)CC#C	0
ZINC89946485	CCC(C)(C)NC(=O)[C@H](C)N1CCN(CC1)CC#C	0
ZINC89946580	C#CCN1CCN(CC1)Cc1ccc(c(c1)Br)F	0
ZINC89946668	C#CCN1CCN(CC1)CC(=O)Nc1cccc(c1)C#N	0
ZINC89946691	CC[C@H](C(=O)OCC)N1CCN(CC1)CC#C	1
ZINC89946724	C[C@@H]1Cc2ccccc2N1C(=O)[C@@H](C)N1CCN(CC1)CC#C	0
ZINC89946739	COc1ccccc1c1nnc(o1)C[NH+]1CCN(CC1)CC#C	0
ZINC89946817	COC(=O)CNC(=O)CCN1CCN(CC1)CC#C	1
ZINC89946820	COC(=O)c1ccsc1N1CC[C@@H](C1=O)N1CCN(CC1)CC#C	1
ZINC89946851	C#CCN1CC[NH+](CC1)Cc1coc(n1)c1cccc(c1)F	0
ZINC89946946	C[C@@H](C(=O)Nc1ccc(cc1[N+](=O)[O-])OC)N1CCN(CC1)CC#C	0
ZINC89946983	CS(=O)(=O)NCCC[NH+]1CCN(CC1)CC#C	0
ZINC89947040	C[C@@H](c1ncc(o1)c1ccccc1)[NH+]1CCN(CC1)CC#C	0
ZINC89947065	CC(=O)Nc1ccc(cc1)NC(=O)CN1CCN(CC1)CC#C	0
ZINC89947667	C[C@@H](C(=O)N1CC[C@](CC1)(C(F)(F)F)O)NC(=O)OC(C)(C)C	1
ZINC89952358	C#CCN1CCN(CC1)C(=O)CN(C[C@@H]1CCCO1)[C@@H]1CCSC1	1
ZINC89952853	c1cc(ccc1C#CCN(C[C@@H]1CCCO1)[C@@H]1CCSC1)F	1
ZINC89957198	C#CCOCCC(=O)NCc1ccnc(c1)OC1CCC1	1
ZINC89959697	CCOC(=O)CC[C@@H](C)NC(=O)C(=O)Nc1cccc(c1)C#C	1
ZINC89959746	CCOC(=O)CC[C@H](C)NC(=O)C(=O)Nc1cc(ccc1C)C	1
ZINC89960406	CCCSCC(=O)O[C@H]1CC[C@H](C1)C#N	1
ZINC89962978	C#CCOCCC(=O)NC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	1
ZINC89967479	Cc1ccc(cc1C)N1C[C@@H](CCC1=O)C(=O)OCCC#C	1
ZINC89967524	c1ccc(cc1)C#CCOC(=O)c1c(ncs1)C1CC1	1
ZINC89967894	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1ccoc1	1
ZINC89967896	CCN(CC)CC#C[C@H](C)OC(=O)c1ccoc1	1
ZINC89968039	CC[C@H](C)n1c(c(cn1)C(=O)OCCC(=O)N(C)C)C1CC1	1
ZINC89968629	C#CC[C@H](c1ccccn1)OC(=O)c1cnc(s1)[C@H]1CCCO1	1
ZINC89968638	C[C@@H](C(=O)O[C@@H](CC#C)c1ccccn1)N1CCc2ccccc2C1	1
ZINC89970285	CO[C@H]1CCC[C@@H]1OC(=O)c1c(ncs1)C1CC1	1
ZINC89972682	C[C@@H](C#C)OC(=O)c1ccc(cc1)n1ccnn1	1
ZINC89972722	C[C@@H](C#C)OC(=O)[C@@H](C)N1CCc2ccccc2C1	1
ZINC89975621	COc1cccc(c1)CCC(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89977772	CC(C)(C)C(=O)Nc1cccc(c1)C(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89978208	C[C@H](c1ccc2c(c1)OCCO2)C(=O)N1CCOC[C@H]1C1CC1	1
ZINC89981297	C#CC[C@@H](C1CC1)OC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89981301	C#CC[C@@H](C1CC1)OC(=O)c1ccc(cc1)n1ccnn1	1
ZINC89981314	C#CC[C@H](C1CC1)OC(=O)c1c(ncs1)C1CC1	1
ZINC89981326	C[C@H](C(=O)O[C@H](CC#C)C1CC1)N1CCc2ccccc2C1	1
ZINC89981487	C1CCCC(CC1)OCCN1CCCSCC1	1
ZINC89981527	C[C@@H](CC#C)OC(=O)[C@@H](C)N1CCc2ccccc2C1	1
ZINC89985384	COc1ccnc(c1)NC(=O)CCOCC#C	1
ZINC89989824	Cc1c(cc[nH]1)C(=O)Nc1ccc2c(c1)nc(n2C)C(C)(C)C	1
ZINC89990711	C#CC[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89991388	C#CCN1CCN(CC1)C(=O)C[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89991495	CCOC(=O)C[C@@H](C)CNC(=O)c1cc(no1)c1ccccc1	1
ZINC89991783	CCOC(=O)C[C@H](C)CNC(=O)C1CCN(CC1)CC#C	1
ZINC89995436	CCCCOCC(=O)NNC(=O)CSC	1
ZINC90000166	CCCCc1nnc(s1)NC(=O)N[C@@H](C)[C@@H](c1ccc(cc1)OC)O	1
ZINC90002295	CN1CC[C@H]([C@@H]1c1ccc(cc1)Cl)NC(=O)CCCc1ccccn1	1
ZINC90005706	Cc1cccc(c1NC(=O)CN1CCC2(CC1)C(=O)N(C(=O)N2)C)C	1
ZINC90008858	Cc1c(c(n(n1)c1ccccc1)Cl)C[N@H+]1CCOC[C@@H]1C1CC1	1
ZINC90010368	CC(C)OC[C@@H](C[N@H+]1CCCC[C@@H]1CCc1ccccc1)O	1
ZINC90021005	CCONC(=O)C1(CCOCC1)c1ccc(cc1F)F	1
ZINC90050531	CCC[C@@H]1N(CCS1)C(=O)c1cnc(s1)[C@H]1CCCO1	1
ZINC90050632	COCc1csc(n1)NC(=O)Cc1ccc[nH]1	1
ZINC90057905	CC(C)(C)OC(=O)N1CC(=CC(=O)N(CC#C)CC#C)C1	1
ZINC90095154	C[C@@H](Cc1ccc(cc1)OC)c1nc(no1)c1ccc(cn1)C#N	1
ZINC90124400	c1ccc2c(c1)CN(C2)NC(=O)Cc1c[nH]c2c1cccc2	1
ZINC90222504	C[C@@H](CNC(=O)c1c[nH]c2c1c(ccc2)F)Cn1cccn1	1
ZINC90371306	C#Cc1cccc(c1)NCC(=O)N1CCC2(CC1)OCCO2	1
ZINC90371922	CN(C[C@@H]1CCCCO1)C(=O)[C@@H]1Cc2cc(ccc2OC1)F	1
ZINC90404060	Cc1ncc(s1)[C@H](C)N[C@H](C)Cc1ccccc1F	1
ZINC90404840	Cc1ncc(s1)[C@@H](C)N[C@H](C)c1ccc(cc1)N1CCOCC1	1
ZINC90417377	CCOC(=O)C1(CCC1)C(=O)Nc1cc2c(n[nH]c2nc1)C	1
ZINC90443571	COC(=O)Cn1cc(nn1)CNC(=O)CCCc1cc(ccc1F)F	1
ZINC90445399	Cc1ccc(cc1Cl)S(=O)(=O)N1CCN(CC1)CC#C	0
ZINC90445464	Cc1ccc2ncc(n2c1)C(=O)N(CC#C)Cc1ccc(cc1)F	0
ZINC90456321	C#CCOC(=O)CCCc1cc(ccc1F)F	1
ZINC90464019	c1cc(ccc1CC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)C(F)(F)F	1
ZINC90464807	CC[C@H](C)[C@@H](C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)NC(=O)N	1
ZINC90484349	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)[C@@H]1C[C@@H]1c1ccco1	1
ZINC90496240	Cc1ccc(c(c1)C[N@@H+]1CCc2c(sc(n2)NC(=O)OC)C1)C	1
ZINC90499663	c1cc(ccc1c1[nH]ccn1)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	1
ZINC90502286	C#CCCN1CCN(CC1)C(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90508230	C[C@@H](C1CCOCC1)C(=O)NCC1(CC1)c1ccc(cc1F)F	1
ZINC90523257	Cc1csc(n1)[C@H]1CN(CCO1)CCN1CCCc2c1cccc2	1
ZINC90548705	Cc1c(cccc1Br)CN1CCO[C@@H](C1)c1nccs1	1
ZINC90548726	CCOCCCCNC(=O)N1CCc2cc(sc2C1)Br	1
ZINC90549017	CCOC(=O)CN(CC=C)C(=O)C1=Cc2cc(ccc2OC1)F	1
ZINC90549589	CN(c1cccc(c1)C#C)C(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90549911	CNC(=O)CN(c1cccc(c1)C#C)C(=O)CSCC(F)(F)F	0
ZINC90560692	C[C@@H](C(=O)Nc1ccccc1Cl)N1CCCC2(C1)OCCO2	1
ZINC90582591	Cc1ccc2ncc(n2c1)C(=O)Nc1ccnc(c1)C(=O)N(C)C	1
ZINC90582663	CN([C@@H]1CCc2ccccc2C1)C(=O)c1cccc(c1F)OC	1
ZINC90593237	Cc1c(c(on1)C)CC(=O)NCc1c(nc(s1)c1ccccc1Cl)C	1
ZINC90609160	C1CN([C@@H](CSC1)C[NH+]1CCOCC1)C(=O)[C@H]1CCC=CC1	1
ZINC90610351	COc1ccccc1OCC#CCNC(=O)C1CC1	0
ZINC90610376	COc1ccccc1OCC#CCNC(=O)COc1ccc(cc1)F	0
ZINC90610420	COCCNC(=O)NCC#CCOc1ccccc1OC	1
ZINC90610493	c1cc2c(cc1OCC#CCNC(=O)C1CC1)OCO2	0
ZINC90610514	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)c1ccccc1Br	0
ZINC90615828	COC(=O)c1ccc(o1)CN1CCc2ccc(cc2C1)Cl	1
ZINC90616792	COc1cccc(c1F)C(=O)N[C@H](c1nccs1)C1CC1	1
ZINC90617701	C[C@H](Cc1ccc(cc1)OC)CN(C)CC#C	0
ZINC90619723	C1CC[N@H+]2C[C@@H](OC[C@@H]2C1)CNC(=O)NCCCCC(F)(F)F	1
ZINC90653605	Cc1c(cnn1c1ccncc1)C(=O)N[C@H]1CCCC[C@H]1C(=O)N	1
ZINC90654590	C#CCN(C1CCCC1)C(=O)CSCC(F)(F)F	0
ZINC90654943	c1ccc(cc1)NC(=O)Nc1cccc(c1)c1cnc2n1CCC2	1
ZINC90655916	c1cc(ccc1c1cnc2n1CCC2)NC(=O)c1ccc(o1)[N+](=O)[O-]	1
ZINC90679090	c1ccc(c(c1)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F)OCC(F)F	1
ZINC90680828	CC(C)C(=O)N1CCC[C@@H]1c1nc(no1)C1CC1	1
ZINC90681162	C#Cc1cccc(c1)NC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90690306	c1cc2c(cc1F)C[C@H](CO2)C(=O)N1CC[C@H](C1)C[NH+]1CCOCC1	1
ZINC90707403	c1ccc(cc1)COc1cc(on1)C(=O)Nc1ccccc1	1
ZINC90727201	COc1ccc(cc1)CC(=O)NCC#CCOc1ccccc1F	0
ZINC90727235	c1ccc(cc1)CCCC(=O)NCC#CCOc1ccccc1F	0
ZINC90727251	c1ccc(c(c1)OCC#CCNC(=O)c1ccco1)F	0
ZINC90727426	c1ccc2c(c1)ncc(n2)C(=O)NCC#CCOc1ccccc1F	0
ZINC90727839	c1ccc(c(c1)OCC#CCNS(=O)(=O)c1cccc(c1)F)F	0
ZINC90728154	C[C@H](C(=O)NCC#CCOc1ccccc1Cl)Cl	0
ZINC90728230	c1ccc(c(c1)C(=O)NCC#CCOc1ccccc1Cl)Cl	0
ZINC90728702	Cc1ccc(cc1)NC(=O)NCC#CCOc1ccccc1Cl	0
ZINC90728737	Cc1ccc(cc1C)NC(=O)NCC#CCOc1ccccc1Cl	0
ZINC90728992	c1ccc(c(c1)OCC#CCNS(=O)(=O)Cc1cccc(c1)F)Cl	0
ZINC90729007	c1ccc(c(c1)OCC#CCNS(=O)(=O)Cc1cc(cc(c1)F)F)Cl	0
ZINC90729163	CCOCC(=O)NCC#CCOc1ccccc1C	1
ZINC90729175	Cc1ccccc1OCC#CCNC(=O)C(C)(C)CCl	0
ZINC90729254	Cc1ccccc1OCC#CCNC(=O)c1ccc(c(c1)[N+](=O)[O-])C	0
ZINC90729318	Cc1cccc(c1)CC(=O)NCC#CCOc1ccccc1C	0
ZINC90729515	Cc1ccccc1OCC#CCNC(=O)Cn1cccn1	0
ZINC90729568	Cc1ccccc1OCC#CCNC(=O)Nc1ccc(c(c1)C)C	0
ZINC90729850	CCOC(=O)C(=O)NCC#CCOc1ccccc1OC	1
ZINC90729943	COc1ccccc1OCC#CCNC(=O)COc1ccccc1	0
ZINC90730154	Cc1cccc(c1)NC(=O)NCC#CCOc1ccccc1OC	0
ZINC90730220	COc1ccccc1OCC#CCNS(=O)(=O)c1ccccc1	0
ZINC90730527	c1cc(cc(c1)OCC#CCNC(=O)OC1CCCC1)C(F)(F)F	1
ZINC90730529	c1cc(cc(c1)OCC#CCNC(=O)NC1CCCCC1)C(F)(F)F	0
ZINC90730710	c1cc2c(cc1OCC#CCNC(=O)C1CCCC1)OCO2	0
ZINC90731075	Cn1c(nnn1)SCC(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731118	CCCCC(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731132	COCC(=O)NCC#CCOc1cccc(c1)Br	1
ZINC90731139	c1cc(cc(c1)Br)OCC#CCNC(=O)CCCCl	0
ZINC90731201	c1cc(cc(c1)Br)OCC#CCNC(=O)COc1ccc(cc1)Cl	0
ZINC90731219	COc1ccc(cc1)CC(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731308	CN(C)c1ccc(cc1)C(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731348	Cc1cccc(c1)NC(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731383	C=CCNC(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731424	c1cc(cc(c1)S(=O)(=O)NCC#CCOc1cccc(c1)Br)[N+](=O)[O-]	0
ZINC90731451	c1cc(cc(c1)F)CS(=O)(=O)NCC#CCOc1cccc(c1)Br	0
ZINC90731456	c1cc(cc(c1)Br)OCC#CCNS(=O)(=O)c1cc(cc(c1)F)F	0
ZINC90731462	c1cc(cc(c1)Br)OCC#CCNS(=O)(=O)Cc1cc(cc(c1)F)F	0
ZINC90731598	C=CCc1ccccc1OCC#CCNC(=O)c1c(cccc1Cl)F	0
ZINC90731800	COCCNC(=O)NCC#CCOc1ccccc1CC=C	1
ZINC90731959	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)CC(C)(C)C	0
ZINC90731975	CCOC(=O)CCC(=O)NCC#CCOc1cccc(c1)NC(=O)C	1
ZINC90732187	CC(=O)Nc1cccc(c1)OCC#CCNC(=O)OC1CCCC1	1
ZINC90732436	c1ccc(c(c1)C(=O)NCC#CCOc1ccc(cc1F)F)Cl	0
ZINC90732701	c1ccc(cc1)/C=C/S(=O)(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732738	Cc1c(c(n[nH]1)C)S(=O)(=O)NCC#CCOc1ccc(cc1F)F	0
ZINC90732951	c1ccc2c(c1)cccc2OCC#CCNC(=O)CCCBr	0
ZINC90733028	c1ccc2c(c1)cccc2OCC#CCNC(=O)NC1CCCCC1	0
ZINC90733889	Cn1c(=O)ccc(n1)C(=O)NCC#CCOc1cccnc1	0
ZINC90733898	c1cc(cnc1)OCC#CCNC(=O)c1cc([nH]n1)c1ccco1	0
ZINC90733917	COC(=O)c1ccc(cc1)C(=O)NCC#CCOc1cccnc1	1
ZINC90734070	c1cc(cnc1)OCC#CCNC(=O)c1ccc(cc1)F	0
ZINC90734131	c1ccc(cc1)/C=C/C(=O)NCC#CCOc1cccnc1	0
ZINC90734159	c1ccc(cc1)CC(=O)NCC#CCOc1cccnc1	0
ZINC90734290	C[C@H]1[C@@H](Oc2ccccc2O1)C(=O)NCC#CCOc1cccnc1	0
ZINC90742258	COc1cccc(c1)NC(=O)NCC#CCOc1cccnc1	0
ZINC90742272	COc1cccc(c1OC)NC(=O)NCC#CCOc1cccnc1	0
ZINC90742343	Cc1c(cccc1Cl)S(=O)(=O)NCC#CCOc1cccnc1	0
ZINC90742367	c1cc(cnc1)OCC#CCNS(=O)(=O)c1cnc[nH]1	0
ZINC90742458	C/C=C/C(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90742474	Cc1ccc(cc1)C(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90742476	Cc1ccc(cc1C)C(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90742687	Cc1ccc(cn1)OCC#CCNC(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC90742728	CCCS(=O)(=O)NCC#CCOc1ccc(nc1)C	0
ZINC90742856	C=CCCC(=O)NCC#CCOc1cccc2c1nccc2	0
ZINC90742859	c1cc2cccnc2c(c1)OCC#CCNC(=O)/C=C/c1cccs1	0
ZINC90742894	CCOC(=O)C(=O)NCC#CCOc1cccc2c1nccc2	1
ZINC90743063	Cc1cc(no1)C(=O)NCC#CCOc1cccc2c1nccc2	0
ZINC90743260	Cc1nc(cs1)C(=O)NCC#CCOc1ccc2cccnc2c1	0
ZINC90743585	c1ccc(cc1)S(=O)(=O)NCC#CCOc1ccc2cccnc2c1	0
ZINC90743842	c1ccc(c(c1)C(=O)N)OCC#CCNC(=O)c1ccc(cc1Cl)F	0
ZINC91288681	Cc1c2c(ncnc2on1)N[C@H](C)c1nncn1CCCOC	1
ZINC91289268	CCC#CCN1CCC[C@@H](C1)c1[nH+]ccn1CCOC	1
ZINC91305774	CC[C@@H](c1[nH]cc(n1)C)NC(=O)c1cn[nH]c1c1ccccc1	1
ZINC91366060	c1c(c(c([O-])nn1)Cl)OCC1CCCCC1	1
ZINC91381366	CCCN1CCC[C@]2(C1=O)CCN(C2)C(=O)CCCn1cncn1	1
ZINC91551735	Cc1nc(cs1)c1ncc(c(n1)[O-])C(=O)N(C)CCC[C@H]1CCCO1	1
ZINC91596110	c1c(csc1CN1C[C@@H]2CC[C@H](C1)N(C2=O)CC1CCC1)C#CCO	0
ZINC91680758	Cc1ccc(cc1)CC(=O)N1CCCC[C@H]1CCN1CCOCC1	1
ZINC91681069	C#CCNS(=O)(=O)c1cccc(c1)C(=O)Nc1ccc2c(c1)COC2	1
ZINC91690039	CC(C)(C)OC(=O)NCC#Cc1cc(ccc1Cl)C(F)(F)F	1
ZINC91691925	CC1(COC[C@@H](O1)N)C	1
ZINC91692319	C1CN1CC#CCCO	0
ZINC91692327	c1ccc(cc1)COC(=O)N1CCN(CC1)CC#CCC[NH3+]	1
ZINC91695413	C#CC[C@H](C(=O)N)NC(=O)c1cnn2c1ncc(c2)Br	0
ZINC91702282	C[C@@H](c1ccccn1)[N@@H+](C)CC(=O)N1CCN(CC1)CC#C	0
ZINC91703201	CCOCc1ccc(cc1)CNC(=O)CN(C)[C@H](C)c1ccccn1	1
ZINC91704073	C[C@H](c1ccccn1)N(C)CC#Cc1cccc(c1)Cl	0
ZINC91704929	Cn1cnc(n1)CNC(=O)N[C@@H]1CCN(C1)c1c(cccn1)F	1
ZINC91705327	C[C@]1(CCCS1)CNC(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC91705354	COCCN1CCN(CC1=O)C(=O)NCCCCC#C	1
ZINC91707147	Cc1[nH+]ccn1CCN(C)C(=O)[C@H]1Cc2cccc(c2OC1)OC	1
ZINC91713876	c1cc(ccc1C(=O)N[C@H]1CCOC1)S(=O)(=O)NC1CC[NH2+]CC1	1
ZINC91737769	CC1(C[N@@H+](CC[C@]1(COC)O)Cc1cc(cs1)C#CCO)C	1
ZINC91738115	CS(=O)(=O)CCN1CCC[C@](C1)(CC=C)CO	1
ZINC91768384	CC(C)(C)OC(=O)N(C)CC[N@@H+](C)CC#Cc1ccc(cc1)F	1
ZINC91769530	CC(C)[C@](C)(C#N)NC(=O)C[N@@H+](C)CCN(C)C(=O)OC(C)(C)C	1
ZINC91772113	Cc1ccoc1C[N@H+](Cc1ccccc1OC)C[C@@H]1CCCO1	1
ZINC91773561	CCOC(=O)C[N@H+](CC=C)Cc1ccc(cc1)[S@](=O)C	1
ZINC91774419	CN(C)C(=O)CN(CCOC)Cc1cc(ccc1OCC#C)Br	1
ZINC91817871	Cc1ccc2nc(cn2c1)C(=O)N1CCC[C@H]1c1c(noc1C)C	1
ZINC91828947	COCCN1CCN(CC1=O)CC#Cc1ccc(cc1)OC(F)(F)F	1
ZINC91829798	CC(C)(C)OC(=O)CN1CCN(C(=O)C1)CCOC	1
ZINC91830064	CCC#CC[N@H+]1CC[C@@H](CC1)c1nnc(n1CC)Cn1cc[nH+]c1C	0
ZINC91831685	Cc1c(cccn1)CN1CCC[C@@H](C1)c1nncn1C	1
ZINC91832515	Cc1ccc(cc1[N+](=O)[O-])CN1CCC[C@@H](C1)c1nc(no1)C	1
ZINC91835127	COCCN1CCN(CC1=O)CC#Cc1cccc(c1)Cl	1
ZINC91847414	C[N@@H+](CCO)C[C@@H]1CN(C[C@@H]1CO)C(=O)c1cc(ccc1F)Cl	1
ZINC91848753	Cc1nc(n[nH]1)CCNC(=O)[C@@H]1CCC[N@@H+](C1)C(C)C	1
ZINC91858744	Cc1cc(sc1)S(=O)(=O)N1C[C@H]2CC[C@@H]1CN(C2)C(=O)C1CCC1	1
ZINC91861576	C[C@H](C#C)OC(=O)[C@@H]1CCC[N@H+]1Cc1ccc(cc1)F	1
ZINC91863987	c1cc(c(cc1CN1CCN2[C@@H](C1)CNC2=O)F)OC(F)F	1
ZINC91864060	CCOC(=O)[C@H](C)OC(=O)c1cn(nc1c1cccs1)C	1
ZINC91865665	c1cc(ccc1CCNC(=O)N)C(=O)[C@@H](C#N)c1ccc(cn1)F	1
ZINC91866198	c1c[nH]nc1C[N@@H+]1CCC[C@H]1C(=O)Nc1cc(cc(c1)Cl)Cl	1
ZINC91867509	C[C@H](CC#C)OC(=O)c1ncn(n1)c1ccccc1	1
ZINC91867528	Cc1ccc(cc1)Cc1nc(cs1)C(=O)O[C@H](C)CC#C	1
ZINC91885420	CCN(CC)CC#C[C@@H](C)OC(=O)C(C)(C)F	1
ZINC91885425	CCN(CC)CC#C[C@H](C)OC(=O)C(C)(C)F	1
ZINC91889934	c1cc(cc(c1)NC(=O)c1cccnc1)C(=O)OCCC(F)(F)F	1
ZINC91894087	C1[C@@H]2[C@@H]([C@@H](S1)CCCCC(=O)OCCC(F)(F)F)NC(=O)N2	1
ZINC91898414	C[C@@H](COC(=O)c1cccnc1)c1ccc(cc1)OC	1
ZINC91932630	c1nc(n(n1)C1CCCCC1)[C@H]1CC(=O)OC21CCCCC2	1
ZINC91934509	COCCN1CCN(CC1=O)C(=O)Nc1cccc(c1)C#C	1
ZINC91978794	CCn1cc(cn1)CN1CCO[C@@H]2[C@@H]1CCCC2	1
ZINC91979047	C1CCC(CC1)(CN1CCOCC1)C[N@@H+]1CCO[C@H]2[C@@H]1CCCC2	1
ZINC91979108	C#CCOc1ccc(cc1)C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2	1
ZINC91981327	CC[C@@H]1COCC[N@H+]1Cc1ccc(cc1)OCCC#C	1
ZINC91982408	CC[N@@H+](Cc1ccc(o1)COC)C[C@H](C)C#N	1
ZINC91983505	CCN(Cc1ccc(cc1)OCCC#C)C[C@@H](C)C#N	0
ZINC91985262	Cc1c(cn(n1)c1ccccc1)C[N@H+](C)C[C@@H](C)C(=O)OC	1
ZINC91986686	CC(=CC[C@]1(CCC[N@@H+](C1)Cc1c(nc(s1)N1CCCC1)Cl)CO)C	1
ZINC91997334	c1cc(ccc1CN1C[C@@H]2CC[C@H](C1)[N@H+](C2)CCC(=O)[O-])F	1
ZINC92007262	C[C@@H]1CN(C[C@H](O1)C(=O)N)Cc1ccc(cc1)OCCC#C	1
ZINC92017407	C[C@H]1CN([C@@H](CO1)C)Cc1coc2c1cccc2	1
ZINC92022451	Cc1ccccc1c1ncc(s1)c1cn(nn1)C[C@@H](C)n1cc[nH+]c1	1
ZINC92030679	C[C@H]1CCC[C@@H](C1)OCc1cccc(c1)NC(=O)NCc1[nH]cc[nH+]1	1
ZINC92047824	Cc1ccc(c(n1)C[NH+]1CCN(CC1)c1cccc(c1)[N+](=O)[O-])O	1
ZINC92058592	CC(C)(CNC(=O)Nc1ccc(cc1F)C(=O)N)c1ccncc1	1
ZINC92071052	C#CCOCCC(=O)N1CCC(CC1)OCc1ccc(cc1)F	1
ZINC92079586	C[C@@H]1CN(CCO1)[C@@H]1CC[N@H+](CC1)Cc1ccccc1OCC#C	1
ZINC92079587	C[C@H]1CN(CCO1)[C@@H]1CC[N@H+](CC1)Cc1ccccc1OCC#C	1
ZINC92094169	Cc1c(cnn1CCC(C)C)NC(=O)N1CCN(C(=O)C1)CCOC	1
ZINC92142675	C[N@@H+](Cc1ccccc1C(=O)OC)CC(=O)Nc1cccc(c1)C#C	1
ZINC92164976	Cc1cnc(s1)[C@H](C)NC(=O)Nc1ccc2c(c1)COC2	1
ZINC92167664	c1cc2c(cc1NC(=O)NCc1nnc(n1C1CC1)[S-])COC2	1
ZINC92168410	C#CCCCCNC(=O)Nc1ccc2c(c1)COC2	1
ZINC92186656	C#CCOc1ccccc1C[N@@H+](CCN1CCOCC1)CCO	1
ZINC92193002	COCc1ccc(o1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	1
ZINC92193124	C#CCN(C[C@@H]1CCC=CC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92193641	Cc1ccn2c(c1)ncc2CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194206	CC(C)CCOc1ccc(cc1)CN(CC#C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194517	C#CCN(Cc1cc(ccc1OCC#C)Br)[C@@H]1CCS(=O)(=O)C1	0
ZINC92194775	C#CCN(Cc1c(cccc1F)N1CCCC1)[C@H]1CCS(=O)(=O)C1	0
ZINC92219573	Cc1cc2cccnc2c(c1)NC(=O)C(=O)N[C@@H](C)c1ccncc1	1
ZINC92221031	COCCC[N@@H+](CCOC)Cc1c[nH]nc1c1c(cccc1F)F	1
ZINC92242764	C[C@@H](C(C)(C)C)NC(=O)N[C@@H](c1ccc(cc1)OC)C1CCOCC1	1
ZINC92253712	C[N@H+]1CCC[C@H](C1)C[N@@H+](C)Cc1ccc(cc1)OCCC#C	0
ZINC92253849	C[N@@H+]1CCC[C@@H](C1)CN(C)Cc1ccccc1N1CCOCC1	1
ZINC92266130	CCOc1ccc(cc1)C1=CCN(CC1)S(=O)(=O)CC	1
ZINC92284519	CC(C)Cn1ccnc1CNC(=O)NC1(Cc2ccccc2C1)C	1
ZINC92316310	CC(C)(C)c1c(cn(n1)C)C(=O)OCC#Cc1cccc(c1)OC	1
ZINC92322767	C[C@@H]1CCC[C@H](N1C(=O)N(CC#C)[C@@H]1CCS(=O)(=O)C1)C	0
ZINC92362028	COCCCNC(=O)[C@H]1CC[N@@H+](CC1)Cc1ccc(cc1)OCC#C	1
ZINC92380408	CCC[N@@H+](Cc1ccc(cc1)NC(=O)C)CC(=O)OCC	1
ZINC92382336	CCC[N@@H+](Cc1ccc(cc1)OCCC#C)CC(=O)N(C)C	0
ZINC92427534	C[N@@H+](C[C@@H]1CCCCO1)CC1=Cc2cc(ccc2OC1)Cl	1
ZINC92428534	Cn1c(ccn1)CN(C)C[C@H]1CCCCO1	1
ZINC92452117	c1cc(ccc1[C@@H]1CN(CCO1)Cc1cncs1)Br	1
ZINC92455406	CC(C)(C)OC(=O)N[C@H]1CC[N@@H+](C1)Cc1ccc(cc1)OCC#C	1
ZINC92456584	CCOC(=O)[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)OCC#C	1
ZINC92472563	C[N@@H+](CC1=CCCOC1)C[C@H](COCc1ccccc1)O	1
ZINC92475897	Cc1ccnc2n1nc(n2)C(=O)N[C@@H]1CC[C@H](C1)[NH+](C)C	1
ZINC92487558	CC[C@H]1C[N@H+](C[C@@H](O1)C)Cc1ccc(cc1)OCc1nc(on1)C	1
ZINC92541529	COCc1ccc(o1)CN(CC#C)Cc1ccc(cc1)F	1
ZINC92558411	CC(C)c1[nH]cc(n1)S(=O)(=O)NCc1ccnc(c1)OC(C)(C)C	1
ZINC92565477	C[C@H](C(=O)Nc1ccccc1)NCc1ccc(c(c1)Br)OC(F)F	1
ZINC92565543	C[C@@H]1CCC[C@H](C1)C[NH2+]C1CCN(CC1)C(=O)OC(C)C	1
ZINC92566495	C[C@@H]1CCC[C@@H](C1)C[NH2+][C@@H]1CCCN(C1)c1cnn(c1)C	1
ZINC92588143	C[C@@H]1CN(CCN1Cc1ccn(c1)C)C(=O)OC(C)(C)C	1
ZINC92612861	CC1(Cc2ccccc2C1)NC(=O)C1CCN(CC1)c1ncccn1	1
ZINC92643898	COC(=O)[C@H]1CCCN(C1)Cc1cn[nH]c1c1cccnc1	1
ZINC92645809	COCCN(Cc1ccc(cc1)OCCC#C)CC(F)(F)F	1
ZINC92648600	c1cc(c(cc1Cl)C[N@H+]1CC[C@@H](CC1)n1ccnc1)O	1
ZINC92648781	C#CCOc1ccccc1C[N@H+]1CC[C@@H](CC1)n1cc[nH+]c1	0
ZINC92660514	c1ccc(cc1)c1cccc(c1)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	1
ZINC92667036	c1cc(cc(c1)F)C[N@H+](C[C@@H]1CCCO1)CC1=CCCOC1	1
ZINC92729315	COc1cc(ccc1OCC=C)C[N@@H+]1CCCC[C@H]1c1ncc[nH]1	1
ZINC92733881	CCCNC(=O)[C@H]1CCC[N@H+](C1)Cc1cnc2n1cccn2	1
ZINC92734214	CCCNC(=O)[C@@H]1CCC[N@@H+](C1)Cc1ccccc1OCC#C	0
ZINC92755430	Cc1ccc(cc1[N+](=O)[O-])CN1CCC(CC1)C(=O)NC(C)C	1
ZINC92758718	COc1cc(cc(c1O)CC=C)C[N@H+]1CC[C@@H](CC1)OC1CCCC1	1
ZINC92758863	C#CCCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)OC1CCCC1	1
ZINC92760264	Cc1c(c(n[nH]1)C)[C@@H]1CCCN1C(=O)NCC[NH+]1CCOCC1	1
ZINC92761339	Cc1ccc(nc1)NC(=O)C[N@@H+](C)Cc1ccccc1OCC#C	0
ZINC92761566	Cc1ccc(nc1)NC(=O)CN(C)Cc1cnc2n1cc(cc2)C	1
ZINC92781237	Cc1c(sc(n1)N(C)C)C[N@H+]1CCC[C@@H]1C1CCC1	1
ZINC92790427	CCc1c(c(n(n1)C)CC)CN1CCO[C@H](C1)c1nc(cs1)C	1
ZINC92810027	c1ccc(c(c1)C[N@@H+]1CCC[C@@H](C1)c1c[nH]nc1)N1CCOCC1	1
ZINC92813283	CCc1c(c(n(n1)C)OC)C[N@@H+]1CC[C@@H](C1)CNc1cccc([nH+]1)C	1
ZINC92814617	C[C@@H](C#C)OC(=O)c1ccc(nc1)n1cnc2c1cccc2	1
ZINC92814667	C#CC[C@@H](C1CC1)OC(=O)c1ccc(nc1)n1cnc2c1cccc2	1
ZINC92846303	CC(C)Cn1c(c(cn1)C(=O)OCC#C)C1CC1	1
ZINC92847518	C[NH+](C)[C@H]1CC[C@H](C1)NCc1ccc(cc1)OC[C@@H]1CCCO1	1
ZINC92854984	C[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)Nc1ccc2c(c1)COC2	1
ZINC92968750	COc1cccc(c1O)C[N@H+]1CCC[C@@H]1c1cccc2c1OCCO2	1
ZINC92973245	CCC(=O)N1CC[NH+](CC1)Cc1ccc(cc1)OCCC#C	0
ZINC92973790	CCn1c(c(c(n1)C)CN1CCO[C@@H](C1)c1ccc(c(c1)F)F)C	1
ZINC92974356	C[C@H](C[N@H+](Cc1ccc(cc1)NC(=O)C)C1CCCCC1)O	1
ZINC92974671	C[N@@H+](CCN1CCOCC1)Cc1ccc(cc1F)c1ccncc1	1
ZINC92976130	CCc1nc(on1)CN(C)Cc1cn[nH]c1c1cccs1	1
ZINC92976283	CCc1nc(on1)C[N@H+](C)Cc1ccc(cc1)N(C)CCC#N	1
ZINC93006915	Cc1ccc(cc1)c1c(cn[nH]1)C[N@@H+](C)Cc1nnc(n1C)C	1
ZINC93014526	C[C@@H]1CCc2c(sc(n2)C[N@H+]2CCCC[C@@H]2C(=O)N2CCOCC2)C1	1
ZINC93017270	Cc1ccc(o1)CN1CCC[C@H](C1)CN1CCOCC1	1
ZINC93056214	Cc1c(oc(n1)CN1CC[NH+](CC1)Cc1ccccc1OCC#C)C	0
ZINC93082730	COC(=O)[C@@H]1CN(CCO1)Cc1ccccc1OCC#C	1
ZINC93091219	CCOc1cccc(c1)C[N@H+](CCC#N)CC1CC1	1
ZINC93091417	c1ccc(c(c1)c1c(cn[nH]1)CN(CCC#N)CC1CC1)F	1
ZINC93091510	CC(C)(C)c1ncc(s1)CN(CCC#N)CC1CC1	1
ZINC93100493	Cc1cc(ccc1F)CN(CCC#N)Cc1ccccn1	1
ZINC93100568	C#CCCOc1ccc(cc1)CN(CCC#N)Cc1ccccn1	0
ZINC93138041	C[C@H](C(=O)N)N(CCOC)Cc1ccc(nc1)N1CCCC1	1
ZINC93147559	C[N@H+]1CCCC[C@@H]1CN1CC[N@H+](CC1)Cc1cccc(c1OC)OC	1
ZINC93193984	C[C@H]1C[C@H]1C[N@H+](CC(=O)N1CCN(CC1)C)C(C)C	1
ZINC93272624	CN(c1ccc[nH+]n1)[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)OCC#C	0
ZINC93274017	Cc1nc(no1)CN1CCN(CC1)Cc1cn[nH]c1c1cccs1	1
ZINC93274185	Cc1nc(no1)CN1CCN(CC1)Cc1ccc(cc1)OCCC#C	0
ZINC93275454	Cc1c(sc(n1)C)[C@H](C)[N@@H+](C)Cc1ccccc1OCC#C	0
ZINC93286803	C[C@@H](CNC(=O)N(C)[C@@H]1CC[S@@](=O)CC1)[N@@H+]1CCc2ccccc2C1	1
ZINC93294789	CN([C@@H]1CC[S@@](=O)CC1)C(=O)NCCC1CCCCC1	1
ZINC93320343	Cc1cc(ccc1CN(C)CCN1CCCC1=O)F	1
ZINC93320445	CC(=O)Nc1ccccc1C[N@@H+](C)CCN1CCCC1=O	1
ZINC93337867	COC[C@@H]1CCC[N@@H+](C1)Cc1cnc(s1)c1cccs1	1
ZINC93342238	COc1cccc(c1)N[C@@H]1CC[N@H+](CC1)C[C@H]1CCC=CC1	1
ZINC93360474	CNC(=O)[C@H]1CCC[N@H+](C1)Cc1ccccc1n1cccn1	1
ZINC93369606	Cc1cc(c(s1)C)[C@@H](C(C)C)NCC#C	0
ZINC93383512	Cc1c(cc(n1C)C#N)C[N@H+]1[C@H](C[C@@H]2[C@@H]1CCCC2)C	1
ZINC93389210	COc1ccc(cc1OC)C[N@H+](CCCO)[C@@H]1CCc2c1cccc2	1
ZINC93416895	CCS(=O)(=O)C[C@H](C)[N@@H+](C)Cc1ccc(o1)C	1
ZINC93417216	CCS(=O)(=O)C[C@@H](C)[N@H+](C)Cc1ccccc1OCC#C	0
ZINC93418306	C[C@H]1[C@H](OCCN1Cc1ccc(cc1)OCCC#C)C	1
ZINC93421361	C[C@H]([C@H](C)S(=O)(=O)C)[N@@H+](C)Cc1ccccc1OCC#C	0
ZINC93421739	C[C@H]([C@H](C)S(=O)(=O)C)[N@@H+](C)Cc1cc(ccc1OCC#C)Br	0
ZINC93440176	C[C@@H](C(=O)N)N1CCN(CC1)Cc1ccccc1OCC#C	0
ZINC93440176	C[C@@H](C(=O)N)N1CC[N@H+](CC1)Cc1ccccc1OCC#C	0
ZINC93442191	CCOC(=O)c1ccc(o1)C[N@H+]1C[C@H]2CCCC[C@H]2C1	1
ZINC93455502	C#CCCOc1ccc(cc1)C[N@H+]1CCc2ccccc2[C@@H]1CO	0
ZINC93457879	C#CCCOc1ccc(cc1)CN1CCO[C@H](C1)c1cccc(c1)O	1
ZINC93458486	COC(=O)C[C@@H]1CN(CCO1)Cc1nc(cs1)c1ccccc1	1
ZINC93458671	COC(=O)C[C@@H]1CN(CCO1)Cc1cc(ccc1OCC#C)Br	1
ZINC93458804	COC(=O)C[C@H]1CN(CCO1)Cc1cc(n[nH]1)c1ccccc1	1
ZINC93460767	COC(=O)CCN(Cc1ccccc1OCC#C)C[C@@H]1CCCO1	1
ZINC93461328	CCOc1cccc(c1)CN(CC#C)CC#C	0
ZINC93461379	C#CCN(C/C=C/c1ccccc1[N+](=O)[O-])CC#C	0
ZINC93475617	C#CCN(CC#C)Cc1c(cccc1F)N1CCCC1	0
ZINC93479008	Cc1ncc(n1c1ccccc1)CN1C[C@@H]([N@@H+]([C@H](C1)C)CCOC)C	1
ZINC93479274	C[C@@H]1CN(C[C@H](N1CCOC)C)Cc1cnc(s1)C1CC1	1
ZINC93502204	CC[C@@H]1CN(CCS1)Cc1cc(c(cc1[N+](=O)[O-])OC)OC	1
ZINC93508771	CCC[C@@H]1C[N@@H+](CCO1)Cc1ccc(cc1)OCC#C	1
ZINC93508904	CCC[C@H]1CN(CCO1)Cc1ccc(cc1)OCc1nc(on1)C	1
ZINC93509810	Cc1c(c(n(n1)CCO)C)CN1CCOCC21CCC2	1
ZINC93531201	CS(=O)(=O)N[C@H]1CC[N@H+](C1)Cc1ccc(cc1)OCCC#C	0
ZINC93532592	c1cc(cc(c1)O)CN1CCC(C1)(C(F)(F)F)C(F)(F)F	1
ZINC93533833	C[C@@H](C(=O)OC)Oc1ccc(cc1)C[N@@H+]1CCC(=CC1)c1cccs1	1
ZINC93548821	COc1ccccc1[C@@H]1C[C@H]1C(=O)Nc1cc(ccc1OC)F	1
ZINC93560016	C[C@@H]1[C@H](S(=O)(=O)CCN1Cc1ccc(cc1)OCCC#C)C	0
ZINC93560024	C[C@@H]1[C@H](S(=O)(=O)CCN1Cc1ccc(cc1)OCC#C)C	0
ZINC93561073	C#CCOc1ccccc1CN1CCN(CC1)Cc1ccon1	0
ZINC93584103	CN(Cc1c(cccc1F)N1CCCC1)C[C@@H](CN1CCOCC1)O	1
ZINC93587328	C[N@@H+](Cc1ccc(cc1)OCC#C)Cc1nc(no1)CCOC	1
ZINC93589217	Cc1c(c(n(n1)C)OCC=C)C[N@H+]1CCOC2(C1)CCCC2	1
ZINC93593760	CCOC(=O)c1ccc(o1)C[N@H+]1CC[C@H](C1)c1ccccc1OC	1
ZINC93594983	Cc1ccccc1[C@@H]1CN([C@@H](CO1)C)Cc1c([nH+]c(s1)N(C)C)C	1
ZINC93607174	C[C@@H]1COC[C@@H](N1Cc1ccc(cc1)OCC#C)C	1
ZINC93607176	C[C@@H]1COC[C@H](N1Cc1ccc(cc1)OCC#C)C	1
ZINC93609655	CC1([C@@H]([C@H]2[C@@H]1OCC2)[N@H+](C)Cc1ccc(cc1)OCC#C)C	1
ZINC93609786	CC1([C@@H]([C@@H]2[C@@H]1OCC2)[N@@H+](C)Cc1ccccc1OCC#C)C	1
ZINC93612376	CCc1nc(c(s1)[C@@H](C)[N@@H+](C)Cc1c(nc2n1cccc2)Cl)C	1
ZINC93642121	CN1CCO[C@H]2[C@@H]1C[N@@H+](C2)Cc1ccccc1OCC#C	1
ZINC93645095	C[C@@H]1C[C@@H](CC[N@H+]1C)N(C)Cc1cc2cc(ccc2o1)OC	1
ZINC93646257	C#CCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)c1nc[nH]n1	0
ZINC93646259	C#CCCOc1ccc(cc1)C[N@H+]1CC[C@@H](CC1)c1nc[nH]n1	0
ZINC93659850	CCO[C@@H]1C[C@H](C21CCCCC2)[N@@H+](C)Cc1cc(cs1)C(=O)N	1
ZINC93664807	C#CCCOc1ccc(cc1)CN1CC[C@@H](C1)CN1CCOCC1	1
ZINC93686595	CC(C)(C)OC(=O)CCN(C)Cc1cn[nH]c1c1cccs1	1
ZINC93688902	Cc1ccn2c(c1)ncc2CN1CCN(CC1)c1[nH+]c(c(s1)C)C	1
ZINC93694289	c1ccc2c(c1)cc(s2)CN1CCC(CC1)OCCCO	1
ZINC93709099	C[N@H+](CCCS(=O)(=O)C)Cc1cnc2n1cc(cc2)C#N	1
ZINC93788821	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)NCCc1ccc(cc1)OCC#C	0
ZINC93794676	C#CCN(Cc1ccc(cc1)OC[C@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1	1
ZINC93797307	Cc1c(cn(n1)c1ccc(cc1)Cl)C(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC93984204	C[C@H](CNC(=O)N(C)CCN(C)C(=O)OC(C)(C)C)c1cccs1	1
ZINC93993148	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC93993152	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC93994283	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)C1CCN(CC1)CC#C	0
ZINC94000573	Cc1cccc(c1)c1cc(cnc1)C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	1
ZINC95076118	COC(=O)c1ccccc1CNC(F)(F)F	1
ZINC95076487	CC(C)(C)OC(=O)N1CC[C@@H](C1)C[NH2+]Cc1c(nccn1)OC	1
ZINC95078534	c1cnc(c(n1)C[N@@H+]1CCCC[C@H]1CO)Cl	1
ZINC95081737	C[C@@H](CCc1ccccc1)NC(=O)C[NH2+]CC#C	0
ZINC95088751	C[C@@H](c1cccc[nH+]1)N(C)[C@H]1CCN(C1)C(=O)OC(C)(C)C	1
ZINC95091299	CC[N@H+]1CCC2(C1)CCN(CC2)C(=O)OCc1ccccc1	1
ZINC95092888	CC#Cc1ccc(cc1)c1ccccc1N	0
ZINC95100002	C#CCOCCOCCOCCOCC[NH3+]	1
ZINC95116099	Cc1ccc(cc1)[C@@H]1CC(=NN1C(=O)CNCCO)c1ccco1	1
ZINC95218183	CC(C)(C)OC(=O)N[C@H]1CC[C@H]([NH2+]C1)C(F)(F)F	1
ZINC95374179	CCC#CC[N@@H+]1CCC[C@@H](C1)c1nnc(n1C)Cn1cc[nH+]c1C	0
ZINC95374180	CCC#CCN1CCC[C@H](C1)c1nnc(n1C)Cn1cc[nH+]c1C	0
ZINC95389069	c1ccc2c(c1)CCO[C@@H]2CNC(=O)c1ccc(cc1)c1cc[nH]n1	1
ZINC95389247	Cc1c(snn1)CN(C)C(=O)[C@H](c1cccnc1)N1CCOCC1	1
ZINC95391034	CCc1ncc(cn1)C(=O)N[C@H](C)c1ccc(c(c1)F)OCC	1
ZINC95393449	c1c(nsn1)C(=O)N1CC[C@H]2[C@@H]1CCCC2	1
ZINC95399766	C#CCNC(=O)CCNc1ccc(cn1)Br	0
ZINC95401299	C[C@@H](CC[C@H]1CCCO1)NC(=O)c1ccc(cc1)OCC#C	1
ZINC95401767	CCOCCC(=O)N(CC#C)CC#CC	1
ZINC95406169	c1ccc(cc1)C#CC(=O)N[C@@H]1CC[N@H+](CC1)Cc1cscn1	0
ZINC95407287	Cc1ccc(nc1)NC(=O)[C@@H]1CCC[N@@H+](C1)C[C@@H]1CCOC1	1
ZINC95408716	COC(=O)C[C@@H]1C(=O)NCCN1CC#Cc1ccc(cc1)Cl	1
ZINC95416889	CCN(Cc1ccoc1)C(=O)C#Cc1ccc2c(c1)OCO2	0
ZINC95418626	C#CC[C@H](C1CC1)OC(=O)c1cccc(c1F)Cl	1
ZINC95419240	C[C@@H](c1ccc(cc1)S(=O)(=O)C1CCCC1)NC[C@H]1CCCO1	1
ZINC95419866	C[C@H]1Cc2ccc(cc2[C@H]1NCCc1ccc(cc1)S(=O)(=O)N)F	1
ZINC95424263	CC(C)C[C@H](CO)NC(=O)NCC#Cc1ccccc1	0
ZINC95426023	C#CCNC(=O)N[C@@H]1CCO[C@@]2(C1)CCSC2	1
ZINC95426024	C#CCNC(=O)N[C@H]1CCO[C@@]2(C1)CCSC2	1
ZINC95427117	Cc1cccc(n1)CN(CC#C)C(=O)c1cccc(c1[O-])[N+](=O)[O-]	0
ZINC95428351	Cc1ccc(s1)C(=O)NCC#Cc1ccccn1	0
ZINC95429430	CCN(CC)CC#C[C@@H](C)OC(=O)c1ccncc1Cl	1
ZINC95429433	CCN(CC)CC#C[C@H](C)OC(=O)c1cscn1	1
ZINC95429436	CC[NH+](CC)CC#C[C@@H](C)OC(=O)c1cccc(n1)n1cccn1	1
ZINC95429447	CCc1c(cnc(n1)C)C(=O)O[C@H](C)C#CC[NH+](CC)CC	1
ZINC95430405	c1ccc(cc1)C#CC(=O)N(CC(F)(F)F)C1CCC1	0
ZINC95431384	CS(=O)(=O)N[C@@H]1CC[N@@H+](C1)CC#Cc1ccc(cc1)F	0
ZINC95437281	C[C@H](CNS(=O)(=O)c1cc(cnc1)Cl)CSC	1
ZINC95437438	C#CCOc1ccc(cc1)CNc1cccc(c1)c1nc[nH]n1	0
ZINC95438047	Cc1ccc(o1)[C@@H]1CN(CCO1)C(=O)NC[C@@H]1Cc2c1cccc2	1
ZINC95440220	CC[C@H]([C@@H]1CCCO1)NC(=O)NCC#Cc1ccccc1	1
ZINC95440760	CC1(OCCO1)C1CCN(CC1)C(=O)NCC#Cc1ccccc1	1
ZINC95441241	CC(C)(C)OC(=O)N1CCC[C@H](C1)C[NH2+][C@@H](CC#C)c1ccccc1	1
ZINC95444243	Cc1ccc(cc1[N+](=O)[O-])C(=O)O[C@@H](Cc1ccccc1)C#C	1
ZINC95444925	Cn1c2ccc(cc2nc1C1CC1)NC(=O)C1=COCCC1	1
ZINC95446706	CCCCc1nc(on1)[C@@H](C)[NH+]1CCN(CC1)CCC#C	0
ZINC95454238	C#CCC1(CCC1)COC(=O)C1CCN(CC1)C(=O)c1ccccc1	1
ZINC95454260	COc1ccc(cc1)c1nc(cs1)C(=O)NC[C@H]1CS(=O)(=O)CCO1	1
ZINC95454880	C[C@H](CO)N(C)C(=O)Nc1cccc(c1)C1SCCS1	1
ZINC95460567	Cc1c(nnc(c1C#N)N1CCN(CC1)Cc1nc(n[nH]1)C)C	1
ZINC95464209	C#CCNC(=O)N[C@@H]1CCN(C1=O)c1ccc(c(c1)Cl)F	0
ZINC95467922	C[C@H](CCn1cccn1)OC(=O)c1cccc(c1)NC(=O)NC(C)C	1
ZINC95469055	Cc1cc2c(cc1NC(=O)c1c(cnc(n1)N1CCCC1)Cl)OCO2	1
ZINC95496291	C#CCOc1cc(ccc1[N+](=O)[O-])OCCN1CCOCC1	1
ZINC95497027	Cc1c[nH+]ccc1N1CCC(CC1)c1[nH+]ccn1C(C)C	1
ZINC95511145	Cc1ccc(nn1)c1nc(on1)CCn1c(c(c(n1)C)C)C	1
ZINC95526092	CCSc1ncc(cn1)[C@H](C#Cc1ccc([nH+]c1)N)N1CCOCC1	1
ZINC95527403	Cc1c2c(nc(s2)N(C)Cc2cccc3c2ccnc3)n(n1)C	1
ZINC95530873	c1cc2ccc(nc2c(c1)F)C(=O)NCC(=O)NCCC(=O)[O-]	1
ZINC95616494	C#Cc1ncc(cn1)F	0
ZINC95628142	C[C@H]1CN(CC[N@@H+]1CC/C=C\c1ccccc1)C(=O)OC(C)(C)C	1
ZINC95635367	CC(C)(C)OC(=O)N[C@H]1CCN(CC1)[C@H](c1cccs1)C(=O)[O-]	1
ZINC95642333	CC(C)(C)OC(=O)N1CC[NH2+][C@@H](C1)C1CCC1	1
ZINC95644737	C#CCc1ccc(c(c1)F)OC(F)F	0
ZINC95722830	CC(C)(C)c1cc(cnc1S(=O)(=O)N)OC1CC1	1
ZINC95723218	CC(C)(C)c1cc(cnc1C(=O)N)OC1CC1	1
ZINC95729098	CC(C)c1ccccc1CC(C)(C)O	1
ZINC95731127	CCCc1ccc(cc1)SC(=O)C(=O)OCC	1
ZINC95743222	CC(C)(C)OC(=O)N1CC[C@@](C1)(C#C)O	1
ZINC95743383	CCOC(=O)[C@@H]1CCC2([NH2+]1)CCOCC2	1
ZINC95743637	C1C=C(C=C2C1=NN=N2)F	1
ZINC95743743	CC1=C[C@H]2C3=C(CCN(C3)C(=O)C)N=C2C=C1	1
ZINC95752284	CC(C)(C)OC(=O)N1CC[NH2+]C[C@H]1c1cc(c(cc1OC)OC)OC	1
ZINC95762416	C#C[C@H]1COCCO1	1
ZINC95775568	CCOC(=O)c1cccc2c1OCC(=O)N2	1
ZINC95835511	c1ccc(cc1)C#Cc1[nH+]c(c(c(=O)o1)c1cccc(c1)F)[O-]	0
ZINC95835989	COC(=O)c1cc(c(cc1CBr)[N+](=O)[O-])Cl	1
ZINC95883834	CCOC(=O)C#CCN	1
ZINC95887294	COC1=NC=C2C(=C(C(=N2)C(=O)[O-])CC#N)C1	1
ZINC95887419	Cc1[nH]c(=O)[nH]c(=O)c1[C@H]1C[C@@H]([C@H](O1)CO)O	1
ZINC95922020	C#CC#Cc1cccc(c1)C#C	0
ZINC95922034	C#CC1=C[C@H](CC1)Cl	0
ZINC95924075	CCCCC#C[C@H]1CCC=C1	0
ZINC95924210	CCOc1ccc(cc1)C1=NC(=O)[C@@H](O1)C	1
ZINC95931213	CC(C)(C)OC(=O)N1CC[C@@H]([NH2+]CC1)CO	1
ZINC95931231	CC(C)(C)OC(=O)N1C[C@H]2[C@@H]3C[C@H]([C@H]2C1)C[N@H+](C3)Cc1ccccc1	1
ZINC95931437	CC[C@H]1CC[C@@H](CC1)c1ccc(cc1)C#C	0
ZINC95933182	CC1(O[C@@H]2[C@H]([C@@H](O[C@@H]([C@@H]2O1)OCCCC=C)CO)O)C	1
ZINC95935520	CC#CCOC(=O)C1=C(c2c3c(sc2N[C@@H]1C)C[C@@H](CC3)O)N	1
ZINC95937776	CCOC(=O)C#CI	1
ZINC95942835	Cc1c(c([nH]c(=O)c1C#N)C)CCC(=O)O[C@H](CC#C)C(C)(C)C	1
ZINC95942902	COC(=O)[C@@H](CO)NC(=O)CCCOc1cccc2c1cccc2	1
ZINC95943130	CC#CCC[N@H+]1CCC[C@@H]1Cc1ccccc1	0
ZINC95943134	CC#CCC[N@@H+]1CCCC[C@H]1CNC(=O)OC(C)(C)C	1
ZINC95944293	CC1(C[C@@]2(C(=O)N(C(=O)N2)CC#C)C(O1)(C)C)C	1
ZINC95945723	C[C@@H](C#C)OC(=O)c1c[nH]c(n1)c1cccc(c1)[N+](=O)[O-]	1
ZINC95950003	C#COc1ccc2c(c1)nc(s2)NN	0
ZINC95951729	c1ccc(cc1)C[NH2+][C@@H]1COCC[C@@]1(C#Cc1ccccc1)O	1
ZINC95952224	Cc1cccc(n1)NC(=O)[C@H](C)OC(=O)c1cccc(c1)N	1
ZINC95953805	CCOCCN1C(=O)[C@H](N(C1=O)c1ccc(cc1)F)C	1
ZINC95954897	C[C@@H](C(=O)OCC#C)N1C(=O)c2ccc(cc2C1=O)Br	1
ZINC95956321	C#CCN(Cc1ccccc1Cl)C(=O)[C@@H]1COCCO1	1
ZINC95961361	CC#CCN[C@@H]1CS(=O)(=O)C[C@H]1N1CCCCC1	0
ZINC95962465	C[C@@H](c1cccc(c1)OCC#C)NC(=O)N[C@H](C)c1cnn(c1)C	0
ZINC95962596	C[C@@H](C#C)OC(=O)C1=NN([C@@H](C1)c1ccccc1)c1ccccc1	1
ZINC95962597	C[C@H](C#C)OC(=O)C1=NN([C@@H](C1)c1ccccc1)c1ccccc1	1
ZINC95968079	C[C@@H](c1ccc(cc1)[N+](=O)[O-])N[C@@H](Cc1c[nH]c2c1cccc2)CO	1
ZINC95971859	Cc1nc(cs1)CNc1cc(cc[nH+]1)CCc1ccccc1	1
ZINC95974968	CCc1nc([nH]n1)c1ccccc1[N-]S(=O)(=O)c1cc(cnc1)F	1
ZINC95979395	C#CCSCCNC(=O)[C@H](c1ccccc1)O	0
ZINC95979717	CCOCC(=O)OCC#Cc1ccc(cc1)Oc1ccccc1	1
ZINC95980900	CCC[C@H]1CN(CC[N@@H+]1CCOC)CC#C	1
ZINC95985109	c1ccc(cc1)C#CCNC(=O)N1CCC(CC1)(C(F)(F)F)O	0
ZINC95985497	CC(C)[C@@H](C(=O)N1CCOCC1)NCC#C	1
ZINC95985565	Cc1ccc(c2c1[nH+]c(cc2)N1CCN(CC1)CC(=O)N)Cl	1
ZINC95987955	CC1([C@H]([C@@H]2[C@@H]1OCCC2)[NH2+]CCc1ccc(cc1)S(=O)(=O)C)C	1
ZINC95988890	Cc1nc(on1)COC(=O)c1cn(nn1)c1cccc(c1F)Cl	1
ZINC95989344	C[C@@H](c1ccc(o1)C(=O)OC)N1CCN(CC1)CCC#C	1
ZINC95990834	c1ccc2c(c1)[nH]c(n2)Cn1c(noc1=O)c1cccs1	1
ZINC95991501	COCc1nc2cc(ccc2o1)N[C@H]1CCSC1	1
ZINC95996919	CC#CC[NH2+]C1CCN(CC1)S(=O)(=O)c1c([nH]nc1C)C	0
ZINC96000701	C[C@@]12CC[C@@H](C1(C)C)C[C@H]2NC(=O)CC(=O)NCC#C	0
ZINC96001652	CC(C)c1[nH+]ccn1CC[S@@](=O)c1ccccc1	1
ZINC96004660	CC#CCOc1ccc(cc1F)CC(=O)OC	1
ZINC96012946	Cc1ccnc2c1[nH]c(n2)C[N@@H+]1CCCN(CC1)C(=O)OC(C)(C)C	1
ZINC96013340	C[C@@H](CC(=O)OCC#Cc1ccc(cc1Cl)Cl)NC(=O)C1CCCC1	1
ZINC96013409	CC[N@H+](CC(=O)OCCCC#C)C1CC1	1
ZINC96013434	C[C@H](C#C)OC(=O)c1cncnc1c1ccccc1	1
ZINC96032124	c1cc(c(cc1N=S=O)F)F	1
ZINC96032192	CC(C)(C)OC(=O)NC1(CCCCC1)C#C	1
ZINC96038744	Cc1nc(on1)[C@@]12CCO[C@@H]1CCN(C2)C(=O)Cc1ccsc1	1
ZINC96041130	Cn1cc(cn1)C[N@@H+]1C[C@@H]([C@@H]2CCO[C@@H]2C1)C(=O)NCCOC	1
ZINC96041375	c1cc(cnc1)CO[C@H]1CC[C@H]2[C@@H]1OCCN2C1CCOCC1	1
ZINC96041812	c1ccnc(c1)CO[C@@H]1CC[C@H]2[C@H]1OCCN2Cc1ccsc1	1
ZINC96042523	Cc1cc(no1)C[N@@H+]1C[C@H]([C@@H]2[C@H]1CCCO2)OCc1ccncc1	1
ZINC96044478	CCOC[C@@H]1c2c(cnn2C)CCN1Cc1ccsc1	1
ZINC96045601	COC[C@H]1C[N@H+](Cc2c1n(nn2)CC1CC1)Cc1ccc(c(c1)F)F	1
ZINC96046778	CC(C)CN1CC[C@@]2(C1=O)CC[N@@H+](CC2)CC1CCOCC1	1
ZINC96054254	c1cscc1C[N@H+]1C[C@@H]2[C@@H](C1)OCC(=O)N2CC1CC1	1
ZINC96056231	C[NH+](C)C[C@@H]1[C@H]2CN(CC[C@H]2CO1)C(=O)c1ccco1	1
ZINC96061997	C[C@H]1c2[nH+]cc(n2CCN1C(=O)c1cccs1)CN(C)C(C)C	1
ZINC96064363	c1cc(cnc1)C(=O)N1CC[C@@H]2CO[C@H]([C@@H]2C1)CNc1ncccn1	1
ZINC96064548	c1cc(sc1)CC(=O)N1C[C@H]([C@@H]2[C@H]1CCCO2)n1cccn1	1
ZINC96065399	c1c(cnc(n1)N1C[C@@H]([C@@H]2[C@H]1CCCO2)OCC1CC1)F	1
ZINC96066057	c1ccc(cc1)C[N@@H+]1CC[C@H]2[C@@H](C1)C[C@H](CO2)C(=O)N1CCCCO1	1
ZINC96070147	C[C@@H]1c2[nH+]cc(n2CCN1C(=O)c1cscn1)Cn1cccn1	1
ZINC96071580	c1cscc1C[N@@H+]1CC[C@@]2(C1)CCC[N@H+](C2)CC1CCOCC1	1
ZINC96071860	C1CCN(C1)CC[N@@H+]1CC[C@]2(CCC[N@@H+](C2)C[C@@H]2CCOC2)CC1	1
ZINC96072409	Cc1nc(cs1)CO[C@H]1C[C@]2(CC[N@H+](C2)CC2CCC2)OC1	1
ZINC96072967	CC[C@H]1CC2(CCN(CC2)C(=O)c2ccoc2)OC1	1
ZINC96073333	CC[C@H]1C[C@]2(CCCN(C2)C(=O)c2ccc3c(c2)cc[nH]3)OC1	1
ZINC96073952	C[NH+](C)CCN1CC[C@@]2(C1=O)CCCN(C2)C(=O)C[NH+](C)C	1
ZINC96074700	CC(=O)N1CCC2(CC1)COCCN2Cc1ccc(cc1)F	1
ZINC96082690	COC[C@H]1C[C@@H]2[C@@H](C1)OCCN2C(=O)c1cccc(c1)C#N	1
ZINC96086876	COCC(=O)N1CCCn2c(=O)cc(nc2C1)CN1CCCC1	1
ZINC96091037	Cc1nc(cs1)CN1CCc2c(n(nc2COCC[NH+](C)C)C)C1	1
ZINC96092751	C[C@@H]1C2(CCN(CC2)CC[NH+](C)C)OCC(=O)N1Cc1cccnc1	1
ZINC96097677	CO[C@@]1(CCSC1)CNS(=O)(=O)c1ccc2c(c1)CCCC2	1
ZINC96105084	Cc1ccccc1[C@@H](CNS(=O)(=O)c1cc(ccc1Cl)Cl)OC	1
ZINC96109300	Cc1cccc(n1)COC[C@@]12CCC[C@@H]1C[N@H+](C2)Cc1c(ncs1)C	1
ZINC96109697	CCOCc1c[nH+]c2n1CCN([C@H]2C)C(=O)C1=CCCC1	1
ZINC96125858	C(#CC(F)(F)F)C(=O)C(F)(F)F	0
ZINC96138343	Cc1nc(n(n1)Cc1c(cccc1Cl)F)[C@@H]1CSC(C(=O)N1)(C)C	1
ZINC96141479	c1ccc2c(c1)c(c([nH]2)c1nc(no1)[C@H]1CCOC1)Cl	1
ZINC96142207	Cn1cc(c(n1)c1nc(nn1C1CCCCC1)c1ccncc1)Cl	1
ZINC96154105	Cc1c(cccc1n1cccc1)NC(=O)N(C)CCC[C@H]1CCCO1	1
ZINC96157779	COCCN1CCC2(C1=O)CCN(CC2)C(=O)c1ccnnc1	1
ZINC96170773	CCOCOC[C@@H]1CS[C@@H]([NH2+]1)C1CCCCC1	1
ZINC96171007	c1ccc(cc1)Cc1c2ccccc2c(c2c1cccc2)Br	1
ZINC96184800	c1cnc(nc1)N1CC[C@@H]2[C@@H]1CC[N@H+]2Cc1ccoc1	1
ZINC96187133	c1cc(cnc1)CO[C@H]1CN([C@H]2[C@@H]1OCCC2)C(=O)c1cccs1	1
ZINC96187750	COC[C@@H]1Cn2ccnc2CN(C1)C(=O)Cc1ccccc1	1
ZINC96193677	CC1=NOC(=O)/C/1=C\c1cc(c(c(c1)Cl)OC)OC	1
ZINC96193711	CN1C(=O)C(=Cc2cc(c(c(c2)Br)OCC#C)OC)C(=O)N(C1=O)C	0
ZINC96194465	CCN(CC)CC#CC[C@@](c1ccccc1)(C(C)(C)C)O	0
ZINC96194472	C[C@H]1CCC[C@@H]([N@@H+]1CC#CC(c1ccccc1)(c1ccccc1)O)C	0
ZINC96196748	Cc1ccc(cc1)CC(=O)N1Cc2c(n(c[nH+]2)C)[C@H](C1)C(=O)[O-]	1
ZINC96197971	Cc1ccc(o1)C(=O)N1Cc2cn(nc2[C@@H](C1)COC)C	1
ZINC96202293	Cn1cc(cn1)CN1CCOC[C@@]2(C1)CCN(C2)c1ncccn1	1
ZINC96205604	CCCNc1c2ccccc2nc(n1)Nc1ccc(cc1)NC(=O)C	1
ZINC96206196	Cc1cccc(c1)C[N@H+]1C[C@@H]2COC[C@@]2(C1)CC(=O)N(C)C	1
ZINC96207998	Cc1ccccc1S(=O)(=O)N1Cc2cncn2C[C@H](C1)COC	1
ZINC96208488	Cc1cc(no1)C[N@@H+]1CC[C@]2(CC1)C[C@@H](N(C2)CCOC)COC	1
ZINC96216978	CC(C)Nc1ccnc(n1)[C@@H]1COCCN1Cc1ccco1	1
ZINC96219193	Cc1ccc(cn1)C(=O)N1C[C@@H]2C[C@@H](O[C@@H]2C1)Cc1nc(no1)C	1
ZINC96219865	Cc1ccc(s1)CN1CC[C@]2(C1)C[C@@H](CO2)N(C)Cc1ccccn1	1
ZINC96220200	COCC[C@@H]1C[C@]2(CCN(CC2)C(=O)[C@H]2CCCO2)OC1	1
ZINC96220457	COC[C@@H]1C[C@]2(CC[N@H+](CC2)Cc2ccsc2)CN1S(=O)(=O)C	1
ZINC96220473	c1csc(n1)CN1CCC2(CC1)CCOC[C@@H]2NC(=O)C1CC1	1
ZINC96222701	CC1([C@H](CC(=O)O1)C(=O)Nc1nc(cs1)c1c[nH]c2c1cccc2)C	1
ZINC96224929	c1ccc(cc1)C[N@H+]1CC[C@]2(CC[C@H](OC2)C(=O)N2CCCC2)CC1	1
ZINC96224974	CNC(=O)NC[C@@H]1CCC2(CCN(CC2)C(=O)c2ccccn2)CO1	1
ZINC96230614	CCC[N@@H+](Cc1ccc(s1)C)C[C@@H](COCC#C)O	1
ZINC96240662	c1cc(c[nH+]c1)NC[C@H]1C[C@@]2(C[N@H+](CCOC2)CC(=O)[O-])OC1	1
ZINC96250169	c1cc(c[nH+]c1)NC[C@H]1CC[C@H]2[C@@H]1OCCN2c1ncc(cn1)F	1
ZINC96250895	Cc1cnc(cn1)C(=O)N1C[C@H]2[C@@H]1C[N@H+](C2)C	1
ZINC96253482	CO[C@H]1[C@H]2CC[C@@H]1N(C2)c1ncccn1	1
ZINC96266510	Cc1c(cccn1)NC(=O)c1ccc2c(c1)c(no2)c1coc(n1)C	1
ZINC96328352	CC[C@H](C#C[C@H](CC)O)O	0
ZINC96330980	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@@]2(C#C)O)CCC1=CC(=C(C=O)C[C@]31C)[O-]	0
ZINC96336499	CC(=O)NCCC[C@H](C(=O)N[C@@H](C[C@@H]1CN2[C@@H](O1)CC2=O)C(=O)[O-])[NH3+]	1
ZINC96338437	Cc1ccc(cc1)[C@H](CNC(=O)Nc1ccc(c(c1)Cl)Cl)OCCO	1
ZINC96341633	CC(C)[C@]1(CCC[C@@H](C1)OCCC#C)C	1
ZINC96341635	CC(C)[C@]1(CCC[C@H](C1)OCCC#C)C	1
ZINC96341852	C#CC[C@@H]1C(=O)N[C@@H](C(=O)N1)CC#C	0
ZINC96343281	c1ccc(c(c1)C#CCNC(=O)COc1ccccc1F)F	0
ZINC96343306	c1ccc(c(c1)C#CCNC(=O)c1ccc(o1)Br)F	0
ZINC96343581	c1cc(c(c(c1)F)C(=O)NCC#Cc1ccc(cc1)F)F	0
ZINC96343614	c1ccc2cc(ccc2c1)C(=O)NCC#Cc1ccc(cc1)F	0
ZINC96343783	CS(=O)(=O)N1CCC(CC1)C(=O)NCC#Cc1ccc(cc1)F	0
ZINC96343901	c1cc(cc(c1)Cl)C#CCNC(=O)c1cc(on1)c1ccco1	0
ZINC96344137	c1cc(cc(c1)Cl)C#CCNC(=O)COc1ccc(cc1)Cl	0
ZINC96344213	CCOC(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96344333	c1cc(cc(c1)Cl)C#CCNC(=O)c1ccc(cc1)C#N	0
ZINC96344384	CC(C)(C)OC(=O)NCC#Cc1cccc(c1)Cl	1
ZINC96344534	CCOC(=O)C(=O)NCC#Cc1ccccc1Cl	1
ZINC96345251	COc1ccc(cc1)C#CCNC(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC96345564	COc1ccccc1C#CCNC(=O)c1ccc(c(c1)OC)OC	0
ZINC96345656	COc1ccccc1C#CCNC(=O)COc1ccccc1OC	0
ZINC96345697	CC[C@@H](c1ccccc1)C(=O)NCC#Cc1ccccc1OC	0
ZINC96345806	COc1ccccc1C#CCNC(=O)c1ccc(=O)oc1	0
ZINC96345880	COc1ccccc1C#CCNC(=O)c1cc(on1)C1CC1	0
ZINC96346077	Cc1cccc(c1)C(=O)NCC#Cc1ccc(cc1)C(=O)C	0
ZINC96346139	CC(=O)c1ccc(cc1)C#CCNC(=O)c1ccc(c(c1)F)F	0
ZINC96347970	c1cc(ccc1C#CCNC(=O)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)C(=O)N	0
ZINC96347971	C/C=C/C(=O)NCC#Cc1ccc(cc1)C(=O)N	0
ZINC96347975	CCOCC(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96348091	COC(=O)c1ccccc1C(=O)NCC#Cc1ccc(cc1)C(=O)N	1
ZINC96348549	CCC(CC)C(=O)NCC#Cc1ccccc1C(=O)NC	0
ZINC96348561	CNC(=O)c1ccccc1C#CCNC(=O)CC1CCCC1	0
ZINC96348785	c1ccc(c(c1)/C=C/C(=O)NCC#Cc1cccc(c1)C(F)(F)F)Cl	0
ZINC96348965	Cc1ccc(cc1)C(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96349043	CC[C@H](c1ccccc1)C(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96349499	c1cc(ccc1C#CCNC(=O)c1ccc(s1)Cl)N1CCCCC1=O	0
ZINC96349646	C[N@H+]1CCC[C@H](C1)C(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	1
ZINC96349650	CCCC(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	1
ZINC96349741	c1cc(cc(c1)Cl)C(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	1
ZINC96350005	CC(C)(C)OC(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	1
ZINC96350126	CC(=O)Nc1ccc(cc1)C#CCNC(=O)c1cccc(c1)Br	0
ZINC96350234	Cc1cc(c(o1)C)C(=O)NCC#Cc1ccc(cc1)NC(=O)C	0
ZINC96350348	CN(C)c1ccc(cc1)C#CCNC(=O)c1ccc(cc1)C(=O)OC	1
ZINC96350402	CN(C)c1ccc(cc1)C#CCNC(=O)c1cccc(c1)OC	0
ZINC96350416	CN(C)c1ccc(cc1)C#CCNC(=O)c1ccccc1F	0
ZINC96350464	Cc1ccccc1OCC(=O)NCC#Cc1ccc(cc1)N(C)C	0
ZINC96350494	CN(C)c1ccc(cc1)C#CCNC(=O)c1cccs1	0
ZINC96350526	CN(C)c1ccc(cc1)C#CCNC(=O)c1ccccc1SC	0
ZINC96350985	Cc1cccc(c1)C(=O)NCC#Cc1ccc(cc1)N1CCNC1=O	0
ZINC96351188	c1ccc(cc1)NC(=O)NCC#Cc1ccccc1F	0
ZINC96351189	c1ccc(c(c1)C#CCNC(=O)Nc1cccc(c1)Cl)F	0
ZINC96351325	CC(C)(C)c1ccc(cc1)NC(=O)NCC#Cc1ccc(cc1)F	0
ZINC96351498	COc1ccc(cc1S(=O)(=O)NCC#Cc1cccc(c1)Cl)F	0
ZINC96351684	COc1ccc(cc1)CCNC(=O)NCC#Cc1ccc(cc1)OC	0
ZINC96351707	COc1ccc(cc1)C#CCNS(=O)(=O)c1ccc(cc1)F	0
ZINC96351805	COc1ccccc1C#CCNC(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC96351833	COc1ccccc1C#CCNS(=O)(=O)c1ccc2c(c1)OCCO2	0
ZINC96351885	Cc1cccc(c1)CS(=O)(=O)NCC#Cc1ccccc1OC	0
ZINC96352070	Cc1cc(ccc1OC)S(=O)(=O)NCC#Cc1ccc(cc1)C(=O)N	0
ZINC96352175	CCS(=O)(=O)NCC#Cc1ccc(cc1)C(=O)N(C)C	0
ZINC96352335	CNC(=O)c1ccccc1C#CCNS(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC96352728	CCCCS(=O)(=O)NCC#Cc1ccc(cc1)N1CCOC1=O	1
ZINC96352769	c1cc(ccc1C#CCNS(=O)(=O)c1ccc(s1)Br)N1CCOC1=O	1
ZINC96352939	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)C	0
ZINC96352963	CN(C)c1ccc(cc1)C#CCNS(=O)(=O)Cc1ccccc1	0
ZINC96353051	CN(C)c1ccccc1C#CCNC(=O)NCCOC	1
ZINC96353082	CCCCS(=O)(=O)NCC#Cc1ccccc1N(C)C	0
ZINC96353130	c1cc(ccc1C#CCNC(=O)NC1CCCCC1)N1CCNC1=O	0
ZINC96353857	CCn1c2c(c(ncn2)N2CC(C2)C(=O)N2C[C@H](O[C@@H](C2)C)C)nn1	1
ZINC96369954	Cn1c(cc(n1)c1cccc(c1)OC)C(=O)N1Cc2cncnc2C1	1
ZINC96384292	c1cc(ccc1S(=O)(=O)Nc1cnn(c1)C1CCOCC1)Cl	1
ZINC96390266	COc1cccc(c1)[C@@H](CNS(=O)(=O)c1ccccc1[N+](=O)[O-])OC	1
ZINC96455901	COC(=O)[C@@H]1C[C@H](CN1CC#Cc1ccc(cc1)C(F)(F)F)O	1
ZINC96875479	CCCc1ccc(c(n1)C1CCN(CC1)C(=O)OC(C)(C)C)CO	1
ZINC96968931	C[C@]12CCC(=O)N1[C@@H](CS2)C(=O)OCCc1nc2ccccc2s1	1
ZINC96970254	CCCC[N@H+](CC)Cc1nc2ccccc2s1	1
ZINC96999582	CC1(CCCCC1)[NH2+][C@H]1C[C@H]2CC[C@@H](C1)N2C(=O)OC(C)(C)C	1
ZINC97000951	C[N@@H+]1CCCN(CC1)C(=O)c1ccc(cc1)S(=O)(=O)NCC#C	0
ZINC97001570	Cn1c2ccccc2nc1CN(C)Cc1ccccc1OCC#C	0
ZINC97011884	CCO[C@H]1C[C@H](C21CCCC2)/[NH+]=C(\N)/NC1CC1	1
ZINC97011979	C/C(=C/c1ccc(cc1)F)/C(=O)NCC(=O)NCC#C	0
ZINC97021013	C#CCN(CC1CC1)C(=O)NCCN1CCOCC1	1
ZINC97026286	CSc1cc(ccn1)C(=O)NCC#C	0
ZINC97027203	Cc1ccsc1CNCC(C)(C)N1C[C@H](O[C@@H](C1)C)C	1
ZINC97029644	Cc1c(sc2c1c(ncn2)SCCC(=O)N[C@H](C)c1ccncc1)C	1
ZINC97031916	CC(C)(C)OC(=O)N1CCC2(CC1)C[C@@H]2C(=O)N(CC#C)CC#C	1
ZINC97032389	CC(=O)c1cc(sc1)C(=O)O[C@H](C#C)C1CC1	1
ZINC97039002	C[C@@H](C1CCCC1)[NH2+]C[C@H]1COC2(O1)CCOCC2	1
ZINC97044019	C[C@H]1CC=CC[C@@H]1COC(=O)CCc1ccco1	1
ZINC97048423	CC(C)(C)Sc1cc(ccn1)C(=O)N(C)Cc1cnn(c1)CC#C	0
ZINC97048750	C[C@H]1[C@@H](OCCN1C(=O)Nc1c(cc(cc1F)C#C)F)C	1
ZINC97051949	CCn1c(ccn1)C[N@@H+]1CCN(C(=O)C1)CCOC	1
ZINC97056863	CN(Cc1ccc(nc1)Cl)Cc1ccc(cc1Cl)Cl	1
ZINC97058460	CCC[C@H](C)C(=O)NC[C@@H](C)COCc1ccccc1	1
ZINC97059593	C[C@@H](C(=O)NCC#C)[N@@H+]1CC[C@H](CC1)c1nnc2n1cccc2	0
ZINC97074364	C[C@@H](C(=O)NCC#C)S[C@H](C)C(=O)OC	1
ZINC97075502	Cc1cc(nc[nH+]1)N(C)C1CCCCC1	1
ZINC97079890	C#CCOc1ccc(cc1)NC(=O)N1CCCC[C@@H]1c1ncn[nH]1	0
ZINC97091173	c1ccc(cc1)C1CCN(CC1)C(=O)Cc1ccc(cc1)O	1
ZINC97095000	C[C@@H](C(=O)NCC#C)Nc1ccn(n1)CC(F)(F)F	0
ZINC97096039	Cc1ncc(s1)CN1CCOC[C@@H]1CC(=O)c1cccs1	1
ZINC97102118	CC(=C)COC(=O)c1ccc(cc1)NS(=O)(=O)c1ccccc1	1
ZINC97102193	Cc1nc(on1)[C@@H](C)OC(=O)C(C)(C)Oc1ccc(cc1)F	1
ZINC97103240	CC(C)(C)[C@H](CC#C)OC(=O)c1cc2c(nc1)n(nn2)C	1
ZINC97103241	Cc1c(cnn1C1CCOCC1)C(=O)O[C@@H](CC#C)C(C)(C)C	1
ZINC97103453	CC(C)(C)c1nc(on1)Cn1cnc2cnccc2c1=O	1
ZINC97107373	CN(C)S(=O)(=O)CC(=O)N1C[C@@H]2[C@]1(CCCC2)c1ccccc1	1
ZINC97108698	c1cc(cnc1)CCCOC(=O)[C@H]1CCCCS1(=O)=O	1
ZINC97110825	Cn1c2c(cc(cn2)C(=O)N[C@@H]2CCCC[C@@H]2OC2CCCC2)nn1	1
ZINC97114100	Cc1cc(nn1C[C@H](CCC#N)C#N)[N+](=O)[O-]	1
ZINC97114670	CCn1cc(c(=O)c(c1)Br)NC(=O)CCCCC#C	0
ZINC97124358	C#CCNC(=O)[C@@H]1CSCN1C(=O)/C=C/c1ccccc1	0
ZINC97135352	Cc1ccccc1[C@H]1C(=O)NCCN1CC#C	0
ZINC97142120	CC#CCCn1c(c(c(n1)C)S(=O)(=O)N1CCCCC1)C	0
ZINC97142751	C#CCSCCNC(=O)N[C@@H]1CCO[C@H](C1)c1ccccc1	1
ZINC97143150	CC[C@@H]([C@@H]1CCCO1)NC(=O)N1CCN(CC1)[C@@H](C)c1cccc[nH+]1	1
ZINC97144534	CC#CCOc1cccc(c1)C(=O)N(C)C	0
ZINC97144633	CC#CCOc1ccccc1CC(=O)N	0
ZINC97152542	C[C@@H]1C[C@H](C[N@@H+](C1)C(C)(C)CNC(=O)Cn1ccc(n1)[N+](=O)[O-])C	1
ZINC97153202	CC[C@H](C)[N@H+](CCN1CCCC1=O)Cc1ccccc1	1
ZINC97161861	CCc1nnc(o1)C[N@H+]1CCC[C@@H]1c1ccc(o1)COC	1
ZINC97164222	Cc1c(s/c(=N\S(=O)(=O)C)/[nH]1)SC	1
ZINC97164693	CC#CCNC(=O)Nc1ccc(cc1)N1C[C@@H](O[C@H](C1)C)C	1
ZINC97165662	CCc1ccc(o1)C[N@H+](Cc1ccc(c(c1)OC)O)C1CC1	1
ZINC97176362	C#CCNS(=O)(=O)c1cccc(c1)C(=O)NCCCO	0
ZINC97212108	Cc1ccc2c(c1)c(n[nH]2)C(=O)NNC(=O)c1ccccc1O	1
ZINC97214663	CCCCN([C@H](C)CC)C(=O)CC[C@H]1CCCO1	1
ZINC97230173	CC[C@@H](c1nc(on1)C)NC(=O)NCC#CC	0
ZINC97230384	C#CC[C@@H](C(=O)N)NC(=O)[C@@H](c1cc(cc(c1)Cl)Cl)O	0
ZINC97230389	C#CC[C@H](C(=O)N)NC(=O)[C@H](c1cc(cc(c1)Cl)Cl)O	0
ZINC97234487	C[C@@H](c1nc[nH]n1)NC(=O)NCc1c(cccc1F)OC(F)F	1
ZINC97237759	COc1ccc(cc1n1cnnn1)C(=O)N(CC#C)CC#C	0
ZINC97238453	C#CC[NH2+][C@H](CO)c1ccc(c(c1)F)Cl	0
ZINC97238704	COC(=O)[C@@]12CCC[C@H]1CN(C2)C(=O)c1cccnc1	1
ZINC97249696	CCc1cc(n[nH]1)C(=O)N1CCC(CC1)C(=O)OC	1
ZINC97253241	Cc1cc(c(n1Cc1ccccn1)C)C(=O)OCC#C	1
ZINC97295904	CC(C)COCCC(=O)Nc1ncc(s1)C(=O)N	1
ZINC97356940	c1ccc(c(c1)c1ccc(s1)CN1CCN(CC1)C[C@@H]1CCOC1)Cl	1
ZINC97372257	C#CCN1CCOCC2(C1)CCOCC2	1
ZINC97373522	C#CCN(CCc1nnc(s1)N)[C@H]1CCc2c1cccc2	0
ZINC97376732	CC#CCCOC(=O)c1ccc([nH]c1=O)C	1
ZINC97377829	C/[NH+]=C(/NCCc1ccco1)\N1CC[C@@H]2[C@@H](C1)CCCO2	1
ZINC97377902	C[C@H](C(=O)Nc1ccccc1C#N)Nc1cnn(c1)c1ccccc1	1
ZINC97379341	CC#CCN(C)S(=O)(=O)c1ccccc1Br	0
ZINC97403946	C[C@@H](Cc1cccs1)NC(=O)c1ccc(nc1)Oc1ccccc1	1
ZINC97428572	CC(=O)N[C@@H]1CCCN(C1)C(=O)[C@@H]1CCCCN1C(=O)c1cccs1	1
ZINC97428645	C1CC[C@@H]2[C@@H](C1)N(CCO2)C(=O)[C@@H]1CC1(Cl)Cl	1
ZINC97463969	CN(Cc1ccncc1)C(=O)Nc1ccc2c(c1)OCC(=O)N2	1
ZINC97466574	CC[NH+]1CCN(CC1)CC(=O)NCc1ccc(cc1)OCC(=O)N	1
ZINC97490657	CN(CC1CCCCC1)C(=O)C[N@@H+](C[C@H]1CCOC1)C1CC1	1
ZINC97493547	C[C@@H](c1nc(no1)C1CC1)Sc1nnc(n1CC=C)c1ccncc1	1
ZINC97546656	CCOCCC(=O)N1CCN(C[C@H](C1)O)Cc1cn[nH]n1	1
ZINC97553691	CCOC(=O)Cc1csc(n1)NC(=O)c1c(ocn1)c1cccs1	1
ZINC97598453	Cc1c(cc(cc1OC)C(=O)O[C@@H](C)C#C)OC	1
ZINC97598459	C[C@@H](C#C)OC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	1
ZINC97598461	C[C@@H](C#C)OC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	1
ZINC97598466	C[C@H](C#C)OC(=O)c1cccc(c1)Cl	1
ZINC97599208	CCn1c2ccccc2nc1SCC#CC	0
ZINC97599291	CC#CCOc1ccc2c(cc(=O)oc2c1)C	0
ZINC97599295	CC#CCN1C(=O)c2ccccc2S1(=O)=O	0
ZINC97599355	CC#CCSc1nnc(o1)COc1cc(ccc1C)C	0
ZINC97599403	CCCc1ccc(cc1)[C@@]1(C(=O)N(C(=O)N1)CC#CC)C	0
ZINC97599406	CC#CCSc1c2ccccc2nc(n1)C(F)(F)F	0
ZINC97599413	CC[NH+](CC)c1ccc(cc1)c1nnc(n1C)SCC#CC	0
ZINC97599427	CC#CCSc1nnc(n1c1cccc(c1)F)N1CCOCC1	1
ZINC97599483	CC#CCSc1ncn(n1)c1ccccc1	0
ZINC97599494	CC#CCN1C(=O)[C@](NC1=O)(C)c1cccc(c1)[N+](=O)[O-]	0
ZINC97599778	CCCOC(=O)[C@@H](C)Sc1nc2ccccc2o1	1
ZINC97757814	Cc1c[nH+]ccc1N1CCN(CC1)Cc1nccs1	1
ZINC97940711	c1cc(oc1)C[N@H+]1CC[C@@H](C1)n1c2c(cncn2)[nH]c1=O	1
ZINC97949444	CC1(CC(CC(N1)(C)C)(C#N)O)C	1
ZINC98025526	CN(C[C@@H](COC)O)C(=O)Nc1cccc(c1)C#Cc1ccccc1	1
ZINC98032079	C#CCNC(=O)NCC1(CCOCC1)c1cccc(c1)C(F)(F)F	1
ZINC98032531	C[C@@H]1CCC[C@H](C1)CNC(=O)N1CC[C@@H](CC1)[NH+]1CCCC1	1
ZINC98033719	C[C@H](COc1ccc(cc1F)F)NC(=O)NCCCOCC(F)(F)F	1
ZINC98037371	CCCS(=O)(=O)N1CCC(CC1)[N@@H+]1CCO[C@@H](C1)C	1
ZINC98051459	CC(C)Oc1nn(c(=S)s1)CN1CCOC(C1)(C)C	1
ZINC98069498	COCCCNC(=O)C[N@H+]1CC[C@@H](CC1)c1nc2ccccc2s1	1
ZINC98070153	CC[C@@H](c1ccccc1)C(=O)OCC#C	1
ZINC98076989	c1ccc2c(c1)c(cc(n2)C1CC1)C(=O)Nc1cccc(c1)O	1
ZINC98088579	CC(C)(C)OC(=O)N1C[C@@H](C[C@@H]1C(=O)[O-])Oc1cccc(c1)F	1
ZINC98088957	CCc1cc(ccc1Cl)O[C@@H]1C[C@H](NC1)C(=O)OC	1
ZINC98093257	CC(C)CN(CCOC)C(=O)C1CCN(CC1)CC#C	1
ZINC98093431	CC1(CN(CCO1)C(=O)C1CCN(CC1)CC#C)C	1
ZINC98093536	COc1ccc(cc1O)CNC(=O)C1CCN(CC1)CC#C	0
ZINC98105062	CN(CC(=O)Nc1ccccc1C(=O)NCC#C)C(=O)c1cccs1	0
ZINC98105069	C#CCNC(=O)c1ccccc1NC(=O)COCc1ccccc1Cl	1
ZINC98105139	Cc1cc(cc(c1NC(=O)c1cnsn1)OC)Br	1
ZINC98109738	CCOC(=O)CN(C1CC1)C(=O)c1cc2ccccc2cc1O	1
ZINC98118082	Cc1cccc(c1)OC[C@@H](CNC(=O)N[C@@H](C)[C@@H]1CCCO1)O	1
ZINC98122986	CCOC(=O)N(C)c1ccc(cc1)N[C@@H](C)C(=O)NCC#C	1
ZINC98123283	C[C@H](C(=O)NCC#C)Nc1ccc(c(c1)F)OCCOC	1
ZINC98123315	C[C@@H](c1ccc(c(c1)Cl)F)N[C@@H](C)C(=O)NCC#C	0
ZINC98123549	C[C@H](C(=O)NCC#C)[NH2+]CC1(CCOCC1)c1ccc(cc1)OC	1
ZINC98125784	CCCc1nc(no1)CSc1nnc(n1N)c1cccc(c1)Cl	1
ZINC98129951	CS(=O)(=O)NCCC[NH+]1CCN(CC1)CCO	1
ZINC98143428	CCCCNC(=O)[C@H]1CC[C@@H](N(C1)CC(=O)N[C@@](C)(C#N)C1CC1)C	1
ZINC98157355	c1ccc(cc1)C#CCOC(=O)CSc1ccncc1	1
ZINC98172672	CCC(CC)CNc1cccc(c1C)C(=O)N1CCOCC1	1
ZINC98177879	COc1cccc(c1)[C@H](CCc1ccccc1)OCc1ccccc1	1
ZINC98178956	C[C@H]1[C@@H](N=C(S1)c1ccccc1)Br	1
ZINC98181619	CCCCOC(=O)C1=C[C@H](Nc2c1cccc2)O	1


==> anc/logic_5_test_molecules.tsv <==
mol_id	smiles	label
ZINC00000706	C[n+]1cc2c(ccc3c2OCO3)c2c1c1cc3c(cc1cc2)OCO3	1
ZINC00031389	Cc1cccc(c1)C(=O)Nc1ccc2c(c1)cccn2	0
ZINC00032434	c1ccc2c(c1)cccc2c1c(nc(s1)N)c1cccs1	0
ZINC00043720	CCOC(=O)C1=C(OC(=C([C@@H]1c1cccnc1)C(=O)OCC)N)C	0
ZINC00046012	COc1ccc(c2c1cccc2)/C=N/c1ccccc1Cl	1
ZINC00061243	c1ccc2c(c1)ccc(c2/C=N\c1cccc(c1Cl)Cl)[O-]	1
ZINC00063303	c1ccc2c(c1)ccc1c2OC(=C([C@H]1c1ccsc1)C#N)N	0
ZINC00064098	c1cc2cccc3c2c(c1)c(=O)n(c3=O)c1ccc(cc1)N	0
ZINC00072096	CC(C)(C)C(=O)NCc1ccc2c3c1cccc3c(=O)[nH]2	1
ZINC00105497	c1cc(ccc1N1C[C@@H](CC1=O)C(=O)[O-])I	0
ZINC00134238	c1ccc2cc(c(cc2c1)N)N	0
ZINC00163901	c1cc(c(c2c1cc(cc2)F)Br)C[n+]1ccc(cc1)N	0
ZINC00182795	c1ccc2c(c1)ccc1c2OC(=C([C@H]1c1cccc(c1)F)C#N)N	0
ZINC00187582	c1ccc(cc1)n1c(=O)c2cccc3c2c(ccc3N)c1=O	0
ZINC00277170	COc1cccc(c1)N1CC[NH+](CC1)Cc1ccc2ccccc2c1	1
ZINC00278988	Cc1ccc(c2c1cccc2)c1csc(n1)N	0
ZINC00287181	c1ccc2cc(ccc2c1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC00305329	Cc1cc(cc(c1)NC(=S)NC1CCCC1)C	0
ZINC00342805	CCN(c1cc(=O)n(c(=O)[nH]1)C)N	0
ZINC00348949	c1ccc2c(c1)ccc1c2cc(c(=O)o1)c1cn2ccccc2[nH+]1	1
ZINC00356466	CCOc1ccccc1/C=N/NC(=O)c1cc2ccccc2cc1O	1
ZINC00369442	CC(C)CCn1c2c(=O)[nH]c(=O)n(c2[nH+]c1NN)C	0
ZINC00379505	CCOc1ccccc1N(CC(=O)N1CCCCC1)S(=O)(=O)C	0
ZINC00498253	Cc1ccccc1C(=O)N/N=C/c1ccc2ccccc2c1	1
ZINC00569823	c1ccc2c(c1)cccc2n1nc2cc(c(cc2n1)Cl)N	0
ZINC00580755	c1ccc2cc(ccc2c1)C(=O)Nc1ccc(cc1F)F	1
ZINC00634693	Cc1ccc(cc1)n1c(nnc1SCC(=O)N)c1ccc(cc1)Cl	0
ZINC00675385	CCc1nnc(s1)n1c(=O)c2cccc3c2c(ccc3[N+](=O)[O-])c1=O	1
ZINC00998882	CC(C)(C)NC(=O)c1cccc(c1)COc1cccc2c1cccc2	1
ZINC01019815	C[C@H]1CC[C@H](c2c1c(n[nH]2)c1cccc2c1cccc2)C(C)C	1
ZINC01059357	c1ccc2c(c1)cccc2Cn1cc(cn1)[N+](=O)[O-]	1
ZINC01125094	c1ccc2c(c1)ccc(c2Br)OCC(=O)n1cnnc1N	0
ZINC01216542	c1ccc2c(c1)cccc2NC(=O)c1cc(ccc1Cl)Br	1
ZINC01415873	Cc1ccc(cc1)c1cc(n(n1)c1nc(cs1)c1ccccc1)N	0
ZINC01442764	c1ccc2cc(ccc2c1)C(=[NH2+])N	0
ZINC01593349	c1ccc2c(c1)cc1ccccc1c2/C=N/N	0
ZINC01594255	c1ccc2c(c1)ccc(c2Cc1cc(ccc1N)CCl)O	0
ZINC01673030	c1cc2c(cc1N)cc(cc2S(=O)(=O)[O-])S(=O)(=O)[O-]	0
ZINC01675474	C[C@H](c1ccncc1)C(=O)c1ccccc1	0
ZINC01676413	CC(C)[C@H](CC(C)(C)C)OC(=O)Nc1cccc2c1cccc2	1
ZINC01719895	CC(=O)N(C)C(=O)Oc1cccc2c1cccc2	1
ZINC01798140	CCCC[N+]1=C(C(c2c1ccc1c2cccc1)(C)C)C	1
ZINC02000392	C[C@H]1C[C@H]1C(=O)NN	0
ZINC02173026	Cc1cc2c(cc1C)nc1c(n2)c2cccc3c2c1ccc3	1
ZINC02282718	c1ccc2cc(ccc2c1)NC(=O)/N=C/1\N=C([C@](S1)(C(F)(F)F)F)[O-]	1
ZINC02315623	C=CCNC(=O)c1cc2c(nc3ccccn3c2=O)[n+](c1N)CCO	0
ZINC02538739	c1ccc(c(c1)N)Oc1ccccc1F	0
ZINC02837488	c1ccc2c(c1)c(cc(c2[O-])/C=N/n1cnnc1)[N+](=O)[O-]	1
ZINC02845908	Cc1nnc(s1)SCC(=O)Nc1nc(sn1)c1ccc(cc1)Cl	0
ZINC02860538	C[C@H](C(=O)NC(=S)Nc1ccccc1F)Oc1ccc(cc1Cl)Cl	0
ZINC03076668	c1cc(ccc1C(=O)Nc1c(c2c(s1)CCC2)C#N)Br	0
ZINC03136788	COCC(c1ccc2ccccc2c1)c1ccc2ccccc2c1	1
ZINC03151920	c1ccc2c(c1)c(cc(c2O)C(=O)Nc1ccccc1Cl)Cl	1
ZINC03176727	c1ccc(cc1)N1CC(=O)C(=C1N)c1nc(cs1)c1ccc(cc1)Br	0
ZINC03271163	c1ccc2cc(ccc2c1)NC(=O)COC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2	1
ZINC03333452	c1ccc(cc1)CC(=O)NCC(=O)Nc1cc(ccc1Cl)Cl	0
ZINC03382447	c1ccc2cc(ccc2c1)SCC(=O)NC(=O)N	0
ZINC03389505	C[C@@H](c1ccccc1)NC(=O)COC(=O)c1ccc2ccccc2c1	1
ZINC03413332	c1ccc2c(c1)cccc2NC(=O)CSc1nncs1	1
ZINC03425737	COc1ccc(cc1)CNC(=O)CSc1nc(cc(n1)N)N	0
ZINC03583296	C[C@H]1CC[N@@H+](CC1)CC(=O)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC03647953	CCCCc1ccc(cc1)N[C@H]1C(=O)N(C(=O)S1)c1cccc(c1)C	0
ZINC03844579	c1cc(ccc1N)/N=N/c1c2ccc(cc2ccc1O)S(=O)(=O)[O-]	0
ZINC03851135	CN(N)P(=S)(N(C)N)N(C)N	0
ZINC03884903	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)c1cc(ccc1OC)C(=O)[O-])C	0
ZINC03896298	Cn1c(=O)c2cccc3c2c(ccc3N)c1=O	0
ZINC03897274	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)CCO)Br	1
ZINC03897503	c1ccc2c(c1)c(cc(c2N1CCCCC1)[N+](=O)[O-])[N+](=O)[O-]	1
ZINC04061231	CC[C@H](C)N1C[C@@]23C=C[C@@H](O2)[C@@H]([C@H]3C1=O)C(=O)OC(C)C	0
ZINC04062525	c1ccc2c(c1)c(cc(c2N)[N+](=O)[O-])S(=O)(=O)[O-]	0
ZINC04192499	Cc1c(cccc1Cl)NC(=O)C[C@@H](C(=O)[O-])[NH2+]CC=C	0
ZINC04237551	Cc1c(c2cc(ccc2[nH]1)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)CC[NH3+]	0
ZINC04256667	c1ccc(cc1)CNC(=O)c1cc2c3ccccc3ccc2oc1=[NH2+]	0
ZINC04365602	c1ccc2c(c1)c(ccc2/N=N/c1ccc(cc1)S(=O)(=O)[O-])N	0
ZINC04367968	CCn1c2cccc3c2c(ccc3OC)c(n1)C	1
ZINC04390229	c1ccc2c(c1)ncc(n2)SC(=[NH2+])N	0
ZINC04474695	c1ccc2c(c1)cccc2/C=C(\C#N)/c1c(c(n(n1)CCO)N)C#N	0
ZINC04543519	c1ccc2c(c1)c(ccc2O)/N=N/c1ccc(cc1)S(=O)(=O)N	0
ZINC04546682	CCCCC/C=C\C/C=C\C[C@@H](/C=C/C=C\CCCC(=O)[O-])O	0
ZINC04690333	c1ccc2c(c1)cccc2C(=O)O/N=C(/Cc1ccc(cc1)Cl)\N	0
ZINC04723503	c1ccc2c(c1)cccc2C/C(=N/OC(=O)c1ccc(cc1Cl)Cl)/N	0
ZINC04771357	c1ccc2c(c1)ccc1c2cc(c(=[NH2+])o1)C(=O)Nc1ccc(cc1)Br	0
ZINC04792985	CC[C@@]1([C@H]2N(CC[N@@H+]1CC(=O)NN)C(=O)CS2)C	0
ZINC04811349	c1ccc(cc1)C(=O)N/C(=C\c1cccc2c1cccc2)/C(=O)NN	0
ZINC04839522	Cc1cccc(c1)n1c(=O)c2cccc3c2c(ccc3C(=O)[O-])c1=O	1
ZINC04859433	C[C@@H]1CC2(CCCCC2)Nc2c1c1ccccc1cc2	1
ZINC04866745	c1ccc2c(c1)[C@@H]1C[C@@]([C@H]2c2c1cccc2)(C#N)C(=O)Cl	0
ZINC04935037	CC(C)[N@H+]1CC/C(=N/Nc2ccc(cc2[N+](=O)[O-])S(=O)(=O)N)/CC1	0
ZINC04944796	c1ccc2c(c1)cccc2[C@@H]1CC(=O)Nc2c1c(=O)[nH]c(n2)N	0
ZINC04954702	c1ccc2c(c1)cccc2C/C(=N/OC(=O)c1ccccc1F)/N	0
ZINC04978567	C[C@@H](C(=O)O/N=C(/c1ccc(cc1)Cl)\N)Oc1cccc(c1)Cl	0
ZINC05060241	c1ccc2c(c1)c1ccccc1S(=O)(=O)N2CC(=O)N	0
ZINC05422395	c1ccc2c(c1)cccc2/N=N/c1ccc(c2c1cccc2)N	0
ZINC05514389	c1cc2cccc3c2c(c1)/C(=N/O)/C3=O	1
ZINC05518065	c1ccc2c(c1)c1ccc3cccc(c3c1[nH]2)C(=O)[O-]	1
ZINC05669701	c1ccc2c(c1)cccc2OC/C(=N/O)/N	0
ZINC05670409	c1cc(c(c(c1)Cl)NC(=O)c1ccc(cc1Cl)[N+](=O)[O-])Cl	0
ZINC05753650	c1(c(non1)N)c1nc([O-])on1	0
ZINC05876108	c1ccc2c(c1)cc1ccccc1c2/C=N/c1cc(c(cc1Cl)Cl)Cl	1
ZINC05939880	c1ccc2c(c1)c(cc(c2N)N)S(=O)(=O)[O-]	0
ZINC05985169	CCc1ccc(cc1)S(=O)(=O)Nc1cccnc1	0
ZINC06037491	C[C@H]1CCCC([C@@H]1C=O)(C)C	0
ZINC06096319	CC(C)(C)c1nnc(n1N)SCC(=O)Nc1ccc(cc1)SC(F)F	0
ZINC06277085	c1ccc2c(c1)cccc2NC(=O)NCc1ccccc1N	0
ZINC06349902	CCOC(=O)N/N=C(/C)\c1ccc2ccccc2c1O	1
ZINC06536886	c1ccc2cc(ccc2c1)NC(=O)[C@@H]1C[C@@H](C[NH2+]1)O	1
ZINC06594062	CCCCC(=O)N[C@@H](C)CCCC(C)C	0
ZINC06643834	c1cc(cc2c1cc(cc2)Br)OCC(=O)N	0
ZINC06699691	C[C@H]1CCCC[N@@H+]1CC(=O)Nc1cccc2c1cccc2	1
ZINC06702270	c1ccc2cc(ccc2c1)S(=O)(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC06941234	COc1ccc(cc1S(=O)(=O)N)NC(=O)c1ccc2ccccc2c1	0
ZINC06945956	c1ccc2cc(ccc2c1)C(=O)NCCc1ccc(cc1)O	1
ZINC06979328	Cc1ccc(cc1C)n1ccnc1S[C@@H](C)C(=O)NC(=O)N	0
ZINC07061993	COCCCNC(=S)NNC(=O)c1ccc2ccccc2c1	1
ZINC07141052	C[C@H]1CCCN(C1)c1ccc(cc1[N+](=O)[O-])C(=O)OCC(=O)N	0
ZINC07240553	C[C@@H](C(=O)N(C)Cc1ccccc1)Nc1cccc(c1)I	0
ZINC07260370	C[C@@]12CC[C@@](C1(C)C)([C@@H](C2=O)Br)C(=O)Oc1ccc2ccccc2c1	1
ZINC07276657	CSCC[C@@H](C(=O)Nc1ccc(cc1)N1CCOCC1)NC(=O)N	0
ZINC07489552	CC(=O)Nc1ccc(cc1)C(=O)COC(=O)C1(CC1)c1ccccc1	0
ZINC07785658	CN(C)S(=O)(=O)c1cccc(c1)CSc1ccc2ccccc2c1	1
ZINC07906419	C[C@@H](c1nnc(o1)c1cccs1)N(C)c1ccc2ccccc2c1	1
ZINC08295759	CC(C)(C)c1ccnc(n1)N[C@H]1CO[C@H]2[C@@H]1OC[C@@H]2[NH2+]CC1CC1	0
ZINC08326245	CC[C@@H](CO)[NH2+]Cc1c2ccccc2ccc1OCC	1
ZINC08732349	c1ccc2c(c1)cccc2c1nnc([S-])n1N	0
ZINC09206281	Cc1cc(no1)C(=O)Nc1ccc2c3c1cccc3CC2	1
ZINC09218785	C[C@H](C(=O)N)Sc1nnc(n1C)C1CC1	0
ZINC10151378	CCC/C(=N\NC(=O)[C@H](C)Oc1ccc(c(c1)C)C)/c1ccccc1	0
ZINC10220510	c1ccc(cc1)C(=O)NC[C@H]1COC2(O1)CCCC2	0
ZINC10416974	CCn1c2ccc(cc2nn1)C(=O)N1CCC(CC1)NS(=O)(=O)C	0
ZINC10431318	Cc1ccc(cc1n1cccc1)C(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC10855471	COc1cc(c(cc1OC)Br)CC(=O)O[C@@H](c1ccccc1)C(=O)N	0
ZINC11615788	Cn1c2ccc(c3c2c(ccc3)c1=O)S(=O)(=O)Nc1ccc(cc1)I	1
ZINC11680988	C=CCn1c2c(=O)[nH]c(nc2n(c1=O)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC12182915	Cc1ccc(o1)c1cc(c(=O)n(n1)[C@@H](C)C(=O)NC1CCCC1)N	0
ZINC12340210	c1ccc2c(c1)ccc1c2C(=NNC(=S)N)CCO1	0
ZINC12410391	c1ccc2c(c1)c(cc(c2N=O)O)[O-]	1
ZINC12466501	CC(C)(C)c1ccc(cc1)c1n[nH]c(=S)n1/N=C\c1ccccc1Cl	0
ZINC12481593	Cc1c(c(n(n1)CCO)N)I	0
ZINC12814314	c1c(nc(s1)NC(=O)[C@@H]1CCC=CC1)CC(=O)N	0
ZINC12815617	C[C@H](c1ccc2ccccc2c1)N[C@H](C)C(=O)NC(=O)N	0
ZINC12935360	C[C@@H](C(=O)Nc1ccc(cc1)S(=O)(=O)N)OC(=O)CC1CCCCC1	0
ZINC12979405	COc1ccc2ccc(c(c2c1)C[N@H+](CC=C)Cc1cccs1)O	1
ZINC13074346	c1ccc2c(c1)cccc2OS(=O)(=O)c1ccc(cc1)C(=O)[O-]	1
ZINC13337200	C/C(=N\Nc1cccc(c1)C(=O)[O-])/c1cccc2c1cccc2	1
ZINC13546898	COc1ccc(cc1[N+](=O)[O-])/C=C(\C#N)/c1ccc2ccccc2c1	1
ZINC13657033	Cc1cc(n(n1)C(C)C)NC(=O)Cc1ccc(cc1)SC	0
ZINC13680974	Cc1ccc(cc1N([C@H](C)C(=O)NCc1ccco1)S(=O)(=O)C)Cl	0
ZINC14183387	C[C@@H](c1ccc(cc1)Br)NC(=O)CSc1ccc2ccccc2c1	1
ZINC14236154	CCS(=O)(=O)Nc1ccn(n1)Cc1cccc2c1cccc2	1
ZINC14248764	c1ccc2cc(ccc2c1)C(=O)COc1ccc(cc1)C(=O)N	0
ZINC14558050	CCCOc1ccc(cc1Br)C(=O)Nc1cccc(c1)C(=O)N	0
ZINC14630271	c1ccc2c(c1)cccc2Oc1ccc(cc1C(F)(F)F)N	0
ZINC14777655	c1ccc2c(c1)ccc(c2OC(=O)c1ccc(o1)Br)C=O	1
ZINC14983333	CN(C)c1ccc(c2c1cccc2)N=C=NC1CCCCC1	1
ZINC15443678	CS(=O)(=O)c1ccc(c2c1cccc2)N1CCC(CC1)C(=O)N	0
ZINC15462581	Cc1cc(n(n1)CC(=O)NNC(=O)c1cccc2c1cccc2)C	1
ZINC15543401	c1ccc2c(c1)cccc2NC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC15601728	CCOc1ccc(cc1[N+](=O)[O-])C(=O)Nc1ccc(cc1F)C	0
ZINC16383823	c1cc(c(c(c1)Cl)Cl)C(=O)NC(=S)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC16609133	C[C@H]1CCCc2c1c(c(c(c2c1ccc(cc1)N(C)C)C#N)N)C#N	0
ZINC16696822	CC(C)(C)OC(=O)N[C@H](Cc1ccc(c2c1cccc2)N)C(=O)[O-]	0
ZINC16900555	C[C@H](C(=O)[O-])S[C@@H]1CC(=O)N(C1=O)c1cccc2c1cccc2	1
ZINC17212296	c1ccc(cc1)C(=O)/C(=C\c1ccc2ccccc2c1)/C#N	1
ZINC17887589	c1cc(ccc1N/N=N/c1ccc(cc1)Br)Br	0
ZINC17920978	CCOC(=O)C1=NN[C@@H]2[C@H]1C(=O)N(C2=O)c1cccc2c1cccc2	1
ZINC18016397	C[C@@H](c1ccc(c(c1)F)F)NC(=O)Cc1cccc2c1cccc2	1
ZINC18122969	Cc1c([nH]c(=O)[nH]1)C[NH+]1CCCCC1	0
ZINC18143915	Cc1ccc(cc1)c1[nH]c([S-])nn1	0
ZINC18168531	c1ccc(c(c1)C(=O)N/N=c/1\c2cccc3c2c(ccc3)[nH]1)Br	1
ZINC18220267	c1ccc2cc(ccc2c1)S(=O)(=O)N1CCN(CC1)c1ccccn1	1
ZINC19370254	c1ccc(cc1)C[C@]12C[N@@H+]3CCN(C1)C[C@@H](C3)[C@H]2N	0
ZINC19689491	c1ccc2c(c1)cccc2Cn1c(cc[nH+]1)N	0
ZINC19691426	c1ccc2c(c1)ccc(c2/C=C\1/C(=O)N=C(S1)N)O	0
ZINC19804690	c1(=N)n([O-])c(=N)[n+]([O-])c(n1[O-])N	0
ZINC19943332	CC1=NCCN1S(=O)(=O)c1ccc2ccccc2c1	1
ZINC19943761	CCCOc1ccc(c2c1cccc2)S(=O)(=O)N1CCC[C@@H](C1)C	1
ZINC20136982	COc1cc(ccc1c1ccc(o1)CO)NC(=O)C(Cl)(Cl)Cl	0
ZINC20205472	CSc1nsc2=NC(=O)/C(=C/c3cccc4c3cccc4)/C(=[NH2+])n12	0
ZINC20324951	C[C@@H](C(=O)[O-])n1cc(cn1)C(=O)Nc1cccc(c1)OC	0
ZINC20443020	c1ccc2c(c1)cccc2N1C(=O)/C(=C\NN=C(N)N)/C(=O)N=C1[O-]	0
ZINC20596124	COc1ccc(c2c1cccc2)[C@@H](C(F)(F)F)N	0
ZINC20636182	CC(C)c1c(c2nnc(c(n2n1)N)C#N)c1cccc2c1cccc2	0
ZINC20842870	CCc1nnc(n1N)SCC(=O)NCc1ccc2c(c1)OCO2	0
ZINC20912490	c1ccc2c(c1)cccc2/C=N/Nc1nnc(n1N)SCC#N	0
ZINC21396767	Cc1cc(cc(c1C)NC(=O)CSc1c(cccc1Cl)Cl)S(=O)(=O)N	0
ZINC21735995	Cc1cc(on1)COC(=O)c1ccccc1N(C)C(=O)c1cccs1	0
ZINC22023030	COc1ccc2ccccc2c1[C@@H]1[C@@H]2CCCC[C@]2(CC[NH2+]1)O	1
ZINC22089442	Cc1cc(nc(n1)SCc1cccc2c1cccc2)N	0
ZINC22787773	C[C@@H](c1cccc2c1cccc2)[NH2+]Cc1cc(cc(c1)OC)OC	1
ZINC23281209	Cc1nnc(n1N)S[C@H](C)C(=O)N[C@H](C)c1cccc2c1cccc2	0
ZINC23431069	Cc1c(sc(n1)NC(=O)[C@@H](C)Sc1nnc(n1N)C(C)(C)C)C	0
ZINC23976836	C[C@@H](c1ccc(cc1)Br)NC(=O)[C@@H]1CS[C@@]2(N1C(=O)CC2)C	0
ZINC24322346	c1ccc2cc3c(cc2c1)c(=O)n(cn3)CC#N	1
ZINC27974644	CC[NH+](CC)CCNC(=O)[C@H](C)Oc1cccc2c1cccc2	1
ZINC28818003	C[N+]([O-])(C)CCn1c(=O)c2cccc3c2c(cc(c3)N)c1=O	0
ZINC30357656	c1ccc2cc(ccc2c1)S(=O)(=O)Oc1cccc(c1)C(=O)N	0
ZINC30620136	C[C@@H](C(=O)NCc1ccc(cc1)CS(=O)(=O)NC)n1cccn1	0
ZINC31439269	c1cnc(c(n1)/C(=N/CC1CCC1)/O)N	0
ZINC32118905	c1ccc2cc(ccc2c1)C(=O)NC(=S)NNC(=O)c1ccncc1	1
ZINC32501031	CSc1nnc(c(=O)n1N)Cc1ccc(cc1)O	0
ZINC32591505	Cc1ccc(c(c1)C)S(=O)(=O)Nc1ccc2c(c1)cn[nH]2	0
ZINC32633176	C1CCCN(CC1)C(=O)C1CCN(CC1)S(=O)(=O)N	0
ZINC32747791	C[C@@H](CCc1ccccc1)NC(=O)c1cnn(c1)C	0
ZINC32895283	CC(C)c1ccc(cc1)c1nc(on1)CCC(=O)NC(C)C	0
ZINC32914527	CCc1ccc(s1)C(=O)NC[C@@H]1CCN(C1)c1ccccc1	0
ZINC32925911	CCOC(=O)c1c([nH]c2c1cc(cc2)OC(=O)[C@H]1CCS(=O)(=O)C1)C	0
ZINC32987995	C[C@@H](CNC(=O)[C@H](C(C)C)NC(=O)N)c1ccccc1	0
ZINC33373291	CNC(=O)CC(=O)NN	0
ZINC33809185	Cc1ccccc1OCC[NH+](C(C)C)C(C)C	0
ZINC34319699	CC(C)(C)OC(=O)N[C@H](c1ccccc1)[C@@H](C(=O)OC)O	0
ZINC34345297	c1cc2cc(ccc2c(c1)N)C#N	0
ZINC34772862	COc1cc(cc(c1OCc1ccc2ccccc2c1)Cl)CO	1
ZINC34797606	c1ccc(c(c1)c1nc(no1)c1ccc(cc1)Br)C(=O)[O-]	0
ZINC34925118	CC[C@H](C(=O)NN)Nc1cccc2c1cccc2	0
ZINC34958507	c1ccnc(c1)CCOCCC/C(=N/O)/N	0
ZINC34992860	C[C@@H](c1ccc(c(c1)F)F)NCc1cc(ccc1OC)Br	0
ZINC35219321	CC(C)[C@@H](C(=O)OC)NC(=O)[C@@H]1CCC=CC1	0
ZINC35241570	c1ccc2c(c1)cccc2/C=C/1\C(=O)N=C(S1)[N-]C(=N)N	0
ZINC35400779	COc1ccc2cc(ccc2c1)C(=O)/C=C\C=C\c1ccccc1	1
ZINC35568054	Cc1ccc(cc1)O[C@@H](C)C(=O)N[C@H]1CCCC[C@@H]1C	0
ZINC35685427	COc1ccc(c2c1cccc2)S(=O)(=O)NCCCC(=O)[O-]	1
ZINC35685463	CC(C)[C@@H](C(=O)[O-])NS(=O)(=O)c1cccc2c1c(ccc2)Cl	1
ZINC36880911	C1C[C@H](CC[C@@H]1[NH3+])NC(=O)N	0
ZINC37543412	CC(C)CNC(=O)c1cc2c(n1Cc1ccccc1OC)c(cs2)Br	0
ZINC38339085	c1nc2c(n1COC(CO)CO)NC(=N[C@@H]2O)N	0
ZINC39053358	c1c[nH]/c(=N/O)/nc1N	0
ZINC39945022	c1ccc2cc(ccc2c1)NC(=O)C1=c2ccccc2=[NH+]C(=O)C1	1
ZINC39976143	Cc1c2cc(sc2n(n1)CC(C)C)C(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC39986795	CCN(CC(=O)NN)S(=O)(=O)c1ccc2ccccc2c1	0
ZINC40067512	CN(Cc1ccc2cc(ccc2c1)OC)c1cc(nc(n1)N)Cl	0
ZINC40145975	Cc1cc(on1)[C@@H]1CCCN1C(=O)NC[C@H]1CCCc2c1cccc2	0
ZINC40353021	Cc1cc(c(cc1C)C(=O)COc1ccccc1N)C	0
ZINC40353045	CC[C@@H](C(=O)c1ccc2ccccc2c1)Oc1ccccc1N	0
ZINC40353595	Cc1ccc(c2c1cccc2)C(=O)[C@H](C)Oc1cccc(c1)N	0
ZINC40354187	C[C@@H](C(=O)c1ccc(c2c1cccc2)OC)Oc1ccc(cc1)N	0
ZINC40481513	CN(Cc1ccc(c(c1)F)OC)[C@@H](c1ccccc1)C(=O)N	0
ZINC40526112	Cc1cccc(c1NC(=O)NCc1cccnc1)C(C)C	0
ZINC40572016	c1ccc2c(c1)cccc2C(=O)NNc1c(c(ncn1)Cl)N	0
ZINC40687729	CNc1c(c(ncn1)Oc1ccc2ccccc2c1)N	0
ZINC40687796	c1ccc2cc(ccc2c1)Oc1c(c(ncn1)Nc1cccnc1)N	0
ZINC40708211	Cc1ccc(cc1)CNc1c(c(ncn1)NC(C)C)N	0
ZINC40723444	CN(C)c1c(c(ncn1)Nc1ccc(cc1OC)OC)N	0
ZINC40724113	c1nc(c(c(n1)NCCN1CCOCC1)N)N	0
ZINC40724719	c1ccc2c(c1)cccc2Nc1c(c(nc[nH+]1)N1CCCCC1)N	0
ZINC40757169	COCCCNc1c(c([nH+]cn1)Nc1ccc(cc1)Br)N	0
ZINC40824904	Cc1c2c(oc1C(=O)Nc1cccc(c1)Cl)CCC/C/2=N\NC(=[NH2+])N	0
ZINC40838355	c1ccc2c(c1)ccc1c2c(c(s1)C(=O)Nc1cccc(c1)Cl)Cl	1
ZINC40947104	c1ccc2c(c1)cccc2/C=N\NC(=O)CSc1nnc(s1)N	0
ZINC41097772	c1ccc2cc(ccc2c1)Nc1c2ccccc2c(O)oc1=[NH2+]	0
ZINC41591059	CCOCCCNC(=O)c1cccc2c1cccc2	1
ZINC42019257	Cc1ccc(c(c1)NC(=O)C(=O)N[C@H](C)c1ccc(cc1)C#N)C	0
ZINC42165732	C1C[C@H]([NH2+]C1)CC(=O)N	0
ZINC42238901	CCCC(=O)N[C@H](C)c1cccc(c1)Br	0
ZINC42286915	C[C@@H](c1cccc2c1cccc2)NC(=O)[C@H](C)[N@@H+]1CCC[C@@H](C1)O	1
ZINC43977409	c1cnc(nc1)N1CCC(CC1)CNC(=O)c1ccc(cc1)Br	0
ZINC44136970	c1cc(ccc1c1nc2c(o1)C[NH2+]CC2)Br	0
ZINC44545423	c1ccc2c(c1)c(c(c1c2oc2c1C=CC(=O)C2=O)Cl)[O-]	1
ZINC45051356	CC(C)CCC(=O)NCc1cccnc1	0
ZINC45602280	Cc1cccc(c1)CN1CCN(CC1)C(=O)[C@@]1(CC1(Cl)Cl)C	0
ZINC45946219	c1ccc2c(c1)cccc2C[NH2+]CCc1c[nH]cn1	1
ZINC47258469	C[C@@H](C(=O)N1CCOCC1)[N@@H+]1CC[C@H](CC1)c1nnc2n1CCC2	0
ZINC47273122	Cc1cccc(c1NC(=O)CNc1cccc(c1)C(=O)NC(C)C)C	0
ZINC47529995	Cn1cc(cn1)NC(=O)CCc1nc(no1)c1ccccc1	0
ZINC47574586	c1ccc2cc(ccc2c1)c1nnc(o1)SCC(=O)OCC(=O)N	0
ZINC47583850	CCOc1ccc(cc1OC)[C@H](C)NC(=O)CCOCC(F)(F)F	0
ZINC48698595	C[C@@H](C(C)C)NC(=O)C(=O)Nc1cccc2c1cccc2	1
ZINC49142161	CC[C@H](C)C(=O)N(Cc1ccc(cc1)Br)CC(=O)N	0
ZINC49236926	C[N@H+](Cc1cccc2c1cccc2)CC(=O)N	0
ZINC49332209	c1ccc2c(c1)cccc2NCCC[NH+]1CCCC1	1
ZINC49332494	C#CCNC(=O)CN1CCC[C@H]1C(=O)NCC(F)(F)F	0
ZINC49388598	c1cc(c(cc1NC(=O)c1cc(c[nH]1)Cl)C(F)(F)F)F	0
ZINC49491734	C[N@@H+](CCOC)Cc1cccc(c1)OCC(=O)N	0
ZINC50034374	CN(c1ccc2ccccc2c1)C(=O)c1cc(cnc1)Br	1
ZINC50223278	Cc1ccc(c(c1)C)CCC(=O)/N=C/1\NCC(=N1)[O-]	0
ZINC50273332	c1ccc2c(c1)cccc2CN1CC[NH+](CC1)CCCC#N	1
ZINC50679493	CCN(c1ccc2ccccc2c1)C(=O)CS[C@H]1CCS(=O)(=O)C1	1
ZINC50926882	c1cc(c(c2c1cc(cc2)Br)CN1CCO[C@@H](C1)C(=O)N)O	0
ZINC51189168	CCS(=O)(=O)NCCC[NH2+]Cc1c(nn(c1C)Cc1ccccc1)C	0
ZINC51676480	C[C@H](c1ccc2ccccc2c1)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51712492	c1ccc(c(c1)CNC(=O)N1CCO[C@@H](C1)C(=O)N)n1ccnc1	0
ZINC52536606	CC(C)CCN(C)C(=O)c1ccc(o1)COc1ccccc1C#N	0
ZINC52736494	C[C@@H]1CC=CC[C@@H]1COC(=O)c1ccccc1SCC(=O)N	0
ZINC53681496	CN(C)c1nc(nc(n1)N)C[N@@H+](C)CCCOc1ccc(cc1)Cl	0
ZINC53891920	c1cc2cccc(c2c(c1)SCC(=O)N1CC[C@@H](C1)C(=O)N)Cl	0
ZINC54134417	C[C@@H](C(=O)N)NC(=O)CCc1ccc2ccccc2c1	0
ZINC54583693	C[C@@H](c1cccc2c1cccc2)[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC55543633	c1ccc2c(c1)c(=O)c(co2)CN1CCN(CC1)c1ccccc1F	0
ZINC55549416	COc1ccc(c2c1cccc2)S(=O)(=O)Nc1ccc(cc1)C(=O)N	0
ZINC55667826	Cc1ccc(c(c1)C)N(C)S(=O)(=O)c1cc(ccc1F)F	0
ZINC56129756	C[C@@H](c1ccc2ccccc2c1)NC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC56202865	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]CCOc1cccc2c1cccc2	0
ZINC56286179	COc1c(cccc1Cl)NC(=O)c1cccc(c1)NC(=O)N	0
ZINC56491612	C[C@H](c1ccc2ccccc2c1)[NH+]1CCN(CC1)CC(=O)N	0
ZINC56850492	CC(C)CCOc1ccc(cc1)C(=O)NCCS(=O)(=O)N	0
ZINC57255856	CC(C)(C(=O)N)NC(=O)c1ccc(o1)c1ccc(cc1)Cl	0
ZINC57268691	C[C@H](C(=O)NCC(=O)N1CCCc2c1cccc2)NC(=O)N	0
ZINC57313863	Cc1cc(cc(c1I)C)NC(=O)c1cc2ccccc2cc1OC	1
ZINC57341320	c1ccc2cc(ccc2c1)CS(=O)(=O)c1nc([nH]n1)N	0
ZINC58159993	Cc1c(sc(n1)S[C@@H](C)c1cccc2c1cccc2)CC(=O)N	0
ZINC58525598	COc1ccccc1C[C@@H]1CCC[N@H+]1CC(=O)N	0
ZINC58743644	CCN1C[C@H](CC1=O)C(=O)OCc1ccc2cc(ccc2c1)OC	1
ZINC59120318	C[C@@H](c1ccc(cc1)OC)/C(=N/Nc1ccc(cc1)Br)/C(=O)C	0
ZINC59170892	c1ccc2c(c1)ccc1c2cc(/c(=[NH+]/c2cccc(c2)Cl)/o1)C(=S)N	0
ZINC59192605	c1ccc2c(c1)ccc1c2[nH]c(n1)CCc1ccc(cc1)N	0
ZINC59230407	C(C#N)c1nc(no1)CCl	0
ZINC59387123	CCO/N=C(\C(=N\OCC)\N)/N	0
ZINC59465087	c1ccc2c(c1)ccc(c2C(C(C#N)C#N)C(C#N)C#N)O	1
ZINC59471564	c1cc2cccc3c2c(c1)c(=O)n(c3=O)NC(=S)N	0
ZINC59870519	c1cc(ncc1O)C(=O)N	0
ZINC60399445	c1ccc2c(c1)cccc2CCNC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC60817627	COc1ccc2ccccc2c1C[NH2+]Cc1ccccc1F	1
ZINC60916256	COc1ccc(cc1Br)CS(=O)(=O)c1ccc2ccccc2c1	1
ZINC61679894	CC[C@H](C(=O)N)Oc1ccc(cc1)S(=O)(=O)C	0
ZINC62130697	c1ccc2c(c1)cccc2CC(=O)N1CCC(CC1)Cn1cccn1	1
ZINC62718883	c1ccc2c(c1)cc(cc2N)Cl	0
ZINC62831359	c1cc(c(cc1Cl)SC1CCCC1)C(=O)[O-]	0
ZINC63878243	Cc1ccc(cc1NS(=O)(=O)c1ccc2ccccc2c1)C(=O)N	0
ZINC63941652	CN1[C@@H](C(=C([O-])N(C1=O)C)C(=O)CN1CCC[C@@H]1C1=NC=CC1)N	0
ZINC64760464	C[NH+](C)CCn1cc(ccc1=O)C(=O)NCc1cccs1	0
ZINC65349191	CN(C)S(=O)(=O)c1cccc(c1)c1c[nH+]c(cc1C(=O)[O-])N	0
ZINC66153634	CCCC(=O)Nc1ccc(cc1)NC(=O)CCc1cccc(c1)N	0
ZINC66309345	CN(C(=O)Cc1ccc(nc1)Cl)OC	0
ZINC66740714	Cc1c2c(n[nH]1)C(=O)N[C@H](N2)c1c2ccccc2cc2c1cccc2	1
ZINC67129976	C[C@@H](c1cccc2c1cccc2)NC(=O)CN1CCCC[C@@H]1C(=O)N	0
ZINC67297499	CC(C)Oc1ccc(cc1NC(=O)NCc1cccc(c1)C(=O)N)F	0
ZINC67338844	CC(C)(C)NC(=O)CCc1cccc2c1cccc2	1
ZINC67919664	c1ccc2cc(ccc2c1)[C@@H]1CCN(C[C@H]1O)C(=O)C1(CC1)[NH3+]	1
ZINC68754828	c1ccc2c(c1)cccc2c1cc2c(c(n[nH]2)N)c(=O)[nH]1	0
ZINC69037481	CN(C[C@H]1CCCO1)C(=O)Nc1ccc(c(c1)F)OCCOC	0
ZINC69101616	CN(c1ccc2ccccc2c1)C(=O)c1ccc(cc1)I	1
ZINC69272906	C[C@H](c1cccc2c1cccc2)NC(=O)CC1CCCC1	1
ZINC69374473	C[C@@H]1CC[C@@H](CN1C(=O)c1cccc2c1cccc2)C(=O)N	0
ZINC69518575	c1ccc2c(c1)cccc2CC(=O)N1CCCN(CC1)C(=O)N	0
ZINC69591385	Cn1ccc(cc1=O)C(=O)NCC(=O)Nc1cccc2c1cccc2	1
ZINC69654082	CCCC[C@H](C(=O)N)N1CCN(CC1)C[C@H](C(C)(C)C)O	0
ZINC71256680	CCOc1cccc2c1c(ccc2)C(=O)[O-]	1
ZINC71256750	Cc1ccc2c(c1)cccc2Br	1
ZINC71707893	c1ccc2c(c1)cccc2C(=O)[C@H]1CCCN(C1)CC(=O)N	0
ZINC71707893	c1ccc2c(c1)cccc2C(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC71745978	Cc1c(nc(o1)c1ccc2ccccc2c1)C[N@@H+]1CCC[C@@H](C1)O	1
ZINC71749970	COc1ccc2cc(ccc2c1)[C@H]1CN(CCO1)C(=O)C(=O)N	0
ZINC71765500	CC(C)(C(=O)N1CCO[C@H](C1)c1ccc2cc(ccc2c1)OC)OC	1
ZINC71771178	c1ccc2c(c1)c(ccc2/N=N/c1ccc(nc1)Cl)N	0
ZINC71772797	COC(=O)c1cc(=O)c2ccc3c(c2[nH]1)cccc3N	0
ZINC71773059	CC(C)[N@H+](C)CCNc1cccc2c1cccc2	1
ZINC71782421	CN(C)C(=O)Cc1ccc(c(c1)S(=O)(=O)N)OC	0
ZINC71824898	Cc1csc([nH+]1)N1CCCN(CC1)[C@@H](c1ccccc1)C(=O)N	0
ZINC71826768	CCOc1ccc(cc1)C[C@H](CNC(=O)c1cnns1)C(=O)N	0
ZINC71835042	c1c(csc1C(=O)N1CCO[C@@H]2[C@H]1CCC2)Br	0
ZINC71896851	CC(C)C[C@](C)(C(=O)N)NC(=O)c1cccc2c1cccc2	0
ZINC71903204	c1ccc(cc1)[C@@H](C(F)(F)F)N1CCN(CC1)S(=O)(=O)N	0
ZINC72009366	C[C@@H](c1ccc(cc1)NC(=O)N)NC(=O)CCSc1ccc(cc1)Cl	0
ZINC72057938	CNC(=O)c1cnc(s1)/C=C/c1ccc2cc(ccc2c1)OC	1
ZINC72082328	Cc1cccc(n1)NC(=O)CN(C)Cc1cccc2c1cccc2	1
ZINC72192603	CN1CCN(CC1)c1cnc(s1)N	0
ZINC72194105	c1cc(c(c(c1Cl)N)Cl)Br	0
ZINC72195213	c1ccc2c(c1)c(ccc2O)[C@@H](C(F)(F)F)N	0
ZINC72196040	c1ccc2c(c1)c(c1ccccc1c2Cl)[C@@H](C(F)(F)F)N	0
ZINC72199133	c1cc(c(cc1Cl)Br)[C@H](CO)N	0
ZINC72200644	c1ccc2c(c1)c(ccc2F)[C@H](C[NH3+])N	0
ZINC72201361	c1ccc2c(c1)ccc1c2ccc(c1)[C@@H](C[NH3+])N	0
ZINC72230579	c1ccc2cc(ccc2c1)C(=O)N[C@@H]1CC[N@@H+](C1)C1CCCCCC1	1
ZINC72288549	Cc1cccc(c1)c1cnc([nH]1)[C@H]1CCCN1C(=O)[C@@H]1C[C@@H]1[N+](=O)[O-]	0
ZINC72356978	CC(C)[N@@H+]1CC[C@@H](C1)c1ccnc(n1)N	0
ZINC72416787	Cc1ccc(c(c1)Cl)Nc1nc([nH]n1)N	0
ZINC72686603	c1ccc2c(c1)c([O-])nn(c2=O)CCC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC72949995	c1ccc2c(c1)cccc2OCCCO/N=C(/Cn1cccn1)\N	0
ZINC73077988	C[C@H](c1ccncc1)NC(=O)c1ccccc1NC(=O)c1ccsc1	0
ZINC73511413	CCCN/C(=[NH+]/C)/NCCCC[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC74037898	C[C@@H](c1ccc2ccccc2c1)NS(=O)(=O)N	0
ZINC74072934	Cn1cccc(c1=O)NC(=O)c1cc2c([nH]1)cccc2F	0
ZINC75278805	COc1ccc(cc1)/C(=N/OC(=O)c1ccccc1OC)/N	0
ZINC75542012	c1c(c(nnc1Cl)N)C#N	0
ZINC75833048	CC[C@H](c1ccc(cc1F)F)[NH+]1CCN(CC1)CC(=O)NC(=O)N	0
ZINC75941755	CCCS(=O)(=O)N1CCC(CC1)NC(=O)c1cc(ccc1C)F	0
ZINC76064819	Cn1c(=O)cc2c(n1)CC[N@H+](C2)Cc1ccc(s1)Br	0
ZINC76252054	c1ccc2c(c1)cccc2CC(=O)Nc1cc(ccc1C(=O)N)Cl	0
ZINC76611204	CCCCC[N@H+](Cc1nc(no1)c1ccccc1OC)C(C)C	0
ZINC76636286	C[C@@H](C[NH+]1CCCCC1)NC(=O)Nc1ccccc1OCCC(=O)N	0
ZINC77116543	c1ccc2c(c1)cccc2[C@@H](CCNC(=O)c1ccc(cc1)Cl)O	1
ZINC77168561	c1ccc2c(c1)cccc2NC(=O)CC[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC77446625	C[C@H]([C@@H](C)S(=O)(=O)C)N(C)C(=O)Nc1cccc(c1)c1[nH+]ccn1C	0
ZINC77869995	COc1ccc(cc1F)CNC(=O)C(=O)Nc1ccc(c(c1)Cl)C#N	0
ZINC77900320	CN1C[C@H](CCC1=O)[NH2+]Cc1ccc2ccccc2c1	1
ZINC77956647	COCCn1cc(cn1)[N-]S(=O)(=O)c1ccc2ccccc2c1	1
ZINC78111294	CN(CC(F)F)C(=O)CCSc1ccc2c(c1)OCCCO2	0
ZINC78119971	Cn1c2cc(c(cc2n(c1=O)C)Br)C(=O)N(C)CC1CCC1	0
ZINC78330475	C[C@H](c1ccc2ccccc2c1)NC(=O)NCCCN1CCOCC1	1
ZINC78516493	C[C@@H](C(=O)N)[N@@H+]1CCC[C@@H](C1)NS(=O)(=O)c1cccc(c1)F	0
ZINC78530815	C1CCc2c(c(c(s2)NC(=S)NC(=O)CC2CCCC2)C(=O)N)C1	0
ZINC78728000	COC(=O)CC[N@@H+](Cc1cccc2c1cccc2)C[C@H]1CCCO1	1
ZINC78728762	CCCCC[C@H](C)NC(=O)CNc1ccccc1SCC(=O)N	0
ZINC78873591	Cc1c(c([nH]n1)C(=O)N)NS(=O)(=O)c1cc(ccc1Cl)C(F)(F)F	0
ZINC78899942	c1cc(n[nH+]c1)NC[C@@H]1CN(CCO1)CC1(CCCCC1)O	0
ZINC78901715	CC(C)n1ccc(n1)CC(=O)N1CCC[C@H](C1)c1cc([nH]n1)C(=O)N	0
ZINC78949061	CC[C@@H](Cc1ccc(cc1)C)OC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC78966784	C[C@@H](c1ccc2ccccc2c1)NCc1cccc(c1)C(=O)N	0
ZINC78966784	C[C@@H](c1ccc2ccccc2c1)[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC78995547	COC(=O)c1ncn(n1)Cc1cccc2c1nccc2	0
ZINC79054454	c1ccc2c(c1)cccc2S(=O)(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC79435591	C[C@@H](c1cnccn1)NC(=O)CN	0
ZINC79573674	CC(C)(CNC(=O)Nc1ccc2c3c1cccc3CC2)C(=O)N	0
ZINC79874830	C[C@@H](c1cccc2c1cccc2)NC(=O)N(C)CC1CC1	1
ZINC79974428	CCN(C1CCCC1)C(=O)NC1CCN(CC1)CC[NH+](C)C	0
ZINC80289246	c1ccc2cc(ccc2c1)CC(=O)N1CCN(CC1)S(=O)(=O)N	0
ZINC80302275	c1ccc2c(c1)cccc2C(=O)N1Cc2ccccc2C[C@H]1C(=O)N	0
ZINC80408198	CC(C)C[C@@H](C(=O)NCCOc1cccc2c1cccc2)NC(=O)N	0
ZINC82169101	Cn1c(c[nH+]c1N)c1ccc2ccccc2c1	0
ZINC83291671	CCOC(=O)/C=C\c1ccc2cc(ccc2c1)Br	1
ZINC83411250	Cc1cc2c([nH]1)ncc(n2)Br	0
ZINC84225457	c1cc([nH+]c(c1[O-])N)N	0
ZINC84372637	c1cc(cc(c1)F)Nc1c(cccn1)C(=O)Nc1cc(n[nH]1)C(=O)N	0
ZINC84964185	Cc1c(cc(o1)S(=O)(=O)N)C(=O)Nc1cccc2c1cccc2	0
ZINC84964423	CC[C@H]1CCCC[C@@H]1NC(=O)c1cc(c(s1)S(=O)(=O)N)OC	0
ZINC85291170	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)[C@H]1CCC[C@@H]1NC(=O)OC(C)(C)C	0
ZINC85413196	C[C@@H]1CCN([C@@H](C1)C)C(=O)NC[C@@H](CCO)CC(C)C	0
ZINC85424307	C[C@H](C(C)(C)C[NH+](C)C)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC87296277	CC(C)C[C@@H](C(=O)OC(C)C)NC(=O)Cc1ccc(cc1F)F	0
ZINC88228964	CC(C)(C)[C@H](c1ccccc1OC)NC(=O)[C@H]1CCCO1	0
ZINC88376631	Cc1ccc(cc1NC(=O)N[C@H](C)CCCO)C(=O)N	0
ZINC88491726	CC[C@H](C)C[N@@H+]1CC[C@H](CC1)C(=O)c1ccccc1	0
ZINC88697298	Cc1c(cc(o1)C(=O)N[C@H]1c2cccc(c2CC[C@H]1C)F)S(=O)(=O)N	0
ZINC89211799	c1ccc2c(c1)ccc(c2C[NH2+]N)O	0
ZINC89211804	c1ccc2c(c1)c(ccc2O)CNN	0
ZINC89374636	COC[C@@H](C(=O)N)NC(=O)c1cc2ccccc2cc1O	0
ZINC89389795	COC[C@@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1cccc(c1)C(F)(F)F	0
ZINC89467031	CCN1C[C@@H](CC1=O)C(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89648235	Cc1nc2ccc(cc2s1)NC(=O)c1cccnc1OCC(F)F	0
ZINC89802967	CC(C)[C@@H](C(=O)N)NC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89804189	CCOC(=O)CC[C@H](C)NC(=O)c1cccc(c1)SCC#N	0
ZINC89883064	c1c(cc(cc1Cl)Cl)C(=O)N1CC[NH+](CC1)[C@@H]1CCCC[C@@H]1O	0
ZINC90014497	C[N@H+]1CC[C@@H]([C@@H]1c1ccc(cc1)Cl)NC(=O)c1ccc([n-]1)C#N	0
ZINC90060800	Cc1cnc(s1)C(C)(C)NC(=O)c1ccnc(c1)OC1CCC1	0
ZINC90122562	C=C[C@H](CC(=O)Nc1ccc(nc1)C(=O)N)c1ccccc1	0
ZINC90465303	c1cc(c(c(c1)Cl)[C@H]1C[C@@H]1C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)F	0
ZINC90681847	C[C@@H]1CC[C@H](CC1)CN(C)C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90742522	Cc1ccc(cn1)OCC#CCNC(=O)c1cccc2c1cccc2	1
ZINC91305969	c1ccc2cc3c(cc2c1)nsn3	1
ZINC91703451	C[C@H](CNC(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C)[N@@H+](C)C1CC1	0
ZINC91873109	COc1cc2c(cc1OC)[nH+]c(nc2N)CCCc1cccnc1	0
ZINC91923641	CCOc1ccc(cc1)C1=CCN(CC1)C(=O)CN(C)S(=O)(=O)C	0
ZINC92103611	C[C@H](CC(C)(C)CNC(=O)Nc1cc(ccc1OC)F)O	0
ZINC92171343	C[NH+](C)Cc1ccc(cc1NCc1cccc2c1cccc2)C(=O)N	0
ZINC92487551	CC[C@H]1CN(C[C@@H](O1)C)Cc1cn(nc1c1ccncc1)C	0
ZINC92613647	Cc1c(c(n(n1)C)C)C(=O)C(=O)NC1(Cc2ccccc2C1)C	0
ZINC92754420	Cc1ccc(c([nH+]1)CN1CCCN(CC1)C(=O)OCC(C)C)[O-]	0
ZINC93436883	CC[N@@H+](Cc1c2ccccc2ccc1OC)CC(C)(C)O	1
ZINC93508884	CCC[C@@H]1CN(CCO1)Cc1c[nH]nc1c1cccnc1	0
ZINC93612497	CCc1nc(c(s1)[C@H](C)[N@H+](C)CC1=Cc2ccccc2OC1)C	0
ZINC93646218	c1ccc(cc1)c1ccc(s1)C[N@H+]1CC[C@@H](CC1)c1ncn[nH]1	0
ZINC95083645	CC(C)(C)OC(=O)N1CCC(CC1)[S@@](=O)c1ccc(nn1)Cl	0
ZINC95117349	c1ccc2c(c1)c(ccc2Br)OCC(=O)NN	0
ZINC95393971	c1ccc2c(c1)cccc2[C@H]1C[C@H]1C(=O)OCC(=O)N	0
ZINC95401807	c1c(cc(cc1Cl)Cl)[C@@H]1C[C@H]1C(=O)N1CCCC[C@@H]1C(=O)N	0
ZINC95409793	CC(C)(C)c1[nH+]ccc(n1)N[C@H]1CCC[C@@H]1C(=O)N	0
ZINC95704880	c1ccc2cc(c(cc2c1)C(=O)Cl)N	0
ZINC95889686	C[C@@H](CCCC[C@H](C)CCCC(C)C)CCCC(C)C	0
ZINC95917969	CC(C)(C)OC(=O)[C@H]([C@@H]1c2cc(ccc2NC1=O)F)[NH3+]	0
ZINC95938537	c1ccc2cc(c(cc2c1)C(=O)N/N=C\c1ccc[nH]1)O	1
ZINC95960133	COc1cc(cc(c1OC(F)F)Br)C[NH2+]C1(CCCC1)c1nnn[n-]1	0
ZINC95965040	c1ccc2cc(ccc2c1)OCCNC(=O)N1CC[C@H](C1)CCO	1
ZINC96009078	Cn1cc(cn1)C(=O)N[C@@H](c1ccc2ccccc2c1)C(=O)OC	1
ZINC96065209	Cc1ccc(o1)C[N@@H+]1C[C@@H]([C@@H]2[C@H]1CCCO2)NC(=O)c1nccn1C	0
ZINC96192842	Cc1nnc(s1)NC(=O)[C@]1(CC(=NO1)c1ccccc1Cl)C	0
ZINC97033982	CC(C)(C)c1c(cn(n1)C)C[N@H+](C)CC(C)(C)S(=O)(=O)C	0
ZINC97129481	C[C@H](c1ccc(cc1)S(=O)(=O)NC)NC(=O)c1c2c([nH]n1)CCCC2	0
ZINC97179466	COc1ccc2ccccc2c1C[N@@H+]1CCN(C(=O)C1)C1CCCC1	1
ZINC97299581	Cn1cnnc1CNC(=O)Nc1ccc2ccccc2c1	1
ZINC97366355	CCCCN([C@@H]1CCS(=O)(=O)C1)C(=O)COCC1CC1	0
ZINC97378153	C1CCc2nnc(n2CC1)[C@@H]1CCC[N@H+]1C[C@@H](C(F)(F)F)O	0
ZINC97392382	CCCCN(CC(F)(F)F)C(=O)COc1ccc(cc1)F	0
ZINC97597164	CC[C@@H](CCO)NC(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC97713704	Cc1nc([nH]n1)[C@@H]1CCC[N@H+]1Cc1ccc(o1)c1ccccc1Cl	0
ZINC97946898	COc1ccc(cc1)/C(=[NH+]/[C@H](C(Cl)Cl)NC(=O)OC)/N	0
ZINC98132368	CCN(CC)S(=O)(=O)c1ccc(cc1)[C@H](C)[NH2+]CCn1cccn1	0
ZINC98212437	Cc1ccccc1N1CCN(CC1)[C@@H](C)Cn1cc(nn1)C(=O)NN	0


==> anc/logic_5_train_molecules.tsv <==
mol_id	smiles	label
ZINC00001782	c1ccc2c(c1)cccc2C1C(=O)c2ccccc2C1=O	1
ZINC00005046	CCc1cccc(c1)N(C)C(=[NH2+])Nc1cccc2c1cccc2	0
ZINC00008558	c1cc2c(ccc3c2c(c1)c(=O)[nH]c3=O)N	0
ZINC00027780	c1cc2cc(c(cc2c(c1)S(=O)(=O)N1CCCCCC1)O)C(=O)[O-]	1
ZINC00028674	COc1cccc(c1OC)C1Nc2cccc3c2c(ccc3)N1	1
ZINC00033940	C[NH+](C)Cc1c(cc2ccccc2c1c1ccccc1)N	0
ZINC00036097	c1ccc2c(c1)cccc2C(=O)CSc1nnc(s1)N	0
ZINC00036714	CC1(CC2=C([C@H](C(=C(O2)N)C(=O)OC)c2cccs2)C(=O)C1)C	0
ZINC00038832	c1ccc2cc(ccc2c1)OCC(=O)Nc1cc(ccc1F)[N+](=O)[O-]	1
ZINC00043953	c1ccc(cc1)CNc1c2c3c(sc2ncn1)CCCC3	0
ZINC00045752	Cc1ccc(c(c1)C)/C=N/NC(=O)c1cccc(c1)N	0
ZINC00046216	c1cc(c(cc1/C=N/NC(=S)N)[N+](=O)[O-])Cl	0
ZINC00049815	Cc1cc(c(c(c1)C)OCC(=O)Nc1ccc2ccccc2c1)C	1
ZINC00052015	CC[C@H](C(=O)Nc1cccc2c1cccc2)Sc1ccccn1	1
ZINC00052202	Cc1ccc(cc1)[C@@H]1c2c3ccccc3ccc2OC(=C1C#N)N	0
ZINC00052707	c1ccc2c(c1)ccc1c2cc(c(=O)o1)C(=O)N	0
ZINC00058592	c1cc(oc1)/C=N/n1c(=O)c2ccc3c4c2c(ccc4CC3)c1=O	1
ZINC00060267	c1ccc2cc(ccc2c1)NC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC00061297	Cc1cccc(c1C)/N=C\c1c2ccccc2ccc1[O-]	1
ZINC00062620	Cc1cc(oc1C)C(=O)Nc1ccc2ccccc2c1	1
ZINC00063149	c1ccc(cc1)[C@H]1c2c(ccc3c2cc(cc3)O)OC(=C1C#N)N	0
ZINC00063150	c1ccc(cc1)[C@@H]1c2c(ccc3c2cc(cc3)O)OC(=C1C#N)N	0
ZINC00064819	c1ccc2c(c1)ccc1c2CN(CO1)c1cccc(c1)C(=O)[O-]	1
ZINC00065604	c1ccc2cc(ccc2c1)/C=N/c1cccc(c1)C(=O)N	0
ZINC00070849	c1ccc2c(c1)cccc2[C@H]1c2c([nH]c(=O)nc2OC(=C1C#N)N)[O-]	0
ZINC00070983	c1ccc2c(c1)cccc2[C@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00079879	COc1ccc(cc1)[C@H]1c2ccc3ccccc3c2OC(=C1C#N)N	0
ZINC00079884	COc1ccc(cc1)[C@@H]1c2ccc3ccccc3c2OC(=C1C#N)N	0
ZINC00079906	c1ccc2c(c1)ccc1c2OC(=C([C@@H]1c1cccs1)C#N)N	0
ZINC00079908	c1ccc2c(c1)ccc1c2OC(=C([C@H]1c1ccc(cc1)F)C#N)N	0
ZINC00081390	c1ccc2cc(ccc2c1)n1c(c(cn1)C#N)N	0
ZINC00083304	CC1=C([C@H](NC(=S)N1)c1ccc(c2c1cccc2)OC)C(=O)NC	1
ZINC00083410	c1ccc2c(c1)cccc2CSCC(=O)NN	0
ZINC00087821	c1ccc2c(c1)ccc1c2c(cc(n1)c1ccc(cc1F)F)C(=O)[O-]	1
ZINC00091191	c1ccnc(c1)c1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1)O)C#N)N	0
ZINC00093996	c1cc(oc1)C(=O)n1c(=S)nc2n1cc(cc2)Cl	0
ZINC00097016	c1cc2cc(cc3c2c(c1)c(=O)n(c3=O)O)N	0
ZINC00098154	Cc1cc(nc2c1c(c(s2)C(=O)Nc1cccc2c1cccc2)N)C	0
ZINC00102215	Cc1ccccc1Oc1c2ccsc2ncn1	0
ZINC00102430	Cc1cc(nc(n1)NC(=[NH2+])Nc1ccc2ccccc2c1)C	0
ZINC00103740	c1ccc2c(c1)cccc2Oc1cccc(c1C#N)C#N	1
ZINC00119867	C[N@H+]1CC[N@@H+](CC1)CCC(=O)Nc1cc(ccc1OC)[N+](=O)[O-]	0
ZINC00128291	c1cc2c(cc(c3c2c(c1)c(=O)[nH]3)Cl)Cl	1
ZINC00130568	c1ccc2c(c1)cccc2NC(=O)[C@H]1COc2ccccc2O1	1
ZINC00132014	C[C@H](C(=O)N/N=C/c1cccnc1)Nc1ccc2ccccc2c1	1
ZINC00134178	c1ccc2c(c1)ccc1c2[C@H](C(=C(O1)N)C#N)c1ccc(cc1)F	0
ZINC00134407	c1ccc2c(c1)ccc(c2O)C[NH+]1CCOCC1	1
ZINC00135554	c1ccc2cc(ccc2c1)OCc1ccc(o1)C(=O)NN	0
ZINC00141952	Cc1c2c(n[nH]1)OC(=C([C@H]2c1cc2ccccc2cc1OC)C#N)N	0
ZINC00141958	Cc1c2c(n[nH]1)OC(=C([C@@H]2c1cc2ccccc2cc1OC)C#N)N	0
ZINC00142656	c1ccc(cc1)NC(=O)NNC(=O)COc1cccc2c1cccc2	1
ZINC00142739	c1ccc2c(c1)ccc(c2Br)OCC(=O)N	0
ZINC00146421	CC1(N=C(N=C(N1c1ccc(cc1)Br)N)N)C	0
ZINC00147759	CC1=C([C@H](n2c(ncn2)N1)c1cccc2c1cccc2)C(=O)C	1
ZINC00148908	CCCc1nnc(n1N)SCc1ccc(cc1)C(C)(C)C	0
ZINC00152684	c1cc[n+](cc1)Cc1ccc(cc1)c1[nH]c2ccccc2n1	0
ZINC00153199	c1cc(c(cc1NN)Cl)F	0
ZINC00154043	CCOC(=O)C1CCN(CC1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC00155743	c1ccc2c(c1)cccc2C(=O)NNC(=O)c1ccc2c(c1)OCO2	1
ZINC00155965	c1ccc(cc1)C[NH2+]CC(=O)[O-]	0
ZINC00160678	c1ccc2c(c1)ccc(c2/C=C(/C#N)\C(=O)N)O	0
ZINC00163246	c1c(cc(Cl)[nH+]c1Cl)N	0
ZINC00165310	COC(=O)c1c(nc(c(n1)Cl)NCc1cccs1)N	0
ZINC00166538	CC(C)(C)NC(=S)N/N=C/c1c2ccccc2ccc1O	1
ZINC00168345	c1ccc2cc(ccc2c1)c1c[nH]c(c1C#N)N	0
ZINC00169562	Cc1c(sc(c1c1ccccc1)C(=O)N)C#N	0
ZINC00170123	COc1ccccc1CNc1ccc2c(c1)ncn2c1ccccc1	0
ZINC00175386	Cc1ccccc1n1c(=O)c2cccc3c2c(ccc3)c1=O	1
ZINC00175746	Cn1c2cc3ccccc3cc2nc(c1=O)c1ccccc1N	0
ZINC00178588	c1ccc2c(c1)cccc2/[NH+]=c\1/c(cc2ccccc2o1)C(=O)N	0
ZINC00178816	c1cc2cc(cc3c2c(c1)c(=O)n(c3=O)N)N	0
ZINC00180223	c1cc(ccc1NS(=O)(=O)c1ccc(cc1)[N+](=O)[O-])F	0
ZINC00184398	COc1ccc(cc1)[C@@H]1C[C@@H](n2c(c(cn2)C(=O)N)N1)C(F)(F)F	0
ZINC00185790	c1ccc(cc1)[C@@H]1[C@H](CC(=O)O1)C(=O)Nc1cccc2c1cccc2	1
ZINC00188641	Cc1nnc(o1)c1cccc2c1cccc2	1
ZINC00188899	c1ccc2cc3c(cc2c1)nc(o3)c1ccc(cc1)Cl	1
ZINC00189058	Cc1ccc(cc1N1Cc2c3ccccc3ccc2OC1)[N+](=O)[O-]	1
ZINC00190454	Cc1cccc(c1)n1c(=O)c2cccc3c2c(ccc3N)c1=O	0
ZINC00190634	COC(=O)c1cccc(n1)C(=O)Oc1ccc2ccccc2c1	1
ZINC00191616	c1ccc2cc3c(cc2c1)OC[C@H](O3)C(=O)NN	0
ZINC00193712	Cc1ccn2cc(c3cc4c5ccccc5ccc4oc3=O)[nH+]c2c1	1
ZINC00195516	c1ccc2c(c1)ccc1c2cc(c(=O)o1)C(=O)CBr	1
ZINC00195609	c1ccc2c(c1)ccc1c2cc(/c(=N/c2cccc(c2)F)/o1)C(=O)N	0
ZINC00197453	c1ccc2c(c1)c(cc(c2OC(=O)N1CCOCC1)Cl)Cl	1
ZINC00197564	Cc1ccc(cc1)/[NH+]=c\1/c(cc2c3ccccc3ccc2o1)C(=O)N	0
ZINC00203762	Cc1ccccc1NC1=NC(=[NH+]C2(N1)CCCCC2)N	0
ZINC00210866	Cc1cc(c(c(n1)SCC(=O)Oc1ccccc1)C#N)COC	0
ZINC00210890	COc1ccccc1[C@@H]1c2ccc3ccccc3c2OC(=C1C#N)N	0
ZINC00217312	c1ccc2c(c1)cccc2O[C@H]1[C@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O	1
ZINC00225905	c1cc2c(ccc3c2c(c1)C(=O)C=C3)N	0
ZINC00226446	Cc1cc(c(c(c1Cl)C)/C=N/c1cccc2c1cccc2)O	1
ZINC00237186	C[C@@H](C(=O)N/N=C/c1cccnc1)Nc1cccc2c1cccc2	1
ZINC00241042	c1cc2c(cc1N)nc(n2CCO)CO	0
ZINC00242177	c1ccc2cc(ccc2c1)[C@@H]1c2ccc(cc2OC(=C1C#N)N)N	0
ZINC00244318	CC(=O)Nc1c(c2ccccc2oc1=O)N	0
ZINC00245371	CC(=O)N[C@@H](c1ccc(cc1)Cl)c1c2ccccc2ccc1O	1
ZINC00247607	Cn1c(cc(=O)n(c1=O)C)NN	0
ZINC00251957	Cc1c(c(on1)C)C(=O)Nc1ccc2ccccc2c1	1
ZINC00253368	c1ccc2cc3c(cc2c1)[nH]c(n3)c1cc(cc(c1)N)N	0
ZINC00253585	CCOc1ccccc1C(=O)Nc1ccsc1C(=O)OC	0
ZINC00254051	c1ccc2c(c1)cccc2C(=O)N/N=C/c1ccncc1	1
ZINC00254114	c1ccc2c(c1)ccc(c2/C=N/NC(=O)c1ccccc1Cl)O	1
ZINC00254578	CCn1c2ccc(c3c2c(ccc3)c1=O)N	0
ZINC00257074	c1ccc(c(c1)Cn1nc(nn1)c1ccc2c(c1)OCO2)F	0
ZINC00261855	c1cc(oc1)c1nnc(o1)c1ccco1	0
ZINC00267207	Cn1c(cc(=O)n(c1=O)C)NC(=O)[C@H]1CCCO1	0
ZINC00267801	c1cnccc1[C@H]1OC[C@]2(CO1)C(=O)N=C(S2)N	0
ZINC00269724	c1ccc2c(c1)cccc2c1csc(n1)N1CCC(CC1)C(=O)N	0
ZINC00270551	Cc1cc(c(c(c1)C)[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)C)C	0
ZINC00276085	c1ccc2c(c1)cccc2c1nnc(o1)c1cccs1	1
ZINC00276163	CC[C@@H](C(=O)NN)Oc1ccc2ccccc2c1Br	0
ZINC00277077	c1ccc2c(c1)ccc1c2OC(=C([C@@H]1c1ccccc1Cl)C#N)N	0
ZINC00277922	c1ccc(cc1)[C@H]1c2ccc3ccccc3c2OC(=C1C#N)N	0
ZINC00283216	c1ccc2cc(ccc2c1)/C=N/NC(=O)c1ccc(cc1)Cl	1
ZINC00287178	c1ccc2c(c1)cccc2C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC00289868	c1ccc2c(c1)ccc1c2OC(=C([C@@H]1c1cccnc1)C#N)N	0
ZINC00292813	Cc1cc2c(c(=O)o1)[C@@H](C(=C(O2)N)C#N)c1ccc2ccccc2c1	0
ZINC00293802	c1ccc2cc(ccc2c1)/C=N/c1cccc2c1c(=O)[nH]nc2[O-]	1
ZINC00294075	c1ccc2c(c1)ccc(c2/C=N/c1ccc(c(c1)Cl)N)O	0
ZINC00296404	c1ccc2c(c1)c(cc1c2OC(=C([C@H]1c1cccnc1)C#N)N)Cl	0
ZINC00297101	CC(C)C[C@H]1C(=C(OC2=C1C(=O)CC(C2)(C)C)N)C#N	0
ZINC00297630	c1ccc2c(c1)cc1ccccc1c2/C=N/n1c(nnn1)N	0
ZINC00310678	c1cc2cccc3c2c(c1)[N-]C(=N3)c1ccc(cc1)F	1
ZINC00330099	CSC(=S)c1ccc2ccccc2c1	1
ZINC00336737	c1ccc2cc(c(cc2c1)C(=O)[O-])N	0
ZINC00336801	c1ccc2c(c1)ccc1c2nnc2c1CCC2	1
ZINC00337296	c1cc(cc2c1ccc(c2)N)N	0
ZINC00338449	c1cc2cccc3c2c(c1)c1c3nc2c(n1)ccc1c2nsn1	1
ZINC00339539	c1ccc(c(c1)C(=O)Nc1ccc(cc1)N1CCCC1)F	0
ZINC00345616	CCOc1ccc(cc1)/C=N/NC(=O)Cc1cccc2c1cccc2	1
ZINC00345643	CC(=O)c1ccc(c2c1cccc2)N	0
ZINC00345657	c1ccc2c(c1)cc(c(c2Br)N)Br	0
ZINC00347221	c1ccc(cc1)CNc1nc(nc(n1)N)c1cc(ccc1O)Cl	0
ZINC00347627	c1ccc2cc3c(cccc3C(=O)N)cc2c1	0
ZINC00349618	C/C(=N/NC(=O)c1c2ccccc2ccc1O)/c1cccc(c1)N	0
ZINC00355234	CC(C)[NH+]1CCN(CC1)C(=O)COc1ccc2ccccc2c1	1
ZINC00355695	Cn1c2ccccc2nc1Cc1cccc2c1cccc2	1
ZINC00361149	c1cc2cccc3c2c(c1)c1nc(nn1c3=O)N	0
ZINC00361842	c1ccc2c(c1)cccc2C(=O)Nc1ccc(cc1)Cl	1
ZINC00362962	c1ccc2c(c1)cccc2CC(=O)NC[C@@H]1CCCO1	1
ZINC00364975	c1cc2cc(ccc2c(c1)Br)OC(=O)C1CCCC1	1
ZINC00365369	c1ccc2c(c1)cccc2C(=O)Oc1ccc2ccc(cc2c1)O	1
ZINC00367428	Cc1ccc(cc1)[C@@H]1c2c(ccc3c2cc(cc3)O)OC(=C1C#N)N	0
ZINC00368736	Cc1c(c(n(n1)C)C)n1c(=O)c2cccc3c2c(ccc3N)c1=O	0
ZINC00374072	Cc1cc(cc(c1)Oc1cc(cc(c1)[N+](=O)[O-])N)C	0
ZINC00379291	CS(=O)(=O)N(CC(=O)N)c1cccc2c1cccc2	0
ZINC00381923	c1ccc2cc(ccc2c1)S(=O)(=O)N1CCC[C@@H]1C(=O)N	0
ZINC00384526	Cc1ccc(cc1)C(=O)n1c2ccc(cc2nn1)Cl	0
ZINC00384557	COc1ccc(c2c1cccc2)S(=O)(=O)N1CCC(CC1)C(=O)N	0
ZINC00386603	c1cc2c3c(ccc(c3c1)NC(=S)N)CC2	0
ZINC00386867	c1ccc2c(c1)cccc2NC(=O)c1ccccc1N	0
ZINC00389913	Cc1ccc(s1)[C@H]1c2ccc3ccccc3c2OC(=C1C#N)N	0
ZINC00389914	Cc1ccc(s1)[C@@H]1c2ccc3ccccc3c2OC(=C1C#N)N	0
ZINC00390323	Cc1cc(=O)n2c(c(nc2n1C)c1ccco1)c1ccccc1	0
ZINC00390868	c1cc2cc3c(cccc3Cl)cc2c(c1)Cl	1
ZINC00391275	CC1=C([C@@]2(C(C(=O)[C@]1(N(N2C(=O)OC)C(=O)OC)C)(C)C)C)C	0
ZINC00391923	c1ccc2cc(ccc2c1)NC(=O)[C@H]1CCC(=O)N1	1
ZINC00393190	CC[C@@H](c1ccc2cc(ccc2c1)OC)[C@@H](CC(=O)[O-])C(=O)OC	1
ZINC00394112	c1ccc2cc(ccc2c1)S(=O)(=O)/N=C(\[O-])/N	0
ZINC00397867	CSc1cccc(c1)NC(=O)Nc1cccc2c1cc(cc2)O	1
ZINC00399779	CS(=O)(=O)Cc1cccc2c1cccc2	1
ZINC00399859	c1ccc2c(c1)cccc2CC(=O)N[C@H](CC(=O)N)C(=O)[O-]	0
ZINC00402702	Cc1cccnc1N	0
ZINC00404835	CC(=O)Oc1ccccc1C(=O)N	0
ZINC00407492	c1ccc2c(c1)ccc1c2[C@@H](C(=C(O1)N)C#N)c1cccc(c1)O	0
ZINC00407967	C[C@@H]1CCC[C@@H](C1)NC(=O)c1cccc2c1cccc2	1
ZINC00408020	c1ccc2c(c1)ccc1c2OC(=C([C@H]1c1cccc(c1)Cl)C#N)N	0
ZINC00411361	c1ccc2c(c1)cccc2OCc1nnc(o1)SCC(=O)N	0
ZINC00416212	c1ccc(cc1)CCn1c(=O)c2ccccc2nc1SCC(=O)N	0
ZINC00421390	Cc1nnc(n1C)SCC(=O)Nc1cccc2c1cccc2	1
ZINC00421742	C[C@@H](C(=O)Nc1cccc2c1cccc2)Sc1ncc(c(n1)N)C#N	0
ZINC00422435	c1ccc(cc1)Cc1nnc(o1)SCc1ccc(cc1)Cl	0
ZINC00422449	CCOC(=O)CSc1nnc(o1)COc1ccc2ccccc2c1	1
ZINC00425138	CCc1ccc(cc1)n1c(c(sc1=S)C(=O)N)N	0
ZINC00427715	c1ccc2c(c1)ccc1c2[C@H](CC(=O)N1)c1ccccc1[N+](=O)[O-]	1
ZINC00431251	Cc1cccc(c1)N/C=C/1\C(=O)OC(=N1)c1cccc2c1cccc2	1
ZINC00443389	c1ccc2cc(ccc2c1)OCC(=O)Nc1cccc(c1Cl)Cl	1
ZINC00445663	c1ccc2cc(ccc2c1)NC(=O)Nc1ccc2c(c1)nccn2	1
ZINC00458245	CC(C)c1ccccc1NC(=O)COC	0
ZINC00466170	c1ccc(cc1)/C=C(\C(=O)N)/NC(=O)c1cccc2c1cccc2	0
ZINC00471761	Cc1cc(cc(c1OC)C)NC(=O)c1ccccc1O	0
ZINC00474377	Cc1ccc(o1)/C=C/C(=O)Nc1c(c2c(s1)CCCCC2)C(=O)N	0
ZINC00481850	c1cc(cc2c1ccc1c2[C@H](C(=C(O1)N)C#N)c1ccc(cc1)Cl)O	0
ZINC00482517	c1ccc2cc3c(cc2c1)C(=O)CC1(O3)CCCCC1	1
ZINC00485744	C[NH+](C)CCn1cnc2c1c(=O)[nH]c(=O)[nH]2	0
ZINC00488791	c1ccc2c(c1)cccc2N1C[C@]23C=C[C@H](O2)[C@H]([C@@H]3C1=O)C(=O)[O-]	1
ZINC00492742	c1ccc(cc1)[C@H]1C[C@H]1C(=O)Nc1cccc2c1cccc2N	0
ZINC00492980	CC1=C([C@H](C(=C(O1)N)C#N)c1cccc2c1cccc2)C(=O)C	0
ZINC00493231	c1ccc2cc(ccc2c1)OCC(=O)N1CCCc2c1cccc2	1
ZINC00494124	C[C@H]1CN(C[C@@H](O1)C)C(=O)Nc1cccc2c1cccc2	1
ZINC00494310	CC(C)N1C(=O)N([C@@](CC1(C)C)(C)O)c1cccc2c1cccc2	1
ZINC00495089	Cn1c2ccc(cc2c2c1nc(nn2)NN)Br	0
ZINC00495159	c1ccc2c(c1)cc(c1c2[C@@H](C(=C(O1)N)C#N)c1ccc(cc1)Cl)O	0
ZINC00495564	c1cc(cc2c1ccc1c2[C@@H](C(=C(O1)N)C#N)c1ccsc1)O	0
ZINC00495801	C/C(=N/NC(=S)N)/c1cc2c3ccccc3ccc2oc1=O	0
ZINC00498108	Cc1ccc(cc1)C(=O)N/N=C/c1cccc2c1cccc2	1
ZINC00501824	CCOC(=O)c1c(n(c2c1cc(c1c2cccc1)O)CC(C)C)C	1
ZINC00503023	CC1CCN(CC1)C(=S)NC(=O)COc1cccc2c1cccc2	1
ZINC00503026	c1ccc2c(c1)cccc2OCC(=O)NC(=S)N1CCCCC1	1
ZINC00521336	Cn1c2cccc3c2c(ccc3Br)n(c1=O)C	1
ZINC00522808	c1cc(cc(c1)C(=O)NN)COc1ccc2c(c1)CCC2	0
ZINC00525988	c1ccc2c(c1)cccc2CSc1nnc(n1N)c1cccnc1	0
ZINC00533056	Cc1ccccc1c1nnc(n1N)SCc1cccc(c1)F	0
ZINC00546849	C1CC=C[C@H](C1)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00547672	Cc1ccc(o1)/C=N/NC(=O)Cn1nc(nn1)N	0
ZINC00553156	Cc1cccc(c1)OCc1nc(c(o1)N1CCC(CC1)C(=O)N)C#N	0
ZINC00554722	C/C(=N/NC(=O)Cc1cccs1)/c1ccc(c(c1)OC)OC	0
ZINC00557380	CCn1nc(nn1)NC(=O)c1cccc2c1cccc2Br	1
ZINC00558724	CN(C)c1cccc2c1c(ccc2C=C(C(=O)N)C(=O)N)N(C)C	0
ZINC00566036	c1ccc2c(c1)cccc2C(=O)Oc1ccccc1/C=N/NC(=O)N	0
ZINC00570135	c1ccc(cc1)Oc1ccc(cc1)NC(=[NH2+])NC(=[NH2+])N	0
ZINC00586026	COc1ccc2ccccc2c1/C=C(\C#N)/c1ccc(cc1)[N+](=O)[O-]	1
ZINC00609233	c1ccc(cc1)c1nnc(o1)SCC(=O)c1ccc2ccccc2c1	1
ZINC00618452	c1cc(sc1)C(=O)Nc1nnc(s1)CC(=O)N1CCOCC1	0
ZINC00628559	c1ccc2c(c1)c(cc(c2O)Br)NS(=O)(=O)c1ccc(cc1)C(=O)[O-]	1
ZINC00639386	CC(C)c1ccc(c(c1)Br)OCc1nc(no1)c1ccccc1	0
ZINC00651521	c1ccc2c(c1)ccc1c2OC(=C([C@H]1c1c(cccc1Cl)Cl)C#N)N	0
ZINC00651522	c1ccc2c(c1)ccc1c2OC(=C([C@@H]1c1c(cccc1Cl)Cl)C#N)N	0
ZINC00664353	c1ccc2c(c1)ccc1c2OC(=C([C@@H]1c1cc(ccc1F)Br)C#N)N	0
ZINC00666549	c1ccc2c(c1)ccc1c2OC(=C([C@H]1c1ccc(cc1Cl)Cl)C#N)N	0
ZINC00666551	c1ccc2c(c1)ccc1c2OC(=C([C@@H]1c1ccc(cc1Cl)Cl)C#N)N	0
ZINC00676623	c1ccc2c(c1)ccc(c2Br)OCC(=O)Oc1ccc(cc1)Cl	1
ZINC00682193	c1ccc2c(c1)cccc2C(=O)Nc1ccc(cc1)I	1
ZINC00692225	c1cc(cc2c1ccc1c2[C@H](C(=C(O1)N)C#N)c1ccc(cc1)Br)O	0
ZINC00695457	Cc1c(c(n(n1)CC(=O)N/N=C/c1cccc2c1cccc2)C)Br	1
ZINC00708480	c1cc2cccc3c2c(c1)c(=O)n(c3=O)c1cc(c(c(c1)Cl)N)Cl	0
ZINC00752637	c1ccc2c(c1)c(cc1c2OC(=C([C@H]1c1ccc(cc1)F)C#N)N)Cl	0
ZINC00755186	c1ccc(cc1)/C=C/C=C/1\C(=O)NC(=O)N(C1=O)c1ccc(cc1)Br	0
ZINC00757015	c1ccc(c(c1)C[N@H+]1CC[C@@H](CC1)C(=O)N)C(F)(F)F	0
ZINC00778820	Cc1c(sc(c1C(=O)N)NC(=O)COc1ccc2ccccc2c1)C	0
ZINC00795798	Cc1nnc(s1)NS(=O)(=O)c1ccc2ccccc2c1	1
ZINC00808898	COc1ccc(c2c1cccc2)[C@@H]1C(=C(SC(=C1C#N)N)N)C#N	0
ZINC00823028	c1ccc2c(c1)ccc1c2OC(=C([C@@H]1c1cccc(c1Cl)Cl)C#N)N	0
ZINC00829236	c1ccc2cc(ccc2c1)OCC(=O)NNC(=O)c1ccc(cc1)I	1
ZINC00840455	C[C@@H](C(=O)Nc1cccc2c1cccc2)Oc1ccc(cc1Cl)Cl	1
ZINC00859135	c1cc(cc2c1cc(cc2)Br)OC(=O)N1CCCCC1	1
ZINC00859967	CCOc1ccc(c2c1cccc2)/C=C/1\C(=O)NC(=O)N1	1
ZINC00863038	c1cc2cccc3c2c(c1)c(=O)n(c3=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC00881516	c1ccc2cc(ccc2c1)OCC(=O)Nc1nnc(s1)c1ccco1	1
ZINC00895314	C(C(=O)[O-])NC(=[NH2+])N	0
ZINC00968125	c1ccc2cc(ccc2c1)N	0
ZINC00971369	COc1ccc2c(c1)C=C[C@@]1(O2)c2ccc(c3c2c(ccc3)O1)OC	1
ZINC00973717	c1ccn2c(c1)nc(c(c2=O)[N+](=O)[O-])Cl	0
ZINC00977130	C[NH2+][C@H](c1ccccc1)[C@H]1c2cccc3c2c(ccc3)[C@@H]1O	1
ZINC00993964	c1cc(ccc1C(=O)Nc1c(c2c(s1)CCCCC2)C(=O)N)Br	0
ZINC01002614	COc1ccc2c(c1)sc(n2)NC(=O)Nc1cccc2c1cccc2	1
ZINC01002622	c1ccc2c(c1)cccc2NC(=O)N[C@@H]1CCCc2c1cccc2	1
ZINC01019528	C[C@H]1N([C@H]2c3cccc4c3c(ccc4)[C@H]2O1)c1ccccc1	1
ZINC01019829	C[C@H]1CC[C@@H](c2c1c(n[nH]2)c1ccc2ccccc2c1)C(C)C	1
ZINC01027896	c1cc2c3c(ccc4c3c1c(=O)[nH]c4=O)c(=O)[nH]c2=O	1
ZINC01034246	c1ccc2c(c1)cccc2NS(=O)(=O)c1ccc(cc1)C(F)(F)F	1
ZINC01044379	CC(=O)c1ccc2c(c1)cccc2C(=O)C	1
ZINC01054761	c1ccc2c(c1)cccc2NCC(=O)N/N=C/c1ccc(cc1)Br	1
ZINC01062044	c1ccc2c(c1)ccc1c2[C@@H](C(=C(O1)N)C#N)c1ccc(cc1)Br	0
ZINC01071943	C[C@@H](c1ccc2ccccc2c1)NC(=O)c1cccc2c1cccc2	1
ZINC01071952	c1ccc(cc1)[C@H](C1CCCC1)NC(=O)c1cccc2c1cccc2	1
ZINC01085494	C[C@H](C(=O)N/N=C/c1cc(cs1)Br)Oc1ccc2ccccc2c1	1
ZINC01094353	CCc1nnc(n1N)SCC(=O)Nc1ccc2ccccc2c1	0
ZINC01108970	Cc1ccccc1C(=O)N[C@@H](C)c1ccc2ccccc2c1	1
ZINC01115298	c1cc2cc(cc3c2c(c1)c(=O)n(c3=O)c1cccc(c1)O)Br	1
ZINC01123951	CCc1ccccc1NC(=O)COc1ccc2ccccc2c1Br	1
ZINC01124149	c1ccc2c(c1)ccc(c2Br)OCC(=O)N1CCC(CC1)C(=O)N	0
ZINC01140915	CCc1cccc(c1NC(=O)COc1ccc2cc(ccc2c1)Br)C	1
ZINC01153529	c1ccc2c(c1)ccc(c2Br)OC(=O)c1ccc(cc1)[N+](=O)[O-]	1
ZINC01171739	CC1=C([C@@H](NC(=S)N1)c1cccc2c1cccc2)C(=O)OC(C)(C)C	1
ZINC01193746	c1ccc2cc(ccc2c1)OCCn1ccnc1	1
ZINC01212521	c1ccc2cc(ccc2c1)OCC(=O)NNC(=O)c1ccc(cc1)Cl	1
ZINC01215692	COC(=O)c1ccccc1NC(=O)COc1ccc2ccccc2c1	1
ZINC01271830	c1ccc2c(c1)cccc2CSc1c2c(nc(n1)N)[nH+]c[nH]2	0
ZINC01280757	c1ccc2c(c1)ccc(c2/C=N/NC(=[NH2+])N)O	0
ZINC01361135	Cc1c(cco1)c1nnc(n1C[C@H]1CCCO1)SCC(=O)N	0
ZINC01387497	C[NH2+][C@H]1c2c3ccccc3ccc2OC[C@H]1CO	1
ZINC01388043	Cc1cnc(nc1c1ccc2c(c1)ccc(c2Br)OC)N	0
ZINC01395038	c1ccc2c(c1)ccc(c2O)C(=O)c1cnn(c1)c1ccc(cc1)F	1
ZINC01395041	c1ccc2c(c1)ccc(c2O)C(=O)c1cnn(c1)c1ccc(cc1)Cl	1
ZINC01396197	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cc1cnc(s1)Oc1ccc(cc1)N	0
ZINC01403894	c1ccc2c(c1)cccc2NNC(=S)N	0
ZINC01427003	c1cc2c(ccc(c2C#N)N)nc1	0
ZINC01428407	c1cc2c3c(ccc(c3c1)S(=O)(=O)NC1CC1)CC2	1
ZINC01434133	Cc1cc(cc(c1C)S(=O)(=O)N)C(C)(C)C	0
ZINC01442799	c1ccc2c(c1)cc(c1c2cccc1)C(=[NH2+])N	0
ZINC01454107	c1ccc(c(c1)Cc1cnc(s1)NC(=O)/C(=C/c1cccs1)/C#N)Cl	0
ZINC01456305	CCCc1ccc(cc1)[C@@]1(CC(N(c2c1cccc2)C(=O)C)(C)C)C	0
ZINC01462976	CCn1c2ccc(c3c2c(ccc3)c1=O)NC(=O)c1cccnc1	1
ZINC01475479	CCCc1ccc(cc1)OC[C@@H](C[N@@H+](C)C1CCCCC1)O	0
ZINC01498352	c1ccc2c(c1)ccc(c2/C=N/NC(=O)c1c(cn[nH]1)Br)O	1
ZINC01500351	c1ccc2cc(ccc2c1)CN1CCN(C1=O)c1ccc(c(c1)Cl)F	1
ZINC01516353	Cc1c(cccc1[N+](=O)[O-])C(=O)Oc1cccc2c1cccc2	1
ZINC01518179	COc1cc2ccccc2cc1C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC01555329	c1ccc2c(c1)c(ccc2S(=O)(=O)[O-])N	0
ZINC01558593	COc1ccc2c(c1)cccc2N	0
ZINC01561929	c1ccc2c(c1)Oc1c(cccc1S2(=O)=O)C(=O)[O-]	0
ZINC01566688	CSc1nc(c(s1)C(=O)Nc1ccc2ccccc2c1)N	0
ZINC01571130	c1ccc2cc(ccc2c1)CNC(=[NH2+])N	0
ZINC01575398	c1ccc2c(c1)ccc(c2CSc1ccc(cc1)Cl)N	0
ZINC01576544	c1cc(cc2c1ccc(c2)NS(=O)(=O)N1CCCCC1)N	0
ZINC01577003	c1cc(cc(c1)N)C(=O)Nc1ccc2c(c1)cc(cc2O)S(=O)(=O)[O-]	0
ZINC01578703	Cn1c(=O)ccc2c1oc1ccc3ccccc3c1c2=O	1
ZINC01580798	COc1cccc(c1)c1nnc(o1)c1ccc2ccccc2c1	1
ZINC01586321	c1cc2ccc(cc2c(c1)O)N	0
ZINC01593346	c1ccc2cc3cc(ccc3cc2c1)N	0
ZINC01594155	c1ccc2c(c1)cccc2C=C=C(C(=O)[O-])C(=O)[O-]	1
ZINC01594841	c1ccc2c(c1)ccc1c2ccc(c1)N	0
ZINC01594842	c1ccc2c(c1)cc(c1c2cccc1)C[NH3+]	1
ZINC01598002	c1cc2cccc3c2c(c1)c1c3sc(n1)N	0
ZINC01599927	c1ccc2c(c1)ccc1c2cc(c2c1cccc2)[N+](=O)[O-]	1
ZINC01599991	CC(=O)O/C=C/1\c2ccccc2CC[C@H]1c1ccc2ccccc2c1	1
ZINC01606357	c1ccc(cc1)N1CCN(CC1)C(=[NH2+])N	0
ZINC01606708	COC(=O)C(=O)CBr	0
ZINC01616161	c1ccc2c(c1)ccc1c2CCc2c(c(co2)C(=O)N)C1=O	0
ZINC01617180	Cc1c2ccccc2c(c2c1c1ccccc1c(c2)F)CO	1
ZINC01632934	c1ccc(cc1)c1c2ccccc2c(c(c1O)O)c1ccccc1	1
ZINC01635782	c1c(c(cc(c1Cl)Cl)S(=O)(=O)NO)N	0
ZINC01637015	c1ccc2c(c1)cccc2Nc1ncc(o1)N	0
ZINC01640834	COc1ccc(cc1)OCCO	0
ZINC01641027	c1cc2c(cc(cc2O)S(=O)(=O)[O-])c(c1)N	0
ZINC01641586	CCOC(=O)C[n+]1cccc(c1)C	0
ZINC01648147	c1c2cc(cc(c2c(cc1S(=O)(=O)[O-])N)O)S(=O)(=O)[O-]	0
ZINC01651920	c1ccc2c(c1)cccc2S(=O)(=O)[O-]	1
ZINC01667275	c1cc[n+](cc1)CC(=O)c1ccc2ccccc2c1	1
ZINC01669604	Cc1ccc2ccc(cc2c1)C	1
ZINC01669730	c1cc(c(c2c1cc(cc2)S(=O)(=O)[O-])N)S(=O)(=O)[O-]	0
ZINC01669743	c1ccc2cc(c(cc2c1)C(=O)N)O	0
ZINC01672214	CCCn1cnc2c1nc([nH]c2=S)N	0
ZINC01674013	CN(C)/C=N/c1c2ccccc2cc2c1cccc2	1
ZINC01676879	Cc1c(c(ncn1)SC)N	0
ZINC01679169	CN(c1cccc2c1cccc2)N	0
ZINC01680649	CCOc1ccc2ccccc2c1N	0
ZINC01683639	c1cc2c(cc1N)cc(cc2O)S(=O)(=O)[O-]	0
ZINC01683642	c1cc2c(ccc(c2cc1N)S(=O)(=O)[O-])S(=O)(=O)[O-]	0
ZINC01683643	c1c2cc(c(cc2c(cc1S(=O)(=O)[O-])O)N)S(=O)(=O)[O-]	0
ZINC01684770	CCCCCOC(=O)CC(=O)C	0
ZINC01686999	COc1cccc2c1cccc2	1
ZINC01689793	c1cc2ccc3cccc4c3c2c(c1)CC4	1
ZINC01693267	c1cc2c(cc1S(=O)(=O)[O-])cc(c(c2N)N)S(=O)(=O)[O-]	0
ZINC01693409	c1cc(cc2c1ccc(c2)S(=O)(=O)[O-])N	0
ZINC01700998	c1ccc2cc(ccc2c1)S[C@@H]1CCCCC1=O	1
ZINC01706213	c1cc(c(cc1c1ccc(c(c1)Br)N)Br)N	0
ZINC01711140	CC(C)[C@H](C(=O)[O-])NC(=O)C[NH3+]	0
ZINC01718329	CC[N@H+](CCCl)Cc1cccc2c1cccc2	1
ZINC01720115	c1cc(cc2c1cc(cc2)S(=O)(=O)N)S(=O)(=O)N	0
ZINC01722140	c1ccc2cc3c(cc2c1)[nH]c(=S)[nH]3	1
ZINC01722236	CC(=O)Oc1c2ccccc2cc2c1ccc1c2cccc1	1
ZINC01722586	Cc1cc2ccccc2cc1N	0
ZINC01722909	c1cc(cc2c1ccc1c2c(nc(n1)N)N)Cl	0
ZINC01722910	Cc1ccc2c(c1)ccc1c2c(nc(n1)N)N	0
ZINC01734443	c1ccc2c(c1)N[C@H]1CCN2C1	0
ZINC01734470	c1ccc2c(c1)c(cc1c2cncc1)C(=O)N	0
ZINC01742088	c1ccc(cc1)c1c(n(nn1)c1ccc2ccccc2c1)N	0
ZINC01745624	Cc1ccc2cccc(c2c1)CC(=O)NN	0
ZINC01763056	CC(C)(C)C1=CC(=O)[C@@]([C@@H](C1=O)Cl)(C(C)(C)C)Cl	0
ZINC01775020	c1ccc(cc1)C(=O)Cn1c[n+](cn1)CC(=O)c1ccc(cc1Cl)Cl	0
ZINC01840107	CCc1cc(ccc1NC(=S)NC(=O)c1cccc2c1cccc2)I	1
ZINC01850213	c1ccc2cc(ccc2c1)OC(=O)c1ccccc1N	0
ZINC01872313	CC1=C(Cn2c(=O)c3cc4ccccc4cc3c(=O)n2C1)C	1
ZINC01873125	c1ccc2cc3c(cc2c1)[nH]c1cc2ccccc2cc1[nH]3	1
ZINC01926192	CCn1c2ccc(c3c2c(ccc3)c1=O)S(=O)(=O)N	0
ZINC01926589	CCN(c1cccc2c1cccc2)C(=O)c1ccc(cc1)N	0
ZINC02008501	c1ccc2c(c1)cccc2OC[C@@H](CO)O	1
ZINC02015752	c1ccc2cc3cc4c(ccs4)cc3cc2c1	1
ZINC02023395	c1cc2cc(ccc2c(c1)OS(=O)(=O)[O-])N	0
ZINC02024280	c1ccc2cc(ccc2c1)C[C@@H]1CCC[NH2+]1	1
ZINC02083061	CCCOc1ccc(cc1)C1Nc2cccc3c2c(ccc3)N1	1
ZINC02099767	CCCCCCc1c(cc2ccc3ccccc3c2n1)CCCCC	1
ZINC02140950	c1ccc2cc(ccc2c1)NC(=S)N	0
ZINC02141495	c1ccc(c(c1)/C=N/NC(=O)CNC(=O)c1ccc(c(c1)Cl)Cl)F	0
ZINC02144235	CCCNS(=O)(=O)c1cccc2c1cccc2N	0
ZINC02144240	CCOCCNS(=O)(=O)c1cccc2c1cccc2N	0
ZINC02149941	c1cc2ccc3ccc(c4c3c2c(c1)cc4)/C=N/N	0
ZINC02156476	C[C@H]1CC[C@@H]([C@@H](C1)OC(=O)NN)C(C)C	0
ZINC02160229	c1ccc2c(c1)ccc(c2/C=N\c1cc(ccc1Cl)Cl)[O-]	1
ZINC02160298	CCCC[NH2+][C@@H](C)CO	0
ZINC02164414	c1ccc2c(c1)ccc(c2/C=N/c1nc2ccccc2s1)O	1
ZINC02168057	c1cc2ccc(c3c2c(c1)CC3)N	0
ZINC02168525	CCCCNC(=S)NN	0
ZINC02170725	CCCNC(=O)Nc1cccc2c1cccc2	1
ZINC02178938	c1cc2cccc3c2c(c1)NC(N3)c1ccc(cc1)C#N	1
ZINC02182572	CCOc1ccc(cc1)S(=O)(=O)Oc1cccc2c1cccc2	1
ZINC02182639	CCCCOc1ccc(c2c1cccc2)S(=O)(=O)N1CCCC1	1
ZINC02225034	c1ccc(c(c1)NC(=O)c1c(c2cc3c(nc2s1)CCCC3=O)N)F	0
ZINC02259032	CC1(CC2=C([C@H](C(=C(O2)N)C(=S)N)c2ccc(cc2)Br)C(=O)C1)C	0
ZINC02266329	c1cc2c(ccc(c2c(c1)N)N)S(=O)(=O)[O-]	0
ZINC02276283	CCOP(=O)(Nc1cccc2c1cccc2)OCC	1
ZINC02277617	Cc1[n+](c2c3ccccc3ccc2s1)CC[C@@H](C)S(=O)(=O)[O-]	1
ZINC02294770	CCCCCCOc1ccc(cc1)CNc1cccc2c1cccc2	1
ZINC02304009	Cc1ccc(cc1)C(=O)/C=C(/C(=O)[O-])\Nc1ccccc1N	0
ZINC02311927	CCOP(=O)([C@@H](C(=O)N)NC(=O)Nc1ccc(cc1)Cl)OCC	0
ZINC02317077	c1ccc2c(c1)ccc1c2cc(/c(=N/c2ccc(cc2)Br)/o1)C(=O)N	0
ZINC02335927	c1ccc2c(c1)cccc2CSc1nnc(n1N)c1ccc(cc1)F	0
ZINC02351063	CC[C@](C)(C(=O)N)N1C(=O)c2ccccc2C1=O	0
ZINC02361933	c1csc(n1)NC(=O)C(=O)N	0
ZINC02378524	Cc1cc(c(c(c1)Cl)NC(=O)CSc1nnc(n1N)c1ccco1)C	0
ZINC02380207	Cn1cnnc1SCc1c(nnn1c1c(non1)N)C(=O)OC	0
ZINC02382940	c1cc(c(c2c1c(c(c(c2Cl)Cl)Cl)Cl)Cl)Cl	1
ZINC02384389	Cc1ccc2ccccc2c1NC(=S)N	0
ZINC02384991	c1ccc2c(c1)c(c[nH]2)C[C@@H](C(=O)NCC(=O)NCC(=O)[O-])[NH3+]	0
ZINC02412329	c1ccc(cc1)n1c(nnn1)SCC(=O)Nc1c(non1)N	0
ZINC02435804	c1cc(c(cc1C(=O)NNC(=S)Nc1ccc(cc1Cl)Cl)Cl)Cl	0
ZINC02471146	Cn1ccnc1SCC(=O)c1ccc(cc1)OC	0
ZINC02472757	c1ccc2c(c1)ccc1c2NC(=O)C[C@H]1c1cccs1	1
ZINC02490165	CC[NH+]1CCN(CC1)c1ncccn1	0
ZINC02498902	C[C@@H]1CCC[C@H](C1)[N@H+](C)[C@@H]1CC[N@H+](CC1)C	0
ZINC02504065	c1cc2c(cc1NC(=O)CSc1nnc(s1)N)OCCO2	0
ZINC02505844	c1ccc(cc1)c1nc2c3ccccc3oc(=O)c2c(n1)N	0
ZINC02507953	CCCCc1c2ccccc2cc2c1cccc2	1
ZINC02512234	c1cc2ccc(c3c2c2c1ccc(c2cc3)N)N	0
ZINC02514247	CC(C)(C)C(=O)c1cccc(c1)C(F)(F)F	0
ZINC02520606	c1ccc2cc(ccc2c1)C(=O)CCNc1ccc(c(c1)[N+](=O)[O-])Cl	1
ZINC02521369	CCn1c(nnc1SCC(=O)NN)Cn1cc(c(n1)C)Br	0
ZINC02522861	c1cc2cc(ccc2c(c1)O)N	0
ZINC02525281	COC(=O)CCC(F)(F)F	0
ZINC02527024	COc1ccc2c(c1)c(c([nH]2)C(=O)OC)/C=C/C(=O)[O-]	0
ZINC02528170	c1cc(c(cc1NC(=S)NN)C(F)(F)F)Cl	0
ZINC02529815	c1cc(c(c2c1c(cc(c2)S(=O)(=O)[O-])O)S(=O)(=O)[O-])N	0
ZINC02534905	c1cc(c(cc1Cl)F)OCn1cc(c(n1)N)Cl	0
ZINC02535966	c1cc(c(cc1[N+](=O)[O-])Cl)OCn1cc(c(n1)C(=O)NN)Cl	0
ZINC02537082	c1c(nn2c1NCC[C@H]2C(F)(F)F)C(=O)NN	0
ZINC02538740	c1ccc(c(c1)N)OCc1ccco1	0
ZINC02538753	c1ccc(c(c1)N)OC1CCCC1	0
ZINC02539115	c1cc2c3c(ccc(c3c1)F)C=C2	1
ZINC02549445	c1ccc2cc(ccc2c1)OCc1cccc(c1)C(=O)NN	0
ZINC02555908	COc1ccc(cc1)[C@H]([C@H](C(=O)c1ccc2ccccc2c1)Br)Br	1
ZINC02560994	C[C@@H](C(=O)N[C@@H](CC#C)C(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])[NH3+]	0
ZINC02570852	C[C@@H](c1ccc2cc(ccc2c1)O)C(=O)[O-]	1
ZINC02572174	CSc1ccc(cc1)C(=O)CCC(=O)[O-]	0
ZINC02576958	CC(C)(C)OC(=O)NCc1ccnc(c1)C(=O)[O-]	0
ZINC02592163	COc1ccc(cc1OC)C1Nc2cccc3c2c(ccc3)N1	1
ZINC02603017	c1ccc(c(c1)NC(=O)c1c(c2cc3c(nc2s1)CCCC3)N)Cl	0
ZINC02619315	c1ccc2c(c1)cccc2NC(=O)CSc1nnc(s1)N	0
ZINC02624115	Cc1cc(c(n1Cc1cccs1)C)C(=O)CSc1nc(cs1)C	0
ZINC02626143	c1ccc2c(c1)cccc2OC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC02628058	c1ccc2c(c1)cccc2CSc1nc(n[nH]1)c1ccncc1	1
ZINC02631966	c1ccc(cc1)CC(=O)N/N=C/1\c2cccc3c2c(ccc3)C1=O	1
ZINC02632344	Cc1c(c(n(n1)CC(=O)Nc1cccc2c1cccc2)C)[N+](=O)[O-]	1
ZINC02640191	c1ccc2cc(ccc2c1)S(=O)(=O)/N=C(/c1ccc(cc1)[N+](=O)[O-])\N	0
ZINC02650187	Cc1c(c(n(n1)Cc1cccc2c1cccc2)Cl)C=O	1
ZINC02651496	C[C@H](C(=O)NC(=O)N)Oc1ccc2cc(ccc2c1)Br	0
ZINC02657436	C[C@H](C(=O)NC(=O)N)OC(=O)CSc1ccc2ccccc2c1	0
ZINC02713350	Cc1ccc(cc1)Cn1ccn(c(=O)c1=O)Cc1cccc(c1)Cl	0
ZINC02731573	C=CCNC(=O)CSc1nccc(n1)c1ccc2ccccc2c1	1
ZINC02739521	CCCc1cc(nc(n1)SCC(=O)Nc1ccc2ccccc2c1)C	1
ZINC02751521	CCCCNC(=O)c1cc(nc2c1cccc2)c1ccc(c(c1)Cl)Cl	0
ZINC02768659	CCOc1cc(ccc1OCC(=O)N)/C=C(\C#N)/C(=O)OCC	0
ZINC02770749	c1ccc2c(c1)cc(c(c2/C=N/NC(=O)N)O)Br	0
ZINC02778912	Cc1c(cn(n1)C)NC(=O)[C@H](C)n1c(c(cn1)Cl)C	0
ZINC02797019	CCOc1cc(ccc1OC(F)F)C(=O)Nc1cccc(c1)C	0
ZINC02832646	Cc1c(sc(c1C(=O)N)NC(=O)Cc1cccc2c1cccc2)C	0
ZINC02855570	c1cc2cccc3c2c(c1)c(=O)n3CC(=O)Nc1ccc(c(c1)Cl)Br	1
ZINC02879014	C[C@@H](c1cccc(c1)NC(=O)c1ccc2ccccc2c1OC)O	1
ZINC02881173	Cc1ccc(cc1C)NC(=O)c1cc2ccccc2cc1O	1
ZINC02883253	C[C@@H](C(=O)NCC=C)n1c2cccc3c2c(ccc3)c1=O	1
ZINC02890598	c1cc(sc1)C(=O)NCC(=O)Nc1ccc(cc1)F	0
ZINC02987973	c1cc(n(c1)c1ccc(cc1)S(=O)(=O)N)/C=N\n1cnnc1	0
ZINC02988838	CCC[NH+](CCC)C[C@H](COc1cccc2c1cccc2)O	1
ZINC03010507	CC(C)C[C@H](C(=O)N)NC(=O)[C@@H](CO)[NH3+]	0
ZINC03026551	CCc1ccc(cc1)C(=O)Nc1cccc2c1cccc2	1
ZINC03045280	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)N)Br	0
ZINC03066780	Cc1nc2ccc(cc2s1)C(=O)Nc1cccc2c1cccc2	1
ZINC03073373	c1ccc(cc1)[C@@H]1c2ccc3ccccc3c2OC(=C1C#N)N	0
ZINC03077260	c1ccc2cc(ccc2c1)S(=O)(=O)Oc1cccc2c1nccc2	1
ZINC03086182	c1ccc2c(c1)cc1ccccc1c2C=C1C(=O)NC(=O)NC1=O	1
ZINC03100020	c1cc(ccc1/C=N/c1ccc(cn1)Cl)O	0
ZINC03122154	CCCc1ccc(c2c1cccc2)C=C1C(=O)c2ccccc2C1=O	1
ZINC03130957	C[C@H](C1CC1)N(Cc1ccccc1)C(=O)N	0
ZINC03131445	c1ccc2c(c1)c(ccc2N)C1CCCC1	0
ZINC03131855	Cc1cccc(c1NC(=O)NCCSCc1c(cccc1Cl)Cl)C	0
ZINC03145233	CC[C@@H](C)[C@H](C(=O)N)NC(=O)[C@@H](CC(C)C)NC(=O)OC(C)(C)C	0
ZINC03149547	c1ccc2c(c1)ccc(c2/C=N/NC(=O)c1ccc(cc1)N)O	0
ZINC03153980	C[C@@H]1[C@H]([C@@H]([C@@H]([C@H](O1)Nc1cccc2c1cccc2)O)O)O	1
ZINC03155961	Cc1coc(c1C(=O)Nc1cccc2c1cccc2)C	1
ZINC03156238	c1ccc2c(c1)cccc2OC(=O)c1ccc(cc1)Cl	1
ZINC03156550	CCC[C@@H](C#C[C@@](C)(c1ccc2ccccc2c1)O)O	1
ZINC03158855	CC[C@H](C)NC(=O)/C=C/c1ccc(cc1)OC	0
ZINC03159152	c1ccc2c(c1)ccc1c2c(c[nH]1)/C=N/NC(=S)N	0
ZINC03161243	Cc1cccc(c1OCC(=O)NCC(=O)[O-])C	0
ZINC03173200	c1ccc2c(c1)ccc1c2[C@H](C(=C(O1)N)C#N)c1ccc(cc1)Cl	0
ZINC03177976	c1ccc(c(c1)Nc1ncc(c(n1)N1CCOCC1)F)Cl	0
ZINC03195860	COc1cc(cc(c1OC)OC)/[NH+]=c/1\[nH]c2cccc3c2c1ccc3	1
ZINC03200839	c1cc2c(cc(c3c2c(c1)c(=O)[nH]3)S(=O)(=O)N)S(=O)(=O)N	0
ZINC03203056	c1ccc2c(c1)cccc2O[P@@](=O)(N)OCC(F)(F)F	0
ZINC03203803	c1ccc2c(c1)cccc2/N=C/c1cc(ccc1OC(F)F)[N+](=O)[O-]	1
ZINC03204636	C#CCOc1ccc2ccccc2c1Br	1
ZINC03216297	c1ccc2c(c1)ccc(c2Br)SCC(=O)OCC(=O)NC1CC1	1
ZINC03219176	c1ccc2cc(ccc2c1)Oc1ccc(cc1N)Cl	0
ZINC03224872	c1ccc(cc1)CNC(=O)COC(=O)c1cc2ccccc2cc1O	1
ZINC03232456	CC/N=C(/[NH+]=N/C1=C(c2cccc3c2c1ccc3)O)\[S-]	1
ZINC03234967	c1cc2cccc(c2c(c1)SCC(=O)OCC(=O)N)Cl	0
ZINC03242735	C1C[C@@H](OC1)CNC(=O)CC(=O)NC[C@H]1CCCO1	0
ZINC03248745	CCOC(=O)C1=C(N(C(=O)C1)c1cccc2c1cccc2)N	0
ZINC03260049	c1cc2cccc3c2c(c1)c1c3nc2cc(ccc2n1)S(=O)(=O)N	0
ZINC03269612	CCc1c(c(c(nc1C)SCC(=O)c1ccc(cc1)OC)C(=O)N)C	0
ZINC03276564	CCS(=O)(=O)c1ccc2c(c1)nc(o2)SCc1nc2ccccc2s1	0
ZINC03280969	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)c1ccc(cc1)N)[N+](=O)[O-]	0
ZINC03288793	COc1cccc(c1OC)/C=C/C(=O)Oc1ccc2ccccc2c1	1
ZINC03290238	Cc1ccc(cc1)CN(C)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC03320276	C[C@H](C(=O)OC)NC(=O)COc1ccc2ccccc2c1	1
ZINC03321752	CCN(CC(=O)Nc1ccc(cc1)C)c1cccc2c1cccc2	1
ZINC03322538	CC(C)(C)c1ccc(cc1)CN1c2cccc3c2c(ccc3)S1(=O)=O	1
ZINC03335142	CC/N=c\1/n(c(cs1)CC(=O)OCC)c1c(cc(cc1C)C)C	0
ZINC03338678	c1ccc2c(c1)cccc2NC(=O)COC(=O)c1ccc(c(c1)N)Cl	0
ZINC03340695	c1ccc2cc(ccc2c1)C(=O)OCC(=O)N1CCOCC1	1
ZINC03372414	C[C@H]1CC[C@]2(CC1)C(=O)N(C(=O)N2)Cc1cccc2c1cccc2	1
ZINC03374053	c1ccc(cc1)n1cnnc1SCC(=O)c1ccc2ccccc2c1	1
ZINC03376002	C[C@@H](C(=O)NC(=O)N)OC(=O)Cc1coc2c1c1ccccc1cc2	0
ZINC03382403	c1ccc2cc(ccc2c1)SCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC03386270	c1ccc2c(c1)cccc2OCC(=O)Nc1ccccc1I	1
ZINC03389387	c1ccc2cc(ccc2c1)C(=O)OCC(=O)c1ccc(cc1)F	1
ZINC03406784	c1ccc2cc(ccc2c1)S(=O)(=O)N[C@H](CCC(=O)N)C(=O)[O-]	0
ZINC03407545	CCCCn1c(c(c(=O)[nH]c1=O)N(CC)C(=O)/C=C/c1ccco1)N	0
ZINC03409508	C[C@H](C(=O)NC(=O)N)Sc1nnc(n1c1ccccc1)C1CC1	0
ZINC03415238	Cc1c2ccc3ccccc3c2oc1C(=O)Nc1c(ccs1)C(=O)N	0
ZINC03418167	C[C@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)c1ccc2ccccc2c1	0
ZINC03425920	c1cc2cccc(c2c(c1)SCC(=O)Nc1c(ccs1)C(=O)N)Cl	0
ZINC03431530	c1cc2cccc3c2c(c1)N(S3(=O)=O)CC(=O)NC(=O)N	0
ZINC03438287	CC[C@H](C)[C@@H](C(=O)OCC(=O)NCc1ccc(cc1)Cl)NC(=O)N	0
ZINC03443252	CCC[C@@H](C)NC(=O)COC(=O)c1cc2ccccc2cc1O	1
ZINC03449534	c1ccc2c(c1)ccc1c2c(cc(=O)o1)CSc1[nH]c(=O)cc(n1)N	0
ZINC03463373	Cc1cccc(c1C)Nc1nnc(s1)SCC(=O)N	0
ZINC03468502	Cc1nc(cs1)CSc1nnc(n1N)c1ccc(cc1Cl)Cl	0
ZINC03469691	C[C@H](C(=O)N)Sc1nnc(n1c1ccc(cc1F)F)c1ccccc1	0
ZINC03478287	CCOCCCn1c(=O)c2ccccc2nc1SCC(=O)N	0
ZINC03480357	CCCCn1c2ccc(cc2nc1SC[C@H]1CCCCO1)S(=O)(=O)N	0
ZINC03484067	c1ccc2cc(ccc2c1)NC(=O)COc1ccccc1C(=O)N	0
ZINC03497354	Cc1c(c(no1)c1ccccc1)C(=O)OCC(=O)N	0
ZINC03498967	CCn1c(nnc1S[C@H](C)C(=O)N)c1ccc(cc1)Cl	0
ZINC03500467	C[C@H](C(=O)N)Sc1nnc(s1)Nc1ccc(cc1)OC	0
ZINC03526972	Cc1ccc(c(c1)S(=O)(=O)N/N=C/c1c2ccccc2ccc1O)C	1
ZINC03538414	c1ccc2c(c1)cccc2NC(=O)CCc1c[nH]c2c1cccc2	1
ZINC03556151	c1ccc(c(c1)CC(=O)Nc1ccc2c(c1)CCC2)Cl	0
ZINC03575343	c1ccc2cc(ccc2c1)/C=N/NC(=O)C(=O)N	0
ZINC03610817	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)NCC=C)c1cccc2c1cccc2	1
ZINC03615665	c1ccc2c(c1)cccc2NC(=[NH2+])c1ccccc1Cl	0
ZINC03632852	CCCCNC(=O)c1c(n(c(=S)s1)c1ccccc1OC)N	0
ZINC03637718	CCc1c(nnn1c1c(non1)N)C(=O)N/N=C/c1c(ccs1)C	0
ZINC03684166	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccsc1	0
ZINC03723241	c1ccc2c(c1)cccc2c1nc([nH]n1)N	0
ZINC03750831	CCOc1ccc2ccccc2c1CC(=O)[O-]	1
ZINC03832825	Cc1c(c([nH]n1)n1cc[nH+]c1)[N+](=O)[O-]	0
ZINC03852664	c1ccc2cc3c(cc2c1)nnc1n3ncc1C(=O)[O-]	1
ZINC03856311	c1ccc2c(c1)ccc1c2cc(c(=[NH2+])o1)C(=O)NC1CC1	0
ZINC03862553	COCc1cc(=O)nc([nH]1)NC(=[NH2+])Nc1cccc2c1cccc2	0
ZINC03897277	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)CCO)N1CCOCC1	1
ZINC03898712	COC(=O)CCCn1c(=O)c2cccc3c2c(ccc3)c1=O	1
ZINC03899442	c1ccc(cc1)/N=N/c1c(ccc2c1cc1ccccc1c2)N	0
ZINC03912607	Cc1cc(no1)Nc1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03954430	Cc1c2ccccc2c(c2c1cccc2)CSC(=[NH2+])N	0
ZINC03969886	COc1ccc(c2c1cccc2)[C@@H]1[C@@H](C(=N)SC(=C1C#N)N)C#N	0
ZINC03971283	COc1ccc(cc1)NN=C1C(=[NH2+])NNC1=[NH2+]	0
ZINC03984116	c1ccc2c(c1)c(=O)c1cc3c(cc1[nH]2)c(=O)c1ccccc1[nH]3	0
ZINC04012005	c1ccc(cc1)[C@H]1C[C@H]1C(=O)Nc1cccc2c1cccc2	1
ZINC04018121	c1nc2c(nc(=O)[nH]c2n1[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC04019226	CC(C)(CO)[NH2+]Cc1cc(c(c(c1)Cl)OCc1ccc(cc1)F)OC	0
ZINC04040018	CSC(=[NH2+])N/N=C/c1ccccc1[N+](=O)[O-]	0
ZINC04040096	c1ccc2c(c1)ccc1c2[C@H]2[C@H](CO1)CON2C(=O)N	0
ZINC04040959	c1cc(ccc1C(=O)c1ccc(s1)CC(=S)N)Cl	0
ZINC04070142	c1ccc2cc(ccc2c1)C(=O)Nc1nc(cs1)c1ccc(cc1)Br	1
ZINC04089778	c1ccc2cc3c(cc2c1)[C@@H](C(=C(O3)N)C#N)c1ccc(cc1)F	0
ZINC04089782	c1ccc2cc3c(cc2c1)[C@@H](C(=C(O3)N)C#N)c1cccs1	0
ZINC04089799	COc1cccc(c1)[C@H]1c2cc3ccccc3cc2OC(=C1C#N)N	0
ZINC04100716	COc1ccc(cc1)/N=N/c1ccc2ccccc2c1Br	1
ZINC04100919	COc1cc(cc(c1N)Br)[N+](=O)[O-]	0
ZINC04105467	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)C[C@H](CO)O)N	0
ZINC04110139	c1ccc(cc1)C(=O)Cn1cnc(n1)N	0
ZINC04123658	CN1CC=C2[C@@H](C1)[C@@H](C(C(=C2C#N)N)(C#N)C#N)c1ccc(cc1)F	0
ZINC04127898	CC(=O)N(C)c1ccc(c2c1cccc2)[N+](=O)[O-]	1
ZINC04140241	C[C@H]1C[C@@H](CN(C1)c1nc(c(c(n1)OC)[N+](=O)[O-])N)C	0
ZINC04140740	c1ccc(cc1)[C@@H]1c2c3ccccc3ccc2Oc2c1c(ncn2)N	0
ZINC04141881	Cn1c(c(c(=O)n(c1=O)C)/C=N/NC(=O)c1ccncc1)N	0
ZINC04146463	c1ccc2c(c1)cccc2SC/C(=N/O)/N	0
ZINC04155001	COc1ccc2ccccc2c1C(=O)/C=C/c1ccc(cc1)Cl	1
ZINC04159461	c1cc2cccc3c2c(c1)c(=O)n(c3=O)CCC(=O)N	0
ZINC04169191	CCn1c(nnc1SCC(=O)[O-])COc1cccc2c1cccc2	1
ZINC04169193	CCn1c(nnc1SCC#N)COc1cccc2c1cccc2	1
ZINC04173546	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)Cc1cccs1)Cl	1
ZINC04185007	C[C@@]12CC[C@@]([C@@H]1Br)(C2(C)C)C(=O)N	0
ZINC04189078	COCC1=C([C@H](C(=C(O1)N)C#N)c1c(cccc1Cl)F)C(=O)OC	0
ZINC04204210	Cc1ccc(cc1Cl)c1ccc(cc1)C(=O)[O-]	0
ZINC04204606	COc1ccccc1/C(=N\O)/N	0
ZINC04213923	c1ccc2c(c1)cccc2OC[C@@H](C/C(=N/O)/N)O	0
ZINC04219053	COC(=O)c1ccc(s1)N	0
ZINC04227603	CCCCOc1ccc2ccccc2c1[C@@H](C(=O)[O-])[NH3+]	1
ZINC04234612	c1ccc2cc(ccc2c1)c1cc(n[nH]1)N	0
ZINC04234688	COc1ccc2ccccc2c1c1cc([nH]n1)N	0
ZINC04234695	Cc1ccccc1c1cc([nH]n1)N	0
ZINC04234802	C1C[C@H](c2nnc(s2)N)[NH2+]C1	0
ZINC04237608	Cc1c2c(n[nH]1)OC(=C([C@H]2c1c2ccccc2ccc1O)C#N)N	0
ZINC04241054	Cc1c(cccc1Cl)NC(=O)CSc1c2ccccc2nc(n1)C	0
ZINC04243696	c1ccc2c(c1)cccc2/C(=C\C(=O)C(F)F)/[O-]	1
ZINC04244126	c1cc(c(nc1)c1ccc(cc1)C(F)(F)F)N	0
ZINC04252413	C[C@H](C(=O)N(C)Cc1ccccc1)Sc1[nH]c2cc(ccc2n1)OC	0
ZINC04252807	c1ccc(cc1)Nc1ccc(c2c1C(=O)c1ccccc1C2=O)N	0
ZINC04268922	c1cc2c(c(c1)F)N[C@H]([C@@H]1[C@@H]2C=CC1)c1ccc(cc1Cl)Cl	0
ZINC04276674	c1ccc(cc1)/C=C/C(=O)c1ccc2ccccc2c1	1
ZINC04277174	c1ccc2c(c1)c(=O)n1c(n2)n(c(=O)c(n1)/C=C/c1cccs1)N	0
ZINC04278846	c1ccc2cc(ccc2c1)S(=O)(=O)N1CCC[C@H](C1)C(=O)NN	0
ZINC04280819	c1cc(cc(c1)C(F)(F)F)/C(=N/OC(=O)c1cc(cnc1Cl)Cl)/N	0
ZINC04280865	Cc1ccc(cc1F)/C(=N/OC(=O)CCl)/N	0
ZINC04294009	COc1ccc2cc(ccc2c1)c1csc(n1)NN	0
ZINC04294770	CC(=O)OCC1=C(N2[C@@H]([C@H](C2=O)[NH3+])SC1)C(=O)[O-]	0
ZINC04305927	CCOc1cc(ccc1NC(=O)[C@@H]1CC(=O)N=C(S1)N)[N+](=O)[O-]	0
ZINC04333680	CCOC(=O)c1c2c(sc1N)CC[C@H]2C(=O)OCC	0
ZINC04338485	Cn1cc(c(=O)n(c1=O)C)S(=O)(=O)Oc1cccc2c1cccc2	1
ZINC04343589	c1ccc2cc(ccc2c1)Oc1cc(cc(c1)N)N	0
ZINC04344161	CC1=CC(=O)C2(CCCCC2)[NH2+]C1	0
ZINC04359939	c1ccc(cc1)N1C[C@H](CC1=O)NC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC04376761	c1cc(oc1)c1ccc2nnc(n2n1)SCC(=O)N	0
ZINC04386284	CC(C)OC[C@@H](Cn1cnc2c1c(=O)n(c(=O)n2C)C)O	0
ZINC04390191	CC(C)(C)CC(=O)O/N=C(/C1(CC1)c1ccc(cc1Cl)Cl)\N	0
ZINC04412437	C[C@H]1C=CC[C@@H]2[C@@H]1C(=O)N(C2=O)c1ccc2ccccc2c1	1
ZINC04412958	C/C(=N/Nc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])/CCCO	0
ZINC04414102	c1ccc2c(c1)c(cc(c2O)C(=O)OCC(=O)c1ccc[nH]1)O	1
ZINC04473376	CCCc1c2c([nH]n1)OC(=C([C@@H]2c1ccccc1C(F)(F)F)C#N)N	0
ZINC04480373	c1ccc2c(c1)C(=O)N1C[C@]3(C[N@@H+](C1)CN(C3)C2=O)[N+](=O)[O-]	0
ZINC04481804	c1ccc2c(c1)cccc2/C=N\NC(=O)c1ccc(cc1)F	1
ZINC04483101	COc1ccc2ccccc2c1/C=N\N=C(\N)/S	0
ZINC04487615	c1ccc2c(c1)ccc(c2[C@H]1C2=C(CCCC2=O)N=c2n1[nH]c[nH+]2)O	1
ZINC04488842	c1ccc(c(c1)[C@H]1CC(=O)Nc2c1ccc1c2cccc1O)Cl	1
ZINC04492037	CC1=C([C@H](NC(=O)N1)c1cccc2c1cccc2)C(=O)OCCBr	1
ZINC04494712	Cc1c2c(n[nH]1)OC(=C([C@@H]2c1cccc2c1cccc2)C#N)N	0
ZINC04499767	c1ccn2c(c1)nc(nc2=O)SCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC04503263	Cc1cc(c2ccc3ccccc3c2[nH+]1)NCC(C)C	1
ZINC04503264	c1ccc2c(c1)cccc2COc1cccc(c1)/C=N/NC(=S)N	0
ZINC04506334	c1ccc2cc(ccc2c1)c1c[nH]c(=S)n1Nc1ccccc1Cl	1
ZINC04510173	Cc1ccccc1n1cnnc1SCC(=O)N[C@H](C)COC	0
ZINC04517178	CN(C)c1cccc2c1cccc2S(=O)(=O)N[C@H](CC(=O)N)C(=O)[O-]	0
ZINC04522779	CC(=O)Nc1cccc2c1C(=O)c1cccc(c1C2=O)N	0
ZINC04529732	c1ccc(cc1)c1ccc2c3ccccc3ccc2[o+]1	1
ZINC04533801	CC(=O)O[C@@H]1C[C@H](O[C@@H]1CO)n1ccc(nc1=O)N	0
ZINC04534915	C/C(=N\NS(=O)(=O)c1ccccc1)/c1ccc(cc1)N	0
ZINC04536647	CCO/C=N/NC(=S)N	0
ZINC04550273	Cc1ccc(cc1)S(=O)(=O)Oc1ccc(cc1/C=N/NC(=O)N)Br	0
ZINC04574692	CCOc1ccc(c2c1cccc2)[C@@H]1C(=C(NC(=S)N1)C)C(=O)N	0
ZINC04574709	CCOc1ccc2ccccc2c1[C@@H]1C(=C(NC(=S)N1)C)C(=O)N	0
ZINC04579084	c1ccc2c(c1)ccc1c2[nH]cc1/C=N\NC(=S)N	0
ZINC04580197	C[C@H]1CCC[C@H]1OC(=O)C1=C(NC(=O)N[C@@H]1c1ccccc1Cl)C	0
ZINC04587577	CCCCC[C@H]1[C@H](CC[C@@H]1O)CC(=O)NN	0
ZINC04614933	c1ccc2c(c1)ccc(c2C=O)OCC(=O)N	0
ZINC04621306	c1ccc2cc(ccc2c1)/C=N/c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC04649147	Cc1ccc(cc1)[C@@H]1c2cc(c3ccccc3c2OC(=C1C#N)N)Cl	0
ZINC04651321	c1ccc2c(c1)ccc1c2cc(c(=[NH2+])o1)C(=O)NC1CCCC1	0
ZINC04657619	CC(C)[NH2+]Cc1ccccc1OCC(=O)N	0
ZINC04661752	c1ccc2c(c1)cccc2N/C(=C\C(=O)C(F)(F)F)/c1cccs1	1
ZINC04664172	C/N=C\1/N(C(=O)/C(=C\c2ccc(c(c2)Cl)OC)/S1)C	0
ZINC04678693	CC[C@H](C(=O)c1cccc2c1cccc2)Sc1[nH]c(=O)cc(n1)N	0
ZINC04682082	c1ccc2cc(ccc2c1)S(=O)(=O)O/N=C(/c1ccncc1)\N	0
ZINC04682330	Cc1ccc(cc1)OCC(=O)NC(=S)Nc1ccc2ccccc2c1	1
ZINC04695056	C[C@H](CCc1ccccc1)[NH2+]Cc1cccc2c1cccc2	1
ZINC04695079	C[C@H](C[NH2+]Cc1c2ccccc2ccc1OC)O	1
ZINC04706732	C=CC[n+]1c2ccccc2n(c1N)CC(=O)c1ccc(cc1)Cl	0
ZINC04708688	c1ccc(c(c1)Cn1cc(c2c1cccc2)C(=O)C(=O)N)F	0
ZINC04709052	CN(C)c1ccc(cc1)CNn1c(nnn1)N	0
ZINC04713806	CCC(=O)NNC(=O)COc1ccc2ccccc2c1	1
ZINC04718511	CC(C)(C)c1c2c([nH]n1)OC(=C([C@H]2c1cccnc1)C#N)N	0
ZINC04725325	Cc1ccc(cc1)C(=[NH2+])NOC(=O)c1ccc2ccccc2c1	0
ZINC04737609	C/C(=N\NC(=O)c1ccco1)/c1cccc2c1cccc2	1
ZINC04741809	CC[C@H](C(=O)Nc1nnc(s1)C(C)C)Sc1[nH]c(=O)cc(n1)N	0
ZINC04753511	CCOC(=O)C1=C(N(C(=O)N[C@@H]1c1ccc(c(c1)OC)O)C)CBr	0
ZINC04761300	CCOc1cc2ccccc2cc1C(=O)N	0
ZINC04761501	c1ccc2c(c1)c(ccc2S(=O)(=O)Nc1ccc(cc1)S(=O)(=O)N)F	0
ZINC04761529	CS(=O)(=O)Nc1cccc2c1cc(cc2)O	1
ZINC04762620	CCCCC[C@@H]1C[C@H](C(=O)O1)CC/C(=N/NC(=O)N)/C	0
ZINC04763207	Cc1ccc(cc1)NC(=O)c1cc2c3ccccc3ccc2oc1=[NH2+]	0
ZINC04771488	Cc1ccc(cc1)C(=O)O/N=C(/c1c(cc(nc1Cl)C)C)\N	0
ZINC04774994	CC(=NOC(=O)Nc1cccc2c1cccc2)C	1
ZINC04777327	C[C@@H](C(=O)[O-])N(c1cc(ccc1OC)Cl)S(=O)(=O)C	0
ZINC04785864	CCCc1nnc(s1)NC(=O)C(=O)N	0
ZINC04808608	c1ccc2c(c1)C(=O)N[C@H](O2)c1cc2c(cc1Br)OCO2	0
ZINC04808771	c1ccc2c(c1)ccc(c2CNc1ccccn1)O	1
ZINC04810482	CC1([C@@H]2CC[C@@](C2)(C1=C)C(=O)Nc1cccc2c1cccc2)C	1
ZINC04810675	c1ccc2c(c1)ccc1c2c(co1)CC(=O)N	0
ZINC04820733	c1ccc2c(c1)cccc2SCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC04829449	CC(=[NH2+])[C@H](C#N)C(=O)COC(=O)c1ccc2c(c1)OCCO2	0
ZINC04836931	C[C@H]1C[C@@H](C[N@@H+](C1)CCOc1cccc2c1cccc2)C	1
ZINC04839518	c1ccc(cc1)NNS(=O)(=O)c1ccc2ccccc2c1	1
ZINC04840253	CN(C)c1ccc(cc1)[C@@H]1CC(=O)Nc2c1c1ccccc1cc2	1
ZINC04851883	c1ccc2c(c1)c(c(o2)C(=O)N)NC(=O)CCC1CCCC1	0
ZINC04855244	Cc1ccc(cc1)NC(=O)CSc1nnc(n1N)Cc1ccccc1	0
ZINC04860752	c1ccc2c(c1)cccc2C/C(=N/OC(=O)c1cccc(c1)Br)/N	0
ZINC04903611	c1ccc2c(c1)cccc2OC[C@@H]1CO[S@@](=O)O1	1
ZINC04910978	Cc1ccc(cc1)[C@H]1CC(=O)Nc2c1c1ccccc1cc2	1
ZINC04912325	CC(C)Oc1ccc(cc1)[C@@H]1CC(=O)Nc2c1ccc1c2cccc1	1
ZINC04935124	C[C@H](c1cccs1)NC(=O)[C@H](CCSC)N1Cc2ccccc2C1=O	0
ZINC04935405	C[C@@H](c1ccccc1)NC(=O)CSc1ncc(c(n1)N)C#N	0
ZINC04956967	COc1cc2ccccc2cc1C(=O)Nc1ccc(cc1C(=O)N)Cl	0
ZINC04972221	C/C(=N\NC(=S)N)/c1ccc2cc3c(cc2c1)OCO3	0
ZINC04974664	C1[C@H]2[C@H]3[C@@H]([C@@H]1[C@@H]([C@@H]2NC3=O)O)C(=O)N	0
ZINC04975408	c1ccc2c(c1)cccc2NC(=O)c1ccnc(c1)n1cnnc1	1
ZINC04976046	c1cc2cccc(c2c(c1)C(=O)[O-])N	0
ZINC04978294	Cc1cccc(c1)/C(=N/OC(=O)c1cccc2c1cccc2)/N	0
ZINC04986309	C[N@H+](Cc1cccc(c1)[N+](=O)[O-])Cc1cccc2c1cccc2	1
ZINC04998656	C[C@@H]1Cc2cc(ccc2N1C(C)C)C=O	0
ZINC04999452	C[C@H](C(=O)Nc1cccc2c1cccc2)Sc1nc([O-])cc(n1)OC	1
ZINC05001060	c1ccc(c(c1)C1=NC(=O)/C(=C\c2cccs2)/[N-]1)F	0
ZINC05003946	C/C(=N\NC(=O)N)/c1cc2c3ccccc3ccc2oc1=O	0
ZINC05010014	CCCCn1cnc2c(c1=O)c(cs2)c1ccc2ccccc2c1	1
ZINC05013887	c1ccc2c(c1)cccc2C(=O)O/N=C(/Cc1ccc(cc1Cl)Cl)\N	0
ZINC05031634	Cc1cccc2c1oc(=[NH2+])c(c2O)c1cccc2c1cccc2	0
ZINC05032951	CCN(CC)c1nc(c(c(n1)N1CCCCC1)[N+](=O)[O-])N	0
ZINC05039356	C[C@H](C(=O)NC(=O)N)OC(=O)c1ccc2ccccc2c1O	0
ZINC05051405	C[C@@H]1C[C@@H](C[N@@H+](C1)C[C@@H](COCc1ccccc1)O)C	0
ZINC05059642	c1cc2cc(cc3c2c(c1)c(=O)n(c3=O)N)O	0
ZINC05062708	C[C@H]1CCCC[C@@H]1NC(=O)c1ccc2ccccc2c1	1
ZINC05065637	CC(=O)Oc1c(cc(cc1OC)Cl)/C=C/c1ccc2ccccc2n1	0
ZINC05067922	c1ccc2c(c1)ccc1c2[C@@H](C2=C(N1)CCC2=O)c1ccc(cc1)O	1
ZINC05069514	c1ccc2c(c1)cccc2NC(=O)C[C@H]1C(=O)Nc2ccccc2O1	1
ZINC05071835	Cc1c(n2ccsc2n1)/C=N/Nc1ccc(cc1)S(=O)(=O)N	0
ZINC05079302	C[C@H](C(=O)N)OC(=O)c1cc2ccccc2cc1O	0
ZINC05084071	CCCc1ccc(cc1)C(=O)Cn1cnc2ccc(cc2c1=O)Br	0
ZINC05086138	c1ccc2c(c1)cccc2/C(=C\c1ccncc1)/C(=O)N	0
ZINC05101988	c1ccc2cc(ccc2c1)OCC(=O)O/N=C(/c1ccc(cc1)Cl)\N	0
ZINC05102213	c1ccc(cc1)/C(=N/OC(=O)COc1ccc2ccccc2c1)/N	0
ZINC05110412	c1cc(ccc1Cn1c(ccn1)NC(=O)/C=C/c1ccc(cc1)F)Br	0
ZINC05117531	c1ccc2c(c1)ccc1c2n[nH]n1	1
ZINC05126758	c1ccc(c(c1)S(=O)(=O)Nc1ccc(c(c1)F)F)Cl	0
ZINC05130804	CCCc1c2c(n[nH]1)OC(=C([C@@H]2c1ccc2ccccc2c1)C#N)N	0
ZINC05131763	C([C@@H](C(=O)[O-])NC(=O)N)S	0
ZINC05151215	COc1cccc(c1)C1=C[C@H](n2c(=[NH+]1)nn[nH]2)c1cccc(c1)Br	0
ZINC05187137	c1ccc2cc(ccc2c1)N1[C@@H](SCC1=O)c1ccc(cc1Cl)Cl	1
ZINC05194299	CCN(C1CCCCC1)C(=O)N[C@@H]1CC(=O)N(C1)c1ccc(cc1)F	0
ZINC05210705	COc1ccc(cc1)/N=C/Cc1nnnn1c1ccc(cc1)Br	0
ZINC05213016	CCn1c(nnc1SCC(=O)N)CSc1nc2ccccc2s1	0
ZINC05231277	CC/C(=N\NC(=O)CNc1cccc2c1cccc2)/c1ccccc1	1
ZINC05236079	COCCCn1c(=O)c2ccc3c4c2c(ccc4c(=O)[nH]c3=O)c1=O	1
ZINC05236906	CCOc1ccc2ccccc2c1/C=N/NC(=S)N	0
ZINC05239670	C=CCc1cc(ccc1OCC(=O)N)[N+](=O)[O-]	0
ZINC05241208	c1ccc2c(c1)ccc1c2c(c(o1)Br)CC(=O)N	0
ZINC05241266	c1cc(oc1)CNC(=O)COC(=O)COc1ccc2c(c1)CCC2	0
ZINC05246170	COCCNC(=O)Cc1coc2c1c1ccccc1cc2	1
ZINC05246798	CCCn1c(=O)c2cccc3c2c(cc(c3N)S(=O)(=O)[O-])c1=O	0
ZINC05256300	c1ccc(cc1)Cn1c(ccn1)NC(=O)c1ccc2ccccc2c1	1
ZINC05257159	C/C(=C/C(=O)c1ccccc1)/C(=O)c1ccc(cc1)Br	0
ZINC05258062	c1ccc2c(c1)cccc2NC(=O)C[C@H](C(=O)[O-])[NH2+]CCCO	1
ZINC05260618	C/C(=N\NC(=O)COc1ccc2ccccc2c1)/c1cccc(c1)N	0
ZINC05283380	CC(=O)C(Cn1c2ccccc2nn1)C(=O)C	0
ZINC05283414	CC(=O)C[C@H](c1ccccc1)n1c2ccccc2nn1	0
ZINC05283809	CC(=O)c1ccccc1NC(=O)c1cc2ccccc2oc1=O	0
ZINC05285076	CC(C)[C@H](c1ccc(c2c1cccc2)OC)n1c2ccccc2nn1	1
ZINC05286157	c1cc(c(cc1[N+](=O)[O-])CNC(=O)Cn1c(=O)ccc(=O)[nH]1)[O-]	0
ZINC05291061	C[C@@H](c1ccc(cc1)S(=O)(=O)N)/[NH+]=C/c1c2ccccc2ccc1[O-]	0
ZINC05314846	CC(C)c1ccc(cc1N(C)C)OC(=O)NC	0
ZINC05315306	CCOC(=O)C/C(=N/NC(=O)COc1ccc2ccccc2c1)/C	1
ZINC05332270	c1ccc2c(c1)cccc2/C=N/NC(=O)c1cc(cc(c1)[N+](=O)[O-])N	0
ZINC05336952	Cc1cc(n(n1)c1nc2ccccc2n1C)N	0
ZINC05374265	CC[C@@H](C)[C@@H](C(=O)[O-])N1C(=O)/C(=C/C(=C/c2ccccc2)/C)/SC1=S	0
ZINC05386242	c1ccc2cc(ccc2c1)[S@](=O)c1ccc2c(c1)c(nc(n2)N)N	0
ZINC05386242	c1ccc2cc(ccc2c1)[S@](=O)c1ccc2c(c1)c([nH+]c(N)n2)N	0
ZINC05395256	c1ccc2c(c1)cccc2N/C(=N\O)/c1c(non1)N	0
ZINC05414037	CC[C@H]1CN(CC[C@H]1CC(=O)N(C)CCC#N)C(=O)c1cccnc1	0
ZINC05417530	CCCC/C(=N\NC(=O)c1ccc(cc1)C)/c1ccccc1	0
ZINC05417637	Cc1ccc(o1)[C@@H](c1cc(co1)c1ccc2ccccc2c1)C(C)C	1
ZINC05465843	c1ccc2c(c1)cccc2CC(=O)NCCc1ccc(cc1)F	1
ZINC05477670	Cc1c(c2ccc3ccccc3c2[nH]1)[C@@H]1[C@@H](C1(C)C)CC[NH3+]	1
ZINC05485618	C[C@H]1CC[N@@H+](CC1)CCC(=O)Nc1ccc2ccccc2c1	1
ZINC05487066	c1cc(cc(c1)n1cnnn1)NC(=O)C1CCC1	0
ZINC05503009	C/C(=N/NC(=S)N)/c1ccc2ccccc2c1	0
ZINC05517946	c1ccc2c(c1)c(cc(c2NC(=O)CCl)O)S(=O)(=O)[O-]	1
ZINC05518029	C[C@@]12[C@@H]([C@@H](c3c4ccccc4ccc3O1)NC(=S)N2)C(=O)OC	1
ZINC05519027	c1ccc2c(c1)cccc2NC(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC05528877	c1ccc2c(c1)c(c1ccccc1[nH+]2)N[C@H](CCC(=O)N)C(=O)[O-]	0
ZINC05536709	Cc1c(cc(o1)c1ccccc1)C(=O)N[C@@H](CC(=O)N)C(=O)[O-]	0
ZINC05558159	c1ccc(cc1)NC(=O)Cc1coc2c1c1ccccc1cc2	1
ZINC05561246	C(c1[nH]nc(n1)N)[NH3+]	0
ZINC05567906	CCCC[C@H](CC)C(=O)Nc1ccc(cn1)C	0
ZINC05571473	Cc1nnc(n1c1cccc2c1cccc2)S	1
ZINC05572576	c1ccnc(c1)/N=C(/Nc1ccc(c(c1)Cl)Cl)\O	0
ZINC05581108	CCCCc1nnc(n1N)SCC(=O)Nc1ccc2ccccc2c1	0
ZINC05583556	c1ccc(c(c1)C(=[NH2+])Nc1ccc(cc1)F)Cl	0
ZINC05594274	c1ccc2c(c1)ccc(c2/C=C/C(=O)c1ccccc1N)O	0
ZINC05603433	CCN(CC)S(=O)(=O)c1cccc(c1)NC(=O)Nc1ccc(cc1)Cl	0
ZINC05604904	c1ccc2c(c1)c1ccccc1c1c2ccc(c1)N	0
ZINC05604963	c1ccc2c(c1)ccc1c2OC(=C([C@H]1c1cccc(c1)O)C#N)N	0
ZINC05604982	c1ccc2c(c1)cccc2/C=N/c1c(c2c(s1)CCCC2)C(=O)N	0
ZINC05604984	c1ccc2c(c1)cccc2/C=N/c1cccc(c1)C(=O)N	0
ZINC05625935	Cc1cc([nH]n1)c1nnc(n1/N=C/c1cccc2c1cccc2)[S-]	1
ZINC05631116	C1Cc2c(sc3c2c2nnc([S-])n2c2n3c(=S)[nH]n2)C1	0
ZINC05637314	Cc1ccc(c(c1)Cl)NC(=O)c1cc2ccccc2cc1OC	1
ZINC05640557	CN1C(=O)[C@@]2(c3cccc4c3c(ccc4)C2=O)N(C1=O)C	1
ZINC05642809	c1ccc2c(c1)cccc2n1c(=O)[nH]c(=O)c(n1)/C(=N/O)/N	0
ZINC05665471	C/C(=C(/C#N)\C(=O)COC(=O)Cc1cccc2c1cccc2)/N	0
ZINC05666060	C/C(=C(/C#N)\C(=O)COC(=O)c1cc2ccccc2cc1O)/N	0
ZINC05681971	c1ccc(cc1)C/C=N/NC(=O)COc1ccc2ccccc2c1	1
ZINC05687659	COc1ccc(cc1)C(=O)/C=C/Nc1cccc(c1)Br	0
ZINC05697581	Cc1cc(c(cc1C)O)NC(=O)c1cccc2c1cccc2Br	1
ZINC05704958	c1ccc2c(c1)ccc1c2[C@H](c2c(snc2O1)N)c1cccc(c1)F	0
ZINC05714646	c1ccc2c(c1)cccc2CC(=O)OCc1ccc(cc1)C#N	1
ZINC05719048	CC[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)CC(C)C)C1	0
ZINC05720326	COc1ccc(c(c1)O)/C(=N/NC(=S)N)/c1ccccc1	0
ZINC05726881	CC(C)C(=O)NC[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC05731542	c1ccc(cc1)N1C(=O)/C(=N/Nc2cccc3c2cccc3)/C(=N1)N	0
ZINC05732326	COc1c2ccc3ccccc3c2cc2c1c1ccccc1cc2	1
ZINC05733173	COc1ccc(cc1)NC(=N)[NH+]=C(N)N	0
ZINC05733511	c1ccc2cnc(cc2c1)/C=N\N	0
ZINC05740290	c1ccc2cc(ccc2c1)c1csc(c1C#N)N	0
ZINC05740664	Cc1cccnc1NC(=O)COc1ccc2ccccc2c1	1
ZINC05746733	CS(=O)(=O)O/N=C/1\CCCc2c1cccc2	0
ZINC05748024	Cc1cccc(c1)O[C@@H](C)C(=O)NN	0
ZINC05748047	C[C@H](C/C=C/Cc1cccc2c1cccc2)C(=O)c1ccccc1	1
ZINC05749111	c1c(c(cc2c1OCO2)Cl)[C@H]1[C@@H]2[C@@H](NC(=O)NC2=O)OC(=C1C#N)N	0
ZINC05756321	Cc1ccccc1OCCCC(=O)Nc1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC05771135	c1ccc2c(c1)ccc1c2[C@H]2[C@H](CO1)CON2C(=O)CON	0
ZINC05775142	Cc1c(c(n(n1)C)C)/C=C/C(=O)OCC(=O)N	0
ZINC05777318	c1ccc2c(c1)ccc1c2cc(o1)C(=O)NNC(=O)c1ccco1	1
ZINC05777429	c1ccc2c(c1)cccc2c1cc(c2cc(ccc2n1)Br)C(=O)NN	0
ZINC05777618	c1ccc2c(c1)cccc2NC(=O)/C(=C/c1ccco1)/C#N	1
ZINC05784398	c1cc(c(c(c1)Cl)OCCN[NH+]=C(N)N)Cl	0
ZINC05784416	C[C@@H](C(=O)Nc1ccc(cc1)Cl)Sc1nnc(s1)NCC=C	0
ZINC05795324	CCNC(=S)NNC(=O)COc1ccc2ccccc2c1	1
ZINC05818395	Cc1ccc2c(c1)[nH]c(n2)COc1cccc2c1cccc2	1
ZINC05860975	c1ccc(c(c1)OCC(=O)OCC(=O)Nc1ccc(cc1)C(=O)N)F	0
ZINC05864717	c1cc(oc1/C=N/n1c(nnn1)N)c1cc(cc(c1)Cl)Cl	0
ZINC05865912	Cc1ccc(cc1)c1n[nH]c(n1)SCc1nc2ccccc2s1	0
ZINC05876961	c1ccc2cc(ccc2c1)S(=O)(=O)N1CCN=C(C=C1)C(F)(F)F	1
ZINC05880668	COc1ccccc1c1cc(nc(n1)SCCC(=O)N)C(F)(F)F	0
ZINC05880926	C[C@@H](c1[nH]c2ccc3ccccc3c2n1)Cl	1
ZINC05884621	Cc1ccc(cc1)c1csc(n1)c1c([nH]c[nH+]1)N	0
ZINC05886417	c1cc(ccc1/C=N/NC(=O)c1c[nH]cn1)[N+](=O)[O-]	0
ZINC05888601	c1ccc(cc1)c1[nH]c2c3ccccc3ccc2n1	1
ZINC05890120	C[C@@H](c1nc2cccnc2[nH]1)/C(=N/O)/N	0
ZINC05905854	c1ccc2cc(ccc2c1)S(=O)(=O)NNc1ccc(cc1)S(=O)(=O)N	0
ZINC05924763	Cc1cc(cc(c1Cl)C)OCC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC05925246	Cc1cc(nc(n1)NS(=O)(=O)c1ccc(cc1)NC(=O)CCCl)C	0
ZINC05928469	Cc1ccc(cc1)C(=O)N/N=C(\C)/CC(=O)N	0
ZINC05928998	Cc1ccc(cc1)NC(=O)c1cc(cc2c1cc(cc2)Br)O	1
ZINC05944233	c1cc(cc(c1)Cl)NC(=O)N[C@@H](CC(=O)N)C(=O)[O-]	0
ZINC05953760	CCOc1ccc2ccccc2c1/C=C(\C#N)/C(=O)Nc1ccco1	1
ZINC05993117	Cc1nnc(n1N)S[C@H](C)C(=O)Nc1ccccc1F	0
ZINC05993352	c1ccc2c(c1)cccc2CSc1nnc(n1N)C(F)(F)F	0
ZINC06006185	CN1C(=O)N(C(=O)C21CCCCC2)CC(=O)N	0
ZINC06022077	CC1=Nc2n([C@H]([C@H]1C(=O)N)c1ccncc1)ncn2	0
ZINC06062900	c1[n-]c(nn1)NC1=CC(=O)CCC1	0
ZINC06078944	c1csc2c1c(ncn2)OCC(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC06083245	Cc1c2ccc3ccccc3c2oc1C(=O)NCCNC(=O)C	1
ZINC06116393	CC[C@@H](C)NC(=O)[C@H](CC)Oc1ccccc1	0
ZINC06121329	c1ccc2c(c1)ccc(c2O)C(=O)OCc1ccccc1[N+](=O)[O-]	1
ZINC06147438	c1ccc2cc(ccc2c1)S(=O)(=O)Nc1ccc(cc1)C(=O)[O-]	1
ZINC06184752	Cc1c(nc(nn1)N)/C=C/c1cc(cc2c1cccc2)O	0
ZINC06203599	CCCCCc1nnc(n1N)[S-]	0
ZINC06222168	c1cc2c(ccc3c2c(c1)c(=O)n(c3=O)N)NC(CO)(CO)CO	0
ZINC06225359	c1cc(ccc1C(=O)NC(CO)CO)Br	0
ZINC06235054	c1ccc(c(c1)C(F)(F)F)S(=O)(=O)Nc1cccc(c1)S(=O)(=O)N	0
ZINC06238033	c1ccc2c(c1)cccc2SCC(=O)N	0
ZINC06264294	CCCCN1C(=O)[C@H](/C=N/CCC[NH+]2CCOCC2)C(=NC1=O)O	0
ZINC06265508	CC[N@@H+]1CC=C2[C@H](C1)[C@@H](C(C(=[NH2+])[C@@H]2C#N)(C#N)C#N)CC(C)C	0
ZINC06275704	Cc1cc(nc(/N=C(\N)/Nc2ccc3ccccc3c2)n1)C(F)(F)F	0
ZINC06283526	c1ccc2c(c1)cccc2NC(=O)/C(=C/c1c(cccc1Cl)Cl)/C#N	1
ZINC06283567	c1ccc2c(c1)cccc2c1csc(n1)NN	0
ZINC06316947	Cc1cc(c(c(c1C)S(=O)(=O)Nc1cccc2c1cccc2)C)C	1
ZINC06320367	Cc1nc(c(c[n+]1C)COc1ccc2ccccc2c1)N	0
ZINC06335750	c1cc(/C=[NH+]/Nc2n[nH]c(n2)SCC(=O)N)c(O)cc1	0
ZINC06342546	c1ccc2c(c1)cccc2NC(=O)[C@H]1CCCC[C@@H]1C(=O)OCCF	1
ZINC06345264	c1ccc2c(c1)ccc1c2nc(s1)NC(=O)Nc1ccc(c(c1)Cl)Cl	1
ZINC06345441	c1ccc2cc(ccc2c1)S(=O)(=O)NNC(=O)N	0
ZINC06376367	COc1cc2ccccc2cc1C(=O)Nc1ccc(c(c1F)F)F	1
ZINC06382805	C1=N/C(=N/Nc2c([nH]nc2N)N)/C(=[NH+]1)C(=N)[O-]	0
ZINC06383163	c1ccc2c(c1)cccc2OCC(=O)NCCCn1ccnc1	1
ZINC06433477	c1ccc2cc(ccc2c1)C(=O)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC06438305	c1cc2cccc3c2c(c1)/c(=[NH+]\N=C\c1ccc(cc1)F)/[nH]3	1
ZINC06441239	COc1cc(ccc1OCC(=O)N)C[NH2+]CCOCCO	0
ZINC06453919	COc1cc2ccccc2cc1C(=O)Nc1ccccc1C(=O)N	0
ZINC06493304	CCOC(=O)[C@@H](C)Sc1nc2c(cnn2c2ccc(cc2)C)c(=O)[nH]1	0
ZINC06494955	C[C@H]1CCCCN1c1cncc(n1)C(=O)NN	0
ZINC06507473	c1ccc2cc(ccc2c1)S(=O)(=O)[N-]c1c(c2c(s1)CCC2)C(=O)N	0
ZINC06508945	Cc1cnc(s1)NC(=O)Cc1ccc(cc1)OC	0
ZINC06531093	C[C@H](C(=O)OC)Sc1nc2c(cnn2c2ccccc2)c(=O)[nH]1	0
ZINC06531782	Cc1nnc(n1Cc1ccccc1)SCc1cccc2c1cccc2	1
ZINC06533343	C[C@H](C(=O)Nc1ccc2ccccc2c1)Sc1nc(cc(n1)N)N	0
ZINC06535133	c1cc(ccc1/C=C/C(=O)NN)C#N	0
ZINC06536395	c1ccc2c(c1)cc1ccccc1c2/C=N\C(=[NH+]/N)\[S-]	0
ZINC06536395	c1ccc2c(c1)cc1ccccc1c2/C=N\C(=N/[NH3+])\[S-]	1
ZINC06536813	c1ccc2cc(c(cc2c1)/C=N/NC(=S)N)O	0
ZINC06536911	c1ccc2cc(ccc2c1)OCC(=O)NC(=S)NNC(=S)N	0
ZINC06560727	c1ccc2c(c1)C(=O)N(C2=O)Cn1c(=O)c(c(cn1)Cl)Cl	0
ZINC06566604	c1ccc(c(c1)C#N)NC(=O)COC(=O)c1ccc(cc1)NC(=O)N	0
ZINC06568004	c1ccc(c(c1)c1ccccc1C(=O)[O-])C(=O)N/N=C(/N)\S	0
ZINC06576151	c1ccc2c(c1)N=c1c3cccc4c3c(ccc4)c(c1S2)O	1
ZINC06576702	CC(=O)O[C@@H]1[C@H]2CCC[C@@H]1[C@H](CC2)[NH+]1CCCC1	0
ZINC06588982	c1ccc2cc(c(cc2c1)/C(=N/CCCc1c(c(N)n[nH]1)C#N)/O)O	0
ZINC06590283	COc1ccc(cc1)C(=O)Nc1ccc(cc1)NC(=O)CO	0
ZINC06592082	C/C(=N/NC(=O)N)/c1ccc2ccccc2c1O	0
ZINC06609648	CCc1ccc(cc1)C(=O)[C@@H](C)Sc1nnc(s1)N	0
ZINC06612585	CCNC(=S)NC[C@@H](c1ccccc1)[NH+](C)C	0
ZINC06626387	Cc1cc(c(n1c1cccc2c1cccc2)C)/C=N/NC(=O)N	0
ZINC06627036	c1cc2cccc(c2c(c1)SCC(=O)Nc1ccc(c(c1F)F)F)Cl	1
ZINC06640093	COC(=O)C[C@H](c1cccc2c1cccc2)NS(=O)(=O)c1cccs1	1
ZINC06644453	c1ccc2c(c1)ccc1c2cc(c(=[NH2+])o1)C(=O)NCc1ccccn1	0
ZINC06644455	c1ccc2c(c1)ccc1c2cc(c(=[NH2+])o1)C(=O)NCc1ccncc1	0
ZINC06653374	C[C@@H]1CCc2c(sc3c2c(=O)[nH]c(n3)C[N@+]23CCN(CC2)CC3)C1	0
ZINC06664225	Cc1c2c([nH]n1)OC(=C([C@H]2c1ccsc1)C#N)N	0
ZINC06670113	CC(C)[C@H]1Cc2c(c(=S)n(c(c2C#N)N)c2ccccc2)CO1	0
ZINC06698307	Cc1ccc(cc1C)NC(=O)Nc1ccc(cc1)NC(=O)C	0
ZINC06719344	COc1cccc(c1)n1c(c(c2c(c1=S)CCCC2)C#N)N	0
ZINC06732997	c1ccc2c(c1)c1c(c(no1)N)c(=O)[nH]2	0
ZINC06747677	CC1(CC(CC([NH2+]1)(C)C)NS(=O)(=O)c1cccc2c1cccc2)C	1
ZINC06754919	CC1(Cc2c3ccccc3ccc2/C(=C/C(=O)C(=O)NN)/N1)C	0
ZINC06787481	CN(Cc1ccc(cc1)F)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC06792283	C[C@H]1C(c2ccccc2N1CC(=O)NCc1ccccc1)(C)C	0
ZINC06812812	Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(c2c1cccc2)OC)C#N)N	0
ZINC06812816	Cc1c2c([nH]n1)OC(=C([C@H]2c1ccc(c2c1cccc2)OC)C#N)N	0
ZINC06827463	CC(C)NC(=O)/C(=C/c1ccc2ccccc2c1)/C#N	1
ZINC06829898	c1ccc2c(c1)cccc2N1C(=O)/C(=C\NNC(=O)N)/C(=O)NC1=O	0
ZINC06831950	CN(C)c1ccc(cc1)C(=O)/C=C/c1cc(ccc1OC)Br	0
ZINC06858415	c1ccc2c(c1)c1c(o2)c(=O)n(c(=O)n1CC(=O)N)Cc1ccco1	0
ZINC06862601	c1cc2cccc3c2c(c1)/C(=N\Nc1ccc(c(c1)C(=O)[O-])Cl)/C3=O	1
ZINC06882490	CC(C)(C)[NH2+]Cc1c2ccccc2ccc1OCc1ccccc1Cl	1
ZINC06886088	c1ccc2c(c1)cccc2NC(=O)NNC(=O)C(=O)N	0
ZINC06926793	c1cc2c(cccc2Cl)c(c1)c1nc2c(o1)cc(c(c2Cl)N)Cl	0
ZINC06929217	C[C@@H](C(=O)Nc1cccc2c1cccc2)Oc1ccc(cc1)F	1
ZINC06941199	CC(C)N(CC(=O)N)C(=O)c1ccc2ccccc2c1	0
ZINC06942707	c1ccc2c(c1)cccc2NC(=O)NC(CO)CO	1
ZINC06942731	c1ccc2c(c1)cccc2NC(=O)NN	0
ZINC06943154	c1ccc2cc(ccc2c1)/C=N/n1c(=O)cc(nc1N)C(F)(F)F	0
ZINC06952267	CC(C)C[C@H](C(=O)N/N=C/c1c2ccccc2ccc1O)[NH3+]	1
ZINC06952270	CC(C)C[C@H](C(=O)N/N=C/c1c2ccccc2ccc1OC)N	0
ZINC06975774	Cc1[nH+]c2ccccc2n1CC(=O)NC[C@H]1COc2ccccc2O1	0
ZINC07042489	C[C@H](C(=O)Nc1ccc(cc1)C(=O)N)Nc1cccc2c1cccc2	0
ZINC07051421	Cc1cc(ccc1NS(=O)(=O)c1ccccc1Cl)SC#N	0
ZINC07057003	CCOc1ccccc1N[C@H](C)C(=O)N	0
ZINC07104424	Cn1c(nnc1SCc1cccc2c1cccc2)CCC(=O)N	0
ZINC07126863	c1ccc2cc(ccc2c1)[C@H]1NC(=Nc2n1c1ccccc1n2)N	0
ZINC07133143	c1cc(cc2c1cc(cc2)Br)OCC(=O)N1CCC(CC1)C(=O)N	0
ZINC07212506	C[C@@H](C(C)C)NS(=O)(=O)c1cccc(c1)Br	0
ZINC07308736	C[C@H](c1cccc2c1cccc2)NS(=O)(=O)c1ccc(cc1)C(=O)C	1
ZINC07314743	Cc1nnc(n1N)SCC(=O)N[C@@H](C)c1cccc2c1cccc2	0
ZINC07323350	COC(=O)c1ccc(cc1)S(=O)(=O)Nc1ccccc1C(=O)N	0
ZINC07347372	CCCCSc1c2c(nc(n1)c1ccccc1)n(c(=O)n(c2=O)C)C	0
ZINC07359750	CC(C)(C)c1ccc(cc1)SCC(=O)NCC(=O)N	0
ZINC07379229	C[C@@H](c1ccccc1)[NH2+][C@@H](C)C(=O)Nc1ccccc1OC	0
ZINC07435306	c1ccc2c(c1)ccc1c2c(cc(=O)o1)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC07435640	c1ccc(c(c1)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N)Cl	0
ZINC07467499	CCCN(Cc1ccc(cc1)C)C(=O)COc1ccc(cc1)C(=O)N	0
ZINC07500514	C[C@H](C(=O)NC(=O)N)[N@@H+](C)Cc1ccc2ccccc2c1	0
ZINC07511635	c1ccc2c(c1)ccc1c2sc(n1)NC(=O)CSc1ccc(cc1)F	1
ZINC07517894	Cc1ccccc1CNC(=O)C[N@H+](C)Cc1ccc2ccccc2c1	1
ZINC07534959	CCc1ccccc1N(c1nc(cs1)CSc1nnc(s1)N)C(=O)C	0
ZINC07541732	CCOc1c(cc(cc1Cl)CNn1c(nnn1)N)OC	0
ZINC07595904	c1ccc(cc1)Cn1c(=O)ccc(n1)c1ccc2ccccc2c1	1
ZINC07595919	Cc1ccc(cc1)Cn1c(=O)ccc(n1)c1ccc2ccccc2c1	1
ZINC07595949	Cc1ccccc1Cn1c(=O)ccc(n1)c1cccc2c1cccc2	1
ZINC07601245	Cc1ccccc1OCC(=O)OCC(=O)c1ccc2c(c1)OCO2	0
ZINC07601392	CCCc1n[nH]c(=S)n1NCc1ccccc1C(F)(F)F	0
ZINC07650102	CCc1ccc(cc1)OCC(=O)Nc1ccc(cc1)OCC(C)C	0
ZINC07653663	c1ccc2c(c1)ccc(c2Br)OCc1ccc(cc1)[N+](=O)[O-]	1
ZINC07664926	CC[C@@H](C)/N=C(\N)/SCc1cccc2c1cccc2	0
ZINC07665270	CCC/N=C(\N)/SCc1cccc2c1cccc2	0
ZINC07666248	C/N=C(\N)/SCc1cc(=O)oc2c1c1ccccc1cc2	0
ZINC07708228	c1ccc2c(c1)cccc2NS(=O)(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC07729259	C[C@H]1C(=O)Nc2cc(ccc2O1)NS(=O)(=O)c1cccc(c1)F	0
ZINC07784646	C[C@@H]1CC[C@@H](CC1)NC(=O)CSc1ccc2ccccc2c1	1
ZINC07838592	C[C@@H](C(=O)Nc1c(ccs1)C(=O)N)Sc1ccc2ccccc2c1	0
ZINC07925486	c1ccc(cc1)/C=C/C1=N/C(=C\c2ccccc2[N+](=O)[O-])/C(=O)O1	0
ZINC07926748	CCCNC(=O)NC(=O)C[N@H+](C)Cc1ccc2cc(ccc2c1)OC	1
ZINC07929811	COc1ccc2ccccc2c1/C=N/NC(=[NH2+])N	0
ZINC07929812	C/C(=N\NC(=[NH2+])N)/c1ccc2cc(ccc2c1)OC	0
ZINC07955166	Cc1cccc(c1C)NC(=O)CNc1cccc2c1cccc2	1
ZINC07968443	c1ccc(cc1)C(=O)c1ccc(cc1)OC(=O)Cn1cnnn1	0
ZINC07988099	c1ccc2c(c1)c(cc(c2O)C[N@H+]1CCCC[C@@H]1C(=O)N)Cl	0
ZINC08020201	CCOc1ccc2ccccc2c1CNS(=O)(=O)c1ccc(cc1)N	0
ZINC08020497	c1ccc2c(c1)cccc2CCNS(=O)(=O)c1ccc(cc1)N	0
ZINC08031043	Cc1cccc(c1C)N1CCN(CC1)c1ccc(c[nH+]1)N	0
ZINC08038235	c1ccc2c(c1)C[C@@H](N(C2)C(=O)c1cc(cnc1)Br)C(=O)N	0
ZINC08059849	c1ccc2c(c1)cccc2OCCN1c2ccc(cc2C(=O)C1=O)Cl	1
ZINC08074856	CCOCCCNC(=O)[C@@H](C)c1ccc2cc(ccc2c1)OC	1
ZINC08077703	Cc1ccc(cc1F)NC(=O)[C@H](C(C)C)NC(=O)c1ccco1	0
ZINC08112691	c1ccc(c(c1)/C=C/C(=O)N1CCN(CC1)c1ncccn1)Br	0
ZINC08114922	c1ccc2cc(ccc2c1)CC(=O)Nc1cccc(c1)C#N	1
ZINC08116293	Cc1cccc(c1)C(=O)NCCOc1ccc2ccccc2c1	1
ZINC08141410	Cc1c(=O)n(c(nn1)SCC(=O)N[C@@H](C)C(C)C)N	0
ZINC08141580	Cc1c(=O)n(c(nn1)S[C@@H](C)C(=O)Nc1ccc2ccccc2c1)N	0
ZINC08156959	c1ccc2c(c1)cccc2CN1C(=O)C(=O)N(C1=O)Cc1cccs1	1
ZINC08161343	c1ccc2c(c1)ccc1c2c(co1)CC(=O)NCC(=O)N	0
ZINC08180936	c1ccc2cc(ccc2c1)CC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC08190361	Cc1ccc(cc1)CNC(=O)[C@@H](C)c1ccc2cc(ccc2c1)OC	1
ZINC08202138	c1ccc2c(c1)cccc2CC(=O)NCC(=O)NC1CCCCC1	1
ZINC08228721	CCOC(=O)c1c(cc(s1)c1ccc2ccccc2c1)N	0
ZINC08228722	CCOC(=O)c1c(cc(s1)c1cccc2c1cccc2)N	0
ZINC08234601	C[C@H](COC)NC(=O)[C@H]1CC(=O)N(C1)C1CCCC1	0
ZINC08268186	CC(=O)N1CCN(CC1)c1c2c3c(sc2ncn1)CCCCC3	0
ZINC08307257	C[C@H]1C[C@@H](C[N@@H+](C1)[C@@H](C)C(=O)Nc1cccc(c1)S(=O)(=O)N)C	0
ZINC08329039	Cc1cc(no1)NC(=O)[C@H](C)Sc1cnnc2c1cccc2	0
ZINC08340145	CCn1c(nnn1)NCc1cccc2c1cccc2	1
ZINC08347822	c1ccc2c(c1)cccc2CC(=O)NNC(=S)Nc1ccc(cc1)F	1
ZINC08362737	c1ccc2cc(ccc2c1)c1nnc(o1)SCC(=O)[O-]	1
ZINC08379143	Cc1ccc(cc1C(=O)NCc1cccc(c1)OC)S(=O)(=O)C	0
ZINC08379843	c1cc2c(ccc(c2N)/N=N/c2ccc(cc2)Cl)c(c1)S(=O)(=O)N	0
ZINC08382019	c1ccc2c(c1)ccc1c2[C@@H]2[C@H](CO1)CON2C(=S)N	0
ZINC08408949	Cc1ccc(s1)C(=O)CCC(=O)OCc1cccc2c1cccc2	1
ZINC08414653	Cc1cccc(c1)N1C(=O)[C@H](SC1=O)Nc1ccc2ccccc2c1	1
ZINC08424917	c1cc(cc(c1)Br)C(=O)N1CCN(CC1)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC08479702	CC[C@@H](C)[C@@H](C(=O)Nc1ccc(c(c1)[N+](=O)[O-])F)NC(=O)N	0
ZINC08490000	C[C@H](c1ccc2ccccc2c1)NC(=O)COc1ccccc1C#N	1
ZINC08515042	C[C@@H](c1ccc(cc1)S(=O)(=O)N)N(C)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC08553260	c1ccc2c(c1)ccc(c2/C=N/[NH+]=C(/c1c(non1)N)\N)O	0
ZINC08556779	CC(C)(C)NC(=S)NC(=O)c1ccc(cc1)OCCc1ccccc1	0
ZINC08576684	c1ccc2c(c1)cccc2Cc1[nH]c(=O)c2c3c(sc2n1)CCCC3	1
ZINC08580408	c1ccc2c(c1)ccc1c2nc(s1)N	0
ZINC08581129	c1ccc(cc1)/N=N\c1ccc(c2c1cccc2)N	0
ZINC08585017	c1cc2c(c(c1)S(=O)(=O)N)c(cc1c2[nH]c(=O)c([O-])n1)[N+](=O)[O-]	0
ZINC08600341	COc1ccc(cc1)CNS(=O)(=O)c1cnc(nc1)N	0
ZINC08613318	c1cc2c(c(=O)c3c([nH]2)c(c(c(c3[O-])[N+](=O)[O-])[O-])[N+](=O)[O-])nc1	0
ZINC08654199	CCn1c2ccc3ccccc3c2s/c/1=N/C(=O)c1ccccc1	1
ZINC08682433	c1ccc2c(c1)cccc2NC(=S)N1CCC[C@@H](C1)C(=O)N	0
ZINC08692500	Cc1c(c(n(n1)CC(=O)Nc1cccc(c1)S(=O)(=O)N)C)[N+](=O)[O-]	0
ZINC08703599	Cc1cc(ccc1NC(=O)C[NH+](C)C)N	0
ZINC08710188	C[C@H](C(=O)NC1CCCC1)Sc1[nH]c2cc(ccc2n1)OC	0
ZINC08714563	CC(=O)c1c(c2c3ccccc3ccc2o1)N	0
ZINC08715866	CCn1c2ccc(c3c2c(ccc3)c1=O)S(=O)(=O)[N-]c1[nH]cnn1	1
ZINC08727709	CCOc1cc(c(cc1OC)CO)Br	0
ZINC08747394	CC(C)CCNC(=O)CCNc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N	0
ZINC08753681	Cc1c(c(n[nH]1)C)CCCCOc1ccccc1Br	0
ZINC08777716	C[C@H](c1ccccc1Br)[NH2+][C@H](C)c1nc(nc(n1)N(C)C)N	0
ZINC08784532	Cc1c2ccccc2ccc1OCc1nnc(n1C)SCC(=O)N	0
ZINC08784541	CCn1c(nnc1SCC(=O)N)COc1ccc2ccccc2c1C	0
ZINC08867368	CCS(=O)(=O)c1ncc(c(n1)C(=O)Nc1cccc(c1)I)Cl	0
ZINC08884524	Cc1c(c([nH]c1C(=O)COC(=O)c1cccc(c1N)Cl)C)C(=O)C	0
ZINC08890980	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)N)c1ccc2cc(ccc2c1)OC	0
ZINC08935573	c1ccc2c(c1)ccc1c2c(co1)CC(=O)NN1CC(=O)NC1=O	1
ZINC08936057	c1ccc2c(c1)cccc2CSc1nnnn1C[C@@H]1CCCO1	1
ZINC08969880	Cc1cc([nH]n1)c1nnc(n1N)SCc1cccc2c1cccc2	0
ZINC08992383	C[C@H](C(=O)Nc1cccc2c1cccc2)Sc1c2c(nc[nH]2)ncn1	1
ZINC09040072	Cc1nc(cs1)CSCC(=O)NCc1cccnc1	0
ZINC09046638	Cc1ccc(cc1)c1cc(n[nH]1)c1ccc2ccccc2c1O	1
ZINC09088003	CCOC(=O)C1=C(Nc2n([C@@H]1c1ccncc1)c1ccccc1[nH+]2)C	0
ZINC09112784	c1ccc2c(c1)ccc1c2nc(s1)NC(=O)C[C@@H]1CCS(=O)(=O)C1	1
ZINC09138200	c1ccc2cc(ccc2c1)C(=O)Nc1nnc(s1)C1CCCCC1	1
ZINC09141617	c1cc2c(cccc2Cl)c(c1)C(=O)Nc1ccc(cc1)Br	1
ZINC09195805	c1cc(c(c(c1)Cl)CN/N=C/c1ccc(cc1)[N+](=O)[O-])Cl	0
ZINC09219437	C[C@@H](C(=O)NC(=O)NC)Nc1ccc2c3c1cccc3CC2	1
ZINC09248009	CCN(CC(=C)C)C(=O)COc1ccccc1C(=O)N	0
ZINC09313887	c1ccc2c(c1)c(ccc2Cl)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC09368011	C[C@@H](C(=O)N)Nc1ccc2c3c1cccc3CC2	0
ZINC09375080	c1cc(ccc1/C=N/NC(=O)c1cc(n[nH]1)C1CC1)O	0
ZINC09499997	c1ccc2c(c1)ccc(c2O)C(=O)N1CCC(CC1)C(=O)N	0
ZINC09547887	Cc1cc(=O)oc2c1ccc1c2ccc(c1O)C[NH+]1CCCCC1	1
ZINC09549080	c1ccc2c(c1)cccc2OCC(=O)NCc1[nH]c2ccccc2n1	1
ZINC09571626	CC(C)NC(=O)Cn1c(=O)c2c(ccnc2n(c1=O)C)OC	0
ZINC09611502	c1ccc2cc(ccc2c1)c1c[nH]nc1N	0
ZINC09827739	CC(C)(C)c1ccc(cc1)C(=O)Nc1ccc2c(c1)CCC(=O)N2C	0
ZINC09830128	Cc1cccn2c1nc(c(c2=O)C(=O)NCc1ccc(cc1)Cl)O	0
ZINC09872346	COc1ccc2cc(ccc2c1)CNC(=O)[C@@H]1CCC(=O)N1	1
ZINC09879212	COc1ccc2cc(ccc2c1)CNC(=O)Cc1ccccc1Cl	1
ZINC09912221	CN(C)c1nc(nc(n1)N)COc1cccc2c1cccc2	0
ZINC09938384	Cc1cc(=O)[nH]c(n1)NC(=[NH2+])Nc1cc(cc(c1)OC)OC	0
ZINC09958053	COc1cc(cc(c1OCC(=O)N)Cl)C(=O)N1CCCCCCC1	0
ZINC10010342	c1ccc2cc(ccc2c1)NC(=O)c1c(c2cccnc2s1)N	0
ZINC10026088	COCCn1c(ccc([nH]1)C(=O)/N=C/1\N=c2ccccc2=N1)O	0
ZINC10028253	CCc1cc2c(s1)ncnc2S[C@H](C)C(=O)Nc1cc(on1)C	0
ZINC10031117	Cc1cc(ccc1NC(=O)COc1ccc(cc1)C(=O)C)Br	0
ZINC10068842	CSc1cccc2c1nc(s2)Nc1nc2c3ccccc3ccc2s1	1
ZINC10169716	C[N@@H+](Cc1ccc(cc1)F)[C@H]1CC(=O)N(C1=O)CCc1ccccc1	0
ZINC10255674	c1ccc2c(c1)C[C@H](N2C(=O)c1cccc(c1)Br)C(=O)N	0
ZINC10255741	c1ccc2c(c1)cccc2CC(=O)N1c2ccccc2C[C@@H]1C(=O)N	0
ZINC10310406	c1ccc2cc(ccc2c1)OCCNC(=O)c1c(nccn1)N	0
ZINC10312645	c1cc(cnc1)Cn1c(n[nH]c1=S)c1cccnc1	0
ZINC10325376	c1ccc2c(c1)cccc2c1cc(=O)n2c3ccccc3nc2[nH]1	1
ZINC10328914	Cc1ccc(cc1)[C@H](CNC(=O)c1ccc2ccccc2c1)[NH+](C)C	1
ZINC10429348	c1ccc2cc(ccc2c1)CC(=O)Nc1ccc(cc1)N1CCCC1	1
ZINC10465657	CCCNC(=O)NCc1ccc2cc(ccc2c1)OC	1
ZINC10511248	C[C@@H](c1cccc2c1cccc2)NS(=O)(=O)c1cc(cc(c1)F)F	1
ZINC10797968	c1ccc2cc(ccc2c1)NC(=O)COc1cccc(c1)[N+](=O)[O-]	1
ZINC10893731	c1ccc(cc1)c1nc(cs1)CNC(=O)c1ccc2ccccc2c1	1
ZINC10916616	Cc1ccc2c(c1)cc(c(n2)C)C(=O)O[C@H](c1ccccc1)C(=O)N	0
ZINC10967823	c1ccc2c(c1)ccc(c2C=O)OCC(=O)NC(=O)NC1CCCC1	1
ZINC10999948	Cc1c(cc2cnn(c2n1)C(C)C)C(=O)Nc1nc(cs1)CC(=O)N	0
ZINC11006296	CN(CCCNC(=O)Nc1cccc2c1cccc2)c1ccccc1	1
ZINC11006507	COC(=O)NNC(=O)Nc1cccc2c1cccc2	1
ZINC11007204	CC(C)C(=O)NNC(=O)Nc1cccc2c1cccc2	1
ZINC11252829	c1ccc2c(c1)ccc1c2c(cc(=O)o1)CSC(=[NH2+])N1CCOCC1	0
ZINC11296880	COC(=O)c1cc(cc(c1N)Cl)Cl	0
ZINC11335753	CN(C)c1nc(nc(n1)N)/C(=C/c1ccc2ccccc2c1)/C#N	0
ZINC11676329	c1ccc2cc(ccc2c1)OC[C@H](CSc1nncs1)O	1
ZINC11730756	Cc1ccc(cc1)NC(=O)c1cnc2nc3ccccc3n2c1N	0
ZINC11753558	c1cc(ccc1CN1C[C@H](CC1=O)NC(=O)c1ccsc1)F	0
ZINC11754586	c1ccc2c(c1)CCN(C2)C(=O)[C@H](Cc1c[nH]c2c1cccc2)[NH3+]	0
ZINC11757243	CC[NH+]1CCN(CC1)c1ccc(cc1)C[NH3+]	0
ZINC11757572	Cc1ccc(c2c1cccc2)S(=O)(=O)N	0
ZINC11763603	c1ccc2c(c1)N(C[C@H](O2)C(=O)N)C(=O)COc1c(cccc1Cl)Cl	0
ZINC11804526	CCCCCCOc1ccc2ccccc2c1C#N	1
ZINC11844275	Cc1csc(n1)CNc1c(nc2c(n1)non2)NCc1cccs1	0
ZINC11847357	Cn1c2c3ccccc3ccc2s/c/1=N/C(=O)c1ccc(o1)[N+](=O)[O-]	1
ZINC11859512	c1ccc2c(c1)ccc1c2[C@H]2C=CC[C@@H]2[C@H]2N1C(=O)c1c2cccc1	1
ZINC11919966	COc1ccc(c2c1cccc2)N	0
ZINC12009458	Cc1c(cn(n1)C)CNC(=O)c1cccc2c1cccc2	1
ZINC12051908	CCN(CC)C(=O)c1coc(n1)COc1ccc(cc1Cl)F	0
ZINC12139016	c1ccc(cc1)[C@@H](C(=O)[O-])Sc1nnc(s1)N	0
ZINC12158256	COc1ccc(c(c1)OC)NC(=O)C1(CCCCC1)c1cccs1	0
ZINC12200219	CCC[C@@H](c1cccs1)NC(=O)Cn1c2ccc(cc2oc1=O)Cl	0
ZINC12210308	c1ccc2c(c1)cccc2C(=O)Nc1ccc2c(c1)CCC2	1
ZINC12245339	COCCN1CC[N@@H+](CCC1=O)C1CCCCCCC1	0
ZINC12290785	c1ccc(cc1)C(=O)NNS(=O)(=O)c1ccc(c2c1cccc2)Br	1
ZINC12323263	CC1(Cc2c(sc3c2c2nc(nn2cn3)OCC(=O)N)CO1)C	0
ZINC12323936	COCCN1[C@@H](c2c([nH]nc2C1=O)c1ccccc1)c1ccccn1	0
ZINC12339058	C/C(=N/NC1=[NH+]CCN1Cc1ccccc1)/c1ccccc1	0
ZINC12340211	c1ccc2c(c1)ccc1c2C(=NNC(=O)N)CCO1	0
ZINC12364207	c1ccc2cc(ccc2c1)n1cccc1/C=C\[N+](=O)[O-]	1
ZINC12380899	C[C@H](C(=O)Nc1ccccc1C(=O)N)Oc1ccc2ccccc2c1	0
ZINC12383289	C[C@H]([C@@H]1CCCO1)NC(=O)c1c(c2ccc(cc2s1)Br)Cl	0
ZINC12395093	c1ccc2cc(ccc2c1)c1ccnc(n1)NN	0
ZINC12401179	CC(C)/C(=N\NC(=O)c1cc2ccccc2cc1O)/c1ccccc1	1
ZINC12411675	CCOc1ccc(cc1)/C=C\1/C(=NOC1=O)c1ccc(cc1)Cl	0
ZINC12429004	c1cc(ccc1C(=O)N)/N=C\1/c2cc(ccc2N=C1[O-])[N+](=O)[O-]	0
ZINC12430084	CCOC(=O)[C@]1(CC[N@H+](CC1)Cc1cc[nH]n1)Cc1ccc(cc1)Cl	0
ZINC12433850	C[C@@H](C1CC1)[NH2+]Cc1c(nc2n1cccc2)C(=O)N1CCOCC1	0
ZINC12444572	CCn1cc[nH+]c1N1CCN(CC1)C(=O)c1ccc2ccccc2c1	1
ZINC12458738	CCNC(=O)N1CCC[C@H](C1)C(=O)c1ccc2cc(ccc2c1)OC	1
ZINC12487918	Cc1ccc(cc1F)CNC(=O)CCc1ccc(cc1)S(=O)(=O)N	0
ZINC12493550	Cc1cc(ccc1OCC(=O)N/N=C/c1cccc2c1cccc2)Br	1
ZINC12497847	C[C@H](c1ccccc1)NC(=S)NC(=O)[C@H](C)Oc1ccc(cc1Cl)Cl	0
ZINC12504718	c1cc(cc(c1)Br)c1c(cn(n1)CCC(=O)N)/C=C(/C#N)\C(=O)[O-]	0
ZINC12504960	Cc1c(c([O-])n(n1)c1ccc(cc1)F)CCC(=O)[O-]	0
ZINC12506410	c1ccc(cc1)OS(=O)(=O)CCn1cc[nH+]c1	0
ZINC12515664	Cc1cccc(c1)c1nnc(o1)NC(=O)/C=C/c1ccccc1Cl	0
ZINC12520596	Cc1ccc2nc(c(n2c1)NC(=O)c1cnccn1)c1ccccc1	0
ZINC12523711	c1ccc2c(c1)nc1[NH+]=C(N[C@H](n21)c1ccc(cc1)[N+](=O)[O-])N	0
ZINC12526545	Cc1cccc(c1)[C@H](Nc1ccc(cc1)Br)[P@@](=O)([O-])O	0
ZINC12532033	Cn1c2c(c(=O)n(c1=O)C)n(c(C[NH+]1CCOCC1)[nH+]2)CC(=O)N	0
ZINC12538059	c1ccc2c(c1)cccc2NCc1ccc(cc1)C(=O)N	0
ZINC12568897	CC(=O)NCCC(=O)N(C)CC(=O)Nc1cccc2c1cccc2	1
ZINC12581172	CC(=CC(=O)N1CCC[C@H](C1)C(=O)c1cccc2c1cccc2)C	1
ZINC12599114	CCOc1c(cccn1)C(=O)Nc1nc2c3ccccc3ccc2s1	1
ZINC12599641	Cn1cc[nH+]c1SCC(=O)c1ccc2ccccc2c1	1
ZINC12635780	c1ccc2c(c1)ccc(c2/C=N\NC(=S)N)[O-]	0
ZINC12718810	COC(=O)CNC(=O)c1cn(nn1)Cc1cccc2c1cccc2	1
ZINC12734225	CCc1cccc(c1NC(=O)Cn1c(c(nc1N)C#N)C#N)C	0
ZINC12734291	CCOC(=O)c1cnc(nc1N)SCc1ncc(n1C)Cl	0
ZINC12735643	c1ccc2cc(c(cc2c1)C(=O)Nc1cccc(c1)OCC(=O)N)O	0
ZINC12737081	COC(=O)C[C@H](c1cccs1)NC(=O)Cc1cccc2c1cccc2	1
ZINC12760181	C[C@H](C(=O)NCC(C)C)Oc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N	0
ZINC12769916	CC(C)[C@@H](CNC(=O)c1ccc2ccccc2c1)N1CCOCC1	1
ZINC12806357	Cc1c2c(ncn(c2=O)C)sc1C(=O)Nc1nc(cs1)CC(=O)N	0
ZINC12868303	C[C@@H]1C[C@H](CN(C1)C(=O)CNC(=O)c1ccc2ccccc2c1)C	1
ZINC12874269	Cc1cc(nc(n1)C)N1CCC(CC1)[C@@H](c1ccccc1)O	0
ZINC12883596	CCCC[C@@H](CC)CNC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC12894657	Cc1c(c(c(o1)n1cccc1)C#N)C(=O)N[C@H](C)c1cccc(c1)Cl	0
ZINC12907354	COC(=O)[C@@H]1CCCN(C1)C(=O)c1cccc2c1cccc2	1
ZINC12908821	C[C@@H]1C[C@@H](C(=O)O1)N1CCC(=CC1)c1c[nH]c2c1cccc2	0
ZINC12923054	c1cc(c(cc1NC(=O)CCC1CCCC1)Cl)C#N	0
ZINC12925094	Cc1ccc(cc1)CNC(=O)Cc1ccc2ccccc2c1	1
ZINC12945552	c1cc2c(cc1F)cc([nH]2)C(=O)N1CCC(CC1)C(=O)N	0
ZINC12951123	Cc1ccc(c(c1)Br)S(=O)(=O)N[C@@H](C)C(=O)N	0
ZINC12978080	Cc1cc(nc(c1C(=O)N)Sc1ccc2ccccc2c1)C	0
ZINC12981677	c1ccc2cc(ccc2c1)c1csc(n1)CC(=O)NCc1ccco1	1
ZINC13000822	Cn1c(cc(=O)n(c1=O)C)COC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC13003609	C[C@H](c1ccc2ccccc2c1)NC(=O)c1c(nccn1)N	0
ZINC13004971	c1ccc(cc1)S(=O)(=O)N1C[C@H](Oc2c1cccc2)C(=O)N	0
ZINC13024114	C[C@@H]1C[C@@H]1C(=O)Nc1cc(nn1C)C(C)(C)C	0
ZINC13071842	Cc1cc(c(c(c1Cl)S(=O)(=O)Nc1cccc(c1)C(=O)N)C)Cl	0
ZINC13098109	c1ccc2c(c1)ccc(c2CN1CCN(CC1)c1ccccc1Cl)O	1
ZINC13100244	Cc1cccc(c1)C(=O)NN1C(=O)[C@](NC1=O)(C)c1ccccc1	0
ZINC13110324	c1ccc2c(c1)cccc2CSc1nc(cc(=O)[nH]1)N	0
ZINC13111848	CC(C)(C)/N=C/1\CC(=C1c1ccc(cc1)OC)SC	0
ZINC13113449	c1ccc2c(c1)ccc1c2C(=NNC(=S)N)CCS1	0
ZINC13121896	CC1=C([C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccc(cc1)Cl)C(=O)N	0
ZINC13136039	C/C(=N/NC(=S)NCc1ccccc1)/c1ccc2ccccc2c1	1
ZINC13142989	Cc1c2ccc3ccccc3c2oc(=[NH2+])c1C(=N)C(C#N)C#N	0
ZINC13189781	c1cc(c(cc1/C=C/C(=O)[O-])[N+](=O)[O-])N1CCCCC1	0
ZINC13202403	CCCc1nnc(n1CC(=O)[O-])SCCOc1ccccc1C	0
ZINC13232632	CCCC[N+](C)(CCCC)Cc1c(cccn1)OC(=O)N(C)C	0
ZINC13233295	COc1cc(nc(n1)OC)[N-]S(=O)(=O)c1ccc(cc1)N	0
ZINC13234058	c1ccc2c(c1)nc1n2c(=O)c2ccc(c3c2c1ccc3)N	0
ZINC13328560	c1cc(c(cc1Cl)Cl)c1csc(c1C(=O)N)NC(=O)[C@@H]1CCCO1	0
ZINC13328693	CCc1c(c(on1)C)C(=O)N[C@H](C)c1ccc(cc1)C(C)(C)C	0
ZINC13342003	c1ccc2cc(c(cc2c1)C(=O)[O-])OS(=O)(=O)c1ccc(cc1)Cl	1
ZINC13371688	CCOc1ccc2ccccc2c1/C=N\NC(=O)c1ccc(cc1)N	0
ZINC13496962	c1ccc2c(c1)ccc(c2Br)OCC(=O)O/N=C(/c1cc[nH+]cc1)\N	0
ZINC13497494	Cc1ccc(cc1)C(=[NH2+])NOC(=O)Cc1cccc2c1cccc2	0
ZINC13497625	Cc1cc(cc(c1)N/C(=[NH+]\Cc1cccc(c1)OC)/[S-])C	0
ZINC13511564	Cc1cc(c(n1c1c(c(c(s1)C)C)C#N)C)/C=C/1\C(=O)NC(=O)S1	0
ZINC13519914	c1cc(ccc1/C(=N\CCCC(=O)N)/c1cc(ccc1O)F)Cl	0
ZINC13525859	c1ccc2cc(ccc2c1)C(C(=O)[O-])C(=O)[O-]	1
ZINC13549254	c1ccc2c(c1)cccc2N1C(=O)[C@@H]2CCCC[C@H]2C1=O	1
ZINC13576954	CC1=C(C(=O)N(C(=O)/C/1=C\Nc1ccc2ccccc2c1)C)C#N	1
ZINC13598907	c1ccc2cc(ccc2c1)OCC(=O)O/N=C(/c1ccncc1)\N	0
ZINC13598907	c1ccc2cc(ccc2c1)OCC(=O)ONC(=[NH2+])c1ccncc1	0
ZINC13626675	Cc1ccc(cc1)OCC(=O)Nc1cccc(c1)C(=O)N(C)C	0
ZINC13627244	CC[C@H](C(=O)Nc1ccc2ccccc2c1)Oc1cccc(c1)C	1
ZINC13627254	CCCCOc1ccccc1C(=O)Nc1ccc2ccccc2c1	1
ZINC13638807	c1ccc2c(c1)ccc(c2/C=N/NC(=S)N)O	0
ZINC13648126	CC(C)Oc1cccc(c1)CCCNS(=O)(=O)Cc1ccc(cc1)Cl	0
ZINC13667490	Cn1ccc(n1)C(=O)Nc1nc2c3cccc4c3c(cc2s1)CC4	1
ZINC13689081	C[C@@H](C(=O)Nc1ccc(cc1)OC)Oc1ccc2ccccc2c1	1
ZINC13691706	CSc1ccc(cc1)/C=C/c1nc(nc2n1c1ccccc1n2)N	0
ZINC13691751	CN(Cc1cc2cccc3c2n(c1=O)CC3)C(=S)Nc1ccccc1	0
ZINC13699146	CCn1c(ccn1)C(=O)Nc1ccc2c3c1cccc3c(=O)n2CC	1
ZINC13708551	C[C@H](C(=O)NCCC(C)C)Oc1ccc2ccccc2c1	1
ZINC13709217	C[C@H](C(=O)N1CC[C@H](CC1)C(=O)N)Oc1cccc2c1cccc2	0
ZINC13709219	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)N)Oc1cccc2c1cccc2	0
ZINC13709483	C[C@@H](COC)NC(=O)[C@@H](C)Oc1cccc2c1cccc2	1
ZINC13712919	c1ccc2c(c1)ccc1c2N[C@H]([C@H]2[C@H]1OCC2)c1ccco1	1
ZINC13719576	CCCCOCCC[NH2+]Cc1ccc(cc1Cl)Cl	0
ZINC13897606	CSc1c(c(nc(n1)N)SCC(=O)Nc1ccccn1)C#N	0
ZINC13937335	Cc1cc(ccc1NC(=S)NCCc1ccccc1)F	0
ZINC13938334	c1ccc(cc1)CCCCNS(=O)(=O)c1ccc2ccccc2c1	1
ZINC13950193	Cc1c(cnn1C)S(=O)(=O)N	0
ZINC13957150	c1ccc2cc(ccc2c1)N/N=C/c1cnc(nc1)N	0
ZINC13961296	CCn1cc(cn1)S(=O)(=O)N(Cc1ccccc1)c1ccccc1	0
ZINC13973058	c1ccc2cc(ccc2c1)CC(=O)Nc1c(ccs1)C(=O)N	0
ZINC13973193	c1ccc2cc(ccc2c1)CC(=O)Nc1ccc2c(c1)C(=O)NC2=O	1
ZINC13984122	c1ccc2c(c1)cccc2/C=C/C(=O)NC(=S)NCc1ccco1	1
ZINC13998089	Cc1cc(ncc1N)NC(=O)C(C)C	0
ZINC14011769	CCNC(=S)NC(=O)Cc1cccc2c1cccc2	1
ZINC14018504	c1ccc2c(c1)cccc2/C=C/C(=O)NC(=S)NCc1cccs1	1
ZINC14022249	CC[C@H](C(=O)Nc1cccc2c1cccc2)Oc1cccc(c1)C	1
ZINC14032099	Cc1ccccc1NC(=O)C[C@@H]1CSc2n1c(=O)c(cn2)C	0
ZINC14041159	CCCCOc1ccc(cc1Br)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC14044252	c1ccc2cc(ccc2c1)S[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC14072327	c1ccc(cc1)[C@H](C(=O)N)OC(=O)Cc1cccc2c1cccc2	0
ZINC14093660	c1ccc(cc1)C[C@@H](C(=O)Nc1ccc2ccccc2c1)NC(=O)N	0
ZINC14112895	c1ccc2c(c1)cccc2NC(=O)COC(=O)c1cccnc1N	0
ZINC14128785	c1ccc2cc(ccc2c1)SCC(=O)NCC(=O)N	0
ZINC14137383	C[N@H+](Cc1ccc2ccccc2c1)Cc1nc([O-])c2c(n1)ccs2	1
ZINC14158631	COc1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)C(=O)NC1=NCCS1	0
ZINC14184969	C[C@H](c1cccc2c1cccc2)Nc1c2c(ccs2)ncn1	1
ZINC14186280	CCOc1cc2ccccc2cc1C(=O)Nc1ncc(s1)C	1
ZINC14197876	C[C@H](C(=O)N[C@@H]1CCS(=O)(=O)C1)[N@@H+](C)Cc1ccc2ccccc2c1	1
ZINC14456960	COc1ccc(cc1O)[C@@H]1[C@@H]2CC=C[C@@H]2c2cccc(c2N1)Cl	0
ZINC14463698	Cc1cc(c2c(c1)[C@H]1C=CC[C@H]1[C@@H](N2)c1cccc2c1cccc2)C	1
ZINC14464071	c1ccc2c(c1)cccc2[C@@H]1[C@H]2CC=C[C@@H]2c2c(ccc(c2N1)Cl)Cl	1
ZINC14464734	c1ccc2c(c1)ccc1c2N[C@@H]([C@H]2[C@@H]1C=CC2)c1ccc(cc1)Cl	1
ZINC14474943	c1ccc2cc(ccc2c1)[C@H]1[C@H]2CC=C[C@@H]2c2ccccc2N1	1
ZINC14474974	Cc1cc(c2c(c1)[C@H]1C=CC[C@H]1[C@@H](N2)c1ccc2ccccc2c1)C	1
ZINC14475094	c1ccc2cc(ccc2c1)[C@@H]1[C@H]2CC=C[C@@H]2c2c(cc(cc2Cl)Cl)N1	1
ZINC14482492	c1ccc2cc(ccc2c1)OCC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC14545955	COc1ccccc1[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)S(=O)(=O)N	0
ZINC14557763	CCOC(=O)/C=C/C(=O)Nc1cccc(c1)C(=O)N	0
ZINC14570328	CCCN(Cc1[nH]c(=O)c2ccc(cc2n1)Cl)C(=O)c1cc(on1)C	0
ZINC14602068	C[C@H](c1cccc2c1cccc2)NC(=O)c1ccc(cc1)NC(=O)C	1
ZINC14602089	C[C@H](c1cccc2c1cccc2)NC(=O)Cc1ccc(cc1)OC	1
ZINC14628520	COc1cccc(c1)[C@H](CNC(=O)c1ccccc1Br)[NH+]1CCCC1	0
ZINC14629533	c1ccc2c(c1)c(ccc2Cl)Oc1ccc(cc1N)C(F)(F)F	0
ZINC14629564	Cc1ccc(c(c1)N)OCc1cccc2c1cccc2	0
ZINC14629909	CC(=O)Nc1cccc(c1)Oc1ccc(cc1N)F	0
ZINC14630180	c1ccc2c(c1)cccc2COc1ccc(cc1C(F)(F)F)N	0
ZINC14630407	CCC(C)(C)c1ccc(cc1)Oc1ccc(c(c1)C(F)(F)F)N	0
ZINC14630675	c1cc(c(cc1N)F)Oc1ccc(c(c1)Cl)F	0
ZINC14632266	c1ccc2cc(ccc2c1)O[C@H]1CC[NH2+]C1	1
ZINC14663118	CCOCCC(=O)N/N=C(\C)/c1ccc2ccccc2c1	1
ZINC14683116	CCOc1cc2ccccc2cc1C(=O)N[C@H]1CCc2c1cccc2	1
ZINC14777923	Cc1ccc(cc1Br)C(=O)Oc1c(ccc2c1cccc2)C=O	1
ZINC14779684	CCCOc1ccc(cc1)C(=O)Oc1cccc2c1cccc2	1
ZINC14782599	COCCOc1ccc(cc1)C(=O)Oc1ccc2ccccc2c1Br	1
ZINC14789927	c1ccc2c(c1)cccc2C(=O)NCc1ccccc1F	1
ZINC14832609	CCN(CC)C(=O)c1cccc(c1)NC(=S)Nc1ccccc1	0
ZINC14909137	c1ccc2c(c1)CCN2C(=O)CSc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC14932293	Cc1cccc(c1NC(=O)[C@H](C)N[C@@H](C)c1ccccc1Cl)C	0
ZINC14951858	C/C(=N\N=C(N)N)/C=N\NC(=N)N	0
ZINC14962059	c1ccc2cc(ccc2c1)c1cnnc(n1)NC[C@@H]1CCCO1	1
ZINC14980171	CC[NH+](CC)Cc1c(ccc(c1O)C=O)O	0
ZINC14982574	CCCC(=O)c1cnc2c(nc(nc2n1)N)N	0
ZINC14982952	COc1ccc(c(c1)[N+](=O)[O-])CC#N	0
ZINC14987835	c1cc2c(cc1N)[nH]c1c2CCCC1=O	0
ZINC15010977	COC(=O)c1ccc(cc1)/C=C\1/C(=O)N(C(=O)S1)c1ccccc1Cl	0
ZINC15011299	CCOc1ccccc1/C=C\1/C(=O)N(C(=S)N1)C1CCCCC1	0
ZINC15026421	C[C@@H](c1cccc2c1cccc2)NC(=O)c1cccc(c1)NC(=O)N	0
ZINC15081297	C[C@H]1[C@H](ON=C1C(=O)N)c1cc2c(c(c1)OC)OCO2	0
ZINC15085214	C[C@@H]1CCc2c(sc3c2[C@@H](CC(=O)N3)c2ccncc2)C1	0
ZINC15108795	C[C@@H](CC(=O)NN)c1ccc(cc1O)OC	0
ZINC15205510	C[C@@H]1[C@@H]([C@H]([C@H]([C@@H](O1)Oc1ccc2ccc(cc2c1)Br)O)O)O	1
ZINC15221715	c1ccc2c(c1)ccc(c2/N=N/c1c(non1)N)O	0
ZINC15229025	Cc1ccc2c(c1)[nH]c(n2)C/C(=N\O)/N	0
ZINC15273753	CC[C@@H](C)NC(=O)CCNS(=O)(=O)c1ccc2ccccc2c1	1
ZINC15415689	c1ccc2cc(ccc2c1)NC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC15423262	c1ccc2c(c1)cccc2C(=O)NNC(=S)N	0
ZINC15435654	Cc1ccc2c(c1)occ2CC(=O)Nc1cccnc1	0
ZINC15443868	c1c(cc(c(c1C#N)N)C(F)(F)F)Br	0
ZINC15446001	CC(C)(C)OC(=O)N1CC[C@@H]([C@@H](C1)C(=O)[O-])c1ccccc1	0
ZINC15499278	C[C@@H](C(=O)Nc1cccc2c1cccc2)Nc1ccc(cc1)CC#N	1
ZINC15516832	c1ccc2cc(ccc2c1)C(=O)N[C@@H]1CC[C@H](CC1)O	1
ZINC15539457	c1ccc(cc1)c1ccc(cc1)CC(=O)Nc1cccc(c1)C(=O)N	0
ZINC15613649	Cc1ccc(cc1NC(=O)Cn1c2cccc3c2c(ccc3)c1=O)F	1
ZINC15613781	c1cc(ccc1CNC(=O)CSCc1ccc(c(c1)Cl)Cl)S(=O)(=O)N	0
ZINC15662385	C[C@H]1CCCC[C@H]1NC(=O)[C@@H]1Cc2cc(ccc2O1)Cl	0
ZINC15721678	CCN(CC)C(=O)c1cc(n[nH]1)C1CC1	0
ZINC15771471	c1ccc(cc1)C[C@H](c1ccccc1)c1c2ccccc2ccc1O	1
ZINC15777325	c1ccc(c(c1)C(=O)NNC(=O)CSc1ncn[nH]1)[N+](=O)[O-]	0
ZINC15778794	c1ccc(cc1)c1nc2c3ccc(cc3ccc2o1)Br	1
ZINC15779698	CC(C)OC(=O)c1cccc2c1cccc2	1
ZINC15783242	CCOC(=S)Oc1ccc2ccccc2c1	1
ZINC15783594	c1ccc2c(c1)cccc2/C=C(/n1c2ccccc2nn1)\Br	1
ZINC15789754	COC(=O)CNC(=O)c1ccc2ccccc2c1	1
ZINC15859069	c1ccc(cc1)c1nc(n(n1)C(=O)c1cccc2c1cccc2)N	0
ZINC15859071	Cc1ccc(cc1)c1nc(n(n1)C(=O)c1cccc2c1cccc2)N	0
ZINC15891315	c1ccc2c(c1)cccc2C(=O)NNC(=O)COc1ccc(cc1)Cl	1
ZINC15924547	c1ccc2cc(ccc2c1)NC(=N)NC(=N)N	0
ZINC15938084	C/C(=N\NC(=S)N)/CCS(=O)(=O)c1ccc2ccccc2c1	0
ZINC15974013	c1ccc(cc1)c1c(sc(n1)N)/N=N/c1cccc2c1cccc2	0
ZINC15974447	c1ccc(cc1)c1cc(n2c(n1)c(c(n2)N)/N=N\c1ccccc1)[O-]	0
ZINC15986195	Cc1cc(=O)[nH]c(n1)/N=C(/Nc1cccc2c1cccc2)\N	0
ZINC16011453	CN(c1ccc2ccccc2c1)C(=O)CCc1ccc(cc1)OC	1
ZINC16011549	CN(c1ccc2ccccc2c1)C(=O)c1ccc2ccccc2c1	1
ZINC16115268	c1ccc2cc(ccc2c1)C(=O)COc1ccc(cc1C(=O)N)Cl	0
ZINC16187712	c1cc2c(cccc2O)c(c1)NC(=S)Nc1ccc(cc1F)F	1
ZINC16193072	c1ccc(c(c1)/C=N\Nc1nc(cs1)c1ccc(cc1Cl)Cl)O	0
ZINC16212324	CCc1ccccc1N1C(=O)[C@H]2[C@@H]3C=C[C@H]([C@@H]2C1=O)[C@H]1[C@@H]3C1	0
ZINC16249859	Cc1c(cc(c(n1)N)Br)I	0
ZINC16273623	CC(C)OCCCNC(=S)Nc1ccc(cc1Cl)Cl	0
ZINC16290251	CC(C)(C)n1c(nnn1)SCC(=O)Nc1cccc2c1cccc2	1
ZINC16382590	Cn1cc[nH+]c1C(=O)NN	0
ZINC16382665	Cn1cnnc1SC(C(=O)N1CCOCC1)C(=O)N1CCOCC1	0
ZINC16419547	C[C@@H]1C[C@H](CN(C1)C(=O)C[N@@H+](CC(=O)N)C(C)C)C	0
ZINC16425762	c1ccc2cc(ccc2c1)C(=O)O/N=C(/c1ccc(cc1)I)\N	0
ZINC16483115	CCN(Cc1ccccc1)CC(=O)NC(=O)NCC=C	0
ZINC16489670	c1ccc2c(c1)cccc2c1cnnn1c1c(non1)N	0
ZINC16489705	c1ccc(cc1)NC(=O)Oc1cc2c(c3c1cccc3)oc(=O)s2	1
ZINC16526019	c1ccc2c(c1)ccc(c2O)/C=C/1\C(=N)N=C(S1)N1CCCC1	1
ZINC16526146	c1ccc2c(c1)ccc1c2nc(s1)NC(=O)C(F)(F)F	1
ZINC16526166	c1ccc2c(c1)cccc2/C=C\c1[nH]c(=O)c(c(n1)[O-])[N+](=O)[O-]	1
ZINC16545742	c1ccc2cc(ccc2c1)C(=O)C/C=N/NC(=O)N	0
ZINC16576645	C[C@@H](N)S(=O)(=O)[C@H](C)N	0
ZINC16651307	CN(Cc1nc(no1)c1cccs1)C(=O)c1ccccc1Cl	0
ZINC16651371	c1ccc2c(c1)cccc2S(=O)(=O)N1CCC(CC1)C(=O)N	0
ZINC16671307	c1ccc2cc(ccc2c1)n1cnnn1	1
ZINC16693127	CCOc1ccc2ccccc2c1/C=N\NC(=O)c1ccc(cc1)Br	1
ZINC16727506	c1ccc2c(c1)ccc(c2Br)OS(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC16745491	c1cc(ccc1COC(=O)CCC1CCCC1)C(=O)N	0
ZINC16754117	Cc1cc2c(c(=O)n1C)[C@H](C(=C(O2)N)C#N)c1ccccc1OC	0
ZINC16778088	CC[C@@H]1c2ccsc2CCN1C(=O)c1ccc2ccccc2c1	1
ZINC16889976	C[C@H]1CCC[N@H+]1CCOC(=O)[C@H](c1ccccc1)[C@H]1CCCC=C1	0
ZINC16890250	C/C(=N\NC(=O)N)/c1cccc2c1cccc2	0
ZINC16945060	COc1ccc(cc1)/C=C(/C#N)\C(=O)Nc1cccc2c1cccc2	1
ZINC16946507	c1cc(cc(c1)c1ccc(nc1)N)C#N	0
ZINC16958406	CS/C(=N/c1cccc2c1cccc2)/N	0
ZINC16978457	c1cc2cccc3c2c(c1)[nH]c(n3)N	0
ZINC16981132	COc1ccc2ccc(c(c2c1)/C=N\NC(=O)N)OC	0
ZINC17010706	Cc1cc(cc(c1)NC(=O)Cc1csc(n1)NC(=O)c1ccco1)C	0
ZINC17014191	C/C(=N\[NH+]=C(N)N)/c1cccc2c1cccc2	0
ZINC17020353	c1ccc2c(c1)c(nc(=O)n2[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC17054910	C/C(=N\NC(=O)c1c2ccccc2ccc1O)/c1ccc(cc1)N	0
ZINC17067475	c1ccc2cc(ccc2c1)c1nn2c(=O)c3ccccc3nc2s1	1
ZINC17068319	c1cc(ccc1CCNC(=O)CSCC(=O)[O-])S(=O)(=O)N	0
ZINC17128821	Cc1ccc(cc1)/C=C\c1ccc(cc1)[N+](=O)[O-]	0
ZINC17130766	c1ccc2c(c1)cccc2/[NH+]=c\1/c(cc2cc(ccc2o1)Cl)C(=O)N	0
ZINC17135829	Cc1ccccc1/N=c\1/c(cc2c3ccccc3ccc2o1)C(=O)N	0
ZINC17149748	c1cc(c(cc1F)F)c1cc(no1)CNC(=O)CC1CCCC1	0
ZINC17222323	CCOC(=O)/C(=C\NC(=S)N)/C(=O)c1ccccc1	0
ZINC17282485	c1ccc2cc(ccc2c1)S(=O)(=O)/N=C/1\C=CC(=O)C(=C1)Cl	1
ZINC17313929	Cc1c(c(n(n1)Cc1ccc(cc1)F)Cl)CN[C@H]1CC[N@@H+](CC1)C	0
ZINC17376314	c1cc2ccc3ccc(c4c3c2c(c1)cc4)/N=C/c1ccncc1	1
ZINC17526349	CC(C)n1c2c(cc(cn2)NC(=O)Cn2cnnn2)cn1	0
ZINC17851395	Cc1cccc(c1OCC(=O)N[C@H](C)c1ccc(cc1)S(=O)(=O)N)C	0
ZINC17852053	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)c1ccc(cc1)C(F)(F)F	0
ZINC17994067	c1ccc2c(c1)ccc(c2O)/N=N/c1ccc(cc1)[N+](=O)[O-]	1
ZINC18007186	c1ccc2cc(ccc2c1)/N=C\c1ccc(cc1)OCC(=O)N	0
ZINC18021090	c1ccc2c(c1)C(=O)/C(=C\C(=C(\[NH3+])/N1CCOCC1)\C#N)/N2	0
ZINC18038389	COc1cc(c2ccccc2c1N)/N=N/c1cccc(c1)S(=O)(=O)N	0
ZINC18043414	c1cc(ccc1N/N=C/1\c2cc(ccc2N=C1O)Br)S(=O)(=O)N	0
ZINC18093491	c1ccc2c(c1)cccc2C(=O)O/N=C(/c1cccnc1)\N	0
ZINC18100764	COc1ccccc1/N=N/c1c2ccccc2ccc1O	1
ZINC18115895	Cc1c2c([nH]n1)OC(=C([C@H]2c1cc(c(cc1OC)OC)OC)C#N)N	0
ZINC18148518	COc1ccc2ccccc2c1c1cc([nH]n1)C(=O)NN	0
ZINC18157492	Cc1cc(c(c(c1)C)N/N=C\1/C(=NN(C1=O)c1ccccc1)C)C	0
ZINC18161708	c1ccc2cc(ccc2c1)C(=O)O/N=C(/c1cccnc1)\N	0
ZINC18183376	C(#N)c1c(n[nH]c1N)C#N	0
ZINC18199816	Cc1ccsc1[C@@H]1C2=C(CC(CC2=O)(C)C)Nc2n1nc(n2)N	0
ZINC18206799	Cc1nc([nH]n1)SCC(=O)N1CCC(CC1)C(=O)N	0
ZINC18207355	Cc1c(c2[nH]c3c(c(=O)n2n1)CCC3)c1cccc2c1cccc2	1
ZINC18219321	Cc1ccccc1CNC(=O)COc1ccc(cc1Cl)F	0
ZINC18285051	CC(=N)C1=C([O-])CN(C1=O)c1ccccc1	0
ZINC18323036	Cc1c(c(nc2c1/C(=C/c1ccccc1)/C(=C2C#N)C)N)C#N	0
ZINC18324343	c1ccc2c(c1)c(=O)c(c([O-])[nH]2)C(=O)NN	0
ZINC18992676	Cc1ccc2c(cc(=O)oc2c1)CS/C(=N/C(C)C)/N	0
ZINC19147275	CC(C)c1cc(on1)C(=O)N1CCC[C@H](C1)Cn1cc(nn1)CO	0
ZINC19168959	CC1=CC(=O)N[C@H](N1)NN	0
ZINC19229918	c1ccc(cc1)C[NH+]1CCN(CC1)CCC(=O)NN	0
ZINC19262392	COc1ccc(cn1)NC(=O)c1cccc(c1)N	0
ZINC19279635	Cc1ccc(cc1NC(=O)c1cccc2c1cccc2)N	0
ZINC19293878	c1cc(cc(c1)F)CN1CC[C@H]([C@@H](C1)O)[NH2+]CCCn1cc[nH+]c1	0
ZINC19299439	C[C@H](CCCC(C)C)NC(=O)Cn1cnc2c(c1=O)cnn2C	0
ZINC19319379	c1ccc2cc(ccc2c1)C(=O)C[N@+]12CN3CN(C1)CN(C3)C2	1
ZINC19337639	c1ccc2c(c1)cccc2[C@H]1C(=C(SC(=C1C#N)N)N)C#N	0
ZINC19340867	c1cc(cnc1)c1nc(cc(n1)[O-])[C@H]1CCCC[N@@H+]1C1CCCC1	0
ZINC19342191	c1cc(oc1)[C@@H](CNC(=O)c1c(non1)N)[NH+]1CCCC1	0
ZINC19376388	c1ccc2c(c1)cccc2NC(=O)CN1CCN(CC1)CC#N	1
ZINC19406413	c1ccc2cc(ccc2c1)OCc1ccccc1N	0
ZINC19414902	c1cc(cc(c1)F)[C@H](c1ccc(cc1)Br)N	0
ZINC19418622	CC1=C([C@@H](C(=C(N1)C)C(=O)N)c1cccc2c1cccc2)C(=O)N	0
ZINC19441327	c1ccc(c(c1)C#N)NC(=O)c1ccsc1	0
ZINC19480496	c1cnc(cc1C(=O)N)N1CCCC[C@@H]1C(=O)[O-]	0
ZINC19486599	Cc1ccc(cc1N)NC(=O)c1ccccc1OC	0
ZINC19503898	Cc1ccc(cc1N)NC(=O)COc1ccc(cc1)Cl	0
ZINC19519752	C[C@H](COC)NC(=O)c1ccc(cc1)C(=S)N	0
ZINC19536957	CN(Cc1ccccc1)[C@H]1CC(=O)N(C1=O)c1ccccc1OC	0
ZINC19594442	c1ccc2c(c1)cccc2S(=O)(=O)Nc1ccc(cc1Br)S(=O)(=O)N	0
ZINC19595183	C[N@H+]1CCCC[C@@H]1CNc1nc(cnn1)c1cccc2c1cccc2	1
ZINC19626110	c1ccc2c(c1)cccc2NC(=O)C(C(N1CCCC1)(F)F)(F)F	1
ZINC19634505	CC[NH+]1CCN(CC1)Cc1ccc2ccc3cccc4c3c2c1cc4	1
ZINC19634872	Cc1ccsc1C[N@H+]1CCC[C@H](C1)C(=O)N	0
ZINC19639050	C1CC(=C(/C=N\[C@@H](CC(=O)O)C(=O)[O-])C(=O)C1)[O-]	0
ZINC19656798	Cc1c(non1)C[N@H+](C)Cc1cnn(c1)c1ccc(cc1)F	0
ZINC19671910	c1ccc2c(c1)cccc2CSC(=[NH2+])Nc1ccc2c(c1)OCCO2	0
ZINC19737215	C[C@@]1(C[C@@H]([C@H](N1)c1cccc2c1cccc2)CO)C(=O)OC	1
ZINC19738523	CC(C)CCOc1cccc(c1)CNc1cccc2c1cccc2	1
ZINC19745406	C[NH+](C)CCC[N@@H+](C)[C@@H]1CCCN(C1)C/C(=C/c1ccccc1)/Cl	0
ZINC19781856	CCOc1ccc2ccccc2c1/C=N/NC(=O)CN1CCOCC1	1
ZINC19791667	Cc1c(c(=O)c2ccc3ccccc3c2[nH]1)C[N@H+]1CCCC[C@@H]1C	1
ZINC19797240	CCOC(=O)[C@H]1CCc2c1c1c(s2)ncn(c1=O)CC(=O)N	0
ZINC19801365	c1ccc2c(c1)c(cc(c2O)[N+](=O)[O-])N	0
ZINC19815827	c1ccc2c(c1)ccc1c2OC(=C([C@H]1c1ccc(cc1)Cl)N)C#N	0
ZINC19821218	CC(C)c1ccc(cc1)[C@H](C[NH+]1CCCCCC1)N	0
ZINC19822069	c1ccc2cc(ccc2c1)S(=O)(=O)Cc1ccc(cc1Cl)F	1
ZINC19823803	CN(C)C(=O)CS(=O)(=O)c1ccc(c2c1cccc2)Br	1
ZINC19832553	c1ccc2c(c1)cccc2C(=O)N[C@@H](C(Cl)(Cl)Cl)NC[C@@H]1CCCO1	1
ZINC19842111	c1cc(sc1)[C@H](c1ccc(c(c1)Cl)Cl)N	0
ZINC19850361	c1ccc(cc1)C(=O)CCC[NH2+]CCN	0
ZINC19855928	Cc1ccc(cc1)C(=O)N[C@@H](C(Cl)(Cl)Cl)NCC=C	0
ZINC19877731	CC(C)OC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	0
ZINC19892172	Cc1ccc(c2c1N[C@@H]([C@@H]1[C@H]2C=CC1)c1cccc2c1cccc2)Cl	1
ZINC19949865	C[C@@H](c1cccc2c1cccc2)[NH2+]Cc1ccccc1F	1
ZINC19952312	c1cc(cc(c1)c1ncccn1)c1ccn(n1)C[C@@H](C(F)(F)F)O	0
ZINC19954191	CC[C@H]1C(=O)N(c2cc(ccc2O1)N)Cc1ccccc1F	0
ZINC19968276	c1cc2c(cc1[C@@H](C(F)(F)F)N)CCC(=O)N2	0
ZINC19968715	Cc1cc(c(c(c1)C)[C@@H](C(F)(F)F)N)C	0
ZINC20045115	c1ccc(cc1)CS(=O)(=O)NCc1ccc(cc1)n1cc[nH+]c1	0
ZINC20119880	CCCOc1ccc(cc1)C(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC20134539	c1ccc2c(c1)cccc2n1nc2ccc(c(c2n1)Br)N	0
ZINC20135126	c1ccc2c(c1)cccc2Nc1ccc(cc1C#N)N	0
ZINC20135802	c1ccc2c(c1)cccc2NC(=O)C[N@H+]1CC[C@@H](CC1)N	0
ZINC20136857	C[C@@H](c1cccc2c1cccc2)[NH2+][C@@H](C)c1ccccn1	1
ZINC20138972	c1cc2c(cccc2Cl)c(c1)C(=O)Nc1ccc(cc1)C(=O)[O-]	1
ZINC20139115	Cc1c(cccc1NC(=O)c1ccc2ccccc2c1)C(=O)[O-]	1
ZINC20154420	c1c2c(cc(c1[N+](=O)[O-])Cl)sc(n2)N	0
ZINC20155963	CCOC(=O)c1cc(ccc1OC)N	0
ZINC20157690	C/C(=N\NC(=[NH2+])N)/c1ccc(cc1)OCc1cccc2c1cccc2	0
ZINC20159134	c1ccc2c(c1)cccc2c1nnc2n1nc(s2)N	0
ZINC20159137	c1ccc2cc(ccc2c1)c1nnc2n1nc(s2)N	0
ZINC20205572	CCSc1[nH+]sc2=NC(=O)/C(=C\c3cccc4c3cccc4)/C(=[NH2+])n12	0
ZINC20205776	c1ccc(cc1)CN1CCN(C[C@@H]1CCO)C/C=C/c1ccco1	0
ZINC20205926	COCC(=O)NCc1nnc(s1)N	0
ZINC20278705	c1cc(c([nH+]c1)N[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)N	0
ZINC20282909	c1cc(ncc1S(=O)(=O)N1CCOCC1)NN	0
ZINC20290867	c1ccc(cc1)CNC(=O)CCSc1nnc(n1N)c1ccncc1	0
ZINC20297683	C[C@H](C(=O)NC(=O)N)Oc1cccc(c1)Br	0
ZINC20310574	CC(=O)Oc1ccc(cc1/C=N/NC(=O)c1ccccc1I)OC	0
ZINC20317784	c1ccc2c(c1)cccc2Nc1c(ccc[nH+]1)N	0
ZINC20327048	C[C@H](C(=O)N1CCc2c1cccc2)n1cc(cn1)C(=O)[O-]	0
ZINC20331986	COC(=O)c1ccc(cc1)COc1ccccc1c1csc(n1)N	0
ZINC20344517	CCc1ccc(cc1)OCC(=O)Nc1ccccc1N	0
ZINC20351951	Cc1c(cn(n1)C)COc1ccc(cc1Cl)N	0
ZINC20375326	c1ccc2c(c1)cccc2CC(=O)O/N=C(/c1cc[nH+]cc1)\N	0
ZINC20389846	c1ccc2c(c1)ccc1c2cc(c(=O)o1)C(=O)CN	0
ZINC20390905	Cc1ccc2cc(cc(c2c1)Cl)O	1
ZINC20394525	Cc1ccc(cc1C)C(=O)N1CCN(CC1)Cc1cccc(c1)F	0
ZINC20441761	CCOC(=O)[C@@H]1CC[NH2+]1	0
ZINC20446756	c1cc(cc(c1)[N+](=O)[O-])c1nnn(n1)C[NH+]1CCOCC1	0
ZINC20459372	c1cc(sc1)[C@H]1C(=C(C(=C(S1)N)C#N)N)C#N	0
ZINC20507359	CCCCOCCOCc1cccc(c1)N	0
ZINC20508483	c1ccc(cc1)/C(=N/OC(=O)COc1ccc2ccccc2c1Br)/N	0
ZINC20534022	c1ccc2c(c1)cccc2c1cc(=O)[nH]c(n1)N	0
ZINC20534092	c1ccc2cc(c(cc2c1)/C=N/Nc1nc2ccccc2s1)O	1
ZINC20560026	CCC(C)(C)c1ccc(cc1)OCc1ccccc1N	0
ZINC20567944	c1ccc2c(c1)ccc1c2cc(o1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC20579123	Cc1cnn(c1N)Cc1ccccc1OC	0
ZINC20584693	c1ccc2c(c1)cccc2Nc1cc[nH+]cc1N	0
ZINC20594103	COc1ccc(c(c1)OC)C1=NO[C@H](C1)C(=O)[O-]	0
ZINC20611679	Cc1c2c(c3ccccc3[nH]2)c(c[nH+]1)[C@@H]1CCCN1C	0
ZINC20636036	CCCc1c(c2ncc(c(n2n1)N)C#N)c1cccc2c1cccc2	0
ZINC20636314	c1ccc2c(c1)cccc2c1csc(n1)NC(=[NH2+])N	0
ZINC20673406	Cc1ccc(c(c1)NC(=O)C[C@@H]1C(=O)N=C(S1)[N-]C(=N)N)OC	0
ZINC20673628	c1cc(cc(c1)Br)c1c2c([O-])nc(nc2nc2c1C(=O)CCC2)N	0
ZINC20691996	Cc1ccc(cc1)[C@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)C(=O)N	0
ZINC20739238	c1cc(cnc1)CN1CCn2c3ccc(cc3nc2C1)C(=O)N	0
ZINC20796402	COc1ccccc1[C@H]1Cc2c(cn3c(n2)ncn3)C(=O)C1	0
ZINC20805560	c1ccc2c(c1)cccc2/C=N/NC(=O)CCCSc1nnc(s1)N	0
ZINC20806678	c1ccc2c(c1)ccc(c2/C=N/Nc1nnc(n1N)SCC(=O)N)O	0
ZINC20842990	CCCSc1ccccc1NC(=O)CSc1nnc(n1N)CC	0
ZINC20843108	CCc1nnc(n1N)SCCC(=O)Nc1cccc2c1cccc2	0
ZINC20843373	COCc1nnc(n1N)SCC(=O)Nc1cc(ccc1Cl)Cl	0
ZINC20857104	CC(C)c1ccc(cc1)S(=O)(=O)/N=C(\N)/NCc1ccccc1	0
ZINC20872763	c1ccc2c(c1)ccc(c2C[NH2+]Cc1ccccc1Cl)OCC(=O)N	0
ZINC20872781	C[C@@H](C[NH2+]Cc1c2ccccc2ccc1OCC(=O)N)O	0
ZINC20872791	CCC[NH2+]Cc1c2ccccc2ccc1OCC(=O)N	0
ZINC20872795	CCCCCC[NH2+]Cc1c2ccccc2ccc1OCC(=O)N	0
ZINC20872797	CC(C)C[NH2+]Cc1c2ccccc2ccc1OCC(=O)N	0
ZINC20872813	C[NH+](C)CCCNCc1c2ccccc2ccc1OCC(=O)N	0
ZINC20872823	c1ccc2c(c1)ccc(c2C[NH2+]Cc1ccc(cc1)F)OCC(=O)N	0
ZINC20872827	c1ccc2c(c1)ccc(c2CNCCN1CCOCC1)OCC(=O)N	0
ZINC20872827	c1ccc2c(c1)ccc(c2C[NH2+]CCN1CCOCC1)OCC(=O)N	0
ZINC20872845	C[C@@H](C[NH2+]CC[NH2+]Cc1c2ccccc2ccc1OCC(=O)N)O	0
ZINC20872849	CN(C)CC[NH2+]Cc1c2ccccc2ccc1OCC(=O)N	0
ZINC20877510	c1ccc2c(c1)ccc(c2CNn1cnnc1)OCC(=O)N	0
ZINC20886345	CC(C)NC(=O)NCc1ccc(cc1)C(=O)Nc1ccccc1Cl	0
ZINC20912482	CC(C)Sc1nnc(n1N)N/N=C/c1cccc2c1cccc2	0
ZINC20912494	CC(C)CSc1nnc(n1N)N/N=C/c1cccc2c1cccc2	0
ZINC20912536	CCCCSc1nnc(n1N)N/N=C/c1cccc2c1cccc2	0
ZINC20912823	c1ccc2c(c1)cccc2/C=N/Nc1nnc(n1N)SC1CCCC1	0
ZINC20922813	c1cc(ccc1c1nnc(o1)CSc1nnc(n1N)N[NH3+])Cl	0
ZINC20929413	c1ccc(cc1)Nc1nc(c(s1)/C=N/NS(=O)(=O)c1ccccc1)Cl	0
ZINC20930668	CCCOc1ccc2ccccc2c1CNCCc1ccccc1F	1
ZINC20934655	CCOc1cc(ccc1OCCO)C[NH2+]CC(C)C	0
ZINC20952737	c1ccc2c(c1)cccc2C[NH+]1CCN(CC1)CC(=O)N1CCCC1	1
ZINC20952913	CCS(=O)(=O)NC[C@@H](c1ccsc1)N(C)C	0
ZINC20992376	CC(=O)N1CCC[C@@H]1c1ccc(s1)C(=O)Nc1ccc2c(c1)OCO2	0
ZINC21003627	Cc1ccc(cc1NCC(=O)OC)C(=O)[O-]	0
ZINC21023654	c1ccc2cc(ccc2c1)CSCC(=O)Nc1c[nH]c(=O)[nH]c1=O	1
ZINC21119669	C[C@H](C(=O)N)OC(=O)CCC(=O)c1ccc2c(c1)CCC2	0
ZINC21150725	Cc1cccc(c1)[C@@H]1CCCN1C(=O)c1cnn2c1nccc2	0
ZINC21301506	CC(C)(C)OC(=O)[C@H](c1ccc2ccccc2c1)[C@H](CC(=O)[O-])[NH3+]	1
ZINC21433844	c1cnccc1c1nnc(o1)SCCC(=O)N	0
ZINC21487357	Cc1cc(nc(n1)SC[C@H](COc1ccc2ccccc2c1)O)N	0
ZINC21581798	Cc1cccc(c1)NC(=O)COC(=O)CCc1ccccc1F	0
ZINC21633739	Cc1c2ccc3ccccc3c2oc1C(=O)N1CCC(CC1)C(=O)N	0
ZINC21638791	Cc1c(cnc(n1)N1CCOCC1)C(=O)N1CCCCC1	0
ZINC21729846	Cc1cccc(c1)c1nc(on1)c1cn(c[nH+]1)Cc1ccc(cc1)N	0
ZINC21729850	Cc1ccc(cc1)c1nc(on1)c1cn(c[nH+]1)Cc1ccc(cc1)N	0
ZINC21804673	Cc1ccccc1c1nc(n(n1)C(=O)c1ccc(c(c1)OC)OC)N	0
ZINC21804937	CC(C)CC(=O)n1c(nc(n1)c1ccc(cc1)Cl)N	0
ZINC21866278	COc1ccc2cc(ccc2c1)CNCCc1nnc2n1cccc2	1
ZINC21876091	Cc1cc(c(o1)C)C(=O)NNC(=O)c1cc2ccccc2cc1O	1
ZINC21945225	CCOc1c(cccn1)C(=O)OCc1cc(=O)n2cc(ccc2[nH+]1)C	0
ZINC21951632	C[C@@H](c1cc2c3ccccc3ccc2o1)O	1
ZINC21975632	c1cc2c3c(ccc(c3c1)NC(=O)c1ccc(cc1Cl)F)CC2	1
ZINC22001894	CCOC(=O)C1=C(NC(=C([C@@H]1c1cccs1)C#N)SCC(=O)N)C	0
ZINC22056904	c1ccc2c(c1)cccc2COC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	0
ZINC22062378	CCC(=O)c1ccc(c(c1)S(=O)(=O)N)OC	0
ZINC22073263	c1cc(cc(c1)F)NC(=O)c1ccncc1N	0
ZINC22076115	COc1ccc2ccccc2c1CNC[C@H](c1ccccc1)O	1
ZINC22090588	Cc1cc(nc(n1)SCC(=O)N[C@@H](C)c1ccc2ccccc2c1)N	0
ZINC22126589	Cc1cc([nH]c(=S)n1)c1cccc(c1)[N+](=O)[O-]	0
ZINC22143613	Cc1c(=O)n(c(nn1)SCCOc1c(cccc1Cl)Cl)N	0
ZINC22164521	CC(C)(C)C(=O)Nc1nc2ccc(cc2s1)N	0
ZINC22176028	c1ccc2cc(ccc2c1)[C@@H](C#N)N	0
ZINC22216956	Cc1c(n2ccsc2n1)C(=S)N	0
ZINC22241447	c1ccc2c(c1)ccc(c2[C@H]1NC(=[NH+]c2n1c1ccccc1n2)N)O	0
ZINC22360574	CCc1nc(cs1)CSc1c(c(cc(n1)C)C)C#N	0
ZINC22538240	Cc1nc(co1)C(=O)Nc1cc(ccc1OC)Cl	0
ZINC22590989	c1cc2c(cc1S(=O)(=O)N)c(cc(c2N)O)S(=O)(=O)[O-]	0
ZINC22624287	C[C@H](COC)NC(=O)Cc1ccc2ccccc2c1	1
ZINC22645978	C[C@H](c1cccc2c1cccc2)NC(=O)[C@H](C)Sc1nc([nH]n1)N	0
ZINC22645982	C[C@@H](c1cccc2c1cccc2)NC(=O)[C@H](C)Sc1nc([nH]n1)N	0
ZINC22787757	C[C@H](c1cccc2c1cccc2)[NH2+]Cc1cc(c(cc1Br)OC)OC	1
ZINC22867533	c1ccc2c(c1)cccc2N1C(=O)C[C@@H](C1=O)Sc1ccc(cc1)N	0
ZINC22874075	c1ccc2c(c1)cccc2CN1CCN(CC1)C(=O)N1CCCCC1	1
ZINC22892196	c1ccc(c(c1)c1nnc(o1)CSc1nnc(o1)C1CCCCC1)Br	0
ZINC22930092	CC(C)c1ccc(cc1)CN1CCN(CC1)C[C@@H](CCC#N)C#N	0
ZINC23107816	CN(C)[C@H](CNS(=O)(=O)c1ccc2ccccc2c1)c1cccs1	1
ZINC23114986	c1ccc2cc(ccc2c1)C[N@H+]1CCCC[C@@H]1CO	1
ZINC23224603	C1[C@H]([C@H](CS1(=O)=O)[NH3+])N	0
ZINC23281215	Cc1nnc(n1N)S[C@@H](C)C(=O)N[C@@H](C)c1cccc2c1cccc2	0
ZINC23281868	COc1ccc(c2c1cccc2)C[N@@H+]1CCC[C@@H](C1)C(=O)N	0
ZINC23282126	Cc1c([nH+]c[nH]1)CN1CCN(CC1)c1cccc[nH+]1	0
ZINC23282237	COc1ccc2ccccc2c1C[NH+](CCO)CCO	1
ZINC23340406	CC(C)CN1C[C@H](CC1=O)c1ncc([nH]1)c1ccc2ccccc2c1	1
ZINC23350959	C[C@H]1CCCC[C@@H]1NC(=O)CSc1nnc(n1CC(=O)N)C1CC1	0
ZINC23397387	CCN(CC)S(=O)(=O)N[C@H](C)c1cccc2c1cccc2	1
ZINC23426193	Cc1ccc(cc1)SCC[N@H+](C)Cc1[nH]c(=O)c2ccccc2n1	0
ZINC23514822	c1cc2cccc3c2c(c1)N(S3(=O)=O)CCOc1cccc(c1)Cl	1
ZINC23520610	CC[C@@H](C)C(=O)O[C@@H](C)C(=O)Nc1ccc(cc1)C#N	0
ZINC23640484	COC(=O)[C@@H](Cc1ccc2ccccc2c1)N	0
ZINC23641751	c1cc(sc1)C(=O)CCC(=O)NN1C(=O)C2(CCCCC2)NC1=O	0
ZINC23683151	CCOc1cc2ccccc2cc1C(=O)N1CCC(CC1)C(=O)N	0
ZINC23865132	C[C@H](C(=O)Nc1cccc2c1cccc2)Nc1ccc(cc1)Cl	1
ZINC24056890	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)c1cc(nc(n1)N)Cl	0
ZINC24085543	c1cc2cccc3c2c(c1)N(S3(=O)=O)C[C@@H](CCC#N)C#N	1
ZINC24184782	Cc1ccc(cc1)OCCN(C)C(=O)c1cc2ccccc2cc1O	1
ZINC24514461	Cc1ccc(cc1C)/N=C(\N)/SCc1c(snn1)Cl	0
ZINC24538821	c1ccc2cc(ccc2c1)C(=O)NCCC(=O)NC[C@@H]1CCCO1	1
ZINC24539435	c1ccc2cc(ccc2c1)OC(=O)COc1ccc(cc1F)F	1
ZINC24662113	CN(C[C@@H]1COc2ccccc2O1)C(=O)c1c(nccn1)N	0
ZINC24833606	c1ccc2cc(ccc2c1)OCC(=O)N[C@H]1CCC[C@H](C1)C(F)(F)F	1
ZINC24863038	c1ccc(cc1)n1c(cc(n1)CCCNC(=O)Cc1cccs1)N	0
ZINC24879596	c1ccc2cc(ccc2c1)C[N@@H+]1CCc2c(cc3c(n2)cccn3)C1	1
ZINC24958411	Cc1cccc(c1)/N=C(/N)\SCCOC	0
ZINC24970202	Cc1cc(no1)[N-]S(=O)(=O)c1ccc([nH+]c1)N(C)C	0
ZINC24978267	c1ccc2cc(ccc2c1)CC(=O)OCC(=O)N	0
ZINC24991547	CCCCNC(=O)CSc1nnnn1C1CC1	0
ZINC25058858	COc1ccccc1c1cc(on1)COc1cc(ccc1Cl)Cl	0
ZINC25092392	CCc1ccccc1NC(=O)c1cc([nH]n1)c1ccccc1Cl	0
ZINC25198965	CNC(=O)CNC(=O)Cc1ccc2ccccc2c1	1
ZINC25318904	C[C@H](C1CC1)NC(=O)CN1CCC[N@@H+](CC1)CC(=O)NC(C)(C)C	0
ZINC25360043	CC(C)C(=O)NCCNCc1cc(ccc1OC(F)F)Br	0
ZINC25365293	Cc1ccc(c(c1)Cl)S(=O)(=O)[N-]c1cccc2c1cccc2	1
ZINC25378433	C[C@@H](C(=O)Nc1ccc2ccccc2c1)NC(=O)N	0
ZINC25386425	C[C@H](C(=O)Nc1ccc(cc1)C(C)C)NC(=O)N	0
ZINC25448460	CNC(=O)[C@@H]1CN(c2ccccc2O1)CCCc1ccccc1	0
ZINC25491755	c1(c(=O)[nH]c(nc1[O-])N)O	0
ZINC25557873	c1ccc(c(c1)C(=O)N/N=C\c1ccc2c3c1cccc3CC2)O	1
ZINC25558720	COc1ccc(c(c1)C(=O)Nc1nc(cs1)C1CC1)Br	0
ZINC25884100	Cc1c2c(ncn(c2=O)C)sc1C(=O)Nc1ccc(cc1)NC(=O)N	0
ZINC26126250	C[C@H](c1cccc(c1)Cl)NC(=O)C[N@H+](CC(C)C)CC(=O)N	0
ZINC26135441	C[C@H](c1ccc(cc1)C#N)NC(=O)c1cc(c(c(c1)OC)OC)OC	0
ZINC26210643	c1ccc(c(c1)C(=O)N1CCN(CC1)C(=O)c1ccc(c(c1)Cl)[O-])F	0
ZINC26225969	COc1ccc2cc(ccc2c1)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC26246822	C[C@H](c1ccc2ccccc2c1)NC(=O)NCCNC(=O)C(C)C	1
ZINC26423855	Cc1cc(n(n1)C)c1nnc(o1)N	0
ZINC26442869	C[NH+](C)Cc1c(nc(s1)N)c1ccc2ccccc2c1	0
ZINC26442869	C[NH+](C)Cc1c(nc(s1)[NH-])c1ccc2ccccc2c1	1
ZINC26442883	CC[NH+](CC)Cc1c(nc(s1)N)c1ccc2ccccc2c1	0
ZINC26442911	COc1ccc(cc1)c1c(sc(n1)N)C[NH+]1CCOCC1	0
ZINC26442917	c1ccc(cc1)[S@@](=O)C=C(Cl)Cl	0
ZINC26456154	CCOC1([C@@]2([C@H]([C@@]2(C(=N1)N)C#N)c1ccccc1Cl)C#N)OCC	0
ZINC26480365	c1ccc2cc(ccc2c1)c1c(sc(n1)N)C[NH+]1CCCCC1	0
ZINC26507426	Cc1ccc2c(c1)c(c(c[nH+]2)C(=O)NN)N	0
ZINC26508234	c1cc2c(cccc2Br)c(c1)NC(=S)N	0
ZINC26508241	c1cc2c(cccc2Cl)c(c1)NC(=S)N	0
ZINC26508625	Cc1c(cc(cc1Cl)N)N	0
ZINC26513899	Cc1c(cnn1C)c1n[nH]c(=S)n1N	0
ZINC26515105	c1ccc(c(c1)COc1ccc[nH+]c1N)C#N	0
ZINC26536044	c1ccc2cc(ccc2c1)C(=O)NCC(=O)N1CCC(CC1)C(=O)N	0
ZINC26541592	c1cc(c(cc1C(=O)N)[N-]S(=O)(=O)c1ccc(s1)Br)Cl	0
ZINC26592204	C[C@H](c1cccc2c1cccc2)NC(=O)[C@@H](C)Sc1cccc[n+]1[O-]	1
ZINC26655396	c1ccnc(c1)CNC(=[NH2+])N	0
ZINC26714535	c1ccc2c(c1)cccc2CN1CC[NH+](CC1)CCC(=O)N	0
ZINC26854344	C[NH+](C)Cc1cccc(c1)CNS(=O)(=O)c1ccc2ccccc2c1	1
ZINC26971242	c1ccc2cc(c(cc2c1)C(=O)NNC(=O)c1ccccc1F)O	1
ZINC27038878	c1ccc(cc1)[C@H](C(=O)N)NCCC1CCCCC1	0
ZINC27246640	c1ccc(cc1)C(=O)NCC(=O)NNC(=O)Cc1ccc(cc1)Cl	0
ZINC27353366	CN(Cc1ccc(cc1[N+](=O)[O-])C(=O)N)c1ccc2ccccc2c1	0
ZINC27353390	CN(CCOc1ccc(cc1)S(=O)(=O)N)c1ccc2ccccc2c1	0
ZINC27529538	c1ccc2cc(ccc2c1)OC[C@H](C[NH2+]C[C@@H]1CCCO1)O	1
ZINC27549980	c1ccc2c(c1)cccc2CN1CCc2c1ccc(c2)S(=O)(=O)N	0
ZINC27587914	COc1ccc2cc(ccc2c1)S(=O)(=O)Nc1ccc(cn1)Cl	1
ZINC27757788	c1ccc2c(c1)cccc2NC(=O)Nc1ccccc1S(=O)(=O)N	0
ZINC27827494	c1ccc(c(c1)CSc1c(cc(c(n1)N)C#N)C#N)Cl	0
ZINC27906644	c1ccc(cc1)[C@H]1CN(CCO1)C(=O)c1cccc(c1)n1cccc1	0
ZINC27931568	Cc1c(sc(c1C(=O)N)NS(=O)(=O)c1ccc2ccccc2c1)C	0
ZINC28063124	Cc1cc(ccc1NC(=O)[C@H]1CC(=O)N(C1)[C@H]1CCS(=O)(=O)C1)F	0
ZINC28190884	C[C@@H](c1nc(nc(n1)N(C)C)N)Sc1ccc(cc1)C(C)C	0
ZINC28196003	Cn1cc(cc1C(=O)N)S(=O)(=O)Nc1cccc2c1cccc2	0
ZINC28223738	CCn1c(c(cn1)Br)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC28225970	CCCCNC(=O)Nc1c(cc(s1)CC)C(=O)N	0
ZINC28308044	C[C@H](c1cccc2c1cccc2)[NH2+]Cc1ccc(cc1)OCC(=O)N	0
ZINC28465208	c1ccc2c(c1)cc1c(c2C#N)c2ccccc2/C/1=N\N	0
ZINC28649066	c1ccc(cc1)NC(=O)c1c2ccccc2ccc1O	1
ZINC28652229	CN(CC(=O)NC1CC1)C(=O)CNc1ccc2c3c1cccc3CC2	1
ZINC28783235	c1cc(ccc1C#N)OCC(=O)Nc1c(c(cc(c1Cl)Cl)Cl)Cl	0
ZINC28800282	C[C@@H](C(=O)NCC=C)Nc1ccc2c3c1cccc3CC2	1
ZINC29027240	c1cc(ccc1CNC(=O)c1csc2c1CCCC2)Cn1cc[nH+]c1	0
ZINC29189446	C[C@H](c1[nH]c(=O)c2ccccc2n1)N[C@H](c1ccccc1)C(C)C	0
ZINC29228347	C[C@H](c1cccc2c1cccc2)NC(=O)[C@@H](C)[N@+]12CCN(CC1)CC2	1
ZINC29338333	Cc1ccc(c(c1)N[C@H](C)C(=O)NCc1ccccc1C)OC	0
ZINC29403824	Cc1cccc(c1NS(=O)(=O)c1ccccc1)C(=O)N	0
ZINC29414143	C[C@@H](c1ccc2ccccc2c1)NC(=O)C[N+](C)(C)C1CCCC1	1
ZINC29493797	C[C@@H]1CCCCN1C(=O)CS/C(=[NH+]/C1CCCCC1)/N	0
ZINC29575401	CC(C)C[C@@H](C(=O)NCc1ccc2cc(ccc2c1)OC)NC(=O)N	0
ZINC29599509	C[C@@H]1CN(C[C@H](O1)C)CC(=O)N[C@@H](C)c1cccc2c1cccc2	1
ZINC29655541	C[C@@H](c1ccc(cc1)n1ccnc1)NC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC29800102	c1ccc(cc1)N1CC[NH+](CC1)CCNC(=O)c1c(nccn1)N	0
ZINC30117430	CN(C)c1ccc(cn1)NC(=O)c1ccc2ccccc2c1	1
ZINC30209679	c1cc(c(cc1Cl)Cl)CC(=O)N1CCN(CC1)S(=O)(=O)N1CCCC1	0
ZINC30426442	C[C@H](CC(C)C)N(C)C(=O)c1cccc(c1)NC(=O)N	0
ZINC30611938	c1cc(cc(c1)N1CCCC1=O)NC(=O)c1cc(oc1)Br	0
ZINC30654221	c1ccc(cc1)n1cc(cn1)C[NH2+]Cc1ccc2ccccc2c1	1
ZINC30672910	c1cc(cnc1)S(=O)(=O)NCCC(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC30805244	c1cc(ccc1N1[C@@H](CC(=N1)C(=O)N[C@@H]1CCS(=O)(=O)C1)C(=O)N)F	0
ZINC30822986	CC(C)CC(=O)N1CCC(CC1)NC(=O)OC(C)(C)C	0
ZINC31047182	c1cc(oc1)C(=O)NCCNC(=O)COc1ccc(cc1)[N+](=O)[O-]	0
ZINC31093828	c1ccc2c(c1)C(=NS2(=O)=O)NCCCC[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC31184099	c1ccc2c(c1)cccc2CCNC(=O)N1CCC(CC1)C(=O)N	0
ZINC31209034	C[N@@H+](CCC(=O)OC)CC(=O)Nc1ccccc1Br	0
ZINC31342672	c1ccc2c(c1)cccc2/C=N\Nc1ccc(cn1)[N+](=O)[O-]	1
ZINC31440776	CCOC(=O)[C@H](CC[NH3+])N	0
ZINC31443766	c1ccc2c(c1)ccc1c2c(co1)CC(=O)NCCCn1cncn1	1
ZINC31452872	c1ccc2c(c1)cccc2NC(=O)CSc1nnc(n1C1CC1)N	0
ZINC31453017	c1ccc2cc(ccc2c1)NC(=O)CSc1nnc(n1C1CC1)N	0
ZINC31546014	C[C@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)CCOc1ccc(cc1)F	0
ZINC31675490	CN(C)c1nc(nc(n1)N)COc1ccc2ccccc2c1C=O	0
ZINC31680702	c1cc(cc2c1cc(cc2)Br)OCC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC31680728	c1cc(ccc1OCCOc1ccc2cc(ccc2c1)Br)S(=O)(=O)N	0
ZINC31787463	c1ccc2cc(ccc2c1)C(=O)CSc1nc(c2ccsc2n1)N	0
ZINC31847949	c1ccc2c(c1)c1c([nH]2)nc2ccc(cc2n1)[N+](=O)[O-]	0
ZINC31851856	CCn1c(=O)c2c(ccs2)nc1SCCn1c(=O)n2ccccc2n1	0
ZINC31852549	Cc1cc(n(n1)C)NC(=O)CSc1nnc(n1C1CC1)N	0
ZINC31853807	c1ccc(cc1)CCCNC(=O)CSc1nnc(n1C1CC1)N	0
ZINC31904115	CCOC(=O)Cc1csc(n1)N/N=C\c1ccc(cc1O)O	0
ZINC31979157	c1ccc2c(c1)CCC[C@H]2CNC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC31982518	c1ccc2cc(ccc2c1)OCCNC(=[NH2+])N	0
ZINC32045515	CCS(=O)(=O)c1ccccc1C(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC32092740	c1ccc2c(c1)cccc2[C@@H]1CC(=Nc2c1sc(n2)N)O	0
ZINC32098980	c1ccc2c(c1)ccc(c2O)[C@H](c1cccc(c1)[N+](=O)[O-])N	0
ZINC32116462	c1ccc2cc(ccc2c1)C(=O)NC(=S)Nc1cc(c(c(c1)Br)O)Br	1
ZINC32138920	CCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1cccc(c1)Br	0
ZINC32155655	c1ccc2c(c1)cccc2/C=N\Nc1c(non1)N	0
ZINC32194204	CCCOc1ccc(cc1)/N=C\c1ccc2ccccc2c1O	1
ZINC32233894	C[C@@H]1C[C@H](CC(C1)(C)C)NC(=O)c1ccc2c3c1cccc3CC2	1
ZINC32273776	CC(C)Oc1ccc(c2c1c(cc(c2)C(=O)OC)OC(=O)C)Br	1
ZINC32387760	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)NC[C@H]1C[C@@H]1C	0
ZINC32415163	COc1ccc(c2c1cccc2)S(=O)(=O)N1CCCC[C@H]1C(=O)N	0
ZINC32453103	C[C@H](c1ccc(cc1)S(=O)(=O)N)N(C)C(=O)CCn1cccn1	0
ZINC32473547	CC(C)(CNC(=O)c1cc(cn1C)S(=O)(=O)NC)c1ccccc1	0
ZINC32500966	COC(=O)COc1ccc2ccccc2c1C=O	1
ZINC32506727	Cc1c2c([nH]n1)OC(=C([C@@H]2c1c(cccc1Cl)F)C#N)N	0
ZINC32509297	CN(Cc1ccc(s1)Cl)CN1C(=O)c2ccc(cc2C1=O)[N+](=O)[O-]	0
ZINC32517849	Cc1cc(ccc1OCC(=O)N)c1cc(ccc1Cl)Cl	0
ZINC32519363	Cc1ccc(c2c1cccc2)c1cc(ccn1)C(=O)N	0
ZINC32539842	Cn1cc(cn1)CN(C)Cc1cc(=O)oc2c1ccc(c2)OC	0
ZINC32565291	CC[N@@H+]1CCC[C@@H](C1)[N@@H+]1CC[C@H](CC1)CCO	0
ZINC32639815	CCSC1=N[C@@H]2CS(=O)(=O)C[C@H]2N1c1cc(cc(c1)Cl)Cl	0
ZINC32692320	c1ccc2cc(ccc2c1)NC(=O)CSc1ccccc1N	0
ZINC32692329	CC1CCN(CC1)C(=S)SCC(=O)Nc1ccccn1	0
ZINC32716582	C[C@H](c1ccc2cc(ccc2c1)OC)C(=O)N1CCc2c1cccc2	1
ZINC32751468	CN(Cc1ccc2ccccc2c1)Cc1nc(nc(n1)N)N	0
ZINC32753769	CCN(c1ccccc1C)C(=O)c1cc2ccccc2cc1OC	1
ZINC32771744	c1ccc(cc1)[C@H](C(=O)N)NCCCN1CCc2c1cccc2	0
ZINC32827062	Cc1c(sc(n1)SCCOc1ccc2ccccc2c1)CC(=O)N	0
ZINC32836585	c1cc2c3c(ccc(c3c1)NC(=O)[C@@H]1CCCN(C1)C(=O)N)CC2	0
ZINC32836587	c1cc2c3c(ccc(c3c1)NC(=O)[C@H]1CCCN(C1)C(=O)N)CC2	0
ZINC32837679	c1cc(ccc1COC(=O)[C@H]1CCS(=O)(=O)C1)C(=O)N	0
ZINC32856425	CC(=O)c1ccc(cc1)OCC(=O)N(CCC#N)CCC#N	0
ZINC32870794	CSc1ccccc1NC(=O)CC[N@H+]1CCC[C@H](C1)C(=O)N	0
ZINC32906692	C[N@@H+](Cc1c2ccccc2ccc1O)CC(=O)N1CCCC1	1
ZINC32913837	Cc1cccc(c1)c1nc(on1)C[N@H+](C)Cc1ccc(cc1)SC	0
ZINC32929492	C[C@H]1CCC[N@H+](C1)CCNS(=O)(=O)c1ccc2ccccc2c1	1
ZINC32931412	c1cnc(nc1)N1CCC(CC1)NC(=O)c1c(nccn1)N	0
ZINC32935675	c1ccc2c(c1)cccc2C[N@H+]1CCC[C@H](C1)CNC(=O)N	0
ZINC32945391	Cc1c2cc(sc2n(n1)CC(C)C)C(=O)OCC(=O)NC(C)C	0
ZINC32976533	c1cc(c(cc1Cl)NC(=O)[C@@H]1CCCN(C1)C(=O)N)OCC(F)(F)F	0
ZINC33065638	COCCSCC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC33116357	CCOc1ccc(cc1)N/C(=N/S(=O)(=O)C)/NC1CC1	0
ZINC33208840	C[C@@H]1C(=O)N(c2ccccc2O1)CC(=O)N[C@H](C)Cc1ccco1	0
ZINC33248743	c1ccc2cc(ccc2c1)C(=O)/C=C\c1c(snn1)N1CCOCC1	1
ZINC33286608	c1ccc2c(c1)cccc2COc1ccc(cc1Br)/C=N\NC(=O)N	0
ZINC33294572	c1ccc2c(c1)cc1ccccc1c2/C=N\NC(=O)c1ccccn1	1
ZINC33295854	COc1ccc(cc1OC)/C=N\NC(=O)COc1ccc(cc1)Cl	0
ZINC33304632	C[C@@H](C(=O)N/N=C\c1ccc(cc1)Cl)Nc1ccc2ccccc2c1	1
ZINC33323550	c1ccc2c(c1)cccc2COc1ccc(cc1/C=N\NC(=O)N)Br	0
ZINC33326138	c1ccc2c(c1)ccc1c2occ(c1=O)/C=N/NC(=S)N	0
ZINC33326635	CNC(=O)/C(=C\c1c2ccccc2ccc1OC)/C#N	1
ZINC33361031	CCOc1ccc2ccccc2c1/C=C(/C#N)\C(=O)N	0
ZINC33369850	CCCC/C(=N\NC(=O)COc1cccc2c1cccc2)/C	1
ZINC33373316	c1ccc2c(c1)cccc2C1=NN([C@@](C1)(C(F)(F)F)O)C(=S)N	0
ZINC33388170	C/C(=N/OC(=O)c1cccc2c1cccc2)/c1ccc(cc1)Br	1
ZINC33408900	CO/N=C(\CSCc1cccc(c1)Cl)/c1ccc(cc1)Cl	0
ZINC33410635	c1ccc(cc1)/C=C\C(=O)O/N=C(/Cc1ccc(cc1)Cl)\N	0
ZINC33491125	c1ccc(cc1)CCNS(=O)(=O)c1cccc2c1c(ccc2)Cl	1
ZINC33528002	c1cc(oc1)/C=C\C(=O)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC33593334	c1ccc2c(c1)cccc2/C=C\C(=O)Nc1cccc(c1Cl)Cl	1
ZINC33615156	CCOC(=O)[C@@H](Cc1cccc2c1cccc2)N	0
ZINC33632750	c1ccc2cc3c(cc2c1)c(cc[nH+]3)NCC[NH+]1CCCC1	1
ZINC33637830	c1ccc2cc(c(cc2c1)C(=O)NCCN1CCOCC1)O	1
ZINC33688710	CN1C[C@@]2(CC(=C[C@@](C2)(C1)[N+](=O)[O-])C(=O)N)[N+](=O)[O-]	0
ZINC33703218	c1ccc2cc(ccc2c1)OCC(=O)Nc1cccc(c1)S(=O)(=O)N	0
ZINC33706397	CON/C=N/C(=O)N1[C@@H]2c3c4ccccc4ccc3OC[C@@H]2CO1	1
ZINC33710890	c1cc(oc1)/C=C/1\C(=O)N=C(S1)[N-]C(=N)N	0
ZINC33727352	CCOc1ccc(c2c1cccc2)[C@@H](CC(=O)N)[NH3+]	0
ZINC33789684	CC(=O)Oc1cc2ccccc2cc1C(=O)NCCCCCC(=O)[O-]	1
ZINC33794821	CC(C)(C)NC(=O)NC(=O)COC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	0
ZINC33857639	c1ccc2c(c1)ccc1c2cc(cn1)N	0
ZINC33892114	Cc1c(cc(c(n1)N)C(=O)N)C(=O)[O-]	0
ZINC33927821	Cc1ccc(cc1)S(=O)(=O)Oc1ccccc1/C=N\[NH+]=C(/N)\[S-]	0
ZINC34071586	C#CCON	0
ZINC34147155	CN(C(=O)c1ccc(cc1)c1ccccc1)OC	0
ZINC34168138	c1cc(c(cc1[N+](=O)[O-])NN)F	0
ZINC34173880	c1ccc2c(c1)/C(=C(\C#N)/C(=O)Nc1ccc(cc1)Cl)/[NH+]=C2N	0
ZINC34305973	COc1ccc2cc(ccc2c1)C(=O)N	0
ZINC34496192	c1ccc2c(c1)CCOC12CC[NH2+]CC1	0
ZINC34574914	CC(C)(C)OC(=O)[C@H](Cc1ccc(cc1)O)NC(=O)OC(C)(C)C	0
ZINC34714780	Cn1cccc1/C=C/1\C(=O)N(C(=S)S1)c1ccccc1	0
ZINC34751624	c1cc2cccc3c2c(c1)c(=O)n(c3=O)c1ccc(c(c1)Cl)Cl	1
ZINC34781264	c1ccc2c(c1)cccc2C[n+]1ccsc1N	0
ZINC34797553	c1ccc2c(c1)c1ccccc1c1c2[nH]c(n1)c1ccc(cc1)N	0
ZINC34797556	c1ccc2cc3cc(ccc3cc2c1)NN	0
ZINC34798991	COc1cc(cc2c1cccc2)NC(=O)[C@@H](CCC[NH+]=C(N)N)[NH3+]	0
ZINC34848516	CCOC(=O)C1=C(NC(=C([C@@H]1C(=O)N)C(=O)OCC)C)C	0
ZINC34912988	C[C@@H](C(=O)Nc1c(nc2n1cccc2)c1ccc(cc1)C(F)(F)F)Cl	0
ZINC34936500	C[C@H](C(=O)OCc1ccccc1)N	0
ZINC34939614	c1cc(c(cc1Br)N)NC[C@H]1CCCO1	0
ZINC34957183	c1cc(c(c(c1)Cl)F)NS(=O)(=O)c1ccc(c(c1)N)F	0
ZINC34957440	c1ccc(c(c1)S(=O)(=O)Nc1cccc(c1)N)Br	0
ZINC34963204	c1cc(ccc1NN)OC(F)F	0
ZINC34969184	CC(C)CC(=O)N[C@@H](C(C)C)C(=O)Nc1ccc2ccccc2c1	1
ZINC34973202	C[C@H](c1ccco1)Nc1ccc(cc1Cl)F	0
ZINC34973353	COc1ccc(c2c1cccc2)C(=O)[C@H]1CCC[NH2+]C1	1
ZINC34974157	Cc1cc(ccc1N)OCCC(=O)N	0
ZINC34991386	CCOCCC[NH2+]Cc1cc(c(cc1Br)OC)OC	0
ZINC34993657	Cc1ccc(o1)[C@H](C)[NH2+]Cc1ccc2ccccc2c1	1
ZINC35018369	CC(C)[C@@H](c1cccs1)[NH2+]CC(=O)NC1CC1	0
ZINC35052462	c1cc2ccc(cc2c(c1)NC(=N)NC(=N)N)O	0
ZINC35133274	CC(C)NC(=O)CNc1ccc2ccccc2c1	1
ZINC35134162	CCCNC(=O)C[NH2+]Cc1ccc2cc(ccc2c1)OC	1
ZINC35148881	C[C@@H](C(=O)N)NCc1cc(cs1)Br	0
ZINC35159807	Cc1ccc(cc1NC(=O)C[NH2+]C[C@@H]1CCCO1)Cl	0
ZINC35174948	CC(C)[C@@](C)(CC(=O)Nc1c(ccs1)C(=O)N)C(=O)[O-]	0
ZINC35183162	c1ccc2cc(ccc2c1)[n+]1c(c(sc1N)C#N)N	0
ZINC35205822	c1ccc(c(c1)C(=O)N)OCc1c(cco1)C(=O)[O-]	0
ZINC35258901	C[C@@H](C[NH+]1CCCCC1)[NH2+]Cc1cc(cc(c1)OC)OC	0
ZINC35311465	CN1CC[NH+](CC1)CC(=O)NCc1ccc2c(c1)OCO2	0
ZINC35326926	Cc1cc2cc([nH]c2cc1[N+](=O)[O-])C	0
ZINC35374597	CCCNC(=O)CN1c2cc(nn2CCC1=O)c1ccccc1C	0
ZINC35551842	c1ccc2c(c1)cccc2OCc1n[nH]c(n1)c1ccccn1	1
ZINC35562405	c1ccc(cc1)CNc1c(nc2n1cccn2)c1ccccc1	0
ZINC35565116	Cc1cccc2c1cccc2S(=O)(=O)[O-]	1
ZINC35569757	Cc1cc(cnc1C(=O)[O-])C(=O)[O-]	0
ZINC35572129	CCCc1ccc2c(c1)ccc(c2N)OC	0
ZINC35577237	c1ccc2cc(c(cc2c1)C(=O)[O-])NN	0
ZINC35603557	C[C@H](CO)[NH2+]Cc1cc(c(c(c1)Cl)OCC(=O)N)OC	0
ZINC35630683	CCC[NH2+]Cc1c2ccccc2ccc1OCCC(C)C	1
ZINC35635757	c1cc(ccc1C(=O)[O-])OS(=O)(=O)c1cc2ccc(cc2c(c1)O)N	0
ZINC35677014	c1ccc(c(c1)[C@H](C[NH3+])N)OC(F)F	0
ZINC35677055	c1ccc2cc(ccc2c1)[C@H](C[NH3+])N	0
ZINC35677144	c1ccc2c(c1)cccc2[C@@H](C[NH3+])N	0
ZINC35685464	CC(C)[C@H](C(=O)[O-])NS(=O)(=O)c1cccc2c1c(ccc2)Cl	1
ZINC35685518	c1cc2cccc(c2c(c1)S(=O)(=O)[N-]c1cccc(c1)S(=O)(=O)N)Cl	0
ZINC35685581	CC(C)[C@H](C(=O)[O-])NS(=O)(=O)c1ccc(c2c1cccc2)OC	1
ZINC35685899	COc1ccc(cc1NS(=O)(=O)c1cccc2c1cccc2)C(=O)N	0
ZINC35685912	c1ccc2c(c1)cccc2S(=O)(=O)Nc1ccccc1O	1
ZINC35697683	c1csc2c1[nH]c(=S)n(c2=O)CC(=O)N	0
ZINC35779057	c1ccc(c(c1)n1c2c(cn1)c(ncn2)Cl)Br	0
ZINC35799365	CCc1ccccc1N1CCN([C@@H](C1=O)C)C(=O)c1ccccc1F	0
ZINC35898002	CC(C)c1cc(c(s1)NC(=O)[C@@H]1[C@H]2CC[C@@H]([C@@H]1C(=O)[O-])O2)C(=O)N	0
ZINC35976098	c1cc(ccc1[C@H](C(=O)N)O)C(F)(F)F	0
ZINC36006313	Cc1c(c(n(c1C(=O)OC)C)C)C(=O)CN(CC(C)C)C(=O)COC	0
ZINC36009223	Cc1ccc(cc1)S(=O)(=O)[N-]/N=C\c1c2ccccc2ccc1OC	1
ZINC36037604	C[C@H](c1ccc2ccccc2c1)NC(=O)CC(C)(C)C	1
ZINC36063726	C[C@@H](c1cccc2c1cccc2)NC(=O)C(C)(C)c1ccccc1	1
ZINC36208775	C[C@H]([C@@H](C(=O)OCc1ccccc1)N)OCc1ccccc1	0
ZINC36303699	C1COCCC1[NH2+]CC(=O)N	0
ZINC36305621	CCO[C@@H]1COCC[C@@H]1[NH3+]	0
ZINC36357812	c1cc2c(cccc2O)c(c1)NC(=O)C(=O)NC1CC1	1
ZINC36359175	C[NH+](C)CCNC(=O)C(=O)Nc1cccc2c1cccc2O	1
ZINC36370113	c1ccc2c(c1)ccn2CC(=O)NCC(=O)[O-]	0
ZINC36370352	C[n+]1c2ccc3ccccc3c2sc1N	0
ZINC36384659	c1ccc2c(c1)C[C@H](N(C2)Cn1c2ccccc2oc1=O)C(=O)N	0
ZINC36422126	c1ccc(cc1)[C@@H](c1c2ccccc2ccc1O)[NH+]1CCCC1	1
ZINC36437074	c1(n[nH]c(n1)[N-][N+](=O)[O-])C(=O)NN	0
ZINC36532597	c1cc(c(cc1S(=O)(=O)N)Br)Br	0
ZINC36638430	C[C@@H](c1cccc2c1cccc2)NC(=O)CCc1ccco1	1
ZINC36695162	Cc1ccc(c2c1nc(s2)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)C	0
ZINC36719841	C[C@@H]1C[C@@H]1C(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC36724733	c1ccc2c(c1)cccc2CSc1nnc(s1)SCC(=O)NN	0
ZINC36739946	COCC[NH2+][C@@H]1CCN(C[C@H]1O)Cc1cccc(c1)F	0
ZINC36745066	C[C@@H]1CCCN(C1)C(=O)COc1ccc2ccccc2c1Br	1
ZINC36907418	C[C@H]1C[C@H]([C@@H](C[N@@H+]1C)C)NC1CC1	0
ZINC36926075	c1c(c(cc2c1OCCCO2)Cl)[C@H](C(F)(F)F)N	0
ZINC36948119	c1ccnc(c1)CCNC(=O)NN	0
ZINC36988088	Cc1cc(cc(c1Cl)C)OC[C@H]1CO1	0
ZINC37023810	c1ccc2cc(ccc2c1)OCCSc1nc([nH]n1)N	0
ZINC37123765	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)Nc1cccc2c1cccc2	0
ZINC37170003	c1ccc2cc(ccc2c1)O[C@@H](CN)C(F)(F)F	0
ZINC37173905	CC[C@H](C)CN(C)C(=O)c1ccc2ccccc2c1O	1
ZINC37253319	c1cc(c(cc1[N+](=O)[O-])C(=O)NCC(F)(F)F)I	0
ZINC37368881	CCCCCOc1ccc(c2c1cccc2)S(=O)(=O)N	0
ZINC37381544	c1ccc2c(c1)cccc2[C@H]1C[C@H]1[NH3+]	1
ZINC37408051	COc1c(cccn1)CNCc1cccc2c1cccc2	1
ZINC37460073	C[C@](c1ccccn1)(C(=O)N)[NH3+]	0
ZINC37475368	COC(=O)c1ccc2ccccc2c1N	0
ZINC37522151	C[C@@H]1C(=O)N(CCN1C(=O)CC(C)(C)C)c1cccc2c1cccc2	1
ZINC37522667	c1cc(c(c(c1)F)CN1CCCn2cccc2[C@H]1c1ccoc1)F	0
ZINC37553844	CC[N@@H+](C)Cc1cc(cnc1)c1ccc2ccccc2c1	1
ZINC37560975	C[C@H](c1ccc2ccccc2c1)Nc1ccn(n1)C	1
ZINC37844174	C[C@@H](c1ccc(cc1)NC(=O)N)NC(=O)c1cc(c[nH]1)Br	0
ZINC37868020	Cc1cc(nc2c1cccc2)SCC#N	0
ZINC37868843	Cc1cc(c(cn1)C)c1cccc2c1cccc2	1
ZINC37906204	CN1CCCc2c1cccc2N	0
ZINC37974441	C[C@H](C(=O)N)Oc1ccc2ccccc2c1Br	0
ZINC37975528	C[C@H]1CCC[C@H]([C@@H]1C)NC(=O)c1cc(ccc1Br)OC	0
ZINC38069047	c1ccc2cc(ccc2c1)c1cccc(n1)N	0
ZINC38124657	COc1ccc2cc(ccc2c1)[C@H](CO)[NH3+]	1
ZINC38276853	Cc1c2ccc3ccccc3c2[nH]c1c1ccccc1	1
ZINC38530493	CCCC(=O)N1CCN(CC1)c1cc(ncn1)N1CCOCC1	0
ZINC38534413	CC1=C2[C@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccc2ccccc2c1	0
ZINC38540833	COc1cc2cc(cc(c2c(c1)OC)O)O	1
ZINC38575649	CCc1c(nc(nc1[O-])n1c(cc(n1)c1ccco1)N)C	0
ZINC38601502	c1ccc2c(c1)c(ccc2C1CCCCC1)CC#N	1
ZINC38613629	C/C(=N/NC(=O)[C@@H]1C=C(N=N1)C1CC1)/c1ccc2ccccc2c1	1
ZINC38746633	Cn1cc(c2c1cccc2)CC(=O)Nc1cccc2c1cccc2	1
ZINC38862203	COc1ccc(cc1)S(=O)(=O)N1CCO[C@@H](C1)c1ccccc1	0
ZINC38885908	Cc1ccn2cnc(c2n1)C(=O)N	0
ZINC39051115	COc1cnc(cc1O)C#N	0
ZINC39051272	CC(C)(C)OC(=O)n1c2ccccc2cc1I	0
ZINC39054645	C[C@@]12CC[C@@H](C1)[C@@H](C2=O)C(=O)C(F)(F)F	0
ZINC39055665	Cc1cc(cc(c1N)C(=O)CCl)OC	0
ZINC39057293	Cc1ccc(c2c1cccc2)C(=O)Cl	1
ZINC39066032	C1[C@@H]2C=CC=C[C@H]2[C@@H]1C(=O)[O-]	0
ZINC39066078	C1CC1C#CC1(CC1)C(=O)[O-]	0
ZINC39071422	Cc1ccc(c(c1C(=O)C)N)C	0
ZINC39078824	CC(C)(C)N1CC[NH+]=C1N	0
ZINC39079287	CCN1CC[NH2+]C[C@@H]1CO	0
ZINC39084252	Cc1cc(c(cc1N)[N+](=O)[O-])C(=O)[O-]	0
ZINC39084955	COC(=O)c1ccc2c(c1)cccc2N	0
ZINC39085273	c1ccc2c(c1)c(cc(c2N)O)C(=O)[O-]	0
ZINC39088722	c1cc(c(c(c1)O)F)[N+](=O)[O-]	0
ZINC39095336	CC[C@@H]1N[C@H]([NH+]=C(N1)N)CC	0
ZINC39102817	CC[C@@H]1Oc2cc3ccccc3cc2C(=O)O1	1
ZINC39105230	Cc1c(c(c2c(c1C)C[C@@H](C2=O)N)C)C	0
ZINC39105697	C[C@@H]1CN[C@H](CN1C(=O)c1ccco1)C	0
ZINC39109980	CC1=C([NH+]=C(S[C@@H]1c1ccccc1)N)C	0
ZINC39119042	c1cc(cc2c1ccc(c2)Br)N	0
ZINC39121508	c1ccc2cc(ccc2c1)C[C@@H]1C(=O)NCC[NH2+]1	1
ZINC39124154	c1cc2cccc3c2c(c1)C[C@@H]3C(=O)N	0
ZINC39125084	CCN(c1ccc2ccccc2c1)C(=S)N	0
ZINC39200736	c1ccc2c(c1)ccc(c2S)N	0
ZINC39218517	c1cc2cccc(c2c(c1)N)Cl	0
ZINC39251509	CCOC(=O)c1c(cnc(n1)C)Cl	0
ZINC39257940	CC1([C@H](c2ccc(cc2C[NH2+]1)N)c1ccccc1)C	0
ZINC39272522	C1CC1NC(=O)CCC[N-]C1=NC(=N[C@@H]2C1=NC=N2)Cl	0
ZINC39287510	C1CN2[C@H]3[C@H]1C=CC=C3C=C(C2=O)CNCCN1CCOCC1	0
ZINC39356274	CCC1=N[C@H]2C(=N1)[C@H](C(=C(S2)N)C#N)c1cc(co1)Br	0
ZINC39370990	CCOC(=O)C1=C([C@H]2C(=N1)CCC(=C2Cl)C=O)C	0
ZINC39411680	CC(C)C(=O)Nc1c(nc[nH]c1=O)N	0
ZINC39709545	c1ccc2cc3=[NH+][C@@H]([NH+]=c3cc2c1)c1cc(cc(c1)N)N	0
ZINC39725023	C[C@H]1CC(=C(N1Cc1cccs1)C)C(=O)CSc1[nH]c(=O)cc(n1)N	0
ZINC39760534	CC(C)NC(=O)CS[C@@H]1N=Nc2n1c1ccccc1n2	0
ZINC39791841	CC[C@@H]1[C@@H](C=NN1c1ccc([O-])nn1)C(=O)[O-]	0
ZINC39793543	Cc1c2c(n(n1)c1ccccc1)O[C@@H]([C@H]([C@@H]2c1ccco1)C#N)N	0
ZINC39817544	c1c([nH+]c[nH]1)C[C@H](C(=O)N[C@H](CCCC[NH3+])C(=O)[O-])NC(=O)C[NH3+]	0
ZINC39882489	c1ccc2c(c1)cccc2NC(=O)Cc1coc2c1cc(cc2)Cl	1
ZINC39890933	CC(=O)Nc1cccc(c1)OCC(=O)Oc1ccc2ccccc2c1	1
ZINC39891652	CCCCc1nnc(s1)[N-]S(=O)(=O)c1ccc2ccccc2c1	1
ZINC39895432	Cc1cccc(c1)Nc1nn2c(nnc2s1)c1ccccc1	0
ZINC39918461	c1ccc2cc(ccc2c1)NC(=O)C[C@H](C(=O)[O-])[NH2+]CCN	0
ZINC39955315	c1ccc(c(c1)n1c(c(c(n1)c1ccc(cc1Cl)Cl)C#N)N)Cl	0
ZINC40013549	CC[C@@H](C)NC(=O)C[NH+]1CCN(CC1)Cc1ccccn1	0
ZINC40032355	C[N@H+](Cc1ccco1)[C@@H](c1ccccc1)C(=O)N	0
ZINC40051597	CN([C@@H]1CCS(=O)(=O)C1)C(=O)C1(CCC1)c1ccc(cc1)Br	0
ZINC40058300	c1ccc(cc1)CCNC(=O)c1cc2c3ccccc3ccc2[nH]1	1
ZINC40089755	CN1CC[NH+](CC1)Cc1ccc(cc1)NC(=O)c1cc(ccc1Cl)Br	0
ZINC40103198	c1ccc(cc1)[C@H](c1cccs1)NC(=O)Nc1nnc(s1)C1CC1	0
ZINC40121315	c1ccc(c(c1)C(=O)NCCC[N@H+]1CC[C@@H](CC1)C(=O)N)I	0
ZINC40133385	Cc1cc(c(s1)C)[C@H](C)NC(=O)c1ccc(cc1)N1CCC(=N1)C	0
ZINC40135541	C[C@H]1CC[C@@H](CN1S(=O)(=O)c1ccc(c(c1)OC)OC)C(=O)N	0
ZINC40164011	c1ccc(cc1)NC(=[NH2+])Nc1ccccc1F	0
ZINC40167703	c1ccc2cc(ccc2c1)NC(=S)N[C@H]1CS(=O)(=O)C[C@@H]1Cl	1
ZINC40169285	c1ccc2cc(ccc2c1)OC(=S)N[C@H]1CCS(=O)(=O)C1	1
ZINC40172004	C[C@H](C(=O)Nc1nc2ccccc2s1)n1c(nnc1SC)N	0
ZINC40176324	CC(=O)c1c[nH]c2c3ccccc3ccc2c1=O	1
ZINC40176342	c1ccc2c(c1)ccc1c2[nH+]c(cc1N)C(=O)[O-]	0
ZINC40177368	CCC(CC)NC(=O)[C@@H](C)[NH2+][C@@H](C)[C@@H]1C[C@@H]2CC[C@H]1C2	0
ZINC40183929	CN(Cc1nc2ccccc2n1CC=C)C(=O)c1ccncc1	0
ZINC40223296	COc1ccc(cc1)CCC(=O)NCCS(=O)(=O)N	0
ZINC40298902	C[C@H](c1[nH+]c2ccccc2n1CC(=O)N)NC(=O)[C@@H]1CCCO1	0
ZINC40301277	c1ccc2cc(ccc2c1)OCc1nc2ccccc2n1CC(=O)N	0
ZINC40307109	CC(C)CNC(=O)Cn1c2ccccc2[nH+]c1c1ccc(cc1)OC	0
ZINC40353040	C[C@@H](C(=O)c1ccc2ccccc2c1)Oc1ccccc1N	0
ZINC40353042	C[C@H](C(=O)c1ccc2ccccc2c1)Oc1ccccc1N	0
ZINC40353055	c1ccc2c(c1)cccc2C(=O)COc1ccccc1N	0
ZINC40353221	CC[C@H](C(=O)c1ccc(c(c1)C)C)Oc1cccc(c1)N	0
ZINC40353577	C[C@@H](C(=O)c1ccc2ccccc2c1)Oc1cccc(c1)N	0
ZINC40353629	C[C@H](C(=O)c1ccc(c2c1cccc2)OC)Oc1ccccc1N	0
ZINC40354161	c1ccc2cc(ccc2c1)C(=O)COc1ccc(cc1)N	0
ZINC40354169	CC[C@H](C(=O)c1ccc2ccccc2c1)Oc1ccc(cc1)N	0
ZINC40354184	COc1ccc(c2c1cccc2)C(=O)COc1ccc(cc1)N	0
ZINC40354782	Cc1ccc(c(c1)N)O[C@H](C)C(=O)c1ccc(c2c1cccc2)C	0
ZINC40354791	Cc1ccc(c(c1)N)OCC(=O)c1ccc2ccccc2c1	0
ZINC40354802	CCC[C@@H](C(=O)c1ccc2ccccc2c1)Oc1ccc(cc1N)C	0
ZINC40389147	c1ccc2cc(ccc2c1)OCc1nc2ccccc2n1CCO	1
ZINC40389698	CCOCCn1c2ccccc2nc1Cc1cccc2c1cccc2	1
ZINC40391546	c1cc(ccc1c1cnn2c1nnc1c2ccn(c1=O)NC(=O)N)F	0
ZINC40398655	CN(C)n1ccc2c(c1=O)cc1c(n2)ccn(c1=O)C1CCCC1	0
ZINC40409945	c1ccc(c(c1)CN1CCCn2cccc2[C@@H]1c1ccccc1Cl)F	0
ZINC40417550	CCCn1c2cc(ccc2nc1COc1ccccc1)Cl	0
ZINC40417563	CCCn1c2ccc(cc2nc1COc1ccc2ccccc2c1)Cl	1
ZINC40448142	c1cc(cc(c1)[N+](=O)[O-])C1CC(=O)CC(=O)C1	0
ZINC40450101	CCOC(=O)[C@H]1C[C@H](C1)[NH3+]	0
ZINC40465535	CN1CC(=O)N(C1=O)C[C@H](COc1ccc2ccccc2c1)O	1
ZINC40477658	CC(C)Cn1c(nnn1)SCCc1ccncc1	0
ZINC40523829	Cc1ccc(cc1S(=O)(=O)N1Cc2ccccc2C[C@@H]1C(=O)N)F	0
ZINC40525181	c1ccc2c(c1)cc(c(=O)[nH]2)C(=O)NCCCC(=O)N	0
ZINC40538342	CCOc1ccc2cc(ccc2c1)S(=O)(=O)N	0
ZINC40541956	CCNC(=O)c1cnoc1N	0
ZINC40544706	CC(C)OC(=O)c1cc2ccccc2c(c1OC)Br	1
ZINC40544948	Cc1ccc(c2c1cccc2)C(=O)OC(C)C	1
ZINC40545617	Cc1ccc(c2c1cccc2)C(=O)N	0
ZINC40571656	c1ccc2cc(ccc2c1)Oc1c(c(ncn1)Cl)N	0
ZINC40571779	CC(C)CN(CC(C)C)c1c(c(ncn1)Cl)N	0
ZINC40589042	CCN(c1cccc2c1cccc2)c1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC40589768	CC(C)(C)NNc1c(c(ncn1)Nc1cc(ccc1OC)Cl)[N+](=O)[O-]	0
ZINC40680349	CC(C)(C)Nc1c(c(ncn1)Oc1cccc2c1cccc2)N	0
ZINC40682991	CC(C)Nc1c(c(ncn1)Oc1cccc2c1cccc2)N	0
ZINC40683023	c1ccc2c(c1)cccc2Oc1c(c(ncn1)N1CCCCCC1)N	0
ZINC40683028	C[NH+]1CCN(CC1)c1c(c(ncn1)Oc1cccc2c1cccc2)N	0
ZINC40683055	C[C@@H]1CCCN(C1)c1c(c(ncn1)Oc1cccc2c1cccc2)N	0
ZINC40683344	CCOc1c(c(ncn1)Oc1cccc2c1cccc2)N	0
ZINC40683350	c1ccc(cc1)Oc1c(c(ncn1)Oc1cccc2c1cccc2)N	0
ZINC40683447	CC[C@@H](C)Nc1c(c(ncn1)Oc1cccc2c1cccc2)N	0
ZINC40683450	CC[C@H](C)Nc1c(c(ncn1)Oc1cccc2c1cccc2)N	0
ZINC40683499	c1ccc2c(c1)cccc2Oc1c(c(ncn1)n1cc[nH+]c1)N	0
ZINC40686655	COCCNc1c(c(ncn1)NCc1cccnc1)N	0
ZINC40686808	c1ccc2cc(ccc2c1)Oc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687255	CCc1ccccc1Nc1c(c(ncn1)N1CCc2c1cccc2)N	0
ZINC40687730	CCNc1c(c(ncn1)Oc1ccc2ccccc2c1)N	0
ZINC40687732	CC(C)Nc1c(c(ncn1)Oc1ccc2ccccc2c1)N	0
ZINC40687755	CCCCN(C)c1c(c(ncn1)Oc1ccc2ccccc2c1)N	0
ZINC40687907	C[C@H](COC)Nc1c(c(ncn1)Oc1ccc2ccccc2c1)N	0
ZINC40688132	C[C@H](COC)Nc1c(c(ncn1)Nc1cccc(c1)OC)N	0
ZINC40700689	COC(=O)c1ccc(cc1)Oc1c(c(ncn1)NCc1ccco1)N	0
ZINC40701919	CCCNc1c(c([nH+]cn1)N(CC)c1cccc2c1cccc2)N	0
ZINC40701922	CCN(c1cccc2c1cccc2)c1c(c(ncn1)NCC=C)N	0
ZINC40701922	CCN(c1cccc2c1cccc2)c1c(c(nc[nH+]1)NCC=C)N	0
ZINC40701927	CCN(c1cccc2c1cccc2)c1c(c(nc[nH+]1)N(C)C)N	0
ZINC40704821	Cc1ccc(cc1Nc1c(c(nc[nH+]1)N1CCC[C@@H](C1)C)N)Cl	0
ZINC40707278	CCNc1c(c(ncn1)N1CCC(CC1)C(=O)OCC)N	0
ZINC40707318	CCNc1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40707719	CCCNc1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40708117	CC(C)Nc1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40708521	c1ccc2c(c1)cccc2Nc1c(c(ncn1)NC1CCCCC1)N	0
ZINC40708913	C=CCNc1c(c(ncn1)NCC[NH+]1CCCCC1)N	0
ZINC40709055	C=CCNc1c(c(ncn1)NNC(=O)c1cccc2c1cccc2)N	0
ZINC40709183	C=CCNc1c(c([nH+]cn1)Nc1cccnc1Cl)N	0
ZINC40714811	CC(C)Cc1nc(on1)[C@@H]1CCCN(C1)C(=O)Cn1cnnn1	0
ZINC40723135	c1cc(ccc1Sc1c(c(ncn1)OC1CCCCC1)N)Cl	0
ZINC40723557	CN(C)c1c(c(ncn1)NNC(=O)c1cccc2c1cccc2)N	0
ZINC40724612	Cc1cc(n(n1)c1c(c(ncn1)N1CCCC1)N)C	0
ZINC40725495	c1ccc2c(c1)CCCN2c1c(c(nc[nH+]1)N1CCCCCC1)N	0
ZINC40725882	c1ccc(cc1)CCNc1c(c(ncn1)Nc1ccc(cn1)Br)N	0
ZINC40726242	C[NH+]1CCN(CC1)c1c(c(ncn1)NCc1ccco1)N	0
ZINC40730257	CCCCN(C)c1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40730257	CCCCN(C)c1c(c([nH+]cn1)Nc1cccc2c1cccc2)N	0
ZINC40731889	C[C@H]1CCCCN1c1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40733121	CC1CCN(CC1)c1c(c(ncn1)NC1CCCC1)N	0
ZINC40733508	CC[C@@H]1CCCCN1c1c(c(ncn1)Nc1ccccc1)N	0
ZINC40755220	Cc1ccc(nc1)Nc1c(c([nH+]cn1)Nc1cccc(c1C)C)N	0
ZINC40757105	COCCCNc1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40757470	CCOc1ccc(cc1)Nc1c(c(nc[nH+]1)NNc1ccccc1)N	0
ZINC40758316	Cc1cccc2c1cnn2CCC(=O)N1CCC(CC1)C(=O)N	0
ZINC40758830	c1ccc2c(c1)cccc2Nc1c(c(ncn1)Nc1cccnc1)N	0
ZINC40758978	c1ccc(cc1)Oc1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40758982	c1ccc2c(c1)cccc2Nc1c(c(=O)[nH]cn1)N	0
ZINC40758984	CC(C)(C)NNc1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40758984	CC(C)(C)NNc1c(c(nc[nH+]1)Nc1cccc2c1cccc2)N	0
ZINC40759004	c1ccc2c(c1)cccc2Nc1c(c(ncn1)Oc1cccnc1)N	0
ZINC40759038	c1ccc2c(c1)cccc2Nc1c(c(nc[nH+]1)NC1CCCC1)N	0
ZINC40759054	CC[C@@H](C)Nc1c(c(ncn1)Nc1cccc2c1cccc2)N	0
ZINC40759080	c1ccc2c(c1)cccc2Nc1c(c(ncn1)OC1CCCCC1)N	0
ZINC40759100	Cc1cc(n(n1)c1c(c(ncn1)Nc1cccc2c1cccc2)N)C	0
ZINC40779254	CCOC(=O)N1CCN(CC1)c1c(c(ncn1)Nc1ccccn1)N	0
ZINC40779626	CCOc1ccccc1Nc1c(c(nc[nH+]1)Nc1ccc(cn1)Cl)N	0
ZINC40779739	COc1ccc(cc1)Nc1c(c(nc[nH+]1)Nc1ccc(cn1)Br)N	0
ZINC40779868	CCOc1c(c(ncn1)Nc1ccc(cn1)Br)N	0
ZINC40781211	Cc1ccccc1Nc1c(c(=O)[nH]cn1)N	0
ZINC40782457	Cc1ccc(cc1)CNc1c(c(ncn1)Nc1ccc(cc1)F)N	0
ZINC40782955	COC(=O)c1ccc(cc1)Nc1c(c(ncn1)n1cc[nH+]c1)N	0
ZINC40796195	c1ccc(cc1)Oc1c(c(ncn1)n1ccnc1)N	0
ZINC40796204	c1ccc(cc1)Oc1c(c(ncn1)Sc1cccc2c1nccc2)N	0
ZINC40796679	CC[C@@H](C)Nc1c(c([nH+]cn1)NNC(C)(C)C)N	0
ZINC40884750	CCOC(=O)CCN1C(=O)/C(=C/c2ccc(cc2)Br)/SC1=S	0
ZINC40945546	CCc1c(s/c(=N\S(=O)(=O)c2ccc3ccccc3c2)/[nH]1)C(=O)OC	1
ZINC40948689	Cc1cc(ccc1Cl)OC(=O)CCCOc1ccc(cc1Br)C(C)C	0
ZINC41018019	COc1cc(ccc1OC(=O)c1cccc2c1cccc2)/C=C\C#N	1
ZINC41023139	c1c(sc(n1)N)C[NH3+]	0
ZINC41092011	CCOc1ccc2cc(ccc2c1)S(=O)(=O)NCC=C	1
ZINC41092025	CCOc1ccc2cc(ccc2c1)S(=O)(=O)N[C@@H](C)c1ccccc1	1
ZINC41092065	CCCOc1ccc2cc(ccc2c1)S(=O)(=O)N1C[C@@H](C[C@H](C1)C)C	1
ZINC41092067	CCCOc1ccc2cc(ccc2c1)S(=O)(=O)N1C[C@H](N[C@@H](C1)C)C	1
ZINC41092070	CCCOc1ccc2cc(ccc2c1)S(=O)(=O)N1CCC[C@H](C1)C	1
ZINC41096024	CCCCOc1ccc2cc(ccc2c1)S(=O)(=O)N	0
ZINC41096419	CCCOc1ccc(c2c1cccc2)S(=O)(=O)Nc1cncs1	1
ZINC41096490	CCOc1ccc2cc(ccc2c1)S(=O)(=O)N1CCN(CC1)C(=O)C	1
ZINC41124567	c1cc2c(ccc3c2c(c1)c(=O)[nH]3)S(=O)(=O)Nn1cnnc1	1
ZINC41124569	c1ccc(cc1)Cn1c2ccc(c3c2c(ccc3)c1=O)N	0
ZINC41128792	Cc1c(c(n(n1)c1ccccc1)C)C(=O)C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC41166701	c1ccc2c(c1)cccc2CCN1C[C@H](CC1=O)C(=O)[O-]	1
ZINC41213347	c1ccc2c(c1)ccc(c2/C=N/NC(=O)Cc1csc(n1)N)O	0
ZINC41529255	c1ccnc(c1)n1c2c(cn1)c(ncn2)N1CCOCC1	0
ZINC41635370	CCC[NH2+]Cc1c[nH]nc1c1ccccc1	0
ZINC41661634	C[C@H]1CC[N@@H+](CC1)CCNC(=O)C(=O)Nc1cccc(c1F)Cl	0
ZINC41765171	C[NH+](C)CCCNC1(CCCC1)C(=O)[O-]	0
ZINC41793618	c1ccc2c(c1)cccc2CCNC(=O)C(=O)Nc1cccc(c1)Cl	1
ZINC41909757	CCn1cnnc1CNC(=O)C(=O)Nc1cccc2c1cccc2	1
ZINC41958087	CCCN(CC1CC1)C(=O)CNC(=O)Cc1cccc2c1cccc2	1
ZINC42098297	CCC[C@H](C)NC(=O)[C@@H](C)Sc1nnc(n1CC(C)C)c1ccco1	0
ZINC42124841	C[C@H](c1ccc2ccccc2c1)NC(=O)[C@@H](C)Sc1nc([nH]n1)N	0
ZINC42124843	C[C@H](c1ccc2ccccc2c1)NC(=O)[C@H](C)Sc1nc([nH]n1)N	0
ZINC42232951	Cc1cccc(c1)CC/C(=N/S(=O)(=O)c1ccc2ccccc2c1)/[O-]	1
ZINC42240051	Cn1c(nnc1SCc1ccc(cc1Br)F)N	0
ZINC42249209	C[C@H](CN(C)C(=O)Nc1cccc2c1cccc2)C#N	1
ZINC42256042	CN(Cc1cc(sc1)Br)S(=O)(=O)c1ccc(cc1)C#N	0
ZINC42306758	c1cc(ccc1C[NH2+]C1CCN(CC1)C(=O)N)Br	0
ZINC42317455	CN(CCCOc1ccc(cc1)F)C(=O)NCCC(=O)N1CCCC1	0
ZINC42370077	Cc1c(cccc1[N+](=O)[O-])C(=O)N[C@]1(CCS(=O)(=O)C1)C	0
ZINC42374651	CCOC(=O)[C@H](C)NC(=O)c1cnn(c1C)C	0
ZINC42381035	C1CC[C@@H]2CN(CC[C@@H]2C1)C(=O)CSCC(=O)N	0
ZINC42623365	C[C@H](c1ccc2ccccc2c1)NC(=O)[C@@H](C)[N@+]12CCN(CC1)CC2	1
ZINC42756523	c1ccc2c(c1)cccc2c1nc(n[nH]1)NC(=O)c1ccoc1	1
ZINC42770317	c1ccc2c(c1)c(cc(c2OCC[C@H]1CCCC[NH2+]1)Cl)Cl	1
ZINC42772560	Cc1ccc(cc1OCC[C@H]1CCC[NH2+]C1)C(C)C	0
ZINC42783611	CCN(c1nc(nc(n1)Cl)N)C1CCCCC1	0
ZINC42783773	CCS(=O)(=O)c1ccc(cc1N)N1CC[NH+](CC1)C	0
ZINC42791353	Cc1c(cccc1NCc1cccc2c1cccc2)C(=O)N	0
ZINC42876380	CCc1ccc(c(c1NC(=O)NCCO)CC)Cl	0
ZINC42926862	c1cc(ccc1C1CCCCC1)C(=O)NCCCC(=O)N	0
ZINC42942690	CN(c1ccc2ccccc2c1)C(=O)C[C@H](c1cccs1)NC(=O)N	0
ZINC42948271	Cc1c2ccccc2sc1[C@H](C)NC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC42986349	CC(C)(C)NC(=O)CNS(=O)(=O)c1ccc(c2c1cccc2)OC	1
ZINC43083519	c1ccc2c(c1)cccc2OC(=O)CCc1nnc(o1)c1ccsc1	1
ZINC43134507	c1cc(cc(c1)Br)NC(=O)N1CCN(CC1)CC(=O)NC1CC1	0
ZINC43135192	Cc1ccccc1NC(=O)NCc1nnc2n1CCC2	0
ZINC43208786	CC(=C)CCc1cccc(c1OC)OC	0
ZINC43214878	c1cc2cccc3c2c(c1)c1c3nc2c(n1)c(nc(n2)N)N	0
ZINC43229000	Cc1ccsc1CNC(=O)N1CCc2c1cccc2	0
ZINC43311565	c1cn(cn1)CCNC(=O)NNC(=S)N	0
ZINC43544812	C[C@H](c1cccc2c1cccc2)NC(=O)[C@@H](CCSC)NC(=O)N	0
ZINC43611497	c1ccc(cc1)[C@H](C(=O)N)N1CCN(CC1)Cc1cscn1	0
ZINC43647712	C[C@@H](c1cccc(c1)S(=O)(=O)N)NC(=O)Nc1nc(cs1)C1CC1	0
ZINC43769303	CC(C)(C)OC(=O)NNC(=[NH2+])c1ccc2ccccc2c1	0
ZINC43872792	C[C@@H]1C(=O)Nc2cc(ccc2O1)NC(=O)N(C)Cc1cccc(c1)Cl	0
ZINC44012782	COc1ccc(c2c1cccc2)/C=C(\C#N)/C(=O)OC	1
ZINC44069547	c1cc2cccc3c2c(c1)NC1(N3)C=Cc2cccc(c2C1=N)N	0
ZINC44115488	c1ccc2c(c1)cccc2[C@@H](CN1CCOCC1)O	1
ZINC44123211	c1ccc2c(c1)cccc2[C@H]1[C@H](C(=O)N1)N	0
ZINC44139245	CC(C)(C)[S@@](=O)N[C@H](Cc1ccccc1)C(=O)[O-]	0
ZINC44380586	c1cc(c2cccnc2c1)CCO	0
ZINC44391302	C[C@@H](C(=O)N1CCCC1)n1c(=O)ccc(n1)c1ccc(cc1)OC	0
ZINC44452628	c1c(c(sc1Cl)Cl)C(=O)Nc1c(c2c(s1)CCC2)C(=O)NC(=O)N	0
ZINC44458461	c1ccc2c(c1)cccc2NC(=O)[C@H]1CCCN(C1)C(=O)NC1CC1	1
ZINC44468807	c1ccc2c(c1)cc1ccccc1c2[C@@H](C[NH3+])N	0
ZINC44468810	c1ccc2c(c1)cc1ccccc1c2[C@H](C[NH3+])N	0
ZINC44469130	COc1ccc(c2c1cccc2)[C@@H](C[NH3+])N	0
ZINC44469133	COc1ccc(c2c1cccc2)[C@H](C[NH3+])N	0
ZINC44469200	c1cc(ccc1CCC(=O)[O-])[C@H](C[NH3+])N	0
ZINC44469684	Cc1ccc(c2c1cccc2)[C@@H](C[NH3+])N	0
ZINC44471841	CN(C)c1ccc(c2c1cccc2)[C@H](C[NH3+])N	0
ZINC44472284	Cc1ccc2ccccc2c1[C@H](C[NH3+])N	0
ZINC44532750	C[N@@H+]1CCC[C@@H](C1)C[NH2+][C@@H]1CCc2ccccc2C1	0
ZINC44535020	C[C@H](c1cccs1)NC[C@H]1CCC[N@H+](C1)C	0
ZINC44591285	CS(=O)(=O)CCN1CCN(CC1)C(=O)c1cccc2c1cccc2	1
ZINC44695673	CN(c1ccc2ccccc2c1)C(=O)c1cccc(c1)OCC(=O)N	0
ZINC44698811	c1ccc2c(c1)cccc2C(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC44841943	CCOc1ccc(cc1OC)c1nc(c(o1)C)CCl	0
ZINC44893330	CN(C)C1=NC(=O)[C@@H](S1)CC(=O)NCCc1ccccc1	0
ZINC44898653	CC(C)C[N@@H+](Cc1cccc2c1cccc2)CC(=O)N	0
ZINC44911206	Cc1c(sc2c1c(=O)n(c(n2)CN1CCOCC1)CCO)C	0
ZINC44938203	C[C@H](C(=O)N)S(=O)(=O)Cc1cc2c(c(c1)Cl)OCO2	0
ZINC44973813	c1ccn2cc(nc2c1)CCNCc1cccc2c1OCCCO2	0
ZINC44988551	C[C@@H]1C(=O)N(C(=S)N1)CCNC(=O)c1ccccc1	0
ZINC45043680	c1cc(cnc1)CN1CCN(CC1)C(=O)COC1CCCCC1	0
ZINC45070868	c1cc2c(cccc2C(=O)[O-])c(c1)C(=O)[O-]	1
ZINC45102054	C[C@@H](c1ccc(c(c1)F)OC)NC(=O)NNc1cccc(c1)[N+](=O)[O-]	0
ZINC45164150	CNC(=O)[C@H](Cc1ccccc1)NC(=O)c1ccco1	0
ZINC45192312	C[C@@H](c1ccccc1F)N(C)C(=O)CCCCNC(=O)N	0
ZINC45236151	c1nc2c(s1)C[C@@H]1C[C@H]3C=[NH+]C=C(C3)C1=C2	0
ZINC45387999	CCC[C@@H](C)C(=O)N(C)Cc1cccc2c1cccc2	1
ZINC45417745	C[C@@H]1CCC[C@H](C1)NC(=O)CSc1ccc(cn1)C(F)(F)F	0
ZINC45679449	Cc1ccc(s1)CNC(=O)N1CCN(C[C@H]1c1ccccc1)C	0
ZINC45694284	C[C@@H]1CCCC[C@H]1NC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC45764811	CC(C)(C)[C@H](c1ccccc1)NC(=O)Nc1ccccc1CC(=O)N	0
ZINC45774256	COC(=O)c1c(ccs1)S(=O)(=O)[N-]c1cccc(c1)n1cccn1	0
ZINC45810759	c1ccc2cc(ccc2c1)OCC(=O)NCCc1ccccn1	1
ZINC45879247	C[C@@H](C(=O)Nc1ccc(nc1)N1CCCC1)n1ccnc1	0
ZINC45889094	Cc1cc(cc(c1NC(=O)c1cccc2c1cccc2)C)N	0
ZINC45893750	CCCOc1ccc(cc1)c1nc(on1)c1ccc[nH]1	0
ZINC45896291	CCNc1c2ccccc2oc(=O)c1N/C(=[NH+]/C[C@H]1CCCO1)/O	0
ZINC45919821	c1ccc2cc(ccc2c1)C1=N[C@H](SC1)N	0
ZINC45923388	Cc1ccc2c(c1)sc(n2)c1cc(cc(c1O)C)N	0
ZINC45929471	CN(C)S(=O)(=O)Oc1ccc2ccccc2c1	1
ZINC45953360	c1cc(c(cc1C(=O)N)Cl)N1C[C@@H](CC1=O)C(=O)N	0
ZINC45964530	C[C@@H](C(=O)N)S[C@@H](c1ccccc1)c1ccc(cc1)Cl	0
ZINC46033060	C[C@@H](c1cccc2c1cccc2)NC(=O)Nc1ccccc1COC	1
ZINC46045884	CCOC(=O)c1c(c(c([nH]1)C)CCC(=O)Nc1ccc(cc1C)Cl)C	0
ZINC46065515	c1cc(sc1)CC(=O)N1CCN(CC1)Cc1ccc(cc1)C(=O)N	0
ZINC46116280	C[C@@H](C(=O)N)S(=O)(=O)Cc1cccc2c1cccc2	0
ZINC46116282	C[C@H](C(=O)N)S(=O)(=O)Cc1cccc2c1cccc2	0
ZINC46156889	Cc1cccc(c1)NC(=O)[C@H](C)S(=O)(=O)Cc1ccc(cc1)C(=O)N	0
ZINC46242293	c1ccc2c(c1)cccc2CC(=O)Nc1ccc(c(c1)Cl)C(=O)N	0
ZINC46439969	c1ccc2c(c1)cccc2C(=O)[C@@H](C#N)c1ccccn1	1
ZINC46581828	c1ccc2c(c1)cccc2CCNC(=O)CNC(=O)N	0
ZINC46581952	C[C@@H](C(=O)NCCc1cccc2c1cccc2)NC(=O)N	0
ZINC46582820	CN(C)c1ccc(c[nH+]1)NC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC46746186	C[C@H](C(=O)N)NC(=O)c1cc(nc2c1c(no2)CC(C)(C)C)C1CC1	0
ZINC46979334	CN(CC(=O)N)C(=O)Cc1cccc2c1cccc2	0
ZINC47047837	c1ccc2c(c1)cccc2NC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC47281781	c1ccc2cc(ccc2c1)S(=O)(=O)N(CC(=O)N)C1CCCC1	0
ZINC47305396	c1cnc(cn1)N1CCN(CC1)C(=O)c1c(ncs1)Cl	0
ZINC47336269	Cc1ccc(cc1NC(=O)N1CCN(CC1)C(=O)C(=O)NC1CC1)F	0
ZINC47360967	CC(C)CN(C)C(=O)COc1cccc(c1)C(=O)N	0
ZINC47412941	COc1ccc2ccc(cc2c1)OC(=O)c1cnsn1	1
ZINC47438589	Cc1c(=O)n(c(nn1)SCCOc1ccc2ccccc2c1)N	0
ZINC47438915	Cn1c(nnc1SCCOc1ccc2ccccc2c1)CCC(=O)N	0
ZINC47461473	CN(Cc1cccc(c1)C(=O)N)c1ccc2ccccc2c1	0
ZINC47554734	Cc1c2cc(sc2n(n1)c1ccccc1)C(=O)NCCS(=O)(=O)N	0
ZINC47559283	Cc1c(oc(n1)S[C@@H](C)C(=O)N[C@H](C)c1ccc2ccccc2c1)C	1
ZINC47613349	Cc1nc(on1)C[NH+](Cc1ccc(cc1)OC)Cc1nc(no1)C	0
ZINC47619942	c1ccc2cc(ccc2c1)S(=O)(=O)CC(=O)N1CCCCCCC1	1
ZINC47620014	C[C@@H](C(=O)NC[C@@H]1CCCO1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC47642805	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)N)S(=O)(=O)c1ccc(cc1)C(C)C	0
ZINC47660006	Cn1cc(cn1)CCC[NH+]1CCCCCC1	0
ZINC47661503	CC(=O)Nc1ccc(cc1)S(=O)(=O)CC(=O)NCc1ccc(cc1)F	0
ZINC47696062	CS(=O)(=O)CCCNC(=O)Cc1coc2c1c1ccccc1cc2	1
ZINC47710505	Cn1c(cc(c1Cl)Cl)C(=O)OCc1cccc(c1)C(=O)N	0
ZINC47888786	c1ccc2cc(ccc2c1)OCC(=O)Oc1cccc(c1)C(=O)N	0
ZINC47959605	C[C@H](c1cccc2c1cccc2)NC(=O)NCc1ccnc(c1)OC	1
ZINC47970684	c1ccc2c(c1)cccc2NC(=O)NCc1cccc(c1)C#N	1
ZINC47979946	c1ccc2c(c1)cccc2C[N@@H+]1CCC[C@@H](C1)C(=O)NCC1CC1	1
ZINC48026660	C[C@@H](C(=O)NC[C@@H]1CCCO1)[N@@H+]1CC[C@H](CC1)CC(=O)N	0
ZINC48045965	c1ccc2c(c1)cc(cc2C(=O)[O-])Br	1
ZINC48149098	C=CCNC(=O)c1ccc(cc1)NC(=O)NCc1ccccn1	0
ZINC48178818	C[C@@H](c1ccc2ccccc2c1)NC(=O)[C@H](C)NC(=O)c1ccoc1	1
ZINC48249687	c1ccc2cc(ccc2c1)Sc1c(cc(cn1)[N+](=O)[O-])C(=O)N	0
ZINC48250879	COc1ccc(c(c1)OCC(=O)N)C(=O)N	0
ZINC48254108	c1ccc2c(c1)c(ccc2Cl)Oc1c(cc(cn1)[N+](=O)[O-])C(=O)N	0
ZINC48256521	c1cc2c(cc1Cl)[C@@H](CCS2)NC(=O)NCCCC[NH+]1CCOCC1	0
ZINC48313498	c1cc(cc(c1)C(F)(F)F)CNC(=O)c1cc(cc(c1N)[N+](=O)[O-])F	0
ZINC48341011	CC[N@H+]1CCC[C@@H]1CNC(=O)c1c(ccs1)n1cccc1	0
ZINC48387342	C[C@@H]1CCc2c(sc3c2c(=O)[nH]c(n3)CCC(=O)N)C1	0
ZINC48391336	Cc1cc(no1)NC(=O)C[N@@H+](C)CC(=O)N	0
ZINC48442173	C[C@H](c1ccccc1)NC(=O)Nc1ccc(cc1)CC(=O)N(C)C	0
ZINC48449492	COc1ccc2ccccc2c1C[NH2+]CCn1cccn1	1
ZINC48455276	C[C@H]1C[C@@H](CN(C1)C(=O)NCc1ccco1)C	0
ZINC48564162	CCCCCOc1ccc(cc1)c1c(cc(=O)[nH]n1)N	0
ZINC48582627	C1C[C@H](CN(C1)C(=O)CSc1nnc(s1)N)C(F)(F)F	0
ZINC48626097	CCCNC(=O)CCNc1c(cc(cn1)C(=O)N)Cl	0
ZINC48657529	c1cc(c(cc1Cl)NCc1nc(no1)C1CC1)C(=O)N	0
ZINC48674250	C[C@@H]1CCC[C@H]([C@@H]1C)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC48674961	C[C@@H](C(=O)N)SCc1cccc2c1cccc2	0
ZINC48682223	C[C@@H](c1ccc2ccccc2c1)S[C@H](C)C(=O)N	0
ZINC48682226	C[C@H](c1ccc2ccccc2c1)S[C@H](C)C(=O)N	0
ZINC48685504	C[C@@H]1CCC[C@H]([C@@H]1C)NC(=O)C(=O)Nc1c(cccc1F)F	0
ZINC48757756	Cc1cc(cc(c1)NC(=O)C(=O)NCC(C)(C)[NH+]1CCOCC1)C	0
ZINC48769727	Cc1c(cco1)CN(C)C(=O)c1ccc(cc1O)Cl	0
ZINC48804452	Cc1ccccc1[C@@H](C)NC(=O)C(=O)Nc1cccc2c1cccc2	1
ZINC48811224	C[N@H+](Cc1ccccc1Br)CC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC48892919	C[C@@H](c1ccc2ccccc2c1)Nc1cncc(n1)Cl	1
ZINC48902812	c1ccc2c(c1)ccc(c2Br)OS(=O)(=O)c1c[nH]nc1	1
ZINC48903322	CCS(=O)(=O)N[C@H]1CC[N@@H+](C1)Cc1ccccc1	0
ZINC48934313	C[C@@H](C(=O)NCc1ccc2ccccc2c1)NC(=O)N	0
ZINC48944484	Cn1cc(cn1)CNC(=O)Cc1ccc2c(c1)CCC2	0
ZINC48944942	C[C@H](C(=O)N(C)c1cccc2c1cccc2)NC(=O)N	0
ZINC48949861	CNC(=O)NNC(=O)/C=C/c1cccc2c1cccc2	1
ZINC48987309	C1CC(=O)N(C1)CCCSc1nnc(s1)N	0
ZINC48987553	Cc1nnc(n1N)S[C@H](C)c1cccc2c1cccc2	0
ZINC49003314	C1CC1c1nc(no1)CS(=O)(=O)CC(=O)NC1CC1	0
ZINC49004811	CCCS(=O)(=O)[C@H](C)/C(=C(/C#N)\C(=O)c1ccsc1)/[O-]	0
ZINC49105189	C[C@@H](C(=O)Nc1cccc2c1cccc2)OC	1
ZINC49125684	CCCCN(CCCC)C(=O)CSc1nnc(n1C)N	0
ZINC49150770	CC[C@@H](c1ccccc1)C(=O)NNC(=O)NC1CC1	0
ZINC49179101	CCCC[C@H](C(=O)N[C@@H](CC)c1cccs1)NC(=O)N	0
ZINC49236922	C[C@@H](C(=O)N)[N@@H+](C)Cc1cccc2c1cccc2	0
ZINC49236932	C[C@H](c1cccc2c1cccc2)[N@@H+](C)CC(=O)N	0
ZINC49281571	c1ccc2cc(ccc2c1)CNc1cc(nc(n1)N)Cl	0
ZINC49284775	Cc1csc(n1)CCNC(=O)N[C@@H](C)C(=O)NC	0
ZINC49299034	C=C(CNC(=O)Cc1cccc2c1cccc2)Br	1
ZINC49301161	CCNC(=O)NCc1ccc2ccccc2c1	1
ZINC49315304	C=CCN(C1CCCC1)C(=O)c1ccc(cc1)C(=O)N	0
ZINC49352861	c1cc2c(c(c1)Cl)OCC[C@@H]2NC(=O)c1[nH]nc([O-])n1	0
ZINC49367416	C1CN(CCN1c1nnc(s1)SCC(=O)N)C(=O)CCCl	0
ZINC49373013	Cc1cccc(c1)S[C@H](C(C)C)C(=O)NC(=O)N	0
ZINC49375374	Cc1ccc(cc1)S(=O)(=O)[N-]c1cccc(c1F)F	0
ZINC49376483	CC(C)c1ccc(cc1)OCCC(=O)NCC(=O)OC	0
ZINC49391035	CCOCCOc1ccc(cc1/C=C(/C#N)\C(=O)N)Br	0
ZINC49392864	c1ccc(cc1)Nc1nc(nc(n1)N)[C@@H](C#N)C(=O)[C@H]1CCC=CC1	0
ZINC49394482	c1cc(cc(c1)C(=O)N)CSCc1cccc(c1F)F	0
ZINC49418304	CSc1nnc(s1)COc1ccc2ccccc2c1Br	1
ZINC49423447	CN(CC(=O)NCCCC(=O)N)c1ccccc1	0
ZINC49429751	C[C@@H](C(=O)N(CC#C)C1CCCCC1)NC(=O)N	0
ZINC49449575	Cc1c(sc(n1)C)c1nnc(o1)/N=C(\[O-])/c1cccc2c1cccc2	1
ZINC49449885	c1ccc2c(c1)[nH]c(n2)CCCC(=O)Nc1cc[nH]n1	0
ZINC49456185	c1ccc2cc(ccc2c1)OC(=O)Cc1cc2ccccc2[nH]c1=O	1
ZINC49458774	CC(C)c1cc(nn1C(C)(C)C)C(=O)[C@H](C#N)c1ccccn1	0
ZINC49461602	CC(C)CC(=O)NCC1(CC1)CO	0
ZINC49467300	Cc1nc(cc([nH+]1)Nc1ccc(cc1)OC)N	0
ZINC49476935	c1cc(c(cc1NC(=O)c1cnccn1)S(=O)(=O)N)Cl	0
ZINC49488452	C[C@H](C(=O)N)SCc1cccc(c1)OCC(=O)N	0
ZINC49501059	CCCCC(=O)N1CCN(CC1)c1cc(nc(n1)N)N	0
ZINC49502232	Cn1c[nH+]c(c1Cl)S(=O)(=O)/N=C(\[O-])/CCOCCOC	0
ZINC49582859	C/C(=C/C=C(/C(=O)N)\C(=O)OC)/N(C)C	0
ZINC49772149	c1ccc(cc1)c1ccc(cc1)c1ccc2ccccc2c1	1
ZINC49787644	C[C@H](c1ccc2ccccc2c1)NC(=O)NCCn1cc[nH+]c1	1
ZINC49815230	C[NH+](C)[C@H](c1cccc(c1)Cl)C(=O)N	0
ZINC49939070	Cc1cccc(c1C)N1CCN(CC1)C(=O)[C@@H](C(C)C)NC(=O)N	0
ZINC49940101	c1ccc2cc(c(cc2c1)C(=O)N1CCOCC1)OC(=O)C1CC1	1
ZINC49957770	CCCOc1ccccc1NC(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC49998727	CC(C)(C)c1nnnn1C[C@H](COc1cccc2c1cccc2)O	1
ZINC50373449	CO[C@H]1CCC[C@@H]1[NH2+]CC(=O)[O-]	0
ZINC50467783	Cn1cc(cn1)CN(C)C(=O)Cn1ccc(n1)N	0
ZINC50533833	CCN(c1ccc2ccccc2c1)S(=O)(=O)c1cc(n(c1)C)C(=O)N	0
ZINC50583859	COc1ccc(cc1c1ccccc1)C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC50669424	CCCC[C@@H](C(=O)N(CC)c1ccc2ccccc2c1)NC(=O)N	0
ZINC50704893	c1ccc2c(c1)ccc1c2[nH]c(n1)CN	0
ZINC50842289	c1ccc2c(c1)cccc2N/C(=C(\C#N)/C(=O)c1ccc(cc1)Cl)/[O-]	1
ZINC50846053	c1ccc2c(c1)cc(c1c2cccn1)C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50857093	Cc1c2ccc3ccccc3c2oc1C(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC50926884	c1cc(c(c2c1cc(cc2)Br)CN1CCO[C@H](C1)C(=O)N)O	0
ZINC50926906	c1cc2c(cc1[N+](=O)[O-])cnn2CN1CCO[C@@H](C1)C(=O)N	0
ZINC50927649	c1cc2cccc3c2c(c1)c(=O)n3CN1CCO[C@@H](C1)C(=O)N	0
ZINC50977223	c1c(cc(cc1Cl)Cl)[C@H](C(=O)N)O	0
ZINC51062404	CCCCNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)Nc1c(cccc1C)C	0
ZINC51104256	Cc1ccc(cc1C)SCCN1CCO[C@H](C1)C(=O)N	0
ZINC51106533	c1ccc2c(c1)cccc2OC[C@H](CN1CCO[C@@H](C1)C(=O)N)O	0
ZINC51106625	C1CCc2c(c3c(nc(nc3s2)CN2CCO[C@H](C2)C(=O)N)N)C1	0
ZINC51131121	C=CCNC(=O)CN1CCO[C@@H](C1)C(=O)N	0
ZINC51131533	c1ccc2c(c1)ccc1c2c(cc(=O)o1)CN1CCO[C@H](C1)C(=O)N	0
ZINC51164354	c1ccc2cc(ccc2c1)S(=O)(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51168247	c1ccc2cc(ccc2c1)c1nc2c(c(n1)NN)CCC2	0
ZINC51186896	C[C@H](C(=O)N(C)C)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC51187754	c1ccc(cc1)[C@H](C(=O)N)[NH2+]Cc1ccc2ccccc2c1	0
ZINC51266609	CCOc1ccc(cc1)C[C@@H](C=N)c1nc(cs1)c1ccc(cc1)Cl	0
ZINC51426470	c1ccc2cc(ccc2c1)OC[C@@H](CN1CC[N@H+](CC1)CC1CC1)O	1
ZINC51462309	CCS(=O)(=O)NCCCNC(=O)c1ccc(cc1)C(C)(C)C	0
ZINC51582852	CCCCNC(=O)[C@@H]1CCCN(C1)C(=O)Nc1cc(ccc1OC)Cl	0
ZINC51676781	C[C@H](c1cccc2c1cccc2)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51826271	C[C@@H](c1ccc2ccccc2c1)NC(=O)CN(C)CC(=O)N	0
ZINC51826271	C[C@@H](c1ccc2ccccc2c1)NC(=O)C[N@@H+](C)CC(=O)N	0
ZINC51870662	C[C@@H](c1cccc2c1cccc2)NC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC52050191	CC[NH+](CC)C1CCN(CC1)CC(C)C	0
ZINC52063571	c1ccc(cc1)NC(=[NH2+])NCc1cccc2c1cccc2	0
ZINC52475003	Cc1cccc(c1OCc1nnc(n1N)SCc1csc(n1)C)C	0
ZINC52486494	CN(Cc1cccc2c1cccc2)C(=O)c1cn2cccnc2n1	1
ZINC52579498	c1ccc2c(c1)ccc1c2N(C[C@@H](C1)O)Cc1cccc(c1)C(=O)N	0
ZINC52659310	C[C@H](c1cccc2c1cccc2)NC(=O)C[N@@H+](CC(=O)N)C(C)C	0
ZINC52819175	Cc1c(cco1)C(=O)N(CCC[NH+](C)C)CCC[NH+](C)C	0
ZINC52831283	C[C@@H](c1cccc2c1cccc2)NC(=O)[C@@H](C)[N@H+](C)CC(=O)N	0
ZINC52844313	c1ccc2c(c1)CCN2CCNC(=O)C[N@@H+](CC(=O)N)C1CCCC1	0
ZINC52857702	CC[N@H+]1CCN(CC1)[C@@H](C)C(=O)Nc1c(cccc1C(C)C)C	0
ZINC52886376	c1ccc2c(c1)cccc2c1ccc(nc1)N	0
ZINC52960424	CCS(=O)(=O)CC(=O)N[C@@H](C)c1cccc2c1cccc2	1
ZINC52986345	Cc1c2cc(ccc2sc1C(=O)N1CCC[C@H]1C(=O)N)F	0
ZINC53017138	C[N@@H+](CCS(=O)(=O)CCC(=O)N)Cc1cccc2c1cccc2	0
ZINC53062209	CCc1ccsc1C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC53125172	C[C@H](c1ccccc1F)[N@@H+](C)CC(=O)NCc1ccc(cc1)COC	0
ZINC53157704	c1cc(cc(c1)Cl)[C@H]1CCCN1CCS(=O)(=O)CCC(=O)N	0
ZINC53175734	c1ccc2c(c1)c(=O)n(nn2)CCC(=O)Oc1cccc(c1)[N+](=O)[O-]	0
ZINC53335943	Cc1ccc(s1)C(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC53381630	C[C@@H](C1CC1)N(C1CC1)C(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC53392364	C[C@@H]1CCC[N@@H+](C1)C(C)(C)CNC(=O)c1ccc(=O)n(n1)CCOC	0
ZINC53397678	CCc1ccc(s1)CNC(=O)CSc1nnnn1c1ccc(cc1)Cl	0
ZINC53411317	c1ccc2c(c1)cccc2CSCCNC(=O)[C@H]1CCC(=O)NC1	1
ZINC53452535	CCCC(=O)Nc1ccc(cc1)CNC(=O)[C@@H]([C@H](C)CC)NC(=O)N	0
ZINC53465774	CC(C)(C)C(=O)NNC(=O)Cc1ccc2ccccc2c1	1
ZINC53575427	c1ccc2c(c1)CCCN2CCNc1cc(nc(n1)N)Cl	0
ZINC53715327	C1CCCC(CC1)C(=O)N1CCC(CC1)O	0
ZINC53777966	c1ccc2cc(ccc2c1)SCC(=O)N1CCC[C@H]1C(=O)N	0
ZINC53894486	c1cc(cc(c1)Cl)c1cc(no1)C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC53994098	CCOC(=O)c1c(nn(c1N)c1ccccc1)c1ccc(cc1)F	0
ZINC54110679	CC(C)N(C)CC[NH2+]Cc1ccc(cc1)Cl	0
ZINC54220688	CC[C@H](C)[C@@H](C(=O)NCCN1CCc2c(ccs2)C1)NC(=O)N	0
ZINC54340854	CC[N@@H+](CCC(=O)Nc1cc(on1)C)[C@H](C)c1cccc(c1)OC	0
ZINC54363587	CCCCCOc1cc(c(cc1S(=O)(=O)NCCO)Cl)C	0
ZINC54426080	c1ccc2c(c1)nc1n2[C@@H](NC(=[NH2+])N1)c1cc(cc(c1)Cl)Cl	0
ZINC54511652	CCC[N@@H+]1CC[C@H](C1)CNC(=O)NCCc1ccc2ccccc2c1	1
ZINC54624935	C=CCc1ccccc1OCC(=O)Nc1cccc2c1cccc2	1
ZINC54752525	CCc1cc2c(=O)[nH]c(nc2s1)Cc1ccc(cn1)C(F)(F)F	0
ZINC54967527	CCOC(=O)[C@@H]([C@H](c1ccccc1)[NH3+])N	0
ZINC55020225	Cc1nc(no1)CN(C)c1cccc2c1cccc2	1
ZINC55020230	CN(Cc1ccc(cc1[N+](=O)[O-])C(=O)N)c1cccc2c1cccc2	0
ZINC55059672	CC(C)[C@@](C)(C#N)NC(=O)CN(C)c1cccc2c1cccc2	1
ZINC55071395	C[C@H](C(=O)N)NC(=O)CSc1nnc(o1)c1ccc2ccccc2c1	0
ZINC55095201	c1ccc(c(c1)[C@@H]1[C@@H]([C@@H](SC(=C1C#N)N)c1cccs1)[N+](=O)[O-])Cl	0
ZINC55104154	c1ccc2cc(ccc2c1)OCCNc1ccc(cc1)C(=O)N	0
ZINC55107081	CCc1nc(cs1)CC(=O)Nc1ccc2ccccc2c1	1
ZINC55145672	CC(C)C[C@H](C(=O)N)NC(=O)[C@H](Cc1ccccc1)N	0
ZINC55146000	c1cc(c(c(c1)Cl)CC(=O)NCCCOC[C@@H]1CCCO1)F	0
ZINC55172180	c1ccc2c(c1)cccc2C[NH2+]Cc1cccc(c1)Cn1cccn1	1
ZINC55183137	CC(C)CN(C/C=C/c1ccccc1)C(=O)c1c(cc(cn1)F)F	0
ZINC55225443	C[C@@H](C(=O)NCc1csc(n1)N)n1c2cccc3c2c(ccc3)c1=O	0
ZINC55225446	C[C@H](C(=O)NCc1csc(n1)N)n1c2cccc3c2c(ccc3)c1=O	0
ZINC55225886	Cc1cc(nc2c1ccc(c2)Cl)NCC(=O)N	0
ZINC55253431	C[C@@H](Cc1cc[nH+]cc1)NCc1ccc(c(c1)OC)OCC=C(C)C	0
ZINC55301120	CCCSCC(=O)Nc1ccc(cc1)n1c(c(cn1)C#N)N	0
ZINC55326438	CCCN(C[C@@H]1CCCO1)C(=O)CCC(=O)Nc1ccccc1SC	0
ZINC55327533	CCC[NH+](CCC)Cc1ccc(cc1)C(=O)N1CCC[C@H](C1)C(=O)[O-]	0
ZINC55334287	CC(C)(C)C(=O)NCC(=O)NCc1ccc(cc1)NC(=O)N	0
ZINC55343421	Cc1c(c2ccccc2n1CC(=O)N)C[NH2+]C[C@H]1CCCO1	0
ZINC55363581	CC(C)(c1ccc(cc1)Cl)C(=O)NCCCC(=O)N	0
ZINC55663687	Cc1cc(ccc1S(=O)(=O)Nc1cnn(c1)Cc1ccccc1)F	0
ZINC55820221	C=CCNC(=O)c1ccc(cc1)NC(=O)c1ccc2ccccc2c1	1
ZINC55859892	Cc1c(c(on1)C)CNc1cc2ccccc2cc1C(=O)OC	1
ZINC55859925	COC(=O)c1cc2ccccc2cc1NCC(=O)NC1CC1	1
ZINC55865059	c1cc(cc(c1)F)[C@@H]1CCCN1C(=O)Cn1ccc(n1)[N+](=O)[O-]	0
ZINC55890766	CN(C)C(=O)c1ccc(c(c1)NCc1cccc2c1cccc2)OC	1
ZINC55968867	c1ccc(c(c1)Cn1cncn1)NC(=O)c1cc2c(cccc2s1)F	0
ZINC56015012	Cc1c(sc2c1c(ncn2)SCCC(=O)N1CC[C@H](C1)C(=O)N)C	0
ZINC56100356	C[C@H]1CC[C@@H](CN1S(=O)(=O)c1ccc(c2c1cccc2)OC)C(=O)N	0
ZINC56129757	C[C@H](c1ccc2ccccc2c1)NC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC56135406	CC(C)c1nc(n[nH]1)c1ccccc1NC(=O)c1cc(cs1)C(=O)N	0
ZINC56230121	C[C@@H](C(=O)Nc1ccc(cc1)Cl)SCc1nc(nc(n1)N(C)C)N	0
ZINC56312325	C=CCN(Cc1cccc(c1)C(=O)N)Cc1ccccc1F	0
ZINC56319832	CCCC(=O)N1CCC[C@@H]1C(=O)N[C@@H](C)c1ccccc1C(F)(F)F	0
ZINC56362856	C[C@@H](C(=O)N1CCC[C@@H]1c1cccc2c1cccc2)NC(=O)N	0
ZINC56456230	c1ccc2c(c1)cccc2OCCNC(=O)N1CCC(CC1)C(=O)N	0
ZINC56494244	C[C@@H](c1ccc2ccccc2c1)[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC56658652	CCN1C(=O)/C(=C\c2c3ccccc3ccc2OC)/C(=NC1=S)[O-]	1
ZINC56697180	c1ccc(cc1)/C=C\S(=O)(=O)NCc1ccc(cc1)N1CCCC1	0
ZINC56780238	CN(Cc1cccc(c1)C(=O)N)C(=O)NCc1ccccn1	0
ZINC56800906	CCCNC(=O)CNC(=O)NCC1(CCOCC1)c1cccc(c1)F	0
ZINC56912379	Cc1nc(on1)NC(=O)CCNC(=O)c1ccc2ccccc2c1	1
ZINC56955804	CC(C)(C)OC(=O)[C@@](CC(=O)[O-])(c1ccc(cc1)Cl)N	0
ZINC56967515	CCOCCOCC(=O)NC[C@H](c1cccs1)N(C)C	0
ZINC56996493	CN(c1cccc2c1cccc2)C(=O)[C@@H]1CC(=O)N(C1)CCOC	1
ZINC57003191	CCOc1ccc(c2c1cccc2)S(=O)(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC57003390	CCOc1ccc(c2c1cccc2)S(=O)(=O)N1CCC[C@H]1C(=O)N	0
ZINC57053542	CCCc1cc(n[nH]1)C(=O)Nc1ccccc1OCCOC	0
ZINC57148560	c1ccc2c(c1)cccc2[C@H]1CCCN1c1cc(nc(n1)N)Cl	0
ZINC57200483	CCNC(=O)NC1(CCCC1)C(=O)NNc1ccccc1C(F)(F)F	0
ZINC57215851	CCNC(=O)NC1(CCCC1)C(=O)Nc1cccc(n1)C	0
ZINC57218672	c1c(cc(c2c1CCC2)S(=O)(=O)N)C(=O)[O-]	0
ZINC57218752	Cc1cc2cn[nH]c2c2c1[nH]c(=O)c2=O	0
ZINC57313505	Cc1ccc2c(c1NC(=O)c1cccc3c1cccc3Cl)nsn2	1
ZINC57340137	COc1ccc(cc1NC(=O)c1cccc2c1cccc2Br)N	0
ZINC57353815	c1cc2cccc(c2c(c1)C(=O)N)[N+](=O)[O-]	0
ZINC57450882	CC[C@H](C)N(C)C(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC57468935	C[C@H](c1ccc2ccccc2c1)Sc1nnc(n1N)C(F)(F)F	0
ZINC57524256	COc1ccc(cc1)[C@@H]1CC[N@H+](CC1)CCN	0
ZINC57535409	CC(C)[C@@H](C#N)NC(=O)c1ccc2c(c1)OCO2	0
ZINC57574864	COc1ccc(cc1OC)CN1C[C@@H](CC1=O)C(=O)N	0
ZINC57575073	C[C@@H](c1ccc2ccccc2c1)NC(=O)CCNC(=O)c1cccs1	1
ZINC57595945	Cc1ccc(cc1)[C@@H](c1ccccc1)NCc1cscn1	0
ZINC57597088	CN(CCc1ccc(cc1)F)C(=O)[C@@H](c1ccccc1)N	0
ZINC57737328	COc1ccc2cc(ccc2c1)C(=O)/C=C/c1cnn(c1)CCCl	1
ZINC57749693	CC(C)N(C1CCCC1)C(=O)CCn1c(=O)c2ccccc2nn1	0
ZINC57770681	C[C@@H](C(=O)NC(=O)N)N[C@@H](Cc1cccc(c1)F)c1cccc(c1)F	0
ZINC57771919	CC(C)c1ccc2c(c1)c(=O)[nH]c(n2)c1cccc(c1)C(=O)N	0
ZINC57928225	CCNC(=O)[C@@H]1CCCN(C1)S(=O)(=O)c1ccccc1C(F)(F)F	0
ZINC57933700	C[C@@H]([C@H](C(=O)OC(C)(C)C)N)O	0
ZINC58026813	CC(C)S(=O)(=O)[C@@H](C)C(=O)Oc1ccc2cc(ccc2c1)Br	1
ZINC58038129	Cc1cc(ccc1S(=O)(=O)N)C(=O)[O-]	0
ZINC58091839	Cc1ccc(cn1)CC(=O)OCc1ccc2cc(ccc2c1)OC	1
ZINC58099179	c1ccn2cc(nc2c1)C(=O)N1CCCC[C@@H]1CC(=O)N	0
ZINC58185091	c1ccc2c(c1)cccc2CCNC(=[NH2+])N	0
ZINC58200919	CC(C)(C)[N@@H+]1CCC[N@@H+](CC1)CC(=O)NCc1ccco1	0
ZINC58201488	c1cc(cc(c1)F)C[C@H]1CCCN1C(=O)c1ccc(cc1)C(=O)N	0
ZINC58202048	COc1cccc(c1OC)C(=O)Nc1ccc(cc1)OCCC(=O)N	0
ZINC58202961	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H]1CCC[N@H+]1Cc1cccc(c1)C(=O)N	0
ZINC58207641	CN(CC1CCCC1)Cn1c2cccc3c2c(ccc3)c1=O	1
ZINC58244688	Cc1cc(no1)C(=O)NC1CCN(CC1)C(=O)CCc1ccccc1	0
ZINC58282736	c1cc(cc(c1)Cl)S(=O)(=O)N1[C@H]2CCCC[C@@H]2C[C@@H]1C(=O)N	0
ZINC58293165	CC(C)CCc1nc(on1)COc1cc(ccc1C(=O)N)Cl	0
ZINC58305529	CCCN(C)c1ccc(cc1)C(=O)N[C@H](C)c1cccc(c1)F	0
ZINC58308575	Cc1nc(on1)[C@H](C)[N@H+]1CC[C@@H](CC1)c1ccnn1CCO	0
ZINC58343086	C[N@@H+](CCc1cccc2c1cccc2)CCC(=O)NC(=O)N	0
ZINC58343559	c1ccc(cc1)C[C@@H]1CCCC[N@H+]1CC(=O)N1CCNC1=O	0
ZINC58370575	c1ccc(cc1)Cn1c(nnn1)COc1cc(ccc1C(=O)N)Cl	0
ZINC58379122	Cc1nc(no1)c1ccc(cc1)OC(=O)c1cn(c2c1cccc2)C	0
ZINC58404860	c1ccc2cc(ccc2c1)OCC(=O)NCC#N	1
ZINC58406192	C[C@H](CCCC(C)C)NC(=O)c1ccc(cc1)CS(=O)(=O)N	0
ZINC58406509	CC(C)(C)c1ncc(s1)C(=O)Nc1nc(cs1)CC(=O)N	0
ZINC58421519	CCOc1cc2c(cc1C[NH2+]Cc1c(nn(c1OC)C)C)O[C@@H](C2)C	0
ZINC58421949	c1ccc2c(c1)cccc2NC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC58427117	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)c1cccc2c1cccc2	1
ZINC58431200	CC(C)CN(C)C(=O)[C@@H]1CC(=O)N(C1)c1cccc2c1cccc2	1
ZINC58440365	c1ccc2c(c1)cccc2OCCN1CCN(CC1)S(=O)(=O)N	0
ZINC58485526	c1ccc2c(c1)cccc2CSCc1cc([O-])n2c(n1)nc(n2)N	0
ZINC58725568	c1ccc2c(c1)cccc2C1CCN(CC1)C(=O)c1ccc(=O)[nH]c1	1
ZINC58827406	CC(C)(C)OC(=O)N[C@@H]1CCN(CC1)C[C@@H]1CCC[NH2+]C1	0
ZINC58881292	Cc1ccc(cc1NC(=O)CN1CCc2c(ccs2)C1)C(=O)N	0
ZINC58948911	CC1=C([C@H](C(=C(O1)N)C(=O)OC)c1cccc2c1cccc2)C(=O)C	0
ZINC58949101	CC1=C([C@H](C(=C(O1)N)C(=O)N)c1ccc2ccccc2c1)C(=O)C	0
ZINC58950516	c1cc([nH]c1)[C@H]1c2c(=O)[nH]c(=O)[nH]c2OC(=C1C(=O)N)N	0
ZINC58950617	Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccc2ccccc2c1)C(=O)OC)N	0
ZINC58950618	Cc1c2c([nH]n1)OC(=C([C@H]2c1ccc2ccccc2c1)C(=O)OC)N	0
ZINC58950891	Cc1c2c([nH]n1)OC(=C([C@H]2c1cccc2c1cccc2)C(=O)N)N	0
ZINC59012018	CCc1ccc(cc1)c1nc(on1)COc1ccc(cc1F)[N+](=O)[O-]	0
ZINC59045476	c1ccc(c(c1)c1nnc(n1N)SCC(=O)c1ccc(cc1)F)O	0
ZINC59112176	CC(C)(C)NC(=S)Nc1cccc2c1cccc2O	1
ZINC59112573	c1cc2c(cccc2O)c(c1)NC(=S)NC1CCCC1	1
ZINC59134188	Cc1ccccc1NC(=O)CCOc1ccc2ccccc2c1	1
ZINC59146764	COC(=O)c1ccc(cc1)N/N=C/c1c2ccccc2ccc1O	1
ZINC59153052	CN/N=C\1/c2ccccc2N(C1=O)Cc1cccc2c1cccc2	1
ZINC59153181	Cc1ccc(cc1)S(=O)(=O)N/N=C/c1cc2ccccc2cc1O	1
ZINC59166481	Cc1ccc(cc1)N/N=C/c1ccc2cc3ccccc3cc2c1	1
ZINC59170749	c1ccc(cc1)/[NH+]=c\1/c(cc2c3ccccc3ccc2o1)C(=S)N	0
ZINC59170780	Cc1cccc(c1)/[NH+]=c\1/c(cc2c3ccccc3ccc2o1)C(=S)N	0
ZINC59170876	c1ccc2c(c1)ccc1c2cc(/c(=[NH+]/c2ccccc2Cl)/o1)C(=S)N	0
ZINC59222077	c1cc(ccc1/C=N/N/C(=[NH+]/N)/N/N=C\c1ccc(cc1)Cl)Cl	0
ZINC59239142	CCOC(=O)c1ccccc1NC(=O)c1ccccc1SCCOC	0
ZINC59264553	c1ccc2c(c1)cccc2NC(=O)CCSc1nnc(s1)N	0
ZINC59281986	COc1ccc2ccccc2c1/C=C\1/C(=O)NC(=O)N1	1
ZINC59311634	CCC/C=N/Nc1nc(n[nH]1)SCC(=O)N	0
ZINC59334983	CN(C)C(=O)/C(=C/c1c(ccc2c1cc(cc2)OC)OC)/C#N	1
ZINC59386629	c1ccc(cc1)NC(=O)CN1CCC[C@@H](C1)[NH+]1CCCC1	0
ZINC59396584	Cc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)c1cc(cc(c1)Cl)Cl	0
ZINC59402243	c1cc(c(c2c1cc(cc2)Br)Br)OCC(=O)N	0
ZINC59415904	CN(CCCOC)C(=O)c1cc2ccccc2cc1O	1
ZINC59417266	c1cc(ccc1C(=O)NNC(=O)c1c(non1)N)Cl	0
ZINC59419411	Cc1c(nc2nc(nn2c1C)SCc1cccc2c1cccc2)C	1
ZINC59457226	COc1ccc(c2c1cccc2)/C=N/c1ccccc1O	1
ZINC59458853	COc1ccc2ccccc2c1/C=N/c1cccc(c1)C(=O)N	0
ZINC59459998	COc1ccc(c2c1cccc2)/C=N/c1c(c2c(s1)CCCC2)C#N	1
ZINC59465400	c1ccc(cc1)/C(=[NH+]/N=C/c1cccc2c1cccc2)/N	0
ZINC59466457	Cc1c(sc(c1C(=O)N)/N=C/c1cccc2c1cccc2)C	0
ZINC59466611	Cc1c(sc(c1C(=O)N)/N=C/c1c2ccccc2ccc1OC)C	0
ZINC59487079	c1ccc2cc(c(cc2c1)N)NC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC59498533	c1ccc2c(c1)cc1ccccc1c2/C=N/c1nc(n[nH]1)N	0
ZINC59500254	c1ccc2c(c1)cccc2C(=O)CSc1nc2ccc(cc2s1)N	0
ZINC59500966	Cc1ccc(cc1)[C@H]1[C@H]([NH+]=C(S1)N)[C@@H](c1ccccc1)O	0
ZINC59513702	c1ccc2cc(ccc2c1)/C=N/c1ccccn1	1
ZINC59514022	COc1ccc(c(c1)[N+](=O)[O-])/N=C/c1ccc2ccccc2c1	1
ZINC59516115	c1ccc2c(c1)cccc2NC(=O)C(=O)N/N=C/c1ccccn1	1
ZINC59517052	CCNC(=O)C(=O)N/N=C/c1cccc2c1cccc2	1
ZINC59518980	COc1cc(c(cc1OC)[N+](=O)[O-])/C=N/c1ccc2ccccc2c1	1
ZINC59832146	C[C@@H](c1ccc2ccccc2c1)Sc1nncn1CCOC	1
ZINC59942106	c1ccc2c(c1)cccc2N/N=C(\C#N)/C(=S)N	0
ZINC59988061	c1cc2cccc(c2c(c1)Cl)Br	1
ZINC60159594	CC[NH+](CC)CC[NH2+]C[C@H](C)c1ccc2cc(ccc2c1)OC	1
ZINC60286461	Cc1ccc(c(c1)C)NC(=O)CC(=O)c1ccccc1	0
ZINC60330894	CCCn1c2cc(ccc2nc1SCCCCCO)C(F)(F)F	0
ZINC60379455	Cc1cc(c(c(c1)C)CN1C(=O)[C@](NC1=O)(C)c1ccccn1)C	0
ZINC60776198	c1ccc2c(c1)ncn2c1ccc(cc1)NC(=O)c1cccnc1Cl	0
ZINC60816740	CC(C)(CNCc1c2ccccc2ccc1OC)C[NH+](C)C	1
ZINC60818295	CC(C)(C[NH2+]Cc1ccc2ccccc2c1)N1CCOCC1	1
ZINC60828257	c1ccc2cc(ccc2c1)C[NH2+]CC1(CCCCC1)N1CCOCC1	1
ZINC60847208	c1ccc2cc(ccc2c1)OCC(=O)N1CCCSCC1	1
ZINC60916344	CCCCN(CC)C(=O)CS(=O)(=O)c1ccc2ccccc2c1	1
ZINC60941596	CCOc1ccc(cc1)C[NH+]1CCN(CC1)CC(=O)NC(C)(C)C	0
ZINC61031506	C[N@H+]1CC[C@@H](CC1)NC(=O)Cc1ccc2ccccc2c1	1
ZINC61072258	C[C@@H](C(=O)N1CCN(CC1)Cc1cccc2c1cccc2)NC(=O)N	0
ZINC61194452	CCS(=O)(=O)N1CCC(CC1)C(=O)Oc1cccc2c1cccc2	1
ZINC61814730	CSc1ccnc(c1)C(=[NH2+])N	0
ZINC61975545	COc1ccc(cc1NC(=O)NC[C@@H](c1ccsc1)O)Cl	0
ZINC61976323	C[C@@](CNC(=O)Cc1cccc2c1cccc2)(C1CC1)O	1
ZINC62162678	Cc1cccc(n1)Nc1nc(cs1)C(=O)Nc1ccon1	0
ZINC62267696	Cc1ccc(cc1Cl)n1c(c(nn1)C(=O)[O-])COC	0
ZINC62444540	COCC[C@@H](C#N)N	0
ZINC62719366	COc1ccc(cc1OC)NCCc1nc([nH]n1)c1cccc(c1)N	0
ZINC62720483	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)NN)Cc1cccc(c1)Cl	0
ZINC62721883	c1cc2ccc(cc2c(c1)N)Br	0
ZINC62947396	Cn1cnnc1c1cc(cnc1)N	0
ZINC63106747	C[C@@H](C(=O)Nc1cccc2c1cccc2)SC1=NC(=O)CC(=N1)N	0
ZINC63111086	c1ccc2cc3c(cc2c1)[C@H](C(=C(O3)N)C#N)c1ccncc1	0
ZINC63205809	CC[C@@H](C(=O)Nc1ccc2ccccc2c1)SC1=NC(=O)CC(=N1)N	0
ZINC63241600	Cc1cc(c(cc1C(=O)NCc1nc(cs1)C)S(=O)(=O)N)C	0
ZINC63263760	CCc1ccccc1NC(=O)NC[C@@H](COc1cccc(c1Cl)Cl)O	0
ZINC63358914	C1CCC(CC1)NC(=S)N/N=C/1\CCN(CC1)C1CCCCC1	0
ZINC63393839	CC1(CC2=C([C@@H](C(=C(O2)N)C#N)[C@H]2C=c3ccccc3=[NH+]2)C(=O)C1)C	0
ZINC63409509	Cc1cccc2n1c(=O)cc(n2)CS(=O)(=O)[C@@H](C)c1ccc(cc1)Cl	0
ZINC63436460	c1ccc2cc(ccc2c1)SCCCn1cnc2c1ncnc2N	0
ZINC63693021	CC(C)[N@@H+]1CCC[C@@H](C1)CNC(=O)CCOc1ccc(cc1Cl)F	0
ZINC63702279	CCC[C@@H](C(=O)N1CCN(CC1)C(=O)c1cc(oc1C)C)NC(=O)N	0
ZINC63764401	CCCS(=O)(=O)NCc1cccc2c1cccc2	1
ZINC63767903	C[C@@H]1CC[C@H](CN1C(=O)[C@@H](C)NC(=O)c1ccoc1)C(=O)N	0
ZINC63783111	c1ccn(c1)c1ccc(cc1)C(=O)NC1=CC2=CC=N[C@@H]2C=C1	0
ZINC63833199	CCN1[C@H]2C(=NC(=N2)c2c3ccccc3ccc2OC(C)C)C=N1	1
ZINC63856148	CN1[C@H]2C(=N[C@@H](N2)c2c3ccccc3ccc2OC)C=N1	1
ZINC63949173	Cc1ccc(cc1NC(=O)C1CCN(CC1)C(=O)C(C)(C)C)C(=O)N	0
ZINC63951511	CCCN(c1cccc2c1cccc2)C(=O)C1CC1	1
ZINC63974787	Cc1cc(c(n1c1nc[nH]n1)C)C1=N[C@@H](SC1)CCCOC	0
ZINC64219379	CC(=O)N[C@@H]1[C@H]([C@H]([C@H](O[C@@]1(c1cccc2c1cccc2)O)CO)O)O	1
ZINC64239650	CC[C@@H](C)Oc1cccc(c1)NC(=O)NCCCOCC	0
ZINC64447764	c1cc(cc2c1cc(cc2)Br)OCC(=O)n1c(c(cn1)C#N)N	0
ZINC64517956	CCCc1nc(no1)CN1CC[NH+](CC1)CCCOCC(F)(F)F	0
ZINC64567332	CC(=O)N1[C@@H](OC(=N1)c1ccc(cc1)F)c1ccc2ccccc2c1	1
ZINC64577286	CCOc1ccc(cc1C)NC(=O)C(=O)NCC[NH+]1CCCCC1	0
ZINC64656615	c1cc(cc(c1)Cl)[C@@H]1C[C@H]1C(=O)NCCS(=O)(=O)N	0
ZINC64716255	C[C@H](c1ccc2ccccc2c1)NC(=O)CC1=c2ccccc2=[NH+]C1	1
ZINC64771852	CC(C)CC(=O)Nc1cccc(c1)CNC(=O)NCc1ccncc1	0
ZINC64793845	Cn1c(nnc1SCc1cccc(c1)F)c1c(c2ccc[nH+]c2s1)N	0
ZINC64864387	c1c(nc([nH]c1=O)NC1CCCCC1)N	0
ZINC64864565	c1ccc2c(c1)cccc2Cc1nc(c(o1)NN)C#N	0
ZINC64927032	CS(=O)(=O)c1ccc(cc1)OCCOc1cccc2c1cccc2	1
ZINC64927078	c1ccc2c(c1)cccc2OCCSc1c(cc(c(n1)N)C#N)C#N	0
ZINC64960856	Cc1cccc(c1)[C@H]1N[C@H](ON1)c1c[nH]c2ccccc2c1=O	0
ZINC65044331	c1cc(c(cc1N1CC[C@H](C1=O)C(=O)Nc1nnc(s1)C1CC1)F)F	0
ZINC65061415	C[C@H](CNC(=O)c1ccc(c(c1)NC(=O)C)F)Cn1cccn1	0
ZINC65090404	C[C@H](C[NH2+][C@H](CC(=O)Nc1ccc2ccccc2c1)C(=O)[O-])N	0
ZINC65112384	Cn1c(ccn1)c1cc(sc1)S(=O)(=O)[N-]c1ccc(c(c1)F)OC	0
ZINC65168816	c1ccc2c(c1)CCN(C2)C[C@@H](CSc1nnc(s1)N)O	0
ZINC65201445	CC[C@@H](C)NC(=O)c1cc2c(s1)CCN(C2)C(=O)c1ccc(cc1)Cl	0
ZINC65267253	CCOc1ccc(cn1)CN1CCN(CC1)C(=O)c1ccco1	0
ZINC65287140	c1ccc(cc1)OCC(=O)N1CCC[C@@H](C1)c1nc([nH]n1)C1CC1	0
ZINC65293263	CC(C)(c1nc(c2c(n1)OCO2)C(=O)N)NC(=O)c1cnccn1	0
ZINC65337782	Cc1ccc(c(c1)c1c(cccn1)O)F	0
ZINC65351205	c1ccc2cc(ccc2c1)c1cc(cc(c1)N)C(=O)[O-]	0
ZINC65354054	c1ccc2c(c1)cccc2c1cc(cc(c1)O)C(=O)[O-]	1
ZINC65356684	c1cc2c(cc1N)cc(cc2[S@@](=O)[O-])S(=O)(=O)[O-]	0
ZINC65374543	CC(C)Oc1cc(nc(n1)N)NCc1[nH]c(=O)c2ccccc2n1	0
ZINC65385701	CN(Cc1[nH+]cc[nH]1)c1cc(nc(n1)N)N1CCCC1	0
ZINC65388231	c1ccc(cc1)N1CCc2c1cnc(n2)NCc1ccccn1	0
ZINC65394036	Cn1c(nnc1SC)C[C@@H]1CCN(CC1)C1=[NH+]C(=NC2=NC=N[C@@H]12)[NH-]	0
ZINC65395966	c1ccc2cc(ccc2c1)[C@@H]1CCN(C[C@H]1O)C(=O)c1ccncn1	1
ZINC65397001	Cc1cc(cc2c1nc(s2)N)c1[nH]nc(n1)C1CC1	0
ZINC65403148	CCOc1c(cccn1)C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC65405616	c1ccc2c(c1)cccc2n1cc(cn1)C1=CCN(CC1)CC(=O)N	0
ZINC65429076	Cc1ccc2[nH+]c3c(n2c1)[C@@H](CC(=O)NC3)c1ccc(c(c1)C)OC	0
ZINC65435548	Cc1ccsc1[C@@H]1CCN(C[C@H]1O)C(=O)CC[C@H]1C(=C(N=N1)C)C	0
ZINC65466453	COCC(=O)Nc1ccccc1c1cccc2c1ccnc2	0
ZINC65468488	CCc1c[nH+]c(nc1N[C@@H](CC)c1ccncc1)C	0
ZINC65488839	c1cc(cnc1)c1nc(on1)CN1CCCC[C@H]1C(=O)N	0
ZINC65491805	CN1CCO[C@H](C1)CNC(=O)c1cc2c3ccccc3ccc2[nH]1	1
ZINC65496507	CC(C)(C#Cc1ccc(cc1)C(=O)N1[C@@H]2CC[C@H]1CNC(=O)C2)O	0
ZINC65528915	Cc1ccsc1[C@@H]1CCN(C[C@H]1O)C(=O)Cn1c(nnn1)N	0
ZINC65545898	CCCOCC(=O)NCc1ccc2ccccc2c1	1
ZINC65581458	CCCC[C@H](C(=O)Nc1ccc(cc1)C(=O)N(CC)CC)NC(=O)N	0
ZINC65593394	CCC[C@H]1CCCN(CC1)C(=O)Nc1ccccc1SCC(=O)N	0
ZINC65594889	Cc1cnc(cn1)C(=O)N1CCC[C@H]1Cc1cccc2c1cccc2	1
ZINC65595103	CC[C@H]1CCCC[C@@H]1NC(=O)NCCCc1c(c([nH]n1)N)C#N	0
ZINC65608942	Cn1c(nnn1)SC[C@@H](COc1cccc2c1cccc2)O	1
ZINC65609669	Cc1c(sc(n1)NC(=O)c1ccc(s1)C(=O)N)c1ccccc1	0
ZINC65625850	CN(CCc1cccc2c1cccc2)C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC65643270	C[C@H]1CN(c2c1cccc2)C(=O)c1cc(ccc1O)NS(=O)(=O)C	0
ZINC65777039	C[C@@H](C(=O)NCc1cccc2c1cccc2)NC(=O)N	0
ZINC65799584	c1ccc2cc(ccc2c1)CC(=O)NNC(=O)Nc1cccnc1Cl	1
ZINC65876159	C[C@H](C(=O)Nc1ccc(cc1)CC[NH+]1CCCC1)NC(=O)N	0
ZINC66055341	C[C@@H]1C[N@@H+](C[C@@H]1C(=[NH2+])N)Cc1ccccc1	0
ZINC66056007	CC[C@@H](C(=O)NN)Oc1cccc2c1cccc2	0
ZINC66056009	CC[C@@H](C(=O)NN)Oc1ccc2ccccc2c1	0
ZINC66056521	c1ccc(cc1)CCCOc1ccccc1C(=O)NN	0
ZINC66057059	COc1ccc2ccccc2c1C[N@@H+]1CC[C@H](CC1)C(=O)NN	0
ZINC66057107	c1ccc2c(c1)cc1ccccc1c2C[N@@H+]1CCC[C@@H](C1)C(=O)NN	0
ZINC66069917	CC[C@H](C)Oc1cccc(c1)NCC(=O)Nc1ccccc1C(=O)N	0
ZINC66093385	c1ccc2cc(ccc2c1)NCC(=O)Nc1cccc(c1)C(=O)N	0
ZINC66094982	c1ccc2c(c1)cccc2NC(=O)CNc1cccc(c1)C(=O)N	0
ZINC66109578	Cc1cc(cc(c1)NC(=O)C[NH2+]Cc1ccc(cc1)OC(C)C)C	0
ZINC66111181	CC(C)Oc1ccc2ccccc2c1C#N	1
ZINC66111202	CC(C)CCOc1ccc2ccccc2c1/C(=N/O)/N	0
ZINC66113023	CC[NH2+]Cc1cc([nH]n1)c1ccc2ccccc2c1	1
ZINC66114950	CCOc1ccc2ccccc2c1C[N@H+]1CCC[C@H](C1)C(=O)NN	0
ZINC66115341	COc1ccc2ccccc2c1C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NN	0
ZINC66115342	COc1ccc2ccccc2c1CN1CCNC(=O)[C@H]1CC(=O)NN	0
ZINC66115882	COCCOc1ccc2ccccc2c1C[NH2+]Cc1ccco1	1
ZINC66117005	CC[C@@H](c1ccccc1)[NH2+]Cc1c2ccccc2ccc1OCC=C	1
ZINC66119116	CC(C)c1ccc(cc1)[C@H]1Nc2ccccc2C(=O)N1C(C)C	0
ZINC66129690	CCCCN1[C@H](Nc2ccccc2C1=O)c1cccc(c1)OC	0
ZINC66134139	c1ccc2cc(ccc2c1)c1cc(nc(n1)N)C(=O)NN	0
ZINC66134325	CCOC(=O)c1c(nc(nc1COc1ccc2ccccc2c1)N)C	0
ZINC66134750	Cc1c(c(nc(n1)N)c1ccc(cc1)OCCC(C)C)C(=O)NN	0
ZINC66139795	CCOc1cccc(c1)c1cc(n[nH]1)COc1ccc(cc1)N	0
ZINC66140830	CC(C)COc1ccc(cc1N)c1ccccc1	0
ZINC66141039	CCCOCCOc1c(cc(cc1Br)C)N	0
ZINC66142408	Cc1ccc(cc1)O[C@@H](C)C(=O)N[C@@H](CO)[C@@H](c1ccc(cc1)N)O	0
ZINC66151627	CC(C)c1ccccc1OCC(=O)N1CCC[C@@H](C1)C(=O)NN	0
ZINC66153759	c1ccc(c(c1)CCC(=O)Nc1ccccc1OC[C@H]1CCCO1)N	0
ZINC66180163	CC[C@@H](C)Oc1ccc2ccccc2c1C[NH2+]Cc1ccccc1C	1
ZINC66181547	CC[C@H](C)Oc1ccccc1[C@@H](C)[NH2+]CCc1ccccc1	0
ZINC66182030	CCCC[NH2+]Cc1c2ccccc2ccc1OC[C@H]1CCCO1	1
ZINC66182559	CCOc1ccc2ccccc2c1C[NH2+]CCc1ccccc1C	1
ZINC66212289	c1ccc(cc1)CNCC(=O)Nc1ccc2ccccc2c1	1
ZINC66212669	C[C@H](c1ccccc1)NCC(=O)Nc1ccc(cc1)OCC=C	0
ZINC66297011	Cc1cccc(c1)C[S@@](=O)Cc1cccc2c1cccc2	1
ZINC66346396	CC1(CN(CCO1)C(=O)NC[C@H]1CCN(C1)c1ccc(cc1)F)C	0
ZINC66456556	c1ccc(c(c1)C(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N)O	0
ZINC66521275	C[C@H](COc1ccccc1)OC(=O)c1cccc(c1)NC(=O)N	0
ZINC66697510	CCOCC(=O)NNC(=O)N[C@H](C)c1ccc2ccccc2c1	1
ZINC66705109	CC1(CCCC1)CNC(=O)N1CCC[C@H](C1)[NH+](C)C	0
ZINC67070215	C[C@H](C(=O)NCc1n[nH]c(=S)n1C1CC1)NC(=O)C1CCCCC1	0
ZINC67119277	c1ccc2cc(c(cc2c1)C(=O)NCCc1nnc(n1C1CC1)[S-])O	1
ZINC67132970	C[C@H](c1cccc2c1cccc2)N[C@@H](C)C(=O)NC(=O)N	0
ZINC67132972	C[C@H](c1cccc2c1cccc2)N[C@H](C)C(=O)NC(=O)N	0
ZINC67133586	CCc1c(nnn1c1cccc(c1)Cl)C(=O)N1CCC(CC1)C(=O)N	0
ZINC67138819	Cc1ccc(c(c1)NC(=O)CNC(=O)c1cc(cc(c1)F)F)O	0
ZINC67213638	CCCOCc1ccccc1C[NH2+]Cc1c(nn(c1C)CCO)C	0
ZINC67213734	CC(C)(C)OC(=O)N1CCCC[C@@H]1C(=O)Nc1nnc(s1)C(F)(F)F	0
ZINC67222398	C[C@@H]1CCC[N@@H+](C1)C(C)(C)C[NH2+]Cc1cnn(c1)C(C)(C)C	0
ZINC67246917	Cc1ccc(c(c1)C)c1nc(c(s1)C(=O)NCC(=O)N)C	0
ZINC67265998	c1ccc(c(c1)COc1ccc(cc1/C=C/C(=O)NCC(=O)N)Cl)Cl	0
ZINC67266419	CCc1ccccc1O[C@H](c1ccccc1)C(=O)NCC(=O)N	0
ZINC67332370	c1cc(c([S-])nc1)C(=O)NC[C@H]1CCC[N@@H+]1CC1CCCCC1	0
ZINC67335761	c1csc(c1NC(=O)c1cnccn1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC67340652	C([C@@H](CCl)O)C(=O)NN	0
ZINC67349030	c1ccc(cc1)n1c(nnc1Sc1ncc(cn1)Br)C1CC1	0
ZINC67372852	c1ccc2cc(ccc2c1)[C@H](CNc1cc(ccn1)C(=O)N)O	0
ZINC67446618	c1cc(cc(c1)c1[nH+]ccn1C1CCCC1)C#N	0
ZINC67480232	C[C@H]1CCC[C@@H]1NC(=O)NC[C@@H](c1ccc2ccccc2c1)O	1
ZINC67490055	c1cc(c(nc1)N1CCCC2(CC[NH2+]CC2)CC1)C(=O)N1CCCC1	0
ZINC67490562	CCOc1ccccc1CCNC(=O)[C@@H]1C[C@H](CN1)[NH3+]	0
ZINC67510677	c1ccc2c(c1)ccc(c2Br)OCC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC67538680	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)c1ccn(n1)c1cccc(c1)F	0
ZINC67641266	Cc1ccc(c2c1cccc2)C(=O)N(C)[C@H](C)c1ccncc1	1
ZINC67642547	C[C@H](c1ccc2ccccc2c1)N(C)C(=O)CCc1cc(=O)[nH]o1	1
ZINC67665044	CCOC(=O)[C@H](CCC1CCCCC1)[NH2+][C@@H](C)C(=O)[O-]	0
ZINC67673878	Cn1cccc1C(=O)N1CC[C@H]([C@@H](C1)O)c1ccc2ccccc2c1	1
ZINC67713199	C[C@@H](C(=O)N)[N@@H+]1CCc2c(c(n[nH]2)c2ccc3c(c2)OCO3)C1	0
ZINC67713258	CC(=O)Nc1cccc(c1)c1cc2c(cc1C(=O)N)OCO2	0
ZINC67725688	CC(C)Cc1cc(n[nH]1)c1[nH]c2c(nn(c2n1)C)C(C)C	0
ZINC67768994	C[C@H](C(=O)Nc1ccc(cc1)Cl)O/N=C(\c1cccs1)/N	0
ZINC67790449	C[NH+](C)CCNC(=O)c1cc2n(n1)CCN(C2)c1cc[nH+]c(n1)N	0
ZINC67800160	c1cc(c(cc1Br)OC(F)F)NC(=S)NN	0
ZINC67803329	Cc1c(sc(n1)N)CC(=O)Nc1c[nH+]c2n1CCCC2	0
ZINC67833797	C[C@@H](c1cccs1)N(C)C(=O)c1ccc2c(c1)nc(s2)N	0
ZINC67854947	COc1cc([nH+]c(n1)N)c1cc2c(c(c1)Cl)O[C@H](C2)C[NH3+]	0
ZINC67856837	COc1c(nccn1)N1CC[C@H]([C@@H](C1)O)c1ccc2ccccc2c1	1
ZINC67934576	CC[N@@H+](Cc1cc2cc(c(cc2[nH]c1=O)OC)OC)C1CCOCC1	0
ZINC67934733	COc1ccc(c2c1cccc2)C[N@@H+]1CC[C@@H](C1)CNC(=O)CO	1
ZINC67960729	c1cc(cc(c1)Cl)c1cnc(o1)CNc1ccc(cc1C(=O)N)Cl	0
ZINC68015239	CCC[C@@H](C(=O)N[C@H](C)c1ccc(cc1)OC(F)(F)F)NC(=O)N	0
ZINC68031430	C[C@H](C(=O)/N=c/1\n(ccs1)Cc1cccc2c1cccc2)NC(=O)N	0
ZINC68061478	C[C@H](C(=O)Nc1ccccc1F)SCCCNc1ncccn1	0
ZINC68263868	c1cc(ccc1CN(C1CC1)C(=O)[C@H]1CCCN(C1)C(=O)N)F	0
ZINC68385997	C[C@H](c1ccccc1)[NH2+]C(C)(C)CNC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC68416943	CC[C@H](C)[C@H](C(=O)N)NC(=O)Cc1csc(n1)C	0
ZINC68417123	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)Cc1ccc2ccccc2c1	0
ZINC68457875	c1cc(ccc1C#N)NCC(=O)N[C@@H](C#N)c1ccc(c(c1)Cl)Cl	0
ZINC68517329	CCCC[C@H](C(=O)Nc1cccc2c1cccc2)NC(=O)N	0
ZINC68517732	c1cc(oc1)/C=C/C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC68520170	CCCC[C@@H](C(=O)N(C)c1ccc2ccccc2c1)NC(=O)N	0
ZINC68583956	c1ccc(cc1)C(=O)CS/C(=N\c1cccc2c1cccc2)/N	0
ZINC68583966	c1ccc2c(c1)cccc2/N=C(\N)/SCC(=O)c1ccc(cc1)Br	0
ZINC68583978	Cc1ccc(cc1)C(=O)CS/C(=N\c1cccc2c1cccc2)/N	0
ZINC68585201	Cc1ccccc1Cn1ccc(=[NH2+])cc1	0
ZINC68586349	CC(C)OC(=O)NCCOC(=O)NCCCl	0
ZINC68586805	C1CCN(CC1)C(=O)NCCCCCCCl	0
ZINC68586817	c1ccc2cc(ccc2c1)NC(=O)NC(=O)N	0
ZINC68591082	CCC[C@@H](C)C[C@@H](C[NH3+])[C@@H]1CCCC[NH2+]1	0
ZINC68593439	CC(C)c1nc(on1)c1cccc(c1)Br	0
ZINC68593585	Cc1ccc2ccccc2c1S(=O)(=O)N	0
ZINC68600726	COC(=O)c1ccccc1OC(=O)c1cccc(c1)N	0
ZINC68602171	CC(C)[C@H]([C@@H](CCC(=O)[O-])c1ccc2cc(ccc2c1)OC)C(=O)[O-]	1
ZINC68614699	c1ccc2c(c1)c(=S)ccn2C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC68756840	C[C@@H](c1ccc2ccccc2c1)NC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC68812586	COc1ccc2ccccc2c1[C@H](C(F)(F)F)N	0
ZINC68871576	COc1ccc2ccc(cc2c1)OS(=O)(=O)C[C@H]1CCCCO1	1
ZINC68959278	CCN(CC#N)CC(=O)Nc1ccc(cc1)OC(F)(F)F	0
ZINC69091882	CCC[N@@H+](C)CC(=O)c1c(n(c(=O)n(c1=O)C)Cc1ccccc1)N	0
ZINC69292875	c1ccc2c(c1)c(c[nH]2)CCC(=O)N1CCCC[C@@H]1C1OCCO1	0
ZINC69294143	CCOC(=O)Nc1cccc(c1)C(=O)N1CCCC[C@H]1C1OCCO1	0
ZINC69322381	C[C@@H](CC[C@H]1CCCO1)NC(=O)c1ccccc1n1cnnn1	0
ZINC69322770	CC(C)(C(=O)OC)NC(=O)c1cccc2c1cccc2	1
ZINC69349580	COCc1ccccc1NC(=O)NCc1ccc(c(c1)Cl)F	0
ZINC69350391	c1ccc(cc1)CNC(=[NH2+])NCCc1cccc2c1cccc2	0
ZINC69378446	C[C@@H]1CC[N@H+](C1)[C@@H](C)C(=O)Nc1ccc2ccccc2c1	1
ZINC69386568	CCCc1cc(n2c(n1)ncn2)N[C@H](C)[C@@H](C)n1cccn1	0
ZINC69413701	C[C@H](Cn1cccn1)NCC(=O)N[C@H](C)c1ccc2c(c1)OCCO2	0
ZINC69454084	Cc1ncc2c(n1)C[N@@H+](CC2)Cc1ccc(cc1)C(=O)N	0
ZINC69454492	CN(C)c1nc(nc(n1)N)CN(C)CCc1cccc2c1cccc2	0
ZINC69454874	C[C@H]1CN([C@@H](CO1)C)C(=O)c1cc(ccc1Cl)S(=O)(=O)NC	0
ZINC69484058	CCc1cccc(c1)NC(=O)N1CCC(CC1)NS(=O)(=O)C	0
ZINC69514693	c1ccc2cc(ccc2c1)CNC(=O)NCc1cccc(c1)C(=O)N	0
ZINC69517668	C[C@H](c1nc(cs1)C(C)(C)C)NC(=O)c1ccccn1	0
ZINC69518285	C[C@@H]1C(=O)Nc2cccc(c2O1)C(=O)N1CCC[C@H]1[C@@H]1CCC[N@@H+]1C	0
ZINC69536848	c1ccc2c(c1)cccc2/C=C/C(=O)N1CCC[N@H+](CC1)CC(=O)N	0
ZINC69538998	Cc1cc(nc(n1)S[C@@H](C)C(=O)c1ccc2c(c1)CCC(=O)N2)N	0
ZINC69581554	C[C@@H](c1ccccn1)N(C1CC1)C(=O)c1nc(cs1)C(C)C	0
ZINC69584114	CC(C)(C)OCc1cccc(c1)C[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC69593544	C=CCOC(=O)[C@@H]1[C@H]([C@@H]([C@H]([C@H](O1)O)O)O)O	0
ZINC69594742	c1ccc2cc(ccc2c1)OC[C@@H](CSc1nc([nH]n1)N)O	0
ZINC69596001	Cc1cc(on1)CNC(=O)N(C)CCc1cccc2c1cccc2	1
ZINC69631511	c1cc(sc1)S(=O)(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC69654077	CCCC[C@@H](C(=O)N)N1CC[N@H+](CC1)C[C@@H](C(C)(C)C)O	0
ZINC69656551	CC(=O)N1CCC[C@@H](C1)C(=O)N1CCC[C@H](C1)n1cc[nH+]c1	0
ZINC69658198	Cc1c(c(n[nH]1)C(=O)N)[N-]S(=O)(=O)C1=Cc2ccccc2CC1	0
ZINC69675417	COc1ccc(c2c1cccc2)S(=O)(=O)[N-]c1ccc(cn1)F	1
ZINC69711244	C[NH+](C)CCOc1ccc(cc1)C[NH2+]Cc1ccc2ccccc2c1	1
ZINC69769771	c1ccc2c(c1)cccc2CN1CC[NH+](CC1)CCCS(=O)(=O)N	0
ZINC69773220	c1ccc2cc(ccc2c1)C(=O)Nc1cc(ccc1Cl)C(=O)N	0
ZINC69773512	c1ccc(cc1)c1nc(on1)CCN1c2ccccc2C[C@H]1C(=O)N	0
ZINC69783517	Cc1c(c(n(n1)C)C)C[NH2+]CCOc1cccc2c1cccc2	1
ZINC69812854	c1cc(ccc1CNC(=O)N1CCN(CC1)c1ccc([nH+]c1)N)Cl	0
ZINC69817148	Cc1c(c(n(n1)C)C)[C@@H](C)NC(=O)NCc1cccc2c1cccc2	1
ZINC69819927	C[C@H](c1cccc2c1cccc2)NC(=O)CNC(C)(C)C(=O)N(C)C	1
ZINC69820327	Cc1nc2n(n1)C[C@H](CC2)[NH2+]Cc1nc(no1)c1ccoc1	0
ZINC69832076	C[C@H](c1ccc2cc(ccc2c1)OC)C(=O)Nc1c(cccc1F)F	1
ZINC69840961	C[C@@H](C(=O)Nc1c(ccs1)C(=O)N)N1CCN(CC1)CCOC	0
ZINC69849015	C[C@H](COc1cccc(c1)F)[NH2+]C[C@H]1CNc2c(cnn2C1)C(=O)N	0
ZINC69864171	C[C@@H](CS(=O)(=O)C)N(C)CCCOc1ccc2ccccc2c1	1
ZINC70318395	c1cc(ccc1c1c[nH+]ccc1N)C(F)(F)F	0
ZINC70372918	c1ccc2c(c1)c(ccc2F)[C@H](C(F)(F)F)N	0
ZINC70453596	C[N@@H+]1Cc2ccccc2[C@H]2c3ccccc3C(=O)N2C1	0
ZINC70453934	COc1ccc2ccccc2c1C1Nc2cccc3c2c(ccc3)N1	1
ZINC70461475	Cc1cc(cc2c1oc(n2)c1ccc2ccccc2c1)N	0
ZINC70462091	c1ccc2c(c1)cc(c1c2cccc1)CC(=O)N	0
ZINC70462830	Cc1cc(c(c(c1)N)NC(=O)c1cccc2c1cccc2)C	0
ZINC70632264	CCc1cc2cc3c(cc2cc1CC)c1c3nc2ccccc2n1	1
ZINC70632318	COc1cc2c(cc1OC)c1c(c3c2CCCC3)[C@@H](C1=O)Br	1
ZINC70639213	CC[C@H](c1ccccc1)C(=O)NC[C@H](Cc1ccccc1)O	0
ZINC70666717	C[C@H](C(=O)N1CC[N@H+](CC1)C/C=C/c1ccccc1)NC(=O)N	0
ZINC70690270	CC(C)N(CC(=O)N)C(=O)[C@@H](c1ccccc1)Sc1ccccc1	0
ZINC70699853	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)/C=C/c1ccc(cc1)C(C)C	0
ZINC70700394	CC[C@H](C)[C@H](C(=O)N)NC(=O)/C=C/c1ccc(cc1)OCC#N	0
ZINC70700412	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)CSCc1cccc(c1)Cl	0
ZINC70701477	CC[C@H](C)[C@H](C(=O)N)NC(=O)COc1ccc2ccccc2c1	0
ZINC70710020	CC(C)n1c(ccn1)NC(=O)COc1ccc(cc1)N1CCCC1=O	0
ZINC70731692	C[C@@H](c1ccc2ccccc2c1)NC(=O)[C@H](C(C)C)NC(=O)N	0
ZINC70731754	C[C@@H](c1ccc2ccccc2c1)NC(=O)[C@@H](CCSC)NC(=O)N	0
ZINC70754071	C[C@@H](c1cccc2c1cccc2)[NH2+][C@H](C)C(=O)NC(C)(C)C	1
ZINC70760963	Cc1ccc(cc1C)C(=O)NC[C@H](c1cccc2c1cccc2)O	1
ZINC70761016	CCOc1ccccc1C(=O)NC[C@@H](c1cccc2c1cccc2)O	1
ZINC70761055	c1ccc2c(c1)cccc2[C@H](CNC(=O)c1ccc(cc1)[N+](=O)[O-])O	1
ZINC70761220	c1ccc2c(c1)cccc2[C@@H](CNC(=O)c1cc(ccc1Cl)Cl)O	1
ZINC70787831	CC(C)CC(=O)N1CCC(CC1)NC(=O)C	0
ZINC70817032	CN(C1CCCCC1)C(=O)C1CN(C1)S(=O)(=O)C	0
ZINC70933744	Cc1c(c(on1)C)[C@H](C)NC(=O)c1cccc(c1)OCCOC	0
ZINC70943948	c1ccc2cc(ccc2c1)C[NH2+]CCc1ccc(cc1)S(=O)(=O)N	0
ZINC70973852	Cc1ccc(c2c1nc(s2)N(C)CC(=O)Nc1ccc(cc1)F)C	0
ZINC71035848	c1cc(sc1)c1csc2c1c(=O)n(cn2)CC(=O)NCC(=O)N	0
ZINC71042703	CC(C)C[C@H]1COCCN1C(=O)CSCc1cccnc1	0
ZINC71063024	c1cc(cc(c1)OCC(=O)N1CCCC[C@H]1C(=O)N)[N+](=O)[O-]	0
ZINC71101586	c1ccc2cc(ccc2c1)OCC(=O)NNC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	1
ZINC71256741	c1cc2cc(ccc2c(c1)I)I	1
ZINC71256784	c1cc2ccc(cc2c(c1)Cl)C#N	1
ZINC71256809	c1cc2ccc(cc2c(c1)Br)[N+](=O)[O-]	1
ZINC71256837	Cc1ccc2ccc(cc2c1)N	0
ZINC71278942	Cc1cc2c(c(c1)c1c(cnc(n1)C)C)O[C@@H](C2)C[NH3+]	0
ZINC71405607	c1[nH]c2c(n1)c(nc(n2)N)N1CCC2(CC1)CCOCC2	0
ZINC71416282	C[C@H]1CCc2c(c(c(c(n2)N)C#N)c2cccc(c2)OCC(=O)N)C1	0
ZINC71423179	CCC[C@H](C(=O)c1ccc2ccccc2c1)Br	1
ZINC71508557	Cc1ccc(c(c1)[C@H](C(F)(F)F)N)C	0
ZINC71536741	Cc1c(c(ccc1[C@H](C(F)(F)F)N)OC)C	0
ZINC71557670	c1ccc2c(c1)cccc2OCCCNC(=[NH2+])N	0
ZINC71613807	c1cc(ccc1C#CCCO)c1cc(nc(c1C#N)N)c1cc[nH]c1	0
ZINC71745979	Cc1c(nc(o1)c1ccc2ccccc2c1)C[N@H+]1CCC[C@H](C1)O	1
ZINC71747709	COc1cc(nc(n1)N)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC71747724	Cc1cc(c2c(c1)c(c([nH]2)C)C)CNC(=O)CCCS(=O)(=O)N	0
ZINC71749164	COc1ccc2cc(ccc2c1)[C@@H]1C[N@@H+](CCO1)CCCCO	1
ZINC71755303	COc1cc(ccc1c1c2c(nc(c1C#N)N)c1cc[nH]c1CC2)O	0
ZINC71757309	CCCOCC(=O)N1CCO[C@@H](C1)c1ccc2cc(ccc2c1)OC	1
ZINC71761128	c1ccc2c(c1)c(ccc2O)c1cc(nc(c1C#N)N)c1cc[nH]c1	0
ZINC71763964	CC(C)[C@@H](C(=O)N)n1cc[nH+]c1C1CCCCC1	0
ZINC71766994	c1ccc2c(c1)c(ccc2/N=N/c1nc2ccccc2s1)N	0
ZINC71768173	Cc1ccccc1CC(=O)N1CCC(CC1)(C(=O)N)[NH+]1CCCCC1	0
ZINC71769459	c1cc(cc(c1)[N+](=O)[O-])[C@@H]1C(=O)c2cc(ccc2S1(=O)=O)Cl	0
ZINC71771279	C[C@@H]1CCC[N@@H+](C1)CCNc1cccc2c1cccc2	1
ZINC71771287	C[C@@H]1CCC[C@H]([N@@H+]1CCNc1cccc2c1cccc2)C	1
ZINC71778364	c1ccc2cc(ccc2c1)C(=O)Cn1ccccc1=O	1
ZINC71778496	c1ccc2c(c1)c1nc3cccc4c3c(ccc4)nc1[nH]2	1
ZINC71778707	c1ccc2c(c1)c(ccc2O)n1nc2ccccc2n1	1
ZINC71778858	CN1[C@@H](c2cccc(c2C1=O)S(=O)(=O)N)O	0
ZINC71784237	Cn1c(c(cn1)C(=O)OCCO)S(=O)(=O)N	0
ZINC71794646	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)N)[N@@H+](C)Cc1ccccc1F	0
ZINC71795811	Cc1c(nn(c(=O)c1C(=O)Nc1ccc(cc1Cl)OC)C)C	0
ZINC71799079	CCCCN([C@H]1CCS(=O)(=O)C1)C(=O)Cc1ccc2ccccc2c1	1
ZINC71803341	c1cc(ccc1[C@@H]1CCCN1C(=O)Nc1ccc2c(c1)cc[nH]2)F	0
ZINC71803540	CS(=O)(=O)N1CCC[C@H](C1)C(=O)[C@@H](C#N)C(=O)NC1CCCC1	0
ZINC71803673	c1cc(ccc1Cn1c(=O)ccc(n1)C(=O)N)SC(F)F	0
ZINC71807461	Cc1cccc(c1)OCCN(C)C(=O)Cc1ccccc1Cl	0
ZINC71820729	CC[N@H+]1CCC[C@H](C1)NC(=O)c1cc2ccccc2c2c1nccc2	1
ZINC71824453	CC[C@H](C(C)C)NC(=O)N1CCN(CC1)CC(=O)N	0
ZINC71824732	C[C@@H]1CCN(c2c1cccc2)CCCN1C(=O)CNC1=O	0
ZINC71824911	c1ccc2c(c1)cccc2[C@@H]1CCC[N@H+]1CC(=O)N	0
ZINC71837127	C[NH+]1CCN(CC1)C(=O)CNCc1c2ccccc2ccc1OC	1
ZINC71845930	COc1ccc2cc(ccc2c1)COC(=O)c1ccc(cc1)C#N	1
ZINC71845948	COc1ccc2cc(ccc2c1)COC(=O)[C@@H]1CCCO1	1
ZINC71847385	Cc1nc(on1)CNC(=O)Cc1c[nH]c2c1cc(cc2)OC	0
ZINC71847940	C[C@@H](c1ccc2cc(ccc2c1)OC)C(=O)NCCCC(=O)N	0
ZINC71849608	c1cc2c(cc1NC(=O)N)OC1(O2)CCCC1	0
ZINC71853055	CN(C(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1)OC	0
ZINC71853438	C[C@H](Cc1ccc2ccccc2c1)NC(=O)CSCC(=O)N	0
ZINC71855784	c1ccc2c(c1)CCC[C@H]2CNC(=O)NCc1ccc(cc1)F	0
ZINC71859947	C[N@H+](C[C@@H]1CCCN1c1cccnn1)CC(=O)NC1(CCCC1)C#N	0
ZINC71860226	CN(C)c1cc2c(nn1)CCN(C2)C(=O)[C@@H]1C[C@H]1c1cccnc1	0
ZINC71861485	COc1cccc(c1)C(=O)NCc1ccc2ccccc2c1	1
ZINC71863640	c1cc(cc2c1cc(cc2F)Br)O	1
ZINC71871814	C[C@H]1C[C@@H](C(=O)O1)N[C@@H]1CCc2nc(nn2C1)C(C)C	0
ZINC71875754	c1cnn(c1)C[C@@H]1CCC[N@H+]1CCCS(=O)(=O)N	0
ZINC71881834	Cc1c(c(on1)Cl)CCC(=O)N1CCN(CC1)CC(C)(C)O	0
ZINC71883353	CCCC(=O)N1CCCC[C@@H]1C(=O)NCc1[nH]nc(n1)c1ccco1	0
ZINC71885144	CCN(c1cccc2c1cccc2)C(=O)c1ccc(c(c1)F)C	1
ZINC71901532	c1cc(ccc1c1nccs1)NC(=O)NC[C@H]1CCCO1	0
ZINC71902400	CC[C@H](C(=O)N)Nc1ccc(cc1)Oc1ccccc1OC	0
ZINC71905769	COC(=O)c1cc(ccc1NCC1(CCOCC1)C(=O)N)[N+](=O)[O-]	0
ZINC71910982	c1csc2n1cc(n2)CSc1c2c(nc[nH]2)ncn1	0
ZINC71937421	CC(C)(CNC(=O)Nc1cccc2c1cccc2)C(=O)N	0
ZINC71938475	c1ccc2cc(ccc2c1)S(=O)(=O)Nc1ccc(cc1F)S(=O)(=O)N	0
ZINC71939879	CC[C@H](C)N(C)C(=O)Nc1nc(cs1)c1cccnc1	0
ZINC71973565	C(C[NH2+]CCNC(=[NH2+])N)CO	0
ZINC71975417	c1cc2c(cc1C[C@]1(C(=O)N=C(N1)N)c1ccc(c(c1)Cl)Cl)OCO2	0
ZINC71977260	CCc1ccc(cc1)c1cc(nc(n1)N)c1ccccc1C	0
ZINC71977860	Cc1ccc(cc1)c1cc(nc(n1)N)c1cccc(c1)C	0
ZINC71980707	C1C[C@@H](OC1)CSC(=[NH2+])N	0
ZINC72011154	CC(C)(CNC(=O)c1ccc(cc1[N+](=O)[O-])Cl)C(=O)N	0
ZINC72026528	CC[C@@H](C)[C@@H](C(=O)N)NS(=O)(=O)c1ccc(c2c1cccc2)OCC	0
ZINC72027287	C[C@H](c1cccc(c1)C(F)(F)F)Nc1cccc(n1)F	0
ZINC72031437	C[C@H](c1ccc(cc1)OC(F)(F)F)Oc1ccc(cc1)S(=O)(=O)C	0
ZINC72053264	COC(=O)[C@H](c1ccccc1)NC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F	0
ZINC72064827	Cc1ccc(cc1F)C(=O)N(C)CCc1cccc2c1cccc2	1
ZINC72074575	CC(=O)N1CCN(CC1)Cc1nc(cs1)c1ccc2ccccc2c1	1
ZINC72088034	COCCC(=O)Nc1cccc2c1cccc2	1
ZINC72099816	Cc1ccc(cc1OCc1ccc(o1)C(=O)OC)C(C)C	0
ZINC72123884	c1cc(c(cc1N[C@@H]1CCC[N@@H+](C1)CC(=O)N)F)F	0
ZINC72128931	COc1ccc(cc1OC)Cc1nc(on1)Cn1cc2c(n1)CCC2	0
ZINC72140240	c1ccc2c(c1)cccc2C[N@@H+]1CCNC(=O)[C@H]1CC(=O)N	0
ZINC72145602	Cc1c(cnc(n1)N(C)C)C(=O)N1CC[C@@H]2[C@@](C1)(CCC[NH2+]2)C(=O)[O-]	0
ZINC72153604	c1ccc2c(c1)C[C@@H](C12CCN(CC1)C(=O)CCCS(=O)(=O)N)O	0
ZINC72158293	Cc1nc(cc(=O)[nH]1)[C@@H]1CC[N@H+](CC1)Cc1ccc(s1)Cl	0
ZINC72164386	CCCc1cc(n2c(n1)ccn2)N(C)Cc1cnc(nc1)N	0
ZINC72168512	c1ccc2c(c1)cccc2C(=O)[C@H]1CCCN(C1)C(=O)CNC(=O)N	0
ZINC72192906	CCCCN1C(=O)[C@@H](C(=O)NC1=O)C(=O)N	0
ZINC72194472	c1cc(cc2c1cc(nc2)C(=O)[O-])Br	0
ZINC72194725	c1cc(c(cc1F)O)[C@@H](C(F)(F)F)N	0
ZINC72194841	COc1cccc(c1O)[C@@H](C(F)(F)F)N	0
ZINC72194955	c1ccc2cc(ccc2c1)[C@@H](C(F)(F)F)N	0
ZINC72194978	c1c(cc(c(c1F)[C@H](C(F)(F)F)N)F)N	0
ZINC72195171	Cc1ccc(c2c1cccc2)[C@H](C(F)(F)F)N	0
ZINC72195397	c1cc(c(c(c1C(=O)[O-])[C@@H](C(F)(F)F)N)[O-])F	0
ZINC72195669	CCOc1ccc2ccccc2c1[C@H](C(F)(F)F)N	0
ZINC72195727	c1ccc2cc3cc(ccc3cc2c1)[C@H](C(F)(F)F)N	0
ZINC72195950	c1cc(c(c(c1C(F)(F)F)[C@@H](C(F)(F)F)N)F)Cl	0
ZINC72196011	c1ccc2c(c1)ccc(c2Br)[C@H](C(F)(F)F)N	0
ZINC72196012	c1ccc2c(c1)ccc(c2Br)[C@@H](C(F)(F)F)N	0
ZINC72198211	c1cc2c3c(ccc(c3c1)[C@H](CO)[NH3+])CC2	1
ZINC72198721	c1ccc2c(c1)ccc(c2[N+](=O)[O-])[C@H](CO)N	0
ZINC72199956	c1cc2c(cc1Br)cc(c(c2Br)[O-])[C@H](CO)[NH3+]	1
ZINC72200098	c1cc(c(cc1C#N)[C@H](C[NH3+])N)N	0
ZINC72200568	Cc1ccc2ccc(cc2c1)[C@H](C[NH3+])N	0
ZINC72201148	c1c(c(cc2c1OCO2)[N+](=O)[O-])[C@H](C[NH3+])N	0
ZINC72201175	COc1cc(ccc1OCCO)[C@@H](C[NH3+])N	0
ZINC72201263	c1ccc2c(c1)ccc(c2[N+](=O)[O-])[C@@H](C[NH3+])N	0
ZINC72201358	c1ccc2cc3cc(ccc3cc2c1)[C@H](C[NH3+])N	0
ZINC72201360	c1ccc2c(c1)ccc1c2cc(cc1)[C@H](C[NH3+])N	0
ZINC72201924	c1cc(c(cc1N)C(=O)[O-])[C@H]1CCC[NH2+]1	0
ZINC72204673	c1cc(cc(c1)N)c1ccc([nH+]n1)N	0
ZINC72226894	Cn1c2c(c(=O)n(c1=O)C)n(c(n2)N)CC(=O)N	0
ZINC72229553	COc1cccc(c1)C(=O)Nc1cc(c(cc1Cl)N)N1CCCCC1	0
ZINC72232487	Cc1csc(n1)[C@H]1CCCCN1C(=O)c1ccco1	0
ZINC72236478	c1cc2c(ccc3c2c(c1)C1=NCCN=C31)N	0
ZINC72238577	Cc1cc2c(cc1Cl)c(=O)cc(o2)C(=O)Nc1ccccc1	0
ZINC72243823	c1ccc2cc(ccc2c1)C(=O)Nc1cnn(c1)CC(F)(F)F	1
ZINC72253088	Cc1cnn(c1)CCNCC(=O)N[C@@H](C)c1cccc2c1cccc2	1
ZINC72253263	Cc1nc(n(n1)[C@H]1CCCN(C1)C(=O)CCNC(=O)N)C	0
ZINC72253340	c1ncn(n1)C[C@@H]1CCCCN1CC(=O)N1CCCC[C@@H]1C(=O)N	0
ZINC72264747	C[C@@H]1C[C@H](CN(C1)S(=O)(=O)c1ccc2c(c1)CCC(=O)N2C)C	0
ZINC72272761	c1cc(cc(c1)Br)OCCOC(=O)C1CCOCC1	0
ZINC72279492	c1ccc2cc(ccc2c1)CCC(=O)N1CCc2c(cc(nn2)N)C1	0
ZINC72279687	CC[C@@H]1C[N@@H+](CCN1C[C@@H](C)O)CCOc1cccc(c1)C	0
ZINC72284223	Cc1ccc2c(c1)[nH]c(n2)c1cccc(c1)C(=S)N	0
ZINC72284531	c1ccc2c(c1)cc1ccccc1c2C(=S)N	0
ZINC72299191	CCc1nc(no1)[C@@H]1CCCN1C(=O)CCn1cc(cn1)C	0
ZINC72302982	c1cc(cc(c1)OCC(=O)N)CNC(=O)c1cc(c(c(c1)F)F)F	0
ZINC72312037	Cn1cncc1CN1CCN(CC1)Cc1cccc2c1cccc2	1
ZINC72314188	Cc1c2ccccc2nc(c1Cl)COC(=O)c1cnn(c1N)C	0
ZINC72320497	C[C@@H]1CC/C=C(/C[C@@]2(C(=C(C(=O)O2)C)CC1=O)O)\C	0
ZINC72324057	Cc1c(c(on1)/C=C/c1ccsc1)N	0
ZINC72338206	Cn1c(cc(n1)N)C(=O)Nc1ccc(cc1)O	0
ZINC72350956	Cc1c(cn[nH]1)C(=O)N1CCN([C@@H](C1)C(=O)N)Cc1ccccc1	0
ZINC72353622	CCC(=O)N1CCC[C@H](C1)c1cc(cc([nH+]1)C)c1cncnc1	0
ZINC72354569	CN1CCC[C@H]1c1c(cnc(n1)N)c1ccc(cc1)OC	0
ZINC72359891	c1c[nH+]c([nH]1)CN1CCCC[C@H]1c1cnccn1	0
ZINC72363723	Cc1cn[nH]c1[C@H]1CCC[N@@H+]1Cc1ccc(cc1)F	0
ZINC72368049	CC(C)N1CCN(C[C@@H]1C(=O)N)Cc1[nH+]ccn1C	0
ZINC72377368	CN1CCCC[C@@H]1c1ccnc(n1)Nc1ccccn1	0
ZINC72379565	C[C@]1(CN(CCO1)C(=O)CCOC)C(=O)N	0
ZINC72383061	c1cc(nc(c1)Nc1ncccn1)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC72383600	Cc1cc(nc(n1)[C@H]1CC[N@H+](C1)CC(=O)N)Oc1ccccc1F	0
ZINC72385705	Cc1cncc(n1)[C@@H]1CCCN(C1)C(=O)c1cscn1	0
ZINC72388624	c1cc(ccc1C[N@H+]1CCC[C@H]1c1c(c[nH]n1)C(=O)N)O	0
ZINC72388660	c1c(c(n[nH]1)[C@H]1CCCN1C(=O)c1cscn1)C(=O)N	0
ZINC72388792	Cc1cn[nH]c1[C@]1(CCCN(C1)C(=O)c1ccn(n1)C)C	0
ZINC72404923	CCc1c(sc(n1)C)C(=O)N1CCn2c(nnc2C(F)(F)F)C1	0
ZINC72408173	c1ccc2cc(ccc2c1)NC(=O)c1cc2ccccc2oc1=[NH2+]	0
ZINC72409358	CC(=O)[C@@]1(CCN(CC1)C(=O)[C@H]1CCCN1C(=O)N)c1ccccc1	0
ZINC72412660	c1ccc2cc(ccc2c1)C1=NN([C@H](C1)c1ccc(cc1)Cl)C(=S)N	0
ZINC72412692	c1ccc2c(c1)cccc2C1=NN([C@H](C1)c1ccc(cc1)Cl)C(=S)N	0
ZINC72413981	c1ccc2cc(ccc2c1)C1=NN([C@@H](C1)c1cccs1)C(=S)N	0
ZINC72425097	Cn1cc(cn1)CCCNc1c2c([nH+]c(n1)N)CC[NH2+]CC2	0
ZINC72432341	Cc1cc(nc([nH+]1)N)N1CCn2c(cc(n2)CCC(=O)[O-])C1	0
ZINC72435894	CNc1cc([nH+]c(n1)N)N1CCC(CC1)(C(=O)[O-])Oc1ccccc1	0
ZINC72438626	CCc1cc(n2c(n1)ccn2)NC[C@H](C)Oc1cccnc1	0
ZINC72440453	c1c(cnc2c1CCC2)CNC(=O)[C@H]1c2c([nH]cn2)CCN1	0
ZINC72441372	C[C@@H](C(=O)N(C)[C@@H]1CCCC[C@@H]1O)Oc1ccc2ccccc2c1	1
ZINC72441562	C[C@]12CC[C@H](C1(C)C)c1c2nc(nc1c1ccccc1)N	0
ZINC72450761	c1ccc2cc(ccc2c1)c1ccc(c(=O)[nH]1)C(=O)N	0
ZINC72475735	Cc1cccc2c1cccc2C[N@@H+]1CCC[C@@]2(C1)CN(C(=O)O2)C	1
ZINC72550529	CC(=O)NC(C)(C)c1nc(on1)Cc1ccc2ccccc2c1	1
ZINC72587211	Cc1ccc(cc1)N[C@H](C)C(=O)NCC(F)(F)F	0
ZINC72595898	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)[C@@H](C)c1ccc2cc(ccc2c1)OC	0
ZINC72628870	Cc1nc2c(ccs2)c(=O)n1NC(=O)c1cccc2c1cccc2	1
ZINC72642806	c1ccc2c(c1)c(cn2CCC#N)C(=O)CSCc1ccco1	0
ZINC72645381	COC(=O)c1cccc(c1)NC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72651860	c1ccc2c(c1)cccc2CC(=O)NCC(=O)NN1CCOCC1	1
ZINC72670313	CN(C)[C@@H](C[NH2+]Cc1ccc2cc(ccc2c1)OC)c1ccco1	1
ZINC72677724	Cc1c2cc(sc2n(n1)C)C(=O)N[C@@H](C)c1c(noc1C)C	0
ZINC72680699	CC(=O)NCc1ccc(cc1)C(=O)NCCc1ccc(cc1)F	0
ZINC72726474	Cc1c(cn(n1)c1ccccc1)C[NH2+][C@H](C)c1ccccc1Cl	0
ZINC72778840	CN(C)[C@H](CNC(=O)CCNC(=O)N)c1cccs1	0
ZINC72823675	C[C@H](c1ccc(c(c1)F)F)N[C@H](C)C(=O)Nc1ccc(cn1)Cl	0
ZINC72833298	C[C@@H](Cc1cccc(c1)F)CC(=O)N[C@H](C)C(=O)N	0
ZINC72843680	C[C@H](c1ccc2ccccc2c1)NC(=O)[C@H](c1ccccc1)O	1
ZINC72908319	c1ccc2c(c1)cccc2CCNC(=O)c1c(nccn1)C(=O)N	0
ZINC72950342	CN(Cc1ccccc1OC)C(=O)CO/N=C(\Cn1cccn1)/N	0
ZINC72950347	CCc1ccccc1NC(=O)CO/N=C(\Cn1cccn1)/N	0
ZINC72997225	C[C@H](c1ccccc1F)Nc1ccc2c(c1)CC(=O)N2	0
ZINC73046173	C#CCNC(=O)N1CCN(CC1)Cc1cccc2c1cccc2	1
ZINC73046195	C[C@H](c1cccc2c1cccc2)NC(=O)NCC#C	1
ZINC73090503	c1ccc2cc3c(cc2c1)c(=O)n(cn3)C[C@H](CCC#N)C#N	1
ZINC73134679	c1ccnc(c1)CCNC(=O)/C=C/c1ccc(cc1)S(=O)(=O)N	0
ZINC73204244	Cc1cnn(c1)CCC(=O)N[C@H](C)c1cccc(c1)n1cccn1	0
ZINC73241914	CCc1ccc(o1)[C@H](C(C)(C)C)NC(=O)NNC(=O)[C@@H]1CCCO1	0
ZINC73342487	C[C@@H](c1cccc2c1cccc2)[NH2+][C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC73342492	C[C@H](c1cccc2c1cccc2)N[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC73342492	C[C@H](c1cccc2c1cccc2)[NH2+][C@H](c1ccc(cc1)F)C(=O)N	0
ZINC73342693	c1cc(cc(c1)Cl)C[NH2+][C@H](c1ccc(cc1)F)C(=O)N	0
ZINC73394753	CCCCn1c(c(c(=O)[nH]c1=O)N(CCOC)C[C@@H]1CCCO1)N	0
ZINC73549858	C[C@@H](c1ccc(c(c1)F)OC)OC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC73569694	Cc1cccc(c1C)NC(=S)NNC(=O)c1c(nccn1)N	0
ZINC73587059	CC/[NH+]=C(/NCc1ccc(cc1)C)\N[C@H](C)COC	0
ZINC73634639	c1ccc2c(c1)cccc2c1[nH]c2c(ccc(c2n1)Cl)Cl	1
ZINC73639370	Cc1c2c(c(c(c1Br)N)Br)nc(o2)c1cccc2c1cccc2Cl	0
ZINC73642006	c1cc(cc(c1)C(=O)N)c1nc2ccc(cc2o1)[N+](=O)[O-]	0
ZINC73642694	CCc1c2c(c(c(c1Br)N)Br)nc(o2)c1cccc2c1cccc2	0
ZINC73650322	C[C@@H](C[NH2+]Cc1ccc2cc(ccc2c1)OC)N1CCOCC1	1
ZINC73653235	C1CC[NH+](C1)[C@@H]1CCC[N@@H+](C1)C1CC1	0
ZINC73661037	c1cc(c(cc1Cn1c(=O)c2c(ccs2)n(c1=O)CC(=O)[O-])Cl)F	0
ZINC73695946	Cc1c(c(=O)[nH]c(n1)c1ccccc1F)CCC(=O)OC	0
ZINC73734192	CS(=O)(=O)N(c1cccc2c1cccc2)C(=O)CCl	1
ZINC73736728	CS/C(=N/C#N)/Oc1cccc(c1)N	0
ZINC73741915	CC(C)[C@H](C/N=C/c1c2ccccc2ccc1O)N1CCOCC1	1
ZINC73746735	C=CCN(Cc1cccc(c1)C(=O)N)S(=O)(=O)c1cccc(c1)Cl	0
ZINC73753960	Cc1ccc(cc1)c1nnc(n1N)SCc1cn2c(cccc2n1)C	0
ZINC73788041	CCCc1nc(cs1)CSc1c(cc(c(n1)N)C#N)C#N	0
ZINC73812440	CC(C)[C@@H](C(=O)Nc1ccc(c(c1)Cl)Cl)Sc1nc([nH]n1)N	0
ZINC73816349	CCOc1ccc(c2c1c(c1c(c2O)[C@H]2CC[C@@]1(C=C2)OC)O)O	1
ZINC73841869	c1ccc2c(c1)cccc2/C=C/C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC73854607	COc1ccc(cc1)CNC(=O)NC[C@@H]1CC[N@@H+](C1)C1CC1	0
ZINC73865881	C[C@@]1(CC1(Cl)Cl)C(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC73870006	c1ccc2cc(ccc2c1)C[NH2+]C1CCN(CC1)CC(=O)N	0
ZINC73917778	CNS(=O)(=O)c1ccc(o1)C(=O)NCc1cccc2c1cccc2	1
ZINC73957338	CCc1ccc(cc1)c1csc(n1)N=C(N)N	0
ZINC73974115	COc1ccc2cc(ccc2c1)COC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC73983429	Cc1cccc(c1C)C(=O)Nc1cccc(c1)NS(=O)(=O)N	0
ZINC73983448	c1cc(cc(c1)[N-]S(=O)(=O)N)NC(=O)c1ccc(cc1)n1cccn1	0
ZINC73983914	COc1ccc(cc1F)/C=C/C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC74037901	C[C@H](c1ccc2ccccc2c1)NS(=O)(=O)N	0
ZINC74050514	CCCCN(C)S(=O)(=O)Nc1ccc2c(c1)CCC2	0
ZINC74111948	Cc1c(c(n(n1)CC(C)C)Cl)/C=C/C(=O)N1CCC[C@@H]1C(=O)N	0
ZINC74112106	c1ccc2c(c1)cccc2/C=C/C(=O)N1CCC[C@@H]1C(=O)N	0
ZINC74230687	c1ccc(cc1)[C@H](CNCc1cccc(c1)[N+](=O)[O-])N1CCOCC1	0
ZINC74284436	c1ccc2c(c1)cccc2CC(=O)NOCC(=O)N	0
ZINC74287756	CC[C@@H]([C@H]1CCCC[N@@H+]1CCC(=O)NC(=O)N)O	0
ZINC74338810	C[C@@H]1C[C@H]1[C@@H](c1csc2c1cccc2)N(C)C(=O)CCOCCOC	0
ZINC74350264	C[N@@H+](Cc1cccc2c1cccc2)Cc1cc(=O)c(co1)[O-]	1
ZINC74440108	CC[C@@H](c1ccncc1)NC(=O)N1CCC[C@H](C1)CO	0
ZINC74480864	C[C@H](C[NH+]1CCN(CC1)c1ccccc1)NC(=O)N1CCC[C@@H]1CO	0
ZINC74562868	Cc1ccc(cc1C(=O)N)NC(=O)c1ccc(nc1)F	0
ZINC74564434	C[C@@H](CC1CCCCC1)C(=O)N[C@H](c1nc(no1)C1CC1)C(C)C	0
ZINC74589125	CC(C)[C@@H](C(=O)N)NC(=O)c1ccc(nc1)F	0
ZINC74937724	c1cc(c(cc1C#N)N)OC(F)(F)F	0
ZINC75091858	C[C@@H](Cc1ccc2ccccc2c1)NC(=O)[C@@H]1CCCN1C(=O)N	0
ZINC75091859	C[C@H](Cc1ccc2ccccc2c1)NC(=O)[C@@H]1CCCN1C(=O)N	0
ZINC75103880	c1ccc(cc1)c1cnc(s1)NC(=O)N[C@H]1CCCC[C@@H]1C(=O)N	0
ZINC75105196	c1ccc2c(c1)cccc2NC(=O)N(CCC#N)Cc1ccccn1	1
ZINC75142499	C[C@H]1[C@@H](S(=O)(=O)CCN1C(=O)Nc1nnc(s1)C1CC1)C	0
ZINC75171328	c1cc(ccc1CCNC(=O)[C@@H]1CSCCC(=O)N1)Cl	0
ZINC75249254	c1cc2c(ccc3c2c(c1)SS3)N	0
ZINC75259954	CC(=C)c1cccc2c1cccc2C(=C)C	1
ZINC75278309	C/C(=N\N)/c1cc2cc(ccc2oc1=O)[N+](=O)[O-]	0
ZINC75279818	c1cnccc1/C(=[NH+]/NC(=S)N1CCCC1)/N	0
ZINC75280126	c1ccc(cc1)CC1CCN(CC1)Cn1cncn1	0
ZINC75296849	Cc1c(sc(c1C(=O)N)NC(=O)CCCOc1ccccc1)C	0
ZINC75461893	c1cc(ccc1C[S@](=O)Cc1cc2c(c(c1)Cl)OCCO2)C(=O)N	0
ZINC75468264	CN(C)C(=O)c1ccc(cc1)C[S@@](=O)Cc1cccc2c1cccc2	1
ZINC75477385	CCCCNC(=O)c1c(cc([nH]c1=O)C)C	0
ZINC75478131	Cc1ccc(cc1C)OC(=O)CCCN(C)S(=O)(=O)c1cccs1	0
ZINC75496196	c1ccc2c(c1)cccc2C[S@@](=O)Cc1nc(no1)c1ccsc1	1
ZINC75569104	c1cc(ccc1C(=O)Nc1nccs1)NC(=O)Cn1cnnn1	0
ZINC75611170	c1cc(c(nc1)NCCc1ccc(cc1F)F)S(=O)(=O)N	0
ZINC75625056	CCOC(=O)c1ccc(c2c1cccc2)N	0
ZINC75666043	C[C@H]1C[N@@H+](C[C@@H](O1)C)Cn1c(=S)n(c(n1)c1ccco1)CCC(=O)N	0
ZINC75697180	CCC[N@H+](CC(=O)N([C@@H]1CC[C@H](CC1)C)C1CC1)[C@H]1CCS(=O)(=O)C1	0
ZINC75730674	CN(C)C(=O)N1CCN(CC1)S(=O)(=O)N	0
ZINC75772070	c1ccc2c(c1)c(ccc2OCCCC#N)N	0
ZINC75875109	c1ccc2cc(ccc2c1)OCCC(=O)NCC(F)(F)F	1
ZINC75881980	C[C@@H](C(=O)Oc1ccc2ccc(cc2c1)OC)OCC(F)(F)F	1
ZINC75939046	CC(C)c1nc(cs1)CC(=O)NCc1cccc2c1cccc2	1
ZINC76017273	c1ccc2cc(ccc2c1)SCCS(=O)(=O)N	0
ZINC76017483	CS(=O)(=O)c1ccsc1NC(=O)c1cccc2c1cccc2	1
ZINC76056565	C[C@@H]1CN(CC[C@@H]1[NH2+][C@@H](C)c1ccc2ccccc2c1)C(=O)C1CC1	1
ZINC76056659	C[C@H]1C[N@@H+](C[C@@H]1N1CCN(CC1)C(=O)C)Cc1cccc(c1)C(=O)N	0
ZINC76058126	Cc1ccc2c(c1)cc(o2)C[NH2+][C@@H]1CCN(C[C@@H]1C)S(=O)(=O)C	0
ZINC76060236	CC(C)(C)c1nc(no1)C[N@H+]1CCC[C@H](C1)c1cc(n[nH]1)C(=O)N	0
ZINC76083016	c1ccc2c(c1)[C@H](CO2)C(=O)NC[C@@H](c1ccco1)O	0
ZINC76175929	CCCCN(CC(=O)N)C(=O)c1cc(cn1C)c1csc(n1)C	0
ZINC76195765	CC(C)(C)c1ccc(cc1)C(=O)N1CSC[C@H]1C(=O)N	0
ZINC76208914	CC(C)CS(=O)(=O)Cc1cccc2c1cccc2	1
ZINC76265252	CC[C@H](C)[C@H](C(=O)NCc1ccc2c(c1)CCC2)NC(=O)N	0
ZINC76280924	C[C@@H]1CCC[N@@H+](C1)CCNC(=O)CCOC(C)C	0
ZINC76305399	C[C@H](CSC)N(C)S(=O)(=O)c1ccc(c2c1cccc2)OC	1
ZINC76341342	C[C@@H](C(=O)Nc1cccc2c1cccc2)[N@H+](C)CCS(=O)(=O)C	1
ZINC76360434	C[C@H]1COC[C@@H](N1C(=O)COc1ccc2ccccc2c1)C	1
ZINC76390774	c1ccc(cc1)OCCOCC(=O)N[C@H]1C[C@H]1c1cccc(c1)Cl	0
ZINC76391361	C[C@@H]1C[C@H](CN1Cc1nnc(o1)C(C)C)c1ccc(cc1)OC	0
ZINC76392362	Cc1ncc(s1)CN1C[C@H](C[C@@H]1C)c1ccc(cc1)OC	0
ZINC76421536	c1ccc2c(c1)cccc2CC(=O)N1CCC[C@@H](C1)CNS(=O)(=O)N	0
ZINC76421748	c1ccc2c(c1)cccc2OCCCn1cccn1	1
ZINC76477038	Cc1c(sc(n1)C(C)(C)NC(=O)Cc1cc(on1)c1ccccc1)C	0
ZINC76485632	CC[N@@H+]1CC[C@H]([C@@H](C1)C)N(C)C(=O)c1ccc2ccccc2c1	1
ZINC76500968	CC(C)c1cccc(c1)NC(=O)N(C)CCS(=O)(=O)C	0
ZINC76521978	C[C@@H]1C[C@@H](CN1C(=O)CCS(=O)(=O)CC(C)C)c1ccc(cc1)F	0
ZINC76577830	CCCNC(=O)[C@@H](C#N)C(=O)CSc1ccc2ccccc2c1	1
ZINC76624949	CCCC[C@@H](C(=O)NC(C)(C)c1cccc(c1)F)NC(=O)N	0
ZINC76710387	Cc1ccc(c(c1)Br)OC(=O)c1c(c(nn(c1=O)C)C)C	0
ZINC76716870	CCO[C@@H](C)c1nc(on1)CN1CC[N@H+](CC1)Cc1cc(on1)C	0
ZINC76719005	CCO[C@H](C)c1nc(cs1)C[N@@H+](C)Cc1cccc(c1)C#N	0
ZINC76730534	CCO[C@@H](C)c1nc(cs1)C[N@H+](C)[C@@H](C)CS(=O)(=O)CC	0
ZINC76769327	CCOCCC(=O)N(C)c1ccc2ccccc2c1	1
ZINC76799006	CCOCCC(=O)N(C)c1cccc2c1cccc2	1
ZINC76832913	c1cc(cc(c1)OS(=O)(=O)C[C@H]1CCOC1)n1cncn1	0
ZINC76869405	Cc1c(sc(n1)C)CN[C@@H](c1ccc(cc1)F)C1CC1	0
ZINC76871523	Cc1cc(n2c(n1)ncn2)NCCOc1cccc2c1cccc2	1
ZINC76871752	Cc1ccc(c(n1)C)C(=O)NCc1cccc2c1cccc2	1
ZINC76897798	C[C@@H](CC[NH+]1CCOCC1)NCc1c2ccccc2ccc1OC	1
ZINC76897801	C[C@H](CCN1CCOCC1)NCc1c2ccccc2ccc1OC	1
ZINC76915864	CC(C)[N@@H+](CCNC(=O)c1c2ccccn2c(n1)S(=O)(=O)C)C1CC1	0
ZINC76926086	CCc1nc(on1)CS(=O)(=O)c1[n-]c2ccccc2n1	0
ZINC76942503	CCOCCOc1ccc(cc1NCC(=O)Nc1ccccc1)Cl	0
ZINC77031618	c1ccc2c(c1)[C@H]([C@@H](CC2=O)O)O	0
ZINC77108789	c1ccc2c(c1)cccc2CNC(=O)NCC[C@@H](C1CC1)O	1
ZINC77109882	c1ccc2c(c1)cccc2CCCOC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC77115893	C[C@H](c1nc(no1)c1ccccc1)[S@@](=O)Cc1csc(n1)C(C)C	0
ZINC77116530	Cn1cc(c(n1)OC)C(=O)NCC[C@@H](c1cccc2c1cccc2)O	1
ZINC77117544	CS(=O)(=O)NCC[C@@H](c1cccc2c1cccc2)O	1
ZINC77117579	CCCCS(=O)(=O)NCC[C@H](c1cccc2c1cccc2)O	1
ZINC77118196	C=CCNC(=O)C(=O)NCC[C@H](c1cccc2c1cccc2)O	1
ZINC77137851	CC[C@H](c1cc(ccc1F)F)NC(=O)CNC(=O)OCC(F)(F)F	0
ZINC77170400	c1ccc2c(c1)cccc2CC[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC77170991	c1ccc(cc1)[C@H](C[N@H+]1CCC[C@@H]1c1ccc[nH]1)O	0
ZINC77207278	Cc1ccc(cc1)OCCN(C)C(=O)CSc1nncn1C	0
ZINC77219797	CC(C)(C)C(=O)NNC(=O)[C@H](Cc1ccccc1)NC(=O)N	0
ZINC77229497	c1cc(c(cc1NCCCOC[C@@H]1CCOC1)Cl)C#N	0
ZINC77256516	Cc1ccc(c(c1)Cc1[nH]c(=O)c2cc3ccccc3cc2n1)OC	1
ZINC77299769	CC(C)OC(=O)NCC[C@@H]1CN(CCO1)c1cc(=O)n(nc1)C	0
ZINC77317251	CC(C)C[C@](C)(C(=O)N)NCC(=O)Nc1ccc(cc1)F	0
ZINC77317254	CC(C)C[C@@](C)(C(=O)N)[NH2+]CCOc1cccc2c1cccc2	0
ZINC77317280	CC(C)C[C@@](C)(C(=O)N)NCCOc1ccc2ccccc2c1	0
ZINC77317492	Cc1cc(c2ccccc2n1)CN[C@@](C)(CC(C)C)C(=O)N	0
ZINC77317590	Cc1cc(cc(c1)CN[C@@](C)(CC(C)C)C(=O)N)C	0
ZINC77359071	CC(C)[N@@H+](CC(=O)NC(=O)Nc1ccccc1)C1CCC1	0
ZINC77368510	Cc1ccc(c(c1C)OC[C@@H](CN1[C@H](COC[C@@H]1C)C)O)C	0
ZINC77369468	C[C@@H]1COC[C@H](N1C[C@@H](COc1ccc2ccccc2c1)O)C	1
ZINC77376898	Cc1ccccc1N1CCN([C@H](C1)C)C(=O)CCn1cnnn1	0
ZINC77379695	Cc1c(c([nH]c(=O)n1)C)CCC(=O)N1CCC[C@@H](C1)c1[nH]cc[nH+]1	0
ZINC77383191	CCN(Cc1ccc(cc1)C(=O)N)Cc1ccc(cc1)C(=O)N(C)C	0
ZINC77383315	CCN(Cc1ccc(cc1)C(=O)N(C)C)Cc1ccc(cc1)F	0
ZINC77395846	CC(C)CO[C@@H]1CC[N@H+](CC1)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC77408173	Cn1c(nnc1[C@H]1CC[N@@H+](CC1)Cc1cccnc1N)CN(C)C	0
ZINC77408624	C[N@@H+](CCOC)Cc1cc(=O)oc2c1c1ccccc1cc2	1
ZINC77422475	CC(=O)Nc1ccc(cc1)c1[nH+]ccn1Cc1nc(no1)CCOC	0
ZINC77442604	CCS(=O)(=O)CCNC(=O)NC(C)(C)c1cccc(c1)F	0
ZINC77459927	Cc1c([nH]cn1)CN1CCN([C@@H]2[C@H]1CS(=O)(=O)C2)C(=O)CNC(=O)N	0
ZINC77474662	Cc1cc(ccc1S(=O)(=O)N)NC(=O)Cc1ccc2ccccc2c1	0
ZINC77491090	c1cc(ccc1CCCSc1nnc(n1CCC(=O)N)C1CC1)Cl	0
ZINC77541305	c1cc(ncc1C(=O)N1CCOC[C@@H](C1)CO)C#N	0
ZINC77555517	COc1ccc(c2c1cccc2)c1[nH]c2c(n1)[C@@H]([NH2+]CC2)C(=O)[O-]	1
ZINC77563991	C[C@@H]1C(=O)N(CCN1C(=O)Cc1cccnc1)CC(C)C	0
ZINC77577947	C[C@@H]1CCCC[C@H]1OCC[n+]1ccc(cc1)N(C)C	0
ZINC77610219	CCOCCNS(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC77612510	c1ccc2cc(c(cc2c1)C(=O)NNC(=O)[C@@H]1CC=CC1)O	1
ZINC77622992	CC(C)[C@@H]1C(=O)NCCN1C(=O)NCCCCSC	0
ZINC77685358	C[C@H](c1ccc2ccccc2c1)NC(=O)C(=O)Nc1ccn(n1)C	1
ZINC77686084	CC(C)(C)c1ncc(cn1)NC(=O)C(=O)NCCc1ccccc1F	0
ZINC77703633	Cc1ccc(c(c1)S(=O)(=O)[N-]c1ccc2c(c1)NC(=O)CS2)F	0
ZINC77703688	c1cc(cc(c1)S(=O)(=O)Nc1ccc2c3c1cccc3CC2)C(=O)N	0
ZINC77768293	Cc1cc(n(n1)C)NC(=O)C(=O)N[C@H](C)CCC1CCCCC1	0
ZINC77799305	C[C@@H]1Cc2ccccc2N1CCNC(=O)N[C@@H](C)[C@@H](C)CO	0
ZINC77820819	CCCOc1ccc(cc1Cl)NC(=O)C(=O)NCC1(CCCCC1)O	0
ZINC77904666	CCCN([C@H]1CCS(=O)(=O)C1)C(=O)[C@@H](C)Sc1ccc(cn1)C	0
ZINC77915180	CC[C@@H]1CCC[C@@H](C1)NC(=O)C(=O)Nc1cccc(c1C)C(=O)N	0
ZINC77925348	CC1(CSC(=NCc2ccccc2)N1C(=O)CCCOC)C	0
ZINC77950824	c1ccn2c(c1)nc(n2)C(=O)NC1CCN(CC1)C(=O)c1ccsc1	0
ZINC77964939	Cc1ccc(c(c1)Cl)OC(=O)[C@@H](C)NC(=O)c1ccco1	0
ZINC77973335	CN(C)c1ncc2c(n1)CCN(C2)C(=O)c1ccc2ccccc2c1	1
ZINC78001863	C[C@@H]1CCN([C@H](C1)C)C(=O)c1csc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC78108456	C[C@@H](Cc1cccc(c1)C(F)(F)F)C(=O)NNC(=O)CCC(C)C	0
ZINC78155332	CCS(=O)(=O)c1ccc(c(c1)C(=O)N[C@H]1[C@H]2CCO[C@@H]2C1(C)C)Cl	0
ZINC78158725	Cc1cc(ccc1Cl)OCC(=O)N[C@H]1[C@H]2CCO[C@@H]2C1(C)C	0
ZINC78162351	Cc1ccc(cc1C(=O)N[C@@H]1[C@@H]2CCO[C@@H]2C1(C)C)S(=O)(=O)C	0
ZINC78172050	Cc1ccc(c(c1)C(=O)NC)NC(=O)Cc1ccc2ccccc2c1	1
ZINC78184860	Cc1ccccc1[C@@H]1C[C@@H](N(C1)C(=O)c1ccc(nc1C)C)C	0
ZINC78244507	CC(C)N(CC(=O)N)C(=O)CCc1cccc(c1)F	0
ZINC78252161	CC[C@@H](C)N(Cc1ccccc1)Cc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC78284915	CCCN(Cc1ccc(cc1)C#N)C(=O)c1cccc(c1O)OC	0
ZINC78302988	C[C@](C#N)(C1CC1)NC(=O)C[N@H+]1CCCN(CC1)CC(F)(F)F	0
ZINC78329991	C[C@H]1C[C@@]2(CC(C1)(C)C)C(=O)N(C(=O)N2)CN(CC(C)C)C1CC1	0
ZINC78355999	c1ccc2c(c1)ccc(c2O)C(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC78375878	C[C@H](C(=O)Nc1ccc(cc1)Br)N1CCN(CC1)CC(=O)N	0
ZINC78385161	CCOc1ccc(cc1)N(CCC#N)C(=O)c1c(cco1)C	0
ZINC78386971	c1c2c(cc(c1F)F)n(cn2)CC(=O)N1CCC[C@@H]2[C@@H]1CCCC2	0
ZINC78394225	Cc1c(c(n(n1)CCO)C)C[NH2+][C@H](C)Cc1ccc2ccccc2c1	1
ZINC78407086	c1cc2c(cccc2Cl)c(c1)C(=S)N	0
ZINC78411527	C[N@@H+]1CC[C@H](C1)CN(C)C(=O)c1cc2ccccc2cc1O	1
ZINC78429552	C[C@@H](C(=O)N)NC(=O)CCOc1ccc2ccccc2c1	0
ZINC78429555	C[C@H](C(=O)N)NC(=O)CCOc1ccc2ccccc2c1	0
ZINC78433978	Cn1c(nnc1SCC(=O)c1ccc2ccccc2c1)CCC(=O)N	0
ZINC78443690	c1ccc2c(c1)cccc2CN1C(=O)C2(CCS(=O)(=O)CC2)NC1=O	1
ZINC78458438	CCSc1nnc2n1cc(cc2Cl)C(F)(F)F	0
ZINC78480281	Cc1cccc(c1NCc1nc(no1)Cc1ccccc1)OC(F)F	0
ZINC78491316	C=CCNC(=O)NCc1ccc(cc1)NC(=O)N	0
ZINC78528253	Cc1cccc(c1C)NC[C@H](C)c1ccc2cc(ccc2c1)OC	1
ZINC78528930	Cc1c(cccc1NC(=O)[C@H](C)c1ccc2cc(ccc2c1)OC)N	0
ZINC78528956	C[C@@H](c1ccc2cc(ccc2c1)OC)C(=O)Nc1cc(ccc1F)N	0
ZINC78566043	COc1ccc(cc1F)CCC(=O)NCC(=O)N	0
ZINC78574156	CC(C)c1cccc(c1)OC(=O)OC(C)(C)C	0
ZINC78593044	C[C@@H](C(=O)NCCCOC)SCc1cccc(c1)C(=O)N	0
ZINC78600235	c1ccc(c(c1)CNC(=O)Nc1ccc(cc1)OCCC(=O)N)F	0
ZINC78601504	Cc1c(c([nH]n1)C(=O)N)[N-]S(=O)(=O)c1ccc(cc1F)Cl	0
ZINC78649784	CCS[C@@H]1CCCCN(C1)C(=O)c1cc(no1)C	0
ZINC78658289	Cc1ccccc1CN(C)C(=O)[C@H](C)Sc1nnnn1CC(C)C	0
ZINC78678885	CC[C@H](C)[C@@H](C(=O)NCc1cccc2c1cccc2)NC(=O)N	0
ZINC78678904	C[C@H](c1ccccc1F)N(C)C(=O)c1ccn(n1)c1ccc(cc1)F	0
ZINC78680240	CCCc1cc(nc(n1)SCc1ncc(o1)C(C)C)[O-]	0
ZINC78680538	CCN(c1cccc2c1cccc2)C(=O)COC[C@H]1CCCO1	1
ZINC78692808	c1cc(c(cc1[C@@H]1C[C@H]1C(=O)N(CC(=O)N)CC(=O)N)Cl)Cl	0
ZINC78699190	CCOC[C@@H](C[N@@H+]1CC[C@H](CC1)c1nc(on1)C)O	0
ZINC78699291	CCOC[C@H](C[N@@H+](C)CCc1cccc2c1cccc2)O	1
ZINC78727564	c1cc(c(cc1C(=O)NC1CC1)[N+](=O)[O-])N1CCCN(CC1)C(=O)N	0
ZINC78738567	CC(C)(CNC(=O)C(=O)Nc1cccc2c1cccc2)C(=O)N	0
ZINC78757753	CN1CC[C@@H](C1=O)Sc1nnc(n1N)c1ccc(cc1)OC(F)F	0
ZINC78803475	C1CCC(C1)CC(=O)OC[C@H]1CCCN1C(=O)N	0
ZINC78804738	CCCCCC/N=C\1/N(CCS1)C(=O)c1cccc(n1)C	0
ZINC78811474	c1ccc2c(c1)cccc2CNC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC78847784	CCCC(CCC)(CNC(=O)Nc1cccc2c1cccc2)O	1
ZINC78870114	c1ccc2c(c1)cccc2c1nnc(o1)SCCCCC(=O)N	0
ZINC78878213	C[C@H](c1cccc(c1)Cl)C(=O)N1CC[C@H](CC1)CS(=O)(=O)N	0
ZINC78878811	C[C@H](CC(=O)N)NC(=O)Cc1cccc2c1cccc2	0
ZINC78898859	C[C@H]1CN(C[C@@H]1[NH+]1CCN(CC1)C(=O)C)[C@@H](c1ccccc1)C(=O)N	0
ZINC78900017	Cc1ccc(cc1)/C=C/S(=O)(=O)[N-]c1c2ccccc2sc1C(=O)N	0
ZINC78901306	c1ccnc(c1)CCC(=O)N1CCC[C@@H](C1)c1cc([nH]n1)C(=O)N	0
ZINC78932882	COc1cc(cc2c1OCCO2)/C=C/C(=O)NCc1ccco1	0
ZINC78938234	C[C@@H](c1cccc2c1cccc2)NC(=O)CCNC(=O)c1ccsc1	1
ZINC78947133	c1ccc(cc1)CCCSCC(=O)N[C@H]1CCC[C@@H]1C(=O)N	0
ZINC78967717	CC(=O)Nc1ccc(cc1OC)NCc1cccc2c1cccc2	1
ZINC78977592	CCc1ccccc1[N-]S(=O)(=O)c1ccc(c(c1)Cl)C#N	0
ZINC78978732	c1ccc2cc(ccc2c1)OCCC(=O)NCc1ccc(nc1)Cl	1
ZINC78984466	CCNC(=O)N[C@H]1CC[C@@H](CC1)Oc1ccccc1C#N	0
ZINC78987579	C[C@H](c1nc(cs1)C[S@@](=O)Cc1cccc2c1cccc2)OC	1
ZINC79017914	C[C@H]1CCC[C@H](C1)NC(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC79019616	COC(=O)c1cc(c(cc1Cl)F)O	0
ZINC79019729	c1cc(cc(c1)O)CC(=O)N1CCc2c1ccnc2	0
ZINC79029487	CC[C@@H](C(=O)N)N[C@@H](C)c1cccc2c1cccc2	0
ZINC79029493	CC[C@@H](C(=O)N)N[C@H](C)c1cccc2c1cccc2	0
ZINC79029496	CC[C@H](C(=O)N)N[C@H](C)c1cccc2c1cccc2	0
ZINC79042209	CCS(=O)(=O)C[C@H](C)N(C)C(=O)Cc1cccc2c1cccc2	1
ZINC79054545	c1ccc2c(c1)cccc2S(=O)(=O)[N-]c1ccc(cc1F)C(=O)N	0
ZINC79085292	c1ccc2c(c1)ncn2NC(=O)NCC(=O)N1CCCC1	0
ZINC79104462	CCOc1ccc(c2c1cccc2)S(=O)(=O)N[C@H](C#N)C(C)(C)C	1
ZINC79142974	c1ccc2c(c1)cccc2CNC(=O)CCCNC(=O)c1ccsc1	1
ZINC79159462	Cc1cc(ccc1NCCOc1ccc2ccccc2c1)C(=O)N	0
ZINC79192070	C[C@H]1CN(c2c1cccc2)C(=O)NC[C@@H](c1ccco1)[NH+](C)C	0
ZINC79200725	CNC(=O)c1ccc(cc1Cl)NC(=O)[C@@H](c1ccccc1)OC	0
ZINC79219217	Cc1c(cn[nH]1)CCCNC(=O)N[C@H](C)c1ccc2ccccc2c1	1
ZINC79219255	C[C@@H](c1ccc2ccccc2c1)NC(=O)Nc1ccccn1	1
ZINC79222980	c1ccc2cc(ccc2c1)OS(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC79305056	c1ccc(cc1)[C@@H](C(=O)N)NCC1(CC1)c1ccc(cc1)F	0
ZINC79349757	CN(C)c1ccc(cc1)C(=O)N1CCN(CC1)CC(C(F)F)(F)F	0
ZINC79372026	CCN(C1CC1)C(=O)CS[C@H](C)c1nc(no1)c1cccs1	0
ZINC79387055	c1ccc2c(c1)cccc2OCCCSCCC(=O)N	0
ZINC79387362	c1ccc2cc(ccc2c1)c1ccc(cc1)CO	1
ZINC79392300	Cc1cc(c(o1)C)C(=O)NCC(=O)NCCCOCC(F)(F)F	0
ZINC79483114	c1ccc2c(c1)cccc2OCCC[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC79483709	c1ccc2c(c1)[C@H](NC2=O)CC(=O)Nc1ccc(nc1)C(F)(F)F	0
ZINC79501204	CC(C)Cc1cc(n(n1)C)c1nnc2n1nc(s2)c1ccsc1	0
ZINC79503900	C[C@@H](CNC(=O)N(CC=C)CC=C)[N@@H+]1CCc2ccccc2C1	0
ZINC79549795	c1ccc2c(c1)cccc2CNC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC79575024	c1ccc2c(c1)CCN(CC2)Cc1ccc[nH+]c1N	0
ZINC79726962	c1ccc2cc(ccc2c1)C(=O)NCCC(=O)NCC(=O)N	0
ZINC79816180	Cc1nnc(n1N)S[C@@H](C)c1ccc2ccccc2c1	0
ZINC79816184	Cc1nnc(n1N)S[C@H](C)c1ccc2ccccc2c1	0
ZINC79818588	Cn1c(=O)[nH]nc1SCCCOc1cccc2c1cccc2	1
ZINC79819737	CCCc1cc(sc1C)/C(=C(\C#N)/C(=O)NC)/[O-]	0
ZINC79955087	Cn1cc(cn1)c1nc(cs1)C(=O)NCCCOCC(F)(F)F	0
ZINC80047805	CC(C)COCCNC(=O)NNC(=O)Cc1cccc2c1cccc2	1
ZINC80093705	CC(C)C[C@H](C(=O)NCc1cc(ccc1OC)Cl)NC(=O)N	0
ZINC80133810	Cc1nc(on1)COC(=O)[C@@H](C)Sc1ccc(cc1)Br	0
ZINC80234108	c1ccc2c(c1)cccc2NC(=O)C(=O)N1CCC(CC1)C(=O)N	0
ZINC80289374	c1ccc2cc(ccc2c1)CC(=O)Nc1ccc(cc1F)S(=O)(=O)N	0
ZINC80289422	c1cc(ccc1/C=C/C(=O)Nc1ccc(cc1F)S(=O)(=O)N)Cl	0
ZINC80323974	Cc1cnn(c1)CCC(=O)NCc1ccc2cc(ccc2c1)OC	1
ZINC80329316	c1ccc2c(c1)cccc2Cn1ccs/c/1=N/C(=O)c1n[nH]c(=O)[nH]1	1
ZINC80364350	CCCC(=O)Nc1cccc(c1)NC(=O)[C@H](C)NC(=O)c1ccco1	0
ZINC80435473	CN(CCOc1ccccc1OC)C(=O)c1ccc(c(c1)Cl)O	0
ZINC81609688	Cc1cc(ccc1OC)NC(=O)N[C@H]1CCCC[C@H]1CO	0
ZINC82048403	c1ccc(c(c1)c1nc(cs1)CO)Br	0
ZINC82107047	c1ccc2cc(ccc2c1)c1cn(nn1)CCCc1nnc(s1)N	0
ZINC82138538	Cc1c(scn1)CCC(=O)N1CCN(C(=O)C1)c1ccc(cc1)OC	0
ZINC82161906	Cc1ccc(cc1)O[C@@]1(CC[N@@H+](CC1)Cc1cccnc1N)C(=O)[O-]	0
ZINC82317604	COC(=O)c1c(nc(c(n1)Br)Cl)N	0
ZINC82319574	COc1ccc2cc(cc(c2c1)OC)C(=O)[O-]	1
ZINC82411786	Cc1c(ccs1)N	0
ZINC82634638	CCC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC82670522	C1COC[C@H]1[C@@H](C(F)(F)F)N	0
ZINC83239747	c1ccnc(c1)c1c(nc(s1)[S-])C(=O)[O-]	0
ZINC83241738	c1ccc(cc1)CCNCc1ncc(s1)c1cccnc1Cl	0
ZINC83250519	CC1([C@H](N[C@H](S1)c1ncc(s1)c1ccccc1)C(=O)[O-])C	0
ZINC83251787	c1ccc(cc1)c1c(scn1)CNN	0
ZINC83259294	CC(C)(C)OC(=O)[C@@](CC(=O)[O-])(c1ccccc1[N+](=O)[O-])N	0
ZINC83259311	CC(C)(C)OC(=O)[C@@](CC(=O)[O-])(c1ccc2ccccc2c1)N	0
ZINC83259722	CC(C)[C@@H]([C@@H](c1ccc(cc1)Br)N)[NH3+]	0
ZINC83291151	CN(C(=O)[C@H]1CCCN1C(=O)OCc1ccccc1)OC	0
ZINC83291689	CSc1c(c(sn1)N/N=C\c1cccc2c1cccc2)C#N	1
ZINC83294409	CC1(Cc2c(sc(n2)N)/C(=C/OC[NH3+])/C1)C	0
ZINC83299325	CCOc1cc(cc(c1OCc1ccc(cc1)F)Br)/C=N\NC(=S)N	0
ZINC83308179	CCCCCC[C@]1(/C(=C\C[N+](C)(C)C)/OCO1)C	0
ZINC83327927	c1ccc(cc1)n1cc(c(n1)c1cccnc1)/C=C\C(=O)[O-]	0
ZINC83331298	c1ccc2c(c1)ccc(c2Br)OCC(=O)N/N=C\c1ccc(cc1)O	1
ZINC83344427	c1cc(cc(c1)N)c1nc(cs1)C[NH3+]	0
ZINC83812969	C/C(=N/N1CC[N@H+](CC1)C)/c1ccc2c3c1cccc3CC2	1
ZINC83813188	C/C(=N/NC(=O)c1cn(c2c1cccc2)C)/c1csc(n1)N	0
ZINC83829944	CCc1nc([nH]n1)[C@H]1CN(CCO1)C(=O)Cc1csc(n1)C	0
ZINC83843473	CCn1cc(cn1)[C@H]1[C@@H](CCO1)CNCc1c(nc(s1)C)C	0
ZINC83864213	CN(Cc1cccc2c1cccc2)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC83991757	CC(C)c1nc(on1)CCNS(=O)(=O)c1cccc2c1cccc2	1
ZINC83994967	c1ccc2c(c1)cccc2S(=O)(=O)NC1(CCCC1)C(=O)N	0
ZINC83996182	c1ccc2c(c1)cccc2S(=O)(=O)N[C@@H]1CCC[C@@H]1C(=O)N	0
ZINC84041536	Cc1c(cccc1S(=O)(=O)NCc1cc(no1)C(=O)N)[N+](=O)[O-]	0
ZINC84061168	Cc1c(oc(c1C#N)NC(=O)C[N@@H+]1CCc2c(cc(nn2)OC)C1)C	0
ZINC84077107	Cc1cc(c(cc1C)S(=O)(=O)NCc1cc(no1)C(=O)N)[N+](=O)[O-]	0
ZINC84111325	Cc1cc(n[nH]1)[C@H]1CCCN(C1)Cc1cccc(c1)OCC(=O)N	0
ZINC84341464	c1cc(c(cc1Cl)Cl)C1(CCOCC1)C(=O)NCC1CCCCC1	0
ZINC84393472	c1cc(ccc1[C@@H]1C[C@H]1NC(=O)CN1CCCCCCC1=O)F	0
ZINC84544413	C[C@@H](COCC(C)C)NC(=O)c1ccc2c(c1)n[nH]n2	0
ZINC84581819	c1ccc2c(c1)CC[C@H]([C@H]2NS(=O)(=O)N)n1ccnc1	0
ZINC84597709	C[C@@H](c1ccc2ccccc2c1)C(=O)N1CCC[C@H](C1)CCC(=O)N	0
ZINC84597710	C[C@H](c1ccc2ccccc2c1)C(=O)N1CCC[C@H](C1)CCC(=O)N	0
ZINC84598300	c1ccc2c(c1)cccc2[C@@H]1C[C@@H]1C(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC84598645	c1ccc2c(c1)cccc2c1csc(n1)NC(=O)c1c(nccn1)N	0
ZINC84605859	c1ccc2cc(ccc2c1)CNC(=O)N1CCC[C@@H](C1)CC(=O)N	0
ZINC84606035	c1ccc2cc(ccc2c1)S(=O)(=O)NCCOCC(=O)N	0
ZINC84656402	C[C@@H](c1cccc2c1cccc2)OC(=O)c1c(nccn1)N	0
ZINC84686401	C[C@@H]1C[C@@H](CN1C(=O)C1(CCCCC1)NC(=O)N)c1ccc(cc1)F	0
ZINC84714324	C[C@H]1CN(C[C@H]1[NH+](C)C)C(=O)Cn1c2ccccc2c(=O)cn1	0
ZINC84718316	CC(=O)N1CCC[C@@H]1C(=O)Nc1ccc2c3c1cccc3CC2	1
ZINC84925102	C[C@H](C(=O)NC[C@@](C)(CSC)O)Sc1ccccn1	0
ZINC84964184	COc1cc(sc1S(=O)(=O)N)C(=O)Nc1cccc2c1cccc2	0
ZINC84970020	c1cc(oc1)CS/C=C/C(=O)NC1(CCCCC1)C(=O)N	0
ZINC84971168	C[C@@H](C(=O)Nc1cccc(c1)NC(=O)/C=C/SCc1ccco1)OC	0
ZINC85223755	c1cc2c(cc1N)S(=O)(=O)N=CN2	0
ZINC85237200	CC(C)(c1nc(on1)CSc1ccc2ccccc2c1)OC	1
ZINC85259941	Cc1cc(n(n1)C(C)(C)C)NC(=O)CO/N=C(\c1ccsc1)/N	0
ZINC85279626	Cc1cccc(c1NCc1ccccc1OC(F)F)C(=O)N	0
ZINC85288851	Cc1ccc(c(c1NCC(=O)NCc1ccc(cc1)F)C)[N+](=O)[O-]	0
ZINC85344902	c1cc2c(ccc3c2c(c1)c(=O)n3CC(=O)[O-])N	0
ZINC85385465	Cc1ccccc1c1ncn(n1)CC(=O)OC	0
ZINC85471474	Cn1c(cc(n1)CNC(=O)CSc1ccc(cc1)F)c1cccs1	0
ZINC85476790	CNC(=O)c1cccc(c1)c1ccc([nH+]c1)N	0
ZINC85483683	C1C=C(C=C[C@@H]1/C=C\C(=O)[O-])S(=O)(=O)N	0
ZINC85517276	Cc1ccc2c(c1)[nH]c([nH+]2)[C@H]1CCCN(C1)C(=O)[C@H]1CN(CCO1)C	0
ZINC85709602	c1ccc2c(c1)C(=O)c1ccc(cc1C2=O)NC(=O)[C@H]1CCCS1	0
ZINC85811148	CCCCCCCCOC(=O)CN	0
ZINC86027524	COc1cccc(c1)[C@H]1C[C@@H]1C(=O)Oc1ccc2cn[nH]c2c1	0
ZINC86062592	c1ccc2cc(ccc2c1)OCC(=O)OC[C@@H]1CC(=O)N(C1)C1CC1	1
ZINC86199568	CCCc1nc(cs1)CNc1cccc(c1)CN(CC)C(=O)C	0
ZINC86250307	COc1ccc(c2c1cccc2)C[NH2+]CC1(CCOCC1)C(=O)N	0
ZINC86340612	CCC[C@@](C)(CO)NC(=O)N[C@H](C)c1cccc2c1cccc2	1
ZINC86366749	C[C@@H](C(C)C)N(C1CC1)C(=O)NC1CCN(CC1)c1cccc[nH+]1	0
ZINC86398552	C[C@H](c1ccco1)N(C1CC1)C(=O)N[C@@H](c1ccncc1)C(C)C	0
ZINC86400559	Cc1cc(ccc1N1CCC[C@@H](C1)NC(=O)N(C)C(C)C)F	0
ZINC86860944	c1ccc2c(c1)ccc(c2N(c1ccccn1)N)O	0
ZINC86860944	c1ccc2c(c1)ccc(c2N(c1cccc[nH+]1)N)O	0
ZINC86861208	c1ccc2c(c1)ccc(c2ON)O	0
ZINC86862482	Cc1ccc(cc1)N1CCCC[C@@H]1OCCC(=O)N	0
ZINC86965314	CCc1c(c(on1)CC)CC(=O)N1CCC(CC1)C(=O)N	0
ZINC87001244	C[C@H](c1ccc2ccccc2c1)NC(=O)c1cc(cn1C)C(=O)N	0
ZINC87001990	C[C@@H](c1cccc2c1cccc2)NC(=O)c1cc(cn1C)C(=O)N	0
ZINC87025389	CN(CCOCC1CC1)C(=O)NCc1ccc2cc(ccc2c1)OC	1
ZINC87026705	CCOc1ccccc1OC(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC87067588	c1ccc2cc(ccc2c1)CNC(=O)CCc1cccc(c1)[N+](=O)[O-]	1
ZINC87133860	C[C@@H]1CC[C@H](CN1C(=O)Cc1ccc(c(c1)F)F)C(=O)N	0
ZINC87210531	C[C@@H](CC(C)C)OCCC(=O)Nc1cccc(c1)CN1CCSCC1	0
ZINC87225716	C[C@@H](CC(C)C)OCCC(=O)OCC(=O)N1CCc2c1cccc2	0
ZINC87259558	CN(CC[NH+]1CCOCC1)C(=O)c1cnc(s1)Cc1ccccc1	0
ZINC87259865	c1cc(ccc1c1cscn1)C(=O)N1CCC[C@H](C1)CCC(=O)N	0
ZINC87302963	CC(C)C[C@H](C(=O)N1CC[C@H](C1)C(=O)N)N1CCCCC1=O	0
ZINC87313995	C[C@@H]1CCC[C@H]1NC(=O)c1cccnc1NC(C)C	0
ZINC87333483	CCN(CC)C(=O)CCC(=O)NCC1(CCOCC1)SC	0
ZINC87341061	c1ccc(cc1)CN(CC(F)F)C(=O)Cc1ccc(c(c1)F)F	0
ZINC87352360	Cc1nc(cs1)c1cc(co1)C(=O)N[C@H](C(=O)N)C(C)(C)C	0
ZINC87485186	c1cc(cc(c1)Cl)c1c(cn[nH]1)C(=O)NC[C@@H]1CC[C@H](CC1)C(=O)N	0
ZINC87557394	CN(C[C@@H](C1CC1)O)C(=O)/C=C/c1cc(ccc1OC)Br	0
ZINC88155770	C1COC[C@H]1C1CC(=O)CC(=O)C1	0
ZINC88217851	C[C@@H](c1cccc(c1)N1CCCC1)NC(=O)[C@H]1CCC=CC1	0
ZINC88228456	c1ccc(c(c1)C(=O)Nc1cc(ccc1Cl)C#N)SCC(=O)N	0
ZINC88229296	Cn1c(ccn1)C(=O)N(CC[NH+](C)C)Cc1ccco1	0
ZINC88241933	Cc1c(cc(o1)C(=O)N[C@@H](C)c1ccc2ccccc2c1)S(=O)(=O)N	0
ZINC88245036	c1cc(cc2c1cc(cc2)Br)C(=O)N	0
ZINC88247616	CC(C)(C)OC(=O)[C@H](C[C@@H]1CCC[NH2+]C1)N	0
ZINC88263058	C[C@H](CC(C)C)OCCC(=O)NCCNC(=O)c1ccccc1O	0
ZINC88279985	Cc1c(cc(o1)C(=O)NCCCCC(C)C)S(=O)(=O)N	0
ZINC88282237	CCCC[C@H](C(=O)N1Cc2ccccc2N(C[C@@H]1CC)C)NC(=O)N	0
ZINC88292385	CC1(CN(CC[S@@]1=O)C(=O)COc1ccc2ccccc2c1)C	1
ZINC88321913	CCOC(=O)c1cc2cc(ccc2c(c1)O)N	0
ZINC88330087	Cc1cc(ccc1S(=O)(=O)N)C(=O)N(C)CCOCC1CC1	0
ZINC88466042	Cc1cc(c(cc1NC(=O)Cc1ccc(cc1)C(F)(F)F)C(C)C)O	0
ZINC88506805	COc1ccc2ccc(c(c2c1)CN(CCC#N)CCC(F)(F)F)O	1
ZINC88512176	CCC[C@@](C)(C(=O)OC)[NH2+]C[C@@H](C)CC	0
ZINC88522370	c1ccc2c(c1)cc(o2)/C(=N\OCc1ccc(cc1)C#N)/N	0
ZINC88533619	Cc1ccnc(n1)c1ccc(cc1)NC(C)C	0
ZINC88544739	c1ccc(cc1)[S@@](=O)CCNC1(CCCCC1)C(=O)N	0
ZINC88544829	Cc1ccccc1CN(C)C(=O)CNC1(CCCCC1)C(=O)N	0
ZINC88546038	COc1cc(c(cc1NS(=O)(=O)c1ccc2ccccc2c1)F)OC	1
ZINC88575342	Cc1ccc(cc1)[C@H](C1CC1)NC(=O)c1cc(c(o1)C)S(=O)(=O)N	0
ZINC88578396	Cc1c(cc(o1)C(=O)N(C)Cc1cccc2c1cccc2)S(=O)(=O)N	0
ZINC88586345	CC[C@H](CCO)NC(=O)NCc1cccc(c1)NC(C)C	0
ZINC88687123	Cc1ccc2c(c1)OCCN2C(=O)c1cc(c(o1)C)S(=O)(=O)N	0
ZINC88755786	COc1cc(cc(c1)OC)C[N@H+]1CC[C@@H](C1)NCc1ccncc1	0
ZINC88759044	CN(CCOCC1CC1)c1c(cc(cn1)C(=O)N1CCCCC1)Cl	0
ZINC88771220	c1ccc2c(c1)cccc2S(=O)(=O)NC1(CCCCC1)C(=O)N	0
ZINC88774874	CCOC[C@H]1CCN(C1)C(=O)N[C@H](C)c1cccc(c1)N1CCCC1	0
ZINC88799437	Cn1cc(cc1/C(=N/S(=O)(=O)c1ccc2ccccc2c1)/[O-])C(=O)N	0
ZINC88810125	CC[C@@H](COC(=O)c1cc(cn1C)C(=O)N)c1ccccc1	0
ZINC88815092	Cn1cc(cc1C(=O)OCCCc1cccc2c1cccc2)C(=O)N	0
ZINC88817667	c1ccnc(c1)SCCC(=O)OCCCC(=O)N	0
ZINC89197768	CCNn1c2cc(ccc2cn1)N	0
ZINC89209007	CCc1c(cn(n1)C)CNC(=O)NCc1ccc2ccccc2c1	1
ZINC89236138	c1cc2c(cc1F)C=C(CO2)C(=O)N[C@@H]1CCC[C@H]1C(=O)N	0
ZINC89236798	CCOC(=O)CC[C@@H]1CCCCN1C(=O)CSCC(F)(F)F	0
ZINC89237428	C#CC[C@H](C(=O)N)NC(=O)c1cc2ccccc2cc1OC(F)F	0
ZINC89263458	c1ccc(c(c1)C(F)(F)F)n1nc(c(n1)N)C(=O)[O-]	0
ZINC89281028	Cc1ccncc1NC(=O)N1CCC[C@@H]1c1cccc2c1OCCO2	0
ZINC89310395	CN(C)C(=O)[C@H]1CSCN1C(=O)[C@@H]1CCC=CC1	0
ZINC89332887	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)CCCn1cncn1)O	0
ZINC89373630	COC[C@H](C(=O)N)NC(=O)c1c2ccccc2cc2c1cccc2	0
ZINC89374608	COC[C@@H](C(=O)N)NC(=O)c1ccc2cc(ccc2c1)Br	0
ZINC89375303	COC[C@@H](C(=O)N)NC(=O)c1ccc2ccccc2c1	0
ZINC89375570	COC[C@H](C(=O)N)NC(=O)CCCSc1ccc(cc1)Cl	0
ZINC89376079	Cc1ccc(cc1)/C=C/C(=O)N[C@@H](COC)C(=O)N	0
ZINC89376294	Cc1c(nc(o1)c1cccs1)CC(=O)N[C@H](COC)C(=O)N	0
ZINC89376447	COC[C@@H](C(=O)N)NC(=O)CSc1ccc2ccccc2c1	0
ZINC89376553	COC[C@@H](C(=O)N)NC(=O)Cc1ccc(cc1Br)[N+](=O)[O-]	0
ZINC89376755	COC[C@H](C(=O)N)NC(=O)Cc1cc2c3ccccc3ccc2o1	0
ZINC89376909	COCCn1c2ccccc2cc1C(=O)N[C@@H](COC)C(=O)N	0
ZINC89377210	COC[C@@H](C(=O)N)NC(=O)Cc1ccc2ccccc2c1	0
ZINC89377329	COC[C@H](C(=O)N)NC(=O)[C@H]1C[C@@H]1c1cccc2c1cccc2	0
ZINC89378283	COC[C@H](C(=O)N)NC(=O)CCCOc1cccc2c1cccc2	0
ZINC89382541	C[N@@H+]1CCN([C@@H](C1)c1ccccc1)Cc1cccc(c1)[N+](=O)[O-]	0
ZINC89386773	CCS(=O)(=O)CCN(C)C(=O)/C=C/c1cccc2c1cccc2	1
ZINC89386887	Cc1c(cccc1Br)C(=O)N[C@H](COC)C(=O)N	0
ZINC89387711	Cc1c(cc2cnn(c2n1)C(C)C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89388586	COC[C@H](C(=O)N)NC(=O)CSc1cccc2c1c(ccc2)Cl	0
ZINC89395434	Cc1cccc(c1)N1CCN(CC1)CCC(=O)N[C@H](COC)C(=O)N	0
ZINC89425442	C[N@H+](CCn1c2c(cccn2)oc1=O)Cc1cccc2c1cccc2	1
ZINC89427828	c1cc2c(nc1)n(c(=O)o2)CCN1CCN(CC1)S(=O)(=O)N	0
ZINC89447343	C[C@@H]1CCC[C@@H](C1)C(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89448713	CC(=C[C@@H]1[C@@H](C1(C)C)C(=O)N1CC[C@@H](c2c1cccc2)C(=O)N)C	0
ZINC89465433	c1ccc2c(c1)[C@@H](CCN2C(=O)CCOCC(F)(F)F)C(=O)N	0
ZINC89470242	COc1cccc(c1)NC(=O)N[C@@H]1CC[C@@H](CC1)C(=O)NC(=O)N	0
ZINC89521658	CCO[C@H](C)c1[nH+]ccn1Cc1cccc(c1)C(=O)N	0
ZINC89544470	Cc1c(=O)[nH]c([nH+]c1[O-])CCNC(=O)Cc1cccc(c1)C(F)(F)F	0
ZINC89566750	c1cc([nH]c1)CC(=O)Nc1ccc(cc1)N1CCNC(=O)C1	0
ZINC89569979	CC(C)(C)OC(=O)N1CC(=CC(=O)NC2(CCCCC2)C#N)C1	0
ZINC89570019	c1cc([nH]c1)CC(=O)NCC1(CCC1)c1ccc(cc1)F	0
ZINC89603608	CC(C)CN(CC(=O)N)c1nccc(n1)OCc1ccccc1	0
ZINC89608825	Cc1cc(sc1C(=O)N1CCC[C@@H]1c1nnc(o1)C)NC(=O)C1CC1	0
ZINC89620636	Cc1ccc(cc1NC(=O)c1cccnc1Br)c1ncco1	0
ZINC89625386	CC[C@@H](C)[C@@H](C(=O)N1CC[C@@H](C1)Oc1cccc(c1)Cl)NC(=O)N	0
ZINC89677098	c1ccc2c(c1)cccc2NC(=O)N1CCC(CC1)(C(F)(F)F)O	1
ZINC89702929	Cc1ccc(c(c1)C)CNC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89722498	C[C@@H](CC1CCCC1)C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89722771	c1ccc2cc(ccc2c1)C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89723916	c1cc(ncc1C(=O)N1CCc2c(sc(c2C#N)N)C1)N1CCCC1	0
ZINC89723972	C[C@H]1CCC[C@@H](C1)OCC(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89744076	c1ccc2c(c1)cccc2CN1C(=O)[C@@H]2C[C@@H]2C1=O	1
ZINC89746047	CCOC(=O)C[C@H](C)CNC(=O)N(C)Cc1cccc2c1cccc2	1
ZINC89789693	Cc1ccc(cc1)N1CC[C@@H](C1=O)NC/C=C/c1ccc(cc1)C#N	0
ZINC89795087	Cc1c(cccn1)CNC[C@H](C)c1nc(no1)c1ccccc1	0
ZINC89798206	c1ccc2c(c1)cnn2CC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89798593	C[C@@H]1CC[C@@H](O1)CCC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89798940	Cc1[nH+]c(cn1CC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N)[N+](=O)[O-]	0
ZINC89807322	C[C@H]1CCC[C@@H](C1)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89807737	c1cc2c(ccc3c2c(c1)c(=O)[nH]3)S(=O)(=O)[N-]c1ccc(cc1F)F	1
ZINC89818159	Cc1ccc(cc1C)N1C[C@H](CCC1=O)C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC89826908	CN(CCN1CCCC1=O)C(=O)c1cccc(c1)c1ccoc1	0
ZINC89828882	CC(C)CCn1ccc(n1)NC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89838907	CN(CCCS(=O)(=O)C)C(=O)CCCOc1cccc(c1)F	0
ZINC89844816	Cc1ccc(c(c1)C(=O)N(C)c1cccc2c1cccn2)Br	0
ZINC89848714	c1cc(ccc1C#CCOC(=O)c1c(ncs1)C1CC1)Cl	0
ZINC89857232	CN(CCCn1cc[nH+]c1)C(=O)CCCn1ccc2c1ccc(c2)Cl	0
ZINC89864213	CCNC(=O)c1ccc(c(c1)C)NC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89871560	CC(C)(C)[C@@H](C(=O)N)NC(=O)Nc1cccc(c1)CSC1CCCC1	0
ZINC89873047	c1ccc2c(c1)cc(cc2C(=O)OCCOc1ccc(cc1)C#N)N	0
ZINC89873177	c1ccc2c(c1)cccc2[C@@H]1C[C@@H]1C(=O)N	0
ZINC89873230	c1ccc2c(c1)cccc2CCNc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC89878757	c1ccc2cc(ccc2c1)CNC(=O)N1CCO[C@@H](C1)[C@@H]1CCCO1	1
ZINC89879834	C[C@H](CCOC)C(=O)N1CCCC[C@@H]1CCc1ccccc1	0
ZINC89884056	CC(C)C[C@H](CO)NC(=O)Nc1ccc(nc1)Oc1cccnc1	0
ZINC89887650	C[NH+](C)[C@@H](CNC(=O)NNC(=O)CSC)c1cccc(c1)F	0
ZINC89888978	CN(C)C(=O)c1ccc(cc1)CNC(=O)N1CCN(CC1)CC#C	0
ZINC89892602	c1c(cc(cc1Cl)Cl)CCNC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89900407	CCOC(=O)CC[C@@H](C)NC(=O)N[C@@H](C)CCSC	0
ZINC89904149	C[C@H](Cc1ccc2ccccc2c1)NC(=O)c1ccc(o1)C(=O)N	0
ZINC89905337	C[C@H](c1cccc(c1)S(=O)(=O)N)Nc1cc[nH+]c2c1ccc(c2)F	0
ZINC89910308	C[C@H](c1ccncc1)NC(=O)NCCCSc1nccs1	0
ZINC89919982	C[C@@H]1[C@@H](S(=O)(=O)CCN1C(=O)c1ccc2ccccc2c1)C	1
ZINC89936367	Cc1ccccc1Cc1nc(no1)CN(C)[C@@H]1CCSC1	0
ZINC89937547	C[C@H]1CN(CC[C@H]1[NH2+]Cc1ccc2ccccc2c1)C(=O)C	1
ZINC89942143	CC[C@H](C)C(=O)N1CCC[C@@H](C1)C(=O)Nc1ncnn1C	0
ZINC89943112	C[C@@H](c1ccc2ccccc2c1)[N@@H+](C)CCCc1c(c(n[nH]1)N)C#N	0
ZINC89973274	c1ccc2cc(ccc2c1)OCC(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89982563	C[C@@H](C(=O)Nc1ccc2ccccc2c1)[N@H+]1CCCSCC1	1
ZINC89992849	c1ccnc(c1)c1nc(cs1)C[N@@H+]1CC[C@H](CC1)CS(=O)(=O)N	0
ZINC89996432	COc1c(cccn1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89998184	CCOc1ccc(cc1)NC(=O)N[C@@H](C)[C@@H](c1ccc(cc1)OC)O	0
ZINC90002960	CCOC(=O)CC[C@@H](C)NC(=O)c1cc(c(nc1)N)Cl	0
ZINC90008073	c1ccc2c(c1)cccc2CN1CCOC[C@H]1C1CC1	1
ZINC90025800	CCOc1ccccc1C(=O)N1CCN(CC1)C(=O)Cc1ccc[nH]1	0
ZINC90066548	C[C@@H](c1ccc2ccccc2c1)Nc1c2ccc(nc2ncn1)N	0
ZINC90067632	C[NH+](C)CCNC(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC90085568	C[C@H](c1ccc2ccccc2c1)NC(=O)CSCC(F)(F)F	1
ZINC90085778	C[NH+](C)[C@H](CNC(=O)c1cccc(c1F)OC)c1ccccc1OC	0
ZINC90091113	Cc1ccc2ncc(n2c1)C(=O)N1CCN(CC1)Cc1ccncc1	0
ZINC90126715	CC(C)(C)C(=O)Nc1ccccc1C(=O)NN1Cc2ccccc2C1	0
ZINC90147881	c1ccc2cc(c(cc2c1)C(=O)NCC(=O)N)OC(F)F	0
ZINC90191343	CCCn1cc(cn1)NCc1cc(c(c(c1)Cl)OCC(=O)N)OC	0
ZINC90194504	c1ccc2c(c1)cccc2OCCO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90201451	c1ccc2c(c1)cc(o2)CNC(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90226938	CC(C)(CNC(=O)c1cc2ccccc2cc1OC(F)F)C(=O)N	0
ZINC90230950	CC[C@@H](C#N)NS(=O)(=O)c1cc(ccc1OCCOC)Cl	0
ZINC90413150	c1c(cnc(c1C(=O)N)F)Br	0
ZINC90417557	Cc1ncc(s1)[C@@H](C)[NH2+][C@H](C)CCSC	0
ZINC90426446	c1cnc(cc1/C=C/C(=O)N1CCN(CC1)CC(=O)N)Cl	0
ZINC90443487	COc1cccc(c1F)C(=O)Nc1ccc(cc1)CCS(=O)(=O)C	0
ZINC90445351	COc1ccc(c2c1cccc2)S(=O)(=O)N1CCN(CC1)CC#C	1
ZINC90455299	CC[C@H](c1ccc2cc(ccc2c1)OC)[NH2+][C@@H]1CCc2c(cn[nH]2)C1	1
ZINC90458532	C[C@H](C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1)NC(=O)C	0
ZINC90467661	Cc1ccc2ncc(n2c1)C(=O)Nc1cc(ccc1C)C(=O)N	0
ZINC90467995	CN(C)c1ccc(cc1F)CNC(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90517226	CCNC(=O)CNC(=O)N[C@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC90525041	Cc1cc(c(c(c1)C)C(=O)Nc1ccc(c(c1)n1c(nnn1)C)F)C	0
ZINC90552733	c1ccc2cc(c(cc2c1)C(=O)N1CC[C@@H](C1)C(=O)N)OC(F)F	0
ZINC90556729	c1ccc(cc1)C(=O)Oc1ccc2cc(ccc2c1)C(=[NH2+])N	0
ZINC90564230	Cc1nc2c(s1)[C@H](CCC2)N(C)C(=O)c1ccc(nc1)OCC(F)F	0
ZINC90565713	CN(C[C@@H]1CCCN(C1)S(=O)(=O)C)OCc1ccccc1	0
ZINC90593743	Cc1c(sc2n1cc(n2)c1ccc(cc1)F)CNC(=O)c1cccs1	0
ZINC90598068	CSCCCCNC(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC90613274	c1ccc2c(c1)cc1ccccc1c2CNN	0
ZINC90615068	CCO[C@H]1C[C@@H](C21CCC2)NC(=O)c1cnn(c1C)c1ccncc1	0
ZINC90633422	c1cc2c(cc1F)C=C(CO2)C(=O)N[C@H](CC(=O)N)C1CCCCC1	0
ZINC90654221	CC(C)(CNC(=O)c1cc2ccccc2cc1OC(F)F)C(=O)OC	1
ZINC90690537	c1ccc2cc(c(cc2c1)C(=O)NC1(CC1)C#N)OC(F)F	1
ZINC90690914	Cc1cnc(s1)CNC(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC90706116	c1ccc2c(c1)CCN2C(=O)[C@@H]1Cn2c(=O)ccnc2SC1	0
ZINC90732806	CC(=O)NCC#CCOc1cccc2c1cccc2	1
ZINC90755334	c1ccc2c(c1)cccc2CC1=NNCCN1	1
ZINC90989192	Cn1c(nnc1C1CC1)CS(=O)(=O)Cc1cccc2c1cccc2	1
ZINC91118516	C[C@H]1CN(C(CO1)(C)C)C(=O)Cc1ccn[nH]1	0
ZINC91234199	CN(C)c1cccc(c1)CNC(=O)C[C@@H](c1ccc(cc1)Cl)O	0
ZINC91397796	Cc1ccc2c(c1)[C@@H](CO2)N[C@@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC91425108	Cc1cc(ccc1C(=O)[C@@H]1CCCN(C1)c1nccc(n1)N)OC	0
ZINC91533943	CC(C)([C@@H](c1ccc(c(c1)F)F)N)[NH+]1CCCC1	0
ZINC91574732	Cc1c(nn(c1C)CCC(=O)N1CCC[C@@H]1c1nc(no1)C(C)C)C	0
ZINC91625999	CS(=O)(=O)N1CCc2c(nc[nH]2)[C@@]21CCN(CC2)C(=O)[C@H]1CC[NH2+]C1	0
ZINC91656609	Cc1ccc(cn1)[C@H](C)NC(=O)c1c[nH]nc1c1cccc(c1)F	0
ZINC91663526	CCCCc1c(nc(nc1N1CCC(CC1)[N@@H+]1CCC[C@@H](C1)O)N)C	0
ZINC91706763	CN1CC[C@]2(CCC1=O)CN(CC[N@@H+]2C)CCn1cc[nH+]c1	0
ZINC91725883	c1cc(cc(c1)F)c1c(c[nH]n1)C(=O)N[C@@H](Cc1cnc[nH]1)C(=O)N	0
ZINC91746372	CC[C@@H](C(=O)N1CCN(CC1)c1cc(nc(n1)N)C)n1cccn1	0
ZINC91755893	C[C@H](C(=O)NCCc1c[nH]cn1)Oc1ccc2ccccc2c1	1
ZINC91779744	C[C@H](c1ccc2c(c1)CCCC2)n1cc(nn1)c1[nH]ccn1	0
ZINC91791444	CN(C)C(=O)C[N@@H+](Cc1ccc2cc(ccc2c1)OC)CC(F)(F)F	1
ZINC91795662	Cn1cnnc1[C@@H]1CC[N@H+](CC1)Cc1cc(cs1)C(=O)N	0
ZINC91829027	CO[C@@H]1CCC[C@@H](C1)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91829183	CO[C@H]1CCCC[C@@H]1OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91835145	COCCN1CC[N@H+](CC1=O)CCn1cc[nH+]c1	0
ZINC91843820	c1ccc(c(c1)C1=CC[N@@H+](CC1)CCC(=O)NC(=O)N)Cl	0
ZINC91862802	CCOc1ccc(c2c1cccc2)S(=O)(=O)/N=C(\[O-])/C(C)(C)F	1
ZINC91943609	C1CCC(CC1)C[N@@H+]1C[C@@H]([C@H](C1)NC(=O)C1(CC1)C(=O)N)C1CC1	0
ZINC91950556	CCCC[N@@H+](Cc1ccc(cc1)Oc1cnccn1)CC(=O)N	0
ZINC91952259	Cc1c(sc(n1)C(C)C)C(=O)N[C@H]1Cc2ccccc2[C@@H]1N	0
ZINC92001928	COCC[C@]1(CCCN(C1)C(=O)c1ccc2c(c1)CCC2)CO	0
ZINC92037272	Cc1cccc(c1)[C@H](C(=O)NCc1nc(on1)C(=O)N)N(C)C	0
ZINC92046329	CCNC(=O)N1CCN([C@]2(C1)CCC(=O)NCC2)C	0
ZINC92058626	C[C@@H]1CC[C@H](N(C1)C(=O)Nc1ccc(cc1F)C(=O)N)C	0
ZINC92074917	c1cc(ccc1COC1CCN(CC1)C(=O)C1CCCC1)F	0
ZINC92081978	C[C@@]1(CCCN(C1)C(=O)c1c(ccs1)S(=O)(=O)N)c1ccccc1	0
ZINC92096555	CN(C)C(=O)N1CCC(CC1)C(=O)N1CCc2cc(ccc2C1)F	0
ZINC92148948	C[C@H](c1cccc2c1cccc2)NC(=O)NCc1ncn(n1)C	1
ZINC92160967	c1ccc(c(c1)C[N@H+]1CCC[C@H](C1)C(=O)N)NC1CCSCC1	0
ZINC92167134	c1cc(c(c(c1)Br)O)C[N@H+](Cc1cccnc1)C[C@@H]1CCCO1	0
ZINC92243332	CC1(COC1)CNC(=O)N[C@H](c1ccc(cc1)OC)C1CCOCC1	0
ZINC92246325	CC(C)(C)c1c(cn(n1)C)C(=O)NC[C@@H]1CSCCS1	0
ZINC92253520	C[N@@H+]1CCC[C@@H](C1)C[N@@H+](C)Cc1c2ccccc2ccc1O	1
ZINC92268089	COCCN1CCN(CC1=O)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC92357550	CCc1ncc(cn1)NC(=O)C(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC92360180	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)C(=O)Nc1cccc2c1cccc2	1
ZINC92380107	CCN(CCC(=O)OC)Cc1ccc(c(c1)F)N1CCOCC1	0
ZINC92429647	CC(C)CCC(=O)N1CCN(CC1)Cc1cccc2c1OCO2	0
ZINC92477582	c1ccc2c(c1)cccc2[C@@H]1CCC[N@H+]1Cc1cc(cs1)C(=O)N	0
ZINC92477585	c1ccc2c(c1)cccc2[C@H]1CCC[N@H+]1Cc1cc(cs1)C(=O)N	0
ZINC92504346	CN1[C@H]([C@H](CC1=O)NC(=O)CCn1cccn1)c1ccc(cc1)Cl	0
ZINC92566054	C[C@H]1CCC[C@H](C1)C[NH2+]C1CCN(CC1)C(=O)c1cnccn1	0
ZINC92588379	COc1ccc2ccccc2c1C[N@H+]1CCCC[C@@H]1CC(=O)N	0
ZINC92595562	CC1(Cc2ccccc2C1)NC(=O)CCn1cc(cn1)S(=O)(=O)N	0
ZINC92660008	COc1ccc2ccccc2c1C[N@H+]1CCC[C@H](C1)CCC(=O)N	0
ZINC92660714	COc1ccc(c2c1cccc2)C[N@H+]1CCC[C@H](C1)CCC(=O)N	0
ZINC92669298	CC(=O)N[C@H]1CC[N@@H+](CC1)Cc1ccc2cc(ccc2c1)OC	1
ZINC92703815	Cc1cc(nc(n1)C)N1CCN(CC1)Cc1ccc(c(c1)O)[N+](=O)[O-]	0
ZINC92707320	CC(C)C(=O)N[C@@H]1CCC[N@@H+](C1)Cc1ccc(c2c1cccc2)OC	1
ZINC92733840	CCCNC(=O)[C@@H]1CCC[N@@H+](C1)Cc1ccc2cc(ccc2c1)OC	1
ZINC92735337	c1ccc2c(c1)cc1ccccc1c2CN1CCO[C@@H](C1)C(=O)N	0
ZINC92754050	c1ccc2c(c1)ccc(c2C[N@@H+]1CCCN(CC1)C(=O)N)O	0
ZINC92760460	C[C@@H](Cc1ccc(cc1)O)N(C)C(=O)c1ccc2ccccc2c1O	1
ZINC92790059	Cc1csc(n1)[C@H]1CN(CCO1)CC1=Cc2ccccc2OC1	0
ZINC92807680	COc1ccc2ccccc2c1CN1CCc2c(c(ncn2)OC)C1	1
ZINC92809551	COc1ccc2cc(ccc2c1)C[N@@H+]1CCC[C@@H](C1)c1c[nH]nc1	1
ZINC92831984	COc1ccc(c2c1cccc2)CN1CCO[C@H](C1)c1nccs1	1
ZINC92974787	C[N@@H+](CCN1CCOCC1)Cc1ccc(o1)c1ccccc1[N+](=O)[O-]	0
ZINC93004222	CCN(Cc1ccc([nH+]c1)N1CCCC1)C[C@@H](C)C(=O)OC	0
ZINC93048234	COc1ccc(c2c1cccc2)C[NH+]1CCS(=O)(=O)CC1	1
ZINC93050795	CC[C@H]1C(=O)NCC[N@@H+]1Cc1ccc(c2c1cccc2)OC	1
ZINC93051372	Cc1cc(ccc1F)C[N@H+]1CC[C@@H](CC1)NC(=O)N	0
ZINC93080648	c1ccc(c(c1)[C@@H]1CN(CCO1)Cc1ccco1)Cl	0
ZINC93089414	CCc1c(c(n(n1)C)CC)CN(C)C[C@@H]1CC[N@H+](CC1)C	0
ZINC93091276	COc1ccc2ccccc2c1CN(CCC#N)CC1CC1	1
ZINC93137474	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1ccc2cc(ccc2c1)OC	0
ZINC93137706	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1c2ccccc2ccc1O	0
ZINC93138420	C[C@H](C(=O)N)N(CCOC)Cc1c2ccccc2cc2c1cccc2	0
ZINC93139602	C[C@@H](C(=O)N)[N@H+](CCOC)Cc1ccc(c(c1)F)Cl	0
ZINC93147971	C[N@@H+]1CCCC[C@H]1CN1CCN(CC1)Cc1ccc(o1)CSC(F)F	0
ZINC93150190	c1cc(nnc1)N1CCC[N@H+](CC1)Cc1cc(cc(c1O)[N+](=O)[O-])Cl	0
ZINC93150395	Cc1cc(n2c(cnc2n1)CN1CCCN(CC1)c1cccnn1)C	0
ZINC93316164	C[C@H](c1cccc(c1)O)N(C)Cc1ccc(cc1)[S@@](=O)C	0
ZINC93360492	C[C@H]1Cc2cc(cc(c2O1)C[N@@H+]1CCC[C@@H](C1)C(=O)NC)OC	0
ZINC93384335	C[C@H](CS(=O)(=O)C)N(C)Cc1c2ccccc2ccc1OC	1
ZINC93384545	C[C@H](CS(=O)(=O)C)[N@@H+](C)Cc1ccc(o1)c1c(cccc1F)F	0
ZINC93413776	CC[N@@H+](Cc1c2ccccc2ccc1OC)[C@H](C)CS(=O)(=O)CC	1
ZINC93416082	COCC[N@@H+](CCC(=O)OC)Cc1ccc(c2c1cccc2)OC	1
ZINC93421557	C[C@H]([C@@H](C)S(=O)(=O)C)N(C)Cc1cnc(s1)C(C)(C)C	0
ZINC93439708	C[C@H](C(=O)N)N1CC[N@@H+](CC1)Cc1c2ccccc2ccc1OC	0
ZINC93439730	C[C@H](C(=O)N)N1CCN(CC1)Cc1ccc2cc(ccc2c1)OC	0
ZINC93439730	C[C@H](C(=O)N)N1CC[N@@H+](CC1)Cc1ccc2cc(ccc2c1)OC	0
ZINC93439826	C[C@@H](C(=O)N)N1CCN(CC1)Cc1c2ccccc2ccc1O	0
ZINC93440216	C[C@@H](C(=O)N)N1CC[N@H+](CC1)Cc1ccc(cc1)SC(F)(F)F	0
ZINC93440428	C[C@@H](C(=O)N)N1CC[N@H+](CC1)Cc1ccc(c2c1cccc2)OC	0
ZINC93440484	C[C@@H](C(=O)N)N1CCN(CC1)Cc1cc(n[nH]1)c1ccccc1	0
ZINC93459729	Cc1ccc(o1)[C@@H]1COCCN1Cc1c2ccccc2ccc1O	1
ZINC93502386	CC[C@@H]1CN(CCS1)Cc1cc(cs1)C(=O)N	0
ZINC93531444	CS(=O)(=O)N[C@@H]1CC[N@@H+](C1)Cc1cc(cs1)C(=O)N	0
ZINC93584029	C[N@H+](Cc1cc(cs1)C(=O)N)C[C@@H](CN1CCOCC1)O	0
ZINC93584672	Cn1cccc1CN(C)Cc1ccccc1OCC(=O)NCC1CC1	0
ZINC93604581	COc1ccc(c2c1cccc2)C[N@H+]1CC[C@H](C1)C[NH+]1CCCC1	1
ZINC93663374	Cc1nc(sn1)N1CC[NH+](CC1)Cc1ccc2cc(ccc2c1)OC	1
ZINC93694010	CCc1c(c(n(n1)C)CC)C[N@@H+]1CC[C@@H](C1)C[NH+](CC)CC	0
ZINC93705986	C[C@@H](Cc1cccs1)[N@@H+](C)Cc1cc(c(c(c1)Cl)OCC(=O)N)OC	0
ZINC93706141	C[C@@H](Cc1cccs1)[N@H+](C)Cc1cc2c(cc1O)OCO2	0
ZINC93707498	COC(=O)CN(Cc1ccc(o1)CSC(F)F)C1CCCC1	0
ZINC93792307	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)NCCOc1ccccc1C(F)(F)F	0
ZINC93994013	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)c1c2c([nH]n1)CCC2	0
ZINC95078030	c1cc(nnc1C[N@@H+]1CC[C@H](CC1)C(=O)[O-])Cl	0
ZINC95081070	C[C@H]1CC2=C([C@@H]([C@@H]([C@@H](O2)N)C#N)c2ccc3ccccc3c2)C(=O)C1	0
ZINC95082373	C[C@H]1C2=C(N=N1)OC(=C([C@@H]2c1c2ccccc2ccc1OC)C#N)N	0
ZINC95082375	C[C@H]1C2=C(N=N1)OC(=C([C@H]2c1c2ccccc2ccc1OC)C#N)N	0
ZINC95100024	CN(C)c1cccc(c1)c1ccc2c(cccc2c1N)C#N	0
ZINC95117191	CS(=O)(=O)N(C[C@H](COc1ccccc1Cl)O)c1ccc(cc1)F	0
ZINC95117362	CC(C)c1ccc(c(c1)/N=C/c1c2ccccc2ccc1O)O	1
ZINC95215315	COc1cc(cc(c1OC)OC)C[C@@H]1[C@@H]2CCCC[C@@]2(CC[NH2+]1)O	0
ZINC95347494	CCOC(=O)C1=C(NC(=O)N[C@@H]1C)CSc1ccc(nn1)Cl	0
ZINC95354089	Cc1nc2c(cccn2)c(n1)N(C)Cc1c2c(on1)CCCC2	0
ZINC95354684	c1cn(c([nH+]1)[C@H]1CCCN(C1)c1cc(nc(n1)N)N)CC1CCC1	0
ZINC95356432	Cc1c(c(n(n1)c1ccccc1)C)[C@@H]1CC(=O)Nc2c1ccc(n2)N	0
ZINC95362328	CCc1c(c(nc([nH+]1)N)N1CC[NH+](CC1)C1CCSCC1)C	0
ZINC95367604	Cc1c(sc(n1)C)[C@@H](C)NC(=O)C[C@@H](c1cccs1)NC(=O)N	0
ZINC95367672	c1cc2c3c(ccc(c3c1)NC(=O)C(=O)N1CC[C@@H](C1)C(=O)N)CC2	0
ZINC95367684	CN(CC(=O)N)C(=O)C(=O)Nc1ccc2c3c1cccc3CC2	0
ZINC95373146	C[N@H+]1CCC[C@H](C1)CCC(=O)NCCc1nnc(s1)N	0
ZINC95384511	Cc1nc(cc(=O)[nH]1)CCNC(=O)c1ccc(cc1)[C@H]1CCC[NH2+]C1	0
ZINC95392899	Cc1ccc(cc1)OCc1c(cco1)C(=O)N1CCc2c([nH+]c[nH]2)C1	0
ZINC95393162	c1ccc2c(c1)cccc2[C@@H]1C[C@@H]1C(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC95393209	CCCCN1C(=O)[C@@H]2CC/C(=N/NC(=S)N)/C[C@@H]2C1=O	0
ZINC95393228	c1ccc2c(c1)cccc2[C@H]1C[C@@H]1C(=O)Nc1cnn(c1)CC(=O)N	0
ZINC95393968	c1ccc2c(c1)cccc2[C@@H]1C[C@@H]1C(=O)OCC(=O)N	0
ZINC95394872	CC(=O)N1CCC[C@H]1C(=O)Nc1nc([nH]n1)N1CCCCC1	0
ZINC95395108	c1ccc(c(c1)C[C@@H]1CC[N@H+](CC1)CC(=O)N)F	0
ZINC95395500	c1ccc2cc(ccc2c1)OCCNC(=O)/C=C/C1CCOCC1	1
ZINC95397097	c1ccc(cc1)/C=C/C(=O)N1C[C@@H](c2c1cccc2)C(=O)N	0
ZINC95401554	c1c(cnc(c1Cl)SCc1nc(no1)CC(F)(F)F)C(F)(F)F	0
ZINC95405862	c1cc(c(cc1Cl)CN1CCC[C@@H](C1)C(=O)N)[N+](=O)[O-]	0
ZINC95407291	Cc1cccnc1NC(=O)[C@@H]1CCC[N@@H+](C1)Cc1cscn1	0
ZINC95409198	Cc1cc(ccc1Br)CCC(=O)N(CC(=O)N)C(C)C	0
ZINC95409280	CN(C)c1nc(nc(n1)N)C[N@@H+](CC=C)C1CCCC1	0
ZINC95421504	C[C@H](Cc1ccc2ccccc2c1)N[C@@H]1CC[N@H+](CC1)C	1
ZINC95427542	Cc1cc(c(s1)C)[C@H](C(C)C)[NH2+]Cc1cc(cs1)C(=O)N	0
ZINC95431366	C[C@@H]([C@H]1CCCN(C1)C(=O)NCCc1ccc2ccccc2c1)O	1
ZINC95433397	C[C@@H](CCCO)NS(=O)(=O)c1cccc2c1cccc2	1
ZINC95435988	CC(C)C[C@](C)(C(=O)N)NC(=O)Cc1cccc2c1cc(cc2)OC	0
ZINC95436029	COc1ccc2cccc(c2c1)CC(=O)N[C@H]1CCC[C@@H](C1)C(=O)N	0
ZINC95436031	COc1ccc2cccc(c2c1)CC(=O)N[C@H]1CCC[C@H](C1)C(=O)N	0
ZINC95436260	COc1cc(ccc1F)/C=C/C(=O)N[C@H]1c2ccccc2C[C@@H]1O	0
ZINC95437598	CN(C)c1cccc([nH+]1)CNC(=O)N[C@@H]1C[C@H]1c1cccc(c1F)F	0
ZINC95441179	c1ccc2c(c1)cccc2S(=O)(=O)NC[C@H]1CCC[C@H]1O	1
ZINC95443811	c1cc(ccc1SC(F)(F)F)S(=O)(=O)N1CC[C@H](C1)S(=O)(=O)N	0
ZINC95454135	C[C@H](CNC(=O)[C@H](C)OCC1CC1)S(=O)(=O)N	0
ZINC95454434	Cc1cc(c(cc1S(=O)(=O)N1C[C@H]([C@H](C1)O)O)C)OC	0
ZINC95454512	c1ccc(cc1)c1c(cno1)[N-]S(=O)(=O)c1ccc2ccccc2c1	1
ZINC95460540	c1cc2c(cc1C(F)(F)F)nc(s2)N1CCC[C@H]1CS(=O)(=O)N	0
ZINC95463021	COCC[C@@H](C(=O)N)Nc1c2c([nH+]c(n1)c1cccnc1)CCC2	0
ZINC95498389	c1ccc2c(c1)c(=O)n([nH]2)CC(=O)N1Cc2c([nH]cn2)C[C@H]1C(=O)[O-]	0
ZINC95498940	CSC[C@H]1CCCN(C1)C(=O)Nc1cc(ccc1Cl)S(=O)(=O)N	0
ZINC95533268	c1cc(cnc1)c1n[nH]c(n1)[C@@H](c1ccc(cc1)F)N	0
ZINC95533537	Cc1c(cco1)c1n[nH]c(n1)[C@H](c1cccc(c1)OC)N	0
ZINC95533911	COc1ccc(cc1OC)[C@H](c1nc([nH]n1)N)[NH3+]	0
ZINC95628894	C1C[NH2+]C[C@H]([C@H]1CO)F	0
ZINC95635503	CN(C)c1ccc2cc(cc(c2c1)O)C(=O)OC	1
ZINC95707996	CC(C)(C)OC(=O)N[C@]1(C[C@H](C1)F)CO	0
ZINC95713374	CCc1c[nH+]c(cc1OC1CC1)N	0
ZINC95720613	c1cc(c(cc1O)C[NH3+])C(=O)N	0
ZINC95726769	CCc1c(ccnc1Cl)OC1CC1	0
ZINC95727140	CC(C)c1ccc(c(n1)S(=O)(=O)N)OC1CC1	0
ZINC95728147	COc1cc(cc(n1)C(=O)N)OC1CC1	0
ZINC95736616	c1cc(c(c(c1)OC1CC1)C(=O)N)C(F)(F)F	0
ZINC95736707	CS(=O)(=O)[N-]c1cnc(cc1OC1CC1)C(=O)N	0
ZINC95737208	c1cc(c(cc1OC1CC1)N)S(=O)(=O)N	0
ZINC95742073	c1c(cnc(c1OC1CC1)Br)S(=O)(=O)N	0
ZINC95743617	COC1=C[C@H]2C(=NC(=C2CC[NH3+])C(=O)[O-])C=C1	0
ZINC95757014	C1=C(C(=CC2=C(N=N[C@@H]12)I)F)F	0
ZINC95764480	c1c(cc(cc1C(=O)[O-])I)C#N	0
ZINC95766700	c1c(cc([nH+]c1CN)N)N	0
ZINC95769071	CC(C)(C)OC(=O)NCc1ccc(c(n1)N)C(=O)[O-]	0
ZINC95775321	CSc1ccc(c(c1)Br)O	0
ZINC95830023	c1ccc2c(c1)cc(cc2F)N	0
ZINC95830060	CCOc1ccc(c(n1)Cl)N	0
ZINC95864912	c1ccc(cc1)Oc1ccc(cc1)Nc1[nH+]c(=O)c2ccccc2o1	0
ZINC95922636	C[n+]1c(N)nc2ccc3ccccc3c2n1	0
ZINC95923181	c1ccc2cc3c(cc2c1)[nH+]c(n3N)N	0
ZINC95929497	C[C@H](C(=O)NN)S(=O)(=O)c1ccc2ccccc2c1	0
ZINC95931959	COC(=O)c1ccc(c2c1cccc2)F	1
ZINC95933242	Cc1cc(c(nc1)N)C#C	0
ZINC95935266	c1cc(oc1)/C(=C\c1ccc(s1)[N+](=O)[O-])/C(=O)N	0
ZINC95935487	c1ccc(cc1)[C@@H](c1ccc(cc1)C#N)O	0
ZINC95935568	Cn1c2cc(cc(c2cc1c1cc(c(c(c1)Cl)O)Cl)Cl)O	0
ZINC95937574	CC(=O)Oc1cc(cc2c1c(c(cc2Br)OC)OC)C(=O)OC	1
ZINC95937643	COCOc1c2c(cc(cc2O)C(=O)OC)cc(c1OC)OC	1
ZINC95937670	c1cc(c(c2c1cc(cc2O)C(=O)[O-])N)N	0
ZINC95937674	c1cc2cc(cc(c2c(c1)N)O)C(=O)[O-]	0
ZINC95938705	COc1ccc2cc(ccc2c1)/C=N\NC(=S)N	0
ZINC95940073	CCO[C@H]1C[C@@H]([C@]21CCCO2)NC(=O)c1ccc(=O)n(n1)C	0
ZINC95945393	Cc1cc(cnc1[N-]S(=O)(=O)c1cccc2c1cccc2)[N+](=O)[O-]	1
ZINC95948078	C[C@@H](Cc1ccc2ccccc2c1)NC(=O)N[C@H](C)c1ccncc1	1
ZINC95952255	C#CCOc1ccc2ccccc2c1/C=C(/C#N)\C(=O)N	0
ZINC95954184	Cc1c(c(on1)C)CN(C)C(=O)c1cc2ccccc2cc1N	0
ZINC95958611	C[C@@H](C(C)(C)C)NC(=O)CCc1[nH]c2c(=O)[nH]c(=O)n(c2n1)C	0
ZINC95963174	c1ccc2c(c1)cccc2CC(=O)NCc1ccc(o1)C(=O)N	0
ZINC95964056	c1ccc2c(c1)cccc2C[S@@](=O)CCCS(=O)(=O)N	0
ZINC95964486	c1ccc2c(c1)ccc1c2OCCC[C@@H]1NC(=O)NCc1cc[nH]n1	1
ZINC95970253	CC[C@@](C)(CC(=O)[O-])NC(=O)c1ccc(o1)Cn1cccn1	0
ZINC95970360	C[C@@H](Cc1ccccc1)C(=O)N[C@H](C)CC(=O)[O-]	0
ZINC95970705	CCC(=O)NC[C@H](Cc1ccc2ccccc2c1)C(=O)[O-]	1
ZINC95971005	CN(Cc1ccc(nc1)Cl)C(=O)c1cc2ccccc2cc1N	0
ZINC95971102	CCC(=O)N1CCN(CC1)C(=O)c1cc2ccccc2cc1N	0
ZINC95971545	Cc1csc(=O)n1Cc1cc(cc2c1OCOC2)F	0
ZINC95972742	C[C@@H](c1ccc2ccccc2c1)[N@H+](C)Cc1nccc(n1)N	0
ZINC95974939	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](COc1cccc(c1C#N)Cl)O	0
ZINC95984377	CCc1ccc(cc1CC)NC(=O)CCNC(=O)N	0
ZINC95986522	COc1ccc(cc1OC)[S@@](=O)CC1CCCC1	0
ZINC95986850	Cc1ccc(s1)NC(=O)N1C[C@@H](CC[C@H]1C)C(=O)N	0
ZINC95986893	c1ccc2cc(ccc2c1)CCCC(=O)NC1(CC1)C(=O)N	0
ZINC95987652	CC(C)C[C@H](CO)NC(=O)N[C@@H]1CCO[C@@H]1c1ccc(c(c1)F)F	0
ZINC95987907	C[C@@H](c1cc2c3ccccc3ccc2o1)[NH2+]C1CCN(CC1)C(=O)N	0
ZINC96000811	Cc1cc(ccc1F)C(=O)N1CCO[C@@H](C1)c1nc(on1)C(C)C	0
ZINC96006723	CN1C(=O)CN(C1=O)NS(=O)(=O)c1cc(ccc1Cl)C(=O)OC	0
ZINC96007702	C[C@@H]([C@@H]1CCOC1)NS(=O)(=O)c1ccc(nc1)C(F)(F)F	0
ZINC96009018	COC(=O)[C@H](c1ccc2ccccc2c1)NC(=O)Cc1ccon1	1
ZINC96013513	c1ccc2c(c1)cccc2S(=O)(=O)/N=c\1/c2ccsc2cc[nH]1	1
ZINC96013526	Cc1ccc(c(c1)C)S(=O)(=O)Nc1ccncc1[NH+]1CCCCC1	0
ZINC96028536	c1cc(c2ccc(c(c2c1)N)Br)C#N	0
ZINC96034413	CC(C)(C)OC(=O)NC1CCN(CC1)C(=[NH2+])NN	0
ZINC96041955	CO[C@H]1CC[C@H]2[C@H]1OCCN2C(=O)c1cccc2c1cccc2	1
ZINC96052594	CNC(=O)C[C@H]1C[C@]2(CC[N@H+](CC2)CC2CC2)c2c1cccc2	0
ZINC96084750	CC(C)N(C)Cc1nnc2n1CCCN(C2)c1ncccn1	0
ZINC96090402	CC(=O)N1CCOCC2(C1)CCN(CC2)c1ncc(cn1)F	0
ZINC96106526	CO[C@@H]1CC2(CCN(CC2)C(=O)c2ccc3ccccc3c2)OC1	1
ZINC96113026	CNC(=O)[C@@H](Cc1ccccc1)N1CCC[C@H]1C(=O)N1CCCC1	0
ZINC96120036	CS[C@H]1CCN(C1)C(=O)c1c[nH]c2c1cccc2	0
ZINC96141337	CN1CCN(CC1)c1cc(nc(n1)N)N1CCC[C@H](C1)CCCOC	0
ZINC96162681	Cc1ccccc1N1CCCN(CC1)c1cc(ncn1)N	0
ZINC96182139	CCn1c(c(c(n1)C)[N-]S(=O)(=O)c1ccc2ccccc2c1)C(=O)N	0
ZINC96183121	COc1ccc(cc1)c1c(cc(=O)n(n1)CC(=O)NCCO)OC	0
ZINC96188083	C[C@H]1C[C@@H]1c1ccc(o1)/C=C\C(=O)N1CCCC[C@@H]1CC(=O)N	0
ZINC96192954	Cc1ccnc(c1)NC(=O)[C@@]1(CC(=NO1)c1cccc(c1)F)C	0
ZINC96208725	COC[C@H]1C[C@@]2(CC[N@@H+](CC2)C2CCC2)CN1Cc1cccnc1	0
ZINC96225426	CNC(=O)C1=NO[C@@]2(C1)CC[N@H+](C2)Cc1ccccc1	0
ZINC96226689	Cc1nc(cs1)CN1CCC[C@]2(C1)CN(CCO2)c1cccc[nH+]1	0
ZINC96252781	CNC(=O)[C@H]1C[C@H]2CN(C[C@@H]1O2)CCOC	0
ZINC96255166	c1cnoc1C(=O)N1CCc2c(ncnc2c2ccoc2)CC1	0
ZINC96301137	c1c(c(nc([nH+]1)C1CC1)N)C(=O)[O-]	0
ZINC96327337	c1ccc2c(c1)cccc2/N=N/c1cc(ccc1N)N	0
ZINC96331724	CC1(C=c2ccccc2=C([C@@]1([S-])S)c1cccc2c1cccc2)C	1
ZINC96344660	c1ccc2cc(ccc2c1)OCC(=O)NCC#Cc1ccccc1Cl	1
ZINC96363296	CO[C@@H](CNC(=O)c1cccc2c1cccc2)c1ccsc1	1
ZINC96363298	CO[C@@H](CNC(=O)c1ccc2ccccc2c1)c1ccsc1	1
ZINC96365249	CS(=O)(=O)[C@H]1CCN(C1)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC96368554	CS(=O)(=O)C1CCN(CC1)C(=O)Cn1cnc2ccccc2c1=O	0
ZINC96375912	c1ccc(cc1)S(=O)(=O)[C@H]1C[C@H]2CC[C@@H](C1)N2C(=O)CC#N	0
ZINC96388071	CO[C@@H](CNC(=O)c1ccc2ccccc2c1)c1cccc(c1)F	1
ZINC96389129	Cc1ccccc1[C@@H](CNC(=O)/C=C/c1ccc2c(c1)OCO2)OC	0
ZINC96390842	C[C@@](CNC(=O)c1cccc2c1cccc2)(c1ccccc1F)OC	1
ZINC96391917	CC[C@](CNS(=O)(=O)c1ccc(cc1)OCC)(c1ccccc1)OC	0
ZINC96511516	c1cc(c(nc1)Nc1ccc(c(c1)F)Cl)S(=O)(=O)N	0
ZINC96794766	c1cc(ccc1/C=C\C(=O)NCC1CC1)N1CCCS1(=O)=O	0
ZINC96972155	c1ccc2c(c1)cccc2N1C[C@@H](CC1=O)C(=O)NCC(=O)N	0
ZINC97015429	C[C@H](C/[NH+]=C(\N)/N1CCCCCC1)CN1CCOCC1	0
ZINC97018062	Cc1c(cn(n1)C)C(=O)Nc1cc2ccccc2cc1C(=O)[O-]	1
ZINC97018861	c1ccc2cc(ccc2c1)C[C@@H](CNC(=O)c1ccc[nH]1)C(=O)[O-]	1
ZINC97019153	CN(CCN1CCCC1=O)C(=O)c1cc2ccccc2cc1N	0
ZINC97024958	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)c1ccc2ccccc2c1O	0
ZINC97024959	CC[C@H](C)[C@@H](C(=O)N)NC(=O)c1ccc2ccccc2c1O	0
ZINC97026078	CC[C@H](C)[C@H](C(=O)N)NC(=O)c1c(c2cc(ccc2s1)F)C	0
ZINC97029271	c1ccc2cc(ccc2c1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC97034042	C[C@H]1C[C@@H](C[N@@H+]1C1CC1)Nc1cc(ccc1C[NH+](C)C)C(=O)N	0
ZINC97036954	c1ccc(cc1)NNC(=O)COc1ccc2ccccc2c1Br	1
ZINC97037989	CCOc1cccc(n1)N[C@@H]1CC[N@H+](CC1)Cc1ccncc1	0
ZINC97038802	COc1cc[nH+]c(c1)N[C@@H](Cc1ccncc1)C(F)(F)F	0
ZINC97040015	Cc1cc([nH+]c(c1NC(=O)COc1ccc2ccccc2c1)C)C	1
ZINC97046245	Cc1cccc(c1)C1(CCCC1)C(=O)NCCOC(=O)N	0
ZINC97054126	COc1cc(ncc1N)C(F)(F)F	0
ZINC97054831	C[C@H](C(=O)N1CCN(CC1)C(=O)C)Oc1ccc2cc(ccc2c1)Br	1
ZINC97056636	Cc1c(cnn1c1ccccc1F)C(=O)OCC1(CCOCC1)C#N	0
ZINC97079983	c1c(cc(c(c1F)F)F)C(=O)NC[C@H]1CC(=O)N(C1)C1CC1	0
ZINC97102482	Cc1c(cn[nH]1)CN[C@H](c1ccc2ccccc2c1)C(=O)OC	1
ZINC97103769	Cc1cccn2c1[nH+]c(c2)CCN[C@@H](c1ccccc1)c1[nH]cc[nH+]1	0
ZINC97104755	c1cc(ccc1C[N@@H+](C[C@@H]1CCCO1)CC(=O)N1CCCC1)O	0
ZINC97106484	C[C@H](C[NH+]1CCCCC1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC97114121	Cn1c(c(cn1)C(=O)N1CC(C1)OCc1cccc2c1cccc2)N	0
ZINC97114297	c1ccc2c(c1)c(ccc2Cl)S(=O)(=O)[N-]c1ncccn1	1
ZINC97129995	COc1cccc(c1O)C(=O)NNC(=O)c1cccc2c1cccc2	1
ZINC97132644	C[N@@H+]1CCCN(CC1)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	0
ZINC97140632	Cc1cc(n(n1)C[C@H](C)CNc1cc[nH+]cc1C(=O)N)C	0
ZINC97145915	Cc1ccc(o1)[C@](C)(C[NH2+][C@@H]1CC[C@H](CC1)C(F)(F)F)O	0
ZINC97151470	C[C@H](c1ccc2ccccc2c1)Nc1cccc(c1)NC(=O)C1CC1	1
ZINC97160511	c1ccc2c(c1)cccc2CNC(=O)c1ccc(cc1)OCC(=O)N	0
ZINC97166109	c1c(c(cc(c1[N+](=O)[O-])N(CC(=O)N)C1CC1)Cl)C(F)(F)F	0
ZINC97166131	CCn1c2cccc(c2nc1CO/N=C(\c1ccc(c(c1)F)F)/N)F	0
ZINC97175946	CCc1c(cnn1c1ccccc1)C(=O)NCCCO	0
ZINC97176017	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)NCCCO)C(=O)N	0
ZINC97197435	Cc1ccc(cc1)OCCCC(=O)N[C@H]1CCc2nccn2C1	0
ZINC97199956	c1ccc2cc(ccc2c1)[C@@H](CN1CCO[C@@H](C1)c1nccs1)O	1
ZINC97216066	c1csc2c1C[N@@H+](CC2)CCNC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC97234024	c1ccc2c(c1)cccc2c1nc([n-]n1)NC(=O)c1cc([n-]c1)C#N	1
ZINC97235725	CC(C)([C@@H]1CCC[N@@H+](C1)Cc1cc(cs1)C(=O)N)C(=O)OC	0
ZINC97261244	c1ccc2cc(ccc2c1)CCNC(=O)c1cccnc1SC(F)F	1
ZINC97286738	C[C@H]1CC[N@@H+](CC1)CC(=O)NCc1cccc2c1cccc2	1
ZINC97298123	CC(C)c1cs/c(=N\S(=O)(=O)c2ccc(c3c2cccc3)OC)/[nH]1	1
ZINC97306360	c1ccc2cc(ccc2c1)NC(=O)NCCCO	1
ZINC97336788	c1cc2cccc3c2c(c1)c(=O)n3CC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC97336799	Cc1c(cccc1[N+](=O)[O-])CNc1ccc2ccccc2c1	1
ZINC97336999	CCc1nnc(s1)NC(=O)c1cc(n(c1C)c1nccs1)C	0
ZINC97347462	CC(C)c1c(snn1)CNC(=O)[C@H]1CCCC[N@@H+]1C	0
ZINC97347557	Cc1cccc(c1OC[C@@H](C)NC(=O)c1cc(nn1C)C)C	0
ZINC97360056	CN(Cc1ccc(c2c1cccc2)OC)C(=O)C1(CCC1)COC	1
ZINC97364804	Cc1ccc(c(c1)C(=O)OC)NC(=O)[C@@H](C)Oc1cccc(c1)F	0
ZINC97373580	Cc1ccc(c(c1)OC[C@H](CN1CCN(CC1)CC#C)O)Cl	0
ZINC97374080	Cc1ccc(o1)[C@H](C)[NH2+][C@H](c1cccc(c1)Br)C(=O)N	0
ZINC97374777	CCCCN(CCO)C(=O)c1cc(ccc1O)NC(=O)C	0
ZINC97379119	c1ccc2cc(ccc2c1)CNC(=O)N[C@H]1CCO[C@@H](C1)C1CC1	1
ZINC97379163	c1cc(c(cc1NCC(=O)NCC1CC1)C#N)C(F)(F)F	0
ZINC97403524	Cc1cc(oc1C(=O)NCc1cccc2c1cccc2)Br	1
ZINC97413907	CC(C)[C@H](CNC(=O)NNC(=O)c1ccc(s1)Br)[NH+]1CCOCC1	0
ZINC97414062	C[C@@H]1CCC[C@H](C1)OC(=O)CCNC(=O)c1cc(ccc1Br)F	0
ZINC97438475	c1ccc2cc(ccc2c1)NC(=O)NC[C@H]1CCN(C1)CC(F)(F)F	1
ZINC97472578	C[C@@H](c1ccc(cc1)S(=O)(=O)N)NC(=O)Nc1ccc(cc1C#N)F	0
ZINC97570967	Cc1cc(cnc1)c1cc(nc(n1)N)N1CCN(CC1)C	0
ZINC97610101	CC(C)c1cc(no1)CN(C)C(=O)Nc1ccc2c(c1)C(=O)OC2	0
ZINC97681429	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)c1ccn(n1)c1ccc(cc1)OC	0
ZINC97681438	C[C@H](C(=O)N1CCN(CC1)Cc1cccc2c1cccc2)NC(=O)N	0
ZINC97694518	c1ccc2c(c1)ccc1c2cc([nH]1)C(=O)NC1(CCCCC1)C(=O)N	0
ZINC97726480	Cc1ncc(s1)CNC(=O)CSc1ccc2ccccc2c1	1
ZINC97732415	CCC1=NO[C@H](C1)CNC(=O)c1ccc(nc1)n1cnnc1	0
ZINC97743222	CCc1[nH+]ccn1CCNC(=O)Nc1cc(cnc1)C	0
ZINC97759220	COc1cc(cc(c1)C(=O)[O-])C(=O)N1CCC2(CC1)[C@H](CCCO2)O	0
ZINC97775969	c1ccc(cc1)C[C@H](c1[nH]nc(n1)C1CCOCC1)N	0
ZINC98022566	CC(C)C[C@@H](C[NH+](C)C)NC(=O)c1nc(=O)c2ccccc2[nH]1	0
ZINC98034265	C[C@@H]1C[C@H](C[N@@H+](C1)C[C@@H](C)NC(=O)N[C@@H](c1ccccc1)C(=O)N)C	0
ZINC98036624	c1ccc2c(c1)cccc2[C@H]1CCCN1C(=O)CCNC(=O)N	0
ZINC98051856	CC[C@@H](C)[C@@H](C)NS(=O)(=O)N(C)C(C)C	0
ZINC98067882	COc1ccc2cc(ccc2c1)c1cc(c2ccccc2n1)C(=O)N	0
ZINC98074372	CC(C)CN(CC(C)C)C(=O)Cc1coc2c1ccc(c2)OC	0
ZINC98078575	Cc1cc(n(n1)CCC[NH2+]Cc1cc(ccc1F)Br)C	0
ZINC98088479	CC(=O)O[C@H]1C[C@H](N(C1=O)C)c1cccnc1	0
ZINC98088932	COC(=O)[C@H]1C[C@@H](CN1)Oc1ccc2cc(ccc2c1)Br	1
ZINC98091974	CCCCC/C=C\C[C@@H]1[C@@H](C[C@@H]([C@@H]1/C=C\[C@@H](CCCC(=O)[O-])O)O)O	0
ZINC98098607	c1ccc2c(c1)nc(s2)[C@@H]1CC=CC[C@H]1C(=O)NCCCC(=O)N	0
ZINC98099349	Cc1ccc(cc1)C(=O)/C(=N/c1cccnc1n1ccnc1C)/[O-]	0
ZINC98101217	CC[C@H](C(=O)N(C)Cc1[nH+]ccn1C)OCC	0
ZINC98112220	c1ccc(cc1)[C@H]1C[C@@H]1C(=O)N(Cc1ccco1)CC(F)(F)F	0
ZINC98119132	Cc1ncc(s1)CNC(=O)N(C)Cc1ccc(c(c1)OC(F)F)OC	0
ZINC98120953	CC[C@H](C)[C@H](C)NC(=O)NCCc1ccccc1F	0
ZINC98125653	c1cc(ccc1/C=C(/C#N)\C(=O)c1ccc(c(c1)F)F)F	0
ZINC98126818	CCCNC(=O)CNc1cc2ccccc2cc1C(=O)OC	1
ZINC98135746	C[C@H]1C[C@H](C(=O)O1)[N@@H+]1CCCN(CC1)C(=O)c1ccc(cc1)Cl	0
ZINC98156274	Cc1ncc(n1CCOC(=O)c1cc(cs1)C(=O)N)[N+](=O)[O-]	0
ZINC98157309	COc1ccc2cc(ccc2c1)COC(=O)c1cc(cs1)C(=O)N	0
ZINC98161138	C[C@H](c1ccc(cc1)[N+](=O)[O-])OC(=O)[C@@H]1CC[C@@H](CC1)C(=O)N	0
ZINC98175214	c1ccc2cc(ccc2c1)C(=C(C#N)C#N)[O-]	1
ZINC98175561	c1cc2cc(cc(c2c(c1)S(=O)(=O)[O-])Br)Br	1
ZINC98178405	c1ccc(cc1)CN(N)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC98179500	c1cncc(c1CBr)N	0
ZINC98181731	COc1cccc2c1cccc2S(=O)(=O)N	0


==> anc/logic_6_test_molecules.tsv <==
mol_id	smiles	label
ZINC00003950	c1nc2c(=O)[nH]c(nc2n1[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)F)N	0
ZINC00033994	c1cc(n(c1)c1ccc(cc1)[N+](=O)[O-])C=O	0
ZINC00042612	Cc1ccc(cc1)c1cc(nc(c1C#N)OC)c1ccc(cc1)Cl	0
ZINC00090712	c1cc2c(cc1OC(F)(F)Cl)sc(n2)N	0
ZINC00098641	C[n+]1cn(c2c1cccc2)C[C@@H](COC[C@@H]1CCC=CC1)O	0
ZINC00237541	c1cc(cc(c1)NC(=O)c1ccc(cc1)Cl)C(F)(F)F	1
ZINC00279706	CCC[N@H+]1CC[C@@H](CC1)[NH2+]CCc1cccc(c1)Cl	0
ZINC00331998	c1ccc(cc1)S(=O)(=O)[N-]c1cccc2c1nccc2	0
ZINC00359611	CC(C)CC(=O)Nc1ccc2c(c1)nc(o2)c1ccc(cc1)Cl	0
ZINC00369325	CC(=O)Nc1ccccc1OC(=O)C	0
ZINC00409963	CCOc1ccc(cc1)NC=O	0
ZINC00477209	Cc1c(ccc2c1oc(=O)c1c2CCC1)OCc1ccc(cc1F)F	0
ZINC00582736	Cc1cccc(c1)[N-]S(=O)(=O)c1cc(ccc1C)C(=O)N	0
ZINC01112932	CCc1cc(ccc1NC(=S)NC(=O)c1ccc(cc1)OCC)I	0
ZINC01117066	c1ccc(cc1)c1cnc(nn1)SCc1ccc(cc1)F	0
ZINC01132748	c1cc(c(cc1S(=O)(=O)Nc1ccc(cc1F)Br)C(F)(F)F)Cl	0
ZINC01406161	c1ccc2c(c1)c(=O)[nH]c(n2)Nc1ccc(cc1)Cl	0
ZINC01566550	C[C@@H]1[C@H](O[C@](O1)(C)Cc1ccccc1)C	0
ZINC01574981	c1ccc2c(c1)cccc2/C=N/N1CCCCCC1	0
ZINC01589404	COC(=O)c1cc2c(cc1/C=C/C=O)OCO2	0
ZINC01612460	c1cc(ccc1c1nnc(o1)NC(=O)Nc1ccc(cc1)Cl)F	1
ZINC01690984	CCCCOP(=O)(N)OCCCC	0
ZINC01717546	c1cc(cc(c1)[N+](=O)[O-])C(C(F)(F)F)(C(F)(F)F)O	0
ZINC01774901	CCc1ccc(cc1)[C@H]1C=C([NH+]=c2n1[nH]nn2)c1ccc(cc1)F	0
ZINC01780243	Cc1ccc(cc1)C1=Nc2n([C@@H](C1)c1ccc(cc1)F)nnn2	0
ZINC02243110	c1cc(c(cc1F)C#N)Cl	0
ZINC02378820	CCOC(=O)CCCCCCC(=O)c1ccc(cc1)Br	0
ZINC02480022	CCCOc1ccc(cc1)CSc1nc(n[nH]1)C	0
ZINC02502269	CCCSc1n(c2c(n(c(=O)n(c2=O)C)C)[nH+]1)Cc1ccc(cc1)F	0
ZINC02581930	c1cnc(cc1C(F)(F)F)OCCO	0
ZINC02584072	Cn1cccc1C#N	0
ZINC02713312	CCCCc1[nH]c2ccccc2n1	0
ZINC02871789	Cc1ccc(cc1C)C1=[NH+]c2n([C@H](C1)c1c(cccc1Cl)F)ncn2	0
ZINC02984990	CCOc1ccccc1OCCOc1c(cc(cc1C)C)C	0
ZINC03022804	CCCC[C@H]1CC[C@@H](CC1)c1nc(on1)c1ccc(cc1)F	0
ZINC03181945	c1ccc(c(c1)C(=O)Nc1cc(ccc1C(F)(F)F)Cl)Br	1
ZINC03353583	Cn1c(nnc1SCc1cccc(c1)F)c1ccc(cc1)Cl	0
ZINC03370499	c1cc(c(cc1F)F)/C=N/N1CCCCC1	0
ZINC03860644	c1cc(ccc1N)[N+](=O)[O-]	0
ZINC03866079	C1CC(=O)N=c2n(C1)[nH]c(=S)s2	0
ZINC03896926	c1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])N/N=C/c1ccc(o1)C(F)(F)F	0
ZINC04163555	Cc1c(c2ccccc2[nH]1)C(=O)C(=O)NCc1ccc(cc1)F	1
ZINC04183917	c1c(c(cc(c1N1CCOCC1)F)[N+](=O)[O-])N1CCCCC1	0
ZINC04240136	C[C@@H]([C@@H](c1ccc(cc1)Cl)O)[NH3+]	0
ZINC04252681	CCCC(=O)/N=c\1/n(c2c(cccc2s1)F)CC#C	1
ZINC04299594	CC(C)(C)OC(=O)NC1CCN(CC1)c1c(cc(c[nH+]1)C(F)(F)F)Cl	1
ZINC04390229	c1ccc2c(c1)ncc(n2)SC(=[NH2+])N	0
ZINC04613211	CCCSC(=S)N[C@H]1CCS(=O)(=O)C1	0
ZINC04775707	Cc1cc2c(cc1C)nc([nH]2)CS	0
ZINC04803968	c1cc(ccc1/N=N/c1ccc(c(c1)Cl)O)S(=O)(=O)[O-]	0
ZINC04809929	C[C@H](c1nc2ccccc2n1CC(=C)C)NC=O	0
ZINC04851031	Cc1cc2c(c(=O)n1CCO)[C@@H](C(=C(O2)N)C#N)c1ccccc1F	0
ZINC04917162	CC(=O)N[C@@H](CCS(=O)(=O)C)C(=O)Nc1ccc(cc1F)F	1
ZINC05188770	Cc1ccc(cc1)S(=O)(=O)CC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC05218771	Cc1nc2c3cc(ccc3oc2c(n1)N1CC[NH+](CC1)C)Cl	0
ZINC05267066	CC(C)[C@@H](C(=O)Nc1ccccc1F)n1cnc2ccccc2c1=O	1
ZINC05298852	c1cc(c(c(c1)Cl)Cl)NC(=O)[C@@H]1CCCN1S(=O)(=O)c1cccs1	0
ZINC05499050	CC1=C(Sc2ccccc2N1)C(=O)CC(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC05589163	c1cc(ccc1NC(=S)Nc1ccc(cc1)F)[N+](=O)[O-]	0
ZINC05860008	c1cc(c(c(c1)Cl)COC(=O)CCC(=O)c1cccs1)F	1
ZINC06331920	c1cc(ccc1/C=N/N=C/1\[NH+]=C([S-])N=N1)O	0
ZINC06536462	c1cc(cnc1)/C=N/n1ccsc1=N	0
ZINC06622053	Cc1ccc(cc1)N/C(=N/c1nc(=O)cc([nH]1)C)/N	0
ZINC06656986	CCCN1C(=O)/C(=C\c2ccc(c(c2)[N+](=O)[O-])SCCO)/SC1=S	0
ZINC06657344	c1cc(c(cc1Br)F)C[N@+]12CCN(CC1)CC2	0
ZINC06847806	c1cc(cc(c1)F)C(=O)Nc1nnc(s1)C1CC1	1
ZINC06855873	C=CC[NH2+]Cc1ccc(cc1)F	0
ZINC07400671	Cc1ccc(cc1)NC(=O)CCNC(=O)[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2	0
ZINC07950492	Cc1ccc(cc1NC(=O)c1cc(c(c(c1)OC)Br)OC)F	1
ZINC08037869	Cc1nnc2n1N=C([C@@H](S2)C)c1ccc(cc1)OC(F)F	0
ZINC08117220	c1cc(cc(c1)NC(=O)c1ccc(cc1F)F)C(=O)NC1CC1	1
ZINC08845895	CN(c1ccc(cc1)O)c1nc(c(s1)Cl)S(=O)(=O)c1ccccc1	0
ZINC08996694	c1ccc(cc1)/C=C/C(=O)N1CCc2c(c([nH]n2)c2ccccc2)C1	0
ZINC09110878	C=CCNC(=S)N1CC[NH+](CC1)CC/N=C/[C@H]1C(=NC(=NC1=O)O)O	0
ZINC09204001	Cc1c(sc2c1c(=O)n(c(n2)C)NC(=O)CCl)C	0
ZINC09259803	CCCCC(=O)NC(=S)Nc1ccc(cc1)NC(=O)CC(C)C	0
ZINC09318794	CCC[C@@H](CC(=O)Nc1nc(c(s1)C(=O)OCC)C)n1cc[nH+]c1	0
ZINC09353613	CC(C)Cc1c(nc(nc1O)SCC[NH+](C)C)O	0
ZINC09694703	Cc1c(nc2c(c1c1ccc(c(c1OC)OC)OC)c(ncn2)N)C	0
ZINC10234917	c1ccc(c(c1)CNC(=O)c1ccccc1F)Cn1cccn1	1
ZINC12471865	CSc1cc(cnc1)Br	0
ZINC12488866	CC/C(=N\NC(=O)c1ccc(c(c1)Br)C)/C	0
ZINC12573772	c1ccc2c(c1)nc(n2CCC#N)NCCO	0
ZINC12606573	c1cc(c(cc1Br)F)Oc1ccc(cn1)S(=O)(=O)N1CCCC1	0
ZINC12738551	Cc1c(ccc(n1)c1ccccc1)C(=O)Nc1ccc(cc1F)F	1
ZINC12893410	c1ccc2c(c1)c(c[nH]2)CCNc1c2ccc(cc2ncn1)Cl	0
ZINC12909929	c1ccc(cc1)S(=O)(=O)NCCNc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC12923138	Cc1c(cccc1[N+](=O)[O-])C(=O)NNC(=O)c1ccccc1	0
ZINC13327224	c1ccc(c(c1)CC(=O)Nc1ccccc1C(=O)N)F	1
ZINC13483634	c1ccnc(c1)C[N@@H+]1CC[C@H](CC1)N	0
ZINC13701981	c1cc(cc(c1)[N+](=O)[O-])C(=O)CSc1ccc(nn1)NC(=O)C1CC1	0
ZINC13724916	CCC(C)(C)[NH2+]Cc1ccc(c(c1)OC)OCc1ccc(cc1Cl)F	0
ZINC13849585	CC(C)(C)c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC14076368	C[C@H]1CCCC[C@@H]1NC(=O)CNC(=O)c1cc(cc(c1)OC)OC	0
ZINC14161848	Cc1nnc2n1c1ccccc1c(=O)n2c1ccc(cc1OC)OC	0
ZINC15329308	c1ccc(cc1)CS(=O)(=O)N[C@H]1CCSc2c1cccc2	0
ZINC15598070	Cc1ccc(c(c1)NC(=O)c1ccc(c(c1)S(=O)(=O)C)Cl)F	1
ZINC15930668	CC1=NN(C(=O)/C/1=C\Nc1ccc(cc1)C(=O)[O-])c1ccc(cc1)F	1
ZINC16043362	Cn1cc[nH+]c1SCC(=O)Nc1c(cc(cn1)C(F)(F)F)Cl	1
ZINC16094560	c1ccc(c(c1)C(=O)N)OS(=O)(=O)c1cccc(c1)F	1
ZINC16249034	Cc1c([nH]c[nH+]1)C(=O)NN	0
ZINC16300957	CC(=O)Nc1ccc(cc1)CC(=O)N[C@H]1CCSc2c1cccc2F	1
ZINC16353574	c1ccc(cc1)n1c(=S)n(nn1)C[N@H+]1CCC[C@H](C1)C(F)(F)F	0
ZINC16385261	c1cc(c(cc1F)/C(=N/c1ncn[nH]1)/[O-])F	0
ZINC16393589	c1cc(ccc1/C=C(/C#N)\c1ccc(cc1)F)OCC(=O)[O-]	1
ZINC17696178	CCO/N=C/1\CCS(=O)(=O)c2c1cc(cc2)F	0
ZINC19091580	c1ccn2c(c1)ncc2CO	0
ZINC19375236	c1ccc2c(c1)CC[C@@]1(CC[N@H+](C1)Cc1ccc(cc1)F)NC2=O	1
ZINC19441819	Cc1c(scn1)C(=O)Nc1cccc(c1)C#N	0
ZINC19458790	C[C@H](c1ccc2c(c1)CCCC2)NC(=O)CC[C@]1(C(=O)NC(=O)N1)C	0
ZINC19500005	CC[C@@H](C)S(=O)(=O)N1C[C@@H](C1)n1c(=O)ccc(n1)c1cccs1	0
ZINC19855512	c1ccc(cc1)CN1CCn2c3ccccc3[nH+]c2C1	0
ZINC19879209	c1ccc(cc1)NCc1cc(ccc1F)Br	0
ZINC19909075	CCC(CC)[NH2+]Cc1ccc(cc1)OC	0
ZINC20312213	c1ccc(c(c1)/C=C\1/C(=NC(=S)S1)[O-])OC(F)F	0
ZINC20550921	C[C@@H](c1ccc(c(c1)F)N1CCCC1)[NH2+]Cc1ccccc1	0
ZINC20550991	C[C@H](c1ccc(c(c1)F)N1CCCCCC1)[NH2+]C1CCCCC1	0
ZINC20574412	C[C@H]1CCC[C@@H]([C@@H]1C)Nc1c2c(noc2ncn1)c1ccc(cc1)F	0
ZINC20595720	c1cc(ccc1C(F)(F)F)OCCC1CC[NH2+]CC1	0
ZINC20613156	CCCS(=O)(=O)c1ccccc1C(=O)Nc1nnc(s1)CC	0
ZINC20613654	CCc1ccccc1NC(=O)[C@H]1CC(=O)N(C1)c1ccc(c(c1)Cl)F	1
ZINC20616868	C[N@H+]1CC[C@@H](CC1)NC(=O)[C@H]1CC(=NO1)c1ccc(cc1)F	1
ZINC20692766	CCOc1ccc2c(c1)[C@H]1C=CC[C@H]1[C@H](N2)c1ccc(c(c1)OC)O	0
ZINC21321176	Cc1ccc(o1)/C=N/Nc1nnc(n1N)SCc1cccc(c1)Br	0
ZINC21949590	C[C@@H]1CCCC[N@H+]1CC1CC[NH2+]CC1	0
ZINC21952533	c1c(c(c(c2c1sc(n2)NC(=O)CO)F)F)F	1
ZINC22062396	Cc1cc(oc(=O)c1)/C=C/C=C/c1c(cc(c(c1C)C)OC)C	0
ZINC22996658	C[C@H](c1c(cc(cn1)C(F)(F)F)Cl)Sc1c(cccn1)C(F)(F)F	0
ZINC23656678	CCC1(C(=O)N(C(=O)N1)CC(=O)N[C@@H](C)c1ccccc1C)CC	0
ZINC23953962	CC[C@]1(C(=O)N(C(=O)N1)NC(=O)c1c(ccs1)C)c1ccccc1	0
ZINC24020477	CN1C(=O)c2ccc(cc2C1=O)NC(=O)c1ccc(cc1Cl)F	1
ZINC24055425	c1cnc(nc1C(F)(F)F)Sc1nnc2n1CCCCC2	0
ZINC24375343	CN(C)S(=O)(=O)c1cccc(c1)S(=O)(=O)[N-]c1ccc(c(c1)C#N)Cl	0
ZINC24746375	Cc1ccc(cc1NC(=O)COC(=O)COc1ccc(cc1)C#N)F	1
ZINC26433486	C[C@@H](C(=O)NC)Sc1c(cc(cn1)C(F)(F)F)Cl	1
ZINC26898030	CCO/C=C/C(=[NH2+])N	0
ZINC27174865	Cc1c(cccc1NC(=O)C)N[C@@H](C)C(=O)NCC(F)(F)F	1
ZINC28438157	c1csc2c1ncnc2SCC(=O)N[C@H]1CCCC[C@@H]1C(F)(F)F	1
ZINC29150521	C[N@@H+](CCOc1ccc(cc1)F)Cc1nc([O-])c2ccccc2n1	0
ZINC29392540	c1cc(ccc1c1nc(no1)CSc1ccc(c(c1)F)F)Cl	0
ZINC30284436	Cc1ccc(c(c1)C)NCC(=O)N[C@@](C)(C#N)C1CC1	0
ZINC30641985	Cc1ccc(c(c1)C)CNCC(=O)NCc1ccco1	0
ZINC31814930	c1cc(c(=O)n(c1)Cc1nc(on1)c1ccsc1)C(F)(F)F	0
ZINC31934699	CC[NH2+]Cc1[nH]c(=O)c2c3c(sc2n1)C[C@H](CC3)C	0
ZINC32323456	Cc1c(=O)n(c(nn1)SCCOc1cccc(c1)F)N	0
ZINC32797670	c1cc(cc(c1)S(=O)(=O)NCCc1cccs1)C(F)(F)F	0
ZINC32899881	C[C@@H](c1ccc(cc1)S(=O)(=O)C)[NH2+]Cc1cc(ccc1F)C#N	0
ZINC33171236	Cc1cc(cc(c1)NS(=O)(=O)c1ccc2c(c1)c1c(cno1)CO2)C	0
ZINC33641981	C(CCS(=O)(=O)[O-])CF	0
ZINC33880483	C[C@H]1CC[C@@H]([C@@H](C1)OC(=O)Cc1cc(ccc1[N+](=O)[O-])Cl)C(C)C	0
ZINC34714142	CCNC(=O)c1csc(n1)c1ccccc1OCc1cccc(c1)F	1
ZINC34958317	C(COCC(C(F)F)(F)F)C(=O)[O-]	1
ZINC35193521	CC1=C([C@@H](C(=C(N1)C)C#N)/C=C(/c1ccc(c(c1)Cl)Cl)\Cl)C#N	0
ZINC35324443	c1cc(cc(c1)Cl)[C@H]1CC(=O)Nc2c1ncn2c1ccc(cc1)F	1
ZINC35395115	CC(=O)[C@@H]1[C@@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1cccc2c1cccc2	1
ZINC35536174	Cc1c(c(no1)c1ccc(cc1F)F)C(=O)Nc1ccccc1Cl	1
ZINC35903458	COc1ccc(cc1OC)CCNC(=O)CCc1cccc(c1)Br	0
ZINC36349029	CN(Cc1ccccc1)C(=O)c1cc(cnc1)c1cc(cc(c1)F)F	1
ZINC36744309	C1CCC(CC1)CCC(=O)Nc1nc(n[nH]1)C(F)(F)F	1
ZINC36767709	c1ccc(cc1)CN(c1ccccc1)NC(=O)c1ccccc1Cl	0
ZINC37251796	C[C@@H]1CCC[C@@H](C1)NS(=O)(=O)c1ccc(cc1)C#N	0
ZINC37795656	Cc1ccc(cc1NC(=O)C)NC(=O)CCC(=O)[O-]	0
ZINC38766122	Cc1c(c(on1)C)CCC(=O)OCc1cc(on1)c1ccc(cc1)F	1
ZINC39151272	CC(C)(C)OC(=O)NC1(CCCCC1)C(=O)N	0
ZINC39281025	CCC[C@H](C)[C@H](C(=O)[O-])NS(=O)(=O)c1cc(ccc1C)C	0
ZINC39336939	CC1=C[C@@H](N=N1)NS(=O)(=O)c1cccs1	0
ZINC40175028	Cc1cc(=S)c2cccc(c2[nH]1)F	0
ZINC40360248	c1cc(c(cc1F)Cl)C(=O)N[C@@H](C#N)C1CCCCC1	1
ZINC40402008	C[C@@H](Cn1c2ccc(cc2nc1[C@@H](C)N)C(F)(F)F)O	0
ZINC40404519	COCCn1c2ccc(cc2nc1c1ccco1)C(F)(F)F	0
ZINC40429889	C[C@@H](c1ccc(cc1)F)NS(=O)(=O)c1cccnc1Cl	0
ZINC40512913	c1ccnc(c1)CN1C[C@H](CC1=O)C(=O)Nc1cccc(c1)Cl	0
ZINC40701502	Cc1c(cccc1Cl)Nc1c(c(ncn1)N1CC[NH+](CC1)C)N	0
ZINC40730778	C[C@H]1CCCN(C1)c1c(c([nH+]cn1)Nc1cc(ccc1OC)OC)N	0
ZINC40755544	Cc1ccc(c(c1)C)Nc1c(c(ncn1)Nc1ccc(cc1F)F)N	0
ZINC40761176	Cc1cc(nc(n1)SC)C(=O)N1CC[NH+](CC1)Cc1ccccc1Cl	0
ZINC40787826	c1cc(cc(c1)F)Cn1c2ccoc2cc1C(=O)NC1CCCC1	1
ZINC40839340	c1ccc2c(c1)[nH]c(=O)c(n2)CCC(=O)Nc1nc2c(s1)CCCC2	0
ZINC41105588	COc1ccc2cc(ccc2c1)S(=O)(=O)NCCO	0
ZINC42033825	CC(C)C[NH+](C[C@H](CN)O)CC(C)C	0
ZINC42206874	C[C@@H](C(=O)N(CC=C)CC=C)Sc1nncn1c1ccccc1OC	0
ZINC42229415	Cn1c2c(cn1)[C@@H](CCC2)[NH2+]Cc1cccc(c1)C(F)(F)F	0
ZINC42382611	CN(CC(=O)Nc1ccccc1SC(F)F)C(=O)OC	1
ZINC42388846	C[C@H](C(=O)N1CCN(CC1)c1nccs1)OCC(C)C	0
ZINC42511563	C[C@@H](Cn1cc[nH+]c1)NC(=O)C1CCCC1	0
ZINC42739443	CNc1ccc(cn1)Nc1c(cccn1)C#N	0
ZINC43265388	CC(C)Oc1ccc(cc1)CNC(=O)Nc1c(cccc1F)F	1
ZINC43648028	C[C@@H](c1ccc(cc1)OC(F)F)NC(=O)Nc1nc(cs1)C1CC1	1
ZINC43828155	c1c(c(cc(c1O)Br)Cl)C(F)(F)F	0
ZINC44782439	C[C@@H](c1ccc(cc1)OC(F)F)NS(=O)(=O)c1ccc(cc1)OC	0
ZINC44869867	Cn1cc(cn1)/C=C/C(=O)N(C)Cc1nc2ccccc2s1	0
ZINC45700308	c1cc(ccc1NC(=O)NCCCn1cc[nH+]c1)OCC(=O)N	0
ZINC46077766	Cc1cc2c(cc1C(=O)NCc1ccc(cc1)F)OCCCO2	1
ZINC47031664	C[NH+](C)[C@H](CNS(=O)(=O)c1ccc(c(c1)F)F)c1cccs1	0
ZINC47435835	Cc1cc(ccc1NC(=O)C[N@@H+](C)[C@@H]1CCS(=O)(=O)C1)F	1
ZINC48098950	CC(C)CNC(=O)CCCNC(=O)C1CC1	0
ZINC48309491	c1ccc(cc1)C[C@@H](C(=O)N1CCC[C@H](C1)C(F)(F)F)n1cnnn1	1
ZINC48354464	c1cc(cc(c1)OCc1cccnc1)C(=O)Nc1nc[nH]n1	0
ZINC48362358	C[C@@H](c1ccc(c(c1)F)F)N(C)C(=O)NCCCNS(=O)(=O)C	1
ZINC48441563	Cn1c(=O)[nH]nc1SCc1cccc(c1)C(F)(F)F	0
ZINC48473596	COc1ccc(cc1Cl)NC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC48738944	C[C@@H](c1ccccc1Cl)[NH2+]CCCOCC(F)(F)F	0
ZINC48890536	CC(C)(C)NC(=O)[C@H]1CCN(C1=O)c1ccc(cc1)F	1
ZINC48962014	CNC(=O)N[N-]S(=O)(=O)c1ccc(c(c1)C(F)(F)F)Cl	1
ZINC48977930	c1cc(c(cc1CCCNC(=O)c1cc[nH]n1)Cl)Cl	0
ZINC49026829	Cc1ccc(o1)[C@@H](CNC(=O)[C@H]1CC(=O)N(C1)c1ccc(cc1)F)O	1
ZINC49274686	Cc1ccccc1NC(=O)C(=O)N(C)[C@@H](C)CC(C)C	0
ZINC49285065	c1cc(c(cc1F)CNC(=O)NC[C@@H]1CCC=CC1)Br	1
ZINC49290160	c1cc(cc(c1)F)[C@H](CNC(=O)CCc1ccsc1)O	1
ZINC49322912	c1cc(cc(c1)F)[C@H](CN1CCc2c1ccc(c2)Br)O	0
ZINC49428852	Cn1ccnc1SCC(=O)Nc1cccc(c1F)F	1
ZINC49474525	C1CC[NH+](C1)CC[NH2+]CCCl	0
ZINC49510026	c1cc(ccc1CC(=O)N)NC(=O)c1ccc2c(c1)nsn2	0
ZINC51233686	CCS(=O)(=O)NCCCNC(=O)Nc1ccc(cc1)F	1
ZINC51302522	Cc1ccc(o1)[C@H](C)NC(=O)NCc1cccc(c1)OC(F)F	1
ZINC53328902	CC(C)(C)NC(=O)[C@@H]1CCN(C1=O)c1ccc(c(c1)Cl)Cl	0
ZINC53532620	CCN(C[C@H](C)C#N)C(=O)CSc1nccn1c1cc(ccc1C)C	0
ZINC53958835	Cc1ccccc1NC(=O)NNC(=O)[C@H](C)Oc1ccc(cc1)C#N	0
ZINC54167063	C[C@@H](Cc1ccccc1F)NC(=O)c1ccnc(c1)n1ccnc1	1
ZINC55119003	C[NH+](C)C[C@@H](c1ccccc1)NCc1c[nH]nc1c1ccc(cc1)F	0
ZINC55168539	CC(C)OC(=O)C(C)(C)Cl	0
ZINC55246659	Cn1cc(cn1)S(=O)(=O)NCc1cccc(c1)OCC[NH+](C)C	0
ZINC55470448	c1ccc2c(c1)cc(cn2)NC(=S)Nc1ccccc1F	0
ZINC55479053	C[C@@H]1CCC[C@H](C1)CNC(=O)CCC(=O)c1ccccc1	0
ZINC55543021	c1cc(ccc1N1CCN(CC1)Cc1ccc(c(c1)F)F)F	0
ZINC55663057	Cn1cc(cn1)S(=O)(=O)[N-]c1cccc(c1)OCc1cccc(c1)F	0
ZINC55663168	CCN(c1cccc(c1)F)S(=O)(=O)/C=C/c1ccccc1	0
ZINC55949478	Cc1cccc(c1S(=O)(=O)Oc1cccc(c1)OC)[N+](=O)[O-]	0
ZINC56924683	Cc1cc(nc(n1)Nc1nc(cs1)C(=O)NCCc1ccncc1)C	0
ZINC57382668	CN(Cc1cccc(c1Cl)Cl)C(=O)C1(CCCCC1)C#N	0
ZINC57527497	CCc1cc(=O)n(c(n1)c1cccc(c1)Cl)CC(=O)N[C@@H](C)CC	0
ZINC57784126	Cc1nnnn1c1ccc(c(c1)[N-]S(=O)(=O)c1ccc(cc1)OC)F	0
ZINC57964145	Cc1c2ccccc2[nH]c(=O)c1Sc1nnc(n1N)C(F)(F)F	0
ZINC58098825	CCOc1cc(ccc1OC(F)F)C[NH2+][C@@H]1CCCNC1=O	1
ZINC58119451	CC[C@@H]1CCCCN1C(=O)[C@H](C)N1C(=O)C2(CCCC2)NC1=O	0
ZINC58309686	c1cc(c(cc1C[NH2+]C[C@H]1CNc2ccnn2C1)Cn1ccnc1)F	0
ZINC58311498	Cc1cnc(cn1)C(=O)NC[C@@H]1CC[N@@H+](C1)CC(F)(F)F	1
ZINC58332096	CCCNC(=O)C[N@H+]1CCC[C@H](C1)c1nc(no1)c1cccc(c1)F	1
ZINC58430657	Cc1ccc(cc1F)NC(=O)[C@@H](C)n1c(nnc1[S-])c1cccs1	1
ZINC59372136	c1ccc2c(c1)nc(s2)S(=O)(=O)c1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC59386870	c1ccc2c(c1)ccc(c2O)[C@@H](c1cccc(c1)Cl)Nc1nccs1	0
ZINC59456806	CCCSc1nc([O-])c(c(n1)c1ccc(cc1)OC)C#N	0
ZINC59466047	Cc1c(c(sc1/C(=N/NC(=O)c1ccc(cc1)Br)/C)N)C(=O)N	0
ZINC59519059	Cc1cc(ccc1/N=C/c1c2ccccc2ccc1OC)[N+](=O)[O-]	0
ZINC60134203	Cc1cccc(c1)SCC(=O)N(C)[C@@H](C)c1ccc(cc1)F	1
ZINC60975826	CN(CCC[NH2+]Cc1cccc2c1OCO2)CCOC	0
ZINC62662734	c1cc(cc(c1)Cl)c1nnc(o1)COc1ccc(cc1F)F	0
ZINC62918952	Cc1c(c(n(n1)C)C)CC(=O)N(CCOC)CC(F)(F)F	1
ZINC63281512	CCOC(=O)c1cn(nc1C)CN(CCOC)CC(F)(F)F	1
ZINC63411387	c1cc(ccc1/C=N/NC(=O)[C@H]1C=C(N=N1)c1ccc(cc1)F)O	1
ZINC63580764	COc1ccc2c(c1)c(=O)[nH]c(n2)Cc1ccccc1F	0
ZINC63885711	CC(C)N(C(C)C)C(=O)CSC1=NC(=O)CC(=N1)N	0
ZINC64284756	c1cc(c(cc1NC(=O)C(=O)NCCCOC1CCCC1)F)Cl	1
ZINC65196019	CC(C)c1nc(on1)c1ccc(s1)CNC(=O)c1cccs1	0
ZINC65336848	Cc1cc(cc(c1Br)C)NC(=O)OC(C)(C)C	0
ZINC65341181	COC(=O)c1ccc(cc1Cl)c1ccc(c(c1)F)O	1
ZINC65342590	Cc1ccc(c(c1)Cl)c1ccc(c(c1)OC)O	0
ZINC65393669	CCCc1cc(nc(n1)C)N1CCC2=C(C1)CN=N2	0
ZINC65539241	C[C@@H]([C@@H]1CCCO1)NC(=O)COCC(F)(F)F	1
ZINC65579965	Cc1c(cccc1NC(=O)c1csnn1)NC(=O)c1ccccc1	0
ZINC67147644	c1cc(ccc1OC[C@H](CNC(=O)CSCc1ccncc1)O)F	1
ZINC68475996	Cn1ccc(cc1=O)C(=O)N(CC[NH+](C)C)Cc1ccc(cc1)Cl	0
ZINC68685785	CC[C@H](C)NC(=O)[C@H](C)NC(=O)C(=O)Nc1ccccc1F	1
ZINC68917138	c1cc(cc(c1)F)CS(=O)(=O)N[C@H]1CCN(C1)c1ccc(cc1F)F	0
ZINC69211833	CC[C@H](C)[C@@H](C(=O)NCC1(CCCC1)Sc1ccccc1)NC(=O)N	0
ZINC69453220	C[C@@H]1CCCN(C1)C(=O)[C@@H]1CCCN1C(=O)c1cc(ccc1OC)Cl	0
ZINC69464293	CC(C)(C)C(=O)Nc1ccc(c(c1)Cl)Sc1nncn1C	0
ZINC69475364	CC(C)(C)C[C@@H]1CCCN1C(=O)N[C@@H]1CC[N@H+](CC1)CCS(=O)(=O)C	0
ZINC69563234	c1cc2c(cc1C1(CC1)CNC(=O)CC(F)(F)F)OCO2	1
ZINC69783248	CN(C)[C@@H](CNCc1cc(ccc1OC)OC)c1ccc(cc1)F	0
ZINC69818794	CC(C)c1nnc2n1C[C@H](CC2)CNCc1cnc(s1)C(C)(C)C	0
ZINC69869853	Cc1c2cc(cnc2n(n1)C)S(=O)(=O)NCCc1ccc(cc1F)F	0
ZINC69876231	Cc1ccccc1C[S@](=O)Cc1ncc(o1)c1ccc(cc1)OC	0
ZINC69896267	CCc1nc(cs1)C[N@@H+]1CCCN(CC1)C(=O)CCCOC	0
ZINC69971244	c1cnn(c1)C[C@H]1CCCCN1C(=O)C[C@@H]1c2c(ccs2)CCO1	0
ZINC70742191	CCOc1ccc(cc1OCC)[C@@H](C)N[C@@H](C)C(=O)NCC=C	0
ZINC70791165	Cc1cc(=O)n2c(csc2n1)CCNC(=O)CSc1ccc(cc1)F	1
ZINC71260726	Cc1c(cnc(n1)c1ccccc1)C(=O)N1CC[C@H]2CC[C@@H](C1)[N@@H+]2C	0
ZINC71812056	c1ccc2c(c1)nc(s2)CCCNC(=O)c1ccc(c(c1)F)F	1
ZINC71847276	COCCN1CCC[C@H]1C/[NH+]=C(/N)\Nc1ccc(c(c1)Cl)F	0
ZINC71875591	c1ccc(cc1)[C@@H](C(=O)N)N1CCC[C@@H]1Cn1cccn1	0
ZINC71886192	Cc1nc(on1)OCc1cccc(c1F)F	0
ZINC71910527	Cc1cc(n(n1)C[C@H](C)NC(=O)c1cc2cc(ccc2o1)F)C	1
ZINC71945669	CC(C)(C)c1cc(n(n1)C)C(=O)NCC(=O)NC(C)(C)C	0
ZINC71948354	c1cc[n+]([O-])c(c1)SC[C@H](c1cccc(c1)F)O	0
ZINC71971398	C[C@H](C(=O)Nc1cc(ccc1F)[N+](=O)[O-])n1cccn1	1
ZINC72095807	c1cc(cc(c1)O)c1ncc(cn1)[N-]S(=O)(=O)c1ccc(s1)Br	0
ZINC72131834	c1ccc(c(c1)CS(=O)(=O)N1CCO[C@@]2(C1)CNCCOC2)Cl	0
ZINC72133321	COc1ccc(c(c1OC)Cl)C[N@H+]1CCCn2cncc2C1	0
ZINC72157181	C[C@H]1CN(CC[N@@H+]1Cc1ccc2c(c1)nsn2)c1ccc(cc1)OC	0
ZINC72163440	Cc1cc(ccc1NC(=O)NC[C@@H]1C[NH2+]CCOC1)OC	0
ZINC72197409	c1cc(c(cc1C#N)[C@@H](CO)N)F	0
ZINC72256694	CC(C)(C)C(=O)CNC(=O)CCC(=O)N1CCCC1	0
ZINC72276389	Cc1ccc(s1)[C@@H](CNc1c(cccn1)C#N)N1CCOCC1	0
ZINC72286147	CCc1c2c(n[nH]c2NC(=O)c2cccc(c2)C#N)n(n1)C	0
ZINC72329131	Cc1cccc(c1)c1c(c[nH]n1)C(=O)N[C@@H](C)c1ccc(cc1)F	1
ZINC72366305	C[N@H+]1CCCC[C@@H]1c1cncc(n1)Cc1ccc(cc1)F	0
ZINC72385860	Cc1nccc(n1)N1CC[C@H](C1)c1cc([nH]n1)CCO	0
ZINC72389366	CC(C)(C)c1ccc2c(c1)cc(c(=O)[nH]2)CNc1c(ccc[nH+]1)OC	0
ZINC72424532	Cc1cc(cnc1)C(=O)N1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)CC=C(C)C	0
ZINC72453436	Cc1c([nH]cn1)CSCCn1ccnc1c1cccc(c1F)F	0
ZINC72525639	Cc1ccc(c(c1)Cl)NC(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC72637161	Cc1c(c(on1)C)CC(=O)NNc1ccc(cc1F)F	1
ZINC72688051	C[C@@H]1C[C@@H](C(=O)O1)Sc1nnc(n1c1ccc(cc1)F)[C@@H](C)N(C)C	1
ZINC72950125	c1cnn(c1)C/C(=N/OCc1ccc(cc1)F)/N	0
ZINC72959528	C[C@H](c1ccccc1F)N(C)Cc1cccc(c1)C(=O)NC	1
ZINC73126081	CCCCCN/C(=[NH+]/C)/N(C)CCCC	0
ZINC73638567	Cc1ccc(c(c1)c1nn2c(nnc2s1)C(F)(F)F)C	0
ZINC73662619	Cc1c(nc(nc1OCCC(=O)[O-])c1ccc(cc1)C(F)(F)F)C	1
ZINC73696494	c1ccc(c(c1)c1nc(cc(n1)OCC(=O)[O-])C(F)(F)F)F	1
ZINC74105167	CCCC[C@H](C(=O)N[C@@H](C)CC[NH+]1CCOCC1)NC(=O)N	0
ZINC74165644	Cc1c(cccc1Cl)NC(=O)CCn1ccnc1C(C)C	0
ZINC74287792	CC[C@H]([C@H]1CCCCN1CC(F)(F)F)O	0
ZINC74391876	C=CCn1c(nnc1SCCC(=O)Nc1cccc(c1)F)C1CC1	1
ZINC74607806	CN(c1cc(ccc1OC)Cl)C(=O)c1ccncc1	0
ZINC74612110	Cc1cc(c(o1)C)CNC(=O)[C@H]1Cc2ccc(cc2OC1)OC	0
ZINC75123764	c1c(c[nH]c(=O)c1NC(=O)NC[C@H]1CCCCO1)C(F)(F)F	1
ZINC75473531	c1ccc2c(c1)cccc2C[S@@](=O)Cc1ccc(cc1)F	0
ZINC75551944	CCOCC(=O)Nc1cnc(nc1)c1cccnc1	0
ZINC75972178	CC[C@H]1CCCC[C@H]1NC(=O)Nc1cccc(c1)S(=O)(=O)N(C)C	0
ZINC76106456	c1cnccc1c1csc(n1)/C(=C\c1cc(c(c(c1)F)F)F)/C#N	0
ZINC76395295	Cc1ccccc1[C@@]1(C(=O)N(C(=O)N1)C[C@H](c1cccc(c1)F)O)C	1
ZINC76396310	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]Cc1cccc(c1)OC(F)(F)F	1
ZINC76707856	CC(=O)N[C@H]1CCC[N@H+](C1)Cc1ccc(c(c1)F)F	1
ZINC76772336	CCOc1c(cc(cc1Br)C[NH2+][C@H](C)CCSC)OC	0
ZINC76794543	CN(C)C(=O)CN(CC(F)(F)F)C(=O)c1ccc(cc1)C(=O)N(C)C	1
ZINC76940282	Cc1ccccc1[C@H]1C[C@H]1C(=O)NNC(=O)Cc1ccc(cc1)F	1
ZINC76956195	Cc1ccccc1[C@@H]1C[C@@H]1C(=O)NCCC[N@H+]1C[C@H](O[C@H](C1)C)C	0
ZINC77125820	Cc1cnn(c1)CCCCCS(=O)(=O)[C@@H](C)c1ccc(c(c1)F)F	0
ZINC77245989	COc1cc(c(cc1OC)F)NCCC=C	0
ZINC77249280	CC[N@H+]1CC[C@@H](CC1)N(C)CC(=O)N[C@H](c1ccccc1)C(=O)NC	0
ZINC77264529	CS(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH2+]Cc1ccc(cc1)F)O	0
ZINC77538774	Cc1c(cn[nH]1)CCCNC(=O)N1C[C@@H](C[C@@H]1C)c1ccc(cc1)F	1
ZINC77697675	Cc1csc(n1)c1ccc(cc1)NC(=O)NC[C@@H](C)C[C@@H](C)O	0
ZINC77703430	CC[C@@H]1CCC[C@@H](C1)NC(=O)Nc1ccc(cc1)OCCC(=O)NC	0
ZINC77843336	Cc1cc(n(n1)C[C@@H](C)CNC(=O)NCc1cc2ccccc2o1)C	0
ZINC78057776	CCCCNC(=O)c1cccc(c1)C(=O)NCCC	0
ZINC78286668	CCN(c1ccc(cc1C)C)C(=O)CN1C(=O)C(NC1=O)(C)C	0
ZINC78472295	COC(=O)c1ccc(cc1)OCc1csc(n1)c1ccccc1F	1
ZINC78483239	CCCC[NH2+]Cc1ccc(c(c1)OC)OCc1ccncc1	0
ZINC78598452	C[C@@H](CNC(=O)c1cccc(c1)NC(=O)c1cccnc1)C#N	0
ZINC78612125	c1cc2c(cc1C(=O)CCC(=O)O[C@H]1CCCC[C@@H]1C#N)OCCO2	0
ZINC78678966	CC(C)[N@H+](C)CCNC(=O)[C@@H]1CCCN(C1)Cc1cccc(c1)F	1
ZINC78706169	C[C@@H](CNS(=O)(=O)c1cccc(c1)Cl)Oc1ccccc1	0
ZINC78820174	Cc1ccc(cc1)SCc1ccc(o1)C(=O)OC	0
ZINC78988168	Cc1c(c(n(n1)C)C)c1cc(n[nH]1)C(=O)NC[C@H](c1ccco1)O	0
ZINC79183262	Cc1ccc(c(c1)OC)NCCn1c(=O)n2ccccc2n1	0
ZINC79432055	Cc1ccccc1OCCCN(C)C(=O)NCC(F)(F)F	1
ZINC79853208	CCOc1ccccc1CN(C)C(=O)NCC(C)(C)N1CCOCC1	0
ZINC80302057	Cc1cc(c2ccc(cc2n1)F)C(=O)N[C@@H](C(C)C)C(=O)OC	1
ZINC80330084	Cc1cnn(c1)CCC(=O)NCCNS(=O)(=O)c1ccccc1	0
ZINC82163102	c1c(cc(c(c1C(=O)[O-])F)Cl)S(=O)(=O)N	1
ZINC83343695	CCC[NH2+]Cc1cccc(c1F)Cl	0
ZINC84076991	Cc1cc(c(cc1C(=O)[O-])S(=O)(=O)N(CC#N)c1cccc(c1)F)C	1
ZINC84157215	Cc1ccc(cc1)OCC[NH+]1CCN(CC1)CCn1ccccc1=O	0
ZINC84318744	Cn1cc(cn1)S(=O)(=O)N[C@@H]1CCCc2c1cco2	0
ZINC84384048	c1cc(ccc1C#N)S(=O)(=O)[N-]c1cc(n[nH]1)C(F)(F)F	0
ZINC84496806	c1ccc(cc1)C[N@H+](Cc1cscn1)C[C@@H](c1ccco1)O	0
ZINC84508518	c1ccc(c(c1)Cc1nc(no1)c1cnccn1)F	0
ZINC84919458	Cc1cccc(c1NC(=O)[C@H](C)SCc1ccc(cc1F)F)C	1
ZINC84959258	CCOc1cccc(c1OC(F)F)C[NH2+]CCCc1c(noc1C)C	0
ZINC84963945	CCOC[C@@H](CN1CCN(CC1)c1ccc(c(c1)F)OC)O	0
ZINC85236278	Cc1cn(c2c1cccc2)Cc1nc(no1)C(C)(C)OC	0
ZINC85313698	C[S@@](=O)c1ccc(cc1)C[NH2+][C@H]1CCN(C1)c1ccc(cc1F)F	0
ZINC85345220	Cc1cc(cc(c1[O-])n1cnnc1)[N+](=O)[O-]	0
ZINC85654870	c1c(c(n[nH]1)C(F)F)C[NH3+]	0
ZINC85742068	C[C@@H](C(=O)Nc1nc2ccc(cn2n1)F)OCc1ccccc1	1
ZINC86202403	Cc1c(cccc1NC(=O)c1ccccc1)NCc1nc(on1)C	0
ZINC87238973	Cc1ccc(s1)CN(C)C(=O)CCO[C@@H](C)CC(C)C	0
ZINC87250443	Cc1cc(c(cc1C(=O)Nc1cc(c(cc1F)F)F)OC)OC	1
ZINC87319124	c1ccc(cc1)C[S@](=O)CCNC(=O)Cc1c(cccc1F)F	1
ZINC87428792	CO[C@H](CNC(=O)Cc1cccc(c1F)F)c1ccc(cc1)F	1
ZINC88220571	c1cc(c(c(c1)F)F)CC(=O)N(CCC#N)CCC(F)(F)F	1
ZINC88239268	CN(CCOCC1CC1)C(=O)c1c2ccccn2c(n1)S(=O)(=O)C	0
ZINC88482787	C[C@@H]1CN(CCO1)c1ccc(c[nH+]1)CNC(=O)N[C@@H](C)CCCO	0
ZINC88536496	C[C@H](c1nc(cs1)CN[C@H](c1ccccc1)c1cccc(c1)F)OC	0
ZINC89201207	Cc1ccc(cc1S(=O)(=O)C)NC(=O)c1cccc(c1)C(=O)N(C)C	0
ZINC89201495	Cc1nc(n(n1)C[C@H](c1cccc(c1)F)O)C	0
ZINC89240837	C[C@@](CNC(=O)CSCC(F)(F)F)(C[NH+]1CCOCC1)O	1
ZINC89241120	c1cc2c(c(c1)F)c(c[nH]2)C(=O)NCCc1nc2ccc(cc2[nH]1)F	1
ZINC89260402	CC(C)C(=O)c1ccccc1NC(=O)c1ccc(cc1F)OC	1
ZINC89374680	COC[C@@H](C(=O)N)NC(=O)/C=C/c1cc(ccc1Cl)C(F)(F)F	1
ZINC89417381	CCCCNC(=O)[C@H]1CCCN(C1)C(=O)Nc1c(noc1CC)C	0
ZINC89522544	C[C@@H]1CSC(=N1)SCc1ccc(cc1F)Br	0
ZINC89639449	Cc1ccccc1[N-]S(=O)(=O)C[C@H](C)c1ccccc1	0
ZINC89643069	CC(C)(C)[N@@H+]1CC[C@H](CC1)N[C@@H]1CCC[C@H]2[C@@H]1CCO2	0
ZINC89660973	COCCCCNc1ccc(c(c1)F)Br	0
ZINC89718641	Cc1csc(n1)NC(=O)C1(CCOCC1)c1ccc(cc1F)F	1
ZINC89721557	Cc1nc2c(s1)[C@H](CCC2)N(C)C(=O)NCCCOCC1CC1	0
ZINC89738614	Cc1ccccc1CNC(=O)C1(CCOCC1)c1ccc(cc1F)F	1
ZINC89781483	c1cc(ccc1F)S(=O)(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89792458	Cn1c2cc(ccc2oc1=O)NC(=O)c1cccnc1OCC(F)F	1
ZINC89811843	CC(C)(C)c1ccc(n[nH+]1)NC(=O)c1cccnc1OCC(F)F	1
ZINC89831688	C[C@@H](CNC(=O)C1(CCOCC1)c1ccc(cc1F)F)SC	1
ZINC89867147	CCOC(=O)C[C@H](C)CNC(=O)Nc1ccn(n1)C	0
ZINC89891328	Cc1ccc(cc1NC(=O)C[N@@H+](C)[C@@H]1CCS(=O)(=O)C1)c1ncco1	0
ZINC89935321	CCOC(=O)CC[C@H](C)NC(=O)N(C[C@H]1CCOC1)C1CC1	0
ZINC90201878	Cc1ccc(c(c1)S(=O)(=O)NC[C@H]1CN2CCCC[C@@H]2CO1)F	0
ZINC90203079	Cc1c(scn1)CN[C@@H](c1cccc(c1)C(F)(F)F)c1cccnc1	0
ZINC90224203	c1c(nc(s1)C1CC1)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90227705	c1ccc(c(c1)N1CCC[C@@H](C1=O)[NH2+]CC1CCOCC1)F	1
ZINC90420513	COc1ccc(c(c1)NC(=O)c1ccc(nc1)OCC(F)F)Cl	1
ZINC90424805	C[NH+](C)[C@H]1CCC[C@H](C1)NC(=O)CSCC(F)(F)F	1
ZINC90441933	CCOC(=O)[C@H]1CC[C@@H](C1)NC(=O)CCCc1cc(ccc1F)F	1
ZINC90446599	Cc1c(nco1)CNS(=O)(=O)c1cc(ccc1Cl)C(F)(F)F	0
ZINC90479669	Cc1c(oc(n1)C)C(=O)NC[C@H](C(=O)OC)Oc1ccc(cc1)F	1
ZINC90600241	c1cc(oc1)[C@H]1CCCCCN1C(=O)c1ccc(nc1)OCC(F)F	1
ZINC90634496	COc1cccc(c1F)C(=O)Oc1ccc(cc1)Oc1nccs1	1
ZINC90682775	C[N@@H+]1CCC[C@@H](C1)CN(C)C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90684347	Cc1ccc(c(c1)S(=O)(=O)N1CCc2c(ccs2)[C@H]1C(=O)OC)OC	0
ZINC91297282	CCOC(=O)c1cc(=O)[nH]c2c1cc(cc2)Br	0
ZINC91302273	c1c(cc(c2c1C(=O)OC2)N)F	1
ZINC91644237	Cc1cccnc1C[C@H](C)NC(=O)c1cc2cc(ccc2n1C)OC	0
ZINC91799893	CC(C)COc1c(cc(cn1)CNC(=O)NNC(=O)CC(C)(C)C)Cl	0
ZINC91863040	c1ccc(c(c1)CO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)[N+](=O)[O-])F	0
ZINC92030008	c1ccc(c(c1)C1=CCN(CC1)C(=O)c1c(cn[nH]1)Br)Cl	0
ZINC92105018	CC(C)[C@@H]1[C@H](CCCO1)CNC(=O)Nc1cc(ccc1OC)F	1
ZINC92163298	C[C@H](C[NH+]1CCCCC1)NC(=O)Nc1ccc2c(c1)COC2	0
ZINC92259732	Cc1cc(c(cc1S(=O)(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C)C)OC	0
ZINC92386675	CC(C)n1cc(nc1)S(=O)(=O)N[C@@H](C#N)c1ccccc1F	0
ZINC92561162	C[C@@H]1CCC[C@@H](C1)C[NH2+]C1CCN(CC1)C(=O)c1ccccc1F	1
ZINC92703810	Cc1cc(nc([nH+]1)C)N1CCN(CC1)CC1=Cc2ccccc2OC1	0
ZINC92787937	Cc1nc(no1)[C@H]1CC[N@@H+](CC1)Cc1cccc(c1Cl)Cl	0
ZINC92788708	c1cc(c(cc1C[N@@H+]1CCC[C@@H](C1)c1nccs1)F)N1CCOCC1	0
ZINC92852443	Cn1cnc(n1)C[NH2+]Cc1cn[nH]c1c1ccc(cc1)F	0
ZINC92900282	Cn1cc2c(n1)ncnc2N[C@H](CC(F)(F)F)c1ccc(cc1)Cl	0
ZINC92936265	C=CCOc1ccccc1C[NH+]1CCN(CC1)CC#N	0
ZINC93057104	Cc1cc(ccc1F)CN1CCN(CC1)[C@H](C)C(=O)NCCCOC	1
ZINC93132597	c1c(c(cc(c1F)Cl)Cl)[C@H]1CN(CCO1)CC1=CCCOC1	0
ZINC93144128	C[C@@H](C[N@H+](Cc1ccc(cc1)OCC(C)C)C(C)C)O	0
ZINC93325116	c1cc(cnc1)c1ncc(s1)CN1CCC(CC1)c1ccc(cc1)F	0
ZINC93385124	C[C@H](CS(=O)(=O)C)[N@H+](C)Cc1cnn(c1)C(C)(C)C	0
ZINC93393346	Cc1ccc(c([nH+]1)C[N@@H+]1CC[C@H](CC1)N(CC(F)(F)F)S(=O)(=O)C)[O-]	0
ZINC93394547	CCOC[C@@H]1CC[N@H+](CC1)Cc1cnc(s1)c1ccccn1	0
ZINC93414000	CCN(Cc1cc(ccc1OC(F)F)OC)[C@H](C)CS(=O)(=O)CC	0
ZINC93476915	CC(C)C[N@H+](Cc1cnn(c1)C(C)(C)C)C[C@H](c1ccc(cc1)F)O	0
ZINC93704752	CCC[C@@H]1CCC[N@@H+](C1)Cc1ccc(o1)CO	0
ZINC95074296	CN(C)S(=O)(=O)[C@@H]1CCOC[C@H]1Cc1ccc(cc1)C#N	0
ZINC95076000	Cc1ccc(nc1)S(=O)(=O)NC	0
ZINC95076438	COc1c(nccn1)C[N@@H+]1CC[C@@H](C1)O	0
ZINC95090655	C[C@H]1C[N@H+](CC[C@@H]1I)Cc1ccccc1	0
ZINC95402299	C[C@H]1C[C@@H](C(=O)O1)[N@@H+]1CC[C@@H](C1)N(C)Cc1nc(on1)C1CC1	0
ZINC95405650	Cc1ccccc1OC[C@@H](C[NH2+][C@H](C)c1c(noc1C)C)O	0
ZINC95409991	C[C@@H](CNC(=O)N(C1CC1)[C@H](C)c1ccco1)c1ccncc1	0
ZINC95442350	Cc1c(c(n(n1)C)C)S(=O)(=O)N[C@H](C)CC(=O)c1ccccc1	0
ZINC95448610	c1cc(c(cc1Br)C(F)(F)F)CNS(=O)(=O)N	0
ZINC95475961	c1cc2c(cc1F)c(=O)n(cn2)CCNC(=O)c1ccncc1	1
ZINC95512244	Cc1c2c(nc(s2)NCc2cccc(c2)C[NH+]2CCCC2)n(n1)C	0
ZINC95513244	CCCc1cc(nc([nH+]1)C)N1CCC(CC1)[N@H+](C)C[C@@H]1CCCCO1	0
ZINC95629659	c1ccc(cc1)CNc1c(cc(c(n1)Cl)C(=O)[O-])F	1
ZINC95729129	CNc1cc(ccc1OC1CC1)S(=O)(=O)N	0
ZINC95734649	c1c(c(c(cn1)I)I)OC1CC1	0
ZINC95735058	c1c(cc(cc1OC1CC1)Br)C#N	0
ZINC95935110	c1cc(ccc1c1ccc(s1)Br)F	0
ZINC96002714	COCCn1cc2c(n1)[C@@H](CCC2)[NH2+]Cc1ccccc1F	0
ZINC96008532	C[C@H]([C@H]1CCCN(C1)c1ccc(cc1C#N)Br)O	0
ZINC96043783	CCO[C@@H]1[C@H]2CC[C@@H]1OCCN2S(=O)(=O)c1cccnc1	0
ZINC96046987	Cn1cc(cn1)C[N@@H+]1CCC[C@@]2(C1)CCN(C2)Cc1ccc(cc1)F	0
ZINC96083017	Cc1nc(cs1)CN1CC[C@H]2[C@H]1CCN2c1nncs1	0
ZINC96089762	c1ccc(cc1)[C@@H]1CC2(CCN(CC2)c2nccs2)OC1	0
ZINC96184617	Cn1cc(cn1)CN1CC[C@@H]2[C@@H]1CCN2C(=O)Cc1cccc(c1)F	1
ZINC96220040	c1cc(cnc1)O[C@@H]1C[C@@]2(CC[NH2+]C2)OC1	0
ZINC96374282	CC(C)CS(=O)(=O)C1CCN(CC1)C(=O)C1CCC1	0
ZINC96391139	Cc1cc(ccc1S(=O)(=O)NC[C@](C)(c1ccccc1F)OC)OC	0
ZINC97040272	Cc1cc(nc(c1NC(=O)c1ccc(o1)c1ccccc1F)C)C	1
ZINC97041778	c1cc2c(cccn2)c(c1)NC(=O)Cc1ccc(cc1)O	0
ZINC97159490	Cc1cc(ccc1F)C[NH2+]Cc1c([nH]nc1C)C	0
ZINC97163071	Cc1cc(ccc1[N+](=O)[O-])NC(=O)N1CCC(CC1)c1ccn[nH]1	0
ZINC97324691	CN(CCCNC(=O)Nc1ccc2ccccc2c1)CC(F)(F)F	1
ZINC97377909	CCc1nc(cs1)[C@H](C)NC(=O)Nc1ccnn1C	0
ZINC97393317	CO[C@@H]1CCC[C@@H](C1)OC(=O)[C@@H]1CCC[C@@H](C1)C(F)(F)F	1
ZINC97444786	Cc1ccc(cc1F)S(=O)(=O)Nc1ccc(c(c1)C(=O)[O-])F	1
ZINC97599640	CC(C)OC(=O)CSCC(=O)Nc1c(cc(cc1Br)F)F	1
ZINC97619649	c1cc(sc1C[N@H+]1Cc2c(nc[nH]2)C[C@@H]1C(=O)[O-])c1cc[nH]n1	0
ZINC97772836	C[NH+]1CCN(CC1)Cc1ccc(nc1)c1cccc2c1nccc2	0
ZINC98024604	Cc1ccc(cc1Cl)Cc1cnc(s1)NC(=O)N(C)C[C@@H](COC)O	0
ZINC98210752	COC(=O)c1ccc(c(c1I)F)Br	1


==> anc/logic_6_train_molecules.tsv <==
mol_id	smiles	label
ZINC00000472	Cc1c[nH]c(=O)n1c1ccc(cc1)OC	0
ZINC00027775	COc1ccc(c(c1)OC)/C=c/1\c(=O)n2c3ccccc3nc2s1	0
ZINC00032940	Cc1cccn2c1=NC(N=C2c1ccco1)(C(F)(F)F)C(F)(F)F	0
ZINC00052186	c1cc(cc(c1)F)[C@@H]1[C@@H]2CCCC=C2[C@@H](C(=[NH2+])C1(C#N)C#N)C#N	0
ZINC00069217	Cc1ccc(cc1)/C=C(\C#N)/c1cccs1	0
ZINC00070759	CC1=C([C@H](NC(=O)N1)c1cccs1)C(=O)Nc1ccc(cc1)Cl	0
ZINC00072662	c1ccc(c(c1)C(=O)[O-])Nc1ccccc1F	1
ZINC00074616	c1ccc(cc1)[C@]12[C@H](C1(Cl)Cl)Cc1ccccc1O2	0
ZINC00077968	Cc1ccc(cc1)[C@@H]1C(=C(C(=O)N1Cc1cccnc1)O)C(=O)C	0
ZINC00086514	c1cc2cccc3c2c(c1)c(=O)n3Cc1ccc(cc1Cl)F	1
ZINC00089901	CC(C)(C)NC(=S)Nc1ccc(c(c1)Cl)F	0
ZINC00091428	c1ccc(cc1)n1c(nnn1)N1CCN(CC1)c1ccccc1F	0
ZINC00091879	CC(C)CCNc1cc(c(c2n1c1ccccc1n2)C#N)C(C)C	0
ZINC00098319	CCOC(=O)c1c(c2c(s1)ncn(c2=O)[C@H](C)C(=O)C)C	0
ZINC00112146	CC1=C([C@H](NC(=O)N1)c1ccc(cc1)F)C(=O)OC[C@H]1CCCO1	1
ZINC00124254	CCc1n[n+]2c(cc(nc2s1)C)C	0
ZINC00124488	Cc1ccc(cc1)C(=O)Nc1nc(cs1)c1ccc(cc1)C#N	0
ZINC00125596	c1cc(ccc1[C@@H]1C2=C(C(=O)CCC2)OC(=C1C#N)N)F	1
ZINC00134298	c1ccc(cc1)c1ccc(o1)/C=C(/C#N)\C(=N\c1ccccc1Cl)\[O-]	0
ZINC00137323	CC[C@](c1ccccc1)(c1ccccc1N)O	0
ZINC00152877	C=CCn1c2ccccc2c(=O)oc1=O	0
ZINC00153874	CS(=O)(=O)CC(=O)c1ccccc1C(F)(F)F	1
ZINC00154268	CCOC(=O)C1CCN(CC1)C(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC00157896	C1C[C@H](CC[C@H]1C(F)(F)F)O	0
ZINC00162697	C[C@H]1[N+]2(CCCCC2)C[C@](O1)(c1ccc(cc1)Cl)O	0
ZINC00165060	c1cc(ccc1c1cnco1)F	0
ZINC00168343	Cn1c2c(cc(s2)CBr)c(n1)C(F)(F)F	0
ZINC00169596	c1cc(c(=O)n(c1)Cc1ccc(cc1)C(F)(F)F)C(=O)[O-]	1
ZINC00176988	Cc1nc2ccccc2c(=O)n1/N=C/c1ccc(c(c1)OC)OC	0
ZINC00190146	CC1(CC(=C(/C=[NH+]/c2ccc(cc2)OC)C(=O)C1)O)C	0
ZINC00190701	c1cc(ccc1C(=O)[C@@H](NC(=O)c1ccc(cc1)F)O)F	1
ZINC00193903	Cc1cccc(c1)N1CCN(CC1)c1nnc(s1)C(F)(F)F	0
ZINC00194025	c1ccc2cc(ccc2c1)NC(=O)c1c(c2ccccc2s1)Cl	0
ZINC00201148	CSc1c(nc(o1)c1ccc(cc1)F)S(=O)(=O)c1ccccc1	0
ZINC00202408	COc1ccc2c(c1)c1c([nH]2)[C@@H](CCC1)O	0
ZINC00211447	Cc1ccc(cc1F)NC(=O)c1c2ccccc2c(=O)[nH]n1	1
ZINC00215848	c1ccc(cc1)/C=C/C[NH+]1CCN(CC1)c1ccccc1F	0
ZINC00226838	c1cc(ccc1[C@H]1C[C@H](n2c(c(cn2)C(=O)[O-])N1)C(F)(F)F)F	1
ZINC00238607	COc1ccc(cc1)C[NH+]1CCN(CC1)c1cccc[nH+]1	0
ZINC00239935	CCc1ccc(cc1)C[NH+]1CCN(CC1)c1cccc(c1)C(F)(F)F	0
ZINC00240249	c1ccc(c(c1)N1CC[NH+](CC1)Cc1cccc(c1)Cl)F	0
ZINC00262142	c1ccc2c(c1)[nH]c(n2)c1ccc(cc1)NC(=O)c1ccc(cc1)N	0
ZINC00273581	Cc1ccc2[nH]c3[C@@H](CCCc3c2c1)/[NH+]=C/c1ccc(cc1)F	0
ZINC00275478	c1ccc(cc1)OP(=O)(c1ccccc1)c1ccccc1	0
ZINC00289778	CNC(=S)[C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3	0
ZINC00295581	C[C@@H]1CCc2c(sc(c2C#N)/N=C/c2ccc(cc2O)O)C1	0
ZINC00296271	c1cc(ccc1C=O)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC00298675	COc1cc(ccc1O)/C=N/NC(=O)c1cccc(c1)F	1
ZINC00304613	CC(C)NS(=O)(=O)c1ccc(cc1)F	0
ZINC00316032	c1ccc(cc1)C(c1ccccc1)NC(=O)COc1ccc(cc1)F	1
ZINC00316290	CCc1n(c2ccccc2[n+]1C)C[C@@H](COc1cccc(c1)OC)O	0
ZINC00316460	C[C@@H](Cc1ccccc1)NC(=O)[C@@H]1CCCNC1=O	0
ZINC00317009	c1ccc2c(c1)CC[N@H+](C2)[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)F	0
ZINC00319601	c1ccc(cc1)CNc1c(nc2n1cccc2)c1cccc(c1)F	0
ZINC00341704	c1cc(c(cc1NC(=O)C1CCCCC1)C(F)(F)F)Cl	1
ZINC00341937	CCCC(=O)NC(=S)Nc1ccc(cc1)NC(=O)c1ccccc1	0
ZINC00350677	CCCN1[C@H](Nc2ccccc2C1=O)c1cccc(c1)F	1
ZINC00354107	Cc1cc(nc2c1c(c(s2)C(=O)Nc1ccccn1)N)C	0
ZINC00358105	CCOC(=O)C1=C(NC(=S)N([C@H]1c1ccccc1F)C(=O)C)C	1
ZINC00361321	CN(C)c1ccc(cc1)/N=C/c1c(cccc1Cl)F	0
ZINC00364324	C[C@H](C(=O)Nc1ccccc1OC)Oc1ccccc1	0
ZINC00381973	CCCc1cc2c(cc1NC(=O)c1ccccc1Cl)OCO2	0
ZINC00383393	Cc1ccc(o1)c1cc2c3ccccc3oc(=O)c2c(c1C#N)N	0
ZINC00384613	Cc1ccc(cc1NS(=O)(=O)c1cc(ccc1OC)F)Cl	0
ZINC00385098	Cc1nnc2n1nc(s2)c1cccc(c1OC)OC	0
ZINC00386039	CN(C)C(=O)CCSc1nnc(o1)c1ccco1	0
ZINC00391965	Cc1ccc(cc1)C(=O)OC	0
ZINC00402533	c1cc(cc(c1)O)n1c([S-])nnn1	0
ZINC00403102	C[C@H](c1c(cccc1F)F)O	0
ZINC00409277	c1cc(c(c(c1)F)F)CO	0
ZINC00409335	Cc1ccccc1CS(=O)(=O)c1ccccc1	0
ZINC00429714	CCN(CC)C(=O)CSc1cc(=O)n(c2c1ccc(c2)Cl)C	0
ZINC00429797	Cc1c(sc2n1cc(n2)c1ccccc1)C(=O)NC1CCCCC1	0
ZINC00445123	CCOc1ccc(cc1Cl)C(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC00458892	CCN(CC)c1ccc(cc1)NC(=O)/C=C/c1ccc(cc1)OCC	0
ZINC00459066	Cc1c(ccc2c1occ(c2=O)Oc1ccccc1F)OC	0
ZINC00459664	c1ccc(c(c1)Cn1c2ccccc2nc1N)F	0
ZINC00459896	c1ccc(cc1)CNc1c2ccccc2nc(n1)c1ccccc1F	0
ZINC00460158	c1cc(cc(c1)[N+](=O)[O-])NC(=O)CSc1ccc(cc1)Cl	0
ZINC00462676	C[C@@H]1CCCN(C1)C1=NC(=O)/C(=C/c2ccc(cc2)F)/S1	1
ZINC00463310	CCOc1ccc(cc1)NS(=O)(=O)c1cccc(c1)F	0
ZINC00463505	c1ccc(c(c1)F)S(=O)(=O)Nc1ccc(c(c1)Cl)F	0
ZINC00463647	Cc1cccc(c1)C(=O)N[C@H]1[C@@H](NNC1=O)c1ccc(cc1)Cl	0
ZINC00464837	COc1ccc(cc1)Oc1ccc(cc1)NC(=O)CCC(=O)[O-]	0
ZINC00468416	c1cc(ccc1/C=C(\C#N)/c1ccc(cc1)F)N1CCOCC1	0
ZINC00481372	c1cc(cc(c1)Sc1ccncc1N)C(F)(F)F	0
ZINC00491419	COc1ccc(cc1OC)/C=N/c1ccc(cc1)C(=O)[O-]	0
ZINC00516615	c1cc(c(c(c1)Cl)CNn1cnnc1)F	0
ZINC00524518	Cc1cc(nc(n1)NCc1ccccc1)N1CCC(CC1)C	0
ZINC00526915	c1cc(cc(c1)F)CSc1nnc(n1N)c1ccncc1	0
ZINC00528693	CSc1nc(sn1)SCC(=O)NC1CCCCC1	0
ZINC00531479	Cc1cc(cc(c1O)/C=N/n1c(nc2ccccc2c1=O)C)[N+](=O)[O-]	0
ZINC00612808	c1ccc(cc1)OCc1nnc(n1N)SC(F)F	0
ZINC00619533	CCOc1ccc(cc1)CNc1nc(n(n1)c1ccccc1)N	0
ZINC00626613	Cc1ccc(cc1)S(=O)(=O)NC1c2ccccc2Oc2c1cccc2	0
ZINC00663255	Cc1cc(nc2c1c(c(s2)C(=O)Nc1ccc(cc1)Cl)N)C(F)(F)F	1
ZINC00712819	c1cc(cc(c1)NC(=O)CSc1nc2ccc(cc2s1)N)C(F)(F)F	1
ZINC00716245	COc1ccc(cc1)CSc1nnc(o1)c1ccc(cc1Cl)Cl	0
ZINC00755368	Cc1cc(cc(c1)Cl)Nc1c2c3c(sc2ncn1)CCCC3	0
ZINC00758883	COc1ccc(cc1)C[NH2+]Cc1cc(ccc1F)F	0
ZINC00807701	C[C@@H]1CCc2c(sc3c2c(=O)n(nn3)Cc2c(cccc2Cl)F)C1	0
ZINC00864101	c1ccc(cc1)S(=O)(=O)N(C[C@H]1CO1)c1cc(ccc1Cl)Cl	0
ZINC00872192	COc1ccc(cc1)S(=O)(=O)N1CC[NH+](CC1)Cc1ccc(cc1)F	0
ZINC00980184	CCc1ccc[n+](c1)c1c(sc(=O)[n-]1)/C=N/NC(=O)c1ccncc1	0
ZINC00980463	c1cc(c(c(c1)Cl)Cl)N1C(=O)/C(=C/C=C/c2ccco2)/C(=O)NC1=S	0
ZINC00998547	CCOC(=O)c1cc2nc(cc(n2n1)C(F)(F)F)c1ccc(cc1)Cl	1
ZINC01026662	C[C@@H]1CC(=O)Nc2ccccc2N1C(=O)c1c(c2ccccc2s1)Cl	0
ZINC01027375	C[C@@]12C[C@@H]([C@@H](C1(C)C)CC2=O)Br	0
ZINC01033513	c1cc(ccc1NS(=O)(=O)c1ccc(cc1F)F)N1CCCCC1	0
ZINC01045877	c1cc(c(c(c1)Cl)CN1[C@@H](SCC1=O)c1cccnc1)F	1
ZINC01049094	Cc1ccc(cc1)N1C[C@@H](CC1=O)C(=O)N1CCc2c1cccc2	0
ZINC01065456	CCOc1cc(cc(c1OCC)Cl)C(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC01068479	c1cc(oc1)CNC(=O)CCCn1cc(cn1)[N+](=O)[O-]	0
ZINC01079071	CN(C1CCCCC1)S(=O)(=O)c1ccc(cc1)NC(=O)C(F)(F)F	1
ZINC01081519	c1cc(ccc1S(=O)(=O)C([C@@H](F)Cl)(F)F)Cl	0
ZINC01096837	Cc1cc(c(n1C1CCCCC1)C)/C=N/c1ccc(cc1)O	0
ZINC01104818	c1cc(oc1)/C=c/1\c(=O)n2c(=NCC2)s1	0
ZINC01114208	c1ccc(cc1)[C@H](c1ccccc1Br)NC(=O)c1ccc(cc1)F	1
ZINC01121123	c1ccc(c(c1)CC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl)[N+](=O)[O-]	1
ZINC01220365	CS(=O)(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1)Br)c1ccccc1)[O-]	0
ZINC01229883	Cc1cccc(c1C)OC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC01273173	c1nc(no1)/C(=N/[O-])/C#N	0
ZINC01291417	COC(=O)CSc1nnc(n1N)c1ccc(cc1)F	1
ZINC01292314	c1cc(oc1)C(=O)Nc1nnc(s1)C1CCCCC1	0
ZINC01383243	c1cc(sc1c1ccno1)S(=O)(=O)N1CCCCC1	0
ZINC01386038	Cc1cccc(c1)c1nnnn1c1cccc(c1)C(F)(F)F	0
ZINC01401951	Cc1ccc(cc1)n1c(=O)c(c(cn1)OC)Br	0
ZINC01403360	c1cc(ccc1C1=NNC(=O)CC1)F	1
ZINC01425817	Cn1c2c(c3c(s2)CCCC3)c(=O)n(c1=O)N	0
ZINC01432862	CC1(CC2=C([C@@H](CC(=O)N2N(C)C)c2ccc(cc2)OC)C(=O)C1)C	0
ZINC01443840	COc1ccc(cc1)CCNC(=S)c1ccc(cc1)OC	0
ZINC01462697	Cc1cc(cc(c1)OC[C@H](C[NH+]1CCCC1)O)C	0
ZINC01473049	CCCc1nc2ccccc2n1C(C)C	0
ZINC01509639	C1CN=C(N1)SCC[NH+]1CCOCC1	0
ZINC01555358	c1cc(ccc1CC(=O)[O-])SSc1ccc(cc1)CC(=O)[O-]	0
ZINC01560679	c1c(cc(c(c1Br)NC(=O)CBr)Br)F	1
ZINC01560919	CC(=O)c1c[nH]cc1CO	0
ZINC01565193	c1cc(cc(c1)NC(=[NH2+])N)C(F)(F)F	0
ZINC01579578	Cn1cc(nc1Cl)[N+](=O)[O-]	0
ZINC01592372	CC(C)(C)c1ccc2cc(ccc2c1)C(C)(C)C	0
ZINC01595810	c1ccc(cc1)/C=C/C=N/NS(=O)(=O)c1ccc(cc1)N	0
ZINC01599028	CC[C@@H](C)NC(=O)C	0
ZINC01604836	C1CCC(CC1)NSC(=S)SNC1CCCCC1	0
ZINC01614446	CCOC(=O)NC/C=C/CO[C@H]1CCCCO1	0
ZINC01624746	c1ccc(cc1)C(=O)/C(=C(/C(=O)[O-])\Cl)/Cl	0
ZINC01625304	c1ccc(c(c1)C(F)(F)F)NC(=O)C(=O)Cc1nc2ccccc2s1	1
ZINC01632850	c1ccc2c(c1)ccc1c2c2ccc(cc2cc1)N	0
ZINC01657360	COc1cc(ccc1Oc1nnnn1c1ccccc1)C=O	0
ZINC01670800	c1ccc(c(c1)C(Br)Br)C(Br)Br	0
ZINC01672419	CCCC[n+]1cccc2c1cccc2	0
ZINC01682502	c1cc2c(cc1N(CCO)CCO)Cc1c2ccc(c1)Br	0
ZINC01686434	Cc1ccc(cc1)S(=O)(=O)OCCc1ccc(cc1)[N+](=O)[O-]	0
ZINC01701370	Cc1cc(c(cc1/C=C/C(=O)[O-])OC)OC	0
ZINC01732043	CCOC(=O)CNc1ccc(cc1)Br	0
ZINC01735805	c1ccc(c(c1)/C=C\1/C(=O)OC(=N1)c1ccc(cc1)[N+](=O)[O-])O	0
ZINC01754094	COc1cc(ccc1OC(=O)Nc1ccc(cc1C(F)(F)F)Cl)C=O	1
ZINC01760842	CCOC(=O)CC[P@@](=O)([C@H](c1ccc(cc1)OC)O)[O-]	0
ZINC01792950	Cc1ccc(cc1)c1nc(c(o1)NCCCOC)C#N	0
ZINC01957721	c1cc(c(cc1/N=C/c1cc(cc(c1O)Br)Br)Cl)F	0
ZINC01994616	CCCP(=O)(CCC)CCP(=O)(c1ccccc1)c1ccccc1	0
ZINC02020742	CCCc1cc(cc(c1OC(=O)N(CC)CC)CCC)C(=O)OCC	0
ZINC02143498	c1ccc(c(c1)CO)C1=CCCCCC1	0
ZINC02163726	C([C@H](C(=O)[O-])S[C@H](CC(=O)O)C(=O)[O-])C(=O)[O-]	0
ZINC02169061	C[C@@H](C=C)C(C)(C)C	0
ZINC02170102	COC(=O)[C@H]1SCC[NH2+]1	0
ZINC02172952	C[C@@H](c1ccc(cc1)[N+](=O)[O-])Cl	0
ZINC02190308	c1cc(ccc1CSc1c(c(sn1)SCc1ccc(cc1)F)C#N)F	0
ZINC02203084	COc1ccc(cc1Br)[C@@H]1N(CCS1)S(=O)(=O)C	0
ZINC02282624	c1cc(ccc1/C=C/1\C(=O)N(C(=S)S1)[C@@H]1CCS(=O)(=O)C1)Br	0
ZINC02291431	Cc1ccc(cc1)N[P@@](=O)(OCC(F)(F)F)Oc1ccc(cc1)Cl	0
ZINC02291583	c1cc(ccc1NP(=O)(OCC(F)(F)F)OCC(F)(F)F)Br	0
ZINC02294244	CC[C@@]1([C@H](OC(=O)C(C1=O)(C)C)c1ccc(cc1)Cl)Br	0
ZINC02310540	CCCS[P@]1(=S)NCCCO1	0
ZINC02330167	c1ccc(cc1)S(=O)(=O)NCCSc1nc2ccccc2o1	0
ZINC02336031	Cc1cccc([nH+]1)CN1C[C@H]([C@@H]2[C@H]1CCCO2)Oc1ccccn1	0
ZINC02348902	CCCCO[P@](=O)(c1ccc(cc1)N(C)C)[C@H](c1ccccc1F)O	0
ZINC02366505	CC(C)(C)C(=O)N[C@@]1(c2c(n(c(=O)n(c2=O)C)C)NC1=O)C(F)(F)F	1
ZINC02384130	c1c(cc(c(c1F)NN)F)F	0
ZINC02387767	c1ccc(cc1)c1cc(sc1C(F)(F)F)CO	0
ZINC02390110	C(CCl)N=C=S	0
ZINC02402368	CN1[C@@H](c2c(=O)c3cc(ccc3oc2C1=O)F)c1ccccc1OC	1
ZINC02413250	CC(C)C[C@@H](C(=O)OC)NC(=O)NCCc1ccccc1F	1
ZINC02479771	CCCCc1cc(=O)oc2c1cc(c(c2)OCC(=O)OCC)Cl	0
ZINC02481817	CCCCOc1ccc2c(cc(=O)oc2c1C)C(F)(F)F	0
ZINC02484818	Cc1cc(cc(c1)OCCCCc1c([nH]nc1C)C)C	0
ZINC02487502	CCC[NH2+]Cc1nc(no1)c1ccc(cc1)C	0
ZINC02496519	Cc1ccc(cc1C)C(=O)c1ccc(cc1)Oc1ccccc1	0
ZINC02507876	C[C@H]1CC[C@@H](C(=O)C1)C	0
ZINC02511055	c1cc(cc(c1)SCCO)F	0
ZINC02513415	Cc1ccc(cc1)c1cc(nc(n1)SCC(=O)[O-])C(F)(F)F	1
ZINC02526330	Cc1c(c(nn1C(=O)C)C(C(C(F)(F)F)(F)F)(F)F)Br	1
ZINC02528360	COc1cc(ccc1C(=O)Cl)C(F)(F)F	1
ZINC02528613	C[C@@H](c1ccc(c(c1)F)OC)[NH3+]	0
ZINC02537103	Cc1c(cnn1C)c1ccnc2n1ncc2C(=O)NN	0
ZINC02540429	Cc1ccc(cc1)OCC(F)(F)F	0
ZINC02560096	c1ccc(cc1)[C@@](C(F)(F)Br)(F)Br	0
ZINC02561113	C[C@H]([C@@H](C(=O)N[C@@H](CCC(=O)[O-])C(=O)[O-])[NH3+])O	0
ZINC02561404	c1cc(cc(c1)C(F)(F)F)Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F	1
ZINC02564229	Cc1c(cnn1C)c1cc(nc2c1c(c(s2)C(=O)N)N)C(F)(F)F	1
ZINC02569178	C[n+]1ccccc1S(=O)(=O)[O-]	0
ZINC02572370	C1C=C[C@H]2[C@@H]1[C@@H]1C[C@H]2C=C1	0
ZINC02582090	CC(C)C(=O)n1c(c2c(n1)c1ccccc1C2=O)C(C)(C)C	0
ZINC02584503	CCC[C@H](C)OCC	0
ZINC02627413	c1cc(cc(c1)NC(=O)c1cccc(c1)OC(F)F)C#N	1
ZINC02630369	c1ccc(cc1)Nc1nc(c(s1)/C=N/NC(=O)c1ccccc1Br)Cl	0
ZINC02635294	C[C@@H](C(=O)N(C)CC(=O)Nc1ccccc1C(F)(F)F)Cl	1
ZINC02643552	c1cc(sc1)c1csc2c1c(=O)[nH]c(n2)Cc1ccc(cc1)Cl	0
ZINC02653745	CCOc1ccc(cc1Cn1c2ccccc2oc1=O)C(=O)C	0
ZINC02661450	Cc1ccc(n1c1ccc(cc1[N+](=O)[O-])C(F)(F)F)C	0
ZINC02711230	Cn1c(cc(=O)n(c1=O)C)NC(=O)c1ccccc1F	1
ZINC02712788	CC(CO)(CO)NC(=O)Cc1cc(=O)[nH]c(=O)[nH]1	0
ZINC02713190	Cc1ccc(cc1)n1c(c(nn1)C(=O)Nc1ccc(cc1)F)C	1
ZINC02731996	Cc1cc2n(n1)[C@@H](C[C@H](N2)C1CC1)C(F)(F)F	0
ZINC02734167	COc1ccc(c2c1cccc2)C[NH2+]CCc1cccc(c1)F	0
ZINC02737695	c1cc(c(cc1NC(=O)c1cnccn1)Cl)F	1
ZINC02739535	CCCCN(CC)C(=O)c1ccc(cc1OC)OC	0
ZINC02749150	c1ccc(cc1)C(c1ccccc1)C(=O)NCc1cccs1	0
ZINC02769090	c1cc(cc(c1)O)C(=O)NN/C(=C\C(=O)c1cccs1)/C(F)(F)F	1
ZINC02780645	Cc1c(c(n(n1)Cc1ccc(o1)C(=O)N1CCC[C@@H](C1)C)C)Cl	0
ZINC02811459	CCCCOc1ccc(cc1)C(=O)Nc1ccc2c(c1)OCCO2	0
ZINC02841941	COC(=O)[C@@H](C1CCCCCC1)C(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC02845367	c1cc(ccc1OCCCn1cncn1)F	0
ZINC02850626	C[C@@H](C(=O)Nc1cccc(c1)C(F)(F)F)Oc1ccc(cc1)Br	1
ZINC02862112	c1cc(ccc1COc1ccc(cc1C[NH2+]CCO)Br)Cl	0
ZINC02868922	Cc1cc(ccc1C(=O)Nc1ccc(cc1)Br)F	1
ZINC02873523	c1ccc(cc1)C(=O)c1ccc(o1)C(=O)Nc1ccc(cc1)I	0
ZINC02880577	CC[NH+](CC)CCCCCOc1ccccc1F	0
ZINC02892388	c1ccc(c(c1)/C=N/NC(=O)C(=O)Nc1cccc(c1)C(F)(F)F)O	1
ZINC02894018	C[C@@H](CCc1ccc(cc1)OC)[NH+]1CCN(CC1)c1ccc(cc1)F	0
ZINC02914800	c1cc(cc(c1)Br)[C@@H]1C[C@@H](n2c(=[NH+]1)nc[nH]2)c1cc(ccc1F)Br	0
ZINC02916352	COc1ccc(cc1)[C@@H]1C[C@@H](Nc2n1nnn2)c1ccc(cc1)I	0
ZINC02931471	CCOc1ccccc1OCCCC[NH+]1CCCC1	0
ZINC02933517	CCCCSCCCNC(=O)Nc1cccc(c1)OC	0
ZINC02954324	c1cc(ccc1CSCC(=O)N1CCN(CC1)c1ccc(cc1)Cl)F	1
ZINC03008114	c1cc(ccc1C(=O)Nc1c2c(nn1c1ccc(cc1)F)CSC2)F	1
ZINC03025975	CCc1cccc(c1)NC(=S)N(CCOC)[C@@H](C)c1cccs1	0
ZINC03046549	Cc1ccc(cc1NC(=S)N(CCC(C)C)[C@H](C)c1ccccn1)Cl	0
ZINC03052862	c1ccc2c(c1)nc(n2OCc1ccc(cc1)Cl)c1ccc(cc1)Cl	0
ZINC03080581	CN(c1ccccc1)/N=C/C=C/c1ccccc1	0
ZINC03104183	CS(=O)(=O)Oc1ccc(cc1)c1csnn1	0
ZINC03105306	c1cc(cc(c1)F)c1c[nH]cc1C(=O)c1ccc(cc1)Cl	1
ZINC03126458	CCOC(=O)C1=CNc2c(cc(cc2F)F)[C@@H]1Cl	1
ZINC03130164	c1c(c(ncn1)N)F	0
ZINC03135187	Cc1cc2c(n1c1ccc(cc1)F)C[C@@H](CC2=O)C	1
ZINC03160661	CCNC(=O)C(=O)Nc1cccc(c1C)Cl	0
ZINC03182814	CCN(CC)[P@]1(=S)c2ccc(cc2N=C(O1)c1cccs1)N(C)C	0
ZINC03190364	CCOC(=O)NC(=C(Cl)Cl)c1ccc(c(c1)F)C	1
ZINC03199450	c1ccc(c(c1)C(=O)N[C@H]1CCCC[C@@H]1O)C(F)(F)F	1
ZINC03206923	Cc1cc(cc(c1)Oc1c(c(c(c(c1F)F)F)F)F)C	0
ZINC03207290	Cc1cc2ccccn2c1[C@H](C[N+](=O)[O-])c1ccc(cc1)N(C)C	0
ZINC03219409	COc1ccc(cc1)CCNC(=O)COC(=O)c1cccs1	0
ZINC03223046	C[C@H](C(=O)OCC(=O)NCc1ccc(cc1)F)Oc1ccccc1	1
ZINC03286869	Cc1cccc(c1O)C(=O)OCC(=O)NCCc1ccc(cc1Cl)Cl	0
ZINC03290735	C[C@@H](CCc1ccccc1)NC(=S)Nc1cccc(c1)C(F)(F)F	0
ZINC03300883	C[C@H](C(=O)[O-])NS(=O)(=O)c1cc(ccc1Cl)C(F)(F)F	1
ZINC03344738	COc1cccc(c1)N1CCN(CC1)C(=O)CSc1ccc(cc1)F	1
ZINC03348222	CCOc1ccc(cc1)S(=O)(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC03360846	CCc1ccc(cc1)C(=O)Nc1ccc(cc1F)F	1
ZINC03363918	Cc1cccc(c1)OCCC(=O)NCC(=O)Nc1c(cccc1C)C	0
ZINC03364637	Cc1c(c(on1)C)C(=O)OCC(=O)N(C)[C@@H]1CCS(=O)(=O)C1	0
ZINC03368829	Cc1cc2c(cc1C(C)C)c(cc(=O)o2)CSc1nc(cc(n1)N)N	0
ZINC03384183	Cc1ccsc1C(=O)O[C@H](C)C(=O)Nc1ccc(cn1)Cl	0
ZINC03396613	Cc1cccc(c1OC[C@@H](C[NH+](CCC(C)C)CCC(C)C)O)C	0
ZINC03448896	Cc1ccc(o1)/C=C/C(=O)Nc1ccc(c(c1F)F)F	1
ZINC03452256	c1cc(cc(c1)S(=O)(=O)Nc1ccc(cc1F)F)F	0
ZINC03455497	c1ccc2c(c1)nc(s2)CSc1nnc(n1N)c1cccc(c1)Cl	0
ZINC03548311	CCN(CC)S(=O)(=O)c1cc(ccc1Cl)C(=O)Nc1cccc(c1)Cl	0
ZINC03550880	C[C@H]1CCCC[C@]21C(=O)N(C(=O)N2)CC(=O)NCC(F)(F)F	1
ZINC03578310	CN(C)c1ccc(cc1)/C=N/NC(=O)COc1ccccc1F	1
ZINC03616090	CCOCCCNC(=O)/C(=C/c1ccc2c(c1)OCCO2)/C#N	0
ZINC03634375	c1cnccc1c1nc[nH]n1	0
ZINC03733496	CC[C@H]1CC[NH2+][C@H]1c1ccc(cc1F)F	0
ZINC03844697	c1ccc(cc1)n1nc2ccc(cc2n1)c1ccc(cc1)N	0
ZINC03846085	C[C@@H]1CC[C@@H](C[C@@]1(C(=O)C)O)C(C)C	0
ZINC03852563	c1cc(c(c(c1)[N+](=O)[O-])[N+](=O)[O-])N	0
ZINC03856181	Cc1c(c(=O)[nH]c(=O)[nH]1)NS(=O)(=O)c1cccs1	0
ZINC03880714	CNc1ccc(c2c1nccc2)[N+](=O)[O-]	0
ZINC03883892	COC(=O)/C=C/COc1ccc2ccccc2c1C=O	0
ZINC03895420	CC(C)(C)[C@@H]1C/C(=C\c2ccsc2)/C(=O)/C(=C\c2ccsc2)/C1	0
ZINC03896268	CCCc1ccc(cc1)C(=O)Nc1ccc(cc1[N+](=O)[O-])OC	0
ZINC03898662	CC(C)(C)NC(=O)c1ccc2c3c1noc3c1ccccc1C2=O	0
ZINC03899985	COc1ccc(c(c1)OC)NC(=O)[C@@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2	0
ZINC03909684	COC(=O)c1c(ccs1)N/N=C/c1cccc(c1)Oc1ccccc1	0
ZINC03911655	C[C@H]1CCC[C@H]([C@@H]1C)n1c(=O)c2ccccc2[nH]c1=S	0
ZINC03999650	CN(C)c1ccc(cc1)[C@H]1c2c(c3ccccc3[nH]2)C[C@@H](C(=O)[O-])[NH2+]1	0
ZINC04002201	CCOC(=O)[C@](C(F)(F)F)(NNc1c(cc(cn1)C(F)(F)F)Cl)O	1
ZINC04003367	COc1ccc(cc1)/C=C/c1ccc2cccc(c2n1)O	0
ZINC04020802	C[C@@H]1CC(=C[C@H]([C@@H]1[C@H]1OC[C@@]2(CO1)[C@@H](CC(=C[C@@H]2C)C)C)C)C	0
ZINC04024938	c1c(c[nH+]c(c1Cl)N1CCc2c(c[nH]n2)C1)C(F)(F)F	0
ZINC04026122	C1CC(=O)N([C@@H]1C(=O)N)CC(=O)N	0
ZINC04029631	CC(C)CCN1CC(=O)N2CCc3c4ccccc4[nH]c3[C@]2(C1=O)C	0
ZINC04032172	Cc1cn(c[nH+]1)S(=O)(=O)c1ccccc1	0
ZINC04034628	COC(=O)c1cc2ccsc2n1CC(=O)N1CCCc2c1cccc2	0
ZINC04040516	Cc1ccc(cc1)[C@H](CC[NH3+])c1ccc(cc1)OC(C)C	0
ZINC04045604	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])NCC[NH2+]CCO	0
ZINC04053756	CC(C)CC(=O)c1cc([nH]c1)C(=O)NCCc1ccccn1	0
ZINC04054615	Cc1cc(c(n1c1ccc(cc1)F)C)C(=O)C(=O)NC	1
ZINC04073545	C[C@H]1C2=C(CC[C@@H]3N2CCc2c3cccc2)C(=O)O1	0
ZINC04087702	CC(=CCC[C@@]1([C@](N(C(=O)O1)CC=C)(C)O)C)C	0
ZINC04089133	Cc1nn(c(=O)n1c1ccccc1)C	0
ZINC04094720	C/C(=N/NC(=O)c1cc(n[nH]1)c1ccc(cc1)F)/c1ccco1	1
ZINC04104324	Cc1cc(n(n1)c1cc(ccc1[N+](=O)[O-])N1C[C@@H](O[C@H](C1)C)C)C	0
ZINC04104656	C[C@]12CC[C@@H](C[C@@H]1[C@@H](C[C@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C)O)C)O)O	0
ZINC04108819	c1ccc2c(c1)[C@@H]1N(C2=O)Cc2c(ccs2)[C@H](CS1)O	0
ZINC04110375	Cc1ccc(cc1)S(=O)(=O)NC(=O)Nc1c(cc(cn1)C(F)(F)F)Cl	1
ZINC04110407	CC(=O)Oc1c(cc(cc1I)C(=O)[O-])I	0
ZINC04114211	Cn1c(=O)c(c([nH]c1=O)Nc1ccc(cc1)F)[N+](=O)[O-]	0
ZINC04127127	CC1=C([C@@](C(=O)N1)(C(F)(F)F)NC(=O)c1cccs1)C#N	1
ZINC04137272	c1ccc(cc1)CNc1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC04137982	CCOc1ccc(cc1)C(=O)N(CN1CCCC1=O)c1cc(on1)C	0
ZINC04140476	c1ccc2c(c1)[C@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1)F	0
ZINC04159394	c1cc2c(cc1O)c(=O)c1cc(ccc1o2)O	0
ZINC04164929	Cc1ccc(c2c1[C@@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1)[N+](=O)[O-])C	0
ZINC04171454	c1ccnc(c1)CSc1[n-]c2cccnc2n1	0
ZINC04172050	c1cc(ccc1Nc1c(c(ncn1)N)[N+](=O)[O-])SC(F)F	0
ZINC04185733	c1ccc(c(c1)C(=O)N[C@@H](C(=O)[O-])[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)F	1
ZINC04231427	c1ccc(cc1)NC(=S)N/N=C/c1cccc(c1)Br	0
ZINC04234535	c1cc(sc1)[C@H]1C[C@@](ON1)(C(F)(F)F)O	0
ZINC04242513	Cc1ccc(cc1)[C@H](c1cc(cc(c1)Cl)F)O	0
ZINC04243952	CC[NH2+]Cc1n(cc[nH+]1)CC	0
ZINC04248144	c1cc(cc(c1)C(F)(F)F)Cc1cnc(s1)NC(=O)C1=[NH+]CCN1	1
ZINC04256226	c1cc(sc1)/C=C/C1=NN([C@@H](C1)c1cccs1)c1ccc(c(c1)Cl)Cl	0
ZINC04286314	c1cc(ccc1[C@@H]1[C@H]2CC=C[C@@H]2c2cc(cc(c2N1)Cl)Cl)F	0
ZINC04290216	CS(=O)(=O)c1cccc(c1)C(F)(F)F	0
ZINC04314348	CCCn1c(=O)c2c(n(c1=O)C)[nH+]c1n2c(c(n1CCOC)C)C	0
ZINC04317663	c1cc2c(cc1Nc1c3cn[nH]c3ncn1)OCCO2	0
ZINC04320416	CCC[NH+](CCC)C[C@@H](COc1ccc(cc1)C(=O)CC)O	0
ZINC04350123	CC1(O[C@@H]2CC[C@@H]3[C@@H](C3(Br)Br)CC[C@H]2S1)C	0
ZINC04350273	C[C@H]1CCC[C@@H](N1C(=O)COc1ccc(cc1)NC(=O)C)C	0
ZINC04354274	c1cc(ccc1C(=O)NCc1nnc(o1)SCC(=O)N1CCCC1)F	1
ZINC04362537	CNc1c(c(ncn1)Sc1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC04372009	Cc1cc(nc(c1C#N)SCc1c(cccc1Cl)F)C	0
ZINC04373976	c1cc(cc(c1)F)N1C[C@@H](CC1=O)NC(=O)N1CC[C@@H](CC1)C(=O)N	1
ZINC04390587	c1cc(sc1)c1nc(on1)/C=C/c1ccc(cc1)OC(F)(F)F	0
ZINC04395691	C[NH+]1CCN(CC1)c1cnn(c(=O)c1Br)c1ccc(cc1)F	0
ZINC04398548	c1ccc(cc1)[C@H]1C2=C(CCCC2)[C@H](C(=N)C1(C#N)C#N)C#N	0
ZINC04410306	Cc1ccc(cc1Cl)NC(=O)C/C(=N/NC(=O)C(=O)NCCO)/C	0
ZINC04416855	CC1=C(CCc2c1cccc2)C(=O)[O-]	0
ZINC04453443	C[N@@H+]1CC=C2[C@H](C1)[C@@H](C(C(=[NH2+])[C@@H]2C#N)(C#N)C#N)c1ccccc1F	0
ZINC04457438	c1cc(cc(c1)Nc1c(cc(cn1)[N+](=O)[O-])C(=O)[O-])C(F)(F)F	1
ZINC04488515	COc1cccc(c1OCc1ccccc1)C[NH2+]Cc1cccs1	0
ZINC04497752	CCOc1ccc(cc1)N1C[C@H](CC1=O)NS(=O)(=O)c1cccs1	0
ZINC04497979	c1ccc(c(c1)c1[nH]nc(n1)/C=C/c1cccs1)O	0
ZINC04541919	COc1cccc(c1)NC(=O)c1cc(ccc1F)Br	1
ZINC04558799	CN(C)c1ccc(cc1)[N+]#N	0
ZINC04570327	Cc1c(sc(c1C#N)NC(=O)CSc1ccc(cc1)F)C	1
ZINC04602105	CC(C)(C)[C@]1(CC(=NN1C(=O)C1CC1)C(C(F)(F)F)(F)F)O	1
ZINC04614191	Cc1ccc(cc1)C1=NN([C@@H](C1)c1cccs1)c1ccc(cc1F)F	0
ZINC04615306	c1cc(cc(c1)NC(=O)CCCC(=O)NC[C@H]1CCCO1)C(F)(F)F	1
ZINC04616094	c1cc(ccc1C(=O)NN)NC(=O)C1CCCCC1	0
ZINC04651544	CC1=C(C[C@@H]([C@H](C1)C(=O)NCc1ccc(cc1)F)C(=O)[O-])C	1
ZINC04667197	CCOc1cc(c(cc1S(=O)(=O)N1c2ccccc2C[C@@H]1C)Cl)C	0
ZINC04675464	Cc1cc(nc(n1)N/N=C/c1ccc(cc1Cl)Cl)c1ccccc1	0
ZINC04696666	CCC(=O)N[C@H](C(Cl)(Cl)Cl)[NH2+]C[C@@H]1CCCO1	0
ZINC04712867	c1ccc(cc1)[C@H]1CC(=NN1c1ccccc1Br)c1cccs1	0
ZINC04713150	COc1ccccc1/C=N/Nc1cc(nc(n1)c1ccccc1)Cl	0
ZINC04717865	c1ccc2c(c1)c1c(c(=O)n2CC(=O)[O-])CCC1	0
ZINC04723931	Cc1ccc(cc1)COc1c(cc(cc1Br)C=O)Br	0
ZINC04725331	Cc1cc(ccc1Cl)OCC(=O)Nc1ccc(cc1OC)[N+](=O)[O-]	0
ZINC04725387	Cc1ccccc1C(=O)O/N=C(/c1ccc(cc1)[N+](=O)[O-])\N	0
ZINC04727678	Cc1cccc2c1NC(=O)[C@@]2(CC(=O)c1ccc(c(c1)Cl)Cl)O	0
ZINC04758541	CCOC(C[NH2+]C)OCC	0
ZINC04764752	C/C(=N\OC[C@H](C[NH+]1CCOCC1)O)/[C@@H]1COc2ccccc2O1	0
ZINC04820829	c1cc(cc(c1)NC(=O)NNC(=O)CC[NH+]1CCOCC1)C(F)(F)F	1
ZINC04827205	C[C@@H](CNc1c[nH]c(=O)[nH]c1=O)O	0
ZINC04839218	Cc1ccc(o1)CN([C@H]1CCS(=O)(=O)C1)C(=O)c1ccccc1F	1
ZINC04839748	C[C@H](C(=O)OC)N(c1ccc(cc1)F)S(=O)(=O)C	1
ZINC04842556	C[C@H](c1ccccc1)[NH2+]Cc1ccc(o1)c1ccc(cc1)F	0
ZINC04851463	c1ccc(cc1)N1[C@H](CC(=N1)c1ccco1)c1ccc(cc1)F	0
ZINC04853300	c1cc(cc(c1)F)CSc1c(=O)n(ccn1)c1ccc(c(c1)F)F	0
ZINC04878476	CCCCCOC(=O)C1=C(Nc2ncnn2[C@H]1c1ccc(cc1)Br)C	0
ZINC04892230	c1cc2c(c(c1)Cl)c(c(s2)C(=O)N[C@H]1CCS(=O)(=O)C1)Cl	0
ZINC04893397	Cc1cc(c(o1)C)C(=O)N(CCC(=O)NCc1ccco1)CC(C)C	0
ZINC04915748	Cc1cc(ccc1OCC[N@H+]1C[C@H](O[C@H](C1)C)C)Br	0
ZINC04941871	Cn1c2c(c(ncn2)NC[C@@H]2CCCO2)nn1	0
ZINC04946952	Cn1c(nnc1SCc1nc2ccccc2s1)c1ccccc1F	0
ZINC04950746	COc1cc(c(cc1OC)OC)/C=C(\C#N)/C(=N)SC	0
ZINC04955544	C/C(=N\Nc1ccc(cc1)[N+](=O)[O-])/c1ccc(o1)[N+](=O)[O-]	0
ZINC04966194	CCOCCCNc1c(c(nc2n1nc(c2)c1ccc(cc1)F)C)C	0
ZINC04967062	Cn1c2ccsc2cc1C(=O)OCC(=O)NCc1ccc(cc1)F	1
ZINC04970396	CC[C@H](C)[C@@H]1COC(=N1)c1cccn1Cc1ccc(cc1)F	0
ZINC04970472	CSCC[C@@H]1COC(=N1)c1cccn1Cc1ccccc1F	0
ZINC04970475	CSCC[C@H]1COC(=N1)c1cccn1Cc1ccccc1F	0
ZINC04973969	COc1ccccc1CC[NH2+][C@@H]1C[C@H]2CC[C@@H]1C2	0
ZINC04977018	c1cc(ccc1C[NH+]1CCOCC1)C(=O)N	0
ZINC04980523	c1cc(cc(c1)Cl)N1CC[NH+](CC1)Cc1cc(ccc1[O-])[N+](=O)[O-]	0
ZINC04982803	CS(=O)(=O)SC(F)(F)F	0
ZINC05000421	Cc1ccc(cc1Cl)Cc1cnc(s1)NC(=O)C(C)C	0
ZINC05003224	c1ccc(c(c1)/C=N/Nc1cc(ncn1)N1CCOCC1)F	0
ZINC05006984	Cc1c(c(on1)C(=O)Nc1ccc(cc1)OC(F)(F)F)Cl	1
ZINC05041354	C=CCNC(=S)NNC(=S)Nc1ccc(cc1F)F	0
ZINC05044390	C[C@@H](c1ccc(cc1)Br)Nc1cc(ccc1[N+](=O)[O-])N1CCOCC1	0
ZINC05072611	CC(C)(C)C(=O)Nc1cc(ccc1n1ccnc1)C(F)(F)F	1
ZINC05092532	COc1cc(cc(c1OC)OC)[C@H]1C(=[NH2+])NS(=O)(=O)N1	0
ZINC05120854	C1CCC(=C(C1)C#N)[NH3+]	0
ZINC05122864	COc1ccc2c(c1)nc(s2)Nc1cc(cc(c1)Cl)Cl	0
ZINC05164815	Cc1ccc(cc1)Nc1nc(c(c(n1)NCc1ccco1)[N+](=O)[O-])N	0
ZINC05178930	C([C@@H](CO[N+](=O)[O-])O[N+](=O)[O-])O	0
ZINC05204211	COc1ccc(nn1)c1ccc(cc1)NS(=O)(=O)c1ccccc1	0
ZINC05211362	C[C@@H]1C(=O)N(C(=O)C[S@@]1=O)c1ccc(cc1F)F	1
ZINC05213460	Cc1cc(n2c(n1)nnc2SCc1ccccc1C(F)(F)F)C	0
ZINC05222531	COc1ccc(cc1)c1csc(n1)NC(=O)c1cccc(c1)SC	0
ZINC05222655	CSc1cccc(c1)C(=O)Nc1ccc(cc1F)F	1
ZINC05252578	Cc1ccc2c(cc(=O)oc2c1C)C[N@@H+]1C[C@H](C[C@@H](C1)C)C	0
ZINC05252690	c1cc(ccc1C(=O)C[C@@H](C(=O)[O-])[NH2+]C1CCCCC1)Br	0
ZINC05256638	CCSc1ccccc1C(=O)Nc1nc2c(ccc(c2s1)Cl)OC	0
ZINC05279582	c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1O)[N+](=O)[O-]	0
ZINC05291002	c1ccc(c(c1)C(=O)COC(=O)C[C@H]1C(=O)Nc2ccccc2S1)F	1
ZINC05295015	C1C[C@H](OC1)CNC(=S)N/N=C/c1c(c(c(c(c1F)F)F)F)F	0
ZINC05299690	c1ccc(cc1)CN(c1nc2c(cccc2s1)F)C(=O)c1ccco1	1
ZINC05302060	CC(CO)(CO)NC(=S)Nc1ccccc1	0
ZINC05324757	Cc1cc(n2c(n1)c(cn2)c1ccccc1Cl)NC[C@H]1CCCO1	0
ZINC05324868	C[C@@H](C(=O)Nc1ccc(c(c1)Cl)OC)n1c(=O)c2ccccc2nn1	0
ZINC05335310	CCO[C@H](C)Oc1ccc(cc1)C=O	0
ZINC05358494	Cc1cccc(c1)n1c(nnc1SCc1ccc(c(c1)F)OC)C	0
ZINC05360310	C[P@](=O)(N)Oc1ccc(cc1)F	0
ZINC05370113	CCCC(=O)/N=C\1/N([C@@H]2CS(=O)(=O)C[C@H]2S1)c1ccc(cc1C)C	0
ZINC05376303	Cc1ccc(cc1)/C=C\1/C(=O)N/C(=N/c2ccccc2Br)/S1	0
ZINC05382161	C/C(=N\NS(=O)(=O)c1ccc(cc1)Cl)/c1ccc(s1)Cl	0
ZINC05384820	CC/C(=C\C)/[C@@H](C(=[NH2+])C)C#N	0
ZINC05394875	c1cc(ccc1[C@H]1[C@@H]2CC=C[C@@H]2c2ccc(cc2N1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC05412074	COC(=O)c1c2ccccc2sc1NC(=O)/C=C/c1ccccc1	0
ZINC05418189	Cc1ccc[n+](c1)Cc1ccco1	0
ZINC05451369	c1cc(sc1)/C=C/C(=O)NCc1nnc2n1cc(cc2C(F)(F)F)Cl	1
ZINC05453691	CCN(CC)P(=S)(N(CC)CC)O[P@@](=S)(C)OCC	0
ZINC05474853	C[C@H](c1nnc(o1)c1cccs1)Oc1ccc(cc1Br)Cl	0
ZINC05490337	c1ccc(cc1)c1c(con1)Cn1c2ccccc2nn1	0
ZINC05510310	Cc1cc(ccc1[N+](=O)[O-])C(=O)N(C)Cc1c(cccc1Cl)F	1
ZINC05512385	COc1cc(cc(c1O)OC)/C=N/NC(=O)COc1ccc(cc1)Cl	0
ZINC05521812	c1ccn(c1)c1cc[n+](cc1)c1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC05532747	C[C@H]([C@H]1C[C@H]2CC[C@@H]1CC2)NC(=O)c1ccc(cc1)F	1
ZINC05574919	c1ccc(cc1)[C@@H]1c2c(=O)c3ccccc3oc2C(=O)N1CCCO	0
ZINC05602963	c1cc(c(c(c1)Cl)N1CCCC1=[NH2+])Cl	0
ZINC05652510	c1ccc(c(c1)C=O)OCC(=O)NC(=O)NC1CC1	0
ZINC05667886	CCc1nnc(s1)NC(=O)CSc1ccc(cc1)[N+](=O)[O-]	0
ZINC05670093	Cn1cnnc1SC[C@H](COCCO)O	0
ZINC05671118	c1cc(cc(c1)Cl)C(=O)NNC1=C(CCCC1)C(=O)C(F)(F)F	1
ZINC05680928	Cc1cc(oc1C)/C=N/O	0
ZINC05687737	Cc1ccc(cc1)Cn1c2ccccc2[nH]c1=S	0
ZINC05705124	c1ccc2c(c1)nn(n2)[C@@H]1C[N@@H+]1C1CCCCC1	0
ZINC05715951	CC[N@@H+]1CC[C@@]2(CC1)[C@@H](OC(=C2C#N)N)C(=O)c1ccc(cc1)F	1
ZINC05716314	c1cc(sc1)/C=N\Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N1CCCC1	0
ZINC05720600	CSc1nc(n[nH]1)c1c(c2c(s1)cc(cn2)C(F)(F)F)c1cccs1	0
ZINC05753727	C[C@@H]1CCC[C@H](N1/N=C/c1ccncc1)C	0
ZINC05766206	c1ccc(c(c1)c1cc(c(c(N2CCOCC2)[nH+]1)C#N)C(F)(F)F)Cl	0
ZINC05791348	CCc1cc2c(cc1O)oc(c(c2=O)c1ccccc1Cl)C(F)(F)F	0
ZINC05817671	CCOc1ccc(cc1OC)[C@@H]1c2c(n[nH]c2OC(=C1C#N)N)C	0
ZINC05818375	Cc1ccc(o1)[C@H]1c2c(n[nH]c2OC(=C1C#N)N)c1cccnc1	0
ZINC05818451	Cc1ccc2c(c1)[nH]c(n2)c1cccc(c1)Br	0
ZINC05819262	c1ccc(cc1)c1c(nc([nH]1)c1ccc(cc1)O)c1ccc(cc1)Cl	0
ZINC05824120	c1ccc(cc1)C/C(=N/NO)/NN	0
ZINC05827278	c1cc2cn[nH]c2cc1[N-]S(=O)(=O)c1ccc(s1)Cl	0
ZINC05829772	CC(=O)Nc1ccc(cc1)N/N=C/1\C(=NN(C1=[NH2+])C)N	0
ZINC05832301	CC(C)CNC=C1C(=O)NC(=O)NC1=O	0
ZINC05834020	Cc1nc(cs1)Cc1nnc(o1)SCc1ccc(cc1)C#N	0
ZINC05884843	Cc1cc(ccc1NS(=O)(=O)c1cccc(c1)F)Br	0
ZINC05886384	c1cc(cc(c1)F)[C@H]1CC(=O)Nc2c1c(n[nH]2)c1ccc(cc1)Cl	1
ZINC05891692	C[C@@H](C(=O)c1ccc(cc1)OC)Sc1nncn1c1cccc(c1)Cl	0
ZINC05925998	Cc1cc(ccc1[N+](=O)[O-])C(=O)NNC(=O)C(=O)N	0
ZINC05943754	c1cc(c(c(c1)Cl)Cl)/C=N\c1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC05989866	C[C@H](C(=O)Nc1ccc(cc1)F)OC(=O)c1cccc(c1)NC(=O)C	1
ZINC05998840	c1ccc(cc1)/C=N/n1c(nnc1[S-])c1ccccc1Cl	0
ZINC06040789	c1ccc(cc1)c1c([nH]c(n1)c1ccccc1O)c1ccc(cc1)Cl	0
ZINC06042006	CCCCCCC(=O)Nc1cccc(c1Cl)Cl	0
ZINC06042349	CCCCCNC(=S)N(Cc1ccccc1)Cc1ccc(cc1)F	0
ZINC06042591	CCCCN(CCCC)C(=O)CCC(=O)[O-]	0
ZINC06069002	Cc1c(cc(s1)Br)Br	0
ZINC06092090	c1cc(c(cc1O)C[NH3+])O	0
ZINC06094425	c1cc2cc([nH]c2c(c1)C(=O)[O-])C(=O)[O-]	0
ZINC06100102	c1cc(cc(c1)F)NC(=O)CSc1nnc(o1)c1cccnc1	1
ZINC06130879	Cc1ccc(c(c1)C)N1C(=O)/C(=C/NC2CC2)/C(=O)NC1=O	0
ZINC06139807	c1ccc(cc1)c1cc([O-])n2c(n1)nnn2	0
ZINC06141383	CCCn1c(=O)c2cc(ccc2nc1SCc1nnc(o1)C)Br	0
ZINC06149168	CSc1nnc(s1)SCC(=O)Nc1cc(ccc1F)Cl	1
ZINC06178521	CN1C(=O)/C(=C\c2ccc(cc2)OC(=O)c2ccc(cc2)F)/SC1=S	1
ZINC06204898	CCCc1c(nc(s1)C)c1ccc(cc1)OCC	0
ZINC06207085	Cc1cccc(c1)CNC(=O)c1ccc(cc1)Br	0
ZINC06271601	CCN(CC)S(=O)(=O)c1ccc(cc1)NC(=O)C1CCC1	0
ZINC06278608	Cc1ccc(cc1[N+](=O)[O-])C(=O)N/N=C/c1cc2c(cc1Br)OCO2	0
ZINC06314526	CCOc1ccc(cc1)S(=O)(=O)N(C)Cc1ccc(cc1)F	0
ZINC06316854	COc1ccc(cc1)S(=O)(=O)Nc1ccccc1OC(F)F	0
ZINC06352481	c1cc(sc1S(=O)(=O)[N-]c1ccncc1)Cl	0
ZINC06364981	CSc1c2c(cc(s2)c2ccc(cc2)F)ncn1	0
ZINC06402158	Cn1c2ccccc2nc1NC(=O)c1ccn(n1)C(F)F	1
ZINC06476729	c1ccc2c(c1)cccc2COc1ccc(cc1)/C=C/C(=O)[O-]	0
ZINC06500314	Cc1ccc(cc1C)C(=O)O[C@@H](C)C(=O)NC1CCCCC1	0
ZINC06511846	C[C@H]1CCc2c(sc3c2c(=O)n(c(=S)[nH]3)CCc2ccc(cc2)F)C1	0
ZINC06533860	Cc1ccc(cc1)n1c(nnc1S)CNc1ccc(cc1)F	0
ZINC06541877	CCC(=O)c1cc(ccc1OCC(=O)NCc1ccc(cc1)OC)Cl	0
ZINC06575450	c1ccc(cc1)NNc1c(=O)sc2ccccc2n1	0
ZINC06594084	CCN(CC)S(=O)(=O)C1=CS(=O)(=O)CC1	0
ZINC06620952	CCCc1c2c([nH]n1)OC(=C([C@H]2c1cccc(c1F)F)C#N)N	0
ZINC06643457	Cn1c(nnn1)SCC(=O)c1cc(ccc1OC)F	1
ZINC06644165	c1ccc(cc1)NC(=S)N(Cc1ccccc1F)Cc1ccco1	0
ZINC06648868	CCCCNC(=O)NNC(=O)c1c(c2ccccc2o1)C	0
ZINC06672125	c1ccc(cc1)N1[C@@H]2CS(=O)(=O)C[C@@H]2N=C1SCc1cccc(c1)Cl	0
ZINC06672415	c1cc2c(cc1F)/C(=N\NC(=O)c1ccncc1)/C(=N2)O	1
ZINC06683807	CCOc1ccc(cc1)C(=O)N/N=C/c1cc(c(c(c1)Cl)OC)OC	0
ZINC06689211	CC(C)CN(Cc1[nH+]ccn1Cc1c(cccc1Cl)F)C(=O)C(C)C	1
ZINC06699979	c1cc(sc1)S(=O)(=O)Nc1cc(ccc1F)F	0
ZINC06709878	CCOC(=O)[C@@](C(F)(F)F)(NC(=O)C)[NH2+]Cc1cccnc1	1
ZINC06730993	Cc1ccc(c(c1)C)S(=O)(=O)Nc1cc(ccc1C)F	0
ZINC06737528	Cc1cccc(c1N1[C@@H](N2CCCN2C1=O)c1ccc(cc1)F)C	1
ZINC06752645	Cc1nc2ccccc2n1CCCCOc1ccc(cc1)Cl	0
ZINC06760296	Cc1ccc(c2c1C(=O)C(=O)N2CCC(=O)c1ccc(cc1)F)OC	1
ZINC06768161	Cc1cc(cc(c1)NC(=O)Nc1nnc(s1)N1CCCCC1)C	0
ZINC06787178	Cc1ccc(cc1F)NC(=O)c1ccc(cc1)OC(F)(F)F	1
ZINC06817853	CCN(CC)S(=O)(=O)c1nnc(s1)NC(=O)c1cccc(c1)F	1
ZINC06829210	c1cc(sc1)C(=O)OCC(=O)Nc1ccc(cc1[N+](=O)[O-])F	1
ZINC06836656	Cc1c(c([nH]c1C(=O)OCCOc1ccc(cc1)Cl)C)C(=O)C	0
ZINC06846697	Cc1ccc(s1)[C@@H](C)/C=N/NS(=O)(=O)c1ccc(cc1)CC(C)C	0
ZINC06850499	C[C@@H](C(=O)N1[C@@](CC=N1)(C(F)(F)F)O)n1cc(cn1)[N+](=O)[O-]	1
ZINC06861396	Cc1nc(c(o1)N/N=C/c1ccc(c(c1)OC)O)C#N	0
ZINC06864103	c1ccc(cc1)C1CCN(CC1)C(=O)c1cccc(c1)F	1
ZINC06882289	CCOC(=O)c1ccc(cc1)NC(=O)Cc1cccc(c1)F	1
ZINC06883517	CC(C)C[NH2+]Cc1c2ccccc2ccc1OC	0
ZINC06895431	c1ccc(c(c1)[S@](=O)Cc1ccc(o1)C(=O)N1CCCCCC1)Cl	0
ZINC06897454	COc1ccc(cc1Cl)NC(=O)Cc1c(cccc1Cl)F	1
ZINC06907278	CC1(CC2=C([C@H](C3=C(N2)COC3=O)c2ccc(cc2)F)C(=O)C1)C	1
ZINC06913816	Cn1c(nnc1SCc1ccc(cc1)C#N)c1ccc(cc1)F	0
ZINC06932212	C[C@H](c1ccc(cc1)OC)NS(=O)(=O)c1cccc2c1nccc2	0
ZINC06936850	c1cc(c(cc1[N+](=O)[O-])NC(=O)Nc1ccc(cc1F)F)F	1
ZINC06981876	c1ccc(c(c1)C#N)OCC(=O)NNC(=O)Cc1c(cccc1Cl)F	1
ZINC06986840	C[C@@H](c1nnc(o1)c1ccc(cc1)F)Sc1ncccn1	0
ZINC07043087	Cc1ccc(c(c1)N[C@@H](C)C(=O)Nc1ccccc1C#N)OC	0
ZINC07052544	c1ccc(c(c1)NS(=O)(=O)c1ccc(cc1F)Cl)Br	0
ZINC07059157	C[C@@H](c1ccncc1)NS(=O)(=O)c1ccccc1F	0
ZINC07064659	Cn1c2c(c(=O)n(c1=O)C)n(c[nH+]2)Cn1c(=O)c2ccccc2nn1	0
ZINC07094149	c1ccc(c(c1)NC(=O)CSCc1cccc(c1)Cl)OC(F)F	1
ZINC07143258	c1cc(sc1)[C@@H]1CCC[N@H+]1Cc1cc2c(cc1O)OCO2	0
ZINC07172543	C[C@@H](C(=O)Nc1ccc(c(c1)F)F)Sc1nnc(n1C)C1CC1	1
ZINC07261462	CCCCCOc1ccc(cc1)OCC(=O)Nc1ccccc1O	0
ZINC07264816	c1cc(cc(c1)I)NC(=O)CN1CSCC1=O	0
ZINC07266322	C[C@H](C(=O)Nc1cccc(c1)C#N)[N@H+](C)Cc1cc(ccc1OC)Br	0
ZINC07313323	Cc1ccc(s1)C(=O)CN1C(=O)[C@]2(CCCc3c2cccc3)NC1=O	0
ZINC07376553	c1cc(ccc1CCNS(=O)(=O)c1ccc(cc1)C(F)(F)F)F	0
ZINC07376696	c1cc(ccc1CNS(=O)(=O)c1ccc(s1)Br)F	0
ZINC07390364	Cc1ccc(cc1F)NC(=O)Cn1c(nc2ccccc2c1=O)C	1
ZINC07401954	c1cc(ccc1NS(=O)(=O)c1ccc(cc1F)Cl)F	0
ZINC07428508	Cc1ccc(c(c1)NS(=O)(=O)c1cc(cc(c1)Cl)Cl)F	0
ZINC07448770	Cn1c2c(cn1)c(nc(n2)NCCCOC)Nc1ccc(cc1)OC	0
ZINC07506137	COc1ccc(cc1OC)CCNC(=O)COc1cccc(c1Cl)Cl	0
ZINC07524297	C[C@H](c1ccccc1)[NH2+]Cc1ccc(o1)c1ccccc1F	0
ZINC07524614	c1cc(ccc1c1ccc(o1)C[NH2+]Cc1ccc2c(c1)OCO2)Cl	0
ZINC07529811	CCCNC(=S)Nc1ccc(nc1)OC	0
ZINC07599868	CSc1ccc2c(c1)sc(n2)N(C[C@H]1CCCO1)C(=O)c1cccs1	0
ZINC07601946	COc1cc(cc(c1OC)Br)CNc1nnnn1CC=C	0
ZINC07636189	CC[C@H](C)Nc1cc(nc2n1nc(c2c1ccccc1Cl)C)C	0
ZINC07637121	COC(=O)[C@@H]1CC[N@H+](CC1)CC(=O)Nc1c(ccs1)C#N	0
ZINC07665271	CCC/[NH+]=C(\N)/SCCOc1ccc(cc1)Br	0
ZINC07686650	Cc1ccc(cc1S(=O)(=O)N[C@@H](C)c1cccs1)Br	0
ZINC07726340	Cc1nc(cs1)c1ccc(cc1)[N-]S(=O)(=O)c1ccc(cc1)C#N	0
ZINC07737704	CC(=O)c1ccc(c(c1)F)N1CCN(CC1)c1cccc(c1)Cl	1
ZINC07754862	CCOc1cc(ccc1OC)C(=O)NCc1ccccc1F	1
ZINC07778036	Cc1ccc(c(c1)C)n1nc(c(n1)C(=O)N[C@H](C)c1ccccn1)C	0
ZINC07944301	CNC(=S)N/N=C/c1cc(ccc1O)OC	0
ZINC07952527	CCOc1ccc(cc1)NC(=O)CNc1cc(ccc1C)C	0
ZINC07972185	COc1ccc(c(c1)OC)NC(=O)CNc1ccccc1F	1
ZINC07975079	CN(C)/N=C/c1ccc(o1)[C@](c1nc2ccccc2s1)(C(F)(F)F)O	0
ZINC07975841	c1cc(cc(c1)NC(=O)CNc1ccc(c(c1)Cl)OC(F)F)C#N	1
ZINC07976929	Cc1ccccc1CNC(=O)CSc1ccc(cc1)[N+](=O)[O-]	0
ZINC07978243	Cc1cc(ccc1NCC(=O)Nc1ccc(cc1[N+](=O)[O-])OC)F	1
ZINC07996704	CC(C)[C@@H]1[C@H]2CC[C@H](C2)[C@H]1[NH3+]	0
ZINC07996837	C[C@@H]1[C@@H]2Cc3ccc(cc3[C@]1(CC[N@H+]2CC1CC1)C)O	0
ZINC08140442	c1ccc(cc1)c1nnc(o1)CSc1nnc(n1N)C(F)(F)F	0
ZINC08160391	Cc1c(c(no1)c1c(cccc1Cl)F)C(=O)NCC(=O)N	1
ZINC08194020	CCc1ccc(cc1)/C=C/C(=O)Nc1ccc(cc1)S(=O)(=O)N(C)C	0
ZINC08201208	COCCNc1nnc(s1)Sc1c2c3c(sc2ncn1)CCCC3	0
ZINC08205563	COC(=O)c1c2c(sc1N=C=S)CCCCC2	0
ZINC08246659	CN(OC)S(=O)(=O)c1cccc(c1)C(=O)NCc1ccccc1F	1
ZINC08253876	CCOc1cc(cc(c1OCC)Cl)C[NH2+]CC=C	0
ZINC08262894	c1ccc(c(c1)/C(=[NH+]/[C@@H](c1ccc(cc1)Cl)C1CC1)/O)C(F)(F)F	0
ZINC08288488	c1cc(cc(c1)C(F)(F)F)CC(=O)Nc1cccc(c1)S(=O)(=O)N	1
ZINC08313799	Cc1ccc(c(c1)C)SCC(=O)N(C)CC(=O)Nc1cccc(c1)F	1
ZINC08344653	C/C(=N\Nc1c(c(nc(c1Cl)Cl)C(=O)[O-])Cl)/c1ccccc1F	1
ZINC08378710	c1cc(ccc1/C=N/c1ccc(cc1)S(=O)(=O)NC1CCCCC1)F	0
ZINC08379057	COc1cccc(c1)CNC(=O)COc1ccc(cc1Br)F	1
ZINC08389341	C=CCN1C(=O)C(=O)N(C1=O)CC(=O)c1cccs1	0
ZINC08394194	CN(C[C@@H]1COc2ccccc2O1)C(=O)CCc1cccs1	0
ZINC08413774	Cc1ccc(s1)C[NH2+]Cc1ccccn1	0
ZINC08429098	COc1cc(ccc1OC(F)F)C[NH2+][C@H]1C[C@H]2C[C@@H]1[C@@H]1[C@@H]2CCC1	0
ZINC08488080	c1cc(c(c(c1)F)F)CSc1nc(cc(n1)N)N	0
ZINC08509442	CN(Cc1ccc(c(c1)F)OC)S(=O)(=O)c1ccc(c(c1)F)F	0
ZINC08541268	COc1ccc(cc1)c1nc(on1)CSc1c2ccsc2ncn1	0
ZINC08566627	COc1ccc(c(c1)O)c1cc([nH]n1)c1cc(cc2c1OCOC2)Br	0
ZINC08574805	CC(=O)Nc1c([O-])nc([nH]c1=O)SCC(=O)c1ccccc1	0
ZINC08615449	CCC(C)(C)Sc1c2c([nH]cn2)ncn1	0
ZINC08622862	CC1(Cc2c(c([nH]c(=O)c2C#N)c2ccccc2)CS1)C	0
ZINC08698367	c1cc(ccc1OCC(F)(F)F)Cl	0
ZINC08702906	COc1ccccc1Nc1ncc(cn1)C=O	0
ZINC08707153	CNC(=O)NC(=O)C[N@@H+]1CCC[C@H]1c1cccc(c1)OC	0
ZINC08725512	Cn1ccnc1[C@H](c1ccccc1F)Nc1c2c(ccs2)ncn1	0
ZINC08828943	CCOC(=O)C1=C([C@H](NC(=S)N1)c1ccccc1)C	0
ZINC08836549	Cc1ccc2c([nH]/c(=[NH+]\c3ncc4c(n3)CCCC4=O)/nc2c1)C	0
ZINC08852434	c1ccc2c(c1)c(=O)n(cn2)NC(=O)CCC1CCCC1	0
ZINC08857107	CCn1c(nc(c1Sc1c2c([n-]cn2)nc(n1)N)[N+](=O)[O-])C	0
ZINC08878421	CCCNC(=O)[C@H](C)NC(=O)c1csc(n1)c1ccc(cc1)Cl	0
ZINC08941111	CCCCC(=O)NCCn1c2c(cn1)c(nc(n2)SC)NC(C)C	0
ZINC08970531	CCOc1ccc(cc1)/C=C(\C#N)/c1nc([O-])c2ccccc2n1	0
ZINC08990992	C[NH+](C)[C@@H](CNC(=O)c1ccc(cc1)F)c1ccco1	1
ZINC09008023	C[N@@H+](Cc1ccccc1)[C@@H]1CC(=O)N(C1=O)c1ccc(cc1)I	0
ZINC09012926	COc1cccc(c1)C1=Nc2n([C@@H](C1)c1ccccc1F)nnn2	0
ZINC09015060	CCSC1=C([C@H](CC(=O)N1)c1ccccc1C)C#N	0
ZINC09049074	C[C@@H](C(=O)Nc1cccc(c1)C(=O)OC)Oc1ccc(cc1)F	1
ZINC09058133	COc1ccc(c(c1)C(=O)OCC(=O)N1CCC(CC1)C(=O)OC)O	0
ZINC09058153	c1cc(c(cc1Cl)C(F)(F)F)NC(=O)CCCC(=O)[O-]	1
ZINC09141789	c1ccc(c(c1)C#N)NC(=O)c1ccc(cc1F)C#N	1
ZINC09176277	COc1ccc(c2c1nc(s2)NC(=O)c1ccc2c(c1)OCO2)OC	0
ZINC09188763	Cc1ccc(o1)/C=C\1/C(=O)N(C(=S)S1)c1ccc(cc1)N(C)C	0
ZINC09189450	COc1ccc(cc1OC)/C=N\N=C\1/NC(=O)[C@H](S1)CC(=O)[O-]	0
ZINC09190614	Cc1ccc(c(c1)Cl)C(=O)N/N=C/c1cc(ccc1[O-])[N+](=O)[O-]	0
ZINC09220635	Cc1cc2nnc(n2c2c1ccc(c2)OC)SCc1cccc(c1)F	0
ZINC09227265	Cc1cc(ccc1[N+](=O)[O-])c1nn2c(nnc2s1)c1ccco1	0
ZINC09230716	CC(C)c1cc(ccc1OC(=O)c1ccc(cc1)OC(C)C)Br	0
ZINC09235965	c1cc(c(cc1Br)/C=N/Nc1ncc(c(n1)N1CCOCC1)F)O	0
ZINC09303325	Cc1c(n(c2c1c1ncnn1cn2)c1ccc(cc1)OC)C	0
ZINC09319065	Cn1ccnc1[C@H](c1ccccc1OC)NC(=O)c1cccc(c1)Cl	0
ZINC09344237	COCCN1[C@H]2CS(=O)(=O)C[C@@H]2N(C1=S)c1ccc(cc1F)Br	0
ZINC09365412	c1ccn2cc(CNc3c4ccsc4ncn3)[nH+]c2c1	0
ZINC09377890	C[C@@H](c1ccc(cc1)F)Nc1c(=O)n(c(=O)n(n1)C)C	0
ZINC09431078	CS(=O)(=O)N(Cc1cc2ccccc2[nH]c1=O)c1ccccc1	0
ZINC09434390	CC(C)N1C(=O)/C(=C\c2ccc(cc2)OCC(=O)[O-])/SC1=O	0
ZINC09499752	C[C@H](C#N)Sc1nnc(s1)Nc1ccc(cc1)F	0
ZINC09529171	CC(C)(C)NC(=O)CSc1n(c(c[nH+]1)CO)Cc1ccc(cc1)F	1
ZINC09532029	Cn1c2c(cn1)c(ncn2)NCCCc1ccccc1	0
ZINC09594497	c1cc(oc1)c1nnc(o1)CN1C(=O)C2(CCCC2)NC1=O	0
ZINC09596490	Cc1ccc(cc1F)C(=O)OCC(=O)c1ccc2c(c1)CCC(=O)N2	1
ZINC09615094	Cc1cc(ccc1OC)CCCC(=O)Nc1ccc(cc1F)Br	1
ZINC09751064	CN(Cc1ccccc1OC)S(=O)(=O)c1ccc(cc1C(F)(F)F)Cl	0
ZINC09761530	Cc1ccc(c(c1)[NH+]1CCN(CC1)S(=O)(=O)c1cn(cn1)C)C	0
ZINC09861698	COc1ccc(c(c1)S(=O)(=O)N[C@@H](c1ccc(cc1)Cl)C1CC1)OC	0
ZINC09874528	Cc1ccc2cc(c(nc2c1C)Cl)CSc1n[nH]c(N)n1	0
ZINC09912423	Cc1ccc(cc1C(=O)Nc1ccccn1)S(=O)(=O)NC(C)(C)C	0
ZINC09925556	c1cc(c(cc1C(=O)Nc1ccc(c(c1)Cl)F)Br)OC[C@@H]1CCCO1	1
ZINC09982061	C[C@@H](CNC(=O)C(=O)Nc1ccc(c(c1)F)F)O	1
ZINC10122678	CCCCNC(=O)c1ccccc1NC(=S)NC(=O)C1CCCCC1	0
ZINC10237867	CCN([C@@H]1CCS(=O)(=O)C1)S(=O)(=O)CCn1cnc2c1cccc2	0
ZINC10253522	Cc1cccc2c1nc(s2)NC(=O)c1ccc(cc1)S(=O)(=O)C(C)C	0
ZINC10280440	C[C@@H](c1ccccc1Br)NC(=O)NNC(=O)Cc1ccc(cc1)F	1
ZINC10338076	CC(C)(C)NC(=O)c1ccc(cc1)C[NH+]1CCCC1	0
ZINC10342054	Cc1ccc(c(c1)C)Nc1nnc(s1)S[C@@H](c1ccccc1)C(=O)N	0
ZINC10364943	CN(C)S(=O)(=O)N1CCC(CC1)C(=O)Nc1ccc(cc1F)Br	1
ZINC10417540	CS(=O)(=O)N[C@@H]1CCN(CC1)C(=O)[C@@H]1CCC=CC1	0
ZINC10459755	COc1ccc(cc1Cl)NC(=S)NC(=O)CCc1ccccc1Cl	0
ZINC10473860	CC(C)(CO)[NH2+]CCc1ccccc1	0
ZINC10475206	COc1ccc(cc1)CC[NH2+]Cc1ccc(cc1)C(=O)[O-]	0
ZINC10505590	C=CCOc1ccc(cc1)NC(=S)NC(=O)c1cc(cc(c1)Cl)Cl	0
ZINC10535986	C[C@H](C(=O)NC(=O)NC(C)C)Sc1ccc(cn1)C(F)(F)F	1
ZINC10537084	CN(Cc1nc(no1)c1cccc(c1)Br)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC10540874	C[C@H]1CC[N@@H+](CC1)CCCNS(=O)(=O)c1ccc(cc1)SC	0
ZINC10556336	Cc1ccccc1C(=O)N[C@H](CC(C)C)C(=O)Nc1ncc(s1)C	0
ZINC10618933	Cc1ccc2c(c1)s/c(=N/C(=O)CS(=O)(=O)Cc1ccccc1)/n2C	0
ZINC10859490	Cc1c(cc2ccc(cc2n1)F)C(=O)OCC#N	1
ZINC10914873	CN(C)S(=O)(=O)c1ccc(=O)n(c1)Cc1cc(on1)c1ccccc1	0
ZINC10989619	Cc1c(cccc1Cl)n1ccnc1S[C@H]1CCCCNC1=O	0
ZINC11008624	c1ccc(cc1)NC(=O)N1CCC[C@H](C1)c1nnc2n1CCCCC2	0
ZINC11020185	Cc1cc(n2c(n1)nc(n2)S[C@H](C)C(=O)NCc1ccc(cc1)F)C	1
ZINC11340764	c1cc(ccc1C(=O)NNC(=O)CSc1[nH]ncn1)F	1
ZINC11368028	c1ccc2c(c1)CCN2C(=O)CCc1ncc(o1)c1ccc(cc1)F	1
ZINC11635230	Cc1cc2c(cc1S(=O)(=O)NCCC[NH+](C)C)[nH]c(=O)[nH]2	0
ZINC11638138	CCc1c(n(/c(=N/c2cccc(c2C)C)/s1)C(=O)CC)OC(=O)CC	0
ZINC11693049	Cc1ccc(cc1)n1c(c(nn1)C(=O)Nc1ccc(cc1)F)N	1
ZINC11800882	c1ccc(cc1)CCOc1ccc(cc1)C[NH3+]	0
ZINC11802397	Cc1ccc(cc1Br)N=C=O	0
ZINC11819728	CCn1cc[nH+]c1C[N@H+](C)Cc1cn[nH]c1c1ccc(c(c1)C)C	0
ZINC11835521	Cc1cc(c(o1)C)c1nnc(o1)SCC(=O)NCc1ccc(cc1)F	1
ZINC11847713	c1ccc(cc1)C(=O)N1CCCc2c1cc(cc2)N	0
ZINC11853855	COc1cccc(c1)OCc1c2ccc(cc2on1)OC	0
ZINC11856321	CCOc1ccc(cc1)OCC(=O)NCCn1c(=O)cccn1	0
ZINC11891279	c1ccc(c(c1)C[N@@H+]1CC[C@@H](C1)C[NH3+])F	0
ZINC11891756	c1ccc(cc1)OCCOc1ccccc1C[NH3+]	0
ZINC11891922	c1cc(cc(c1)Cl)C(=O)NCCCC(=O)[O-]	0
ZINC11901914	Cc1ccc(c(c1)C)S(=O)(=O)NCC1(CC1)c1ccc(cc1)F	0
ZINC11903974	C=CCSc1nnc(o1)[C@H](Cc1ccccc1)[NH3+]	0
ZINC11914395	Cc1ccccc1NC(=O)c1c(=O)ccn(n1)c1ccc(cc1)F	1
ZINC11978449	COc1ccccc1C[C@H](C[NH3+])CO	0
ZINC12023087	Cc1ccc(s1)c1nc(c(o1)C)C[N@H+]1CCCC[C@@H]1c1nccs1	0
ZINC12028603	CCn1c(c(cn1)CN1CCC[C@H](C1)Nc1ccc(c(c1)F)F)C	0
ZINC12057188	CCOc1ccc(cc1)c1nc(c(o1)C)C[N@@H+]1CCC[C@@H](C1)OC	0
ZINC12117043	CC(C)n1c2ccc(cc2oc1=O)S(=O)(=O)NCc1n(cc[nH+]1)C	0
ZINC12117853	Cc1[nH]c(=O)c2c(n1)CCN(C2)Cc1ccc(cc1)N(C)C	0
ZINC12160536	Cc1cc(n2c(n1)cc(n2)C1CCN(CC1)C(=O)C1CC1)C(F)(F)F	1
ZINC12186876	CS(=O)(=O)c1cc(cnc1C1CCN(CC1)C(=O)C1CC1)Cl	0
ZINC12191746	C[N@H+](Cc1cccc2c1cccn2)Cc1cc(c(cc1Cl)O)OC	0
ZINC12196896	CCN1C[C@H](CC1=O)C[N@H+](C)Cc1nc(no1)c1cccs1	0
ZINC12200517	CC(C)[C@@H](c1cccs1)NC(=O)[C@@H]1C=CCN1S(=O)(=O)C	0
ZINC12201369	CN(Cc1ccon1)C(=O)C[C@H](c1ccccc1)c1ccccc1F	1
ZINC12302249	Cn1ccnc1CN(C)c1nc(cnn1)c1ccc2c(c1)OCO2	0
ZINC12321620	c1cc2c(cc1NC(=O)c1ccc(cc1n1cnnn1)Cl)OCO2	0
ZINC12336361	CSc1[nH]c(=O)cc(n1)C(F)(F)F	0
ZINC12336490	CC(C)(C)c1c(cn[nH]1)C(=O)OC	0
ZINC12341347	c1cc(ncc1C(F)(F)F)N1CCOCC1	0
ZINC12362989	CC(C)Oc1ccc(cc1Br)/C=N\NC(=O)Cc1ccc(cc1)F	1
ZINC12363095	c1cc(c(c(c1)Cl)Cl)N1C(=O)/C(=C\C=C\c2ccco2)/C(=O)NC1=S	0
ZINC12373255	Cc1c2cccc(c2oc1C(=O)NCc1cnn(c1)C)F	1
ZINC12383299	C[C@H]([C@H]1CCCO1)NC(=O)c1c(c2ccc(cc2s1)F)Cl	1
ZINC12399091	CCOC(=O)c1nc(no1)CCn1c(c(c(n1)C)[N+](=O)[O-])C	0
ZINC12403374	CCc1ccc(cc1)OCC(=O)NNC(=O)NC1CCCCC1	0
ZINC12407053	c1ccc(cc1)/C(=N/Nc1ccccc1)/N=N/c1ccccc1	0
ZINC12407542	Cc1c(n(c(c1S(=O)(=O)c1ccccc1)NC(=O)C)C(C)C)C	0
ZINC12422006	Cc1c(n(c2c1cc(cc2)F)C[C@H](C[NH2+]Cc1ccccc1)O)C	0
ZINC12445697	Cc1cc(cc(c1)/N=C/1\C=C(C(=O)c2c1cccc2)[O-])C	0
ZINC12447499	Cc1c(c(n[nH]1)C)CNC(=O)c1cc([nH]n1)COc1cccc(c1)F	1
ZINC12454787	c1cc(ccc1C[C@]1(CCC[N@H+](C1)Cc1ccc(c(c1)F)Cl)CO)F	0
ZINC12457884	CCOC(=O)N1CC[NH+](CC1)Cc1nc(no1)Cc1cccc(c1)F	1
ZINC12460434	Cc1c(cc2ccc(cc2n1)OC)C(=O)N1CCOCC1	0
ZINC12520428	C[C@H](c1ccc(cc1F)F)NC(=O)c1cn2ccccc2n1	1
ZINC12521298	CS(=O)(=O)Nc1ccc(cc1)c1csc(n1)NCc1ccc(cc1)F	0
ZINC12523102	Cc1ccc(nc1)NC(=O)c1nc(n(n1)c1ccc(cc1)F)C	1
ZINC12534131	CCn1c(nnc1SCc1nc2ccccc2c(n1)N)c1ccco1	0
ZINC12544356	c1ccc2c(c1)nc(s2)NC(=O)c1c2c(n[nH]1)CCCC2	0
ZINC12547946	c1ccc2c(c1)[nH]c(n2)CCC(=O)N[C@H](c1ccc(cc1)Cl)C1CC1	0
ZINC12562768	c1cc(cc(c1)F)/C=C/C(=O)NCCCn1cc[nH+]c1	1
ZINC12588409	C/C(=N\Nc1ccc(cc1)[N+](=O)[O-])/CCc1ccccc1	0
ZINC12629880	Cn1cc[nH+]c1CN(C)c1c2cnn(c2ncn1)c1ccc(cc1)F	0
ZINC12697756	c1cc(cc(c1)F)n1c(nnn1)SCCS(=O)(=O)c1ccc(cc1)Cl	0
ZINC12734746	CN(Cc1ccco1)C(=O)c1ccccc1OCc1ccc(cc1)F	1
ZINC12774829	COc1ccc(cc1COC(=O)[C@H]1Cc2ccccc2C(=O)O1)F	1
ZINC12787469	c1cc(ccc1C(F)(F)F)NC(=O)Cn1cc(nc1)[N+](=O)[O-]	1
ZINC12799884	CN(CC(=O)NC1CCCC1)S(=O)(=O)c1ccc2c(c1)OCCCO2	0
ZINC12812282	c1cc(sc1)[C@@H](c1ccc(cc1)F)NC(=O)CSC1=[NH+]CCN1	1
ZINC12817105	Cc1nc2c(c3c(s2)CCC3)c(n1)SCc1nnc(o1)c1cccs1	0
ZINC12860569	c1ccc(c(c1)C(=O)NCC(=O)Nc1ccc2c(c1)OCCCO2)F	1
ZINC12860791	c1c(cnc(c1Cl)NNC(=S)S)C(F)(F)F	0
ZINC12864116	CN1CCN(CC1)C(=O)C1CCN(CC1)C(=O)c1cccc(c1)F	1
ZINC12864199	C[C@@H]1CCCN(C1)C(=O)Cc1cc(on1)c1ccc(cc1)F	1
ZINC12864871	CN(Cc1cnn(c1)c1ccccc1)C(=O)Nc1cccc(c1)Cl	0
ZINC12898079	c1ccc(c(c1)[N+](=O)[O-])OCC(=O)N1CCc2c(ccs2)C1	0
ZINC12922227	c1cc(ccc1c1nccs1)NC(=O)c1ccc(cc1)C(=O)N	0
ZINC12949128	c1cc(sc1)c1nc(on1)CNc1cc(ccc1OCC(F)(F)F)Cl	0
ZINC12974094	COc1ccccc1C(=O)NCCc1c[nH]c2c1cccc2	0
ZINC12979061	C[C@H](c1ccc2c(c1)OCCO2)NC(=O)Cc1ccc(cc1Cl)Cl	0
ZINC12997752	CC(C)c1nc(on1)CSc1nc2c(ccs2)c(=O)n1CC=C	0
ZINC13003798	Cc1cc2nc(c(c(n2n1)C)CCC(=O)Nc1ccccc1OC)C	0
ZINC13009283	CCCCS(=O)(=O)N1CCN(CC1)c1ccc(nn1)n1cccn1	0
ZINC13012996	Cn1cnnc1SCC(=O)/C(=c/1\[nH]c2cc(ccc2s1)Cl)/C#N	0
ZINC13063253	CC[C@@H](C)NC(=O)C[N@@H+](C)CC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	1
ZINC13087543	c1ccc2cc(c(cc2c1)C(=O)[O-])NS(=O)(=O)c1cc(ccc1F)F	1
ZINC13120177	CC[C@@H](C)c1ccc(c(c1)/C=N/O)O	0
ZINC13121950	c1ccc2c(c1)nc(c1cc(ccc1O)NC(=O)C1=COCCO1)s2	0
ZINC13124711	COc1cc(cc(c1O)Cl)C(=S)N1CCCC1	0
ZINC13152490	c1c(cc(c(c1[N+](=O)[O-])N)[N+](=O)[O-])c1c[nH]cn1	0
ZINC13261587	c1ccc2c(c1)C[C@@H](CO2)C(=O)NCc1ccc(cc1)C(=O)[O-]	0
ZINC13266666	c1cc2c(cc1F)ncn2[C@@H]1CCCN(C1)C(=O)c1cscn1	1
ZINC13283880	c1ccnc(c1)Nc1ccc(cc1)Br	0
ZINC13325474	CCn1c(nnc1SCc1ccc(cc1)C)c1ccc(cc1)F	0
ZINC13327765	CCOc1cccc(c1)C(=O)NCc1ccc2c(c1)OCO2	0
ZINC13343638	c1cc(c(cc1Br)F)/C=C/1\C(=O)N(C(=S)S1)CCCC(=O)[O-]	1
ZINC13376043	CC(C)(C)Oc1ccccc1O	0
ZINC13456817	Cc1ccccc1COc1ccc(cc1)C(=O)[O-]	0
ZINC13473857	c1cc(cc(c1)I)CC[N@H+]1CC[C@@H](CC1)[C@@H](c1ccc(cc1)F)O	0
ZINC13527344	CCCc1ccc(cc1)CO	0
ZINC13533943	CS(=O)(=O)NCc1nnc(n1c1ccc(cc1)F)S	0
ZINC13563755	C[C@@H]1CCC[C@@H](N1c1c2c(ncn1)n(nn2)Cc1ccccc1F)C	0
ZINC13563756	Cc1ccc(cc1)[C@H]1CC(=O)[C@@H]([C@H](N1)c1ccc(cc1)C)C	0
ZINC13569023	CCn1cc(c(n1)C)CN(Cc1cccnc1)Cc1ccccc1F	0
ZINC13582451	CC[C@@H](C)NC(=O)c1ccc2c(c1)OCCO2	0
ZINC13593489	c1ccc(cc1)c1[nH]c(cn1)CCNC(=O)c1cccs1	0
ZINC13595890	CC(C)(C)C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NCCc1ccccc1F	1
ZINC13630467	CC1(C/C(=N/NC(=O)[C@H]2CC(=O)N(C2)Cc2ccco2)/CC(=O)C1)C	0
ZINC13635053	COc1ccc2c(c1)c1ncn(c(=O)c1[nH]2)CCN1CCOCC1	0
ZINC13636713	c1cc(c(cc1N1C(=O)C[C@@H](C1=O)[NH+]1CCC2(CC1)OCCO2)Cl)Cl	0
ZINC13637289	c1cc(ccc1[C@@H]1[C@@H]2CC=C[C@@H]2c2c(ccc(c2N1)Cl)Cl)O	0
ZINC13657754	c1ccnc(c1)Cc1cc(nnc1[O-])c1ccc(cc1)F	0
ZINC13670876	c1ccc(c(c1)CS(=O)(=O)NCc1ccc(cc1)N1CCCCC1)F	0
ZINC13686055	c1ccc(c(c1)F)S(=O)(=O)N1CCC[C@H](C1)c1nnc2n1cccc2	0
ZINC13691884	C[N@@H+]1CC[C@@]2(CC1)N(CCO2)C(=O)COc1ccc(cc1)F	1
ZINC13698246	CCOc1ccc(cc1)C(=O)NCCc1ccsc1	0
ZINC13701908	CC(=O)[C@H](C(=O)N(C)C)Sc1ccc(nn1)NC(=O)C1CC1	0
ZINC13716310	CC[C@@H](C(=O)NCc1ccco1)N(c1ccc(c(c1)C)C)S(=O)(=O)C	0
ZINC13717281	c1ccc2c(c1)N(c1ccccc1S2)C(=O)Nc1c(cccc1Cl)Cl	0
ZINC13756215	c1ccc(cc1)[C@@H]1CC[N@@H+](C1)[C@H]1CCCC[C@H]1O	0
ZINC13769436	c1ccc(c(c1)NC(=S)N1CCN(CC1)Cc1ccco1)Cl	0
ZINC13787566	C[C@H]1C[C@@H]([C@H](C[N@H+]1C)C)NCc1ccccc1	0
ZINC13818404	c1cc(ccc1NC(=S)NC1CCCCCC1)Br	0
ZINC13828257	C[C@@H]1CN(C[C@@H](O1)C)C(=S)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC13932691	C[C@@H](c1ccc(cc1)OC)NC(=S)Nc1ccc(c(c1)OC)OC	0
ZINC13978028	c1cc(ccc1/C=C/C(=O)NNC(=O)COc1ccc(cc1Cl)Br)F	1
ZINC13985669	Cc1c(c(c(c(c1C)C)S(=O)(=O)N1CCC[C@H]1C(=O)N)C)C	0
ZINC13993090	Cc1cccc(c1)O[C@H](C)C(=O)NNC(=O)COc1ccccc1C	0
ZINC14007656	Cc1c(nnn1Cc1ccc(cc1)Cl)C(=O)[O-]	0
ZINC14011285	Cc1ccc(cc1)n1c(cc(c1C)/C=C\1/C(=NC(=S)S1)[O-])C	0
ZINC14035155	Cc1c(nc2n(c1=O)[C@@H](CS2)CC(=O)Nc1cc(ccc1F)F)C	1
ZINC14095254	C[C@@H]1C[C@H]1C(=O)NCCN1C(=O)/C(=C/c2ccccc2Cl)/SC1=O	0
ZINC14097770	c1cc(c(c(c1)Cl)N1CCOCC1)NS(=O)(=O)c1cccs1	0
ZINC14116930	COc1cccc(c1)C(=O)CSc1n[nH]c(=O)n1C1CC1	0
ZINC14161809	c1ccc2c(c1)c(=O)n(c1n2cnn1)c1cccc(c1)OC(F)(F)F	0
ZINC14196887	CC/N=C(/c1cccc(c1)NC(=O)c1cc(=O)c2ccccc2o1)\O	0
ZINC14199553	Cc1nc(cs1)c1cccc(c1)NC(=O)Cc1c(cccc1Cl)F	1
ZINC14220369	Cc1ccc(c(c1)S(=O)(=O)N[C@@H](C)c1ccc(c(c1)OC)OC)C	0
ZINC14225331	c1cc(cc(c1)Cl)CNS(=O)(=O)c1ccc(cc1F)F	0
ZINC14245942	CN(C)S(=O)(=O)c1cc(ccc1OC)NC(=O)Cc1ccc(cc1)Cl	0
ZINC14254210	CCCCS(=O)(=O)N[C@H](C)c1ccc2c(c1)OCO2	0
ZINC14254900	Cc1c(cnn1C)S(=O)(=O)Nc1cc(ccc1F)C(F)(F)F	0
ZINC14380149	CC(C)Cc1nnc(s1)NC(=O)Cc1cccc(c1)F	1
ZINC14401125	Cc1cc(cc(c1)OCC(=O)Nc1c(cccc1F)F)C	1
ZINC14457688	Cc1cc(c(c(c1)C)[C@H]1[C@@H]2CC=C[C@@H]2c2c(cc(cc2Cl)Cl)N1)C	0
ZINC14473702	c1ccc2c(c1)[C@H]1C=CC[C@H]1[C@@H](N2)c1ccccc1O	0
ZINC14480047	Cc1cccc(c1)[C@@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)F	0
ZINC14549537	c1ccc2c(c1)ccc1c2N[C@@H]([C@@H]2[C@@H]1C=CC2)c1ccc(cc1)F	0
ZINC14549783	Cc1ccc(c2c1N[C@@H]([C@H]1[C@@H]2C=CC1)c1ccc(cc1)F)Cl	0
ZINC14562902	Cc1ccccc1CC(=O)NC(=S)Nc1ccc(cc1)OCC=C	0
ZINC14630239	Cc1ccc(cc1C)Oc1ccc(cc1C(F)(F)F)N	0
ZINC14630394	Cc1cc(ccc1Cl)Oc1ccc(c(c1)C(F)(F)F)N	0
ZINC14631695	c1cc(cc(c1)O[C@@H]1CCC[NH2+]C1)C(F)(F)F	0
ZINC14750721	Cn1c2c(c(n1)C(=O)NCc1ccc(cc1)F)C[C@H](CC2)[NH2+]CCO	1
ZINC14790111	CCc1ccc(cc1)OCC(=O)NCc1cccc(c1)C(F)(F)F	1
ZINC14796925	c1cc(c(cc1NC(=O)c1ccc(cc1Br)F)F)F	1
ZINC14850914	CN(Cc1nc2ccccc2s1)S(=O)(=O)N1CCCCCC1	0
ZINC14973732	CN(C[C@H]1COCCO1)C(=O)Cn1c(nnn1)C[NH+]1CCCCCC1	0
ZINC14984126	COc1cc2c(c(c1)Br)c(n[nH]2)Br	0
ZINC14987360	C1[C@@H]2[C@H]([C@@H]([C@@H]([C@H](O1)O2)O)O)O	0
ZINC15010200	c1cc(c(cc1F)Cl)NC(=O)c1ccc(s1)Br	1
ZINC15014781	c1cc(cc(c1)F)C1(CCCCC1)C[NH3+]	0
ZINC15073865	Cc1ccc(o1)c1nc(c(o1)C)C[N@@H+]1CCC[C@H]1C(=O)N	0
ZINC15134489	C[C@H]1CC=C2[C@@H](C1)[C@H](C(C(=C2C#N)N)(C#N)C#N)c1cccc(c1)Cl	0
ZINC15278203	CC(C)n1c(ccn1)NC(=O)CSc1nnc(n1C)c1cccnc1	0
ZINC15424684	Cn1c(=O)c2ccccc2[nH]c1=O	0
ZINC15519477	c1cc(ccc1CN(Cc1[nH]c(=O)c2c(n1)ccs2)C1CC1)F	0
ZINC15544525	COc1cc(ccc1OC(F)F)CN1CCc2c1ccc(c2)[N+](=O)[O-]	0
ZINC15563751	C[C@@H](CCc1ccccc1)NC(=O)c1ccc(c(c1)S(=O)(=O)C)Cl	0
ZINC15608082	Cc1ccc(cc1F)C(=O)N1CCN(CC1)c1ccc(cc1)C(=O)C	1
ZINC15657853	Cc1c(sc(n1)c1ccccc1)C(=O)Nc1cc(ccc1F)F	1
ZINC15732431	Cc1ccc(cc1F)n1ccnc(c1=O)NC[C@H](C)c1ccccc1	0
ZINC15771255	Cc1cccc(c1)[C@H](CC(=O)Nc1cccc(c1)F)n1cccc1	1
ZINC15776018	c1ccc(cc1)/C(=N\S(=O)(=O)c1ccccc1)/Nc1nccs1	0
ZINC15866843	Cc1ccc(s1)[C@@H]1CCCCCN1S(=O)(=O)c1cc(ccc1F)F	0
ZINC15867158	Cc1ccc(s1)[C@H]1CCCCCN1C(=O)Nc1cccc(c1)F	1
ZINC15966633	C[C@@H](c1ccccc1OC)NC(=O)CSc1ccc(cc1)Cl	0
ZINC15985619	COc1ccccc1/C=C/C=N\n1c(nnc1[S-])c1ccc(cc1)F	0
ZINC16084352	COc1cc(ccc1OS(=O)(=O)c1ccc(c(c1)F)F)C#N	0
ZINC16091714	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)/C=C/c1ccc(cc1)Cl)C	0
ZINC16101233	CCc1cccc(c1NS(=O)(=O)c1ccc(c(c1)Cl)F)C	0
ZINC16129633	c1cc(c(c(c1)F)NS(=O)(=O)c1cc(cc(c1)F)F)F	0
ZINC16155660	c1cc(cc(c1)NC(=S)NCCC1=CCCCC1)C(F)(F)F	0
ZINC16159559	COc1cccc(c1F)CO	0
ZINC16199590	COc1ccc(cn1)C(=O)Nc1ccc(cc1F)F	1
ZINC16277819	c1cc(cc(c1)F)Cn1c(=O)oc(n1)c1ccc(cc1)F	0
ZINC16384096	Cc1cc(c(cc1/C=C(/C#N)\c1cccc(c1)Br)F)N1CCCC1	0
ZINC16405944	Cc1ccc(cc1)/C=C/C(=O)c1ccc(cc1)C#N	0
ZINC16428350	c1cc(ccc1NC(=O)NC1CCCCC1)S	0
ZINC16517075	C[C@H](c1ccc(cc1)F)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)OC	1
ZINC16578308	C[C@H]1Cc2cc(ccc2O1)C(=O)NCc1cccs1	0
ZINC16579458	COc1ccccc1NS(=O)(=O)Cc1ccccc1F	0
ZINC16607063	c1ccc(cc1)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccccc1F	1
ZINC16623855	C[N@H+](Cc1ccc(cc1)C(F)(F)F)CC(=O)NC(=O)NCCOC	1
ZINC16637714	C[C@H](C(=O)N1CCN(CC1)c1ccccn1)Oc1ccc(cc1)C#N	0
ZINC16650927	CCOCCn1c2c(=O)[nH]c(=O)n(c2nc1NN)C	0
ZINC16667091	c1cc(cc(c1)[N+](=O)[O-])C(=O)Nc1c(cc(cc1Br)Br)C(=O)[O-]	0
ZINC16742193	c1ccc(c(c1)/C=N/[C@H]1CCS(=O)(=O)C1)F	0
ZINC16768518	c1cc(sc1)/C=C/c1nc(c(o1)NC1CCCCC1)C#N	0
ZINC16845700	Cc1c(nnn1c1ccccc1OC)C(=O)OCc1ccccc1F	1
ZINC16920205	CC(CO)(CO)/[NH+]=C/C=C/c1cc(ccc1OC)Cl	0
ZINC16930029	CCN(CC)S(=O)(=O)c1ccc(nc1)Nc1ccc(cc1)F	0
ZINC16936608	CCC[C@H](C(=O)[O-])N1C(=O)/C(=C/c2ccc(c(c2)O)O)/SC1=S	0
ZINC16945329	CC[C@@]1(C[NH2+]CCN1c1cccc(c1)F)C	0
ZINC16957372	c1ccc(c(c1)c1[nH]c(nn1)[S-])O	0
ZINC17027237	c1ccc2c(c1)nc(s2)SCc1cc([O-])n2c(n1)ncn2	0
ZINC17040983	Cc1ccc(cc1)C(=O)NCc1nnnn1c1ccc(cc1)F	1
ZINC17055345	Cc1cc2c(s1)[nH]c(=S)n(c2=O)CCc1ccc(cc1)F	0
ZINC17060175	CCOC(=O)c1c(c(=O)[nH]c(n1)C)C	0
ZINC17067064	Cn1c(nnc1SCc1ccccc1F)CCc1ccccc1	0
ZINC17072987	CC(C)NC(=S)N(Cc1cccnc1)Cc1c(cccc1Cl)F	0
ZINC17075181	c1cc(c(cc1NC(=O)NCCc1c[nH]c2c1cc(cc2)F)Cl)Cl	1
ZINC17075696	C[C@H](c1nnc(n1Cc1ccco1)S)Oc1cccc(c1)C(F)(F)F	0
ZINC17076390	Cn1cc(cn1)c1cc(n(n1)c1cc(cc(c1)Cl)Cl)c1cnn(c1)C	0
ZINC17113670	CC(C)c1ccc(cc1)NC=C1C(=O)NC(=S)NC1=O	0
ZINC17128112	Cc1c([O-])n2c(nc(n2)N)nn1	0
ZINC17178054	c1ccc(cc1)/C(=[NH+]/S(=O)(=O)c1ccccc1)/[S-]	0
ZINC17306806	CCOC(=O)c1cn[nH]c1S(=O)(=O)NCc1ccc(cc1)F	1
ZINC17410112	Cc1ccc(c(c1)O)NC(=O)c1ccc(c(c1)[N+](=O)[O-])N1CCCC1	0
ZINC17877547	C[NH+](C)c1ccc(cc1)N[C@H]1CC(=O)N(C1=O)c1ccccc1Cl	0
ZINC17949386	CS/C(=N/C#N)/N1CCN(CC1)c1ccc(cc1)Cl	0
ZINC17952332	CC(C)(C)/[NH+]=C/1\N/C(=[NH+]/C(C)(C)C)/c2c1cccc2	0
ZINC18095598	CCc1ccc(cc1)C(=O)NNC(=O)c1csc(n1)c1ccccc1	0
ZINC18153326	c1ccc(cc1)CN(Cc1ccccc1)[C@@H]1CCC=CCC/C/1=N\O	0
ZINC18191080	Cc1ccc(c(c1)NC(=O)c1c(c2cc(c(N)[nH+]c2s1)C#N)N)C	0
ZINC18195221	Cc1cc(nc2c1c(c(s2)C(=O)Nc1cc(on1)C)N)C(F)(F)F	1
ZINC18253901	c1cc(ccc1C(=O)Nc1cc(cc(c1)F)F)OC(F)(F)F	1
ZINC18284567	c1cc(c(c(c1NC(=O)C[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)Br)F)F)F	1
ZINC19074653	CC[n+]1c2ccccc2sc1/C=C/C=c\1/n(c2ccccc2s1)CC	0
ZINC19088318	Cc1c(scn1)CCC[NH3+]	0
ZINC19114197	CCn1cc(nn1)NC(=O)c1cn2cccnc2[nH+]1	0
ZINC19118139	CC1(Cc2c(c(nc(c2C#N)NCCO)c2ccccc2)CO1)C	0
ZINC19163435	Cc1ccc(cc1)O[C@H](C)C(=O)Nc1ccc(c(c1)[N+](=O)[O-])F	1
ZINC19229117	COc1ccc(c(c1)F)CN1CCN(C[C@@H]1CCO)Cc1nccs1	0
ZINC19262299	COc1cccc(c1)O[C@@H]1CCC[C@@H]1[NH3+]	0
ZINC19287345	Cc1[nH+]cc(n1C)CN1CCc2c([nH]c(nc2=O)c2ccccn2)C1	0
ZINC19293836	c1cc(cc(c1)F)C[N@@H+]1CCC[C@@H](C1)c1cc2cccnc2[nH]1	0
ZINC19324221	CC1([C@]2(CN3C[C@@]1(CN(C2)[C@@H]3c1ccc(cc1)F)[N+](=O)[O-])[N+](=O)[O-])C	0
ZINC19337936	c1cc(cnc1)C(=O)NCc1cc(=O)n2c([nH]1)cc(n2)c1cccs1	0
ZINC19430815	C[C@H]1CCCC[C@H]1[NH2+]CC(F)(F)F	0
ZINC19433225	COc1cc2c(cc1OC)CN(CC2)C1CC[NH2+]CC1	0
ZINC19485060	CC[NH+](CC)CCC[C@H](C)NC(=O)c1ccc(cc1)Br	0
ZINC19519280	Cc1ccc(c(c1)C)O[C@@H](C)C(=O)N1CCNCC1	0
ZINC19522925	CCc1ccc(o1)CN1CCc2c(nc([nH]c2=O)N2CCCC2)CC1	0
ZINC19536259	c1ccnc(c1)N1CCN(CC1)Cc1cccc(c1)Br	0
ZINC19537384	c1cnc(nc1)N1CCN(CC1)Cc1ccc(c(c1)Br)F	0
ZINC19537690	Cc1ccc(c(c1)C)CN1CCN(CC1)Cc1ccc2c(c1)OCO2	0
ZINC19553084	Cc1c(cnn1C(F)F)S(=O)(=O)N1CC[NH+](CC1)Cc1csc(n1)C	0
ZINC19575674	C[C@H]1C[N@@H+]2CCC[C@H]2CN1C/C(=C/c1ccccc1)/C	0
ZINC19590022	CN1CCN(CC1)CCC(=O)Nc1ccc(cc1)OC	0
ZINC19595699	c1ccc(c(c1)c1[nH]c2c([n+]1[O-])CCc1c2no[n+]1[O-])F	0
ZINC19607276	C[NH+](C)CCN(C)Cc1ccc(c(c1)F)F	0
ZINC19635949	CCOC(=O)N1CCC(CC1)NCC[NH+](C)C	0
ZINC19689635	CN(C)c1ncc(c(n1)[C@@H]1CCCN1S(=O)(=O)C)c1cccc(c1)F	0
ZINC19720877	CC(C)CCC[C@H]1CN(CCO1)Cc1ncc[nH]1	0
ZINC19735961	CS(=O)(=O)c1cc(c(cc1Br)NN)F	0
ZINC19747622	Cc1[nH+]ccn1CCC(=O)N1CCO[C@@H](C1)C(=O)Nc1ccccc1	0
ZINC19757545	c1cc(c(cc1/C=C\1/C(=NC(=S)S1)[O-])[N+](=O)[O-])N1CCOCC1	0
ZINC19771487	CC(C)c1ccc(cc1)c1c2c(nc(c1C#N)N)CCCCC2	0
ZINC19785617	CC(C)C[C@@H](c1nc(no1)c1ccc(cc1)F)[NH3+]	0
ZINC19795681	C[C@@H](C[NH3+])[N@@H+]1CC[C@H](CC1)Cc1ccccc1	0
ZINC19804784	CC1(C(=O)N(C(=O)N1)CC#N)C	0
ZINC19806805	c1cc(c(cc1Br)C(=O)NC1CCCCCCC1)F	1
ZINC19842485	C[C@H]1CCC[C@H](C1)N1CCN(CC1)Cc1ccc(cc1)F	0
ZINC19845214	CCc1cccc(c1)Nc1cc(ccn1)C(=O)[O-]	0
ZINC19851423	c1cc(c(cc1Cl)Cl)CN1CCC[N@@H+](CC1)CCO	0
ZINC19851568	CCOC(=O)N1CCN(CC1)CCC(=O)Nc1ccc(cc1)OC	0
ZINC19855238	C[NH+]1CCN(CC1)Cc1c(=O)[nH]c(=O)[nH]c1[O-]	0
ZINC19859163	Cc1ccc(cc1)[C@@H]1N([C@H](CS1)C(=O)NC[C@H]1CCCO1)C(=O)C	0
ZINC19861760	Cc1cc(ccc1Br)NC(=O)C[NH2+]C[C@H]1CCCO1	0
ZINC19871897	C[C@H]([C@H](c1ccccc1)O)NCc1cccc(c1)OC	0
ZINC19872357	C[NH+](C)CCNCc1ccc(o1)c1ccc(c(c1)Cl)F	0
ZINC19874413	CC1(Cn2c3c(c(=O)[nH+]c2S1)CN(CN3)C1CCCCC1)C	0
ZINC19877893	C[C@@H](C/C=C(\C)/CN1CCOCC1)O	0
ZINC19878084	Cc1c(c(n2c(n1)ncn2)[O-])C[NH+]1CCCCC1	0
ZINC19880733	CCOc1ccc(cc1)[C@H](C)[NH2+]C(C)C	0
ZINC19883310	c1cc(c(cc1Br)C[NH2+]C1CCCC1)F	0
ZINC19904439	Cc1ccc(o1)C[NH2+][C@H](C)COC	0
ZINC19905448	c1c(nc(nc1N)SCCN1CCOCC1)N	0
ZINC19908175	c1ccc(c(c1)C[NH2+]Cc1c(cccc1F)F)Cl	0
ZINC19911450	CN(C)Cc1ccc(c([nH+]1)CN(C)C)[O-]	0
ZINC19920750	C[C@H](c1ccco1)Nc1cccc(c1)F	0
ZINC19927343	CCc1ccc(cc1)N1[C@H](SCC1=O)c1ccccc1F	1
ZINC19933710	c1cc(ccc1CN1CC[NH+](CC1)CCC[NH3+])F	0
ZINC19942256	c1ccnc(c1)c1nc(cs1)CCNC(=O)c1cccc(c1)F	1
ZINC19946846	c1ccc(cc1)c1c2c(n[nH]1)CC[NH2+]C2	0
ZINC19968391	CC[C@@H](c1ccc(c(c1)F)F)[NH3+]	0
ZINC20018497	C1CCc2c(c3c(s2)[NH+]=C(N[C@@H]3N)CN)C1	0
ZINC20043090	CN(Cc1ccccc1OC)C(=O)c1ccco1	0
ZINC20053359	CC[NH+](CC)CCNc1cc(cc(c1)C)C	0
ZINC20100994	Cc1ccc(cc1)/C=N\NC(=O)COc1c(cc(cc1Br)C)C	0
ZINC20118089	C[C@H]1CN(C[C@@H](O1)C)CCCCOc1ccc(cc1)Cl	0
ZINC20121870	C[C@@H](c1ccc(cc1)Cl)NCc1ccc(c(c1)F)F	0
ZINC20127490	C[C@H]1CCC[C@@H](C1)[NH2+][C@@H](C)c1cccnc1	0
ZINC20134731	c1cc(c(cc1Cl)c1nn2cnnc2s1)N	0
ZINC20140582	COc1ccc(cc1OC(F)F)C[NH2+]Cc1cccnc1	0
ZINC20189422	c1cc2c(cc1F)c1c([nH]2)c(ncn1)N1CCN(CC1)CCO	0
ZINC20201052	CC(C)C[C@@H](C[NH2+]Cc1ccc(cc1)N(C)C)[NH+](C)C	0
ZINC20202368	c1cc(ccc1N1C[C@H](CC1=O)C(=O)NCCc1nnc(s1)N)F	1
ZINC20218591	c1cc2c(nc1)n(nn2)CCNc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC20225298	CCN(Cc1ccccc1)[C@@H](C[NH3+])c1cccs1	0
ZINC20228765	c1ccc(cc1)COCCOCC#CCN1CCOCC1	0
ZINC20232241	CC(C)C(C(=O)[O-])(C(=O)[O-])C(=O)O	0
ZINC20256817	c1ccc(c(c1)N)N1CCSCC1	0
ZINC20264235	CCc1ccc(cc1)[C@H](C)N1CC[NH2+]CC1	0
ZINC20268279	CN1CC[NH2+]C[C@@H]1c1ccc(cc1)F	0
ZINC20272744	Cc1ccc(c(c1)Br)OCCN1CC[NH2+]CC1	0
ZINC20279127	c1ccc(cc1)C(=O)N1CCC[C@@H]1C(=O)Nc1cccc(c1)F	1
ZINC20305338	C[C@@H](C(C)C)[NH2+]Cc1ccc(cc1)N1CCOCC1	0
ZINC20313182	c1c(c(nn1CCO)C1CC1)Cl	0
ZINC20328929	c1cc(oc1)c1cc(nc2c1c(c(s2)C#N)N)C(F)(F)F	0
ZINC20348883	c1cn(nc1C(=O)[O-])CC(C(F)F)(F)F	1
ZINC20351529	CCn1c(c(cn1)[C@H](C)[NH2+]Cc1ccsc1)C	0
ZINC20352106	c1ccc(cc1)c1nccn1c1ccc(cc1N)F	0
ZINC20360502	CCOc1ccc(c(c1)N[C@@H](C)C(=O)N)OCC	0
ZINC20405880	c1cc(ccc1C(=O)CCCN1CCOCC1)F	1
ZINC20412348	Cn1c(=O)c(c([nH]c1=O)[O-])[C@H]1c2c(c3ccccc3[nH]2)CC[NH2+]1	0
ZINC20423722	CCCCOCCCN=C=S	0
ZINC20430064	c1cc(cc(c1)F)C(=O)Nc1ccc(cc1Br)F	1
ZINC20446754	COC(=O)CC(=O)[C@H]1CC(=O)N(C1)Cc1ccccn1	0
ZINC20450375	CO[C@@H]1CC[N@H+](CC1)Cc1ccccc1c1[n-]nnn1	0
ZINC20465656	Cc1ccc(cc1C)C1=C(C(=NS1(=O)=O)[N-]c1ccc(cc1F)F)C	0
ZINC20467596	Cc1cccc(c1NS(=O)(=O)c1cc(cnc1N)Br)C(C)C	0
ZINC20468683	C[C@H](c1ccc(c(c1)F)N1CCOCC1)[NH2+]CC(C)C	0
ZINC20486508	CCN(Cc1ccccc1)C(=O)[C@@H](CCS(=O)(=O)C)N	0
ZINC20503612	CCc1ccc(cc1)N/C(=N/c1[nH]c(=O)c(c(n1)C)CC#N)/N	0
ZINC20534270	c1ccn2cc([nH+]c2c1)CN1CC[NH+](CC1)Cc1cccc(c1)F	0
ZINC20536689	Cc1c(cccn1)C[NH+]1CCN(CC1)c1ccccc1F	0
ZINC20552730	c1cc(c(cc1C[NH2+]C1CCCCCCC1)F)F	0
ZINC20572146	C[C@H]1CCc2c(c(no2)C(=O)Nc2ccccc2C(=O)N)C1	0
ZINC20575167	CCc1ccc(cc1)CNc1c2c(noc2ncn1)C	0
ZINC20603458	CCn1cc(cn1)c1cc(c2c(n1)n(c(=S)[nH]c2=O)C(C)C)C(F)F	0
ZINC20614834	c1cc(oc1)[C@@H](CNS(=O)(=O)c1cc(ccc1F)F)N1CCOCC1	0
ZINC20615653	c1c(cncc1Br)C1=N/C(=C\c2cc(cs2)Br)/C(=O)O1	0
ZINC20659035	CC[C@H](C)[N@H+]1C[C@@H]2[C@H](C1)O2	0
ZINC20758623	CN1CCc2c3ccccc3[nH]c2[C@H]1c1c(nc2n(c1=O)CCS2)[O-]	0
ZINC20780559	CCc1ncc(cn1)CN1CCO[C@H](C1)Cc1cccc(c1)F	0
ZINC20803631	C[C@@H]1[C@@H]([C@@H](n2c(ncn2)N1)c1ccc(c(c1)OC)OC(F)F)C(=O)N	1
ZINC20828727	CC(C)n1cc(cn1)/C=N/NC(=O)c1ccc(cc1)Cl	0
ZINC20831812	CC(C)(C)c1nnc(o1)CSc1nc([nH]n1)N/N=C/c1ccccc1	0
ZINC20917089	Cc1c(c(on1)C)CC[N@H+]1CCC[C@@H]1c1nc2ccc(cc2[nH]1)F	0
ZINC20925497	CCCOc1ccc(cc1Cl)CNCCc1ccc(c(c1)OC)OC	0
ZINC20926856	CCCOc1c(cc(cc1Br)CNCCc1ccc(cc1)F)Br	0
ZINC20927709	COc1ccc(cc1Br)C[NH2+]Cc1ccco1	0
ZINC20990677	C[C@@H](CC(=O)Nc1cccc(c1)Cl)n1cccn1	0
ZINC20998785	Cc1ccccc1[C@H](CC(=O)Nc1ccc(cc1C)F)n1cccc1	1
ZINC21002355	C[C@H](C(=O)Nc1ccc(c(c1)C(=O)[O-])O)Oc1ccccc1Br	0
ZINC21030767	c1cc(cc(c1)NC(=O)c1ccc([O-])nn1)C#N	0
ZINC21039065	c1cc(c(cc1S(=O)(=O)NC[C@@H]1CCCO1)C(=O)[O-])F	1
ZINC21093672	C[C@@H]1CN(c2ccccc2S1)CC(=O)NCc1ccccc1	0
ZINC21344870	c1ccc2c(c1)CC(C2)/N=C/1\C=C([O-])C[C@H](C1)c1cccs1	0
ZINC21351862	CCCSc1nnc(s1)/N=C(\[O-])/c1cc(=O)c2cc(ccc2o1)F	0
ZINC21381380	CCC(=O)c1ccc(cc1)O[C@@H](C)C(=O)Nc1ccc(cc1F)C	1
ZINC21609660	Cc1ccc(cc1)c1nc([nH]n1)SCc1cccc(c1)C(F)(F)F	0
ZINC21615276	Cc1ccc(c(c1)OCC(=O)N[C@@](C)(C#N)C1CC1)[N+](=O)[O-]	0
ZINC21799073	CCN1CCN(CC1)c1cc(nc2n1ncc2c1ccc(cc1)F)C	0
ZINC21807804	Cc1ccc(cc1F)NC(=O)CSc1nc2c(c(n1)[O-])[nH]cn2	1
ZINC21931102	CCN(Cc1cccc(c1)F)C(=O)CNC(=O)c1cc(cc(c1)C)C	1
ZINC21942834	Cc1ccc(c(c1)S(=O)(=O)N1CC(C1)OCc1ccccc1F)C	0
ZINC21949038	c1cc(cc(c1)F)[C@H](C#N)N	0
ZINC21965191	Cc1cccc(c1)NC(=O)COC(=O)CSc1ccc(cc1)F	1
ZINC21974466	c1cc(c(cc1[N+](=O)[O-])Cl)OS(=O)(=O)c1cc(cc(c1)F)F	0
ZINC21981686	c1c(c(c(c(c1F)F)F)Br)[N+](=O)[O-]	0
ZINC22010815	c1cc2c(cc1F)c(c[nH]2)C1=CC[NH2+]CC1	0
ZINC22027664	CC[NH+](CC)CCN(CC)Cc1ccccc1C(F)(F)F	0
ZINC22054646	c1cc2c(ccnc2Cl)c(c1)S(=O)(=O)[O-]	0
ZINC22073221	c1ccc(c(c1)N1C(=O)c2ccncc2C1=O)Br	0
ZINC22073499	CCC[NH2+]C[C@H]1CCCCN1CCC	0
ZINC22075895	CCOc1cc(ccc1OCC=C)CNC[C@@H](c1ccccc1)O	0
ZINC22076080	CCOc1cc(cc(c1OC)Br)CNC[C@@H](c1ccccc1)O	0
ZINC22175843	CN(C)[C@@H](C[NH3+])c1ccc(cc1F)F	0
ZINC22203627	CCCC[C@H](C(F)(F)F)O[P@](=O)(C)O[C@H](CCCC)C(F)(F)F	0
ZINC22204718	c1ccc2cc(ccc2c1)NC(=O)Nc1ccnc2c1cccc2	0
ZINC22246056	C[C@@H]1C[C@@H]1c1ccc(o1)CN(C)S(=O)(=O)c1cccs1	0
ZINC22423603	c1cc(c(cc1NC(=O)CSc1nnc(o1)C[NH+]1CCOCC1)Cl)F	1
ZINC22448422	CCc1c(nc([nH]c1=O)N1CCN(CC1)C(=O)c1ccco1)COC	0
ZINC22548424	C[C@]1(CCS(=O)(=O)C1)NC(=O)CCCOc1ccccc1	0
ZINC22608709	COc1ccc(cc1)/C=C\1/C(=N)N=C([O-])S1	0
ZINC22621691	COC(=O)c1ccc2c(c1)C[C@@H](O2)CNC(=O)c1ccccc1Br	0
ZINC22714349	CCc1nnc(o1)c1cc2ccccc2n1Cc1cccc(c1)F	0
ZINC22864219	Cc1ccc(cc1)C[NH2+][C@H](C)c1cscn1	0
ZINC22874638	CCONC(=O)[C@H](C(C)C)Nc1ccc(cc1Cl)C(F)(F)F	1
ZINC22892245	Cc1c2c([nH]c(n2)C(C)(C)C[NH+]2CCN(CC2)C)n(n1)C1CCCC1	0
ZINC22918171	CC[C@@](C)(C#C)OC[C@@H](CN1CC[N@H+](CC1)C)O	0
ZINC22933771	Cc1ccsc1CNC[C@H](c1ccco1)[NH+]1CCCC1	0
ZINC22967704	Cc1c(c(n(n1)C)C)CC(=O)N(C)Cc1cccc(c1)OC	0
ZINC22999826	Cc1cccc(c1)CS(=O)(=O)NC[C@@H]1CC[N@H+](CC1)C(C)C	0
ZINC23114785	c1cc(cnc1)CN1CC[NH+](CC1)CCOCCO	0
ZINC23135689	Cn1c(c2c(n1)CCC2)NC(=O)CSc1ccc(cc1)F	1
ZINC23135911	C[NH+]1CCN(CC1)c1nc2c(cn[nH]2)c(n1)Nc1ccc(cc1)F	0
ZINC23139353	CCN1CCN(CC1)c1ccc(cc1NC(=O)c1c(ccs1)C)Cl	0
ZINC23147327	Cc1ccc2c(c1)C(=O)N(C2=O)CC(=O)N[C@@H]1CCCC[C@@H]1C	0
ZINC23198069	c1cc(c2cc(sc2c1)C(=O)NCc1nc(no1)c1cccnc1)F	1
ZINC23236873	CCCCNC(=O)Cc1csc(n1)Nc1ccc(cc1)S(=O)(=O)C	0
ZINC23237062	Cc1ccc(cc1Cl)NC(=O)NCCn1c(=O)cccn1	0
ZINC23312073	CC[C@@H](C)S(=O)(=O)N1CCc2c(c(n[nH]2)c2cc(oc2C)C)C1	0
ZINC23411538	Cc1ccccc1NC(=O)CSCCOc1ccccc1F	1
ZINC23415375	Cc1csc2n1c(=O)cc(n2)CSCC(=O)NCc1ccc(cc1)F	1
ZINC23482672	Cc1ccc(cc1)O[C@@H](C)C(=O)N[C@H](C)c1cccc(c1)Cl	0
ZINC23549837	c1c(c(cc(c1NC(=O)C(F)(F)F)Cl)Cl)C(=O)N	1
ZINC23550182	Cc1cc(nc2c1ccc(c2)F)N1CCc2ccccc2C1	0
ZINC23619559	CCCCc1[nH]cc(n1)C[N@@H+]1CCC[C@@H](C1)Nc1ccc(cc1)F	0
ZINC23714642	CN(C)S(=O)(=O)c1cccc(c1)CO/N=C/c1ccccc1F	0
ZINC23763032	COc1ccc(cc1CN1CCN(CC1)S(=O)(=O)c1cccs1)F	0
ZINC23884621	Cc1cc([nH]c(=O)c1CNC(=O)c1cc2c([nH]1)cccc2F)C	1
ZINC24045280	Cc1cccc2n1c(=O)cc(n2)CNc1cccc(c1)F	0
ZINC24169659	c1ccc(c(c1)F)S(=O)(=O)N1CCN(CC1)CCC#N	0
ZINC24369587	C[C@]1(CCS(=O)(=O)C1)NS(=O)(=O)c1cccc(c1)OC(F)(F)F	0
ZINC24371011	COc1ccccc1CCNS(=O)(=O)c1cccc(c1)OC(F)(F)F	0
ZINC24485814	CCc1cccc(c1NC(=O)c1ccc(nc1C)C(F)(F)F)C	1
ZINC24636113	c1cc(cc(c1)Cl)CCNC(=O)CCNS(=O)(=O)c1ccc(cc1)F	1
ZINC24785621	CS(=O)(=O)N1CC[NH+](CC1)Cc1coc(n1)c1ccc(cc1)F	0
ZINC24814106	COCC[N@H+](Cc1ccco1)CC(=O)Nc1ccccc1	0
ZINC24839030	Cc1ccc(cc1C(F)(F)F)NS(=O)(=O)c1ccc(s1)C	0
ZINC24880450	C[N@H+](CCCc1[nH]c2ccccc2n1)Cc1cccc2c1nccc2	0
ZINC25055112	CCNC(=O)COC(=O)c1c2c(n(n1)c1ccccc1)CCC2	0
ZINC25178498	COC(=O)c1ccc2c(c1)CCN2C(=O)c1cccc(c1)F	1
ZINC25225024	Cc1cc2c(cc1C)n(cn2)C[C@@H](c1ccc(cc1)F)O	0
ZINC25225344	Cc1ccc(cc1)NC(=O)CSCc1ccc(cc1)OC(F)(F)F	1
ZINC25248370	COC(=O)c1cc(c(=O)n(c1)C[C@@H](C[NH+]1CCOCC1)O)C#N	0
ZINC25308212	Cn1cc(cn1)NC(=O)[C@@H]1CC(=O)Nc2c1ccc(c2)F	1
ZINC25410592	c1cc(cc(c1)S(=O)(=O)N)NC(=O)C[N@@H+]1CC[C@H]2CCCC[C@@H]2C1	0
ZINC25458708	c1ccc2c(c1)nc(n2C(F)F)CSc1nc([nH]n1)N	0
ZINC25473500	Cc1cccc(c1OC(=O)CCNC(=O)c1ccc(cc1F)F)C	1
ZINC25655699	Cc1c(c(on1)C)S(=O)(=O)NC[C@H](c1cccs1)[N@H+]1CC[C@@H](CC1)C	0
ZINC25695354	CC1=C([C@@H](C(=C(N1)C)C#N)c1ccc(cc1Cl)F)C#N	0
ZINC25762087	Cc1ccc(c(c1)CCNC(=O)Cc1c(noc1C)C)OC	0
ZINC25890190	COc1ccc(cc1F)/C=C(\C#N)/c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC26196999	Cc1cc(cc(c1)N(CCC#N)C(=O)[C@@H](C)[N@@H+]1CCNC(=O)C1)C	0
ZINC26317552	COc1cc(cc(c1OC)OC)CNCc1cc(ccc1F)Br	0
ZINC26321343	C[N@@H+](Cc1ccc(cc1)C(=O)OC)Cc1cc(cc2c1nccc2)F	1
ZINC26324327	CC(C)NC(=O)NC(=O)C[N@H+](C)Cc1cccc(c1)C#N	0
ZINC26350534	C[C@H](c1nc(no1)C(C)(C)C)N(C)Cc1ccccc1[N+](=O)[O-]	0
ZINC26466628	c1c(ncnc1Cl)CF	0
ZINC26514375	c1cc(ccc1C(=O)CC=O)C(F)(F)F	1
ZINC26515510	CC(C)Cn1cc[nH]c1=S	0
ZINC26565295	CCC(CC)c1nnc(s1)NC(=O)[C@@H](C)NC(=O)c1cccs1	0
ZINC26649996	C[C@H](C(=O)NC(=O)NCC=C)Sc1ccc(c(c1)F)F	1
ZINC26776094	Cc1cn2c(n1)sc(n2)NCCOc1ccc(cc1)F	0
ZINC26835531	c1ccc(cc1)S(=O)(=O)N[C@H]1CCC[C@H](C1)OCC(F)(F)F	0
ZINC26896123	c1cc(cc2c1ccc(n2)C(F)(F)F)Br	0
ZINC26896749	CCOC(=O)c1[nH]c2ccc(cc2n1)OC	0
ZINC26896951	COc1ccc(cc1)Nc1nc2c(s1)ncnc2Cl	0
ZINC26993709	CN(Cc1ccccc1)C(=O)/C=C/c1cc(ccc1OC)Br	0
ZINC27022123	c1cc(cc(c1)F)/C=c\1/c(=O)n2c(s1)nc(n2)/C=C/c1cccs1	0
ZINC27152762	Cc1ccc(c(c1)NC(=O)CCCC[C@H]1[C@@H]2[C@H](CS1)NC(=O)N2)F	1
ZINC27168311	C[C@@H](c1ccc(cc1)SC)NC(=O)CCc1ccccc1	0
ZINC27249867	c1ccc(c(c1)CN(C1CC1)C(=O)/C=C/c1cccc(c1)Br)F	1
ZINC27360767	c1cc(cc(c1)C(F)(F)F)C[NH+]1CCN(CC1)CC(=O)NCCC#N	1
ZINC27400919	CNC(=O)c1ccccc1NC(=O)c1ccc2c(c1)OCCCO2	0
ZINC27583797	C[C@H](C(=O)NCC1(CCCCC1)[NH+](C)C)Oc1ccc(cc1)C(C)C	0
ZINC27663708	c1cc(ccc1CC(=O)Nc1c(non1)c1ccc(cc1)Cl)Cl	0
ZINC27684575	CC(C)c1ccc(cc1)SCc1nnc(o1)c1ccc(cc1)OC	0
ZINC27697081	C[C@@H](c1ccc2c(c1)OCO2)NC(=O)CCC(=O)c1ccc(cc1)F	1
ZINC27907159	Cc1cc(on1)CN1CCN(CC1)[C@@H](C)C(=O)Nc1nccs1	0
ZINC27915839	C[C@H]([C@H]1CCCO1)NC(=O)c1ccc(cc1)C(F)(F)F	1
ZINC27973972	CC[N@H+]1CCN(CC1)C(=O)[C@H](C)n1ccc(n1)C(F)(F)F	1
ZINC28047509	C=Cc1c(c(c2n1cccc2)C#N)N	0
ZINC28188490	CN(Cc1nc(no1)c1cccs1)C(=O)c1ccc(cc1)OC	0
ZINC28222339	CCCn1c(ccn1)C(=O)Nc1ccc(cc1)F	1
ZINC28239951	Cc1ccc(c(c1)Br)S(=O)(=O)[N-]c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC28304044	CSc1ccc(c(c1)C(=O)Nc1nnc(s1)c1ccncc1)Cl	0
ZINC28348371	CCOCc1ccccc1CNC(=O)NCc1ccnc(c1)OC	0
ZINC28470054	C1=C[C@H]([C@H]([C@@H]([C@H]1[NH3+])O)O)O	0
ZINC28573137	Cc1c(c(n(n1)c1ccccc1)C)CNC(=O)CCOC	0
ZINC28629621	CC(C)n1c(=O)c(c(cn1)[C@@H](C#N)c1nc2ccccc2s1)Cl	0
ZINC28772497	c1ccc(c(c1)C(=O)NNC(=O)c1ccc(o1)c1ccc(cc1)F)Cl	1
ZINC28805468	CCOC(=O)/C(=C/NC[C@H](c1cccc(c1)F)[NH+](C)C)/C#N	1
ZINC28921683	Cc1cc(cc(c1)C(=O)N1CCN(CC1)C[C@H](CCC#N)C#N)C	0
ZINC28966093	CC1(CC(=O)C(=CNc2cccc(c2)S(=O)(=O)N(C)C)C(=O)C1)C	0
ZINC29112313	c1cc(ccc1[C@H]1CN(CCO1)C(=O)COc1ccc(cc1Cl)Cl)F	1
ZINC29212807	COCCOc1ccc(cc1)NC(=O)/C=C/c1ccc(s1)Cl	0
ZINC29229298	c1cc[nH+]c(c1)CN1CCN(CC1)c1c(nc(o1)C1CC1)C#N	0
ZINC29387623	c1cc(ccc1c1nnco1)OCc1nc(on1)c1ccc(cc1)Cl	0
ZINC29538163	Cc1cc(no1)NC(=O)CN1CCO[C@H](C1)c1ccc(cc1)F	1
ZINC29594520	C[NH+]1CCN(CC1)Cc1cc(c(cc1[N+](=O)[O-])OC(F)F)OC	0
ZINC29625378	COc1ccnc(n1)NCc1ccnc(c1)OC1CCCC1	0
ZINC29749128	COc1ccc(cc1OC)/C=C\c1c2c(cc[nH+]1)c1ccccc1[nH]2	0
ZINC29753776	C[C@@H]1CN(C[C@@H](O1)C)c1ccc(c(c1)OC)[N+](=O)[O-]	0
ZINC29785372	Cc1ccc(cc1)c1nc([n-]n1)NC(=O)[C@H]1CC(=O)N(C1)CC(C)C	0
ZINC29872000	c1ccc2c(c1)c(=O)n(c(=O)[nH]2)C[C@H](c1ccco1)[NH+]1CCCC1	0
ZINC29985111	CC(=O)Nc1ccc(c(c1)NCC(=O)N1CCSc2c1cccc2)F	1
ZINC30255808	c1cc(ccc1NC(=O)N1CCN(CC1)C(=O)[C@H]1C[C@H]2CC[C@@H]1C2)F	1
ZINC30317229	C[C@H](c1ccc(cc1Cl)Cl)N(C)C(=O)c1ccc2ccccc2n1	0
ZINC30324211	CCN(c1ccc(cc1)F)S(=O)(=O)c1ccc(c(c1)F)OC	0
ZINC30378693	CC1(CN(CCO1)S(=O)(=O)c1ccc(cc1Cl)F)C	0
ZINC30446537	Cc1csc([nH+]1)N1CCN(CC1)S(=O)(=O)c1ccc(cc1F)Cl	0
ZINC30523087	CN(Cc1ccc(cc1)C#N)S(=O)(=O)c1ccc(cc1)Br	0
ZINC30755882	c1ccc2c(c1)CCN2C(=O)CSCc1ccc(cc1)F	1
ZINC30982663	Cc1ccccc1[C@H](C)NC(=O)NCc1ccc(cc1)F	1
ZINC30991101	CCN(CC)S(=O)(=O)c1ccc(c(c1)C(=O)/N=c/1\n(ccs1)C)C	0
ZINC31034603	c1cc(cc(c1)OC(F)(F)F)NC(=O)c1ccc(c(c1)O)[N+](=O)[O-]	1
ZINC31036687	c1ccc(cc1)[C@H](C1CC1)NC(=O)[C@@H]1CCCO1	0
ZINC31254938	Cc1c2ccccc2oc1C(=O)Nc1ccc2c(c1)[nH]c(=O)o2	0
ZINC31606904	Cc1ccc(cc1)S(=O)(=O)N(C)Cc1cc(cc2c1nccc2)F	0
ZINC31729508	Cc1ccc(cc1)S(=O)(=O)N/N=C\c1cccc(c1)[N+](=O)[O-]	0
ZINC31852543	c1cc(c(cc1C#N)F)CSc1nnc(n1C1CC1)N	0
ZINC31864480	Cc1c(sc(n1)Cc1ccccc1)C(=O)N(C)CCc1ccncc1	0
ZINC31950803	CC[C@H](c1ccccc1)C(=O)Nc1cc(ccc1Br)Br	0
ZINC31958958	c1cc2c(cc1c1cn3cc(ccc3n1)NC(=O)CN)OCCO2	0
ZINC32002881	c1cc(ccc1c1ccc(c(c1)Cl)O)F	0
ZINC32099799	c1ccc2c(c1)cc(c(n2)Cl)/C=C/[N+](=O)[O-]	0
ZINC32101497	c1ccc2c(c1)ccc(c2/C=N/c1ccc(c(c1)Cl)F)O	0
ZINC32137334	c1ccc(cc1)[C@H]1C[C@H]1NC(=O)C(F)(F)F	1
ZINC32140154	COCCOc1ccccc1CNc1ccccc1OC	0
ZINC32164848	Cc1ccc(nn1)C	0
ZINC32170428	CCOC(=O)c1cc(c(nc1)C)C	0
ZINC32176538	CCc1c(nc(o1)C(C)C)C	0
ZINC32219924	c1cc(cc(c1)F)c1nccc(n1)Cl	0
ZINC32299705	CCOc1[nH+]c2ccccc2n1C	0
ZINC32387642	Cc1c(cc2ccc(cc2n1)F)C(=O)NC[C@@H]1C[C@@H]1C	1
ZINC32405189	Cc1ccc(c(c1)S(=O)(=O)N[C@H](C)c1ccncc1)F	0
ZINC32416987	Cc1ccc(c(c1)S(=O)(=O)NCCCNS(=O)(=O)C)F	0
ZINC32605958	Cc1cc(=O)c2cc(ccc2[nH]1)C(=O)Nc1cccc(c1)Br	0
ZINC32607277	CCn1cc(c(=O)c2c1ccc(c2)F)C(=O)Nc1ccccc1	1
ZINC32630385	CN(C)C(=O)c1cc(ccc1Cl)[N-]S(=O)(=O)c1ccc(c(c1)Cl)F	1
ZINC32635002	CC[C@@H](C)C(=O)/N=C/1\N([C@H]2CS(=O)(=O)C[C@@H]2S1)c1ccc(cc1F)Br	1
ZINC32647700	Cc1cc(nn1C)NC(=O)c1ccc(c(c1)F)F	1
ZINC32721542	CC(=O)NCCNC(=O)c1ccc(s1)c1ccc(cc1)F	1
ZINC32753219	c1ccn2c(c1)nc(cc2=O)CN1CCOCC1	0
ZINC32794806	CC(C)CNC(=O)N[C@H](c1ccc(cc1)F)c1cccs1	1
ZINC32797274	C[C@H](c1ccccc1F)N[C@@H](C)C(=O)Nc1c(ccs1)C#N	1
ZINC32798085	CCOc1ccc(cc1)OC(=O)c1ccc(cc1)c1nc(no1)C	0
ZINC32804212	CSCC(=O)Nc1cc(ccc1F)NC(=O)c1ccc2c(c1)OCO2	1
ZINC32809799	Cc1c(sc(n1)Cl)S(=O)(=O)NC[C@H](C)c1ccccc1	0
ZINC32851064	Cc1ccc(c(c1)F)NC(=O)CN1CC[NH+](CC1)Cc1ccco1	1
ZINC32883682	CC(C)[C@@H](c1ccc(cc1)Cl)/[NH+]=C(/c1cccc(c1)/N=C(/N)\O)\O	0
ZINC32900016	c1ccc2c(c1)nc(s2)[C@@H]1CCCN(C1)S(=O)(=O)N1CCOCC1	0
ZINC32901661	CC(=O)c1cccc(c1)NC(=O)CNC(=O)c1ccc(cc1F)F	1
ZINC32903306	Cc1ccc(cc1F)C(=O)Nc1ccc(cc1)NC(=O)NC	1
ZINC32905592	COc1ccc(cc1OC(F)F)NC(=O)c1cc(ccc1[N+](=O)[O-])Cl	1
ZINC32906846	Cc1cccc2c1c(c(s2)C(=O)NCC(C)(C)N1CCOCC1)Cl	0
ZINC32908271	C[C@@H]1C[C@H](CN(C1)C(=O)c1cc2ccccc2[nH]c1=O)C	0
ZINC32929856	C[C@H]1CC[C@H](CC1)NC(=O)[C@@H](C)S(=O)(=O)Cc1cc(ccc1OC)Cl	0
ZINC32935731	C[C@@H]1C[C@H](C[N@@H+](C1)CCCNS(=O)(=O)c1cccc(c1)F)C	0
ZINC32994784	c1ccc(cc1)C(=O)CCC(=O)NCc1cccc(c1)C(F)(F)F	1
ZINC33000208	C[C@H]1C[C@H]1C(=O)N(C)Cc1cccc(c1)F	1
ZINC33060290	c1cc(oc1)CCNC(=O)c1nnc(s1)C(=O)Nc1ccc(cc1)F	1
ZINC33073303	CN1CCN(CC1)C(=O)c1cnc(c2c1cccc2)N1CCCC1	0
ZINC33087249	CCOc1cccc(c1O)C[N@@H+]1CCCCC[C@H]1c1cccc(c1)F	0
ZINC33146839	c1cc(cc(c1)F)C1=NO[C@@H](C1)C(=O)NCC1CCCCC1	1
ZINC33213032	Cc1c(cnn1c1ccccc1F)C(=O)N1CCCC[C@@H]1C(=O)NC	1
ZINC33255329	Cc1ccc(cc1)c1nc(no1)c1ccc(cc1)N1CCCC1	0
ZINC33270561	Cc1ccc(cc1F)NC(=O)N1CCC[C@@H]1c1c(noc1C)C	1
ZINC33314559	Cc1c(ccs1)/C=N\NC(=O)c1ccco1	0
ZINC33326090	Cc1cccc(c1)c1nnc(n1/N=C\c1ccc(cc1)F)[S-]	0
ZINC33350740	CC[N@H+]1CCN(CC1)C1=NC(=O)[C@H]([C@H]([N-]1)C(C)C)C(=O)OCC	0
ZINC33364905	c1cc(c(cc1C(F)(F)F)Cl)/C=C/[N+](=O)[O-]	0
ZINC33371089	Cn1/c(=C\[N+](=O)[O-])/s/c(=C/c2c(cc(cn2)C(F)(F)F)Cl)/c1=O	0
ZINC33376620	c1ccnc(c1)/C(=C\c1ccc(cc1)F)/C#N	0
ZINC33381824	c1cc(ccc1/C=N/NC(=S)N/N=C\c1ccc(cc1)Cl)Cl	0
ZINC33435701	c1c(nc(s1)n1c(c2c(n1)CCC2)C(F)(F)F)C(=O)[O-]	1
ZINC33487791	C[C@H](c1[nH]c2cccnc2n1)C(=S)N	0
ZINC33508714	c1ccc(cc1)CNC(=O)Cn1cccc1C=O	0
ZINC33608237	COc1cc(c(cc1S(=O)(=O)[O-])C(=O)c1ccc(cc1)F)[O-]	1
ZINC33713442	C/C(=N/Nc1ccc(cc1[N+](=O)[O-])C#N)/c1ccc(cc1)Br	0
ZINC33764748	CC[C@H](C)NC(=S)N(CC[NH+]1CCOCC1)Cc1cccnc1	0
ZINC33829008	CC[N@@H+]1CCC[C@@H](C1)c1ccc(c(c1)O)O	0
ZINC34020435	Cc1[nH+]cc2n1c1ccc(cc1[C@@H](NC2)c1ccccc1F)Cl	0
ZINC34179235	C1CN2CCC(=O)[C@@H]1C2	0
ZINC34368074	c1cc(ccc1C#N)c1ccc(cc1)[S-]	0
ZINC34434486	C[C@H]1C(=O)N(C(N1C(=O)C(=O)c1ccccc1)(C)C)C	0
ZINC34470171	CS/C(=N/c1ccc(c(c1)Cl)F)/Nc1ccc(c(c1)Cl)F	0
ZINC34590395	c1cc(cc(c1)N1CCN(CC1)CCCO)C(F)(F)F	0
ZINC34612580	c1cc(ccc1C[NH+](CCO)CCO)F	0
ZINC34626677	Cc1c(c(=O)n2c([nH]1)ccn2)CCO	0
ZINC34669127	CCCNC(=O)c1csc(n1)CN1CCN(CC1)c1ccc(cc1)F	1
ZINC34751383	C[n+]1ccc2c3ccccc3n3c2c1c(c(c3=O)O)OC	0
ZINC34806853	c1cc(ccc1[C@H]1[C@@H]2CCCC=C2C(=C([C@@H]1C#N)[NH3+])C#N)F	0
ZINC34901562	CCn1c(cc(n1)C(=O)N1CCCC1)c1ccc2c(c1)OCO2	0
ZINC34906983	c1cc(cc(c1)F)c1nc(no1)COc1ccc(cc1)F	0
ZINC34919053	CCCCCN1C[C@@H](CC1=O)C(=O)NCc1ccccc1F	1
ZINC34924875	c1cc2c(nc1)nc(o2)N1CCO[C@@H](C1)CC[NH3+]	0
ZINC34939500	CCC[C@](C)(C#N)NCCC	0
ZINC34940578	c1cc(cc(c1)S(=O)(=O)Nc1ccc(cc1Br)F)N	0
ZINC34955628	C[C@H](COC)NS(=O)(=O)c1ccc2c(c1)CCCN2	0
ZINC34955719	Cc1ccnc(c1)NS(=O)(=O)c1ccc2c(c1)CCN2	0
ZINC34956609	c1cc(c(cc1F)[C@@H]([C@@H]1CCCC[C@@H]1C(=O)[O-])O)F	1
ZINC34957092	COc1ccc(cc1[C@H](c1ccncc1)N)F	0
ZINC34957315	c1cc(c(cc1Br)F)OCCBr	0
ZINC34957611	Cn1cc(cn1)[C@H](Cc1c(cccc1Cl)F)[NH3+]	0
ZINC34958695	C[C@H](c1ccc(c(c1)F)F)[N@H+]1CC[C@@H](CC1)[NH3+]	0
ZINC34958737	COc1ccc(cc1Cl)[C@H](c1ccccc1I)[NH3+]	0
ZINC34964356	COc1ccc(cc1)Nc1ccc(c(c1)C(F)(F)F)N	0
ZINC34971975	c1ccc(c(c1)/N=C/1\NCCCS1)OC(F)(F)F	0
ZINC34992855	CCOc1ccccc1C[NH2+][C@H](C)c1ccc(c(c1)F)F	0
ZINC35102265	CCOc1ccccc1C(=O)NCCCO	0
ZINC35107800	C[C@H](CNC(=O)COc1ccccc1Cl)O	0
ZINC35108677	c1ccc(cc1)[C@@H](CNC(=O)c1ccc(cc1F)F)O	1
ZINC35160234	CCc1ccc(cc1)S(=O)(=O)N[C@@H](C(C)C)C(=O)OC	0
ZINC35203639	C[C@@H](CNC(=O)c1cc(ccc1F)Br)O	1
ZINC35239412	c1cc(cc(c1)C#N)CNc1cccc(c1C#N)F	0
ZINC35284423	CC(C)CNc1cc(ccc1F)Cl	0
ZINC35289335	c1cc2c(nc1)n(c(n2)SCc1ccncc1)c1ccc(cc1)F	0
ZINC35323551	CC(=NO[C@@]1([C@]2([C@](C2(C#N)C#N)(C(=N)O1)C#N)C)c1ccccc1)C	0
ZINC35429259	CCCNC(=O)[C@H]1CCN(C1=O)c1ccc(cc1)F	1
ZINC35507868	c1ccc(c(c1)NC(=O)c1cc(n[nH]1)c1ccncc1)F	1
ZINC35510550	CCC(=O)Nc1cc(ccc1OCc1cc(=O)n2cc(sc2[nH+]1)C)Cl	0
ZINC35597684	CCS(=O)(=O)N1CCC(CC1)c1nnc(o1)c1ccco1	0
ZINC35602081	CCCCc1c(c2ccccc2o1)C[NH2+][C@@H](C)CO	0
ZINC35602605	C[C@@H](CO)[NH2+][C@H](C)c1cccc(c1)F	0
ZINC35626465	C[C@H](c1ccc(c(c1)OC)OCC(C)C)O	0
ZINC35655325	c1cc(ccc1CSc1ccncn1)F	0
ZINC35671921	Cc1ccc(cc1)c1c(c(no1)C)C(=O)Nc1ccc(c(c1)C)C	0
ZINC35678917	c1cc(nc(c1)Br)NS(=O)(=O)c1ccc(cc1)F	0
ZINC35686980	c1cc(c(c(c1)Cl)C(=O)N1CC[NH+](CC1)CCC(=O)[O-])F	1
ZINC35789954	c1ccc(c(c1)/C=N\NC(=S)NC[C@@H]1CCCO1)C(F)(F)F	0
ZINC35838289	CCCCNC(=O)c1cc2c(n1CCCOc1ccccc1)cco2	0
ZINC35870821	c1ccc(c(c1)Cn1cc(ccc1=O)S(=O)(=O)N1CCCC1)Cl	0
ZINC35973607	COc1cccc(c1C(=O)OC)CCc1nncn1c1ccccc1	0
ZINC36047028	c1cc(c(cc1[N+](=O)[O-])C1=NN[C@@H](C1)c1ccncc1)O	0
ZINC36051685	COc1ccccc1[C@@H]1CN(C[C@H]1C(=O)NC1CC1)C(=O)C1CC1	0
ZINC36075682	c1ccc(cc1)c1cc(c2c(ccc(c2[nH+]1)F)F)N	0
ZINC36096850	C=CCC[C@H](C[NH+](Cc1ccccc1)Cc1ccccc1)O	0
ZINC36156488	C[C@H](c1ccc(c(c1)F)F)C(=O)[O-]	1
ZINC36312349	C[C@@H]1C[C@@H](CN(C1)[C@@H](c1ccccc1)C(=O)NC(=O)N)C	0
ZINC36347820	Cc1ccc(cc1)CN1CCCn2cccc2[C@H]1c1ccccc1F	0
ZINC36357293	COc1cccc(c1)n1cnc2c1N=C(C[C@@H]2c1ccccc1)O	0
ZINC36359782	COc1ccccc1[C@H]1CC(=Nc2c1ncn2c1ccccc1F)O	0
ZINC36391455	CS(=O)(=O)Nc1ccccc1C/N=C(/CC1CCCCC1)\O	0
ZINC36393529	Cc1ccc(s1)C(=O)Nc1cccc(c1)c1ccn[nH]1	0
ZINC36395212	Cc1ccc(s1)C(=O)CSc1nnc(n1CC=C)C	0
ZINC36419679	C1C[C@@H]2C[NH2+]C[C@@]2(C1)CO	0
ZINC36489950	Cc1cc(nc(n1)N/C(=N/S(=O)(=O)c1cccc(c1)Cl)/[O-])C(F)(F)F	0
ZINC36533158	c1c(c(cc(c1S(=O)(=O)N)Cl)Br)F	0
ZINC36533746	c1cc(c(cc1CO)C(F)(F)F)Br	0
ZINC36562887	CCCCOc1ccc(cc1Br)C(=O)N[C@@H](CC)c1ccccc1	0
ZINC36614111	Cc1cc(c2c(noc2n1)C)C(=O)Nc1ccccc1C#N	0
ZINC36620317	CC(C)c1ccc(cc1)S(=O)(=O)N1CCC[C@H]1c1cccc(c1)F	0
ZINC36639005	CCOc1ccc(cc1)n1c(c(nn1)C(=O)Oc1ccc(cc1)Cl)C	0
ZINC36692925	CCC(CC)[C@@H](CNC(=O)c1cc(oc1C)C)[NH+]1CCOCC1	0
ZINC36718864	CCC(C)(C)NC(=O)c1cccc(c1)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC36776479	C[N@H+](Cc1ccncc1)C[C@H]1CCC[NH2+]1	0
ZINC36804975	COc1ccccc1NCc1[nH+]ccn1C(F)F	0
ZINC36829881	c1cc(c(cc1F)Cl)C(=O)Nc1cc(ccc1F)Cl	1
ZINC36843357	Cc1nc(on1)CNc1ccc(cc1)C(=O)N1CCCC1	0
ZINC36852367	C=CCn1c(=O)c2ccsc2nc1SCc1coc(n1)c1cccs1	0
ZINC36905141	c1cc(cc(c1)OC(F)F)c1csc(n1)N	0
ZINC36922804	C[C@@H](COC)NC(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC37166708	Cc1cccc(c1)CN[C@@H](CC(C)C)C[NH+](C)C	0
ZINC37176512	c1c(cc(c2c1CCCN2Cc1c(snn1)Cl)F)F	0
ZINC37248932	C[C@@H](c1ccc(cc1F)F)N[C@@H]1CC[N@H+](CC1)C	0
ZINC37314999	Cc1cc(c(s1)C)[C@H](C)[NH2+]Cc1ccc(o1)CSC(F)F	0
ZINC37324551	CS(=O)(=O)NCC[NH2+]Cc1cc2c(c(c1)Cl)OCCO2	0
ZINC37386647	c1cc(ccc1NC(=O)C[NH2+]C1CC1)OC(F)(F)F	1
ZINC37439195	Cc1cc(ccc1N)c1[nH+]c2cc(ccc2n1C)F	0
ZINC37464000	c1ccnc(c1)C(=O)c1cccc(c1)F	1
ZINC37466281	CC(C)C[C@@H](c1ccccn1)[NH3+]	0
ZINC37474924	CC[C@H](C)[NH2+]Cc1[nH]c2cc(ccc2n1)C	0
ZINC37500659	CN(Cc1cccc(c1)C#N)CC(F)(F)F	0
ZINC37520180	Cc1ccc(cc1F)N1CCN([C@H](C1=O)C)Cc1ccccc1F	1
ZINC37521740	CCOC(=O)CN1CCN(C(=O)[C@H]1C)c1ccc(cc1Cl)Cl	0
ZINC37522302	Cc1ccc(cc1N1CCN([C@H](C1=O)C)C(=O)c1ccc(cc1)Cl)Cl	0
ZINC37525774	CCCn1c2ccsc2cc1C(=O)NCc1ccc(cc1)F	1
ZINC37545388	Cc1ccc(cc1)C(=O)N1CCO[C@H](C1)COc1ccc(c(c1)F)F	1
ZINC37547411	C[C@@H]1CC[N@H+](CC1)Cc1nc(co1)C(=O)NCc1cccc(c1)F	1
ZINC37562517	Cc1cc(ccc1NCc1cc(sc1)[N+](=O)[O-])F	0
ZINC37574471	CCC(CC)NS(=O)(=O)c1ccc(cc1Br)F	0
ZINC37576067	CC[C@@H](C)N(C)S(=O)(=O)c1cc(ccc1Br)Br	0
ZINC37777624	COCCOc1cccc(c1)NC1CCCCC1	0
ZINC37841854	Cc1c(c(on1)C)CN(C)C(=O)c1c[nH]c2c1cccc2	0
ZINC37867375	c1ccc(c(c1)N1C(=O)/C(=C\c2cccs2)/C(=NC1=S)[O-])F	1
ZINC37876699	c1ccc(c(c1)CNC[C@@H](c1c(cccc1F)F)O)Cl	0
ZINC37974689	CN(Cc1ccc(cc1)F)C(=O)c1cccnc1Cl	1
ZINC37995390	CCCn1c2ccccc2nc1CN[C@@H]1CCS(=O)(=O)C1	0
ZINC38103234	CCOCc1ccccc1NC(=O)c1c(ccc(n1)Cl)Cl	0
ZINC38174742	Cc1ccccc1n1c(nnc1SCC=C)c1ccccc1O	0
ZINC38286662	c1cc2ccc(c(c2c(c1)OC(F)(F)F)O)Br	0
ZINC38377846	c1cc2c(cc1C(=O)N1CCN(CC1)Cc1ccc(s1)Br)OCO2	0
ZINC38391966	c1c(cnc(c1F)C(=[NH2+])N)F	0
ZINC38483193	CCN(CC)CC#CCC(c1ccccc1)c1ccccc1	0
ZINC38529989	CCOc1c(cc(cc1Cl)CC(=O)[O-])F	1
ZINC38536960	CCN(CC)S(=O)(=O)c1ccc(c(c1)C(F)(F)F)Br	0
ZINC38551382	CN(C)c1ccc(cc1)C(=O)Nc1nc(cs1)c1ccc(cc1)F	1
ZINC38577745	C1CCC2=C(C3=NC=NC(=S)[C@@H]3N2CC1)C#N	0
ZINC38580082	Cc1cc(ccc1c1ccnc(n1)Cl)F	0
ZINC38580091	c1cc(c(cc1F)c1ccnc(n1)Cl)Cl	0
ZINC38580713	COC(=C(C#N)C#N)c1ccc(c(c1)Cl)F	0
ZINC38590530	c1ccc(c(c1)N1CC[NH+](CC1)CCNC(=O)C1CCC1)F	1
ZINC38762833	CC1=N[C@H](ON1)COC(=O)C1=NN=C(C1)c1ccccc1	0
ZINC38865453	Cc1cc(n(n1)c1nc(cs1)c1cccs1)NC(=O)C(C)(C)C	0
ZINC39030049	c1cc2nc([nH]c2cc1[N+](=O)[O-])SC[C@H]1C=[N+]2C=CC=N[C@H]2N1	0
ZINC39048956	Cn1cc(c(c1)C#C)C#C	0
ZINC39051673	c1cc(cnc1)NCCF	0
ZINC39058767	CCCn1cc(nn1)C(=O)OC	0
ZINC39059325	Cn1c[nH+]c2c1CC=N[C@@H]2O	0
ZINC39064111	CC1([C@@H]([N@@H+]1C)C(=O)NC)C	0
ZINC39066909	Cc1c(csc1C(=O)[O-])F	1
ZINC39070663	CC(=O)N1[C@@H](C(=NC1=O)[O-])O	0
ZINC39074390	CC(C)[C@@H]1c2c(con2)CCO1	0
ZINC39078309	c1cn(c[nH+]1)[C@@H]1N=CCO1	0
ZINC39081207	C(CO)N1C(=O)C(=NC1=O)[O-]	0
ZINC39088531	CC(C)c1cc(ccc1F)N	0
ZINC39088768	C[S@](=O)c1cccc(c1)F	0
ZINC39091064	C1C=C2C[NH2+]C[C@@H]2N[C@H]1CO	0
ZINC39095561	C1[C@H]2N1N=C[C@@H]1[C@@H]2C=NO1	0
ZINC39097250	CC(C)[NH2+]C[C@@H](c1cc(=O)c(c[nH]1)[O-])O	0
ZINC39104557	CC(C)C1(CC[C@H](O1)O)C(C)C	0
ZINC39111965	C1[C@H]2C[C@H](O[C@@H]2C([C@@H]1O)(F)F)O	0
ZINC39120118	c1ccc2c(c1)CC[C@@H](O2)c1ccc(cc1)N	0
ZINC39124240	CC1(C(=O)Nc2cc(ccc2O1)NC1CC1)C	0
ZINC39206309	CC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)[C@@H]1C=NN=C1c1ccc(cc1)F	0
ZINC39214847	c1cc(c(cc1[C@H]1[C@H]2C(=NC=NC2=O)OC(=C1C#N)N)Br)F	1
ZINC39272542	Cc1nnc2n1N[C@@H](S2)[C@H]1C=C(N=N1)CC(C)C	0
ZINC39287532	c1cn(cn1)CCC[NH2+]CC1=CC2=CC=C[C@@H]3[C@@H]2N(C1=O)CC3	0
ZINC39319048	C1=C([C@@H](N=N1)C(=O)[O-])C#N	0
ZINC39320559	CC(C)(CN1Cc2ccccc2C1)[NH3+]	0
ZINC39339198	c1cc(cc(c1)F)N1[C@@H](N=NC1=O)[S-]	1
ZINC39342192	C[C@@H]1C(=C(N=N1)C)S[C@@H]1NN[C@@H](N1C)C(F)(F)F	0
ZINC39352007	CCCCN(CC)C[C@@H]1C=NN=C1c1ccc(c(c1)C)C	0
ZINC39389341	C/C(=N/c1nc(n[nH]1)c1ccc(cc1Cl)Cl)/O	0
ZINC39404033	c1ccc2c(c1)nc1n2[C@H](NC(=N1)N)c1ccc(c(c1F)F)F	0
ZINC39404035	c1ccc2c(c1)nc1n2[C@H](NC(=N1)N)c1ccc(cc1F)Cl	0
ZINC39409864	C[C@H]1[C@@H](C(=O)N1)NC(=O)OC(C)(C)C	0
ZINC39412782	CCOc1ccc(cc1CO)[C@H]1N[C@@H]2C(=N1)C=NN2c1ccccc1	0
ZINC39437702	Cc1c(cn(n1)C)CN1CC[N@H+]([C@@H](C1)CCO)CC=C(C)C	0
ZINC39439948	C[C@@H]1CC(=C(O1)C)c1nc2c3c4c(sc3nc([O-])n2n1)CCCC4	0
ZINC39443614	CC1=C([C@H](N=N1)C(F)(F)F)NC(=O)c1cc(cs1)Br	1
ZINC39490345	Cc1c(c2c(cn1)C[NH2+]CC2)c1nc(on1)[C@@H]1C=CC=[NH+]1	0
ZINC39500091	c1cc2c(cc1OCC1=C[C@@H](N=N1)C(=O)NCC(F)(F)F)OCO2	1
ZINC39538051	c1ccc(cc1)S(=O)(=O)N1CCC2=NN=C([C@@H]2C1)c1cccc(c1)F	0
ZINC39581568	CC1=C([C@@H]([NH+]=N1)c1ccc(c(c1O)O)O)Oc1ccc(cc1)F	0
ZINC39606263	COc1cc(cc2c1OCO2)[C@@H]1C2=CN=N[C@@H]2NC(=O)CS1	0
ZINC39614283	c1c(ncc(n1)N)C(F)(F)F	0
ZINC39698304	C1=NC=C([C@@H]1F)F	0
ZINC39709211	c1ccc(c(c1)[C@@H]1[NH+]=NC(=S)O1)Br	0
ZINC39730237	c1cc(ccc1OC(F)(F)F)S(=O)(=O)Nc1ccc2c(c1)N=[NH+]C2	0
ZINC39854306	CC1([C@H]2CC[C@@]1(C(=O)C2)C(=O)N(C)c1ccccc1)C	0
ZINC39858989	CCN1C(=O)/C(=C/c2ccncc2)/SC1=O	0
ZINC39955460	c1cc(cc(c1)F)n1c(c(c(n1)[C@H]1CCCO1)C#N)N	0
ZINC39963471	Cc1ccnc(c1)NC(=O)Cn1ccc(=O)c2c1c(ccc2)F	1
ZINC39963694	c1cc2c(cc[nH+]c2c(c1)F)Nc1ccc(cc1)Br	0
ZINC39963839	Cc1cc(cc(c1)Nc1ccnc2c1cccc2C(F)(F)F)C	0
ZINC39975138	Cc1cc/c(=N/S(=O)(=O)c2cc(ccc2C)F)/[nH]c1	0
ZINC39977389	c1ccc(cc1)[C@@H]1N=C(CS1)C/C(=N/c1ncn[nH]1)/[O-]	0
ZINC39983833	C[C@H]1c2ccc(cc2OC(=O)[C@@H]1C)OCc1[n-]nnn1	0
ZINC39985794	Cc1cc(no1)C[N@H+]1CCC[C@H](C1)C	0
ZINC40001594	C[C@H]1CCCC[C@H]1NC(=O)COC(=O)C1=N[C@@H](C(=C1C)C(=O)OC)C	0
ZINC40001862	CC1=C2C(=N[C@H]1C(=O)OCC(=O)c1ccc(s1)Cl)CCCC2=O	0
ZINC40002078	C[C@@H]1C(=C(C(=N1)C(=O)OCC(=O)C1=NC=CC1)C)C(=O)C	0
ZINC40030620	c1ccc(cc1)CN1CCO[C@@H](C1)CNS(=O)(=O)c1cccc(c1)F	0
ZINC40050163	Cc1cc(c(n1c1ccccc1F)C)C(=O)Nc1ccc(nc1)OC	1
ZINC40095712	Cc1ccc(cc1NC(=O)N(C)Cc1ccccc1Cl)[N+](=O)[O-]	0
ZINC40096509	Cc1c(cccc1Cl)NC(=O)N(C)Cc1ccc(c(c1)F)F	1
ZINC40097884	CC(C)(CNC(=O)Nc1ccc(cc1)C(F)(F)F)N1CCOCC1	1
ZINC40139269	c1cc2nnc(n2nc1Nc1cnn(c1)C[C@@H]1CCCO1)C(F)(F)F	0
ZINC40148614	CN(C)[C@H](c1ccccc1)[C@@H](c1ccccc1)[NH+](C)C	0
ZINC40150863	c1cc(ccc1[N-]S(=O)(=O)c1ccc(cc1)F)Sc1nncs1	0
ZINC40154831	Cc1ccc(o1)c1nc(c(s1)C(=O)NC[C@@H](C)Cn1cccn1)C	0
ZINC40154918	CC(C)NS(=O)(=O)c1ccc(cc1)N1[C@H]2CS(=O)(=O)C[C@@H]2CC1=O	0
ZINC40156605	CCC[C@H](C)N1C[C@H](CC1=O)C(=O)NCc1ccc(cc1)F	1
ZINC40160658	C[NH+](C)[C@H](CNc1c(cc(cn1)C(F)(F)F)Cl)c1ccco1	0
ZINC40179469	Cc1c(cc(o1)c1ccc(cc1)Br)C(=O)NCc1ccccc1Cl	0
ZINC40194151	C=CC(=O)NCc1nc2ccccc2n1CC(=O)c1ccccc1	0
ZINC40227359	CCc1nc2ccccc2n1CCOc1cccc(c1)C	0
ZINC40232815	C[C@@H](C(=O)C)n1c2ccccc2nc1COc1ccc(cc1Cl)Cl	0
ZINC40388142	CCn1ccc2c(c1=O)nnc1n2ncc1c1ccccc1	0
ZINC40402056	C[C@H](Cn1c2cc(ccc2nc1[C@@H](C)[NH3+])Cl)O	0
ZINC40410100	C[NH2+]Cc1nc2cc(ccc2n1Cc1ccco1)C(F)(F)F	0
ZINC40435073	COc1ccc2c(c1)nc(n2c1cnc(cn1)Br)C(F)(F)F	0
ZINC40448025	CCOC(=O)c1cc2ccc(cc2s1)Br	0
ZINC40461250	Cc1ccc(c(c1)NCC(=O)NCC(F)(F)F)OC	1
ZINC40466313	Cc1csc(=O)n1CC[N@H+](C)Cc1ccc2c(c1)OCO2	0
ZINC40473206	c1cc2c(cc1Cl)nc([nH]c2=O)C[N@@H+]1CCCC[C@H]1CO	0
ZINC40475732	CCN1C[C@@H](Oc2c1cccc2)CN(C)C(=O)c1ccoc1	0
ZINC40477524	c1ccc(c(c1)CNC(=O)C[N@@H+]1CCC[C@@H](C1)CO)OC(F)(F)F	1
ZINC40477738	CCCNC(=O)[C@@H](C)NC(=O)Nc1ccc(c(c1)F)C	1
ZINC40477969	Cc1cccc2n1c(=O)cc(n2)COc1cccc(c1)C#N	0
ZINC40489903	c1ccc(cc1)n1c(=O)c(c(cn1)NCC[C@@H]1CCCO1)Cl	0
ZINC40493839	Cc1cccc(c1)n1c(c(cn1)C(=O)N[C@@H]1CCS(=O)(=O)C1)C	0
ZINC40501893	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)C1CC1	1
ZINC40509940	c1cc(ccc1CC(=O)N1CCCC1)NC(=O)c1ccoc1	0
ZINC40510936	Cc1c(oc(c1C(=O)NCCNc1cnccn1)C)C	0
ZINC40525438	Cc1ccc(cc1NC(=O)NCC(=O)N1CCCC1)[N+](=O)[O-]	0
ZINC40549141	C[C@@H]1C[N@@H+](CCO1)C1CCN(CC1)C(=O)c1ccc2ccccc2c1	0
ZINC40553785	C[C@@H](C(=O)N[C@H]1CCCN(C1)c1ncccn1)OCC(F)(F)F	1
ZINC40568728	CCCc1cc2c(c(=O)[nH]1)[C@H](C(=C(O2)N)C#N)c1ccc(cc1)F	0
ZINC40682917	c1ccc2c(c1)cccc2Oc1c(c(ncn1)Nc1cc[nH+]cc1)N	0
ZINC40687270	Cc1ccc(c(c1)Nc1c(c(ncn1)N1CCc2c1cccc2)N)C	0
ZINC40701436	Cc1ccnc(c1)Nc1c(c(ncn1)Nc1ccc(cc1F)F)N	0
ZINC40701557	Cc1c(cccc1Cl)Nc1c(c(ncn1)NCc1ccco1)N	0
ZINC40724295	Cc1cccc(c1C)Nc1c(c(nc[nH+]1)N1CCCC1)N	0
ZINC40724923	c1cc(ccc1Nc1c(c(nc[nH+]1)N1CCCCC1)N)OC(F)(F)F	0
ZINC40731048	Cc1ccc(cc1)Nc1c(c(nc[nH+]1)N1CCC[C@H](C1)C)N	0
ZINC40734118	CC[C@H]1CCCCN1c1c(c([nH+]cn1)Nc1cccnc1Cl)N	0
ZINC40734590	c1cc(c(cc1F)Nc1c(c(ncn1)N1CC[NH+](CC1)CCO)N)F	0
ZINC40754701	Cc1c(nsn1)CSCC(=O)Nc1ccn(n1)C	0
ZINC40762198	Cn1c(cc(n1)C(=O)N1CCCC1)NC(=O)Cc1ccccc1	0
ZINC40776122	C[C@]1(C(=O)Nc2ccccc2O1)C(=O)NCc1ccc(cc1)OC	0
ZINC40782400	Cc1ccc(nc1)Nc1c(c([nH+]cn1)Nc1ccc(cc1)I)N	0
ZINC40782504	Cc1ccc([nH+]c1)Nc1c(c([nH+]cn1)Nc1ccc(cc1)F)N	0
ZINC40782621	COc1ccc(cc1)Nc1c(c(nc[nH+]1)NCCN1CCOCC1)N	0
ZINC40783590	Cc1ccc2c(c1)sc(n2)Nc1c(c(=O)[nH]cn1)N	0
ZINC40786075	c1ccc(c(c1)CNC(=O)c1c(c2ccccn2n1)Cl)F	1
ZINC40789657	Cc1ccc2c(c1)NC(=O)[C@@H](O2)CC(=O)NCCc1ccccc1F	1
ZINC40796355	Cc1ccc(cc1)Oc1c(c(ncn1)Nc1cccnc1Cl)N	0
ZINC40806816	Cn1c2cc(ccc2cc1C(=O)Nc1nc2ccc(cc2s1)Cl)F	1
ZINC40808085	CC(C)[C@@H](C(=O)OC)NC(=O)c1cccc(c1)c1nnnn1C	0
ZINC40815960	C[C@@H](CNC(=O)c1c(=O)c2cc(ccc2n(n1)C)F)O	1
ZINC40865763	CCc1ccccc1NC(=O)/C(=C/c1ccccc1OC)/C#N	0
ZINC40878304	c1c2c(c(cnc2[nH]c(=O)c1O)F)Cl	0
ZINC40884996	CC(C)c1cccc(c1)OCC(=O)N/N=C/c1ccc(cc1Cl)Cl	0
ZINC40960027	CCCc1ccc(c(c1)Br)OCC(=O)N/N=C/c1ccc(cc1)OC	0
ZINC41056694	Cc1c(sc(n1)NC(=O)c1cn(c2ccc(cc2c1=O)Cl)C)C	0
ZINC41060485	Cc1csc(n1)C(C)(C)[NH2+]C	0
ZINC41091296	Cc1ccc(cc1)NS(=O)(=O)c1ccc(c(c1)C)F	0
ZINC41103615	C[C@@H](C(C)C)NC(=O)COc1cccc(c1)C(F)(F)F	1
ZINC41121235	Cc1nc2c([nH]1)ncnc2N1CCN(CC1)Cc1cccc(c1)F	0
ZINC41177655	c1ccc(c(c1)NC(=O)C(=O)N[C@H]1CCSc2c1cc(cc2)F)Cl	1
ZINC41194435	COCc1nc2c(s1)CN(CC2)C(=O)c1ccccc1F	1
ZINC41246575	c1cc(c(cc1NC(=O)C(=O)NCC(=O)N1CCCC1)Cl)F	1
ZINC41264185	COc1ccc(cc1)NCC[NH+]1CCCCC1	0
ZINC41268926	c1cc(cc(c1)F)NC(=O)C(=O)NC(C1CC1)C1CC1	1
ZINC41506226	Cc1cc(cc2c1C(=O)/C(=C/c1cccc(c1)F)/O2)OCC(=O)C	1
ZINC41527299	CCCn1c(=O)c2c3c(sc2nc1N1CCOCC1)CCCC3	0
ZINC41546840	C[C@]1(C(=O)Nc2ccccc2O1)C(=O)Nc1cccc(c1)C#N	0
ZINC41569478	Cc1cc(c2c(c1)nc(o2)c1cc(cc(c1)OC)OC)N	0
ZINC41609383	C[C@@H](C(=O)c1ccc(cc1)F)NC	1
ZINC41629978	c1ccc(cc1)/C=C\S(=O)(=O)NCCc1cc(cc2c1OCOC2)F	0
ZINC41635368	c1ccc(cc1)c1c(c[nH]n1)C[NH2+]C1CC1	0
ZINC41635441	c1ccc(cc1)c1c(c[nH]n1)C[NH2+]Cc1ccccc1F	0
ZINC41702032	c1cc2c(c(c1)Br)[nH]cc(c2=O)Br	0
ZINC41770846	CCSc1nnc(s1)SCc1ccccc1	0
ZINC41778508	c1ccc(cc1)CCNC(=O)CCSc1ccc(cc1)F	1
ZINC41779335	c1cc(ccc1C(=O)NNC(=O)C1CCN(CC1)C(=O)C1CC1)F	1
ZINC41781475	Cc1ccc(c(c1)C(=O)CCC(=O)N1CCCC[C@@H]1C)C	0
ZINC41862672	c1cscc1C(=O)NCCCn1cncn1	0
ZINC41886512	c1ccc(c(c1)NC(=O)CC[NH+]1CCCCCCC1)[N+](=O)[O-]	0
ZINC41893725	Cc1c(cnn1c1ccccc1F)C(=O)NCC(C)(C)[NH+](C)C	1
ZINC41979732	Cc1[nH+]c2ccccc2n1CCCNC(=O)[C@@H](C)NC(=O)N	0
ZINC42020530	c1cc(c(cc1Cl)NC(=O)C(=O)NCC1CCC1)F	1
ZINC42121098	CCN(Cc1cccc(c1)NCC(=O)NCC1CCCCC1)C(=O)C	0
ZINC42178194	Cc1ccc2c(c1)c(=O)n(c(n2)SC/C=C/Cl)C	0
ZINC42218482	CCc1ccc(c(c1NC(=O)c1cccc(c1)C(=O)OC)CC)Cl	0
ZINC42222039	c1cc(c(cc1Br)F)C[N@@H+]1CCCC[C@H]1CO	0
ZINC42226278	Cc1c(c(n(n1)c1ccc(cc1)F)Cl)CNCc1cccnc1OC	0
ZINC42228599	Cc1csc(n1)CCNCc1cn[nH]c1c1cccs1	0
ZINC42286981	C[C@@H](C(=O)NCCc1c[nH]c2c1cccc2)[N@@H+]1CCC[C@@H](C1)O	0
ZINC42371545	c1ccc(c(c1)C#N)OCC[N@@H+]1CCC[C@@H](C1)O	0
ZINC42418357	Cn1ccnc1COc1ccccc1I	0
ZINC42420100	COc1ccc(cc1F)C[NH2+]Cc1ccc(cc1)Br	0
ZINC42437812	CC[N@H+]1CCC[C@H](C1)[N@@H+]1CCC[C@@H](C1)CCCOC	0
ZINC42535617	Cc1ccc(s1)C(=O)CCC(=O)N[C@H](C)Cn1ccnc1	0
ZINC42634008	Cc1c(c(on1)C)C[NH+]1CCN(CC1)S(=O)(=O)N	0
ZINC42634380	C[C@H](C(=O)Nc1ccc(cc1F)F)N1CCN(CC1)S(=O)(=O)N	1
ZINC42645391	C[C@H](c1ccccc1)NC(=O)C(=O)Nc1nc(cs1)c1ccccc1	0
ZINC42646396	Cc1ccc(c(c1)Br)NC(=O)C(=O)NCc1ccc(cc1)F	1
ZINC42734401	C[C@H]1CC[C@@H](CN1C(=O)c1ccc(o1)c1ccc(cc1)F)C(=O)N	1
ZINC42771866	Cc1ccccc1COCCC1CC[NH2+]CC1	0
ZINC42872958	C[C@H](c1ccc(cc1)NC(=O)NC1CC1)NC(=O)NCCO	0
ZINC43007835	CCCc1ccc(cc1)S(=O)(=O)N1CCN(CC1)C(=O)C1CC1	0
ZINC43047337	Cc1ccc(cc1)SCC(=O)NNC(=O)N[C@@H]1CCCC[C@H]1C	0
ZINC43076792	CN(Cc1ccccc1O)C(=O)NCc1cccc(c1)C(F)(F)F	1
ZINC43146351	CN(Cc1ccc(cc1)C(=O)OC)C(=O)Nc1ccccc1Cl	0
ZINC43220548	CCOC(=O)[C@@H]1C(=O)CCN1C(=O)OCc1ccccc1	0
ZINC43272316	CN(CC(=O)N)c1c(n2ccsc2n1)[N+](=O)[O-]	0
ZINC43464087	CCOC(=O)N1CCc2c(c(nc(n2)[S-])C(F)(F)F)C1	1
ZINC43469415	c1cc(ccc1CSc1nnc(s1)NC(=O)NC1CCCCC1)C#N	0
ZINC43562610	CC[C@@H](C)NC(=O)Cn1cccc(c1=O)C(F)(F)F	1
ZINC43579290	COc1cccc(c1)NC(=O)CNc1cccc(c1)OC(F)(F)F	1
ZINC43654834	C[C@H](c1ccc(cc1)F)N(C)C(=O)Nc1cccc(c1)NC(=O)C	1
ZINC43776664	Cc1c(c(n(n1)c1ccccc1)C)/C=N/NC(=O)c1ccc(cc1)Cl	0
ZINC43879427	COCCCNC(=O)Nc1ccccc1OC(F)(F)F	1
ZINC43955108	Cc1ccc(c(c1)C)S(=O)(=O)NCC1CCN(CC1)c1ccccn1	0
ZINC43970296	C/C(=N\NC(=O)[C@@H]1CCCO1)/c1ccc(c(c1)F)OC	1
ZINC44085729	Cc1ccc(cc1)c1cnc(n1CC=C)SCC(=O)NC	0
ZINC44121006	c1c(csc1Br)C1CCCC1	0
ZINC44158889	Cc1cc(n(n1)CCNC(=O)c1ccccc1C(F)(F)F)C	1
ZINC44195973	C[C@H](C(C)C)NC(=O)/C=C/c1ccc(c(c1)OC)OC	0
ZINC44270822	c1cc(nc(c1)N1CCC[NH2+]CC1)C(F)(F)F	0
ZINC44280316	COc1cccc(c1F)CCC[NH3+]	0
ZINC44324683	C[C@H]1C[C@H]1c1ccc(o1)CN(C)S(=O)(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC44340780	Cc1ccc(c(c1)Br)O[C@H](C)C(=O)N(C)Cc1ccc2c(c1)OCO2	0
ZINC44394940	Cc1ccc(=O)n(n1)[C@@H](C)C(=O)Nc1ccc(c(c1)Cl)F	1
ZINC44446423	c1cc(oc1)CN(Cc1ccsc1)S(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC44457149	c1cc2c(cc1C(=O)NC[C@@H]1CCS(=O)(=O)C1)OCO2	0
ZINC44470792	Cc1cc(ccc1[C@@H](C[NH3+])N)F	0
ZINC44473169	COc1c(cc(cc1F)[C@H](C[NH3+])[NH3+])F	0
ZINC44476139	CCOc1cc(ccc1[C@H](C[NH3+])N)F	0
ZINC44479813	C1CC(C1)[NH2+]CC(F)(F)F	0
ZINC44508755	Cc1ccc(cc1)S[C@H](C)C(=O)NCC(F)(F)F	1
ZINC44782499	C[C@H](c1ccc(cc1)OC(F)F)NS(=O)(=O)c1ccccc1F	0
ZINC44831449	c1c(nc(s1)C(F)(F)F)N	0
ZINC44835882	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)Oc1ccc(cc1)F)C(=O)N	1
ZINC44836090	CCOc1cccc(c1O)/C=N/Cc1cc(cc(c1)F)F	0
ZINC44845041	c1cc(cc(c1)OC(F)(F)F)NC(=O)Nc1cccc(c1)Cl	1
ZINC44866011	COc1ccc(c(c1)OCC(=O)N1CCCCCC1)C(=O)OC	0
ZINC44874939	C1C[C@H](CN(C1)C(=O)CN1CCSC1=O)C(F)(F)F	1
ZINC44892435	Cc1ccc(c(c1C)n1cnnn1)C(=O)N1CCSCC1	0
ZINC44896837	C[C@@H]1CN(C[C@H](O1)C)CCNc1c(c(=O)n(c(=O)n1C)C)C#N	0
ZINC44907766	Cc1ccnc(c1)NC(=O)c1ccc(nc1)Oc1ccc(cc1Br)F	1
ZINC44917454	Cc1c2c([nH]n1)N=C(CS[C@H]2c1ccc(c(c1F)F)F)O	0
ZINC44918699	Cc1cc(no1)CN(C)C(=O)c1ccc(nc1)OCC(F)(F)F	1
ZINC44934180	CCOc1c(cccn1)CNC(=O)[C@H]1CCC(=O)N1	0
ZINC44944272	C[C@]1(C(=O)N(C(=O)N1)Cc1nc(on1)C(C)(C)C)c1ccc(cc1)F	1
ZINC44949782	c1ccc2c(c1)[C@@H](CCO2)NC(=O)NCCCOCC(F)(F)F	1
ZINC44986250	Cc1cc(on1)C[NH2+][C@H](C)c1cccc(c1)OC(F)F	0
ZINC45042049	c1cnccc1CNC(=O)NCCCC1CCCC1	0
ZINC45080582	CC(C)(C)n1c(cc(n1)C1CC1)C(=O)NNc1ccc(cc1)F	1
ZINC45108130	CC(C)CCOCCNc1c(n2ccsc2n1)[N+](=O)[O-]	0
ZINC45109565	CCCCOCCNS(=O)(=O)c1ccc(cc1)C#N	0
ZINC45164461	CCN(CC)S(=O)(=O)c1ccc(c(c1)C(=O)NCCC[NH+](C)C)F	1
ZINC45207351	Cc1ccc(c(c1)OC[C@](C)(C#N)NC1CC1)C(C)(C)C	0
ZINC45236421	c1coc2c1cc1c(c2)ncs1	0
ZINC45294270	c1ccc(c(c1)N1C[C@H](CC1=O)C(=O)N)F	1
ZINC45313452	Cc1cc(no1)CN(C)C(=O)NCc1ccccc1OC(F)(F)F	1
ZINC45438024	COCCN(Cc1ccco1)C(=O)NC(C1CC1)C1CC1	0
ZINC45490300	c1ccc2c(c1)[C@H](CC(=O)N2)C(=O)N(C1CCCCC1)C1CC1	0
ZINC45521561	CN(CCCc1c(c([nH]n1)N)C#N)c1nccc(n1)C(F)(F)F	0
ZINC45546359	C[C@@H](c1ccc(cc1)n1cncn1)NC(=O)NCCN1CCOCC1	0
ZINC45588256	C[C@@H](c1nnc2n1cccc2)NC(=O)NCC1(CC1)c1ccccc1	0
ZINC45608160	Cc1cccc(c1)OCCNC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC45700378	C[C@@H](c1ccccc1)NC(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC45725462	Cc1cc(nc([nH+]1)N)NCc1ccc(o1)c1nc2ccccc2s1	0
ZINC45726380	Cc1cc(n2c(n1)nc(n2)C(F)(F)F)NC[C@H]1CCS(=O)(=O)C1	0
ZINC45744754	C[C@H]1CCC[N@H+](C1)CCCNS(=O)(=O)c1ccc(c(c1)F)OC	0
ZINC45785216	Cc1nnc(o1)C[N@@H+]1C[C@@H](OC[C@@H]1C)C	0
ZINC45802356	C[C@H](CN(C)c1c(nc2ccccc2n1)[C@@H](C#N)C(=O)OC)C#N	0
ZINC45821407	Cc1c2c([nH]n1)CC[C@@H](C2)C	0
ZINC45829257	c1cc(c(c(c1)F)NC(=O)c1cc(c(s1)Br)Br)F	1
ZINC45887480	c1ccc2c(c1)nc(o2)c1ccc(c(c1)NC(=S)N)Cl	0
ZINC45892453	CCCOc1ccc(cc1OC)CNC(=O)N1CCC[C@H](C1)O	0
ZINC45920925	c1cc(cc(c1)F)c1nc2c(s1)cccc2Cl	0
ZINC45944074	c1cc(sc1)c1nc(on1)CN1CCN(CC1)Cc1cscn1	0
ZINC45944820	c1c(cnc(n1)N1CCN(CC1)CCCO)Br	0
ZINC45947836	Cc1c(nc(nc1N1CCC[NH2+]CC1)Nc1ccccc1)C	0
ZINC45990260	c1cc(c(cc1[N+](=O)[O-])Cl)C(=O)Nc1ccc(cc1Br)F	1
ZINC46017941	Cc1ccc(cc1)[C@H]1CCCN1C(=O)c1cc(n(n1)C)C(F)(F)F	1
ZINC46051575	c1cc(c(cc1Br)C(=O)NC[C@H]([C@H]1CCOC1)[NH+]1CCOCC1)F	1
ZINC46061116	CC(C)C[N@H+](Cc1nccn1C(F)F)C1CC1	0
ZINC46076020	c1ccc(cc1)c1nc(cs1)CC(=O)Nc1ccccc1CC(=O)N	0
ZINC46160752	CCc1nc(cs1)CS(=O)(=O)Cc1cccc2c1cccc2	0
ZINC46263202	C[C@@H](CNC(=O)N1CCC[C@H]1c1ccsc1)[NH+]1CCOCC1	0
ZINC46269798	Cc1ccccc1OCC(=O)NC[C@H](C)N1CCOCC1	0
ZINC46276573	CCC(=O)NCc1cccnc1OCC(F)(F)F	1
ZINC46398901	Cc1ccc(cc1C)OC1CCN(CC1)C(=O)c1ccn[nH]1	0
ZINC46406971	Cc1c(c(on1)C)C[N@@H+](C)CC(=O)Nc1ccc(cc1Cl)F	1
ZINC46438344	CCc1c(sc2c1c(=O)[nH]c(n2)Cc1ccc(cc1)OC)C	0
ZINC46464727	CC[C@H](C)NC(=O)C[C@H]1c2ccccc2C(=O)O1	0
ZINC46465441	C[C@H]1CN(C[C@@H](O1)C)C(=O)CSc1ccncc1	0
ZINC46467075	c1cc2c(cc1S(=O)(=O)NCCC(=O)N1CCCC1)CCCC2	0
ZINC46480081	c1cc(ccc1C(F)(F)F)OCCNC(=O)Cn1cc(cn1)[N+](=O)[O-]	1
ZINC46533430	C[C@H]1C[C@H]1C(=O)Nc1cccc(c1)COCC(C(F)F)(F)F	1
ZINC46594900	c1cc(sc1)/C=C/C(=O)NCc1ccc(nc1)OCC(F)(F)F	1
ZINC46856653	C[N@@H+](Cc1cccc(c1)C#N)Cc1nc2ccccc2n1C(F)F	0
ZINC46878303	C[C@H]1CCC[N@H+](C1)CCNC(=O)/C=C\c1ccc(cc1)F	1
ZINC46960199	CCN(CC(=C)C)C(=O)NCc1cnn(c1)Cc1ccccc1	0
ZINC46962751	C[C@@H](c1nncn1C)NC(=O)N(C)Cc1ccc(c(c1)F)OC	1
ZINC47049194	C[C@H](c1ccc(cc1F)F)NC(=O)c1ccc2c(c1)nc(=S)[nH]c2[O-]	1
ZINC47151271	C[C@H](C[NH+]1CCOCC1)NC(=O)c1cnc2ccccn2c1=O	0
ZINC47193561	c1cc(ccc1/C=C\C(=O)N1CCC[C@H](C1)C(=O)Nc1nccs1)F	1
ZINC47213999	CN(CCc1ccccn1)S(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC47214189	c1ccc(c(c1)C(F)(F)F)S(=O)(=O)NCCc1ccccn1	0
ZINC47215184	CCCS(=O)(=O)N1CCN(CC1)c1ccccc1[N+](=O)[O-]	0
ZINC47222483	c1ccc(cc1)[S@@](=O)CCSc1nnc2n1cc(cc2)C(F)(F)F	0
ZINC47226765	c1ccc2cc(ccc2c1)OCC(=O)N[C@H]1CC[N@@H+]2[C@@H]1CCCC2	0
ZINC47334477	Cc1ccc(cc1)[C@H](C)NC(=O)Nc1ccc(c(c1F)F)F	1
ZINC47340113	c1cc2c(cc1[N+](=O)[O-])oc(=O)n2CC(=O)Nc1ccc(cc1Cl)F	1
ZINC47430686	c1ccc(cc1)[C@@H](CNC(=O)c1cc(n[nH]1)c1ccc(cc1)F)O	1
ZINC47510567	c1nc2c([nH]1)ncnc2NC[C@@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC47596820	c1cc(cnc1)CNC(=O)NCc1ccc(nc1)OCC(F)(F)F	1
ZINC47617983	c1ccc(c(c1)CSCCNC(=O)NCC[NH+]1CCOCC1)F	1
ZINC47654429	COCCN(CCOC)C(=O)c1ccc(cc1Cl)F	1
ZINC47662778	Cc1ccc(cc1C)NC(=O)[C@@H](C)S(=O)(=O)c1ccccc1F	1
ZINC47681146	CC[C@H](C)NC(=O)NC[C@H](c1ccccc1)O	0
ZINC47687635	CC[C@@H](C)[C@H](C(=O)N[C@@H]1CCC[C@@H](C1)C)NC(=O)N	0
ZINC47698099	c1ccc(c(c1)C(=O)N1CCN(CC1)C[C@@H]1CCOC1)C(F)(F)F	1
ZINC47720888	C[C@H]1C[C@@H](C(=O)O1)N1CCN(CC1)C(=O)c1cc(ccc1F)Cl	1
ZINC47749064	Cc1cc(n(n1)C[C@@H](C)C[NH2+]Cc1ccc(c(c1)F)n1cncn1)C	0
ZINC47764700	CCOc1cc(ccc1NC(=O)NC[C@H](C(C)C)[NH+]1CCOCC1)C	0
ZINC47889477	Cc1csc([nH+]1)N1CCN(CC1)CC(=O)N[C@@H](C)CCCC(C)C	0
ZINC47922631	C[NH+](C)[C@@H](CNC(=O)c1c(cco1)COc1ccccc1)C1CC1	0
ZINC47939273	CCC(CC)N(C)C(=O)NCc1ccc(c(c1)OC)OCCO	0
ZINC47943179	Cn1ccnc1S(=O)(=O)CC(=O)NCc1ccc(cc1)F	1
ZINC48056207	CC[N@H+](Cc1cccc(c1)C)Cc1nc(no1)C1CC1	0
ZINC48079870	C[C@@H](C(=O)NCCNC(=O)C)OCc1ccccc1	0
ZINC48088980	C[C@@H](c1ccccc1Cl)NC(=O)CNC(=O)N	0
ZINC48101701	Cc1cc(nc(n1)SCCOc1cccc(c1)Br)C	0
ZINC48115660	CCn1cnnc1CNC(=O)N[C@@H](C)c1ccco1	0
ZINC48170826	CCCCCC[N@H+]1CC[C@@H](CC1)Cn1cc(nn1)C[C@@H](C)O	0
ZINC48190615	CCCc1nc(on1)CCCC(=O)NCC	0
ZINC48231129	COc1ccc(cc1)c1nnc(o1)CNC[C@H](c1ccccc1)O	0
ZINC48253928	c1cc(ccc1c1[nH]c2ccc(cc2n1)S(=O)(=O)N)F	0
ZINC48263069	Cc1ccc(c(c1)Br)S(=O)(=O)NCCc1ccncc1	0
ZINC48271647	C[C@@H]1C[C@@H](C[N@@H+](C1)CCCNC(=O)CC[C@@H]1C(=O)NC(=O)N1)C	0
ZINC48274556	Cc1nnc(o1)[C@@H](C)N1CCN(CC1)c1ccc(cc1)F	0
ZINC48286902	Cc1nc(cs1)/C=C/C(=O)N(C)Cc1ccc(c(c1)F)OC	1
ZINC48288818	c1c(ncs1)CN(C[C@@H]1CCCO1)C[C@@H]1CCCO1	0
ZINC48289626	c1ccc2c(c1)[C@H](CCO2)NC(=O)c1ccc(cc1)Cn1ccnc1	0
ZINC48310675	Cn1cc[nH+]c1COc1ccc(cc1)CN[C@H]1CCCCNC1=O	0
ZINC48324450	c1cc(sc1)CCNC(=O)c1ccc(cc1)N1CCNC1=O	0
ZINC48331895	C[C@@H]1C[C@@H](C(=O)O1)Sc1c2ccccc2ncn1	0
ZINC48368405	COc1ccccc1CC(=O)NCc1ccc(cc1)N1CCSCC1	0
ZINC48375415	C[C@@H]1CCC[N@@H+](C1)[C@@H](C)CNc1ccc2nnc(n2n1)C(F)(F)F	0
ZINC48399606	c1ccc(c(c1)F)Sc1ccc2nnnn2n1	0
ZINC48457148	CCC(CC)/C(=N/S(=O)(=O)c1ccc(cc1F)F)/[O-]	0
ZINC48457869	CSC/C(=N/S(=O)(=O)c1ccc(cc1F)F)/[O-]	0
ZINC48461197	c1cc(sc1S(=O)(=O)/N=C(\[O-])/COC1CCCC1)Cl	0
ZINC48488517	c1ccc(c(c1)CNC(=O)Nc1ccc(c(c1)F)Cl)F	1
ZINC48498853	CNC(=O)C(=O)Nc1cccc(c1F)Cl	1
ZINC48519137	Cc1cc(c(s1)C)/C(=N/S(=O)(=O)c1ccccc1F)/[O-]	0
ZINC48530062	c1ccc(cc1)/C=C/S(=O)(=O)/N=C(\[O-])/c1ccccc1OC(F)F	0
ZINC48545912	C1Cc2c(sc(n2)NC(=O)C[N@@H+]2CCNC(=O)C2)C1	0
ZINC48555315	c1cc(oc1)CCC(=O)[C@@H](C#N)C(=O)NC1CCCC1	0
ZINC48641630	Cc1ccc(cc1F)CNC(=O)C=C(C1CC1)C1CC1	1
ZINC48650739	C[C@H]1COCCN1CCCCl	0
ZINC48651619	CC(C)Oc1ccc(cc1)NC(=O)CSc1nncs1	0
ZINC48652799	CCc1ccc(s1)S(=O)(=O)[N-]c1ccc(cc1Cl)F	0
ZINC48653720	Cc1ccc(c(c1)S(=O)(=O)[N-]c1ccc(cc1)SC)F	0
ZINC48661001	c1cc(ccc1NC(=O)C(=O)NCCC1=CCCCC1)SC(F)F	1
ZINC48662303	CCCCCC[C@H](C)NC(=O)C(=O)Nc1cc(ccc1F)S(=O)(=O)C	1
ZINC48676992	CN(Cc1ccccc1)S(=O)(=O)/N=C(\[O-])/c1cc(cc(c1)F)F	0
ZINC48680583	c1cc(ccc1C[NH2+]Cc1c[nH]nc1c1ccc2c(c1)OCO2)F	0
ZINC48721398	CCOc1ccc(cc1F)NC(=O)C(=O)NC	1
ZINC48726198	c1cc(c(c(c1)F)NC(=O)C(=O)N1CCC[C@@H](C1)O)F	1
ZINC48825962	CCCCCC(=O)Nc1ccc(cc1C)C(=O)NCC	0
ZINC48864556	c1cc(cc(c1)NC(=O)N1CCC[C@@H]1CO)C(F)(F)F	1
ZINC48874654	c1cc(c(cc1[N+](=O)[O-])NC(=O)CSc1nccs1)F	1
ZINC48892983	CN(Cc1ccc2c(c1)OCO2)c1cncc(n1)Cl	0
ZINC48893127	c1cc(cc(c1)Cl)N1CCN(CC1)c1cncc(n1)Cl	0
ZINC48894278	CCC[N@@H+]1CC[C@@H](C1)CNc1nc2ccccc2s1	0
ZINC48903693	CS(=O)(=O)N[C@H](c1ccc(cc1)F)c1cccs1	0
ZINC48910400	C[C@@H](c1ccccc1Br)NC(=O)CNC(=O)OC	0
ZINC48911127	C#CCNC(=O)[C@H]1CCN(C1=O)c1ccc(c(c1)F)F	1
ZINC48920184	CC(C)CC(=O)NCCS(=O)(=O)c1ccc(cc1)Cl	0
ZINC48920245	C[C@@H]1CCC[N@@H+](C1)C(C)(C)CNC(=O)c1n[nH]c(=O)[nH]1	0
ZINC48920552	Cn1cc(cn1)CNC(=O)Nc1ccccc1F	1
ZINC48942837	Cc1cccc(c1)OC[C@@H](C)NC(=O)c1cnns1	0
ZINC48944985	Cc1c(c(n(n1)C)C)C(=O)N(C)c1ccc(c(c1)F)F	1
ZINC48955281	COc1c(cccc1Cl)NC(=O)NCCc1ccco1	0
ZINC48956565	c1ccc(cc1)[C@H](CN1CCCC1=O)NC(=O)c1ccc(cc1)C#N	0
ZINC48965139	C[C@H]1CN(CCO1)C(=O)c1ccc(nc1)NC1CC1	0
ZINC48986843	C=CCNc1nnc(s1)SCc1nnc(o1)C1CC1	0
ZINC48998989	c1cocc1CNC(=O)c1cc(sc1Cl)Cl	0
ZINC49001854	CC(=O)Nc1cccc(c1)S(=O)(=O)NCC1CCCC1	0
ZINC49002327	CC(=O)c1cc([nH]c1)C(=O)NCCCCn1cc[nH+]c1	0
ZINC49003300	c1cc(ccc1CS(=O)(=O)Cc1nc(on1)C1CC1)F	0
ZINC49011663	CCCCN(CCO)S(=O)(=O)/C=C/c1ccc(cc1)Cl	0
ZINC49019486	Cc1c2c(nc(nc2sc1C(=O)O[C@@H](C)C1CC1)C)C	0
ZINC49131647	Cc1ccc(cc1NC(=O)C(=O)NCCC[N@H+]1CCCC[C@@H]1C)F	1
ZINC49142819	CC(=O)Nc1ccc(cc1NC(=O)C1CC1)C(F)(F)F	1
ZINC49152295	CN(C)c1ccc(cc1)CNC(=O)C(=O)Nc1ccc(c(c1)F)OC	1
ZINC49178127	CCCOC/C(=N/S(=O)(=O)c1ccccc1Br)/[O-]	0
ZINC49220937	C[C@@H]1C[C@H]1CNC(=O)c1c(c2ccccc2n1C)Cl	0
ZINC49227394	Cc1cc(cc(c1)n1ccn(c1=S)CN(C)C1CC1)C	0
ZINC49248898	Cc1ccccc1SCC(=O)NCc1cccc(c1)O	0
ZINC49286277	C=C(CNC(=O)NCC1(CCC1)c1cccc(c1)Br)Br	0
ZINC49289446	C[C@@H](C(=O)Nc1cc(ccc1O)Cl)OCC=C	0
ZINC49298299	CCCNC(=O)NNC(=O)c1cccc(c1)OCC	0
ZINC49315247	Cc1ccc(c(c1)OC)NC(=O)CCCc1cccs1	0
ZINC49319327	CCCC(=O)N[C@@H]1CCCOc2c1cc(cc2)F	1
ZINC49321893	Cc1ccc(cc1OC)CNc1ccc2nnnn2n1	0
ZINC49321993	CS(=O)(=O)N1CCC[C@@H](C1)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC49325624	c1cc(c(cc1NC(=O)C(=O)NCCCOC1CCCCC1)F)Cl	1
ZINC49332443	c1cc(c(cc1[C@@H](C[N@@H+]1CCc2c(ccs2)C1)O)F)F	0
ZINC49334155	CC(C)(C)OC(=O)N[C@H]1CCCC[C@@H]1NS(=O)(=O)C	0
ZINC49336261	CC(C)c1nc(no1)COc1ccc(cc1Br)F	0
ZINC49342008	Cc1nc(cs1)C(=O)NCCC(=O)N1CCCCC1	0
ZINC49342436	Cc1nc(cs1)C(=O)NCc1ccoc1	0
ZINC49358428	CCCc1ccc(cc1)S(=O)(=O)N[C@H](C)C1CC1	0
ZINC49378756	CCc1ncc(s1)C(=O)NC[C@@H](C)[N@@H+]1CC[C@H](CC1)C	0
ZINC49378826	Cc1ccc(cc1)N1CCN(C1=O)CC(=O)NCCn1cc[nH+]c1C	0
ZINC49384971	COc1ccccc1N1CCN(C1=O)CC(=O)NCCCO	0
ZINC49388184	Cc1ccc(cc1)C(=O)C(=O)Nc1cccc(c1F)F	1
ZINC49412057	CCc1cc2c(=O)[nH]c(nc2s1)c1cc(cc(c1)F)F	0
ZINC49414523	CCCCOCCNC(=O)Nc1cccc(c1OC)Cl	0
ZINC49417187	c1cc(c(cc1C(=O)OCC(=O)N)F)Br	1
ZINC49417548	Cc1c(c(n(n1)C(F)F)C)C/C(=N/S(=O)(=O)C(C)C)/[O-]	0
ZINC49419635	CC(C)(C)n1cc(cn1)[N-]S(=O)(=O)c1cccc(c1)Cl	0
ZINC49424086	CCCC(=O)N1CCC[C@@H]1C(=O)Nc1cccc(n1)Br	0
ZINC49446633	CN([C@@H]1CCS(=O)(=O)C1)C(=O)c1c(cc(cc1F)F)O	1
ZINC49449014	Cc1c(c(on1)Cl)CCC(=O)N[C@H](C)Cc1ccsc1	0
ZINC49455180	Cc1c(nc(o1)c1ccc(cc1)C(C)C)CN1CC[NH2+]CC1	0
ZINC49455839	C[C@H](C1CCN(CC1)C(=O)NC1CCCC1)C(=O)[O-]	0
ZINC49456864	CC(C)[C@H](C(=O)[C@H](C#N)c1ccccn1)NC(=O)c1ccccc1	0
ZINC49460598	CC[C@@H](/C(=N/S(=O)(=O)Cc1ccccc1C#N)/[O-])OC	0
ZINC49461650	Cc1ccccc1C(=O)NCC1(CC1)CO	0
ZINC49462746	Cc1csc(n1)NC(=O)CS[C@@H](C)c1ccc(cc1)Cl	0
ZINC49467701	COCCc1nc(cc([nH+]1)Nc1ccccc1F)N	0
ZINC49480470	CCC[N@H+](C)Cc1ccc(cc1)C(=O)N	0
ZINC49483787	c1cc(sc1)c1nc(on1)C1CN(C1)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC49495070	c1cc(ccc1OCCCNC(=O)[C@@H]1C[C@@H]1[N+](=O)[O-])F	1
ZINC49500018	c1cc(c(cc1CCC(=O)N[C@H]1CCCNC1=O)F)F	1
ZINC49535750	CN(c1ccccc1)C(=O)COc1cccc(c1)F	1
ZINC49546168	Cn1c2c(cn1)[C@H](CC(=N2)O)c1ccc(cc1)OC1CCCC1	0
ZINC49547751	c1c(nns1)c1nn2c(nnc2s1)C(F)(F)F	0
ZINC49547935	C[NH+](C)CCC/N=C/1\[C@@H](C(=O)C1=O)NCCO	0
ZINC49577360	C[C@@H](CC(C)(C)OC)[NH2+]Cc1ccc(c(c1)F)F	0
ZINC49581148	c1cc(ccc1c1cc[n+](c(N)c1C#N)N)Cl	0
ZINC49649624	CN1c2ccc(cc2CCC1=O)S(=O)(=O)Nc1ccccc1F	1
ZINC49653907	c1cc(c(cc1F)F)CN(C1CC1)C(=O)c1cc[nH]n1	1
ZINC49773124	c1cc(ccc1CCNCc1cscn1)S(=O)(=O)N	0
ZINC49875684	Cc1ccc(cc1)c1nc(on1)COc1c2ccsc2ncn1	0
ZINC49890275	C[C@@H]1CCCCN1C(=O)COc1ccc(cc1OC)CC=C	0
ZINC49908992	c1cc(ccc1C(=O)N[C@@H]1CC[C@H](CC1)O)S(=O)(=O)C(F)F	1
ZINC49947187	c1cc(cc(c1)[N+](=O)[O-])CNC(=O)c1cc(ccc1Cl)Br	0
ZINC49957672	c1cc(ccc1F)SCCCNC(=O)C1CC1	1
ZINC50042768	C[C@@H](c1cccc(c1)Cl)NC(=O)CCOc1ccccc1F	1
ZINC50054863	CC[N@H+](CCC(=O)Nc1ccccc1)CCC(=O)OC	0
ZINC50197852	CCCN(CC#N)Cc1ccc(cc1F)F	0
ZINC50205284	Cn1cc(cn1)S(=O)(=O)/N=C(\[O-])/[C@H]1C[C@H]1c1cccc(c1)Cl	0
ZINC50222618	c1cc(ccc1C(=O)/N=C/1\NCC(=O)N1)C(F)(F)F	1
ZINC50313123	c1ccc(c(c1)n1ccc(n1)/C(=N/c1nnc2n1cccc2)/[O-])Cl	0
ZINC50521795	C=CCNc1cccc(c1)OC(F)(F)F	0
ZINC50539331	CCn1cc(cn1)CNc1ccc(nc1)OC	0
ZINC50639123	c1cc(cc(c1)F)NC(=O)CNC(=O)CCC(=O)c1ccc(s1)Cl	1
ZINC51011735	CCCCNC(=O)[C@H](C#N)C(=O)CCSc1ccccc1Br	0
ZINC51052727	CCC[C@@H](C)NC(=O)[C@@H]1CCCN(C1)[C@@H](c1ccccc1)C(=O)N	0
ZINC51091344	c1cc(c(cc1F)F)[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC51128694	Cc1ccccc1OCC[N@@H+](C)CC(=O)N[C@@H](C)C(=O)N(C)C	0
ZINC51281747	COCCN1CCN(CC1)C[C@@H](c1cccc(c1)F)O	0
ZINC51288720	Cc1nc2cc3c(cc2n1C[C@H](c1ccc(c(c1)F)F)O)OCCO3	0
ZINC51310954	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)NCc1cscn1	1
ZINC51330444	Cc1c(sc(n1)N1[C@H]([C@@H]2CCCCC2=N1)c1ccccc1)C(=O)C	0
ZINC51353532	COCCCN1CC[NH+](CC1)Cc1c(cccc1Cl)F	0
ZINC51531761	c1ccc(cc1)[C@@H]([C@@H]1CC[N@H+](CC1)C[C@@H](c1ccc(c(c1)F)F)O)O	0
ZINC51555560	CC[N@H+](C[C@H]1CCCO1)CC(=O)NCCc1ccc(cc1)OC(F)F	1
ZINC51555877	CCCn1c(nnn1)CN(CC)C[C@@H]1CCCO1	0
ZINC51584621	CCS(=O)(=O)NCCCNC(=O)Nc1c(cccc1C)C	0
ZINC51615416	CC(C)N(C)c1ccc(cc1F)NC(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC51624969	COCC[NH+]1CCN(CC1)CCOc1cccc(c1)C#N	0
ZINC51721720	CCc1ccc(o1)C[NH2+]Cc1ccccc1OC(F)F	0
ZINC51761851	C[NH+](C)CC(=O)N1CCN(CC1)Cc1ccccc1C#N	0
ZINC51763302	Cc1ccc(cc1F)NC(=O)[C@H](C)[NH+]1CCN(CC1)C(=O)C[NH+](C)C	1
ZINC51789933	c1ccc(c(c1)NC(=O)C(=O)NCc1cccc(c1)OC(F)F)Br	1
ZINC51877080	C[C@H](c1nc(no1)C1CC1)N1Cc2c(ccc(c2[C@@H](C1)O)OC)OC	0
ZINC51909271	C[C@@H](C1CC1)N(C1CC1)C(=O)CN(C)Cc1nc2ccccc2s1	0
ZINC51920644	CN(C)C(=O)C[N@@H+](CCOC)Cc1ccc(cc1Cl)F	1
ZINC51951649	C[C@@H](c1cccc(c1F)Cl)[NH3+]	0
ZINC52017897	c1ccc2c(c1)ncc(n2)N1CC[C@@H](C1)[NH3+]	0
ZINC52163820	Cc1ccc(o1)C[N@@H+](C[C@@H](c1ccc(c(c1)F)F)O)C(C)C	0
ZINC52271915	C[C@@H]1C[C@@H]1[NH2+][C@@H](C)c1ccc(c(c1)F)OC	0
ZINC52486102	CN(C)[C@@H](CNc1cnc2ccccc2n1)c1ccc(cc1)F	0
ZINC52530476	c1cn(c[nH+]1)CCC[NH2+]C[C@@H](C(F)(F)F)[O-]	0
ZINC52687270	CN(C)c1ccc(cc1)NC(=O)CSc1nnnn1C1CCCC1	0
ZINC52782359	c1ccc(cc1)[C@@H](c1ccco1)NS(=O)(=O)c1ccc(cc1F)F	0
ZINC52802569	C[C@H](C(=O)NC1(CCCCC1)C#N)[N@H+](C)CCCc1ccccc1	0
ZINC52832272	Cc1ccc(c(c1)NC#N)F	0
ZINC52870364	COC(=O)C[C@H](c1ccc(cc1)F)NC(=O)CCN1C(=O)CCC1=O	1
ZINC52932701	COCCOc1ccccc1C(=O)Nc1cc(ccc1F)F	1
ZINC52934907	c1ccc(c(c1)F)SCCC(=O)NNC(=S)Nc1ccc(cc1)F	1
ZINC53059051	COc1cccc(c1)NC(=O)[C@@H]1CCN(C1=O)c1cc(ccc1Cl)Cl	0
ZINC53085619	c1c(nsn1)C(=O)NC[C@H]1CC[N@@H+](C1)CC(F)(F)F	1
ZINC53101114	c1cc(c(cc1F)Cl)C[NH+]1CCN(CC1)CC[NH+]1CCCC1	0
ZINC53142538	CCN(CC)C(=O)CN1CCC[N@@H+](CC1)CC(=O)NC(C)(C)C	0
ZINC53193487	C[C@H](Cc1ccccc1F)NC(=O)[C@@H]1CC(=O)N(C1)C	1
ZINC53346928	CCOc1c(cccc1Cl)NC(=O)c1ccc(c(c1)OC(F)F)OC	1
ZINC53363800	C[C@H](C(=O)Nc1ccc(cc1)N1CCOCC1)[N@H+](C)CCC(C)C	0
ZINC53409136	CCC[N@H+]1CC[C@@H](C1)CNC(=O)[C@@H](C)S(=O)(=O)C(C)C	0
ZINC53458021	C[C@@H](c1cc(ccc1F)F)N(C)C(=O)c1cc(cs1)C(=O)N	1
ZINC53576799	CCCNC(=O)CCNc1ccc(cn1)S(=O)(=O)NC(CC)CC	0
ZINC53604858	C[C@@H](CC#N)N1CCCN(CC1)S(=O)(=O)c1ccc(cc1)F	0
ZINC53658238	Cc1c(nc2cc(ccc2n1)/C(=N/CCCOCCOC)/O)C	0
ZINC53668549	Cc1c(c(n(n1)C)C)S(=O)(=O)N(Cc1cccc(c1)F)C1CC1	0
ZINC53672451	c1ccc(cc1)N1CCC(CC1)NS(=O)(=O)c1cccs1	0
ZINC53709461	c1ccc(cc1)CCc1nnc2n1CC[NH2+]C2	0
ZINC53721036	Cc1c(oc(n1)SCC(=O)NCc1ccc(cc1)OCCOC)C	0
ZINC53751314	Cc1ccc(cc1)NC(=O)NCc1ccc(cc1)N1CCCCC1=O	0
ZINC53888689	c1cc(ccc1C(=O)N1CCC(CC1)CC(=O)N)S(=O)(=O)C(F)F	1
ZINC53922755	CC(C)Cn1c(nnn1)SCc1ccc(cc1F)C#N	0
ZINC53988705	CCSCCC(=O)N(C)CCCc1cc([nH]n1)c1ccc(cc1)F	1
ZINC53995154	c1ccc(c(c1)/C=[NH+]/CC[NH2+][C@@H]1CCS(=O)(=O)C1)[N+](=O)[O-]	0
ZINC54005067	CCN(CC)c1ccc(cc1)N1[C@H]2CS(=O)(=O)C[C@H]2NC1=S	0
ZINC54055875	c1ccc2c(c1)[nH]c(=NC(=O)Cc1ccc(c(c1)Br)F)[nH]2	1
ZINC54055973	c1cc(c(cc1F)[N+](=O)[O-])N1CCC[C@@H]1c1nnc2n1CCCCC2	0
ZINC54061491	C[C@@]12CC[C@@H](C1(C)C)C/C/2=N\C(=O)c1ccc(cc1)F	1
ZINC54111137	CC(C)[N@@H+](C)CCNCc1ccc(cc1F)Br	0
ZINC54152776	CN(CCc1[nH]c(=O)c2ccccc2n1)Cc1ccccc1F	0
ZINC54174672	Cc1cc(no1)CN(C)Cc1ccc(c(c1)Br)F	0
ZINC54317398	CCc1nc(no1)C[N@@H+](C)[C@H](C)c1ccccc1F	0
ZINC54370299	C[C@@H]1CNCCN1C(=O)c1ccc(c(c1)Cl)Cl	0
ZINC54379939	c1cc(c(cc1Br)Cl)Oc1c(nccn1)C#N	0
ZINC54519435	CCn1c(nn(c1=S)CN1CC[N@@H+](C[C@@H]1c1ccccc1)C)C1CC1	0
ZINC54544636	Cc1cc(c(cc1C)O)C[N@H+]1CCC[C@H](C1)CNS(=O)(=O)C	0
ZINC54567574	Cc1cc(cc(c1)OC(=O)CCc1c(nc([nH]c1=O)SC)C)C	0
ZINC54588538	C[NH2+]C[C@H]1C[C@H]1c1ccc(cc1)OCc1ccccc1	0
ZINC54783097	Cc1c(sc(n1)C)[C@@H](C)NC(=O)N[C@@H]1CCCOc2c1cc(cc2)F	1
ZINC54828465	c1cc(ccc1F)S(=O)(=O)Nc1ccc(c(c1)F)n1cncn1	0
ZINC54917095	CCCCOCCNC(=O)COc1cc(ccc1C)[N+](=O)[O-]	0
ZINC55017352	CNC(=O)[C@H]1CCC[N@H+]1CCC(=O)Nc1ccc(cc1)F	1
ZINC55060443	c1cc(ccc1N1CCN(CC1)Cc1ccc(c(c1)Cl)Cl)F	0
ZINC55103908	c1cc(cc(c1)C(F)(F)F)C#CCNC(=O)Cc1ccc(cc1)Cl	1
ZINC55143820	COc1ccccc1S[C@@H]1CC[C@@H](CC1)[NH3+]	0
ZINC55146011	c1cc(c(cc1Cl)C(=O)NCCCOC[C@H]1CCCO1)Cl	0
ZINC55152440	C[C@@H](c1cc(ccc1OC)F)N[C@@H](C)C(=O)NCc1ccc(cc1)F	1
ZINC55189750	CCCS(=O)(=O)CC(=O)N[C@H]1CCCc2c1ccc(=O)[nH]2	0
ZINC55207354	CC(C)Oc1ccccc1CS(=O)(=O)Cc1nc(on1)C(C)(C)C	0
ZINC55255224	COc1ccccc1C[N@H+](CC=C)Cc1ccc(nc1)C(F)(F)F	0
ZINC55279511	Cc1c(c(n(n1)C)Cl)S(=O)(=O)N(CC[NH+](C)C)Cc1ccc(cc1)F	0
ZINC55281411	Cc1cc(n[nH]1)C[N@H+](C)CCCOc1ccc(cc1)F	0
ZINC55413085	C[C@H](c1nc(no1)CCOC)NC(=O)CC[NH+]1CCCCCCC1	0
ZINC55482293	C[C@@H]1CCC[C@@H](C1)CNC(=O)C[C@@](c1nccn1C)(C(F)(F)F)O	1
ZINC55503124	Cc1c2c(=O)[nH]c(nc2sc1c1ccccc1)Cc1ccc(cc1)O	0
ZINC55524278	Cc1c(scn1)C(=O)NCc1ccc(c(c1)F)N1CCOCC1	1
ZINC55543507	c1ccc(c(c1)N1CCN(CC1)Cc1ccc(cc1F)F)F	0
ZINC55543625	Cc1ccccc1N1CCN(CC1)Cc1ccc(cc1F)F	0
ZINC55563853	Cn1cc(cn1)S(=O)(=O)[N-]c1cc(ccc1N1CCOCC1)Cl	0
ZINC55576174	C[C@@H](C(=O)N(CC=C)Cc1ccc(cc1)F)NC(=O)C	1
ZINC55595411	Cc1ccc(cc1NS(=O)(=O)c1cc(ccc1C)F)NC(=O)C1CC1	1
ZINC55598467	c1cc(cc(c1)OC(F)F)[N-]S(=O)(=O)c1c(cccc1F)F	0
ZINC55639059	CCS(=O)(=O)[N-]c1ccc(cc1)NS(=O)(=O)c1cc(ccc1C)F	0
ZINC55651126	CN(c1ccc(cc1)F)S(=O)(=O)c1cccc(c1)C(=O)NCC=C	1
ZINC55823396	CS(=O)(=O)Cc1ccc(cc1)CNC(=O)[C@@H]1CCCC[C@@H]1C(F)(F)F	1
ZINC55872329	CCOc1cc(ccc1NCC(=O)N1CCc2ccccc2C1)F	1
ZINC55874005	C[C@@](C#N)(C1CC1)NC(=O)CNc1ccccc1OC1CCCC1	0
ZINC55881471	CNC(=O)c1ccc(cc1NCC(=O)Nc1cc(ccc1F)F)Cl	1
ZINC55881472	Cc1ccc(cc1F)NC(=O)CNc1cc(ccc1C(=O)NC)Cl	1
ZINC55964041	CCOC(=O)CN1CCCN(CC1)S(=O)(=O)C	0
ZINC56055503	CCOC(=O)C1=NC(=S)N[C@@H]([C@H]1C(=O)C1CC1)c1cccc(c1)F	1
ZINC56087174	Cc1ccc(cc1OS(=O)(=O)c1ccc(c(c1)F)F)[N+](=O)[O-]	0
ZINC56105965	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)N(C)[C@@H](C)c1ccccc1F	0
ZINC56140328	c1cc(cc(c1)Cn1cccn1)CNS(=O)(=O)c1c(cccc1F)F	0
ZINC56187018	C[C@@H](C(=O)Nc1cc(ccc1F)Cl)Nc1ccc(cc1)NC(=O)OC	1
ZINC56196239	c1cc(cc2c1cc([nH]2)C(=O)N1CCO[C@H]2[C@H]1CCC2)Cl	0
ZINC56201687	Cc1ccc(cc1)[C@H](C)[NH2+][C@H](C)C(=O)Nc1ccccc1C#N	0
ZINC56215910	c1ccc(cc1)[C@H](C(=O)N)Nc1ccc(cc1)CCN1CCOCC1	0
ZINC56259854	CCC[C@@H](C)NC(=O)[C@@H](C)SCc1nc(no1)c1ccc(cc1)Cl	0
ZINC56267783	CCCCOCCN1CCCN(CC1)c1ccc(cn1)C(F)(F)F	0
ZINC56367131	CCOC(=O)C1(CCCC1)NC(=O)Cc1ccc(cc1)Cl	0
ZINC56377354	Cc1ccc(cc1)N1CC[C@@H](C1=O)C(=O)NNC(=O)NC	0
ZINC56414711	Cc1cccc([nH+]1)CNC(=O)/C=C(\C)/c1ccccc1F	1
ZINC56541936	CC(C)CCC(=O)N1CCN(CC1)C(=O)Nc1ccc(cc1F)Cl	1
ZINC56571707	Cc1c(cco1)CN(C)C(=O)Nc1ccc(cc1)NC(=O)C	0
ZINC56686809	C/C(=N\[NH+]=C(\N)/[S-])/c1ccc(cc1)Br	0
ZINC56736493	CC(C)(C)c1nnc(s1)NC(=O)N(Cc1cccc(c1)F)C1CC1	1
ZINC56876563	Cc1c(cnn1c1ccc(cc1)F)[C@H](C)NC(=O)/C=C/c1nccs1	1
ZINC56941630	C[C@@H](c1ccc(c(c1)Cl)F)NC(=O)NNC(=O)c1ccccc1O	1
ZINC56997543	c1cc2c(c(c1)F)CC[C@@H]2NC(=O)CSCC(=O)N	1
ZINC57003208	CCCS(=O)(=O)NC[C@H](c1cccs1)N1CC[C@@H](CC1)C	0
ZINC57020576	c1cc2c(c(c1)F)CC[C@H]2NS(=O)(=O)N1CCOCC1	0
ZINC57021519	COc1ccc(cc1S(=O)(=O)N[C@@H]1CCc2c1cccc2Cl)[N+](=O)[O-]	0
ZINC57022127	C[C@@H](c1ccc(c(c1)Cl)F)NS(=O)(=O)c1ccc(s1)CNC(=O)C	1
ZINC57057600	Cc1ccc(c(c1)C(=O)NC[C@@H]1CCN(C1)c1ccc(cc1)F)C	1
ZINC57093395	CC(C)(C)n1c2c(cn1)[C@@H](CCC2)NC(=O)[C@@H]1CCCO1	0
ZINC57101443	C[N@@H+](CCc1ccc(cc1)F)Cn1c(=O)oc(n1)c1ccc(cc1)F	0
ZINC57102550	CC[C@@H](C)[C@H](C)NS(=O)(=O)c1ccc(cc1F)F	0
ZINC57121025	COCCCOc1ccccc1NS(=O)(=O)c1ccc(cc1Cl)F	0
ZINC57192065	CC[C@H](C(=O)N[C@@H](C)c1ccc(c(c1)F)OC)OCC	1
ZINC57214442	Cc1cc(c(c(c1)C)[C@@H](C)Cl)C	0
ZINC57218940	C1[C@@H]2C[C@]3(C[C@@H]([C@@]2(C(F)(F)F)O)C[C@@H]1C3)[NH3+]	0
ZINC57274512	CC[NH+](CC)c1ccc(cc1)NC(=O)c1cc(nc2c1cccc2)C	0
ZINC57291795	CC[C@@H](C(=O)NC1CCCCC1)N1CCN(CC1)c1ccc(cc1)F	1
ZINC57310805	Cc1cc(ccc1Oc1cccnc1)NC(=O)CS(=O)(=O)C(C)C	0
ZINC57342803	Cc1ccc(cc1)[C@H](C)Nc1nc(cc(=O)[nH]1)C(F)(F)F	0
ZINC57342855	COCCN(CCOC)c1nc(cc(n1)[O-])C(F)(F)F	0
ZINC57342898	c1c(nc(nc1[O-])N1CC[C@@H](C1)[NH3+])C(F)(F)F	0
ZINC57352553	Cc1ccc2c(c1)nc(o2)Nc1nc2c(cc(cc2s1)C)N	0
ZINC57355042	Cc1cccc(n1)NC(=O)[C@@H]1CCC(=O)N([C@@H]1c1ccccc1F)C	1
ZINC57407646	Cc1ccc(c(c1)OC)Oc1ccc(cc1NC(=O)[C@@H](C)OC)F	1
ZINC57419829	C[C@@H](c1ccc(cc1)C(C)(C)C)NC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC57427955	C=CCN(CC=C)S(=O)(=O)c1cccc(c1)F	0
ZINC57435284	COc1cc(ccc1OC(F)F)C(=O)/C=C/c1ccc(cc1)F	1
ZINC57446714	CN(Cc1ccc(cc1)C(F)(F)F)Cn1c2ccc(cc2oc1=O)Cl	0
ZINC57487343	Cc1ccc(cc1)C(=O)OCC(=O)N1CCOc2c1cc(cc2)C	0
ZINC57505425	c1cc(ccc1C(F)(F)F)NC(=S)Nc1ccc(c(c1)F)F	0
ZINC57547606	CCCCOC(=O)/C(=C\c1ccccc1C(F)(F)F)/C#N	1
ZINC57653044	C[C@@H]1C[C@H]([C@@H](CN1C)C)[NH2+]Cc1ccccc1	0
ZINC57704566	C[NH+](C)[C@H](CNS(=O)(=O)c1ccc(c(c1F)F)F)c1cccc(c1)F	0
ZINC57719914	c1ccc(c(c1)c1csc(n1)[N-]S(=O)(=O)c1cccc(c1)C#N)Cl	0
ZINC57738287	c1ccc(cc1)N1[C@@H]2CS(=O)(=O)C[C@@H]2N(CC1=O)Cc1cccnc1	0
ZINC57742797	Cc1cc(nc(c1C#N)SCc1nccn1CC(F)(F)F)C	0
ZINC57861582	c1ccc(c(c1)CN1CCN(CC1)c1cccc(c1)C(F)(F)F)C#N	0
ZINC57923063	CC[C@H]1CNc2cc(c(cc2N1)C)C	0
ZINC58007556	COc1ccc(cc1F)CN1CCN(CC1)CC#C	0
ZINC58014875	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)NCc1ccccn1	0
ZINC58018972	c1ccc(cc1)c1csc2n1c(=O)cc(n2)C[NH2+]C1CCCCC1	0
ZINC58048689	CC(C)[C@H](C(=O)Nc1ccc(cc1)F)NS(=O)(=O)c1ccccc1F	1
ZINC58151335	COc1ccc(cc1F)/C=C/C(=N/S(=O)(=O)Cc1ccc(nc1)Cl)/[O-]	0
ZINC58163703	Cc1ccc(c(c1)OCCC(=O)N[C@@H](C)COCC(F)(F)F)C	1
ZINC58167816	Cc1c(oc(n1)CSc1nnc(o1)c1ccc(cc1)OC(F)F)C	0
ZINC58168026	c1cc(cc(c1)OCC(F)(F)F)CNC(=O)CCCCCNC(=O)N	1
ZINC58168877	Cc1ccc(cc1C)NC(=S)NNC(=O)c1cc(cc(c1)F)F	1
ZINC58175823	CCNC(=O)NC(=O)CN1CCO[C@H](C1)c1cccc(c1)Br	0
ZINC58179074	c1ccc(cc1)CN1CC[NH+](CC1)CCCNCc1cscn1	0
ZINC58180363	CC[NH+](CC)[C@H](CNc1c(cccn1)C#N)c1ccco1	0
ZINC58196394	Cc1nc(c2cnn(c2n1)c1ccc(cc1)F)NC[C@H]1CCCOC1	0
ZINC58200832	c1cc(cc(c1)Br)Nc1nc(cs1)c1ccc(cc1)Cl	0
ZINC58209993	C[C@H]1COCC[N@@H+]1Cc1coc(n1)c1cccc(c1)F	0
ZINC58214937	Cc1c(sc(n1)C)[C@H](C)NS(=O)(=O)c1cnn(c1)Cc1ccccc1	0
ZINC58267075	C[C@H](CC(=O)[C@@H](C#N)c1nnc2n1CCCCC2)c1ccc(cc1)F	1
ZINC58281520	Cc1ccc(cc1)[C@H](C[NH2+]Cc1ccc(c(c1)O)OC)O	0
ZINC58289765	CCN(CC)C(=O)CCNS(=O)(=O)c1cccc(c1F)F	1
ZINC58298119	CC[C@](C)(CNC(=O)Nc1ccc(cc1)F)O	1
ZINC58299035	c1cc(ccc1C[C@H](C[NH2+]C[C@@H]1CNc2cc[nH+]n2C1)CO)F	0
ZINC58308208	c1cc(c(cc1[N+](=O)[O-])C(F)(F)F)N1CC[C@@H](C1)[NH+]1CCCC1	0
ZINC58325173	Cn1cccc1[C@@H]1CCCCCN1C(=O)Cc1nc2ncccn2n1	0
ZINC58325652	CC(C)(C)c1csc(n1)CC(=O)Nc1ccc(cc1)OC(F)(F)F	1
ZINC58327803	COCCOc1ccccc1C(=O)N[C@@H]1CC[N@H+](CC1)CC(F)F	1
ZINC58342130	C[C@H](CN(C)C(=O)/C=C/c1ccccc1OC(F)F)C#N	1
ZINC58342670	Cc1ccc(o1)CN(CC[NH+](C)C)C(=O)[C@@H](C)NC(=O)c1cccs1	0
ZINC58368555	CC(=C)CN1CCc2cc(c(cc2[C@H]1c1cccs1)OC)OC	0
ZINC58369079	c1ccc(cc1)Oc1ccncc1NC(=O)c1cnccn1	0
ZINC58390709	c1cc(c(=S)[nH]c1)C(=O)NCC(F)(F)F	1
ZINC58392957	Cc1ccc(cc1)OCC[N@@H+](Cc1ccc(cc1)O)Cc1ccco1	0
ZINC58404280	CC(C)c1c(c(n(n1)C)OC)CNCc1cc[nH+]c(c1)N(C)C	0
ZINC58405286	CC(C)N(C)c1ccc(cc1F)NC(=O)NCCCC(=O)NC1CC1	1
ZINC58414497	Cc1nc(cc(n1)Cl)N(C)CC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	1
ZINC58417792	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])N1[C@H]2CCCC[C@@H]2C[C@@H]1C(=O)N	1
ZINC58440439	C[C@@H]1C[N@@H+](C[C@H](O1)C)[C@@H](C)CNC(=O)NCCSC(F)(F)F	1
ZINC58466999	CN(C)c1ccc(cc1)CNC(=O)Nc1ccc(cc1)n1cnnn1	0
ZINC58538526	C[C@@H]1c2cc3c(cc2C2(CCCC2)CN1C(=O)C1CC1)OCCO3	0
ZINC58560765	Cc1cccc(c1S(=O)(=O)N1CCC(CC1)[NH+](C)C)[N+](=O)[O-]	0
ZINC58564778	CCc1nc2cc(ccc2o1)NC(=O)c1ccc(nc1[O-])C(F)(F)F	1
ZINC58826672	CC[NH+](CC)CCC[C@H](c1ccc(cc1)F)O	0
ZINC58888924	C[C@@H](C(=O)N)[N@@H+]1CCC[C@@H](C1)C(F)(F)F	1
ZINC58933378	C[C@H]1CCCC[C@@H]1OCCN1CCN(CC1)CCO	0
ZINC59010766	CCCCCC[C@@H](C)NC(=O)c1ccc(cc1)OC	0
ZINC59014933	COc1ccc(cc1)CSc1[nH]c(nn1)N/N=C/c1ccccc1F	0
ZINC59024603	CNC(=S)N(Cc1cccc(c1)OC)Cc1ccco1	0
ZINC59024770	CNC(=S)N(Cc1c(cccc1Cl)F)C[C@H]1CCCO1	0
ZINC59028584	CCCCNC(=S)N(Cc1cccnc1)Cc1cccnc1	0
ZINC59030614	CCC[C@H]1CC[C@@H](CC1)c1cc(c(c(c1)F)I)F	0
ZINC59041094	c1ccnc(c1)CSc1nc2ccc(cc2s1)NC(=O)C(F)(F)F	1
ZINC59062218	CCOC(C[NH3+])C[NH3+]	0
ZINC59100952	Cc1cc2cccccc2c1F	0
ZINC59109109	CC(C)NC(=O)CN1[C@@H]2[C@H](NC(=O)N2)NC1=O	0
ZINC59115055	CCc1cccc(c1NC(=S)NCc1ccc2c(c1)OCO2)C	0
ZINC59116577	c1cc2c(cc1Cl)C=C1CCCC[C@]1(C2)[NH+]1CCCCC1	0
ZINC59155200	CN(C)c1ccc(cc1)/C=N/NC(=O)OCc1ccc(cc1)OC	0
ZINC59168732	c1ccc(cc1)OCc1nnc2n1N[C@H](S2)c1ccc(cc1O)O	0
ZINC59170772	Cc1ccc(cc1)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=S)N	0
ZINC59199580	Cc1ccccc1CN(C[C@H]1CCCO1)C(=S)Nc1ccccc1F	0
ZINC59260058	C[C@H](c1nnc2n1CCC2)NCc1ccc(o1)c1ccc(cc1)F	0
ZINC59290254	CCOC(=O)c1c(nc(s1)NC(=O)N(C)C)C	0
ZINC59366405	c1ccc(cc1)c1ccn(n1)C(=O)c1ccccc1	0
ZINC59366940	COc1ccc2c(c1)[C@@H]1CC[N+]2(C[C@@H]1O)Cc1ccccc1	0
ZINC59403078	c1cc(cc(c1)OCCN1CCCc2c1ccc(c2)F)C#N	0
ZINC59408663	CC[C@@H](C)NC(=S)N(Cc1ccccc1)Cc1cccc(c1)Br	0
ZINC59418095	CN1C(=O)/C(=C\c2cccc(c2)OCc2ccc(cc2)F)/SC1=S	1
ZINC59461356	COc1cccc(c1)/C=N/C1=N[C@H]([C@H](S1)c1ccco1)c1ccco1	0
ZINC59498290	Cc1ccc(cc1[N+](=O)[O-])C(=O)NN=C1CCN(CC1)C	0
ZINC59523157	COc1cc(c(cc1OC)[N+](=O)[O-])/C=N/c1ccc(cc1)F	0
ZINC59827166	Cc1csc(n1)I	0
ZINC59927668	C[C@H](c1ccc(c(c1)Cl)F)Sc1nnnn1c1ccccc1OC	0
ZINC60098499	CN(Cc1ccccn1)C(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	1
ZINC60206234	C#CCC(CC#C)N	0
ZINC60261961	C[C@@H]1CCC(=C(C1)O)C=O	0
ZINC60273296	Cc1cc(n(n1)c1ccccc1F)NC(=O)CCl	1
ZINC60348905	c1cc(cc(c1)S(=O)(=O)N1CCCC[C@H]1C1OCCO1)OC(F)(F)F	0
ZINC60358016	COCCCN1CCCN(CC1)S(=O)(=O)c1cccs1	0
ZINC60363249	c1cc(c(c(c1)F)F)C[N@H+]1CCC[C@H](C1)C1OCCO1	0
ZINC60496340	c1cc(c(cc1S(=O)(=O)N)F)S(=O)(=O)NC1CCCCCCC1	0
ZINC60521024	Cc1cccc(c1n1c(nnn1)CSCc1cccc(c1)F)C	0
ZINC60633142	c1ccc2c(c1)nc(s2)CCCC(=O)N1CCC1	0
ZINC60651693	CC(C)NC(=O)COC(=O)c1ccc(cc1F)F	1
ZINC60741662	c1cc2c(c3c(o2)CCCC3)c(c1O)C[N@H+]1CCC[C@H](C1)C(F)(F)F	0
ZINC60756050	COc1cc(cc(c1OC)OC)CCC(=O)OCc1ccccc1F	1
ZINC60758607	c1cc[n+]([O-])c(c1)SCC(=O)c1ccc(cc1)F	1
ZINC60817701	Cc1c(c(on1)C)COc1ccc(cc1)CNCc1ccccc1F	0
ZINC60818761	c1ccc(c(c1)C[NH2+]C[C@@H](c1ccco1)[NH+]1CCCCC1)F	0
ZINC60952574	Cc1cc(c(s1)C)C(=O)NCC(=O)Nc1cc(ccc1Cl)Cl	0
ZINC60992394	COCCN(CCOC)CC(=O)NC1CCCC1	0
ZINC61017397	c1ccnc(c1)CNCC1(CCCC1)c1ccc(cc1)F	0
ZINC61038443	Cc1cc(no1)CN1CCN(CC1)C(=O)Nc1ccccc1	0
ZINC61062667	CC(C)CNc1nnc(s1)S(=O)(=O)CC(=O)N1CCc2c1cccc2	0
ZINC61077626	c1ccc(cc1)[C@@H](CN1CCCC1=O)[NH2+]Cc1cccs1	0
ZINC61124146	CCCC(=O)OCc1nnnn1c1ccccc1	0
ZINC61582258	c1cc(oc1)/C=C(/C#N)\C(=O)N[C@H]1CCN(C1)CC(F)(F)F	1
ZINC61715440	c1ccc(cc1)OC[C@@H](CSc1cccc[n+]1[O-])O	0
ZINC61721171	c1cc2nc(cn2cc1Cl)c1nn2c(nnc2s1)C(F)(F)Cl	0
ZINC61747909	CCNC(=O)c1cccc(c1)NC(=O)N1CCC[C@@H](C1)C(=O)NCC	0
ZINC61968155	Cc1ccc(c2c1nc(s2)NCCCN1CCOCC1)C	0
ZINC62163092	c1cc(cnc1)Nc1nc(cs1)C(=O)NCC1CCCCC1	0
ZINC62226901	CCOC[C@@H]1CCCN(C1)C(=O)[C@@H](C)Cc1ccccc1	0
ZINC62270713	CC[C@H](C)NC(=O)NCCS(=O)(=O)C	0
ZINC62373267	CC(C)(C)n1cc(cn1)NC(=O)Nc1ccc(cc1)C(F)(F)F	1
ZINC62522396	CC[C@@H]1CNc2cccc(c2O1)Cl	0
ZINC62592002	CCc1nnc2n1cccc2S(=O)(=O)[N-]c1ccc(cc1)C	0
ZINC62640026	Cc1c2c(cccc2sc1C(=O)N[C@H]1CCc2nnc(n2C1)C)F	1
ZINC62656087	c1cc(c(cc1C(F)(F)F)NN)F	0
ZINC62699095	COc1ccc(cc1C(=O)N1CCC(CC1)C(=O)OCC1CC1)Cl	0
ZINC62711286	CC[C@H](Cc1ccccc1OC(F)(F)F)C(=O)[O-]	1
ZINC62719131	c1cc(cc(c1)[N+](=O)[O-])c1[nH]nc(n1)CCNc1cccc(c1)F	0
ZINC63094910	C[C@@H](CC#N)N(C)S(=O)(=O)c1cc(cc(c1)Cl)Cl	0
ZINC63121423	C[N@H+]1CC[C@@H](CC1)C[N@H+](C)Cc1ccccc1Br	0
ZINC63272639	CC(=O)[C@H](C(=O)NC)S[C@H]1[NH+]=c2ccc(cc2=[NH+]1)OC(F)F	1
ZINC63281805	CCn1c(nn(c1=S)CN(CCOC)CC(F)(F)F)c1cccs1	0
ZINC63415499	C[C@H](c1ccc(cc1)OC(F)F)Sc1nnc(o1)c1ccc(cc1)Cl	0
ZINC63465103	c1cc(c([nH+]c1)NC(=O)CCCOc1ccc(cc1F)F)[O-]	1
ZINC63505979	Cc1cccc(c1)CS[C@@H]1[NH+]=c2ccc(cc2=[NH+]1)C(=O)OC	0
ZINC63514340	C[C@H]1C(=c2cc(ccc2=[NH+]1)OC(F)(F)F)CC[NH2+]C[C@H]1CCC=CC1	0
ZINC63527676	CC(=O)N1CC[C@]2(C1)CCN(C2)Cc1ccccc1C(F)(F)F	1
ZINC63528863	c1cc(ccc1C1=Nc2c(cnn2[C@@H]1NC1CCCCC1)C#N)Br	0
ZINC63583009	Cc1csc(n1)NC(=O)[C@@H]1CCN(CC1)C(=O)[C@@H]1C[C@@H]1c1ccco1	0
ZINC63711035	CC(C)[N@@H+]1CCC[C@@H](C1)CNC(=O)COc1ccc(c(c1)F)[N+](=O)[O-]	1
ZINC63772349	Cc1cccn(c1=O)CC1(CC[NH2+]CC1)O	0
ZINC63785844	c1cc(cc(c1)F)CNC(=O)C(=O)NC1=CC=C[C@@H]2C1=CC=N2	1
ZINC63790111	C[C@H](c1ccccc1C(F)(F)F)NC(=S)NC1CC1	0
ZINC63806747	Cc1ccc(c(c1)Br)NC(=O)CCC1=c2ccccc2=[NH+]C1	0
ZINC63821768	c1ccc(cc1)C1=NO[C@H](N1)c1c[nH]c2ccc(cc2c1=O)F	0
ZINC63846696	C1=C2[C@@H](NC(=[NH2+])[NH+]=C2NCCC(F)(F)F)N=N1	0
ZINC63850275	CC(C)(C)c1ncc(cn1)[N-]S(=O)(=O)c1ccccc1OC(F)(F)F	0
ZINC63857031	CSc1cccc(c1)[C@H]1N[C@H]2C(=N1)C=NN2Cc1cccs1	0
ZINC63857411	CCCc1nc(no1)CN(CC)C[C@H]1C=NN=C1c1ccc(cc1)F	0
ZINC63864437	CC(=O)N1CCN(CC1)Cc1nc(cs1)c1cccc(c1)Br	0
ZINC63887507	C[C@H]1C(=C2C(=NC(=NC2=O)c2ccc(c(c2)OC)O)S1)C	0
ZINC63923582	Cc1cc(ccc1S(=O)(=O)NNC(=O)C1=c2ccccc2=[NH+]C1)F	1
ZINC63944620	c1cc(c(cc1F)F)[N-]S(=O)(=O)C1=CN=NC1	0
ZINC63958855	c1ccnc(c1)c1nc([nH]n1)/N=C(\[O-])/C1=C(S[C@@H](C1)Cl)Cl	0
ZINC64033595	CC(C)(C)OC(=O)N[C@H](C(C)(C)C[NH3+])N	0
ZINC64093697	c1cc(ccc1/C=C/CN1CC[C@H](CC1)C1=NC=NC(=O)C1)F	1
ZINC64388472	CCCC[C@H]1C(=O)N(C(=O)N1)CC(=O)NCc1cccs1	0
ZINC64482523	c1cc(oc1)C[N@H+](Cc1cn2cc(ccc2n1)Cl)C[C@H]1CCCO1	0
ZINC64696955	COCCOCCCC(=O)Nc1cc(ccc1F)[N+](=O)[O-]	1
ZINC64697631	CO[C@H](c1ccccc1)/C(=N/S(=O)(=O)c1ccc(cc1F)Cl)/[O-]	0
ZINC64708152	CC[C@H](c1ccc(cc1)C)OC(=O)CCN1C(=O)CCC1=O	0
ZINC64761798	CCC[C@@H](C(=O)NCCOC)NNC(=O)c1ccncc1	0
ZINC64792075	CC(C)NC(=O)CC[N@@H+]1CC[C@H](CC1)Oc1ccccc1	0
ZINC64817850	Cc1c(nc(o1)c1ccc(cc1)OC)CNS(=O)(=O)c1ccccc1	0
ZINC64845216	Cc1c(c(c(s1)C)S(=O)(=O)[N-]c1ccc(cc1Cl)F)c1ccno1	0
ZINC64919311	CC[C@H](C)NC(=O)c1cc(n(n1)c1ccc(cc1)F)c1cccnc1	1
ZINC64927686	CNC(=O)C1CCN(CC1)c1ccc(=O)n(n1)c1cccc(c1)F	1
ZINC64929526	Cc1ccc(c(c1)NC(=O)N1CCN(c2c1cccn2)CC=C)C	0
ZINC64951583	c1ccnc(c1)C1=NO[C@H](N1)[C@H]1C=C(N=N1)c1ccc(cc1)Cl	0
ZINC64952770	Cc1cc(c(c(c1)C)NS(=O)(=O)[C@@H]1CC[C@@H](S1)[C@@H]1C=CN=N1)C	0
ZINC64958410	Cc1cc(on1)c1ccc(o1)S(=O)(=O)NC1CCCCCCC1	0
ZINC64960987	Cc1ccccc1C1=[NH+][C@@H](ON1)c1c[nH]c2ccc(cc2c1=O)F	0
ZINC64968834	CCc1ccc(cc1)S(=O)(=O)N1CC(C1)OCc1ccc(cc1Cl)F	0
ZINC64979504	COc1cc(ccc1S(=O)(=O)Nc1cc(ccc1F)F)c1ccno1	0
ZINC64983867	Cc1ccc(cc1)S(=O)(=O)N1CCCCC[C@@H]1c1cccc(c1)F	0
ZINC65031904	CC1CCN(CC1)S(=O)(=O)c1ccc(s1)CNC(=O)c1ccc(o1)Br	0
ZINC65099959	Cc1ccc(cc1)c1nc(on1)c1nnc(n1C)SCC(=O)N	0
ZINC65170080	c1ccc2c(c1)CC[N@H+](C2)C[C@@H](CSc1ccc(cn1)C(F)(F)F)O	0
ZINC65183498	Cc1cn2c(c(nc2s1)C(C)C)S(=O)(=O)[N-]c1ccc(cc1F)F	0
ZINC65185688	Cc1ccc(c(c1)Br)NC(=O)CSc1ccc(cn1)c1nc(no1)C	0
ZINC65209917	CCC(=O)N1CCc2c1cccc2C(=O)NCc1ccccc1	0
ZINC65220087	Cn1ccc2c1c(=O)n(cc2)CC(=O)Nc1cccc(c1)Br	0
ZINC65228767	c1cc(c2nncn2c1)[N-]S(=O)(=O)c1ccc2c(c1)CCCC2	0
ZINC65236151	c1cc(cc(c1)F)c1nc(no1)c1cn(nn1)c1cccc(c1)F	0
ZINC65255805	COCCNC(=O)c1cccnc1N1CCN[C@H](C1)c1ccccc1	0
ZINC65270515	Cc1cccc(c1)NC(=O)c1ccc2c(c1)n(c(=O)c1n2ncc1)C	0
ZINC65288332	CCCc1nc(no1)Cn1ccnc1CC	0
ZINC65288570	c1cc(cc(c1)F)[C@H]([C@@H]1CC[N@H+](CC1)Cc1ccco1)O	0
ZINC65341420	c1cc(c(cc1C#N)c1cc(cc(c1)O)C#N)F	0
ZINC65344049	Cc1cc(cc(c1)c1cc(cc(c1)O)C(F)(F)F)C	0
ZINC65344171	Cc1cc(ccc1c1cc(cc(c1)OC(F)(F)F)O)OC	0
ZINC65348728	COC(=O)c1ccc(c(c1)c1cccc(n1)C(=O)[O-])F	1
ZINC65350252	c1cc(c(cc1C(=O)[O-])F)c1cc(sc1)C=O	1
ZINC65355915	COC(=O)c1ccc(cc1)c1cc(=O)cc[nH]1	0
ZINC65356091	c1cc(ncc1O)c1cc(cc(c1)C(=O)[O-])C(=O)[O-]	0
ZINC65356287	C/C(=C\c1ccc(cc1)SC)/C1=N[C@H]([NH+]=N1)c1ccccc1O	0
ZINC65372931	CN1C[C@H]2C[NH2+]C[C@]2(C1)C(=O)NCCc1ccc(cc1OC)OC	0
ZINC65380442	c1cc2ccc(nc2c(c1)Cl)C[N@H+]1CC[C@@H](C[C@@H]1C(=O)[O-])O	0
ZINC65381017	c1cc(cnc1)[C@H](Cn1cnc2c(c1=O)c1c(s2)CNCC1)O	0
ZINC65382351	CN(C/C=C/c1ccco1)Cc1nc(on1)C1CCC1	0
ZINC65393565	c1cc(c(cc1CC(=O)N1[C@@H]2CC[C@H]1CNC(=O)C2)F)O	1
ZINC65397136	Cc1c([nH+]c(nc1[C@@H]1C=CN=[NH+]1)N1CCCC1)C	0
ZINC65400968	Cn1c(c(c(=O)n(c1=O)C)C#N)NCc1cc[nH+]c(c1)N1CCCC1	0
ZINC65419346	Cc1nc(n(n1)c1ccc(cc1)F)CSc1ncccn1	0
ZINC65424153	C[C@@H](Cn1cc[nH+]c1)NS(=O)(=O)Cc1ccc(cc1)F	0
ZINC65430535	CCc1nc(on1)[C@H](C)N[C@@H](C)Cc1cccc(c1)C(F)(F)F	0
ZINC65458459	Cc1c(c(n(n1)C)C)NC(=O)[C@H](C)[NH+]1CCSCC1	0
ZINC65462511	CC1=C2[C@H](CC(=O)N[C@@H]2N=N1)c1ccc(c(c1)CO)OC(C)C	0
ZINC65465276	CN1CC(=O)N(C1=O)c1cccc(c1)N1C[C@@H](CC1=O)C(=O)[O-]	0
ZINC65475282	c1cc(c(cc1F)Cl)C(=O)NCCC(=O)N1CCC[N@H+]2CCC[C@@H]2C1	1
ZINC65494588	CCCc1nccn1c1cc(c(c(c1)F)F)O	0
ZINC65511686	CCCN(CCC)S(=O)(=O)c1c(nn(c1C)CCS(=O)(=O)C)C	0
ZINC65516804	c1ccc(cc1)/C=C/CS(=O)(=O)C[C@@H](c1cccc(c1)F)O	0
ZINC65519631	c1ccc(c(c1)CS(=O)(=O)C[C@H](COc1cc(ccc1Cl)Cl)O)F	0
ZINC65537851	CCN(Cc1cccc2c1OCO2)C(=O)Nc1ccccn1	0
ZINC65542343	C[C@H](CC#N)NC(=O)c1c(c2ccccc2n1C)Cl	0
ZINC65548703	CN1[C@H](N[NH2+]N1)SC[C@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC65552104	Cc1c2cc(cnc2n(n1)C)S(=O)(=O)[N-]c1cccc2c1cn[nH]2	0
ZINC65562342	CCN(C)c1ccc(cc1)C(=O)N1CSC[C@@H]1C(=O)N1CCCC1	0
ZINC65563326	Cc1cnn(c1NC(=O)c1ccccc1OC(F)F)CC1CC1	1
ZINC65564899	Cc1c(c(on1)C)CC(=O)N1CCN(CC1)c1ccc(cc1F)C#N	1
ZINC65565110	Cc1c(cccc1[N+](=O)[O-])C(=O)Nc1c(cccc1F)N1CCCC1	1
ZINC65565358	CS(=O)(=O)[N-]c1cccc(c1)C(=O)/C=C/c1cccc(c1)F	1
ZINC65566681	CC(C)(C)c1nc(cs1)CNC(=O)N(C)Cc1ccc(cc1)C#N	0
ZINC65606703	CCc1nc(cs1)CC(=O)OCc1nc2ccccc2n1C(F)F	1
ZINC65610213	Cc1cccc(c1[N+](=O)[O-])C(=O)N[C@H]1CCCN(C1)C(=O)OC	0
ZINC65613355	Cc1cc2n([nH+]1)C[C@H](CN2)C[NH2+]C[C@H](Cc1ccc(cc1)F)CO	0
ZINC65624719	c1cc(ccc1NC(=O)N[C@@H]1CCN(C1)C(=O)CC1CCCC1)F	1
ZINC65653126	c1ccc(c(c1)[C@@H](CS(=O)(=O)Cc1csc(n1)C1CCCCC1)O)Cl	0
ZINC65760075	C[C@@H]1CN(C[C@H](O1)C)Cc1ccc(cc1)C(=O)N(C)CCC(F)(F)F	1
ZINC65760158	CN(CCC(F)(F)F)C(=O)c1ccn(n1)c1cccc(c1)[N+](=O)[O-]	1
ZINC65845544	CN(c1ccc(c(c1)F)F)C(=O)Cc1ccc(cc1)Cl	1
ZINC65845749	CC(C)Oc1nnc(s1)SCc1nc([O-])c2cc(ccc2n1)Cl	0
ZINC66004052	CC(C)CCSC/C(=N/S(=O)(=O)c1ccc2c(c1)CCC2)/[O-]	0
ZINC66005084	CC(C)(C)CC(=O)NCC(=O)[C@@H](C#N)c1ccc(cn1)C(F)(F)F	1
ZINC66043718	c1cnn(c1NC(=O)c1c(cc(cc1F)F)O)C1CCCCC1	1
ZINC66058332	c1ccc(cc1)c1nnc(o1)COC(=O)CCCSc1ccccc1	0
ZINC66059638	CS(=O)(=O)N(CCOc1ccccc1)c1ccc(cc1F)Cl	0
ZINC66087977	c1cc(cc(c1)Cl)[C@@H]1[C@H]([C@@]1(C#N)C(=C(C#N)C#N)N)C#N	0
ZINC66131538	CC(C)Oc1cccc(c1)[C@]1(Nc2ccccc2C(=O)N1CC=C)C	0
ZINC66143191	CCOCCOc1c(cccc1OC)CN1CC[NH+](CC1)CCC[NH3+]	0
ZINC66146971	C[C@@H]1CCC[C@H]([NH2+]1)CNc1cccc(c1)OC	0
ZINC66164996	CCc1cccc(c1NC[C@@H](C)Oc1ccccc1OC)C	0
ZINC66165879	c1ccc(cc1)COc1ccc(cc1)[NH2+]CC1CC1	0
ZINC66169379	c1ccc(cc1)COc1cccc(c1)NCCOc1ccc(cc1)Cl	0
ZINC66172147	CNc1cccc(c1)OCCOc1ccccc1	0
ZINC66180243	CC[C@@H](C)Oc1ccc(cc1)[C@@H](CC)[NH2+]Cc1ccc(cc1)F	0
ZINC66182799	Cc1ccc(cc1Cl)NCC[N@H+](C)Cc1ccccc1	0
ZINC66183162	CCOc1ccc(cc1)NCCNc1ccc(cc1)Cl	0
ZINC66183470	CCCOc1cccc(c1)NCCNc1ccc(cc1)F	0
ZINC66197803	c1ccc(cc1)NC(=O)c1cccc(c1)NC(=O)CCCCl	0
ZINC66212629	C[C@H](c1ccccc1)[NH2+]CC(=O)N(C)c1ccccc1	0
ZINC66215826	COCCNC(=O)c1ccc(cc1)NC(=O)C[NH+](CC=C)CC=C	0
ZINC66216974	CC(C)NC(=O)c1cccc(c1)NC(=O)CNc1ccccc1F	1
ZINC66239143	C[C@@H](c1ccc(cc1)Cl)OC[C@H](CSc1nnc(s1)SC)O	0
ZINC66246738	CC(C)Oc1ccc(c(c1)C(F)(F)F)C[NH+]=C(NC)NC	0
ZINC66297936	c1cc(sc1)c1nc(on1)C[S@](=O)Cc1ccc(cc1Cl)F	0
ZINC66329422	c1cc(ccc1CCC(F)(F)F)Br	0
ZINC66344311	Cc1c(cco1)C(=O)N1CCc2c1ccc(c2)C(=O)OC	0
ZINC66351938	CCc1ccc(cc1)c1ccc(cc1)CC	0
ZINC66390344	C[C@H](c1nc(no1)C(C)C)NCC1(CCOCC1)c1ccc(cc1)F	0
ZINC66408588	Cc1cc2nnc(n2c2c1ccc(c2)OC)SCCOCC(F)(F)F	0
ZINC66409185	Cc1c(oc(n1)CN1C(=O)[C@@H](N(C1=O)c1ccc(cc1)F)C)C	1
ZINC66436824	COc1ccc2c(c1)c(c[nH]2)[C@@H]1CC[N@H+](CC1)CC(=O)NCC=C	0
ZINC66483881	Cc1cccc(c1)OC[C@@H](CN(C)CCC(F)(F)F)O	0
ZINC66704797	CCCC[N@@H+]1CCCC[C@H]1CNC(=O)N(CCO)C1CC1	0
ZINC66721903	CC1(CCCC1)CNC(=O)C(=O)Nc1ccc(c(c1)C(=O)N)F	1
ZINC66775294	CCOCCCC(=O)NNC(=O)Cc1ccccc1F	1
ZINC66786813	Cc1ccc(c2c1N(CCC2)C(=O)CCNC(=O)OCC(F)(F)F)F	1
ZINC66811310	c1cnccc1c1nc2c(c(n1)N1CCN(CC1)CC(F)F)CCC2	0
ZINC66903159	CCN(C1CCN(CC1)S(=O)(=O)c1ccc(c(c1)F)C)S(=O)(=O)C	0
ZINC66907746	c1ccc(c(c1)CC(=O)NNC(=O)NCc1cccs1)F	1
ZINC66996672	C[C@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(nc1)NC(=O)C1CC1	0
ZINC67008873	Cc1cccc(c1)S[C@@H](C)C(=O)NCC(=O)Nc1c(cccc1C)C	0
ZINC67056408	CCOc1ccc(c(c1)C)NC(=O)[C@@H]1C[C@@H]1c1cccc(c1)F	1
ZINC67092512	c1ccc2c(c1)ncc(=O)n2CC(=O)N[C@H]1C[C@@H]1c1cccc(c1)F	1
ZINC67120361	c1cc(oc1)C[NH2+]Cc1ccc(c(c1)Cl)OC(F)F	0
ZINC67173654	Cc1cccc(n1)c1nc(sn1)N	0
ZINC67198457	C[C@@H](c1ccccc1)NC(=O)COC(=O)c1cc(ccc1F)F	1
ZINC67223602	c1cc(c(cc1F)C[NH2+][C@H]1CCOc2c1cc(cc2)Br)F	0
ZINC67266438	CCOC(=O)[C@H](Cc1ccccc1)CNC(=O)CCC(C)C	0
ZINC67321748	c1ccc(c(c1)c1csc(n1)Nc1ccccc1Cl)Cl	0
ZINC67370133	CCC(CC)(CNc1ccc(c(n1)C#N)Cl)O	0
ZINC67373340	C[C@@H]1CC[N@H+](CC1)C[C@H](CNc1ccncc1[N+](=O)[O-])O	0
ZINC67400478	Cc1c(c(on1)C)C[N@@H+]1CC[C@H](CC1)[C@@H](c1ccc(cc1)Cl)O	0
ZINC67432438	Cc1[nH+]c(cc(n1)NCCc1ccc(cc1)F)CN	0
ZINC67487713	Cc1ccc(cc1NC(=O)N[C@@H](C)C(=O)N1CCCC[C@H]1C)F	1
ZINC67489811	Cc1c(c(n[nH]1)CN1CCc2c([nH+]c[nH]2)[C@H]1c1c(cccc1F)F)Cl	0
ZINC67492704	CCCc1ccc(cc1)C(=O)N(CC(=O)N(C)C)CC(F)(F)F	1
ZINC67513912	Cc1cccc(c1)[C@@H](CNC(=O)c1cccnc1)[NH+](C)C	0
ZINC67558134	CCc1nnc(s1)NC(=O)N1C[C@H](O[C@H](C1)c1ccccc1)C	0
ZINC67559018	Cc1cc(ccc1OC)c1c(c(nc2c1[C@H]1CC[C@@H](C2)N1C)N)C#N	0
ZINC67562041	COc1ccc(c(c1)c1cncc(n1)C(=O)N1CCCCC1)F	1
ZINC67605152	c1ccc(c(c1)C[C@]1(CCCN(C1)c1ncccn1)CO)F	0
ZINC67637904	c1cc(cc(c1)F)[C@@H]1C[C@H]1C(=O)NNC(=S)Nc1ccc(cc1)F	1
ZINC67653246	Cn1c(nnc1SC1CCCCC1)C[C@@H]1CCS(=O)(=O)C1	0
ZINC67688369	CC(C)C[N@H+]1CC[C@@H](C1)CNC(=O)c1ccccc1NC	0
ZINC67692737	c1cc(ccc1C[C@@]1(CCCN(C1)c1ccc(cn1)Cl)CO)F	0
ZINC67712766	CCN(CC[NH+]1CCOCC1)C(=O)c1ccc(cc1Cl)F	1
ZINC67713665	Cc1c(c(n[nH]1)C)CCC[NH2+][C@@H](C)Cc1ccccc1F	0
ZINC67726661	CN(Cc1cc2cc(ccc2[nH]1)F)c1cc([nH+]cn1)[C@H]1CCC[NH2+]C1	0
ZINC67755536	Cc1cc(nc(n1)N)N1CCc2c(c(no2)c2ccccc2F)C1	0
ZINC67771108	c1ccc(c(c1)CO)c1ccc(cc1)c1csc(n1)N	0
ZINC67800599	CC(C)(C)OC(=O)NC1CCN(CC1)c1c(cccc1F)[N+](=O)[O-]	1
ZINC67804897	CC[C@@H](C)N(CC)C(=O)c1cc2ccccc2nc1	0
ZINC67819829	CCN(CC)c1c(cccn1)CNc1nccc(n1)C(F)(F)F	0
ZINC67821778	CC[C@@H](C)[NH2+]Cc1cccnc1Oc1cccc(c1)C(F)(F)F	0
ZINC67842540	CCOc1ccc2c(c1)cc(c(=O)[nH]2)C[N@H+]1CCCN2CCC[C@H]2C1	0
ZINC67851726	Cc1cc(no1)c1c(c(n(n1)C)Cl)[C@H]1c2c([nH]c[nH+]2)CCN1	0
ZINC67879016	c1cc(cc(c1)n1cccn1)c1cc(cc(c1)O)C(=O)[O-]	0
ZINC67893992	c1cc(c(nc1)Oc1ccc(c(c1)F)F)CNC(=O)CN	1
ZINC67908895	Cc1cc(on1)C[N@@H+]1CC[C@@H](C1)CNC(=O)c1ccc(cc1F)F	1
ZINC67920914	c1cc(sc1[C@H]1CCCO1)C(=O)N1CCn2c(cnc2C1)C(=O)N	0
ZINC68051389	CCS(=O)(=O)NCCS[C@@H](C)c1ccc(cc1)OC(F)(F)F	0
ZINC68061962	C[C@H](C(=O)NCCc1ccc(cc1)F)SCCCNc1ncccn1	1
ZINC68160887	CC[C@H](C)[C@@H](c1ccccc1)C(=O)NCCc1nc(no1)C(C)C	0
ZINC68207494	c1ccc(cc1)N1CC[C@H](C1=O)NC(=O)c1cc(c(nc1Cl)Cl)F	1
ZINC68277039	CC[N@H+]1CCN(CC1)CCCNC(=O)/C=C/c1cc(cnc1)F	1
ZINC68314291	Cc1cc(ccc1F)C1=NN([N-]N1)CN1CCC[C@@H](C1)NS(=O)(=O)C	0
ZINC68316382	Cc1c(sc(c1C#N)NC(=O)c1ccc2c(c1)nc([nH]2)C(F)F)C	1
ZINC68433930	C[C@@H](CC(=O)NCc1ccccc1CO)c1ccc(cc1)F	1
ZINC68456841	COC(=O)NCCC(=O)N[C@@H](C#N)c1ccc(c(c1)Cl)Cl	0
ZINC68463159	CCCNC(=O)[C@@H](C)S(=O)(=O)[C@@H](C)c1ccc(cc1)OC(F)(F)F	1
ZINC68526766	CN1CCN(CC1)c1ccc(cc1)NC(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC68572424	COc1ccc(c(c1)[N+](=O)[O-])/N=C(\[O-])/C(C(F)(F)F)(F)F	0
ZINC68572551	c1ccc(cc1)[C@H]1C=C(NC(=N1)[S-])C(F)(F)F	0
ZINC68573632	c1cc(c(c(c1)Cl)NC(=O)NC(C(F)(F)F)(C(F)(F)F)C(F)(F)F)Cl	1
ZINC68574240	c1cc(c(c(c1)Cl)NC(=O)C(C(F)(F)F)(C(F)(F)F)Cl)Cl	1
ZINC68574915	c1ccc(c(c1)C(F)(F)F)NC(=O)NC(C(F)(F)F)C(F)(F)F	1
ZINC68576878	Cn1cc(c2c1cc(cc2)Br)CC[NH3+]	0
ZINC68590981	CCC(C)(F)F	0
ZINC68806337	CCS(=O)(=O)NCC[N@H+](C)Cc1ccc(c(c1)OC(F)F)OC	0
ZINC68839091	C[C@@H]1CCCN(CC1)S(=O)(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC68883146	CCOc1ccc(cc1)C(=O)COc1c2cc(ccc2ncn1)Br	0
ZINC68893378	c1cc2cccnc2c(c1)CNC(=O)C(=O)Nc1cccc(c1Cl)Cl	0
ZINC68935260	Cc1ccc(s1)C(=O)N1CCCC[C@H]1CNC(=O)OC(C)(C)C	0
ZINC68937422	Cc1ccc(c(c1)F)S(=O)(=O)NCCc1nc(no1)C(C)C	0
ZINC68957824	CCOC(=O)CN(C)CC(=O)N(C)[C@H]1CCCc2c1cccc2	0
ZINC68990194	c1ccc2c(c1)NC(=O)[C@H](S2)CC(=O)NCC(F)(F)F	1
ZINC69005178	CCn1c(nn(c1=S)C[N@@H+](C)CCOc1ccccc1)c1ccco1	0
ZINC69006166	Cc1cccc(c1)C(=O)N[C@@H](CCSC)C(=O)N[C@@H](C)COC	0
ZINC69066893	C[C@@H](c1ccco1)[N@H+](C)Cc1nnc(s1)C(=O)Nc1ccc(cc1)F	1
ZINC69069403	C[C@H](c1ccco1)[N@@H+](C)Cc1cc(=O)oc2c1cc1c(c2)CCC1	0
ZINC69150779	C[C@@H](c1ccc(c(c1)F)F)N(C)C(=O)NCC(C)(C)NS(=O)(=O)C	1
ZINC69161106	Cc1ccc(cc1F)c1nc(on1)C[NH2+][C@@H](C)[C@H]1CCCO1	0
ZINC69213896	Cc1c(c(n(n1)C)Cl)C[S@@](=O)CC(=O)N(C)[C@@H](C)c1ccc(cc1)F	1
ZINC69219682	C=CC[N@H+](Cc1ccccc1)Cc1nc(on1)Cc1ccccc1	0
ZINC69287651	c1cc(cc(c1)OCCCN1C(=O)C2(CCCC2)NC1=O)C(F)(F)F	1
ZINC69334803	c1ccc(c(c1)NC(=O)N1CCN(CC1)CC1CC1)SCCC(=O)N	0
ZINC69348645	Cc1ccc(cc1C(=O)OCCOCCn1cccn1)F	1
ZINC69350363	C[C@@H](c1cc(ccc1N1CCN(CC1)C)F)NS(=O)(=O)N(C)C	0
ZINC69352183	c1cc(c(cc1C#N)F)N[C@H]1CC[N@@H+](CC1)C1CC1	0
ZINC69368155	CC[C@@H](CNC(=O)C1CCN(CC1)c1ncccn1)[NH+]1CCCC1	0
ZINC69368894	C[C@@H]([C@@H](C)n1cccn1)[NH2+]Cc1cccc(c1OC(C)C)OC	0
ZINC69441781	CN(C1CCN(CC1)c1ccccn1)C(=O)Cc1ccc(cc1)OC	0
ZINC69442823	Cc1c(c(on1)C)C[N@@H+](C)[C@H](c1cccc(c1)F)c1ccccn1	0
ZINC69443593	Cn1cc[nH+]c1CN1CCN(CC1)c1c2ccccc2[nH+]cn1	0
ZINC69445478	CN(Cc1c(snn1)Cl)[C@@H](c1cccc(c1)F)c1ccccn1	0
ZINC69452477	CCn1cc(cn1)NC(=O)c1ccc(n1C)C	0
ZINC69460100	CCc1nc(on1)[C@@H](C)[NH+]1CCN(CC1)Cc1cn2ccsc2n1	0
ZINC69528254	Cc1c(nc(o1)c1ccco1)C[N@@H+]1CCn2c(nnc2C1)C	0
ZINC69529373	Cc1ccc(c(c1)[C@H](C)[NH2+][C@H](C)C(=O)N1CCOCC1)OC	0
ZINC69535454	C1CCO[C@H](C1)CSc1nnnn1CC(F)(F)F	0
ZINC69582115	COc1cc(ccn1)C[N-]S(=O)(=O)c1cc(ccc1Cl)F	0
ZINC69589464	c1cc(ccc1C1(CCOCC1)[NH2+]Cc1ccc(s1)Cl)F	0
ZINC69595417	c1cc2cnccc2c(c1)S(=O)(=O)/N=C(\[O-])/CSc1ccc(cc1)F	0
ZINC69601540	CCCc1cc(n2c(n1)ncn2)N1CCC[C@H]1Cn1cncn1	0
ZINC69601697	c1ccc2c(c1)nc(s2)N1CCC[C@H]1Cn1cncn1	0
ZINC69618055	c1ccc(cc1)CN(Cc1cccc(c1F)F)[C@@H]1CS(=O)(=O)C=C1	0
ZINC69623500	C[C@@H](c1nc(no1)C(C)(C)C)N1CCc2c(c(n[nH]2)C(F)(F)F)C1	0
ZINC69628106	CC(C)(C)[C@H](C[N@@H+]1CCN(CC1)C[C@H](c1ccc(cc1)F)O)O	0
ZINC69631460	CN(C)C(=O)c1ccc(nc1)OCC(C(F)F)(F)F	1
ZINC69652706	CCN(C[C@H]1CCCO1)C(=O)Nc1cccc(c1)Cn1cccn1	0
ZINC69655974	c1cnc(nc1)c1nc(cs1)C(=O)N1CCC[C@@H](C1)n1cc[nH+]c1	0
ZINC69656029	c1cc(ccc1c1[nH]c(=O)on1)NC(=O)c1ccsc1	0
ZINC69658759	CCN1CCO[C@H](C1)C[NH2+]Cc1cccnc1C	0
ZINC69665180	c1ccc2c(c1)nc(o2)CCC[N@@H+]1CCC[C@@H]1Cn1cncn1	0
ZINC69673721	CC(C)c1c(c(n(n1)C)Cl)C[NH2+]Cc1cccc(c1)C[NH+](C)C	0
ZINC69696462	c1cc(c(cc1F)Cn1c(=O)ccc(n1)C(=O)N)Br	1
ZINC69699352	c1cc(cc(c1)OC[C@@H](CNc1c(nccn1)C#N)O)C(F)(F)F	0
ZINC69702571	Cc1ccncc1NC(=O)c1ccc(cc1F)Br	1
ZINC69706803	CCn1ccnc1CN1CCCN(CC1)C(=O)c1c(ccs1)OC	0
ZINC69708484	CC(C)Oc1ccc(cn1)C[NH2+]Cc1cc(ccc1F)F	0
ZINC69709930	Cc1ccc(cc1OC)C(=O)N(C)[C@@H]1CCN(C1=O)CC(F)(F)F	1
ZINC69709944	C[C@@]1(CC1(Cl)Cl)C(=O)N1CCC[C@@H](C1)CN1CCOCC1	0
ZINC69737393	CCNC(=O)[C@@H]1CCC[N@@H+](C1)Cc1csc(n1)c1ccccc1F	1
ZINC69741397	CN(Cc1c(snn1)Cl)[C@H](c1ccccc1)C(F)(F)F	0
ZINC69744956	CCn1cc(cn1)CNC(=O)[C@@H]1CC(=O)N(C1)Cc1ccc(cc1)C	0
ZINC69753462	c1cc(c(cc1CNCc1ccc(nc1)Cl)Cl)Cl	0
ZINC69771260	CN(Cc1ccc(cc1)F)C(=O)C[N@@H+]1CCC[C@@H](C1)Cn1cncn1	1
ZINC69771513	C[C@@H](C(=O)OC)[N@@H+](CC(=O)N1CCNC1=O)C1CC1	0
ZINC69785609	CCN(CC)c1ccc(cn1)C[NH2+]Cc1ccccc1OCC=C	0
ZINC69788634	c1cc(cnc1)S(=O)(=O)NCCC(=O)NCCc1ccc(cc1F)F	1
ZINC69808039	CCCCN1CCCC[C@H]1C[NH2+]CCC(=O)[O-]	0
ZINC69832962	CC(C)c1c(c(n(n1)C)Cl)C[NH2+]CCOc1cccc(c1)F	0
ZINC69842065	CC1(CN(CCN1Cc1ccccc1)C[C@@H](C[NH+]1CCOCC1)O)C	0
ZINC69843338	c1ccc2c(c1)ccc([nH+]2)NCCNc1ncccn1	0
ZINC69847931	Cc1cc2n(n1)C[C@H](CN2)C[NH2+][C@@H](C)c1cc(ccc1OC)F	0
ZINC69876289	COCCN1CC[NH+](CC1)CCCS(=O)(=O)c1ccc(cc1)F	0
ZINC69877380	c1cc(cc(c1)C(F)(F)F)C[NH2+]Cc1csc(n1)C1CC1	0
ZINC69895199	CSCc1ccc(cc1)NC(=O)C(=O)N1CCC(CC1)O	0
ZINC69914678	CCO[C@@H]1C[C@H]1C(=O)NCc1ccc(c(c1)F)N(C)C	1
ZINC69917748	Cc1cc(n(n1)C[C@@H]1CCCCN1Cc1nnc(n1C)C1CC1)C	0
ZINC69918998	CC(=O)N1CCC[C@@H]1[C@H]1CCC[N@H+]1CC(=O)NCCC#N	0
ZINC69925067	c1cc(c(cc1F)C#N)C[N@@H+]1CCC[C@@H](C1)Cn1cncn1	0
ZINC69930106	CC(C)(C)[C@@H](CN1CC[N@@H+](CC1)Cc1cccc(c1)C#N)O	0
ZINC69951338	C[C@H](C[N@H+]1CC[C@@H](CC1)C[N@@H+](C)CCCN1CCCC1=O)O	0
ZINC69970469	COc1cccc(c1)/N=C(/NCc1ccc[nH+]c1N1CCCCC1)\N	0
ZINC69971040	c1cc(ccc1[C@@H]1C[C@@H](C[NH2+]1)O)C(F)(F)F	0
ZINC69976349	c1ccc(cc1)OCCNC(=O)CN1CCO[C@H](C1)Cn1cncn1	0
ZINC70006630	CC(C)(C)CC(=O)N1CSC[C@H]1C(=O)N1CCN(CC1)C	0
ZINC70036643	Cc1cnn(c1)C[C@H]1CCCN1C(=O)CCc1ccc(c(c1)F)OC	1
ZINC70057487	CCOC(=O)N1CCC(CC1)NC(=O)N(CC=C)CC1CCCCC1	0
ZINC70237918	CCCS(=O)(=O)NCCc1c[nH]c2c1cccc2	0
ZINC70237919	CCCS(=O)(=O)[N-]c1c(cccc1C(C)C)C	0
ZINC70269041	CCOC(=O)CCCNC(=O)CSc1ccccc1C	0
ZINC70286791	c1ccc(cc1)S(=O)(=O)NCCc1cc(cc(c1)F)F	0
ZINC70451825	CC(C)c1cc(nc([nH+]1)c1ccccc1F)N1CCC(CC1)[NH3+]	0
ZINC70452937	c1ccc(c(c1)c1ccc(o1)[C@@H]1C[C@H]1C(=O)[O-])F	1
ZINC70456220	CCCc1cc(nc(n1)c1cccc(c1)F)NC[C@H]1CCC[NH2+]C1	0
ZINC70456585	CCc1c([nH+]c(nc1N[C@@H]1CCC[NH2+]C1)c1ccc(cc1)F)C	0
ZINC70460308	c1cc(cc(c1)C(F)(F)F)Cn1c(=O)c2c(ccs2)[nH]c1=S	0
ZINC70650386	c1cc(ccc1C[C@@]1(CC[NH2+]C1)O)F	0
ZINC70654526	CC1(CCC(CC1)C[NH3+])C	0
ZINC70666875	c1cc(ccc1C(=O)c1ccc(cc1)F)OC(=O)C1CCC1	1
ZINC70685313	C[C@H]1CCCC[C@@H]1NC(=O)C(=O)Nc1ccc(nc1)OC	0
ZINC70694705	CCN(CC)C(=O)[C@@H](C)N1CCO[C@@H](C1)c1ccc(cc1)Br	0
ZINC70881123	CCc1ccc(cc1)OCCS(=O)(=O)NCCc1ccc(cc1)F	0
ZINC70907146	C[C@@H]1CCC[NH2+][C@H]1CNC(=O)OC(C)(C)C	0
ZINC70920055	CCOC[C@@H]1CCCN(C1)C(=O)CCCNC(=O)c1ccc(cc1)Cl	0
ZINC70933898	CCCc1ccc(cc1)C(=O)Nc1ccc2c(c1)C(=O)NCC2	0
ZINC70949555	C[N@@H+](CCC(F)(F)F)Cc1ccccc1Br	0
ZINC70970500	Cc1cc(c(o1)C)CNS(=O)(=O)c1cc(cc(c1)F)F	0
ZINC70979370	Cc1cc(ccc1NCC(=O)NC[C@@H]1COc2ccccc2O1)F	1
ZINC71195392	Cc1cc(nc(n1)OC)C(=O)Nc1ccn(n1)Cc1ccccc1F	1
ZINC71278671	COc1ccc(cc1n1c(n[nH]c1=O)CCC(F)(F)F)Cl	0
ZINC71278880	CCCCc1nc(c([nH]1)C[N@@H+]1CCN(C(=O)[C@H]1C)C)Cl	0
ZINC71279015	Cc1ccc(c(c1)c1c2cc[nH]c2ncn1)F	0
ZINC71284385	c1ccc(c(c1)Cc1nnc2n1nc(s2)C(F)(F)F)OC(F)(F)F	0
ZINC71388550	CS(=O)(=O)c1cnc(nc1[C@H]1CCC[NH2+]C1)c1ccco1	0
ZINC71397654	c1ccc2c(c1)c(ncn2)N[C@@H]1CCC[NH2+]C1	0
ZINC71498643	Cc1nc2c(s1)CCC[C@@H]2Nc1cc[nH+]c(c1)C(=O)NCCOC	0
ZINC71614807	CC1=CC[C@@H]2CN(C[C@@H]2C1)C(=O)c1ccc(cc1)c1nnn(n1)C	0
ZINC71715345	c1ccc2c(c1)cccc2S(=O)(=O)N1CC[NH2+][C@H](C1)C(=O)[O-]	0
ZINC71745261	c1ccc2c(c1)OC[C@H](O2)CNc1nccc(n1)CCC(F)(F)F	0
ZINC71751649	c1cc(ccc1[C@@H]1CN(CCO1)c1nc(on1)C1CC1)Cl	0
ZINC71752690	Cc1c([nH]c[nH+]1)c1cc(nc(c1C#N)N)c1cc(c(c(c1)F)F)F	0
ZINC71763614	c1cc(sc1[C@H]1CCC[NH2+]1)C(=O)N1CC[C@@]2(CCCO2)CC1	0
ZINC71764592	Cc1ccc(c(c1F)F)Cn1ccnc1[C@@H]1CCOC1	0
ZINC71765435	CC(C)Oc1ccc(cc1OC)CN1CCO[C@@H](C1)C(F)(F)F	0
ZINC71765791	Cc1cc(nc(c1C#N)S(=O)(=O)NC(C)(C)C)C	0
ZINC71773917	CCC[C@H]1N(CCO1)c1ccccc1	0
ZINC71784735	CC1([C@@H](c2cccc(c2O1)CO)c1ccccc1)C	0
ZINC71787945	c1cc2c(cc1Br)c(cc([O-])n2)C(F)(F)F	0
ZINC71788959	c1ccn(c1)c1cc(c(cc1N)Cl)C(F)(F)F	0
ZINC71790157	C([C@](C(F)(F)F)(F)Br)Br	0
ZINC71794355	CC(C)C[NH+](C[C@H](COc1cccc(c1)[N+](=O)[O-])O)CC(C)C	0
ZINC71795136	C=C(CCc1ccccc1F)Br	0
ZINC71819713	COC1CCN(CC1)C(=O)c1cc2c([nH]1)cccc2OC(F)(F)F	1
ZINC71822844	C[C@@H]1CCC[C@@H]([C@@H]1C)N[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC71823172	Cn1ccc(n1)NC(=O)NCc1ccccc1F	1
ZINC71830803	Cc1c(nnc([O-])c1C(=O)N1CCC(CC1)C[N@@H+](C)C(C)C)C	0
ZINC71831010	CC1(CN([C@@H]1c1ccccc1)C(=O)c1csc(n1)COC)C	0
ZINC71837543	c1cc(cc(c1)F)C1(CCC1)C(=O)N1CCc2c1cc(cc2)[N+](=O)[O-]	1
ZINC71839873	Cn1c2ccccc2n(c1=O)CCC(=O)N1CCN2CCCC[C@H]2C1	0
ZINC71840815	C[N@H+](Cc1ccc(cc1)OC(F)(F)F)CC(=O)N1CCOCC1	1
ZINC71844491	C[C@@H]1CN(C[C@H](O1)C)CC[NH2+]Cc1cc2c(c(c1)Cl)OCCCO2	0
ZINC71847583	c1cc(ncc1NC(=O)[C@@H]1C[C@H]1[N+](=O)[O-])OCC(C(F)F)(F)F	1
ZINC71851884	CCn1cc[nH+]c1CSc1nc([nH]n1)c1ccc(cc1)OC	0
ZINC71854898	C=CCn1c(nnc1SCc1nccn1Cc1ccccc1)C1CC1	0
ZINC71858382	c1ccc(cc1)Cc1ccccc1[N-]S(=O)(=O)c1cc([nH]c1)C(=O)[O-]	0
ZINC71858837	Cc1ccccc1C[S@](=O)CC(=O)Nc1ccc(cc1F)F	1
ZINC71871628	Cc1nc(no1)CN1CCCN(CC1)Cc1[nH]c2cccc(c2n1)F	0
ZINC71871854	CC(C)c1nc2n(n1)C[C@H](CC2)[NH2+]Cc1nccn1CC(F)(F)F	0
ZINC71873465	c1cc(c(c(c1)F)S(=O)(=O)NCCCn1cccn1)F	0
ZINC71880321	CCc1ncc2c(n1)CN(CC2)[C@@H](C)c1[nH]c(=O)c2ccccc2n1	0
ZINC71882226	CC[C@@H](CN1CCN(CC1)C(=O)CCCn1cncn1)O	0
ZINC71882679	Cc1ncc(s1)CN(C)C(=O)c1ccc(c(c1)F)N1CCOCC1	1
ZINC71883045	c1cc(oc1)CCC(=O)N[C@H]1CCN(C1)c1ccc(cc1F)F	1
ZINC71886699	c1ccc(c(c1)C(=O)NC[C@H](c1cccc(c1)C(F)(F)F)O)F	1
ZINC71889771	c1ccc(c(c1)c1nnc(o1)C1(CCOCC1)c1ccccc1Cl)F	0
ZINC71892473	c1cc(c(cc1/C(=N/S(=O)(=O)C[C@H]1CCCCO1)/[O-])F)F	0
ZINC71892931	Cc1nc(on1)[C@H](C)[N@@H+]1CCC[C@@H](C1)c1[nH]c2ccccc2n1	0
ZINC71896690	CCOCCC(=O)N[C@@H]1CCC[N@@H+](C1)Cc1c(cccc1F)F	1
ZINC71900356	CCc1cc([nH]n1)CNC(=O)Cn1ccc(n1)C(F)(F)F	1
ZINC71902481	Cc1nnc(o1)[C@@H](C)NCc1ccccc1C[N@H+]1CCCC[C@@H]1C	0
ZINC71904367	C[N@@H+](Cc1[nH]c2cccc(c2n1)F)[C@@H](CO)c1ccc(cc1)OC	0
ZINC71907465	c1ccc(cc1)S(=O)(=O)NCCCSc1nccs1	0
ZINC71908830	CC(C)n1c2ccc(cc2nc1C(F)(F)F)C(=O)N(C)CC#N	1
ZINC71932274	CC[C@@H](C)C(=O)NCC1(CCCCC1)c1cccc(c1)C	0
ZINC71945282	Cc1c(c2cc(ccc2[nH]1)F)CC(=O)NC1(CC1)c1ccc(cc1)Br	1
ZINC71947224	CCOc1cccc(c1)CNC[C@H](c1ccc(cc1)F)N(C)C	0
ZINC71960001	CCn1c(=O)c2ccccc2nc1S[C@@H](C)c1c(cccc1F)F	0
ZINC71975106	CCOc1ccc(cc1)[C@]1(C(=O)N=C(N1)N)Cc1ccccc1F	1
ZINC71977355	COc1ccc(cc1)c1cc(nc(n1)N)c1ccc(cc1)F	0
ZINC71977820	CC(C)(C)c1ccc(cc1)c1cc(nc(n1)N)c1ccccc1Cl	0
ZINC71978516	C[C@H](C(=O)N(C)c1ccc(cc1)F)Oc1ccc(cc1Cl)Cl	1
ZINC71980822	c1cc(cc(c1)F)CSc1nc(sn1)Cl	0
ZINC71990917	Cc1nc(no1)C1(CCCC1)NS(=O)(=O)c1ccc(cc1Br)Br	0
ZINC72004081	CC(C)[C@@H](C(=O)OC)NC(=O)[C@@H]1C[C@@H]1c1ccccc1F	1
ZINC72018245	c1ccc(c(c1)[C@@H]1C[C@H]1C(=O)N[C@@H]1CCOc2c1cc(cc2)Br)Cl	0
ZINC72026181	C[C@H](COc1ccc(cc1F)F)NC(=O)NCc1ccc(cc1)Cl	1
ZINC72032776	CCO[C@@H]1CCCN(C1)C(=O)CCCOc1ccc(cc1Cl)Cl	0
ZINC72042256	COc1ccccc1SCc1csc(n1)COc1ccc(cc1)F	0
ZINC72058412	CN(CC(=O)Nc1ccc(cc1)c1[nH]cc[nH+]1)S(=O)(=O)C	0
ZINC72059065	c1cc(oc1)COC[C@H](Cn1c(=O)ccc(n1)c1ccc(cc1)F)O	0
ZINC72064589	CC(C)(C)OC(=O)CN(C)C(=O)c1ccc(cc1F)Br	1
ZINC72068676	CC(C)(c1ccccc1F)C(=O)Nc1cc2c(cc1Cl)OCCO2	1
ZINC72095434	c1cc(c(c(c1)F)NC(=O)/C=C/c1c(cccc1F)F)N1CCCC1	1
ZINC72099196	c1cc(ccc1OCc1nnc(o1)SCc1ccc(cc1Cl)F)Cl	0
ZINC72112883	CCOc1cc(ccc1OC(F)F)/C=C/C(=O)N(C)c1ccccc1	1
ZINC72115605	C[C@H](c1ccc(cc1)OC)NC(=O)C(C)(C)C	0
ZINC72128057	CCc1csc(n1)Cn1ccnc1[C@H]1CCC[N@H+](C1)CC	0
ZINC72131298	CCn1cc(s/c/1=N\C(=O)[C@@H]1C(=O)c2ccccc2S(=O)(=O)N1C)C	0
ZINC72131761	C[C@H]1CCCCN1[C@@H]1C[N@@H+](C1)Cc1cnc(nc1)C1CCCCC1	0
ZINC72143447	CN([C@H]1CCCN(C1)Cc1ccccc1F)S(=O)(=O)N1CCOCC1	0
ZINC72148791	CCc1cc(nc[nH+]1)N1CCC[C@H](C1)Nc1ccc2c(c1)OCCO2	0
ZINC72149799	c1cc(cc(c1)C(=O)[O-])CC1CCN(CC1)c1ncc(cn1)F	1
ZINC72150576	c1cscc1C[N@@H+]1CCC[C@@H](C1)Cn1cc[nH+]c1	0
ZINC72157011	COc1cc2c(cc1CN1CC(C1)c1cccnc1)OCCCO2	0
ZINC72161379	c1ccc(cc1)c1nnc(o1)C[N@H+]1CCC[C@H]1c1ccccn1	0
ZINC72161472	Cc1nc(c2cnn(c2n1)C)NCCc1csc(n1)C(C)C	0
ZINC72162879	C[NH+](C)C[C@@]1(CCCN(CC1)Cc1c(cccc1F)F)O	0
ZINC72165110	COc1ccccc1c1cc(nc2c1cc[nH]2)NC1CC[NH2+]CC1	0
ZINC72166726	c1cc(cc(c1)F)O[C@H]1CC[N@@H+](CC1)Cc1cccnc1	0
ZINC72190651	CCOC(=O)c1c(c([nH]n1)C)F	1
ZINC72190899	c1cc(c(cc1OC(F)(F)F)O)[C@@H](C(F)(F)F)N	0
ZINC72190967	c1cc(ccc1[C@@H](C(F)(F)F)[NH3+])OCc1ccc(cc1Cl)Cl	0
ZINC72192740	c1ccc(c(c1)c1cc(cnc1)Br)C(F)(F)F	0
ZINC72195828	c1cc(cc(c1)Oc1ccc(cc1)F)[C@@H](C(F)(F)F)N	0
ZINC72196021	c1c(c(c(c(c1Br)[C@@H](C(F)(F)F)N)O)F)F	0
ZINC72196101	c1cc(c(cc1I)[C@@H](C(F)(F)F)N)F	0
ZINC72198396	c1cc(c(c(c1)C(F)(F)F)[O-])[C@H](CO)[NH3+]	0
ZINC72201403	c1cc(c(cc1C(F)(F)F)[C@@H](C[NH3+])N)Cl	0
ZINC72201591	c1cc(c(cc1[C@@H]1CCC[NH2+]1)C#N)F	0
ZINC72201768	c1cc(c(c(c1[C@@H]1CCC[NH2+]1)F)F)O	0
ZINC72201910	c1c(c(cc(c1[C@H]1CCC[NH2+]1)[O-])F)C#N	0
ZINC72202449	COc1c(cc(cc1Cl)[C@H]1CCC[NH2+]1)F	0
ZINC72209502	Cc1cc(n(n1)CCC[NH3+])C(F)(F)F	0
ZINC72209585	CCn1cc(c(n1)C)COc1ccccc1[N+](=O)[O-]	0
ZINC72231187	Cc1cc[n-]/c(=N/C#N)/c1	0
ZINC72232090	CCS(=O)(=O)CC(=O)N1CCC[C@@H](C1)c1nc(on1)C(C)C	0
ZINC72235162	Cc1nc(n(n1)[C@@H]1CCCN(C1)C(=O)c1cccc(c1OC)OC)C	0
ZINC72240451	CCn1ccc(n1)NC(=O)CCc1c(nn(c1C)C)C	0
ZINC72241528	CCn1ccc(n1)NC(=O)[C@H]1[C@H](N(C(=O)CO1)C)c1ccccc1F	1
ZINC72243027	c1cc(oc1)c1cc([nH][nH+]1)NCc1ccc(cc1)Cl	0
ZINC72243091	Cc1cccc(n1)NC(=O)c1csnc1C	0
ZINC72243396	c1cc(c(nc1)C(=O)Nc1ccc(cc1F)F)Cl	1
ZINC72248225	Cc1cc(nc(n1)N(C)C)C(=O)NC[C@H](C)c1ccc(cc1)F	1
ZINC72248333	C[C@H](CNC(=O)CCC1CCCC1)c1ccc(cc1)F	1
ZINC72252690	C=CC[N@@H+]1CCCN(CC1)C(=O)C(F)(F)F	1
ZINC72255980	c1cc2c(cc1CCC(=O)Nc1cc(n[nH]1)c1ccncc1)OCO2	0
ZINC72258334	C[NH+](C)Cc1cc([nH]n1)NC(=O)COc1ccc2ccccc2c1	0
ZINC72259968	C[C@@H]1CCCN(C1)C(=O)c1cc(cs1)c1ccco1	0
ZINC72260807	Cc1ccc(cc1)CNc1c2cc(sc2nc(n1)c1cccnc1)C	0
ZINC72265660	c1cc(c(c(c1C(F)(F)F)Cl)F)Cl	0
ZINC72266703	c1cc(ccc1N1CCN(CC1)c1ccc(c[nH+]1)/C(=N/O)/N)F	0
ZINC72273643	c1cc2c(c(c1)F)CC[C@@H]2NC(=O)COc1ccc(cc1)C(=O)N	1
ZINC72274788	Cc1nc(cs1)CN(C)C(=O)N[C@H](C)c1ccc(c(c1)F)F	1
ZINC72279608	Cn1ccnc1CN1CCCN(CC1)C(=O)CN1CSCC1=O	0
ZINC72281341	C[C@@H]1COCCN1[C@@H](C)CNC(=O)N(C)[C@@H](C)c1ccccn1	0
ZINC72281911	CCc1cc(nc[nH+]1)N1CCC[C@@H]1c1nc(on1)C	0
ZINC72282705	Cc1cc(c(n1C1CC1)C)C(=O)N1CCC[C@H](C1)c1ccn[nH]1	0
ZINC72286694	Cc1c(c(n[nH]1)C)S(=O)(=O)[N-]c1ccc(c(c1)F)n1cc[nH+]c1C	0
ZINC72286984	c1ccc(cc1)C[S@@](=O)CCNC(=O)c1ccc(c(c1)Cl)O	0
ZINC72291604	CN(c1ccc(cc1F)Br)S(=O)(=O)CCOC	0
ZINC72302288	CCCCn1c(nnn1)CN1CCc2c(cc(=O)n(n2)CCC)C1	0
ZINC72302887	CCOc1c(cccc1F)C(=O)Nc1ccc(cc1)c1nc[nH]n1	1
ZINC72306597	Cc1cc(n(n1)[C@@H](C)C(=O)NC[C@@](C)(c1ccsc1)O)C	0
ZINC72313022	CCn1cc([nH+]c1)S(=O)(=O)[N-]c1cccc(c1F)F	0
ZINC72321452	CC(C)C(=O)Nc1ccc(cc1)[C@@H]1[C@H](N(C(=O)CO1)C)CO	0
ZINC72331819	CCOc1cc(ccc1OC)CNC(=O)c1c(cccc1Cl)F	1
ZINC72335413	c1cc(ccc1[C@@]1(CC2(CC[NH2+]CC2)OC1)O)F	0
ZINC72339688	c1cc(c(cc1N)F)n1ccc(n1)C(=O)[O-]	1
ZINC72358495	COCC[N@@H+]1CCC[C@@H](C1)c1c(nccn1)c1ccccc1F	0
ZINC72359090	C[NH+](C)CC(=O)N1CCC[C@H](C1)c1c(nccn1)c1ccc(cc1)F	1
ZINC72363721	Cc1cn[nH]c1[C@H]1CCC[N@@H+]1Cc1ccccc1F	0
ZINC72365190	C[N@H+]1CC[C@@H](CC1)c1ccc(cn1)N[C@H]1CCS(=O)(=O)C1	0
ZINC72369002	Cc1cc(nc[nH+]1)N1CCC[C@@H](C1)c1ccncc1	0
ZINC72376216	c1cc(ccc1CN1CCC[C@H]1c1cncc(n1)Nc1nncs1)F	0
ZINC72392337	C=CC[NH+](CC=C)Cc1cc(cn2c1nnn2)c1ccc(cc1)F	0
ZINC72397387	c1cnc(nc1C[N@H+]1CCCC[C@@H]1CO)N1CCOCC1	0
ZINC72397562	C[C@H]1CN2C[C@@H](C[C@@H]2CN1Cc1ccc(cc1)F)O	0
ZINC72397660	Cc1ccc(s1)C[N@@H+]1C[C@@H]2C[C@H](CN2C[C@H]1C)O	0
ZINC72400711	Cn1c(c(cn1)Br)c1nn2c(nnc2s1)c1cccc(c1)F	0
ZINC72402492	c1cc[nH+]c(c1)N1CCN(CC1)Cn1c(=O)ccc(n1)c1ccco1	0
ZINC72402696	C[N@@H+]1CCCN(CC1)Cn1c(=O)ccc(n1)c1ccccc1F	0
ZINC72403883	CC(C)n1c2c(cn1)c(c1c(n2)[nH]c(=O)s1)c1ccc(c(c1)OC)O	0
ZINC72406892	Cc1cc(ccc1OC1(CCN(CC1)c1nccc(n1)N)C(=O)[O-])F	1
ZINC72414286	CCOc1cc(c(cc1Cl)S(=O)(=O)[N-]c1cc2ccccc2[nH+]c1)Cl	0
ZINC72418943	Cn1c(nnc1[C@H]1CCCN(C1)c1cc[nH+]cc1)CN(C)C	0
ZINC72421355	C[C@@H](C1CCN(CC1)Cc1ccc(c(c1)Cl)F)[NH+]1CCOCC1	0
ZINC72422761	Cc1ccc(cc1)S(=O)(=O)NCCCn1cc[nH+]c1[C@@H]1CCOC1	0
ZINC72425053	Cc1c(cnc([O-])c1C#N)C(=O)N1CCCC[C@H]1CC[NH+](C)C	0
ZINC72427480	Cc1cc(c(cc1C)O)c1cc([nH]n1)C(=O)Nc1ccccc1F	1
ZINC72428643	Cc1c2c(ncnc2N(C)C[C@H](C)C[NH+]2CCCC2)n(n1)C	0
ZINC72430794	COc1cccc(c1)C[N@@H+]1CCC[C@@H](C1)Nc1cc(ncn1)N	0
ZINC72432066	c1ccc(cc1)CN1C[C@]2(CCC[N@H+](C2)CCC(=O)N)CCC1=O	0
ZINC72438160	Cn1c(nnc1[C@H]1CCCN(C1)c1ccc(cn1)Cl)CN1CCCC1	0
ZINC72449467	Cc1ccc(cc1C)n1ccc2c(c1=O)c(nc1n2nc(n1)C)C	0
ZINC72454444	c1ccc(cc1)CN1C[C@]2(CCCN(C2)c2ccccn2)CCC1=O	0
ZINC72462068	Cc1c(cn(n1)c1ccc(cc1)F)c1ccncn1	0
ZINC72463629	CCCN1[C@@H]2CCN(C[C@@H]2CCC1=O)S(=O)(=O)c1ccccc1F	1
ZINC72465911	CC(C)c1cc([O-])nc(n1)NS(=O)(=O)c1ccc(c(c1)OC)OC	0
ZINC72467596	Cc1ccc(c(c1)C)NC1=C(C(=O)CC(C1)(C)C)C#N	0
ZINC72473065	C[C@@H](C1CCN(CC1)Cc1cnc(s1)N(C)C)N1CCOCC1	0
ZINC72473065	C[C@@H](C1CCN(CC1)Cc1cnc(s1)N(C)C)[NH+]1CCOCC1	0
ZINC72474602	COc1cc(ccc1F)CN1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)S(=O)(=O)C	0
ZINC72477301	Cc1c(c(n(n1)C)C)CN(C)c1cc(nc2n1ncc2)COC	0
ZINC72478312	Cc1cc(nc(n1)N)N1CCC[C@H](C1)CCc1ccc(c(c1)F)F	0
ZINC72498296	Cc1ccc(c(c1)OC)OCC(=O)Oc1ccc(cc1)CCC(=O)C	0
ZINC72508744	c1cc(ccc1c1nnc(o1)SCC(=O)OCC(F)(F)F)Cl	1
ZINC72518820	C[C@H](CCNC(=O)N1CCNC(=O)C1)c1cccc(c1)C(F)(F)F	1
ZINC72538121	C[C@@H](c1ccc(cc1)F)NC(=O)CSCc1cccc(c1)C(=O)OC	1
ZINC72540928	c1ccc(cc1)CCc1nc(on1)CSc1nc[nH]n1	0
ZINC72576547	c1cc(cc(c1)Cl)CCNC(=O)c1cc(ccc1F)S(=O)(=O)N	1
ZINC72590829	Cc1ccccc1n1c2c(cn1)c(=O)n(cn2)C[C@@H]1CCCO1	0
ZINC72591765	Cc1ccc(cc1)NC(=O)CS(=O)(=O)c1ccc(cc1C)C	0
ZINC72634051	CCN(Cc1ccc2c(c1)OCO2)C(=O)c1ccccc1OC(F)F	1
ZINC72640488	CC(=C)Cn1cnc2ccc(cc2c1=O)I	0
ZINC72645162	c1ccc(c(c1)COC(=O)/C=C/c1ccco1)F	1
ZINC72665093	c1cc(ncc1[N+](=O)[O-])N[C@H]1CCN(C1)Cc1nnnn1C1CC1	0
ZINC72671956	CC[C@H](c1ccc(cc1)OC)NCc1ccc(c(c1)OC(F)F)OC	0
ZINC72703092	c1cc(ccc1CC(=O)OCc1ccc2c(c1)OCO2)OC(F)F	1
ZINC72713248	CC(C)c1ccc(cc1[N+](=O)[O-])C[NH2+]Cc1ccccn1	0
ZINC72713408	CCCCCC[NH2+]Cc1cc(n(c1C)C)C#N	0
ZINC72749254	CCCCn1c(c(c(n1)C)/C=C\C(=O)NNC(=O)C(=O)NC1CC1)Cl	0
ZINC72788825	CC(C)OCCCNC(=O)[C@H]1CCN(CC1)C(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72807971	C[C@H](C(=O)NCc1ccco1)N1C(=O)[C@@H]2CCCC[C@@H]2C1=O	0
ZINC72866323	Cn1ccnc1SCC(=O)NC1(CCCC1)c1ccccc1	0
ZINC72869966	C[C@@H](C(=O)Nc1cnn(c1)c1cccc(c1)C(F)(F)F)NC(=O)N	1
ZINC72887299	CC(C)C[C@@H]1COCCN1C(=O)c1cccc(c1)OCC(=O)N	0
ZINC72976992	CCc1c(c([nH]c1C(=O)C[N@H+]1CCC[C@H](C1)COCC)C)C(=O)C	0
ZINC72977042	CCOC[C@H]1CCC[N@H+](C1)Cc1ccc(cc1C(=O)OC)F	1
ZINC72979892	CC(C)C[C@H]1COCC[N@@H+]1Cc1csc(n1)N(CCOC)C(=O)C	0
ZINC72980532	CCCCCN(Cc1ccc(cc1)Cl)CC(=O)NC(=O)N	0
ZINC73017724	Cc1c(ccc(n1)c1cccs1)C(=O)Nc1cc(ccc1F)[N+](=O)[O-]	1
ZINC73066340	Cc1c(sc(n1)c1ccc(cc1)OC)[C@@H](C)NC(=O)N(C)CC(F)F	1
ZINC73070198	CN([C@@H]1CCS(=O)(=O)C1)C(=O)c1c(cco1)CSc1ccccc1	0
ZINC73088916	C[C@H](C(=O)[C@@H](C#N)C(=O)NC)Oc1ccc(cc1Cl)F	1
ZINC73125093	C[C@H](c1ccc(cc1)Cl)OC[C@@H](Cn1cnc2ccccc2c1=O)O	0
ZINC73134729	Cc1c(sc(n1)c1ccc(cc1)OC)[C@H](C)NC(=O)CNC(=O)N	0
ZINC73182221	Cc1c(c(on1)C)[C@@H](C)NC(=O)Nc1ccc(cc1Br)F	1
ZINC73182227	CCOC[C@@H]1CCCN(C1)C(=O)Nc1ccc(cc1Br)F	1
ZINC73247711	c1cc(ccc1CNC(=O)C(=O)Nc1ccc2c(c1)CC(=O)N2)F	1
ZINC73256435	Cc1cc(c(cc1Cl)OC)NC(=O)C(=O)N[C@@H](C)c1c(noc1C)C	0
ZINC73329750	CN(C)C(=O)[C@@H]1CCCN1C(=O)CCc1nc(no1)c1ccncc1	0
ZINC73369456	CCOCCSC(=[NH2+])N1CCOCC1	0
ZINC73389044	CN(C)c1ccc(cc1)CN(C)CN1CCSC1=O	0
ZINC73478621	CC/[NH+]=C(/NC[C@H](C)[NH+](CC)CC)\N1CCN(CC1)c1cccc[nH+]1	0
ZINC73509315	Cc1c(c(n(n1)C)C)CC(=O)O[C@H]1CCC[C@@H](C1)OC	0
ZINC73546309	CC/[NH+]=C(\NCc1ccc(cc1)F)/NCc1cn2cc(ccc2n1)Cl	0
ZINC73586552	Cc1nn(c(=S)n1C1CC1)C[N@@H+]1CCOC[C@H]1C	0
ZINC73595021	CCCCOCCCN/C(=[NH+]\C)/NCc1cccc(c1)NC(=O)C	0
ZINC73603170	Cc1ccc(o1)C[N@H+](C)Cc1ccccc1OC(F)F	0
ZINC73636912	C[C@@H]1CCC[C@@H](C1)NS(=O)(=O)c1ccc(cc1)OC	0
ZINC73637062	c1cc(c(cc1F)Cl)S(=O)(=O)NCCCOCC(F)(F)F	0
ZINC73638507	Cc1ccc(c(c1)C)c1nc2c(cccc2s1)C	0
ZINC73642263	Cn1cc(cn1)C[N@@H+](C)Cc1nccn1C(F)F	0
ZINC73662975	CCc1cc(nc(n1)c1ccc(cc1)C(F)(F)F)NC1CC[NH2+]CC1	0
ZINC73683990	CCC[C@H](C)NC(=O)[C@H](C)SCCOc1ccc(cc1)F	1
ZINC73685887	COCc1cc2n[nH]c(=O)n2c(n1)c1cccc(c1)F	0
ZINC73689611	c1ccc2c(c1)ncc(=O)n2Cc1cc(ccc1F)F	0
ZINC73703508	Cc1c(c(nc([nH+]1)Nc1ccc(cc1F)Br)OCC(=O)[O-])CCO	1
ZINC73706051	CCc1nc(cs1)CCN/C(=[NH+]/CC)/NCc1ccccc1F	0
ZINC73719156	c1cc(oc1)c1nc([nH]n1)/N=C(\[O-])/c1ccc(cc1)OC1CCCC1	0
ZINC73734564	CC/[NH+]=C(/NC[C@@H](c1ccco1)O)\N(C)Cc1ccc(cc1)OC	0
ZINC73804217	C[C@H](c1ccc(c(c1)OC)OCC(C)C)NCc1cccs1	0
ZINC73837082	C[C@H](c1ccc2cc(ccc2c1)OC)C(=O)O[C@@H](C)c1cccnc1	0
ZINC73837968	CCC(CC)S(=O)(=O)/N=C(\[O-])/c1c(ccs1)OC(F)F	0
ZINC73838430	CCC(CC)S(=O)(=O)/N=C(\[O-])/Cc1csc(n1)c1ccc(cc1)C	0
ZINC73841337	Cc1ccc(cc1)c1cc(on1)C(=O)Nc1ccccc1OC(F)F	1
ZINC73872153	Cc1ccc(cc1C)NC(=O)[C@H](C)N1CCOC(C1)(C)C	0
ZINC73878267	Cc1cc(ccc1F)c1nc([O-])c2ccc(cc2n1)C(=O)OC	1
ZINC73879161	Cc1ccc(nc1)[N-]S(=O)(=O)c1cccc(c1)OC(F)(F)F	0
ZINC73883472	CCc1nc(cs1)C[NH2+][C@@H](C)c1cccc(c1)C(F)(F)F	0
ZINC73939801	CCOC(=O)N[C@H](CC(C)C)CNC(=O)c1cc(ccc1C)F	1
ZINC73947107	c1c(c(cc(c1F)F)Cl)C(=O)NCCOCC(F)(F)F	1
ZINC73966112	C[C@H](c1nc(no1)c1ccccc1)Sc1c2c(nc[nH]2)ncn1	0
ZINC73983146	Cc1csc(n1)CCCNC(=O)Nc1cc(ccc1F)n1cccc1	1
ZINC74039479	C[C@H](c1ccc(cc1)F)N(C)S(=O)(=O)[NH-]	0
ZINC74050998	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)Nc1ccc(cc1)CC#N	0
ZINC74137203	C[C@@H](C(=O)OC)Sc1ccccc1C(=O)NC[C@H](CC(C)C)[NH+](C)C	0
ZINC74229679	CNC(=O)c1ccc(cc1)C[NH2+]CCCN(C)c1ccccc1	0
ZINC74252410	CC(C)(C)CCOC(=O)CCn1c(=O)c2ccccc2nn1	0
ZINC74292970	CN(Cc1ccc(nc1)Cl)C(=O)[C@@H]1C[C@@H]1c1ccccc1Cl	0
ZINC74398106	CC[C@H](C)c1ccccc1OC(=O)COCc1nc(no1)C	0
ZINC74425336	C[C@H](C(=O)Nc1ccc(cc1)S(=O)(=O)NC1CC1)[NH+]1CCCCCC1	0
ZINC74452165	C[C@H](c1ccc(cc1)Cl)NC(=O)CS(=O)(=O)[C@H](C)c1ccccc1	0
ZINC74586955	C[C@@H](C(=O)N[C@@H]1CCc2c1cc(cc2)F)[NH+]1CCCCCC1	1
ZINC74605917	CN([C@@H]1CCc2ccccc2C1)C(=O)Cc1ccc(cc1)F	1
ZINC74606995	CN([C@H]1CCc2ccccc2C1)C(=O)c1ccc(cc1)F	1
ZINC74632387	c1ccc(cc1)C[C@H](C(=O)NCCOc1cccnc1)n1cnnn1	0
ZINC75103995	Cc1ccc(o1)[C@H](C)[NH2+]Cc1ccc(cc1)[S@@](=O)C	0
ZINC75105650	CN(Cc1ccccc1)/C(=C/C#N)/c1ccc(cc1)F	0
ZINC75109674	c1ccc2c(c1)C=C(CO2)C(=O)O[C@H](C1CC1)C(F)(F)F	1
ZINC75133299	CN1CCO[C@H](C1)C[NH2+][C@@H]1CCOC1=O	0
ZINC75133548	c1ccc2cc(ccc2c1)OCCN1CCn2c(nnc2C2CC2)C1	0
ZINC75147193	c1cc(cc(c1)NC(=O)COc1cccc(c1)n1ccnc1)C#N	0
ZINC75155983	c1cc(cc(c1)C(F)(F)F)C(=O)NC[C@@H](c1cccs1)O	1
ZINC75156655	COc1ccc(cc1F)S(=O)(=O)N1CCC2(CC1)OCCCO2	0
ZINC75172644	c1cc(cc(c1)Cl)NC(=O)c1ccc(nn1)N1CCCCC1	0
ZINC75280002	CN(C)C(=NC(=O)/C(=C/1\CCCN1Cc1ccccc1)/C#N)N(C)C	0
ZINC75460038	C[C@H](CC(=O)Oc1ccc(cc1)F)c1ccccc1OC	1
ZINC75462725	Cc1ccsc1C(=O)NCC(=O)N=c1[nH]c2ccccc2[nH]1	0
ZINC75473739	C[C@@H](c1ccccc1)NC(=O)CC[S@](=O)Cc1ccc(cc1)F	1
ZINC75473754	c1ccc(c(c1)NC(=O)CC[S@@](=O)Cc1ccc(cc1)F)F	1
ZINC75530390	CC[NH+](CC)CCCNC(=O)N1CCN(CC1)Cc1cccs1	0
ZINC75563198	CCCCN(Cc1ccccc1F)C(=O)CCS(=O)(=O)C	1
ZINC75594167	Cc1c(cccc1NC(=O)[C@H]1CC(=O)Nc2c1cccc2)C(=O)N	0
ZINC75606717	C[C@H]([C@@H](C)n1cccn1)[NH2+][C@@H](C)C(=O)Nc1ncccn1	0
ZINC75610749	Cc1c/c(=N/S(=O)(=O)c2ccccc2C(F)(F)F)/cc[nH]1	0
ZINC75611416	c1cnc(nc1)N1CCC(CC1)Nc1cc[nH+]c2c1ccc(c2)F	0
ZINC75760414	CCOc1cc(ccc1OC)C[NH2+][C@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC75760441	COc1cc(ccc1OC(F)F)C[NH2+][C@@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC75776412	CC[C@H](CNCc1ccc(cc1)N(C)CCC#N)[NH+]1CCCC1	0
ZINC75799461	CCn1c(cc(n1)C(C)C)/C(=N/S(=O)(=O)c1ccccc1F)/[O-]	0
ZINC75852101	CC(C)n1ccnc1C(=O)[O-]	0
ZINC75881205	CCOC(=O)CCCOc1ccc(cc1)F	1
ZINC75885632	c1cc(cc(c1)F)OC(=O)C1CCN(CC1)c1ccc(cn1)Cl	1
ZINC75910373	C1[C@H](CN(C1=O)CC(F)(F)F)C(=O)NCCCC(=O)N	1
ZINC76015794	C[C@H]([C@H]1CCCO1)NC(=O)c1c(c(c(c(n1)Cl)Cl)Cl)Cl	0
ZINC76017257	COCCNC(=O)N[C@H](c1ccc(cc1)F)C(F)(F)F	1
ZINC76020035	c1cc(c(c(c1)F)[C@@H](CNC(=O)c1cccc(n1)n1cccn1)O)F	1
ZINC76022834	CC(C)Sc1nc(n[nH]1)NC(=O)c1ccnc(c1)F	1
ZINC76022853	CCc1ccc(o1)[C@@H](COC)NC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC76049192	CCCc1nc([nH]n1)[C@H]1CN(CCO1)CCn1cc(cn1)C#N	0
ZINC76050464	C[C@@H]1CN(C[C@H]1[NH+](C)C)C(=O)Cn1cccc(c1=O)C(F)(F)F	1
ZINC76063713	C[C@H](c1ccc(c(c1)F)S(=O)(=O)C)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC76077241	CCC(CC)c1nnc(s1)NC(=O)NCc1cccnc1OCC	0
ZINC76083639	CN(C)c1cc(c2ccccc2[nH+]1)CNc1c2c[nH]nc2ncn1	0
ZINC76094401	Cc1cc(ccc1NC(=O)N(C)Cc1c(nc2n1ccs2)Cl)F	1
ZINC76106677	c1cc2c(cc1F)ncn(c2=O)CC(=O)NC1CCOCC1	1
ZINC76107678	Cc1ccccc1[C@@]1(C(=O)N(C(=O)N1)Cc1cccc(c1)F)C	1
ZINC76148660	Cc1nc(cs1)CN1C[C@H](OC[C@@H]1c1ccccc1)C	0
ZINC76198685	C[C@@H]1CN(C[C@H](O1)C)C(=O)C[N@@H+]1CCCN(CC1)CC(F)(F)F	1
ZINC76214019	CN(CCS(=O)(=O)C)C(=O)CCn1cnc2c(c1=O)ccs2	0
ZINC76219971	C[C@@H](C(=O)OCCn1c2ccccc2oc1=O)OCC(F)(F)F	1
ZINC76265369	CC(C)(C)[C@@H]1CCc2c(sc(=O)n2CN(C)CC#N)C1	0
ZINC76299735	C[C@](C1CC1)(C(=O)OC)NS(=O)(=O)c1cccc(c1)C(F)(F)F	1
ZINC76305767	C[C@H](CSC)N(C)S(=O)(=O)c1cc(ccc1Cl)F	0
ZINC76312298	CC(C)[C@H](C(=O)Nc1cc(c[nH]c1=O)C(F)(F)F)NC1CCOCC1	1
ZINC76313961	CCOc1cc(ccc1OC)C(=O)[C@@H](C#N)c1nc(cc(n1)C)C	0
ZINC76395931	c1cc(cc(c1)OC(F)(F)F)CN[C@@H]1CCS(=O)(=O)C1	0
ZINC76397195	CS(=O)(=O)Cc1ccc(cc1)CNCc1cc(c(c(c1)F)F)F	0
ZINC76419424	CC[C@H]1C(=O)NCC[N@@H+]1CC(=O)Nc1cccc(c1C)C	0
ZINC76422531	CCCC[C@@]1(C(=O)N(C(=O)N1)Cc1ccon1)c1ccc(cc1)F	1
ZINC76479163	Cc1nc(no1)CNC(=O)Nc1ccc(cc1Cl)F	1
ZINC76483918	CC[NH+](CC)[C@@H](CC(C)C)CNC(=O)c1cc2c(n[nH]c2nc1)C	0
ZINC76504641	C[C@@H](C1CCCCC1)NC(=O)c1ccccc1COC	0
ZINC76557665	CN(CCS(=O)(=O)C)C(=O)NCc1ccc(cc1)n1ccnc1	0
ZINC76642773	C[C@@H]1C[C@H]1C(=O)Nc1cc(ccc1NC(=O)OC(C)(C)C)F	1
ZINC76647639	CCCCCCNC(=O)CN(C)Cc1nccn1C(F)F	1
ZINC76647900	CN(CCCOc1ccc(cc1)Cl)Cc1nccn1C(F)F	0
ZINC76698891	CCO[C@@H](C)c1nc(cs1)CO/N=C(\c1ccc(cc1Cl)F)/N	0
ZINC76699693	CC(C)(C)CCNC(=O)Cn1c(noc1=O)c1cccnc1	0
ZINC76727631	CCO[C@H](C)c1nc(on1)C[NH2+][C@@H](c1ccc(cc1)F)C1CCC1	0
ZINC76757479	CCc1nc(cs1)C[N@@H+]1CC[C@@H](C1)Nc1ccccc1	0
ZINC76761853	Cc1ccc(c(c1)C[NH2+][C@@H](C)c1ccc(cc1Cl)F)O	0
ZINC76802756	C[C@@H]1CN(CCN1Cc1cn2ccccc2[nH+]1)Cc1ccccc1	0
ZINC76824596	c1cc(sc1)CC(=O)N1CCC[C@@H]1C(=O)Nc1ccc(c(c1)C#N)F	1
ZINC76865558	c1ccc2c(c1)cc(c(=O)[nH]2)C[NH2+]Cc1ccccc1OC(F)(F)F	0
ZINC76916935	CC(C)[N@H+](CCNC(=O)Cc1ccccc1[N+](=O)[O-])C1CC1	0
ZINC76921289	CCC(CC)C(=O)Nc1ccc(c(c1)S(=O)(=O)NC(C)(C)C)F	1
ZINC76922189	Cc1cccc(n1)CN1CCN([C@@H](C1)CCO)Cc1ccccc1F	0
ZINC76933528	c1ccc2c(c1)[nH]/c(=N\C(=O)COC[C@@H]1CCCO1)/n2C1CCCC1	0
ZINC76942797	CN(CCCC=C)C(=O)NCC(=O)N1CCCC1	0
ZINC76960261	C[NH+](C)C[C@H](Cc1ccccc1)NC(=O)[C@H]1Cc2cc(ccc2O1)F	1
ZINC76970947	COCCOc1cccc(c1)C(=O)N1CC[C@@H](C1)Nc1ccccc1	0
ZINC76988425	CC(C)(C)OC(=O)N1CC[C@@H](C1)C(=O)N[C@@H](C#N)c1cccc(c1)Cl	0
ZINC76988433	c1cc(cc(c1)Cl)[C@@H](C#N)NC(=O)[C@@H]1Cc2cc(ccc2O1)F	1
ZINC77110474	c1ccc(c(c1)C1(CC1)C(=O)OCc1ccc(nc1)Cl)F	1
ZINC77112156	CCCCc1nc(on1)[C@@H](C)[S@@](=O)Cc1c(cccc1Cl)F	0
ZINC77120200	COc1cc(cc(c1)OC)C[NH+]1CCN(CC1)CCn1cc[nH+]c1	0
ZINC77125495	CCc1ccccc1CNC(=O)c1c(cc(s1)S(=O)(=O)N)C	0
ZINC77141579	C[C@H](C(=O)Nc1ccc(cc1OCC1CC1)F)NC(=O)c1cccs1	1
ZINC77157789	c1cc(=O)[nH]cc1C(=O)N(CC(F)(F)F)C1CCOCC1	1
ZINC77164096	CCC(CC)NC(=O)C(=O)NNC(=O)[C@H](C)c1cccs1	0
ZINC77170130	CC(=O)N[C@@H]1CCC[N@@H+](C1)CC(=O)N(C)CCOc1ccccc1F	1
ZINC77171018	c1ccc(cc1)n1cc(cn1)C[N@@H+]1CCC[C@H]1c1ccc[nH]1	0
ZINC77171121	CC(C)Oc1cccc(c1)C[N@@H+]1CCC[C@H]1c1ccc[nH]1	0
ZINC77172877	CCO[C@@H](C)c1nc(on1)C[N@@H+]1CC[C@H](CC1)CC[NH+](C)C	0
ZINC77180507	CCOc1ccc(cc1F)S(=O)(=O)NC[C@@]1(CCc2c1cccc2)O	0
ZINC77195866	CCSc1nnc(s1)SCC(=O)N(C1CC1)[C@H](C)C1CC1	0
ZINC77210797	CCNC(=O)NC(=O)CN(C)Cc1cc(ccc1F)Br	1
ZINC77216284	C[C@@H]1CN(c2c1cccc2)C(=O)CNS(=O)(=O)c1cnn(c1)C	0
ZINC77231961	C[C@@H]1CCCC[C@H]1N(C)C(=O)CSc1nnnn1C(C)C	0
ZINC77241432	Cc1ccc(cc1NCCC=C)S(=O)(=O)N(C)C	0
ZINC77258933	CC(C)CC(=O)N[C@H](C(C)C)C(=O)OC[C@@H]1CCCCO1	0
ZINC77266031	c1cc(ccc1C[N@@H+]1CCOC[C@@H](C1)O)OC(F)(F)F	0
ZINC77267151	C[C@H](c1ccccc1F)N(C)CCOc1ccc(cc1OC)C#N	0
ZINC77280519	CCOc1ccc(cc1F)NC(=O)N[C@@H](C)CCSC	1
ZINC77327237	Cc1cc(c(n1c1ccc(cc1)C#N)C)C(=O)N(C)CCS(=O)(=O)C	0
ZINC77341118	CCc1c(c(n(n1)C)Cl)CN1CCOC[C@H](C1)CO	0
ZINC77344964	C[C@@H](c1cccc(c1)OC(F)F)NC(=O)NCCCCSC	1
ZINC77356391	c1cc2c(cc1[C@H]1CCCN1CN1CCOC1=S)OCO2	0
ZINC77375926	c1c(nnn1CC[NH3+])C(=O)NCc1nncn1C1CCCCC1	0
ZINC77387553	c1cc(c(cc1F)Cl)CN1CCC[C@](C1)(C[NH+]1CCCC1)O	0
ZINC77389257	CCCC[C@@H]1CCC[C@H]1NS(=O)(=O)c1ccc(cc1)N1CCOC1=O	0
ZINC77400969	Cn1c(ccn1)C[NH2+]Cc1cnn(c1)c1ccc(cc1)F	0
ZINC77401873	C[NH+](C)[C@@H](C[NH2+]Cc1cnn(c1)c1ccc(cc1)F)C1CC1	0
ZINC77407147	CSCC(=O)N1CC[C@H](C1)c1ccc(cc1)F	1
ZINC77410770	c1cc(ccc1[C@H](C(=O)N)[NH2+]CCCOC[C@@H]1CCOC1)Br	0
ZINC77428295	C[C@@H](C[C@@H](C)O)C[NH2+]Cc1ccc(c(c1)OC)OC(F)F	0
ZINC77438840	Cc1c([nH]c(n1)c1ccccc1)C(=O)N1CC[C@@]2(C1)CC(=O)NC2=O	0
ZINC77451035	COc1ccc(c(c1)CNC[C@@H](c1ccccc1Cl)O)OC(F)F	0
ZINC77457208	COc1ccc(c(c1C(=O)N[C@H]1CC[C@H]2[C@@H]1CCC2)F)F	1
ZINC77478922	C/C=C/C[S@](=O)[C@H](C)C(=O)Nc1cccc(c1)F	1
ZINC77484546	c1ccn(c1)c1cc(ccc1F)NC(=O)N1CCC[C@@H](C1)CO	1
ZINC77485348	Cc1nc(co1)CN1CCC[C@H](C1)c1c(cn[nH]1)c1ccccc1	0
ZINC77499513	CCN(CC)C(=O)Nc1ccc(c(c1)C#N)F	1
ZINC77506095	Cc1ccc2c(c1)[nH]c(n2)[C@H]1CCC[N@@H+]1Cc1c([nH+]c[nH]1)C	0
ZINC77519551	c1cc(cc(c1)Cl)[C@@H]1C[C@@H]1NC(=O)NCCCN1CCCCCC1=O	0
ZINC77542340	CCNC(=O)[C@@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(c(c1)C#N)F	1
ZINC77543927	CC(C)[N@H+](CCNC(=O)C(=O)Nc1ccc(c(c1)F)Cl)C1CC1	1
ZINC77552900	CC[NH+](CC)[C@H](C)CNC(=O)N(C)[C@H](C)CSC	0
ZINC77589083	Cc1cc(ccc1OC)N[C@H]1CC(=O)N(C1=O)c1ccccc1F	1
ZINC77591069	C[C@H](CCSC)N(C)C(=O)NCc1ccc(cc1C(F)(F)F)OC	1
ZINC77594017	CCC[N@@H+]1CCCN(CC1)C(=O)NCc1ccc(cc1F)C#N	1
ZINC77601974	Cc1cccnc1[C@H](C(C)C)NC(=O)NC(C)(C)c1cccc(c1)F	1
ZINC77611116	CC[C@@H]1CCC[C@H](C1)NC(=O)NC[C@@H](c1ccccc1F)O	1
ZINC77623084	CCN(C)C(=O)NCC1(CC1)c1ccccc1F	1
ZINC77644002	CCC(=O)N1CCN(CC1)C(=O)N[C@@H](C)CCSC	0
ZINC77672569	c1cc(cc(c1)Cl)[C@@H]1C[C@@H]1NC(=O)Nc1ccc(cc1)CC#N	0
ZINC77710742	CCCS(=O)(=O)N1CCC[C@H]1C(=O)Nc1ccc(cc1OCC)C	0
ZINC77723199	C[C@@H]1CCCN(CC1)C(=O)Nc1ccc(c(c1)Cl)[N-]S(=O)(=O)C	0
ZINC77731319	Cc1cc(n(n1)C)NC(=O)C(=O)N[C@H](C)Cc1ccccc1F	1
ZINC77817166	C[N@@H+]1CC[C@@H](C1)CNC(=O)C(=O)Nc1ccc(cc1)OC1CCCC1	0
ZINC77818679	c1ccc(c(c1)[C@@H]1C[C@@H]1C(=O)N1CC[C@@H](CC1)CC(=O)N)C(F)(F)F	1
ZINC77861005	CN(CCCC=C)C(=O)C(=O)Nc1ccc(cc1F)F	1
ZINC77879444	C[C@@H]1CCCN(CC1)C(=O)N[C@@H](CCCO)c1ccccc1	0
ZINC77892592	Cc1c(nc2n1cc(cc2)Cl)C(=O)N1CCC[C@@H](C1)C(=O)NC1CC1	0
ZINC77894931	Cc1cccc(c1)OCc1nnc(o1)SCCO[C@H]1CCCC[C@H]1C	0
ZINC77908897	CC(C)[C@@H](C(=O)NC1CCCC1)NC(=O)c1cc2n(c1)ccs2	0
ZINC77916369	CC[C@H]1CCC[C@@H](C1)NC(=O)C(=O)Nc1cc2c(cc1Cl)OCCO2	0
ZINC77943296	C[C@H]1CCc2ccccc2N1S(=O)(=O)/N=C(\[O-])/[C@@H]1CC=CC1	0
ZINC77943992	c1cc(ccc1C#N)S(=O)(=O)/N=C(\[O-])/c1ccc(nc1)C(F)(F)F	0
ZINC77956268	C1CS(=O)(=O)C[C@H]1CC(=O)OCC1CCN(CC1)CC(F)(F)F	1
ZINC77957455	CC(C)CC(=O)N[C@H](C(C)C)C(=O)OC[C@@H]1C[N@@H+](CCO1)CC(C)C	0
ZINC77959669	CCN(c1cccc(c1)F)S(=O)(=O)c1ccc2c(c1)CCN2C(=O)C	1
ZINC77962637	CC(C)CN(CC(C)C)C(=O)Cn1cc(cn1)I	0
ZINC77966462	COc1cc(ccc1OCC[S@@](=O)c1ccc(cc1)F)C#N	0
ZINC77971078	CC(C)NC(=O)c1ccnc2c1OCO2	0
ZINC77971150	Cc1cccc(c1)NC(=O)c1cc2cnc3c(c2n1C)cc[nH]3	0
ZINC77974201	c1cc(c(cc1n1c(nnn1)C1CC1)NC(=O)CC1CCCC1)F	1
ZINC77975668	Cc1ccccc1S(=O)(=O)NCC(=O)N1CCc2c(cccn2)C1	0
ZINC77978417	c1ccc2c(c1)CS(=O)(=O)C[C@@H]2NC(=O)Nc1cccc(c1)Cl	0
ZINC78038752	CN(c1ccccc1)C(=O)c1ccc(c(c1)COC)F	1
ZINC78057915	CC(C)CCNC(=O)[C@@H]1C[C@H]1c1ccccc1OC(F)(F)F	1
ZINC78076725	C[C@H](c1ccc(cc1)OC)N(C)C(=O)c1ccncc1F	1
ZINC78077037	C[C@@H](Cc1ccccc1F)C(=O)Nc1cc(ccc1OC)C(=O)NC	1
ZINC78086803	Cc1c(sc(n1)NC(=O)c1ccncc1F)Cc1ccc(cc1)F	1
ZINC78093719	CC(C)(C)CCC(=O)N(C)c1cc(ccc1F)F	1
ZINC78101998	Cc1cc(ccc1OC(=O)c1ccncc1F)C#N	1
ZINC78103158	CNC(=O)c1cc(ccc1NC(=O)c1ccncc1F)OC	1
ZINC78105600	Cc1csc(n1)[C@H](C)NC(=O)c1ccncc1F	1
ZINC78106247	CCCC[C@H]1CCC[C@H]1NC(=O)c1ccncc1F	1
ZINC78106489	C[C@@H](CC(=O)OCC(=O)NC)c1cccc(c1)C(F)(F)F	1
ZINC78112773	Cc1ccc(c(c1)C)C[C@H](C)NC(=O)[C@H](C(C)C)NC(=O)COC	0
ZINC78124671	c1cc(ccc1CC(=O)Nc1cc(c(c(c1)F)F)F)OCC#N	1
ZINC78124839	c1cc(c(nc1)SC(F)(F)F)C(=O)Nc1cc(c(c(c1)F)F)F	1
ZINC78124889	c1cscc1c1nnc(o1)CCC(=O)Nc1cc(c(c(c1)F)F)F	1
ZINC78125617	CC(C)(C)n1c(cc(n1)C(=O)Nc1cc(c(c(c1)F)F)F)C1CC1	1
ZINC78143000	c1cc(cc(c1)OC(=O)CCCNC(=O)c1cccs1)n1cccn1	0
ZINC78151301	c1ccc(cc1)C[C@H]1CCC[C@H]1NC(=O)c1cnccn1	0
ZINC78242098	C[C@@H](C(=O)OCc1ccccn1)SCC(=O)Nc1ccc(cc1)F	1
ZINC78247310	Cc1cc(cc(c1)CS(=O)(=O)c1ccc(cc1)[N+](=O)[O-])C	0
ZINC78250493	Cc1ccc(cc1Cl)NC(=O)CS(=O)(=O)[C@H](C)c1ccccc1	0
ZINC78257965	C[C@@H]1CCCN(C1)C(=O)Nc1cc(ccc1OCC(F)(F)F)F	1
ZINC78291387	COCCOC(=O)[C@H]1CC(=O)N(C1)Cc1ccco1	0
ZINC78309141	CCC[C@@H](C)NC(=O)[C@H](C)S(=O)(=O)Cc1nccn1C(F)F	1
ZINC78309636	C[C@@H](C(=O)NCC(F)(F)F)S(=O)(=O)Cc1csc(n1)C(C)C	1
ZINC78323773	CCc1ccccc1NC(=O)NCCCOC[C@H]1CCCO1	0
ZINC78345109	CC(=O)c1ccc(cc1OC(=O)[C@@H]1C[C@@H]1c1ccccc1F)OC	1
ZINC78345713	CC(=O)c1ccc(c(c1)OC)OC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F	1
ZINC78371966	CN(C)[C@H](CNCc1c(cccc1F)N1CCCC1)c1ccco1	0
ZINC78380798	c1ccc(c(c1)OCCO)OCc1ccc(cc1Cl)F	0
ZINC78385234	CC(C)N(C)C(=O)COc1cccc(c1)C(=O)N	0
ZINC78392560	c1cc2cc(cc(c2nc1)Cn1nc(nn1)c1ccsc1)F	0
ZINC78392799	c1ccc(cc1)c1nnc(o1)OCc1ncc(o1)c1ccc(cc1)F	0
ZINC78394460	C[C@H]1CCCC[C@H]1[NH2+][C@@H](C)C(=O)Nc1ccc(cc1)OC(F)F	1
ZINC78395168	C[C@@H]1CCc2c(sc3c2c(=O)[nH]c(n3)[C@H](C)N(C)CC(=O)N(C)C)C1	0
ZINC78402580	CCc1nc(cs1)CCNC(=O)Nc1ccc(c(c1)C)F	1
ZINC78421611	Cc1ccc(cc1)[C@H](c1ccccc1)[NH2+]Cc1cc(n(c1C)C)C#N	0
ZINC78434609	COc1ccc(cc1)C[N@H+](C[C@@H](COC[C@@H]1CCCO1)O)C1CC1	0
ZINC78466712	Cc1cccc2n1c(=O)cc(n2)CSCCOc1ccccc1F	0
ZINC78466781	CC/C=C(\C)/C(=O)N1CSC[C@@H]1C(=O)NOCC	0
ZINC78470623	c1cc(c(c(c1)Cl)CNc1ccc(cc1C(F)(F)F)OCCO)F	0
ZINC78485620	Cc1ccccc1OC[C@H](CSc1nc([nH]n1)c1ccccc1F)O	0
ZINC78489429	CC[NH+](CC)CCN(CC(C)C)S(=O)(=O)c1ccc(c(c1)C#N)F	0
ZINC78489480	CCOc1cccc(c1)[C@@H](C)NS(=O)(=O)c1ccc(c(c1)C#N)F	0
ZINC78490899	COc1cc(cc(c1)OC)C(=O)Nc1cc(ccc1O)C(F)(F)F	1
ZINC78493667	c1ccnc(c1)NCCCCNC(=O)c1ccc(cc1)SC(F)F	1
ZINC78507697	CC(C)(Cc1ccccc1OC)NC(=O)CC1CCCC1	0
ZINC78517609	Cn1ccc(n1)NC(=O)Cn1c(=O)c2ccccc2nc1[S-]	0
ZINC78527410	CCCCOc1ccc(cc1OC)CN1CCN(CC1)CCC#N	0
ZINC78529782	CCOc1cccc(c1)[C@H](C)NS(=O)(=O)c1cc(c(cc1F)F)F	0
ZINC78536529	c1cc(cc(c1)F)NC(=S)NC(=O)CCC1CCCCC1	1
ZINC78543414	C[C@H](C(=O)NNC(=O)c1cc(n[nH]1)CC(C)C)Oc1ccc(cc1)F	1
ZINC78545935	C[C@H](Cc1ccccc1)NC(=O)c1ccc(cc1[N+](=O)[O-])[N+](=O)[O-]	0
ZINC78549827	Cc1ccc(c(c1)C(=O)Nc1c(c(nn1C)C)C)F	1
ZINC78553870	C[NH+]1CCN(CC1)c1ccccc1C[NH2+]Cc1cc(ccc1F)F	0
ZINC78555583	C[C@H](c1ccccc1)SCCCN1C(=O)CNC1=O	0
ZINC78556117	Cc1nc(cs1)C[S@](=O)Cc1ccc(cc1)C(F)(F)F	0
ZINC78556125	C[C@H](c1ccccc1F)[S@@](=O)Cc1cccc(c1)F	0
ZINC78610787	c1cc(cc(c1)OCCCCC(=O)/N=C\1/NCCS1)C#N	0
ZINC78624952	CC[C@@H]1CCC[N@@H+](C1)C(C)(C)CNC(=O)[C@@H](C(C)C)NC(=O)OC	0
ZINC78635525	CC[C@H](c1cccc(c1)[N+](=O)[O-])NCc1ccc(cc1)OC(F)F	0
ZINC78635732	c1ccc(c(c1)C(F)(F)F)NCC(=O)NC1(CCCCC1)C#N	1
ZINC78637404	Cc1cc(ccc1S(=O)(=O)NC[C@@H]1CC[N@@H+](C1)C1CC1)F	0
ZINC78658660	Cc1cc(c(nc1)N(C)Cc1[nH+]ccn1CC(F)(F)F)[N+](=O)[O-]	0
ZINC78676499	Cc1ccc(c(c1)F)CCl	0
ZINC78708792	C=CCn1c(nnc1SC[C@H]1C[NH+]=C(S1)N1CCOCC1)C1CC1	0
ZINC78746522	Cc1cc(ccc1F)c1nc(on1)[C@H](C)Sc1nnc(s1)N	0
ZINC78762875	c1ccc(c(c1)NC(=O)c1cccc(c1)n1cccn1)SC(F)F	1
ZINC78774436	c1cc(c2c(c1)OCCO2)[C@H]1CCCN1c1ccc(cc1F)C#N	0
ZINC78776578	c1cc(ccc1CC(=O)NCCO)OCc1ccc(cc1F)Br	1
ZINC78784809	CC(C)C(=O)N1CCC(CC1)C(=O)Oc1ccc(cc1)F	1
ZINC78791020	CCc1nc(cs1)CNCCc1ccc(cc1)C(F)(F)F	0
ZINC78796567	c1ccc2c(c1)C[C@H](C(=O)N2)CCC(=O)Nc1nc(cs1)C(=O)N	0
ZINC78819962	C[C@@H](c1ccc(cc1Cl)F)NC(=O)c1cccc(c1Cl)Cl	1
ZINC78822208	CC(C)c1nc(cs1)CO/N=C/c1ccccc1C(F)(F)F	0
ZINC78824682	CCCCN1C(=O)[C@@](NC1=O)(C)CCc1ccc(cc1)OC(F)F	1
ZINC78846927	c1cc(c(cc1OS(=O)(=O)c1cc(c(nc1)Cl)Cl)F)F	0
ZINC78868641	c1cc(oc1)c1nc([nH]n1)NC(=O)c1ccc(cc1)OC(F)(F)F	1
ZINC78884197	Cc1c(c(nc(n1)C(C)C)SC)C(=O)N[C@@H]1CC[C@@H](CC1)O	0
ZINC78893947	c1ccc(c(c1)[C@H](CN1CCO[C@@H](C1)CNc1cccn[nH+]1)O)F	0
ZINC78901076	c1cnccc1CN1CCC[C@@H](C1)c1cc([nH]n1)C(F)(F)F	0
ZINC78907556	c1cc(ccc1CNCc1ccc(nc1)N1CCCC1)C(F)(F)F	0
ZINC78910023	C[C@H](C(=O)NC1(CCCCC1)C#N)[N@H+](C)Cc1ccc(c(c1)F)OC	1
ZINC78912062	CCCOc1cc(ccc1OC)C[NH2+][C@@H](C)[C@@H]1CCCO1	0
ZINC78961806	Cc1cccc(c1)CN1CCN(CC1)C(=O)c1ccoc1C	0
ZINC78967824	CCc1ccc(cc1)NCC(=O)Nc1ccc(cc1)CC#N	0
ZINC78970162	C[C@@H](c1cccc(c1)OC(F)F)[NH2+]Cc1cccc(c1)OC	0
ZINC78985198	COC(=O)[C@@H]1CCCCN1C(=O)C/C=C/c1ccc(cc1)F	1
ZINC78985901	Cc1nc(on1)[C@@H](C)OC(=O)c1cnn(c1C(F)(F)F)C(C)C	1
ZINC78995596	COCCOc1ccc(cc1)NCc1ccccc1OC(F)F	0
ZINC79001990	Cc1ccc(c(c1)[C@@H](C)NC(=O)[C@H]1CS[C@@]2(N1C(=O)CC2)C)OC	0
ZINC79014945	c1cc(oc1C[NH2+][C@@H]1CCCSC1)CO	0
ZINC79027517	c1cc(cc(c1)Cl)[C@H]1CNC(=O)C21CC[NH2+]CC2	0
ZINC79030403	Cc1nnc(o1)[C@H](C)[NH2+][C@@H](C)c1ccc(cc1)OCCC(C)C	0
ZINC79031455	COc1ccccc1C[C@H]1CCC[N@H+]1C[C@@H](CCC#N)C#N	0
ZINC79032589	Cc1cc(n2c(n1)c(c(n2)C)c1ccc(cc1Cl)Cl)N1CC[C@H](C1)[NH3+]	0
ZINC79034968	Cn1c(=O)c(c(cn1)NCCc1[nH+]ccn1C(F)F)Br	0
ZINC79037025	CC(C)(C)CS(=O)(=O)/N=C(\[O-])/c1ccc(c(c1)OC)OC	0
ZINC79049888	CCCc1cc([nH]n1)NC(=O)COCCOC	0
ZINC79054112	Cc1c(sc(n1)C(C)(C)NC(=O)c1ccc(c(c1)S(=O)(=O)NC)F)C	1
ZINC79074377	c1ccc(c(c1)CNCc1ccc(cc1)n1cccn1)OC(F)F	0
ZINC79078199	c1ccc(cc1)Cn1c(nnn1)SCC(F)(F)F	0
ZINC79117942	Cc1ccccc1NC(=O)[C@@H](C)SCc1ccccc1OC	0
ZINC79144428	Cc1nnnn1c1cccc(c1)NC(=O)N[C@@H](CO)c1ccccc1	0
ZINC79219940	COCCCN(CCOC)C(=O)C1CCN(CC1)c1ncccn1	0
ZINC79247576	Cc1cc2c(c(c1)F)N(CCC2)C(=O)c1ccc2c(c1)OCO2	1
ZINC79251845	COc1cccc(c1)[C@@H](CNC(=O)N(CCO)C1CC1)[NH+]1CCCC1	0
ZINC79292672	C[C@@H](C[NH+]1CCCCC1)NC(=O)N(C)Cc1ccc(c(c1)F)F	1
ZINC79318386	c1ccc(cc1)[C@@H](C(=O)Nc1ccc(cc1)OC[C@@H]1CCCO1)O	0
ZINC79331517	CCc1nc(on1)CSCc1ccc(cc1)F	0
ZINC79354344	Cc1nc(no1)CSCc1c(ccc2c1nccc2)Cl	0
ZINC79354933	Cc1nc(no1)CS[C@H](C)C(=O)Nc1cc(ccc1F)Cl	1
ZINC79372334	CCC[C@@H](C)NC(=O)[C@H](C)S[C@@H](C)c1nc(no1)c1cccs1	0
ZINC79380068	C[NH+](C)CCOc1ccc(cc1)NC(=O)[C@@H]1C[C@H]1c1ccccc1F	1
ZINC79408575	Cc1ccc(cc1F)CNC(=O)NC[C@@H](C)C[NH+]1CCCC1	1
ZINC79438563	C[C@H](c1ccccn1)[NH2+]C[C@H]1CCCC[NH2+]1	0
ZINC79466414	c1cc(c(cc1C[N@H+]1CC[C@@H](CC1)NC(=O)N)F)Br	1
ZINC79496256	Cc1csc([nH+]1)N1CCN(CC1)C(=O)NCc1ccc(c(c1)F)OC	1
ZINC79574152	C[C@H]1C[N@H+](CCO1)C1CCN(CC1)C(=O)NCCc1ccccc1F	1
ZINC79622792	CC[C@@H](c1ccccc1OC(F)F)NC(=O)c1n[nH]c(=O)[nH]1	1
ZINC79667418	C[C@H](c1ccccc1Cl)N(C)C(=O)Nc1ccc2c(c1)CCC(=O)N2	0
ZINC79694432	C[NH+](C)[C@H](CNC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F)C1CC1	1
ZINC79793663	Cc1ccc(c(c1)C)OC(=O)Cn1c(c(c(n1)C)Cl)C	0
ZINC79794984	CCOCCO[C@@H](C)C(=O)Nc1ccnn1Cc1ccc(o1)C	0
ZINC79815120	Cc1cc(ccc1F)C[NH2+]C[C@@H](c1ccc(cc1)OC)O	0
ZINC79820042	C[C@H](C1CC1)N(C1CC1)C(=O)C[N@H+](C)CCOc1ccccc1	0
ZINC79850582	c1cc2c(cc1/C=C\C(=O)Nc1nnc(s1)c1ccsc1)CCO2	0
ZINC79874456	Cc1cccc(c1)NC(=O)Cn1c(nnn1)C(C)C	0
ZINC79908549	c1cc(cnc1)S(=O)(=O)[N-]Cc1cccnc1n1cccn1	0
ZINC79920389	Cc1ccc(s1)C[NH2+]Cc1csc(n1)C(C)C	0
ZINC79924799	CCCOc1cccc(c1)CNC[C@@H](c1ccccc1F)O	0
ZINC79951638	CCCNC(=O)[C@H](C)S(=O)(=O)c1nnc(n1C)c1ccccc1C	0
ZINC80088949	CCOC(=O)Nc1ccc(cc1)NC(=O)C1(CCCC1)O	0
ZINC80135470	CCCNC(=O)C(=O)Nc1ccc(cc1)CN1CCCC1=O	0
ZINC80192749	c1cc(cc(c1)F)NC(=O)C(=O)N1CCC[C@@H](C1)C(=O)NCC1CC1	1
ZINC80288853	c1cc(cc(c1)OC(F)F)C(=O)N[C@H](C#N)C1CCCCC1	1
ZINC80374502	Cc1[nH+]ccn1c1ccc(cc1F)[C@H](C)NCc1[nH]cc[nH+]1	0
ZINC80442744	c1cc(c(cc1NC(=O)c1ccc(cc1F)[N+](=O)[O-])F)n1ccnc1	1
ZINC80443088	COC(=O)c1c2cn[nH]c2cc(c1Br)F	1
ZINC81049718	C[C@H]1[C@H](SCCN1C(=O)c1c2nccn2ccn1)C	0
ZINC81546778	C[C@H](COC)[NH2+]Cc1ccc(o1)CO	0
ZINC81686534	COCCN/C(=[NH+]/Cc1cccs1)/NCCOC[C@H]1CCCO1	0
ZINC82087652	Cc1ccc(c(c1)O[C@@]1(CC[N@@H+](CC1)C[C@@H]1CCOC1)C(=O)[O-])F	1
ZINC82106600	Cc1nc2c(c(=O)n1C)CN(C2)[C@@H]1CCOC2(C1)CCOCC2	0
ZINC82107367	Cn1cc[nH+]c1[C@@H](C1CC1)NC(=O)c1csc(n1)Cc1ccccc1	0
ZINC82127395	CN(C)C(=O)NCc1cc2n(n1)CC[N@H+](C2)Cc1ccc(c(c1)Cl)F	1
ZINC82137463	CCCc1c[nH+]c(nc1N1CCC[C@@H](C1)c1[nH+]ccn1CC1CC1)C	0
ZINC82156427	c1c[nH+]cc(c1N1CCCn2c(cc(n2)CNC(=O)C2CCC2)C1)F	1
ZINC82164580	CS(=O)(=O)CC1(CC1)CBr	0
ZINC82237864	c1c(c(cc(c1Br)[O-])F)[N+](=O)[O-]	0
ZINC83212789	CC[C@H](Cc1ccccc1)N(C)Cc1nc(nc(n1)N(C)C)N	0
ZINC83219384	Cn1cc(cn1)CCCN(C)Cc1nc2ccccc2n1C	0
ZINC83238335	CCOc1ccc(cc1)c1cnc(s1)C[NH2+]CCc1ccc(cc1)Cl	0
ZINC83239145	Cc1cccc(n1)c1cnc(s1)C[NH2+]Cc1ccc(cc1Cl)Cl	0
ZINC83239842	c1ccc(cc1)c1cnc(s1)CNC[C@H]1CCCO1	0
ZINC83240670	c1ccc(c(c1)C[NH2+]Cc1ncc(s1)c1ccc(cc1)F)F	0
ZINC83250736	CCOC(=O)c1cc(nc(c1C#N)SCC(=O)[O-])C	0
ZINC83262974	CC(C)(C)[n+]1c(csc1NCc1ccncc1)c1ccc(cc1)Cl	0
ZINC83291940	C[C@]12CCC(=O)C[C@H]1CC[C@@H]1[C@H]2C(=O)C[C@]2([C@H]1CCC2=O)C	0
ZINC83294401	CC1(CC(=O)C(C(=O)C1)(C)[C@H]1[C@H](O1)C(=O)c1ccc(cc1)Br)C	0
ZINC83298466	c1cc2cc(sc2nc1)Br	0
ZINC83323406	c1ccc(cc1)[C@@H]([C@H]1CCCC[NH2+]1)C(F)(F)F	0
ZINC83327278	Cc1ccc2c(c1)c(=O)c(co2)/C=C/1\COc2ccc(cc2C1=O)F	1
ZINC83327658	c1ccc2c(c1)ccc(c2O)C(=O)N/N=C\c1cccc(c1)F	1
ZINC83328868	c1cc(c(cc1C(=O)N/N=C\c1cc(cc(c1O)Br)Br)[N+](=O)[O-])Cl	0
ZINC83428486	c1c(cnc(c1CCCCl)N)C(F)(F)F	0
ZINC83577635	Cc1nc2cc(ccc2n1C)[N-]S(=O)(=O)c1ccccc1F	0
ZINC83859263	CN(C[C@H]1CN(CCO1)CCOc1cccc(c1)F)c1cccnn1	0
ZINC83862021	C[N@H+](Cc1c2c(n(n1)c1ccc(cc1)F)CCC2)C[C@@H]1CCCO1	0
ZINC83895641	COC(=O)c1cc(cc(c1NC(=O)c1ccccc1)I)F	1
ZINC83897764	COCC#CCSc1nc(n[nH]1)c1ccccc1F	0
ZINC83984590	CS(=O)(=O)CC[C@@H](Cc1cccc(c1)Br)C(=O)N	0
ZINC84025633	Cc1c(c(on1)C)NS(=O)(=O)c1cccc(c1)F	0
ZINC84235559	Cc1ccccc1CC(=O)N(CC(F)(F)F)[C@H]1CCCOC1	1
ZINC84280490	Cc1nc(nn1c1ccc(cc1)F)C(=O)N(C)CCc1ccncc1	1
ZINC84291051	Cc1[nH+]ccn1c1ccc(cc1F)NC(=O)[C@H]1C[C@@H]1c1ccco1	1
ZINC84339180	c1cc(c(cc1Br)C[NH2+]CC1(CCCCC1)N1CCOCC1)F	0
ZINC84352840	c1cc(cnc1)CC1(CCOCC1)[NH3+]	0
ZINC84452296	c1cc2c(cc1C(F)(F)F)[nH]c(n2)SCCOCCO	0
ZINC84600190	c1ccc2c(c1)nc(n2C(F)F)CS(=O)(=O)CCO	0
ZINC84600436	c1ccc2c(c1)nc(o2)NC[C@@H]1CN2CCC[C@@H]2CO1	0
ZINC84640594	C[C@@H](CS(=O)(=O)c1ccc(cc1)F)C(=O)NCCC1=CCCCC1	1
ZINC84647340	C[C@@H](c1c(cccc1F)F)Sc1ccc(cc1S(=O)(=O)C)S(=O)(=O)C	0
ZINC84760812	CC[N@H+](C)C[C@H]1CCN(C1)C(=O)NC[C@@H](C)c1ccc(c(c1)F)F	1
ZINC84800904	CCO[C@H]1C[C@H](C21CCN(CC2)c1cc(cnc1)Br)[O-]	0
ZINC84847438	COc1ccc(c(c1)NC(=O)c1ccccc1OC)CO	0
ZINC84860075	C[C@H]1CCCC[N@@H+]1Cc1ccc(cc1F)F	0
ZINC84863566	Cc1cc(nc(n1)C)N1CCC(CC1)[N@H+](C)Cc1ccc(cc1F)F	0
ZINC84866012	COc1ccc(cc1F)N1CCN(CC1)CC#C	0
ZINC84866419	COc1ccc(cc1F)N1CCN(CC1)C[C@@H](c1ccccc1F)O	0
ZINC84866458	Cn1cc(cn1)CCC[NH+]1CCN(CC1)c1ccc(c(c1)F)OC	0
ZINC84919381	CN(C)c1nc(nc(n1)N)CSCc1ccc(cc1F)F	0
ZINC84938103	Cc1c(c2ccccc2s1)S(=O)(=O)NC[C@H](C)N1CCOC[C@@H]1C	0
ZINC84938103	Cc1c(c2ccccc2s1)S(=O)(=O)NC[C@H](C)[N@H+]1CCOC[C@@H]1C	0
ZINC84977638	c1ccc(c(c1)C1(CC1)CNC(=O)/C=C/SCc1ccco1)F	1
ZINC85260781	CC(C)CCOc1c(cccc1OC)C(=O)N(C)C	0
ZINC85272040	CC(=O)N(C)Cc1ccccc1NCc1nccn1C(F)F	1
ZINC85280932	Cc1cc(n(n1)C)NC(=O)CNc1ccc(c(c1)C(=O)N(C)C)F	1
ZINC85303766	CCc1cccc(c1)NCc1ccc(cc1)[S@@](=O)C	0
ZINC85309414	CC(C)[C@@H](c1cccc(c1)C(F)(F)F)[NH2+]Cc1ccc(cc1)[S@](=O)C	0
ZINC85340199	c1ccc(c(c1)CN1CC[NH2+]C[C@@H]1C(=O)[O-])C#N	0
ZINC85344892	CCCS(=O)(=O)[N-]c1cc(c(c(c1Cl)Cl)[O-])Cl	0
ZINC85424547	C[C@@H]1C[C@H](CN(C1)C(=O)N[C@@H](C)C(C)(C)C[NH+](C)C)C	0
ZINC85431497	C[C@H](c1cccs1)C(=O)N[C@H](C#N)C(C)(C)C	0
ZINC85436473	c1ccc(cc1)[C@H](CCNS(=O)(=O)c1c(cccc1F)F)O	0
ZINC85437035	CC(C)(C)[C@@H](C#N)NC(=O)c1cc([O-])c2cc(ccc2n1)Br	0
ZINC85533103	c1cc(cnc1)CO[C@@H]1CCN(CC1)C(=O)CC[N@H+]1C[C@H]2CC[C@@H]1C2	0
ZINC85559733	c1ccc(c(c1)CC(=O)N)NC(=O)N[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO	0
ZINC85653970	c1ccc(cc1)c1ccc(n[nH+]1)NNC(=O)c1ccccc1F	1
ZINC85734749	CCOc1ccc(cc1)SCC(=O)Nc1c(=O)n(ccn1)C	0
ZINC85739484	C[C@H](CC1CCCC1)C(=O)Nc1nc2ccc(cn2n1)F	1
ZINC85789422	c1cc2c(nc1)[C@H](CCC2)NCC(F)(F)F	0
ZINC85795675	CCCn1c(cc(c1C)C(=O)CN1CCCC[C@@H]1CCO)C	0
ZINC85809039	C1[C@H](C(=O)OC1=O)CC(=O)[O-]	0
ZINC85993322	Cc1ccc(cc1)c1nc(cs1)C(=O)OCCNc1cccnn1	0
ZINC86015023	C[C@H](Cc1cccc(c1)C(F)(F)F)C(=O)OCCNc1cccn[nH+]1	1
ZINC86015478	Cc1c(c(n(n1)CCC#N)C)CCC(=O)OCCNc1cccn[nH+]1	0
ZINC86016789	C[C@H]1C[C@@H]1c1ccc(o1)/C=C/C(=O)OCCNc1ccc[nH+]n1	0
ZINC86040462	Cc1ccc(cc1Cl)/N=C/c1cc(cc(c1[O-])Br)Br	0
ZINC86054058	CC/[NH+]=C(/NCC[N@@H+](C)C1CCCC1)\NCc1ncc(o1)C(C)(C)C	0
ZINC86054344	CC(C)[C@@H](/C(=N/S(=O)(=O)C1CCCC1)/[O-])NC(=O)c1cccs1	0
ZINC86056714	c1cc(ccc1[C@H]1C[C@@H]1/C(=N/S(=O)(=O)C1CCCC1)/[O-])Cl	0
ZINC86060969	C/C(=C\c1ccc(cc1)F)/C(=O)OC[C@H]1CC(=O)N(C1)C1CC1	1
ZINC86062837	CC[C@H](C(=O)OC[C@@H]1CC(=O)N(C1)C1CC1)Oc1ccccc1C	0
ZINC86197382	CCc1nc(cs1)CNc1ccccc1SCC(F)(F)F	0
ZINC86205037	Cc1nc(no1)CNc1cc(ccc1OC)S(=O)(=O)C(F)(F)F	0
ZINC86211512	c1cc(cc(c1)NCc1nc(on1)c1cccs1)CC(F)(F)F	0
ZINC86212743	Cc1ccccc1Cc1nc(no1)CNc1cccc(c1C)F	0
ZINC86294542	C[C@@H](CC#N)N(C)C(=O)Nc1ccc(c(c1)N1CCCS1(=O)=O)F	1
ZINC86300025	C[C@H](c1ccco1)N(C1CC1)C(=O)Nc1ccn(n1)CC[NH+](C)C	0
ZINC86329015	CCc1nc([n-]n1)[S@@](=O)Cc1cccc(c1)C(F)(F)F	0
ZINC86330260	CCc1nc(n[nH]1)[S@](=O)Cc1ccc(cc1)OCC(F)(F)F	0
ZINC86331005	CCc1nc([n-]n1)[S@@](=O)Cc1ccc(c(c1)F)Oc1ccccc1F	0
ZINC86338307	C[C@@]1(C[C@@H](C1(C)C)N(C)C(=O)c1ccc2c(c1)nc(=S)[nH]c2[O-])OC	0
ZINC86394149	CC[C@H](c1nc(cs1)C)NC(=O)N(C1CC1)[C@@H](C)C(C)C	0
ZINC86428473	CCC[C@@](C)(CO)NC(=O)NCC[N@@H+](C)Cc1ccc(cc1)F	1
ZINC86532902	Cc1ccc(cc1C(F)(F)F)NC(=O)C1(CCCC1)O	1
ZINC86659902	c1ccc2c(c1)ncc(n2)SC[C@@H](CO)O	0
ZINC86767913	CCOC[C@@H]1CCN(C1)/C(=[NH+]/C)/NCCc1nc(cs1)C(F)(F)F	0
ZINC86962722	c1ccc(cc1)CNC(=O)Cc1ccc(c(c1)F)F	1
ZINC86966315	c1cc(ccc1CCNC(=O)CCC(=O)c1ccc(c(c1)F)F)Cl	1
ZINC86967455	CCCC[S@@](=O)Cc1coc(n1)c1ccc(c(c1)F)F	0
ZINC86968620	CCOCCCNC(=O)[C@H](CC(C)C)N1CCCCC1=O	0
ZINC86990680	CCc1nc2n(n1)CCC[C@@H]2NC(=O)NCCc1cccs1	0
ZINC86992447	c1cc2c(cc1[N+](=O)[O-])CN(CC2)C(=O)NC1CC1	0
ZINC86993640	Cc1csc(n1)CS(=O)(=O)Cc1ccc(cc1)Cl	0
ZINC86995839	CCN(CC)C(=O)[C@@H](C)S(=O)(=O)CCO	0
ZINC87005549	CC(C)C[C@H](C(=O)NCCc1cccc(c1)F)N1CCCCC1=O	1
ZINC87006182	CN([C@@H]1CCS(=O)(=O)C1)C(=O)c1cn[nH]c1c1ccccc1F	1
ZINC87035331	Cc1ccc(c(c1)OCCCOC)CNC(=O)N[C@H](C)[C@@H]1CCCO1	0
ZINC87100093	CCCOc1ccc(cc1OC)CNC(=O)Cc1ccc(cc1F)F	1
ZINC87103327	C[C@@H]([C@@H]1CCCO1)NC(=O)Cc1ccc(c(c1)F)F	1
ZINC87155579	Cc1nccn1C[C@@H](C)CNC(=O)Cc1cccc(c1F)F	1
ZINC87159808	C[NH+](C)C[C@H](Cc1ccccc1)NC(=O)Cc1ccc(c(c1)F)F	1
ZINC87190477	CC[C@@H](c1ccccc1O)NC(=O)NCc1ccc(cc1CSC)F	1
ZINC87194123	Cn1cc(cc1C(=O)NC[C@H]1CCC=CC1)C(=O)N	0
ZINC87204353	CCOC(=O)CN(C)C(=O)[C@H](CC(C)C)N1CCCCC1=O	0
ZINC87219804	CC(C)(CNC(=O)CCSc1ccccn1)c1ccccc1F	1
ZINC87241429	Cc1cc(ccc1OC)CNC(=O)CCC(=O)c1ccc(c(c1)F)F	1
ZINC87279742	CN(CCS(=O)(=O)C)C(=O)Cc1cccc(c1F)F	1
ZINC87319121	c1ccc(cc1)C[S@@](=O)CCNC(=O)Cc1ccc(c(c1)F)F	1
ZINC87356349	CCN(CC)C(=O)CCC(=O)N[C@@H](C)CCN1CCOCC1	0
ZINC87358120	C[C@@H](CCCO)[NH2+]Cc1ccccc1	0
ZINC87367645	Cn1cc(cc1C(=O)NC1(CCCC1)c1nccs1)C(=O)N	0
ZINC87404389	Cc1cc(ccc1CCNC(=O)CSc1ccc(cc1)OC)F	1
ZINC87406062	Cc1cc(ccc1CCNC(=O)COCC(F)(F)F)F	1
ZINC87421791	C[C@@](CNC(=O)Cc1cccc(c1F)F)(c1cccs1)O	1
ZINC87433440	CCc1c(c(on1)CC)CNC(=O)CCc1cccc(c1F)F	1
ZINC87435012	COC(=O)N1CCC[C@@H](C1)C(=O)NCc1ccc(cc1CSC)F	1
ZINC87461583	CC(C)N1C(=O)C[C@H](C1=O)NC(=O)Cc1ccc(c(c1)F)F	1
ZINC87462802	CCCCCC(C)(C)CNC(=O)[C@H]1CN(CCO1)C	0
ZINC87775448	c1c(c(nn1CCF)N)Cl	0
ZINC88205377	CC1(CN(CC[S@]1=O)C(=O)Cc1cccc2c1nccc2)C	0
ZINC88209755	CC(C)CC(=O)N[C@H](C(C)C)C(=O)Nc1cc(ccc1F)OC	1
ZINC88211273	CC(C)[C@H](C(=O)Nc1cc(ccc1F)OC)N1CCCC1=O	1
ZINC88211489	CCc1ccc(cc1)C(=O)Nc1cc(ccc1F)OC	1
ZINC88212810	Cc1ccc(c(c1)OCCCOC)CNC(=O)/C=C/c1ccncc1	0
ZINC88219514	C[C@@H](C(=O)N(CCC#N)CCC(F)(F)F)Oc1ccccc1Cl	1
ZINC88233564	Cc1ccc(cc1F)[C@@H](C)NC(=O)c1ccccc1S(=O)(=O)C	1
ZINC88234812	Cc1ccc(cc1F)[C@H](C)NC(=O)C1=NN(C(=O)CC1)C	1
ZINC88236648	c1cc(c(c(c1)F)F)C(=O)N[C@@H]1CCN(C1=O)c1c(cccc1F)F	1
ZINC88236958	c1cc(c(c(c1)F)N1CC[C@@H](C1=O)NC(=O)[C@H]1CCC=CC1)F	1
ZINC88237344	CCSCCC(=O)N[C@@H]1CCN(C1=O)c1c(cccc1F)F	1
ZINC88246465	c1cc(ccc1CBr)S(=O)(=O)N1CCC[C@@H](C1)O	0
ZINC88294588	CCN(CC)C(=O)CCC(=O)NC[C@@H](c1ccc(cc1)F)O	1
ZINC88306118	Cc1csc(n1)CSCc1csc(n1)c1ccccc1OC	0
ZINC88326394	CC[C@@H](C)CS(=O)(=O)Cc1nc(no1)c1ccc(cc1)C	0
ZINC88359758	C[N@@H+]1CCC[C@@H](C1)C(=O)N[C@@H](c1ccccc1)c1cccc(c1)F	1
ZINC88363855	CCOc1ccc(cc1F)NC(=O)N1CCN(CC1)c1nc(ns1)C	1
ZINC88379946	CN(CCOCC1CC1)C(=O)Nc1cc(ccc1F)n1cccc1	1
ZINC88407064	C[NH+](C)CCN(Cc1ccccc1)C(=O)Nc1cc(ccc1F)OC	1
ZINC88420637	c1ccc(c(c1)n1cc(cn1)NC(=O)N1CC[C@@H](C1)[NH+]1CCCC1)F	1
ZINC88482173	CC(C)Nc1cccc(c1)CNC(=O)NCCC(=O)NC(C)C	0
ZINC88499859	CC[C@@H](C)CSc1nnc(n1CC(F)(F)F)N1CCOCC1	0
ZINC88506550	C1CCC(C1)CCC[NH+]1CCN(CC1)CC#N	0
ZINC88511571	Cc1ccc(cc1F)[C@@H](C)[NH2+]Cc1cc(cs1)C#N	0
ZINC88535147	c1ccc(c(c1)N[C@@H]1CC[N@H+](CC1)CCCNC(=O)C1CCCC1)F	1
ZINC88544842	c1cc(sc1)[C@@H]1CCCN1C(=O)CNC1(CCCCC1)C(=O)N	0
ZINC88547642	CC(C)c1[nH]cc(n1)S(=O)(=O)[N-]c1cnn(c1)c1ccccc1F	0
ZINC88547704	c1ccc(c(c1)n1cc(cn1)NS(=O)(=O)c1cccc(c1)Cl)F	0
ZINC88560532	CCC[C@H](C)NC(=O)[C@@H](C)NC1CCN(CC1)S(=O)(=O)C(F)(F)F	1
ZINC88561614	c1cc(cc(c1)F)CCCNC(=O)N(CCCCO)C1CC1	1
ZINC88573262	CC1(C[N@@H+](CC[S@]1=O)Cc1ccc(c(c1)SC(F)(F)F)OC)C	0
ZINC88599144	Cc1ccc(cc1)c1nc(on1)C[N@@H+](C)CCOCC1CC1	0
ZINC88599685	CCc1ccc2c(cc(=O)oc2c1)C[N@@H+](C)CCOCC1CC1	0
ZINC88601573	CN(C)C(=O)c1cccc(c1)CN(C)CCOCC1CC1	0
ZINC88613860	c1cc(ccc1/C=C/Br)F	0
ZINC88613863	c1cc(cc(c1)F)/C=C/Br	0
ZINC88616487	CC(C)(C)OC[C@@H](CN(Cc1ccccc1)C[C@@H](c1cccs1)O)O	0
ZINC88617090	Cc1cc(ccc1CCNC(=O)N(C)[C@H](C)c1cccc(c1)O)F	1
ZINC88617382	Cc1cc(ccc1CCNC(=O)N1CCC(CC1)C(=O)NC(C)C)F	1
ZINC88631625	C[C@@H](C(=O)NC(C)(C)C)NC(=O)NCc1ccc(cc1CSC)F	1
ZINC88664774	C[C@@H]1C[C@@H](CN(C1)/C(=[NH+]\C)/NCCS(=O)(=O)NC[C@@H]1CCCCO1)C	0
ZINC88678939	C[C@@H]1CCC[C@H]1[NH2+]C1CCN(CC1)CC[NH+](C)C	0
ZINC88753802	Cc1ccc(c(c1)OCCCOC)C[NH2+]Cc1cc(ccc1F)F	0
ZINC88785685	Cc1ccc(cc1F)[C@H](C)NC(=O)N(C)[C@@H](C)CSC	1
ZINC88786843	CC(C)(C)OC(=O)Nc1ccc(cc1)CCNS(=O)(=O)CCCF	1
ZINC88787854	C[C@@H]1[C@@H](SCCN1C(=O)N[C@@H]1CCN(C1=O)c1c(cccc1F)F)C	1
ZINC88792455	c1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)N(CCC#N)CCC(F)(F)F	0
ZINC88795664	Cc1ccc(cc1F)[C@H](C)NS(=O)(=O)c1cc(ccc1OC)OC	0
ZINC88803953	c1ccc(cc1)N/C(=C(\C#N)/C(=O)Cc1ccc(cc1F)F)/[O-]	1
ZINC88813846	CC(C)(C)CCS(=O)(=O)/N=C(\[O-])/Cc1c(cccc1F)F	0
ZINC89092459	CC/[NH+]=C(/NCc1ccc(s1)C)\NCC1(CCOCC1)S(=O)(=O)C	0
ZINC89100900	C[C@H]1C[C@@H](C[C@@H](C1)CC[N@H+](C)[C@@H]1CCS(=O)(=O)C1)C	0
ZINC89127042	COC(=O)c1ccc(cc1F)C[N@@H+]1CCC[C@@H](C1)CN1CCOCC1	1
ZINC89129019	C[C@@H](C(=O)N)N1CCN(CC1)Cc1ccc(c(c1)F)C(=O)OC	1
ZINC89131297	Cc1ccc(cc1)C(C)(C)C[N@H+](C)CC1(COC1)CO	0
ZINC89138750	C[C@@H](C[NH2+]C1CCN(CC1)C(=O)CC(C)(C)C)N(C)c1ccccc1	0
ZINC89142069	C[C@H]1CCC[C@](C1)(C[NH2+]C1CCN(CC1)C(=O)CC(C)(C)C)[NH+](C)C	0
ZINC89154424	c1cc(c(cc1F)Br)CN1CCO[C@H](C1)[C@@H]1CCCO1	0
ZINC89195135	c1cc2c(c(c1)N1CC[NH2+]CC1)[nH]c(n2)C(F)(F)F	0
ZINC89195140	CNC(=O)c1cccc2c1[nH]c(n2)C(F)F	1
ZINC89195730	c1cc(cc(c1)S(=O)(=O)[N-]c1ccc2c(c1)c(n[nH]2)I)F	0
ZINC89203150	c1cc(ccc1c1c2c(cc(n1)C(=O)[O-])[nH]cn2)F	1
ZINC89219345	Cc1c(sc(=O)n1CCC(=O)N[C@H](C)[C@@H](c1ccc(cc1)OC)O)C	0
ZINC89222983	Cc1c2c(nc(nc2n[nH]1)C(F)(F)F)C(F)(F)F	0
ZINC89225743	Cc1cc(c(cc1F)F)C(=O)N1CC[C@H](c2c1cccc2)C(=O)OC	1
ZINC89236404	CCOC(=O)[C@@H](C(C)C)NC(=O)c1ccc(nc1)OCC(F)F	1
ZINC89242193	COC(=O)[C@@]1(CCN(C1)C(=O)C1=Cc2cc(ccc2OC1)F)F	1
ZINC89257634	CCc1ccc(cc1)OCC(=O)NC[C@](C)(c1ccc(cc1)F)O	1
ZINC89261248	C[C@H]1C[C@H]1C(=O)Nc1ccccc1C(=O)C(C)C	0
ZINC89261648	C#CCN(Cc1ccc(cc1)F)C(=O)NC[C@@H]1CN2CCC[C@@H]2CO1	1
ZINC89262534	c1cc(c(cc1Cl)n1nc(c(n1)N)C(F)(F)F)Cl	0
ZINC89272253	CCOc1nnc(s1)CN(CCO)C1CCCCC1	0
ZINC89276956	CC(C)CCC(=O)NCc1ccc(cc1)S(=O)(=O)NCC(C)C	0
ZINC89277558	Cc1ccncc1NC(=O)N[C@@H](C)[C@H](CO)SC	0
ZINC89295724	CCc1nc2c(s1)[C@H](CCC2)N(C)C(=O)[C@@H]1C[C@@H]1c1ccco1	0
ZINC89295958	CCc1nc2n(n1)CCC[C@@H]2Nc1nc(ns1)C1CC1	0
ZINC89313586	C[C@@H]1CC[C@@H](N1C(=O)Nc1cccc(c1I)F)C	1
ZINC89316843	CC(C)N1C[C@H](CC1=O)C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	1
ZINC89337647	CC(C)CCO[C@H]1CCCC[C@H]1NC(=O)C1CCOCC1	0
ZINC89376306	COC[C@@H](C(=O)N)NC(=O)c1cccc(c1)OCc1cccs1	0
ZINC89387174	COC[C@@H](C(=O)N)NC(=O)Cc1cc(ccc1Cl)Cl	0
ZINC89392790	COC[C@H](C(=O)N)NC(=O)c1cccnc1Nc1ccccc1F	1
ZINC89408467	CCc1c(c(no1)C)NC(=O)[C@H](C)Oc1cc(ccc1Cl)C	0
ZINC89417964	CCc1c(c(no1)C)NC(=O)N(CC)CCC#N	0
ZINC89421465	CC(C)Cn1c(c(cn1)C(=O)/N=c/1\[nH]nc2n1cccc2)C(F)F	1
ZINC89442091	COc1ccc(cc1)[C@H]1CCCN1c1nc(no1)C1CC1	0
ZINC89470797	CCC[C@@H]1CN(CCO1)C(=O)[C@@H](C)[NH+]1CCCCCC1	0
ZINC89472247	CCC[C@@H]1CN(CCO1)C(=O)CCc1ccc(cc1)OC(F)F	1
ZINC89472372	CCC[C@H]1CN(CCO1)C(=O)c1c(ccs1)CC	0
ZINC89473713	CCC[C@H]1CN(CCO1)C(=O)c1c(n(nn1)c1ccc(cc1F)Cl)C	1
ZINC89477060	CCC[C@@H]1CN(CCO1)C(=O)C[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC89484329	CS(=O)(=O)CCSCc1cc(cc(c1)Br)F	0
ZINC89485448	COc1ccc(cc1)c1nc([nH]n1)NC(=O)C[C@H]1CC[C@@H](CC1)OC	0
ZINC89490563	CCC(CC)/C(=N/S(=O)(=O)c1cn(c[nH+]1)C(C)C)/[O-]	0
ZINC89508084	C/C(=C/C(=O)NCc1csc(=O)[nH]1)/c1ccccc1OC(F)F	1
ZINC89508089	CC(C)CSCCN(C)S(=O)(=O)c1cccs1	0
ZINC89522199	Cc1cc(c(n1CCCOC)C)C(=O)CSC1=N[C@H](CS1)C	0
ZINC89526087	CCCCOC(=O)CSc1nnc(n1C1CC1)CO	0
ZINC89526208	Cc1cccc(c1n1c(nnn1)CSc1nnc(n1C1CC1)CO)C	0
ZINC89528785	Cc1nnc(s1)NC(=O)c1ccnc(c1)OC1CCC1	0
ZINC89562241	C[C@@H](c1ccccc1Br)NC(=O)Cc1ccc[nH]1	0
ZINC89567688	CCOC(=O)CNC(=O)Cc1ccc[nH]1	0
ZINC89572286	CNC(=O)NCC(=O)N[C@H]1CCN(C1)c1ccccc1OC(F)F	1
ZINC89595083	C[C@H](CO)S(=O)(=O)Cc1coc(n1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC89597980	CNc1[n+](c(cs1)c1ccccc1)/N=C/c1cccc(c1)Br	0
ZINC89601003	Cc1cc(no1)CC(=O)N(C[C@@H]1C[N@@H+](CCO1)C)c1nccs1	0
ZINC89640654	CN(c1cccc2c1cccn2)S(=O)(=O)c1c(cccc1F)[N+](=O)[O-]	0
ZINC89644632	CC(C)(C)c1nc(on1)C1(CCOCC1)c1ccc(cc1F)F	0
ZINC89648788	Cc1ccc(o1)[C@H](C)NC(=O)c1c(ncs1)C1CC1	0
ZINC89649035	CC[C@@H](C)NS(=O)(=O)Cc1cccc(c1)[N-]S(=O)(=O)CCC=C	0
ZINC89650283	CCCn1c(nn(c1=S)C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2)C	0
ZINC89660693	Cc1cnn(c1)c1ccc(cc1F)NCc1nc(sn1)N(C)C	0
ZINC89690633	Cn1c(cnc1S[C@@H]1CCCN(C1=O)Cc1ccccc1)CO	0
ZINC89703745	CC(C)[N@H+]1CC[C@@H](CC1)NC(=O)Cn1cnc(cc1=O)C1CCC1	0
ZINC89709048	Cc1nc(cs1)[C@@H](C)NC(=O)N(CCO)[C@@H]1CCc2c1cccc2	0
ZINC89719045	c1cc(ccc1[C@@H](CNC(=O)c1ccc(cc1)n1ccnn1)O)F	1
ZINC89723397	COc1ccc(c(c1F)C(=O)N1CCc2c(sc(c2C#N)N)C1)F	1
ZINC89733376	c1cc(nnc1)N1CCC[C@H](C1)[NH2+][C@@H]1CCSc2c1cc(cc2)F	0
ZINC89740318	COc1cccc(c1OCc1cnc(s1)Cl)F	0
ZINC89741087	Cn1c(cc([nH+]1)c1ccncc1)NCc1ccc(cc1)OC(F)F	0
ZINC89746613	CCOC(=O)C[C@H](C)CNC(=O)N1CCO[C@H](C1)c1ccc(cc1)Cl	0
ZINC89760126	c1cc(c(nc1)OCC(F)F)C(=O)N1CCC[C@@H](C1)[NH+]1CCCC1	1
ZINC89766117	Cc1c(scn1)C(=O)NC[C@H](C)Cc1ccc(cc1)OC	0
ZINC89771201	C[C@@H]1C[C@H](CN1C(=O)c1cnc(s1)[C@@H]1CCCO1)c1ccc(cc1)F	1
ZINC89775432	CC(C)N(c1ccccc1)C(=O)c1cccc(n1)OCC(F)F	1
ZINC89775845	C[C@H](CNS(=O)(=O)CC[C@@H]1CCCO1)c1nc(no1)c1ccccc1	0
ZINC89779217	COc1c(cccc1Cl)NC(=O)c1cccc(n1)OCC(F)F	1
ZINC89786694	CCOc1ccc(c(c1F)C(=O)N(C)c1cc(ccc1F)F)F	1
ZINC89791865	CC(C)C[N@@H+]1CCC[C@H]1C[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89792722	CCOc1cc(ccc1NCc1cnc2n1cccc2C)F	0
ZINC89795591	CC(C)Oc1cccc(c1)C[NH2+]Cc1ccnc(c1)OC1CCC1	0
ZINC89795794	COc1ccc(cc1F)CNCc1ccnc(c1)OC1CCC1	0
ZINC89797396	Cc1c(cn(n1)C)CNc1ccn(n1)c1c(cccn1)Cl	0
ZINC89799794	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NCc1ccc(cc1)OCC=C)O	0
ZINC89800725	COC[C@@H](C[N@@H+]1CC[C@H](CC1)NCc1ccc(c(c1)C(F)(F)F)F)O	0
ZINC89802360	CCOC(=O)CC[C@H](C)NC(=O)[C@H]1C[C@@H]1c1c(cccc1F)F	1
ZINC89803239	Cc1nc(cs1)CNC1(CCOCC1)c1ccc(cc1F)F	0
ZINC89805048	CCOc1ccc(c(c1F)C(=O)NC[C@H]1CCOc2c1cccc2)F	1
ZINC89806191	CCOC(=O)CC[C@H](C)NC(=O)Cn1cccc(c1=O)C(F)(F)F	1
ZINC89807056	CCOc1ccc(c(c1F)C(=O)NCC(C)(C)NS(=O)(=O)C)F	1
ZINC89812223	CCCC[C@H](COC)NC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89813679	CC[C@H]1CCCCCN1C(=O)Cc1cccc(c1)OCC#N	0
ZINC89820948	CCOc1ccc(c(c1F)C(=O)N1CC[C@@H]2CC[C@H](C1)[N@H+]2C(C)C)F	1
ZINC89822095	CCc1cnc(s1)CN(C)C(=O)c1cccc(n1)OCC(F)F	1
ZINC89825243	c1cc(ccc1C(=O)NCc1[nH]ccn1)n1ccnn1	0
ZINC89826462	c1cc(cc(c1)C(=O)Nc1ccc(cc1OCC#N)F)c1ccoc1	1
ZINC89827367	C[C@H](c1csc(n1)C(C)C)NC(=O)c1c(ncs1)C1CC1	0
ZINC89829056	CCc1c2c(n[nH]c2NC(=O)Cc2cccc(c2)OCC#N)n(n1)C	0
ZINC89831537	CCOc1ccc(c(c1F)C(=O)N[C@H](COC)C1CC1)F	1
ZINC89831588	CCOc1ccc(c(c1F)C(=O)NCCCC(C)(C)C)F	1
ZINC89831787	C[C@H]1CCN(C[C@H](C1)C)C(=O)c1cccnc1OCC(F)F	1
ZINC89841074	c1ccc(cc1)Cn1cccc(c1=O)NC(=O)Cc1cccc(c1)F	1
ZINC89855625	Cc1ccc(nc1)C(=O)NC1(CCOCC1)c1ccc(cc1F)F	1
ZINC89855740	CCCSCC(=O)NC1(CCOCC1)c1ccc(cc1F)F	1
ZINC89859801	Cc1cc(ccc1[NH+](C)C)NC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89866146	c1c(cc(cc1F)F)NNC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89870714	C[C@@H](C(=O)Nc1ccc2c(c1)nc(n2C)C(C)(C)C)S(=O)(=O)C(C)C	0
ZINC89871789	CCOC(=O)C[C@@H](C)CNC(=O)Nc1ccc(cc1OCC#C)F	1
ZINC89871990	CCOC(=O)CC[C@H](C)NC(=O)Nc1cccc(c1C#N)C	0
ZINC89874452	CCOC(=O)CC[C@@H](C)NC(=O)Nc1ccc(cc1)CCC(F)(F)F	1
ZINC89885460	c1cscc1C[NH2+]Cc1nnc2n1C[C@@H](CC2)C(F)(F)F	0
ZINC89892244	Cc1c2cc(ccc2oc1CNC(=O)N1CCOC[C@H]1C1CC1)F	1
ZINC89897808	C[C@@H](C(=O)NCc1cccs1)N(C)CC[NH+]1CCCC1	0
ZINC89900219	C[C@@H](CC#N)Sc1ccccc1NC(=O)CN(C)CC[NH+]1CCCC1	0
ZINC89908998	C#CCN1CCN(CC1)C(=O)N[C@H]1[C@@H]2CCO[C@@H]2C21CCCC2	0
ZINC89910705	C[C@](CNC(=O)c1ccc2c(c1)ccc(n2)Cl)(c1ccc(cc1)F)O	1
ZINC89911816	c1cc(ccc1c1nc(on1)[C@@H]1CCC[N@@H+](C1)[C@@H]1CCCC[C@@H]1O)Cl	0
ZINC89921118	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)c1c(cc(cc1F)F)O)O	1
ZINC89929132	CCOC(=O)C[C@H](C)CNC(=O)N[C@H](C)CNc1ccccc1	0
ZINC89939512	Cc1ccccc1c1nnc(o1)C[N@H+](C)[C@@H]1CCSC1	0
ZINC89939631	Cc1ccc(cc1)[C@H](C)NC(=O)C[N@H+](C)[C@@H]1CCSC1	0
ZINC89939868	CCOC(=O)CC[C@@H](C)NC(=O)N1CC[C@@](C1)(C(F)(F)F)O	1
ZINC89945771	C#CCN1CC[NH+](CC1)Cc1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC89946426	C#CCN1CC[NH+](CC1)CCCOCCc1ccccc1	0
ZINC89947528	CCOc1ccc(cc1OC)C(=O)N1CCC(CC1)(C(F)(F)F)O	1
ZINC89950798	C1C[C@@H](OC1)C(=O)N1CC[C@](CC1)(C(F)(F)F)O	1
ZINC89952050	CC(C)c1cc(ccc1NC(=O)C(=O)NCCCCC#C)Br	0
ZINC89952352	c1cc(cc(c1)OCC[N@H+](C[C@@H]1CCCO1)[C@@H]1CCSC1)C#N	0
ZINC89954863	CCCCc1nc(no1)C[NH2+][C@@]1(CCc2c1cccc2)CO	0
ZINC89968490	c1cc(ccc1OCCN1CCC(CC1)(C(F)(F)F)O)S(=O)(=O)N	0
ZINC89969976	CC[C@@H](C)[C@H](C(=O)OC)NC(=O)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	1
ZINC89975302	C1C[C@H](C[C@H](C1)C(F)(F)F)C(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89979656	C[C@@H](/C(=N/S(=O)(=O)CCCF)/[O-])N1CCc2ccccc2C1	0
ZINC89980067	C[C@H](c1ccc(cc1)C(F)(F)F)[N@@H+]1CCCSCC1	0
ZINC89992295	CCOC(=O)C[C@H](C)CNC(=O)c1cc(ccc1O)F	1
ZINC89995519	Cc1c2cc(ccc2sc1C(=O)NNC(=O)CSC)OC	0
ZINC90004645	CNC(=O)c1ccc(cc1)C[N@@H+](CC1CC1)CC(F)(F)F	1
ZINC90007893	c1cc(cc(c1)OCC[N@H+]1CCOC[C@@H]1C1CC1)C#N	0
ZINC90009191	COc1cc(ccc1OC(F)F)CN1CCOC[C@H]1C1CC1	0
ZINC90009195	c1cc(c(cc1F)C#N)CN1CCOC[C@H]1C1CC1	0
ZINC90042616	CCCCS(=O)(=O)NCC(=O)N[C@@H](C)CCc1ccc(c(c1)F)F	1
ZINC90065736	c1cc2c(cc1F)C=C(CO2)C(=O)NC[C@@H]1CCCO1	1
ZINC90070213	COc1cccc(c1F)C(=O)Nc1ccc(c(c1)Cl)OC(F)F	1
ZINC90071977	Cc1c(cccc1Br)C[S@@](=O)CCCCC#N	0
ZINC90085254	C[C@@H](c1ccncc1)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	1
ZINC90089446	C[C@@H](c1ccc(cc1)n1cncn1)N(C)C(=O)CSCC(F)(F)F	1
ZINC90091177	CCCNC(=O)CNC(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC90092750	c1cc2c(cc1NC(=O)CSCC(F)(F)F)[nH]c(=O)[nH]2	1
ZINC90093945	c1ccc(cc1)NC(=O)Cc1nc(on1)CSCC(F)(F)F	1
ZINC90096446	c1cc(ccc1C1(CC1)c1nc(no1)c1ccc(cn1)C#N)F	0
ZINC90100686	c1cc2c(c(c1)F)O[C@@H](C2)c1nc(no1)c1ccc(cn1)C#N	0
ZINC90105556	c1cc(ncc1C#N)c1nc(on1)c1cc(c(cc1Cl)Cl)F	0
ZINC90106840	CN(C)C(=O)c1ccc(cc1)c1nc(no1)c1ccc(cn1)C#N	0
ZINC90108500	Cc1cc(cc2c1cc([nH]2)c1nc(no1)c1ccc(cn1)C#N)F	0
ZINC90109787	CC(C)c1cc(nc(n1)C(C)C)N(CCC(F)(F)F)C[C@@H](CO)O	0
ZINC90138422	c1ccc2c(c1)ncn2NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	1
ZINC90163569	c1cc(cc(c1)C(=O)N)CNC(=O)CSCC(F)(F)F	1
ZINC90168118	c1ccc2c(c1)C[C@H](O2)CNC(=O)C1=Cc2cc(ccc2OC1)F	1
ZINC90168448	Cc1cn2c(n1)CC[C@H](C2)NS(=O)(=O)c1cccc(c1C(=O)OC)F	1
ZINC90169277	c1cc(cc(c1)n1cnnc1)NC(=O)[C@H]1Cc2cc(ccc2OC1)F	1
ZINC90170185	CC(C)(C)c1nn(c(=O)o1)C[N@@H+]1CCc2ccc(cc2C1)Cl	0
ZINC90170187	c1cc2c(cc1Cl)CN(CC2)Cn1c(=O)n2ccncc2n1	0
ZINC90185859	Cc1c(cnn1c1ccncc1)C(=O)N1CCOC(C1)(C)C	0
ZINC90189305	CC[NH+]1CCN(CC1)CCCNC(=O)CCCc1cc(ccc1F)F	1
ZINC90190533	CC(=O)Nc1ccccc1CNc1cnn(c1)CC(F)F	1
ZINC90202068	c1cc(ccc1[C@@H](c1ncon1)[NH2+]Cc1cc(cc(c1)F)F)Cl	0
ZINC90220958	C[C@@H](c1cc(ccc1OC)Cl)NCc1ccc(cc1)[S@](=O)C	0
ZINC90223056	Cc1cc(ccc1C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1)F	0
ZINC90223659	c1cc(ccc1C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1)OCC(F)(F)F	0
ZINC90369157	CNC(=O)c1ccc(cc1Cl)NC(=O)c1cccc(c1F)OC	1
ZINC90370810	c1cc(ccc1CNC(=O)CSCC(F)(F)F)n1ccnc1	1
ZINC90372012	CC(=O)N[C@@H]1CCN(CC1)C(=O)[C@H]1Cc2cc(ccc2OC1)F	1
ZINC90376367	C[C@@H]1C[C@@H]([C@H](C[C@H]1C)C)C	0
ZINC90394995	Cc1cccc(c1)OC[C@@H](C)NC(=O)CSCC(F)(F)F	1
ZINC90395208	CC(C)(C)OC(=O)N1CC[NH2+][C@@H](C1)CCOC	0
ZINC90401362	Cc1ncc(s1)[C@@H](C)NCc1ccccc1COC	0
ZINC90406375	Cc1ncc(s1)[C@@H](C)[NH2+]CCCOc1ccc(cc1)F	0
ZINC90406815	Cc1ncc(s1)[C@H](C)N[C@H]1CC[N@@H+](CC1)CCc1ccncc1	0
ZINC90408820	Cc1ncc(s1)[C@H](C)N[C@@H]1CCN(C1)c1ccc(cc1F)F	0
ZINC90408920	Cc1c2cc(cnc2[nH]n1)NC(=O)[C@@H]1CCn2cncc2C1	0
ZINC90418453	Cc1ncc(s1)[C@@H](C)N[C@H](c1cc(ccc1F)F)C1CC1	0
ZINC90423660	COc1cccc(c1F)C(=O)NCCOCc1ccccc1	1
ZINC90424641	CC(C)[C@H]1[C@H](CCO1)CNC(=O)c1ccc(nc1)OCC(F)F	1
ZINC90425840	C[S@](=O)c1ccc(cc1)CNC(=O)C1=Cc2cc(ccc2OC1)F	1
ZINC90444579	COc1cccc(c1C(=O)Nc1cccc(c1F)F)OC	1
ZINC90456621	COc1cccc(c1F)C(=O)N(Cc1cccs1)C[C@H]1CCCO1	1
ZINC90462491	CC(C)(C)c1cc(no1)C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90508194	CC(C)[C@H](C(=O)NCC1(CC1)c1ccc(cc1F)F)NC(=O)OC	1
ZINC90512173	C[C@H](CN(C1CC1)C(=O)CCCc1cc(ccc1F)F)C(=O)OC	1
ZINC90552054	c1cc(=O)n(cc1[N+](=O)[O-])CC[N@H+]1CC[C@@H](CC1)c1nc[nH]n1	0
ZINC90552916	CC(C)(C)OC(=O)N1CC[NH+](CC1)CCn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC90561151	c1cc(ccc1NC(=O)CC[N@@H+]1CCCC2(C1)OCCO2)F	1
ZINC90563260	CC(C)CN(CC(F)(F)F)C(=O)C[N@@H+]1CCCC2(C1)OCCO2	1
ZINC90592247	c1ccc2c(c1)CCCN2CC[N@H+]1CCOC[C@@H]1C1CC1	0
ZINC90611247	C[C@H]1COC[C@@H](N1C(=O)CCCc1cc(ccc1F)F)C	1
ZINC90613283	c1cc(c(cc1C[NH2+]N)C(F)(F)F)Cl	0
ZINC90619839	C[C@@H](Cc1ccc(cc1)OC)C[N@H+](C)CCCF	0
ZINC90626083	Cc1cc(ccc1F)S(=O)(=O)NC[C@]1(CCOc2c1cccc2)O	0
ZINC90633988	COC(=O)Cc1nc([nH]n1)/N=C(\[O-])/CCCc1cc(ccc1F)F	1
ZINC90635529	c1ccc(cc1)C[C@@H]1c2ccccc2CCN1CCN1CCCC1=O	0
ZINC90678709	Cn1c(=O)n2c(n1)C[N@H+](CC2)Cc1nc(no1)c1ccc(c(c1)F)F	0
ZINC90678731	Cn1c(=O)n2c(n1)CN(CC2)CC(=O)NCc1ccc(cc1)F	1
ZINC90679226	Cc1nc(on1)[C@@H]1CCCN1C(=O)[C@H](C)Cl	0
ZINC90682076	c1cc(sc1)S(=O)(=O)N1CCC[C@@H]1c1nc(no1)C1CC1	0
ZINC90683943	CC1([C@@H]([C@H]2[C@@H]1OCC2)NC(=O)c1c[nH]c2c1c(ccc2)F)C	1
ZINC90684732	c1cc(c(cc1F)CCCC(=O)N1CCS[C@H]2[C@H]1CCOC2)F	1
ZINC90688547	Cc1cc(sc1)C(=O)N1CCN(C[C@H]1c1ccccc1)C1CC1	0
ZINC90704219	Cc1cnc2n(c1=O)C[C@H](CS2)C(=O)NCC1CCCCC1	0
ZINC90727029	Cc1cccc(c1)C(=O)NCC#CCOc1ccccc1F	1
ZINC90727422	Cc1c(n2ccccc2n1)C(=O)NCC#CCOc1ccccc1F	1
ZINC90727497	Cn1cc(nn1)C(=O)NCC#CCOc1ccccc1F	1
ZINC90727525	c1ccc(c(c1)OCC#CCNC(=O)[C@H]1CCC=CC1)F	1
ZINC90731811	C=CCc1ccccc1OCC#CCNS(=O)(=O)c1ccc(cc1)F	0
ZINC90744446	c1cc2c(cc1[C@@H](CNS(=O)(=O)c1cc(ccc1F)F)O)CCO2	0
ZINC91251928	C=CCc1c(c(c(c(c1F)F)C(F)(F)F)F)F	0
ZINC91252257	c1cnc(c(n1)C(C(F)(F)F)(F)F)NN	0
ZINC91270458	CCN1C[C@@H](CCC1=O)C(=O)N1CCN(CC1)c1c(c([nH+]cn1)C)C	0
ZINC91289255	c1cc(c(cc1F)CN1CC[C@]2(C1)CCCN(C2=O)CC1CC1)F	1
ZINC91297644	c1c(c(cnc1F)C=O)Cl	1
ZINC91301459	Cc1cc(c(cn1)C(=O)[O-])F	1
ZINC91301838	C[C@@H]1COC[C@@H]([N@H+]1Cc1ccc(cc1)N)C	0
ZINC91368485	c1c(cc2c(c1C(F)(F)F)C(=O)C(=O)N2)Cl	1
ZINC91373520	C[C@@H]1Cc2ccccc2[C@H]1[NH2+][C@@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC91459341	COc1c(cc(cc1Cl)C[N@H+]1CC[C@@H](C1)Cc1cccc(c1)CO)F	0
ZINC91519349	CC(C)Cc1cc([nH]n1)CN1C[C@H]2CC[C@@H]1CN(C2)Cc1cscn1	0
ZINC91548150	C=CC[C@@]1(CCC[N@@H+](C1)Cc1cccc(c1)C=C)CO	0
ZINC91550402	C[C@@H]1C[N@@H+](CC[C@]1(CCOC)O)Cc1ccc(o1)c1ccccc1F	0
ZINC91587054	C[C@H](C(=O)N1CCCC1)N1CCN(C(=O)C1)c1ccccc1Cl	0
ZINC91595773	CCCc1c(cn[nH]1)C(=O)N1CC[C@@]2(C1)CCCN(C2=O)CCO	0
ZINC91595913	Cc1ccc2c(c1)c(=O)cc([nH]2)CN(C)Cc1cnc(nc1)N	0
ZINC91602531	c1cncc(c1N1C[C@@H]2CC[C@H](C1)N(C2=O)Cc1cscn1)F	1
ZINC91665405	C[C@@H](Cc1cnccn1)NC(=O)COc1ccc(cc1F)F	1
ZINC91671697	C[C@H](c1cccc(c1)F)C(=O)Nc1ccc2c(c1)COC2	1
ZINC91690917	CC(C)(C)OC(=O)Nc1c(nc(s1)Br)C(=O)[O-]	0
ZINC91691418	CCOC(=O)[C@H]1CN(C[C@@H](C1=O)c1ccc(cc1)F)C	1
ZINC91691980	Cc1cc2c(c[nH+]1)[C@H](CC2)N	0
ZINC91692201	c1cnc2c(c1Cl)cc([nH]2)C1CC1	0
ZINC91692513	c1cc(ccc1C#N)C1(CCC1)[NH3+]	0
ZINC91702279	C[C@H](c1ccccn1)[N@@H+](C)CCNS(=O)(=O)CCCOC	0
ZINC91702429	CCCCCCNC(=O)CN(C)[C@H](C)c1ccccn1	0
ZINC91702442	C[C@@H](c1cccc[nH+]1)N(C)Cc1nc(on1)C1CCCCC1	0
ZINC91703156	C[C@@H](c1ccccn1)[N@H+](C)CC(=O)NCCc1c(cccc1F)F	1
ZINC91703351	CCN(Cc1ccccc1)C(=O)CN(C)[C@H](C)c1ccccn1	0
ZINC91710728	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)N[C@@H]1CCN(C1)c1c(cccc1F)F	1
ZINC91711968	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)N1CC[C@@H](C1)Oc1cccc(c1)Cl	0
ZINC91746525	C[C@@H](c1cn2c(n1)scn2)Nc1c2c(cccc2F)ncn1	0
ZINC91772993	CCOC(=O)C[N@H+](Cc1ccc(c(c1)F)OC(F)F)C1CC1	1
ZINC91792279	Cn1c(cnn1)CN1CCCN(CC1)c1ccccc1C#N	0
ZINC91831279	CC(C)Oc1cc(ccc1C[N@H+]1CCC[C@H](C1)c1nncn1C)OC	0
ZINC91831492	Cn1cnnc1[C@@H]1CCCN(C1)Cc1ccc(cc1)N(C)CCC#N	0
ZINC91832925	COCCN1CC[N@H+](CC1=O)Cc1cccc(c1)OC	0
ZINC91835241	C[C@H]1CCCC[C@@H]1NC(=O)[C@@H](C)N1CCN(C(=O)C1)CCOC	0
ZINC91846773	CC(C)(C)c1ncc(c(=O)[nH]1)C(=O)NCCCNc1cccnc1	0
ZINC91856480	CC(C)(CNC(=O)C1(CCCCC1)C#N)c1ccncc1	0
ZINC91858492	CC(C)(CNC(=O)c1cccc(c1)C(F)(F)F)c1ccncc1	1
ZINC91863059	C#CC[N@H+]1CC[C@@H](CC1)OCc1ccccc1F	0
ZINC91866466	Cn1cnc(n1)CNC(=O)c1cnn2c1nccc2c1ccccc1	0
ZINC91876667	COCC[C@@]1(CCC[N@H+](C1)C/C=C/c1ccc(cc1)F)C(=O)[O-]	1
ZINC91890949	c1cc(ccc1CN1CCc2cc(ccc2C1)F)[N+](=O)[O-]	0
ZINC91896391	COc1ccc(cc1)c1cnc(o1)CN1CCc2cc(ccc2C1)F	0
ZINC91898085	CCS[C@H](C)c1nc(on1)C[N@@H+]1CCc2cc(ccc2C1)F	0
ZINC91934861	Cc1ccccc1c1ncc(s1)c1cn(nn1)CCc1nnc(s1)N	0
ZINC91943212	CC(=O)N[C@@H](Cc1c[nH]cn1)C(=O)N1CC[C@@H](CC1)c1[nH+]ccn1C	0
ZINC91956581	CCOc1cccc(c1OC(F)F)CN(C)Cc1ccccc1O	0
ZINC91956710	C[N@H+](Cc1ccccc1O)Cc1cc(c(c(c1)OC)O)CC=C	0
ZINC91979048	c1ccc(c(c1)c1c(cn[nH]1)CN1CCO[C@@H]2[C@@H]1CCCC2)F	0
ZINC91981728	COCCN1CCN(CC1=O)C(=O)c1cc(on1)c1cccnc1	0
ZINC92012718	CC1([C@H]([C@@H]2[C@@H]1OCC2)NS(=O)(=O)N1CC[C@@H](CC1)C(C)(C)C)C	0
ZINC92028474	c1nc2c(c(n1)N1CCC3(CC1)[C@H](CC(=O)N3)C(=O)[O-])CCC2	0
ZINC92028930	C[NH+](C)C[C@H]1C[C@@H](CN(C1)C(=O)c1cc(c(c(c1)F)OC)F)CO	1
ZINC92030555	C[C@H](C#N)Oc1ccc(cc1)C[N@H+](CC(C)C)CC(F)(F)F	0
ZINC92042208	C[C@@H]1CO[C@@H](CN1Cc1cc(ccc1F)C(F)(F)F)CO	0
ZINC92054663	CCOCCO[C@H](C)C(=O)N1CC[C@@H](CC1)OCc1ccccc1F	1
ZINC92078816	C[C@@H]1CN(CCO1)C1CCN(CC1)Cc1c(cccn1)C(F)(F)F	0
ZINC92092180	CCOCC(=O)N[C@@H]1CCC[C@@H]1c1ccccc1C(F)(F)F	1
ZINC92097247	c1cnccc1CNc1ccnc(n1)C(F)(F)F	0
ZINC92099003	c1cc2c(cc1F)CCN(C2)C(=O)c1ccnc(c1)n1cncn1	1
ZINC92102591	COc1ccc(cc1NC(=O)N1CCC[C@H]1C1CCC1)F	1
ZINC92103009	COc1ccc(cc1NC(=O)N[C@H]1[C@@H]2CCO[C@@H]2C21CCCC2)F	1
ZINC92120026	COc1ccc(c(c1)C[N@H+]1C[C@H]2CC[C@@H]1C2)OC(F)F	0
ZINC92121856	C[C@H](CNC(=O)Nc1cc(ccc1OC)F)c1ccsc1	1
ZINC92123549	CCN(Cc1cn(nc1c1cccnc1)C)[C@@H](C)c1ccc(cc1)F	0
ZINC92123617	CCC(CC)(CCO)CNC(=O)Nc1cc(ccc1OC)F	1
ZINC92125204	Cc1c(c[nH]n1)CN(C)Cc1cccc(c1)C(F)(F)F	0
ZINC92148719	CC(=O)NCCNC(=O)N1CCC(CC1)OCc1ccc(cc1)F	1
ZINC92186070	Cc1c(sc(n1)C)CCNC(=O)Nc1ccc2c(c1)COC2	0
ZINC92193754	Cc1cc(ccc1c1ccc(o1)C[N@@H+](CC#C)[C@@H]1CCS(=O)(=O)C1)F	0
ZINC92194314	C#CCN(Cc1ccc(cc1)SC(F)(F)F)[C@@H]1CCS(=O)(=O)C1	0
ZINC92218236	CC(C)c1c(c(n(n1)C)Cl)C[N@@H+]1CCC[C@H]1CN1CCOCC1	0
ZINC92235528	CC(C)(C)c1c(cn(n1)C)C(=O)NNC(=O)c1ccc(cc1OC)Cl	0
ZINC92261668	C[S@](=O)c1ccc(cc1)C[N@@H+](CC=C)Cc1ccccc1	0
ZINC92262582	COc1ccccc1S(=O)(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92286852	C[C@H](CNC(=O)C(=O)Nc1cc(ccc1OC)F)Oc1ccccc1	1
ZINC92329588	CC(C)(C(=O)N(C)[C@@H]1CCN(C1=O)c1ccccc1Cl)F	1
ZINC92357447	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)C(=O)Nc1cc(ccc1F)Cl	1
ZINC92357546	c1cc(ccc1[C@H](CC(F)(F)F)NC(=O)N1C[C@H]2CCC[C@H]2C1)F	1
ZINC92397504	CCCN(C)C(=O)N[C@@H](c1ccc(cc1)OC)C1CCOCC1	0
ZINC92397908	C[C@H]1CO[C@@H](CN1C(=O)c1ccc(cc1[N+](=O)[O-])F)CO	1
ZINC92402765	CCn1cc(cn1)C[N@H+](C)CCCc1cc(n[nH]1)c1cccc(c1)F	0
ZINC92404839	C[N@H+](Cc1ccc(c(c1)O)OC)Cc1cnc2n1cccn2	0
ZINC92428366	CN(Cc1cnc(s1)c1cccs1)C[C@H]1CCCCO1	0
ZINC92438244	CC[N@@H+](Cc1ccc(c(c1)OCC(=C)C)OC)Cc1cnn(c1)C	0
ZINC92438520	Cc1c(cco1)C[N@H+](C)Cc1ccc(cc1)OCC(F)F	0
ZINC92471897	CCc1ccc(o1)CN(CC=C)CC(F)(F)F	0
ZINC92505371	c1cc(c2c(c1)OCO2)CN1CCN(CC1)CCCOCC(F)(F)F	0
ZINC92511986	COC(=O)N1CCC[C@H]1C(=O)Nc1ccc2c(c1)COC2	0
ZINC92540235	C[C@H]1CN(C[C@@H](S1)C)Cc1ccccc1n1cccn1	0
ZINC92541520	Cc1c(c(n(n1)CCO)C)CN(CC#C)Cc1ccc(cc1)F	0
ZINC92559971	CN(C)c1ccc(cc1)CNCc1ccc(c(c1)Br)OC(F)F	0
ZINC92564191	CCS(=O)(=O)NCC[NH2+]C[C@@H]1CCC[C@H](C1)C	0
ZINC92564869	CC(C)n1cc(cn1)NCc1cc(ccc1Br)F	0
ZINC92587990	Cc1cccn2c1ncc2CN1CCC[C@H](C1)C[N@H+]1CCCC[C@@H]1C	0
ZINC92588357	c1cc(c(cc1c1ccncc1)F)C[N@H+]1CCCC[C@@H]1CC(=O)N	1
ZINC92589306	Cc1ccc(cc1F)C[N@@H+]1CCCC[C@H]1CC(=O)N	1
ZINC92617056	C[N@H+](Cc1n[nH]c([O-])n1)CC(=O)Nc1cccc(c1)Cl	0
ZINC92618988	C1COCCN1CC[N@@H+](CCO)Cc1n[nH]c(=O)[nH]1	0
ZINC92645945	COCCN(Cc1cnc(s1)C1CC1)CC(F)(F)F	0
ZINC92662281	c1cc(c(cc1O)C[N@@H+]1CC[C@H](CC1)OC[C@@H]1CCCO1)Br	0
ZINC92675104	c1ccc(cc1)[C@H]1C(=O)NCCN1C/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC92729707	COc1cc(cc(c1OC)OC)C[N@@H+]1CCCC[C@H]1c1[nH+]cc[nH]1	0
ZINC92737115	c1cc(c(cc1Br)CN(CCO)Cc1cc2c(cc1O)OCO2)F	0
ZINC92757294	c1cc(c(c(c1)Cl)F)C[N@H+]1CC[C@@H](C1)[NH+]1CCCC1	0
ZINC92759625	Cc1ccoc1C[N@H+]1CC[C@@H](CC1)CNC(=O)c1cnn(c1)C	0
ZINC92785706	c1ccc2c(c1)C=C(CO2)CN1CCCC[C@H](C1)[NH+]1CCCC1	0
ZINC92786007	Cn1ccc(c1)CN1CCC[C@@H](C1)c1nc(no1)c1cccc(c1)F	0
ZINC92787772	Cc1nc(no1)[C@H]1CC[N@@H+](CC1)Cc1ccc(c(c1)OC(F)F)OC	0
ZINC92789693	Cc1csc(n1)[C@H]1CN(CCO1)Cc1ccc(cc1)N(C)C	0
ZINC92808289	CC(C)(C)C[N@@H+]1CCc2c(c(ncn2)OC)C1	0
ZINC92809089	Cn1cc(cn1)C1CCN(CC1)Cc1ccc(cc1C(F)(F)F)F	0
ZINC92810378	Cn1c(ccn1)[C@H]1CC[N@@H+](CC1)Cc1cc(c(c(c1)Cl)OC)OC	0
ZINC92810471	Cn1c(ccn1)C1CCN(CC1)Cc1cnc(s1)c1cccs1	0
ZINC92812711	Cc1cc(ccc1C[N@H+]1CC[C@H](C1)CNc1ccccn1)F	0
ZINC92832029	Cc1ccc(cc1)c1ncc(s1)CN1CCO[C@@H](C1)c1nccs1	0
ZINC92845208	c1ccc(c(c1)n1cc(cn1)NCc1cnc2n1ccnc2)F	0
ZINC92845848	Cc1cc(ccc1n1cncn1)CNc1cnn(c1)CC(F)(F)F	0
ZINC92847162	C[NH+](C)[C@H]1CC[C@H](C1)NCc1cc(cc2c1nccc2)F	0
ZINC92847281	C[NH+](C)[C@@H]1CC[C@H](C1)[NH2+]Cc1cc(ccc1[O-])[N+](=O)[O-]	0
ZINC92847751	Cc1c(sc(n1)N(C)C)CN[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC92848358	Cc1cc(cc(c1OC(F)F)C)C[NH2+][C@@H]1CC[C@H](C1)[NH+](C)C	0
ZINC92850335	Cc1c(sc(n1)C)CN[C@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92850776	CCN(CC)c1ncc(s1)CN[C@@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92850860	Cn1c(ccn1)CN[C@@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92851998	CCC(C)(C)[C@H]1CC[C@@H](CC1)[NH2+]Cc1ncn(n1)C	0
ZINC92853687	Cc1ccc(c(c1)CNC1(Cc2ccccc2C1)C)O	0
ZINC92936330	C[C@H]1C[C@H]1c1ccc(o1)C[NH+]1CCN(CC1)CC#N	0
ZINC92973342	CCCOc1c(cc(cc1Br)C[NH+]1CCN(CC1)C(=O)CC)OC	0
ZINC92974873	CN(CCN1CCOCC1)Cc1cc(ccc1F)C(F)(F)F	0
ZINC92975342	Cc1ccc(c(c1)CN1CCO[C@@H](C1)c1ccccc1F)O	0
ZINC93011682	c1cscc1c1ncc(s1)CN1CCCC[C@@H]1C[NH+]1CCOCC1	0
ZINC93044758	Cn1c(c(c(n1)c1ccccc1)CN(CCCO)CC(F)(F)F)Cl	0
ZINC93047429	c1cc(c(cc1CN1CCS(=O)(=O)CC1)F)OC(F)F	0
ZINC93048151	c1ccc(c(c1)COc1cccc(c1)C[NH+]1CCS(=O)(=O)CC1)C#N	0
ZINC93049474	Cc1ccc(s1)C[N@H+](C)Cc1c[nH]nc1C	0
ZINC93056851	c1cc(cc(c1)S(=O)(=O)N[C@H]1CCC[N@H+](C1)Cc1cccs1)F	0
ZINC93056910	c1cc(cc(c1)S(=O)(=O)N[C@@H]1CCCN(C1)Cc1cc(cs1)C#N)F	0
ZINC93078989	COc1cc[nH+]c(c1)N1CCN(CC1)Cc1cn[nH]c1c1cccs1	0
ZINC93091535	c1ccc(c(c1)C[N@@H+](CCC#N)CC1CC1)N1CCOCC1	0
ZINC93100466	CCN(CC)c1ccc(cc1F)CN(CCC#N)Cc1ccccn1	0
ZINC93100683	Cc1c(scn1)CN(CCC#N)Cc1cccc[nH+]1	0
ZINC93132588	CC(C)(CN1CCO[C@@H](C1)c1cc(c(cc1Cl)Cl)F)S(=O)(=O)C	0
ZINC93133732	CC[N@@H+](Cc1ccnn1C)[C@H](c1ccccc1)c1ccc(cc1)F	0
ZINC93133847	c1c(cc(cc1F)F)CN1CCC[C@H](C1)c1nnc2n1CCC2	0
ZINC93136191	c1cc(c(cc1CN1CCO[C@H](C1)C#N)C(F)(F)F)Cl	0
ZINC93137825	C[C@@H](C(=O)N)N(CCOC)Cc1cc(cc(c1[O-])[N+](=O)[O-])Cl	0
ZINC93138647	Cc1c(c(n(n1)C)OC)C[N@H+](CCOC)[C@H](C)C(=O)N	0
ZINC93143693	CCOc1cccc(c1OC(F)F)C[N@H+](C[C@@H](C)O)C(C)C	0
ZINC93273254	Cc1ccc(o1)CN1CCN(CC1)c1c2cnn(c2nc(n1)C)C	0
ZINC93291345	Cc1ccc(cc1)[C@@H](C)NC(=O)N(C)[C@@H]1CC[S@@](=O)CC1	0
ZINC93316339	CCc1c(c(n(n1)C)CC)C[N@@H+](C)[C@@H](C)c1cccc(c1)O	0
ZINC93337922	Cc1c(c(=O)n(n1C)c1ccccc1)C[N@H+]1CCC[C@H](C1)COC	0
ZINC93340685	Cc1cc(cc(c1OC(F)F)C)C[N@H+]1CCC[C@@](C1)(C)CO	0
ZINC93340686	Cc1cc(cc(c1OC(F)F)C)C[N@@H+]1CCC[C@](C1)(C)CO	0
ZINC93341828	C[C@]1(CN(CCO1)Cc1ccn(c1)C)c1ccccc1	0
ZINC93358311	Cc1c(cc(n1C)C#N)C[N@@H+](CCOC)Cc1ccc2c(c1)OCO2	0
ZINC93359204	C=CC1CCN(CC1)Cc1c(nc2n1ccs2)Cl	0
ZINC93363914	Cc1ccc(c(n1)CN(C)Cc1[nH+]c2ccccc2n1C)O	0
ZINC93383360	c1cc(ccc1n1cc(cn1)C[N@@H+](CCCCO)C1CC1)F	0
ZINC93383814	Cc1c(sc(n1)N(C)C)C[N@@H+]1CCc2ccc(cc2C1)F	0
ZINC93383833	c1cc2c(cc1F)C[N@@H+](CC2)Cc1cc[nH]n1	0
ZINC93384242	C[C@@H](CS(=O)(=O)C)[N@@H+](C)Cc1ccc(s1)c1ccccc1F	0
ZINC93390734	CC[N@H+](Cc1cc(c(s1)Br)C)[C@@H](C)CS(=O)(=O)C	0
ZINC93391375	CC[N@@H+](Cc1ccc(c(c1)OCC)OC(F)F)[C@H](C)CS(=O)(=O)C	0
ZINC93391412	CCN(Cc1cc(cc(c1)C(F)(F)F)C(F)(F)F)[C@@H](C)CS(=O)(=O)C	0
ZINC93413161	C[C@H](c1cccnc1)N1CC[N@H+](CC1)C[C@@H]1CCC=CC1	0
ZINC93413761	CC[N@H+](Cc1ccc(cc1F)c1ccncc1)[C@@H](C)CS(=O)(=O)CC	0
ZINC93413999	CCN(Cc1cc(ccc1OC(F)F)OC)[C@@H](C)CS(=O)(=O)CC	0
ZINC93414096	CCN(Cc1cn[nH]c1c1cccc(c1)Cl)[C@@H](C)CS(=O)(=O)CC	0
ZINC93415303	C[N@H+](Cc1cc2cc(ccc2o1)F)[C@@H](CO)c1ccc(cc1)OC	0
ZINC93416639	c1cc(c(c(c1)F)CN1CCN(CC1)CC(C(F)F)(F)F)F	0
ZINC93416738	CCS(=O)(=O)C[C@@H](C)N(C)Cc1cccc(c1)n1cccn1	0
ZINC93417138	CCS(=O)(=O)C[C@@H](C)N(C)Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC93420457	C[C@@H]([C@H](C)S(=O)(=O)C)[N@@H+](C)Cc1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC93420525	C[C@@H]([C@@H](C)S(=O)(=O)C)N(C)Cc1ccc(c(c1)c1cccs1)F	0
ZINC93438367	c1cc(c(cc1O)CN1CCCC[C@H]1c1c[nH]nc1)Br	0
ZINC93442239	Cc1c(cn[nH]1)C[N@@H+]1C[C@H]2CCCC[C@@H]2C1	0
ZINC93442382	Cc1ccc(o1)c1c(c[nH]n1)C[N@H+](C)[C@H](CCO)c1ccccc1	0
ZINC93442913	c1c(cc(cc1F)F)C[N@@H+]1C[C@@H]2CCC[C@H]2C1	0
ZINC93442990	c1ccc(cc1)c1c(cn(n1)CCC#N)C[N@H+]1C[C@H]2CCC[C@@H]2C1	0
ZINC93453413	Cc1cccc(n1)[C@@H]1CCC[N@@H+]1CC1=Cc2ccccc2OC1	0
ZINC93453899	Cc1c(cc(n1C)C#N)C[N@@H+]1CC[C@H](CC1)OC(=O)C	0
ZINC93454751	Cn1ccnc1[C@@H]([C@H]1CC[N@@H+](CC1)Cc1cc(cc(c1O)Cl)Cl)O	0
ZINC93455407	CCOc1cc(ccc1OC)C[N@H+]1CCc2ccccc2[C@@H]1CO	0
ZINC93457746	Cc1ccn2c(c1)ncc2CN1CCO[C@H](C1)c1cccc(c1)O	0
ZINC93459164	CCc1ccc(o1)[C@H]1COCCN1Cc1ccc(cc1)N(C)C	0
ZINC93460937	C=CCOc1ccc(cc1)CN1CCn2c(nnc2C(F)(F)F)C1	0
ZINC93461044	c1cc2ncc(n2cc1C#N)CN1CCn2c(nnc2C(F)(F)F)C1	0
ZINC93461088	Cc1cc(n2c(cnc2n1)CN1CCn2c(nnc2C(F)(F)F)C1)C	0
ZINC93461253	C[S@](=O)c1ccc(cc1)CN1CCn2c(nnc2C(F)(F)F)C1	0
ZINC93476293	CC(C)CCO[C@H]1CC[N@@H+](C1)Cc1cnc(s1)C1CCC1	0
ZINC93479240	Cc1c(sc(n1)N(C)C)CN1C[C@H]([N@H+]([C@@H](C1)C)CCOC)C	0
ZINC93497083	CCC[C@@H]1CN(CC[NH2+]1)Cc1cccc(c1)OCCOC	0
ZINC93508329	CC1(CCC(CC1)[N@@H+](C)Cc1cncs1)C	0
ZINC93534412	Cc1c(cc(n1C)C#N)C[N@@H+]1CC[C@H](C1)Nc1ccc(cn1)[N+](=O)[O-]	0
ZINC93546979	CCC(=O)N1CC[C@H](C1)C(=O)NNc1cc(cc(n1)Cl)C#N	0
ZINC93547896	COc1ccc(cc1NC(=O)[C@@H]1CC[N@@H+](C1)C1CCCCC1)F	1
ZINC93558704	C[C@H](CCSC)N(C)Cc1cnc2n1cc(cc2)C#N	0
ZINC93559809	CCc1ccc(o1)C[N@H+]1CCS(=O)(=O)[C@H]([C@@H]1C)C	0
ZINC93585745	Cc1cccn2c1[nH+]cc2C[N@@H+]1CC[C@@]2(CCCC[C@@H]2C1)O	0
ZINC93594985	Cc1ccccc1[C@@H]1CN([C@@H](CO1)C)Cc1cccnc1C	0
ZINC93597050	c1cc(ccc1CN1CC[C@@H](C1)C[NH+]1CCCC1)N1CCCCC1	0
ZINC93597208	c1cc(ccc1C[N@H+]1CC[C@H](C1)C[NH+]1CCCC1)OCC(F)F	0
ZINC93597368	Cc1cc(cc(c1OC)C)C[N@H+]1CC[C@@H](C1)C[NH+]1CCCC1	0
ZINC93604888	CC(C)[N@@H+](Cc1cc(c(c(c1)Br)OCC=C)OC)C1CCOCC1	0
ZINC93606543	C[C@H]1CN(C[C@@H](O1)c1ccc(cc1)F)CC(C)(C)CCC#N	0
ZINC93609972	CC1([C@@H]([C@H]2[C@@H]1OCC2)N(C)Cc1cc(ccc1Br)O)C	0
ZINC93637808	Cc1cc(ccc1F)[C@H]1CN(CCO1)Cc1ccn[nH]1	0
ZINC93638360	Cc1ccc(c(c1)CN1CCO[C@]2(C1)CCc1c2cccc1)O	0
ZINC93641215	CCN(Cc1cc(cs1)C#N)C[C@H](c1ccc(cc1)C)O	0
ZINC93641732	CN1CCO[C@H]2[C@@H]1CN(C2)Cc1cc2ccccc2s1	0
ZINC93664229	Cc1ccc(o1)C[N@H+]1CC[C@H](C1)C[NH+]1CCOCC1	0
ZINC93683056	C[C@H]1C[C@H]1c1ccc(o1)C[N@@H+]1CCC[C@@H](C1)C(=O)NCC(F)(F)F	1
ZINC93683491	COc1cc(cc(c1O)Br)CN1CC[C@@H](C1)C[NH+]1CCCCC1	0
ZINC93685883	Cc1ccc(cc1)S(=O)(=O)NCCN(C)Cc1cccc(c1)O	0
ZINC93693740	CC[NH+](CC)C[C@H]1CCN(C1)Cc1c([nH+]c(s1)N(C)C)C	0
ZINC93693967	CC[NH+](CC)C[C@H]1CCN(C1)Cc1cc2cc(ccc2o1)OC	0
ZINC93694724	c1ccc(c(c1)c1ccc(o1)C[N@H+]1CC[C@@H](CC1)OCCCO)Cl	0
ZINC93705494	Cc1c(cn(n1)C)CN(C)[C@@H](C)[C@@H](C)c1ccc(cc1)Cl	0
ZINC93706003	C[C@H](Cc1cccs1)N(C)Cc1ccc(cc1)COC	0
ZINC93714243	CN(C)c1ccc(cc1)CN(CCC#N)CCC(F)(F)F	0
ZINC93714653	COc1cc(c(cc1OC)OC)CN(CCC#N)CCC(F)(F)F	0
ZINC93715270	C[C@H]1CCC[N@@H+]1[C@@H]1CC[N@H+](CC1)C/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC93715386	Cc1ccc(o1)C[N@H+]1CC[C@@H](CC1)[N@H+]1CCC[C@H]1C	0
ZINC93789511	COc1ccc(cc1NC(=O)c1cc2ccccc2s1)F	1
ZINC93989065	Cn1c2c(cn1)[C@H](CCC2)N(C)CCOc1ccccc1Br	0
ZINC94003676	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)[C@@H]1CCCC[N@H+]1Cc1ccc(cc1)F	1
ZINC95070912	CN(C[C@@H]1CCC[NH2+]1)c1ccc(nn1)Cl	0
ZINC95072047	c1c(cnc(n1)S[C@@H]1CCC[NH2+]C1)F	0
ZINC95073068	c1ccc2c(c1)nc(s2)S(=O)(=O)[C@H]1CCC[NH2+]C1	0
ZINC95073473	c1ccnc(c1)[S@](=O)C[C@@H]1CCCC[NH2+]1	0
ZINC95080990	c1cc(ccc1c1cc2n(n1)[C@H](N=NC2=O)[S-])F	1
ZINC95083794	CC(C)(C)OC(=O)N1CCC(CC1)CCOCc1ccncc1	0
ZINC95091145	CCN(Cc1cccc(c1)C)C(F)(F)F	0
ZINC95091781	CCOc1c(nc2ccccc2n1)N1CCC[C@@H](C1)O	0
ZINC95093464	COC(=O)c1cn2c(cccc2n1)C(F)(F)F	1
ZINC95094330	c1cncc(c1F)C1(CC1)[NH3+]	0
ZINC95098659	Cc1cc(n(n1)CCF)C#C	0
ZINC95350605	CC(C)[C@H](c1ccc(cc1)F)[NH2+]CCCS(=O)(=O)NC	0
ZINC95351845	C[C@@H]1CN(CCN1c1nccs1)CC(=O)Nc1nncs1	0
ZINC95354564	COc1cccc2c1OC[C@H](C2)CNC(=O)NCc1cccc(c1)F	1
ZINC95365087	Cc1ccc(nc1)NC(=O)[C@@H]1CC[N@H+](CC1)[C@H]1CS(=O)(=O)C[C@@H]1O	0
ZINC95372438	CC[N@H+]1CC[C@@H](CC1)CC(=O)N[C@@H](c1ccccn1)C(F)(F)F	1
ZINC95374863	CCc1nc(no1)C[C@H]1CN(CCO1)c1nnc(o1)C1CCC1	0
ZINC95376588	C[C@H]1CCCC[C@@H]1[N@H+](C)Cc1nccn1C(F)F	0
ZINC95379309	CC(C)(C)c1nnc(o1)NCCc1csc(n1)c1ccncc1	0
ZINC95379324	C[NH+](C)CCn1cc[nH+]c1[C@H]1CCCN(C1)c1cc[nH+]cc1F	0
ZINC95383539	COc1ccc(cc1F)[C@@H](C(=O)[O-])[NH+]1CCN(CC1)Cc1ccsc1	1
ZINC95385689	C[C@@H](c1ccncc1)[NH2+]Cc1cc2c(cc1[N+](=O)[O-])OCO2	0
ZINC95387218	Cc1ccc(s1)CN1CCC[C@@]2(C1)CCOC2	0
ZINC95387385	CCc1c[nH+]c(nc1N(C)CCCc1[nH+]ccn1C)N	0
ZINC95392965	CC(C)n1ccnc1Cn1cccc(c1=O)C(F)(F)F	0
ZINC95399084	c1cc(cc(c1)C(F)(F)F)[C@@H]1C[C@@H]1NS(=O)(=O)c1cnc[nH]1	0
ZINC95403173	CCc1nc(cs1)CCNc1ccc(cc1C#N)S(=O)(=O)N	0
ZINC95405440	c1ccc2c(c1)cccc2NC(=O)NC[C@@H]1C[N@@H+](CCO1)C1CC1	0
ZINC95406439	c1ccc(c(c1)O)SCC(=O)NCc1cc(cc(c1)F)F	1
ZINC95411713	Cc1cc(c(cc1F)C(=O)N1CCC[C@H](C1)S(=O)(=O)NC)F	1
ZINC95413980	CC(C)(C)[C@H](C(=O)OC)N[C@H]1CCN(C1=O)CC(F)(F)F	1
ZINC95414780	CCO[C@@H](C)c1nc(on1)Cn1cc([nH+]c1SC)c1ccccc1	0
ZINC95418277	c1cc(ccc1[C@@H](CN(c1ccc2c(n1)nccn2)C1CC1)O)F	0
ZINC95419761	C[C@H](c1ccc(cc1Cl)F)NCc1ccc(cc1)Cn1cncn1	0
ZINC95421821	c1cc(ccc1[C@H](C1CCC1)[NH2+]C1CCOCC1)F	0
ZINC95432937	C[C@H](CNS(=O)(=O)Cc1ccc(c(c1)Cl)Cl)CO	0
ZINC95433876	C[N@@H+]1CC[C@H]2[C@@H](C1)CCCN2S(=O)(=O)c1cc(cnc1N)Cl	0
ZINC95434005	C1C[C@@H](CC=C1)C[NH2+]CC1CCN(CC1)S(=O)(=O)C(F)(F)F	0
ZINC95437345	CC[C@H](CN(Cc1ccccc1)S(=O)(=O)c1cnc(s1)C)O	0
ZINC95437346	Cc1ncc(s1)S(=O)(=O)[N-][C@@H](c1ccn(c1)C)C(F)(F)F	0
ZINC95438521	Cn1cc(c2c1cccc2)CCC(=O)NC[C@]1(CCOC1)O	0
ZINC95439051	C[N@H+]1CC[C@H]([C@@H]1c1ccc(cc1)F)NC(=O)c1ccc2c(c1)nc[nH]2	1
ZINC95439784	C[C@H]1C[C@@H](C[N@@H+]1C1CC1)NC(=O)c1cc(ccc1F)S(=O)(=O)C	1
ZINC95441999	C1CN(CCN1C[C@H]1C[NH+]=C(S1)N1CCOCC1)CC(C(F)F)(F)F	0
ZINC95446895	CCS(=O)(=O)C[C@@H](C)N(C)CCC(=O)Nc1ccccn1	0
ZINC95448728	Cc1ccc(c(c1)NCC(C)(C)S(=O)(=O)C)F	0
ZINC95449163	Cc1cc(cnc1)CNC(=O)Cc1c(nn(c1C)CC(F)(F)F)C	1
ZINC95456078	c1conc1C[N@H+]1CCN(CC1)C[C@@H]1CC(=NO1)C1CCCCC1	0
ZINC95459822	CC[C@@H](c1ccc(cc1)F)N1CC[C@]2(CCC[N@H+]2C)CC1	0
ZINC95462115	Cc1cc(c(c(c1)S(=O)(=O)N(C)C)Cl)[N+](=O)[O-]	0
ZINC95462778	CN(CCC[NH2+][C@@H](CCc1ccccc1)C(F)(F)F)CC(F)(F)F	0
ZINC95464778	c1cc(sc1)c1nc(cs1)C(=O)N[C@@H](CO)c1ccc(c(c1)F)Cl	1
ZINC95466790	c1cc(cc(c1)F)c1c[nH]c(n1)[C@H]1CCCCN1C(=O)C[NH2+]C1CC1	1
ZINC95467152	c1cc(c(cc1S(=O)(=O)N[C@@H]1CC[NH2+]C1)Cl)Br	0
ZINC95468041	Cc1cc(cc(c1S(=O)(=O)[N-]c1c(n[nH]c1C(F)F)C)C)C(C)(C)C	0
ZINC95470364	c1cc(ccc1[C@H](CBr)F)Cl	0
ZINC95512762	CN(C)c1c(cnc(n1)N1CCC[C@H](C1)c1[nH]cc[nH+]1)F	0
ZINC95533265	c1cc(cc(c1)O)c1n[nH]c(n1)[C@H](c1ccc(cc1)F)N	0
ZINC95533266	c1cc(ccc1c1[nH]nc(n1)[C@@H](c1ccc(cc1)F)N)O	0
ZINC95533328	c1cc(ccc1[C@@H](c1nc(n[nH]1)[C@@H]1CCCO1)[NH3+])F	0
ZINC95534460	CCOc1cc(ccc1OC)[C@@H](c1nc(n[nH]1)c1cccc(c1)F)N	0
ZINC95611730	c1cc2cccc(c2c(c1)C(F)(F)F)Br	0
ZINC95617068	CN(C)C(=[O+]Sc1cccc[n+]1[O-])N(C)C	0
ZINC95627109	c1ccc(cc1)CN1CCOC[C@@H]1CBr	0
ZINC95628883	c1cc2c(cc1Br)c(co2)C(F)(F)F	0
ZINC95686666	CCCCCCCCCCCCCCCCc1ccsc1	0
ZINC95704934	c1c(cnc(n1)CO)F	0
ZINC95713866	CCCCCCCNC(=O)OC[C@@H]1[C@H]([C@@H]([C@H]([C@H](O1)OC)O)O)O	0
ZINC95714068	CNc1cc(cc(c1)Cl)OC1CC1	0
ZINC95722018	CC(C)Oc1cc(ccc1O)C[NH3+]	0
ZINC95723718	CC(C)Oc1cccc(c1C=O)OC1CC1	0
ZINC95724147	CS(=O)(=O)[N-]c1cc(cc(n1)C=O)OC1CC1	0
ZINC95725153	CC(C)c1ccc(c(c1)OC1CC1)C(F)(F)F	0
ZINC95727551	Cc1ccc(o1)[C@@H](c1ccc(c(c1)Cl)F)O	0
ZINC95727696	Cc1ccc(s1)[C@H](c1cccn1C)O	0
ZINC95730326	CNc1c[nH+]c(cc1OC1CC1)OC	0
ZINC95731371	COc1cc(c(cn1)OC1CC1)N	0
ZINC95732618	CCCOc1cc(ccc1F)S	0
ZINC95733214	CSc1cnc(cc1OC1CC1)C#N	0
ZINC95734876	C1CC1OC1=C[C@@H]([C@@H](N=C1)F)C#N	0
ZINC95737932	c1c(c(cnc1C(F)(F)F)OC1CC1)CN	0
ZINC95738688	c1cc(ccc1COCC1CCCCC1)C=O	0
ZINC95738843	C=CCOCc1ccc(cc1F)[S-]	0
ZINC95741858	c1cc(c(cc1OC1CC1)I)C(=O)[O-]	0
ZINC95743376	c1c(c(c(c(n1)Cl)N)N)I	0
ZINC95762493	c1cc(cc(c1)C(F)(F)F)/C=C/Br	0
ZINC95763476	c1c[nH]c(=O)c2c1ncc(c2)N	0
ZINC95767630	c1c(cc(nc1CC[NH3+])I)C(F)(F)F	0
ZINC95768275	c1c(c(c(cn1)[O-])Cl)C(F)(F)F	0
ZINC95768383	c1cnc(c(c1Cl)C[NH3+])C(F)(F)F	0
ZINC95774101	c1cc(ccc1C(CN)(F)F)[N+](=O)[O-]	0
ZINC95775068	CC(C)(C)OC(=O)N1Cc2cc(ccc2C[C@@H]1C(=O)[O-])N	0
ZINC95829258	C[C@@]1(CC[N@@H+](CC1)Cc1ccccc1)CN1CC[N@H+](CC1)C	0
ZINC95829386	c1cc(ccc1CCl)C(F)F	0
ZINC95829979	CCCc1ccc(c(c1)F)O	0
ZINC95830508	CC(=O)c1ccc2c(c1)CNC2=O	0
ZINC95831239	c1ccc(cc1)c1c([nH+]c(oc1=O)C#Cc1ccccc1F)[O-]	0
ZINC95918378	c1cc(cc(c1)Br)CNCCSC(C(F)(F)F)(F)F	0
ZINC95923623	CC/C=C/[C@]1(CC=CC=C1)F	0
ZINC95933148	c1ccc(cc1)[C@@H]1CC(=O)CN1	0
ZINC95935158	c1cc(c(cc1C(F)(F)Cl)Cl)N=C=O	0
ZINC95935333	c1cc(cc2c1cc(nc2)Cl)F	0
ZINC95939120	CC[C@@H](C)[N@H+](C)CC[NH2+][C@@H](C)CS(=O)(=O)c1ccccc1	0
ZINC95945410	CCS(=O)(=O)c1ccc(cc1)S(=O)(=O)N(C)c1cccc(n1)C	0
ZINC95948150	c1ccc(cc1)c1ccccc1S(=O)(=O)Nc1ccc(nc1)Cl	0
ZINC95949468	CCCc1c(cnn1C)C(=O)N(C)Cc1c(noc1C)C	0
ZINC95951710	c1ccc(cc1)CN1C[C@@H]([C@@H]2[C@@H]1CCCC[C@@H]2O)c1ccccc1F	0
ZINC95952056	CCCc1ccc2c(c(sc2[nH+]1)C(=O)N[C@@H](C)CC)N	0
ZINC95958369	c1cc(ccc1[C@@H](C1CCC1)Nc1ccc2c(n1)nccn2)F	0
ZINC95960214	Cc1ccccc1c1nc(nn1CC=C)C	0
ZINC95961932	C[C@H]([C@H]1CCOC1)[NH2+]Cc1ccc(c(c1)Br)F	0
ZINC95961935	Cc1cc(ccc1c1ccc(o1)CN[C@@H](c1ncc(s1)C)C1CC1)F	0
ZINC95964463	CC(C)(COC)NC(=O)Nc1cc(ccc1n1cccn1)F	1
ZINC95967027	C1CCC(CC1)[C@H]1CCCC[C@@H]1[NH2+]C[C@@H]1CCCS1(=O)=O	0
ZINC95967446	COCCOc1ccc(cn1)NC(=O)NOCC(F)(F)F	1
ZINC95973101	c1cc(c(cc1CNc1c(c(ccn1)C#N)[N+](=O)[O-])CO)F	0
ZINC95974840	c1ccc2c(c1)CCN(C2)C[C@H](Cn1c(nc(n1)C1CC1)C1CC1)O	0
ZINC95975544	C[N@@H+](Cc1nc(cc(n1)[O-])C(F)(F)F)Cc1nnc2n1cccc2	0
ZINC95976487	c1cc(c(cc1F)OCCO)NCc1cnc(s1)Cl	0
ZINC95978192	C[C@@H](C[C@@H](c1ccc(cc1)F)O)[NH2+]Cc1cccn1C	0
ZINC95983382	C[C@H](c1ccc(cn1)F)[NH2+]C[C@@H]1CCN([C@@H]1c1ccc(cc1)OC)C	0
ZINC95984572	C[C@H](c1ccc(c(c1)Cl)F)NCC(=O)N[C@H](C)C(=O)N(C)C	1
ZINC95984594	C[C@@H](C[NH2+][C@@H](C)c1ccc(c(c1)Cl)F)CS(=O)(=O)C	0
ZINC95985727	CC(C)c1ccc(cc1)S(=O)(=O)Cc1ccnn1C	0
ZINC95988551	CCOc1ccc(cc1OC)C[NH2+]CC1(CCC1)[C@H](C)CCO	0
ZINC95990493	CCCS(=O)(=O)[N-]c1ncc(s1)Cc1ccc(c(c1)C#N)F	0
ZINC95990692	Cc1c(cnc(n1)C)C(=O)N(Cc1ccc(cc1)C#N)CC(F)(F)F	1
ZINC95995010	CC(=O)c1ccc(cc1)NC(=O)N1CCC[C@H](C1)Cn1cncn1	0
ZINC95996380	C[C@H](CCc1ccc(c(c1)F)F)NC(=O)N[C@@H](C)c1nc[nH]n1	1
ZINC95997086	COc1ccc(cn1)CNc1nnc(s1)c1ccccn1	0
ZINC96001442	c1ccc(cc1)C1(CCC1)c1nc(no1)[C@@H]1COCCN1	0
ZINC96002461	COCCn1cc2c(n1)[C@@H](CCC2)Nc1nccc(n1)OC	0
ZINC96006933	C[C@@H]1CCCC[C@H]1OCC[NH2+]Cc1c(nn(c1Cl)C)C(F)(F)F	0
ZINC96010310	c1cc(ccc1/C=C\1/CC(=O)Nc2ccc(cc2C1=O)F)C(=O)[O-]	1
ZINC96032916	CC(C)Oc1cccc(c1)/C=C\C(=O)N[C@@H]1CCC(=O)NC1	0
ZINC96036997	Cc1c[nH+]c2n1CCN([C@@]12CC[N@H+](CC1)Cc1nccs1)C	0
ZINC96040229	c1ccnc(c1)COC[C@]12CCCO[C@H]1CC[N@H+](C2)Cc1ccsc1	0
ZINC96041185	c1cc(cnc1)NC(=O)[C@H]1CN(C[C@@H]2[C@H]1CCO2)c1ncc(cn1)F	1
ZINC96044266	Cn1cc(cn1)C[NH2+]C[C@@H]1c2c(cn(n2)C)CCO1	0
ZINC96046811	C=CCN1CC[C@]2(C1=O)CC[N@H+](CC2)Cc1cccs1	0
ZINC96047153	Cc1ccc(s1)C[N@@H+]1CC[C@@]2(C1)CCCN(C2)c1ncccn1	0
ZINC96047219	c1cc(cnc1)C[NH+]1CCC2(CC1)CCN(CC2)Cc1nccs1	0
ZINC96050340	CN1CC(=O)N(C[C@@]21CCN(C2)C(=O)N(C)C)c1cccnc1	0
ZINC96051987	CC(C)[N@@H+](C)C[C@@H]1C[C@@]2(CN(CCOC2)Cc2ccc(cc2)F)OC1	0
ZINC96060885	Cn1cc(cn1)C[N@H+]1Cc2c(n(nn2)CC2CC2)[C@H](C1)COC	0
ZINC96062309	COCC[N@@H+]1CC[C@]2(C1)CN(CCOC2)Cc1ccc(cc1)F	0
ZINC96062865	Cn1cc[nH+]c1CN1CCC2(CC1)CCN(C2)C(=O)c1ccccc1	0
ZINC96066859	c1cc(oc1)C[N@H+]1Cc2nccn2C[C@H](C1)COCC[NH+]1CCCC1	0
ZINC96067020	Cc1ccc(o1)C[N@@H+]1Cc2nccn2C[C@@H](C1)CN1CC[N@H+](CC1)C	0
ZINC96067597	CCn1c(=O)ccc2c1CC[C@@H](C2)NCc1cccnc1OC	0
ZINC96069071	c1cc(cc(c1)F)CC(=O)N1CC[C@@H](C[C@@H]1C(=O)[O-])N1CCOCC1	1
ZINC96072040	CC(C)[C@@H]1C[C@]2(CCN(C2)c2nccc(n2)C(F)(F)F)OC1	0
ZINC96073884	c1cnc(nc1)N[C@@H]1C[C@]2(CCC[NH2+]C2)OC1	0
ZINC96076076	Cc1cc(nn1C)CN1CC[C@]2(C1)CC[N@@H+]2Cc1ccc(cc1)F	0
ZINC96076135	c1cnc(nc1)N1CC[C@]21CCN(C2)Cc1ccncc1F	0
ZINC96076135	c1cnc(nc1)N1CC[C@]21CC[N@H+](C2)Cc1ccncc1F	0
ZINC96084040	CC(C)Nc1c2c([nH+]cn1)CCN(CC2)[C@@H]1CCOC1	0
ZINC96091052	COCc1c2n(cn1)CCN(C2)S(=O)(=O)c1ccc(cc1)F	0
ZINC96092027	Cn1cc(nc1)S(=O)(=O)N1CCOC[C@]2(C1)CC[C@@H](O2)C[NH+](C)C	0
ZINC96093118	c1cc(c(nc1)N[C@@H]1C[C@]2(CCN(C2)S(=O)(=O)C2CC2)OC1)F	0
ZINC96098565	Cc1c(c(nc(n1)N1CCCC1)C)NC(=O)c1ccccn1	0
ZINC96103340	CO[C@@H](CNS(=O)(=O)c1ccc(s1)Br)c1ccsc1	0
ZINC96107047	c1cc(c(nc1)O[C@H]1C[C@]2(CC[N@@H+](CC2)CC2CC2)OC1)F	0
ZINC96112933	c1cc(ccc1c1c[nH+]c2n1C[C@@H](OC2)CNCc1nccs1)F	0
ZINC96117491	c1cc(sc1)C(=O)N[C@@H]1CCCc2c1[nH]c1c2cc(cc1)F	1
ZINC96132089	Cc1c(c(on1)C)Cc1nc(no1)[C@H]1CCOC1	0
ZINC96136225	CCCCc1ccc(s1)C[N@H+]1C[C@@H]2CN(C[C@@]2(C1)C(=O)[O-])S(=O)(=O)C	0
ZINC96153243	C[C@@H](c1cccc([nH+]1)N1CCN(C(C1)(C)C)c1ccc(cc1)OC)O	0
ZINC96157714	c1cc(cc(c1)Cl)C(=O)N1CCC2(CCNC2=O)CC1	0
ZINC96160759	c1cc(ccc1c1ccc2c(c1)OCCO2)OCCn1cc[nH+]c1	0
ZINC96163328	CC(=O)Nc1cc(ccc1F)NC(=O)N(C)CCC[C@@H]1CCCO1	1
ZINC96166063	CC(C)[C@@H](c1[nH+]ccn1C)NC(=O)Nc1c(cccc1F)C(F)(F)F	1
ZINC96170744	CCOCOC[C@@H]1CS[C@@H](N1)c1ccc(o1)Br	0
ZINC96170853	Cc1cc(cc(c1)Br)S(=O)(=O)NCc1ccccc1OC	0
ZINC96187212	c1cc[nH+]c(c1)CN1C[C@@H]([C@@H]2[C@H]1CCCO2)Oc1c(cccn1)F	0
ZINC96189717	CC(C)[NH2+][C@H]1CCc2c(ccc(=O)n2CC=C)C1	0
ZINC96195800	CC[C@@H](CO)Nc1c2ccccc2[nH+]c(n1)N(C)C	0
ZINC96196150	c1ccc2c(c1)c(nc(n2)c1cccs1)N1CCC[C@H]1C(=O)[O-]	0
ZINC96198737	c1ccc(cc1)CC(=O)N1CC[C@@H](C[C@H]1C(=O)[O-])N1CCOCC1	0
ZINC96201055	CC(C)[N@@H+](C)Cc1cnc2n1CC[N@H+](C2)Cc1nccs1	0
ZINC96208620	c1cc[nH+]c(c1)NCC[C@@]12CCO[C@@H]1CCN(C2)Cc1nccs1	0
ZINC96209063	Cn1cc(cn1)C[N@H+]1CC[C@@]2(C1)C[C@H](CO2)OCc1ccccn1	0
ZINC96214852	CS(=O)(=O)N1CCC[C@@]2(C1)CCC[N@H+]2CC=C	0
ZINC96215564	Cc1ccc(s1)C[N@H+]1C[C@@H]2C[C@H](O[C@@H]2C1)Cc1nc(no1)C	0
ZINC96215572	CCS(=O)(=O)N1C[C@H]2[C@@H](C1)OC[C@H]2Cc1nnc(o1)C	0
ZINC96225458	Cc1cccc(c1)C(=O)N1CC[C@@]2(C1)CC(=NO2)C(=O)NCC(C)C	0
ZINC96228266	CCOCC(=O)N1CCC2(CCC(=O)N2Cc2cccc(c2)C)CC1	0
ZINC96240348	COC[C@H]1C[C@@]2(CC[N@H+](CC2)[C@H]2CCOC2)CN1Cc1nccs1	0
ZINC96241740	Cc1ccc2c(c1)[C@@]1(CC[N@H+](CC1)[C@H]1CCOC1)C[C@H]2OC	0
ZINC96245977	Cc1c(con1)C(=O)N1CC[C@@H]2[C@@H]1CC(=O)N2c1ccsc1	0
ZINC96250047	c1cc(cnc1)COC[C@H]1CC[C@H]2[C@H]1OCCN2C(=O)c1ccco1	0
ZINC96252641	CC(C)C(=O)N[C@@H]1C[C@H]2CC[C@@H]1N2C(=O)c1ccncc1F	1
ZINC96255714	c1cc(cc(c1)F)N1CCc2c([nH+]cnc2N2CCOCC2)CC1	0
ZINC96255836	Cc1ccc(s1)CN1CCc2c([nH]nc2C[NH+](C)C)C1	0
ZINC96255842	C[NH+](C)Cc1c2c([nH]n1)CN(CC2)Cc1ccc(cc1)OC	0
ZINC96268592	C[N@@H+]1CCC[C@@]2(C1)CN(CCO2)Cc1ccc(cc1)OC	0
ZINC96268641	C[N@@H+]1CC[C@]2(C1)CCN(C2)C(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC96291741	CN(C)C(=O)[C@@H]1CSCN1C(=O)/C=C\c1ccc2c(c1)OCCO2	0
ZINC96300686	COC(=O)c1cc(c(cc1I)F)Br	1
ZINC96331165	c1ccc(cc1)SC1(CCOCC1)CNS(=O)(=O)c1cccc(c1)F	0
ZINC96336419	[C@@H]1([C@@H]([C@H](O[C@H]([C@H]1O)O[P@@](=O)([O-])O[P@@](=O)([O-])O[P@@](=O)(O)[O-])O)O)O	0
ZINC96340677	Cc1c(c(on1)C)S(=O)(=O)N1CCC[C@@H](C1)c1nnc(o1)C(F)(F)F	0
ZINC96341496	Cc1c([nH]nc1c1cc(c(s1)C)S(=O)(=O)[N-]c1ccc(c(c1)Cl)F)C	0
ZINC96348785	c1ccc(c(c1)/C=C/C(=O)NCC#Cc1cccc(c1)C(F)(F)F)Cl	1
ZINC96350160	C[C@H](C(=O)NCC#Cc1ccc(cc1)NC(=O)C)Oc1ccccc1	0
ZINC96350731	CN(C)c1ccccc1C#CCNC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC96351266	Cc1ccc2cccc(c2n1)S(=O)(=O)NCC#Cc1ccccc1F	0
ZINC96351510	c1cc(cc(c1)Cl)C#CCNS(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC96351574	c1ccc(c(c1)C#CCNC(=O)NCc1ccc(cc1)F)Cl	1
ZINC96360281	CCN(Cc1c[nH+]c2n1cccc2)C(=O)Nc1ccccc1OC	0
ZINC96367362	c1ccc2c(c1)C(=O)C[C@@]1(O2)CCN(C1)C(=O)c1cc(cc(c1)Cl)Cl	0
ZINC96378130	COc1ccc(cc1)S(=O)(=O)C1CN(C1)C(=O)Nc1ccc(cc1)F	1
ZINC96381069	CCCCS(=O)(=O)N1CC(C1)S(=O)(=O)c1ccc(cc1)Cl	0
ZINC96390858	C[C@@](CNC(=O)c1ccc2c(c1)scn2)(c1ccccc1F)OC	1
ZINC96399612	Cc1ccc(cc1S(=O)(=O)Nc1ccc2c(c1)sc(n2)SC(C)C)F	0
ZINC96950768	COc1cc(ccc1OC(F)F)/C=C/C(=O)NNC(=O)c1ccc[nH]1	1
ZINC96954028	C[C@H](C(=O)N(C)C)[N@H+](C)Cc1ccccc1OC	0
ZINC96965298	Cc1c2ccccc2sc1C(=O)Nc1cccc(c1)O	0
ZINC96965576	CCCCSc1nnnn1C(C)(C)C	0
ZINC96969540	CCCC[NH+](CCCC)CC(=O)N[C@H](C)c1cccs1	0
ZINC96981841	Cc1ccsc1C[N@@H+](C)CCc1ccccc1	0
ZINC96990888	c1cc(ccc1OCC(=O)Oc1ccc2c(c1)OCCO2)I	0
ZINC96994183	Cc1c(cc2ccc(cc2n1)F)C(=O)NNC(=O)c1ccc[nH]1	1
ZINC96999265	CCN(C)C(=O)c1ccc(cc1)CSCC	0
ZINC97001221	Cc1nc(cs1)c1ccc(s1)CC/[NH+]=C(/N)\N1CCOCC1	0
ZINC97010900	CCc1cnc(o1)C[N@@H+]([C@H]1CC[C@H](CC1)C)[C@@H]1CC[C@H](CC1)O	0
ZINC97016024	C[C@H](c1nccs1)NC(=O)C#Cc1ccc2c(c1)OCO2	0
ZINC97020715	Cc1ccc(c(c1)S(=O)(=O)N1CC[C@@](C1)(C(F)(F)F)O)C	0
ZINC97025951	CC[N@H+]1CCC[C@@H]1CNC(=O)c1ccnc(c1)SC	0
ZINC97034147	Cc1n[nH]c(n1)C[NH+]1CCN(CC1)Cc1ccc(c(c1)C#N)F	0
ZINC97034549	CC1([C@@H]([C@H]2[C@@H]1OCCC2)[NH2+]CCNc1nccc(n1)C(F)(F)F)C	0
ZINC97036396	COc1ccc(cc1OC)CCNC(=O)Nc1ccc(cc1C#N)F	1
ZINC97036653	Cc1ccc(cn1)CC(=O)N[C@H](c1ccc(c(c1)F)F)C(=O)[O-]	1
ZINC97037641	CC(C)(C)c1c(cn[nH]1)C[NH2+]C[C@@H]1COC2(O1)CCOCC2	0
ZINC97038908	Cc1c(c(n(n1)Cc1ccc(cc1)F)Cl)C(=O)NC[C@H](C)O	1
ZINC97039266	c1cc(ccc1c1nnc(o1)C[N@H+]1CCC[C@@H]1c1ccc(cc1)F)Br	0
ZINC97043015	c1cc(cc(c1)NC(=O)c1cccs1)NC(=O)Cc1ccc(cc1)O	0
ZINC97047705	CC(C)Cn1c(ncn1)Cn1c2ccc(cc2oc1=O)[N+](=O)[O-]	0
ZINC97054010	CC[C@H](CO)N1CCN(CC1)S(=O)(=O)Cc1ccc(cc1F)F	0
ZINC97055793	c1cc(c(cc1CN1CCCC[C@@H]1c1nc[nH]n1)C#N)F	0
ZINC97073839	Cc1cc(c(n1c1ccc(cc1)F)C)C(=O)CS[C@@H](C)C(=O)OC	1
ZINC97078897	C[C@H](CC#N)N(C)CCOc1cccc(c1)Cl	0
ZINC97080074	c1ccc2c(c1)C[C@H](O2)CNC(=O)c1cc(c(c(c1F)[O-])F)F	1
ZINC97083844	CNC(=O)CSCc1cn(nn1)c1ccc(c(c1)Cl)F	1
ZINC97083904	Cn1ccnc1C[N@@H+](C)Cc1cn(nn1)c1ccc(c(c1)Cl)F	0
ZINC97087279	CN(C)S(=O)(=O)c1ccc(o1)c1c(cn[nH]1)C(=O)N1CCOCC1	0
ZINC97095884	CSc1cncc(n1)N1CC[C@@H]2[C@@H](C1)CCC(=O)N2C1CC1	0
ZINC97098363	CCS(=O)(=O)[N-]c1ccnn1CCc1ccccc1	0
ZINC97099157	Cc1c(cc(o1)C[N@H+]1CCCN(CC1)S(=O)(=O)C)C(=O)OC	0
ZINC97099862	CC(C)OC[C@H](C[N@H+](C)Cc1ccc(cc1F)F)O	0
ZINC97101731	C1CC[C@H]([C@H](C1)C(F)(F)F)[NH2+]Cc1[n-]nc(n1)C1CC1	0
ZINC97106313	c1cc(cc(c1)Br)NNC(=O)CSCc1cccnc1	0
ZINC97107973	CC[C@@H](Cc1ccc(cc1)C)NC(=O)N1CC[C@@H](C1)[C@@H](C)O	0
ZINC97108384	Cn1cncc1CCNc1cccc(c1C#N)F	0
ZINC97110974	CCCc1cc(n[nH]1)C(=O)N1CCC[N@H+](CC1)C	0
ZINC97111458	Cc1nc(no1)CN[C@@H](C)c1ccc(s1)Cl	0
ZINC97114655	C[NH+](C)CC[C@@H]1CCN(CC1)S(=O)(=O)C[C@@H]1CCOC1	0
ZINC97126024	CC(C)c1cc(n[nH]1)C(=O)Nc1nc(ns1)c1ccccc1	0
ZINC97137431	Cc1ccccc1CN[C@H](C[NH+]1CCCC1)c1ccccc1	0
ZINC97138054	c1cc[nH+]c(c1)N1CCCN(CC1)C(=O)NCCCCC(F)(F)F	1
ZINC97140806	CCOc1c(c(ccc1)N[C@H]1CC[C@@H](CC1)O)[N+](=O)[O-]	0
ZINC97159492	Cc1c(c(n[nH]1)C)CNCc1ccc(cc1)OC(F)(F)F	0
ZINC97159917	Cn1cc(c(n1)c1cccnc1)C[NH2+]C[C@H](c1ccc(cc1)F)O	0
ZINC97161660	CCOC(C[N@H+]1CCS[C@@H]2[C@@H]1CCCC2)OCC	0
ZINC97161722	C[C@H](C[S@](=O)C)[N@@H+](C)C[C@@H](c1ccccc1F)O	0
ZINC97161731	C[C@@H](C[S@@](=O)C)N(C)Cc1cn(nn1)c1ccc(c(c1)Cl)F	0
ZINC97162261	CCn1c(c(c(n1)C)CN1CCC(CC1)(C(F)(F)F)O)C	0
ZINC97164472	CCOC(=O)CNC[C@](C)(c1ccc(cc1)F)O	1
ZINC97173235	C[NH+](C)[C@@H]1CCC[N@H+](CC1)C/C=C/c1ccc(cc1)F	0
ZINC97175321	CCCCSCc1coc(n1)c1cccc(c1)F	0
ZINC97197783	c1ccc(c(c1)CCC(=O)N[C@H]1CCc2[nH+]ccn2C1)F	1
ZINC97203459	c1cc(cc(c1)F)OCC[N@@H+]1CC[C@H](CC1)c1c[nH]nc1	0
ZINC97227583	CCN/C(=[NH+]\CC)/NC[C@H]1CCCS1	0
ZINC97228441	C[C@@H](CCc1ccccc1F)[NH2+][C@H]1CCC(=O)N(C1)C	1
ZINC97231515	Cn1c(ccn1)N[C@@H](Cc1ccncc1)C(F)(F)F	0
ZINC97234825	CC(C)[C@@H](c1ccc(cn1)F)[NH2+]CC1(CCOCC1)S(=O)(=O)C	0
ZINC97238482	Cc1c(ncn(c1=O)C[C@H](COc1cc(ccc1Cl)Cl)O)C	0
ZINC97256770	CCN(CCO)C(=O)c1cccc(c1)NC(=O)[C@@H]1C[C@H]1C	0
ZINC97257833	CCC[N@H+]1CC[C@@H](C1)CNC(=O)Nc1ccc(cc1Cl)F	1
ZINC97284645	c1cc(c(cc1Cl)Cl)NC(=O)[C@H]1CCCCN1C(=O)[C@@H]1CC1(Cl)Cl	0
ZINC97287129	CCN(CC)C(=O)C[N@H+]1CC[C@@H](CC1)NS(=O)(=O)c1ccc(cc1)F	1
ZINC97326066	c1ccc(c(c1)CNC(=O)c1cc(cc(c1)Br)F)CN1CCCC1=O	1
ZINC97334261	Cc1ccc2c(c1C[N@H+]1CCCC[C@@H]1CC(=O)N)cccn2	0
ZINC97347151	Cn1cc(cn1)C(=O)N1CCc2c(nc([nH]2)c2cccc(c2)F)C1	1
ZINC97357935	CC[N@@H+](Cc1ccc(c(c1)F)F)C1CCCC1	0
ZINC97373613	CC(C)(CO)NC(=O)Nc1cnn(c1C(F)(F)F)c1ccccc1	1
ZINC97373622	CCO[C@H]1CCC[N@H+](C1)CCOC(=O)N(C)C	0
ZINC97374932	CCCOc1cc(ccn1)CNC(=O)c1cc(c(c(c1F)[O-])F)F	1
ZINC97375195	C[C@@H](CC(=O)N(C)C)[NH2+]Cc1cc(cc2c1OCC2)Cl	0
ZINC97404125	CC[C@H](C)[C@@H](c1ccccc1)C(=O)NCC[NH+]1CCCCC1	0
ZINC97425193	c1cc(cc(c1)F)c1c(c[nH]n1)C[N@@H+]1CC[C@H](CC1)Cn1ccnc1	0
ZINC97437310	CCN([C@H](C)c1ccc(cc1)F)C(=O)CCCOC	1
ZINC97465474	CCCOc1cccc(c1)C[NH2+][C@H](C)c1ccc(c(c1)F)F	0
ZINC97468313	C[C@H](CSc1nnnn1c1ccccc1)N1CCc2c([nH+]c[nH]2)C1	0
ZINC97473631	C[C@H](Cn1cncn1)NC(=O)Nc1ccc(cc1C#N)F	1
ZINC97477442	CCCSCC(=O)N(C)[C@@H](C)c1ccco1	0
ZINC97513057	Cc1ccc(cc1C(=O)N1CCN(CC1)C(=O)Cn1cnnn1)F	1
ZINC97515071	Cc1c(nccn1)CN1CCc2c(nc([nH]2)c2ccc(cc2F)F)C1	0
ZINC97528067	c1cc(sc1)C[C@H](CNC(=O)c1cc(n[nH]1)c1ccc(cc1)F)CO	1
ZINC97528504	Cc1cccc(c1)c1nnc(n1C)SCCOc1ccc(cc1)C#N	0
ZINC97569017	COc1c(cc(cc1F)CN1CCN(CC1)[C@H]1CC[NH2+]C1)F	0
ZINC97598551	c1cc(cc(c1)F)OS(=O)(=O)Cc1ccon1	0
ZINC97599963	CCCOC(=O)[C@H](C)Sc1nc(cc(n1)N)N	0
ZINC97636658	C[C@@H](c1ccc(c(c1)F)OC)NC(=O)c1ccccc1c1ncn[nH]1	1
ZINC97663580	C[C@H](C(C)C)NC(=O)/C=C/c1ccc(cc1)OC(F)F	1
ZINC97697630	Cc1ccc(cc1C(=O)Nc1ccc2c(c1)C[N@@H+](C2)C)S(=O)(=O)C	0
ZINC97726236	Cc1ncc(s1)CNC(=O)[C@@H](CCSC)NC(=O)c1ccccc1	0
ZINC97756555	c1ccnc(c1)SCCNC(=O)[C@@H]1CC(=O)Nc2c1ccc(c2)F	1
ZINC97776038	c1ccc2c(c1)CCN2CCNC(=O)c1cnc(nc1)N1CCCC1	0
ZINC97813688	C[C@@H](Cc1cnccn1)N(C)Cc1cc(ccc1n1cccn1)F	0
ZINC97819505	c1csc2n1c(=O)c(cn2)NC(=O)N[C@H]1COC[C@@H]1[NH+]1CCCC1	0
ZINC97952074	CCCCCCCCCOC(=O)[C@@H](CC(=O)[O-])[NH2+]Cc1ccco1	0
ZINC98022317	CCCN(CC#N)C(=O)C(C)(C)Oc1ccc(cc1)F	1
ZINC98029912	CC(C)[NH+]1CCN(CC1)C(=O)Nc1ccc(c(c1)F)OCCOC	1
ZINC98032165	CC1(CN(CCO1)C(=O)NCC1(CCOCC1)c1ccc(cc1)F)C	1
ZINC98033235	c1ccc(cc1)[C@H]1CN(CCO1)C(=O)N[C@H]1CCc2c1ccc(c2)F	1
ZINC98034836	CC(C)COc1cccc(c1)CNC(=O)NC[C@H]1CC[N@H+](C1)C1CC1	0
ZINC98034966	CN(C)C(=O)Cn1cc(nn1)C(=O)N1CCOCC1	0
ZINC98038620	CCCS(=O)(=O)N[C@@H](C)COc1ccccc1C(F)(F)F	0
ZINC98038786	CC(C)c1ccc(cc1)S(=O)(=O)N(C)CCC(F)(F)F	0
ZINC98051458	CC1(CN(CCO1)Cn1c(=O)c2c(cn1)cn(n2)c1ccccc1)C	0
ZINC98051960	C[C@H]1C[C@@]2(CC(C1)(C)C)C(=O)N(C(=O)N2)CN(C)CCC(F)(F)F	1
ZINC98070227	C[C@@H](CC(=O)OCCOC(C)C)c1ccccc1	0
ZINC98071670	c1cc(c(cc1NS(=O)(=O)c1ccc(cc1F)Br)F)F	0
ZINC98074344	Cc1ccc2c(c1)[nH]c(n2)C1=CC=CC1	0
ZINC98080810	c1cc(c(cc1Cl)C(F)(F)F)S(=O)(=O)N1CCN(CC1)CCO	0
ZINC98090901	c1cc(c(c(c1)Cl)Cl)N(c1nc(cc(n1)[O-])C(F)(F)F)C(=[NH2+])N	0
ZINC98095578	CC(C)(c1ccc(cc1)N)C(F)(F)F	0
ZINC98095584	C1C[NH2+]C[C@H](C1(F)F)N	0
ZINC98102322	Cc1cc([nH+]c(c1NC(=O)CSCCC(C)C)C)C	0
ZINC98117978	Cc1ncc(s1)CNC(=O)NCCCC[N@H+]1CCC[C@H](C1)C	0
ZINC98121141	CC[C@H](C)[C@H](C)NC(=O)N(C)Cc1ccc(cc1)N1CCOCC1	0
ZINC98125774	CCn1c(nnc1S[C@H](C)c1nnc(o1)C)c1ccccc1	0
ZINC98136865	c1cc(c(nc1)N1CCC[N@H+](CC1)Cc1ccc(c(c1)F)F)C#N	0
ZINC98144437	CC[C@H](c1ccccc1OC(F)F)[NH2+]C[C@@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC98150613	c1ccc(cc1)/C=C/CS(=O)(=O)C[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC98157847	CC[C@@H](C)OC(=O)[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)F	1
ZINC98170923	Cn1cc(c(n1)c1ccncc1)CNc1ccc(cc1)OC(F)(F)F	0
ZINC98171811	Cn1cnnc1c1cccc(c1)NCc1csc(n1)c1ccsc1	0
ZINC98172373	COCCOc1cccc(c1)C[NH2+]C1CCN(CC1)c1ccccc1	0
ZINC98172390	COc1ccc(cc1F)C[NH2+]C1CCN(CC1)c1ccccc1	0
ZINC98178332	COc1cc(c(cc1OC)O)CCCO	0
ZINC98211013	COc1c(cc(c(c1[N+](=O)[O-])OC(F)(F)F)F)Br	0
ZINC98211069	c1cc(ccc1C(=O)C[NH3+])OC([C@H](OC(F)(F)F)F)(F)F	1
ZINC98213570	COCCC1(CCC(CC1)(F)F)C[NH3+]	0
ZINC98214197	c1ccc(cc1)c1cc(n(n1)CC1CC1)N	0


==> anc/logic_7_test_molecules.tsv <==
mol_id	smiles	label
ZINC00034814	c1ccc2c(c1)nc(o2)c1ccc(o1)c1ccc(cc1)Cl	0
ZINC00099811	COC(=O)/C(=C/c1ccc(c(c1)Cl)Cl)/C#N	0
ZINC00153257	c1cc(nc(c1)Cl)C(F)(F)F	0
ZINC00177413	COc1ccc(cc1OC)Cc1nnc(s1)N	0
ZINC00196935	C(=[NH2+])(N)NOCc1ccc(cc1)OC	0
ZINC00236339	c1cc(ccc1CN1CCOCCOCCOCC1)[N+](=O)[O-]	0
ZINC00307684	c1ccc(cc1)c1nc(cs1)c1ccccc1O	0
ZINC00313855	Cc1c(c2cc(ccc2n1c1cccc(c1)C(F)(F)F)OC)C(=O)C	0
ZINC00320744	Cc1ccn2c(c1)nc(c2NCc1ccccc1)c1ccccc1O	0
ZINC00330649	CC(=O)Nc1c(c2c(s1)COC(C2)(C)C)C(=O)[O-]	0
ZINC00331075	CC[C@@H](C)Nc1c2c(c3cc4c(nc3s2)CC(OC4)(C)C)nnn1	0
ZINC00480119	c1cc(ccc1c1cn2cc(ccc2[nH+]1)[N+](=O)[O-])Br	0
ZINC00498705	CCOc1c(ccc(n1)C)c1nc(on1)c1ccccc1F	0
ZINC00524231	Cc1ccc(c(c1)/N=C\c1ccc(cc1)F)O	0
ZINC00525410	c1cc(c(c(c1)F)CSc1nnc(n1N)c1ccc(cc1)F)F	0
ZINC00711071	c1cc(cc(c1)Br)OCC(=O)N/N=C/c1ccc(o1)Br	0
ZINC00804852	Cc1cc(nc(n1)Sc1nc(nc(n1)Cl)NC)C	0
ZINC00858595	Cc1cccc(c1)NS(=O)(=O)c1ccc(cc1)[N-]S(=O)(=O)C	0
ZINC00921181	CC[C@H](C)OC(=O)[C@H](C)n1cnc2c(c1=O)c(c(s2)C(=O)OCC)C	1
ZINC01033251	c1ccc(cc1)[C@@H](CNS(=O)(=O)c1ccc(s1)c1ccccn1)O	0
ZINC01101403	CCOC(=O)c1ccc(cc1)NC(=O)[C@H]1CC(=O)N2CCCN=C2S1	1
ZINC01188615	COc1cc(cc(c1O)/C=C/1\C(=O)N(C(=O)S1)c1ccccc1)Br	0
ZINC01328760	c1ccc2c(c1)c(cc(=O)[nH]2)CSc1nnc(o1)c1ccccc1Br	0
ZINC01496584	COc1ccc(cc1OC)/C=N/NC(=O)COc1ccc(cc1Cl)Cl	0
ZINC01507192	CCCc1ccc(c(c1)/N=C/c1c(c(cc(c1Br)Br)OC)[O-])O	0
ZINC01584091	c1cc(ccc1F)S(=O)(=O)C[C@@H](C(=O)[O-])[NH3+]	0
ZINC01609670	c1ccc(cc1)COC(=O)NCCC[NH3+]	1
ZINC01779502	COc1ccc(cc1)OCCOc1ccc(cc1OC)C=O	1
ZINC02088874	CCCCCC(=O)Nc1ncc2c(n1)C[C@H](CC2=O)c1ccco1	1
ZINC02142011	Cc1cc(cc(c1O)C)C1(CCC[C@H](C1)C)c1cc(c(c(c1)C)O)C	0
ZINC02182467	c1cc(c(cc1Cl)Cl)/C(=N/c1c(cc(cc1Cl)Cl)/C(=[NH+]/CCO)/O)/O	0
ZINC02493357	Cc1ccc(cc1)OCCCC[NH+]1CCOCC1	0
ZINC02513681	CCOc1ccc(cc1)NC(=O)N1CCN(CC1)C(=O)OCC	1
ZINC02536232	CCn1cc(cn1)CNc1ccc2c(c1)OCO2	0
ZINC02538523	Cn1c(ccn1)c1cc(nc(n1)NCC[NH3+])C(F)F	0
ZINC02584532	C1CC=C(C1)C#N	0
ZINC02744204	c1ccnc(c1)C(=O)N/N=C/c1ccc(s1)Cl	0
ZINC02822056	Cc1ccc(c(c1)C(C)(C)C)OCCC[N@@H+]1C[C@H](O[C@@H](C1)C)C	0
ZINC02835720	CCCCc1ccc(cc1)NC(=S)NCC(C)C	0
ZINC02873699	CCNS(=O)(=O)c1ccc(cc1)NC(=O)C[C@@H](C)c1ccccc1	1
ZINC02983140	Cc1ccc(cc1)OCCOC(=O)Nc1cccc(c1)Cl	1
ZINC03080998	CCCCc1ccc(cc1)NC(=O)CSCc1ccccc1	1
ZINC03142619	Cc1ccc(cc1)S(=O)(=O)NC(=O)NCc1ccco1	0
ZINC03164336	CC(=O)NCn1c2ccccc2nn1	0
ZINC03180455	Cc1cccc[n+]1CC(=O)c1cc2ccccc2oc1=O	0
ZINC03336077	Cc1cc(=O)oc2c1ccc(c2)OCC(=O)c1cccs1	0
ZINC03401162	CCCCNC(=O)CSc1nnc(n1CC)c1ccccc1OC	1
ZINC04023788	Cc1c(c(n2c(c(C#N)[nH+]c2n1)C#N)C)Cc1c(cccc1Cl)Cl	0
ZINC04033932	CCOC(=O)c1cnn(c1/N=C/N(C)C)c1nc2ccccc2n1C	1
ZINC04078867	c1ccc(cc1)C(=O)c1ccc(cc1)C(=O)Nc1ccccc1F	0
ZINC04091195	c1ccc(c(c1)C#N)Sc1ccccc1C(=O)Nc1ccc(cc1)Cl	0
ZINC04290570	CCC[C@@H](C)SC#N	0
ZINC04457879	CC[N@H+]1CC=C2[C@@H](C1)[C@@H](C(C(=N)[C@H]2C#N)(C#N)C#N)c1ccsc1	0
ZINC04473516	COC(=O)c1c(n[nH]n1)c1ccccc1	0
ZINC04590249	c1cc(c(c(c1)Cl)Cl)/C=C/C1=N/C(=C\c2ccc(cc2)Cl)/C(=O)O1	0
ZINC04617444	C(=N\O)/c1c([n-]nc1O)C(F)(F)F	0
ZINC04685181	CCCNC(=S)Nc1ccc(c(c1)Cl)Cl	0
ZINC04761371	CCOCCCN1C(=O)[C@H]2Cc3cc(c(cc3CN2C1=S)OC)OC	1
ZINC04816259	Cn1c(nnc1SCCOc1ccccc1)c1cc2ccccc2o1	0
ZINC04946682	COc1cc(c(cc1OC)[N+](=O)[O-])/C=C\[N+](=O)[O-]	0
ZINC05016094	COCCCN1C(=O)C[C@@H](C1=O)Nc1ccc(cc1)N1CCCCC1	1
ZINC05075195	c1ccc2c(c1)nc(o2)c1ccc2c(c1)[nH]c(n2)c1ccc(cc1)N	0
ZINC05146257	Cc1ccc(cc1)C(=O)NCCc1csc(n1)c1ccc(cc1)F	1
ZINC05215138	CCCCN1C(=O)/C(=C\c2ccco2)/SC1=O	1
ZINC05271753	Cc1ccn2cc(nc2c1)C(=O)OCc1cc(=O)n2c(csc2[nH+]1)C	0
ZINC05334993	COCCn1c2ccccc2c(c1S)C=O	1
ZINC05471123	CCN(CC)c1c(c(cc(c2ccc(cc2)Cl)[nH+]1)C(F)(F)F)C#N	0
ZINC05472048	CCNC(=O)N1Cc2ccccc2C[C@H]1C(=O)NC(C)(C)C	1
ZINC05510419	CNC(=O)COc1cccc(c1)Cl	0
ZINC05855383	CCCc1n[nH]c(=S)n1C1CCCCC1	0
ZINC06107724	c1ccc(cc1)CSc1nc2ccccc2c(=O)n1c1cccnc1	0
ZINC06129859	C[C@H]1CCCN(C1)C1=NC(=O)/C(=C\c2ccc(cc2)Cl)/S1	0
ZINC06366737	Cc1c(sc(n1)C)C(=O)OCc1nnc(o1)c1ccccc1	0
ZINC06814305	Cc1ccc(cc1)OCC(=O)NC(=S)Nc1ccc(cc1O)[N+](=O)[O-]	0
ZINC06947147	CCC[C@H](C)NS(=O)(=O)c1ccc(c(c1)[N+](=O)[O-])C	0
ZINC07351108	CN(c1ccccc1)/N=C/c1cccc(c1O)OC	0
ZINC07447190	C[C@H]1CC[N@@H+](CC1)CC(=O)Nc1cccc(c1)I	0
ZINC07856326	c1cc(c(cc1C#N)Cl)OCC(=O)c1ccc(s1)Cl	0
ZINC07861808	c1cc(ccc1OCCn1c(=O)c(c2n(c1=O)CCC2)C#N)Cl	0
ZINC08020384	Cc1ccc(cc1)CCNS(=O)(=O)c1ccc(cc1)N	0
ZINC08325132	CCOc1ccc2ccccc2c1C[NH2+]C[C@H](C)O	0
ZINC08772769	CCOC(=O)c1cnc(nc1[O-])N1CCOCC1	1
ZINC09364419	Cn1c2c(c(=O)n(c1=O)C)n(c[nH+]2)CCNc1ccc(c(c1)Cl)F	0
ZINC09474431	CCOC(=O)c1ccsc1NC(=O)CCCSc1ccc(cc1)OC	1
ZINC10335607	CC(C)(C)C1=NN(c2nc3c(n2C1)c(=O)n(c(=O)n3C)CC=C)C	0
ZINC11719290	CCOC(=O)[C@@]1(CC[N@@H+](CC1)[C@H](C)CCn1cccn1)CCOC	1
ZINC11905481	c1ccc(cc1)OCCCSc1[nH]c(=O)c2c(n1)CCC2	0
ZINC11920398	c1cc2c(cc1C(F)(F)F)[nH]cc2CC(=O)[O-]	0
ZINC12113569	Cc1cc2c(s1)c1cnn(c(=O)c1n2CC=C)CCC(=O)N	0
ZINC12176103	C[C@]1(CCS(=O)(=O)C1)NC(=S)N(C[C@@H]1CCCO1)[C@@H]1CCS(=O)(=O)C1	0
ZINC12357857	CCOC(Cn1cccn1)OCC	0
ZINC12446989	Cc1ccc(c(c1)/C=N\NC(=O)c1ccc(cc1)Br)O	0
ZINC12540731	CCCc1ccc(cc1)Nc1nc2cc(ccc2o1)S(=O)(=O)CC	0
ZINC12609347	Cc1ccc(c(c1)F)NC(=O)c1cn(c2c1cccc2)C	0
ZINC12872932	c1ccc2c(c1)CC[C@H]2NC(=O)C[C@H]1CCC=C1	0
ZINC12917424	CCc1cccc(c1)N1C[C@H](CC1=O)C(=O)NNC(=O)c1ccco1	0
ZINC12972402	Cc1c(sc2c1c(nc(n2)c1cccnc1)n1cnc(n1)C#N)C	0
ZINC13024126	Cc1ccccc1C(=O)N[C@H](C)c1ccco1	0
ZINC13123183	CCN(CC)c1ccc(c(c1)O)/C=N/c1cc(cc(c1)C)C	0
ZINC13153022	c1cc(ccc1NC(=O)CSc1nc([nH]n1)N)[N+](=O)[O-]	0
ZINC13212097	c1cc(ccc1OCON1Cc2c(nc(nc2NC1)N)N)Cl	0
ZINC13232925	CCc1ccc(nc1)CCOC(=O)C=C	1
ZINC13838776	CC1=NN([C@H](C1)c1ccccc1)[C@H](C#N)c1cc(cc(c1OC)Cl)Cl	0
ZINC14028847	Cc1cc(ccc1NC(=S)NC(=O)CCC1CCCCC1)[N+](=O)[O-]	0
ZINC14460887	Cc1ccc(c2c1[C@H]1C=CC[C@H]1[C@@H](N2)c1cc(ccc1O)Br)O	0
ZINC14466400	CC(C)COc1ccc2c(c1)[C@@H]1C=CC[C@H]1[C@@H](N2)c1ccccc1Cl	0
ZINC14989485	CC[C@H](C)[NH2+][C@H]1CCCN(CC1)c1nc(c2ccc(cc2n1)C)C	0
ZINC15071124	COCc1nc(on1)c1ccc(nc1)N1CCCCCC1	0
ZINC15412126	c1cc(ccc1C(=O)NCCC(=O)Nc1cc(ccc1Cl)Cl)Br	1
ZINC15777161	C[S@@+](Cc1ccccc1)c1ccccc1	0
ZINC15785332	CCC(CN=[N+]=[N-])(CN=[N+]=[N-])CN=[N+]=[N-]	0
ZINC16430816	c1cc(sc1c1ccc(s1)[N+](=O)[O-])N1CCOCC1	0
ZINC16577869	c1ccc(cc1)CCn1c(c[nH+]c1S(=O)(=O)Cc1ccccc1)CO	0
ZINC17068585	Cc1c(sc(c1C(=O)OC)NC(=O)[C@@H](C)Oc1ccccc1)C	0
ZINC17076833	CCNC(=S)Nc1ccc(cc1)S(=O)(=O)N1CCc2ccccc2C1	0
ZINC18321276	c1ccc(cc1)c1nnc(o1)COc1ccc2ccccc2c1C=O	0
ZINC19090989	Cc1nc(no1)CC[NH2+]C	0
ZINC19758148	Cc1c(cnc(n1)[C@@H]1CCN(C1)Cc1ccc(cc1)F)C(=O)N	0
ZINC19774383	COC(=O)[C@@H]1CCCN1C(=O)c1c[nH]nc1	0
ZINC19883405	C[C@H](c1ccc(cc1)Cl)[NH2+]C1CCCC1	0
ZINC19939791	C1C[N@@H+](CC[C@H]1N1CC[N@H+](CC1)CCO)C[C@@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC20000116	c1cc(sc1)c1nc(on1)[C@H]1CCC[NH2+]C1	0
ZINC20234184	c1ccc(cc1)[C@@]1(CC[N@H+](CC1)CCCc1ccncc1)O	0
ZINC20272697	c1ccc(cc1)OCCOCCN1CC[NH2+]CC1	0
ZINC20312490	c1ccc(cc1)c1csc2c1c(ncn2)NCCCC(=O)[O-]	1
ZINC20313628	CC[C@H](C)n1cc(c(n1)N)Cl	0
ZINC20575353	CCOC(=O)c1c(oc2c1c(ncn2)Nc1cccc(c1)C)C	1
ZINC20642162	CCc1ccc2c(c1)[C@H]1C[C@@](O2)(N(C(=S)N1)CC)C	0
ZINC20993437	c1cc(c2c(c1)OCO2)CN1CCC[C@H](C1)[NH+]1CCCC1	0
ZINC21807446	CCCc1nnc(s1)NC(=O)c1cc(=O)c2cc(ccc2o1)F	1
ZINC21807858	c1ccc2c(c1)CCCN2C(=O)CSc1nc2c(c(=O)[nH]1)[nH]cn2	0
ZINC21992178	CC[C@@H]1CC(=O)[C@](C1(C)C)(C)C(=O)[O-]	0
ZINC22027653	CC[NH+](CC)CCN(C)C[C@@H](C)c1ccccc1	0
ZINC22621379	C[NH+](C)[C@H](CNC(=O)CSC)c1ccc(cc1)OC	1
ZINC22757855	Cc1c(c(n2c(n1)ncn2)C)CCC(=O)NCCNC(=O)C	1
ZINC22816217	c1cc(cc(c1)C(F)(F)F)c1nc(on1)C[NH+]1CCN(CC1)CCO	0
ZINC22999902	c1cc(ccc1[N+](=O)[O-])S(=O)(=O)NC[C@H]1CC[N@@H+](CC1)C1CCCC1	0
ZINC23069861	CCO[C@@H]1CCCCC[C@@H]1[NH3+]	0
ZINC23690916	CCCC#C[C@H]1[C@@H](O1)CO	0
ZINC24153629	COc1ccccc1CCNc1c2c(c3ccccc3o2)ncn1	0
ZINC24368635	c1cc(cc(c1)OC(F)(F)F)NCC(=O)Nc1ccc(cc1)Cl	0
ZINC24481998	Cc1cccc(c1)c1n[nH]c(=S)n1CC(=O)N(C)Cc1cnn(c1)C	0
ZINC24995863	c1cc(cc(c1)n1cnnn1)C(=O)N1CCC2(CC1)OCCO2	0
ZINC26897304	c1cc(ccc1Nc1ccc2n(c1=O)CCC2)[N+](=O)[O-]	0
ZINC27147807	CC[C@@H](C)c1ccc(cc1)S(=O)(=O)N1CCN(CC1)Cc1cscn1	0
ZINC27269697	c1ccc2c(c1)CC[N@H+](C2)CCOc1ccc(cc1)S(=O)(=O)N	0
ZINC27793903	c1cc(cc(c1)NC(=O)c1cc(=O)c2ccc(cc2o1)Br)C(F)(F)F	0
ZINC28219910	Cc1ccn(n1)c1ccc(cc1)NS(=O)(=O)Cc1ccccc1	0
ZINC28241964	Cc1ccc(cc1S(=O)(=O)Nc1cc(cc(c1)F)F)C(=O)OC	0
ZINC28652217	CCCCCNC(=O)c1cccc(c1)S(=O)(=O)N1C[C@H](O[C@H](C1)C)C	1
ZINC28737326	C[C@H]1CN(CCO1)Cn1c(=S)n(c(n1)C1CC1)C	0
ZINC29473869	CCC(CC)NC(=O)[C@H](C)Sc1nc2ccccc2n1CCOC	1
ZINC30008088	CC(C)[C@@H](c1ccc2c(c1)OCCCO2)NS(=O)(=O)c1cccs1	0
ZINC31605239	CCCOc1cccc(c1)NC(=O)CCNS(=O)(=O)c1cccs1	1
ZINC32123437	C[C@@H]1CCN(CC1)c1ccc(cc1[N+](=O)[O-])/C=N\Nc1nncn1N	0
ZINC32578107	Cc1ccc(nc1)C[C@H](C)N[C@@H](C)c1nncn1C1CCCC1	0
ZINC32627297	Cc1ccnc([n+]1[O-])c1cccc(c1)[N+](=O)[O-]	0
ZINC32913634	c1ccc(cc1)c1cc(on1)C(=O)NCCSc1ccccc1	1
ZINC32933562	c1cc(c(cc1Br)F)OCC(=O)N1CCC[C@H](C1)CNS(=O)(=O)N	0
ZINC33063192	C[C@@H](C(=O)Nc1ccc(c(c1)C(=O)N)F)NC(=O)c1ccco1	0
ZINC35253937	CCOc1cc(ccc1OC)CN[C@@H](C)Cc1cccs1	0
ZINC36293427	Cc1ccc(cc1)/C(=N/c1ccccc1)/N=C(\[S-])/N(C)C	0
ZINC36405219	C(COCCS(=O)(=O)CCCl)[NH3+]	0
ZINC37563003	CCOc1cc(ccc1NCc1cc(sc1)[N+](=O)[O-])F	0
ZINC38031938	Cc1ccc(cc1Cl)NC(=O)NCCc1ccc(cc1)O	1
ZINC38091761	c1ccc2c(c1)[C@@H](CS2(=O)=O)N[C@H]1CC[C@H](CC1)C(=O)N	0
ZINC38539686	Cc1cc(ccc1F)C[N@@H+]1CCC[C@@H](C1)O	0
ZINC39108963	Cc1c(c(c(c[nH+]1)CCC(=O)N)CO)O	0
ZINC39136318	c1ccc2c(c1)c1c(o2)cn[nH]1	0
ZINC39273712	Cc1cccc(c1C)OCCCCCC1=C(N=N[C@H]1C)C	0
ZINC39421929	c1ccc(cc1)C1=N[C@@H]2C=C(C=C(C2=C1)O)[N+](=O)[O-]	0
ZINC39443199	Cc1ccccc1Cn1cc(cn1)[N-]S(=O)(=O)C1=C(N=N[C@H]1C)C	0
ZINC39582350	Cc1ccc(o1)C1=NN=C(C1)C(=O)N/N=C/c1cccc(c1O)OC	0
ZINC39882769	Cc1cc(c2c(c1)occ2CC(=O)Nc1ccccc1[N+](=O)[O-])C	0
ZINC40389670	CC[C@@H](C)c1[nH+]c2ccccc2n1CCOC	0
ZINC40475480	CC(C)COCCCNC(=O)c1ccc2c(c1)CCN2C(=O)C	1
ZINC40477063	COc1ccc(cc1)C[NH2+]Cc1cc(ccc1O)Br	0
ZINC40504587	c1ccc(c(c1)F)S(=O)(=O)NCCCn1cccn1	0
ZINC40522933	Cc1c(c(=O)n(c(c1C(=O)c1cccs1)[O-])C[C@H]1CCCO1)C#N	0
ZINC40613278	CC[C@@H]1CCCCN1c1c(c(ncn1)NCCC(C)C)[N+](=O)[O-]	0
ZINC40727861	CCOc1c(c(ncn1)N1CCN(CC1)c1ccc(cc1)OC)N	0
ZINC40789763	Cc1ccc2c(c1)NC(=O)[C@@H](O2)CC(=O)NCCCn1cccn1	1
ZINC40800943	c1cc(ccc1C(=O)[O-])Nc1c(c(ncn1)NC1CCCCCC1)N	0
ZINC40863952	CN1CCN(CC1)c1c(ccc[nH+]1)CO	0
ZINC41154074	C[C@@H](c1ccccc1)Nc1c2ccccc2[nH+]c(n1)NCC=C	0
ZINC42722459	CC(C)(C)CCNC(=O)C[C@H]1C(=O)NC(=O)N1	1
ZINC42773464	c1cc(ccc1[N+](=O)[O-])OCC[C@@H]1CCC[NH2+]C1	0
ZINC43150125	Cc1cc(c(c(c1)C)NC(=O)N[C@@H](C)c1cccc(c1)S(=O)(=O)N)C	0
ZINC43157001	CSc1cccc(c1)NC(=O)N1CCN(CC1)c1ccccc1Cl	0
ZINC43452549	CCCOc1ccccc1NC(=O)N(C)Cc1ccc2c(c1)OCO2	1
ZINC44189098	Cc1cnc(s1)NC(=O)CCSc1ccc(cc1)F	1
ZINC44446991	Cc1ccc(cc1S(=O)(=O)N(CCOC)Cc1ccsc1)[N+](=O)[O-]	0
ZINC44535803	C[N@@H+]1CCC[C@@H](C1)CNCc1ccc(cc1)Br	0
ZINC44586500	CCCc1nc(on1)[C@H](C)N1CCO[C@@H](C1)C	0
ZINC44869059	CC(=O)N[C@H](CC(=O)NCc1ccco1)c1ccc(cc1)Cl	0
ZINC45888664	CCOc1cc(ccc1OC(=O)[C@@H](C)Oc1ccccc1C#N)C#N	1
ZINC45945021	Cn1cc(c2c1cccc2)C[NH2+]Cc1ccc(cc1)F	0
ZINC45954200	C[C@H]1CCCC[C@@H]1OCCNC(=O)Nc1ccccc1F	1
ZINC45992370	C[C@@H](C(=O)Nc1ccc(cc1Br)F)Oc1ccccc1	0
ZINC46880368	Cc1ccc2[nH+]c(cn2c1)CSCC(=O)NCC[N@H+]1CCC[C@H](C1)C	1
ZINC47275744	Cc1nccn1c1ccc(cn1)NC(=O)COc1ccccc1OC	0
ZINC47504776	Cc1c2ccccc2oc1[C@H](C)NC(=O)Nc1cccc(c1)COC	1
ZINC48187338	c1ccc(cc1)S(=O)(=O)NCCSc1nncs1	0
ZINC48576640	CCCCCNC(=O)C(=O)Nc1ccc(c(c1)Cl)C#N	1
ZINC48603425	c1ccc2c(c1)c(=O)[nH]c(n2)c1cccc(c1)C(=O)[O-]	0
ZINC48940725	CCOc1ccc(c(c1)C)NC(=O)c1cn[nH]n1	1
ZINC48941314	Cc1nccn1CCCNC(=O)[C@@H]1CCCN1C(=O)C	1
ZINC49444058	CS(=O)(=O)N1CCC(CC1)Oc1nc2c(s1)cccc2Cl	0
ZINC49488477	CNC(=O)CSCc1cccc(c1)OCC(=O)N	1
ZINC49489206	C[C@@H](C(=O)NCCC(C)C)S(=O)(=O)c1ccc(cc1)O	1
ZINC49524205	COC(=O)c1c(nc2ccccc2n1)NCc1ccccc1	0
ZINC51042705	c1ccc(cc1)COc1cccc(n1)CCl	0
ZINC51159961	c1ccc(c(c1)F)S(=O)(=O)NCc1cscn1	0
ZINC51557745	c1cc(cc(c1)F)C[N@H+](CCCOCC(F)(F)F)C[C@H]1CCCO1	0
ZINC52331706	CC(C)C[NH2+]Cc1cncs1	0
ZINC52796786	c1cc(ccc1c1nc(co1)CN1CCN(CC1)CCO)Cl	0
ZINC52918465	C[C@@H](c1ccc(cc1)S(=O)(=O)C)[NH2+]Cc1cc(cc(c1)OC)OC	0
ZINC53992785	COc1cc(ccc1O)/C=C/1\C(=S)N=C([O-])S1	0
ZINC54192319	Cn1cc(c(=O)n(c1=O)C)/C=C/C(=O)Oc1ccc(cc1Cl)C#N	0
ZINC54354155	C[N@@H+](CCOC)Cc1nc([O-])c2c(n1)cc(s2)c1ccc(cc1)F	0
ZINC54466696	Cn1cnn(c1=S)C[N@@H+]1CCC[C@@H](C1)c1nc2ccccc2o1	0
ZINC55190437	Cc1c2cc(cnc2n(n1)C)NC(=O)Cn1c(c(sc1=O)C)C	0
ZINC55899631	CC[NH+](CC)Cc1ccccc1OC(C)C	0
ZINC56764068	CCOCCNC(=O)Nc1ccc(cc1)CC[NH+]1CCCCC1	1
ZINC57083758	c1ccc2c(c1)CCN2Cc1ccc(cc1)CNC(=O)c1csnn1	0
ZINC57261071	c1ccc2c(c1)CCN2S(=O)(=O)CCNC(=O)c1csnn1	1
ZINC57301697	CC[C@@H](C)[C@@H](C)NC(=O)CNC(=O)Cc1ccccc1	0
ZINC57328778	C1CCN(CC1)c1nc2c(c(n1)N1CC[NH2+]CC1)CCC2	0
ZINC57355069	C[C@@H]1C[C@H](CN(C1)C(=O)[C@@H]1CCC(=O)N([C@@H]1c1ccccc1F)C)C	0
ZINC57355108	CN1[C@H]([C@@H](CCC1=O)C(=O)Nc1nccs1)c1ccccc1F	0
ZINC57496199	CCc1nc(on1)[C@@H](C)Sc1nc2ccccc2c(n1)NCC	0
ZINC57556205	c1cc(ccc1[C@H](CN1CCN(CC1)CCO)O)F	0
ZINC57556205	c1cc(ccc1[C@H](C[NH+]1CCN(CC1)CCO)O)F	0
ZINC57821906	CCNC(=O)[C@@H]1CCCN(C1)Cn1cc(cn1)Br	1
ZINC58009385	Cc1cc(=O)n2c(n1)sc(n2)Oc1cccnc1[N+](=O)[O-]	0
ZINC58151760	Cc1ccc(cc1)n1c(nnn1)SCc1ccn(n1)c1ccccc1	0
ZINC58292266	C[C@H]1C(=O)N(c2ccccc2O1)CC(=O)NCCN1CCCS1(=O)=O	1
ZINC58308589	Cc1cccc(c1)C(=O)N1CCCC[C@@H]1C(=O)OC	0
ZINC58776664	CCS(=O)(=O)NCCNS(=O)(=O)c1ccc(cc1F)Cl	0
ZINC58818335	C#CCOC(=O)c1ccc(c(c1)[N+](=O)[O-])N	1
ZINC58911562	c1cnc(cn1)C(=O)N1CCC(CC1)[NH+]1CCCC1	0
ZINC59029547	CCCCCNC(=S)N(Cc1cccs1)C[C@@H]1CCCO1	0
ZINC60455637	c1cc(cc(c1)Br)NCc1nnnn1c1ccc(cc1)OC(F)F	0
ZINC61112237	Cc1nc(no1)c1ccc(cc1)OCc1ccccc1F	0
ZINC61778605	CCC[N@@H+](CCc1ccccn1)CC(=O)Nc1cc(ccc1Cl)Cl	1
ZINC63085414	CC[C@H](c1ccc(cc1)Br)NC(=O)CC[C@H]1C(=NC(=NC1=O)C)C	0
ZINC63808242	c1cc(c(c(c1)Cl)Cc1nnc2n1N[C@@H](S2)[C@H]1C=CN=N1)Cl	0
ZINC64032768	c1ccc(cc1)[C@H]1C=c2c(=[NH+]1)nccn2	0
ZINC65170745	c1cc(n(c1)c1ccc(cc1)Cl)CC(=O)NCCC[NH+]1CCCC1	1
ZINC65224845	c1ccc(c(c1)C(=O)Nc1cnc(nc1)N1CCCC1)Cl	0
ZINC65374067	Cc1nc(cs1)C[NH2+][C@@H](C)COc1ccccc1	0
ZINC65383793	Cc1c(c(n(n1)C)C)C[N@H+](C)CC(=O)NCCc1ccc(cc1)Cl	1
ZINC65395692	c1ccc(cc1)CN(Cc1nccs1)C(=O)[C@]12C[NH2+]C[C@H]1CNC2	0
ZINC65541075	CC(C)[N@H+]1CC[C@@H](CC1)N(C)c1c2cnn(c2ncn1)CCO	0
ZINC65593700	c1ccc(cc1)CS(=O)(=O)Cc1cccc(c1)C(F)(F)F	0
ZINC66062618	CCOc1cccc(c1)NCC(=O)Nc1cccc(c1)OCC	1
ZINC66067992	C[C@H](c1ccc(cc1)Cl)[NH2+]Cc1cnn(c1)c1ccccc1	0
ZINC66117096	C[C@@H]1CCC[C@H](C1)[NH2+]Cc1ccccc1OCc1ccccc1	0
ZINC66182576	CC[C@H](C)Oc1ccccc1CNCCc1ccccc1C	0
ZINC66189176	COc1ccc(cc1)C[NH2+]CCNc1ccccc1OC	0
ZINC66239366	CCn1c(nnc1SC[C@H](CCC#N)C#N)c1ccc(cc1)OC	0
ZINC66425287	Cc1nnc(o1)CN1CCC[C@H]1Cc1ccccc1Cl	0
ZINC66517904	COCc1ccc(cc1)C(=O)OCCNC(=O)c1ccncc1	1
ZINC66704241	CCCN(Cc1ccccc1O)C(=O)N[C@@H]1CCc2c1cc(cc2)F	1
ZINC66780460	Cc1cccc([nH+]1)CCCOC(=O)c1cccc(c1)OC	1
ZINC67122094	C[C@@H]1CC[N@H+](CC1)C[C@@H](C[NH2+]Cc1cc2c(c(c1)OC)OCCO2)O	0
ZINC67123118	c1cc(ccc1C[NH2+]Cc1ccnc(c1)OCC1CC1)n1cncn1	0
ZINC67185541	Cc1c(c(n(n1)CCO)C)CN[C@H](C)c1cccc(c1)Br	0
ZINC67185548	Cc1c(c(n(n1)CCO)C)CNCc1ccccc1COC	0
ZINC67846965	Cc1c(c(n[nH]1)C)[C@H](C(=O)N(CC[NH+](C)C)Cc1ccccc1)[NH3+]	0
ZINC67872754	CCCn1cnnc1CN[C@H]1CCc2ccc(cc2C1)OC	0
ZINC67943753	Cc1cccc(c1)OCc1nnc(o1)SCCCNC(=O)C	1
ZINC67982432	c1cc2c(cc1S(=O)(=O)N1CC[C@]3(C1)CCC[NH2+]C3)oc(=O)[nH]2	0
ZINC68274589	C[C@@H](c1[nH]c(=O)c2ccccc2n1)Sc1ccnc2c1cccc2	0
ZINC68574043	c1n[n-]c(n1)/N=C(\[O-])/C(C(F)(F)F)(C(F)(F)F)Br	0
ZINC68586246	Cc1cccc2c1[nH]c(=O)cc2N	0
ZINC69026163	c1ccc(cc1)SC1(CC1)C[NH2+]Cc1cccnc1	0
ZINC69350747	CC(C)c1ccc(cc1)C[S@](=O)CC(=O)NCc1ccco1	0
ZINC69351608	Cc1cnc(cn1)C[N@H+]1CCCC[C@@H]1C(=O)Nc1cc(cc(c1)F)F	0
ZINC69589082	CC(C)c1nnc2n1C[C@@H](CC2)C[NH2+]Cc1cccc2c1OCO2	0
ZINC69601701	Cc1cc(on1)C(=O)NCC[C@@H]1CCCN(C1)C(=O)OC(C)(C)C	1
ZINC69621856	c1cc(cc(c1)OCc1cscn1)NC(=O)NCCC(=O)N	1
ZINC69680256	c1ccc(c(c1)C[NH2+]Cc1ccco1)CS(=O)(=O)N1CCOCC1	0
ZINC69701937	CCOc1ccccc1CN1C(=O)[C@](NC1=O)(C)c1ccccn1	1
ZINC69714580	CC(C)c1c(c(n(n1)C)Cl)C[NH2+]Cc1cccc(c1)OCCOC	0
ZINC69796702	c1nn(c(=S)s1)CN1CCC[C@H](C1)C[NH+]1CCOCC1	0
ZINC69842973	C[C@H]1CCCC[C@@H]1OCC[N@@H+]1CCN([C@@H](C1)C)CCOC	0
ZINC69948392	C[C@H]([C@@H](C)n1cccn1)[NH2+]Cc1nnc(o1)Cc1ccccc1	0
ZINC69976513	C[C@H](C(=O)N1CCN(CC1)C[C@H](c1ccccc1)O)n1cncn1	0
ZINC70058963	CCN(CC1CC1)C(=O)N[C@H](CN1CCOCC1)c1ccccc1	0
ZINC70726419	C[C@@H](c1ccncc1)NC(=O)c1cnc(n1c1ccc(cc1)F)SC	0
ZINC70739308	Cc1cc(c(n1CCCOC)C)C(=O)CN1CC[NH+](CC1)CCO	1
ZINC70925790	C[C@H]1CCCCN1C(=O)CNc1cccc(c1)NC(=O)C	0
ZINC70954450	Cc1ccc(c(c1)C[NH2+]C1CC1)O	0
ZINC70973497	CC[C@@H]1CCCCN1C(=O)CN(C)c1nc2c(cccc2s1)F	0
ZINC71772307	CN1CC(C1)C(C#N)(c1ccccc1)c1ccccc1	0
ZINC71778436	C[NH2+][C@@H]1CC(=O)N(C1=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC71826798	c1cnc(cc1C#N)N1CCN(CC1)Cn1cc(cn1)Cl	0
ZINC71896661	CC[C@@H]1CCC[N@@H+](C1)C(C)(C)CNC(=O)C1(CCOCC1)C	0
ZINC71908297	COc1ccccc1CN(Cc1ncc[nH]1)C[C@@H]1CCCO1	0
ZINC71924512	CS(=O)(=O)NCc1ccccc1NS(=O)(=O)c1ccccc1	0
ZINC72199607	c1cc(c(cc1I)[C@H](CO)[NH3+])F	0
ZINC72209591	CCn1cc(cn1)COc1ccc(cc1)[N+](=O)[O-]	0
ZINC72232567	Cc1n[nH]c(n1)[C@@H]1CC[N@H+](CC1)CC(=O)NC(=O)NC1CCCCC1	0
ZINC72241234	CCOCc1cccc(c1)S(=O)(=O)NC1CCCCC1	0
ZINC72282629	COc1ccc(cc1Cn1cccc(c1=O)[N+](=O)[O-])Cl	0
ZINC72298134	c1ccc2c(c1)CCC[C@@]2(CNC(=O)Cn1cncn1)O	0
ZINC72298347	Cc1c(c(n(n1)C)C)[C@@H]1[C@@H](CCO1)C[NH2+]Cc1cccnc1	0
ZINC72434860	C=CCC[C@@H](C[NH+]1CCCC1)Oc1ccc(cn1)CN1CCOCC1	0
ZINC72439128	Cc1c([nH]c[nH+]1)c1nccn1Cc1nnc2n1CCCCC2	0
ZINC72465787	COCc1nc2ncc3c(n2n1)ccn(c3=O)c1ccccn1	0
ZINC72466909	C=CCSc1nc2ncc3c(n2n1)C[C@@H](CC3=O)c1ccccc1	1
ZINC72470662	Cc1cc2nc(cc(n2n1)NCCc1nc(n[nH]1)C)c1ccccc1	0
ZINC72742683	Cc1csc(n1)CCCCN/C(=[NH+]/C)/NC[C@H]1CCCO1	0
ZINC73122174	Cn1c(nc2ccccc2c1=O)CS/C(=N/c1ccccc1OC)/N	0
ZINC73601364	CCCN(CCC)C(=O)CNc1ccccc1C(=O)N1CCOCC1	1
ZINC73823351	c1ccc(cc1)S(=O)(=O)N/[NH+]=C(/c1cncc(n1)Cl)\N	0
ZINC74329780	COCCCC[N@@H+](Cc1c(cccc1Cl)F)C1CC1	0
ZINC74465684	CCn1cc(cn1)C(=O)Nc1c(nns1)C(=O)OCC	1
ZINC74500983	c1c(nc(s1)N1CCCC1)CCNC(=O)NCC1(CCC1)[O-]	1
ZINC74540547	Cc1ccc(c(c1)C(=O)Nc1cnccc1OC)n1ccnc1	0
ZINC74596516	C[C@@H]([C@@H](C)S(=O)(=O)C)N(C)C(=O)c1ccc(nc1)F	0
ZINC75128677	Cc1cc([nH+]c(n1)N)N1CCN(CC1)C[C@@H](COc1ccccc1)O	0
ZINC75164307	CN(C)CC#CCNC(=O)COc1ccc(cc1)F	1
ZINC75757457	c1ccc(c(c1)CNCC[NH+]1CCCCC1)OCc1cccnc1	0
ZINC75758598	CC(C)Oc1ccccc1C[NH2+]Cc1cnn(c1)c1ccccc1	0
ZINC76093076	CCc1nc(sn1)NC[C@H]([C@@H]1CCOC1)N1CCOCC1	0
ZINC76178548	COCCOc1c(cccn1)C(=O)Nc1cc(ccc1Cl)F	1
ZINC76321095	C[C@@H](CSC)[NH2+][C@H](c1ccc(cc1)F)C(=O)NC1CC1	1
ZINC76364862	CC(C)(C)c1ccc(cc1)c1nc([nH]n1)/N=C(\[O-])/COCC1CC1	0
ZINC76490853	CCN(CCC#N)C(=O)C[N@H+](C)CCOc1ccccc1	1
ZINC76653143	CCc1ccc(cc1)[C@H](C)NC(=O)[C@@H](C)[NH+](CC)CC	0
ZINC76695589	CCO[C@H](C)c1nc(on1)CO/N=C(\C)/c1ccc(cc1)NC(=O)C	1
ZINC76714099	CCNC(=O)NC(=O)CNc1cc(ccc1SCC(F)(F)F)C	1
ZINC76731763	CCO[C@H](C)c1nc(cs1)CN(C[C@@H](c1ccccc1)O)C1CC1	0
ZINC76936861	Cc1cccc(c1)N(CCC(=O)N)S(=O)(=O)C[C@@H]1CCCCO1	0
ZINC76950337	CS(=O)(=O)N[C@H]1CCC[N@H+](C1)C[C@@H](c1cccc(c1)F)O	0
ZINC76994194	CC(C)c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)NNC(=O)c1cn[nH]n1	0
ZINC77118160	c1ccc2c(c1)cccc2[C@H](CCNS(=O)(=O)c1ccc(s1)Br)O	0
ZINC77234677	CCN(Cc1nnc(o1)c1ccc(cc1)C)c1ccc(cc1)F	0
ZINC77265862	CCNc1ccc2c(c1)[nH+]cn2C	0
ZINC77319317	COCCC[C@@H]1CCCC[N@H+]1Cc1cnc[nH]1	0
ZINC77437874	C[C@H](CSC)NC(=O)Nc1ccccc1CN1CCSCC1	1
ZINC77488480	CCCc1cc(n(n1)C)C(=O)N1CCN(CC1)C[C@H]1CCCO1	1
ZINC77773459	Cc1[nH+]ccn1Cc1cccc(c1)CNC(=O)NC[C@@H](C)C[C@H](C)O	0
ZINC77773628	COCc1ccc(cc1)CNC(=O)N[C@H](CCO)CSC	1
ZINC77796684	CCCC[C@H](COC)NC(=O)N1C[C@@H](O[C@@H](C1)CC)C	1
ZINC77849052	CCc1ccccc1CNC(=O)N1CCC(CC1)[C@H](C)O	0
ZINC77974011	Cc1c(cno1)C(=O)N1CCn2c(c[nH+]c2C1)c1ccccc1	0
ZINC78089586	Cc1ccc2cccc(c2n1)C(=O)NCCC(=O)NC1CCCCC1	1
ZINC78158372	CC1([C@H]([C@H]2[C@@H]1OCC2)NC(=O)c1ccc(cc1)N1CCCS1(=O)=O)C	0
ZINC78257086	c1cc(ccc1CS(=O)(=O)Cc1ccc(c(c1)F)F)C(=O)N	0
ZINC78359737	c1cc2c(cc1/C=C/C(=O)Nc1[n-]nnn1)CCO2	0
ZINC78434477	CC(=C)COc1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC78522965	C[C@@H]([C@@H](c1ccccc1)O)N(C)C(=O)c1ccc(cc1)Cl	0
ZINC78544937	C[C@@H](COC)NC(=O)Nc1nnc(s1)C(C)(C)c1ccccc1	1
ZINC78552730	Cc1c(c(n(n1)CCO)C)CNCCc1cc(cc2c1OCOC2)F	0
ZINC78553377	C[C@H](C(=O)Nc1cc(ccc1F)F)Sc1nncn1CCCOC	1
ZINC78700006	CCOC[C@H](C[N@@H+](Cc1ccccc1)[C@@H](C)CN1CCOCC1)O	0
ZINC78766590	C[C@H]1C[N@H+](CCN1C[C@@H](C)O)Cc1cnn(c1)C	0
ZINC78823636	COc1c(cccn1)CNC(=O)CS(=O)(=O)C1CCCC1	0
ZINC78893202	C[NH+](C)CCN1CCC(CC1)[NH2+]Cc1cccc(c1)Br	0
ZINC78994609	CCOc1cc(ccc1OC)NCc1cnn(n1)c1ccccc1	0
ZINC79027117	CC(C)(C)OC(=O)N1CC[C@H](C[C@H]1C(=O)[O-])c1ccc(cc1)Cl	0
ZINC79069758	Cc1ccc(cc1N)Nc1ncc(cn1)c1ccc(cc1)OC	0
ZINC79264916	c1c(cc(c2c1COCO2)CCNS(=O)(=O)N)F	0
ZINC79370985	C[C@H](C(=O)N(C)C)SCc1nc(no1)C1CC1	0
ZINC79437310	c1ccc(cc1)COC(=O)N[C@@H]1CCCC[C@H]1[NH2+]C1CC1	0
ZINC79922767	CC(C)(C)c1c(cn[nH]1)CNc1ccc(c(c1)N1CCCC1=O)OC	0
ZINC81931743	CN1C[C@H](CC1=O)C(=O)NCc1[nH+]ccn1CCCc1ccccc1	1
ZINC83240446	COc1cccc(c1)c1cnc(s1)C[NH2+]CC1CCCCC1	0
ZINC83251077	c1cc(cc(c1)Cl)CC[NH2+]Cc1cccc2c1cc[nH]2	0
ZINC84351027	c1cc(c(cc1[N+](=O)[O-])Br)CC(=O)NCc1[nH]cc[nH+]1	0
ZINC84444978	c1cc(sc1)c1nc(cs1)/C=C(\C#N)/c1ccc(cc1)[N+](=O)[O-]	0
ZINC84950585	Cc1ccc(c(c1)N(C)C)C[N-]S(=O)(=O)c1cc2c(noc2nc1)C	0
ZINC84958333	Cc1ccc(c(c1)N(C)C)C[NH2+]Cc1ccc2c(c1)OCCO2	0
ZINC85253553	c1cc(cc(c1)Cl)OCCNC(=O)Cn1cc(c([O-])nc1=O)Cl	1
ZINC86389310	C[C@H](CNC(=O)NCCc1ccc(cc1)N(C)C)Nc1ccccc1	1
ZINC86862285	C1C=CC=C[C@@]1(C(=O)CI)O	0
ZINC87426796	c1ccc(cc1)[C@H](C#N)[C@@H]1CCCN1C(=O)Cc1c(cccc1F)F	0
ZINC87496226	CO[C@@H]1CC[N@H+](CC1)CCNC(=O)c1cn[nH]c1c1ccccc1Cl	1
ZINC88519986	Cc1c(sc(n1)Cn1c(noc1=O)c1cccnc1)C	0
ZINC88616386	C(CN(CCC(F)(F)F)C/C=C/Cl)C#N	0
ZINC88687823	CC[N@H+]1CCN(CC1)c1ccccc1C[NH2+]C[C@@H](COCC(C)C)O	0
ZINC89422948	C1CC1NC(=O)CN1CCN(CC1)C(=O)CO	0
ZINC89525286	C[C@H]1CSC(=N1)SCCc1cccs1	0
ZINC89624115	Cc1ccc(c(c1)S(=O)(=O)[N-]c1cc([nH]n1)C1CCOCC1)F	0
ZINC89764371	c1c(cc(cc1Cl)Cl)OCCN1CCN(CC1)Cc1ncon1	0
ZINC89797437	COCc1ccc(cc1)CNc1ccn(n1)c1c(cccn1)Cl	0
ZINC89889752	CCOC(=O)CC[C@H](C)NC(=O)NC[C@H](C)[N@@H+]1CCC[C@@H](C1)C	1
ZINC89948127	CCC1([C@H](C[C@H]1OC)[N@@H+](C)CCS(=O)(=O)N)CC	0
ZINC89956943	C[C@H](CCOC)C(=O)NCc1ccnc(c1)OC1CCC1	1
ZINC90461033	CCOC(=O)/C=C(/COCCN1C(=O)c2ccccc2C1=O)\N	1
ZINC90549213	C[C@@H]([C@@H](C)S(=O)(=O)C)[N@@H+](C)CCCSCc1ccccc1	0
ZINC90615834	Cc1ccc2ncc(n2c1)C(=O)N(C)CCN(C)[C@@H]1CC[N@H+](CC1)C	0
ZINC90703656	c1cc(cc(c1)F)CS(=O)(=O)NCCc1csc(n1)n1cccn1	0
ZINC91356272	c1ccc2c(c1)nc(n2Cc1ccc(cc1)F)N1CCC[C@H](C1)O	0
ZINC91817534	c1cc([nH+]cc1C(=O)[O-])N1C[C@H]([C@@H](C1)C(=O)[O-])c1cc[nH+]cc1	0
ZINC91857366	CC(=O)CCCCCCC(=O)NCC(C)(C)c1ccncc1	1
ZINC91919603	CC[C@H]1CCC[N@H+](C1)Cc1cc(cs1)C#N	0
ZINC92061877	c1cc(cc(c1)OC(F)(F)F)CN1CCOCS1(=O)=O	0
ZINC92256301	CN(Cc1cc(cc(c1OC)Br)Br)C[C@@H](COC)O	0
ZINC92268127	Cc1ccc(c(c1)n1c[nH+]c(=O)n1Cc1nc(no1)CCOC)C	0
ZINC92330675	CC[C@@H]1CCCCCN1C(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC92405145	CCCOc1cc(ccc1OC)C[N@H+](C)Cc1ccc(c(c1)O)OC	0
ZINC92478275	C[N@H+](CCC(F)(F)F)Cc1cnc2n1ccnc2	0
ZINC92567343	Cc1c(cnn1C)CC[NH2+]C[C@H]1CCC[C@H](C1)C	0
ZINC92645802	COCCN(Cc1cccc(c1O)Br)CC(F)(F)F	0
ZINC92758117	CN(CCC#N)c1ccc(cc1)C[N@@H+]1CC[C@@H](C1)Nc1ccccc1	0
ZINC92853899	CC1(Cc2ccccc2C1)NCc1cccs1	0
ZINC92965970	COCCN(Cc1c(nc2n1ccs2)Cl)CC(F)F	0
ZINC93090218	C[C@@H](COC)N1CCN(CC1)Cc1c(nn(c1Cl)C)c1ccccc1	0
ZINC93416896	CCS(=O)(=O)C[C@@H](C)[N@H+](C)Cc1cc(c(c(c1)Br)O)OC	0
ZINC93419353	CCCOc1cc(ccc1OC)C[N@@H+]1CCC[C@@H](C1)COCC	0
ZINC93419519	CCOC[C@@H]1CCC[N@@H+](C1)Cc1ccc(c(c1Cl)OC)OC	0
ZINC93459962	Cc1ccc(o1)[C@H]1COCCN1Cc1ccc(cc1)N(C)CCC#N	0
ZINC93609981	CC1([C@H]([C@H]2[C@@H]1OCC2)[N@H+](C)Cc1cc(ccc1OCOC)OC)C	0
ZINC93644205	C[C@@H]1C[C@H](CC[N@@H+]1C)N(C)Cc1ccc2c(c1)CC(O2)(C)C	0
ZINC93644423	C[C@@H]1C[C@@H](CC[N@H+]1C)N(C)Cc1cc(c(c(c1)Br)OCC=C)OC	0
ZINC93704548	CCn1c(c(c(n1)C)CN1CC[C@H](C1)Oc1cccc(c1)Cl)C	0
ZINC93705507	C[C@H](c1ccc(cc1)Cl)[C@H](C)[N@H+](C)Cc1cnc2n1ccnc2	0
ZINC93706041	C[C@H](Cc1cccs1)N(C)Cc1c(ncnc1OC)N	0
ZINC93999414	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)C[C@@H]1CCc2c1cccc2	0
ZINC95069729	CCOc1c(nc2ccccc2n1)OC[C@H]1CCCC[NH2+]1	0
ZINC95078374	C1C[NH2+]C[C@@]1(CO)O	0
ZINC95078575	c1ccc2c(c1)c(ns2)N1CCC[C@@H](C1)CO	0
ZINC95092588	c1cnc(cn1)COCCC[C@H]1CCCC[NH2+]1	0
ZINC95392606	CCC[C@@H](C)NC(=O)[C@@H](C)n1c(n[nH]c1=S)c1cccs1	1
ZINC95400663	CCO[C@H]1C[C@@H](C21CCN(CC2)C(=O)c1cccc(n1)C)[O-]	1
ZINC95420584	C[N@H+](Cc1ccccc1)[C@H]1CCN(C1)S(=O)(=O)CCC=C	0
ZINC95529458	Cn1cc[nH+]c1CN(C)C[C@H]1CCOc2ccccc2C1	0
ZINC95533003	c1cc(c(cc1Br)[C@H](c1nc(on1)C(F)F)[NH3+])F	0
ZINC95642947	c1ccc(cc1)COC(=O)N1C[C@H](CC[C@H]1C(F)(F)F)C(=O)[O-]	0
ZINC95721126	C[NH2+]c1ccc(cc1NC)O	0
ZINC95883936	C1CNC(=O)C21CCOCC2	0
ZINC95964115	Cc1cc(n(n1)c1ccc(cc1)CCNc1cncc(n1)C(=O)N)C	1
ZINC95983902	Cc1ccc(cc1)[C@@H](C[NH2+][C@H]1CCO[C@@H](C1)C)O	0
ZINC96043037	CN(Cc1ccccn1)C(=O)[C@@H]1C[C@@H]2CCN(C[C@H]2O1)CCOC	1
ZINC96056517	Cc1nc(cs1)C[N@H+]1CC[C@@H]2[C@H]1CCC(=O)N2CC=C	0
ZINC96074276	Cc1ccc(nn1)N[C@@H]1C[C@]2(CC[N@@H+](CC2)CCOC)OC1	0
ZINC96084914	CCS(=O)(=O)N1CCc2c(c(nn2C)COc2cccnc2)C1	0
ZINC96109450	Cc1c(scn1)CN1CC[C@@H]([C@@H]2[C@H]1C[N@H+](C2)CC1CC1)OC	0
ZINC96131610	C[C@H](C(C)C)n1c(ccn1)NC(=O)N1CC[N@H+](CC1)CCO	1
ZINC96165260	Cc1nc([nH]n1)c1ccc(cc1)NC(=O)N(C)CCC[C@@H]1CCCO1	1
ZINC96200737	COCCC(=O)N1CC[C@@H]([C@@H]1Cc1ccncc1)O	1
ZINC96241669	CCO[C@H]1CC2(CC[NH2+]CC2)c2c1ccc(c2)F	0
ZINC96248630	Cc1nc(on1)[C@H](C)[N@H+]1CCN(CC1)C/C=C\c1ccccc1	0
ZINC96283582	CC(C)(c1ccc(cc1)c1[nH]c(=O)c2c(n1)CCOC2)O	0
ZINC96334127	C[N+](=CNc1[nH]c(=O)c2c(n1)n(cn2)[C@H]1C[C@@H]([C@H](O1)CO)O)C	0
ZINC96360217	CCN(Cc1c[nH+]c2n1cccc2)C(=O)c1ccc(cc1F)F	0
ZINC96380154	Cc1ccc(cc1)C(=O)N1CC(C1)S(=O)(=O)CC(C)C	0
ZINC96391911	CC[C@](CNS(=O)(=O)c1ccccc1OCC)(c1ccccc1)OC	0
ZINC97056137	CCOC(=O)/N=N/C(=O)OCC	1
ZINC97098930	CCO[C@H](C)c1ccc(cc1)c1ccc(nn1)N1CCSCC1	0
ZINC97102491	COC(=O)[C@@H](c1ccc(c(c1)F)Cl)NCc1cc[nH]n1	0
ZINC97109200	Cc1cccc(n1)NC(=O)NCc1ccccc1n1ccnc1	0
ZINC97112696	c1ccc(cc1)CC1(CCCC1)[NH2+]CC#N	0
ZINC97112924	CCCOc1cc(ccn1)CNC(=O)c1ccc2c(c1)n(nn2)C	1
ZINC97147180	Cc1nc(no1)[C@H](C)NS(=O)(=O)c1c(cccc1Cl)F	0
ZINC97153496	CCCS(=O)(=O)CCN(CC)[C@H](C)c1cccc(c1)OC	0
ZINC97164781	CCOC(=O)Nc1nnc(s1)S(=O)(=O)[C@@H](C)C(=O)NC1CCCC1	1
ZINC97168970	Cc1cccc(c1)CCC(=O)N(CCOC)CC(C)C	1
ZINC97200707	Cc1ccc(c(c1)[C@@H](C[N@@H+]1CC[C@@H](C1)CNc1cccc[nH+]1)O)OC	0
ZINC97237692	c1ccc(cc1)[C@@H](CCO)[NH2+]C1CCN(CC1)c1nccs1	0
ZINC97271881	c1ccc2c(c1)C[C@@H]([C@H]2NS(=O)(=O)c1cc(ccc1C#N)Cl)O	0
ZINC97378154	C1CCc2nnc(n2CC1)[C@H]1CCCN1C[C@@H](C(F)(F)F)O	0
ZINC97602287	c1cn(c[nH+]1)CCCC(=O)N1CC[NH2+]C[C@H](C1)C(=O)[O-]	1
ZINC97604195	CS(=O)(=O)C[C@@H]1CCC[N@@H+](C1)Cc1ccc2c(c1)OCO2	0
ZINC97698672	C[N@@H+]1CCc2c(c(n[nH]2)C(=O)N2CCO[C@@H](C2)c2ccc(cc2)F)C1	0
ZINC98066985	CCOc1c(cc(cc1Cl)/C=C/C(=O)NCCO)OC	1
ZINC98069657	CCOCCSc1ccc(cc1)Cl	0
ZINC98101013	Cc1ccc(cn1)CC(=O)N(CC=C)[C@H]1CCS(=O)(=O)C1	0
ZINC98143156	CCOC(=O)C[N@H+](CC(=O)N1CCc2ccccc2C1)C1CC1	1
ZINC98180861	CC(=O)c1ccc(c(c1[O-])I)OCc1ccccc1	0


==> anc/logic_7_train_molecules.tsv <==
mol_id	smiles	label
ZINC00042604	CCOc1c(c(cc(n1)c1ccccc1)c1ccc(cc1)C)C#N	0
ZINC00048354	c1cc(oc1)/C=C/C=C/1\CCC/C(=C/C=C/c2ccco2)/C1=O	0
ZINC00056300	CC1(Cc2c(c(o[nH+]2)N)C(N1O)(C)C)C	0
ZINC00056588	COC(=O)c1ccccc1S(=O)(=O)N	0
ZINC00064303	c1cc(ccc1/C=N/N1C(=O)[C@@H]2[C@H]3C=C[C@@H]([C@@H]2C1=O)C13CC1)O	0
ZINC00066884	CCCc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1Cl)Cl)C#N)N	0
ZINC00074255	Cc1[nH+]ccn1C[C@H](COc1ccc(cc1Cl)Cl)O	0
ZINC00074667	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1cccc(c1)[N+](=O)[O-])Cc1ccco1)/O	0
ZINC00088126	CSc1ccc(cc1)C[NH+]1CCN(CC1)C(=O)Cc1ccccc1	0
ZINC00096442	Cc1cc(n2c(n1)cc(n2)c1ccccc1)C(F)(F)F	0
ZINC00104632	Cc1c(cccc1Cl)Nc1c2ccccc2ncn1	0
ZINC00107594	CCOC(=O)c1c2c(sc1NC(=O)c1ccco1)COC(C2)(C)C	1
ZINC00118803	COc1ccc(cc1)C(=O)NC[C@H]1c2ccccc2CCO1	0
ZINC00122078	CC(C)(C)c1cc(n(n1)C)C(=O)NNC(=O)c1cccc(c1)Cl	0
ZINC00127284	Cc1cccc(c1)NC(=O)C(=C1CCCCCC1)C#N	0
ZINC00132415	CC(C)(C)SCC(=O)c1ccc2c(c1)CCC(=O)N2	0
ZINC00140142	CN(c1c2cc(ccc2ncn1)Br)C1CCCCC1	0
ZINC00141753	COc1cc(ccc1O)/C=C(\C#N)/C(=O)N1CCOCC1	0
ZINC00144415	CC(C)Oc1ccc(cc1)NC(=O)/C=C/c1ccc(cc1)OC	0
ZINC00147872	c1ccn(c1)c1ccc(cc1)S(=O)(=O)N	0
ZINC00149301	CC1(CCc2cc(ccc2O1)/C=N/O)C	0
ZINC00150147	c1ccc(cc1)c1c(c(nnc1c1ccccc1)N)C#N	0
ZINC00150930	c1ccc(cc1)c1cc2c(s1)ncn(c2=O)CCOc1ccccc1	0
ZINC00152081	C1C[C@H](OC1)CNC(=O)N1CCOCC1	0
ZINC00164719	C[C@@H](c1ccccc1)N=C=S	0
ZINC00170597	CCOC(=O)C1=C(OCC1=O)Nc1ccc(cc1)OC(F)(F)F	1
ZINC00171338	c1cc2c(cc1c1cc([nH]n1)C(F)(F)F)OCO2	0
ZINC00173617	CCC(=O)Nc1cccc(c1)NC(=O)c1cccc(c1)OCC	1
ZINC00178904	CCOC(=O)c1c(nc(s1)NC(=O)[C@H]1CC=CC[C@@H]1C(=O)[O-])C	1
ZINC00183465	Cc1ccc(cc1)CNS(=O)(=O)c1ccc(cc1)F	0
ZINC00185928	Cc1c(c2ccccc2n1c1ccccc1)CC[NH3+]	0
ZINC00191582	Cc1cc(nc(n1)SCC[NH+]1CCCC1)C	0
ZINC00204079	C1CCN(C1)C(=O)CCCC(=O)[O-]	1
ZINC00212592	COc1ccc(cc1OC)S(=O)(=O)[N-]c1nccs1	0
ZINC00226183	CC[n+]1cccc(c1)c1nc2ccccc2o1	0
ZINC00229600	CCOC(=O)C1=C(NC(=S)N[C@@H]1[C@H]1CCC=CC1)C	1
ZINC00235823	c1cc(ccc1C1(CCCC1)c1ccc(cc1)O)O	0
ZINC00238729	COc1cc(ccc1OCC(=O)NN)CC=C	0
ZINC00238799	CC1=CC(NC(=S)N1c1cccc(c1)C(F)(F)F)(C)C	0
ZINC00239831	Cc1c(cccc1Cl)NC(=O)c1ccc(cc1)NC(=O)C	0
ZINC00243608	Cc1ccc(cc1)C[C@@H]1CC(=O)N(C1=O)C1CCCCC1	0
ZINC00276905	CC1([C@H]2CC=C([C@@H]1C2)C[NH+]1CCN(CC1)c1cccc(c1)OC)C	0
ZINC00277198	Cc1cccc(c1)Oc1ccc(cc1)NC(=O)CCC(=O)[O-]	0
ZINC00279900	Cc1c(sc2c1c(nc(n2)S[C@H]1CCOC1=O)[O-])C	0
ZINC00281296	CC(=O)Nc1c2c(c(oc2ncn1)c1ccccc1)c1ccccc1	0
ZINC00284585	CC1(C[C@@]2(CCO1)NN(C(=S)N2C)C)C	0
ZINC00295601	C[C@H]1CCc2c(sc(c2C#N)/N=C/c2ccc(cc2)[N+](=O)[O-])C1	0
ZINC00309302	CCSc1nc2ccccc2n1Cc1ccccc1Br	0
ZINC00345167	Cc1nnc2n1[n-]c(n2)c1ccc(cc1)[N+](=O)[O-]	0
ZINC00350507	CC(C)c1nn2C(=N)/C(=C/c3ccc(cc3)F)/C(=O)N=c2s1	0
ZINC00350815	Cc1c(c(sc1C(=O)N1CCCCC1)NC(=O)c1ccco1)C#N	0
ZINC00356738	c1ccc2cc(c(cc2c1)C(=O)Nc1cc(ccc1Cl)Cl)O	0
ZINC00357950	Cc1cc2n(c(=O)c1C#N)CCN2c1ccc(cc1)NC(=O)C	0
ZINC00361131	c1ccc(cc1)[C@@H](C(Cl)(Cl)Cl)NC(=O)Oc1ccccc1	0
ZINC00361782	CCCC(=O)Nc1cc(ccc1C)Cl	1
ZINC00363898	Cc1nc2ccccc2c(=O)n1Nc1ccccc1	0
ZINC00369315	CC(=O)Nc1cc2c(cc1NC(=O)C)n(c(=O)n2C)C	0
ZINC00371901	Cc1[nH]c2ccc(cc2n1)C(F)(F)F	0
ZINC00375207	c1ccnc(c1)NC(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC00375936	Cc1cc(n(n1)C(=O)c1c(c(nn1C)C)Br)C	0
ZINC00378510	C[C@@H]1Cc2ccccc2N1S(=O)(=O)c1cccc2c1nsn2	0
ZINC00380974	Cc1ccc2c(c1)sc(c2Cl)C(=O)Nc1cccc(c1)[N+](=O)[O-]	0
ZINC00384696	CCOc1cc(ccc1Cl)S(=O)(=O)[N-]c1ccc(cn1)Cl	0
ZINC00386367	Cc1nnc(n1NCc1cccs1)SCc1ccccc1F	0
ZINC00386830	CC(C)c1ccccc1NC(=O)/C=C/C(=O)OC	0
ZINC00387180	COc1ccc(cc1)NS(=O)(=O)c1c(cccc1F)F	0
ZINC00394566	CC[NH+](CC)COC	0
ZINC00398642	c1ccc2c(c1)C(=O)N(C2=O)CCCN1C(=O)c2ccccc2C1=O	1
ZINC00401313	CC1(Oc2cccc(c2O1)O)C	0
ZINC00402094	CCN1CCC(=O)NC1=O	0
ZINC00402652	CCOC(=O)c1cccc(c1)N	1
ZINC00404090	c1ccc(cc1)COC(=O)N1C[C@@H](C[C@@H]1CO)O	0
ZINC00405751	c1cc(c(c(c1)Cl)[C@H]1c2ccc(cc2OC(=C1C#N)N)O)Cl	0
ZINC00407960	CCOC(=O)c1ccc(cc1)NC(=O)c1cccc2c1cccc2	1
ZINC00408643	c1ccc(cc1)[C@@H](CO)NC(=O)Nc1ccccc1	0
ZINC00414512	c1ccc(c(c1)c1nnn(n1)CC(=O)Nc1cccc(c1)F)N	0
ZINC00420138	C[C@H]1Cc2ccccc2N1C(=O)CSc1nc(cc(n1)N)N	0
ZINC00422650	CCOc1ccc(cc1)c1nnc(o1)c1ccc(cc1)Br	0
ZINC00448240	CCOC(=O)c1ccccc1Nc1cn(c2c1cccc2)C(=O)C	1
ZINC00448361	c1ccc2c(c1)CC[N@H+](C2)C[C@H](COCc1ccc(cc1)Cl)O	0
ZINC00449169	Cc1cc(n(n1)c1nc(cc(n1)N1CCC(CC1)C)C)C	0
ZINC00450876	CS(=O)(=O)N(CC(=O)Nc1cccnc1)c1ccccc1Cl	0
ZINC00452107	CCOc1cc(cc(c1)OCC)/C(=N/Cc1ccco1)/O	0
ZINC00461214	CCOC(=O)C1CCN(CC1)C(=O)COc1cc(cc(c1C)C)C	1
ZINC00482851	CCS(=O)(=O)Nc1c(cccc1C)C	0
ZINC00485064	CCOc1ccc(cc1)NS(=O)(=O)c1cccc2c1cccc2	0
ZINC00488412	C[C@@H]1CC[C@]2(c3c(c4ccccc4[nH]3)CCCN2C1=O)C	0
ZINC00497006	c1ccc(c(c1)c1nc([nH]n1)c1ccc(cc1)[N+](=O)[O-])[O-]	0
ZINC00507234	C[C@@H](C(=O)N1c2ccccc2[C@](CC1(C)C)(C)c1ccccc1)Cl	0
ZINC00510265	C[N@@H+](CC1OCc2ccccc2CO1)C1CCCCC1	0
ZINC00523632	c1cc(c(cc1Cl)c1ccc(o1)C(=S)N1CCCC1)Cl	0
ZINC00531469	c1ccc(cc1)C1=Nn2c(nnc2SC1)c1ccc(cc1)F	0
ZINC00531878	c1ccc(cc1)C1=Nc2n([C@H](C1)c1cccc(c1)[N+](=O)[O-])ncn2	0
ZINC00572363	c1ccc2c(c1)cccc2Cn1c2ccccc2nc1c1ccco1	0
ZINC00627837	Cc1ccc2c(c1)c1cc(nn1[C@H](N2)c1cc(ccc1O)Br)C	0
ZINC00641348	COc1ccc(c(c1)OC)COC(=O)Nc1ccc(cc1)Br	0
ZINC00664401	c1ccc2c(c1)C(=O)N(S2(=O)=O)CC(=O)Nc1ccccc1Br	0
ZINC00689866	c1cc2c(cc1Br)sc(c2Br)Br	0
ZINC00695291	CC(C)(C)c1ccc(cc1)/C=N/NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC00709766	Cn1c(nn(c1=S)C[N@@H+]1CC[C@H](CC1)c1ccccc1)c1ccco1	0
ZINC00711472	COc1ccc(c(c1)/C=N/c1ccc(cc1)C#N)O	0
ZINC00712134	Cc1c([nH]/c(=N/N=C(/C)\C(F)(F)F)/s1)c1ccc(cc1)OC	0
ZINC00752256	c1ccc(c(c1)N1CC[NH+](CC1)Cc1ccc(s1)Br)Cl	0
ZINC00759088	c1cc(c(cc1Cl)Cl)C[N@@H+]1CCC[C@H]1CO	0
ZINC00795309	c1ccc(cc1)CSCC(=O)Nc1nnc(s1)C1CCCCC1	1
ZINC00812160	CCOc1ccccc1NC(=O)C[NH+]1CCCCCC1	1
ZINC00820969	Cc1cc(n2c(n1)c(cn2)C(=O)NCc1ccco1)C	0
ZINC00914901	Cc1c(sc2c1c(=O)n(cn2)Cc1ccccc1)C	0
ZINC00969679	CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1F)c1ccc(cc1)Br)O	0
ZINC00985376	Cc1c(cnn1c1ccc(cc1)[N+](=O)[O-])C(=O)N	0
ZINC01016478	CC[C@]1(Nc2ccccc2C(=O)ON1)C	0
ZINC01016612	Cc1ccc(cc1)C1=Nc2ccccc2[C@@H](O1)c1ccccc1	0
ZINC01024320	c1cc(c(cc1OCC(F)(F)F)S(=O)(=O)N)OCC(F)(F)F	0
ZINC01026651	COc1cc(cc(c1OC)OC)/N=C/c1cc(cc(c1O)Cl)Cl	0
ZINC01039014	CCCC(NC(=O)c1ccccc1)NC(=O)c1ccccc1	1
ZINC01052296	C[C@@H](c1ccc2c(c1)OCO2)NC(=O)c1ccco1	0
ZINC01064616	Cc1cc(c(cc1Br)C)OCC(=O)NC1CCCCC1	0
ZINC01065522	C[C@H](C(=O)Nc1cccc(c1)F)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC01078748	CCOc1ccc(cc1)n1c(=O)c2ccccc2nc1c1ccoc1	0
ZINC01095158	c1cc2cc(ccc2nc1)/N=C/c1ccc(s1)Cl	0
ZINC01107800	Cc1ccc(n1c1ccc2ccccc2c1)C	0
ZINC01148345	CN(c1cccc(c1)NC(=O)CSCc1ccccc1Cl)S(=O)(=O)C	1
ZINC01156266	c1ccc(c(c1)C(=O)NC(=S)Nc1cccc(c1)C(=O)[O-])Br	0
ZINC01247554	Cc1csc(n1)SCCn1c2c(=O)[nH]c(=O)n(c2nc1Br)C	0
ZINC01251235	COc1cc(ccc1O)C=NNC1=[NH+]CCCCC1	0
ZINC01275028	CCc1ccc(cc1)N1CCCn2c1nc1c2c(=O)[nH]c(=O)n1C	0
ZINC01284930	c1ccnc(c1)[N-]S(=O)(=O)c1ccc(cc1)NC(=O)c1ccc(o1)Br	0
ZINC01321136	c1ccc(cc1)c1cc2c(s1)nnn(c2=O)Cc1ccccc1Cl	0
ZINC01431548	C[C@]1(COC(=N1)COc1ccccc1)CO	0
ZINC01448955	CCCn1c2ccc(cc2c2c1nc1ccccc1n2)Cl	0
ZINC01471994	CCOC(=O)c1c(c2ccc(nc2s1)c1ccc(cc1)Cl)N	1
ZINC01501838	Cn1cc(cn1)c1ccncc1	0
ZINC01504464	c1cc(c(cc1F)C1=NN[C@@H](C1)c1cc(cc2c1OCOC2)Br)O	0
ZINC01563180	COc1ccc(c(c1)n1c(=O)c2ccccc2nn1)OC	0
ZINC01569175	C[N+](C)(C)CC[N+](C)(C)Cc1cccc2c1cccc2	0
ZINC01573417	CCCCC[C@@H](CSCC)C(=O)/C=C/c1ccc(c(c1)Cl)Cl	1
ZINC01576107	CC(C)C[C@@H](C(=O)N[C@@H](C)C(=O)[O-])NC(=O)OCc1ccccc1	0
ZINC01576844	Cn1c2c(cn1)c(ncn2)Nc1cc(ccc1Cl)Cl	0
ZINC01583661	C(=[NH2+])(/C=C/c1ccccc1)N(CCCC)CCCC	0
ZINC01586455	C=CCOc1nc(nc(n1)OCC=C)N	0
ZINC01587838	CCCC[NH2+]CCO	0
ZINC01595607	CCOP(=S)(OCC)SSSP(=S)(OCC)OCC	0
ZINC01598621	COc1cc(ccc1Br)[N+](=O)[O-]	0
ZINC01599404	CCCOC(=O)c1ccc(cc1)Cl	1
ZINC01607168	C(CSS(=O)(=O)CC[NH3+])[NH3+]	0
ZINC01621421	c1ccc(cc1)c1ccc(cc1)OS(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC01625036	CCOC(=O)NC(=O)c1cn(c(=O)n(c1=O)CC=C)C1CCCCC1	1
ZINC01625470	CCOC(=O)/C(=C/c1cccc(c1)[N+](=O)[O-])/F	1
ZINC01645634	CN(C1=[NH+]CCCCN1)/N=C(/c1ccccc1)\C(=O)[O-]	0
ZINC01675456	C[C@@H]1CC[NH2+][C@H](C1)c1ccccc1	0
ZINC01675489	CC(C)C[NH+](CCc1ccccn1)CC(C)C	0
ZINC01682892	CCCCCC[N@H+]1C[C@@H]2CCCC[C@H]2C1	0
ZINC01685553	CCCC[NH2+]CCCCCCl	0
ZINC01690665	c1cc(ccc1S[C@H](C(Cl)(Cl)Cl)O)Cl	0
ZINC01690721	Cc1c(c(nc(n1)N)N)Oc1ccc(cc1)Cl	0
ZINC01693628	CCCC1(OCC(CO1)(C)C)C	0
ZINC01719979	CN(C)P(=S)(OC)OC	0
ZINC01725590	C#CC(=O)c1ccccc1	0
ZINC01735983	CN(CCC#N)c1ccc(cc1)C=C(C#N)C#N	0
ZINC01736429	C=CCNc1ncc(cn1)c1cc2ccccc2s1	0
ZINC01747354	Cc1cc(ccc1OCCCC(=O)N[C@@H](CCSC)C(=O)[O-])Cl	1
ZINC01753296	C1CCO[C@@H](C1)OCCBr	0
ZINC01753926	c1cc(cc(c1)NC(=O)NCC(=O)N/N=C/c1ccco1)C(F)(F)F	0
ZINC01773466	CCc1ccc(cc1)OCCCC(=O)Nc1cccc(c1C)Cl	1
ZINC01781445	c1csc2=NC(NC(=O)n12)(C(F)(F)F)C(F)(F)F	0
ZINC01829689	Cn1c(=O)c2c(nc1SCC=C)c1ccccc1CC12CCCC1	0
ZINC01867047	CCC(=O)Oc1c(cccc1Cl)C	0
ZINC01870367	CCCCCc1nc2c(c3c(s2)CSC(C3)(C)C)c(=O)n1N	0
ZINC01917940	Cc1ccc(o1)/C=N/n1cnnc1SCc1ccccc1Cl	0
ZINC01920669	Cc1cc(nc(c1C#N)SCCN1C(=O)c2ccccc2C1=O)C	1
ZINC01922712	Cc1ccc(cc1)Cn1c(nnc1SCc1ccccc1)N	0
ZINC02015373	CCNc1nc(nc(n1)SC)N[C@H](C)C(C)C	0
ZINC02026016	c1ccc2c(c1)[nH+]c1n2c(=O)c2ccc(c3c2c1ccc3)NCCO	0
ZINC02029336	CC[C@H](C)Nc1nc(nc(n1)Cl)NCC	0
ZINC02034772	CCCCCC[C@H](C)I	0
ZINC02037797	CCC[C@@H](CC)c1ccccc1	0
ZINC02040984	CCCC[C@@H](CC)CC[C@@H](CC(C)C)OS(=O)(=O)[O-]	0
ZINC02041113	CC[C@H](CC(C)C)CO	0
ZINC02047426	C(COCCOCC=O)O	1
ZINC02048376	C=C[C@@H](C[NH3+])O	0
ZINC02073085	CCCCCCCCCCCC(=O)Oc1ccc2c(c1)sc(=O)o2	1
ZINC02132195	c1ccc(cc1)C(=Nc1cccc2c1cccc2)c1ccccc1	0
ZINC02146432	c1cc(c(c(c1)Cl)CSCCNS(=O)(=O)c1cccs1)Cl	0
ZINC02162245	c1ccc2c(c1)cc1ccccc1c2/C=N/c1ccc(cc1)Br	0
ZINC02164989	CC(C)(CCC#N)[N+](=O)[O-]	0
ZINC02178143	C[C@H](C[NH2+]CC#Cc1ccccc1)O	0
ZINC02180591	CC(C)[N@@H+](C)CCOC(=O)C(C)(c1ccccc1)c1ccccc1	1
ZINC02184755	Cc1ccc(cc1C)NS(=O)(=O)c1ccc2c3c1cccc3c(=O)[nH]2	0
ZINC02190768	C[C@H]1CC[N@@H+](CC1)CCCCOc1ccc(cc1)F	0
ZINC02190798	CCCCNS(=O)(=O)c1ccc(cc1)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC02196896	c1ccc2c(c1)N(c1cc(ccc1S2)C(F)(F)F)C(=O)CCCl	1
ZINC02205358	CC(C)c1nnc2n1nc(s2)c1cccc(c1)[N+](=O)[O-]	0
ZINC02221080	CC(C)[C@@H]1Cc2c(sc3c2c(nc(n3)c2ccccc2)SC)CO1	0
ZINC02226925	COc1cccc(c1)NC(=O)CCSc1nn2cnnc2s1	1
ZINC02240320	CSc1nc2c(c3c(s2)CCCC3)c(n1)SCc1ccccc1	0
ZINC02276157	c1cc(cnc1)C(=O)NCC(=O)N/N=C/c1ccc(cc1O)O	0
ZINC02299449	CCCCOCc1ccc(o1)CP(=O)(OCC)OCC	0
ZINC02304014	CC(C(F)(F)F)(C(F)(F)F)NC(=O)NCCCC(=O)[O-]	1
ZINC02318557	Cc1cccn2c1nc1c(c2=O)cc(c(N)[n+]1CCOC)C#N	0
ZINC02320145	Cn1c(nnc1SCC(=O)N/N=C/c1cccs1)c1ccc(cc1)Cl	0
ZINC02330045	Cc1cc(n(n1)c1ccccc1)Nc1nnnn1c1ccccc1	0
ZINC02336028	c1ccc(cc1)/C=C/CSc1nnc(o1)c1c(c2ccccc2s1)Cl	0
ZINC02346828	CCCCCCSc1nc2c(n1CCC)c(=O)[nH]c(=O)n2C	0
ZINC02391732	c1ccc2c(c1)C1(CC[NH2+]CC1)CO2	0
ZINC02398976	Cc1cccc(c1)OC[C@@H](Cn1c2c([nH]c1=S)n(c(=O)[nH]c2=O)C)O	0
ZINC02405071	CC[N+](=C1SC2=CS(=O)(=O)C[C@]2(S1)C)CC	0
ZINC02441081	c1ccc(cc1)/C(=N/c1nc(n[nH]1)c1ccccc1N)/[O-]	0
ZINC02483294	CCNc1nc(nc(n1)SCCOc1ccc(cc1)Br)NC(C)C	0
ZINC02493961	CCOC[C@@H](CSCc1ccccc1)O	0
ZINC02496622	CC[NH+](CC)CCCOc1ccccc1	0
ZINC02512376	c1cc(sc1)N1CCCCC1	0
ZINC02513871	CC(C)n1cnc2c1c(nc(n2)N)Cl	0
ZINC02516786	COc1ccc(cc1C#N)Br	0
ZINC02527198	c1ccc(cc1)c1ccc(cc1)C(=O)C1CC[NH2+]CC1	0
ZINC02527670	CCOC(=O)CC(=O)[C@H]1CCCN(C1)C(=O)OC(C)(C)C	1
ZINC02528418	c1c(cc(c(c1C[C@H](C(=O)[O-])[NH3+])F)F)F	0
ZINC02532695	C[C@@H](c1nnc(n1CC=C)S)Oc1ccc(cc1)F	0
ZINC02539142	COc1cccc2c1ccc1c2ccc2c1cccc2	0
ZINC02540011	Cc1cc2c([nH]1)CCCC2=O	0
ZINC02543509	CC(C)C(=O)Nc1ccc(cc1)NC=C(C#N)C#N	0
ZINC02545165	CC(C)C[C@@H](C(=O)[O-])NC(=O)[C@@H]([C@@H](Cc1ccccc1)[NH3+])O	0
ZINC02557557	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)OCCC#N	0
ZINC02558266	Cc1ccc(cc1)c1c(cn(n1)Cc1ccccc1F)C=O	0
ZINC02560651	CCOP(=O)(c1ccc(cc1)C)OCC	0
ZINC02562138	c1cc(ccc1C(=O)NN)Oc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC02567203	CCCCNc1cc(nc(n1)N)NCCCC	0
ZINC02567938	CC/C=C/C=C/C=O	1
ZINC02570054	Cc1cccc(c1S(=O)(=O)N)N	0
ZINC02573419	c1ccc(cc1)/C=N/n1c(nnc1[S-])c1ccc(cc1)Br	0
ZINC02609433	CC[C@H](C)NC(=O)CCCOc1ccc(cc1)C(C)(C)CC	1
ZINC02609897	CCCC[C@@H](CC)CNC(=O)COc1ccc(c(c1)C)[N+](=O)[O-]	1
ZINC02645983	c1cc(c(cc1Br)F)OCC(=O)NCCC1=CCCCC1	1
ZINC02686886	c1cc2c(cc1OC[C@H](C[NH+](CCO)CCO)O)OCO2	0
ZINC02700813	c1ccc2c(c1)nc(n2CCOc1ccc(cc1)Cl)CCCO	0
ZINC02736971	CCOC(=O)c1ccccc1NC(=O)[C@H]1CCCC[C@@H]1C(=O)[O-]	1
ZINC02742078	Cc1c(sc(c1C(=O)OC)NC(=O)c1c(c(c(c(c1F)F)F)F)F)C	0
ZINC02743590	CN(C)S(=O)(=O)NCCc1ccccc1	0
ZINC02757118	CCc1nnc(s1)NC(=O)c1c(c2ccc(cc2s1)C)Cl	0
ZINC02778405	CCn1c(c(cn1)[C@H](C)NS(=O)(=O)c1cc(ccc1Cl)Cl)C	0
ZINC02782072	Cc1c(c(nn1CC(=O)N[C@@H]1CCCC[C@H]1C)C(F)F)Br	0
ZINC02805273	CCOCCC/[NH+]=C(/c1ccc(c(c1)[N+](=O)[O-])C)\O	0
ZINC02810155	CCCCCC(=O)OCCNC(=O)c1cc2ccccc2oc1=O	1
ZINC02825108	CC[C@@H](C)[NH2+]CCOc1ccccc1F	0
ZINC02831379	CCCCP(=S)(CCCC)[C@@H](c1ccccc1)OC	0
ZINC02840838	CCc1ccc(cc1)OCCNc1[nH]c(=O)c(c(n1)C)Br	0
ZINC02847063	C=CCOc1ccc(cc1)/C=C(\C#N)/c1ccc(cc1)[N+](=O)[O-]	0
ZINC02872615	Cc1cc(nn1CCCNC(=O)c1ccccc1[N+](=O)[O-])C(F)(F)F	1
ZINC02876706	COCCNS(=O)(=O)Cc1ccc(cc1)Cl	0
ZINC02879469	Cc1cc2c(c(c1)OC(=O)c1ccccc1)c1c(c(=O)o2)CCCC1	0
ZINC02881224	C[C@H](C[NH2+]CCOc1ccccc1OCc1ccccc1)O	0
ZINC02892470	C=CCNC(=O)C(=O)N/N=C/c1ccc(cc1Cl)Cl	1
ZINC02926242	COCCCNC(=O)c1ccc2c(c1)ncn2c1cccc(c1)F	1
ZINC02930859	c1ccc(c(c1)c1ccc(o1)/C=C/1\C(=NC(=S)S1)[O-])[N+](=O)[O-]	0
ZINC02935666	COc1ccc(cc1)NS(=O)(=O)c1cccs1	0
ZINC02948993	CCOC(=O)C(=CNc1ccc(c(c1)OC)OC)C(=O)OCC	1
ZINC02961111	CCc1ccc(s1)S(=O)(=O)NCCc1cn2ccccc2[nH+]1	0
ZINC02984077	Cc1cc(cc(c1Cl)C)OCCCOc1c(cccc1OC)OC	0
ZINC03028866	CCOC(=O)/C(=C/c1ccc(o1)c1ccsc1C(=O)OC)/C#N	1
ZINC03029764	c1ccc2c(c1)/C(=C/NOCc1ccc(cc1Cl)Cl)/OC2=O	1
ZINC03051484	Cc1cccc(c1)NC(=S)N(CCOC)C1CCN(CC1)C(=O)C	1
ZINC03052258	C=CCSc1ccc(nn1)Cc1ccc(cc1Cl)Cl	0
ZINC03063723	c1ccc2c(c1)c(nc(n2)Cc1ccc(cc1)Cl)[S-]	0
ZINC03070475	CCOC(=O)[C@H](C)NC(=O)c1cccs1	1
ZINC03075348	CCOC(=O)[C@H](C)C(=O)NC	1
ZINC03098233	C=CCNC(=S)Nc1ccc(cc1)NC(=S)NCC=C	0
ZINC03103945	CCCC(=O)NNC(=O)Cc1ccccc1	1
ZINC03116629	Cc1c(nc(s1)c1cccs1)O	0
ZINC03117632	Cc1ccc(cc1S(=O)(=O)Oc1c(cc(cc1Br)Br)Br)[N+](=O)[O-]	0
ZINC03119439	CC(C)(C#C)NC(=O)/C=C/C(=O)[O-]	0
ZINC03122102	CC(C)[C@@H]1CCc2c1ccc(c2)OC	0
ZINC03145222	C[P@](=O)(Nc1ccc(cc1)SC(F)(F)F)Oc1ccc(cc1Cl)Cl	0
ZINC03147370	CCC(=O)N1[C@@H](Cc2c3ccccc3[nH]c2[C@H]1CC(C)C)C(=O)[O-]	0
ZINC03147872	Cc1cc(nc(n1)Nc1nc(nc(n1)OCC#C)OCC#C)C	0
ZINC03156552	CCC[C@@H](C#C[C@](C)(c1ccc2ccccc2c1)O)O	0
ZINC03188771	CCC(C(=O)Nc1ccc(c(c1)F)F)(C(F)(F)F)C(F)(F)F	0
ZINC03194472	c1ccc(cc1)C(=O)Nc1nc(cs1)c1ccc(cc1)OC(F)F	0
ZINC03217756	CCOc1ccc2c(c1)sc(n2)SCC(=O)c1ccco1	1
ZINC03226015	c1ccc(cc1)CSCc1cn2ccsc2n1	0
ZINC03238931	c1cc(c(cc1Cl)NC(=O)COC(=O)c1cc(c(cc1Cl)F)F)Cl	0
ZINC03244769	COCCNC(=O)/C(=C/c1cc(c(c(c1)Br)O)Br)/C#N	1
ZINC03249310	Cc1ccc(cc1)CNC(=O)Cc1c(nc(s1)C)c1ccc(cc1)C	0
ZINC03257487	CC[NH+](CC)CCC[C@@H](C)NC(=O)c1cc(=O)c2ccccc2o1	1
ZINC03262840	COCCn1c(c(c(=O)[nH]c1=O)Sc1ccccc1)N	0
ZINC03271119	c1cc(c(cc1CC(=O)OCC(=O)N)Cl)Cl	0
ZINC03284094	COc1cc(ccc1OCC#N)/C=C/C(=O)Nc1ccc(c(c1)F)F	1
ZINC03285671	Cc1cccc(c1)Oc1ccc(cc1)Nc1c2ccsc2ncn1	0
ZINC03315140	CCN(c1cccc2c1cccc2)C(=O)CN1C(=O)CN(C1=O)C	0
ZINC03316916	CN1c2ccc(cc2CC1=O)Br	0
ZINC03321532	CN(CCc1ccc(c(c1)OC)OC)S(=O)(=O)c1ccc(c(c1)Cl)Cl	0
ZINC03347090	CCOc1ccccc1/C=N/n1c(nc2ccccc2c1=O)C	0
ZINC03360098	c1ccc2c(c1)c(nc(n2)c1cccs1)N1CCCCCC1	0
ZINC03396774	Cc1cc(c(n1c1cccc(c1)F)C)C(=O)CSc1nncn1C	0
ZINC03430181	Cc1ccc(c(c1)C)n1c(nnc1SCC#N)c1cccnc1	0
ZINC03443480	Cc1ccc(cc1C)C(=O)OCC(=O)Nc1ccc(cc1F)F	0
ZINC03452652	COc1ccccc1N1C[C@@H](CC1=O)C(=O)Nc1ccc(cc1)Cl	0
ZINC03512092	C[C@@H](C(=O)Nc1cc(ccc1OC)[N+](=O)[O-])Sc1ccc(cc1)F	0
ZINC03513218	C[C@@H](C(=O)NC1CCCC1)Sc1nnc(s1)N	0
ZINC03555614	CN(C)S(=O)(=O)c1ccc(cc1)NC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC03571236	Cc1ccc(cc1)c1nnc(n1N)SCc1nc2ccccc2s1	0
ZINC03636301	c1cc(ccc1[C@@H](CO)[NH+]1CCCCC1)Cl	0
ZINC03639005	CCOc1ccccc1[C@@H]1[C@]2([C@@]1(C(OC)(OC)[NH+]=C2N)C#N)C#N	0
ZINC03642941	C[NH2+]C[C@H]1CN(CO1)[N+](=O)[O-]	0
ZINC03668181	CCCCCCCNC(=O)C(=O)Nc1ccc(cc1)C(C)C	1
ZINC03767465	CCOc1ccc(cc1)N/N=C/1\C(=[NH2+])NN(C1=[NH2+])C	0
ZINC03843708	C[C@@]12CCCC[C@H]1CC[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CCC12OCCO1)C	0
ZINC03844500	CCOC(=O)c1c(snn1)Nc1ccccn1	1
ZINC03847479	COc1ccc(cc1)C[C@@H]1c2cc(c(cc2CC[NH2+]1)O)OC	0
ZINC03847720	Cc1cc(c2c(c1)C[C@@]2(C)O)C	0
ZINC03851605	C[NH2+]C[C@@]12C[C@@H](C[C@@H](O1)C=C2)O	0
ZINC03852634	Cc1c(c(n(n1)c1ccccc1)Sc1ccc(cc1)N)N	0
ZINC03879084	CN(C)c1ccc(cc1)[C@](C(=O)OC)(C(F)(F)F)O	0
ZINC03882517	c1c(c(c2c(c1Cl)non2)[N+](=O)[O-])N1CCCC1	0
ZINC03882667	CC(C)n1c2c(cn1)c(cc(n2)c1cccs1)C(=O)[O-]	0
ZINC03887729	c1cc(sc1)Cc1nc2c(c(cs2)c2ccc(cc2)Cl)c(n1)Cl	0
ZINC03892522	c1ccn2c(c1)cnc2/C=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC03897399	c1cc(c(cc1N[C@@H]1[C@H]([C@@H]([C@@H](CO1)O)O)O)[N+](=O)[O-])Cl	0
ZINC03911916	Cc1ccc(cc1)S(=O)(=O)NCCc1cc2ccc(cc2[nH]c1=O)C	0
ZINC03973106	c1cc(c(cc1[C@]12C[C@H]1C[NH2+]C2)Cl)Cl	0
ZINC04003096	CCn1c(NC(=O)c2cccs2)c2ccccc2nc1=O	0
ZINC04046673	C[C@H](C[NH2+]CCNc1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])O	0
ZINC04050781	Cc1cc(nc(n1)C(C)C)NCC=C	0
ZINC04061324	C[C@]12CCC[C@]([C@H]1CCC(=C)[C@@H]2CCc1ccoc1)(C)C(=O)N	0
ZINC04072937	Cc1nn(c(=O)n1c1ccc(cc1)Cl)Cc1ccc(cc1)OC	0
ZINC04073057	CCCCCNc1c(c(c(s1)Cl)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC04091662	CCOc1ccc(cc1/C=C/c1nc2ccccc2s1)Br	0
ZINC04123707	CCCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccc(cc1)N(C)C	1
ZINC04124186	CCSc1nnc(s1)NC(=O)[C@@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2	1
ZINC04177778	c1ccc(cc1)[C@H]1C[NH2+]Cc2c1ccc1c2cccc1	0
ZINC04187678	c1c(cc(c(c1/C=N/Nc1nncn1N)[O-])Br)Br	0
ZINC04203975	C[C@@]1(C[NH2+]C[C@@H]1CO)C(=O)[O-]	0
ZINC04210271	c1cc(ccc1NC(=O)C(=O)N/N=C/c1c[nH]c2c1cc(cc2)Br)F	0
ZINC04211616	Cc1ccc(c(c1Cl)N)[N+](=O)[O-]	0
ZINC04215055	CC[NH+](CC)CCCN(c1nc(cs1)c1ccc(cc1)F)C(=O)CCl	1
ZINC04218943	Cc1c([nH]c(=O)[nH]1)C	0
ZINC04245308	Cc1ccc(o1)c1csc(n1)c1cccc(c1)N	0
ZINC04254903	CCC(=O)/N=c/1\n(c2ccc3ccccc3c2s1)CC(=O)OC	0
ZINC04265036	c1cc(cnc1)c1nnc(o1)NC(=O)c1cc(cc(c1)Cl)Cl	0
ZINC04271664	C[NH2+]Cc1ccc(cc1)C[NH+]1CCCCC1	0
ZINC04277254	c1cc2c(cc1CBr)nns2	0
ZINC04280199	c1cc(c(cc1NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCOCCO)Cl)Cl	1
ZINC04289204	CCOC(=O)C(=O)O/N=C(/c1c(cccc1Cl)Cl)\N	1
ZINC04300165	C/C(=N\Nc1c(cc(cc1Cl)Cl)Cl)/c1cc(ccc1O)Br	0
ZINC04302741	COc1ccc(cc1)/C=C/C=N/n1c(nnc1SC)c1ccccc1	0
ZINC04320809	CCOC(=O)[C@@H]1[C@@H](C[C@@](CC1=O)(C)O)c1ccccc1	1
ZINC04343166	CCn1cc(cn1)C(=O)C	0
ZINC04363283	CC1(Cc2ccccc2[C@H](CC=C)[NH2+]1)C	0
ZINC04363300	COc1nc(nc(n1)N1CCOCC1)N/N=C/c1ccc(cc1O)O	0
ZINC04365946	Cc1ccsc1/C=C/c1ccnc(n1)SCc1c(cccc1Cl)Cl	0
ZINC04368084	CCCc1cc(=O)[nH]c(n1)SCc1cc(c(cc1C)C)C	0
ZINC04380875	CCCCOC(=O)C1=C(NC(=O)N[C@H]1c1ccc(c(c1)OC)OC)C	1
ZINC04391444	CC1=NN(C(=O)[C@]1(C1C(=O)c2ccccc2C1=O)O)c1ccccc1	0
ZINC04404624	Cc1cc(n2c3ccccc3nc2c1C#N)SCCC#N	0
ZINC04409972	CCCC[NH+](CCCC)CCCCCCCCCO	0
ZINC04475677	C/C(=C\c1ccccc1)/[C@H]1C(=C(OC2=C1C(=O)CC(C2)(C)C)N)C#N	0
ZINC04487554	c1cc(c(cc1Cl)c1nn2cnnc2s1)Cl	0
ZINC04507991	CCOc1ccc(cc1)S(=O)(=O)N/N=C\c1ccc(s1)C	0
ZINC04517391	CSc1ccccc1C(=O)Nc1nc(cs1)c1ccc(cc1)C#N	0
ZINC04556958	CO[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC04578718	CCOC(=O)/C(=C\c1ccc(cc1)Cl)/C#N	1
ZINC04580364	CC(C)OC(=O)CCCCCCCC[C@@H](C[NH+]1CCOCC1)O	1
ZINC04595336	CC1=CS(=O)(=O)C[C@H]1SC(=S)N[C@H]1CCS(=O)(=O)C1	0
ZINC04599456	Cn1c2ccccc2nc1/C=N/Nc1ccc(cc1)C(=O)[O-]	0
ZINC04617502	c1ccc(cc1)/C(=N\O)/[C@]12[C@@H]3[C@@H]4[C@H]1[C@@H]1[C@H]2[C@H]3C2([C@]41Br)OCCO2	0
ZINC04625779	COc1ccc(cc1)CCC(=O)Nc1ccc(cc1)Cn1cc[nH+]c1	0
ZINC04657200	c1ccc(cc1)c1nnc(o1)/C=C/c1ccc(cc1)F	0
ZINC04658969	CC[C@H]([C@H]1[C@@H]2CC[C@@H](C2)C1(C)C)O	0
ZINC04659015	CCCSc1ccc(cc1)C(=O)CC	1
ZINC04661198	C=CCCCCCCCCC(=O)Nc1ccncc1	1
ZINC04678580	Cc1ccc(cc1)c1cn2cc(nc2n1C)c1ccc(cc1)OC	0
ZINC04682330	Cc1ccc(cc1)OCC(=O)NC(=S)Nc1ccc2ccccc2c1	0
ZINC04688066	Cc1ccc(cc1)n1c(nnc1SCC(=O)NC[C@@H]1CCCO1)C	0
ZINC04699058	c1ccc(c(c1)CN1C(=O)/C(=C/2\c3ccccc3NC2=O)/SC1=O)Cl	0
ZINC04718291	COc1ccc(cc1)C(=O)NCC[NH+]1CCN(CC1)c1ccccc1	1
ZINC04718850	c1ccc(cc1)C1(c2ccccc2S(=O)(=O)O1)c1ccccc1	0
ZINC04726853	CCC(=C(c1ccc(cc1)OC)c1ccc(cc1)OC)CC	0
ZINC04731901	CCC(=O)Nc1cccc(c1)C(=O)Nc1nc2ccc(cc2s1)OC	0
ZINC04738288	C/C(=C/1\C=CC(=O)C(=C1)OC)/NNC(=O)c1cccnc1	0
ZINC04777696	Cn1c2c(cn1)c(ncn2)NC[C@@H]([C@@H]([C@@H]([C@@H](CO)O)O)O)O	0
ZINC04805796	C[C@H]([C@@H]1CCCO1)NC(=O)c1ccncc1	0
ZINC04807666	c1cc(ccc1NC(=O)C[NH+]1CCCC1)S(=O)(=O)N1CCOCC1	0
ZINC04823128	c1ccc(cc1)NC(=S)NCCC[NH+]1Cc2ccccc2C1	0
ZINC04831607	C1CSC(=N1)SCCSC1=NCCS1	0
ZINC04832947	C[C@@H]1CCO[C@H](O1)[C@@H]1[C@@H](CC(=C[C@@H]1C)C)C	0
ZINC04840326	c1ccc(c(c1)c1ccc(o1)C#N)Br	0
ZINC04853385	CCCCCCN1[C@H]([C@@H](C(=O)C1=O)C(=O)C)c1cccc(c1)[N+](=O)[O-]	1
ZINC04859560	c1ccc(c(c1)N1CCN(CC1)c1ccc(cc1)[N+](=O)[O-])F	0
ZINC04865852	Cc1ccnc(c1)NC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC04867815	Cc1ccn(n1)S(=O)(=O)c1ccccc1	0
ZINC04868863	c1cc(cc(c1)OCCOCC[NH+]1CCOCC1)C(F)(F)F	0
ZINC04924135	COc1ccc(cc1)n1nc(c([n+]1[O-])NCc1ccccc1)[N+](=O)[O-]	0
ZINC04933056	C/C(=N\Nc1ccc(cc1)Cl)/c1ccc2cc(ccc2c1)OC	0
ZINC04935895	CC[N+](=C1S[C@@]2(CS(=O)(=O)C[C@@]2(S1)Br)C)CC	0
ZINC04936370	Cc1ccc(cc1)N(C)S(=O)(=O)c1ccc2c(c1)oc(=O)n2C	0
ZINC04938961	Cc1c(cco1)c1nnc2n1nc(s2)Cc1cccc2c1cccc2	0
ZINC04939929	CC(C)(C)c1ccc(cc1)S(=O)(=O)N[C@@H]1CS(=O)(=O)C[C@H]1Cl	0
ZINC04942959	COCC[NH2+]Cc1ccc(o1)c1ccc(c(c1)Cl)OC	0
ZINC04944464	CCSc1nc(=O)c2c(n1C)NC(=O)C[C@@H]2c1ccc(cc1)Cl	1
ZINC04947304	C1[C@H]2[C@@H](C2(Br)Br)COCO1	0
ZINC04950581	c1cc(cnc1)C(=O)N/C(=N\[N-]S(=O)(=O)c1ccc(cc1)Cl)/[S-]	0
ZINC04957427	CCCC(=O)[C@H]1C(=C)N=C([C@H]([C@@H]1c1ccccc1)C(=O)OCC)C	1
ZINC04957845	CC(C)(C)[NH2+]C[C@@H](COCC[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)O	0
ZINC04972617	c1c(cc(c(c1/C=C(/C#N)\C(=O)N)O)I)I	0
ZINC04974162	C1COCCOCCO[C@@H](COCCOCCO1)C[NH3+]	0
ZINC04979247	C[C@H]1C/C(=N\NC(=S)NCc2ccccc2)/CC(C1)(C)C	0
ZINC04989354	COc1cc(cc(c1[O-])[N+](=O)[O-])CNc1cccc(c1)F	0
ZINC05001250	CCCNC(=O)Cn1c2ccn(c2cc1C(=O)OC(C)C)C	1
ZINC05003699	c1cc(ccc1/C=C/C(=O)NCC[NH+]1CCOCC1)[N+](=O)[O-]	1
ZINC05005841	c1ccc(cc1)NC1=C(C(=O)O[C@@H]1C(C(=O)N)C(=O)N)Cl	0
ZINC05010529	CCCNc1c(nnc(n1)SCc1ccc(cc1)Cl)C	0
ZINC05012095	CN(c1ccccc1)S(=O)(=O)c1ccc2c(c1)[nH]c(=O)[nH]2	0
ZINC05026163	Cn1c2ccc(cc2n(c(=O)c1=O)C)S(=O)(=O)Nc1ccc(cc1)Cl	0
ZINC05035215	CCN(CC)c1c2ccccc2n2c(n1)c(nn2)c1ccc(cc1)Cl	0
ZINC05041869	CC[C@H](C)c1ccc(cc1)[C@H](C)NC(=S)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC05044028	CC[NH+](CC)CC/C=C/C1(c2ccccc2c2c1cccc2)O	0
ZINC05055191	c1ccc2c(c1)c1c(cnn1CC(=O)Nc1cccc(c1)C#N)CO2	0
ZINC05066567	c1cn2cc(cc(c2n1)Cl)Cl	0
ZINC05107741	c1ccc(cc1)CCNC(=O)CSc1ccc(nn1)c1ccccc1	1
ZINC05108875	CCc1nn(c(=O)c2n1c1ccsc1c2)CC(=O)NCCC(C)C	1
ZINC05120225	CN(Cc1cccs1)S(=O)(=O)c1ccc(nc1)Cl	0
ZINC05126490	c1ccc(c(c1)NS(=O)(=O)c1ccc2c(c1)CCCC2)F	0
ZINC05130366	C[C@@H](C(=O)N/N=C(/C)\c1ccc(cc1)OC)Nc1ccc(cc1)OC	0
ZINC05141418	CSSc1c(cccn1)[N+](=O)[O-]	0
ZINC05142167	CCOc1ccc(c(c1)[O-])c1c(c[nH]n1)Oc1ccccc1Br	0
ZINC05154625	CC(C)c1ccc(cc1)Cc1c([O-])nc(nn1)NCc1cccnc1	0
ZINC05155841	CCCn1c(nnc1SCC(=O)NC1CC1)c1cccc(c1)C	1
ZINC05158105	CC#C[C@@]1(CCC[C@H](C1)OCC[NH+](C(C)C)C(C)C)O	0
ZINC05161460	CC(=O)OCN(CCCC(=O)c1cccnc1)N=O	1
ZINC05175056	C[C@H](COC)NC(=O)CSc1ncc(n1C)c1ccccc1	1
ZINC05185691	Cc1ccccc1Cn1c2ccccc2[nH+]c1NCCO	0
ZINC05192687	C=CC(=O)CCCl	1
ZINC05222960	CCOC(=O)c1c(c(sc1NC(=O)c1ccccc1S(=O)(=O)C)C)C	1
ZINC05265902	CCn1cc(c2c1cccc2)NC(=O)N(CCO)Cc1ccccc1	1
ZINC05272811	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)CCNC(=O)c1ccccc1	1
ZINC05274363	Cc1cc(nc2c1c1ccccc1n2CCNS(=O)(=O)N(C)C)C	0
ZINC05274368	CN(C)c1nc(nc(n1)OCCCl)N1CCOCC1	0
ZINC05274855	Cc1c(c(nc(n1)N)N1CCCCC1)CCOc1ccccc1	0
ZINC05275302	C[C@@H]([C@]1(CC[C@@H]2[C@@]1(CC[C@@H]1[C@@H]2CC=C2[C@@]1(CC[C@@H](C2)O)C)C)O)O	0
ZINC05282663	C/C=C(/c1ccccc1)\Sc1ccccc1	0
ZINC05285543	CCn1c2ccccc2[nH+]c1/N=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC05310874	CCC[C@@H]([C@@H]1[C@@H](O1)CC)O	0
ZINC05311764	CCn1c(nnc1SCC(=O)N[C@H]1CCS(=O)(=O)C1)c1ccccc1	0
ZINC05313305	c1ccc(cc1)CSCC(=O)NCc1c2ccccc2c(=O)[nH]n1	1
ZINC05318393	CN([C@H](CCC=O)c1cccnc1)N=O	1
ZINC05322876	COc1ccccc1N1[C@@H]2CS(=O)(=O)C[C@H]2S/C/1=N\C(=O)CC#N	0
ZINC05330992	Cc1ccc2c(c1)[C@@H](CCN2C)N(C)C(=O)C	0
ZINC05334898	CCO[C@@H](c1ccccc1)[C@@H](c1ccccc1)[C@@H](C)OC	0
ZINC05337460	CC[C@H](c1cc(c([nH+]c1)N)C)n1c2ccccc2nn1	0
ZINC05347859	CC(=O)CCc1ccc(cc1)OCC(=O)Nc1ccc(cc1)C#N	0
ZINC05370621	C/C(=N\Nc1nc(cs1)c1ccc(cc1)Cl)/c1ccccc1	0
ZINC05379687	Cc1cc2c(cc1C)nc([nH]2)NCCO	0
ZINC05380134	CC(C)(C)c1ccccc1OCC(=O)Nc1ccc2ccccc2c1	0
ZINC05380474	Cc1ccc(cc1)C(=O)C[C@@H](C(=O)[O-])[NH2+]C1CCCCC1	0
ZINC05393353	CCN(CC)c1ccc2cc3c4ccccc4ccc3[o+]c2c1	0
ZINC05394275	Cc1cc(nc2c1cccc2)N/N=C/c1ccccc1Br	0
ZINC05418467	Cc1cccc(c1)C[C@@](C)(c1ccccc1)O	0
ZINC05422879	Cc1ccccc1[C@H](c1ccccc1)n1cncn1	0
ZINC05451739	Cc1cccc(c1)NC(=O)c1c(=O)ccn(n1)c1cccc(c1)Cl	0
ZINC05453266	CC[NH+](CC)CCNC(=O)/C=C/c1ccc(cc1Cl)Cl	1
ZINC05454459	CCC(CC)(C[C@H]1CC[N@H+]([C@@H]1C(C)(C)C)Cc1ccccc1)O	0
ZINC05479674	CCOC(=O)c1cc(=O)c2cccc(c2[nH]1)C	1
ZINC05482480	CC1=C([C@@H](NC(=S)N1)c1ccccc1Br)C(=O)OCCOC	1
ZINC05495034	C=CCc1cccc(c1[C@H]1Nc2c(c3c(s2)CCCC3)C(=O)N1)O	0
ZINC05512552	COc1cc(ccc1NC(=O)NC(=O)c1c(cccc1Cl)Cl)Cl	0
ZINC05525273	CCCCCCn1cnc2ccccc2c1=O	0
ZINC05530955	C[C@@]1(CCC[C@@H](C1)c1ccccc1)C(=O)[O-]	0
ZINC05531201	c1cc2c3c(cc(=O)[nH]2)oc2c3c1[nH]c(=O)c2	0
ZINC05559269	CC1=C([C@@H](NC(=O)N1)c1ccccc1OC(F)F)C(=O)N(C)C	0
ZINC05569036	c1cc(cc(c1)[N+](=O)[O-])/C=N/[C@H]1CCS(=O)(=O)C1	0
ZINC05575051	CS(=O)(=O)Cc1ccc(cc1)C(=O)Nc1nccs1	0
ZINC05589029	Cc1ccc(cc1)n1c(nnc1[S-])c1ccccn1	0
ZINC05590416	c1cc(c(c(c1N1CCCCC1)F)Br)[N+](=O)[O-]	0
ZINC05591340	CCCSc1ncc(cn1)OCC#CI	0
ZINC05592162	CCOC(=O)CNC(=O)c1ccc(cc1OC)SC	1
ZINC05597190	CCCCOc1ccc(cc1)NC(=O)/C(=C/c1ccc(cc1)Cl)/C#N	1
ZINC05605055	c1ccc2c(c1)nc(o2)c1cc(ccc1O)/N=C/c1ccc(cc1)Cl	0
ZINC05651513	CC[C@H]1CC[C@H]([N@@H+]1C)c1c[nH]c2c1cccc2	0
ZINC05654377	CCOc1cccc(c1)C(=O)Nc1ccccc1C(F)(F)F	1
ZINC05671537	c1cc(ccc1/C=C/C(=O)NCCC1=CCCCC1)Cl	1
ZINC05687069	C[C@@H]1CN(C[C@H](O1)C)c1c2c(ncn1)[nH+]c[nH]2	0
ZINC05687773	Cc1ccc(cc1)n1c(nnc1[S-])c1ccc(cc1)Cl	0
ZINC05689002	Cc1ccccc1/C=N/OCC(=O)N1CCN(CC1)c1ccccc1	1
ZINC05697556	Cc1cc(c(c(c1C)S(=O)(=O)N1CCC(CC1)C)C)C	0
ZINC05714407	CCC[C@@H]1C[N@@H+](C[C@@H]1c1ccccc1)Cc1ccccc1	0
ZINC05728784	Cn1c2cc(c(cc2nc1/N=C/c1ccccc1O)Br)Br	0
ZINC05729197	c1ccc2c(c1)[nH]c(=O)c(n2)SC(=O)c1ccccn1	0
ZINC05731454	c1ccc(cc1)N1C2=C(CCC2)SC(=[NH+]1)[S-]	0
ZINC05760035	CC(C)C[C@H](CO)O	0
ZINC05821612	CCCCOc1ccc(nc1)C(=O)[O-]	1
ZINC05841969	CC1(c2ccccc2N(/C/1=C\C=N\c1ccc(cc1)N(C)C)C)C	0
ZINC05850394	CCCCc1nnc(n1N)[S-]	0
ZINC05869451	CCCCc1ccc(cc1)[N-]C1=NC(=O)[C@@H](S1)Cc1cccc(c1)Cl	1
ZINC05869570	C[C@@H](C(=O)c1c[nH]c2c1cccc2)Oc1ccccc1[N+](=O)[O-]	0
ZINC05873650	CCOc1ccc(cc1)NC(=S)Nc1ccc(c(c1)C)C	0
ZINC05903815	c1cc(ccc1c1nnc(o1)SCc1cn2cc(ccc2[nH+]1)Cl)Cl	0
ZINC05905501	c1ccc2c(c1)nc(s2)SCC[NH+]1CCOCC1	0
ZINC05913267	CC(C)c1n(nn[n+]1C(C)(C)C)C	0
ZINC05922096	CC[C@@H](C)C1=NCCS1	0
ZINC05930081	C[N@@H+]1CCCN(CC1)c1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC06024789	CN(C)c1ccc(cc1)NC=C1C(=O)NC(=S)NC1=O	0
ZINC06044846	Cc1cccc(n1)[C@H]1C[C@@H](C[NH2+]1)C	0
ZINC06068936	Cc1c(c2c(cc1O)CCC(O2)(C)C)C	0
ZINC06068942	Cc1c(c2c(ccc3c2C=C[C@H]([C@@H]3O)O)c2c1cccc2)C	0
ZINC06086264	COc1ccc(cc1)C[NH2+]CC1CCCCC1	0
ZINC06100608	C[C@H](C(=O)NC1CCCC1)Sc1nnc(n1N)c1ccc(cc1)OC	0
ZINC06101627	c1ccc(cc1)/C=N/c1ccc(cc1)S(=O)(=O)N=C(N)N	0
ZINC06126600	COCCNC(=S)N(Cc1ccccc1)C[C@H]1CCC=CC1	0
ZINC06127229	COc1ccc(c(c1)NC(=O)CC#N)OC	0
ZINC06127764	c1cc(ccc1NC(=O)COc1ccc(cc1C(=O)N)Cl)Br	0
ZINC06165300	Cc1c(c(n(n1)CC(C)C)Cl)/C=C/C(=O)OCC(=O)NC	0
ZINC06186824	CC(C)(C)OC[C@H](C[NH2+]C1CCCCCCC1)O	0
ZINC06213524	Cc1ccc(cc1)OCc1nc2ccccc2o1	0
ZINC06220190	c1cc(c(cc1F)N1C(=O)CSC1=S)F	0
ZINC06226370	CN(C)C(=O)CCSc1nnc(o1)c1ccc(cc1)OC	1
ZINC06226866	CN(c1ccc2ccccc2c1)C(=O)NC(=S)c1ccccc1	0
ZINC06231735	CC(=O)Nc1ccccc1OCc1c(cccc1Cl)Cl	0
ZINC06243401	c1cc2c(cc1Cl)nc(o2)SCC(=O)N1CCCCC1	0
ZINC06287537	Cc1ccc(c(c1)OCCC(=O)Nc1cccc(c1)C#N)C	1
ZINC06288307	Cc1cccc(c1NC(=S)N/N=C/c1ccc(cc1)N(C)CCO)C	0
ZINC06307599	CC(C)c1nc(c(o1)N/N=C/C=C/c1ccccc1)C#N	0
ZINC06309914	CCCCC1=N[C@H]2[C@H](c3c(c(ncn3)OC)S2)C2=C1CCC2	0
ZINC06311815	CCNC(=O)N(Cc1ccc(cc1)[NH+](CC)CC)C[C@@H]1CCCO1	1
ZINC06315667	c1ccc(c(c1)S(=O)(=O)Nc1cccc(c1)Br)Cl	0
ZINC06329145	Cc1ccc(c(c1)Br)NC(=S)NCCOC	0
ZINC06331418	Cc1ccc(cc1C)NC(=S)N(C)CCC#N	0
ZINC06332899	c1cc(c(c(c1)Cl)Cl)NC(=S)NC1CCCCC1	0
ZINC06335385	CCOc1cc(cc(c1OC(=O)/C=C/c1ccc(cc1)F)Br)C#N	1
ZINC06348549	c1cc(cc(c1)S(=O)(=O)N1CCCCC1)NS(=O)(=O)c1cccs1	0
ZINC06373375	C#CCOC[C@H](C[NH+]1CCN(CC1)c1ccc(cc1)F)O	0
ZINC06375408	CC(C)CCOc1ccc(cc1)C(=O)Nc1ccc(cc1)I	1
ZINC06375688	CN1C(=O)[C@H](N=C1S)CC(=O)[O-]	0
ZINC06388607	C[NH+]1CCN(CC1)c1ccccc1NC(=O)c1cccc(c1)Br	0
ZINC06402973	c1ccc2c(c1)C[C@@]([C@@H]1N2CCC1)(C#N)c1[nH]c2ccccc2n1	0
ZINC06403377	COc1cc(c2c(c1)oc(c(c2=O)OC)c1ccc2c(c1)OCO2)O	0
ZINC06403767	CCOC(=O)c1cccn1S(=O)(=O)c1cc(ccc1Cl)[N+](=O)[O-]	1
ZINC06436554	Cc1ccc(cc1C)C(=O)NNC(=O)c1cc(oc1C)C	0
ZINC06471263	c1cc(cc(c1)Br)c1n[nH]c2cc(c(cc2n1O)Cl)Cl	0
ZINC06529895	CCCCSc1[nH]c2c(cnn2c2ccc(c(c2)C)C)c(=O)n1	0
ZINC06535392	CCOC(=O)c1ccc(cc1)NC(=O)/C(=C/c1ccccc1Br)/C#N	1
ZINC06535673	c1ccc(cc1)c1nc(c(o1)N/N=C/c1ccccc1Br)C#N	0
ZINC06536068	c1cc(ccc1[C@@H](C[N@@H+]1CC[N@H+](CC1)CCO)O)[N+](=O)[O-]	0
ZINC06546568	Cc1ccc(cc1)[C@H]1CC(=CC(=O)C1)Nc1cc(cc(c1)OC)OC	0
ZINC06549800	Cc1c(=O)c2ccccc2oc1c1ccc(c(c1)Cl)Cl	0
ZINC06589193	c1cc(sc1)c1nc(nc([S-])n1)N	0
ZINC06625497	CCOc1ccc(cc1OC)/C=N/OCc1c(cccc1Cl)Cl	0
ZINC06626050	Cc1c(ccc2c1N[C@@H](C2)c1ccncc1)Cl	0
ZINC06634508	C[C@H]1CC/C(=C(\C#N)/C(=O)NCc2ccco2)/CC1	0
ZINC06643825	c1cc(sc1)CNC(=O)COc1ccc2cc(ccc2c1)Br	0
ZINC06651464	c1cc(c(cc1F)F)SCc1cc(=O)n2cc(ccc2n1)Br	0
ZINC06652430	C[C@H]1CCC[C@H]([C@@H]1C)NC(=O)Cn1c2ccccc2nn1	0
ZINC06658397	c1cc(ccc1[N+](=O)[O-])OC[C@@H]1CO[S@](=O)O1	0
ZINC06665709	CCOC(=O)C1=C(N=C(S[C@H]1c1ccccc1)N)C	1
ZINC06667029	COc1cc(cc(c1OC)OC)C(=O)CC(=O)C(=O)OC	0
ZINC06673783	CC(C)CC(=NNc1cccc(c1)C(=O)[O-])CC(C)C	0
ZINC06693800	CCOc1cc(cc(c1[O-])/C=C/1\C(=NC(=S)NC1=O)[O-])[N+](=O)[O-]	1
ZINC06700992	c1ccc(c(c1)C#N)OCCCn1cc[nH+]c1	0
ZINC06702576	Cc1cccc(c1)c1nc(no1)c1cc(ccc1OC)Cl	0
ZINC06706423	COc1ccc(c(c1)OC)S(=O)(=O)Nc1ccccc1SC	0
ZINC06732208	COc1cc(cc(c1OC)OC)[C@@H]1CCNc2ccccc2N1	0
ZINC06734312	CN([C@@H]1CCS(=O)(=O)C1)C(=O)COC(=O)Cc1ccc(cc1)Cl	0
ZINC06746885	COc1ccc(cc1OC)NS(=O)(=O)c1ccc(cc1)n1cnnn1	0
ZINC06762480	COc1ccccc1/C=C/C(=O)Nc1cc(c(cc1Cl)Cl)Cl	0
ZINC06786012	Cc1cc([nH]n1)c1n[nH]c(=S)n1/N=C/c1c(cccc1Cl)F	0
ZINC06788453	Cc1ccc(cc1)NC(=O)[C@H](CC(C)C)[NH2+]CC#N	1
ZINC06802909	Cc1cc(nc2c1N(C(=O)CS2)CCCC(=O)NCC[NH+](C)C)C	1
ZINC06863682	c1ccc(c(c1)/N=C/c1c([nH]c(=O)[nH]c1=O)[O-])O	0
ZINC06866185	Cc1ccc2c(c1)c(no2)CNC(=O)Nc1ccc(cc1)Cl	0
ZINC06883590	CC(C)C[NH2+]Cc1ccc(c(c1)OC)OCc1ccccc1Cl	0
ZINC06888286	CCCn1c(=O)[nH]nc1SCC(=O)N[C@@H]1CCCC[C@H]1C	1
ZINC06912719	C[C@@H](C(=O)NCCC1=CCCCC1)Sc1ncccn1	1
ZINC06913933	c1ccc(cc1)c1nc(on1)CSc1ncccn1	0
ZINC06974175	Cn1c(nnc1SC/C=C\c1ccccc1)Cc1cccs1	0
ZINC06975194	Cc1cc(c(o1)C)c1nnc(o1)CSc1[nH]c2cc(ccc2n1)OC	0
ZINC06989999	c1ccc(cc1)[C@@H](C(=O)NC1CC1)OC(=O)c1cc[n+](cc1)[O-]	0
ZINC07006950	c1ccc(cc1)CSCC(=O)NNC(=O)C1CC1	1
ZINC07017069	Cc1ccc(cc1C)S[C@H](C)C(=O)N[C@@](C)(C#N)C(C)C	0
ZINC07078589	CCCc1c(c(nc(n1)c1ccc(cc1)C)c1ccc(cc1)C)CC	0
ZINC07145703	Cc1ccc2nc(cc(=O)n2c1)CSCC(=O)N	1
ZINC07145944	c1cc(cc(c1)F)CSCC(=O)Nc1c(cccc1Cl)Cl	1
ZINC07153149	CCCNC(=O)CNC(=O)CSc1nccn1c1ccc(c(c1)C)C	1
ZINC07169086	c1ccc(c(c1)N(CCC#N)C(=O)COc1ccccc1[N+](=O)[O-])F	1
ZINC07175782	C[C@H](C(=O)N(C)CCC#N)Sc1nc2c([nH]1)cc(cn2)Cl	1
ZINC07177023	COCCNc1nnc(s1)SCc1ccc2ccccc2n1	0
ZINC07181640	CCOc1ccccc1C(=O)NNC(=O)Cn1cnc2c1cccc2	1
ZINC07188859	Cc1c(c(c(nc1C)S[C@H](C)C(=O)N1CCCCCC1)C#N)C	0
ZINC07195818	Cc1c(cco1)c1nnc(o1)SCC(=O)N(C)Cc1ccco1	0
ZINC07215801	Cc1ccc(cc1)OCCNS(=O)(=O)c1cc(ccc1OC)Br	0
ZINC07246137	CCNc1nnc(s1)SCC(=O)N[C@@H](C)c1ccccc1	1
ZINC07262340	CCC[NH2+]Cc1cc(ccc1OCc1ccc(cc1)Cl)Cl	0
ZINC07308875	CC[C@@H](c1ccc(cc1)C)NS(=O)(=O)c1ccc(c(c1)OC)OC	0
ZINC07349888	CCn1c2c(cccc2s/c/1=N\C(=O)CCSc1ccccc1)F	1
ZINC07371729	c1ccc(cc1)Nc1nc(nc(n1)N)CSc1c2ccsc2ncn1	0
ZINC07371832	CCn1cnnc1SCC(=O)c1cc(n(c1C)c1ccccc1F)C	0
ZINC07373941	COCCCNS(=O)(=O)c1ccc(cc1F)Cl	0
ZINC07376281	c1cc(c(c(c1F)F)F)S(=O)(=O)NCCC1=CCCCC1	0
ZINC07402844	Cc1c(cccc1Cl)NS(=O)(=O)c1ccc(cc1)C(=O)[O-]	0
ZINC07463953	CN(C)c1ccc(cc1)c1nn2c(nnc2s1)CCOC	0
ZINC07486485	Cc1ccccc1Nc1nc(nc(n1)N)CN1CCCC[C@H]1C	0
ZINC07530566	CCCn1c(=O)[nH]nc1S[C@@H](C)C(=O)c1ccc(c(c1)F)F	1
ZINC07548679	CC[C@@H](c1nc2ccccc2n1CCC(C)C)O	0
ZINC07548905	CC[C@@H](c1nc2ccccc2n1CCCOc1cc(ccc1C)C)O	0
ZINC07602404	CCOc1cc(ccc1OCc1ccccc1Cl)CNn1cnnc1	0
ZINC07651143	COc1ccc(cc1OC)CC(=O)Nc1cc(ccc1F)Cl	0
ZINC07703417	C[C@@H](c1ccco1)NS(=O)(=O)c1ccc(cc1)OC	0
ZINC07713953	CS(=O)(=O)/C(=C/c1ccc(cc1)O)/C#N	0
ZINC07716007	COc1cccc2c1oc(c2)C(=O)/C=C/c1cccs1	0
ZINC07749209	CN(C)c1cc[n+](cc1)CCOc1ccc(cc1)Cl	0
ZINC07802470	c1cc(ccc1/C=C/C(=O)Oc1ccc2ccc(=O)oc2c1)F	0
ZINC07813435	CCCOc1ccc(cc1)C1=[N+]([C@@](N(C1(C)C)O)(C)C(=O)C)[O-]	1
ZINC07813569	CCOc1ccc(cc1)S(=O)(=O)Nc1ccn(n1)C	0
ZINC07909430	C[C@@H](c1ccccc1)NC(=O)Cc1ccc(cc1)N1CCCC1=O	0
ZINC07914642	Cc1cccc(c1)NC(=O)C[C@@H]1C(=O)Nc2ccccc2O1	0
ZINC07968965	Cc1csc(n1)NC(=O)[C@@H](CC(C)C)N1C(=O)c2ccccc2C1=O	0
ZINC07970251	Cc1ccc(cc1C)OC(=O)Cn1c(c(c(n1)C)[N+](=O)[O-])C	0
ZINC07972091	CCOc1ccc(cc1)NC(=O)CNc1cc(ccc1OC)Cl	1
ZINC08046629	CC(C)CCN1c2ccc(cc2C2(C1=O)OCCCO2)Br	0
ZINC08075701	COc1ccc(cc1)[C@H](c1ccccc1)NC(=O)CCc1ccco1	0
ZINC08077227	C[C@@H](C(=O)NC1CC1)NS(=O)(=O)c1ccc(cc1)C(C)(C)C	0
ZINC08169652	CSc1ccccc1NC(=O)CSCc1ccccc1Cl	1
ZINC08177633	C[C@H](CNc1c2c(csc2ncn1)c1ccc(cc1)F)O	0
ZINC08186947	Cn1c(nnc1SCc1nc2ccccc2o1)c1ccco1	0
ZINC08191103	COc1ccc(cc1OC)NC(=O)CCCC(=O)[O-]	1
ZINC08249344	C1CC1Nc1nnc(s1)SCC#N	0
ZINC08253405	CCOc1c(cc(cc1Cl)Cl)C[NH2+]C(C)(C)CO	0
ZINC08254095	CCOc1cc(cc(c1OCc1ccccc1Cl)Br)C[NH2+]C	0
ZINC08264974	c1ccnc(c1)/C(=[NH+]/CCc1ccc(cc1)F)/O	0
ZINC08268308	c1csc(c1C#N)NC(=O)C[N@H+]1CC[C@@H]2CCCC[C@@H]2C1	0
ZINC08291602	Cc1ccc(cc1C)NC(=O)c1ccc(o1)COc1ccccc1	0
ZINC08328042	CC[C@H](C(=O)NCc1ccccc1)Sc1n[nH]c(=O)n1C1CC1	0
ZINC08352282	CCCN1C(=O)[C@@]2(CCCC[C@@H]2C)NC1=O	1
ZINC08377312	C[NH2+]Cc1c2ccccc2ccc1OCc1ccccc1Cl	0
ZINC08435836	c1ccc(c(c1)Nc1ccc(cn1)N)Br	0
ZINC08493244	CCCNC(=O)[C@H](C)Oc1cc(cc(c1)C)C	1
ZINC08516766	CN(C)C(=O)CNS(=O)(=O)c1cc(ccc1F)F	0
ZINC08519295	CCOc1ccc(cc1)OCCNS(=O)(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC08550081	Cc1ccc(cc1)C[NH2+]CC=C	0
ZINC08560164	Cn1cccc1c1cc([nH]n1)C(=O)N/N=C/c1cccc(c1)Br	0
ZINC08569008	CCCC(=O)NNC(=S)NC(=O)/C=C/c1ccccc1Cl	1
ZINC08585883	CC(Cl)(Cl)Cl	0
ZINC08649197	Cc1cc(c2c(c1)c(cc(=O)[nH]2)C)C	0
ZINC08673771	CCC(CC)C(=O)Nc1ccc2c(c1)sc(n2)SCc1ccccc1	0
ZINC08680733	CCOC(=O)CSc1c(c(cc(n1)[O-])C)C#N	1
ZINC08706426	c1ccc(cc1)c1cnc(n1C[C@@H]1CCCO1)SCC(=O)N	0
ZINC08714487	Cc1c(c(n(n1)CCNC(=O)c1ccc(c(c1)OC)OC)C)Cl	1
ZINC08714694	CCCOc1cc(ccc1Cl)S(=O)(=O)n1ccc(n1)C	0
ZINC08738025	Cc1ccc(o1)/C=C\1/C(=O)NC(=O)N(C1=O)CCc1ccc(cc1)F	0
ZINC08787457	c1ccc(c(c1)c1nc2ccccc2n1CC(=O)N1CCCCC1)F	0
ZINC08816538	c1ccc(cc1)NC(=O)Nc1c(c2c(o1)CCCC2)C#N	0
ZINC08830107	Cc1cccc(c1)c1nc2ccccc2c(=O)n1NC(=S)N(C)C	0
ZINC08830305	CCNC(=S)N/N=C/c1ccc(o1)c1ccccc1	0
ZINC08844793	Cc1ccc(cc1N1CCN(CC1)S(=O)(=O)N1CCCC1)Cl	0
ZINC08877949	c1c(cn(c(=O)c1Cl)Cc1nnc2n1CCCCC2)C(F)(F)F	0
ZINC08921317	CCS(=O)(=O)N1CCC[C@H]1C(=O)Nc1ccccc1Cl	0
ZINC08983029	c1ccn(c(=O)c1)CC(=O)Nc1cccc(c1)S(=O)(=O)N1CCCC1	0
ZINC09011042	c1ccc2c(c1)c(=O)n(c(n2)S[C@H]1CCCCC1=O)Cc1ccco1	0
ZINC09085208	CCOCCCNC(=O)COc1ccc2ccc(=O)oc2c1	1
ZINC09137966	CCOc1cccc(c1)C(=O)Nc1nnc(s1)c1ccccc1C	1
ZINC09155379	C=C(Cn1cnc2ccc(cc2c1=O)Br)Cl	0
ZINC09193289	Cn1c(nnc1SCC(=O)[O-])c1ccc2c(c1)CCCC2	0
ZINC09217973	Cc1nc(nn1c1ccc(cc1)F)C(=O)N1CCC1	0
ZINC09269925	CC[C@H](C)Oc1cccc(c1)NC(=O)CCc1ccccc1	0
ZINC09280482	c1cc2c(cc1CCC(=O)[O-])CCC2	0
ZINC09336208	c1cc(ccc1C(F)(F)F)NCc1cc(=O)n2ccsc2n1	0
ZINC09337771	Cc1cc(c(o1)C)C(=O)NC[C@@H](c1ccco1)[NH+]1CCCC1	0
ZINC09348408	COc1ccc(c(c1)OC)/C=C\1/C(=O)N/C(=N\Nc2ccccc2)/S1	0
ZINC09426316	Cc1cc(=O)n2c(n1)NC(=[NH+][C@H]2[C@@H]1CCC=CC1)NCc1ccco1	0
ZINC09436398	CCc1ccccc1NC(=O)COCc1cc(on1)c1cccs1	1
ZINC09446302	CCCn1c(nnc1S[C@H](C)c1nnc(o1)c1ccccc1)[O-]	0
ZINC09455632	Cc1ccc(s1)S(=O)(=O)N1CCN(CC1)c1nccc(n1)OC	0
ZINC09483204	c1ccc2c(c1)C(=O)N(C2=O)CCC(=O)Nc1nc2c(s1)CCC2	0
ZINC09515321	c1cc(sc1)c1nc2c(c3c(s2)CCC3)c(n1)Sc1[nH]ncn1	0
ZINC09522666	COc1ccc2c(c1)sc(n2)NC(=O)Cc1ccc2c(c1)OCO2	0
ZINC09570693	CCCC(CCC)C(=O)NCc1nnnn1c1ccc(cc1)Cl	1
ZINC09583686	Cc1cc(ccc1Br)S(=O)(=O)N(Cc1ccco1)CC(F)(F)F	0
ZINC09668623	CCC[NH2+]Cc1ccc(c(c1)OC)Oc1nnnn1c1ccccc1	0
ZINC09690579	CCCCCNC(=O)[C@@H]1CCCN(C1)C1=NS(=O)(=O)c2c1cccc2	1
ZINC09704630	CC[C@@H](C)NS(=O)(=O)CCN1C(=O)c2ccccc2C1=O	0
ZINC09746415	Cc1nc(cs1)c1ccc2c(c1)CCN2CC(=O)NCc1ccco1	0
ZINC09914389	CCC(CC)(C(=O)N)OC(=O)C(c1ccccc1)c1ccccc1	0
ZINC09926915	CCOC(=O)[C@H]1CS[C@H](C(=O)N1)CC(=O)Nc1cccc(c1)OC	1
ZINC09972456	c1cc(ccc1n1c(nnn1)Cc1nnnn1c1ccc(cc1)Br)Br	0
ZINC09993253	c1cc(c(cc1Cl)F)NC(=O)C(=O)NCCC1=CCCCC1	1
ZINC10019810	CCCCSc1n(c(c[nH+]1)CO)Cc1ccc(cc1)F	0
ZINC10028140	Cc1c(c([nH]c1C(=O)O[C@@H](C)C(=O)OC)C)C(=O)OC	0
ZINC10119365	CS(=O)(=O)N1CCc2c1ccc(c2)S(=O)(=O)N1CCCC1	0
ZINC10157182	Cc1ccc(cc1C)n1c(=O)c2c(ccnc2[nH]1)c1ccc(cc1)O	0
ZINC10233512	CCCCn1c(=O)c2c(nc3n2cc(n3[C@@H](C)CC)C)n(c1=O)C	0
ZINC10284691	CCOCC(=O)NNC(=O)COc1ccc(c(c1)C)C	1
ZINC10315057	CCCCCNC(=O)c1cccc(c1)[N-]S(=O)(=O)C	1
ZINC10370632	C[C@H]1CCCC[C@@H]1NC(=O)N(C)[C@@H](C)c1ccccc1	0
ZINC10386354	Cn1c2c(nc1SCCCO)n(c(=O)n(c2=O)Cc1ccccc1)C	0
ZINC10435962	CCOc1cc(cc(c1OCc1ccccc1F)Br)C[NH2+]C(C)C	0
ZINC10462994	Cc1ccc(cc1)S(=O)(=O)NCCC(=O)Nc1ccc(c(c1)Cl)C#N	1
ZINC10529705	c1ccc(cc1)/C=C/COC(=O)c1cccc(c1)O	1
ZINC10533313	CC(C)(C)c1ccc(cc1)c1nnc(n1C)SCc1ccccn1	0
ZINC10679945	CS(=O)(=O)NC1CCN(CC1)S(=O)(=O)Cc1ccccc1	0
ZINC10962825	C[C@@H](C(=O)Nc1cccc(c1)[N+](=O)[O-])Sc1nc2ccccc2o1	0
ZINC11233131	c1ccc(cc1)OCCSc1nc(nc(n1)N)N	0
ZINC11235662	CCCn1c2ccc(cc2nc1SCC(=O)NC[C@H]1CCCO1)Cl	1
ZINC11458702	Cc1ccccc1OCCn1c(=O)c(cn(c1=O)C)C#N	0
ZINC11525650	Cc1cc(c2ncc3c([n+]2c1)[nH]c(=O)s3)C	0
ZINC11546615	c1ccc(cc1)n1ncc(n1)C(=O)NCCc1nnc2n1cccc2	1
ZINC11636567	C[C@@H]1C(=O)N(C(=S)S1)CCCCCC(=O)NC1CCCCC1	1
ZINC11637564	Cc1ccc(cc1)c1nnc(o1)CCOc1cc(cc(c1)C)C	0
ZINC11690479	CCCNC(=O)c1c(n(nn1)c1ccccc1OCC)C	1
ZINC11788430	c1cc(c(cc1c1cnccn1)C[N@H+]1CCC[C@H](C1)O)O	0
ZINC11844617	c1ccc(cc1)CC[N@@H+]1CCC[C@@H](C1)NC(=O)CCn1cnnn1	0
ZINC11849306	CN(C)S(=O)(=O)c1ccc(cc1)CC[NH3+]	0
ZINC11859541	CN1CCOC(=O)/C/1=[NH+]\Nc1ccccc1Cl	0
ZINC11905873	c1ccc(cc1)CSc1[nH]c(=O)c2c(n1)nc[nH]2	0
ZINC11919681	Cn1cc(c2c1c(ccc2)OC)C[NH3+]	0
ZINC11978473	c1ccc(c(c1)C[C@@H](C[NH3+])CO)Cl	0
ZINC12016518	Cc1nc2c(c(n1)Nc1ccc(c(c1)Cl)OC)CCC2	0
ZINC12019934	c1cc(cc(c1)Cl)c1nc(on1)C[N@H+]1CCC[C@H](C1)CCCO	0
ZINC12023855	CN(C)c1c(nc2c(n1)non2)NCCN1CCCCC1=O	1
ZINC12115198	CC(=O)N1CCc2c(c([nH]n2)c2cccc(c2)Cl)C1	0
ZINC12118694	CC(C)C(=O)N1CCC(CC1)c1[nH]c2ccc(cc2n1)F	0
ZINC12137848	c1ccc(cc1)c1ccccc1OC1CC[NH2+]CC1	0
ZINC12146268	CC(C)NC(=O)CN1c2ccccc2C(=O)N2CCC[C@H]2C1=O	0
ZINC12178594	C[NH+](C)CCSc1nnc(o1)c1cccc(c1)Cl	0
ZINC12192979	CC(C)CC(=O)N1CCOC(=O)C1(C)C	0
ZINC12202246	CC(C)CCNS(=O)(=O)c1ccc(cc1)N1C(=O)CCCC1=O	1
ZINC12215656	c1cc2c(cc1C(=O)N1CCc3c(ccs3)C1)OCO2	0
ZINC12248375	CC(C)(C)c1ccc(cc1)c1nnc(o1)SCC[NH+](C)C	0
ZINC12289057	C[C@@H]1CCCC[N@H+]1C[C@H](COC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)O	0
ZINC12314010	c1ccc2cc(ccc2c1)c1cnnc(n1)NCc1ccccn1	0
ZINC12318452	Cc1c(cnn1C)C[NH2+]Cc1cccnc1Oc1ccccc1F	0
ZINC12322591	COc1ccc(cc1OC)[C@H]1n2c(=CS1)sc1n2cnn1	0
ZINC12336326	CCOC(=O)/C(=N/Nc1cc(ccc1Cl)Cl)/NC(=O)C	1
ZINC12336570	CCOC(=O)CC1=C([C@H](NC(=O)N1)c1ccccc1)C(=O)OCC	1
ZINC12345338	C[C@@H]1CCN(CC1)c1ccc(cc1)[C@@H](C)[NH3+]	0
ZINC12359712	CCc1cc(n[nH]1)N	0
ZINC12375469	c1ccc(c(c1)/C=[NH+]\[C@H]1CCS(=O)(=O)C1)Cl	0
ZINC12376136	c1ccc(cc1)[C@H]1CC(=O)C[C@H](S1)c1ccccc1	0
ZINC12377035	c1ccc(cc1)c1nc(on1)C(=O)NCc1ccc(o1)Br	0
ZINC12385992	COc1cccc(c1)CCc1nnc(o1)CCC(=O)NC1CCCC1	0
ZINC12394240	CCOc1cc(c(cc1OCC(=O)NC1CCCCC1)Br)C=O	1
ZINC12407265	Cc1nn2c(nnc2s1)c1cccc(c1F)F	0
ZINC12414267	c1ccc2c(c1)[C@@]1([C@@H]3[C@@H](CN1)C(=O)N(C3=O)C1CCCCC1)C(=O)N2	0
ZINC12422609	CCn1c(nnc1SC(C)C)c1cn(nc1OC)C	0
ZINC12438267	CCN1C(=O)[C@H](S/C/1=N/S(=O)(=O)c1ccc(cc1)F)C	0
ZINC12440752	CCOC(=O)[C@H]1CCCN(C1)S(=O)(=O)CCCOc1ccc(cc1)F	1
ZINC12467738	c1cc(c(cc1Br)[C@H]1CC(=[NH+]c2n1ncn2)c1ccc(s1)Br)F	0
ZINC12488733	CCN(CC)c1nc2ccc(cc2s1)OC(=O)c1ccc(cc1Cl)Cl	0
ZINC12491568	c1ccc2c(c1)ncn2CCCNC(=O)CNC(=O)C1CCCCC1	1
ZINC12520731	CN(Cc1nccn1C(F)F)CN1C(=O)c2ccccc2C1=O	0
ZINC12529465	c1ccc(cc1)Oc1cccc(c1)[C@@H](CC(=O)N)n1cc[nH+]c1	0
ZINC12544724	Cc1ccc(nc1)NC(=O)c1cc([nH]n1)c1ccco1	0
ZINC12570316	c1ccnc(c1)c1nc(on1)C[N@@H+](CC1CCC1)C[C@@H]1CCCO1	0
ZINC12574491	CC(=O)NCC(=O)N1CC[C@]2(C1)CCC[N@@H+](C2)Cc1ccc(cc1)F	0
ZINC12589667	c1ccc(c(c1)NC(=O)Nc1ccc(c(c1)C(F)(F)F)Cl)F	0
ZINC12590045	CC(C)C(=O)Nc1ccc(cc1)Nc1ccc2nnnn2n1	0
ZINC12595537	CCCCc1ccc(cc1)Nc1nc(cs1)c1cc2ccccc2o1	0
ZINC12613197	c1cc(c(c(c1NC(=O)Cc1csc(n1)N1CCCC1=O)F)F)F	0
ZINC12621359	CC[C@H](C)c1ccc(cc1)O[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)NC(=O)C	0
ZINC12622658	[C@@H]1(C(=O)NC(=O)S1)[C@@H]1C(=O)NC(=O)S1	0
ZINC12630711	c1cc(c(c(c1)Cl)Cl)S(=O)(=O)Nc1ccc(cc1)S(=O)(=O)NC1CC1	0
ZINC12647612	Cn1c2c(c(=O)n(c1=O)C)n(c(n2)NCCOC)CC=C	0
ZINC12689571	Cc1c(c([nH]c1C(=O)NC[C@H](c1cccs1)N(C)C)C)C(=O)OC	0
ZINC12691569	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)c1ccc2c(c1)CCC(=O)N2)C	0
ZINC12697876	CCNC(=O)NC(=O)C[N@H+](CC)CC(=O)NCc1ccc(cc1)F	1
ZINC12702852	Cc1ccc(cc1)NC(=O)[C@@H](Cc1ccccc1OC)c1nnn[n-]1	0
ZINC12739074	c1ccc(cc1)C(=O)Nc1ccccc1C(=O)Nc1cccc(c1)F	0
ZINC12741296	Cc1ccccc1/C=C/1\CCn2c1nc1cc(ccc1c2=O)C(=O)[O-]	0
ZINC12742220	c1cc(cc(c1)F)Nc1nnc(s1)SCc1ccc(cc1)F	0
ZINC12744850	c1ccc(cc1)C[C@@]1(CCC[N@H+](C1)Cc1cc(ccc1O)Cl)CO	0
ZINC12754476	CN(C)C(=O)c1ccc(cc1)CNC(=O)Cc1c2ccccc2on1	0
ZINC12758825	CCCCCc1nnc(s1)NC(=O)c1ccc[nH]c1=O	1
ZINC12820635	Cc1cc(n(n1)CCCNC(=O)c1ccc[nH]c1=O)C	1
ZINC12859921	c1ccc2c(c1)c(ccc2Br)NC(=O)CSc1ncc(c(n1)N)C#N	0
ZINC12892118	Cc1ccc(cc1C)OCCC(=O)Nc1ccc(cc1OC)OC	1
ZINC12893335	C[C@H]1Cc2ccccc2N1C(=O)Cn1cccn1	0
ZINC12937701	c1c(cc2c(c1F)nc(s2)N)Br	0
ZINC12961634	c1csc2c1[C@H](C/C/2=N/O)NC(=O)C(F)(F)F	0
ZINC13003203	c1cc(sc1)CCCC(=O)NCc1ccc(cc1)C(=O)N1CCCC1	1
ZINC13008021	CC(C)[N@H+](Cc1ccccc1)Cn1c2cc(ccc2oc1=O)[N+](=O)[O-]	0
ZINC13009256	CCS(=O)(=O)N1CCN(CC1)c1ccc(nn1)n1cccn1	0
ZINC13010711	c1cc(ccc1Nc1c2c(nccn2)nc(n1)NC[C@@H]1CCCO1)Cl	0
ZINC13020525	COc1cc2c3ccccc3oc2cc1NC(=O)CC(F)(F)F	0
ZINC13061699	CN(Cc1cccc(c1)Cl)Cc1[nH]c(=O)c2ccc(cc2n1)Cl	0
ZINC13075283	COc1ccc(cc1)/C=C/1\CCn2c1nc1ccc(cc1c2=O)Cl	0
ZINC13097364	c1cc(ccc1OCCOC(=O)CNC(=O)c1ccc(cc1Cl)Cl)Br	1
ZINC13098579	Cc1nc(c2c3c(sc2n1)C[C@H](CC3)C)N1CCC[N@H+](CC1)C	0
ZINC13113728	Cc1nc(n(n1)c1ccccc1)CN1CCC/C/1=[NH+]\C#N	0
ZINC13124469	CCCC1=C([C@@H](n2c(=N1)[n-]cn2)c1ccc(cc1)O)C(=O)OCC	1
ZINC13125424	c1ccc(c(c1)/C=[NH+]\CCc1ccc(cc1)S(=O)(=O)N)O	0
ZINC13125743	CCc1cc2c(ncnc2s1)/N=N/c1c2ccccc2[nH]c1O	0
ZINC13130594	COc1cc(cc(c1O)/C=N/c1[nH]cnn1)Br	0
ZINC13130947	CN1C(=O)C(/C=N/CCOc2ccc(cc2)Cl)C(=O)N(C1=O)C	1
ZINC13143118	CC(C)[C@@H](c1[nH]c2ccccc2n1)NC=C(C#N)C#N	0
ZINC13187779	CCNC(=O)COc1cc(ccc1[N+](=O)[O-])C(=O)[O-]	1
ZINC13190100	CCOc1ccccc1NC(=O)COc1ccccc1OCC(=O)[O-]	1
ZINC13207223	CCOc1ccc2c(c1)c1c([nH]2)c(=O)n(cn1)Cc1cccnc1	0
ZINC13208326	Cc1cc(c2cc3c(cc2n1)OCO3)NN	0
ZINC13216697	Cc1nc(cn1C/C=C/n1cc(nc1C)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC13225217	c1cc(c(cc1Cl)C(=O)N1[C@H]2CCCC[C@H]2C[C@H]1C(=O)[O-])Cl	0
ZINC13227927	c1ccnc(c1)CCNC(=O)Nc1ccc(cc1)Cl	1
ZINC13282937	Cc1c(c(=O)n(n1C)c1ccccc1)/C=N/[C@H](C#N)C(=N)C#N	0
ZINC13284616	COc1ccccc1OCCSc1[nH]c2ccccc2n1	0
ZINC13311192	CC(C)([C@H](Cc1c2c(ccc(=O)o2)c(c2c1occ2)OC)O)O	0
ZINC13320289	Cc1ccc(cc1F)NC(=O)N[C@H](C)[C@@H]1CCCO1	0
ZINC13324308	COCCCNC(=S)N1CCN(CC1)Cc1ccc(cc1)Cl	0
ZINC13327460	C[C@@H]1C[C@@H]1C(=O)NCc1ccc(cc1)F	0
ZINC13348350	Cc1cc(ccc1NS(=O)(=O)c1ccc(c(c1)C(=O)[O-])O)F	0
ZINC13464249	c1ccc(cc1)COC(=O)N[C@H](CCCN/C(=N/[N+](=O)[O-])/N)C(=O)[O-]	1
ZINC13475559	C/C(=N\NC1=[NH+]CCN1)/c1ccc(c(c1)Br)NC(=O)C	0
ZINC13496803	COc1ccc(c(c1)OC)/[NH+]=C(/Nc1ccc(cc1)S(=O)(=O)N)\[S-]	0
ZINC13582998	C[C@@H]1CN(C[C@@H](O1)C)c1c(nc2ccccc2n1)[C@@H](C#N)C(=O)OC	0
ZINC13585806	CC(C)CCNS(=O)(=O)c1ccn(c1)S(=O)(=O)c1ccccc1	0
ZINC13618434	COCCNC(=O)c1cccc(c1)NC(=S)NC(=O)CCC(=O)OC	1
ZINC13623451	CCNC(=S)NNC(=O)[C@@H]1CC(=O)N(C1)Cc1ccccc1	1
ZINC13631418	CCNC(=O)c1ccc(cc1)NC(=O)COc1ccccc1C	1
ZINC13637056	CCCCc1c(nc([nH]c1=O)Nc1ccc(cc1)OCC)C	0
ZINC13654236	CC1=NN(C(=O)/C/1=C\Nc1ccccc1Br)[C@@H]1CCS(=O)(=O)C1	0
ZINC13684545	Cc1cccc(c1C)N/C(=[NH+]\N=C\[C@@H](C)c1ccccc1)/[S-]	0
ZINC13708551	C[C@H](C(=O)NCCC(C)C)Oc1ccc2ccccc2c1	1
ZINC13722405	CCCCc1c/c(=[NH+]\O)/oc2c1cc1c(coc1c2)C	0
ZINC13724093	CC(C)CC[NH2+]Cc1ccc(cc1)OCc1ccc(cc1)Cl	0
ZINC13724186	CC(C)CC[NH2+]Cc1cc(ccc1OCc1ccccc1)Br	0
ZINC13728707	C=CCOc1ccc(cc1)C[NH2+][C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)O	0
ZINC13731264	CCOc1c(cc(cc1OC)C[NH2+]C1CCCCCC1)CC=C	0
ZINC13731518	c1cc(cc(c1)Oc1ncccn1)C[NH2+]C1CCCCC1	0
ZINC13745935	CC[C@H](C)NC(=O)N1CCCCCCC1	0
ZINC13746303	CC[C@@H](C)NC(=O)NCc1ccc(cc1)Cl	0
ZINC13788236	CC(C)NC(=S)Nc1cc(cc(c1)Cl)Cl	0
ZINC13799151	COCCNC(=S)Nc1cccc2c1cccc2	0
ZINC13821449	CCC[C@H](C)NC(=S)Nc1ccc(cc1)C(C)C	0
ZINC13961168	CCCCn1c2c(c(n1)C)c(cc(n2)c1cccs1)C(F)F	0
ZINC13996093	CC(C)c1nnc(n1CC=C)SCC(=O)OC	0
ZINC13998962	Cc1cccc2c1[nH]c(=O)c(c2)C[NH2+]Cc1ccc2c(c1)OCCO2	0
ZINC14013124	COc1ccc(cc1I)C(=O)NNC(=O)CCCC(=O)[O-]	1
ZINC14022003	CCc1c(c(on1)C)C(=O)Nc1nc(cs1)c1ccccc1	0
ZINC14066839	Cc1cc(no1)OCC(=O)Nc1cc(c(cc1OC)OC)Cl	0
ZINC14121830	C[C@H](c1[nH]c(=O)c2c(csc2n1)c1ccco1)[NH+]1CCCC1	0
ZINC14162235	CC[NH+]1CCN(CC1)c1[nH]c(=O)cc(n1)c1ccc2ccccc2c1	0
ZINC14164009	Cc1cccc(c1)S(=O)(=O)N1CCN(CC1)c1nccc(n1)OC	0
ZINC14170659	CCSc1nnc(s1)NC(=O)[C@@H]1Cc2cc(ccc2OC1)Cl	1
ZINC14187942	Cc1cc(on1)CSc1nnc(s1)Nc1ccccc1F	0
ZINC14199441	c1cc(sc1)COC[C@@H](Cn1cnc2c(c1=O)c1c(s2)CCC1)O	0
ZINC14199679	Cc1c(c(n(n1)c1ccccc1)C)C[NH2+]Cc1cccc(c1)OC	0
ZINC14230919	Cc1ccc(cc1)S(=O)(=O)Nc1cnn(c1)Cc1ccc(cc1)Br	0
ZINC14231584	Cc1ccc(cc1C)SCC(=O)N1CC(=O)NC(=O)C21CCCCC2	0
ZINC14246967	c1ccc2c(c1)CCN(C2)c1nc2ccccc2s1	0
ZINC14301152	CCOc1ccc(cc1)[C@@H](C)Nc1c2cnn(c2ncn1)C	0
ZINC14455883	CCOc1cccc2c1N[C@@H]([C@@H]1[C@@H]2C=CC1)c1c(ccs1)C	0
ZINC14456078	Cc1ccsc1[C@H]1[C@@H]2CC=C[C@@H]2c2cccc(c2N1)OCC(=C)C	0
ZINC14456685	CCCOc1ccc2c(c1)[C@H]1C=CC[C@H]1[C@@H](N2)c1ccc(s1)C	0
ZINC14456758	CCCCOc1cccc2c1N[C@@H]([C@@H]1[C@@H]2C=CC1)c1ccc(s1)C	0
ZINC14471527	C[C@H](C(=O)Oc1ccc(cc1Cl)Cl)Oc1ccc(cc1)C#N	0
ZINC14478602	Cc1ccccc1[C@@H]1[C@H]2CC=C[C@@H]2c2cc(cc(c2N1)C)[N+](=O)[O-]	0
ZINC14478868	CCCCOc1ccc2c(c1)[C@@H]1C=CC[C@H]1[C@@H](N2)c1ccccc1C	0
ZINC14545339	CCOc1ccccc1[C@H]1[C@@H]2CC=C[C@@H]2c2c(cc(cc2N1)C)C	0
ZINC14549856	C=CCOc1ccc2c(c1)[C@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1)F	0
ZINC14553004	CC[C@H](C)c1ccccc1OCC(=O)Nc1cccc(c1)Br	0
ZINC14557928	CC(=CCOc1cc2c(cco2)c2c1ccc(=O)o2)C	0
ZINC14632012	CCCO[C@@H]1CC[NH2+]C1	0
ZINC14655168	CCOc1ccc(cc1C(=O)NC(=S)Nc1cccc(c1)[N+](=O)[O-])Br	1
ZINC14668476	CCCNC(=S)NC(=O)c1cc(ccc1OC(C)C)Br	1
ZINC14777358	CCOc1cc(ccc1OC(=O)COc1ccc(cc1Cl)Cl)C=O	1
ZINC14778337	COc1ccccc1C(=O)OCCCc1ccccc1	1
ZINC14796368	CCOC(=O)/C(=C/Nc1cc(ccc1F)[N+](=O)[O-])/C#N	1
ZINC14831151	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)c1ccc(cc1)C(=O)NCCC(C)C	1
ZINC14834850	CCCCNC(=O)c1cccc(c1)NC(=O)c1ccccc1OC	1
ZINC14848371	COc1ccc(c(c1)OC)NC(=O)CCNC(=O)NC1CCCCC1	1
ZINC14982272	c1cncc(c1Br)O	0
ZINC15000829	c1cc(oc1)C[N@@H+]1CCC[C@@H](C1)c1c(cn[nH]1)c1ccc(cc1)Cl	0
ZINC15007619	COCc1cc(ccc1OC)C=C1C(=O)NC(=O)NC1=O	1
ZINC15015370	c1ccc(cc1)c1cnnc(n1)N/N=C\c1ccccc1Cl	0
ZINC15022463	c1ccc(cc1)[C@@H]1[C@H](O1)[C@]1(Nc2ccccc2S1)c1ccccc1	0
ZINC15024252	CCCc1cc(sc1C)C(=O)Nc1cccc(c1)C(=O)NCC	1
ZINC15029348	Cc1ccc(cc1)C(=O)CCC(=O)Nc1ccc(cc1)CC#N	0
ZINC15067348	Cc1cnc(cn1)C[NH2+]C[C@]1(CCCN(C1=O)CC(C)(C)C)O	1
ZINC15068877	C#Cc1cccc(c1)C(=O)N1CCC[C@H](C1)Nc1cccc(c1)F	0
ZINC15069551	Cc1ccc(o1)C[N@@H+]1CCC[C@@H](C1)c1c(cn[nH]1)c1cccc(c1)F	0
ZINC15072009	COc1ccc(c(c1)F)CN[C@H]1Cc2cccc(c2OC1)OC	0
ZINC15083299	c1cc(c(cc1F)Cl)[C@H]1CC(=O)Nc2c1cn[nH]2	0
ZINC15134654	CN(C)c1ccc(cc1)CNC(=O)CCOc1ccc(cc1)OC	1
ZINC15136974	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)NCCSc1ccccc1	1
ZINC15209837	c1ccc(c(c1)C#N)Oc1c2ccccc2nc(n1)c1cccs1	0
ZINC15318474	Cc1c2cccc(c2oc1C(=O)N1CCCc2c1cccc2)Cl	0
ZINC15339564	CC[NH+](CC)CCNC(=O)C1CCN(CC1)C(=O)c1ccc(cc1)F	1
ZINC15441206	COc1ccc(cc1)c1cccc(c1)CCO	0
ZINC15444060	c1cc(ccc1Cc1c[nH+]c(nc1N)N)OC(C(F)F)(F)F	0
ZINC15550029	CC(C)[C@H](c1ccccc1)NCC(=O)N1CC(=O)Nc2c1cccc2	0
ZINC15635571	C[NH+](C)[C@H](c1cccc(c1)F)C(=O)[O-]	0
ZINC15675782	Cc1ccc(cc1)c1nc(on1)[C@@H]1Cc2c([nH]c[nH+]2)C[NH2+]1	0
ZINC15680580	CCCS(=O)(=O)N1CCN(CC1)C(=O)c1cc(n[nH]1)c1ccco1	1
ZINC15686076	Cc1ccccc1[C@@H](C)NC(=O)/C=C/c1ccc(o1)Br	0
ZINC15768651	CC(C)(C)C(=O)/C=C/N1[C@@H]2C[C@@H]([C@H]1C=CC2=O)C(=O)OC	0
ZINC15774578	Cc1cc(ccc1NS(=O)(=O)C)NS(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC15777146	C[C@H]1CC[N@@H+]([C@H]1C(C)C)Cc1ccccc1	0
ZINC15783583	c1ccc2c(c1)nnn2/C(=C\c1ccncc1)/Br	0
ZINC15787158	CCOC(=O)[C@H]1CCN(CC1)C(=O)N[C@H]1Cc2ccccc2OC1	1
ZINC15919728	c1cc(c(cc1Cl)Cl)OCCSCc1nnc([S-])o1	0
ZINC15993472	CCOc1ccc(cc1)CC(=O)Nc1ccccc1OC(F)F	1
ZINC15998098	CCCOc1ccccc1NC(=O)c1cc(ccc1OC)Cl	1
ZINC15999647	c1ccc2c(c1)c(c(s2)C(=O)Nc1ccc(cc1)S(=O)(=O)C(F)F)Cl	0
ZINC16123702	Cc1cc(c2nncn2c1)[N+](=O)[O-]	0
ZINC16222252	CCOC(=O)COC(=O)CN1C(=O)c2cccc(c2C1=O)[N+](=O)[O-]	1
ZINC16226499	COc1ccc(cc1/C=N/NC(=O)C(=O)Nc1cccc(c1)Br)Br	0
ZINC16227509	COc1ccc(cc1OC)NC(=S)NC(=O)COc1ccc(cc1)Br	0
ZINC16228298	COc1cccc2c1nc1ccccc1c2	0
ZINC16228365	COc1ccccc1C(=O)/C=c/1\c(=O)[nH]c2cc(ccc2[nH]1)Cl	0
ZINC16247236	Cc1ccc(c(c1)OCCOCCN1C[C@@H](O[C@@H](C1)C)C)Cl	0
ZINC16247334	Cc1cc(ccc1OCCN1C[C@@H](O[C@@H](C1)C)C)C(C)(C)C	0
ZINC16334891	CCCNC(=O)NC(=O)CN1CCN(CC1)C(=O)C	1
ZINC16399147	c1cc(cc(c1)F)N1C(=O)/C(=C/c2ccc(cc2)Br)/SC1=S	0
ZINC16399414	CCCCc1c(nc([nH]c1=O)Nc1ccc(cc1)C(=O)[O-])C	1
ZINC16425465	Cc1ccc(c(c1)NS(=O)(=O)c1ccc(c(c1)I)OC)OC	0
ZINC16449025	c1ccc(c(c1)/C=[NH+]/CCCNc1ccc(cc1Cl)[N+](=O)[O-])O	0
ZINC16518476	C[C@@H](C(C)C)[NH2+][C@@H](C)C(=O)Nc1ccc(cc1)Br	0
ZINC16552391	CCCCSc1nnc(n1CC=C)c1ccc(cc1)O	0
ZINC16577049	Cc1ccc(cc1NCc1ccc(c(c1)OC)OC)C(=O)[O-]	0
ZINC16605351	C[N@H+]1CC[C@@H](CC1)NC(=O)COc1ccc(cc1)Cl	0
ZINC16610302	CC[C@@H](C)[NH2+]Cc1cc(c(c(c1)Br)OCc1ccc(cc1)Cl)OCC	0
ZINC16639630	CCCNC(=O)C1CCN(CC1)S(=O)(=O)c1ccc(cc1C)C	1
ZINC16647477	CCCCOc1cc(ccc1Cl)S(=O)(=O)N1CCN(CC1)C	0
ZINC16650641	CC(C)C[NH2+]C[C@@H](COc1ccccc1OC)O	0
ZINC16650708	Cc1ccc(cc1)c1csc2n1c(=O)c(cn2)C(=O)N[C@H](C)COC	1
ZINC16670499	CCOc1cc(ccc1OCC(=O)c1ccc(c(c1)C)C)C#N	1
ZINC16681489	CCN1CCN(CC1)C(=O)CN(C)S(=O)(=O)c1c(cc(cc1C)C)C	0
ZINC16682668	CCOC(=O)[C@@H]1[C@@H](CC(=O)C=C1C)c1ccc(cc1)NC(=O)C	1
ZINC16682904	CCOC(=O)Cc1nc2ccc(cc2nn1)Cl	1
ZINC16755300	c1ccc(cc1)Nc1n[nH]c2n1c(=O)c1c3c(sc1n2)CCCC3	0
ZINC16901722	CCc1ccccc1N[C@@H]1CC(=O)N(C1=O)c1ccc(cc1C)O	0
ZINC16923537	CSC(=S)N/N=C/[C@H]([C@H]([C@@H]([C@@H](CO)O)O)O)O	0
ZINC16939499	c1cc(c(cc1[N+](=O)[O-])Cl)SC(=N)N	0
ZINC16947240	C=C(c1cccc(c1)C(=O)[O-])C(F)(F)F	0
ZINC16948757	CC(=O)NC1=NNC(=O)/C/1=N\Nc1cccc(c1)C(F)(F)F	0
ZINC16955765	C[C@@H]1C[C@@]([C@H](C[N@H+]1C)C)(CC[NH2+]Cc1ccccc1)c1ccccc1	0
ZINC16957847	C1C[C@@H](OC1)C[NH2+]C[C@H]1CCC=CC1	0
ZINC17002545	c1ccc(cc1)CC/N=C/C=C/CC/N=C/C=C/c1ccccc1	0
ZINC17043810	CCC[C@@H](c1ccc(c(c1)OC)OC)C(=O)[O-]	1
ZINC17058826	CC(C)/C(=N/c1nnc(s1)COc1ccc(cc1)[N+](=O)[O-])/[O-]	0
ZINC17070948	CC[C@@H]([C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)NS(=O)(=O)c1cnn(c1)C	0
ZINC17072446	CCCCc1ccc(cc1)S(=O)(=O)N/N=C(\C)/c1cnn(c1C)C	0
ZINC17073413	COc1cc(cc(c1[O-])Br)/C=N/[NH+]=C(/c1c(non1)N)\N	0
ZINC17079376	CCCCS(=O)(=O)Nc1ccc(cc1)S(=O)(=O)N1C[C@H](C[C@@H](C1)C)C	0
ZINC17079868	Cc1c(c(n(n1)C/C(=N\OC(=O)c1ccn(n1)C(F)F)/N)C)Br	0
ZINC17086430	c1cc(c(cc1CSc1nc([O-])cc(=O)[nH]1)Cl)Cl	0
ZINC17111292	CCOC(=O)NC(=O)/C(=C\Nc1cc(ccc1O)Cl)/C(=O)C	1
ZINC17124721	COc1ccc(cc1OC)NC(=O)c1ccc(cc1)SC(F)(F)F	0
ZINC17159532	c1ccc(cc1)c1n[nH]c(=S)n1/N=C/c1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC17171497	COCCCNC(=O)c1ccc(cc1)S(=O)(=O)NCc1ccco1	1
ZINC17197568	c1cc(c(cc1Cl)[N+](=O)[O-])c1ccc(o1)/C=C/1\C(=NC(=S)NC1=O)[O-]	0
ZINC17247618	CCC(=O)/N=c/1\n(c2c(cccc2s1)OC)CC#C	0
ZINC17287096	CCCS(=O)(=O)NCc1cn2ccc(cc2[nH+]1)C	0
ZINC17298497	Cc1cc(cc(c1)C(=O)NCC(=O)NCCCc1ccccc1)C	1
ZINC17307283	CCOc1ccc(cc1)/C=C(/C#N)\C(=S)N	0
ZINC17317413	c1cc(ccc1C[NH2+]Cc1ccsc1)S(=O)(=O)N1CCOCC1	0
ZINC17320048	c1cc(cc(c1)S(=O)(=O)[N-]c1cccc(c1)C1SCCS1)C#N	0
ZINC17323962	c1ccc2c(c1)c(=O)cc(o2)C(=O)NCc1ccc(cc1)Cl	0
ZINC17333117	c1ccc(c(c1)NCCNS(=O)(=O)c1ccc(s1)Cl)[N+](=O)[O-]	0
ZINC17574401	CCCCCCC[C@H]1CC(=O)C=C([C@H]1C(=O)OCC)C	1
ZINC17744426	c1ccc2c(c1)c(=[OH+])c(c[nH]2)C(=O)[O-]	0
ZINC17832016	Cc1ccc(cc1)c1cc(=O)n([nH]1)c1ccccc1	0
ZINC18107702	c1ccc(cc1)CSc1nc(n[n-]1)c1ccncc1	0
ZINC18175069	CCOC(=O)[C@@H]1CCCN(C1)C(=O)Nc1cccc(c1)[N+](=O)[O-]	1
ZINC18177935	C[C@@H](COC)NC(=O)Nc1cccc(c1)[N+](=O)[O-]	1
ZINC18206013	c1ccc(cc1)/N=N/c1c2ccccc2c2ccccc2c1O	0
ZINC18214273	C[C@@H]1C(=O)Nc2cc(ccc2S1)C(=O)NCCSc1ccccc1	1
ZINC18231155	Cc1cccnc1NC(=O)CSc1cc(ccc1Cl)Cl	0
ZINC18525147	Cc1ccccc1CNC(=O)CSc1nnc(n1N)c1ccoc1C	0
ZINC18559358	c1cn2cc[nH+]c2cc1O	0
ZINC18707242	COc1ccc(cc1)S(=O)(=O)Nc1ccc(c(c1)[N+](=O)[O-])N	0
ZINC18993080	COC(=O)[C@@H](c1ccccc1)OC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC19021324	CC(=O)NCC(=O)N1CCC[C@H](C1)c1nnc(o1)c1cccs1	0
ZINC19090079	c1cnn(c1N)CC1CC1	0
ZINC19228782	Cc1ccc(o1)CN1CCN(C[C@@H]1CCO)Cc1ccc(s1)C	0
ZINC19231317	CCCOc1ccc(cc1)C[NH2+]CCCc1ccccc1	0
ZINC19263030	CCOc1cc2c(cc1CNN)O[C@@H](C2)C	0
ZINC19320215	C[C@@]12[C@H]([C@]3(C[N@@H+](C1)[C@@H](N(C3)C2)c1ccc(cc1)Cl)C)O	0
ZINC19322785	CCC[C@@]12[C@H]([C@]3(CN(C1)[C@H](N(C3)C2)c1cnccc1)CCC)O	0
ZINC19322986	CC1=CC[C@H](C/C/1=N/Nc1c2ccccc2c[nH+]n1)C(=C)C	0
ZINC19331432	Cc1c(c2ccccc2n1C)[C@@H]1[N@@H+]2C[C@@]3(CN1C[C@](C2)([C@@H]3[NH3+])C)C	0
ZINC19369186	c1ccc(c(c1)C[NH2+]CCN)Cl	0
ZINC19402335	c1ccnc(c1)c1nc(=O)c2c([nH]1)C[N@@H+](CC2)Cc1cccc(c1)F	0
ZINC19406501	c1cscc1C[C@@H](c1nccs1)[NH2+]C[C@@H]1CCOC1	0
ZINC19429630	c1ccc(c(c1)C(F)(F)F)OC[C@@H]1CCC[NH2+]C1	0
ZINC19454263	CC(C)c1ncc2c(n1)C[C@@H]1CC[C@H]2[N@@H+]1Cc1ccccc1	0
ZINC19484959	COCCCC(=S)N	0
ZINC19524252	CCn1c2ccc(cc2[nH+]c1C(C)C)NC(=O)Cn1cc(nn1)C	0
ZINC19537088	CN1CCN(CC1)C(=S)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC19551591	COc1ccc(c(c1)C[NH+]1CCN(CC1)Cc1ccccc1OC)O	0
ZINC19564433	COc1cccc(c1)C(=O)N1CCC[C@@H](C1)c1cc2c[nH+]ccc2[nH]1	0
ZINC19573594	CS(=O)(=O)c1cccnc1[C@@H]1CCCN(C1)Cc1ccsc1	0
ZINC19593213	COCCC(=O)N1C[C@H]([C@H]2[C@H]1CCCCC[NH2+]2)c1cccc(c1)F	1
ZINC19593754	CCOc1ccc2c(c1)sc(=S)n2CN1CCOCC1	0
ZINC19632753	C(CC[C@@H](C(=O)[O-])[NH3+])CC[P@@](=O)([O-])O	1
ZINC19637596	CCCC[N@@H+](C)C1CCN(CC1)CCC	0
ZINC19674119	C=CC/[NH+]=C(\N)/SCc1cccc(c1)[N+](=O)[O-]	0
ZINC19678092	CCOC(=O)c1ccc(cc1)NC(=O)c1ccccc1S(=O)(=O)CC	1
ZINC19684365	C[C@@](Cc1ccc(cc1)OC)(C[NH3+])O	0
ZINC19735704	c1cc(sc1)C[NH2+]CCCN1CCOCC1	0
ZINC19737848	CC(C)(C)c1ccc(c(c1)C(C)(C)C)OCC[NH2+]C(C)(C)C	0
ZINC19742828	C[N@H+]1CCN(CC1)[C@@H]1CC[N@H+](C[C@H]1O)CC1CCCCC1	0
ZINC19748995	Cc1c(c[nH]n1)C(=O)N1CCCC[C@H]1CCNC(=O)COC	1
ZINC19771532	CCCCn1c2ccccc2n(c1=N)C[C@H](c1ccc(cc1)OC)O	0
ZINC19772650	CC(C)Oc1ccc(cc1)c1c(non1)N	0
ZINC19781601	c1cc(oc1)C[NH+]1CCN(CC1)Cc1ccc(cc1)C(F)(F)F	0
ZINC19787157	CCCc1c([nH+]c([nH]1)[C@@H]1CC(=O)N(C1)CCOC)c1ccccc1	1
ZINC19788863	CCOc1ccc(cc1)CN1CC[NH+](CC1)Cc1ccccc1OC	0
ZINC19792678	CC(C)CN1CC[N@@H+](C[C@@H]1CCO)Cc1c(nc(s1)N(C)C)Cl	0
ZINC19793254	CCCC[N@@H+](C)Cc1c([nH]c2c(c(ccc2c1=O)Cl)C)C	0
ZINC19799932	Cc1ccc(cc1C)[P@](=O)([O-])O	0
ZINC19801227	C[C@H]1C[NH2+]C[C@@H](N1CCOC)C	0
ZINC19814541	Cc1cccc(c1)OCC(=O)Nc1ccc(cc1)CCC(=O)[O-]	0
ZINC19820897	CCCCN[C@H]1CS(=O)(=O)C[C@@H]1S(=O)(=O)c1ccc(cc1)CC	0
ZINC19841166	CSCCc1nc(no1)c1cccc(c1)CO	0
ZINC19914430	Cc1ccc(c(c1)NCc1ccc(cc1)C#N)OC	0
ZINC19919876	C[C@@H](c1cccc(c1)OC)NCCc1ccccc1	0
ZINC19934815	CN(C)[C@H](C#N)c1ccc(cc1)Br	0
ZINC19944013	Cc1cc(nc(n1)/N=C(/N)\NCCc1cccs1)C	0
ZINC19944288	c1ccc(c(c1)NCc1cccc(c1)C#N)F	0
ZINC19948417	COc1ccc(cc1)C[NH2+]CCc1cccs1	0
ZINC19953425	CCC(CC)Nc1cc(ccc1C)F	0
ZINC19958248	C[C@@H]1CCC[C@H](C1)[NH2+]CCC[NH+](C)C	0
ZINC19968925	CC(C)[C@@H](c1ccc(cc1F)F)[NH3+]	0
ZINC20044832	CCCCCNc1ccc(c(c1F)F)F	0
ZINC20087523	C[C@H](COC)[NH2+][C@H](C)c1ccc(cc1)OC(F)F	0
ZINC20091779	CN(C)CCC[NH2+]C[C@H]1CCC=CC1	0
ZINC20120777	Cc1ccccc1C[NH2+]Cc1ccc2c(c1)OCCO2	0
ZINC20121529	C[C@@H](c1ccncc1)[NH2+][C@@H](C)c1ccc(c(c1)OC)OC	0
ZINC20130613	Cc1ccc(cc1)c1c([O-])n(c2ccccc2[n+]1=O)OCC=C	0
ZINC20146111	CN(C)c1ccc(cc1)CNCc1c(cccc1Cl)F	0
ZINC20160842	C=CCN1C(=O)/C(=C/c2ccc(cc2)Cl)/[NH+]=C1[S-]	0
ZINC20177737	CCOc1cccc(c1)C(=O)n1c([O-])c2cc(ccc2nc1=S)I	1
ZINC20186048	C[C@H]1CCC[C@@H](C1)[NH2+]Cc1ccc(nc1)OC	0
ZINC20201797	Cc1ccc(s1)C[NH2+]C[C@H](CC(C)C)N(C)C	0
ZINC20203759	COc1cccc(c1O)C[N@H+]1CCN([C@H](C1)CCO)C1CCCCC1	0
ZINC20208419	C[C@H]([C@H]1CCCO1)[NH2+]Cc1ccc(cc1)OCC=C	0
ZINC20216701	c1cc(ccc1[C@@H](C[NH3+])O)OC(F)(F)F	0
ZINC20217134	c1cc2c(cc1CCCC(=O)[O-])[nH]c(=O)[nH]2	1
ZINC20220266	C[NH2+]Cc1nc2cc(ccc2n1C)C(F)(F)F	0
ZINC20221509	CC(C)c1ccccc1OCC[C@@H]1CCCC[NH2+]1	0
ZINC20305859	CCCCC[NH2+]Cc1cc(cs1)Br	0
ZINC20306494	CN(C)c1ccc(cc1)C[NH2+]Cc1cc(cs1)Br	0
ZINC20329332	Cc1cc(nc2c1c(=O)nc(n2C)NN)C	0
ZINC20344692	Cc1cc(c(cc1Cl)C)S(=O)(=O)N1CCN(CC1)Cc1ccccc1	0
ZINC20348960	CCOC(=O)c1ccccc1OCC(C(F)F)(F)F	1
ZINC20350077	CCn1c(ccn1)[C@@H](C)NCc1cc(n(n1)C)C(F)(F)F	0
ZINC20351772	CCCn1ccc(n1)NCc1cccs1	0
ZINC20357310	Cc1ccc(c(c1)[N+](=O)[O-])NC(=O)C(=S)Nc1ccccc1	0
ZINC20358218	C[C@H](C[NH+]1CCN(CC1)C)COc1cccc2c1cccc2	0
ZINC20360470	Cn1cccc1CNC[C@H](c1ccccc1)[NH+]1CCCC1	0
ZINC20385501	C[C@H](C(=O)C)SC(C)(C)CNc1c(cc(cn1)C(F)(F)F)Cl	0
ZINC20413821	Cc1c2c(n(nc2c(=O)n(n1)CCC(=O)[O-])c1ccccc1)C	0
ZINC20418904	CN(C)CC[NH2+]CCOc1ccc(cc1Cc1ccccc1)Cl	0
ZINC20450583	CN1CCN(C[C@@H]1CCO)Cc1cnn(c1)c1ccccc1OC	0
ZINC20458971	c1cc(c(cc1[N+](=O)[O-])/N=C/c1cc(cc(c1O)Br)Br)O	0
ZINC20475826	c1cc(cc(c1)OC(F)F)[C@@H]1CCC[NH2+]1	0
ZINC20479661	c1cc(oc1)CN1CC[NH+](CC1)C/C(=N/c1nccs1)/[O-]	0
ZINC20486667	CC[N@@H+](Cc1ccccc1)C[C@H]1CCCN1	0
ZINC20488804	Cc1cccc(c1)Cn1ccn(c(=O)c1=O)c1ccc(cc1)F	0
ZINC20500083	c1ccc(cc1)CN1CCN(CC1)CCCOc1c(cccc1Cl)Cl	0
ZINC20500139	Cc1ccc(c(c1)Br)OCCN1CC[NH+](CC1)Cc1ccccc1	0
ZINC20503929	CCN1CC[NH+](CC1)Cc1cc(=O)oc2c1ccc(c2C)O	0
ZINC20512712	CCCOc1ccc(cc1)c1c(O)n(c2ccccc2[n+]1=O)OCC	0
ZINC20547904	CC(C)[C@@H](C[NH2+]Cc1ccc(c(c1)Cl)Cl)N(C)C	0
ZINC20559750	CSc1ccc(cc1)CCNC(=O)c1cc2cccc3c2n1CCS3	1
ZINC20579774	CC(=O)N1c2ccccc2C(=O)[C@H]1N1CCN(CC1)C1CCCCC1	0
ZINC20590973	c1cc2c(cc1Cl)n(c(=O)o2)CCC(=O)NCCN1CCOCC1	1
ZINC20599583	CN(C[C@H](c1ccccc1)O)C(=O)[C@@H]1CC21CCC2	0
ZINC20609163	CCOC(=O)[C@H](CS[C@@H]1CC(=O)N(C1=O)c1cccc(c1)C)[NH3+]	1
ZINC20609216	CCOC(=O)C1=C(N(C(=O)[C@]21c1ccccc1c1c2nc(o1)N)C)C	1
ZINC20615540	Cc1c2c(cc(nc2n(n1)C)c1ccn(n1)C)C(F)(F)F	0
ZINC20621043	Cc1csc(n1)/C(=C/c1ccc(cc1Cl)Cl)/C#N	0
ZINC20634972	CCCCCn1c(cc(=O)n2c1nc1c2cccc1)C	0
ZINC20635416	CCOC(=O)C1=C([NH+]=C(C[C@@H]1c1ccc(cc1)C)C(=O)[O-])C	1
ZINC20639351	CCCOc1ccccc1OCCCN1CC[NH+](CC1)C	0
ZINC20645218	c1cc2c(cc1Cl)nc(n(c2=O)CCC[NH+]1CCOCC1)[S-]	0
ZINC20661118	CSc1ncc(c(n1)C(=O)NCCN1CCOCC1)Cl	1
ZINC20716150	c1ccnc(c1)NC(=O)c1cc(ccc1Cl)n1cnnn1	0
ZINC20732505	COc1ccc(cc1OC1CCCC1)[C@@H]1CC(=Nc2c1cn[nH]2)O	0
ZINC20749149	COc1ccccc1[C@@H]1[C@@H]2CC=C[C@H]2c2c(ccc(c2N1)OC)OC	0
ZINC20777790	c1ccc(cc1)c1cccc(c1)c1ccn(n1)Cc1cccnc1	0
ZINC20798042	Cc1ccc2c(c1)c(nc(n2)Nc1[nH]c(=O)c(c(n1)C)CCOC)C	0
ZINC20827960	CCC(=O)N/N=C/c1ccc(cc1)N(C)C	0
ZINC20840935	c1cnc(nc1SCCN1CCOCC1)SCC[NH+]1CCOCC1	0
ZINC20865678	COC[C@@H]1CCCCN1Cc1cnc([nH]1)c1ccccc1	0
ZINC20875856	Cc1ccc(cc1)C[NH2+]Cc1ccc(o1)c1ccc(c(c1)C)Br	0
ZINC20876337	C[C@@H](C[NH2+]Cc1cc(c(c(c1)Br)OCc1ccc(c(c1)Cl)Cl)OC)O	0
ZINC20900283	CC[C@@H]1c2ccc(n2CCN1C(=O)Nc1ccc2c(c1)OCCO2)C	0
ZINC20931863	CCCOc1c(cc(cc1Cl)CNCCc1ccccc1)OCC	0
ZINC20982661	c1c(nc2n(c1=O)nc(s2)C1CC1)CSc1nc([nH]n1)N	0
ZINC20999039	Cc1cccc(c1)[C@H](CC(=O)Nc1ccc(cc1Cl)C)n1cccc1	0
ZINC21035337	c1ccc(c(c1)CSc1nnc(n1N)N[NH3+])Cl	0
ZINC21055505	C[C@@H]1CN(C[C@@H](O1)C)C(C)(C)CNC(=O)COc1ccccc1	0
ZINC21077422	C=COCCSc1nc([nH]n1)N/N=C/c1ccccc1F	0
ZINC21146141	Cc1c(cco1)c1nnc(o1)SCc1nnc(o1)c1ccc(cc1)Br	0
ZINC21163266	c1ccc2c(c1)c(cn2c1ccc(s1)C(=O)[O-])C=O	0
ZINC21175205	Cc1c(n(nn1)c1ccccc1)C(=O)NC1CC1	0
ZINC21303194	COC(=O)c1c(cccn1)Cl	0
ZINC21303274	CCOc1c(c(cc(=O)[nH]1)N)C#N	0
ZINC21509250	CCOc1ccc(cc1)C[NH2+][C@@H](C)c1ccc(cc1Cl)Cl	0
ZINC21657732	COc1ccc(cc1)n1c(c(nn1)C(=O)[O-])c1cccnc1	0
ZINC21736355	CCOC(=O)c1cc(ccc1C)S(=O)(=O)NCc1ccco1	1
ZINC21774733	c1cc(ccc1N)S(=O)(=O)Nc1ccc2nncn2n1	0
ZINC21803539	c1ccc2c(c1)OC[C@H](O2)C[NH2+]Cc1cccc(c1Cl)Cl	0
ZINC21915506	c1ccc2c(c1)nc(o2)C1CCN(CC1)C(=O)C1CCC1	0
ZINC21955932	C[C@@H]1CCCCN1c1ccc(c[nH+]1)C[NH3+]	0
ZINC21985442	c1cc(c(c(c1F)F)CC=O)Cl	0
ZINC22029848	CCC[N@H+]1CCN(CC1)C[C@H](CO[C@@H](C)c1ccc(cc1)Cl)O	0
ZINC22059083	CC[NH2+]CCCC1(OCCO1)C	0
ZINC22072278	COc1ccccc1Nc1c(cccn1)C(=O)Nc1ccc(cc1)Cl	0
ZINC22076113	CC[NH+](CC)CCNCc1cc(c(c(c1)Cl)OC)OC	0
ZINC22076485	c1ccc2c(c1)c(c[nH]2)CCNCc1ccc(o1)c1ccccc1F	0
ZINC22107518	CC[NH+](CC)CCNCc1ccc(o1)c1ccc(c(c1)Cl)F	0
ZINC22113184	CC(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)[O-]	0
ZINC22123912	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCC(=O)NN	1
ZINC22137041	CCn1ccnc1Sc1ccc(cc1[N+](=O)[O-])C#N	0
ZINC22140019	c1ccc2c(c1)OC[C@@H](O2)COC(=O)c1ccc(cc1)C#N	0
ZINC22177742	Cc1cc(cc(c1)N[C@H]1CCS(=O)(=O)C1)C	0
ZINC22341164	CN(CCOc1ccc(cc1)Cl)CN1C(=O)[C@H]2CC=CC[C@@H]2C1=O	1
ZINC22357491	Cc1cc2c(cc1C)n(cn2)c1ccc2nnnn2n1	0
ZINC22473334	Cc1cc(c(c(c1)C)NC(=O)[C@@H](C)Oc1ccc(cc1Br)F)C	0
ZINC22480283	c1cc(cc(c1)OCCNC(=O)Cc1ccc(cc1)F)C(F)(F)F	1
ZINC22506514	Cc1cccc(c1)NC(=O)Nc1ccc2c(c1)CC(=O)N2	0
ZINC22521925	CCCCN(CC)C(=O)CSc1ccc(cc1[N+](=O)[O-])C(=O)N	1
ZINC22584889	CCCCc1ccc(cc1)NC(=O)C[C@H](C(=O)[O-])[NH+]1CCN(CC1)C	1
ZINC22607928	C[C@@H]1CCCC[C@H]1N1CN/C(=N/S(=O)(=O)c2ccccc2)/NC1	0
ZINC22731361	Cc1cc(on1)NC(=O)[C@@H](C)Nc1cccc(c1)N1CCCC1=O	0
ZINC22763073	CCn1cc(cn1)[C@H]1CCCN1CC[NH3+]	0
ZINC22763108	C[C@@H]([C@H]1CCCN1CC[NH3+])n1cccn1	0
ZINC22779345	COc1cc(cc(c1O)Br)CN1CCc2c3ccccc3[nH]c2C1	0
ZINC22783618	CCOc1cc(cc(c1OC)Br)C[NH2+][C@H](C)c1ccc(cc1)Br	0
ZINC22799819	CC(C)(C)c1c(=O)[nH]c(nn1)NNC(=O)CNc1cc(ccc1Cl)Cl	0
ZINC22806704	C[C@@H](c1ccc(c(c1)F)F)Nc1ccc(cn1)[N+](=O)[O-]	0
ZINC22851172	Cn1cc[nH+]c1CN1CCN(CC1)Cc1nc(no1)c1ccccc1	0
ZINC22870458	CCN1CCN(CC1)C[C@H](COc1ccccc1Cl)O	0
ZINC22881164	C[C@H](c1ccc(cc1)Br)NC(=O)N[C@H](C)C(C)C	0
ZINC22923035	c1cc(cc(c1)Cl)C[NH+]1CCN(CC1)CC(=O)NC1CCCC1	0
ZINC22935085	C[NH+]1CCN(CC1)CCCNC(=O)c1ccc(cc1)Cl	1
ZINC22936494	C[C@@H](C(=O)NCC[NH+]1CCN(CC1)C)N1Cc2ccccc2C1=O	1
ZINC22942166	c1cc(oc1)C[N@@H+]1CC[C@H](C1)N	0
ZINC22957233	C[C@@H](c1ccc(cc1F)F)NC(=O)CN1CSCC1=O	0
ZINC23040084	CN(CC(=O)NOCc1ccccc1)S(=O)(=O)c1cccs1	1
ZINC23142306	c1ccc(cc1)OCCNC(=O)CCSc1ccccc1	1
ZINC23281302	Cc1nnc(n1N)S[C@@H](C)C(=O)Nc1cccc2c1cccn2	0
ZINC23329601	c1ccc(cc1)c1cc(n2c(n1)ncn2)NCc1cc(cc(c1)F)F	0
ZINC23358410	c1cc(ccc1CN1CC[N@H+]([C@@H](C1)CCO)CC1CCCCC1)F	0
ZINC23359865	c1ccc(c(c1)C[N@@H+]1CCC[C@@H](C1)NCc1cccc2c1non2)F	0
ZINC23397211	CCCCOc1ccc(cc1)NC(=O)N/N=C\c1ccccc1Cl	1
ZINC23430937	Cn1cc(cn1)c1ccnc(n1)NC[C@@H]1CC[N@H+](CC1)CCOC	0
ZINC23468477	c1ccc(cc1)/C=C/C[NH2+]CCNCCO	0
ZINC23481601	c1cc(sc1)CCCC(=O)NCc1ccc2c(c1)OCCO2	1
ZINC23610966	C[N@@H+](Cn1c(=S)n(cn1)c1ccccc1)[C@H]1CCCc2c1cccc2	0
ZINC23762945	CCCn1c(nnc1S[C@H](C)C(=O)NCCc1ccccc1C)[O-]	1
ZINC23865854	c1ccc2c(c1)nc(s2)[C@@H]1CCCN(C1)c1c(cccn1)[N+](=O)[O-]	0
ZINC23985922	CCCC(=O)Nc1ccc(c(c1)C(=O)C)OCC(=O)NC(C)C	1
ZINC24055049	CCOC(=O)c1ccc(nc1)Sc1nnnn1C[C@H]1CCCO1	1
ZINC24222692	COc1c(cc(cc1Br)Cl)S(=O)(=O)Nc1ccc(cc1)F	0
ZINC24543570	c1c(cc(c(c1I)[O-])I)/C=C\1/C(=O)NC(=NC1=O)[O-]	0
ZINC24547941	CCC[NH+](CCC)Cc1ccc(o1)C(=O)OC	1
ZINC24689345	CCn1c2ccccc2n(c1=O)CC(=O)Oc1ccccc1	0
ZINC24793036	CCN(Cc1c(noc1C)C)CC(=O)NCc1ccc(cc1)F	0
ZINC24833873	CC(C)c1ccc(cc1)NC(=O)[C@@H]1CCCN(C1)C(=O)c1ccoc1	0
ZINC24833980	CS(=O)(=O)c1ccc(cc1)C(=O)Nc1cccc(c1)NC(=O)C1CC1	0
ZINC24980122	CC(C)C(=O)NCCNC(=O)c1cc(cc(c1OC)Br)OC	1
ZINC25054802	CCc1nc(on1)CSc1c2cnn(c2ncn1)c1ccc(cc1)F	0
ZINC25304136	COCc1ccccc1CNC(=O)c1ccc(cc1Cl)[N+](=O)[O-]	1
ZINC25326900	CC1(CC(=C/C(=N\CCC[NH+]2CCOCC2)/C1)N1CCCCC1)C	0
ZINC25336386	c1ccc(cc1)C1=NC2(CC[NH2+]CC2)N=C1c1ccccc1	0
ZINC25480155	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]CCNC(=O)c1ccccc1	1
ZINC25539292	c1cc(ccc1[C@H]1CCCN1C(=O)c1cc(c[nH]1)Cl)F	0
ZINC25631261	CCO[C@H]1C[C@H](C(=C(N1)C)C#N)c1ccccc1	0
ZINC25729951	CC(C)[C@@H](C(=O)Oc1ccc(cc1OC)C1SCCS1)NC(=O)C	0
ZINC25747313	c1cc(c2cnccc2c1N1CCN(CC1)CCO)[N+](=O)[O-]	0
ZINC25846441	CC(C)C(=O)NCCNC(=O)C1(CC1)c1ccccc1	1
ZINC25872706	c1cc(c(c(c1F)F)F)S(=O)(=O)NCCNC(=O)C1CC1	1
ZINC26248648	Cc1ccc(cc1OC)CC(=O)O[C@@H](C)C(=O)N(C)c1ccccc1	0
ZINC26259833	c1ccc2c(c1)c(=O)n(cn2)CCCC(=O)Nc1nc[nH]n1	1
ZINC26423633	C1C[C@H](c2c1sc(n2)N)C(=O)[O-]	0
ZINC26462244	c1c2c(cc(c1Cl)Cl)nc([nH]2)CCCCCO	0
ZINC26462779	CCCOc1ccccc1/C=C/C(=O)c1[nH]c2ccccc2n1	1
ZINC26509186	COc1c(cc(cc1Cl)c1nc2cc(cc(c2o1)Cl)Cl)N	0
ZINC26510506	c1cc(oc1)[C@H](C[NH+]1CCCCC1)[NH3+]	0
ZINC26511809	CCCc1c(nn(c1N)C)c1ccccc1	0
ZINC26516621	Cc1c(cnn1C)c1nnc(o1)[S-]	0
ZINC26580410	Cc1ccc(c(c1)C)n1c2c(cn1)c(ncn2)N[C@H](C)COC	0
ZINC26897168	CC[C@@H](CO)Nc1ccc(cc1)C#N	0
ZINC26926577	c1cnccc1SCC(=O)NCc1cc[nH+]c(c1)N1CCCC1	0
ZINC26971303	COCc1ccc(cc1)CNS(=O)(=O)c1ccc2ccccc2c1	0
ZINC27183860	c1ccc(c(c1)CSCCC(=O)NC(=O)N)Cl	1
ZINC27228462	c1cc(ccc1CN1C(=O)[C@H](SC1=O)Nc1ccc(cc1)Br)C(=O)[O-]	0
ZINC27234768	CC(C)NC(=O)c1ccccc1NC(=O)c1ccc(cc1)OC(=O)C	0
ZINC27325351	CCCCN/C(=C(/C(=O)c1cc(ccc1C)C)\[n+]1cccc(c1)C)/S	1
ZINC27470211	C[C@H](COC)NC(=O)c1ccccc1Nc1ccccc1	1
ZINC27514553	CCOc1c(cccn1)NC(=O)CCc1ccsc1	1
ZINC27555967	C[C@H]1Cc2cc(ccc2N1CC(=O)NC(=O)NC)S(=O)(=O)N	0
ZINC27591943	CN(C)[C@@H](CNC(=O)c1ccc(cc1F)F)c1cccc(c1)F	0
ZINC27641012	CCCCC[C@H]1/C=C\[C@@H]2[C@H](C/C=C\CCCC(=O)O1)[C@H](C[C@H]2O)O	1
ZINC27834736	CN1CCc2c(sc3c2C(=N[C@@H](N3)c2ccccc2F)O)C1	0
ZINC27932526	CCOc1ccc(cc1)C(=O)N1CC[N@H+]2CCC[C@@H]2C1	1
ZINC28041857	CCOc1c(cccn1)CNS(=O)(=O)c1ccc(cc1C(F)(F)F)Cl	0
ZINC28077389	C[C@@H](C(=O)Nc1ccccc1)[NH+]1CCC2(CC1)OCCO2	0
ZINC28195959	Cn1cc(cc1C(=O)N)S(=O)(=O)[N-]c1cccc(c1)F	0
ZINC28229209	CCn1cc(cn1)C(=O)Nc1c(cn(n1)Cc1cccc(c1)C)Br	0
ZINC28294437	CCCOC(=O)C1(c2ccccc2c2c1cccc2)OC(=O)C	1
ZINC28303507	Cc1ccn(n1)c1ccc(cc1)NC(=O)c1cccc(c1)Br	0
ZINC28350296	C/C(=N\N1CCN(CC1)c1ccccc1OC)/c1cccnc1	0
ZINC28427444	Cc1ccc(cc1)COc1c(cc(cc1Cl)Cl)C[NH2+]C1CCCCC1	0
ZINC28577796	CCn1c(c(c(n1)C)S(=O)(=O)NCc1ccc(cc1)OC)C	0
ZINC28819588	c1ccc2c(c1)ncn2NC(=O)C[C@H]1CCC=C1	0
ZINC28936886	Cn1c(nnn1)c1cccc(c1)[N-]S(=O)(=O)c1ccc(c(c1)Cl)Cl	0
ZINC29002645	Cc1c(ccc(n1)C(F)(F)F)C(=O)NNC(=O)c1ccccc1F	0
ZINC29242581	c1cc(cnc1)C(=O)Nc1nc(cs1)c1ccc2c(c1)OCCO2	0
ZINC29348353	c1c(c2c([nH]1)c(=O)[nH]c(n2)N)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC29676296	Cc1ccccc1CN(C)C(=O)[C@H](C)Sc1c(c(nc(n1)C)C)C#N	0
ZINC29695614	COc1ccccc1CNC(=O)C[N@@H+]1CCC[C@@H](C1)O	0
ZINC29740306	c1ccc2c(c1)nc(n2C(F)F)SCc1ccc(cc1)[N+](=O)[O-]	0
ZINC29853937	CCCC[NH+](CCCC)CC(=O)N1CCc2c1ccc(c2)S(=O)(=O)N	1
ZINC29960175	C[C@H](CNC(=O)CCn1c(=O)c2ccccc2nn1)N1CCOCC1	0
ZINC29970214	CCOC(=O)CCCNC(=O)c1cc(ccc1OC)Cl	1
ZINC29990068	Cc1cccc(c1)OCCSc1nnnn1c1ccccc1OC	0
ZINC30308189	CCOc1c(cccn1)CNC(=O)[C@H]1CCCCN1S(=O)(=O)C	1
ZINC30438970	CNC(=O)c1ccccc1OS(=O)(=O)c1ccc(cc1F)F	0
ZINC30638559	CCN(c1ccc(cc1)NC(=O)CSCc1c(noc1C)C)C(C)C	1
ZINC30819368	C[N@H+]1CCN(CC1)/C=C\1/C(=O)N(C(=S)S1)CCCOC	1
ZINC30822824	CC(=O)c1ccc(cc1NC(=O)Cc1ccccc1OC)C(C)(C)C	0
ZINC30907454	c1ccc(cc1)N1CC[C@@H](C1)C[NH2+]Cc1ccc(cc1)n1ccnc1	0
ZINC31073753	c1cc2c(cc1S(=O)(=O)NCCSCc1ccsc1)OCCO2	0
ZINC31255681	c1ccc(cc1)SCCCC(=O)Nc1ccc2c(c1)[nH]c(=O)o2	1
ZINC31318103	CCC[C@](C)(C#N)/N=N/[C@H](CC(C)C)C#N	0
ZINC31337940	c1ccc2c(c1)CCN(C2)CCNC(=O)c1ccc(cc1Cl)Cl	1
ZINC31534057	c1cc(cc(c1)S(=O)(=O)[N-]c1ccc2c(c1)c[nH]n2)OC(F)(F)F	0
ZINC31716305	C1C[C@H]2[C@@H](CCC=C1)NC2=O	0
ZINC31775520	c1ccc(c(c1)C(=O)Nc1nnc2n1cccc2)F	0
ZINC31781331	c1ccnc(c1)Cn1cnc2cc(ccc2c1=O)F	0
ZINC31840441	c1ccc2c(c1)nc(o2)SCC(=O)Nc1nnc(o1)C1CC1	0
ZINC31850126	CCOC(=O)Cc1csc(n1)N/N=C/c1ccc(cc1)C(C)C	1
ZINC31903878	CCCCOc1ccc(c2c1cccc2)S(=O)(=O)N1CCCCC1	0
ZINC31923183	CC[C@@](C)(CNC(=O)Cn1ccc(=O)n(c1=O)C)[NH+]1CCOCC1	0
ZINC32016049	Cc1ccc(cc1)OCC[NH2+]Cc1ccco1	0
ZINC32071047	c1ccnc(c1)c1cc(c2ccc(cc2n1)F)/C(=N/C1CC1)/O	0
ZINC32074114	COc1ccc(cc1OC(F)F)C/[NH+]=C/c1cc(ccc1[O-])[N+](=O)[O-]	0
ZINC32099655	c1cc2c(cc[nH+]c2c(c1)Br)NN	0
ZINC32111154	CC(C)COc1cccc(c1)C[NH2+]Cc1ccco1	0
ZINC32115603	CCCCOc1ccc(cc1OC)C[NH2+]CCOC	0
ZINC32116674	COc1cccc(c1O)/C=N\n1c(nnn1)Nc1ccccc1	0
ZINC32132535	COCCOc1ccccc1CNCCc1ccccc1	0
ZINC32146024	CC(C)Oc1cccc(c1)C[NH2+]Cc1ccccc1Cl	0
ZINC32152734	CCC[C@@]1(CO1)C	0
ZINC32152837	CCOc1ccc(cc1)c1nc(cs1)C(=O)NCc1cccnc1	1
ZINC32185517	CCCCOc1c(cccc1OC)C[NH2+]Cc1cccnc1	0
ZINC32200772	COc1ccc(c(c1)C[NH2+]CCOc1cccc(c1)F)OC	0
ZINC32213873	C1CC[C@@H]([C@H](C1)C#N)C#N	0
ZINC32383368	C[C@@H]1C[C@H]1CNC(=O)c1ccc(cc1)C1SCCCS1	0
ZINC32441294	CC(C)[N@@H+](C)Cc1ccccc1CNS(=O)(=O)c1ccc(nc1)Cl	0
ZINC32498126	CCOc1ccc(cc1)NC1=NC(=O)[C@]2(S1)C[C@@H](OC2=O)C	1
ZINC32553274	C1CCC(CC1)[C@H]1CCC[N@@H+]1CCN	0
ZINC32580918	c1cscc1c1c(cc2c(n1)CCC2)C(=O)N	0
ZINC32601917	Cc1ccc(c(c1)C)NS(=O)(=O)c1ccc(c2c1cccc2)OC	0
ZINC32609908	c1cc(cc(c1)Cl)Cn1cnc(n1)NC(=O)Nc1cccc(c1)F	0
ZINC32616918	Cn1c2ccc(cc2n(c1=O)C)CNc1ccc(cc1)Br	0
ZINC32617040	CCCn1nc(nn1)NCc1cc(ccc1OC)Cl	0
ZINC32724297	Cc1c(n(c([nH+]1)SCOC)C1CCCCC1)C	0
ZINC32747836	Cc1c(c(nc(n1)SC)C)CCC(=O)N1CC(=O)Nc2c1cccc2	0
ZINC32754177	Cc1ccc(cc1)CCC(=O)Nc1cccc(c1)NS(=O)(=O)N	0
ZINC32796705	Cc1ccc(cc1)C(=O)NNC(=O)CCOCC(F)(F)F	1
ZINC32809788	Cc1c(c(on1)C)S(=O)(=O)NCCc1nc(nc(n1)N(C)C)N	0
ZINC32826385	C[NH+](C)[C@H](CNC(=O)[C@H]1CC(=O)N(C1)CC(F)(F)F)c1ccco1	0
ZINC32841106	Cc1ccc(cc1)OCCSc1nc(c2ccsc2n1)N	0
ZINC32848409	CONC(=O)[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)Cl	1
ZINC32862273	CCCCCNC(=O)Nc1cccc(c1F)Cl	1
ZINC32895468	CC(C)CCNC(=O)[C@@H]1C[C@H]2CCC[C@@H](C1)C2=O	1
ZINC32908922	C1CCN(C1)c1[nH+]c(nc(n1)N1CC[NH+](CC1)CCO)N1CCCC1	0
ZINC32920451	Cc1ccc2c(c1)c1c(c(no1)C(=O)Nc1ccccc1C)CO2	0
ZINC32985385	CCCCc1ccc(cc1)N1C(=O)CC(CC1=O)c1ccccc1	1
ZINC33027599	CC[C@H](C(=O)OCC)Sc1nc2c(c(=O)[nH]1)[nH]cn2	1
ZINC33098208	CCOC(=O)c1c(c([nH]c1C)C(=O)N(C)[C@@H]1CCC[C@@H](C1)C)C	1
ZINC33141647	COCCN1CCc2c(c(=O)[nH]c(n2)SCc2ccc(cc2)F)C1	0
ZINC33248855	COc1ccc(cc1)/C=C\c1nc(=O)cc(o1)c1ccccc1	0
ZINC33289958	Cc1ccc(cc1)CNS(=O)(=O)c1cc(sc1C)c1nc(cs1)C	0
ZINC33312201	Cc1ccc(c(c1)C)NC(=O)c1c(nc(s1)Nc1ccccc1)C	0
ZINC33317774	Cc1ccc(cc1)c1nc(on1)c1ccc[nH+]c1NC1CCCC1	0
ZINC33322682	Cc1cc(cc(c1)OCC(=O)N/N=C(/C)\c1ccc(cc1)N)C	0
ZINC33327927	CCOc1ccc(cc1)C(=O)NCc1nc(on1)C(C)C	1
ZINC33364708	c1cc(ccc1/C=N/NC(=S)N/N=C\c1ccc(cc1)F)F	0
ZINC33384941	CCCCCC[n+]1ccccc1/C=C/c1cccs1	0
ZINC33606582	CC(C)CCCCCCCCCCC=O	1
ZINC33615198	COc1cc(cc(c1OC)Cl)C(=O)N1CCOCC1	0
ZINC33670101	CCNC(=S)N/N=C/c1ccc(cc1)OCc1ccc(cc1)F	0
ZINC33767183	c1cc(c(cc1Cl)Cl)CO/N=C\CC#N	0
ZINC33824772	c1ccc(cc1)Cc1ccc(nc1)C(=O)[O-]	0
ZINC33832786	Cc1cnc(cn1)[C@H]([C@H]([C@@H](CO)O)O)O	0
ZINC33895881	C[C@H](Cc1ccccc1Sc1ccc(c(c1)OC)OC)[NH+](C)C	0
ZINC34061992	Cc1ccc(cc1)c1c[nH]/c(=N\C(=O)C)/[nH]1	0
ZINC34087674	CC(C)C[C@@H]1CNCC[NH2+]1	0
ZINC34099551	C1CSC[C@H]1C(=O)[O-]	0
ZINC34128822	CC1(O[C@H]2C=CC(=O)[C@@H]2O1)C	0
ZINC34132210	c1ccc(cc1)CNC(=O)C[C@@H]1CO[S@](=O)N1Cc1ccccc1	0
ZINC34144145	CCCc1ccc(c(c1)N)N	0
ZINC34212951	C1C[C@@H]([C@H](C1)O)CCO	0
ZINC34213660	Cc1ccc(cc1C)Nc1nnc(o1)c1ccncc1	0
ZINC34333545	C1C[C@@H](N(C1)C(=O)N)CO	0
ZINC34384613	c1cc(ccc1[C@@H](CO)[NH3+])F	0
ZINC34385540	CCOC(=O)[C@@H](NC(=O)C)[NH+](C)C	1
ZINC34485226	CC[C@@H]1CCOC(=CC1)/C(=C/C=C)/OCC	0
ZINC34585998	CCOc1ccc2c(c1)[C@H](C(=O)N2C)C	1
ZINC34680368	CCOc1ccc(cc1)c1nc(on1)C(C)(C)C	0
ZINC34767665	COCCNC(=O)CCc1c(=O)nc([nH]n1)c1ccccc1	1
ZINC34803705	CCCCCCCCCCCC(=O)c1nc2c(o1)cccn2	1
ZINC34849392	CC1=CCCC([C@@H]1/C=C/C(=N\Nc1[nH]c2ccccc2n1)/C)(C)C	0
ZINC34863490	CC(=O)[C@H]1C[C@@H](C1(C)C)CC(=O)N1CCN(CC1)C	0
ZINC34907725	c1ccc(cc1)c1ccc2c(c1)nc(o2)[C@H]1CCCN1C(=O)CCCl	1
ZINC34925876	CCOC(=O)c1cnc2c(c(nn2c1N)C)c1ccccc1Cl	1
ZINC34931926	Cc1ccsc1/C=N\NC(=O)CCC(=O)Nc1ccccc1	0
ZINC34940086	c1ccc(c(c1)N1CC[NH+](CC1)C[C@@H]1CCCCN1)Cl	0
ZINC34957396	c1cc(cnc1)CN(CCC#N)c1ccc(cc1F)N	0
ZINC34983118	c1cc(ccc1/C=N\NC(=S)N)Oc1ccc(cc1C#N)[N+](=O)[O-]	0
ZINC35014658	CCC[NH2+]C[C@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC35063542	CC[C@H](c1ccc(cc1)OCCOCC)[NH2+]CC	0
ZINC35082057	CC[C@@H](C)NC(=S)N[C@@H]1CCCC[C@@H]1C	0
ZINC35121130	Cc1c2ccccc2c([nH+]n1)NCCC(C)C	0
ZINC35148886	C[C@H](C(=O)N)NCc1ccc(s1)Br	0
ZINC35153731	COC(=O)CNC(=O)Cn1ccc(n1)C(F)(F)F	0
ZINC35188682	c1cc(cc(c1)Cl)N/N=C/c1ccc(o1)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC35224257	c1cc(cnc1)/C=N\NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC35237372	c1ccc(cc1)c1ccsc1C(=O)Nc1c[nH]nc1	0
ZINC35256678	C[C@H](c1ccc2c(c1)OCO2)[NH2+]Cc1ccc(s1)Br	0
ZINC35263173	c1cc(cnc1)/C=N\NS(=O)(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC35264562	Cc1ccc(cc1)c1nnn(n1)[C@@H](C)C(=O)N[C@H]1CCCC[C@@H]1C	0
ZINC35300352	c1ccc(cc1)CNC(=O)C[N@@H+]1CCC[C@H]1C(=O)[O-]	0
ZINC35310829	CC(C)C(=O)Nc1nnc(s1)SCC(=O)NCc1ccc(cc1)OC	0
ZINC35314379	CCn1c2ccccc2nc1NC(=O)c1cc(nn1C)C(C)(C)C	0
ZINC35425248	COCCNc1ccc(c[nH+]1)c1nc(on1)[C@@H]1CCC[N@H+]1CC1CC1	0
ZINC35456979	CC/C=C(\C)/[C@H]([C@H](C)C(=O)NCC(=O)[C@@H](C)[C@@H]([C@@H](C)C(=O)[O-])O)O	1
ZINC35509794	CCC[N@H+](Cc1ccc(cc1)C)Cc1cc(=O)n2c(n1)sc(n2)CC	0
ZINC35511519	CCc1cc(on1)[C@@H]1CCCN1C(=O)N[C@H](C)C(=O)OCC	1
ZINC35528400	Cn1c(=O)c2c(ccs2)n2c1nnc2CCC(=O)NC1CCCCC1	0
ZINC35563526	Cc1ccc(cc1)C(=O)Nc1nnc(s1)SCc1cccc(c1)C	0
ZINC35597144	c1ccc(cc1)OCCNC(=O)Nc1cccc(c1)F	1
ZINC35598344	c1ccc2c(c1)[nH]c([nH+]2)CN1CCN(CC1)Cc1c(cccc1Cl)F	0
ZINC35626969	c1ccc(c(c1)OCCS/C(=N/C#N)/SCc1ccc(cc1)Cl)Cl	0
ZINC35653647	CN(C)c1ccc(cc1)/C=N/NC(=O)COc1cccc(c1)OC	0
ZINC35674340	CCCCNc1ccc(cc1N)C#N	0
ZINC35989644	CC(=O)[C@H]1[C@H]([C@@H](C(=O)C)C(=O)C[C@]1(C)O)c1ccccc1F	0
ZINC36022380	COCCNC(=O)[C@H]1CC(=O)N(C1)CCc1ccc(c(c1)OC)OC	1
ZINC36078809	C[NH+](C)[C@H](C[N-]S(=O)(=O)N(C)C)c1ccco1	0
ZINC36078824	Cc1cccc(c1)CS(=O)(=O)NC[C@@H](c1ccco1)[NH+](C)C	0
ZINC36094540	CCNC(=O)N(Cc1ccc(cc1)OCc1nc(cs1)CO)C1CC1	1
ZINC36096408	CC(C)COC[C@H](C[N@@H+](CCOC)Cc1ccco1)O	0
ZINC36102284	CC(C)COC[C@@H](C[N@@H+](Cc1ccc(cc1)OC)C1CC1)O	0
ZINC36128096	CCc1c(nc2n(c1=O)CN(CN2c1ccccc1)CC[NH+](C)C)C	0
ZINC36154307	CC(C)[NH2+]Cc1nc([O-])c2c(csc2n1)c1ccc(cc1)Cl	0
ZINC36244271	Cc1ccc(cc1)c1cn2cc(cc(c2n1)C)Br	0
ZINC36303891	COc1ccc(cc1)CC[NH2+]C1CCOCC1	0
ZINC36335382	C[C@H](C(C)C)Nc1ccc(cc1)N(C)C	0
ZINC36358588	Cc1c(cn(n1)C)c1nn2c(nnc2s1)Cc1c(cccc1Cl)Cl	0
ZINC36395833	C[C@H]1C[C@@H](C[N@@H+](C1)CCCNC(=O)CCNC(=O)c1cccs1)C	1
ZINC36458537	C1CO[C@@H]2[C@H]1[C@H](CO2)O	0
ZINC36627039	CC(C)c1ccc(c(c1)S(=O)(=O)N(C)C)OC	0
ZINC36659793	CCn1c(ccn1)C(=O)Nc1nnc(o1)Cc1ccc(cc1)SCC	1
ZINC36666254	CCOC(=O)C(=O)NC[C@@H]1CCCN1S(=O)(=O)c1ccc(cc1)OC	1
ZINC36712661	Cc1c(c(n(n1)c1ccccc1)C)/C=C/C(=O)NCCc1cccs1	1
ZINC36725545	CCCCn1c(=O)[nH]nc1SCc1csc(n1)Nc1ccccc1	0
ZINC36734014	Cc1c(c(n[nH]1)C)NC(=O)[C@H](C)NC(=O)c1ccccc1	0
ZINC36748435	c1cc(ccc1c1ncn(n1)C[N@H+]1CCC[C@H](C1)C(F)(F)F)[N+](=O)[O-]	0
ZINC36758896	CCOc1ccc(cc1OCC)[C@H](C)NC(=O)Cc1c(noc1C)C	1
ZINC36778945	CC[C@H](Cc1ccccc1C(F)(F)F)[NH3+]	0
ZINC36789061	CCC(CC)[N@@H+](C)CCCOc1ccc(cc1)C#N	0
ZINC36796668	C[C@H](C(=O)N(C)C1CCCCC1)Sc1ccc(cc1)NC(=O)C	0
ZINC36804276	CCC[N@H+]1CC[C@@H](CC1)NCc1cc2c(c(c1)Br)OCO2	0
ZINC36830585	Cc1cc(ccc1C(=O)NCCCO)Br	1
ZINC36906622	COc1cc(cc(c1OC)OC)CC[C@H]1CCCC[NH2+]1	0
ZINC36949536	COc1cccc(c1)[C@H](CO)[NH3+]	0
ZINC37263349	CCn1c2ccsc2cc1C(=O)NC1CC1	0
ZINC37303600	Cc1cccc(c1)[C@@H](C)[NH2+][C@@H](C)c1ccc(c(c1)F)OC	0
ZINC37313949	Cc1cccc(c1)[C@@H](C)Nc1ccc(cc1)OCCOC	0
ZINC37320589	CCOCc1ccccc1NCc1ccc(c(c1)Br)OC	0
ZINC37352789	Cc1c(n(c(c1C#N)N)c1ccc(c(c1)OC)OC)C	0
ZINC37378005	c1cc(c(cc1[C@H](CCC(=O)[O-])[NH3+])Cl)Cl	0
ZINC37464016	c1cc(cc(c1)F)C(=O)c1cccnc1	0
ZINC37482379	C[C@@H]1CCCN(C1)CC[NH2+]C1CCCC1	0
ZINC37525389	CCNC(=O)c1cc2c(n1Cc1cccc(c1)F)ccs2	1
ZINC37587884	CCN(C)C(=O)c1cc2c(n1Cc1ccccc1OC)cc(s2)Br	0
ZINC37750824	CS(=O)(=O)CCNc1ccc(cc1C#N)[N+](=O)[O-]	0
ZINC37773326	CCOc1ccc(cc1Cl)N[C@@H](C)c1ccc(cc1)C#N	0
ZINC37850306	c1cc(ccc1COC[C@@H](C[NH2+][C@@H]1CCS(=O)(=O)C1)O)Cl	0
ZINC37858768	CCC[C@H]1CCC2=C(C(=N)S[C@H]2C1)C(=O)N	1
ZINC37862145	CN(CCO)C(=O)c1ccc(c(c1)[N+](=O)[O-])Cl	1
ZINC38021028	CCCN(CC(=O)OCC)C(=O)c1cc2ccccc2[nH]1	1
ZINC38090962	Cc1csc(n1)CN[C@H](c1ccccc1)c1ccncc1	0
ZINC38124663	CCOc1cc(ccc1OC(F)F)[C@H](CO)[NH3+]	0
ZINC38167399	c1ccc2c(c1)ccc(c2/C=N/Nc1nccs1)O	0
ZINC38196099	Cc1c(=O)[nH]c(nn1)N/N=C\c1cccc(c1)Oc1ccccc1	0
ZINC38276347	C1C[NH2+]CCC1CCC[NH3+]	0
ZINC38292656	CC1(OC(=O)C(C=O)C(=O)O1)C	0
ZINC38335040	C[C@H](c1ccccc1Cl)NC(=O)CN1CCN(CC1)C(=O)C	0
ZINC38353789	Cc1nc(cs1)CC(=O)N/N=C(/C)\c1ccc(cc1)N1CCCC1=O	0
ZINC38362881	c1cc(cnc1)/C=[NH+]/C1CC1	0
ZINC38483032	Cc1ccc(cc1C)NC(=O)C(=O)NC[C@@H](c1cccs1)N(C)C	0
ZINC38511711	c1cc(cc(c1)Cl)Nc1nc(cs1)C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC38537276	c1cc2c(ccc(c2[N+](=O)[O-])N2CCC(CC2)O)nc1	0
ZINC38537434	CCOc1cc(c2cc(ccc2n1)Br)C	0
ZINC38581901	c1ccnc(c1)N1CCN(CC1)c1c(cccn1)[N+](=O)[O-]	0
ZINC38593005	c1cc(sc1)C1(CC1)CNC(=O)c1ccc2c(c1)nsn2	0
ZINC38598410	COc1cccc(c1)CC/N=C/1\N=C(N[C@H]2C1=NC=N2)N	0
ZINC38646993	c1ccc(c(c1)CN(C[C@@H]1CCCO1)C(=O)c1ccc(cc1)F)F	0
ZINC38711228	c1cc2c(cc1Br)cc(c(=O)o2)C(=O)n1ccnc1	0
ZINC38752683	C[C@@H](c1ccc(cc1)Cl)[NH2+]CC[C@@H](CCC(C)C)c1ccco1	0
ZINC38756711	CCCCN(CC)C(=O)C[C@H]1CSc2n1c(=O)c1c(n2)CCCC1	1
ZINC38978874	CC(=C)[C@]1([C@@H]([C@H]2CC[C@@]1(C2(C)C)C=C)OCOC)O	0
ZINC39011786	CC(=C)CS[C@@H]1NN[C@H](N1N)[C@@H]1C=C(N=N1)c1ccc(cc1)OC	0
ZINC39020920	c1ccc(cc1)c1cc2ccccc2c(c1)C(=O)[O-]	0
ZINC39053905	c1c(nc[nH]1)S(=O)(=O)N	0
ZINC39056084	CC(=C[C@H]1C[C@@H]1C(=O)Cl)C	0
ZINC39057805	C1C[C@H]2C[NH2+][C@H]([C@@H]2C1)C(=O)[O-]	0
ZINC39070528	C[C@H](c1[nH]c(cn1)[N+](=O)[O-])O	0
ZINC39084469	COCOc1cccc(c1N)C(=O)[O-]	1
ZINC39090879	CCCC[C@@H]1C=C(C=CN1)C	0
ZINC39099057	CCOC1=NS(=O)(=O)C(=C1N)C#N	0
ZINC39101203	CC[C@@H]1c2ccccc2OCN1CCO	0
ZINC39128040	c1cnc(c(c1Cl)O)C(=O)[O-]	0
ZINC39210914	CC1=NN[C@@H](N1N)N/N=C/[C@H]1C=NN=C1c1ccc(cc1)F	0
ZINC39231813	CCCCC1=N[C@H](N=C1C)SCC(=O)N[C@@H]1[C@@H]([C@@H](C(=N1)C)C)C#N	1
ZINC39244120	c1cc(c(cc1[N+](=O)[O-])O)NCCO	0
ZINC39287631	Cc1cc(ccc1Cl)OCCCCN1c2ccc(cc2C(=O)C1=O)Cl	1
ZINC39372820	c1ccc2=[NH+]CC(=c2c1)/C=N/Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC39378589	CN(C)C(=O)/C=C\c1c(cccc1Cl)Cl	0
ZINC39380808	COc1ccc(cc1C(=O)[C@H]1CCC[N@H+](C1)C[C@@H]1C=CN=N1)F	0
ZINC39389353	c1cc(ccc1CSC1=NC(=O)C2=CN=NC2=N1)[N+](=O)[O-]	0
ZINC39399991	Cc1ccc(cc1)C1=CN=N[C@H]1[C@H]1CCC[N@H+](C1)CC=C(C)C	0
ZINC39413524	CC1=C(C(=N[C@H]1C(=O)NCC[NH+]1CCOCC1)C)C(=O)C	1
ZINC39420526	Cc1c2ccccc2[nH]c1CN1CCN([C@@H](C1)CCO)C	0
ZINC39421373	Cc1cc(cc(c1)CN1CCN([C@@H](C1)CCO)[C@@H]1CC[N@H+](CC1)C)C	0
ZINC39448358	c1cc(ccc1C1=C[C@@H](N=N1)[C@@H]1CC[N@H+](CC1)C[C@H](C(F)(F)F)[O-])Cl	0
ZINC39466169	CSCc1nc(no1)C1=CC=C[C@H]2C1=CC=N2	0
ZINC39489961	CC(C)Cc1ccc(cc1)c1cnc([nH]1)[C@@H]1CC(=O)N(C1)C(C)C	0
ZINC39553406	COc1ccc(cc1)C/[NH+]=C(/c1cccc2c1n[nH]c2)\O	0
ZINC39560582	COC(=O)C1=NN=C(C1)c1ccc(cc1)Br	0
ZINC39566109	Cc1c(sc2c1c(=O)n(c(n2)SCCc1ccccc1)C)C	0
ZINC39617779	c1cc(ccc1[N+](=O)[O-])S(=O)(=O)Nc1ccc2c(c1)N=[NH+]C2	0
ZINC39702062	[C@H]12C(=NC(=N1)[S-])C(=N)N=C(N2)N	0
ZINC39738550	Cc1ccc(cc1)C1=C(CN=N1)C[NH2+]Cc1ccc(c(c1)OC)OC	0
ZINC39777074	C[C@H]1CCCN(C1)CC1=NC(=O)C2=C3CCC[C@@H]3SC2=N1	0
ZINC39841940	CC(C)CNC(=S)NC(=O)c1cccc(c1)F	0
ZINC39862098	c1cc(c(cc1/C=C\1/C(=O)N(C(=S)S1)[C@H](CCC(=O)N)C(=O)[O-])O)O	0
ZINC39871545	CCCn1c(c(c(c(c1=O)C#N)C)/N=N/c1c(cccc1C)C)[O-]	0
ZINC39882583	CCOc1ccccc1NC(=O)Cc1coc2c1cc(cc2)Br	1
ZINC39891553	c1ccc(cc1)c1nnc(o1)C[NH2+]CCCn1ccnc1	0
ZINC39952911	c1ccc2=[NH+][C@@H]([NH+]=c2c1)C1=C(N(CC1=O)/N=C/c1ccncc1)N	0
ZINC39957187	CC1(O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)OCc1ccccc1)CCCO)C	0
ZINC39961339	c1cc(nc(c1CO)F)N1CCCC1	0
ZINC40024088	c1ccc2c(c1)OC[C@H](O2)CNC(=O)NCCC1=CCCCC1	1
ZINC40050447	c1cc(sc1)[C@@H]1c2ccsc2CCN1C[C@@H](c1ccc(cc1)Cl)O	0
ZINC40087597	CCC(C)(C)NC(=O)c1ccc(=O)n(n1)c1ccc(c(c1)Cl)C	0
ZINC40088644	c1ccn2c(c1)nc(c2C[NH2+]Cc1ccc2c(c1)OCO2)Cl	0
ZINC40106013	C[C@H](C(=O)NCc1ccccc1)S(=O)(=O)Cc1ccc(cc1Cl)F	0
ZINC40120021	COc1ccc(cc1)Oc1ccc(cn1)C[NH2+]Cc1cccc(c1)F	0
ZINC40144397	CCCOc1cccc(c1)C(=O)NNC(=O)c1cc(c[nH]1)Br	1
ZINC40150082	CC[C@@H](C)N(C)C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC40153679	Cc1ccccc1[C@H]1CCC[N@@H+]1Cc1nc(no1)Cc1ccccc1	0
ZINC40163812	CCOCCn1c2ccccc2nc1[C@H]1CCC[NH2+]1	0
ZINC40167536	CC[NH+](CC)CCOC(=S)N[C@@H]1CS(=O)(=O)C[C@H]1Cl	0
ZINC40177698	c1cc(ccc1c1coc2c1c(ncn2)N)Br	0
ZINC40184752	CC[C@H](C)Cn1c2ccccc2[nH+]c1CNC(=O)c1ccccn1	0
ZINC40223982	CCc1ccc(cc1)OCCCCn1c[nH+]c2c1cccc2	0
ZINC40225328	COc1cccc(c1)OCCn1c2ccccc2[nH+]c1CCCO	0
ZINC40225391	c1ccc2c(c1)[nH+]c(n2CCCCOc1ccccc1Cl)CCCO	0
ZINC40231907	Cc1cccc(c1)OCCCCn1c2ccccc2nc1C(F)(F)F	0
ZINC40249565	c1ccc2c(c1)nc(n2CCC1CCCCC1)c1ccc(cc1)Br	0
ZINC40284045	CC(C)(C)c1cc(n(n1)C)c1nn2c(nnc2s1)c1ccccc1F	0
ZINC40309996	CCn1c2cc(c(cc2nc1[C@H](c1ccccc1)O)C)C	0
ZINC40355090	CCN(CCN1[C@H](S[C@@H](C1=O)C)c1ccccc1F)C(=O)COC	1
ZINC40389155	C[C@H](c1[nH+]c2ccccc2n1CCO)O	0
ZINC40397656	CC[C@@H](C)[NH2+]CCNCc1cccs1	0
ZINC40409775	c1cc2c(c(c1)Cl)n(c(n2)C1CC1)Cc1ccco1	0
ZINC40417515	CCCn1c2cc(ccc2nc1C1CC1)Cl	0
ZINC40434981	CCOc1ccc(cn1)CN1CCC(CC1)[NH3+]	0
ZINC40448309	c1c(nc(cn1)Br)C#N	0
ZINC40448589	CCOC(=O)C(=[N+]=[N-])c1ccccc1	1
ZINC40485736	CCOC(=O)Nc1ccc(cc1)NC(=O)C1CC1	1
ZINC40508901	CC(C)CCCNC(=O)c1ccc2c(=O)[nH]c(=O)n(c2n1)C	1
ZINC40511255	CCc1nc(on1)CN1Cc2c(ccc(c2[C@H](C1)O)OC)OC	0
ZINC40539320	c1c(oc(n1)CC[NH3+])C1CCCC1	0
ZINC40542695	Cc1c(cc(cc1OC)C(=O)N1CCC(CC1)CC(=O)N)OC	0
ZINC40543126	c1ccc(cc1)[C@H](CS(=O)(=O)Cc1ccc(cc1Cl)F)O	0
ZINC40544266	Cc1c(c(n(n1)C(F)F)C)C(=O)NN	0
ZINC40571478	CC(C)CCNc1c(c(ncn1)Cl)[N+](=O)[O-]	0
ZINC40585829	Cc1c(sc(n1)Nc1c(c(ncn1)NC[C@H]1CCCO1)[N+](=O)[O-])C	0
ZINC40612511	C[C@@H]1CCCCN1c1c(c(ncn1)N1CC[N@H+](CC1)CCO)[N+](=O)[O-]	0
ZINC40612615	C[C@H]1CCCCN1c1c(c(ncn1)Nc1ccccc1Cl)[N+](=O)[O-]	0
ZINC40617356	Cc1ccc(cc1N1CCCS1(=O)=O)NC(=O)c1ccc(cc1)Cl	0
ZINC40623059	c1csc(n1)Nc1c(c(ncn1)NCCCN1CCOCC1)[N+](=O)[O-]	0
ZINC40656791	c1cc(ccc1Nc1c(c(ncn1)NN)[N+](=O)[O-])OC(F)(F)F	0
ZINC40680673	CC(C)(C)Nc1c(c([nH+]cn1)Nc1ccc(c(c1)C(F)(F)F)Cl)N	0
ZINC40685486	Cc1cccc([nH+]1)Nc1c(c(nc[nH+]1)Nc1cccnc1)N	0
ZINC40685862	Cc1cccc(n1)Nc1c(c([nH+]cn1)n1c2ccccc2nn1)N	0
ZINC40686860	CC(C)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40687184	c1cc(c(cc1Nc1c(c(ncn1)NC[C@H]1CCCO1)N)F)F	0
ZINC40707357	CCNc1c(c(ncn1)N1CCc2ccccc2C1)N	0
ZINC40707477	CCNc1c(c(ncn1)NNC(C)(C)C)N	0
ZINC40709139	C=CCNc1c(c([nH+]cn1)Nc1ccc(cc1F)F)N	0
ZINC40730648	CCCCN(C)c1c(c([nH+]cn1)Nc1cccnc1Cl)N	0
ZINC40752055	COCCN(CCOC)c1c(c(ncn1)Nc1ccc(cc1F)F)N	0
ZINC40753937	CC(C)NC(=O)CSCc1nnnn1C1CCCC1	1
ZINC40761288	CCNC(=O)c1cc(nc(n1)SCC)C	1
ZINC40781884	Cc1ccc(cc1C)Oc1c(c(ncn1)Nc1cccc(c1)Cl)N	0
ZINC40783438	Cc1ccc(cc1)Sc1c(c(ncn1)NCCCn1ccnc1)N	0
ZINC40783954	CC(C)Oc1c(c(ncn1)NCCOC)N	0
ZINC40788630	Cn1c2cccc(c2cc1C(=O)NCCc1ccc(cc1)F)OC	1
ZINC40808996	CC(C)NC(=O)CNC(=O)c1c(c2ccccn2n1)Cl	0
ZINC40898336	CC(C)COC(=O)c1ccc(cc1)NC(=S)NC(=O)c1ccco1	0
ZINC41017514	CCCSc1nnc(s1)[N-]S(=O)(=O)c1ccc2ccccc2c1	0
ZINC41018564	C[N@H+]1CC[C@@H](CC1)Oc1ccc(nc1)N	0
ZINC41051128	CC(C)(C)C[NH2+]CCC[NH+](C)C	0
ZINC41092014	CC[NH+]1CCN(CC1)S(=O)(=O)c1ccc2cc(ccc2c1)OCC	0
ZINC41095549	Cc1cc(c(cc1S(=O)(=O)NCCCOC)Br)C	0
ZINC41127509	CC1CCN(CC1)C(=O)c1cccc(c1)c1nc2ccccc2s1	0
ZINC41150662	C=CCNc1c2ccccc2[nH+]c(n1)Nc1ccc(cc1Cl)Cl	0
ZINC41166591	CCCOc1ccc(c(c1)Cl)C[N@H+]1CCCNCC1	0
ZINC41248122	CCc1ccc(cc1)c1c(cccn1)C(=O)[O-]	0
ZINC41336039	Cn1cnnc1SCCc1ccccc1	0
ZINC41384657	CC(C)Sc1nnc(o1)c1cccs1	0
ZINC41431273	Cc1c2cc(ccc2oc(=O)c1c1ccc(cc1)Cl)OC	0
ZINC41440408	Cc1ccc(s1)CNC(=O)C(=O)Nc1cccc(c1)OC	0
ZINC41531322	Cn1c(=O)c2c3c(sc2nc1NCC[NH+](C)C)CCCC3	0
ZINC41571358	c1ccc(cc1)OCCCNc1cccc(c1)F	0
ZINC41605564	CC[NH+](CC)[C@H](C)CNC(=O)C(=O)Nc1ccccc1C(=O)N(C)C	0
ZINC41636845	C#Cc1cccc(c1)NS(=O)(=O)c1ccc(c(c1)F)F	0
ZINC41637848	CCCN(CC1CC1)C(=O)Nc1ccc(cc1)C(=O)C	1
ZINC41663264	C[C@H]1CCCC[N@@H+]1CCNC(=O)C(=O)Nc1ccc(cc1)Br	1
ZINC41663271	C[C@@H]1CCCC[N@H+]1CCNC(=O)C(=O)Nc1cccc(c1)Br	1
ZINC41666186	Cc1cc(=O)oc2c1cc(c1c2CN(CO1)C1CC1)CCC(=O)OC	0
ZINC41706222	c1cc(cc(c1)F)OCCSc1nccn1C1CC1	0
ZINC41777040	CCNC(=O)[C@@H](C)NC(=O)CSCc1cccnc1	1
ZINC41777686	CC(C)NC(=O)CNC(=O)CSCc1cccnc1	1
ZINC41779813	CC[C@H](C)[C@@H](C(=O)Nc1ccccc1Cl)NC(=O)c1ccccc1	0
ZINC41785253	CN(C)c1ccccc1NC(=O)C(=O)NCCCC[NH+]1CCOCC1	1
ZINC41785994	C[C@@H]1CCCC[N@H+]1CCCCNC(=O)C(=O)Nc1ccc(cc1)OC	1
ZINC41939473	COc1ccc(cc1)NC(=O)NCCC(=O)NC[C@H]1CCOC1	1
ZINC42027509	CC(C)[C@@H](CNC(=O)C(C)(C)C)[NH+]1CCOCC1	0
ZINC42189544	Cc1ccc(cc1C)C(=O)N[C@H]1c2ccccc2C[C@@H]1O	0
ZINC42213907	C1CCN(C1)CCC[NH2+]CCCO	0
ZINC42225977	C[C@H](C1CC1)[NH2+]CC[NH+]1CCCCC1	0
ZINC42253655	CC(C)[N@H+](C)Cc1cc(cs1)Br	0
ZINC42323476	C[C@@H](/C(=N/S(=O)(=O)c1cccnc1)/[O-])Oc1ccccc1	0
ZINC42383862	CC[C@@H](c1ccc(cn1)C)[NH3+]	0
ZINC42390023	C=CCOc1ccc(cc1[N+](=O)[O-])Br	0
ZINC42538936	C[C@@H](c1cc(ccc1F)F)[NH2+]CCn1cccn1	0
ZINC42639751	CCCCn1c(c([nH+]c1SCc1nnc(o1)c1ccccc1)C)C	0
ZINC42689608	c1cc2c(c[nH]n2)c(c1N)Cl	0
ZINC42703662	Cc1nc(on1)NC(=O)CCc1ccc(cc1)Cl	0
ZINC42871338	c1cnccc1[C@H]1CCCCCN1C(=O)N[C@H]1CCS(=O)(=O)C1	0
ZINC42886289	CO/N=C\c1ccc(cc1)C(=O)Oc1ccc2c(c1)CCC(=O)N2	1
ZINC42895605	CS(=O)(=O)N1CCC(CC1)NC(=O)NCCCn1ccnc1	1
ZINC43015684	C[C@@H](C(=O)N(C)CCc1ccccc1)OCc1cccc(c1)OC	0
ZINC43023870	CCCNC(=O)Nc1ccccc1CN1C[C@H](O[C@H](C1)C)C	1
ZINC43050081	Cc1ccc(cc1)CNC(=O)NCC[N@@H+]1CCC[C@@H](C1)C	1
ZINC43190049	CC(C)(CNC(=O)NNC(=O)CCSc1ccc(cc1)F)[NH+](C)C	1
ZINC43199221	CC(=C)CCCS(=O)(=O)c1nc2ccccc2s1	0
ZINC43214626	C1C[C@H]2C[C@@H]1[C@@H]1[C@@H]2[C@@]2(CC1)CCC(=O)O2	0
ZINC43214715	C1CCO[C@@]2(C1)CC[C@@]2(C(=O)CCCCO)[O-]	1
ZINC43272919	Cc1ccc(cc1)C[N@@H+](C)Cc1cc(=O)n2c(n1)sc(n2)C	0
ZINC43280014	COc1ccc(c(c1)NC(=O)NC[C@H]1CCOC1)OC	0
ZINC43301969	C[C@@H](C(=O)N1CCCCC1)[N@H+]1CCN(CC1)C(=O)[C@@H]1CCCO1	0
ZINC43390869	C[NH2+][C@H](c1ccc(c(c1)F)Cl)C(=O)N	0
ZINC43421166	Cc1cc(ccc1NC(=O)NCCC[N@@H+]1C[C@H](O[C@@H](C1)C)C)F	1
ZINC43447384	CCCCOC(=O)COc1c(cccc1Br)Br	1
ZINC43501607	c1ccc2c(c1)[nH]c(n2)S[C@@H]1CCC[NH2+]C1	0
ZINC43514575	C[C@@H](C[NH3+])Sc1ccc(cc1)Br	0
ZINC43761083	C/C(=C/c1ccccc1)/C=N/NC(=S)NC1CCCCC1	0
ZINC43779850	COCc1cccc(c1)CNC(=O)NCc1nnc2n1CCCCC2	1
ZINC43861873	CCOC(=O)c1c2c(c(n[nH]2)[N+](=O)[O-])[n-]n1	1
ZINC43874129	C[C@H](C(=O)NC[C@@H]1CCCO1)Sc1ccccc1Br	0
ZINC43975931	COc1ccc(cc1C(=O)NCC1CCN(CC1)c1ccccn1)Cl	0
ZINC44010943	CCNC(=O)c1ccc(c(c1)/N=C/c1cc(ccc1O)[N+](=O)[O-])C	1
ZINC44091138	C[C@@H](c1nc(no1)C(C)(C)C)Sc1nc([nH]n1)N	0
ZINC44116864	c1c(nc(s1)NC1CC1)Br	0
ZINC44118988	Cc1ccc(cc1)c1nc(cs1)Br	0
ZINC44136382	Cc1c([n+]([O-])cc(c1OC)CO)C	0
ZINC44159212	Cc1cc(ccc1S(=O)(=O)NCCn1c(cc(n1)C)C)OC	0
ZINC44224918	COCCNC(=O)N1CCN(CC1)c1nc2ccc(cc2s1)SC	1
ZINC44248956	c1cc(c(cc1Cl)CC[NH3+])F	0
ZINC44358034	CS(=O)(=O)N1CCC[C@@H]1C(=O)Nc1ccc2c(c1)scn2	0
ZINC44361774	CCOC(=O)[C@H](Cc1csc(n1)C)N	1
ZINC44395447	Cc1ccc(=O)n(n1)[C@H](C)C(=O)NCCc1c[nH]c2c1cccc2	1
ZINC44439650	CN(Cc1ccc(c(c1)F)F)C(=O)CCCOc1ccccc1	1
ZINC44453984	CCOc1cc(cc(c1OCC)OCC)C(=O)Nc1cc(ns1)C	1
ZINC44551771	C/C(=N/NC(=O)c1cncc(n1)OC)/c1ccncc1	0
ZINC44563646	c1cc2c3c(c1)c(=O)occ3CCC2	0
ZINC44673166	Cc1ccc(c(c1)OC)OC(=O)c1cccc(c1)NC(=O)C1CC1	0
ZINC44729285	CCOc1ccc(cc1)C[NH2+][C@H](C)c1cc(oc1C)C	0
ZINC44739906	CCNC(=O)C[N@H+]1CCN(CC1)[C@H](C)C(=O)Nc1c(cccc1C)C	1
ZINC44891889	COC(=O)c1c(cc(s1)Cl)S(=O)(=O)N1CCN(CC1)c1ccccc1	0
ZINC44918917	CC[C@@H]1CCCN(C1)C(=O)CCc1nc(no1)c1ccsc1	0
ZINC44947524	CCOc1ccc(cc1)S(=O)(=O)Cc1nc(on1)C(C)(C)C	0
ZINC44949267	C[C@H](CNC(=O)NC[C@@H](c1ccco1)[NH+](C)C)[NH+]1CCOCC1	0
ZINC44966882	Cc1ccc(cc1S(=O)(=O)C)C(=O)NCCCN1CCOCC1	1
ZINC45010602	C[C@H](C(=O)NCC=C)SCCCCN1C(=O)c2ccccc2C1=O	1
ZINC45033578	C[C@@H](c1ccc(cc1)OC(F)F)NC(=O)NCC#C	1
ZINC45069159	CC1=C[C@@]2(C(C([C@H]1CC(=O)N2C)(C#N)C#N)(C#N)C#N)C	0
ZINC45071657	Cc1ccc(cc1)S(=O)(=O)O[C@@H](C)CCC=C(C)C	0
ZINC45082036	c1cc(cnc1)c1cc(no1)C(=O)NCCCOCc1ccco1	1
ZINC45138370	CC(=O)NCCCNC(=O)NCCCN1CCCC1=O	1
ZINC45169213	CCn1c(c(c(n1)C)[C@H](C)[NH2+]CCCn1cc[nH+]c1)C	0
ZINC45181379	CC[NH+](CC)Cc1ccc(cc1)CNC(=O)N1CCC(CC1)CO	0
ZINC45205014	C[C@@H]1CCC[C@H](C1)NC(=O)CCCN1C(=O)C(NC1=O)(C)C	1
ZINC45205475	CC[NH+](CC)CCNCc1cnc(s1)OCC	0
ZINC45205814	C[C@@H](c1nc(cs1)C(C)(C)C)[NH2+]CCO	0
ZINC45206378	CC[NH+](CC)Cc1c2ccccc2sc1CC[NH3+]	0
ZINC45235758	Cc1ccc2c(c1)nc(s2)C(F)(F)F	0
ZINC45235993	C/C=C\COCc1nc2ccccc2s1	0
ZINC45349261	Cc1c(cccc1Cl)NC(=O)CS(=O)(=O)Cc1ccc(cc1)F	0
ZINC45397997	C[C@H](c1ccccc1Cl)N(C1CC1)C(=O)c1ccc(cc1)NC(=O)C	0
ZINC45501733	Cc1c(c(=O)[nH]c(n1)SC)CCC(=O)N(C)CC(C)C	0
ZINC45526386	C[C@H](C(=O)Nc1ccc(cn1)Cl)Oc1ccc(cc1)S(=O)(=O)C	0
ZINC45546282	CN(Cc1ccccc1C(F)(F)F)C(=O)NCC[NH+]1CCOCC1	1
ZINC45696676	C[C@H]1C[C@H]1CNC(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC45738636	CCCNC(=O)c1cccc(c1)NC(=O)NCCOc1ccccc1	1
ZINC45741921	CC(C)N1CCN(CC1)S(=O)(=O)c1ccc(c2c1cccc2)OC	0
ZINC45768061	Cc1c2cc(cnc2n(n1)C)NC(=O)[C@H](C)S(=O)(=O)C	0
ZINC45792987	Cc1cc([n-]c1C(=O)OC)C#N	0
ZINC45795847	CC(=O)c1c[nH][nH]c1=O	0
ZINC45796141	c1cc(ccc1CN1CCN(C1=O)C1CC[NH2+]CC1)F	0
ZINC45813770	C1[C@H]2C[C@H]([C@@H]1C=C2)CCCCCC[NH3+]	0
ZINC45822494	CNC(=O)c1cccc(c1)C[NH2+]Cc1cccnc1	1
ZINC45838975	CCCCn1c(nnn1)CN1C[C@@H](OC[C@@H]1C)C	0
ZINC45894796	c1cn[nH]c1c1nc(no1)c1cnccn1	0
ZINC45944967	Cn1cc(c2c1cccc2)C[NH2+]CCO	0
ZINC45950963	Cc1c(nc2cc(ccc2n1)C(=O)NC(C)(C)C(=O)OC)C	0
ZINC45957677	Cc1cc(cc(c1N1CCOCC1)Cl)N	0
ZINC45958248	CCOC(=O)[C@@H]1CC(=O)N(C1)c1ccc(c(c1)Cl)N1CCCC1	1
ZINC46087870	CC[N@@H+]1CCC[C@@](C1)(C[N@@H+]1CCC(=CC1)c1c[nH]c2c1cccn2)O	0
ZINC46210078	CN1C[C@H](CC1=O)C(=O)NCc1cccc(c1)C#N	0
ZINC46320500	CCN1C[C@H](CC1=O)C(=O)NCc1ccc(cc1)C[NH+](CC)CC	0
ZINC46343286	c1ccc(c(c1)COC[C@H](C[N@H+]1CC[C@@H](CC1)O)O)F	0
ZINC46393026	C[C@H]1CCC[N@H+](C1)CCCNC(=O)N(C)Cc1ccc(cc1)C#N	1
ZINC46395410	CN(C1CC1)C(=O)c1ccc(cc1)CN1C(=O)c2ccccc2C1=O	0
ZINC46528154	CC(=C)CN(C)Cc1ccc(cc1)C#N	0
ZINC46703498	C[C@H](c1[nH]c(=O)c2c3c(sc2n1)SCCC3)Cl	0
ZINC46835509	CC(C)NC(=O)CSCc1coc(n1)c1ccccc1	1
ZINC46872088	Cc1ccc(cn1)CNC(=O)Nc1nccs1	0
ZINC46875140	c1cc(oc1)/C=C/C(=O)NCCC(=O)OCC1CCCCC1	1
ZINC46875255	CC(C)(C)c1nc2cc(ccc2o1)[N-]S(=O)(=O)c1c(cccc1F)F	0
ZINC46953125	Cc1ccc(cc1)OCC(=O)NC[C@H](C)[N@@H+]1CCC[C@@H](C1)C	0
ZINC47031056	Cc1cccc(c1)S(=O)(=O)N[C@H](C)c1ccc(cc1)F	0
ZINC47037772	C[C@@H]1C[C@H](C[N@@H+](C1)CCCCNC(=O)c1c(cccc1F)F)C	1
ZINC47043357	CC(C)[C@H](CNC(=O)N(C)Cc1ccncc1)c1ccccc1	0
ZINC47101100	CC(C)(c1ccc(cc1)Br)NC(=O)Nc1cccnc1	0
ZINC47122789	Cc1cc(on1)C(=O)NCc1cccnc1n1cncn1	0
ZINC47185493	CCC(=O)Nc1ccc(c(c1)NC(=O)CCCCNC(=O)N)C	1
ZINC47215005	CCCS(=O)(=O)NC[C@H]1COc2ccccc2O1	0
ZINC47218953	CCOCC[NH2+]CCC(=O)OC(C)(C)C	1
ZINC47271825	c1ccc2c(c1)nc(s2)N1CCC[C@H](C1)C(=O)NCC(F)(F)F	0
ZINC47346218	COc1cccc(c1)OCC(=O)NCCc1cn2ccccc2n1	1
ZINC47465808	Cc1cccc(c1C)C(=O)NCCCN1CCOCC1	1
ZINC47525181	Cc1ccc(s1)[C@@H](C)N(C)C(=O)Nc1ccc([nH+]c1)N(C)C	0
ZINC47562063	CCN(CC(=C)C)C(=O)[C@H](C)Sc1[nH+]c(c(n1CCOC)C)C	1
ZINC47602761	CCCCCCNC(=O)NCc1cccc(c1)C(=O)NCCC	1
ZINC47606334	CC(C)CNC(=O)Nc1cccc(c1)COCCOc1ccccc1	1
ZINC47650706	CC(C)CCNC(=O)CCNC(=O)C	1
ZINC47666637	C#Cc1cccc(c1)NC(=O)CCNC(=O)N	1
ZINC47739588	CCN(Cc1cccc(c1)C)C(=O)Nc1cccc(c1)OCCOC	1
ZINC47740004	CCCN(Cc1ccc(cc1)C#N)C[C@H](COc1ccc(cc1)F)O	0
ZINC47931517	C[C@H](Cn1cc[nH+]c1)NC(=O)C1c2ccccc2Oc2c1cccc2	0
ZINC47953048	C[C@H](CN(C)S(=O)(=O)c1cccc(c1)Cl)C(=O)OC	0
ZINC47958990	CCOC(=O)[C@@H](C)Oc1ccc(cc1Br)F	1
ZINC47967498	Cc1cc(no1)NC(=O)C(=O)NCC[NH+]1CCCCC1	1
ZINC47969404	COc1cccc(c1)NC(=O)NCc1ccc(c(c1)OC(F)F)OC	0
ZINC47982649	Cc1ccc(s1)S(=O)(=O)NCCCN1CCOCC1	0
ZINC48026368	CCN(CC(=C)C)C(=O)[C@@H](C)[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC48052884	CCCCCCNC(=O)C[N@H+](C)Cc1ccc(o1)Br	1
ZINC48096501	Cc1cc(cc(c1NC(=O)NC[C@H]1C[C@H]1C)Cl)Br	0
ZINC48190157	COc1cc(sc1C(=O)NCCCN1CCOCC1)c1ccccc1	1
ZINC48207222	CCOc1c(cccn1)NC(=O)N1CCN(CC1)S(=O)(=O)C	1
ZINC48226540	Cc1ccc(nc1)NC(=O)COc1ccc(c2c1nccc2)Cl	0
ZINC48232610	c1cc(ccc1CC(=O)N1CCC[C@@H](C1)C(=O)NCCCC(=O)N)F	1
ZINC48252611	Cc1c(nc(s1)c1ccsc1)c1ccc2c(c1)NC(=O)CO2	0
ZINC48275245	COc1c(cccn1)NC(=O)NCc1ccc([nH+]c1)N1CCOCC1	0
ZINC48290415	Cc1c(c(on1)C)Cn1cc(ccc1=O)S(=O)(=O)N1CCCC1	0
ZINC48309630	CCCCn1c(nnn1)CSc1nnc(o1)c1ccco1	0
ZINC48313403	CC(C)N(CCCNC(=O)c1ccc(cc1F)Cl)C(=O)C	1
ZINC48313793	Cn1c(cc(=O)n(c1=O)C)CSC	0
ZINC48326115	CC[C@@H](C)C(=O)NCc1cccc(c1)C(=O)N[C@H](C)CC	0
ZINC48331618	CC(C)OCc1cccc(c1)CNC(=O)c1ccccn1	0
ZINC48331783	CC(C)COCCCNc1c(c(=O)n(c(=O)n1C)C)C#N	0
ZINC48342244	C[C@H](Cn1cccn1)NC(=O)NCc1cc[nH+]c(c1)N1CCCC1	0
ZINC48355706	C1C[C@H](OC1)CNc1nnc(s1)SCC#N	0
ZINC48386963	c1cc(ccc1[C@H]1CN(CCO1)C(=O)c1ccc(=O)[nH]c1)Cl	0
ZINC48396212	c1cc(c(cc1CSc1nnnn1C1CC1)Cl)Cl	0
ZINC48424718	Cc1ccccc1S(=O)(=O)/N=C(\[O-])/c1ccc(cc1)/C=N\OC	0
ZINC48486694	CS(=O)(=O)/N=C(\[O-])/[C@@H]1CC(=O)N(C1)c1ccccc1Br	0
ZINC48502935	C[C@@H](c1ccc(c(c1)F)F)NC(=O)Nc1cc(ccc1Cl)C(=O)NC	0
ZINC48512682	Cn1c2ccc(cc2cc1C(=O)Nc1cccc(c1)Cl)OC	0
ZINC48519282	COCCC/C(=N/S(=O)(=O)c1c(cccc1Cl)Cl)/[O-]	0
ZINC48545801	c1cc(ccc1NC(=O)CC[N@@H+]1CCNC(=O)C1)F	0
ZINC48559865	c1cnc(nc1)NC1CCN(CC1)c1ncccn1	0
ZINC48583650	CN(c1nc2ccccc2s1)C(=O)CSc1ncn[nH]1	0
ZINC48585932	C#Cc1cccc(c1)NC(=O)C(=O)NCCc1ccccc1	1
ZINC48590012	CCCCNC(=O)C(=O)Nc1ccc(cc1)S(=O)(=O)C1CCCC1	1
ZINC48593402	c1ccc(cc1)OCCC/C(=N/S(=O)(=O)c1c(cccc1Cl)Cl)/[O-]	0
ZINC48635206	Cc1cc(cc(c1NC(=O)C(=O)NCC[NH+]1CCOCC1)C)Br	1
ZINC48637248	Cc1ccc(cc1NC(=O)C(=O)NC1CCCC1)NC(=O)C(C)C	0
ZINC48647251	CNC(=O)N(Cc1ccc(c(c1)Cl)Cl)C1CC1	0
ZINC48673023	CS(=O)(=O)NCc1cccc(c1)NC(=O)C1CCCC1	0
ZINC48683058	CCCCOCCCNC(=O)C(=O)Nc1ccccc1C(C)C	1
ZINC48688867	CN(C)C(=O)c1c2c(sc1n1cccc1)CSCC2	0
ZINC48689396	C[C@@H]1CCCC[C@@H]1NC(=O)C(=O)Nc1ccc(c(c1)Cl)OC	0
ZINC48692991	c1ccc(cc1)CS(=O)(=O)CCC(=O)Nc1ccccc1Cl	0
ZINC48703901	CCCC(=O)Nc1ncc(s1)Cc1ccc(cc1)F	1
ZINC48711579	CC(C)c1c(cn(n1)c1ccccc1)C[NH2+]Cc1nncn1C	0
ZINC48716896	c1cc(cc(c1)F)C[NH2+]Cc1ccc(cc1)C(=O)N1CCNC(=O)C1	1
ZINC48744633	C[C@@H](c1ccc(cc1)OCC(=O)NC1CC1)[NH2+]Cc1ccccc1Cl	0
ZINC48765404	Cn1c2c(cn1)c(=O)n(cn2)CC(=O)OCCCC#C	1
ZINC48783390	Cc1cccc(c1C)C[NH2+]CCS(=O)(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC48783685	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)CC[NH2+]Cc1cccc(c1)C#N	0
ZINC48810648	CC[N@@H+](Cc1ccccc1Cl)CC(=O)Nc1ccc(cc1)NC(=O)C	0
ZINC48811160	COc1c(cc(cc1F)NC(=O)c1csnn1)F	0
ZINC48834966	CCC[C@@]1(C(=O)N(C(=O)N1)CC(=O)N(C)CC1CC1)C	1
ZINC48835421	CCOCc1ccccc1[N-]S(=O)(=O)c1ccc(s1)C	0
ZINC48874413	C[C@@H](C(=O)c1c[nH]c2c1cccc2)Sc1nccs1	0
ZINC48875580	Cc1cc(ccc1OC(=O)c1csc(n1)NC(=O)C)C(C)(C)C	0
ZINC48894262	CCC[N@@H+]1CC[C@@H](C1)CNc1nn2cc([nH+]c2s1)C	0
ZINC48918973	Cn1cc(ccc1=O)NC(=O)c1c(ncs1)Cl	0
ZINC48922452	Cc1ccc(s1)[C@H](C)NC(=O)NC[C@@H]1CCCO1	0
ZINC48948404	C=CCOc1cccc(c1)NC(=O)/C=C/c1ccsc1	1
ZINC48948881	Cc1csc([nH+]1)N1CCCN(CC1)C(=O)C=C(C)C	0
ZINC48950338	CNC(=O)NNC(=O)COc1cccc(c1)OC	0
ZINC48953458	CCCN(CC#N)C(=O)c1ccc(cc1)OCC(=O)N	1
ZINC48954566	c1c[nH+]ccc1NC(=O)NC[C@H]1COCCO1	0
ZINC48955793	CCCS(=O)(=O)NC[C@H]1Cc2ccccc2O1	0
ZINC48959347	CCCS(=O)(=O)N[C@H](C)Cc1ccccc1OC	0
ZINC48964596	Cc1ccc(s1)CC(=O)NCCSc1ccc(cc1)Cl	1
ZINC49000929	C[C@H](CN(C)CC(=O)N1CCc2c(ccs2)C1)C#N	0
ZINC49000951	C[C@H](C[N@H+](C)CCOc1ccc(cc1)S(=O)(=O)N)C#N	0
ZINC49003239	c1ccc(cc1)[C@H](CS(=O)(=O)Cc1cc(sc1)Br)O	0
ZINC49019619	C/C(=C\C(=O)N(c1cccc(c1)O)S(=O)(=O)C)/C1CC1	0
ZINC49064903	CC(=O)NCCCSc1nc(cs1)c1ccccc1	1
ZINC49101872	CCn1ccnc1S(=O)(=O)Cc1nnnn1C1CC1	0
ZINC49155377	C[C@@H](Cc1ccsc1)[NH2+]Cc1ccccc1OC(F)F	0
ZINC49170293	CCCc1nnc(o1)[C@H]1CCN(C1)Cc1ccc(cc1)N(C)C	0
ZINC49178585	CCCC[C@H](C(=O)Nc1nccs1)NC(=O)N	1
ZINC49207550	c1ccc(c(c1)NC(=O)C(=O)NCCc1nnc2n1cccc2)F	1
ZINC49215172	C[C@H](C(=O)N1CCSCC1)n1cncn1	0
ZINC49219981	C[C@H]1C[C@H]1CNC(=O)CCOc1ccccc1[N+](=O)[O-]	1
ZINC49236051	CCc1cc2c(ncnc2s1)NCCS(=O)(=O)C	0
ZINC49237878	C[C@H]1c2c(c3ccccc3[nH]2)CC[N@@H+]1CCOC	0
ZINC49239270	Cc1cccc(c1S(=O)(=O)N(C)C1CC1)[N+](=O)[O-]	0
ZINC49269028	CC(C)CNC(=O)Nc1ccnn1Cc1ccsc1	0
ZINC49276220	C[C@@H](C(=O)Nc1ccn(n1)C)OCC=C	1
ZINC49307659	Cc1nc(cs1)C(=O)Nc1ccc(cc1)SC	0
ZINC49316686	CCNC(=O)C1(CCCCC1)NC(=O)C1=COCCO1	1
ZINC49320554	CC[N@H+](C)CCNc1c(n2ccccc2n1)[N+](=O)[O-]	0
ZINC49343559	c1cc(cnc1)S(=O)(=O)NCCc1ccsc1	0
ZINC49347396	C[C@H](C(=O)NCc1ccc(s1)Cl)OC[C@@H]1CCCCO1	0
ZINC49347404	C[C@H](C(=O)NCc1ccc(s1)Cl)OC[C@H]1CCCCO1	0
ZINC49348711	CC(C)c1ccc(cc1)OCCNC(=O)c1cn[n-]n1	1
ZINC49369873	CC(=O)NCCNC(=O)NCCc1ccc(c(c1)Br)F	1
ZINC49378314	CCCNC(=O)NNC(=O)c1c(ccs1)C1CC1	1
ZINC49389753	Cc1c(c(n(n1)C)C)[C@@H](C)Nc1nc2ccccc2s1	0
ZINC49398322	c1cc(c(cc1C(=O)NN1CC(=O)NC1=O)F)Br	0
ZINC49411659	c1ccc(cc1)CCn1cc(c(n1)S(=O)(=O)N1CCSCC1)C(=O)[O-]	0
ZINC49415888	CCCCCNC(=O)[C@H](C)S(=O)(=O)c1cccc(c1)C	1
ZINC49416855	Cc1ccc(s1)S(=O)(=O)/N=C(\[O-])/c1ccc(c(c1)F)Br	0
ZINC49417401	C[C@@H](/C(=N/S(=O)(=O)C(C)C)/[O-])NC(=O)c1ccco1	0
ZINC49417526	C[C@H](/C(=N/S(=O)(=O)C(C)C)/[O-])OCc1ccccc1	0
ZINC49418243	CCn1cnnc1CNC(=O)NN(C)c1ccccc1	0
ZINC49423624	C[C@H](c1cccs1)N(C)C(=O)c1ccc(nc1)C(=O)N	0
ZINC49441645	Cc1cc(nc([nH+]1)N)NC[C@@H]1CC[N@H+](C1)CCOC	0
ZINC49450173	C[N@@H+]1CCC[C@H]1CNC(=O)c1c(cc(cc1F)F)[O-]	0
ZINC49454315	c1ccc2c(c1)C(=O)NC1(O2)CCN(CC1)C(=O)[O-]	0
ZINC49462107	CS(=O)(=O)c1ccc(cc1)OCCCSc1nncs1	0
ZINC49468834	CN(Cc1[nH]c(=O)cc(n1)N)S(=O)(=O)c1ccc(cc1)F	0
ZINC49475013	c1ccnc(c1)CCC(=O)NC1=NCCS1	0
ZINC49487975	c1cc(cc(c1)OCC(=O)N)Cn1cc(cn1)Cl	0
ZINC49495526	CCOC(=O)[C@@H](C)NS(=O)(=O)c1ccccc1Br	1
ZINC49496010	CCCCc1cc([nH]n1)NC(=O)C1CC1	1
ZINC49496701	Cn1c(=O)ccc(n1)C(=O)NNC(=S)NCC(F)(F)F	0
ZINC49516647	Cc1csc(n1)NC(=O)NCCc1nccn1C	1
ZINC49518135	Cc1cc(c(s1)C)[C@@H](C)NC(=O)NCCCS(=O)(=O)C	1
ZINC49520113	CS(=O)(=O)NCC(=O)NCCn1c[nH+]c2c1cccc2	1
ZINC49728941	CCOc1ccc2c(c1)cc(n2C)C(=O)Nc1ccc(cc1)C	1
ZINC49805594	C[C@@H]1CCn2cc([nH+]c2C1)CC[NH3+]	0
ZINC49899659	CCCCSC1=NC(=O)C[C@H]([C@H]1C#N)c1ccccc1C	1
ZINC49908231	CS(=O)(=O)CCSc1nc2ccccc2c(=O)n1c1cccc(c1)Cl	0
ZINC49916843	CCSC1=NC(=O)C[C@@H]([C@H]1C#N)c1ccccc1Cl	1
ZINC49930864	CCCN1CCN(CC1)C(=O)[C@H]([C@H](C)CC)NC(=O)c1ccccc1	1
ZINC49939154	CCc1ccc(cc1)OC(=O)[C@H](C)NC(=O)c1ccco1	0
ZINC50046936	c1ccc(c(c1)O)SCc1ccc(cc1)F	0
ZINC50064140	CCOC(=O)[C@@H]1CCCN1CC(=O)NC(C)(C)C	1
ZINC50151842	C[C@H](CNC(=O)N1CCN(CC1)c1ccccc1)Cn1cccn1	0
ZINC50266646	C1CCC(CC1)OP(=S)(OC1CCCCC1)S	0
ZINC50422023	c1ccc(cc1)COCCCCNC(=O)CCc1cccc(c1)Cl	1
ZINC50447946	Cc1c[nH+]c(c(c1OC)C)CNC(=O)[C@H](C)Sc1nncn1C	0
ZINC50467599	CCCCCC(=O)NCCc1nccs1	1
ZINC50594203	CCCc1nc(no1)Cn1c(c(c(n1)C)Br)C	0
ZINC50888408	CCCC[C@H](C)[NH2+]C[C@@H](c1ccccc1Cl)O	0
ZINC50995649	CCCNC(=O)[C@@H]1CCC[N@@H+](C1)CCC(=O)N1CCCCC1	1
ZINC51011567	CCCCN/C(=C(\C#N)/C(=O)c1cccc(c1)OCCC)/[O-]	1
ZINC51069148	CCCCCC(=O)[C@@H](C#N)C(=O)Nc1ccc2c(c1)OCCO2	1
ZINC51121161	CCC[N@@H+](CCO)C[C@H](Cn1cnc2c1cc(c(c2)C)C)O	0
ZINC51149347	COCCCN1CCN(CC1)CC(=O)N1CCCCC1	1
ZINC51152810	Cc1cc(c(c(c1)C)CCNC(=O)C[NH+]1CCN(CC1)C(=O)C)C	1
ZINC51318878	CCOc1ccc(cc1)C(=O)/C=C/Nc1cccc(c1)OC(F)(F)F	1
ZINC51405631	c1cc(cc(c1)F)C[C@H]1CCC[N@@H+]1CCC#N	0
ZINC51531730	Cc1cccc2n1cc([nH+]2)CN1CCC(CC1)[C@@H](c1ccccc1)O	0
ZINC51539682	COCCC[N@@H+]1CCc2cc(c(cc2[C@H]1c1ccccc1)OC)OC	0
ZINC51668054	Cc1cc(c(c(c1)C)C(=O)NCc1cccc(c1)C#N)C	0
ZINC51852172	c1ccc(c(c1)C#N)N1CCCN(CC1)CCCC#N	0
ZINC51958585	c1cc(ccc1OCC[N@H+]1CC[C@@H](CC1)C[NH+]1CCOCC1)Cl	0
ZINC52129309	CC(=O)N1CCN(CC1)CCNc1cnc2ccccc2n1	1
ZINC52215742	C[C@@](C#N)(C1CC1)NC(=O)CN1CC[C@@H](CC1)N1CCNC1=O	0
ZINC52604158	CN(Cc1ccccc1)C(=O)[C@@H]1CCCN1S(=O)(=O)C	0
ZINC52691472	CC[C@H](C)c1ccccc1O[C@@H](C)C[NH2+]CC	0
ZINC52745677	CSCC[C@@H](C(=O)OCCCC#C)NC(=O)c1ccccc1	1
ZINC52888291	CCCCc1nc(no1)CSc1nnc(n1c1ccccc1C)C	0
ZINC52889607	CCCC[N@@H+](CC)CC(=O)N(C)Cc1ccccc1F	1
ZINC52906265	Cn1ccc(cc1=O)CN(Cc1ccccc1)[C@H]1CCS(=O)(=O)C1	0
ZINC53012648	CC[NH2+]C[C@H]1CCN(C1)c1cccc(c1C)C	0
ZINC53012659	CC[NH2+]C[C@@H]1CCN(C1)c1ccccc1Cl	0
ZINC53171945	C[C@@H](COC)Nc1cccc(c1)SC	0
ZINC53172203	CC[NH+](CC)CCC[C@@H](C)[NH2+][C@H](C)COC	0
ZINC53172379	C[C@@H](COC)[NH2+]C[C@@H](c1ccccc1)[NH+](C)C	0
ZINC53236563	C[C@@H](c1ccccc1Cl)N(C)CC(=O)NCCCN(C)S(=O)(=O)C	1
ZINC53345019	CCCC[N@H+](C)CCNCc1cccnc1	0
ZINC53404421	C[C@@H]1CCC[N@@H+](C1)C(C)(C)CNC(=O)c1ccc(s1)C(=O)OC	0
ZINC53510414	CN(Cc1ccccc1Br)C(=O)NCCCn1ccnc1	1
ZINC53532699	C1CCC(C1)[NH2+]CCN1CCCS1(=O)=O	0
ZINC53543747	c1ccc(cc1)COCC[NH2+]C1CCCCC1	0
ZINC53567525	CCCC[NH2+]CCOc1ccccc1C(C)C	0
ZINC53733231	Cc1ccc(cc1Cl)NC(=O)NC[C@H](C)CN1CC[N@H+](CC1)C	0
ZINC53791851	Cc1cc(cc(c1)N1CC[C@H](C1=O)C(=O)Nc1nc(cs1)C)C	0
ZINC53845583	Cc1c2c(=O)[nH]c(nc2sc1C(=O)OC)COC	1
ZINC53863889	C[C@@]1(C(=O)N(C(=O)N1)CCOc1ccccc1)c1cccs1	1
ZINC53986965	CCCOc1ccccc1NC(=O)NCc1ccc(cc1)C[NH+](C)C	1
ZINC53994806	Cc1cc(c2cccc(c2[nH+]1)OC)OCCO	0
ZINC54110369	CC[N@@H+](C)CC[NH2+][C@@H](c1ccc(cc1)C)C1CC1	0
ZINC54110378	CC[N@H+](C)CC[NH2+][C@@H](C)C1CCCCC1	0
ZINC54110936	CC(C)[N@@H+](C)CCNCc1cc(cc(c1O)Cl)Cl	0
ZINC54116472	COc1ccc(cc1)C[N@H+](C/C=C/Cl)C1CC1	0
ZINC54143123	C[C@@H](c1ccc(cc1)S(=O)(=O)NC)NC(=O)CCCc1cccs1	1
ZINC54187884	CN(C1CCCCC1)C(=O)CN1CC[NH+](CC1)CCOC	1
ZINC54275636	CCN(CC(=O)NC1CCN(CC1)C(=O)C)c1cc(ccc1C)C	0
ZINC54317406	C[C@H](c1cc(ccc1F)F)[N@@H+](C)CCCOCC(F)(F)F	0
ZINC54340448	CC[N@@H+](C[C@H](COC(C)(C)C)O)[C@@H](C)c1ccc(cc1)C#N	0
ZINC54364774	COCCC[N@H+](CCOC)C/C(=N/c1cccc2c1nsn2)/[O-]	0
ZINC54446964	COCCCn1c(=O)[nH]nc1SCc1cc(sc1)[N+](=O)[O-]	0
ZINC54485809	c1ccc(c(c1)C#N)OCC(=O)N1CCN(CC1)Cc1cccnc1	0
ZINC54540462	c1cc(cc(c1)Cl)C1(CCOCC1)CNC(=O)NCc1cccs1	0
ZINC54642816	C[C@H](c1cccs1)N(C)C(=O)NCCCCN(C)c1ccccc1	1
ZINC54643932	Cc1c(ccc2c1nc(s2)NCC(=O)c1cccc(c1)OC)Cl	0
ZINC54748332	Cn1ccnc1Sc1ccc(cc1)NC(=O)CCOc1ccccc1	1
ZINC54804762	Cc1cccc(n1)CNC(=O)NCC(C)(C)[N@@H+]1CCC[C@@H](C1)C	0
ZINC54837404	Cc1cccc(c1)[C@H]1CCCN1c1c2cnn(c2ncn1)C	0
ZINC54850457	C[C@H](C(=O)NCCCN(C)c1ccccc1)OC	1
ZINC54867175	CC(C)(C)c1ccc(cc1)SCC(=O)NNC(=S)NCC=C	1
ZINC54867744	c1ccc(cc1)OCCNC(=O)C[N@H+]1CCC(=O)NCC1	1
ZINC54874831	C[C@H]1CCCN(C1)C(=O)C(=O)Nc1ccccc1OCCCOC	1
ZINC54922178	CC(C)(C)NC(=S)NCC[NH+]1CCN(CC1)C(=S)NC(C)(C)C	0
ZINC54958172	Cc1ccc(s1)CNCc1ccccn1	0
ZINC55008874	C[N@@H+](Cc1ccc(cc1)F)[C@@H]1CC(=O)N(C1=O)c1ccc(cc1)F	0
ZINC55015846	CC(C)C[C@H](c1ccccc1)NC(=O)CS(=O)(=O)C(C)C	0
ZINC55023088	CN(C)C(=O)C[N@@H+](C)CCc1ccc(cc1)F	0
ZINC55042094	CCCOC[C@H]1CCN(C1)C(=O)CC(=O)Nc1ccccc1C	1
ZINC55043166	c1cc(ccc1c1c(c[nH]n1)CN[C@@H]1CC[N@H+](CC1)C1CC1)F	0
ZINC55049494	CN1c2ccc(cc2CC1=O)c1csc(n1)CCN1CCOC1=O	0
ZINC55060836	c1cc(c(c(c1)F)[O-])C[N@@H+](Cc1ccsc1)Cc1ccco1	0
ZINC55099572	Cc1cc(cc(c1OC(=O)C)C)C[NH2+][C@H](C)Cc1cc(n[nH]1)C	0
ZINC55143377	c1ccc2c(c1)ncc(n2)O[C@H]1CC[C@@H](CC1)[NH3+]	0
ZINC55213650	CCC[C@H](C)NC(=O)[C@@H](C)S(=O)(=O)Cc1ccccc1OC(C)C	1
ZINC55252250	Cn1ccnc1CN(C)C(=O)CCSCc1ccc(cc1)F	1
ZINC55284991	CCN(CCCNS(=O)(=O)c1c(cc(cc1C)C)C)S(=O)(=O)C	0
ZINC55320644	Cc1cc(ccc1OC)NC(=O)c1cc(ccc1O)NC(=O)C	0
ZINC55327456	C=CCN(CC#Cc1ccccc1)Cc1ccncc1	0
ZINC55369722	CN(CCc1ccc(cc1)F)C(=O)c1cc(c(c(c1)OC)Br)OC	0
ZINC55370590	CCOc1cc(c(cc1OC(C)C)Cl)C[NH2+]C[C@@H](C)n1cncn1	0
ZINC55378814	CCOCCOC[C@H](C[NH2+]CCC1=CCCCC1)O	0
ZINC55392903	CC(C)N(Cc1ccccc1Cl)C(=O)[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC55393224	Cc1nc2c(ncnc2o1)N(CC[NH+](C)C)C1CCCCC1	0
ZINC55414769	COCC[N@H+]1CCC[C@]2(C1)CCN(C2)Cc1cccc2c1non2	0
ZINC55480582	Cc1csc(=O)n1CC(=O)NC[C@@H]1CCC[C@H](C1)C	0
ZINC55504650	COCC[N@@H+]1CCCN(CC1)Cc1ccc(cc1)OC	0
ZINC55529977	C[C@H]1CN(C[C@@H](O1)C)c1ccc(cc1F)CNC(=O)c1ccccn1	0
ZINC55542772	c1cc(c(cc1NC(=O)[C@H]1CCS(=O)(=O)C1)F)OC(F)F	0
ZINC55631965	CCOc1cc(ccc1NS(=O)(=O)c1ccc(c(c1)F)F)F	0
ZINC55639049	CCS(=O)(=O)[N-]c1ccc(cc1)NS(=O)(=O)c1ccc(c(c1)F)C	0
ZINC55804768	CC(C)CNC(=O)c1ccc(cc1Cl)NC(=O)/C=C/c1ccccn1	0
ZINC55805864	CCOc1ccc(c(c1)C)NC(=O)Cn1cc(ccc1=O)Br	1
ZINC55849215	COCc1ccccc1NCC(=O)Nc1cccc2c1nsn2	1
ZINC55852319	CCCNC(=O)c1cccc(c1)NCC(=O)NCc1ccccc1C	1
ZINC55858169	CCNC(=O)c1ccc(c(c1)NCC(=O)N(C)C1CCCCC1)C	1
ZINC55897765	Cc1ccc(cc1C(=O)N(C)c1cc(cc(c1)C)C)S(=O)(=O)C	0
ZINC56055304	Cn1c(nnn1)SCCC(=O)Nc1ccc(cc1)SC(F)F	1
ZINC56106252	C[C@@H](c1cc(ccc1F)F)N(C)S(=O)(=O)c1cccc(c1)S(=O)(=O)C	0
ZINC56124485	c1ccc(cc1)CCOCCCNS(=O)(=O)N1CCCCCC1	0
ZINC56218258	C[C@@H](C(=O)N(C)c1ccccc1)SCc1cc(=O)n2ccsc2n1	0
ZINC56252091	Cc1c(cco1)CN(C)C(=O)/C=C/c1ccc(cc1)OCC(=O)N	0
ZINC56373398	CC(=O)Nc1cccc2c1CCN(C2)C(=O)NOCc1ccccc1	1
ZINC56380466	CC[NH+](CC)CCOc1ccc(cc1)C(=O)N[C@@]1(CCS(=O)(=O)C1)C	1
ZINC56498807	CC[NH+](c1ccc(cc1)NC(=O)Nc1ccncc1)C(C)C	0
ZINC56525630	CC(C)CCC(=O)N1CCN(CC1)CC(=O)N[C@@H]1CCCCNC1=O	0
ZINC56642695	CCCNC(=O)c1ccc(cc1)NC(=O)N[C@H](C)c1ccccc1	1
ZINC56693185	CC(=O)Nc1ccc(c(c1)NC(=O)NCc1ccc(cc1)F)Cl	0
ZINC56839721	CS(=O)(=O)N1CCC(CC1)NC(=O)N[C@@H]1CCc2c1ccc(c2)F	0
ZINC56984746	CCOCCOCC(=O)Nc1ccc(cc1OCC)C	1
ZINC57003208	CCCS(=O)(=O)NC[C@H](c1cccs1)N1CC[C@@H](CC1)C	0
ZINC57006371	CCCS(=O)(=O)NCc1ccc(nc1)N1CCO[C@@H](C1)C	0
ZINC57013552	Cc1c(c(n(n1)C)C)S(=O)(=O)N1CCC[C@@H]1Cc1ccccc1Cl	0
ZINC57019080	c1cc(cnc1)S(=O)(=O)N1CCCN(CC1)C(=O)c1ccc(cc1)Cl	0
ZINC57071463	CC[C@@H](C)[C@@H](C)NC(=O)c1cccc(c1)S(=O)(=O)N(CC)CC	0
ZINC57087161	c1cc(ccc1CN(Cn1c(=S)sc(n1)N1CCCC1)C1CC1)Cl	0
ZINC57223768	Cc1nccn1c1c(cccn1)NC(=O)CSCc1cccnc1	1
ZINC57291110	C[C@]12CCC(=O)N1[C@H](CS2)C(=O)N1CCN(CC1)Cc1ccncc1	0
ZINC57311640	COC(=O)CCC(=O)N[C@H](c1ccc(cc1)Cl)c1ccsc1	0
ZINC57328587	CCc1[nH+]c2c(c(n1)NCC[NH3+])CCC2	0
ZINC57329881	Cc1c(c(=O)[nH]c(n1)NC[C@@H]1CCC[NH2+]C1)CCO	0
ZINC57352100	c1cc(c(cc1n1c(c(nn1)C(=O)N)N)Cl)F	0
ZINC57387116	CCOC(=O)N1CCC(CC1)NC(=O)CSCc1ccc(cc1)Cl	1
ZINC57429049	CCC(C)(C)NS(=O)(=O)c1cccc(c1)Cl	0
ZINC57444188	c1ccc(cc1)CN(CC1CCC1)C(=O)c1cc(cs1)C(=O)N	0
ZINC57460482	Cc1cccc(c1NC(=O)CN1CCN(CC1)c1nccs1)[N+](=O)[O-]	0
ZINC57479249	C[C@@H](c1cc2ccccc2o1)NC(=O)N(C)Cc1ccccn1	0
ZINC57515107	c1cc(ccc1C1CCN(CC1)CC[NH3+])F	0
ZINC57531744	CC(C)[NH+](CCn1c(=O)c2ccccc2nc1SCC=C)C(C)C	0
ZINC57557651	c1ccc2c(c1)cc([nH]2)CNC(=O)C[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)O	0
ZINC57566905	c1c(c(cc2c1OCCO2)Br)NCC(=O)N1CCOCC1	0
ZINC57581559	C[NH+](C)CCCNCc1cc2cc3c(cc2[nH]c1=O)OCO3	0
ZINC57643700	C[C@H]1C[C@@H](CN(C1)C(=O)NCc1cc2ccccc2[nH]1)C	0
ZINC57661134	CCc1ccc(cc1)Nc1cccc[n+]1C	0
ZINC57699844	CCCN1CCN(CC1)S(=O)(=O)c1c(cccc1Cl)Cl	0
ZINC57707360	C[C@H]1CCCN(C1)S(=O)(=O)c1ccccc1Cl	0
ZINC57732135	CN(C)c1ccc(cc1F)CNC(=O)C(=O)Nc1ccc(nc1)OC	0
ZINC57772171	CCc1ccc2c(c1)c(=O)[nH]c(n2)c1cc(c(c(c1)OC)OC)OC	0
ZINC57871889	CC(C)[C@@H](c1ccccc1)[NH2+]Cc1nccn1CC(F)(F)F	0
ZINC57876990	CCn1c(nnc1S(=O)(=O)CCOCC)c1cccs1	0
ZINC57960114	CCCCCOc1cc(ccc1OC)CN[C@@H](C)C(=O)N	1
ZINC58004977	CCc1c(c(c([nH]1)C(=O)NC(C)(C)c1ccccc1)C)C(=O)OC	0
ZINC58015515	COc1cccc(c1)CNC(=O)Cn1cc(cn1)Cl	0
ZINC58067578	CC(C)CCN(C1CC1)C(=O)Nc1ccc(cc1)OCCOC	1
ZINC58082942	c1cc2cccc(c2c(c1)SCC(=O)N1CCC[C@H](C1)C(=O)N)Cl	0
ZINC58145139	CC(C)[C@@H](c1ccc(cc1F)F)Br	0
ZINC58159644	CC/C=C(/C)\C(=O)NCc1ccc([nH+]c1)N1CCOCC1	1
ZINC58178578	Cc1cc(c(c(c1)C)S(=O)(=O)NCCC[N@H+]1CCC[C@H](C1)C)C	0
ZINC58182287	CN(CCC#N)C(=O)Cn1ccc2c1cc(cc2)Cl	1
ZINC58192933	CS(=O)(=O)c1ccc(c(c1)S(=O)(=O)C)Nc1ccccc1	0
ZINC58194699	Cc1c(c(on1)C)CN1CCN(CC1)Cc1nc(no1)C	0
ZINC58202690	Cc1c(sc(n1)S[C@@H](C(C)C)C(=O)NCc1cccnc1)CC(=O)N	0
ZINC58216623	Cc1c(nc(s1)NC(=O)CCNS(=O)(=O)C)c1ccc(cc1)F	1
ZINC58218518	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)CCNc1c2ccc(cc2ncn1)F	0
ZINC58244564	CCNC(=O)NC(=O)[C@@H](C)N1CC[C@@H](CC1)NC(=O)c1ccoc1	1
ZINC58247205	CN(Cc1cc(ccc1F)Br)c1cn[nH]c(=O)c1Cl	0
ZINC58249331	Cc1ccc(s1)C(=O)NCc1ccc(nc1)n1cncn1	0
ZINC58264071	C[C@H](C1CC1)N(C)S(=O)(=O)c1ccc(c(c1)Cl)C#N	0
ZINC58291270	Cc1cc(no1)CNC(=O)NC[C@@H](c1cccc(c1)F)O	0
ZINC58313377	C[C@@H](c1ccc2c(c1)OCO2)NC(=O)N(C)Cc1ccsc1	0
ZINC58323365	CCC[N@H+]1CC[C@@H](CC1)NC(=O)C=C(C)C	1
ZINC58325708	Cn1ccnc1[C@](CCNC(=O)c1cccnc1)(C(F)(F)F)O	1
ZINC58328885	CC[NH+]1CCN(CC1)CCCNC(=O)c1ccc(c(c1)F)N(C)C	1
ZINC58341110	C[C@@H](C(=O)NCc1ccc(cc1)Cn1ccnc1)OCC1CC1	0
ZINC58345141	c1cc(oc1)CN(Cc1ccco1)S(=O)(=O)c1ccc(nc1Cl)Cl	0
ZINC58378136	Cc1cc(n2c(n1)ncn2)NC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC58407229	Cc1nnc2n1cc(cc2)C(=O)N[C@@H](C)c1cccc(c1)OC(C)C	0
ZINC58407624	Cc1cc(nc(n1)c1cccc(c1)[N+](=O)[O-])N1CCOCC1	0
ZINC58414664	CNC(=O)CCNC(=O)c1cc2c(s1)c1ccccc1s2	1
ZINC58427370	CCN(CCS(=O)(=O)CCC(=O)N)Cc1cccc(c1)C	0
ZINC58428286	c1cc(oc1)CNC(=O)NC(=O)C[N@@H+](CC1CC1)C1CC1	0
ZINC58431145	CC[N@@H+](CCC(=O)OC)Cc1nc(no1)c1ccc(cc1)OCC	1
ZINC58431880	c1cc(ccc1C1(CC1)NS(=O)(=O)C1CCS(=O)(=O)CC1)Br	0
ZINC58436407	C1CCC(CC1)OCCCNC(=O)NC1CC1	1
ZINC58440282	CCCC(=O)Nc1cccc(c1C)NCC(=O)N1CCCCC1	1
ZINC58442051	c1ccc(cc1)C(=O)Nc1ccn(n1)Cc1ccccn1	0
ZINC58473420	CS(=O)(=O)Cc1cccc(c1)NC(=O)CC1(CCCCC1)C(=O)[O-]	0
ZINC58481096	CCCCCN(c1nc(c(s1)C(=O)OCC)C)C(=O)C1CCCCC1	1
ZINC58489271	C[C@H](C(=O)NCCc1c(cccc1F)F)NC(=O)Nc1ccccc1	1
ZINC58508973	COCCCCCNS(=O)(=O)c1ccc(cc1)SC(F)(F)F	0
ZINC58517435	CCOC(=O)CNC(=O)Cc1coc2c1cc(c(c2)C)C	1
ZINC58534278	C[C@@H]1CCC[N@@H+](C1)CCCCNC(=O)Nc1nnc(s1)C(F)(F)F	1
ZINC58562739	CCN(CCNS(=O)(=O)c1cccs1)c1ccccc1C	0
ZINC58578549	COCCCCCNC(=O)NCc1cc(cc(c1)Br)F	1
ZINC58660386	CCCCCCOC(=O)C1CCN(CC1)S(=O)(=O)C	1
ZINC58826696	CC[NH+](CC)CCC[C@@H](c1ccc(cc1)F)[NH3+]	0
ZINC58949271	CC1=C([C@@H](C(=C(O1)N)C(=O)OC)c1ccc(cc1Cl)Cl)C(=O)N	0
ZINC58950669	Cc1c2c([nH]n1)OC(=C([C@H]2c1cccs1)C(=O)OC)N	0
ZINC59035478	CC(C)(C)NC(=S)N(Cc1ccc(cc1)N(C)C)Cc1cccnc1	0
ZINC59106729	c1cnc(n(c1=O)N)N	0
ZINC59112913	CN(C1CCCCC1)C(=S)NC1CCCC1	0
ZINC59114683	CCN(C1CCCCC1)C(=S)Nc1cccc(c1OC)OC	0
ZINC59132537	CCCC(=O)Nc1ccc(cc1)C(=O)N1CCCC[C@H]1CC	1
ZINC59146882	COc1ccc(cc1)COC(=O)N/N=C/c1ccccc1OC	0
ZINC59165137	CC(C)C[C@@H](C(=O)N/N=C/c1ccc(cc1)C(=O)OC)[NH3+]	0
ZINC59198157	c1cc(cc(c1)Br)/C=C/1\C(=NC(=O)N(C1=O)c1ccc(cc1)Br)[O-]	0
ZINC59217008	Cc1ccc(cc1)n1c(nnn1)SCC#C	0
ZINC59329702	CCC(CC)C(=O)Nc1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)C	0
ZINC59370920	Cc1nc2ccccc2n1CNc1ccc(cc1)Br	0
ZINC59417756	c1cc(cc(c1)[N+](=O)[O-])/C=N/NC(=O)c1cc2cc(ccc2o1)Br	0
ZINC59435024	c1ccc(cc1)[C@@H]1C[C@H](n2c(cnn2)N1)c1ccco1	0
ZINC59474255	C[C@H](C(=O)N/N=C/c1ccc(cc1)Cl)Sc1ccc(cc1)Cl	0
ZINC59679034	c1cc(cc(c1)Cl)/C(=C\c1cc(c(o1)Sc1ccc(cc1)Cl)Br)/C#N	0
ZINC59928405	C=C(COc1cccnc1[N+](=O)[O-])Br	0
ZINC60053024	CN1CC[N@H+]([C@@H](C1)C(=O)[O-])Cc1ccccc1	0
ZINC60198738	CC[NH+](CC)[C@@H](CNS(=O)(=O)c1ccc(cc1)C)c1ccco1	0
ZINC60290956	CC(C)[C@H]1CC[C@@H]([P@H+]1C1CCCC1)C(C)C	0
ZINC60352603	CCCC(=O)N[C@H]1CCCN(C1)C(=O)C(C)(C)c1ccc(c(c1)Cl)Cl	1
ZINC60367319	CCc1nnc(n1C)SCc1ccc(s1)Cl	0
ZINC60391529	c1ccc(c(c1)NC(=O)[C@@H]1CCCO1)SC(F)F	0
ZINC60441226	CCCCCC(=O)Nc1ccnn1Cc1ccc(o1)C	1
ZINC60476871	C[C@@H](COC)OC(=O)Cc1[nH]c(=O)c2cc(sc2n1)c1ccccc1	1
ZINC60477017	CCCCC(=O)[C@H](C#N)c1ccccn1	1
ZINC60502148	Cc1nc(on1)CCCC(=O)N[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	1
ZINC60517386	c1cc(oc1)C(=O)NCCCC(=O)OCCN1CCCC1=O	1
ZINC60538823	c1cc(c(c(c1)Cl)OC(=O)CCNC(=O)c1cccs1)Cl	1
ZINC60653104	CCN(C1CCCCC1)C(=O)COc1ccc(cc1OCC)C=O	1
ZINC60777651	COc1ccc(cc1OC(=O)c1ccc(c(c1)F)F)[N+](=O)[O-]	0
ZINC60808540	c1ccc(cc1)c1nc2c(s1)/C(=N/Nc1ccc(cc1)C#N)/CCC2	0
ZINC60817182	C[NH+](C)[C@H](C[NH2+]Cc1cc2c(c(c1)OC)OCO2)c1ccccc1	0
ZINC60830569	Cc1cc(c(c(c1)C)NC(=O)C[NH2+]Cc1cc(ccc1OC)OC)C	1
ZINC60906477	CCOCc1ccc(cc1)CNC(=O)NCCC[NH+]1CCOCC1	1
ZINC61013346	Cc1ccc(o1)C[NH2+]C[C@@H](c1ccc(cc1)OC)[NH+](C)C	0
ZINC61112203	c1ccc(cc1)OCCCOc1ccc(cc1[N+](=O)[O-])Cl	0
ZINC61324451	CCCCSc1nnc(n1Cc1ccccc1)C1CC1	0
ZINC61356806	CCCCN(CC)C(=O)CSc1nncn1c1ccccc1C	1
ZINC61635554	Cc1c(sc([S-])n1)CC(=O)Nc1cnn(c1)CC[NH+](C)C	0
ZINC61747670	C1CN(C[C@H]1NC(=O)Nc1nnc(s1)C(F)(F)F)CC(F)(F)F	0
ZINC61771865	Cc1nc2ccc(cc2s1)NC(=O)C(=O)N[C@@H](C)COC	1
ZINC61776738	COCCOc1ccc(cc1F)NC(=O)NCCCOC1CCCC1	1
ZINC61792779	COCCNC(=O)Nc1ccc(cc1)CC[NH+]1CCSCC1	1
ZINC61844088	c1cc(ccc1c1nc(n[nH]1)CC[NH3+])[N+](=O)[O-]	0
ZINC61966003	COc1ccc2nc(cn2n1)c1cccc(c1)N	0
ZINC61967801	Cc1ccc(c(c1)CCNC(=O)C(=O)Nc1ccc(cc1C)Cl)OC	1
ZINC61975121	c1ccc(c(c1)C(=O)NC[C@@H](c1ccsc1)O)Br	0
ZINC62062803	C[C@@H](CC(=O)Nc1ccc2c(c1)n(c(=O)o2)C)c1ccc(cc1)F	0
ZINC62128704	c1ccc2c(c1)nc(o2)SCC(=O)N1CCC(CC1)Cn1ccnc1	0
ZINC62720569	CCCn1c2c(nc1N1CC[NH2+]CC1)n(c(=O)n(c2=O)C)C	0
ZINC62919157	COCCN(CC(F)(F)F)C(=O)c1cccc(c1)CN1CCCC1=O	1
ZINC62968288	CC[NH+](CC)[C@H]1CC[N@@H+](C1)C[C@@H](c1ccc(cc1C)C)O	0
ZINC63163847	COCCOc1ccccc1NC(=O)NC[C@H](c1ccc(cc1)F)O	1
ZINC63345137	COc1ccc(c(c1)NS(=O)(=O)c1ccc(c(c1)C(=O)[O-])OC)Cl	0
ZINC63350403	CCCCN1CC(=O)N2C[C@H]3C(=c4ccccc4=[NH+]3)C[C@H]2C1=O	1
ZINC63360953	Cc1cc(c(cc1Br)F)I	0
ZINC63409858	Cc1c(nc(o1)c1ccccc1)CS(=O)(=O)[C@@H](C)c1ccc(cc1)Cl	0
ZINC63437500	CC(C)(C)c1ccc(cc1)C(=O)NCCSC1=c2ccccc2=[NH+]C1	1
ZINC63478347	CCOC(=O)[C@@H]1CCN(CC1)C(=O)[C@H]1C(=c2cc(ccc2=[NH+]1)OC)C	1
ZINC63521438	C[C@@H]([C@@H]1[NH+]=c2ccccc2=[NH+]1)Oc1ccccc1Cl	0
ZINC63526363	Cc1c(c(nn1[C@H](C)C(=O)NC[C@@H]1[NH+]=c2ccccc2=[NH+]1)[N+](=O)[O-])Br	0
ZINC63527656	C[N@@H+]1CCC[C@]2(C1)CC[N@H+](C2)Cc1ccccc1OC	0
ZINC63580968	c1cc(ccc1[C@H]1CN(CCO1)CC(=O)N1CCC1)Br	0
ZINC63694709	CC(C)[N@@H+]1CCC[C@@H](C1)CNC(=O)CCSc1ccccc1F	1
ZINC63833789	Cc1ccc2=[NH+][C@@H]([NH+]=c2c1)[C@H](C(C)C)NC(=O)CCN1CCCCO1	0
ZINC63844294	CCOc1cccc(c1O)[C@H]1N[C@H]2C(=N1)C=NN2Cc1cccs1	0
ZINC63847000	COc1cc(c(c(c1)F)[C@@H]1N[C@H]2C(=N1)C=NN2Cc1cccs1)F	0
ZINC63857665	COc1ccc(c(c1[C@@H]1N[C@@H]2C(=N1)C=NN2c1ccccc1)F)F	0
ZINC63871435	C[C@H](c1ccccc1OC)NC(=O)[C@H](C)S(=O)(=O)c1nccs1	0
ZINC63920013	c1ccc(cc1)C1=NN=C(C1)C(=O)NCc1ccoc1	0
ZINC63927356	c1cc(cc(c1)Cl)CNC(=O)CS(=O)(=O)c1ccc(cc1)O	0
ZINC64023973	c1cscc1c1cn(nn1)[C@@H]1CCN(CC1)C1=[NH+]C=NC2=NC=N[C@@H]12	0
ZINC64142273	c1cnn(c1)CCN(Cc1ccc(cc1F)F)C1CC1	0
ZINC64240452	c1cc(ccc1C#N)OS(=O)(=O)c1ccc(s1)[N+](=O)[O-]	0
ZINC64242162	C1CCC(C1)OCCCNC(=O)NCCC[NH+]1CCOCC1	1
ZINC64329678	Cc1nc(no1)c1cccc(c1)NC(=O)c1cccs1	0
ZINC64518450	Cc1nnc(o1)C[NH+]1CCN(CC1)CCCOCC(F)(F)F	0
ZINC64518466	c1c(csc1[N+](=O)[O-])CN1CCN(CC1)CCCOCC(F)(F)F	0
ZINC64543268	CCNC(=O)c1ccc2nnc(n2c1)C1CC1	1
ZINC64551652	Cc1cc2ccccc2n1c1ccc(s1)C(=O)N	0
ZINC64556123	CC1=NO[C@H](C1)CNC(=O)Nc1ccc(cc1F)F	0
ZINC64556975	Cc1ccc(s1)c1nnc(o1)Cc1ccc(cc1)F	0
ZINC64579870	Cc1cccc(c1)[C@H]1CCCN1C(=O)c1ccccc1OC	0
ZINC64590894	CCC[N@@H+](Cc1ccccc1)Cc1cc(=O)n2cc(ccc2n1)Cl	0
ZINC64671934	COCCOc1c(cccn1)C(=O)OCc1ccccc1Cl	1
ZINC64697482	c1ccc2c(c1)[C@@H](CC(=O)N2)/C(=N/S(=O)(=O)c1ccc(cc1F)Cl)/[O-]	0
ZINC64760721	CCc1cccc(c1)NC(=O)c1cc(n2c(n1)ccn2)C(C)C	0
ZINC64952121	CCOCCCNS(=O)(=O)c1ccc2c(c1)N(CCCS2)C(=O)C	1
ZINC64959330	CCCCCNC(=O)c1cc2c([nH]c1=O)C[C@H](CC2=O)c1ccco1	1
ZINC64960587	Cc1c2c(nc(n(c2=O)CC(=O)Nc2ccccc2Br)C)on1	0
ZINC64968604	CCc1ccc(cc1)S(=O)(=O)N1CC(C1)OCc1ccc(cc1)F	0
ZINC64969553	Cc1c(c(on1)C)S(=O)(=O)NCCc1nc(n[nH]1)c1ccc(cc1)Cl	0
ZINC64977485	COc1cccc(c1)Cn1ccn2c(c1=O)cc(n2)c1ccccc1	0
ZINC65006187	CC(C)(C)OC[C@@H](Cn1c2ccccc2nc1C(F)F)O	0
ZINC65052694	Cc1ccc(cc1)n1c(c(c(n1)C)NC(=O)c1csc(n1)COC)C	1
ZINC65170738	CCN(CC)C(=O)Cc1cccn1c1ccc(cc1)Cl	0
ZINC65171782	Cc1ccccc1NC(=O)[C@H](C)n1c(=O)c2cncn2c(n1)C	0
ZINC65183717	CCc1nn2c(c(nc2s1)C)S(=O)(=O)[N-]c1ccc(c(c1)OC)OC	0
ZINC65204006	Cc1ccccc1OCCCON=C1CCC2(CC1)OCCO2	0
ZINC65266813	Cc1nc(cn1C)S(=O)(=O)NCc1cccnc1Oc1ccccc1	0
ZINC65288370	CCc1nc(on1)c1cccn1Cc1cc(cc(c1)F)F	0
ZINC65311220	CN(Cc1ccccc1)C(=O)C1CCN(CC1)c1cnnc([O-])c1	0
ZINC65337478	Cc1cccc2c1nc(cc2)OC	0
ZINC65339366	CCSc1ccc(cc1)c1cc(cnc1)O	0
ZINC65339989	CCOc1cccc(c1)c1ccc(cc1)O	0
ZINC65355734	c1cc(ccc1c1ccc(cn1)O)Cl	0
ZINC65364410	CC[C@@H](c1nn2c(nnc2s1)C[NH+](CC)CC)Oc1ccccc1	0
ZINC65364701	CC[C@H](c1ccc(cc1)OC)NC(=O)[C@H]1CCCN(C1)S(=O)(=O)C	0
ZINC65371459	COc1ccccc1CNC(=O)C[NH2+]C[C@H]1COc2ccccc2O1	1
ZINC65380345	C[N@H+](Cc1ccc(o1)CO)Cc1cc(no1)c1ccncc1	0
ZINC65381098	CCCC[C@@H]1C=CCN1C(=O)[C@@H]1CC[N@H+](CC1)Cc1ccco1	1
ZINC65387934	C[C@@H](Cn1cncn1)[NH2+]CC1(CCCCC1)N1CCCCC1	0
ZINC65388251	C[C@H](C(=O)N(CC[NH+]1CCCCCC1)C(C)C)NS(=O)(=O)C	0
ZINC65395704	Cc1cc(n(n1)[C@H]1CCN(C1)c1c2c3c(sc2ncn1)CNCC3)C	0
ZINC65395764	CCn1cncc1[C@H]1CC(=O)Nc2c1c(nn2c1ccc(cc1)C)C	0
ZINC65396050	Cc1cccc2c1nc(o2)CNC(=O)CCc1cn2ccccc2[nH+]1	0
ZINC65397618	c1cc(cc(c1)Cl)CNC(=O)CC[NH+]1CCN(CC1)c1cc[nH+]cc1	0
ZINC65397745	CCCc1nccn1c1ccc(c(c1)CO)OC	0
ZINC65402455	CC(C)NC(=O)[C@H]1CC(=O)N(C1)Cc1ccccc1Cl	0
ZINC65404530	CNC(=O)c1c2c([nH]n1)NC(=O)C[C@@H]2CCSC	1
ZINC65408717	Cc1nccn1CCN(C)C(=O)[C@H]1CCCN(C1)C(=O)COC	1
ZINC65410289	C1CCN(C1)C(=O)N1CCC(CC1)C(=O)NCC[NH+]1CCOCC1	1
ZINC65417601	CCN(Cc1ccc(cc1)N(C)C)S(=O)(=O)N1CCOCC1	0
ZINC65417741	c1ccc(cc1)c1c(n(c[nH+]1)CCC[NH3+])c1cccc(c1Cl)Cl	0
ZINC65419543	Cc1ccc(cc1)S(=O)(=O)CCNC(=O)[C@@H]1CCCCC[N@H+]1C	1
ZINC65420792	CCc1nccn1CCC[NH2+][C@H]1CCCC(C1)(C)C	0
ZINC65423120	CC(C)C[C@H]1[NH2+][C@@H](N(N1)c1ccccn1)C[C@@H]1[NH+]=c2ccccc2=[NH+]1	0
ZINC65424414	c1cc(cnc1)c1nc(on1)CCNC(=O)C[NH+]1CCCCCC1	1
ZINC65424626	Cc1ccc2=[NH+][C@@H]([NH+]=c2c1C)C[NH2+]CCn1c(cc(nc1=O)C)C	0
ZINC65426769	c1ccc(c(c1)C#N)c1ccc(o1)C[N@@H+]1[C@@H]2CC[C@H]1CNCC2	0
ZINC65440676	CCOc1ccc(cc1)[C@@H](C)NC(=O)NCc1csc(n1)C	1
ZINC65440883	Cc1cc(n(n1)C)NC(=O)NC[C@H](C)N1CCc2ccccc2C1	0
ZINC65453072	Cc1cc(cc(c1)CSCC(=O)N1CC[C@H]2CC[C@@H](C1)[NH2+]2)C	1
ZINC65454299	C[C@H](c1nncn1C)NC(=O)NC[C@@H](c1ccc(cc1)OC)[NH+](C)C	0
ZINC65459767	C[C@@H](Cc1cnccn1)[NH2+]CC(=O)NC1CCCCCCC1	0
ZINC65459815	Cc1cccnc1N1CCN(CC1)Cc1ccc(cc1)n1cncn1	0
ZINC65462435	C[C@H](C[NH2+]Cc1c[nH]nc1c1cccnc1)Cn1cccn1	0
ZINC65484699	CCCOC/C(=N/S(=O)(=O)c1ccc(c(c1)C(F)(F)F)C#N)/[O-]	0
ZINC65487886	Cc1c(c(n(n1)C)C)CCNC(=O)N[C@@H](C)Cc1ccccc1F	1
ZINC65490863	CCOC(=O)COC(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	1
ZINC65508866	Cc1c(c(n(n1)c1cc(c(c(c1)F)F)[O-])C)c1ccccc1O	0
ZINC65512228	c1cnn(c1)CC(=O)N[C@@H]1CCc2[nH+]ccn2C1	0
ZINC65513173	C[N@H+](Cc1cc(sc1)Br)C[C@@H](COCc1ccccc1)O	0
ZINC65513303	CC(C)CCS(=O)(=O)[N-]c1ccc(cc1)OCC(=O)N(C)C	0
ZINC65517784	CC(C)c1ccc(cc1)CS(=O)(=O)C[C@@H](COCc1ccccc1)O	0
ZINC65530625	Cc1ccc2=[NH+][C@H]([NH+]=c2c1C)C[NH2+]Cc1cnc(cn1)C	0
ZINC65530848	Cc1nc2c3ccccc3nc(n2n1)NCc1cccnc1OC	0
ZINC65531057	Cc1ccc(cc1)[C@@H](C[NH2+]Cc1c(nn(c1N1CCOCC1)C)C)O	0
ZINC65575713	Cc1cc(n2c(n1)nc(n2)C(=O)NCC[NH+]1CCCCCC1)C	1
ZINC65592868	CCCC[C@H](C(=O)Nc1ncc(s1)Cc1ccccc1Cl)NC(=O)N	1
ZINC65607947	c1cc(c(c(c1)Cl)C(=O)OCCn1c(c(cn1)C#N)N)F	1
ZINC65608334	Cc1ccc([nH+]c1)NC[C@H]1CC[N@@H+](C1)CCCNS(=O)(=O)C	0
ZINC65610875	CN(CCCNC(=O)[C@H]1CCC(=O)N1)c1ccccc1	1
ZINC65622654	c1cc(ccc1OC[C@H](C[N@@H+]1CCC[N@H+]2CCC[C@@H]2C1)O)Br	0
ZINC65647477	Cc1ccccc1OC[C@H](CS(=O)(=O)Cc1cc(ccc1OC)Cl)O	0
ZINC65734008	CC(=O)N[C@@H](CSC[C@@H](C#N)C(=O)[O-])C(=O)[O-]	1
ZINC65805828	C[C@@H](COc1ccc(cc1)C(C)(C)C)NC(=O)Cn1cnnn1	0
ZINC65984345	C[NH+](C)CCN(Cc1ccc(c(c1)F)F)C(=O)Nc1ccc(cc1)F	0
ZINC66001323	Cc1cc(cc(c1)N(C)S(=O)(=O)c1ccc(s1)[N+](=O)[O-])C	0
ZINC66055538	CN(C)S(=O)(=O)c1ccc(cc1)N1C[C@@H](CC1=O)C(=O)NN	0
ZINC66056122	c1ccc(cc1)CCCOc1cccc(c1)N1CC[C@H](C1)CO	0
ZINC66065373	CCOCCOc1ccccc1NCC(=O)N1CCc2c1cccc2	1
ZINC66065658	CCOCCOc1cccc(c1)NCC(=O)Nc1cc(ccc1C)Cl	1
ZINC66088960	c1cc(cc(c1)Cl)c1cc(on1)C(=O)NCc1ccc(cc1)F	0
ZINC66115689	c1ccc(c(c1)C[NH2+]C[C@H]1CCCO1)OC[C@@H]1CCCO1	0
ZINC66116061	CC(=C)COc1ccc(cc1)CNCc1cccs1	0
ZINC66116669	CCCCCOc1ccc2ccccc2c1C[NH2+]CCN(CC)CC	0
ZINC66117169	CCCCOc1ccc(cc1OC)C[NH2+][C@H]1CCC[C@H](C1)C	0
ZINC66135336	Cc1c(c(n[nH]1)C(C)(C)C)C[NH3+]	0
ZINC66141911	C[C@H](CNc1ccc(cc1)OC(C)C)c1ccc(cc1)CC(C)C	0
ZINC66147318	CCOCCOc1cccc(c1)NC[C@@H]1CCC[C@@H]([NH2+]1)C	0
ZINC66147949	CC[NH+](CC)CCN[C@H](C)CC[NH3+]	0
ZINC66147949	CC[NH+](CC)CC[NH2+][C@H](C)CC[NH3+]	0
ZINC66151832	C[C@H](C(=O)N1CCC[C@@H](C1)C(=O)NN)Oc1ccccc1[N+](=O)[O-]	0
ZINC66152971	CC[C@@H](c1ccc(cc1)OCCCOCC)O	0
ZINC66162201	CC(C)COc1ccc(cc1)CNc1cc(ccc1OC)OC	0
ZINC66163842	Cc1cccc(c1)O[C@H](C)CNc1cccc(c1C)C	0
ZINC66165163	COc1ccc(cc1Cl)NCCOc1ccccc1Cl	0
ZINC66166068	CC(C)CCOc1ccc(cc1)NCc1ccc(cc1)F	0
ZINC66167808	Cc1ccc(cc1)OCCNc1ccccc1OCC(C)C	0
ZINC66168265	CCCCOc1cccc(c1)NCc1ccc(cc1)F	0
ZINC66168648	CCOc1cccc(c1)NC[C@H](C)Oc1ccccc1OC	0
ZINC66180197	Cc1ccccc1C[NH2+]Cc1ccc(cc1)OCCC(C)C	0
ZINC66181165	CC(C)(C)c1ccc(cc1)C[NH2+]Cc1ccc(cc1OC)OC	0
ZINC66181666	CC[NH2+]Cc1ccc(cc1OC[C@@H]1CCCO1)OC[C@@H]1CCCO1	0
ZINC66183514	COc1ccccc1NCCNc1ccc(cc1)Oc1ccccc1	0
ZINC66184238	C[C@@H](c1ccccc1)[NH2+]CCN(C)c1ccccc1	0
ZINC66189712	CCc1cccc(c1NCCNc1ccc(cc1)OC(C)C)C	0
ZINC66193111	CCNC(=O)c1cccc(c1)NC(=O)CNc1ccccc1	1
ZINC66212580	CCOc1ccc(cc1)NC(=O)C[NH2+][C@@H](C)c1ccccc1	1
ZINC66216352	CCC[NH+](CCC)CC(=O)Nc1cc(ccc1C)Cl	1
ZINC66224916	CCCOC(=O)C[C@H]1C(=O)NCCN1CC(=O)N(C)C1CCCCC1	1
ZINC66325574	C/C(=N/S(=O)(=O)c1ccc(cc1)CC[NH3+])/[O-]	0
ZINC66355785	CCN(Cc1ccccc1)C(=O)CNC(=O)N1C[C@H](C[C@@H](C1)C)C	0
ZINC66367694	Cc1cc(c(c(c1)OCCC(=O)N(C)[C@H](C)CS(=O)(=O)C)C)C	1
ZINC66384552	CCOc1ccccc1CNC(=O)NCC(=O)OCc1ccccc1	1
ZINC66388234	CCCCOc1cccc(c1)N[C@H](C)C(=O)N1CCN(CC1)C(=O)C	1
ZINC66391242	C[C@H](c1ccccc1C(F)(F)F)N[C@@H](C)C(=O)Nc1ccccc1	0
ZINC66411140	c1cc(c(cc1Cl)Br)OC[C@H](C[NH+]1CCN(CC1)CCO)O	0
ZINC66434305	CCN(Cc1cc(=O)n2ccsc2[nH+]1)[C@H](C)c1cc2ccccc2o1	0
ZINC66498323	Cc1ccc(s1)C[N@H+](C)CC(=O)NCC#N	1
ZINC66502080	CC(C)c1nc(cs1)CS(=O)(=O)C[C@@H](c1ccc(cc1)Cl)O	0
ZINC66503288	CCCc1nc(no1)CS(=O)(=O)[C@H](C)C(=O)N[C@H]1CCC[C@@H]([C@@H]1C)C	1
ZINC66503705	COc1ccc2c(c1)CCC[C@@H]2C/C(=N/S(=O)(=O)c1ccccc1)/[O-]	0
ZINC66520801	CCN1CCN(C(=O)C1=O)CC(=O)O[C@H]1CCC[C@H](C1)C	0
ZINC66566417	C[C@@H]1CCC[C@H](C1)NC(=O)CN1CC[N@@H+](CC1)CCNS(=O)(=O)C	1
ZINC66654547	CCOCC(=O)NNC(=O)CCc1ccc(cc1)OC(F)(F)F	1
ZINC66681603	CCOCCCNC(=O)Nc1cccc(c1)Cn1c(cc(n1)C)C	1
ZINC66696791	Cc1cccc(c1C)N[C@@H](C)c1nnc(o1)c1ccc(cc1)[N+](=O)[O-]	0
ZINC66824975	CC(C)(C)c1ccc(=O)n(n1)CCCOc1ccc2c(c1)OCO2	0
ZINC66861997	CC[C@H](CO)NCc1csc(n1)c1cccs1	0
ZINC66879748	CCS(=O)(=O)N(C)[C@@H]1CC[N@H+](CC1)CC(=O)N(C)C1CC1	0
ZINC66887823	COC(=O)N1CCC(CC1)/[NH+]=C/c1cc(ccc1[O-])[N+](=O)[O-]	0
ZINC66973712	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)CC[NH2+]CC(C)(C)C	0
ZINC67029057	CCCC1=NC(=S)N[C@@H](/C/1=C(/[O-])\OC)c1csc(n1)C(C)(C)C	0
ZINC67096973	c1cc(ccc1/C=N/OCc1nc(on1)c1ccoc1)F	0
ZINC67123041	c1ccnc(c1)C[NH2+]Cc1ccnc(c1)OCC1CC1	0
ZINC67176148	c1ccc(cc1)[C@@H]1[C@H](OC(=O)CN1)c1ccccc1	0
ZINC67183239	Cc1c(c(n(n1)CCO)C)CNC[C@H](c1ccccc1OC)[NH+](C)C	0
ZINC67183414	Cc1cccnc1/N=C(\[O-])/C(=C\c1cc(n(c1C)CC(C)C)C)/C#N	0
ZINC67185216	CCOc1ccc(cc1)[C@@H](C)NCc1csc(n1)C(C)(C)C	0
ZINC67187648	C[C@@H]([C@@H]1CCCO1)[NH2+]Cc1csc(n1)c1ccsc1	0
ZINC67221418	CNC(=O)COc1ccccc1C[NH2+]CCC(=O)NC1CCCC1	1
ZINC67222359	CCc1nc(cs1)C[NH2+]CC(C)(C)[N@H+]1CCC[C@H](C1)C	0
ZINC67223001	CCC[N@@H+]1CC[C@@H](C1)CNCc1ccc(cc1)N(C)C	0
ZINC67223974	C[C@H](CO)[NH2+]Cc1ccc(c(c1)OC)OCCOc1ccccc1Cl	0
ZINC67245721	Cc1ccc(cc1)N(C)S(=O)(=O)c1c(cn(n1)CC(C)C)C(=O)OC	0
ZINC67279156	C[C@H]1C[C@H](CC(C1)(C)C)CC(=O)N[C@@H](C)C(=O)N1CCS(=O)(=O)CC1	0
ZINC67321916	Cc1cccc(n1)Nc1nc(cs1)c1cccc(c1)Cl	0
ZINC67326493	C[C@@H]1CCCC[N@H+]1CCCNC(=O)C(=O)Nc1cccc(c1OC)Cl	1
ZINC67331097	Cc1ccc(cc1)OC[C@H](C)NC(=O)[C@@H](CCSC)NC(=O)N	1
ZINC67446770	c1cc(cnc1)c1cc2c(c(c1)O)OCCN(C2)C(=O)[C@@H]1CCOC1	0
ZINC67447300	COCCn1cc[nH+]c1CN1CCc2c([nH]cn2)[C@@H]1c1ccccn1	0
ZINC67448895	CCOc1ccc(cc1)NC(=O)[C@@H](C)ONC(=O)C1CCCC1	1
ZINC67452919	C[C@@H]1CN(C[C@@H](O1)C)CCCC[NH2+]Cc1ccc(cc1)Br	0
ZINC67473274	c1ccc(cc1)CCc1nc([nH]n1)c1c2c(on1)CCCC2	0
ZINC67489843	CN(C)c1nc2c(c(n1)NCCCCc1ccccn1)CC[NH2+]C2	0
ZINC67500448	C[C@@H](C[NH2+]Cc1ccc(cc1)OC(C)C)Cn1ccnc1	0
ZINC67584402	CCCCN(CCO)C(=O)Nc1cccc(c1C)NC(=O)CCC	1
ZINC67604452	CCNc1cc(nc(n1)C)N1CCN(CC1)C(=O)Cc1ccccc1	1
ZINC67612395	CCOc1ccc(cc1)c1nc(on1)CN(C)S(=O)(=O)C	0
ZINC67641035	CCNc1ncc(cn1)C[N@H+]1CC[C@@H](CC1)N1C[C@H](O[C@H](C1)C)C	0
ZINC67642165	c1ccc(cc1)OCCn1ccc2c(c1=O)cc(c([O-])n2)C#N	0
ZINC67677074	Cc1c(c(n(n1)CCNC1CC([NH2+]C(C1)(C)C)(C)C)C)Cl	0
ZINC67688970	COc1ccc(cc1)n1cnnc1CC[NH3+]	0
ZINC67692155	CN(CC#C)C[C@@]1(CCCN(C1=O)Cc1cccc(c1OC)OC)O	0
ZINC67699395	C[C@H]([C@@H]1CCCO1)NC(=O)N1CCN(CC1)CC1CCCCC1	0
ZINC67723847	c1ccc(cc1)C[N@@H+]1CC[C@H](C1)NCc1c2c([nH]n1)CCC2	0
ZINC67739638	Cc1[nH]c(=O)c2c(n1)CC[N@H+](CC2)Cc1cccn1c1cccnc1	0
ZINC67740076	Cc1ccccc1c1nc(c(o1)C)C[N@@H+](C)Cc1cc(n[nH]1)COC	0
ZINC67742057	Cc1nc(cs1)CN(C)C(=O)c1cc(n[nH]1)Cn1cc[nH+]c1C(C)C	0
ZINC67778714	c1ccc(c(c1)CCNC(=O)C(=O)Nc1ccc(cc1F)Br)Cl	1
ZINC67786788	Cc1ccc(c(c1F)C)c1nccn1[C@@H](C)c1nccs1	0
ZINC67796667	CCOCCn1cc(cn1)[N+](=O)[O-]	0
ZINC67799775	c1cc(cc(c1)OCCN1CCC[NH2+]CC1)[N+](=O)[O-]	0
ZINC67805973	c1cc2c(c(c1)c1c[nH]nc1)O[C@@H](C2)C[NH3+]	0
ZINC67820750	CN(Cc1cccnc1)C[C@H](CCC=C)Oc1ccc(cn1)C#N	0
ZINC67825779	CCO[C@H]1CCCN(C1)C(=O)c1cc(cc2c1nc[nH]2)F	1
ZINC67849943	Cc1ccc(c(c1)Cl)NCC(=O)N1CCC[C@H](C1)C	0
ZINC67855794	Cc1cnccc1CN(C)C(=O)[C@@]1(CC1(C)C)c1cccs1	0
ZINC67860188	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)c1ccc(c(c1)[O-])[N+](=O)[O-]	0
ZINC67880205	COc1cccc(c1OC)c1cc(nc(c1C#N)N)C1CC1	0
ZINC67902312	COc1ccc(cc1)C(=O)N1CCN[C@@H](C1)C(=O)N	0
ZINC67935093	Cn1c[nH+]cc1CN1CCc2c(c3cc(ccc3[nH]2)OC)C1	0
ZINC67954686	CC(C)C[C@H]1C[N@H+](CC[C@@]1(C)O)Cc1cnccc1C(F)(F)F	0
ZINC67955601	Cc1cccc(c1)c1c2c(nc(n1)N)[C@@H](N(C2)C(=O)COC)C	1
ZINC67956464	CCOc1ccccc1c1ccc2c(c1)cn[nH]2	0
ZINC67977175	Cc1c(c(n(n1)CC(C)C)C)CC(=O)OCCc1ccccc1	1
ZINC68005061	CCC[C@@H](C(=O)NNC(=O)c1cc2c(s1)CC[C@@H](C2)C)NC(=O)N	1
ZINC68014838	CCC[C@@H](C(=O)NCc1ccccc1COC)NC(=O)N	1
ZINC68037997	CCCCN(c1ccccc1)S(=O)(=O)c1ccc(cc1)C#N	0
ZINC68042469	C[C@]1(C(=O)N(C(=O)N1)Cc1ccc(c(c1)OC)SC)c1ccccc1	0
ZINC68050745	C[C@@]1(CC1(Cl)Cl)C(=O)NCCOC	1
ZINC68056282	CCS(=O)(=O)CCNC(=O)c1cccc(c1)OCc1cccc(c1)Cl	1
ZINC68067173	COc1ccc(cc1[N+](=O)[O-])CSCCCNc1ncccn1	0
ZINC68112134	COc1ccc(cc1)NC(=O)[C@@H]1CSCN1C(=O)CC1=CCCCC1	0
ZINC68350160	Cc1ccc(cc1S(=O)(=O)N(C)[C@@H](C)c1cccnc1)[N+](=O)[O-]	0
ZINC68359601	C[C@@H](C(=O)Nc1ccc(cc1)N(C)[C@@H]1CC[N@H+](CC1)C)OCC1CC1	0
ZINC68434959	COc1cc(ccc1CNC(=O)CCOc1cccc(c1)C=O)Cl	1
ZINC68525550	CN(C)N([C@@H]1CCS(=O)(=O)C1)C(=O)CCCc1c[nH]c2c1cccc2	1
ZINC68527522	CCCC[C@H](C(=O)NCCN1CCc2c(ccs2)C1)NC(=O)N	1
ZINC68561809	c1ccnc(c1)[C@@H]1[C@H](N2CCSC2=N1)c1cccn1c1ccccn1	0
ZINC68568668	c1ccc2c(c1)C[C@@H]1CCCC(=O)[C@H]1C2=O	0
ZINC68585077	CCOc1ccc(cc1[N+](=O)[O-])C(=O)C[n+]1ccc(cc1C)C	1
ZINC68616885	Cc1c(c(n(n1)CN(CCOC)CC(F)(F)F)C)Br	0
ZINC68677766	CCc1c(sc(c1C#N)NC(=O)C(=O)c1c(nn(c1C)C)C)C	0
ZINC68736938	COCCCNC(=O)CNS(=O)(=O)c1cccc(c1)C(F)(F)F	1
ZINC68740954	c1cc2cccnc2c(c1)[N-]S(=O)(=O)Cc1ccc(cc1)Br	0
ZINC68745818	CCOC(=O)c1cnn(c1NC(=O)CSc1ccccc1C)C	1
ZINC68749654	CC(C)[C@H](C(=O)OC)NC(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC68803689	CCS(=O)(=O)NCC[NH+]1CCN(CC1)Cc1nc(no1)c1cccs1	0
ZINC68814472	Cc1cccc(c1)C(=O)N[C@H](C(C)C)C(=O)NC1CCCC1	0
ZINC68838146	C[NH+](C)[C@@H](CNc1ccc(cc1[N+](=O)[O-])F)c1ccc(cc1)OC	0
ZINC68903814	Cc1cc(c(o1)C)[C@@H](C)NS(=O)(=O)Cc1cccc(c1)F	0
ZINC68918375	Cc1cc(nc(n1)C)N1CCN(CC1)S(=O)(=O)Cc1cccc(c1)F	0
ZINC68922811	C[C@H]1CCCCN1C(=O)COc1cc(ccc1C(=O)C)F	0
ZINC68925884	C[C@@H](C#N)Sc1nc2cc(ccc2o1)S(=O)(=O)N(C)C	0
ZINC68937577	CC(C)c1nc(on1)CCNS(=O)(=O)c1cc(sc1Cl)Cl	0
ZINC68943552	COc1ccccc1N(CC(=O)N)S(=O)(=O)c1ccc(cc1)F	0
ZINC68975319	CN(C)C(=O)c1ccc(cc1)CNC(=O)Cc1cccc(c1)O	0
ZINC69062318	CCC[N@@H+](C)Cn1c(=S)n(c(n1)C)c1ccccc1C	0
ZINC69093819	Cc1cccc(c1S(=O)(=O)N(C)[C@H](C)c1ccco1)[N+](=O)[O-]	0
ZINC69093866	C[C@H](c1ccco1)N(C)S(=O)(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC69110876	CC(C)c1cccc(c1)NS(=O)(=O)c1ccc(cc1F)F	0
ZINC69148869	CCOc1cc2c(cc1/C=C/C(=O)NC[C@@H]1CCCO1)O[C@@H](C2)C	1
ZINC69157217	CCCC(=O)NC[C@@H]1CCCN(C1)C(=O)CCC(=O)NCCC	1
ZINC69189814	CCCn1c(=O)ccc(n1)C(=O)OC[C@H]1CC=CC[C@H]1C	1
ZINC69284308	C[C@@H](/C(=N/S(=O)(=O)c1cc(sc1Cl)Cl)/[O-])OC[C@@H]1CCCO1	0
ZINC69347422	C[C@H](Cn1cccn1)[NH2+]Cc1ccc(cc1)n1cncn1	0
ZINC69355215	Cc1ccc(cc1OC(=O)[C@@H](C)OCCC=C)[N+](=O)[O-]	1
ZINC69416722	CCc1nc(on1)CN(C)[C@H](C)c1ccc(cc1)C	0
ZINC69417151	Cc1ccc(c(c1)S(=O)(=O)NCCNC(=O)Cn1cnnn1)C	1
ZINC69420720	C[C@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](c1ccc(cc1)Br)O	0
ZINC69421266	CCc1nc(on1)[C@H](C)N1CC[N@@H+](CC1)Cc1ccccc1C#N	0
ZINC69434603	C[C@H]([C@H](C)n1cccn1)NCc1cnc(nc1)c1ccccc1	0
ZINC69442936	c1cc(ccc1NC(=O)N[C@@H]1CC[N@@H+](C1)CC(=O)N1CCCCC1)F	0
ZINC69453081	Cc1nc(on1)[C@H](C)[NH2+][C@H](C)c1ccccc1Cl	0
ZINC69454377	c1cc(c(c(c1)F)F)CSCCOc1ccc(cc1)C#N	0
ZINC69459576	Cc1cnn(c1)[C@@H](C)[C@H](C)[NH2+]C1CCCC1	0
ZINC69478004	COC(=O)Cc1ccc(cc1)OC(=O)c1ccc(cc1F)F	0
ZINC69487926	Cc1cc(on1)NC(=O)N(Cc1ccc(cc1)C(=O)NC)C1CC1	0
ZINC69490482	Cc1cc(nc([nH+]1)N)N1CCc2cnc(nc2C1)C	0
ZINC69493190	Cc1nc(n(n1)C[C@@H]1CCC[N@@H+]1Cc1nc2ccccc2o1)C	0
ZINC69493237	C[C@H](c1nc(no1)C1CC1)[NH2+]C[C@@H]1CC[N@H+](CC1)CCO	0
ZINC69518446	CCC[C@@H](C#N)NC(=O)Cc1csc(n1)CC	1
ZINC69520740	CCN(Cc1ccccc1Cl)C(=O)c1ccc(=O)n(n1)C	0
ZINC69521258	CCC[N@@H+](C)Cc1nc(on1)c1ccccc1	0
ZINC69528320	CCCc1cc(n2c(n1)ncn2)N1CC(C1)n1cc(cn1)C	0
ZINC69530303	CC1(CN(CCO1)C(=O)c1csc(n1)c1ccc2c(c1)OCO2)C	0
ZINC69533284	CNS(=O)(=O)c1ccc(cc1OC)NC(=O)c1ccc[nH]c1=O	0
ZINC69557959	Cc1ncc(s1)CN(C)C(=O)C1=Cc2cccc(c2OC1)OC	0
ZINC69560601	CC(C)(CNCc1cc(ccc1O)[N+](=O)[O-])C[NH+](C)C	0
ZINC69565562	CC(C)c1nc(on1)CCCNC(=O)NCC#Cc1ccccc1	1
ZINC69569825	CC/C=C(/C)\C(=O)N1CSC[C@H]1C(=O)N[C@H]1CC[N@@H+](CC1)CC	1
ZINC69571483	C[C@@H](C(=O)N1CCC[C@H]1[C@@H]1CCC[N@H+]1Cc1ccccc1)NC(=O)N	0
ZINC69597870	CC(C)c1nnc2n1C[C@@H](CC2)C[NH2+]Cc1cscn1	0
ZINC69599669	Cc1c(nnn1c1ccccc1Cl)C(=O)N1CCCSCC1	0
ZINC69601355	C[C@@H](C(=O)OCCOCC(F)(F)F)Oc1cccc(c1)C(=O)C	1
ZINC69626485	C1CCC(CC1)[N@@H+]1CCC[C@@H](C1)CC[NH3+]	0
ZINC69627738	c1cc(oc1)[C@H](CN1CCN(CC1)CCOCC(F)(F)F)O	0
ZINC69632248	C[C@@H]([C@H](c1ccc(cc1)Br)O)NC(=O)NCCc1ccccn1	1
ZINC69644934	CC[NH+](CC)CCC[C@@H](C)[NH2+]Cc1cnc(nc1)N1CCOCC1	0
ZINC69654480	c1ccc(cc1)N[C@H]1CC[N@@H+](CC1)CCC#N	0
ZINC69655182	CC[N@H+]1CCC[C@@H]1[C@@H]1CCCN1C(=O)[C@@H]1CC(=O)N(C1)C1CC1	0
ZINC69657971	C[C@H](C(=O)OCCOCC(F)(F)F)NC(=O)c1ccccc1	1
ZINC69663162	Cc1c(ccc(n1)c1ccsc1)C(=O)N1CCCN(CC1)C(=O)C	0
ZINC69665945	CC1(CCCC1)C(=O)Nc1cc(ccc1OCCOC)F	1
ZINC69666615	CCN(CC(=O)NC(=O)NCC=C)[C@@H]1CCN(C1=O)c1ccccc1	1
ZINC69667257	c1ccc(cc1)COC[C@@H](C[N@H+]1CC[C@@H](CC1)CC(=O)N)O	1
ZINC69670036	C[NH+](C)C[C@H]1CCN(C1)S(=O)(=O)c1cccc(c1Cl)Cl	0
ZINC69674985	CN(CC[NH2+]Cc1cccc(c1)OCCOC)c1ccccc1	0
ZINC69677242	Cc1c(cccc1Cl)S(=O)(=O)[N-]c1c(cccn1)OCCCC#N	0
ZINC69700599	CCCCCNS(=O)(=O)Cc1cccc2c1nccc2	0
ZINC69704913	CC(C)C(=O)N[C@H]1CCCN(C1)Cc1ccc(cc1C(=O)OC)F	0
ZINC69705830	CC(C)N(C)S(=O)(=O)N1CCC(CC1)Cc1ccccc1OC	0
ZINC69706118	Cc1cnn(c1)C[C@H]1CCCC[N@@H+]1Cc1ncc(o1)C(C)(C)C	0
ZINC69737417	CCNC(=O)NCc1ccc(c(c1)F)Br	1
ZINC69738537	C[N@@H+](Cc1csc(n1)c1ncccn1)C[C@@H]1CC[N@H+](CC1)CCO	0
ZINC69739099	C[C@@H]1CC[C@H](CC1)NC(=O)C1=CC(=O)CS1	0
ZINC69739515	Cc1cc(n2cc(nc2n1)C[N@@H+]1CCN([C@@H](C1)C)CCOC)C	0
ZINC69740074	COC(=O)C[C@H](c1ccc(cc1)SC)NC(=O)c1ccncc1	0
ZINC69741780	COc1ccc(c(c1)C(=O)N1CCC[C@@H](C1)C[NH+]1CCOCC1)Br	0
ZINC69749809	Cc1ccc(o1)CNCCc1c(cccc1F)F	0
ZINC69755932	Cc1ccc(cc1)[C@@H](C)[NH2+]Cc1cn(nc1C)c1ccccc1	0
ZINC69756071	COc1cccc(c1OC)C[NH2+]Cc1ccccc1OCC=C	0
ZINC69773590	C[C@H]1C[N@H+](CCN1CCOC)C[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC69775468	c1cc(sc1)C(=O)NCCCNC(=O)c1ccc2cc[nH]c2c1	1
ZINC69785274	C[NH+]1CCN(CC1)Cc1ccc(cc1)C[NH2+]Cc1cccc(c1)F	0
ZINC69807837	Cc1ccccc1CCNC(=O)[C@@H](C)[S@](=O)Cc1ccccc1C	1
ZINC69810479	Cc1cnn(c1)CCN[C@H](c1ccccc1)C(=O)N	1
ZINC69810610	c1ccc(cc1)n1c(nnn1)C[NH2+]C[C@@H]1CCCN1c1cccnn1	0
ZINC69814654	Cc1cc(cc(c1)NC(=O)[C@H](C)[S@@](=O)Cc1ccccc1F)C	0
ZINC69815807	Cn1c(nnc1[S-])CCNC(=O)C1(CCC1)c1cccc(c1)F	1
ZINC69817496	Cc1c(c[nH]n1)C[NH2+][C@@H](C)c1ccc(c(c1)OC)OCCO	0
ZINC69842247	CC[C@H]1CN(CCN1CCOC)CCn1cncn1	0
ZINC69843338	c1ccc2c(c1)ccc([nH+]2)NCCNc1ncccn1	0
ZINC69848042	Cc1ncc(s1)C(=O)N1CCC[C@@H]1c1cnn(c1)C	0
ZINC69849434	Cc1cc(on1)CN1CC[NH+](CC1)C[C@@H](COc1ccccc1)O	0
ZINC69849539	CC[C@@H]1CN(CC[N@H+]1CCOC)CCOc1ccccc1F	0
ZINC69853451	Cc1cc(cc(c1Cl)C)OC(=O)c1cccc(c1)C[S@@](=O)C	0
ZINC69869787	c1cc(ccc1c1nc(co1)C[NH2+]C[C@@H]1CC[N@H+](CC1)CCO)Cl	0
ZINC69869884	CCC[N@@H+](CC(=O)N1CCN(CC1)c1ncccn1)CC(F)(F)F	1
ZINC69873358	c1cc(cc(c1)F)n1ccc(n1)C[N@@H+]1CCC[C@@H](C1)Cn1cncn1	0
ZINC69873375	CCc1nc2n(n1)C[C@H](CC2)[NH2+]Cc1nnc(s1)OCC	0
ZINC69877165	c1cc(cc(c1)F)CNCc1csc(n1)C1CC1	0
ZINC69898012	CN(C)c1nc(nc(n1)N)CSc1cccc(c1)Br	0
ZINC69898259	c1ccc(c(c1)c1nc(on1)N1CCN(CC1)CCO)Cl	0
ZINC69899403	Cc1cnn(c1)[C@@H](C)[C@H](C)[NH2+]Cc1ccccn1	0
ZINC69899978	Cn1ccnc1CN1CCCN(CC1)C(=O)COc1ccc(cc1)F	0
ZINC69916181	Cc1ccc(cc1)NC(=O)NC[C@](C)(COC)O	1
ZINC69922100	CC[C@H]1CN(CCN1CCOC)[C@@H](C)c1nc(no1)C	0
ZINC69930090	c1cc(nnc1)N1CCC[C@@H](C1)[NH2+]Cc1nc(no1)c1cccs1	0
ZINC69949761	C[C@@H](C[NH+]1CCN(CC1)Cc1c(ccc2c1nccc2)Cl)O	0
ZINC69954744	c1ccc(cc1)/C=C\C(=O)[C@@H](C#N)C(=O)NC1CCCCC1	0
ZINC69972459	Cc1ccc(cc1)c1nc(no1)C[NH+]1CCN(CC1)CCOC	0
ZINC70005082	CCN1CCO[C@@H](C1)C[NH2+]Cc1ccc(o1)CSC	0
ZINC70013518	Cc1cc(n(n1)C[C@@H]1CCCCN1CC(=O)Nc1cc(on1)C)C	0
ZINC70019777	C[C@@H](c1cccnc1)N1CCN(CC1)Cc1cc(ccc1[N+](=O)[O-])F	0
ZINC70020675	CCOCCN1CC[N@@H+](C[C@@H]1C)CCOc1cccc(c1)C	0
ZINC70040077	COCCN1CC[NH+](CC1)CCOc1cccc2c1cccc2	0
ZINC70162045	c1cc(oc1C(=O)NCC(=O)N[C@@H]1CCC(=O)NC1)Br	0
ZINC70232994	CCS(=O)(=O)N(C)CC1CCCC1	0
ZINC70265498	CCCS(=O)(=O)N[C@@H]1CCCC[C@H]1CC	0
ZINC70397940	CC(C)N1CCN(CC1)S(=O)(=O)c1cccc(c1C#N)F	0
ZINC70451721	CC(C)c1cc(nc(n1)c1ccc(cc1)OC)NC1CC[NH2+]CC1	0
ZINC70462333	CCCCOC(=O)c1ccc(c(c1)[N+](=O)[O-])Sc1nnc(n1N)CC	1
ZINC70462919	Cc1cc(c(c(c1)N)NC(=O)COc1c(cc(cc1Br)C)C)C	0
ZINC70637853	CCc1ccc(cc1)OCCS(=O)(=O)/N=c\1/[nH]c2ccccc2s1	0
ZINC70694939	CCC[C@@H](C)C(=O)NNC(=O)COc1cccc(c1)C	1
ZINC70695427	CC[C@@H]1c2ccsc2CCN1C(=O)c1cc(ccc1OC)[N+](=O)[O-]	0
ZINC70709313	CC[C@@H](C)NC(=O)[C@H](C)N1C(=O)c2cc(c(cc2C1=O)Cl)Cl	0
ZINC70761018	CCOc1ccccc1C(=O)NC[C@H](c1cccc2c1cccc2)O	1
ZINC70763186	c1ccc(cc1)[C@@](CNC(=O)Nc1ccc(cc1)F)(C(F)(F)F)O	0
ZINC70779995	Cc1ccc(c(c1)S(=O)(=O)NC[C@](C)(COC)O)C	0
ZINC70790808	Cc1cc(=O)n2c(csc2[nH+]1)CCNC(=O)C(C)(C)CCl	1
ZINC70817522	CS(=O)(=O)N1CC(C1)C(=O)Nc1cccc(c1Cl)Cl	0
ZINC70927153	CCOC[C@H]1CCCN(C1)C(=O)c1c(n(nn1)c1ccccc1Cl)C	1
ZINC70927529	COc1cccc(c1)c1nc(cs1)C[N@H+](CCO)Cc1ccccc1	0
ZINC70938504	C[NH+](C)CCCNCc1cccc2c1cc[nH]2	0
ZINC70970551	Cc1cc(c(o1)C)CNS(=O)(=O)c1cc(ccc1OC)F	0
ZINC70978568	CCOCCN1CCc2cc(c(cc2[C@@H]1c1cccs1)OC)OC	0
ZINC71088542	CC(C)[N@@H+](CCCC#N)C[C@H](COc1cccc2c1cccc2)O	0
ZINC71118092	COCCCN(Cc1ccc(cc1)Br)[C@@H]1CCS(=O)(=O)C1	0
ZINC71255865	c1nc2c(n1)n([O-])cnc2Br	0
ZINC71256420	CCOC(=O)c1ccc2cncc(c2n1)I	1
ZINC71261408	COCCCNc1c(cc(cn1)C(=O)OC)[N+](=O)[O-]	1
ZINC71278878	Cc1c(c(O)n[nH]1)CC(=O)NC1(CCCC1)C[NH+]1CCOCC1	0
ZINC71283246	c1cc(c(c(c1[C@H]1CC(=Nc2c1c(=O)[nH]n2C1CCCC1)O)F)F)F	0
ZINC71286622	c1ccc(cc1)/N=C\1/C(=C/c2c(nc3n2ccs3)Cl)/SC(=N1)[O-]	0
ZINC71551884	c1cc(sc1)[C@H]([C@H]1CC[N@@H+](CC1)Cc1c(nc2n1ccs2)Cl)O	0
ZINC71613991	CCCC/C=C\[C@](C(F)(F)Br)(F)Cl	0
ZINC71751642	C[NH+](C)Cc1nnc(o1)C(=O)N(C)CC[C@@H](c1ccccc1)O	0
ZINC71753481	Cc1ccc(c(n1)C)c1ccnc(n1)NCC[C@@H](C)n1ccnc1	0
ZINC71753706	CCc1[nH]c(c(n1)C)c1[nH+]ccn1CCCc1c(ncs1)C	0
ZINC71776711	C[C@H](c1ccc(cc1Cl)Cl)C(=O)N(C)C	0
ZINC71780579	Cc1ccccc1S(=O)(=O)N1CC=CC[S@]1=O	0
ZINC71780937	C[C@@]12CCc3ccccc3C1=NC[C@H]2c1ccccc1	0
ZINC71783028	CC(C)(C)OC(=O)C[C@]1(CCC[C@H]1O)C(=O)OC	0
ZINC71790304	c1cc(ccc1n1ccc(n1)CC[NH3+])F	0
ZINC71791240	CC(C)(C)OC(=O)[C@@]1([NH2+]CCS1)C(=O)[O-]	0
ZINC71793692	CCc1ccc(cc1)C(=O)OCc1ccccn1	0
ZINC71793767	CCCn1c(nnc1SCc1ccccc1Br)c1ccncc1	0
ZINC71794591	c1ccc(c(c1)OCC(=O)c1ccc(cc1)OC(F)F)Br	0
ZINC71797370	CC/C=C(/C)\C(=O)N1CSC[C@@H]1C(=O)[O-]	1
ZINC71803926	Cc1cc(n(n1)C[C@H](C)NC(=O)N(C)CCc1ccccc1OC)C	0
ZINC71808183	CCCCCC(=O)Nc1ccnn1Cc1ccc(cc1Cl)Cl	1
ZINC71821582	Cc1[nH+]ccn1CCCNC(=O)c1cc2ccccc2c(=O)[nH]1	1
ZINC71821704	CCc1cc2c(ncnc2s1)N1CCC(CC1)N1CCO[C@H](C1)C	0
ZINC71823481	Cc1nc(on1)[C@@H]1CCCN(C1)C(=O)C1(CCCC1)c1ccccc1	0
ZINC71828539	CCc1c(cc(s1)C(=O)N1CCC[C@H]1Cc1ccccc1)C	0
ZINC71833205	Cc1c(sc2c1c(=O)[nH]c(n2)[C@@H](C)N(C)CCCOC)C	0
ZINC71836514	Cc1csc([nH+]1)N1CCCN(CC1)C(=O)[C@H]1C[C@@H]1c1ccco1	0
ZINC71838534	COc1cc(cc(c1)OC)C(=O)OCc1ccc(nc1)Cl	0
ZINC71843157	c1cn(cn1)[C@H]1CCC[C@@H]1NC(=O)C1CCCCC1	0
ZINC71847836	CCOc1ccc(cc1)[C@H]1CCCN1C(=O)CN1C(=O)CN(C1=O)C	1
ZINC71853760	Cc1ccc(c(c1)C(=O)NCc1cc[nH]n1)I	0
ZINC71856818	COC(=O)N1CCC[C@@H](C1)C(=O)Nc1cc(n[nH]1)c1ccncc1	0
ZINC71857740	Cn1ccnc1[C@@H]1[C@H](CCC(=O)N1CCCOC1CCCC1)C(=O)[O-]	1
ZINC71859539	c1c[nH]c2c1c(ncn2)NC[C@H]1CC[N@@H+](CC1)CCO	0
ZINC71860717	c1cc(cc(c1)F)CNC(=O)COc1ccc(cc1)Br	0
ZINC71863278	CCOCCS(=O)(=O)Cc1ccccc1Oc1ccccc1	0
ZINC71864157	C[C@@H]1C[N@@H+](CCN1C[C@@H](C)O)CCOc1c(cccc1Cl)Cl	0
ZINC71864400	C[C@H]1CN(CC[N@@H+]1C[C@@H](C)O)Cc1ccc(cc1F)C#N	0
ZINC71865782	Cc1cnn(c1)C[C@H]1CCCCN1C(=O)[C@@H]1Cc2ccccc2OC1	0
ZINC71866393	c1ccc(cc1)Cn1cccc1C(=O)N1CCC[C@H]1Cn1cccn1	0
ZINC71873639	C=CCN(Cc1ccccc1)C(=O)C1CCOCC1	0
ZINC71875361	Cc1cnn(c1)C[C@H]1CCCCN1Cc1nnnn1c1ccccc1	0
ZINC71875712	c1cc(cc(c1)OCC[N@H+]1CCC[C@@H]1Cn1cccn1)C#N	0
ZINC71875957	Cc1cnn(c1)C[C@@H]1CCC[N@H+]1CCNS(=O)(=O)c1ccccc1	0
ZINC71877435	C[C@@H](C[N@H+]1CCN(CC1)[C@H](C)C(=O)NCCc1ccc(cc1)OC)O	1
ZINC71877603	CC(C)c1nc2n(n1)C[C@H](CC2)[NH2+]C[C@@H](Cn1cccn1)O	0
ZINC71880735	Cc1ccc(c(c1)[C@H](C[N@@H+]1C[C@@H](C1)n1c(cc(n1)C)C)O)OC	0
ZINC71884398	COc1cc(c(cc1OC)F)NC(=O)COc1ccc(cc1)Cl	0
ZINC71889189	c1ccc(c(c1)N1C[C@H](CC1=O)NC(=O)c1c(nccn1)N)Cl	0
ZINC71894507	Cc1ccc(cc1)C(=O)NCCNc1cncc(n1)Cl	1
ZINC71894514	COC(=O)c1ccc(nn1)N[C@@H]1CCN(C1=O)c1ccccc1Cl	0
ZINC71895958	CC(C)(C[NH2+]Cc1ccc(cc1)OCc1ccncc1)[NH+](C)C	0
ZINC71899604	c1ccc2c(c1)CCN(C2)C(=O)CCCNc1cc(nc(n1)N)Cl	1
ZINC71907609	CCc1ccsc1C(=O)NCCc1[nH+]c2ccccc2n1C	1
ZINC71907813	C[C@@H]1C[C@H](C(=O)O1)[N@H+](C)C[C@@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC71908622	C1CC1NC(=O)N(CCC#N)CC[NH+]1CCOCC1	1
ZINC71910304	CC(C)[C@H]1CCCC[N@@H+]1C[C@@H](COC)O	0
ZINC71911795	CCOc1cccc(c1)NC(=O)N1CC[NH+](CC1)C[C@@H]1COCCO1	1
ZINC71916229	CCCCS(=O)(=O)N(C)C[C@@H](c1ccc(cc1)F)O	0
ZINC71921269	C[C@@H](C(=O)O[C@@H](C)C(=O)Nc1ccc(cc1)Cl)O	0
ZINC71923556	C[C@@H]1CCCC[N@H+]1CCCNC(=O)NCC[N@@H+]1CC[C@H](CC1)C	1
ZINC71958196	COCC[N@@H+](Cc1cccc(c1)F)Cc1ccc(cc1Cl)F	0
ZINC71959122	C[C@@]1(C(=O)NC(=O)N1)c1cccc(c1)NC(=O)c1ccc(cc1Cl)Br	0
ZINC71973763	C[C@H](C(=O)NCCOCC(C)C)Oc1ccc(cc1)c1ccccc1	1
ZINC71976838	C[C@@H]1CN(c2c1cccc2)S(=O)(=O)c1cc(ccc1Cl)S(=O)(=O)C	0
ZINC71978182	Cc1ccc(s1)c1cc(nc(n1)N)c1ccc(cc1)c1ccccc1	0
ZINC71979619	CCOC(=O)C1=NN([C@@](C1)(C)C(=O)[O-])c1ccc(c(c1F)F)F	1
ZINC71980778	CCOc1ccccc1OCCSc1nc(sn1)Cl	0
ZINC71991070	Cc1ccc(cc1F)S(=O)(=O)N(CC(C)C)CC(F)(F)F	0
ZINC72026155	CCCCCC[C@@H](C)NC(=O)NCc1ccccc1n1ccnc1	1
ZINC72055407	C[C@H](C(C)C)NC(=O)Nc1ccc(cc1)N1CCc2c(ccs2)C1	0
ZINC72064210	Cc1cc(ccc1C(=O)N[C@@H](CC(C)C)C[NH+](C)C)[N+](=O)[O-]	0
ZINC72066091	Cc1cc(c(o1)C)[C@@]1(C(=O)N(C(=O)N1)CCOc1ccc(cc1)Cl)C	1
ZINC72076487	Cc1c(cccc1Cl)NC(=O)CCNC(=O)NCC[NH+]1CCCCC1	1
ZINC72091726	c1cc(cc(c1)SC(F)F)NC(=O)c1ccc(cc1)N1CCNC1=O	0
ZINC72095379	Cc1cc2nnc(n2c(n1)C)SCCCSc1ccccc1Cl	0
ZINC72128410	CC(C)Oc1cc(nc(n1)N)c1cc(nc2c1cc[nH]2)NCCO	0
ZINC72133273	C[NH+](C)C[C@H]1[C@H]2[C@@H]1C[N@H+](C2)Cc1ccc(o1)CO	0
ZINC72144873	Cc1cccnc1CN1CCN(CC1)CCSc1ccccc1	0
ZINC72145290	Cc1cccc2c1nc([nH]2)C1CCN(CC1)Cc1cnc(s1)N(C)C	0
ZINC72148180	Cc1ccc(cc1O)C(=O)N1CCC[C@@H](C1)N(C)CC[NH+](C)C	0
ZINC72148242	Cc1cc(n(n1)c1ccc(cc1)C(=O)N1CCSCC1)C	0
ZINC72149192	c1ccc(cc1)CCC(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)N1CCOCC1	0
ZINC72149921	COCCCN1C[C@H]([C@@H]2[C@H]1[C@@H]1CC[N@H+]2CC1)c1cccc(c1)OC	0
ZINC72150611	Cc1nc2c(c(n1)NCCc1ccncc1)C[NH2+]C2	0
ZINC72151890	Cc1cc([nH]n1)C(=O)N1CC[C@@]([C@H](C1)Cc1ccccc1)(C)O	0
ZINC72154025	Cc1cc(c(cc1OC)C)C[N@H+]1CC[C@@H](CC1)c1cc(=O)[nH]c(n1)C	0
ZINC72156147	CCCn1c(c(cn1)CN1CCC(CC1)Oc1ccccc1OC)C	0
ZINC72162268	Cc1cc(ccc1OC)CN(Cc1cccnc1)[C@@H]1CC[N@H+](CC1)C	0
ZINC72164563	CCCn1cc[nH+]c1C[N@H+]1CC[C@@H]([C@@H](C1)O)CO	0
ZINC72170426	Cc1ccc2c(c1)c(n[nH]2)c1cc(nc2c1cc[nH]2)NCCO	0
ZINC72172603	Cc1ccc2cc(c(=O)[nH]c2c1)CN1CCO[C@]2(C1)CNCCOC2	0
ZINC72172634	CC(C)C[N@H+]1CCc2c([nH]cn2)[C@@H]1[C@H]1CC[N@@H+](CC1)CCOC	0
ZINC72192389	c1cnccc1c1nc(nc(n1)Cl)[O-]	0
ZINC72193008	CCC[C@H]1C=CC(=N)S1	0
ZINC72195742	c1cc(c(cc1[C@@H](C(F)(F)F)N)F)OC(F)(F)F	0
ZINC72198217	Cc1cc(c(cc1SC)[C@H](CO)[NH3+])O	0
ZINC72198544	CN(C)c1ccc(cc1[N+](=O)[O-])[C@H](CO)[NH3+]	0
ZINC72201451	CCOC(=O)[C@@H](c1c[nH]c2c1cccn2)N	1
ZINC72221238	c1ccc(cc1)CNc1nc(cc(n1)Cl)Cl	0
ZINC72230469	CC[C@@H](c1ccc(cc1)Cl)NS(=O)(=O)CCOC	0
ZINC72234814	c1ncn(n1)[C@H]1CCCN(C1)C(=O)[C@H]1CC(=O)N(C1)C1CC1	0
ZINC72235539	Cc1nc(n(n1)[C@H]1CCCN(C1)C(=O)[C@@H]1C[C@@H]1c1ccccc1)C	0
ZINC72236558	c1cc(ccc1[N+](=O)[O-])OCc1nc([nH]n1)CC[NH3+]	0
ZINC72241106	Cc1ccc(o1)CN1[C@@H](CCC1=O)C(=O)NCc1ccccc1	0
ZINC72242730	COc1ccc(cc1C(=O)NCC[C@H](c1ccco1)O)Cl	1
ZINC72243283	c1cc(oc1)c1ccc(o1)C(=O)NCC[NH+]1CCOCC1	1
ZINC72250848	Cc1c(c(nn1C)C(=O)OC)[N-]S(=O)(=O)c1ccc2c(c1)OCCO2	0
ZINC72251563	Cc1c(c(n(n1)C)C(=O)OC)NC(=O)c1cc(n(n1)C)OC	0
ZINC72253053	Cc1cnn(c1)CCNCc1[nH]c(=O)c2cc(c(cc2n1)OC)OC	0
ZINC72253379	c1ccc(cc1)Cn1ccnc1CN1CCO[C@@H](C1)Cn1cncn1	0
ZINC72254033	c1ccc2c(c1)CCC[C@@H]2OC[C@@H](C[NH2+]CCn1cccn1)O	0
ZINC72267584	Cc1c(c(n(n1)C)C)[C@H]1CCCN1Cc1nc(on1)c1ccccc1	0
ZINC72267898	CN1CCO[C@@H](C1)C[NH2+]Cc1csc(n1)C1CCCCC1	0
ZINC72270645	Cc1c(c(n(n1)C)C)NC(=O)[C@H](C)[N@@H+]1CCC[C@@H](C1)c1ccn[nH]1	0
ZINC72271902	CC[NH+](CC)[C@H](C)CN/C(=[NH+]\CC=C)/NCc1ccccn1	0
ZINC72276781	Cc1ccc(cc1C)[C@@H](C[NH2+]C[C@@H]1CCCN1c1cccnn1)O	0
ZINC72277395	Cc1c(scn1)CNc1[nH+]c2cc(c(cc2c(n1)N)OC)OC	0
ZINC72277560	CN([C@H]1CCN(C1=O)c1ccccc1Cl)C(=O)c1ccc([O-])nn1	0
ZINC72277741	CN(Cc1cccc(c1)OC)S(=O)(=O)N1CCN2CCC[C@@H]2C1	0
ZINC72277808	CCc1cccc2c1[nH]cc2CCNC(=O)N[C@@H]1CC[C@H](CC1)O	1
ZINC72280331	C[C@H](CN/C(=[NH+]/C1CC1)/N)c1ccccc1	0
ZINC72282625	Cc1cc(c(c(c1)C)Cn1cccc(c1=O)[N+](=O)[O-])C	0
ZINC72289841	c1ccc(cc1)n1ccc(n1)COc1ccccc1n1ccnc1	0
ZINC72292449	Cc1c(nc(o1)c1ccsc1)Cn1cncn1	0
ZINC72295801	C[N@H+]1CCC[C@H](C1)N(C)C(=O)c1ccc(cc1)NC(=O)c1ccc[nH]1	0
ZINC72298524	Cc1cc2c(cc1C)O[C@@H](C2)C(=O)N[C@H]1CCc2[nH+]ccn2C1	0
ZINC72300798	CCCc1nc(cs1)C[N@@H+]1CCC[C@@H](C1)[C@@]1(C(=O)NC(=O)N1)C	1
ZINC72302873	C[C@@H](c1ccc(s1)Br)C(=O)N[C@H](C(C)C)C(=O)N	0
ZINC72306998	Cc1ccc(cc1)OCCNC(=O)[C@H](c1cc(cs1)Br)N(C)C	1
ZINC72308737	CC[C@@](C)(C(F)(F)F)NCc1c(cco1)C(=O)OCC	1
ZINC72312028	Cc1ccc(cc1F)c1nc(on1)[C@H](C)[N@@H+]1C[C@@H](C1)OCC(F)F	0
ZINC72314614	CC[N@H+](CCNC(=O)C(=O)Nc1ccn(n1)CCCOC)C1CC1	1
ZINC72323893	CC(=O)c1cc2cc(cnc2[nH]1)C(=O)Nc1ccccc1OC	0
ZINC72329060	c1cc(cc(c1)Br)c1c(cn[nH]1)C(=O)NCc1ccc(cc1)Cl	0
ZINC72331169	Cc1cccc(c1)CC(=O)OCC(=O)NCc1ccc2c(c1)OCO2	0
ZINC72331816	c1cc(c(c(c1)Cl)C(=O)NCc1ccc(cc1Cl)F)F	0
ZINC72332300	c1ccc(cc1)c1c2c(cc(nc2n[nH]1)c1ccccc1O)C(=O)[O-]	0
ZINC72335223	Cc1c(sc2c1c1nn(c(=O)n1cn2)CC(=O)N1CCCC[C@H]1C)C	0
ZINC72339456	Cc1c(c(nn1C(C)C)N)I	0
ZINC72342058	Cc1c(cn(n1)C)c1c(n2ccncc2n1)NCc1ccc(cc1)F	0
ZINC72342895	c1cc(sc1)c1cnc(nc1c1ccsc1)c1ccncc1	0
ZINC72343464	c1c(c2c(n[nH]c2nc1[C@@H]1CCCC[NH2+]1)N)C(F)(F)F	0
ZINC72354308	Cc1cc(cc(n1)[C@H]1CCC[NH2+]1)Nc1cnccn1	0
ZINC72357050	Cc1nc(cc(=O)[nH]1)[C@H]1CCCC[N@@H+]1CCOC	0
ZINC72357099	Cc1cnc(nc1[C@@H]1CCCN(C1)S(=O)(=O)C)N	0
ZINC72366185	CS(=O)(=O)c1c[nH]nc1[C@H]1CCC[N@H+]1Cc1ccc2c(c1)cc[nH]2	0
ZINC72369357	Cc1nc(cc(n1)Cl)[C@@H]1CCCN(C1)C(=O)C(C)(C)C	0
ZINC72373460	Cc1cc2c(s1)c1cn[nH]c(=O)c1n2CC=C	0
ZINC72381181	Cc1c[nH]nc1[C@@H]1CCC[N@@H+](C1)C1CCCCC1	0
ZINC72381710	CS(=O)(=O)N1CC[C@@H](C1)c1c2cccnc2[nH]n1	0
ZINC72385073	c1ccnc(c1)C[N@H+]1CCC[C@H](C1)Cc1cccnc1	0
ZINC72386525	c1cc(nc(c1)NCc1ccc(cc1)F)[C@@H]1CCC[NH2+]1	0
ZINC72387238	CC[N@H+]1CCC[C@H](C1)Cc1ccc(n[nH+]1)NC	0
ZINC72388872	Cc1cc(ncn1)N1CCC(CC1)(C)c1c(cn[nH]1)S(=O)(=O)C	0
ZINC72390534	c1cc(cc(c1)Cl)S(=O)(=O)N1CC[C@H](C1)c1nnc(o1)c1ccsc1	0
ZINC72408929	COCCN(Cc1nccs1)C[C@@]1(CC[NH2+]C1)O	0
ZINC72409939	Cc1nc(cc(=O)[nH]1)[C@@H]1CCCN(C1)Cc1ccc[nH+]c1N	0
ZINC72415444	Cc1c(cnn1c1ccc(cc1)F)[C@@H](C)Cl	0
ZINC72425466	Cc1ccccc1[C@@H]1CCC[N@@H+](C1)Cc1cc(n(c1C)C)C#N	0
ZINC72431539	Cc1cc(ccc1OCC[N@H+]1CCN(CC1)C[C@@]1(CCC[NH2+]C1)O)Cl	0
ZINC72434291	c1cc(cnc1)CN1CCc2c([nH+]cnc2NC[C@H]2CCCO2)CC1	0
ZINC72440042	c1ccc(cc1)c1ccnc2c1c(=O)[nH]c(n2)NC[C@@H]1CCCO1	0
ZINC72457361	Cc1[nH+]c2c(c(n1)NCC[NH+](C)C)CC[N@@H+](CC2)Cc1ccsc1	0
ZINC72463192	Cc1csc(n1)C[N@H+]1CC[C@@](CC1)(C(=O)[O-])n1cnc2c1cccc2	0
ZINC72463563	Cc1cc(nc([nH+]1)N(C)C)O[C@@H](CCC=C)C[N@@H+]1CCCOCC1	0
ZINC72472254	c1ccnc(c1)c1ccnc2n1nc(n2)c1ccc2c(c1)OCCO2	0
ZINC72472991	C[C@@H](c1ccon1)N(C)Cc1cn(nc1c1ccccc1F)C	0
ZINC72477441	c1cnn(c1)CCNc1cc(nc2n1ncc2)c1ccc(cc1)F	0
ZINC72551984	C1CCC(C1)NC(=O)Cc1nc(on1)CCNC(=O)OCC(F)(F)F	1
ZINC72622574	Cc1nc(cs1)CC(=O)NCCC1=CCCCC1	1
ZINC72626584	Cc1ccc2c(c1)nc(o2)SCc1nnnn1c1c(cccc1C)C	0
ZINC72644197	C[C@@H](COC)NC(=O)c1cn(nc1c1ccc(cc1F)F)C	1
ZINC72670267	COc1cccc(c1OC)C[NH2+]C[C@H](c1ccco1)[NH+]1CCCCC1	0
ZINC72677971	Cc1c(c(on1)C)[C@@H](C)NC(=O)c1ccc(c(c1)OC)[N+](=O)[O-]	0
ZINC72727235	C[C@@H]1CCC[C@@H](C1)[NH2+]Cc1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC72727839	C[NH+](C)Cc1ccc(cc1)C[NH2+]Cc1ccc2ccccc2c1	0
ZINC72733683	CC/[NH+]=C(/NCCc1nnc2n1CCCCC2)\NC[C@H]1CCCO1	0
ZINC72748105	CCC[C@H](C)C(=O)N[C@@H](C)c1cc(ccc1OC)OC	1
ZINC72748498	c1ccc2c(c1)nc(s2)CCNC(=O)c1ccc(cc1Cl)Cl	1
ZINC72757994	COCCn1cnnc1SCc1cc(ccc1OC)OC	0
ZINC72759174	CC/[NH+]=C(/NCc1c(cc(cc1C)C)C)\N[C@H]1CCS(=O)(=O)C1	0
ZINC72840251	COc1cc(cc(c1)OC)CCC(=O)Nc1[n-]nnn1	0
ZINC72853759	C[C@@H]1CC[C@H]([C@@H](C1)C)NC(=O)C(=O)Nc1cccc(c1)OCC#C	1
ZINC72938279	CC[NH+]1CCN(CC1)Cc1cc(=O)c(co1)O	0
ZINC72961182	COc1ccc(cc1)C1(CCCC1)NCc1[nH]ccn1	0
ZINC72976011	CCc1ccc(cc1)c1nc(on1)C[N@@H+]1CCC[C@@H](C1)COCC	0
ZINC72992339	CCOC[C@@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1C)Cl	0
ZINC72993924	COc1ccccc1S(=O)(=O)N(CCc1cccc(c1)F)C1CC1	0
ZINC72995622	CC(C)C[C@@H]1COCCN1S(=O)(=O)c1ccccc1C#N	0
ZINC73006357	C[C@@H](C[NH2+]Cc1c[nH]nc1c1ccc(cc1)OC)Oc1ccccc1	0
ZINC73011794	CC[C@H](C#N)Oc1cccc(c1)CNCc1ccccn1	0
ZINC73021978	CCNC(=O)N1CCN(CC1)Cc1ccc(cc1)C	1
ZINC73041639	Cc1ccc(c(c1)C)CNC(=O)NCCN1C(=O)CCC1=O	1
ZINC73062740	C[C@@H](CNC(=O)N[C@H]1CCN(C1=O)CC(F)(F)F)Oc1ccccc1	0
ZINC73088671	CCCCc1ccc(cc1)NC(=O)[C@@H](C#N)C(=O)CCC=C	1
ZINC73088842	CC[C@@H](C)c1ccc(cc1)N/C(=C(\C#N)/C(=O)CCC=C)/[O-]	1
ZINC73089940	CCCC1(C(=O)N(C(=O)N1)Cc1ccoc1C(=O)OC)CCC	1
ZINC73110212	CCCN(Cc1ccccc1O)C(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	1
ZINC73116318	CC(C)OCCCNC(=O)/C(=C\c1cccnc1)/C#N	1
ZINC73251836	CCCN/C(=[NH+]\C)/NCc1cccc(c1)Cl	0
ZINC73293947	COc1ccc(cc1)CCC(=O)O[C@H](CC#C)c1ccccn1	0
ZINC73449235	CC[NH+](CC)Cc1ccc(cc1)C[NH2+]Cc1cccc2c1nccc2	0
ZINC73504613	c1ccc(cc1)c1nc(cs1)C(=O)NCCCOCC(F)(F)F	1
ZINC73509709	c1ccc(c(c1)[C@@H]1C[C@H]1C(=O)OCCN1CCCC1=O)C(F)(F)F	1
ZINC73519715	CC(C)CN(CC(C)C)C(=O)CCN1C(=O)CCC1=O	0
ZINC73526765	C[C@H](c1ccccn1)OC(=O)CCSc1ccc(cc1)OC	1
ZINC73528586	C[C@H](c1ccccn1)OC(=O)[C@H]1CC(=O)N(C1)CCOC	1
ZINC73534562	Cc1nc2c(s1)[C@H](CCC2)OC(=O)COC[C@H]1CCCO1	1
ZINC73586778	C[C@H]1CCC[C@@H](C1)[N@@H+](C)Cn1c(=S)n2c(n1)CCCCC2	0
ZINC73605882	Cc1ccc(cc1F)c1nc(on1)[C@@H](C)N(C)Cc1ccc(o1)C	0
ZINC73641716	c1cc(cc(c1)I)c1nc2cc(cc(c2o1)C(=O)N)N	0
ZINC73650339	C[C@H](C[NH2+]Cc1ccc(c(c1)OC)OCC=C)N1CCOCC1	0
ZINC73658109	COc1cc2c(cc1OC)[nH]c(=O)n(c2=O)CCC[NH+]1CCOCC1	0
ZINC73701662	c1ccc(cc1)c1cc(nc(n1)Nc1cccc(c1)F)OCC(=O)[O-]	0
ZINC73736966	c1cc(nn2c1nnc2)n1ccc(n1)C(=O)[O-]	0
ZINC73740100	Cc1c(ccc(c1N)/N=N/c1cccc2c1cccc2)N	0
ZINC73760011	c1cc2c(cc1Br)C(=O)N(C2=O)CC(=O)Nc1c[nH]nc1	0
ZINC73771906	c1ccc(c(c1)C#N)N1CCN(CC1)C(=O)c1ccoc1	0
ZINC73780746	CCCNC(=O)C1CCN(CC1)Cc1cn2c(cc(nc2n1)C)C	1
ZINC73823665	c1ccc2c(c1)ncn2C[C@H](CC#N)O	0
ZINC73832820	C[C@@H](COC)OC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F	1
ZINC73865796	C[C@@]1(CC1(Cl)Cl)/C(=N/c1nc(n[nH]1)c1ccc(cc1)OC)/[O-]	0
ZINC73900253	C[C@H]1C[C@@H]1C(=O)Nc1ccc(cc1)C(=O)NN1CCOCC1	0
ZINC73928571	C[C@@H](c1ccccc1)NC(=O)CCSc1nnnn1C(C)(C)C	1
ZINC73973007	Cc1c2cc(ccc2oc1/C(=N/c1nc(n[nH]1)c1ccco1)/[O-])OC	0
ZINC74009848	Cc1ccc(c(c1)C)n1cnnc1SC[C@H](c1cccc(c1)OC)O	0
ZINC74046547	CS(=O)(=O)N1CCC[C@@H](C1)C(=O)Oc1cc(cc(c1)Cl)Cl	0
ZINC74061780	CC(=O)NCCc1ccc(s1)C(=O)Cn1cc(cn1)[N+](=O)[O-]	1
ZINC74104031	C[C@H](c1ccccc1)S(=O)(=O)Cc1coc(n1)c1cccs1	0
ZINC74173576	CCOc1ccc(cc1S(=O)(=O)N(C)C)NCc1cc(on1)C	0
ZINC74177713	C1C[NH2+]Cc2c1nc(s2)C(F)(F)F	0
ZINC74195996	Cc1nc([nH]n1)c1ccc(cc1)C(=O)N(C)[C@@H]1CCC[C@@H]1SC	0
ZINC74268939	COc1cccc(c1)c1nc(on1)CSCC(=O)N1CCCC1	1
ZINC74289414	C[N@H+](Cc1cc(sc1)[N+](=O)[O-])C[C@H](COCc1ccccc1)O	0
ZINC74361109	CCc1c(cnn1c1ccc(cc1)C)C(=O)NN1CCOCC1	0
ZINC74465346	COCCS(=O)(=O)CC(=O)NCc1ccco1	1
ZINC74484851	Cc1nc(on1)COCC(=O)Nc1cnn(c1)CCOC	1
ZINC74496243	CC[C@@H](COCc1cccc(c1)Cl)[NH3+]	0
ZINC74541247	C[C@H](CC1CCCC1)C(=O)NCCCNC(=O)c1cccs1	1
ZINC74567276	CC[C@@H](c1nc(cs1)C)NC(=O)[C@@H](C)CC1CCCC1	0
ZINC74582443	C[C@@H](C(C)C)N(CC(F)(F)F)C(=O)Cn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC74627402	CCOc1cc(ccc1OC)CNC(=O)c1cc(c(c(c1)F)F)F	1
ZINC74631574	c1cc(cnc1)OCCNC(=O)Cc1ccc(cc1)OCC#N	1
ZINC74657720	C[C@@H]1CCCCCN1C(=O)COCC(=O)N1CCCCC[C@H]1C	1
ZINC75006766	C/[NH+]=C(/NCc1ccc(cc1)OC)\NCC1(CCOCC1)SC	0
ZINC75052412	Cc1cc(nc([nH+]1)COC)N[C@@H](c1ccccc1)C1CCOCC1	0
ZINC75093747	CCn1c(cc(n1)C)C(=O)O[C@@H](C)c1ccc(cc1)C#N	0
ZINC75093825	Cc1cc(on1)C(=O)N1CCCN(CC1)C(=O)Cc1cccc(c1)F	0
ZINC75107366	c1cc(cc(c1)F)[C@H]1C[C@@H]1C(=O)N1CC[C@@H](CC1)OC[C@@H]1CCCO1	0
ZINC75107688	CCn1cc[nH+]c1CNc1ccc(c(c1)S(=O)(=O)N(C)C)OCC	0
ZINC75109450	CCOC(=O)/C=C/c1ccc(cc1)NC(=O)N(CCO)C(C)C	1
ZINC75114301	C[NH+](C)[C@@H](CNCc1ccccc1F)c1ccc(cc1)OC	0
ZINC75121982	Cc1ccc(c(=O)[nH]1)C(=O)NC1(CCC1)c1ccccc1	0
ZINC75132666	C[C@H](CN1CCN(CC1)C[C@@H](c1ccc(c(c1)F)F)O)O	0
ZINC75132713	CNc1cc(ncn1)N1CCC[C@H]1C[NH2+]Cc1ccc(o1)Cl	0
ZINC75139861	c1ccc(cc1)[C@@H]1CSCCN1Cc1cc(=O)n2ccccc2n1	0
ZINC75141913	Cc1cc(no1)NC(=O)NCC[S@](=O)C(C)(C)C	1
ZINC75143235	Cc1ccc(c(c1)OCC[NH+](C)C)NC(=O)c1cc(ccc1F)F	1
ZINC75163042	Cc1c(c(n[nH]1)C)S(=O)(=O)NCCn1c(=O)ccc(n1)n1cccn1	0
ZINC75165999	CCCCS(=O)(=O)N[C@@H]1CCC[C@H](C1)OC(=O)Nc1ccc(cc1)F	1
ZINC75171702	c1cc(ccc1OCC(=O)NC[C@@H](c1ccoc1)O)Cl	0
ZINC75242741	CC[C@@H](CO)NC(=O)CCCc1ccc(cc1)Cl	1
ZINC75253462	COc1ccc(cc1)n1c(=N)c(cc(n1)[N+](=O)[O-])C#N	0
ZINC75352742	CCOC(=O)c1cccc(c1)NC(=O)c1cc(n[nH]1)c1ccncc1	1
ZINC75441576	COc1cccc(c1)CNC(=O)c1cc(n[nH]1)c1cccnc1	0
ZINC75500266	CCCCNC(=O)[C@H](C)[S@@](=O)Cc1nc(no1)c1ccc(c(c1)F)C	1
ZINC75504283	CCCc1nc(cs1)CSc1nnc(n1C1CC1)c1ccncc1	0
ZINC75519382	CCCn1c2ccccc2c(n1)CNC(=O)c1c2ccccc2[nH]n1	1
ZINC75535134	Cc1ccccc1n1c(c(cn1)C(=O)Nc1ccc(cc1)N(C)C)C	0
ZINC75540819	CCc1cc(c(o1)C(=O)[O-])C	0
ZINC75558627	CCn1c2ccccc2cc1c1cc([nH]n1)NC(=O)COC	1
ZINC75567681	Cc1ccc2c(c1)c1c(n2S(=O)(=O)c2cccs2)CCC[N@@H+](C1)C	0
ZINC75582026	COCC[N@H+]1CC[C@@H](CC1)NC(=O)Cc1c[nH]c2c1ccc(c2)F	1
ZINC75582221	c1cc(cc(c1)F)Oc1ccc(cc1)NC(=O)N[C@@H]1CCCNC1=O	0
ZINC75584175	CN1CCO[C@H](C1)C[NH2+]Cc1ccc(cc1)N1CCCCC1	0
ZINC75603221	Cc1cnc(cn1)CN1CCC[N@H+](CC1)Cc1nc(on1)C	0
ZINC75607050	C[C@H](c1nc(=O)c2ccccc2[nH]1)N1CC[C@@H](CC1)OC(C)C	0
ZINC75607281	CN/C(=[NH+]/C)/NCCOCC1CC1	0
ZINC75734432	C[C@@H]1CN(C[C@@H](O1)C)CCCNCc1cc(sc1)Br	0
ZINC75759885	CCOc1ccccc1CNCCc1cn2ccccc2[nH+]1	0
ZINC75763005	CC(C)[C@@H](C[NH2+]Cc1ccc(c(c1)F)F)N1CC[N@H+](CC1)C	0
ZINC75800273	Cc1cccc(c1)[C@@H](C[NH2+]Cc1ccc(cc1)F)N1CCOCC1	0
ZINC75809667	COc1cc(ccc1OCC=C)C[NH2+]C[C@H]1CCN(C1)CC(F)(F)F	0
ZINC75825822	Cc1cc(ccc1NCc1cnn(c1)C(C)(C)C)N1CC[NH+](CC1)C	0
ZINC75861408	Cc1ccc2nc(cn2c1)CSCC(=O)N1CCOC(C1)(C)C	1
ZINC75866355	CO[C@@H](CNC(=O)[C@@H]1CCC(=O)N1)c1ccccc1	0
ZINC75876252	CCCS(=O)(=O)N1CCc2c(c([nH]n2)c2ccccc2)C1	0
ZINC75941903	CNc1nc(cs1)C[N@@H+]1CC[C@]([C@H]2[C@H]1CCCC2)(c1ccccc1)O	0
ZINC75953067	Cc1ccc(c(c1)C)NC(=O)N(Cc1ccc(cc1)F)C1CC1	0
ZINC76016867	CC(C)(C)[S@](=O)CCNC(=O)NC[C@@H](C1CCCCC1)[NH+](C)C	1
ZINC76017162	CC(=O)N(C)c1ccccc1NC(=O)c1cc(cc(c1)OC)OC	0
ZINC76018746	CCCCCN(C(C)C)C(=O)c1cn(nn1)c1ccccc1	1
ZINC76045013	Cc1nc([nH]n1)[C@@H]1CN(CCO1)C(=O)CSC	1
ZINC76047247	Cc1cnc(cn1)CN1CCC[C@H](C1)c1nc(on1)C1CC1	0
ZINC76047408	CCc1nc(no1)C[N@H+](C)[C@@H]1CCN(C1)[C@@H](C)c1nc(no1)C1CC1	0
ZINC76049804	CCc1nc(cs1)CN1CCO[C@@H](C1)CNc1cccnn1	0
ZINC76064195	c1ccc(cc1)COC[C@@H]1CCN(C1)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC76090943	CCn1c(cc(n1)C)C(=O)OCc1nc(c(s1)C)C	0
ZINC76105371	C#CCOc1ccc(cc1)CCNC(=[NH2+])N	0
ZINC76126193	CCCCC(=O)N1CSC[C@@H]1C(=O)NCCc1cccc(c1)F	1
ZINC76195186	Cc1ccc(c(c1)S(=O)(=O)Nc1cccnc1OCCOC)F	0
ZINC76202338	CCCS(=O)(=O)[N-]c1ccc(cc1)C(=O)NC[C@@H](C)Cn1cccn1	1
ZINC76214750	CN(CCS(=O)(=O)C)C(=O)CCNC(=O)c1cccs1	1
ZINC76249204	c1cc(ccc1/C=C/C(=O)N(C[C@@H]1CCCO1)[C@@H]1CCSC1)F	0
ZINC76265948	COc1ccccc1CN1CCN(CC1)Cn1cc(nn1)C(=O)OC	0
ZINC76266311	CO[C@@H]1CCCN(C1)Cn1c(=S)n(cn1)c1ccccc1	0
ZINC76300523	C[C@H](CCC(C)(C)C)NS(=O)(=O)Cc1cccc2c1nccc2	0
ZINC76317306	CCOc1cccc(c1)[C@@H](C)[NH2+][C@H](C)c1ccccc1	0
ZINC76320875	c1cc(cc(c1)O)CCNC(=O)c1cccc(n1)C(=O)N1CCCC1	1
ZINC76322755	Cc1csc2n1c(=O)cc(n2)CSCc1ccc2ccccc2n1	0
ZINC76380943	CCCCC(=O)[C@@H](C#N)C(=O)NC(C)C	1
ZINC76382230	CCCCC(=O)[C@@H](C#N)C(=O)NCCCC	1
ZINC76395701	CN(CC(=O)N[C@@H]1C[C@@H]1c1cccc(c1)Cl)S(=O)(=O)C	0
ZINC76417652	CC[C@@H]1C(=O)NCC[N@H+]1CC(=O)NCCCC1CCCCC1	1
ZINC76451211	Cc1c(cn[nH]1)CCCNC(=O)c1cc2cccc(c2o1)OC	1
ZINC76511248	CCCn1c(=O)ccc(n1)C(=O)N1CCCCC[C@H]1c1ccco1	1
ZINC76516387	CCOc1cc(ccn1)C(=O)N1C[C@H](C[C@H]1C)c1ccc(cc1)F	1
ZINC76524650	c1ccc(cc1)[C@@H](C1CCN(CC1)C(=O)Nc1cc(ccc1Cl)F)O	0
ZINC76585533	CCCCCNC(=O)[C@H](C)S(=O)(=O)c1cccc(c1)Br	1
ZINC76650075	CCOc1cccc(c1)CNC(=O)CN(C)Cc1cnn(c1)C	1
ZINC76651861	CN(C)C(=O)CN(C)CC(=O)N(C)CCOc1ccccc1F	1
ZINC76694111	CCO[C@H](C)c1nc(cs1)CN(C)S(=O)(=O)c1ccc(cc1)C	0
ZINC76695809	CCO[C@@H](C)c1nc(cs1)CSc1nnc(n1C1CC1)N	0
ZINC76698562	c1ccc(c(c1)[N+](=O)[O-])OCCSc1nc([nH]n1)c1cccnc1	0
ZINC76719288	CCO[C@@H](C)c1nc(cs1)C[N@@H+](Cc1ccccc1)[C@@H](C)C1CC1	0
ZINC76720953	CCO[C@@H](C)c1nc(on1)CN(Cc1ccc(c(c1)Cl)Cl)C(C)C	0
ZINC76731191	Cc1nc(cs1)C[N@@H+](CCOC)Cc1ccc2c(c1)OCO2	0
ZINC76738255	C[C@H](C(=O)Nc1ccccc1SC)[N@@H+](C)CCCC=C	1
ZINC76780232	c1ccc(cc1)OCC[N@H+](Cc1cccnc1)C[C@H]1CCCO1	0
ZINC76855663	c1cc(cc(c1)C#N)CS(=O)(=O)N1CCCCC[C@@H]1c1ccco1	0
ZINC76865459	CC(C)[C@@H](c1ccc(cc1)OC)NCc1cc2ccccc2[nH]c1=O	0
ZINC76868912	C[C@H](C[NH2+]Cc1cc2ccccc2[nH]c1=O)N1CC[N@H+](CC1)C	0
ZINC76869607	Cc1c(sc(n1)C)C[NH2+]Cc1ccc(cc1)OCC[NH+]1CCCC1	0
ZINC76894803	CCOc1ccc(cc1CNCc1cn2cccc(c2n1)C)[N+](=O)[O-]	0
ZINC76900606	CCCCOc1ccc(cc1OC)C[NH2+][C@H](C)c1csc(n1)C(C)C	0
ZINC76924862	CC[C@@H](C)C(=O)Nc1ccc(c(c1)C)C(=O)N(C)C	0
ZINC76937162	CN(CCCC=C)C(=O)NCc1ccc2cc(ccc2c1)OC	1
ZINC76937550	Cn1cccc(c1=O)NS(=O)(=O)c1ccc(c2c1cccc2)OC	0
ZINC76948785	c1cc2c(cc1[N+](=O)[O-])c(c[nH]2)C(=O)NCCCOC[C@@H]1CCCO1	1
ZINC76950434	CCOCCCNC(=O)[C@H]1CC[N@@H+](CC1)CC(=O)Nc1cc(no1)C	1
ZINC76962037	CCc1cc(sc1C)C(=O)NCCNc1nnnn1c1ccccc1	1
ZINC76969745	CCOC(=O)N[C@@H](C(C)C)C(=O)N1CC[C@H](C1)Nc1ccccc1	1
ZINC76984435	CCn1cc(c(n1)C(C)C)C(=O)NCCCNS(=O)(=O)CC	1
ZINC77000782	C[N@H+]1CC[C@@H](CC1)N(C)CCN(C)C(=O)[C@@H]1Cc2cc(ccc2O1)F	0
ZINC77020995	CC(C)[N@H+](CCNC(=O)NCc1cccc(c1)N(C)C)C1CC1	1
ZINC77102004	Cn1cccc1[C@@H](CNC(=O)NCCc1ccccc1)O	1
ZINC77105443	CC(C)COc1ccc(cc1)S(=O)(=O)NC[C@@](C)(CSC)O	0
ZINC77113468	c1cc(c(c(c1)F)C(=O)NCC[C@H](c1cccs1)O)F	1
ZINC77116775	C[C@@H](C[C@H](C)O)CNC(=O)COCCOc1ccccc1	1
ZINC77118744	C[C@@H](c1ccc(c(c1)F)F)[S@](=O)Cc1cc(on1)c1ccccc1	0
ZINC77119949	c1cc(c(cc1F)F)NC(=O)CN1CCN(CC1)CCn1cc[nH+]c1	0
ZINC77123736	CC(C)N(C1CCC1)C(=O)CCSCc1[nH]c(=O)c2ccccc2n1	1
ZINC77161421	CC(C)c1nccn1CCN1CCN(CC1)C/C=C/c1ccccc1	0
ZINC77168519	C[C@H](/C(=N/c1cccnc1Cl)/[O-])[N@@H+]1CC[C@H](CC1)CC(=O)N	0
ZINC77169867	CC(=O)N[C@@H]1CCCN(C1)CC(=O)Nc1ccnn1C1CCCC1	0
ZINC77174116	Cc1nnc(n1C)CN(C)CCCc1cccc2c1cccc2	0
ZINC77175591	C[C@H](CS(=O)(=O)C)N(C)CC[NH+]1CCCCC1	0
ZINC77179633	CSCCCCNC(=O)Nc1ccc(c(c1F)F)F	1
ZINC77187001	CC(C)CC(=O)Nc1ccc(cc1)NC(=O)NCCCCSC	1
ZINC77195175	CCn1c(nnc1SCCOc1ccccc1OC)c1ccncc1	0
ZINC77201893	Cc1ccc(cc1NC(=O)N1CC[NH+](CC1)C1CC1)NC(=O)C1CC1	0
ZINC77244232	CCCCN(CC)C(=O)CSc1nc2nc(c(c(n2n1)C)C)C	1
ZINC77248229	CC(C)(C)c1nnc(o1)SCC(=O)N(C)CC1CCCCC1	0
ZINC77250257	CCCCS(=O)(=O)N1CCC(CC1)C(=O)Nc1cc(n[nH]1)C	1
ZINC77256678	COc1ccc(cc1)Cc1[nH]c(=O)c2cc(ccc2n1)Cl	0
ZINC77264514	CS(=O)(=O)NC[C@@H]1[C@H]([C@@H](CO1)[NH2+]Cc1ccccn1)O	0
ZINC77270643	CCCCCC[N@@H+]1CCC[C@H]1CN1C[C@H](O[C@H](C1)C)C	0
ZINC77302243	C[C@@H]([C@@H](/C(=N\OC)/[O-])NC(=O)OC(C)(C)C)OS(=O)(=O)C	1
ZINC77315410	c1ccc(cc1)N1CCC[C@@H](C1=O)N1CCC[C@@H](C1)[NH+]1CCCC1	0
ZINC77320804	CCNc1ncc(cn1)C(=O)N1CCCC[C@H]1CCn1ccnc1	1
ZINC77330226	C/C=C/C=C/C(=O)N1CCC[C@H]1c1ccc2c(c1)OCO2	0
ZINC77341638	CC(C)CCN1C[C@]23C=C[C@H](O2)[C@@H]([C@H]3C1=O)C(=O)N1CCSCC1	0
ZINC77342891	C[C@@H](C1CCN(CC1)Cc1c(ccc(c1Cl)F)F)N1CC[N@H+](CC1)C	0
ZINC77389989	C#Cc1cccc(c1)N(Cc1cccs1)S(=O)(=O)c1cccnc1	0
ZINC77391250	CC(C)[N@@H+](CCNS(=O)(=O)c1ccc2ccccc2c1)C1CC1	0
ZINC77392524	c1ccc2c(c1)cnn2CCC[NH2+]C[C@]1(CC[NH2+]C1)O	0
ZINC77407917	COCCCN1C[C@]2(CCCN(C2)C(=O)Cn2ccnc2)CCC1=O	1
ZINC77414543	Cc1ccc(cc1C)NC(=O)[C@@H](C)SCCCNS(=O)(=O)C	1
ZINC77414782	CS(=O)(=O)NCCCS[C@@H]1CCCN(C1=O)c1ccccc1	1
ZINC77418058	c1cc2cccnc2c(c1)CNCc1ccc(cc1)C1OCCO1	0
ZINC77418205	c1cc(ccc1C[NH2+]Cc1cc(ccc1[O-])[N+](=O)[O-])C1OCCO1	0
ZINC77419794	CCCOc1c(cccc1OCC)C[NH2+][C@H](C)[C@@H](C)CO	0
ZINC77421876	CCCC[C@H]1C(=O)N(CCN1Cc1nccn1Cc1ccccc1)C	1
ZINC77467098	C#CCOc1ccccc1C[NH2+][C@@H](CCCO)c1ccccc1	0
ZINC77470340	CC(C)CC(=O)N1CCc2cc(ccc2C1)S(=O)(=O)NCCOC	1
ZINC77483464	CCOC(=O)N1CCC(CC1)NC(=O)C[N@@H+]1CCCC1(C)C	1
ZINC77504709	CNc1nc(cs1)CN1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)c1ncccn1	0
ZINC77516795	COc1cccc(c1)CNC(=O)N[C@@H](CCCO)c1ccccc1	1
ZINC77524065	c1cnc(nc1)N1CCN(CC1)CCn1cc[nH+]c1c1cnc[nH]1	0
ZINC77532485	CC(C)(C)c1cc(n(n1)C)C(=O)OCc1ccccc1OC	0
ZINC77539522	CC[NH+](CC)CCNC(=O)N(C)[C@@H](C)CSC	1
ZINC77546858	CC[C@H]1CC[C@@H](CC1)NC(=O)NCCCOC[C@H]1CCOC1	1
ZINC77557860	c1cnoc1Cn1c(=O)c(cc(n1)C1CC1)C(F)(F)F	0
ZINC77558254	c1c(cc(cc1F)F)CCNC(=O)NCCCOC[C@@H]1CCOC1	1
ZINC77566502	C[C@@]1(C(=O)N(C(=O)N1)CCCS(=O)(=O)C)c1cccc(c1)Cl	1
ZINC77584117	C[C@H]([C@@H](C)N1CCOCC1)NC(=O)NCCCCC(C)C	1
ZINC77586372	CNC(=O)c1cccc(c1)CCNC(=O)N(C)Cc1ccc(s1)Cl	1
ZINC77599694	C[C@H]1CCC[C@H](C1)N(C)C(=O)CNC(=O)OC	0
ZINC77605362	C[C@H](CSC)N(C)C(=O)N[C@@H]1CCC[C@@H](C1)SC	1
ZINC77619553	Cc1ccccc1OCCCN(C)S(=O)(=O)C	0
ZINC77620245	CCc1ccc(cc1)S(=O)(=O)N(CCCOC)CCOC	0
ZINC77623614	CCOC[C@@H]1CCN(CC1)C(=O)N[C@H](C)[C@H](c1ccc(cc1)Cl)OC	1
ZINC77647529	CCn1c(nnc1S(=O)(=O)[C@H](C)c1ccccc1)C	0
ZINC77655130	Cc1c2cc(cnc2[nH]n1)C(=O)N[C@@H]1C[C@H]2C[C@@H]1[C@@H]1[C@@H]2CCC1	0
ZINC77656518	Cc1nc(on1)C[NH2+][C@@](C)(CO)C1CCCCC1	0
ZINC77659841	C[C@@H](CCSC)NC(=O)NCCNC(=O)CC1CCCC1	1
ZINC77667505	CCc1ccc(cc1)CCNC(=O)NC[C@@H](c1ccc(cc1)OC)O	1
ZINC77668028	CC(C)(C)[S@@](=O)CCNC(=O)NCCCSC	1
ZINC77675185	C[NH+](C)Cc1ccc(cc1)CNC(=O)c1cc2c(cc1O)OCO2	0
ZINC77678611	c1ccc(c(c1)NC(=O)c1cc(cc(c1N)[N+](=O)[O-])F)O	0
ZINC77710615	C[C@@H](c1ccc(c(c1)F)F)NC(=O)Nc1ccc(cc1)c1ccn[nH]1	0
ZINC77722141	CC[C@H]1CCCC[C@@H]1NC(=O)Nc1cccc(c1)N1CCCS1(=O)=O	0
ZINC77766202	CCCCC[C@@H](C)NC(=O)C(=O)Nc1cccc(c1)c1nncn1C	1
ZINC77766401	C[C@H](COC)NC(=O)/C(=N/c1c(c(c(c(c1F)F)F)F)F)/[O-]	1
ZINC77793284	C[C@H](CNC(=O)NCCCC[NH+]1CCOCC1)N1CCOCC1	1
ZINC77795294	CCCC[C@H](COC)NC(=O)N(C)CCc1ccc(cc1)F	1
ZINC77809779	CC[C@H](CCO)NC(=O)N[C@@H]1CCCC[C@@H]1C(C)C	1
ZINC77845499	CC1CCN(CC1)C(=O)NCCCCC(C)C	1
ZINC77862562	CN(CCCC=C)C(=O)C(=O)Nc1ccc(cc1)n1cncn1	1
ZINC77862570	Cc1ccc(cc1NC(=O)C)NC(=O)C(=O)N(C)CCCC=C	1
ZINC77889317	C[C@@H](c1nc(no1)c1ccccc1)[S@@](=O)c1ccc(cc1)O	0
ZINC77896215	c1cc[n+]([O-])c(c1)SCCc1ccc(cc1)[N+](=O)[O-]	0
ZINC77902889	c1ccc(cc1)c1nnc(o1)OCCOc1cccc(c1)[N+](=O)[O-]	0
ZINC77904188	CC[C@@H](c1ccc(cc1)F)Sc1nnc(n1C)c1ccco1	0
ZINC77920325	c1cc(c(c(c1)F)[C@H](CNC(=O)C(=O)Nc1cccnc1)O)F	0
ZINC77922406	CCOc1cccc2c1OCC(=C2)C(=O)OCC(F)(F)F	1
ZINC77927936	c1ccc(cc1)c1c(c2ccccn2n1)C(=O)N1CCOCC1	0
ZINC77942038	C[C@@H]1C[C@H]1COC(=O)/C=C/c1ccnc2c1cccc2	0
ZINC77953491	c1cc2c(cc1C(=O)N1CCOCC1)C(=O)c1c2ccnc1	0
ZINC77957455	CC(C)CC(=O)N[C@H](C(C)C)C(=O)OC[C@@H]1CN(CCO1)CC(C)C	0
ZINC77979094	c1ccc(c(c1)c1cnn(c1)C1CCN(CC1)C(=O)C1CC1)Cl	0
ZINC78038572	C[C@H](c1ccc2c(c1)OCCO2)NC(=O)c1ccc(c(c1)COC)F	1
ZINC78049213	Cc1cc(ccc1OC)S(=O)(=O)N1CCN(CC1)[C@H](C)COC	0
ZINC78049955	C[C@@H](CNS(=O)(=O)N(C)C(C)C)N1CC[N@H+](CC1)C	0
ZINC78053795	CCCN(CC1CC1)C(=O)c1cnn(n1)c1ccc(cc1)F	1
ZINC78063242	C[C@H](c1ccc2c(c1)NC(=O)CO2)NC(=O)[C@H](C)c1cccs1	0
ZINC78076383	CCNC(=O)c1ccc(c(c1)NC(=O)[C@H](C)c1cccs1)C	1
ZINC78103811	Cc1ccc2cccc(c2n1)C(=O)N(C)CC(C)(C)C	0
ZINC78112435	CCN(CCOCC)C(=O)[C@@H]1CCCN(C1)C(=O)NCC(C)C	1
ZINC78118121	C[C@@H](c1ccsc1)C(=O)NCc1ccc(cc1OC)Cl	0
ZINC78146003	Cc1ccc(cc1OC)CCNC(=O)C=C(C)C	1
ZINC78158582	CC1([C@H]([C@@H]2[C@@H]1OCC2)NC(=O)c1ccccc1n1cnnn1)C	0
ZINC78164187	CCO[C@H](C)c1nc(on1)Cn1c(noc1=O)c1ccccn1	0
ZINC78194986	Cc1c(c(n(n1)CC(=O)NC[C@@H](C)c1cccs1)C)[N+](=O)[O-]	0
ZINC78250889	CC(C)N1CCN(CC1)C(=O)Nc1ccc(cc1)SC	0
ZINC78253717	CCCCN(CC)C(=O)CN1CCc2c1ccc(c2)S(=O)(=O)N	1
ZINC78254124	CS(=O)(=O)c1ccc(cc1)S(=O)(=O)NCCc1ccc(cc1)C(=O)[O-]	1
ZINC78268091	CCCCOC(=O)/C(=C\c1ccc(o1)CSC(F)F)/C#N	1
ZINC78280058	c1ccc(c(c1)[C@@H](CNCc1ccc(nc1)Cl)N1CCOCC1)Cl	0
ZINC78280114	c1ccc2c(c1)CCN(C2)CC[NH2+]Cc1ccc(nc1)Cl	0
ZINC78290311	CCc1c(nc(nc1Cl)C)NC[C@@H](c1cnn(c1)C)N(C)C	0
ZINC78313838	COc1cc(cc(c1OC)Cl)C(=O)N(CCO)Cc1ccccc1	1
ZINC78322598	CCOc1ccc(cc1)/C=C(/C#N)\C(=O)N[C@@H]1CC[N@H+](CC1)C	1
ZINC78330425	CCCNC(=O)[C@H]1CCN(CC1)C(=O)CCOC[C@H]1CCCO1	1
ZINC78338940	C[N@@H+](CCOc1ccc(cc1)F)C[C@@H](c1ccccc1F)O	0
ZINC78345401	Cc1cccc(n1)CCCOC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F	1
ZINC78352784	C[C@@H](C(=O)NC(=O)NC)N1CCN(CC1)CCOc1ccccc1Cl	1
ZINC78370074	C[C@@H](c1ccccc1)NC(=O)CCSc1nc2ccccc2n1C	1
ZINC78385715	CN(c1ccccn1)S(=O)(=O)c1ccc(s1)Cl	0
ZINC78401282	COc1ccc(cc1)c1cc(nc(n1)c1cccc(c1)OC)Cl	0
ZINC78403730	CCNS(=O)(=O)c1ccc2c(c1)C[C@@H](N2)C	0
ZINC78428718	Cn1c2ccccc2nc1CNCC(=O)N1CCc2c(ccs2)C1	1
ZINC78429811	CC[C@H](c1cccc(c1)Cl)NC(=O)N[C@H](C)COC	1
ZINC78435072	c1ccc2c(c1)[nH]c(n2)CCNc1ccc(c2c1ccnc2)[N+](=O)[O-]	0
ZINC78441042	CCSc1ccc(cc1)[C@@H](C)NC(=O)NCc1ccc2c(c1)OCO2	1
ZINC78458865	CS(=O)(=O)c1ccc(cc1)OCCC[N@@H+](CC1CC1)C1CCCCC1	0
ZINC78462525	c1ccc(cc1)COc1c(cccn1)C[NH2+]Cc1ccc(c(c1)F)F	0
ZINC78471418	c1ccc(cc1)n1c(nnn1)COc1cccc(c1)n1cnnn1	0
ZINC78478057	C[C@@H]1CCCC[N@H+]1CCCNC(=O)CCCNC(=O)OC(C)(C)C	1
ZINC78481525	C/C=C/CS(=O)(=O)[C@@H](C)C(=O)N1CCCC1	0
ZINC78482837	Cc1cc(n(n1)C[C@H](C)C[NH2+]C1CCN(CC1)Cc1ccccc1)C	0
ZINC78484267	COC(=O)Nc1ccc(cc1)C[NH2+]Cc1ccc(cc1F)F	1
ZINC78493329	CC(C)CN(CCOC)Cn1c(=S)n(c(n1)N1CCCCC1)C1CC1	0
ZINC78501918	CCNC(=O)CNC(=O)N[C@H](C)c1ccc(cc1)n1ccnc1	1
ZINC78523893	Cc1ccccc1O[C@@H](C)C(=O)N(C)[C@H](C)[C@@H](c1ccccc1)O	0
ZINC78534947	CC[C@H]1C(=O)NCCN1C(=O)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC78537780	CC(C)CN(CCOC)Cc1coc(n1)c1ccc(cc1)OC	0
ZINC78542959	C[C@H](C[NH2+]Cc1cc(ccc1OC)OC)N1CCOCC1	0
ZINC78575891	CCOC(=O)c1ccc(cc1)NC(=O)CCSc1nc(cc(=O)[nH]1)C	1
ZINC78577185	CCNC(=O)CNC(=O)NC[C@@H](Cc1ccccc1)[NH+](CC)CC	1
ZINC78586638	CCN(CCC#N)C(=O)Nc1ccc(c(c1)n1cccc1)F	1
ZINC78596410	CCN(C)c1ccc(cc1)C(=O)NCCc1nc([nH]n1)c1ccco1	1
ZINC78597263	CN(C)c1ccc(cc1C(=O)NCCCNc1ccccc1)[N+](=O)[O-]	1
ZINC78617305	CCc1nc(cs1)[C@H](C)NC(=O)CCCc1c[nH]c2c1cccc2	1
ZINC78624493	C[C@H](CNC(=O)NC1CCN(CC1)CC(=O)N)N(C)c1ccccc1	0
ZINC78634465	Cc1ccc(c(c1)F)N1C[C@H](CC1=O)C(=O)OC[C@@H]1CCC(=O)N1	0
ZINC78651937	C[C@@H](CS(=O)(=O)C)N(C)C(=O)c1ccc(nc1)SC	0
ZINC78663139	CC(C)(C)c1ccc(cc1)S(=O)(=O)CCNCc1ccccn1	0
ZINC78671192	CCCO[C@@H]1CCCN(CC1)C(=O)Cc1cccc(c1)F	1
ZINC78675686	c1ccnc(c1)CCCC(=O)Nc1ccc(nc1)NC(=O)C1CC1	1
ZINC78686602	c1ccc(cc1)OCCN(CCC#N)CC[NH+]1CCOCC1	0
ZINC78720729	C1C[C@H](OC1)CNC(=O)CN(CCC#N)CCN1CCOCC1	1
ZINC78725176	C[C@@H](c1ccccc1)NC(C)(C)C[NH2+]Cc1cc(cs1)Br	0
ZINC78728210	COC(=O)CCN(CCCC#N)C[C@@H]1CCCO1	1
ZINC78728602	C[C@H](COC)N1CCN(CC1)C(=O)c1cc(ccc1F)Br	1
ZINC78732626	CC(C)CC[C@H](C(C)(C)C)NC(=O)CC[C@@H]1CCCO1	0
ZINC78781738	C[C@H](CC[NH2+]Cc1cnn(c1)C)O	0
ZINC78800199	CC(C)Nc1c(cccn1)C(=O)NCCCNC(=O)c1cccs1	1
ZINC78804528	CN(Cc1ccccc1OC(F)(F)F)C[C@@H]1CCCO1	0
ZINC78806780	CCOc1ccc(cc1OC)CNC(=O)CCc1nc(no1)C	1
ZINC78822664	Cc1cc(c(n1c1[n-]ncn1)C)C(=O)CSc1cccc(c1)OC	0
ZINC78823926	Cc1cccc([nH+]1)CN1CCO[C@H](C1)c1ccc(cc1)F	0
ZINC78848351	Cc1c(c(on1)C)C[C@@H](C)NC(=O)NCc1cc(ccc1F)F	0
ZINC78848958	Cc1c(c(on1)C)C[C@@H](C)NC(=O)NNC(=O)Cc1ccc(cc1)F	0
ZINC78878853	c1ccc2cc(ccc2c1)CNC[C@@H](c1ccco1)O	0
ZINC78885582	CN(C)C(=O)CN(C)C(=O)c1cccc(c1)C(=O)OC	0
ZINC78893875	CCCc1nc(cs1)CN1CCO[C@@H](C1)CNc1cccnn1	0
ZINC78912024	CCCOc1ccc(cc1OCC)C[NH2+][C@H](C)[C@H]1CCCO1	0
ZINC78916415	c1cc(c(c(c1)Cl)CS(=O)(=O)C[C@H]1CCCCO1)Cl	0
ZINC78920781	CCCN(CCC)C(=O)[C@H](C(C)C)NC(=O)c1ccccc1OC	1
ZINC78962339	CCOc1ccc(cc1)S(=O)(=O)N1CCC(CC1)[N@H+]1CCO[C@H](C1)C	0
ZINC78964760	CCN(Cc1cccs1)C(=O)Nc1cnn(c1)C[C@H]1CCCO1	0
ZINC78968682	C[N@@H+](CCNS(=O)(=O)c1ccccc1)Cc1ccc(s1)Cl	0
ZINC78987508	c1cc(ccc1C[S@@](=O)c1ccc2c(c1)OCCCO2)C#N	0
ZINC79020400	COc1ccc(cc1OC)S(=O)(=O)Nc1cc(ccc1O)Br	0
ZINC79030067	CC[C@H](C(=O)N)Nc1cccc(c1)COCCc1ccccc1	1
ZINC79030611	CCNC(=O)CN1CC[NH+](CC1)Cc1ccc(nc1)Cl	1
ZINC79030856	Cc1cc(n(n1)c1ccc(cc1F)NC(=O)c1cccnc1Cl)C	0
ZINC79032699	c1cc(ccc1c1cc2nc(cc(n2n1)Cl)Cl)Br	0
ZINC79058712	CS(=O)(=O)NCCC[N@@H+]1CCCCC[C@H]1/C=C/c1ccccc1	0
ZINC79087291	Cc1cccc2n1cc([nH+]2)CSc1c2c(ccs2)ncn1	0
ZINC79093741	CCCCN(CC)C(=O)NCCC[N@@H+]1C[C@H](O[C@@H](C1)C)C	1
ZINC79145563	CCOCc1ccccc1NCc1cc2c(c(c1)OC)OCCO2	0
ZINC79145725	CC(C)CN(CCOC)C(=O)NCc1ccc(cc1C(F)(F)F)F	1
ZINC79242022	Cc1nc2ccccc2n1CCCNS(=O)(=O)N(C)C(C)C	0
ZINC79249448	C[C@H](c1ccc(cc1)C(F)(F)F)[NH2+]Cc1ccc2c(c1)CCO2	0
ZINC79264105	C[NH+](C)[C@@H](CNC(=O)NC[C@@H](c1ccc(cc1)F)O)C1CCCCC1	0
ZINC79270136	C[NH+]1CCN(CC1)c1cc(ccn1)CNS(=O)(=O)N(C)CCC#N	0
ZINC79270368	C[C@@H]1CCC[N@@H+](C1)CCNC(=O)N(CCO)Cc1ccccc1	1
ZINC79287397	Cc1cc(ccc1F)c1nc(on1)[C@@H](C)Nc1ccc(cc1)OC	0
ZINC79291544	c1ccc(c(c1)[C@H]1C[C@H]1C(=O)NCCC(=O)N1CCCCC1)Cl	1
ZINC79308929	Cc1ccc(c(c1)C)C[NH2+][C@H](C)C(=O)Nc1ccccc1	0
ZINC79336371	CN(CC1CC1)C(=O)[C@H](CCC(=O)N)NC(=O)OCc1ccccc1	0
ZINC79361196	CCOCCC[N@@H+]1CC[C@@H]([C@@H](C1)C)NC(=O)[C@@H]1CCCO1	1
ZINC79368991	CC(C)(C)c1nc(no1)CSCC(=O)N(CC=C)CC=C	1
ZINC79393330	c1ccc(cc1)C[N@H+]1CCC[C@@H]1CNCC(=O)[O-]	1
ZINC79416458	CCN(C[C@@H]1CC[N@H+](CC1)CCO)C(=O)C	1
ZINC79416659	CC(=O)NC[C@H]1CCCCN1CC[NH3+]	1
ZINC79577141	C[C@@H](c1ccc(cc1)[N+](=O)[O-])OC(=O)COc1ccccc1OC	0
ZINC79602089	CCCCN(C)S(=O)(=O)N1CCC(CC1)N(C)c1ccccc1	0
ZINC79634487	c1cc(cc(c1)I)NC(=O)N1CCCSCC1	0
ZINC79707659	CC1(CN(CCO1)C(=O)c1c(c2cc(ccc2[nH]1)Cl)Cl)C	0
ZINC79724151	c1cc(cc(c1)[N+](=O)[O-])CNc1ccc(c(c1)F)OC(F)F	0
ZINC79819368	CNC(=O)c1ccc(c(c1)NC(=O)CCOCc1ccccc1)Cl	1
ZINC79849673	CN(CC1CC1)C(=O)NC[C@H](c1ccco1)[NH+]1CCCCC1	0
ZINC79901430	Cc1ccc(cc1)C(=O)NCCNC(=O)c1cccc2c1cc[nH]2	1
ZINC79905170	COC(=O)CC[N@H+]1CCCCC[C@@H]1c1ccccc1	0
ZINC79915347	C[C@@H]1CN(C[C@@H](O1)C)CCCNCc1csc(n1)C(C)C	0
ZINC79968787	Cc1ccccc1[C@H]1CCCN1C(=O)NCCOCC(F)(F)F	1
ZINC80011292	c1ccc2c(c1)cccc2CC(=O)NCC(=O)N[C@]1(CCSC1)C#N	0
ZINC80042410	CC(C)(C)[C@H](c1cccs1)NC(=O)N(CCO)Cc1ccccc1	1
ZINC80054188	Cc1ccc(c(c1)C)CNC(=O)NNC(=O)c1ccc(cc1)Cl	0
ZINC80133436	CN(CCOc1ccccc1)C(=O)Nc1ccccc1[S@@](=O)C	1
ZINC80197399	C[C@@H]1CN(C[C@H](O1)C)C(=O)C(=O)Nc1ccc(cc1)n1cncn1	0
ZINC80346310	c1ccnc(c1)c1nn2c(nnc2s1)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC80346385	CCc1nnc2n1nc(s2)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC80442110	c1cc(c(cc1NC(=O)C[C@H]1CCC=C1)F)n1ccnc1	0
ZINC80537929	COCc1cc(ccc1N1CCN(CC1)c1cc[nH+]cc1)[N+](=O)[O-]	0
ZINC82107611	CCSc1ccc(s1)C(=O)N[C@@H]1CCCC[N@@H+](C1)Cc1[nH+]cc[nH]1	1
ZINC82109013	CCCC[C@@H]1CN(C(=O)CN1C(=O)COC)c1cccc(c1)Cl	1
ZINC82120182	CC[C@@H]1CN(CC[N@H+]1C(C)C)C(=O)Cc1ccc(c(c1F)F)F	0
ZINC82126281	CNc1nc2c(c(n1)C(=O)N1CCCC1)CN(CC2)C(=O)CCOC	1
ZINC82138270	CCOC(=O)NC[C@@H]1C[C@@H](CN1C(=O)c1[nH]ncn1)F	1
ZINC82139256	CCOc1ccc(cc1)CN1CCn2c(cc(n2)CNC(=O)C)C1	1
ZINC82156532	Cc1c(scn1)CCC(=O)N[C@H]1CC(=O)N(C1)c1ccccc1	0
ZINC82164131	COC(=O)Cn1cc(nn1)CCCl	1
ZINC82166167	Cc1ccc(cc1)c1ccc(cc1)Cl	0
ZINC82168567	Cc1cc(ccc1OCc1ccccc1)c1c(c[nH]n1)C=O	0
ZINC82419102	CC(C)(C[NH2+]Cc1ccc(cc1Cl)Cl)O	0
ZINC82419185	Cc1ccc(c(c1)C)C[NH2+]CC(C)(C)O	0
ZINC82531400	CCOc1ccc(cc1Cl)CCO	0
ZINC82680445	CC[NH2+]C[C@H](C(F)(F)F)O	0
ZINC82703690	C(COCCF)[NH3+]	0
ZINC82994018	Cc1ccc(s1)[C@H](C)[NH2+]CC[C@@H](C)O	0
ZINC83237735	c1cc(ccc1CC[NH2+]Cc1ncc(s1)c1ccc(cc1)Cl)Cl	0
ZINC83251192	Cc1ccc2c(c1)nc([nH]2)CNCCc1ccccc1Cl	0
ZINC83251559	CC(=O)c1c(on[n+]1CCc1ccc(c(c1)OC)OC)NC(=O)C	0
ZINC83254513	C/C(=N\NC(=O)c1ccncc1)/C(=N\[O-])/C(=O)Nc1ccccc1	0
ZINC83284268	Cc1ccc2c(c1)c(c([nH]2)CC[NH2+]C)C	0
ZINC83308453	c1ccc(cc1)C/C(=C/c1c(cc(cn1)C(F)(F)F)Cl)/C(=O)[O-]	0
ZINC83312199	CC[C@@H](c1ccc(cc1)O)[C@@H](C(=O)[O-])[NH3+]	0
ZINC83314907	CCCC(=O)/C(=N/OCc1ccc(cc1Cl)Cl)/C(=O)[O-]	1
ZINC83325290	c1ccc(cc1)[C@H](CCC(=O)N/N=C\c1ccc(c(c1)[N+](=O)[O-])[O-])O	0
ZINC83326408	C=C[C@H]1C[N@H+]2CC[C@@H]1C[C@@H]2[C@@](c1ccnc2c1cccc2)([O-])Cl	0
ZINC83331857	Cc1c([O-])nc(nn1)N/N=C\c1cc(ccc1O)Cl	0
ZINC83339420	C1[C@H](C[NH2+][C@@H]1CN)O	0
ZINC83389642	C[C@@H]1CCC[C@@H]1Nc1cc(ccc1F)F	0
ZINC83389793	C[C@H]1CCC[C@@H]1[NH2+]CCC[NH+](C)C	0
ZINC83451838	C[C@H]1CN(CC[NH2+]1)c1ccc(cc1C(F)(F)F)F	0
ZINC83690607	c1ccc2c(c1)CC[C@H]2[NH2+]C(CO)CO	0
ZINC83820332	CCc1cc(n[nH]1)NS(=O)(=O)c1cc(n(c1)C)C(=O)OC	0
ZINC83823742	CCc1ccc(cc1)NC(=O)NCCc1cscn1	1
ZINC83827886	CCc1cnc(s1)CN(C)C(=O)Nc1cnn(c1)CC(C)C	0
ZINC83830154	CCc1nc(n[nH]1)[C@H]1CN(CCO1)CCn1c(=O)n2ccccc2n1	0
ZINC83859287	CN(C[C@@H]1CN(CCO1)Cc1ccc(s1)Cl)c1cccnn1	0
ZINC83877224	CN1[C@@H]([C@H](CCC1=O)C(=O)NCC#N)c1ccc(cc1)C(F)(F)F	1
ZINC83890168	COC[C@H](C[N@@H+]1CC[C@H](CC1)C(F)(F)F)O	0
ZINC84191242	Cc1ccc(cn1)CCNC(=O)[C@H](C)OC1CCCCCC1	1
ZINC84258412	Cc1cnc(cn1)CN(Cc1ncc(o1)C)[C@H]1CC[N@@H+](C1)C	0
ZINC84706171	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H]1CCC[N@H+]1Cc1cnc2n1cccc2	0
ZINC84736232	CC[C@@H]1CN(CC[C@@H]1[NH2+]C/C=C/c1ccccc1)S(=O)(=O)C	0
ZINC84744618	CCCCNC(=S)N(C)/N=C/c1ccc(cc1)N(CC)CC	0
ZINC84843750	CCc1ccc(cc1)[C@@H](C)NC(=O)NCCCc1c(noc1C)C	1
ZINC84869490	Cc1ccc(cc1Br)NC(=O)NCCCc1c(noc1C)C	1
ZINC84879734	Cc1cc(ccc1OC)CNC(=O)NCCCc1c(noc1C)C	1
ZINC84913670	c1ccc(cc1)c1nc(cs1)CCNC(=O)N1C[C@@H]2CC[C@H]1C2	1
ZINC84919536	C[C@H](C(=O)NC1CC1)SCc1ccc(cc1F)F	0
ZINC84926912	CCC[C@@H](C)c1cc(n[nH]1)NC(=O)c1cc(c(o1)C)S(=O)(=O)N(C)C	1
ZINC84977380	Cn1cc(cn1)[C@H](CNC(=O)/C=C/SCc1ccco1)N(C)C	1
ZINC85125536	CCCC[N@H+]1CC[C@@H](CC1)N/C(=[NH+]\CC)/NCC1(CCCCC1)O	0
ZINC85219864	CC(C)C[NH2+]Cc1cc(ccc1Br)Cl	0
ZINC85221323	c1cc2c(cc1Br)OC[C@H](C2=O)N	0
ZINC85224432	c1cc2ccoc2c(c1)CO	0
ZINC85252225	C[C@@H]([C@H](C)SC[C@@H]1CCCN(C1)S(=O)(=O)C)O	0
ZINC85277268	C#CCNc1cc(ccc1Cl)N1CCCC1=O	1
ZINC85296740	Cc1cccc(c1NC(=O)Cn1cc[nH+]c1)Cl	0
ZINC85297454	Cc1cccc(c1NC(=O)[C@@H](C)c1ccsc1)Cl	0
ZINC85307724	C[S@@](=O)c1ccc(cc1)C[NH2+]C[C@H]1CC[N@@H+](CC1)Cc1cccs1	0
ZINC85332991	c1ccc2c(c1)C[C@@H]([C@@H]2NCc1cc(cs1)C#N)O	0
ZINC85362328	C[C@@H](C(C)(C)C[NH+](C)C)NC(=O)N[C@H]1C[C@H]2CCC[C@@H](C1)[N@@H+]2C	0
ZINC85383531	Cc1ccc([nH+]c1)NCCCNC(=O)[C@@H]1CCC[N@@H+](C1)C	1
ZINC85408264	c1ccc2c(c1)c(cc(=O)[nH]2)CNC(=O)N[C@@H]1CCC[C@@H](C1)C1CC1	0
ZINC85413129	CCC(CC)[C@@H]1CCN(C1)C(=O)NC[C@H](CCO)CC(C)C	1
ZINC85415580	CCN(Cc1ccc(s1)Cl)C(=O)NC[C@@H](CCO)CC(C)C	1
ZINC85432077	Cc1ccc2ncc(c(=O)n2c1)C(=O)N[C@H](C#N)C(C)(C)C	0
ZINC85457340	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCCCNC(=O)c1cccnc1NC(C)C	1
ZINC85466816	CCNC(=O)N1CC[NH+](CC1)C[C@H](C1CC1)O	1
ZINC85543310	C/[NH+]=C(/NCCOC[C@H]1CCCO1)\N[C@H]1CC[N@H+](C1)CC1CCCC1	0
ZINC85552685	CSc1ccc(cc1)NC(=O)N(CCCO)[C@H]1CCc2c1cccc2	1
ZINC85562099	Cc1cc(c(o1)C)[C@H](CCNC(=O)Nc1cccc(c1OC)OC)O	1
ZINC85682094	CCC[C@H](C)CC(=O)NNc1cccnc1Cl	1
ZINC85793521	Cc1ccccc1n1c(cc(c1C)C(=O)CN1CCC[C@@H]1C(=O)N)C	0
ZINC85823318	Cc1cc(c(n1CCCOC)C)C(=O)C[N@H+](C)C1CCC1	1
ZINC85823534	Cc1cc(c(n1CCOC)C)C(=O)CN1C[C@H](S[C@H](C1)C)C	1
ZINC85889414	Cc1cc(=O)nc([nH]1)SCc1nc(no1)c1ccc(cc1)Br	0
ZINC85902729	c1ccc(cc1)N(CCCO)CC(=O)N1CCC[C@@H](C1)C(=O)N	1
ZINC85993134	c1cc(nnc1)NCCOC(=O)[C@@H]1CCCCN1C(=O)c1ccco1	1
ZINC85993339	c1ccc(cc1)Cn1cc(nn1)C(=O)OCCNc1cccnn1	1
ZINC86012804	c1cc(n[nH+]c1)NCCOC(=O)c1conc1c1ccc(cc1)Cl	1
ZINC86013163	CC(C)(c1ccccc1)C(=O)OCCNc1ccc[nH+]n1	1
ZINC86013555	c1cc(cc(c1)F)C1(CCC1)C(=O)OCCNc1cccnn1	1
ZINC86013830	CC(C)c1ccc(cc1)OCC(=O)OCCNc1cccnn1	1
ZINC86015000	CCCCOCC(=O)OCCNc1ccc[nH+]n1	1
ZINC86029980	c1cnn(c1)c1ccc(cc1)C(=O)Oc1ccc2cn[nH]c2c1	0
ZINC86039374	Cn1ccnc1[C@@H](CCc1ccccc1)OC(=O)COCC(F)(F)F	1
ZINC86039890	Cc1nc(on1)CCC(=O)O[C@H](C)[C@H]1CCOC1	0
ZINC86055967	c1ccc2cc(ccc2c1)OC/C(=N/S(=O)(=O)C1CCCC1)/[O-]	0
ZINC86167510	CCCCn1c(=O)ccc(n1)C(=O)Nc1c(ccc(c1C)[N+](=O)[O-])C	1
ZINC86171130	Cc1ccc(s1)c1cc([nH]n1)[N-]S(=O)(=O)c1ccc(cc1)OC	0
ZINC86200078	CCCc1nc(cs1)CNc1cc(ccc1OC(F)F)[N+](=O)[O-]	0
ZINC86208995	C[S@@](=O)Cc1ccc(c(c1)NCc1nnc(o1)C1CC1)Cl	0
ZINC86331506	Cc1cc([nH]n1)NC(=O)C1=Cc2cccc(c2OC1)OC	0
ZINC86363255	C[C@H](CNC(=O)N[C@@H]1CC[N@H+](CC1)CC[NH+](C)C)Nc1ccccc1	0
ZINC86911558	CC[C@H]1CCC[C@H](C1)N/C(=[NH+]/C)/NCCCc1nnc2n1cccc2	0
ZINC86962942	c1cc(ccc1c1cscn1)C(=O)NC[C@@H]1CCCO1	0
ZINC86964599	C=CCNC(=O)Cc1ccc(cc1F)F	1
ZINC86965978	CC[C@H](C)C[S@](=O)Cc1cccc(c1)S(=O)(=O)N(C)C	0
ZINC86969216	CCCC[S@@](=O)Cc1nc(on1)c1ccc(cc1)OC	0
ZINC86991425	Cc1ccccc1CN(C)C(=O)Cc1c(cccc1F)F	0
ZINC87159378	c1cc(c(cc1CC(=O)Nc1ccc2c(c1)ccc(=O)o2)F)F	0
ZINC87190254	COCCCCN(Cc1ccccc1)C(=O)Cc1ccc(cc1F)F	1
ZINC87217953	CCCC(C)(C)NC(=O)c1cc(c(cc1C)OC)OC	1
ZINC87235106	C[N@H+]1CC[C@@H](CC1)CCNC(=O)c1ccc(cc1)c1cscn1	1
ZINC87279686	CCN(CC)C(=O)CCC(=O)NCCc1ccc(cc1F)F	1
ZINC87298641	c1ccc(cc1)c1cc(sn1)NC(=O)CCSc1ccccn1	1
ZINC87323062	CC(=O)N1CCN(CC1)C(=O)CCNC(=O)Cc1c(cccc1F)F	1
ZINC87323653	CC[C@@H](c1ccncc1)NC(=O)CCc1cccc(c1)[N+](=O)[O-]	0
ZINC87342772	CC(C)(C)[C@@H](C(=O)N)NC(=O)CCSc1ccccn1	1
ZINC87365351	CCS[C@@H]1CCC[C@@H](C1)NC(=O)CCc1cccc(c1)[N+](=O)[O-]	1
ZINC87427780	c1ccc(cc1)C1(CC1)C(=O)NCc1cn(nn1)c1ccccc1	0
ZINC87435218	COc1ccsc1C(=O)NCc1ccc(cc1CSC)F	1
ZINC87479416	CCN(C[C@H](c1ccc(cc1)C)O)C(=O)Cn1ccc(=O)n(c1=O)C	0
ZINC87484375	c1cc(c(c(c1)F)CC(=O)N[C@@H](C#N)C1CCCCC1)F	0
ZINC88197144	CCc1nc2n(n1)CCC[C@@H]2NC(=O)CCOCC(F)(F)F	1
ZINC88210318	COc1ccc(c(c1)NC(=O)Cc1cn2ccsc2n1)F	0
ZINC88221504	C[C@@H]1CN(c2ccccc2S1)C(=O)c1ccnc(c1)N(C)C	0
ZINC88226713	CCC(=O)N1Cc2cc(ccc2C[C@H]1c1ccccc1)Cl	0
ZINC88232681	c1ccc(c(c1)n1cc(cn1)NC(=O)C[C@@H]1CCC=C1)F	0
ZINC88234871	Cc1ccc(cc1F)[C@H](C)NC(=O)C[C@@H]1CCC=C1	0
ZINC88253755	Cc1ccn2c(c1)n[nH]/c/2=N\C(=O)CCCn1ccnc1C	1
ZINC88466430	C([C@@H]1[C@@H]([C@H]([C@@H]([C@@H](O1)N=[N+]=[N-])O)O)O)O	0
ZINC88502543	CC[C@H](C)C[N@@H+]1CCC[C@@H](C1)C(=O)NCC	1
ZINC88521420	CC[C@H]1C(=O)N(C(=O)N1)CCCc1ccc(cc1)Cl	1
ZINC88521874	c1cc(ccc1CCCO/N=C(\[C@H]1CCOC1)/N)Cl	0
ZINC88522358	CCCc1nc(no1)CO/N=C(\c1cc2ccccc2o1)/N	0
ZINC88524245	CCN(CCC#N)C(=O)CNc1ccccc1n1cccn1	1
ZINC88562401	CC[C@H]1CN(c2ccccc2C[N@@H+]1CCOCC)C	0
ZINC88563506	CCc1nc2n(n1)CCC[C@@H]2NC(=O)NCc1cc(ccc1O)OC	0
ZINC88573840	CCSCCN1CC[S@@](=O)C(C1)(C)C	0
ZINC88574975	CC1(CN(CC[S@@]1=O)Cc1csc(n1)c1ccccc1F)C	0
ZINC88576166	CC1(C[N@@H+](CC[S@]1=O)CC(=O)N(C)c1nccs1)C	0
ZINC88595866	CC[C@H](C)C[NH+]1CCN(CC1)C(=O)CN1C(=O)CCC1=O	0
ZINC88597291	c1c(occ(c1=O)O)CN(CCC#N)CCC(F)(F)F	0
ZINC88597650	c1cc(ccc1CN(CCC#N)CCC(F)(F)F)Cl	0
ZINC88599481	C[C@@H](C(=O)N(C)[C@@H]1CCS(=O)(=O)C1)[N@H+](C)CCOCC1CC1	1
ZINC88599691	C[C@H](C(=O)N(C)c1ccccc1)[N@H+](C)CCOCC1CC1	1
ZINC88600251	C[C@@H](C(=O)Nc1ccc(cc1)OC)[N@@H+](C)CCOCC1CC1	1
ZINC88603377	C[C@H](CCNC(=O)N[C@H](C)CCCO)c1cccc(c1)C(F)(F)F	1
ZINC88615933	CC1(C[N@@H+](CC[S@]1=O)C[C@@H](COCc1cccc(c1)OC)O)C	0
ZINC88616437	C[C@@H]1CC[N@H+](CC1)C[C@H](CN(C)CCOCC1CC1)O	0
ZINC88618004	Cc1cc(ccc1CCNC(=O)N(CC[NH+](C)C)Cc1ccco1)F	1
ZINC88703704	C[C@H]1CCC[C@@H]1[NH2+]CCC[N@@H+]1CCC[C@@H](C1)C(=O)N	1
ZINC88751780	CSCc1cc(ccc1CNCc1cnc(s1)c1cccnc1)F	0
ZINC88753240	Cc1ccc(c(c1)OC[C@H]1CCOC1)C[NH2+]Cc1cc(ccc1F)F	0
ZINC88753917	Cc1ccc(c(c1)OCCCOC)C[NH2+]Cc1ccc(s1)C	0
ZINC88758460	CCN(c1ccccc1)S(=O)(=O)c1ccc(nc1)N[C@@H](C)CCCO	0
ZINC88759042	Cc1c(cc(c(c1[N+](=O)[O-])N(C)CCOCC1CC1)[N+](=O)[O-])CO	0
ZINC88764449	C[C@@H](c1cccc(c1)N1CCCC1)[NH2+]Cc1ccc(c(c1)F)OC	0
ZINC88773562	CCS(=O)(=O)NCCS(=O)(=O)N(c1cc(ccc1C)C)C(C)C	0
ZINC88787808	C[C@@H](C[C@@H](C)O)CNC(=O)N[C@@H]1CCN(C1=O)c1c(cccc1F)F	0
ZINC88800139	c1cc(cc(c1)Cl)S(=O)(=O)/N=C(\[O-])/Cc1ccc(cc1F)F	0
ZINC88806123	Cc1cc(n(n1)CCOC(=O)CCc1cccc(c1)[N+](=O)[O-])C	1
ZINC88809614	Cn1cc(cc1C(=O)OCc1nnc(o1)c1ccc(cc1)Cl)C(=O)N	0
ZINC88926058	Cc1ccc(cc1)c1nc(co1)CN/C(=[NH+]/C)/N[C@@H]1CC[C@@H](C1)SC	0
ZINC88991674	CC(C)(C)CCCN/C(=[NH+]/C)/NC(C)(C)C	0
ZINC89018079	CC/[NH+]=C(/NCCCOC[C@@H]1CCOC1)\N[C@H](C)c1ccc(o1)C	0
ZINC89072255	CCS[C@@H]1CC[C@@H](C1)N/C(=[NH+]/C)/NCc1nc(on1)C(C)(C)C	0
ZINC89072791	CC/[NH+]=C(/NCc1nc(c(s1)C)C)\N1CC[C@@H](C1)C[NH+]1CCCCC1	0
ZINC89092693	CCOCCN/C(=[NH+]/C)/NCCCNC(=O)c1c(cco1)C	1
ZINC89097690	CC1([C@@H]([C@H]2[C@@H]1OCC2)N/C(=[NH+]/C)/NCCCCSC)C	0
ZINC89105312	CC[S@@](=O)CC(=O)Nc1c(cccc1C(C)C)C	0
ZINC89195130	CCCSc1cccc2c1[nH]c(n2)C(=O)OC	1
ZINC89195412	c1cn2cncc2c(n1)CN	0
ZINC89202995	c1cnc(c2c1[nH]cn2)CO	0
ZINC89215061	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)CCNC(=O)c1ccco1	1
ZINC89222503	c1[nH]c(=S)c2c(n1)[nH][nH]c2=O	0
ZINC89239891	CN(C[C@@H]1CCCO1)C(=O)N[C@@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC89257794	Cc1cc(cc(c1)OCCC(=O)NC[C@](C)(c1ccc(cc1)F)O)C	1
ZINC89272452	CCO[C@H](C)C(=O)N1CCNC(=O)[C@@H]1c1ccc(cc1)C(F)(F)F	1
ZINC89275243	CCSCCC(=O)NC[C@H](c1cccs1)N1CCO[C@@H](C1)C	1
ZINC89282844	CCc1cc(=O)nc([nH]1)CN(C)[C@@H]1CCC[C@@H]1SC	0
ZINC89286764	CCc1ccc(o1)[C@H]1CCCN1c1ccc2nnc(n2n1)C	0
ZINC89289721	CCc1nc([nH]n1)[C@H]1CN(CCO1)C(=O)[C@H]1Cc2ccccc2OC1	0
ZINC89312459	c1cc(cc(c1)[N+](=O)[O-])CCNC(=O)CCOC1CCOCC1	1
ZINC89317624	CCC(=O)N1CC[C@@H](C1)C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89334766	Cc1ccc(cc1NC(=O)NC[C@H](C)C[NH+]1CCCC1)c1ncco1	0
ZINC89336381	CC(C)CCO[C@H]1CCCC[C@@H]1NC(=O)c1cccc(c1)SCC#N	1
ZINC89337261	C[C@@H](C1CCOCC1)C(=O)N[C@H]1CCCC[C@H]1OCCC(C)C	1
ZINC89374995	CN1CC[C@@H](C1=O)NC(=O)N(CC[NH+](C)C)Cc1ccco1	0
ZINC89375973	CCS(=O)(=O)CCN(C)C(=O)CSCc1cccnc1	1
ZINC89406858	COC(=O)c1ccc(s1)Cn1cnc2c3ccccc3oc2c1=O	0
ZINC89411823	Cc1cc(ccc1C(=O)C)NC(=O)c1cccnc1OC	0
ZINC89416495	CCc1c(c(no1)C)NC(=O)N[C@H](C)c1ccc(cc1Cl)F	0
ZINC89417666	CCc1c(c(no1)C)NC(=O)N1CC[NH+](CC1)Cc1ccccc1	0
ZINC89419726	CCc1c(c(no1)C)NC(=O)N1CCC[C@H](C1)C(=O)OCC	1
ZINC89420316	COCc1cc(no1)C(=O)N1CCC(=Cc2ccccc2)CC1	1
ZINC89421396	C[C@H](C1CC1)NC(=S)NNC(=O)C[C@H]1CC[C@@H](CC1)OC	0
ZINC89424206	CC[N@@H+](CCn1c2c(cccn2)oc1=O)Cc1ccc(s1)Cl	0
ZINC89470540	CCC[C@H]1CN(CCO1)C(=O)CCc1cccc(c1)OC	1
ZINC89471075	CCC[C@@H]1CN(CCO1)C(=O)c1cccc(c1)S(=O)(=O)NCC	1
ZINC89484258	CS(=O)(=O)CCCC[N@@H+]1Cc2ccccc2[C@@H](C1)c1ccccc1	0
ZINC89492991	CS(=O)(=O)c1ccccc1N[C@H]1CCO[C@H]1c1ccccc1	0
ZINC89516671	C[C@@H](c1cnn(c1)C)[NH2+]CCOc1ccc(cc1)Br	0
ZINC89540707	Cc1c(cco1)CNC(=O)N(CCO)[C@@H]1CCCc2c1cccc2	1
ZINC89588452	CCOc1ccc(cc1)NC(=O)c1c(ncs1)C1CC1	1
ZINC89599196	Cc1cc(n[nH]1)C[C@@H](C)NC(=O)Nc1cccc(c1)F	0
ZINC89599292	Cc1cc(nc(n1)C(C)C)NC(=O)c1ccc(o1)Cn1cccn1	0
ZINC89624523	CC(C)(C)CC(=O)NCC(=O)N1CC[C@@H](C1)Oc1cccc(c1)Cl	0
ZINC89640330	Cc1cc(no1)NC(=O)CCCOCc1ccc(cc1)OC	1
ZINC89648670	Cc1cc(c(s1)C)S(=O)(=O)NNC(=O)CSC	1
ZINC89650916	CCCn1c(nn(c1=S)C[N@H+]1CCC[C@H](C1)COC)C	0
ZINC89651716	CCCn1c(nn(c1=S)CN1CCO[C@H]2[C@@H]1C[C@@H](CC2)OC)C	0
ZINC89661130	CN(C)c1nc(ns1)CNc1cccc(c1)Oc1ccccn1	0
ZINC89662339	CCS[C@H](C(C)C)C(=O)Nc1c(c([nH]n1)CCC[NH2+]C)C#N	1
ZINC89662720	COCCCC[NH2+][C@@H](c1ccc(cc1)OC)c1ccccc1OC	0
ZINC89673684	c1cc(c(nc1)n1ccc(n1)NCc1c2c(on1)CCCC2)Cl	0
ZINC89674312	CC(C)c1ccc(cn1)C(=O)Nc1c(c([nH]n1)CCC[NH2+]C)C#N	1
ZINC89697803	CCOC(=O)C[C@H](C)CNC(=O)NC[C@H]1CC[N@H+](C1)C1CC1	1
ZINC89703040	Cc1nc(on1)[C@@H](C(C)C)[NH2+][C@@H]1CCc2c1cc(cc2Cl)Cl	0
ZINC89703759	c1cc(cc(c1)Cl)c1nc(no1)Cn1cnc(cc1=O)C1CCC1	0
ZINC89706571	CCCn1c(nnc1SCCNS(=O)(=O)CC)C	0
ZINC89707092	CCCn1c(nnc1SCc1nc(=O)c2cc(ccc2[nH]1)Cl)C	0
ZINC89720984	COc1cccc(c1C(=O)N1CCc2c(sc(c2C#N)N)C1)OC	0
ZINC89722572	Cc1cc(c(cc1C(=O)N1CCc2c(sc(c2C#N)N)C1)OC)OC	0
ZINC89722618	CC[C@H](C)c1ccccc1OC(=O)Cc1cccc(c1)OCC#N	1
ZINC89736069	Cc1nnc(n1C)CN(C)[C@@H]1CC[N@H+](C1)Cc1nnc(o1)C1CCC1	0
ZINC89741517	Cn1c(nnn1)c1cccc(c1)NCc1cccc(c1)OCCOC	0
ZINC89757025	Cc1ccc(cc1)OCCCCNC(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89763510	CCCC(=O)N1CCC[C@H]1C(=O)N1CC[C@H](C1)Oc1cccc(c1)Cl	1
ZINC89768740	CC(C)(C)OC(=O)NCCCNC(=O)c1cccc(c1)c1ccoc1	1
ZINC89772668	CC[C@H](C)n1c(c(cn1)C(=O)Nc1cc([nH]n1)c1cccs1)C1CC1	0
ZINC89775371	CC[C@@H](CNC(=O)c1cnc(s1)[C@H]1CCCO1)Oc1cccc(c1)F	0
ZINC89778599	CCOCCS(=O)(=O)NC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89781171	CC(C)(C)CCS(=O)(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89787369	Cc1cc(ccc1N1CCSCC1)NC(=O)c1c(ncs1)C1CC1	0
ZINC89790080	CCOC(=O)C[C@H](C)CNC(=O)[C@@H]1CC=CC1	1
ZINC89790176	CC(C)(C)[C@H](C[NH2+]C/C=C/c1ccc(cc1)C#N)OC	0
ZINC89790844	C[C@@H](C1CCOCC1)[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89792230	Cc1cc(ccc1n1cncn1)CNc1ccc(c(c1)C)F	0
ZINC89793791	c1cc(ccc1c1n[nH]c(n1)C1CC1)C(=O)NCC1CCC1	0
ZINC89795438	C[C@H](CNCc1ncc[nH]1)c1nc(no1)c1ccccc1	0
ZINC89795691	c1cnc(cc1C[NH2+]Cc1cnc2n1ccnc2)OC1CCC1	0
ZINC89798431	c1ccc(cc1)C[N@H+]1C[C@H](C[C@@H]1CNCc1cc(ccc1F)Cl)O	0
ZINC89798904	CC[C@@H]1CC[C@H](C1)[NH2+]C[C@@H]1C[C@@H](CN1Cc1ccccc1)O	0
ZINC89799998	c1cc(sc1)CCNC(=O)CNC1(CCCC1)c1nc(on1)C1CC1	1
ZINC89800853	CNc1ccc(cc1[N+](=O)[O-])C[NH2+][C@@H]1CCN(CC1)C[C@@H](COC)O	0
ZINC89801345	CCOC(=O)CC[C@@H](C)NC(=O)[C@H](C)Cc1cccs1	1
ZINC89803254	Cc1cnccc1NC(=O)C1(CCOCC1)c1ccc(cc1F)F	0
ZINC89806216	COc1ccc(c(c1)CNc1cc(cc[nH+]1)OC)OC(F)F	0
ZINC89806720	COc1ccccc1C(=O)NNC(=O)c1c(ncs1)C1CC1	0
ZINC89812464	COCCC[N@H+]1CC[C@@H](CC1)NC(=O)c1cccc(c1)c1ccoc1	1
ZINC89814278	CCc1ccccc1CNC(=O)c1c(ncs1)C1CC1	0
ZINC89822936	CCC1([C@@H](C[C@H]1OCC)NC(=O)c1c(ncs1)C1CC1)CC	1
ZINC89823187	CC[C@@H](C)n1c(c(cn1)C(=O)N[C@@H]1CCC[C@@H](C1)[S@@](=O)CC)C1CC1	0
ZINC89839452	Cc1ccsc1[C@@H]1C[C@H]1C(=O)N(C)CCCS(=O)(=O)C	1
ZINC89849659	c1cc(c(nc1)OCC(F)F)C(=O)NC[C@@H]1CSCCS1	0
ZINC89851156	c1ccc(cc1)c1ccc(cc1)C(=O)C[NH2+]Cc1ccco1	1
ZINC89851969	CS(=O)(=O)CCCOC(=O)c1ccc(cc1)n1ccnn1	1
ZINC89852335	c1cc(ccc1C(=O)OCCn1cncn1)n1ccnn1	1
ZINC89869150	CC1(C[C@H]1C(=O)Nc1ccc2c(c1)[nH+]c(n2C)C1CC1)C	0
ZINC89872942	c1ccc2c(c1)c(no2)CC(=O)NC[C@H](c1ccsc1)O	0
ZINC89882724	CCO[C@H]1CCCN(C1)C(=O)Nc1ccc(cc1C(C)C)Br	1
ZINC89888396	CCOC(=O)CC[C@@H](C)NC(=O)N[C@@H](c1ccc(cc1)OC)C(C)C	1
ZINC89889996	c1cscc1CCNC(=O)N1CCOC[C@@H]1C1CC1	1
ZINC89894460	C[C@@H](CC#N)N(C)Cc1ccc(cc1C#N)F	0
ZINC89895481	C[C@@H](CCNC(=O)N(C)c1ccc(nc1)OC)SC	1
ZINC89903272	Cc1ccc(cc1)C[C@@H](C)[N@H+](C)Cc1[nH]c(=O)c2c(c(sc2n1)C)C	0
ZINC89905613	CCOC(=O)C[C@H](C)CNC(=O)N[C@@H]1CCC[C@@H](C1)SCC	1
ZINC89919188	Cc1cc(ccc1C(=O)C)NC(=O)Cc1csc(n1)c1cccnc1	0
ZINC89922534	CN(C)c1cccc(c1)CN(C)C[C@H](c1ccc(cc1)C#N)O	0
ZINC89929912	C[C@@H]1CCN([C@H]2[C@@H]1CCCC2)C(=S)NCCN1CCOCC1	0
ZINC89939687	Cc1ccccc1CCC[N@H+](C)[C@H]1CCSC1	0
ZINC89942516	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)Cc1cc(ccc1Cl)Cl	0
ZINC89943806	CCN(CC)C(=O)[C@H](C)[N@H+](C)CCCc1c(c(n[nH]1)N)C#N	1
ZINC89946181	CC(=O)N(CCOC)c1nc(cs1)C[NH+]1CCN(CC1)CC#C	1
ZINC89946558	Cc1ccc(cc1)CN(C1CC1)C(=O)CN1CCN(CC1)CC#C	0
ZINC89949234	CC[C@H]1CN(CC[N@@H+]1CCOCC)c1cc(c(cc1F)[N+](=O)[O-])OC	0
ZINC89954847	CCCCc1cc([nH]n1)[N-]S(=O)(=O)c1ccccc1OC	0
ZINC89965004	C/C(=C/C(=O)N[C@@H]1CC[N@H+](CC1)C[C@H](COC)O)/c1ccc(cc1)F	1
ZINC89971222	c1ccc(c(c1)[N+](=O)[O-])OCCN1CCC(CC1)(C(F)(F)F)O	0
ZINC89972211	c1c(c(cc(c1F)F)F)CC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89984490	c1ccc(cc1)S(=O)(=O)NCCN1CCCSCC1	0
ZINC89991073	CCOc1ccc(cc1)C(=O)N[C@H](C[C@@H](c1ccccc1)O)CO	1
ZINC89995519	Cc1c2cc(ccc2sc1C(=O)NNC(=O)CSC)OC	1
ZINC89995974	CSCC(=O)NNC(=O)c1ccsc1	1
ZINC90003494	CC(=O)c1cc(cc(c1O)C[N@H+]1CCC[C@H](C1)Cc1[nH+]ccn1C)F	0
ZINC90011631	CCCCS(=O)(=O)NCC(=O)N(C)[C@H](C)c1cccs1	1
ZINC90049297	CN(C)C(=O)CN(CCOC)C(=O)Cc1ccc[nH]1	1
ZINC90063837	c1cc(ccc1C(=O)Nc1ccc(cc1NC1CC1)F)n1ccnn1	0
ZINC90069177	c1cc(ccc1CNC(=O)C1=Cc2cc(ccc2OC1)F)S(=O)(=O)N	0
ZINC90069530	c1cc(c(c(c1)SCCN1CCOCC1)C#N)F	0
ZINC90089705	c1cc2cccnc2c(c1)NC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90095189	C[C@H](Cc1nc(no1)c1ccc(cn1)C#N)c1cccc(c1)OC	0
ZINC90095756	c1ccn(c1)c1ccc(cn1)c1nc(no1)c1ccc(cn1)C#N	0
ZINC90125960	CCC[C@@H]1CN(CCO1)C(=O)Nc1ccc2c(c1)nc(o2)C1CC1	1
ZINC90126253	Cc1cc(sc1C)C(=O)NN1Cc2ccccc2C1	0
ZINC90167815	CN(C)[C@@H](CNCc1cc(ccc1Br)F)c1ccco1	0
ZINC90168542	Cc1cc(cnc1Cl)S(=O)(=O)N[C@@H]1CCc2[nH+]c(cn2C1)C	0
ZINC90186014	CC[C@H]1CCCC[C@H]1NC(=O)CN(CCc1ccccc1)C(=O)C	0
ZINC90186905	C[C@@H](C[NH2+]Cc1cc(ccc1Br)F)C[NH+]1CCOCC1	0
ZINC90194908	C[C@@H]1CCC[C@@H](N1C(=O)CO/N=C(\c1ccc(cn1)C#N)/N)C	1
ZINC90199004	c1cc2c(cc1F)C[C@@H](CO2)C(=O)NCC[NH+]1CCCCC1	1
ZINC90201923	c1cc(c(c(c1)Cl)CCSCCn1ccnc1)F	0
ZINC90222123	c1cc(cc(c1)Cl)c1c(c[nH]n1)C[NH2+]C[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90223524	c1c(cc(cc1C(F)(F)F)F)CNC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90223604	c1cc(cnc1)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90227357	Cn1c2ccccc2nc1CNCC1(CC1)c1ccc(cc1F)F	0
ZINC90370998	Cc1cccc(c1C)NCc1nc(cc(n1)[O-])C(F)(F)F	0
ZINC90398708	C[C@H](C[NH2+][C@H]1CCCc2c1cc(cc2)C(C)C)O	0
ZINC90411653	Cc1cc(on1)Cn1ccc2c1cccc2	0
ZINC90418375	Cc1ncc(s1)[C@@H](C)[NH2+]CCNC(=O)C(C)(C)C	1
ZINC90422516	CC(=O)N(CCc1ccccc1)CC(=O)NCCC(F)(F)F	1
ZINC90424928	COC(=O)CCCCNC(=O)c1cc2ccccc2cc1OC(F)F	1
ZINC90426108	CC[S@@](=O)[C@H]1CCCC[C@@H]1NC(=O)CSCC(F)(F)F	1
ZINC90426910	COc1cccc(c1F)C(=O)NCCC1CCC1	1
ZINC90444607	Cc1c(cnn1c1ccncc1)C(=O)NCCNC(=O)OC(C)(C)C	1
ZINC90446518	Cc1c(nco1)CNS(=O)(=O)Cc1ccc(c(c1)Cl)Cl	0
ZINC90460913	c1cc(ccc1CCCC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)Cl	1
ZINC90468011	C[C@@H](CCC=C(C)C)[NH2+]C[C@@H]1CCCS1(=O)=O	0
ZINC90498298	C[C@H]1c2ccccc2O[C@H]1C(=O)Nc1cccc(c1)c1c[nH]nc1	0
ZINC90519465	CCCN(CC(=O)OCC)C(=O)c1cccc(c1F)OC	1
ZINC90528406	c1cc2c(cc1F)C[C@H](CO2)C(=O)N1CCC[C@@H]1C1CCC1	0
ZINC90551799	C[N@H+](Cc1coc(n1)c1ccc(cc1)S(=O)(=O)C)C[C@@H]1CCOC1	0
ZINC90552553	C[C@@H]1[C@H](OCC[N@H+]1CCn1cc(ccc1=O)[N+](=O)[O-])C	0
ZINC90552577	c1ccc(c(c1)[C@H]1C[C@@H]1NC(=O)c1c(ccc(c1Cl)Cl)Cl)F	0
ZINC90564196	CCCn1c(NC(=O)CN2CCCC3(C2)OCCO3)ccn1	1
ZINC90584490	C[C@H](Cc1ccc(cc1)OC)CN(C)C(=O)N[C@H](C)CSC	1
ZINC90587998	CC[C@H](COC)NC(=O)N[C@@H]1CCCN(C1=O)c1ccccc1F	1
ZINC90588793	CCOC(=O)CC[C@H]1CCC[N@H+](C1)CCn1cc(ccc1=O)[N+](=O)[O-]	1
ZINC90616015	c1cc2c(cc1Cl)CN(CC2)Cc1nc(cc(n1)[O-])C(F)(F)F	0
ZINC90619587	C[C@H](Cc1ccc(cc1)OC)CN(C)Cc1nc(nc(n1)N)N	0
ZINC90630196	COc1cccc(c1F)C(=O)N(Cc1ccccc1)CC(F)F	0
ZINC90630508	CC(C)c1cc(on1)CNC(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90654912	c1cc(cc(c1)NC(=O)c1ccc(s1)Cl)c1c[nH+]c2n1CCC2	0
ZINC90656485	COC[C@H]1CCCN(C1)C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90680174	Cc1nc(on1)[C@@H]1CCCN1C(=O)NCC=C	1
ZINC90703889	Cc1cnc2n(c1=O)C[C@H](CS2)C(=O)NCCCN1CCOCC1	1
ZINC90730650	c1cc2c(cc1OCC#CCNC(=O)[C@H]1CCC(=O)N1)OCO2	1
ZINC90733012	c1ccc2c(c1)cccc2OCC#CCNC(=O)Cn1cccn1	1
ZINC90745897	c1ccc2c(c1)CC[C@](C2)(CNC(=O)NC1CCCCC1)O	0
ZINC90747364	COCCN(Cc1ccoc1)S(=O)(=O)c1cc(ccc1Cl)Cl	0
ZINC90989121	Cc1cccc(c1)S(=O)(=O)Cc1nnc(n1C)C1CC1	0
ZINC90989401	C[C@H](c1cccs1)S(=O)(=O)CCCc1c[nH]nc1	0
ZINC91027760	CCc1nnc(n1C)CSCc1nc2ccccc2s1	0
ZINC91052533	Cc1cc(c(s1)C)S(=O)(=O)[N-]c1c(cn[nH]1)C#N	0
ZINC91255438	Cc1nc(cc(=O)[nH]1)Cn1c[nH+]c(c1c1ccoc1)c1ccccc1	0
ZINC91321241	Cc1cc(n(c(=O)n1)CCNC(=O)c1ccc(cc1)c1ccn[nH]1)C	1
ZINC91362301	CC(C)[NH2+]CC/C=C\c1ccccc1	0
ZINC91411983	Cc1cccc(=O)n1CCCNC(=O)c1ccc(cc1)c1ccn[nH]1	1
ZINC91440056	CCCc1cc(no1)C(=O)N1C[C@H]([C@H](C1)CO)C[NH+]1CCCC1	1
ZINC91440839	Cc1c(cc(cc1Cl)C(=O)NCc1nncn1CCCOC)Cl	1
ZINC91462111	Cc1ccc(c2c1c(=O)cc([nH]2)C[NH2+][C@H](C)c1nnc(o1)C)C	0
ZINC91486759	c1cc(nnc1)c1nc(on1)[C@@H]1CCCN(C1)C(=O)N	0
ZINC91535626	CCCCc1[nH]cc([nH+]1)CN1CCN([C@@]2(C1)CCC(=O)N(CC2)C)C	1
ZINC91574101	CCc1ccccc1OCC[N@@H+]1CC[C@]2(C1)CCCN(C2=O)CCO	1
ZINC91585583	CC(C)c1cc(on1)C(=O)NCC[N@H+]1CCCC[C@@H]1CO	1
ZINC91587335	Cc1ccccc1[C@@H]1C[N@H+](C[C@H]1C(=O)[O-])Cc1nncn1C(C)C	0
ZINC91602639	Cc1cc(nc([nH+]1)c1ccccc1O)NCCNc1cccnc1	0
ZINC91604906	Cc1c([nH+]cnc1N1CC[C@H](C1)c1ccccc1F)C	0
ZINC91624970	Cn1cc[nH+]c1c1cn(nn1)CC[C@H]1COc2ccccc2O1	0
ZINC91625197	c1ccnc(c1)c1nc(on1)CCNc1nnc(o1)C1CC1	0
ZINC91629118	c1nnc(n1C1CC1)[C@@H]1CCCN(C1)Cc1nc(on1)C1CC1	0
ZINC91657176	Cc1c(sc(n1)C)C(=O)N1CC[C@](C(C1)(C)C)(C[NH+]1CCOCC1)O	0
ZINC91663264	c1cnc(nc1NCCSc1cnn[nH]1)C(F)(F)F	0
ZINC91669364	c1cc(cc(c1)F)CC(=O)Nc1ccc2c(c1)COC2	0
ZINC91680785	Cc1cc(c2c(c1)c(=O)cc([nH]2)CN[C@@H]1CCCNC1=O)C	0
ZINC91687084	Cc1ccc(nc1)NC(=O)[C@@H]1CC[N@H+](CC1)C[C@H]1CCC=CC1	0
ZINC91692200	c1cc2nc(cn2cc1C#N)Cl	0
ZINC91705639	CN([C@@H]1CC[S@@](=O)CC1)C(=O)NCCOc1c(cccn1)Cl	1
ZINC91707482	c1nnnn1CCC[N@@H+]1CC[C@@]2(C1)CCCN(C2=O)C1CCCC1	1
ZINC91708868	CC(C)(C)Oc1cc(ccn1)CNC(=O)NCCC1=CCOCC1	1
ZINC91711141	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)N1CC[C@H](CC1)OC1CCCC1	0
ZINC91713032	CN(CCOC)C(=O)c1cnc([nH]c1=O)Cc1c(cccc1Cl)Cl	1
ZINC91745259	COCCC[C@]1(CCC[N@H+](C1)Cc1ccc(cc1)CC(=O)[O-])CO	1
ZINC91756825	COc1cc(ccc1C(=O)N1CCC[C@@](C1)(CC=C)CO)Cl	0
ZINC91757832	CCCc1c(cn[nH]1)C(=O)N1C[C@H]2CC[C@@H]1CN(C2)c1ncccn1	1
ZINC91760217	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)N1CC[C@H](CC1)Oc1ccccc1	0
ZINC91766758	CC(C)(C)OC(=O)N(C)CC[N@H+](C)Cc1ccc(c(c1)F)OC	0
ZINC91775384	CCOC(=O)C[N@@H+](Cc1cnnn1C)CC(C)C	1
ZINC91795026	CCCn1c2ccccc2nc1CN1CCC(CC1)c1nncn1C	0
ZINC91807165	Cc1ccc2c(c1)c(=O)cc([nH]2)C[N@@H+]1CCC[C@@H](C1)COC	0
ZINC91808376	COCCn1cc[nH+]c1[C@H]1CCCN(C1)CCSc1ccccc1	0
ZINC91839207	CCNC(=O)NCCCOC(=O)[C@H]1CCCN1Cc1ccc(cc1)F	1
ZINC91848830	CCn1c(cc(n1)C(C)C)C(=O)N(C)Cc1cc2ccccc2nc1	0
ZINC91888487	Cn1cc(c(n1)c1cccs1)C(=O)OCCCC(F)(F)F	1
ZINC91889728	Cc1cccc2c1[C@H](C[C@@H]2OC(=O)C(C)(C)F)C	0
ZINC91890984	c1cc2c(cc1F)CCN(C2)Cc1nnnn1C1CC1	0
ZINC91896524	COc1ccc(cc1n1ccnc1c1cn(nn1)C1CC[NH2+]CC1)F	0
ZINC91899881	CC(=O)Nc1ccc(cc1)CN(C)CCOc1ccccc1OC	1
ZINC91943609	C1CCC(CC1)C[N@@H+]1C[C@@H]([C@H](C1)NC(=O)C1(CC1)C(=O)N)C1CC1	0
ZINC91974622	C[N@H+](Cc1ccccc1O)Cc1cc2c(cc1O)OCO2	0
ZINC91983986	CC[N@@H+](Cc1cccc(c1)OCc1ccccc1C#N)C[C@@H](C)C#N	0
ZINC91986202	CCCS(=O)(=O)N[C@H]1C[N@@H+](C[C@@H]1C1CC1)Cc1c(nccn1)C	0
ZINC92022793	COCCC[C@]1(CCC[N@H+](C1)Cc1cccc(c1)C(F)(F)F)C(=O)[O-]	1
ZINC92028439	CCCc1nc(cs1)C(=O)N[C@@H](C)c1cnn(c1C)c1ccccc1	1
ZINC92029325	Cn1cnc(n1)CNC(=O)Nc1cc(ccc1Cl)OC	0
ZINC92031551	COc1ccc(c(c1F)C(=O)NCCc1cccc(c1)C(=O)OC)F	1
ZINC92031795	COC(=O)c1cccc(c1)CCNC(=O)c1ccc2c(c1)cn[nH]2	1
ZINC92034698	Cn1cnc(n1)CNC(=O)Nc1nnc(s1)Cc1ccccc1F	0
ZINC92049912	CN(C)C(=O)N1CCC(CC1)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92076216	c1ccc(cc1)[C@H]1CC(=O)NCCN1Cc1c(cccc1F)F	0
ZINC92101660	Cc1cnccc1NC(=O)N1CCN(C(=O)C1)CCOC	1
ZINC92104187	CCn1c2ccc(cc2[nH]/c/1=N\C(=O)[C@@H]1CCS(=O)(=O)C1)Br	0
ZINC92107175	CCn1c2ccc(cc2[nH]/c/1=N\C(=O)c1ccoc1C)Br	0
ZINC92117747	CCN([C@H](C)c1cccnc1)C(=O)Nc1cc(ccc1OC)F	0
ZINC92121009	CC(C)(C)Oc1cc(ccn1)CNC(=O)[C@H]1CCNC(=O)C1	0
ZINC92121485	C[S@@](=O)c1ccc(cc1)CN1CCC[C@@H]1Cc1cccc(c1)F	0
ZINC92123498	COc1ccc(cc1NC(=O)N1CCO[C@H](C1)c1ccco1)F	0
ZINC92145676	Cc1cc2cccnc2c(c1)NC(=O)N1CCCCCC1	0
ZINC92165024	Cc1c(cn[nH]1)CN1CCN(CC1)C(=O)COc1ccc(cc1)Cl	0
ZINC92167633	C[C@@](COC)(c1ccccc1)NC(=O)Nc1ccc2c(c1)COC2	1
ZINC92186577	c1cc(c(cc1C[N@@H+](CCN1CCOCC1)CCO)C(F)(F)F)F	0
ZINC92186637	Cc1c(c(n(n1)C)OC)C[N@H+](CCN1CCOCC1)CCO	0
ZINC92186817	CCC(=O)N1CCC[N@H+](CC1)Cc1ccc(s1)c1ccccc1F	0
ZINC92187267	CCC(=O)N1CCCN(CC1)Cc1cnc(s1)c1ccc(cc1)C	0
ZINC92187272	CCC(=O)N1CCC[N@H+](CC1)Cc1cc(n[nH]1)c1ccccc1	0
ZINC92189083	Cc1cn(nc1NC(=O)N(CCCO)CCO)c1ccccc1Cl	1
ZINC92194754	COc1ccc(cc1)c1c(c[nH]n1)CN(CC#C)[C@H]1CCS(=O)(=O)C1	0
ZINC92217847	Cc1c(cn(n1)C)C[N@@H+]1CCC[C@H]1CN1CCOCC1	0
ZINC92246369	C[C@@H]1C[C@H](C[N@H+]1C1CC1)NC(=O)c1cn(nc1C(C)(C)C)C	0
ZINC92253427	CN1CCC[C@@H](C1)C[N@H+](C)C[C@@H]1CCC=CC1	0
ZINC92253894	CCOC(=O)c1ccc(o1)C[N@H+](C)C[C@H]1CCC[N@H+](C1)C	1
ZINC92261994	CCCc1csc(n1)NC(=O)c1c[nH]c2c(cc(cc2c1=O)F)C	1
ZINC92319953	CCN(CC(=C)C)C(=O)N1[C@H](CCC[C@@H]1C)C	0
ZINC92323326	C[C@@H]1CCC[C@H](N1C(=O)N1CC[C@@H](CC1)n1cc[nH+]c1)C	0
ZINC92356810	CCCCn1c(c(cn1)NC(=O)C(=O)N[C@H]1CC[C@H](C1)[NH+](C)C)C	1
ZINC92361086	CCOc1cccc(c1OC(F)F)CN(CC=C)[C@@H]1CCS(=O)(=O)C1	0
ZINC92379492	Cn1cnc(n1)CNC(=O)C(=O)Nc1cc(ccc1OCC#C)F	1
ZINC92382062	CCC[N@@H+](Cc1cc2c(c(c1)Br)OCCCO2)CC(=O)N(C)C	1
ZINC92409033	C[C@H](CCO)CNC(=O)N[C@@H]1CC[C@H](CC1)Oc1ccc(cn1)C#N	1
ZINC92473278	CC(C)OCCOC[C@H](C[N@@H+](C)Cc1cnc2n1cccn2)O	0
ZINC92478731	CN(CCC(F)(F)F)Cc1cc(c(c(c1)Cl)OC)OC	0
ZINC92507112	COCCCCN(Cc1ccccc1)Cc1ccc(cc1)[S@@](=O)C	0
ZINC92563459	CC(C)C[N@@H+](CCOC)Cc1ccc(cc1)NC(=O)C	1
ZINC92567057	c1ccc2c(c1)C[C@@H]([C@H]2[NH2+]Cc1ccc(c(c1)Br)OC(F)F)O	0
ZINC92567449	c1cc(c(cc1CNc1cnn(c1)CC(F)F)Br)OC(F)F	0
ZINC92568465	Cc1ccc2ncc(n2c1)CNc1cnn(c1)c1ccccc1	0
ZINC92569383	CN(CCC#N)c1ccc(cc1)CNc1cnn(c1)c1ncccn1	0
ZINC92585601	C[C@@H](c1cccc(c1)S(=O)(=O)N)N(C)Cc1cccc(c1OC)OC	0
ZINC92587113	C[C@@H]1C[N@H+](C[C@H](O1)C)C[C@@H]1CC[N@H+](CC1)Cc1cnc2n1cccn2	0
ZINC92588062	C[C@H]1CCCC[N@@H+]1C[C@@H]1CCCN(C1)Cc1cnn(c1)C(C)(C)C	0
ZINC92589219	CCOC(=O)c1ccc(o1)C[N@@H+]1CCCC[C@H]1CC(=O)N	1
ZINC92593454	c1cc(n(c1)Cc1cccs1)CN1CCO[C@H](C1)c1cccs1	0
ZINC92593823	c1cc(sc1)[C@H]1CN(CCO1)Cc1cc(cc(c1[O-])[N+](=O)[O-])Cl	0
ZINC92659355	Cc1cn(nc1NC(=O)[C@H](C)CCOC)c1ccccc1Cl	1
ZINC92661298	CCCn1c(c(c(n1)C)C[N@@H+]1CC[C@H](CC1)OC[C@H]1CCCO1)C	0
ZINC92669304	CC(=O)N[C@@H]1CC[N@H+](CC1)CC1=Cc2cc(ccc2OC1)Cl	0
ZINC92707654	CCCC(=O)NC[C@@H]1CCC[N@@H+](C1)Cc1c(nn(c1C)CC)C	1
ZINC92710721	CCC[N@H+](Cc1cnc(s1)C1CC1)[C@H](C)C(=O)Nc1ccccc1	1
ZINC92710758	Cn1ccnc1CN(C)C(=O)Nc1ccc(cc1)Br	0
ZINC92729874	CCOC(=O)c1ccc(o1)C[N@@H+]1CCCC[C@H]1c1ncc[nH]1	1
ZINC92735385	COc1cc(ccc1OCC=C)CN1CCO[C@H](C1)C(=O)N	1
ZINC92757249	Cc1c(sc([nH+]1)N(C)C)CN1CC[C@@H](C1)[NH+]1CCCC1	0
ZINC92784952	COc1cc(ccc1OC(=O)C1CC1)C[N@H+]1CCC[C@@H]1CCCO	1
ZINC92788632	CCCn1c2ccccc2nc1CN1CCC[C@@H](C1)c1nccs1	0
ZINC92808014	COc1c2c(ncn1)CCN(C2)Cc1ccc(cc1)OCC#C	0
ZINC92809226	CCn1cc(cn1)[C@@H]1CC[N@H+](CC1)Cc1cccc(c1O)OCC	0
ZINC92812380	COc1ccc(c(c1)OC)C[N@H+]1CC[C@H](C1)CNc1ccccn1	0
ZINC92812444	c1ccnc(c1)NC[C@H]1CC[N@H+](C1)Cc1cc2cc(ccc2o1)F	0
ZINC92814188	Cc1c(c(n(n1)C)OCC=C)C[N@@H+]1CCC[C@@H](C1)Cc1nc(on1)C	0
ZINC92845819	CCOc1cccc(c1OC(F)F)CNc1cnn(c1)CC(F)(F)F	0
ZINC92846667	C[NH+](C)[C@@H]1CC[C@@H](C1)NCc1ccc(c(c1)Cl)F	0
ZINC92847344	CCCOc1c(cc(cc1Br)CN[C@H]1CC[C@@H](C1)[NH+](C)C)OC	0
ZINC92853035	CC(C)c1ncc(s1)CN[C@@H](c1ccc(cc1)OC)C1CCOCC1	0
ZINC92856143	CC(C)COc1c(cc(cn1)C[NH2+]Cc1cc(ccc1[O-])[N+](=O)[O-])Cl	0
ZINC92868429	C[C@@H](c1nc[nH]n1)NC(=O)Nc1nc(cs1)c1cccnc1	0
ZINC92870517	Cn1cc(c(n1)c1cccs1)C(=O)Nc1cc(c(cc1OC)OC)F	0
ZINC92935733	CC[N@H+](Cc1cccn1C)Cc1c(cccc1F)F	0
ZINC92938462	C[NH+](C)[C@H]1CCCN(C1)Cc1cccc2c1[nH]nc2	0
ZINC92965860	COCCN(C[C@@H]1CCC=CC1)CC(F)F	0
ZINC92968410	c1cnn(c1)[C@H]1CCCN(C1)Cc1cc[nH]n1	0
ZINC92969858	C[C@@H]([C@@H]1CC[N@H+](CC1)Cc1ccc2c(c1)CC(O2)(C)C)O	0
ZINC92974877	C[N@@H+](CCN1CCOCC1)Cc1ccc(cc1)N(C)CCC#N	0
ZINC92975273	Cc1c(c(n(n1)C)OC)CN1CCO[C@@H](C1)c1ccccc1F	0
ZINC92975931	CCOCC[N@H+](Cc1ccc(o1)C(=O)OC)Cc1cc(cc(c1)F)F	1
ZINC93004855	Cc1c(c(n(n1)CCO)C)C[N@@H+](C)CC(=O)Nc1ccc(cn1)Br	1
ZINC93049376	Cc1ccc(s1)C[N@H+](C)CC(C)(C)S(=O)(=O)C	0
ZINC93057504	Cc1cc(ccc1CN1CCN(CC1)[C@H](C)C(=O)N1CCOCC1)F	0
ZINC93081405	CCc1c(c(n(n1)C)CC)CN1CCO[C@H](C1)c1ccccc1Cl	0
ZINC93085108	Cn1ccc(c1)C[N@@H+]1CCCc2ccccc2C1	0
ZINC93087922	CCOc1cccc(c1O)C[N@@H+]1CC[C@H](CC1)N1CCCC1=O	1
ZINC93089756	C[C@H](COC)[NH+]1CCN(CC1)Cc1cc2ccccc2s1	0
ZINC93089951	Cc1cccc(c1)c1c(cn[nH]1)CN1CC[NH+](CC1)[C@H](C)COC	0
ZINC93091001	C[C@H](CC#N)[N@H+](C)Cc1ccc(c(c1)OC)OCc1ccc(cc1)F	0
ZINC93091597	c1c[nH]nc1C[N@H+](CCC#N)CC1CC1	0
ZINC93099982	COCCN(CCC#N)Cc1c[nH]nc1c1ccccc1	0
ZINC93100839	CC(C)CCN(CCC#N)Cc1ccc(cc1)COC	0
ZINC93101008	CCC(CC)C[N@@H+](CCC#N)Cc1ccc(cc1)N1CCOCC1	0
ZINC93101294	CC(C)(C)C[NH+](CCC#N)CC(C)(C)C	0
ZINC93101633	CC(=O)Nc1ccc(cc1)C[N@@H+]1CCC(=O)NCC1	0
ZINC93104312	CCCn1c(c(c(n1)C)C[N@H+](C)[C@H]1CCN(C1=O)c1ccccc1)C	1
ZINC93105566	Cc1c(cccn1)C[N@@H+]1CCCC[C@H]1c1cc2ccccc2[nH]1	0
ZINC93131852	Cn1cc[nH+]c1CN1CC[NH+](CC1)Cc1cc(cc(c1O)Cl)Cl	0
ZINC93134149	COc1ccc(cc1SC)C[N@@H+]1CCC[C@@H](C1)c1nnc2n1CCC2	0
ZINC93137485	Cc1ccc(o1)c1c(cn[nH]1)C[N@@H+](CCOC)[C@@H](C)C(=O)N	1
ZINC93140067	c1cc(c(cc1C[N@@H+]1CC[C@H](CC1)OC1CCOCC1)F)OC(F)F	0
ZINC93274167	Cc1cc(ccc1C[NH+]1CCN(CC1)Cc1nc(on1)C)F	0
ZINC93274626	Cc1nc(no1)CN1CCN(CC1)Cc1cc(c(cc1Cl)OC)Cl	0
ZINC93317202	CCCO[C@@H]1CCC[N@@H+](CC1)Cc1cnc(s1)c1ccsc1	0
ZINC93320014	c1ccc(c(c1)c1c(cn[nH]1)C[N@H+](CCO)CCOCC(F)(F)F)F	0
ZINC93320642	CCn1c(c(c(n1)C)CN1CCC(CC1)N(CC)S(=O)(=O)C)C	0
ZINC93322959	CCCC[N@H+](CCOC)Cc1ccc(cc1OC)OC	0
ZINC93323081	CCCCN(CCOC)Cc1cn(nc1c1ccncc1)C	0
ZINC93324142	Cc1nc(no1)COc1ccc(cc1)C[N@H+](CCCO)CCO	0
ZINC93325144	COc1cccc(c1O)C[N@H+]1CC[C@@H](CC1)c1ccc(cc1)F	0
ZINC93336537	Cc1csc(n1)C[N@H+](C)CC(C)(C)CCC#N	0
ZINC93337694	COC[C@H]1CCC[N@H+](C1)Cc1ccccc1OCc1ccccn1	0
ZINC93359395	CCOC(=O)C(C)(C)N(C)Cc1cccc(c1)n1cccn1	1
ZINC93359645	CCOC(=O)C(C)(C)N(C)Cc1c(cccc1F)F	1
ZINC93365132	Cc1c(c(n(n1)C)OCC=C)C[N@H+](C)[C@@H]1CCCc2c1sc(n2)C	0
ZINC93384281	Cc1c(cn(n1)C)C[N@H+](C)[C@H](C)CS(=O)(=O)C	0
ZINC93390817	CC[N@@H+](Cc1cc(cc(c1[O-])Cl)Cl)[C@H](C)CS(=O)(=O)C	0
ZINC93391025	CC[N@H+](Cc1ccccc1OCC#C)[C@H](C)CS(=O)(=O)C	0
ZINC93414075	CC[N@@H+](Cc1ccc(cc1)OCC#C)[C@H](C)CS(=O)(=O)CC	0
ZINC93415378	C[N@H+](Cc1ccc(cc1)OCC(F)F)[C@@H](CO)c1ccc(cc1)OC	0
ZINC93415972	COCC[N@H+](CCC(=O)OC)Cc1ccc(cc1)N1CCOCC1	1
ZINC93417139	CCS(=O)(=O)C[C@H](C)N(C)Cc1cn[nH]c1c1ccc(cc1)F	0
ZINC93419222	CCOC[C@H]1CCC[N@H+](C1)Cc1cc(cc(c1O)Cl)Cl	0
ZINC93420315	CCOc1cccc(c1OC(F)F)C[N@H+](C)[C@H](C)[C@@H](C)S(=O)(=O)C	0
ZINC93421379	C[C@H]([C@@H](C)S(=O)(=O)C)[N@H+](C)Cc1ccc(cc1)OCCC(C)C	0
ZINC93441868	c1cn2c(cnc2cn1)C[N@H+]1C[C@H]2CCCC[C@H]2C1	0
ZINC93442828	CN(Cc1cc(c(cc1Br)O)OC)[C@@H](CCO)c1ccccc1	0
ZINC93453683	Cc1ccc2[nH+]cc(n2c1)CN1CCC[C@@H]1c1cccc(n1)C	0
ZINC93459216	CCc1ccc(o1)[C@H]1COCCN1Cc1cnc(s1)C(C)C	0
ZINC93459840	Cc1ccc(o1)[C@H]1COCCN1Cc1ccccc1OCC=C	0
ZINC93461088	Cc1cc(n2c(cnc2n1)C[N@@H+]1CCn2c(nnc2C(F)(F)F)C1)C	0
ZINC93476190	CC(C)CCO[C@@H]1CCN(C1)CC(C)(C)S(=O)(=O)C	0
ZINC93478665	C[C@@H]1CN(C[C@H](N1CCOC)C)Cc1cc2c(c(c1)OC)OCO2	0
ZINC93478951	Cc1c(cc(n1C)C#N)C[N@H+]1C[C@@H](N([C@H](C1)C)CCOC)C	0
ZINC93478952	C[C@@H]1CN(C[C@@H]([N@H+]1CCOC)C)Cc1cc(cc(c1)OC)OC	0
ZINC93479118	C[C@@H]1CN(C[C@@H](N1CCOC)C)Cc1cccc(c1O)OC	0
ZINC93500740	C[C@H]1[C@@H](SCC[N@@H+]1Cc1ccc(c(c1)F)N1CCOCC1)C	0
ZINC93501151	C[C@H]1[C@@H](SCCN1Cc1cc2c(ccs2)nc1)C	0
ZINC93508521	CCC[C@@H]1C[N@@H+](CCO1)Cc1cn(nc1C)c1ccccc1	0
ZINC93508529	CCC[C@H]1CN(CCO1)Cc1cn[nH]c1c1ccc(o1)C	0
ZINC93508907	CCC[C@H]1C[N@H+](CCO1)Cc1ccc(c(c1)OCCCC#N)OC	0
ZINC93512326	Cc1cn2c(c(nc2s1)C)C[N@H+](CCO)CC=C	0
ZINC93532567	CC(C)(CN1CCC(C1)(C(F)(F)F)C(F)(F)F)S(=O)(=O)C	0
ZINC93532576	CCCOc1ccc(c(c1)O)CN1CCC(C1)(C(F)(F)F)C(F)(F)F	0
ZINC93533115	COc1cc(cc2c1OCO2)C[N@H+](C[C@H](c1ccccc1)O)C1CC1	0
ZINC93533647	Cc1c(c(n(n1)C)OCC=C)C[N@@H+](C)CCCC=C	0
ZINC93543589	CCCc1c(c([nH]n1)C(=O)NNc1cc(cc(n1)Cl)C#N)[N+](=O)[O-]	1
ZINC93545467	COCCOCCNC(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F	1
ZINC93558104	C[C@@H](CSC)[N@@H+](C)Cc1cccc(c1)OCCCC#N	0
ZINC93559281	C[C@@H]1[C@@H](S(=O)(=O)CCN1Cc1ccc(c(c1)Cl)OCC=C)C	0
ZINC93583888	C[N@H+](Cc1ccccc1OCCOC)C[C@@H](CN1CCOCC1)O	0
ZINC93583955	CCOc1ccc(c(c1)CN(C)C[C@H](CN1CCOCC1)O)O	0
ZINC93586532	CC(C)OCC[NH+]1CCN(CC1)Cc1ccc(c(c1)[N+](=O)[O-])NC	0
ZINC93587368	C[N@H+](Cc1cccc(c1)c1ccccn1)Cc1nc(no1)CCOC	0
ZINC93597876	c1cc(c(cc1Cl)CN1CC[C@@H](C1)C[NH+]1CCCC1)F	0
ZINC93604547	CCOc1cc(ccc1OC(F)F)C[N@@H+]1CC[C@H](C1)C[NH+]1CCCC1	0
ZINC93607056	Cc1cc(sc1Br)CN1[C@@H](COC[C@H]1C)C	0
ZINC93608903	CC1([C@@H]([C@@H]2[C@@H]1OCC2)[N@@H+](C)Cc1c[nH]nc1c1c(cccc1F)F)C	0
ZINC93613689	CCc1c(c2ccccc2o1)C[N@@H+]1CC[C@@]2(CC1)[C@@H](C[C@@H]2OCC)[O-]	0
ZINC93613747	CCO[C@@H]1C[C@H]([C@@]21CC[N@@H+](CC2)Cc1nc(cs1)c1ccccc1)[O-]	0
ZINC93636784	Cc1[nH+]cc(n1c1ccccc1)CN1CC[C@H]2CC[C@@H](C1)[N@@H+]2C(C)C	0
ZINC93638487	CC(C)(C)n1cc(cn1)CN1CCO[C@@]2(C1)CCc1c2cccc1	0
ZINC93638604	CC[N@@H+]1CC[C@H]([C@@H](C1)C)[N@H+](C)Cc1ccco1	0
ZINC93640730	CC(C)(CCC#N)C[N@H+]1CCOC2(C1)CCC2	0
ZINC93642205	CN1CCO[C@@H]2[C@@H]1C[N@@H+](C2)Cc1ccccc1OCCOC	0
ZINC93643025	CCc1nc(sn1)N1CCN(CC1)Cc1ccc(c(c1)C)F	0
ZINC93643454	CCS(=O)(=O)CCN(C)Cc1cn[nH]c1c1cccc(c1)Cl	0
ZINC93644248	CCOc1cc(ccc1OC)CN(C)[C@H]1CC[N@@H+]([C@@H](C1)C)C	0
ZINC93644970	C[C@H]1C[C@H](CC[N@@H+]1C)N(C)Cc1ccsc1	0
ZINC93659231	CCOc1cc(cc(c1OC)Cl)C[N@@H+](C)[C@@H]1CC[S@@](=O)CC1	0
ZINC93663413	Cc1nc(sn1)N1CCN(CC1)Cc1cn[nH]c1c1ccccc1	0
ZINC93685291	CCN(CC)c1ncc(s1)C[N@H+](C)CCc1cccs1	0
ZINC93686371	CCc1ccc(cc1)N1CCN(CC1)Cc1cn(nc1C)C	0
ZINC93690768	COCCOc1cccc(c1)CN1CC[C@H](C1)Oc1cccnc1	0
ZINC93693607	CC[NH+](CC)C[C@H]1CCN(C1)Cc1ccc2c(c1)CCN2C	0
ZINC93695135	Cc1cc(n2c(cnc2n1)CN1CCN(CC1)c1cc[nH+]cc1Cl)C	0
ZINC93705348	c1cc(cnc1)c1ncc(s1)CN1CC[NH+](CC1)[C@@H]1C[C@H]2CC[C@@H]1C2	0
ZINC93706805	C[C@H](C(=O)N1CCN(CC1)Cc1ccccc1OCC#C)O	1
ZINC93709908	C[N@@H+](CCCS(=O)(=O)C)Cc1ccc(cc1)n1cncn1	0
ZINC93712833	CCCOc1ccc(cc1OC)C[N@@H+](C)Cc1ccc(cc1)[S@@](=O)C	0
ZINC93715341	C[C@@H]1CCC[N@@H+]1C1CCN(CC1)Cc1coc2c1cccc2	0
ZINC93788917	Cc1cccc(n1)NC(=O)C[N@H+](C)CCOc1ccccc1Br	1
ZINC93791215	CCN(CCOc1ccccc1Br)[C@H](C)CS(=O)(=O)C	0
ZINC93794875	Cc1nc(no1)CN1CCN(CC1)CCOc1ccccc1Br	0
ZINC93796173	C[N@H+](CCOc1ccccc1Br)Cc1nc(no1)c1cccnc1	0
ZINC93986716	CCCc1c(c(n[nH]1)C(=O)N[C@@H]1CC[C@H](C1)[NH+](C)C)[N+](=O)[O-]	1
ZINC94992583	CC[C@@H](C(=O)OCC)n1cc(cc(c1=O)Cl)Cl	1
ZINC95076719	CC(C)(C)OC(=O)N1CCCC[C@@H]1COc1ccnc(n1)SC	0
ZINC95078818	c1ccc2c(c1)OC[C@H](O2)[C@H](CCO)[NH2+]C1CC1	0
ZINC95079483	c1cc(ccc1C[C@H]1COCC[C@H]1S(=O)(=O)NC1CC1)Br	0
ZINC95080664	CC[C@H](C(CC)(CC)O)[C@@](CC)(P(=O)([O-])[O-])[P@@](=O)([O-])O	0
ZINC95081696	Cc1cnc(c(n1)N[C@H](C)c1ccc(cc1)Br)C	0
ZINC95091582	CCNS(=O)(=O)[C@@H](C)c1[nH+]ccn1C(C)C	0
ZINC95349272	c1cc(oc1)c1nnc(s1)NC(=O)N1CCC[C@H]1C1CCC1	0
ZINC95355243	CCC[N@H+]1C[C@H]2CC[C@@H]1CN(C2)C(=O)c1cccc(c1)C(=O)C	1
ZINC95358375	CCCS(=O)(=O)N1CCC[C@@H](C1)c1nnc(n1C)Cn1cccn1	0
ZINC95358679	CCNc1ncc(cn1)C(=O)N[C@@H](C)c1c(cccn1)C	1
ZINC95365848	Cn1cc(cn1)CCCN(C)C(=O)[C@H]1CCC[N@H+](C1)C1CCCC1	1
ZINC95372020	Cc1nnc(o1)Cn1c2ccccc2c2ccccc2c1=O	0
ZINC95373874	CCOC(=O)N1CCC(CC1)n1cc(nn1)c1cncnc1	1
ZINC95380344	C[C@H](C1CCN(CC1)c1c(cccn1)Cl)[NH+]1CCOCC1	0
ZINC95381342	c1cnn(c1)C[C@@H]1CN(CCCO1)c1c2c(nc(n1)N)CCCC2	0
ZINC95388900	Cn1c(ccn1)[C@@H](COC)Nc1c2ccccc2nc(n1)CO	0
ZINC95391264	C[N@@H+]1CCCCC[C@H]1C(=O)NCCSCc1ccc(o1)C[NH+](C)C	1
ZINC95396851	CC1([C@H]2CC=C([C@@H]1C2)COC[C@@H](C[N@H+]1CC[C@@H](C1)CN(C)C)O)C	0
ZINC95397369	c1cc(ccc1S(=O)(=O)CCC[N@@H+]1CCO[C@H]2[C@@H]1CCC2)Cl	0
ZINC95398950	CCCCn1c(nnn1)CNc1cc(ccc1C#N)Cl	0
ZINC95402838	CCN(C1CC1)C(=O)CNc1ccc(c(c1)CS(=O)(=O)C)Cl	0
ZINC95403021	Cc1cnc(s1)[C@@H](C1CC1)NCc1ccc(o1)[C@H]1C[C@@H]1C	0
ZINC95404180	c1cc(c(cc1F)F)C(=O)NCCNC(=O)c1c2nccn2ccn1	1
ZINC95407047	Cc1cc(n2c(n1)ncn2)NCC[NH2+]Cc1csc(n1)C1CC1	0
ZINC95409236	Cc1nccc(n1)C(=O)NCc1[nH+]ccn1CCCc1ccccc1	1
ZINC95411115	CCS[C@H]1CC[C@H](C1)N(C)C(=O)NCc1ccsc1	1
ZINC95411965	CC(C)n1ccnc1CNc1cccc(c1)OCCOC	0
ZINC95414848	Cc1cc(cc(c1)OCCNc1cc(ncn1)n1c(cc([nH+]1)C)N)C	0
ZINC95415276	COc1ccsc1S(=O)(=O)N(CC=C)Cc1ccc(cc1)C#N	0
ZINC95419105	C[C@H](c1nc(cs1)c1ccccc1)NCCCn1cc[nH+]c1	0
ZINC95419546	C[C@@H](c1ccc(cc1)[S@](=O)C)N[C@@H](c1ccccc1)c1ccco1	0
ZINC95420589	C[C@H](c1ccccc1)[C@@H](C)[NH2+]Cc1ccc(cc1)CS(=O)(=O)C	0
ZINC95420773	Cc1ccc2c(c1)[C@@H](CC2)[NH2+][C@@H](C)c1ccc(c(c1)OC)OCCO	0
ZINC95422316	CCc1nc(cs1)[C@H](C)[NH2+][C@@H](C)Cn1cc(cn1)Br	0
ZINC95422665	COc1cc(cc(c1)OC)[C@@H](C[NH2+][C@H]1CCc2c1cccc2)O	0
ZINC95427490	CCc1nnc(n1C)S[C@@H](C)C(F)(F)F	0
ZINC95428465	CCCn1c(NC(=O)NC[C@@H]2COC(O2)(C)C)ccn1	1
ZINC95428811	COc1ccc(cc1F)CNc1ccccc1OCCn1ccnc1	0
ZINC95430476	CCn1cc(c(n1)[N+](=O)[O-])S(=O)(=O)N(C)c1cc(cc(c1)C)C	0
ZINC95432193	CC[N@H+](CC(=O)NN(Cc1ccccc1)c1ccccc1)C1CC1	0
ZINC95433493	C[C@H](C[C@H]1CCCN1C(=O)Nc1ccnn1C(C)C)O	0
ZINC95438629	CCSc1ccccc1OCc1nnc(s1)SC	0
ZINC95444295	C[C@H](CC#C)OC(=O)[C@@H]1CCCN(C1)c1cccc[nH+]1	0
ZINC95447343	Cc1ccc(nn1)n1c(ccn1)[N-]S(=O)(=O)Cc1ccccc1	0
ZINC95448498	CCCn1c(nnc1Cn1c(c(c(n1)C)Br)C)C	0
ZINC95459766	CCOC(=O)c1c(cc(s1)NC(=O)C[N@H+]1CCC[C@@H]1c1ncc[nH]1)C	1
ZINC95473095	CCCc1c(sc(n1)n1cccc1)C(=O)N1CCC(CC1)C	1
ZINC95476104	c1ccnc(c1)C(=O)NCCCCCc1nnc2n1cccc2	1
ZINC95495334	CCOC(=O)c1ccc(cc1)c1cc(cc(c1)[N+](=O)[O-])C(=O)[O-]	1
ZINC95501828	CC1(C(=O)N(C(=O)O1)CCCn1ccnc1)C	1
ZINC95508616	CCCc1cc(nc(n1)C)N1CCC(CC1)[NH2+]CCCn1ccnc1	0
ZINC95512110	CCc1nc(no1)C[C@@H]1CN(CCO1)C(=O)Nc1c(cccc1Cl)C	0
ZINC95517212	CC(C)n1cnnc1CN1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)CC=C(C)C	0
ZINC95529277	Cc1ccccc1CO[C@@H]1CN(C1)C(=O)[C@H](C)n1cc[nH+]c1C(C)C	0
ZINC95529764	c1ccc(c(c1)C(=O)NC[C@H]1CCCN(C1)C(=O)Cc1cnc[nH]1)Cl	0
ZINC95533357	c1cc(ccc1[C@H](c1[nH]c(=O)[nH]n1)N)F	0
ZINC95534077	Cc1ccc(cc1)[C@H](c1nc([nH]n1)COc1ccc(cc1)Cl)N	0
ZINC95534202	CCOc1ccc(cc1OC)c1[nH]nc(n1)[C@@H](c1ccc(cc1)C)N	0
ZINC95611676	CCC/C=C\Cc1ccccc1	0
ZINC95611868	COCOc1c(ccc(c1Cl)F)F	0
ZINC95627185	c1c(cnc2c1nc([n-]2)C#N)C(F)(F)F	0
ZINC95629276	Cc1cc2c(noc2cc1Br)C	0
ZINC95699048	Cc1c(cccc1F)CCC=O	1
ZINC95704788	C[C@@H]1c2c(c(nc(n2)Cl)Cl)CO1	0
ZINC95727599	CNC(=O)c1cc(ccc1OC1CC1)F	0
ZINC95728168	COc1c(ccnc1SC)OC1CC1	0
ZINC95728943	CCCCc1ccc(cc1)[C@@H](c1ccc(cc1)Br)O	0
ZINC95730472	Cc1ccc(cc1c1cccc(c1)Br)Cl	0
ZINC95731912	CCOc1ccc(cc1S)F	0
ZINC95739353	CCC[C@](C)(c1cccc(c1C)F)O	0
ZINC95742449	Cc1cnc(s1)[C@@H](CN)C(=O)OC	0
ZINC95748836	C1CCN[C@H](C1)C1=NC2=CC(=CCC2=N1)F	0
ZINC95774021	CC(C)(C)OC(=O)NCCc1ccc(c(=O)[nH]1)C=O	1
ZINC95830008	Cc1ccc(cc1)S(=O)(=O)O[C@@H](c1ccc(cc1)[N+](=O)[O-])C(F)(F)F	0
ZINC95862924	CSC1=N[C@@H]2C(=C(N=N2)Cl)C=N1	0
ZINC95863085	CCOC(=O)C1=C(N=NC1)c1ccccc1	1
ZINC95864416	C[N+](C)(C)C[C@H](CC(=O)[O-])OC(=O)C1=NC(=O)NC(=O)C1	0
ZINC95889564	c1ccc(cc1)COC1=C[C@H]2C(=C(C=N2)CC[NH3+])C=C1	0
ZINC95917694	c1cc2c(cc1F)C[C@@H]1CC[C@H](C2)[C@@H]1[NH3+]	0
ZINC95922388	C(=C(\C(=O)C(=O)[O-])/Cl)/[O-]	0
ZINC95930727	CCOC1=CC(=O)[C@H]2CCCC[C@H]2C1	1
ZINC95933571	c1cc2c(c[nH]c2nc1)C1CCCCC1	0
ZINC95935546	c1cc2c(c(c1)Cl)c(ccn2)Br	0
ZINC95935663	c1cc(c(cc1C[NH3+])C#N)Cl	0
ZINC95940645	c1cn(cn1)CCSCC1CCCC1	0
ZINC95945621	CC[C@@H](c1[nH]cc[nH+]1)NC(=O)[C@@H](C)OCC	1
ZINC95959133	c1ccc2c(c1)[C@H](CO2)C(=O)NCc1nc(no1)C1CC1	0
ZINC95960412	C[C@H](C(=O)Nc1c(cccc1F)O)OC[C@H]1CCCO1	0
ZINC95960790	C[C@@H](c1nc(no1)C(C)C)[N@H+]1CC[C@@H](CC1)OC1CCOCC1	0
ZINC95962864	CC/[NH+]=C(\NCc1nc(no1)[C@@H](C)OCC)/N(C)C	0
ZINC95963357	Cc1ccc(s1)C(=O)N1CCN(CC1)[C@H](C(C)C)C(=O)OC	0
ZINC95965045	C[C@@H](CNC(=O)Nc1cccc(c1SC)Cl)C#N	0
ZINC95965520	Cc1c(c(ccn1)NCC(=O)NCc1ccco1)Cl	0
ZINC95966803	c1ccc(cc1)CNc1nnc(s1)C(F)F	0
ZINC95966908	CC[C@H](c1n[nH]c(n1)C)NC(=O)c1cc(cc(c1)Cl)C	0
ZINC95967099	C[C@@H](c1ccncc1)[NH2+][C@H](C)c1ccc(s1)c1ccccc1F	0
ZINC95967846	c1ccc2c(c1)CCC[C@]2(C[NH2+]C1CCN(CC1)c1cccc[nH+]1)O	0
ZINC95968337	C[C@H](c1ccc2c(c1)OCO2)[NH2+][C@@H](CCO)c1cccs1	0
ZINC95968847	C[C@@H]1C[C@H](c2ccccc2S1)N[C@@H](COC)c1ccco1	0
ZINC95973713	Cc1ccc(c(c1)[N+](=O)[O-])NCCCC[NH+]1CCN(CC1)C	0
ZINC95975857	CC/[NH+]=C(/NCCc1cnn(c1C)C)\NCc1ccc2c(c1)OCO2	0
ZINC95976222	Cc1ccc2cc(ccc2n1)C(=O)OC[C@@H](C)OC	0
ZINC95978656	CCN(Cc1cc(ccc1F)Br)[C@H](C)c1nnc(o1)C	0
ZINC95982142	C[C@H](CO)N(C)C(=O)NCc1ccc(cc1)c1cccc(c1)OC	0
ZINC95983099	CC(C)(C)NC(=O)N1CCC(CC1)NC(=O)CC1=CCCCC1	0
ZINC95983711	c1ccc(cc1)CCCN1CC[C@H](C1=O)[NH2+][C@@H]1CCOC1	1
ZINC95986647	CS(=O)(=O)CCSc1c(ccs1)[N+](=O)[O-]	0
ZINC95987909	C[C@@H](c1ccc(cc1)C#N)NCCOc1cccnc1	0
ZINC95992505	c1ccc(cc1)OC[C@H]1CCC[N@H+](C1)Cc1nc(no1)c1ncn[nH]1	0
ZINC95995125	CC1(C[C@H](C(O1)(C)C)NC(=O)NCc1cn(nc1C(F)(F)F)C)C	0
ZINC96000311	CCCN1CCOC[C@@H]1c1nc(on1)C(C)C	0
ZINC96000311	CCC[N@H+]1CCOC[C@@H]1c1nc(on1)C(C)C	0
ZINC96003612	Cc1cnc(o1)[C@H](C)N[C@H]1CC([N@H+](C1)Cc1ccccc1)(C)C	0
ZINC96003828	CCOC(=O)[C@@H]1CCCc2c1nc(s2)Cc1ccc(c(c1)OC)OC	1
ZINC96008295	c1cc(ccc1N1CC[NH+](CC1)CCCc1ccsc1)[N+](=O)[O-]	0
ZINC96008750	Cc1ccc(cc1)CN(CCO)C(=O)NC[C@@H]1C[N@@H+]2CCN1CC2	1
ZINC96009642	c1c(cc(c(c1F)OCCO)Br)F	0
ZINC96009688	Cc1nc(nn1c1ccc(cc1)Cl)C(=O)NCCCC#N	1
ZINC96011392	CCOC(=O)C[C@](C)(CNc1c2c(csc2nc(n1)C)CC(C)C)O	1
ZINC96011809	CCOc1cccc(c1)CNC(=O)[C@@H]1CCCCS1(=O)=O	1
ZINC96011960	CC(=O)C[C@@H]1COCCN1C(=O)[C@@H]1CC(=O)N(C1)Cc1ccco1	0
ZINC96012550	Cc1c(c(ccc1OC)S(=O)(=O)N1CCC[C@@H](c2c1cccc2)O)C	0
ZINC96033708	CCCCC[NH2+][C@H]1C[C@@H](O[C@H](C1)C)C	0
ZINC96034997	Cc1ccc(n[nH+]1)NCCNC(=O)/C=C\c1cccnc1	1
ZINC96038371	CN1CCN(CC1)c1ccc2n1cc(cc2)C(=O)NCCC#N	1
ZINC96039485	CCOC[C@]12CCCO[C@H]1CCN(C2)C(=O)c1cc2ccccc2o1	1
ZINC96044480	CCOC[C@@H]1c2c(cnn2C)CCN1CCOCc1ccccc1	0
ZINC96056785	CN(C)C(=O)N1CC[C@@H]2[C@](C1)(CCCO2)COC	1
ZINC96057358	Cc1nc(on1)[C@@H]1CC[C@@H]2[C@H](O1)CC[N@@H+]2Cc1cccnc1	0
ZINC96057908	Cc1ccc(o1)CN1CCO[C@@H]2[C@@H]1CC[C@H]2OCC1CCCC1	0
ZINC96063695	C[N@@H+]1[C@H](C[C@H]2[C@@H]1CN(C2)Cc1ccncc1)C(=O)NCC1CC1	0
ZINC96064064	Cc1ccc(nn1)N1CC[C@H]2[C@@H]1CC[N@@H+]2Cc1ccncc1	0
ZINC96064894	Cc1ccsc1CN1C[C@H]([C@@H]2CCO[C@@H]2C1)C(=O)NCCOC	1
ZINC96069256	c1cc(cc(c1)F)CNC[C@@H]1Cn2c(cnn2)CO1	0
ZINC96071475	CS(=O)(=O)N1CCC[C@]2(C1)CCCN2CC#N	0
ZINC96072852	c1c(cnc(n1)N1CC[C@@]2(C1)C[C@@H](CO2)n1cnnc1)F	0
ZINC96076830	CC[N@@H+]1CCOC[C@]2(C1)CCCN(C2)C(=O)C1CCOCC1	0
ZINC96078105	c1cnc(cn1)N1CC[C@]2(C1)CNCCC2(F)F	0
ZINC96078141	c1cc(cnc1)N1CC[C@]2(C1)C[N@H+](CCC2(F)F)CCO	0
ZINC96082344	COCC[N@@H+]1CCO[C@@H]2C[N@H+](CC[C@@H]2C1)Cc1ccncc1	0
ZINC96090304	CC(C)CN1CCO[C@@]2(C1)CN(CCOC2)c1ncccn1	0
ZINC96093098	c1cnc(nc1)O[C@@H]1C[C@@]2(CCN(C2)C(=O)c2c[nH]cn2)OC1	0
ZINC96093980	c1ccc2c(c1)[C@H](CC1(O2)CCN(CC1)CCF)[NH2+]C[C@H]1CCOC1	0
ZINC96105801	Cc1ccccc1S(=O)(=O)N1CCC2(CC1)C[C@H](OC2)COC	0
ZINC96109723	C[C@H]1c2ncc(n2CCN1c1ncc(cn1)F)COCC(=O)N(C)C	1
ZINC96112706	c1ccc2c(c1)nc1n2[C@H](COC1)C[NH2+]C1CCC1	0
ZINC96112830	Cc1ccc2c(c1)n1c(n2)COC[C@@H]1C[NH2+]Cc1cccnc1	0
ZINC96122141	CN(C)S(=O)(=O)N1CC(C1)S(=O)(=O)Cc1ccco1	0
ZINC96130381	COCCc1nc(on1)C1(CC1)c1ccc(cc1)F	0
ZINC96133403	Cc1c(c(n[nH]1)C)c1ccccc1OCC[NH+](C)C	0
ZINC96143002	CN1[C@@]2(CCN(C2)CCOC)c2ccccc2S1(=O)=O	0
ZINC96149567	CC[C@@H](Cn1c(nc(n1)c1ccncc1)CNS(=O)(=O)C)O	0
ZINC96151250	c1c(cc(cc1F)Cl)CN1C[C@H]2C[N@H+](C[C@]2(C1)C(=O)[O-])CC1CCC1	0
ZINC96157792	C=CCN1CCC2(C1=O)CCN(CC2)C(=O)Cc1cccc(c1)F	0
ZINC96158720	CCO[C@H]1CC2(CCN(CC2)Cc2c(noc2C)C)OC1	0
ZINC96165958	Cc1nnc(o1)SCc1nc(nn1c1ccccc1F)CCSC	0
ZINC96166552	c1cc(cnc1)c1ccnc(n1)NC1CCOCC1	0
ZINC96180743	CCn1c(nc(n1)CCSC)Cc1cscn1	0
ZINC96184845	COCC(=O)N1CC[C@H]2[C@H]1CCN2c1ncccn1	1
ZINC96186773	Cc1cccc(n1)COC[C@H]1CC[C@H]2[C@@H](O1)CCN2c1ncccn1	0
ZINC96188504	Cc1cccc(n1)CN1Cc2[nH+]ccn2C[C@@H](C1)C[NH+]1CCOCC1	0
ZINC96189622	CC(C)Cn1c(=O)ccc2c1CC[C@@H](C2)NC(=O)c1ccsc1	0
ZINC96196254	C[C@H]1CCCN(C1)c1c2ccccc2nc(n1)c1c(ccs1)Cl	0
ZINC96196616	c1cc(=O)n(c2c1C[C@@H](CC2)N[C@H]1CCOC1)Cc1ccncc1	0
ZINC96198853	COCCN1CCN(Cc2c1[nH+]ccc2)Cc1ccccn1	0
ZINC96198875	Cn1cc(cn1)CN1CCN(c2c(cccn2)C1)CC=C	0
ZINC96199310	Cc1c2n(nn1)C[C@H](COC2)CNCc1nccs1	0
ZINC96200213	Cn1cc(cn1)C[C@H]1[C@@H](CCN1Cc1cnn(c1)C)OCCOC	0
ZINC96201015	CC(C)[N@H+](C)[C@@H]1CCN([C@H]1Cc1cc[nH+]cc1)c1ncccn1	0
ZINC96201448	Cn1cc(cn1)N1C[C@@]2(CC[N@H+](CC2)Cc2ccsc2)OCC1=O	0
ZINC96203219	COCC[N@@H+]1CCC[C@@]21CCCNC2	0
ZINC96205884	CCS(=O)(=O)N1CC[C@@]2(C1)C[C@H](CO2)OCC1CCC1	0
ZINC96207034	CS(=O)(=O)N1CC[C@@]2(C1)CCC[C@@H](O2)CN1CCOCC1	0
ZINC96207619	CC(C)[N@H+]1CC2(CCN(CC2)S(=O)(=O)N(C)C)C[C@@H]1COC	0
ZINC96208441	COC[C@H]1C(=O)NCC21CCN(CC2)C(=O)c1cccc(c1)Cl	1
ZINC96208900	c1cc(sc1)C[N@H+]1C[C@@H]2COC[C@@]2(C1)COCC1CC1	0
ZINC96217433	C[N@H+]1CC[C@@]2(CCCN(C2)C(=O)c2ccccc2F)CC1	0
ZINC96223165	Cc1ccc(n[nH+]1)N[C@H]1C[C@@]2(CCC[N@@H+](C2)Cc2csc(n2)C)OC1	0
ZINC96223737	c1c(cnc(n1)N[C@@H]1C[C@]2(CCCN(C2)C(=O)CCO)OC1)F	1
ZINC96225035	CCCS(=O)(=O)N1CCC[C@]2(C1)CC(=NO2)C(=O)Nc1cccnc1	1
ZINC96229734	CN1C(=O)CCC[C@]21CCCN(C2)C(=O)Nc1ccccc1	0
ZINC96241350	CS(=O)(=O)N1CC2(CCN(CC2)Cc2cccnc2)c2c1cccc2	0
ZINC96245209	COc1ccc(cc1)C[N@H+]1C[C@H]2CN(C(=O)[C@H]2C1)c1cncnc1	0
ZINC96260298	CC(C)n1c[nH+]c2c1[C@H]([NH2+]CC2)COCC=C	0
ZINC96264467	CC(C)NC(=O)[C@H]1Cc2c(sc(n2)c2ccsc2)N1C(C)C	0
ZINC96296294	Cc1cccc(n1)C[NH2+]C[C@H]1Cn2cc(nc2CO1)c1ccccc1	0
ZINC96298478	CCCCc1nc(on1)[C@H](C)O/N=C(\C)/c1ccc(cc1)NC(=O)C	1
ZINC96307214	CCOC(=O)/C=C\c1ccc(cc1)NC(=O)NCc1c(ccs1)C	1
ZINC96330734	CCC[C@@H](C)OC(=S)C	0
ZINC96334288	CCCCC[C@@H](C)[C@@H](C)CCCC	0
ZINC96337516	Cc1ccc(cc1)[C@@H](CNC(=O)CC(C)C)OCCO	1
ZINC96343468	c1ccc2c(c1)c(=O)n(cn2)CC(=O)NCC#Cc1ccc(cc1)F	1
ZINC96361804	CCOc1ccc(cc1C)S(=O)(=O)NC[C@@H](c1ccc(cc1)SC)O	0
ZINC96384055	c1c(cn(n1)C1CCOCC1)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC96384248	c1c(cn(n1)C1CCOCC1)NC(=O)c1n[nH]cn1	0
ZINC96388863	CO[C@@H](CNC(=O)NCCCc1ccccc1)c1cccc(c1)F	1
ZINC96511553	CCOC(=O)c1c2n(c(c1N)C(=O)OC(C)(C)C)CCC2	1
ZINC96889337	COc1ccc(c(c1Cl)Cl)S(=O)(=O)NCC[NH3+]	0
ZINC96953825	COc1ccc(cc1)c1nnc(n1Cc1ccco1)SCCC(=O)N	1
ZINC96954009	CCCNC(=O)C[N@@H+](C)CCSC	1
ZINC96966516	CCCc1ccc(cc1)[C@H](C(C)C)[NH2+][C@@H](C)C(=O)NCC=C	1
ZINC96971332	CCC(CC)[NH2+]Cc1cc(c(c(c1)OC)OCc1ccccc1)OC	0
ZINC96971383	c1cc(ccc1CSCC(=O)N1CCC[C@@H]2[C@@H]1CCCC2)F	1
ZINC96979068	CCOCCSc1ccccc1Br	0
ZINC96993865	Cc1ccc(cc1C)S(=O)(=O)Nc1ccc(c(c1)C)N1CCCC1	0
ZINC96996350	Cc1cc(ccc1F)C[NH2+]Cc1ccc(c(c1)OC)OCC=C	0
ZINC97002783	CCC[C@H](C)N1C[C@@H](CC1=O)C(=O)Nc1cc(nn1C)C	1
ZINC97009841	C[C@H](c1ccc(s1)Br)C(=O)N(C)[C@H](C)[C@@H](C)S(=O)(=O)C	0
ZINC97016659	c1c(c(ncn1)Sc1nnc(o1)C[NH+]1CCCC1)Br	0
ZINC97034714	C#CCSCC[NH2+][C@@H]1[C@H]2CCO[C@@H]2C21CCCC2	0
ZINC97038376	C[C@H]1C[C@H](C[N@H+]1C1CC1)NC(C)(C)C(=O)NCC(C)(C)C	0
ZINC97038746	C[N@@H+]1CC[C@H](CC1)Nc1ccc[nH+]c1N1CC[C@H](CC1)CO	0
ZINC97042456	C[NH+](C)CCCN([C@H]1CCS(=O)(=O)C1)C(=O)c1cc2ccccc2o1	1
ZINC97045756	COC[C@@H](C1CC1)Nc1ccn(n1)c1ccccc1	0
ZINC97051821	CCNS(=O)(=O)[C@@H]1CC[N@@H+](C1)Cc1ccc([nH+]c1)N1CCCC1	0
ZINC97057084	Cc1c(c(on1)C)CC[NH2+][C@@H]1CC[C@@H]2[C@@H]1CN(C2)Cc1ccccc1	0
ZINC97060046	C[C@H](C(=O)NC(=O)NC)Nc1ccn(n1)CC(F)(F)F	0
ZINC97073626	C[C@@H](C(=O)OC)SCC(=O)Nc1ccc(c(c1)Cl)F	0
ZINC97078800	c1cc(ccc1c1nc(cs1)CN1CCCC[C@@H]1C(=O)N)C(=O)N	0
ZINC97078805	CCCCc1nc(no1)CN[C@H](C)c1ccc(cc1)Cl	0
ZINC97078808	CCc1ccc(cc1)[C@@H](C)[NH2+]Cc1nc(on1)C1CC1	0
ZINC97079129	CC(C)c1nc(no1)CN1CCC(CC1)Oc1ccc(cc1F)F	0
ZINC97079170	C[C@H](CC#N)[N@H+]1CC[C@@H](CC1)OCC(C)C	0
ZINC97082593	Cc1c(cccn1)OCC(=O)N(C)C1CC1	0
ZINC97085055	c1ccnc(c1)C[N@H+]1CCC[C@@H]1C(=O)Nc1c(cccn1)O	0
ZINC97085309	CCOc1cccc(n1)C[S@](=O)Cc1c(cccc1F)F	0
ZINC97086445	Cn1cnnc1CN1CC[C@@H](C1)c1cccc(c1)C(F)(F)F	0
ZINC97095319	CC(C)CS(=O)(=O)N1CCC(CC1)[NH2+]CCc1ccccc1F	0
ZINC97096379	C[C@@H]1CCCC[C@@H]1[NH2+]CCCCS(=O)(=O)C	0
ZINC97097173	C[C@@H]1CN(C[C@H](O1)C)CC1CCN(CC1)c1nc2c(c[nH]n2)c(=O)[nH]1	0
ZINC97102936	C[C@]1(CCCN1C(=O)NCc1csc(n1)c1ccccc1)CO	0
ZINC97109459	C[C@H]1Cc2cc(ccc2N1Cc1cc[nH+]c(c1)N(C)C)S(=O)(=O)N	0
ZINC97112185	C[C@H](c1cnn(c1)C)NCc1cc(=O)n2ccsc2[nH+]1	0
ZINC97115763	CC1(OCCO1)CCNC(=O)N[C@H]1CCC[C@@H](C1)C(F)(F)F	1
ZINC97138630	CC(C)CN(C1CC1)C(=O)CCCOc1ccccc1	1
ZINC97140551	Cc1c(c(on1)c1ccccc1)C(=O)N1CCN(CC1)C(=O)N(C)C	0
ZINC97140786	CCOC(=O)c1cccnc1N1CCC[C@@H](C1)Cc1[nH+]ccn1C	1
ZINC97159252	Cc1c(c(n[nH]1)C)CNC[C@@H](c1ccccc1OC)[NH+]1CCCC1	0
ZINC97159625	Cc1c(c[nH]n1)CNCCc1cnn(c1)C	0
ZINC97160709	COCc1ccc(o1)C(=O)NCc1cccc(c1)C#N	1
ZINC97164350	C[N@H+](Cc1[nH]c2cc(c(cc2n1)F)F)C[C@@H](COC)O	0
ZINC97165364	CCc1nc(on1)[C@@H](C)S[C@H](C)C(=O)OC	0
ZINC97176472	CCC[N@@H+]1CC[C@H](C1)CNC(=O)NCC(C)(C)C(=O)N	1
ZINC97177786	C[C@@H](CNC(=O)NC[C@H](c1ccc(cc1)OC)N(C)C)CO	0
ZINC97198938	Cc1nnc2n1C[C@H](CC2)NC(=O)[C@@H]1CCCC[C@@H]1C(F)(F)F	0
ZINC97199468	Cc1cn2c(c(nc2s1)C)CN[C@@H]1CCc2nnc(n2C1)C(C)C	0
ZINC97201024	Cn1c2ccccc2nc(c1=O)CN1CCOCC1	0
ZINC97206443	c1ccc2c(c1)ccc(c2O)C(=O)N1CCC(CC1)N1CCNC1=O	0
ZINC97231057	C[C@H]1C[C@@H](C[C@@H](O1)C)[NH2+]C[C@@H](c1ccccc1)C(=O)N1CCOCC1	0
ZINC97237793	Cc1[nH]nc(n1)C[NH+]1CCN(CC1)c1ccc2nnc(n2n1)C(F)F	0
ZINC97249803	CCc1cc([nH]n1)C(=O)NNC(=O)OCC	1
ZINC97253999	c1ccc2c(c1)cc(c(=O)o2)C(=O)Nc1nc(cs1)C(F)(F)F	0
ZINC97287837	CN(CCC[NH2+]Cc1ccc(cc1)F)CCOC	0
ZINC97292564	CCc1cc([nH]n1)C(=O)NCCOCCOC	1
ZINC97292646	COc1cc(ccc1OCC#N)/C=C/C(=O)c1c[nH]c2c1cccc2	1
ZINC97326121	CCS(=O)(=O)c1ccc(c(c1)NC(=O)c1cc(ccc1Br)Cl)O	0
ZINC97370426	Cc1c(c(n[nH]1)C[N@H+]1CCC[C@H](C1)COC)Cl	0
ZINC97372081	CCn1c2ccc(cc2[nH]/c/1=N\C(=O)[C@@H]1[C@H](CCO1)C)F	0
ZINC97372762	c1c(cn2c(n1)nc(n2)C(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F)Br	0
ZINC97373698	C[S@](=O)C[C@H](c1ccccc1)NCC(F)(F)F	0
ZINC97377197	Cc1cccc(c1)CS(=O)(=O)[N-]c1c(c([nH]n1)C)C#N	0
ZINC97377293	C[C@@H](c1nc2ccccc2o1)Nc1cnn(c1)C[C@@H]1CCCO1	0
ZINC97392383	CCCCN(CC(F)(F)F)C(=O)Cc1ccc(c(c1)OC)C	1
ZINC97413783	CCCCN(CCO)C(=O)NCC(C)(C)N1C[C@H](O[C@H](C1)C)C	1
ZINC97436932	C[C@@H](Cc1ccsc1)NC(=O)CCc1cn2ccccc2[nH+]1	0
ZINC97465681	CCOc1cc(cc(c1OCC=C)Br)CNCc1ccc(nc1)Cl	0
ZINC97476091	CCCC[N@H+](C)C[C@@H]1CC[N@H+](CC1)C[C@@H](COC(C)C)O	0
ZINC97494514	CN(CC1CC1)C(=O)CSCc1ccc(cc1)C(=O)OC	1
ZINC97531630	c1cc(ncc1/C(=N/O)/N)Cl	0
ZINC97532543	C[NH+](C)CCCOc1cccc(c1)CN1CCN(CC1)[C@H]1CC[NH2+]C1	0
ZINC97574982	Cc1cccc(=O)n1CCC(=O)NCCNC(=O)c1cccnc1	1
ZINC97593699	COc1ccc2c(c1)[nH]c(n2)SCCCc1c[nH]nc1	0
ZINC97594442	C[N@H+](CCNC(=O)c1csc(n1)Nc1ccc(cc1)OC)CCOC	1
ZINC97597062	Cc1cc(ccc1OS(=O)(=O)CCCS(=O)(=O)C)C(C)(C)C	0
ZINC97600172	CCCOC(=O)[C@@H](C)Sc1nnc(s1)NCc1ccc(cc1)F	1
ZINC97604031	COc1cnc(cc1[O-])C(=O)N1CCC(CC1)OCc1ccccc1	0
ZINC97618967	c1ccc2c(c1)Cc1c2ccc(c1)C[N@@H+]1CC[C@@H](C1)[NH+]1CCCC1	0
ZINC97660404	CSc1ncc(cn1)CN1CCCC[C@@H]1CN1CCOCC1	0
ZINC97676578	c1cc2c(c(c1)F)CC[C@@H]2NC(=O)c1cc(c[nH]c1=O)[N+](=O)[O-]	0
ZINC97717411	c1cc(sc1C[NH+]1CCCC1)C[N@@H+]1CC[C@]2(CC1)C[C@@H](CO2)O	0
ZINC97727564	c1ccc(c(c1)C(=O)N1CCCN(CC1)CCC[NH+]1CCOCC1)Cl	1
ZINC97729793	CC(C)c1c(snn1)CNC(=O)Nc1cnc2n(c1=O)ccs2	0
ZINC97772856	CC(C)c1c(nco1)C(=O)N1CCC(CC1)[C@@H](c1cccs1)O	0
ZINC97785000	CN1C[C@H](Oc2c1cccc2)C(=O)NCCc1cnc[nH]1	1
ZINC97941761	CCCCCCCCC(=O)NCCCn1ccnc1	1
ZINC98033405	c1cc2c(c(c1)F)CC[C@H]2NC(=O)NCCCN1CCOCC1	1
ZINC98037313	CCCS(=O)(=O)N[C@H]1CCSc2c1cccc2F	0
ZINC98050490	c1cc(ccc1/N=C(\[O-])/C([C@@]1(C(C(C(O1)(F)F)(F)F)(F)F)F)(F)F)Br	0
ZINC98051748	CC[N@H+](Cc1cc(c(cc1O)C)C)C[C@H]1CCCO1	0
ZINC98051947	CN(CCC(F)(F)F)Cn1c2ccc(cc2cn1)[N+](=O)[O-]	0
ZINC98066298	CC(C)OC[C@@H](CN1CCN(CC1)S(=O)(=O)c1cccc(c1)Br)O	0
ZINC98068608	Cc1cc(cc(c1)CSCC(=O)N(C)Cc1cccs1)C	1
ZINC98070413	CCCN([C@H]1CCS(=O)(=O)C1)C(=O)CCC1CCCCC1	1
ZINC98086297	CN1C(=O)/C(=C\2/c3cc(ccc3N(C2=O)CCCC(=O)[O-])Br)/SC1=S	1
ZINC98089133	CCOCC[N@@H+]1C[C@@H]([C@@H](C1)C(=O)[O-])c1cccc(c1)OC	1
ZINC98090555	c1cc(cc(c1)F)C(=O)C[C@@H]1CC[C@H](C1)C(=O)[O-]	0
ZINC98104501	CC[C@@H](C(=O)N(C)c1nccs1)OCC	1
ZINC98110667	CC[C@H](C)[C@@H](C)NC(=O)c1ccccc1SCc1cc(no1)C	0
ZINC98116929	COc1ccc2c(c1)CN(CC2)C(=O)c1cc(c([nH]1)Cl)Cl	0
ZINC98120519	CC[C@@H](C)[C@H](C)NC(=O)Nc1cc(c(c(c1)OC)OC)OC	0
ZINC98125007	Cc1cc(cc(c1OC)C)/C=C(/C#N)\c1nc2ccccc2n1C	0
ZINC98143104	CCOC(=O)C[N@@H+](CC(=O)Nc1ccc(cc1)OC(F)F)C1CC1	1
ZINC98159148	CCOC(=O)N1CCC(CC1)OC(=O)c1c2c(n[nH]1)CCCC2	1
ZINC98175085	CC(=CCCC(=C)C1(CCCCC1)O)C	0
ZINC98180009	c1cc(ccc1c1nc2c(c(n1)Cl)scn2)F	0
ZINC98181719	c1c(cc(cc1[N+](=O)[O-])[N+](=O)[O-])CC#N	0
ZINC98210293	CCN1CC[NH2+]C[C@@H]1c1nccn1C	0


==> anc/logic_8_test_molecules.tsv <==
mol_id	smiles	label
ZINC00021981	COc1cccc2c1O[C@H](C(=C2)[N+](=O)[O-])c1ccc(cc1)F	0
ZINC00027822	c1ccc(cc1)[C@H](C(=O)N/N=C/c1ccc(cc1Cl)Cl)O	0
ZINC00052553	CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1F)CCC(=O)[O-])O	0
ZINC00062681	COC(=O)[C@@H](Cc1ccc(cc1)O)NC(=O)c1ccccc1	0
ZINC00067885	CC(C)n1c2c(c(=S)nc1c1ccccc1)CCCC2	0
ZINC00077831	CC(=O)C1=C(C(=O)N([C@H]1c1cccc(c1)F)CO)O	0
ZINC00078046	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1cccc(c1)OC)Cc1cccnc1)/O	0
ZINC00082135	C[C@H](CN1[C@@H](C(=C(C1=O)O)C(=O)C)c1cccc(c1)F)O	0
ZINC00104883	c1ccc2c(c1)C/C(=C/c1ccc(cc1)F)/C2=O	0
ZINC00114746	C[C@H]1Cc2cc(ccc2O1)C1=NN[C@](C1)(C(F)(F)F)O	1
ZINC00119200	Cc1ccc(cc1C)OC[C@@H](C[NH2+]C1Cc2ccccc2C1)O	0
ZINC00124213	CCOc1cc(ccc1O)[C@@H]1C(=C(N(C(=O)N1)C)C)C(=O)OCC	0
ZINC00132479	CC(=O)CNC(=O)Cc1ccccc1	0
ZINC00149089	c1cc(cc(c1)C(F)(F)F)C(=O)OC1=C(C(=O)CCC1)Cl	0
ZINC00163999	C[C@@]1(CCCCC1=O)NO	0
ZINC00178858	CC1=C([C@H](NC(=O)N1)c1cccc(c1)O)C(=O)OC[C@@H]1CCCO1	0
ZINC00195036	CC1=C([C@@H](NC(=O)N1)c1ccc(cc1)O)C(=O)OC	0
ZINC00237782	Cc1cccc(c1)C[N@H+]1CC[C@@H](CC1)O	0
ZINC00254366	C=CCc1cccc(c1O)/C=N/NC(=O)c1cccc(c1)N	0
ZINC00259238	C=Cn1cccc1C(=O)[O-]	0
ZINC00269305	CC(=O)C1=C(C(=O)N([C@@H]1c1cccc(c1)F)CC[NH+](C)C)O	0
ZINC00269305	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1cccc(c1)F)CC[NH+](C)C)/O	0
ZINC00286581	c1ccc(cc1)C[N@H+]1CC[C@](C1)(c1ccc(cc1)F)O	1
ZINC00288173	CC(C)OC(=O)N1[C@@H]2C[C@H](C1(C(F)(F)F)C(F)(F)F)C=C2	0
ZINC00296732	c1cc(ccc1C1=CC(=O)[C@](O1)(CC(=O)c1ccc(cc1)F)O)F	0
ZINC00305669	Cc1ccc(c(c1)N/C=C/C(=O)c1ccc(cc1)OC)C	0
ZINC00335591	c1ccc2cc(ccc2c1)S(=O)(=O)N1CCCC1	0
ZINC00341778	C[C@H]1C[C@@H](CC(C1)(C)C)/N=C(/c1cc(c(cc1Cl)F)F)\O	1
ZINC00368300	c1ccc(c(c1)/C=C/1\C(=O)NN(C1=O)c1ccc(cc1)F)O	0
ZINC00409308	CCOC(=O)[C@H]1[C@@H](CC(=CC1=O)O)C	0
ZINC00409379	COC[C@@H]([C@@H](c1ccccc1)O)[NH3+]	0
ZINC00549046	CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1F)c1ccc(cc1)OC)O	0
ZINC00550959	COc1ccc(c(c1)/C=C(\C#N)/C(=O)Nc1ccccc1F)O	0
ZINC00552911	COc1ccccc1[C@H]1CC(=NN1)c1cc(ccc1O)F	1
ZINC00561597	c1ccc(c(c1)C(=O)N/N=C/c1ccc(cc1)OCC(=O)N)Cl	0
ZINC00564274	c1ccc(c(c1)/C=N/NC(=O)c1ccc(cc1F)C#N)F	0
ZINC00610003	Cc1cc(ccc1NC(=O)Nc1cccc(c1)C(=O)C)OC(F)F	0
ZINC00614463	CCOC(=O)C1=C(Oc2cc(ccc2[C@@H]1c1ccc(cc1F)F)O)N	0
ZINC00616958	CCOc1ccc(cc1)[C@H]1C(=C(Nc2n1ncn2)C)C(=N)O	0
ZINC00655704	Cc1cc(nn1CC(=O)N1[C@](CC(=N1)C)(C(F)(F)F)O)C(F)(F)F	1
ZINC00755768	COc1ccc(cc1[C@H]1c2ccc(cc2OC(=C1C#N)N)N)Br	0
ZINC00871796	c1cc2c(cc1F)[C@@H]1C=CC[C@@H]1[C@H](N2)c1cc2c(cc1Br)OCO2	0
ZINC01011102	c1cc(ccc1CN1C(=O)/C(=C/c2cc(c(c(c2)Br)O)Br)/SC1=O)F	0
ZINC01023845	c1ccc2c(c1)[C@@](C(=O)N2)(CC(=O)C1CC1)O	0
ZINC01067544	Cc1c(c(n(n1)[C@H](C)C(=O)Nc1ccccc1C(F)(F)F)C)[N+](=O)[O-]	0
ZINC01147221	Cc1ccsc1/C=C/1\C(=O)N(C(=S)S1)c1cccc(c1)[N+](=O)[O-]	0
ZINC01269243	c1cc(cc(c1)F)/C=C/1\C(=O)N(C(=S)S1)NC(=O)c1cccnc1	0
ZINC01303588	C[C@]12CCC(=O)C=C1CC[C@H]1[C@@H]2[C@H](C[C@]2([C@@H]1CCC2=O)C)O	0
ZINC01391558	CN(C)/C=C/C(=O)c1ccccc1F	0
ZINC01404369	Cc1ccc(cc1)[S@](=O)c1ccc(cc1C#N)NC(=O)C1CC1	0
ZINC01428090	c1cc(c(c(c1)Cl)[C@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N)F	0
ZINC01428101	CCOC(=O)c1c(sc2c1OC(=C([C@@H]2c1ccc(cc1)F)C#N)N)C	0
ZINC01442166	c1cc(ccc1N1C(=O)C=C(C1=O)N1CC[N@H+](CC1)CCO)F	0
ZINC01494983	c1ccc2c(c1)ccc(n2)C[C@@H](c1ccc(cc1)C(F)(F)F)O	1
ZINC01498161	CCc1ccc(cc1)OCC(=O)N/N=C/c1cc(ccc1O)Br	0
ZINC01500133	CC(=CCN1CCN(C1=O)c1ccc(cc1)OC)C	0
ZINC01641832	c1ccc(cc1)[C@](C1CC1)(C(=O)OCC1=CC[C@@H](CC1)[NH3+])O	0
ZINC01688029	CCCOC(=O)CC1(CCCCC1)O	0
ZINC01760405	Cc1cc(c(c(c1)C[N@H+](C)Cc1c2ccccc2ccc1O)O)C	0
ZINC01837375	COc1cccc(c1)C1=C[C@@H](n2c(=N1)[nH+]c[nH]2)c1ccc(cc1)F	0
ZINC01889898	c1cc(oc1)[C@@H]1C=C([NH+]=c2n1[nH]c(n2)CCCO)c1ccc(cc1)F	0
ZINC02024219	CS(=O)(=O)OCCC=C1c2ccccc2CCc2c1cccc2	0
ZINC02039792	CC(=CCOC(=O)C)C	0
ZINC02050159	c1cc2=NC(N=C(n2cc1Cl)O)(C(F)(F)F)C(F)(F)F	0
ZINC02132721	C[C@@H](CCC=C(C)C)[C@H](C)O	0
ZINC02141458	c1ccc2c(c1)[C@]1(C(=C(SC(=C1C#N)N)N)C#N)C(=O)N2	0
ZINC02181909	C[C@H]([C@H](c1ccccc1)O)[NH2+]Cc1ccc(cc1)OCC=C	0
ZINC02369927	c1cc(cc(c1)O)[N-]C1=NC(=O)/C(=C/c2ccc(cc2)F)/S1	0
ZINC02458514	c1cc(cc(c1)O)/C=C/1\C(=O)NC(=N)S1	0
ZINC02516165	C(CC[NH3+])C[C@@H](C(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])[NH3+]	0
ZINC02530931	C(/C=C/C(C(F)(F)F)(C(F)(F)F)F)O	0
ZINC02557046	C[C@H](C(=C)C(=O)OC)O	0
ZINC02564707	CC(C)(C)OC(=O)N[C@@H](CC(=O)OCC=C)C(=O)[O-]	0
ZINC02626631	c1ccnc(c1)N(c1ccccn1)C(=O)c1cc(c(c(c1F)F)F)F	0
ZINC02634584	Cc1ccc(c(c1)O)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC02791192	Cn1c(cc(n1)C(F)(F)F)C(=O)Nn1c(=O)c2ccccc2nc1S	0
ZINC02841888	c1ccc2c(c1)CCN(C2)C[C@@H](COc1c(cc(cc1F)Br)F)O	1
ZINC02867287	C=CCNC(=S)N(C1CCCCC1)C1CCCCC1	0
ZINC02868540	CCN1C(=C([C@H](NC1=O)c1cc(c(c(c1)Br)O)OCC)C(=O)OC)C	0
ZINC02890170	c1ccc(c(c1)COc1ccc(cc1/C=C(/C#N)\C(=S)N)Br)F	0
ZINC02952287	CCOc1cc2c(cc1OCC)[nH]c(=O)n(c2=O)C1CCCC1	0
ZINC03069450	c1cc(ccc1/C=C\1/C(=O)N(C(=S)S1)CCCO)Cl	0
ZINC03101757	CC(=O)[C@H]1C[C@H](C1(C)C)CC(=O)NC(=S)Nc1ccc(cc1)OC	0
ZINC03110652	CCc1cc(c(s1)NC(=S)NCC=C)C(=O)OCC	0
ZINC03118208	CCOc1cc(ccc1O)[C@H]1CC(=Nc2n1ncn2)c1ccccc1	0
ZINC03127763	CCCCCCOP(=S)(O)OCCCCCC	0
ZINC03189655	CC[C@H](CNC(=O)NC(=C(Cl)Cl)c1ccc(c(c1)F)C)O	0
ZINC03207232	c1ccc(cc1)c1csc2=C(CCCCn12)C(=O)c1ccc(cc1)F	0
ZINC03252785	COC(=O)c1ccccc1NC(=O)CSc1c2ccccc2ncn1	0
ZINC03428539	c1cc(c(c(c1)Cl)CC(=O)OCC(=O)NCCC1=CCCCC1)F	0
ZINC03570263	COc1ccc(cc1O)/C=C(\C#N)/C(=O)Nc1ccc(cc1)F	0
ZINC03654636	c1ccc2c(c1)nc(n2C[C@H](C[NH2+]C1CCCCC1)O)C(F)(F)F	1
ZINC03831404	COc1ccc2c(c1)c(ccn2)[C@H]([C@@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C=C)O	0
ZINC03844036	C[C@@H]([C@@H](c1ccc2cc(ccc2c1)OC)O)O	0
ZINC03847488	COc1cc2c(cc1OC)[C@](Cc1ccc(cc1)O)(C(=O)[O-])[NH2+]CC2	0
ZINC03872590	C[C@]12CCC(=O)C=C1CC[C@H]1[C@@]2([C@@H](C[C@@]2([C@@H]1CC[C@@]2(C)O)C)O)F	0
ZINC03875791	C/C(=C/CC[C@]1([C@H]2C[C@H]3[C@@]1([C@H]3C2)C)C)/CO	0
ZINC03881625	CC(=O)O[C@H]1CC[C@@]2([C@H]3CC[C@]4([C@H]([C@@H]3CC=C2C1)CC=C4C#N)C)C	0
ZINC03984161	Cc1c2c(c(c(n1)O)C(=O)/C=C\c1ccc(cc1)OC)CCCC2	0
ZINC04020481	c1cc(ccc1/C=C(\C#N)/c1nc(cs1)c1ccc(cc1)F)O	0
ZINC04026417	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@]2(C)O)CCC1=C(C(=O)C=C[C@]31C)Cl	0
ZINC04070473	COc1cc(ccc1O)/C=C(/C#N)\c1nc(cs1)c1ccc(cc1)F	0
ZINC04104666	CC[C@@]1(CC[C@H]2[C@@]1(CC[C@H]1[C@@H]2CC(=O)C2=CC(=O)CC[C@]12C)C)O	0
ZINC04117604	CCn1cccc/c/1=C/1\C(=O)N(C(=S)S1)C	0
ZINC04128026	COc1ccc(cc1)C(c1ccc(cc1)OC)(c1cccc(c1)F)O	1
ZINC04135498	Cc1c2c(c3ccccc3n1)C(=O)N(C2=O)c1cccc(c1)O	0
ZINC04143847	CC1(CC2=C([C@@H](CC(=O)N2)c2ccc(cc2)F)C(=O)C1)C	0
ZINC04145734	CC(C)CN1CC2=C(C1=O)[C@H](NC(=O)N2C)c1ccc(cc1)F	0
ZINC04178937	COc1ccc(cc1C(=O)N1[C@@](CC(=N1)C1CC1)(C(F)(F)F)O)Cl	1
ZINC04183803	c1ccc(cc1)C(=O)[C@@H]1[C@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1cccs1	1
ZINC04261207	Cc1cccc(c1)NC(=O)C(=O)N/N=C/c1cccc(c1O)CC=C	0
ZINC04289497	CCn1c2ccccc2nc1S[C@H](C)C(=O)Nc1ccc(cc1Cl)F	0
ZINC04294152	CCOC(=O)/C=C/c1ccc(o1)c1ccc(cc1)Cl	0
ZINC04353081	C([C@@H]([C@H]([C@@H](/C(=C/[O-])/N)O)O)O)O	0
ZINC04353667	C/C(=C\C(=O)c1ccc(cc1)c1ccccc1)/O	0
ZINC04374343	c1cc(ccc1N1C[C@H](CC1=O)NC(=O)Nc1cc(ccc1F)F)Cl	0
ZINC04460085	COc1cccc(c1)N1C(=O)/C(=C\C=C\c2ccco2)/C(=O)N=C1S	0
ZINC04474559	c1ccc(cc1)CNC(=O)/C(=C/c1ccccc1)/C#N	0
ZINC04511269	CCOc1ccc(cc1Cl)S(=O)(=O)N1CCC(CC1)C(=O)NCC=C	0
ZINC04521296	C([C@H]([C@@H]([C@@H]([C@@H]([C@@H](C(=O)[O-])O)O)O)O)O)O	0
ZINC04588280	CC(C)(C)c1ccc(cc1)C1=N/C(=C\c2ccccc2Cl)/C(=O)O1	0
ZINC04624555	CC1=C([C@H](C2=C(N1)CC(CC2=O)(C)C)c1cccc(c1)F)C(=O)OC	0
ZINC04625576	c1cc(sc1)c1c(cn[nH]1)/C=C/c1cc(nc(O)n1)C(F)(F)F	0
ZINC04689385	c1cc(c(cc1Cl)Cl)[C@@H]1[C@H]2CC=C[C@@H]2c2c(ccc(c2N1)Cl)[N+](=O)[O-]	0
ZINC04705521	c1cc(ccc1/C=C\1/CCC/C(=C(/C(F)(F)F)\O)/C1=O)O	0
ZINC04705521	c1cc(ccc1/C=C\1/CCC[C@@H](C1=O)C(=O)C(F)(F)F)O	0
ZINC04719710	c1cc(ccc1[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)Br)F	0
ZINC04724979	c1cc(c(c(c1)[N+](=O)[O-])[O-])/C=C\1/C(=O)NN(C1=O)c1ccc(cc1)Br	0
ZINC04737310	CC(=Nn1c(nnn1)N)C	0
ZINC04741316	CN(C)c1ccc(cc1)[C@H]1C/C(=N/Cc2ccc(cc2)F)/C=C([O-])C1	0
ZINC04755200	CC1=C([C@@H](NC(=O)N1)c1cc(cc(c1OC)OC)Br)C(=O)OC	0
ZINC04759989	CCN1C(=O)[C@H]2[C@H]3CC[C@@]([C@@H]2C1=O)(O3)C	0
ZINC04794734	COc1ccc2c(c1)c(cc[n+]2[O-])[C@@H]([C@@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C=C)O	0
ZINC04969177	C[C@@H](C(=O)NCC=C)[NH2+]Cc1ccco1	0
ZINC05010247	c1cc(ccc1CNC(=O)[C@H]1[C@H]2C=C[C@@H]([C@@H]1C(=O)[O-])C12CC1)F	0
ZINC05060865	C[N@H+]1CCN(CC1)C(=O)[C@@H]1CC(=O)N(C1)c1ccc(cc1)OC	0
ZINC05071443	COc1ccc(cc1)N([C@@H]1CS(=O)(=O)C=C1)C(=O)c1cccc(c1)F	0
ZINC05128600	COc1cc(cc(c1O)Br)/C=C/C(=O)c1ccc(cc1)F	0
ZINC05245925	C[C@H](c1ccc(cc1)n1cncn1)NC(=O)/C=C/c1cccc(c1)F	0
ZINC05259909	CC(C)(/C(=C\C(F)(F)F)/SCCS)O	0
ZINC05276289	C[C@H]1[C@@H]2CC[C@@]3([C@@H]([C@@H]2C=CC1=O)CC[C@@H]3OC(=O)c1ccccc1)C	0
ZINC05283310	CC(=C[C@H](C#N)n1c2ccccc2nn1)C	0
ZINC05296621	CC1=NN([C@@](C1)(C(C(C(F)(F)F)(F)F)(F)F)O)C(=O)c1ccncc1	1
ZINC05305116	CC1([C@H]2C[C@H]([C@@H]1C=C2)C(=O)n1c2ccccc2oc1=O)C	0
ZINC05315799	CCOC(=O)/C(=C/C(=O)c1cccc2c1cccc2)/[O-]	0
ZINC05354213	CSCC[C@H](C(=O)[O-])NC(=O)CCCc1c[nH]c2c1cccc2	0
ZINC05371837	CCCC[C@H](C(=O)[O-])N1C(=O)/C(=C/c2ccc(cc2)F)/SC1=S	0
ZINC05376009	c1cc(ccc1/C=C\1/C(=O)N=C(S1)[N-]c1ccc(cc1)O)C(F)(F)F	0
ZINC05428664	c1cc(cc(c1)[N+](=O)[O-])/C=C(\C#N)/C(=O)N/N=C/c1ccc(cc1)O	0
ZINC05514312	COc1ccc(cc1OC)CC(=O)n1cnc2c1cccc2	0
ZINC05517944	C/C(=C(\C(=O)C)/[C@](C(=O)OC)(C(F)(F)F)O)/[O-]	0
ZINC05554596	CCCCCOc1cc(c2c(=O)cc(oc2c1)c1ccccc1)O	0
ZINC05583584	c1ccc(c(c1)C(=O)N/N=C(/CC(=O)c1cccs1)\C(F)(F)F)O	1
ZINC05594634	Cc1n(c(c[nH+]1)[N+](=O)[O-])CO	0
ZINC05618269	Cc1ccc(cc1[N+](=O)[O-])C(=O)N/N=C/c1ccc(c(c1)OC)O	0
ZINC05641949	c1cc(c(cc1O)O)/C=C\c1cc(cc(c1)O)O	0
ZINC05683579	c1ccc(cc1)Cc1ccc[n+](c1)/C=C/C(=O)c1ccc(cc1)F	0
ZINC05685102	c1ccc(cc1)c1cc(c(c(N2CCOCC2)[nH+]1)C#N)C(F)(F)F	0
ZINC05686421	CCOC(=O)c1[nH]c2c(n1)[C@@H](C(=C(O2)N)C#N)c1ccccc1F	0
ZINC05686972	CN1[C@H](/C(=C(\c2ccc(cc2)OC)/O)/C(=O)C1=O)c1ccccc1F	0
ZINC05687412	c1ccc(cc1)C(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)CCO)[O-]	0
ZINC05688121	c1cc(c(cc1Cl)F)NC(=O)C1=COCCO1	0
ZINC05852643	CC1([C@@H]2[C@@]([C@H]([C@](CC2)(O)C)C[C@@](O)(C=C)C)(CCC1)C)C	0
ZINC05900872	CC(C)(C)C(=O)Nc1nc(cs1)c1cccs1	0
ZINC05912384	C[C@@H]1[C@H]2C[C@](CC=C2C)(CO1)CO	0
ZINC05924219	CC[C@@]12CC[C@H]3[C@H]([C@@H]1CC[C@]2(C#C)O)CCC1=CC(=O)CC[C@H]31	0
ZINC05965708	c1ccc(cc1)C1=CCN(CC1)C(=O)/C=C/c1ccco1	0
ZINC06021861	C1=C(O[C@H]([C@@H]([C@@H]1O)O)[C@@H]([C@@H](CO)O)O)C(=O)[O-]	0
ZINC06138385	CCO/C(=C/1\[C@@H]([C@H]2C(=NC1=C)CCCC2=O)c1ccc(cc1)F)/O	0
ZINC06221020	c1cc(ccc1/C(=C\Nc1cc(cc(c1)Cl)Cl)/C#N)OCCCF	0
ZINC06240169	c1cc(c(c(c1)Cl)/C=C(\C#N)/C(=N/c1cc(ccc1Cl)Cl)/[O-])F	0
ZINC06259306	COc1cc(c(cc1NC(=O)/C=C/c1ccc(cc1)F)Cl)OC	0
ZINC06341505	c1ccc(cc1)/C=C/C(=O)NNC(=O)COc1ccc(cc1)Br	0
ZINC06345963	Cc1ccc(c(c1)Br)OCC(=O)NC(=O)Nc1ccccc1F	0
ZINC06432739	c1ccc(c(c1)/C=C/C(=O)c1ccc(cc1)OCC(=O)[O-])C(F)(F)F	0
ZINC06446237	c1ccc(cc1)C(=O)C1=C(C(=O)N([C@@H]1c1ccccc1F)CCBr)[O-]	0
ZINC06509103	Cc1ccc(cc1)c1csc(n1)/C=C/c1ccc(cc1)C(F)(F)F	0
ZINC06524249	c1c(c(nc(=O)n1[C@@H]1C=C[C@H](O1)CO)N)F	0
ZINC06606243	CCc1ccc(cc1)c1c(c[nH]n1)/C=C/1\C(=O)NC(=O)S1	0
ZINC06719754	COc1ccc(cc1)CCC(=O)NCCc1csc2n1ncn2	0
ZINC06756484	c1cc(cc(c1)O)/N=C\1/c2cc(ccc2NC1=O)Br	0
ZINC06809388	Cc1cccc(c1NC(=O)NCCc1c[nH]c2c1cc(cc2)OC)C	0
ZINC06849509	CC1=NN([C@](C1)(C(F)(F)F)O)S(=O)(=O)c1ccc2ccccc2c1	1
ZINC06856582	CCCCCn1c2ccccc2nc1Nc1cccc(c1)C	0
ZINC06889099	c1cc(ccc1C1=C/C(=C/c2cc(ccc2O)Br)/C(=O)O1)F	0
ZINC06890469	c1ccc2c(c1)C/C(=C\c1cc(ccc1F)Br)/C2=O	0
ZINC06926044	c1cc(cc(c1)F)/C=C\1/C(=O)N/C(=N\c2cccc(c2)O)/S1	0
ZINC07085069	COc1ccc(cc1F)/C=C/C(=O)OCC(=O)Nc1ccccc1	0
ZINC07337594	Cc1c(c(n(n1)C)C)Nc1c2c(csc2ncn1)c1ccc(cc1)F	0
ZINC07435436	CCOc1ccc(cc1)OCCNC(=O)c1ccc(cc1F)Cl	0
ZINC07558626	C=CCNC(=S)Nc1cccc(c1)F	0
ZINC07583611	c1ccc(cc1)/C=C/Cn1nc(nn1)c1cccc(c1)C(F)(F)F	0
ZINC07616149	c1ccc(c(c1)/C=C/C(=O)N1CC[C@]2(CCCC[C@H]2C1)O)F	0
ZINC07631626	C[C@@H](C(=O)NCCc1ccccc1)OC(=O)c1ccc(cc1)CO	0
ZINC07653643	CSc1cccc(c1)NC(=O)/C=C/c1cccs1	0
ZINC07660112	C[C@H]1CCN(c2ccccc2S1)C(=O)C[N@H+](C)CC(=O)NC(C)(C)C	0
ZINC07756737	CC1=C([C@@H](NC(=S)N1)c1ccc(c(c1)F)F)C(=O)N(C)C	0
ZINC08113404	Cc1cc(ccc1NC(=O)[C@@H]1Cc2ccccc2OC1)Cl	0
ZINC08321206	CCOc1ccc(cc1)/C=C/c1nc2cc(ccc2o1)Cl	0
ZINC08322768	COc1cc(ccc1O)C(=O)/C=C/c1ccc(cc1F)Br	0
ZINC08572685	C/C(=C\C(=O)Nc1ccc(cn1)I)/N1CCCC1	0
ZINC08698370	C1[C@H]2C[C@@H]([C@@H]1C=C2)CC(C(F)(F)F)(C(F)(F)F)O	0
ZINC08700364	C=CCc1ccccc1CO	0
ZINC08715452	COc1cc(ccc1O)[C@H]1NN=c2n(N1)c(cs2)c1ccccc1	0
ZINC08753034	COC(=O)c1c(ccs1)NC(=O)Cc1c(c(c(c(c1F)F)F)F)F	0
ZINC09137474	c1cc2c(cc1/C=N/Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N)OCO2	0
ZINC09261329	c1cc(ccc1/N=C\1/NC(=O)/C(=C\c2cc(c(c(c2)Br)O)Cl)/S1)F	0
ZINC09324472	C[C@@H](C(=O)OC)N1C(=O)/C(=C\c2cccc(c2)C(F)(F)F)/SC1=O	0
ZINC09350843	C=CCN1C(=O)/C(=C\c2ccccc2OCC(=O)[O-])/C(=NC1=O)O	0
ZINC09446934	c1ccc(c(c1)CN/C(=C/1\C(=c2cc(cc(c2=[NH+]C1=O)Br)Br)[O-])/O)Cl	0
ZINC09487560	CCCCCCN/C(=C/1\C(=c2cc(cc(c2=[NH+]C1=O)Br)Br)[O-])/O	0
ZINC09846164	c1ccc2c(c1)nc1n2c(=O)/c(=C/c2cc(cc(c2O)Br)I)/s1	0
ZINC09913696	C=Cn1c2ccccc2nc1[C@H](C(F)(F)F)O	0
ZINC10503043	c1cc(ncc1C(=O)NCCc1ccc(s1)Br)OCC(F)(F)F	0
ZINC12339795	CC(=C/C(=N\Nc1c(cc(cc1[N+](=O)[O-])C(F)(F)F)[N+](=O)[O-])/C)C	0
ZINC12368569	COc1ccc(cc1)NC(=O)/C=C\c1ccccc1	0
ZINC12372484	Cc1c(cccc1Cl)n1c2c(c(=O)[nH]c1=O)CN(CN2)CC(C)C	0
ZINC12406347	Cc1cc2c3c(c1)/C(=N\c1ccc(cc1)O)/C(=O)N3C(C[C@@H]2C)(C)C	0
ZINC12459035	c1cc(ccc1C(=O)[C@@H]1CCCN(C1)C(=O)C1=CCCC1)C(F)(F)F	0
ZINC12505925	C/C(=C\[C@@](CN)(C(F)(F)F)O)/OC	0
ZINC12543526	CN1c2ccccc2C(=O)N[C@H]1c1cc(c(c(c1)Cl)O)O	0
ZINC12623595	c1cc(c(cc1NC(=O)CCCN1C(=O)C2(CCCC2)NC1=O)Cl)F	0
ZINC12695965	COC(=O)c1cccc(c1)NC(=O)c1c(cccc1F)F	0
ZINC12758376	c1cc2c(cc1F)C(=O)/C(=C/c1ccsc1)/CCO2	0
ZINC12782372	c1cc(c(cc1/C=C(\C#N)/c1ccc(cn1)C(F)(F)F)Br)O	0
ZINC12958890	c1cc2c(cc1C(F)(F)F)NC(=O)/C/2=C\c1cc(ccc1O)Cl	0
ZINC12961358	c1ccc2c(c1)cccc2/C=C\C(=O)NCc1ccc(cc1)F	0
ZINC13141635	Cc1ccc(c(c1)Br)OC(=O)/C=C/c1cccs1	0
ZINC13265970	c1cc(ccc1[C@]1(C[C@H]2CC[C@@H](C1)[N@@H+]2CC1=CCCOC1)O)F	0
ZINC13629801	Cc1c2ccc(cc2oc(=O)c1CC(=O)N[C@H]1CS(=O)(=O)C=C1)OC	0
ZINC13731824	C[N@@H+]1CCC(=CC1)c1c[nH]c2c1cc(cc2)F	0
ZINC13763992	CC1=C([C@@]2([C@](N1)(c1ccccc1C2=O)O)O)C(=O)OCC=C	0
ZINC13833857	Cc1cc(cc(c1O)O)C=C(C#N)C#N	0
ZINC13915603	CCOc1cc(c(cc1OCC=C)Br)C=C1C(=O)OC(OC1=O)(C)C	0
ZINC13935016	C[C@H](c1ccccc1)NC(=S)Nc1ccc(c(c1)OC)OC	0
ZINC14034922	Cc1ccc(cc1)CNC(=O)C[C@@H]1CSc2n1c(=O)c(c(n2)C)C	0
ZINC14084780	Cc1ccccc1/C=C/C(=O)N(C)Cc1[nH]c(=O)c2ccccc2n1	0
ZINC14198028	Cc1ccc(cc1NC(=O)c1ccoc1)S(=O)(=O)N1CCCCC1	0
ZINC14200898	Cc1ccc(cc1)OC[C@@H](CSc1nnc(n1CC=C)C1CC1)O	0
ZINC14238428	c1ccc2cc(ccc2c1)OC[C@H](C[N@H+]1CCC[C@@H]1c1cccs1)O	0
ZINC14458480	Cc1ccc(cc1)[C@@H]1[C@H]2CC=C[C@@H]2c2c(ccc(c2N1)Cl)Cl	0
ZINC14459619	Cc1ccc(c2c1[C@H]1C=CC[C@@H]1[C@@H](N2)c1cccc(c1O)OC)C	0
ZINC14460776	CCOc1ccc2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1cc(ccc1O)Br	0
ZINC14464970	c1cc(ccc1[C@H]1[C@H]2CC=C[C@@H]2c2c(ccc(c2N1)F)[N+](=O)[O-])Cl	0
ZINC14473973	c1ccc(c(c1)[C@@H]1[C@@H]2CC=C[C@@H]2c2c(ccc(c2N1)F)[N+](=O)[O-])O	0
ZINC14478748	Cc1ccccc1[C@@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)F	0
ZINC14547767	c1ccc2c(c1)ccc(c2[C@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)Cl)O	0
ZINC14568224	c1cc(cc(c1)NC(=O)/C=C/c1cccs1)C(=O)N1CCCCC1	0
ZINC14587271	C/C(=C\COc1ccc2ccc(=O)oc2c1)/CCC(=O)C(C)(C)O	0
ZINC14704880	c1ccc(c(c1)c1cccs1)NC(=O)CCC1CCCC1	0
ZINC15015923	COc1cc(cc(c1O)I)/C=C\1/C(=O)N/C(=N/c2ccc(cc2)F)/S1	0
ZINC15053930	c1ccc(c(c1)C(F)(F)F)N1C(=O)/C(=C/c2ccc(cc2)O)/SC1=N	0
ZINC15067596	c1cc(c(cc1CN1CCC[C@@](C1=O)(C[NH+]1CCCCCC1)O)F)F	1
ZINC15219989	COc1cc(cc(c1O)I)/C=C(/C#N)\C(=O)Nc1ccc(cc1)O	0
ZINC15226777	COc1ccccc1n1c(nnn1)SCc1cccc(c1)F	0
ZINC15240432	c1ccc(c(c1)NC(=O)OC[C@H]1CCC[N@H+]2[C@H]1CCCC2)F	0
ZINC15256384	c1ccc(c(c1)N1C(=O)/C(=C/c2cc(ccc2O)Br)/NC1=S)F	0
ZINC15271272	CCOC(=O)/C=C/C(=O)Nc1cc(ccc1OC)[N+](=O)[O-]	0
ZINC15440766	c1cc(cc(c1)F)[C@H]1CCC[C@H]1O	1
ZINC15442335	c1cc(c(cc1O)Cl)OC([C@@H](F)Cl)(F)F	1
ZINC15497308	c1cc(ccc1/C=C/C(=O)NCCCSc1ccc(cc1)F)[N+](=O)[O-]	0
ZINC15767421	COc1cc(ccc1O)/C=N/N1C(=O)[C@@H]2[C@@H]3C=C[C@H]([C@@H]2C1=O)[C@H]1[C@@H]3C1	0
ZINC15779210	Cc1ccc2c(c1)SC=C(O2)c1ccccc1	0
ZINC15867787	Cc1ccc2c(n1)nc(o2)SCC(=O)Nc1cccc(c1)Cl	0
ZINC15916465	C/C=C/C=C/C(=O)Nc1ccc(cc1)S(=O)(=O)N1C[C@H](O[C@@H](C1)C)C	0
ZINC15987501	c1ccc(cc1)C(=O)/C(=N/Nc1cccc(c1)C(F)(F)F)/C=O	0
ZINC16137528	C1[C@@H]2C=C[C@H]1[C@@H]([C@H]2/C(=N/S(=O)(=O)N)/O)C(=O)[O-]	0
ZINC16268658	Cc1cc(c(n1c1ccccc1F)C)/C=C/1\C(=O)NC(=O)N(C1=O)C	0
ZINC16313081	C[N@H+](Cc1ccc(s1)Cl)Cn1c(=O)oc(n1)c1ccc(cc1)F	0
ZINC16388278	c1cc(c(cc1/C=C/C(=O)c1ccc(cc1F)F)[N+](=O)[O-])O	0
ZINC16488615	C[C@@H](c1ccc(c(c1)F)F)NC(=O)c1cc([nH]n1)c1ccccc1	0
ZINC16692689	COc1cc(ccc1O)/C=C\1/C(=O)N=C(S1)[N-]c1ccc(cc1)F	0
ZINC16904642	Cc1ccc(c(c1)O)/N=C/1\NC(=O)/C(=C/c2ccco2)/S1	0
ZINC16925344	c1ccc2c(c1)C(=C(C(=O)C2=O)/C=C/C(C(F)(F)F)C(F)(F)F)O	0
ZINC16933010	c1ccc(c(c1)/C=C\1/C(=O)N=C(S1)[N-]c1ccc(cc1C(=O)[O-])O)F	0
ZINC17023273	c1cc(cc(c1)/N=C/c1cc(ccc1O)Br)C(F)(F)F	1
ZINC17138234	c1ccc2c(c1)c(nnc2Nc1ccc(cc1)F)c1ccc(cc1)O	1
ZINC18268940	CC(=O)C1=C(C(=O)N([C@@H]1c1cccc(c1)F)CCOC)O	0
ZINC18270619	c1ccc2c(c1)OC[C@H](O2)C(=O)OCC(=O)c1ccc(cc1O)O	0
ZINC19220184	CC(C)(C)CN1CCN(C[C@@H]1CCO)C/C=C/c1ccc(cc1)F	0
ZINC19220184	CC(C)(C)CN1CC[N@@H+](C[C@@H]1CCO)C/C=C/c1ccc(cc1)F	0
ZINC19335111	c1cc(ccc1F)S(=O)(=O)N1CCC[C@]2(C1)CC=CNC2=O	0
ZINC19575054	C[C@@H]1C[N@@H+]2CCC[C@H]2CN1Cc1c(cccc1F)F	0
ZINC19730821	CC(=CCN1CCN(C[C@@H]1CCO)Cc1cccc(c1)F)C	0
ZINC19730821	CC(=CCN1CC[N@@H+](C[C@@H]1CCO)Cc1cccc(c1)F)C	0
ZINC19742965	CC(C)N1CC[N@@H+](C[C@@H]1CCO)CC1=Cc2cc(ccc2OC1)OC	0
ZINC19803028	CC(C)(C)CC(C)(C)c1ccc(cc1)OC[C@@H](C[NH3+])O	0
ZINC19832203	CC1=C([C@]2(C(=O)c3ccccc3[C@@]2(N1)O)O)C(=O)OCCOC(C)C	0
ZINC19844589	CN1CCN(CC1)c1ccc(cc1C(=O)[O-])[N+](=O)[O-]	0
ZINC19922814	CC[NH+](CC)CCNCc1cc(c(c(c1)I)OCC=C)OCC	0
ZINC19944622	CC(=O)NC(C(F)(F)F)(C(F)(F)F)NCc1ccc(cc1)F	0
ZINC20218603	CN1CCN(CC1)C[C@H](C(F)(F)F)O	1
ZINC20386099	CCOC(=O)[C@H](CSCCC(=C(F)F)F)N	0
ZINC20390821	c1ccc(cc1)c1c(cn(n1)c1ccc(cc1)F)C[NH3+]	0
ZINC20547863	CCCOc1ccc(cc1)CNc1ccc(cc1)OCC	0
ZINC20577895	CC(=C1c2cc(ccc2NC1=O)S(=O)(=O)NCc1ccc(cc1)F)C	0
ZINC20696063	c1cc2c(c(c1)F)N[C@H]([C@H]1[C@H]2C=CC1)c1cc(ccc1O)Br	0
ZINC20697968	CC(C)c1ccc(cc1)[C@@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)F	0
ZINC20758772	CSc1ccc(cc1)[C@H]1[C@@H]2CC=C[C@H]2c2cc(cc(c2N1)O)[N+](=O)[O-]	0
ZINC20763056	C/C(=C\c1ccccc1)/C(=O)[NH+]=c1cc(O)oc2c1cccc2	0
ZINC20823408	c1cc(cc(c1)O)/C=C/c1nc(cs1)c1ccc(cc1)F	0
ZINC20840164	CCc1nnc(o1)CSc1nnc(n1CC=C)C(F)(F)F	0
ZINC20897528	CCC[C@@H](c1nc2ccccc2n1CC(=C)C)O	0
ZINC21247308	c1ccc(cc1)[C@@H]1CC2=C([C@H](CC(=O)N2)c2ccc(cc2)O)C(=O)C1	0
ZINC21274456	c1cc(ccc1NC(=O)/C(=C/c1ccc(s1)Br)/C#N)SC(F)F	0
ZINC21702016	CCc1nc(no1)c1cc(sc1)S(=O)(=O)Nc1ccc(cc1F)F	0
ZINC22008860	COC(=O)CC(=O)C[C@@H](CC#N)O	0
ZINC22061186	CC1=C(C(C[C@H](C1)O)(C)C)/C=C/C(=C/C=C/C(=C/C=O)/C)/C	0
ZINC22851972	CC(=CCN1CC[N@@H+](C[C@@H]1CCO)Cc1cccc2c1OCO2)C	0
ZINC22852477	c1cc(sc1)CN1CCN(C[C@@H]1CCO)Cc1cc(cc(c1)F)F	1
ZINC23114864	c1cc(c(cc1F)F)C[N@@H+]1CCCC[C@H]1CCO	1
ZINC23115523	C=CCOC[C@H](CN1CCN(CC1)c1ccccc1F)O	0
ZINC23156666	CCOc1cc(ccc1OC)/C=C/C(=O)N1CCN(CC1)C(=O)C	0
ZINC23279928	c1cc(ccc1C1=CCN(CC1)Cc1cc(cc(c1O)Br)Br)F	0
ZINC23411421	Cc1c(c(nc2c1/C(=C/c1cccc(c1)O)/C(=C2C#N)C)N)C#N	0
ZINC23623581	CC(=O)N1CCN(CC1)C[C@@H](COCc1ccccc1F)O	1
ZINC24216150	c1cc(ccc1C#N)NCC(=O)NCCC1=CCCCC1	0
ZINC24466173	COC(=O)CCCCCNC(=O)Cc1c[nH]c2c1cccc2	0
ZINC26391483	CC(C)CCCNC(=O)N1CCc2cc(c(cc2C1)OC)OC	0
ZINC26422391	Cc1cc(c2c(c1)sc(n2)N1CC[NH2+]CC1)C	0
ZINC26781821	c1ccc2c(c1)CCN(C2)C[C@H](COc1ccccc1Br)O	0
ZINC26831207	c1cc(ncc1C(F)(F)F)NCCNS(=O)(=O)N1CCCCC1	0
ZINC27303391	Cc1cc[n+](cc1)/C(=C(\NC)/S)/C(=O)c1ccc(cc1)C(C)(C)C	0
ZINC27755870	CC(=O)c1ccccc1OC[C@@H](Cn1cc([nH+]c1)c1ccccc1)O	0
ZINC27973878	C[C@@H](C(=O)Nc1ccc(cn1)Cl)n1ccc(n1)C(F)(F)F	0
ZINC28378477	Cc1cccc2c1C(=O)C(=O)C(=C2OC)C	0
ZINC28541822	CC1=CC[C@H](C1(C)C)C=O	0
ZINC29478283	CN(Cc1ccccc1F)C(=O)CS/C(=[NH+]/CC=C)/N	0
ZINC30596844	COc1cc(ccc1OC[C@H](c1ccc(cc1)F)O)/C=C/C(=O)OC	0
ZINC30882635	CC1=C[C@H]([C@@H](C[C@H]1CC(=O)NCc1ccc(cc1)F)C(C)C)CO	0
ZINC31173514	CCN(C[C@@H]1COc2ccccc2O1)CC(=O)NCC=C	0
ZINC31222301	CCS(=O)(=O)NCCNC(=O)c1c(c2c(cccc2s1)F)C	0
ZINC31454326	CC(=CC(=O)N1CCN(CC1)c1c(cc(cn1)C(F)(F)F)Cl)C	0
ZINC31569622	COc1ccc(cc1)[C@@H](CNC(=O)[C@H]1Cc2ccccc2C(=O)O1)O	0
ZINC31664019	C[C@H]1C[N@H+](C[C@H](O1)C)[C@@H](C)CNC(=O)Nc1ccccc1OC	0
ZINC31810436	c1[nH]c2c(n1)c(nc(n2)N)N1CC[NH+](CC1)CCO	0
ZINC32118812	CCCCc1ccc2c(c1)sc(n2)NC(=O)c1ccc(cc1)I	0
ZINC32209759	C[NH+](C)CC[C@@H](c1ccc2c(c1)OCO2)O	0
ZINC32264723	c1ccc2c(c1)C(=O)C=C(C2=O)[C@@H]1COCCO1	0
ZINC32519396	c1ccc(cc1)C[NH2+]Cc1ccc(cc1)c1c[nH]nc1	0
ZINC32751132	c1ccc(c(c1)OC[C@@H](CN1C(=O)CC2(C1=O)CCCC2)O)F	1
ZINC32843353	CC(=C[C@H]1[C@H](C1(C)C)C(=O)Nc1ccc(c(c1F)F)F)C	0
ZINC32862671	C[C@@H](CCc1ccccc1)NC(=O)NCCc1ccco1	0
ZINC33007747	Cc1cc(cc2c1nc(s2)NC(=O)C)[N-]S(=O)(=O)c1ccc(cc1)F	0
ZINC33293843	CCN1C(=O)/C(=C\c2ccco2)/S/C/1=N/c1ccc(cc1)OCC	0
ZINC33301148	Cc1cc(ccc1I)NCC(=O)N/N=C\c1ccccc1F	0
ZINC33348761	c1ccc(cc1)/N=C/1\NC(=O)/C(=C\c2ccc(c(c2)Cl)O)/S1	0
ZINC33361047	c1cc(cc(c1)O)/C=C(/C#N)\C(=O)NCc1ccco1	0
ZINC33369405	CCOC(=O)/C=C(\C(F)(F)F)/OC	0
ZINC33714837	Cc1ccc2c(c1)c1c(o2)CC=C(c2c1oc(c2)C)C	0
ZINC33788085	c1cc(cc(c1)Cl)N1C(=O)/C(=C/c2cc(c(c(c2)Cl)O)Cl)/SC1=S	0
ZINC33826135	CS(=O)(=O)c1ccc(cc1)[C@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC34138301	CN1C(=O)/C(=C\c2cc(c(c(c2)Cl)O)Cl)/C(=O)NC1=O	0
ZINC34530234	c1ccc(cc1)c1cc(cc(=O)[nH]1)C(F)(F)F	0
ZINC34533237	C=CCO[C@@H]1[C@@H]([C@H](O[C@H]1n1cnc2c1nc([nH]c2=O)N)CO)O	0
ZINC34956646	c1cc(c(cc1[C@H]([C@@H]1CC=CC[C@@H]1C(=O)[O-])O)F)F	0
ZINC35238488	c1cc(cc(c1)[N+](=O)[O-])NC(=O)Nc1c[nH]nc1	0
ZINC35270657	C[C@]12CCCC([C@H]1[C@@H](C=C([C@@]2(CO)O)CO)O)(C)C	0
ZINC35478234	c1cc(cnc1)c1cc(no1)C(=O)Nc1cc(ccc1F)F	0
ZINC35489473	CN1/C(=C/c2cc(cc(c2O)OC)Cl)/C(=O)N=C1N	0
ZINC35575823	CCCCC/C=C\C([C@@H](CO)O)(F)F	0
ZINC35602052	Cc1ccc(cc1)[C@H](C)[NH2+]C[C@@H](C)O	0
ZINC35611462	C[C@@H](CNS(=O)(=O)Cc1ccccc1)O	0
ZINC35822484	C1[C@H]2C=C[C@@H]1[C@@H]1[C@H]2C=C[C@@H]1O	0
ZINC36099695	COCC[N@H+](Cc1ccc(cc1F)F)C[C@@H](COCC=C)O	0
ZINC36100205	COCCC[N@@H+](Cc1cccc(c1)OC)C[C@@H](COCC=C)O	0
ZINC36100494	Cc1cccc(c1)C[N@@H+](CCCOC)C[C@H](COCc1ccco1)O	0
ZINC36102900	COc1ccccc1C[N@H+](C[C@@H](COCC=C)O)C1CC1	0
ZINC36104215	C=CCC[C@@H](C[N@H+](Cc1ccc(cc1)F)Cc1ccc(cc1F)F)O	0
ZINC36115562	C[C@@](C[N@H+](Cc1ccccc1)Cc1ccccc1F)(C=C)O	0
ZINC36157306	CCCC[C@@H](c1cc(ccc1F)F)O	1
ZINC36228493	CCOCC[NH2+]Cc1cc(ccc1F)F	0
ZINC36314894	Cc1ccccc1CO[C@@H]1CCCN(C1)C(=O)C1CCCC1	0
ZINC36366079	c1cc(c(cc1F)[C@@H]1CC(=Nc2c1sc(n2)N1CCCCC1)O)F	1
ZINC36391059	COc1cc(cc(c1OC(F)F)Cl)/C=C\1/C(=O)c2ccc(cc2O1)O	0
ZINC36392796	C[C@H](CNS(=O)(=O)c1ccc(cc1)F)[N@@H+]1CCc2c(ccs2)C1	0
ZINC36533732	C(/C(=C\[C@@](C(F)(F)F)(OC(F)(F)F)F)/I)O	0
ZINC36562501	CC[C@H](C)c1ccccc1OCC(=O)N[C@@H](CC)c1ccccc1	0
ZINC37487417	c1cc(cc(c1)Cl)N1CCN(CC1)[C@@H]1CS(=O)(=O)C[C@H]1O	0
ZINC37995587	c1cc(ccc1CSc1ccc(cc1)O)F	1
ZINC38141772	CNc1ccc(cc1)/C=C\c1ccc(cc1)O	0
ZINC38143558	CCCCCCCCC[C@@H](C[C@@H](C[C@@H](C[C@@H]1CC=CC(=O)O1)O)O)O	0
ZINC38163069	Cc1ccc(cc1)N1C(=O)/C(=C/NC(CO)(CO)CO)/C(=O)NC1=O	0
ZINC38315763	COc1cc(cc(c1O)[N+](=O)[O-])/C=C/1\CSc2ccc(cc2C1=O)F	0
ZINC38342312	Cc1c2cc(cnc2[nH]n1)C(=O)NN	0
ZINC38415358	COc1ccc(cc1F)C(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC38415898	C[N@@H+]1CCC[C@@H]1C[NH2+]CCO	0
ZINC38538681	c1ccc(c(c1)C[N@@H+]1CC[C@@H](C1)O)F	1
ZINC38539890	Cc1ccc(cc1C[N@@H+]1CC[C@H](CC1)O)F	1
ZINC38711511	c1cc(ccc1NC(=O)[C@@H]1CC=CC[C@@H]1C(=O)N1CCCC1)[N+](=O)[O-]	0
ZINC38914912	CC1=C[C@@H](N=N1)C(=O)N/N=C\1/c2cc(ccc2N(C1=O)CC#C)Br	0
ZINC38935750	c1ccc(cc1)C1=C[C@@H](N=N1)C(=O)NN=C1CCCC1	0
ZINC38980978	c1ccc2=[NH+]CC(=c2c1)/C=N/N1[C@H](NNC1=S)[C@H]1C2=C(CCC2)N=N1	0
ZINC38994317	c1ccc(c(c1)/C=N/NC(=O)[C@@H]1C=C(N=N1)c1ccc(cc1)F)O	0
ZINC39059824	CC1=C(C(=O)[C@](CC1)(C)O)O	0
ZINC39064995	CNC(=O)[C@@H]1CC=C[C@@H](C1)O	0
ZINC39079627	CN1C=C([C@H](NC1=O)O)F	0
ZINC39088257	CC1(OC=C(C(=O)O1)F)C	0
ZINC39089278	C[C@@]1(C(=O)C(=CC=N1)O)OC	0
ZINC39112826	Cc1cc(on1)[C@@H](C=O)C#N	0
ZINC39217577	CC1=CC(=NC(=O)[C@@H]1C1=NN[C@H](C1)C(F)(F)F)C	0
ZINC39237712	CC1=NN([C@](C1)(C(F)F)O)C(=O)[C@@H]1C=C(N=N1)c1cccc(c1)OC	0
ZINC39315714	c1cc(ccc1[C@@H]1c2cc(ccc2NO1)[C@H]1C=CN=[NH+]1)F	0
ZINC39319458	CCCC1=CC(=O)O[C@H]1O	0
ZINC39358949	c1ccc(c(c1)[C@@H]1C2=C(N=N[C@@H]2NC2=C1C(=O)CCC2)O)C(F)(F)F	0
ZINC39358972	c1ccc(c(c1)[C@H]1C2=C(N=N[C@H]2NC2=C1C(=O)CCC2)O)F	0
ZINC39442859	Cc1csc(n1)CN(C)C(=O)[C@H]1C=C(N=N1)COc1cccc(c1)F	0
ZINC39581569	CC1=C([C@H]([NH+]=N1)c1ccc(c(c1O)O)O)Oc1ccc(cc1)F	0
ZINC39582565	CN1C2=C(C(=N[C@@H]2C(=O)N(C1=O)C)c1ccc(cc1)Br)O	0
ZINC39697960	c1cc(c(cc1Br)/C=N/NC(=O)[C@H]1C=CN=N1)O	0
ZINC39700630	CC1(CC2=C(CO1)C(=[NH+]C(=S)[C@H]2C#N)N1CCNCC1)C	0
ZINC39730590	C[C@H]1C(=C(C(=N1)C(=O)OCCCC#N)C)C(=O)C	0
ZINC39860477	C/C(=C/1\C(=O)N(C(=O)S1)c1ccc(cc1)O)/c1ccc(cc1)F	0
ZINC39861891	CCCC[C@@H](C(=O)[O-])N1C(=O)/C(=C(\C)/c2ccc(cc2)F)/SC1=S	0
ZINC39932431	CC1=C([C@H](C(=C(N1)SC)C#N)c1ccc(cc1)O)C(=O)N	0
ZINC39953287	CC(C)CC1=C[C@@H](N=N1)[C@H]1NN[C@@H]2N1N=C(S2)c1cccc(c1)F	0
ZINC39960371	COc1ccc(c(c1)O)[C@@H]1C(=CN=[NH+]1)Oc1ccc(cc1)F	0
ZINC40096979	CC(C)c1ccc(cc1)/N=C(/NC[C@H](c1ccc(c(c1)F)F)O)\O	1
ZINC40238644	c1ccc(cc1)CCCn1c2ccccc2[nH+]c1/C=C/c1ccco1	0
ZINC40357562	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1O)O)CC[NH3+])[O-]	0
ZINC40357701	CC(=O)C1=C(C(=O)N([C@H]1c1ccco1)CCC[NH+](C)C)O	0
ZINC40357852	CC(C)OCCCN1[C@H](C(=C(C1=O)[O-])C(=O)C)c1ccc(cc1)F	0
ZINC40442771	CC(C)(C)OC(=O)N1CC[C@H](C1)[C@@H](C(F)(F)F)O	1
ZINC40466207	C[C@H]1CCCN(C1)C(=O)C[N@@H+]1CC[C@H](CC1)O	0
ZINC40477540	CCC(C)(C)[NH2+]CC(=O)Nc1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC40549600	CC(C)C(=O)/C(=C/c1cc(cc(c1)OC)OC)/C#N	0
ZINC40586065	C=CCNc1c(c(ncn1)N1CCc2c1cccc2)[N+](=O)[O-]	0
ZINC40736242	CCN(CCO)c1c(c(ncn1)NNC(=O)c1ccccc1F)N	1
ZINC40913205	Cc1cc(cc(c1Cl)C)O[C@H](C)C(=O)Nc1ccc(c(c1)OC)OC	0
ZINC41076269	COc1cccc(c1O)/C=C\1/C(=N)n2c(=NC1=O)sc(n2)C(F)(F)F	0
ZINC41528281	Cc1ccc(o1)CNc1c2c(c(n[nH]2)C)ncn1	0
ZINC41690265	c1ccnc(c1)Cc1nc(cs1)CC(=O)NCC(F)(F)F	0
ZINC41702076	Cc1ccc(cc1)C(=O)[C@H]1C[C@H](CC[C@@H]1C(=O)[O-])O	0
ZINC42238982	C[C@@H]1C[C@H]1C(=O)NCc1cccc(c1)Br	0
ZINC42654036	c1ccc2c(c1)ccc(n2)C(=O)Nc1cccc(c1)OC(F)F	0
ZINC42657593	C=CCn1c2c(c(=O)n(cn2)C[C@@H](c2ccc(c(c2)F)F)O)sc1=S	0
ZINC42776191	CC(C)(C)c1ccccc1O[C@@H]1CCC[NH2+]C1	0
ZINC42802596	C[C@H](c1ccc(cc1F)F)NC(=O)N[C@@H]1CC[N@H+](CC1)CC(C)C	0
ZINC43214771	C=CC[C@@]1(CCC=CCCC1=O)O	0
ZINC43323605	CCC[NH2+][C@H]1CCCN(C1)C(=O)OC(C)(C)C	0
ZINC43761629	C1[C@H]2C=C[C@@H]1[C@@H]1[C@@H]2C=C[C@H]1O	0
ZINC44473798	CCN(CC)c1ccc(c(c1)OC)[C@@H](C[NH3+])N	0
ZINC44896372	COC(=O)c1ccc(cc1)CCNC(=O)Cc1cccc(c1)F	0
ZINC44959846	c1ccc(c(c1)COCC(=O)N1CCNC(=O)C1)Cl	0
ZINC45071899	C[C@@]1(C[C@H]2C=C[C@@H]1CC2=O)O	0
ZINC45205818	CC(C)[NH2+]Cc1ccc[nH]1	0
ZINC45238316	c1ccc2c(c1)[nH+]c1n2C=CCC1	0
ZINC45271357	Cc1ccc(c(c1)CS(=O)(=O)CCC(=O)Nc1ccc(cc1F)Cl)C	0
ZINC45430324	Cc1c(c(n2c(n1)nc(n2)SC)C)CC(=O)N1CC[NH+](CC1)C(C)C	0
ZINC45666452	c1c(cn[nH]1)NC(=O)NC[C@@H](C(F)(F)F)O	1
ZINC45785589	C[C@@H]1C[N@@H+]([C@@H](CO1)C)CCC(=O)Nc1c(cccc1Cl)Cl	0
ZINC46109437	Cc1ccc(c(c1)CS(=O)(=O)[C@@H](C)C(=O)NCc1ccccc1)OC	0
ZINC46743766	Cc1c(scn1)C(=O)N(C)CCc1ccccn1	0
ZINC46952191	c1ccc(cc1)CN(C1CC1)C(=O)NC[C@H]1CC[N@@H+](C1)CC(F)(F)F	0
ZINC47844130	c1cc(ncc1C(F)(F)F)n1cc(nn1)CCO	1
ZINC48367412	Cc1cc(c(s1)C)S(=O)(=O)Nc1ccccc1COC	0
ZINC48453171	C[C@H](/C(=N/S(=O)(=O)c1ccc(cc1)F)/[O-])Oc1ccc(cc1Cl)Cl	0
ZINC48600785	COc1ccc(cc1F)NC(=O)C[C@@H]1CCC=C1	0
ZINC48885296	C=CCc1ccccc1OC(=O)CCCNC(=O)c1cccs1	0
ZINC48951233	C/C(=C/C(=O)NCC(C)(C)[NH+](C)C)/c1ccccc1F	0
ZINC48980143	COC(=O)CCCNC(=O)NCCc1cccc(c1)F	0
ZINC49276711	C[C@H](C(=O)N[C@@H]1CCSc2c1cccc2)OCC=C	0
ZINC49290115	c1cc(cc(c1)F)[C@@H](CNC(=O)C1CCC1)O	1
ZINC49315612	c1cc(ccc1S(=O)(=O)CCNC(=O)c1cc[nH]n1)Cl	0
ZINC49371973	c1cc(c(cc1/C=C/C(=O)c1ccc(c(c1)F)F)Cl)O	0
ZINC49372192	c1cc2c(c(c1)Cl)C/C(=C/c1ccc(cc1)F)/C2=O	0
ZINC49391605	Cc1ccc(cc1F)/C(=N/OCc1ccc(s1)Br)/N	0
ZINC49411474	Cc1ccc(o1)[C@@H](CNC(=O)Nc1cccc(c1)OC)O	0
ZINC49417651	CC(C)S(=O)(=O)/N=C(\[O-])/Cc1csc(n1)c1ccco1	0
ZINC49434838	CC(C)(C)CC(=O)N1CCC(CC1)Oc1nc2c(cc(cc2s1)F)F	0
ZINC49469492	CC(C)Nc1c(cnc(n1)c1cccc(c1)OC)C(=O)[O-]	0
ZINC49477007	c1ccc(c(c1)/C=C/C(=O)NCc1cc(sc1)Br)F	0
ZINC49477960	Cc1ccc(s1)[C@H](C)NC(=O)c1csc(n1)CC(C)C	0
ZINC49507008	Cc1cc(c(s1)C)[C@H](C)NC[C@H](c1ccc(cc1)OC)O	0
ZINC49802011	CC(C)[N@@H+](CCO)Cc1ccc(cc1)C#N	0
ZINC49940775	CN(Cc1ccc(cc1)C(F)(F)F)C(=O)[C@H]1COc2ccccc2O1	0
ZINC50035259	c1ccc(cc1)OCCC(=O)NCc1ccc2c(c1)OCCO2	0
ZINC50253965	CCc1ccccc1NC(=S)NCCc1c[nH]c2c1ccc(c2)F	0
ZINC50983178	CC(C)N/C(=C(\C#N)/C(=O)/C=C\c1cc(ccc1F)Br)/[O-]	0
ZINC51254740	Cc1cc(no1)CN1CC[NH+](CC1)C[C@@H](Cn1cccn1)O	0
ZINC51652041	c1ccc(c(c1)/C=C/C(=C(\C#N)/C(=O)NC1CCCC1)/[O-])OC(F)F	0
ZINC52614489	c1cc(c(cc1S(=O)(=O)CC(=O)NCC(=O)N1CCCC1)F)F	0
ZINC53158954	Cc1ccc(c(c1)O)C(=O)NCc1ccc(c(c1)Cl)F	1
ZINC53602043	c1ccc2c(c1)C[C@@H]([C@@H]2Nc1ccc2nnc(n2n1)C(F)(F)F)O	1
ZINC53956988	C[C@@H]1CCCC[C@H]1NC(=O)Nc1ccc(cc1OC)OC	0
ZINC53957663	C[C@H]1CCCC[C@@H]1NC(=O)N1CC[N@@H+](CC1)Cc1ccncc1	0
ZINC54363338	c1cc(c(cc1C#N)F)C[N@@H+]1CCCN(CC1)C(=O)c1ccsc1	0
ZINC54518280	CCOC(=O)N[C@H]1CCC[N@H+](C1)Cn1c(=O)c2ccccc2cn1	0
ZINC54535575	C[C@H](CNC(=O)NCc1cccc(c1)NC(=O)Cn1cccn1)CO	0
ZINC54594432	c1ccc(cc1)CCOCCCNC(=O)Cc1ccccc1[N+](=O)[O-]	0
ZINC54933161	c1c(cc(cc1F)F)OC/C(=N/O)/N	1
ZINC55100020	CCc1nc([nH]n1)SCC(=O)NCCc1c[nH]c2c1cccc2	0
ZINC55102283	c1ccc2c(c1)nc(n2C(F)F)CN1CCC(CC1)O	1
ZINC55528722	CC(=O)Nc1ccc(cc1)/C=C/C(=O)OCCc1ccccc1	0
ZINC55568843	Cc1ccsc1CN(CC[NH+](C)C)C(=O)c1c(cccc1F)O	1
ZINC55819969	COc1ccccc1CC(=O)Nc1ccc(cc1)C(=O)NCC=C	0
ZINC55949831	c1ccc(cc1)CCS(=O)(=O)Oc1cc(ccc1[N+](=O)[O-])F	0
ZINC56086429	c1ccc(cc1)/C=C\S(=O)(=O)N1CCC[C@@H](C1)C(=O)NCC1CC1	0
ZINC56325439	COc1cccc(c1)COCC(=O)NCc1ccc(cc1)NC(=O)N	0
ZINC56354701	CC[C@H](c1ccc2c(c1)OCCO2)NC(=O)N1CCOCC1	0
ZINC56403298	CCCCCC[C@@H](C)NC(=O)[C@@H](C)S(=O)(=O)c1ccc(cc1)F	0
ZINC56711434	C[C@@H]1CCC[C@H](C1)NC(=O)NCCNC(=O)c1ccccc1O	0
ZINC56772916	CN(Cc1ccccc1Cl)C(=O)Nc1ccc(c(c1)F)OCCOC	0
ZINC57075241	CC[C@H](C)[C@@H](C)NC(=O)c1cc(nc2c1c(no2)C)C	0
ZINC57424109	C=CCN(c1ccccc1)S(=O)(=O)c1cccc(c1)F	0
ZINC57435318	CSc1ccc(cc1)/C=C/C(=O)c1ccc(c(c1)F)F	0
ZINC57462564	c1ccc(cc1)NC(=O)[C@H]1C=C(NC(=N1)N1CCOCC1)O	0
ZINC57775568	C[C@@H](COC)NC(=O)NC[C@@H](c1ccc(cc1)OC(F)(F)F)O	1
ZINC57987262	C[C@@](CC(=O)NCCC1=CCCCC1)(C(F)(F)F)O	0
ZINC58030576	Cc1nccn1c1ccc(cc1F)C[NH2+]Cc1ccc(c(c1)O)OC	1
ZINC58045787	C=CCN(CC=C)C(=O)CCNS(=O)(=O)c1ccc(c(c1)F)F	0
ZINC58077146	c1ccc(cc1)SCCNC(=O)Nc1cccc(c1)OCC(F)(F)F	0
ZINC58192054	C[C@@H](CNC(=O)c1ccc(cc1)S(=O)(=O)C)c1nc2ccccc2s1	0
ZINC58325686	CCc1c(snn1)C(=O)NCc1nc(on1)c1ccccc1	0
ZINC58341009	CCNS(=O)(=O)c1cccc(c1)C(=O)NCCc1nccn1C(F)F	0
ZINC58393493	Cc1c(c(n(n1)C)OC)CNCc1cc(ccc1F)Br	0
ZINC58864456	C[C@H]1CC[C@@H](CC1)C[NH2+]C[C@@H](c1ccc(cc1)F)O	1
ZINC59116178	CN1/C(=C\c2ccc[nH]2)/C(=O)N(C1=S)C	0
ZINC59230269	c1ccc2c(c1)C=CC[C@]2(O)Cl	0
ZINC59244496	CCC(=O)Nc1ccc(cc1)S(=O)(=O)NCC	0
ZINC59370787	c1cc(ccc1[C@H]1[C@H](C(=O)NC(=S)N1)C#N)F	0
ZINC59417696	c1ccc(cc1)C1=N/C(=C\2/c3ccccc3C(=O)O2)/C(=O)C1	0
ZINC59433626	CCc1ccc(cc1)NC(=O)/C(=C/c1cc(c(c(c1)Br)[O-])Br)/C#N	0
ZINC59437423	CCOC(=O)/C(=C/c1cc(c(o1)N1CCCCC1)Br)/C#N	0
ZINC59456875	CCN(CC)c1ccc(cc1)/C=N/c1cc(ccc1O)C	0
ZINC60212907	C[C@@H]([C@@H](c1ccc(cc1)Br)O)NC(=O)Nc1ccc(cc1)F	1
ZINC60453243	C=CCN(Cc1ccc(cc1)OC(F)F)S(=O)(=O)c1cccs1	0
ZINC61046965	CC(C)Oc1ccc(cn1)CNCc1ccccc1C(F)(F)F	0
ZINC61544977	Cc1cc(no1)CN1CCN(CC1)C(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC62021781	C[C@@](CNC(=O)C(=O)Nc1ccc(cc1F)F)(C1CC1)O	1
ZINC63660114	COc1ccc2c(c1)CCC1=C2N=N[C@@H]1C(=O)Nc1cccc(c1)F	0
ZINC63844953	C=CCC(CC=C)(CNC[C@H]1C=NN=C1c1ccc(cc1)F)O	0
ZINC63855865	c1ccc(c(c1)C/[NH+]=C/1\NC(=N)N[C@@H]2C1=CN=N2)F	0
ZINC63913898	c1ccc(cc1)CCC(=O)N1CCC[C@H]1C1=NC=CC1	0
ZINC63930886	CC1=C2N=C(CN2C=CC1)COC(=O)CCC1=c2ccccc2=[NH+]C1	0
ZINC63958437	c1cc(cc(c1)F)CN(CC1=NC(=O)[C@H]2C(=N1)C=CS2)C1CC1	0
ZINC64198377	COc1cc(ccc1O)[C@H]1CC(=O)N=C([C@H]1C#N)SCC=C	0
ZINC64252652	CN(Cc1ccc(c(c1)O)OC)C(=O)N[C@H]1CCN(C1)CC(F)(F)F	1
ZINC64505461	c1cc(ccc1CNC(=O)[C@@H]1C=C(N=N1)c1ccncc1)F	0
ZINC64508202	CCOC(=O)C1=NC(=C([C@@H]1C)CN(C1CCCCC1)C(=O)NC)C	0
ZINC64613572	Cc1ccccc1C1=C[C@@H](N=N1)[C@@H]1NC(=NO1)c1ccccc1	0
ZINC64894299	CCn1c2cc(ccc2oc1=O)C(=O)Nc1ccc(cc1C)C	0
ZINC65006897	C1CCN(CC1)C(=O)CN1C(=O)[C@H]2[C@@H]3CC[C@H]([C@@H]2C1=O)C=C3	0
ZINC65095915	c1ccc2c(c1)N(C=C(S2(=O)=O)C#N)c1cccc(c1)OC(F)(F)F	0
ZINC65169395	Cc1cccc(c1)OC1CCN(CC1)C(=O)c1cccc(c1)F	0
ZINC65343598	c1cc(c(cc1c1ccc(c(c1)C(F)(F)F)F)Cl)O	1
ZINC65375664	C[C@@H](C1=CCC[N@H+](C1)Cc1cccc(c1C(F)(F)F)F)NC(=O)C	0
ZINC65383720	COc1ccccc1C(=O)NCC1=CCN(CC1)CC(=O)N	0
ZINC65403611	c1cc(c(cc1c1cc(nc(n1)N)NCCO)CO)F	1
ZINC65404599	c1cc(cc(c1)O)c1cc(ccn1)[C@@H]1CC[N@H+](C1)Cc1ccsc1	0
ZINC65420536	c1ccc2c(c1)ccc(n2)C[N@@H+]1CC[C@H]([C@@H](C1)O)c1ccc(cc1)F	1
ZINC65449766	C[C@@H](Cn1ccnc1)NC(=O)NC[C@@H](c1ccc(c(c1)F)F)O	1
ZINC65463712	CC(C)c1c(c(n(n1)C)Cl)CNC[C@@H](c1cccc(c1)F)O	1
ZINC65492593	CC(C)CC(=O)N1CCN(CC1)CC1=CCC[N@H+](C1)[C@H]1CCCC=C1	0
ZINC65509057	Cc1ccccc1c1nc(on1)C[NH2+][C@H](Cn1ccnc1)C(C)C	0
ZINC65515860	CC(=C[C@@H]1[C@@H](C1(C)C)C(=O)Nc1ccc[nH]c1=O)C	0
ZINC65523338	CCOc1c2c(ncn1)CCN(C2)C[C@H](c1ccc(cc1)F)O	1
ZINC65565736	c1cc(cc(c1)C(F)(F)F)[C@@H](CN1CCN(CC1)CCO)O	1
ZINC66116218	CC[C@@H](C)[NH2+]Cc1cccc(c1OCC(=C)C)OC	0
ZINC66405226	CC(=O)N(C)c1nc(cs1)/C=C\C(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC66476851	Cc1ccccc1c1nnc(n1C)SC[C@@H](C[N@H+]1CC[C@@H](CC1)C)O	0
ZINC66486550	Cc1cc(cc(c1)CS(=O)(=O)C[C@H](c1ccc(cc1)OC(F)F)O)C	1
ZINC66657704	CN(C)C(=O)[C@H]1CSCN1C(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC66756494	C[C@@H](CSC)C(=O)O[C@@H](C)c1nc2ccccc2n1C(F)F	0
ZINC66873640	C[C@H](c1ccccc1C(F)(F)F)OC(=O)Cn1ccc(=O)n(c1=O)C	0
ZINC67219391	COc1cc(ccc1OC(F)F)C[NH2+]CCN1CCc2c(ccs2)C1	0
ZINC67446346	CC(=O)Nc1cccc(c1)NC(=O)Cn1nc(nn1)c1ccsc1	0
ZINC67450536	c1cc(oc1)CNC(=O)CNc1ccc(cc1C(F)(F)F)OCCO	1
ZINC67459287	COc1ccc2c(c1)c1c([nH]2)CC[N@H+](C1)Cc1cccc(c1O)OC	0
ZINC67571084	c1cc(cc(c1)F)[C@H]1C[C@H]1C(=O)Nc1c(cccn1)O	1
ZINC67664847	C[C@]12CC[C@@H]3[C@H]([C@@H]1CC=C2)CC=C1[C@@]3(CC[C@H](C1)O)C	0
ZINC67674911	CCc1nc([nH]n1)SCC(=O)N1CC[C@H]([C@@H](C1)O)c1c(ccs1)C	0
ZINC67695572	C[N@@H+](CC=C)C[C@@]1(CCCN(C1=O)Cc1cc(ccc1F)OC)O	0
ZINC67742681	CC[N@@H+](Cc1ccccc1F)Cc1c(c[nH+]c(c1[O-])C)CO	1
ZINC67785033	CCCn1cc(c(n1)C)C(=O)N(C)Cc1ccc(o1)C	0
ZINC67851010	CCOCC[N@@H+]1CCC=C(C1)[C@H](C)NC(=O)c1cccc(c1)C#N	0
ZINC67902540	C/C(=C/CO)/CC[C@@H]1[C@@](CC[C@H]2[C@]1(C[C@@H](CC2(C)C)O)C)(C)O	0
ZINC67909276	C/C(=C\c1ccco1)/CN1CCN(CC1)c1cc[nH+]cc1F	0
ZINC68576614	c1cc(ccc1[C@H](COC=C(F)F)O)F	0
ZINC68789213	C[C@H](Cc1cccc(c1)F)C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)NC	0
ZINC68861311	c1cc2cccnc2c(c1)CNC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC69439250	CCCc1nc(on1)[C@H](C)N1CC[N@H+](CC1)C(C)C	0
ZINC69451484	Cn1c2ccc(cc2nc1CN1CCO[C@@H](C1)Cn1cccn1)Cl	0
ZINC69482849	Cc1cc(c(n1C[C@@H]1CCCO1)C)/C=C(/C#N)\C(=O)/N=C/1\[N-]CCS1	0
ZINC69567007	CCCn1cc(ccc1=O)NC(=O)c1cccn1Cc1cccnc1	0
ZINC69627074	c1ccc(c(c1)NC(=O)C[N@@H+]1CCC[C@H]1CO)OC(F)F	1
ZINC69663928	C[C@H](CN1CCN(CC1)c1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)C)O	0
ZINC69703346	c1ccc(cc1)[C@H](CO)Nc1ccc(cc1[N+](=O)[O-])F	1
ZINC69705082	c1cc(c(nc1)N1CCCC1)[N-]S(=O)(=O)c1cc(ccc1F)F	0
ZINC69738675	CC(C)(C)[C@@H]1CC[C@@](CC1)(CNC(=O)[C@@H]1CCS(=O)(=O)C1)O	0
ZINC69777025	COC(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])NCC[C@@H](C(F)(F)F)O	0
ZINC69911168	CCCCCCN/C(=C(\C#N)/C(=O)COc1ccc(c(c1)Cl)F)/[O-]	0
ZINC69982566	CC/C=C/C(=O)NCCNS(=O)(=O)c1ccc(cc1)C	0
ZINC70453171	c1cc(c(cc1/C=C/CO)C(F)(F)F)Cl	0
ZINC70462267	CCc1nnc(n1N)Sc1ccc(cc1)N	0
ZINC70675949	c1ccc(c(c1)NC(=O)[C@@H]1C[C@H]2C[C@@H]1C=C2)OC(F)F	0
ZINC71190638	C[N@@H+]1CC[C@H](C1)CN(C)C(=O)c1cc(ccc1O)Cl	0
ZINC71282909	Cc1cc(=O)c(c(o1)CN1CCN(CC1)c1ncccn1)O	0
ZINC71283520	CCOC(=O)C[C@@H](c1ccccc1OC)c1c(c(=O)cc(o1)CO)[O-]	0
ZINC71524609	c1cnccc1c1cc(cc(c1)O)CC[C@H]1CCCC[NH2+]1	0
ZINC71748124	CCC(CC)CC(=O)N[C@H]1CS(=O)(=O)C=C1	0
ZINC71764766	CC(=O)N1CCc2c(nc(nc2NC[C@H](CO)O)c2ccncc2)C1	0
ZINC71778012	CC(C)OC(=S)NC[C@@H](COc1ccccc1)O	0
ZINC71782049	CCOC(=O)/C(=N\OC)/C=C/c1ccccc1	0
ZINC71786775	C[C@](CCCCCCCCCC=C)([C@@](C)(CCCCCC=C)O)O	0
ZINC71815711	c1cc(c(cc1C(=O)OC[C@@H]1CCCO1)F)F	0
ZINC71998267	Cc1ccc(c(c1)OC)NC(=O)NC[C@@H](c1ccc(cc1)F)O	1
ZINC72042090	Cc1c2ccccc2oc1C(=O)/C=C/c1cc(c(cc1Br)O)OC	0
ZINC72100519	C[C@@H]1CC=CC[C@H]1COC(=O)/C=C/c1cc(c(c(c1)OC)OC)OC	0
ZINC72149689	Cc1c2ccc(cc2oc1C(=O)N1CC[C@@H]([C@H](C1)O)CO)OC	0
ZINC72152502	c1ccc(cc1)S(=O)(=O)C1(CC1)C(=O)N1CC[C@@H]([C@H](C1)O)CO	0
ZINC72195123	c1cc(c(cc1[C@@H](C(F)(F)F)N)O)[N+](=O)[O-]	1
ZINC72196411	c1cc(c(c(c1[C@@H](C(=O)[O-])[NH3+])O)[N+](=O)[O-])F	1
ZINC72198513	c1cc(c(cc1[C@@H](CO)[NH3+])F)/C=C/C(=O)[O-]	0
ZINC72198640	c1ccc(cc1)c1ccc(c(c1)[C@@H](CO)[NH3+])O	0
ZINC72198731	CS(=O)(=O)c1ccc(cc1[C@H](CO)N)F	1
ZINC72252532	Cc1ccc(cc1C)S(=O)(=O)N1CCCN(CC1)CC=C	0
ZINC72257385	C[NH+](C)C[C@H](CNC(=O)[C@@H]1CCC(=O)N1Cc1cccs1)O	0
ZINC72287305	c1ccc2c(c1)c(ccn2)C(=O)N(CC(F)F)C1CC1	0
ZINC72291108	c1cc(cc(c1)O)CCNC(=O)C(=O)Nc1cccc(c1F)F	1
ZINC72319987	C[C@@H](CC[C@H]1C(=C)CC[C@@H]2[C@@]1(CCC[C@@]2(C)C(=O)[O-])C)CCO	0
ZINC72319988	C[C@H](CC[C@H]1C(=C)CC[C@@H]2[C@@]1(CCC[C@@]2(C)C(=O)[O-])C)CCO	0
ZINC72320235	C[C@]12CCC[C@@]([C@@H]1CC[C@@]13C2=CC[C@@H](C1)[C@@H](C3)CO)(C)C(=O)[O-]	0
ZINC72386019	Cn1cc(cn1)C(=O)N1CCC[C@H]1c1cc([nH]n1)CCO	0
ZINC72386681	Cc1cc(nc([nH+]1)[C@@H]1CCCN1C)N1CC[C@@H](CC1)O	0
ZINC72401145	c1cc(cnc1)/C=C\1/C(=N\c2cc(c(c(c2)F)F)F)/NC(=O)S1	0
ZINC72409217	Cc1c2c(ncnc2n(n1)C)N[C@H](CO)c1ccc(cc1)F	1
ZINC72475194	c1cc2c(cc1F)[nH]c(n2)CCCn1cc[nH+]c1c1ccc(o1)CO	1
ZINC72481102	c1cc(ccc1/C=C/C[N@@H+]1CC[C@H]([C@@H](C1)O)CNC(=O)C1CC1)F	0
ZINC72511236	COc1cc(ccc1OC(F)F)/C=C/C(=O)O[C@H]1CCC[C@@H](C1)OC	0
ZINC72527661	COCCOC[C@H]1CCN(C1)C(=O)C1=C(CCCC1)Cl	0
ZINC72543178	COc1cc(ccc1O)/C=C/C(=O)c1ccc(cc1F)F	0
ZINC72603523	CN(CC(=O)N(CC=C)CC=C)[C@H]1CCS(=O)(=O)C1	0
ZINC72699485	CCCc1nnc(s1)NC(=O)c1cc(n(c1C)Cc1cccs1)C	0
ZINC72810677	C[C@H]1CN(C[C@@H](O1)C)C(=O)[C@@H](C)Oc1ccc(cc1)SC	0
ZINC73062973	C[C@H](CNC(=O)N1CCN(CC1)c1cc[nH+]cc1)Oc1ccccc1	0
ZINC73076246	Cc1c(scn1)CCOC(=O)/C=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC73081068	Cc1ccc(o1)/C=C/C(=O)N(CCC(=O)N)c1ccccc1	0
ZINC73572141	CCC(CC)NC(=O)[C@@H](C)Sc1ccccc1F	0
ZINC73572484	C[C@H](C(=O)N(CC=C)CC=C)Sc1nc([nH]n1)c1ccccc1F	0
ZINC73799170	c1cc(ccc1CNC[C@H](c1ccc(cc1)Cl)O)OCC(F)(F)F	1
ZINC74068227	CNC(=O)c1ccc(cc1)/C=C\1/Cc2c(cccc2O)C1=O	0
ZINC74196171	Cc1ccc(c(c1)C(=O)NCCC(=O)OC)n1ccnc1	0
ZINC74268451	CN(Cc1ccc(cc1)F)C(=O)CSc1nnc(n1CC=C)N	0
ZINC74391876	C=CCn1c(nnc1SCCC(=O)Nc1cccc(c1)F)C1CC1	0
ZINC74506742	C[C@@H](c1cc(ccc1F)F)N(C)C(=O)CN1C(=O)C(NC1=O)(C)C	0
ZINC74561219	CC(C)(C)/C=C/C(=O)Nc1ccc(c(c1)F)C(=O)N	0
ZINC74692345	c1cc(cc(c1)C(=O)N1CCC[C@H](C1)O)COc1cccc(c1)F	1
ZINC75156090	C[C@](CNC(=O)NCc1ccccc1)(c1cccs1)O	0
ZINC75162901	c1ccn2c(c1)c(cn2)CNC(=O)Nc1ccc2c(c1)OCO2	0
ZINC75170253	c1ccc(cc1)[C@@](CNC(=O)[C@H]1CCC=CC1)(C(F)(F)F)O	0
ZINC75259740	Cc1ccc(cc1)S(=O)(=O)[C@H](CCC=C)[C@H](c1ccccc1)O	0
ZINC75477711	Cc1cccc(c1)NNC(=O)CN1C(=C)c2ccccc2C1=O	0
ZINC75572210	c1cc(ncc1C(=O)N1CCN(CC1)CCO)OCC(F)(F)F	1
ZINC75847137	Cn1c2cc(ccc2nc1C#N)O	0
ZINC75956297	CN(C)c1ccc(cc1)NC(=O)NC[C@@H](c1ccc(cc1)Cl)O	0
ZINC76132124	CCC(=O)N1CSC[C@H]1C(=O)N1CC[C@H](c2c1cccc2)C	0
ZINC76176556	CC(=O)c1ccc(cc1)OC[C@H](CN(C)Cc1nccn1C(F)F)O	1
ZINC76208050	Cc1c2cc(ccc2sc1C(=O)N(CCC(=O)N)c1ccccc1)F	0
ZINC76431885	Cc1csc(n1)SC[C@@H](c1c(cccc1F)F)O	1
ZINC76512379	CCCOc1ccc(cc1)CNC[C@@H](c1ccccc1F)O	1
ZINC76607247	CN(Cc1ccc(s1)Br)CC(=O)N(C)CC(F)(F)F	0
ZINC76689705	c1ccc(cc1)SCC(=O)N[C@@H]1CCc2c1cccc2O	0
ZINC76924189	CN(CC1CC1)C(=O)/C=C/c1ccc(c(c1)F)OC	0
ZINC77105352	C[C@](CNS(=O)(=O)c1cc(ccc1F)F)(CSC)O	1
ZINC77108202	CN(CCCC=C)C(=O)c1c(cc(cc1F)F)O	0
ZINC77118255	CCOc1cc(ccc1OC(F)F)/C=C/C(=O)NC[C@@H](C)C[C@@H](C)O	0
ZINC77118261	CCOc1cc(ccc1OC(F)F)/C=C/C(=O)NC[C@H](C)C[C@H](C)O	0
ZINC77172443	Cc1ccsc1[C@@H](CNS(=O)(=O)c1ccc2ccccc2c1)O	0
ZINC77179915	c1ccc(cc1)CCCC(=O)NC[C@]1(CCc2c1cccc2)O	0
ZINC77238624	CS(=O)(=O)N(CCCC=C)c1ccc(cc1F)Cl	0
ZINC77240288	c1cc(ccc1C(=O)NCCO)OCC(=O)Nc1ccc(cc1)F	1
ZINC77241837	Cc1ccsc1CNC(=O)CSc1nnc(n1C1CC1)N	0
ZINC77271166	C[C@@H]([C@](Cn1cncn1)(c1ccc(cc1F)F)O)[NH3+]	1
ZINC77378355	CCNc1nc(c(s1)C(=O)N1CCOC[C@](C1)(C[NH+]1CCCC1)O)C	0
ZINC77454881	C=CCOc1ccc(cc1)CNC[C@H](c1c(cccc1F)F)O	0
ZINC77462380	CSC[C@H](CCO)[NH2+]Cc1csc(n1)c1ccc(cc1)F	1
ZINC77504939	Cc1cc(c2cc(ccc2[nH+]1)C(F)(F)F)N[C@@H]1CC[NH2+]C[C@H]1O	1
ZINC77619854	CC(C)COC1CCN(CC1)S(=O)(=O)C	0
ZINC77694783	CC[C@H](c1cc(ccc1F)F)NC(=O)Nc1cc(ccc1C)C(=O)N	0
ZINC77696367	C[C@@H](C[C@@H](C)O)CNC(=O)Nc1cccc(c1)CN1CCCCC1=O	0
ZINC77801939	CC[C@@H](CCO)NC(=O)NCc1cc(c(c(c1)OC)OC)CC=C	0
ZINC77929881	CC(C)CC[C@@](C)(CNC(=O)C(=O)Nc1ccc(c(c1)Cl)C#N)O	0
ZINC77997814	COc1ccc(cc1F)N(Cc1ccco1)C(=O)[C@@H]1CC=CC1	0
ZINC78022939	c1cc(ccc1/C=C/C(=O)c1cc(cnc1)F)OCC(F)(F)F	0
ZINC78026188	c1ccc(c(c1)C(=O)N1CC[C@](C1)(C(F)(F)F)O)Br	1
ZINC78187869	C[C@H]1C[C@H](CN1C(=O)c1ccccc1O)c1ccc(cc1)OC	0
ZINC78260129	c1ccc2c(c1)ccc(n2)/C=C/C(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC78402632	Cc1cc(ccc1F)NC(=O)NCc1ccc(cc1)n1ccnc1	0
ZINC78769064	CC(=CC(=O)N(C)[C@@H](c1ccccc1)c1ccc(cc1)F)C	0
ZINC78772885	C[C@@H]1C[C@H](C[N@H+](C1)Cc1ccc(cc1)S(=O)(=O)C(F)F)C	0
ZINC78881563	CCCn1c(=O)c2ccccc2nc1SC[C@@H](c1ccccc1F)O	1
ZINC78949931	Cc1cc(on1)C(=O)N1CCN(CC1)C[C@H](c1cccc(c1)Cl)O	0
ZINC78998516	C[C@H](CCc1ccc(cc1)O)[NH2+]Cc1cccc2c1nccc2	0
ZINC79158276	CS(=O)(=O)c1ccc(cc1)NC(=O)N[C@H]1c2ccccc2C[C@H]1O	0
ZINC79273966	Cc1ccc(cc1F)S(=O)(=O)N1CCN(CC1)C(=O)c1cccnc1	0
ZINC79334611	Cc1nc(no1)CSCCCOc1ccc(cc1)F	0
ZINC79346346	C[C@@H](c1ccc(cc1)OC(F)F)NC(=O)N(CCC(C)C)C1CC1	0
ZINC79642793	C[C@@H](CNC(=O)Nc1ccc(cc1)N1CCCC1=O)C[NH+]1CCCC1	0
ZINC79653370	CC(C)COC[C@@H](CNC(=O)NC[C@@H](c1ccc(cc1)F)[NH+](C)C)O	1
ZINC79689687	C[C@@H](CNC(=O)NC[C@@H](c1ccccc1F)O)C[NH+]1CCCCC1	1
ZINC79724549	COCCOc1cccc(c1)NCc1ccc(c(c1)F)OC	0
ZINC79755308	C[C@H]1CCC[C@H](C1)N(C)C(=O)NCc1cccc(c1)Cn1cccn1	0
ZINC79925020	COc1ccc(c(c1)OC)CNC[C@@H](c1ccccc1F)O	1
ZINC82254426	C[C@H](C[NH2+]Cc1ccc(c(c1)F)Cl)CO	1
ZINC83237101	CC1([C@@H]([NH2+][C@@H](S1)c1c(=O)c2ccc(cc2oc1N)O)C(=O)[O-])C	0
ZINC83252074	C[C@@H](C(=O)N1C[C@H]2C[C@@H](C1)c1cccc(=O)n1C2)Cl	0
ZINC83290841	Cc1cn(c(=O)nc1N)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC83313865	COc1cc(cc(c1O)OC)/C=C\c1cc(nc(=O)[nH]1)C(F)(F)F	0
ZINC83318097	Cc1ccc(cc1)N1C(=O)/C(=C\c2ccccc2F)/C(=O)NC1=O	0
ZINC83324541	c1cc(ccc1c1cc(n[nH]1)NC(=O)/C=C/C(=O)[O-])Cl	0
ZINC83327771	c1ccc(c(c1)N(C(=O)/C=C\C(=O)[O-])N1CC[NH2+]CC1)F	0
ZINC83628224	Cc1cc(ccc1O)[C@H]1c2cc(cc(c2CC[NH2+]1)N)F	1
ZINC83836793	CCn1c(cc(n1)C(C)C)C(=O)Nc1cc(nc(n1)C(C)C)C	0
ZINC84579404	c1ccc2c(c1)C[C@H]([C@@H]2NC(=O)C1=Cc2ccccc2OC1)O	0
ZINC84651592	C[C@](c1ccc(cc1)OCCCOc1ccccc1)(C(F)(F)F)O	1
ZINC84677802	CC1=C/C(=N\NC(=O)NCC(F)(F)F)/CC(C1)(C)C	0
ZINC84705838	C[C@H]1CN(C[C@@H](O1)C)C(=O)[C@@H]1CCCc2c1cn[nH]2	0
ZINC84905793	CCC[C@H](CCO)CNC(=O)NCCCc1c(noc1C)C	0
ZINC84922257	C[C@@H](C(=O)NCCC[N@H+](C)CC(F)(F)F)Sc1ccccn1	0
ZINC84927012	C/C(=C/C(=O)NC[C@H](COCC1CC1)O)/c1ccc(cc1F)F	0
ZINC84971201	CCNC(=O)NNC(=O)/C=C/SCc1ccco1	0
ZINC85221354	COC(=O)c1c(c2c(cccn2)cn1)O	0
ZINC85312636	Cc1cc(cnc1Cl)NC(=O)CCN1CCN(CC1)c1cccc[nH+]1	0
ZINC85345742	c1cc2c(cc1F)[nH]c(=O)cc2Cl	0
ZINC85379789	c1cc2c(cc1C(=O)Nc1c(ccs1)C(=O)N1CC[C@@H](C1)O)CCC2	0
ZINC85417024	C/C=C/C(=O)Nc1cc(ccc1N1CCN(CC1)CCO)C(F)(F)F	0
ZINC85467056	c1ccc(c(c1)F)S(=O)(=O)N1CCN(CC1)C[C@@H](C1CC1)O	1
ZINC85561086	c1cc2c(cc1[C@@H](CCNC(=O)C(=O)NCC(F)(F)F)O)OCO2	1
ZINC86330225	CCc1nc([n-]n1)[S@](=O)[C@H](C)C(=O)Nc1ccc(cc1F)C	0
ZINC86372071	C[C@H]1CC[N@@H+](CC1)[C@@H](C)CNC(=O)N(C1CC1)[C@H](C)c1ccco1	0
ZINC86861242	c1cc(c(c(c1)Cl)Cn1cc(c(cn1[O-])Cl)Cl)F	0
ZINC86861397	C1CC(=C(C=C1)C(F)(F)F)C[C@@H]1N(CC=CS1)O	0
ZINC86861635	CC/[NH+]=C(/NC[C@H]1CCC[N@H+](C1)C)\NC[C@@](C)(c1ccc(o1)C)O	0
ZINC87210190	CN(Cc1ccc(c(c1)OC)SC)C(=O)Cc1ccc(c(c1)F)F	0
ZINC87238805	Cc1c(cc(s1)C(=O)NC[C@@H]1CC[N@H+](CC1)C)c1ccc(cc1)F	0
ZINC87282668	C[C@H](CO)[NH2+][C@H](C)c1cc(cc(c1)F)F	1
ZINC87299875	CC(C)(C)[C@H](C(=O)OC)NC(=O)c1c(cc(cc1F)Br)F	0
ZINC87555945	CN(C[C@@H](C1CC1)O)C(=O)[C@H]1CC=CC[C@@H]1c1nc2ccccc2s1	0
ZINC87556540	CC(C)Oc1ccc(cc1OC)/C=C/C(=O)N(C)C[C@H](C1CC1)O	0
ZINC88210758	C[C@H](CC(C)C)CC(=O)Nc1cc(ccc1F)OC	0
ZINC88232752	c1ccc(c(c1)n1cc(cn1)NC(=O)c1cccc2c1OCCO2)F	0
ZINC88233864	Cc1ccc(cc1F)[C@H](C)NC(=O)[C@H]1CCCCN1S(=O)(=O)C	0
ZINC88255248	Cc1ccn2c(c1)n[nH]/c/2=N\C(=O)/C=C(/c1ccccc1)\C(F)(F)F	0
ZINC88407201	C[C@H](c1cccc(c1)O)N(C)C(=O)Nc1cc(ccc1F)OC	1
ZINC88800216	Cc1nc(sn1)N1CCCN(CC1)C(=O)N[C@@H](C)CCCO	0
ZINC88872223	CC/[NH+]=C(/NCCN1C(=O)CNC1=O)\N[C@H](C)c1ccc(cc1F)F	0
ZINC89102760	CCn1cc(cn1)S(=O)(=O)[N-]c1cc(ccc1O)C	0
ZINC89196663	Cc1c(nc(s1)C)CNC(=O)c1cccc(c1)[N-]S(=O)(=O)C	0
ZINC89217912	C[C@H]([C@H](c1ccc(cc1)OC)O)NC(=O)C=C1CCC(CC1)(C)C	0
ZINC89240496	C[C@](CNC(=O)C1=Cc2cc(ccc2OC1)F)(c1cccs1)O	0
ZINC89253007	CC(C)c1nc(on1)CCCC(=O)NC[C@@](C)(c1ccc(cc1)F)O	1
ZINC89256268	Cc1cc(cc(c1[N+](=O)[O-])C(=O)NC[C@@](C)(c1ccc(cc1)F)O)F	1
ZINC89315156	c1cc(cc(c1)OC(F)F)[C@H](CNC(=O)Cc1cc(ccc1F)F)O	1
ZINC89332392	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)c1ccn2ccnc2c1)O	1
ZINC89333353	Cc1c(cnn1C)/C=C/C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89333686	CCO/C=C(/C#N)\C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	0
ZINC89423093	c1cc(c(cc1NC(=O)CN1CCN(CC1)C(=O)CO)Cl)F	1
ZINC89452189	Cc1cc(ccc1C(=O)C)NC(=O)NC[C@]1(CCOC1)CCO	0
ZINC89511022	C[C@@H](c1ccc2ccccc2c1)C(=O)N[C@H]1c2ccccc2C[C@H]1O	0
ZINC89521663	CCO[C@@H](C)c1nccn1Cc1nc(on1)C(C)C	0
ZINC89548284	c1ccc(c(c1)c1ccc(o1)C(=O)N1CCN(CC1)C(=O)CO)F	1
ZINC89598484	C[C@H]([C@H](c1ccc(c(c1)F)F)O)NS(=O)(=O)c1cnn(c1)C	1
ZINC89616571	Cc1ccc(c(c1)CNc1ccccc1CO)F	1
ZINC89652142	COc1cc(cc(c1O)C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O)CC=C	0
ZINC89788600	CN(C)C1(CCOCC1)C[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89790341	CCS[C@@H]1CCC[C@H](C1)[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89850479	c1cc(c(c(c1)F)/C=C/C(=O)Nc1ccn(n1)c1c(cccn1)Cl)F	0
ZINC89871633	C[C@H]1CCCN([C@H]1CO)C(=O)Nc1cc(c(c(c1)F)F)F	1
ZINC89881153	CCOC(=O)CC[C@@H](C)NC(=O)[C@H](CC(C)C)N1CCCCC1=O	0
ZINC89909715	C[C@@H]([C@@H]1C[N@@H+](CCO1)[C@@H]1CCCC[C@@H]1O)NC(=O)OC(C)(C)C	0
ZINC89926964	COC(=O)[C@@H]([C@@H]1CC[N@H+](CC1)[C@H]1CCCC[C@@H]1O)O	0
ZINC89950010	c1cc(c(cc1CC(=O)N1CCC(CC1)(C(F)(F)F)O)F)F	1
ZINC89951376	CC(C)Cc1ccc(cc1)C(=O)N1CCC(CC1)(C(F)(F)F)O	1
ZINC89954206	C[C@H](CNC(=O)c1cnc(s1)C(C)C)c1nc(no1)c1ccccc1	0
ZINC89971177	CCCCc1nnc(s1)NC(=O)CN1CCC(CC1)(C(F)(F)F)O	1
ZINC89971177	CCCCc1nnc(s1)NC(=O)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	1
ZINC89974926	CC(C)[C@H](C(=O)C)NC(=O)C[N@H+](Cc1ccc(c(c1)OC)O)C1CC1	0
ZINC89978439	CC(=C(C(=O)N1CCOC[C@@H]1C1CC1)F)C	0
ZINC89979848	c1cc(sc1)c1nc(on1)CCC[N@H+]1CCCSCC1	0
ZINC90092280	CC(C)c1cc(nc(n1)C(C)C)N[C@@H]1CC[N@H+](CC1)CC(=O)N(C)C	0
ZINC90095448	CC(C)c1cc(nc([nH+]1)C(C)C)NC[C@@H](c1cnn(c1)C)O	0
ZINC90186243	C[C@@H]([C@@H](c1ccc(cc1)F)O)NCc1cc(ccc1Br)F	1
ZINC90230974	Cc1c(c[nH]n1)[N-]S(=O)(=O)c1cc(ccc1F)Br	0
ZINC90370468	C[N@@H+]1CC[C@H](C1)CNC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90417400	Cc1ncc(s1)[C@@H](C)NC[C@@H](c1ccc(cc1)OC(F)F)O	1
ZINC90443545	C=CCOC(=O)c1ccc(nc1)OCC(F)F	0
ZINC90499802	CC(C)CNC(=O)[C@@H]1CSCN1C(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90516467	Cc1cccc(c1C(=O)N)NC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90565139	C/C=C/CCNC(=O)N[C@@H]1CCCN(C1=O)c1ccccc1F	0
ZINC90747312	COCCN(Cc1ccoc1)S(=O)(=O)c1ccc(c(c1)F)OC	0
ZINC91365868	c1cc(cnc1)[C@@](Cn1cc[nH+]c1)(/C=C\c1ccc(cc1)F)O	0
ZINC91478864	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CC1CCN(CC1)c1[nH+]ccc(n1)N(C)C	0
ZINC91562819	C=CC[C@@]1(CCCN(C1)c1cccc(n1)C#N)CO	0
ZINC91604639	CCc1cc(ccn1)C(=O)N1CC[C@@]2(C1)CCCN(C2=O)CCOC	0
ZINC91604973	C[NH+](C)[C@H]1CCN(C[C@H]1CCCO)c1cccc(n1)C(F)(F)F	1
ZINC91624829	C[C@@H]1CN(C[C@]1(C1CCC1)O)C(=O)c1ccc2c(c1)N(C(=O)CO2)C	0
ZINC91643355	CC(C)[C@@H]1CN(C[C@H]1C(=O)[O-])C(=O)CC[NH+]1CCOCC1	0
ZINC91651368	Cc1c(cc(o1)C(C)C)C(=O)N1CC[C@]([C@@H](C1)C)(C1CCOCC1)O	0
ZINC91665543	Cc1cc(cc(n1)N1CCC2(CC1)[C@H](CCCO2)O)C(F)(F)F	1
ZINC91692243	c1ccc(cc1)CO[C@H]1CCNC(=O)C1(F)F	0
ZINC91701817	Cc1c(cc(s1)C(=O)OC)CN(C)[C@@H](C)c1cccc[nH+]1	0
ZINC91792778	Cc1c(c2ccccc2s1)CN1CCN(C[C@H](C1)O)C(=O)C	0
ZINC91931352	CCCn1cc(c(n1)C)C(=O)N(C)[C@H](COC)c1ccccn1	0
ZINC91987472	C[C@@H](C[N@@H+](C)Cc1cc(ccc1OC(F)F)[N+](=O)[O-])C(=O)OC	0
ZINC92031157	c1ccc(c(c1)C1=CCN(CC1)C(=O)[C@H]1CCC[C@H](C1)C(F)(F)F)Cl	0
ZINC92117215	C[C@@H]1CO[C@@H](CN1C(=O)Nc1cc(ccc1OC)F)CO	1
ZINC92218848	COCc1ccc(cc1)CN1CCC[C@H]1C[NH+]1CCCCC1	0
ZINC92261678	COc1ccc(c(c1)O)C[N@H+](CC=C)Cc1ccccc1	0
ZINC92427074	C[C@H](CCO)CNC(=O)N[C@@H]1CCC[C@@H]1c1ccccc1C(F)(F)F	1
ZINC92438005	CCN(C/C=C/c1ccc(cc1)F)Cc1cnn(c1)C	0
ZINC92471884	COc1ccc(cc1O)CN(CC=C)CC(F)(F)F	0
ZINC92473391	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)/C=C/c1ccccc1OC(F)F	0
ZINC92479038	CN(CCC(F)(F)F)C/C=C/c1ccccc1OC	0
ZINC92529194	c1cc(c(nc1)N1CCCCC1)C(=O)N1CCc2cc(ccc2C1)F	0
ZINC92568275	C[C@@H]1CCC[C@@H](C1)C[NH2+]CCC1=CCOCC1	0
ZINC92614467	CC(=O)NCCCCCC(=O)N1CCC(=CC1)c1ccccc1Cl	0
ZINC92708883	Cc1ccc(cc1)NC(=O)NC[C@H]1CCC[N@H+](C1)CC1=CCCOC1	0
ZINC92737478	CCCN(Cc1ccc(c(c1)O)OC)CC(F)F	1
ZINC92785956	CC(C)(C)[N@H+](Cc1ccc(cc1)F)Cc1ccc(cc1)[S@](=O)C	0
ZINC92846511	COc1ccc(cc1NC/C=C/c1ccco1)F	0
ZINC92900433	Cn1cc2c(n1)ncnc2N[C@@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92972586	C[C@@H]([C@H]1CCCC[N@@H+]1Cc1ccc(c(c1)F)Cl)O	1
ZINC92973386	CCC(=O)N1CC[NH+](CC1)Cc1ccc(o1)C(=O)OCC	0
ZINC93044618	c1cc(cnc1)c1c(c[nH]n1)CN(CCCO)CC(F)(F)F	1
ZINC93245284	c1cc(ccc1[C@H]1C[C@H](CN1C(=O)C1=CCCC1)O)C(F)(F)F	0
ZINC93287381	C[C@@H](CCc1ccc(cc1)O)NC(=O)NCC(C)(C)c1ccncc1	0
ZINC93320048	Cc1cc2cc(oc2cc1C)C[N@H+](CCO)CCOCC(F)(F)F	1
ZINC93324141	c1ccc(c(c1)COc1cccc(c1)C[N@@H+](CCCO)CCO)F	1
ZINC93364400	C[C@@H]1CO[C@H](CN1Cc1ccn[nH]1)c1ccccc1Cl	0
ZINC93441045	COc1ccccc1/C=C/C[N@H+]1CCCC[C@@H]1C(=O)OC	0
ZINC93459822	CCOc1cc(ccc1OC)CN1CCOC[C@H]1c1ccc(o1)C	0
ZINC93481984	Cc1cc(c(cc1C)C[N@@H+]1CCC[C@H]1C[C@@H](C)O)C	0
ZINC93511660	C=CC[N@H+](CCO)Cc1c(cccn1)C(F)(F)F	0
ZINC93512364	Cc1cc(c(cc1C)OC(F)F)C[N@@H+](CCO)CC=C	0
ZINC93533467	c1ccc(cc1)[C@@H](CN(Cc1c(cccc1F)F)C1CC1)O	1
ZINC93548896	COc1ccc(cc1NC(=O)CCOC1CCOCC1)F	0
ZINC93585778	c1cc(ccc1/C=C/C[N@@H+]1CC[C@@]2(CCCC[C@@H]2C1)O)F	0
ZINC93593297	CNc1ccc(cc1[N+](=O)[O-])C[N@H+]1CC[C@H](C1)c1ccccc1OC	0
ZINC93611592	c1cc2c(cc1Cl)C=C(CO2)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	0
ZINC93639238	CC[N@@H+]1CC[C@H]([C@@H](C1)C)N(C)Cc1ccc(o1)CO	0
ZINC93643206	CCS(=O)(=O)CCN(C)Cc1ccc(c(c1)OCC(C)C)OC	0
ZINC93706902	C[C@@H](C(=O)N1CCN(CC1)Cc1ccc(o1)CSC(F)F)O	1
ZINC93988385	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)c1ccccc1NCc1ccco1	0
ZINC94986141	CC(=O)O[C@@H]1[C@@H]([C@H](O[C@@H]1OC(=O)C)COC(=O)c1ccc(cc1)F)F	0
ZINC95084294	CC(C)(C)OC(=O)N1CC[C@H](C1)C[S@@](=O)c1cc(ncn1)Cl	0
ZINC95383589	CCCCc1nc(c([nH]1)CN1C[C@H]2CC[C@@H]1CN(C2)S(=O)(=O)C)Cl	0
ZINC95400576	CCO[C@@H]1C[C@H](C21CCN(CC2)C(=O)c1c[nH]c2c1cccc2)[O-]	0
ZINC95409025	CN(CCOc1cccc(c1)C#N)C(=O)c1cc(ccc1O)F	1
ZINC95430096	C[C@@H]([C@@H](c1c(cccc1F)F)O)NC(=O)[C@@H](C)NC(=O)c1cccs1	1
ZINC95434102	C1C[C@@H](CC=C1)C[NH2+]C1CCN(CC1)S(=O)(=O)C(F)(F)F	0
ZINC95443644	CNC(=O)c1ccc(cc1)/C=C/C(=O)Nc1cc(ccc1O)F	0
ZINC95445658	C[C@@H]([C@H](CO)SC)NC(=O)/C=C/c1ccccc1F	0
ZINC95450280	CC(=O)c1cc(sc1)C(=O)Nc1cc(cc(c1)F)O	1
ZINC95461849	C[C@H](CN(C)S(=O)(=O)c1cc(c(cc1Br)Cl)C(=O)OC)O	0
ZINC95486405	c1cc2c(cc1OC(F)(F)F)[C@@H]1C=C([C@H]2O1)C(=O)[O-]	0
ZINC95531184	c1ccnc(c1)CN1[C@@H]2CC[C@H](C1=O)CN(C2)c1c(cccn1)F	0
ZINC95710063	CC(C)(C)Oc1ccc(cc1O)CC1CCCCC1	0
ZINC95724726	C1CC1O[C@@H]1CC(=[NH+]C=C1)N	0
ZINC95768340	CCOC(=O)Cc1ccnc(c1Cl)C(F)(F)F	0
ZINC95831060	c1ccc(c(c1)[C@H]1C2=NC(=C3CC3)CC(=O)[C@@H]2NC1=O)F	0
ZINC95869762	C1=NC2=C(NCNC2=[N+]1[C@H]1C(=O)[C@@H]([C@H](O1)CO)O)N	0
ZINC95924592	Cc1nc2c(ccc(c2[nH]1)O)[O-]	0
ZINC95935423	CCc1c(nccn1)c1ccnc(n1)N	0
ZINC95944925	Cc1c(c(ccc1)Cl)NC(=O)N[C@H]1CC[C@@H](CC1)O	0
ZINC95948130	CN/C(=[NH+]/Cc1cccc(c1)C(F)(F)F)/NCC=C	0
ZINC95958206	c1ccc(c(c1)O)SCc1csc(n1)COc1ccc(cc1)F	1
ZINC95985346	CC[C@@H](C(=O)N)N[C@H](C)c1ccc(c(c1)F)S(=O)(=O)C	0
ZINC95989165	c1cc(c(c(c1)Cl)F)n1cc(nn1)C(=O)N[C@H]1CCC[C@@H]1CO	1
ZINC95993840	CCc1c([nH+]c2ccccc2c1N1CCC(CC1)c1nncn1C)C	0
ZINC95994108	Cc1cc(ccc1S(=O)(=O)[N-]c1c(cccn1)F)F	0
ZINC96006667	CCCCCNC(=O)[C@@H]1[C@H](C=C[C@@H]2[C@@H]1C(=O)N(C2=O)CC(F)(F)F)C	0
ZINC96006878	Cc1ccc(cc1F)c1nc(on1)/C=C/c1cc(cnc1)O	0
ZINC96008012	CCn1cnnc1[C@H]1CCCN(C1)C(=O)Nc1cc(ccc1OC)F	0
ZINC96035281	c1cc(cc(c1)F)/C=C\C(=O)Nc1ccnn1[C@H]1CCS(=O)(=O)C1	0
ZINC96042630	c1cc(c(nc1)O[C@@H]1CN([C@H]2[C@@H]1OCCC2)C(=O)C1=CCCC1)F	0
ZINC96044026	c1cc(cnc1)CO[C@H]1[C@H]2CC[C@@H]1OCCN2C1CCOCC1	0
ZINC96067556	c1cc(=O)[nH]c2c1C[C@H](CC2)[NH2+][C@@H]1CCOC1	0
ZINC96079383	C=CCO[C@H]1C[C@]2(CC[N@H+](CC2)CCO)c2c1ccc(c2)F	0
ZINC96082478	C=CCOC[C@H]1CC[C@H]2[C@@H]1OCCN2C(=O)c1ccc(c(c1)F)F	0
ZINC96088641	C[C@@H]1CN(C[C@H](O1)C)C(=O)C1=NO[C@@]2(C1)CCNC2	0
ZINC96107677	c1cc(c(nc1)O[C@H]1C[C@]2(CCN(C2)Cc2ccsc2)OC1)F	0
ZINC96136168	c1cc(cc(c1)C(F)(F)F)C1(CCN(CC1)C(=O)Nc1cnns1)O	1
ZINC96136814	CSCC[C@H](C(=O)N1CCc2c(nc([nH]2)c2ccc(cc2F)F)C1)O	1
ZINC96138925	Cc1ccc2c(ccc(c2n1)OC)c1cccc(n1)[C@@H](C)O	0
ZINC96180608	C[C@@H](C(=O)N1CCc2c(nc[nH]2)C1)NC(=O)OC	0
ZINC96198717	c1ccc(cc1)CCC(=O)N1CC[C@@H](C[C@@H]1C(=O)[O-])[NH+]1CCCC1	0
ZINC96247462	CCCNC(=O)c1cc(nn1CC)c1cccc(c1)F	0
ZINC96296964	C[C@H](c1c(c(no1)c1ccc(cc1)F)C(=O)[O-])NC(=O)COC	0
ZINC96297559	CC[C@@H](c1ccncc1)N(CC)C(=O)/C=C\c1cccc(c1)C#N	0
ZINC96309251	C/C=C/C=C\C(=O)NCCC(=O)N1CCN(CC1)c1ccc(cc1)F	0
ZINC96327865	C([C@H](C(F)(F)Cl)F)Cl	0
ZINC96328068	c1cc(oc1)OC=S	0
ZINC96377638	CCCNC(=O)N1CC(C1)S(=O)(=O)c1ccc(cc1)F	0
ZINC96390127	COc1cccc(c1)[C@H](CNC(=O)c1cc(cs1)Br)OC	0
ZINC96390151	COc1cccc(c1)[C@H](CNC(=O)/C=C/c1ccoc1)OC	0
ZINC96391425	C[C@](CNC(=O)NC1CCCC1)(c1ccccc1F)OC	0
ZINC96794822	C[C@H]1C[C@@H]1c1ccc(o1)/C=C\C(=O)Nc1ccc([nH+]c1)N1CCCC1	0
ZINC96968538	C[C@@H](C(=O)NNC(=O)Cc1ccc(cc1)O)Oc1ccccc1F	1
ZINC97042324	COc1cccc(c1OC(F)F)/C=C/C(=O)N1CCN(CC1)CCO	0
ZINC97049310	Cc1c(scn1)CNC(=O)N(C)C[C@@H]1CCCC[C@@H]1O	0
ZINC97053308	Cc1nnc(s1)CN[C@@H](C)c1ccc(s1)Cl	0
ZINC97097500	Cc1c(c(n(n1)C)C)CCCNC(=O)c1ccc(cc1O)[N+](=O)[O-]	0
ZINC97108023	C[C@H](c1ccc(cc1)OCC(C)C)NC(=O)N1CC[C@@H](C1)[C@@H](C)O	0
ZINC97111022	CC[C@H](c1nc(cs1)C(F)(F)F)NCc1cc(on1)C	0
ZINC97150476	C=C(CN1CCCN(CC1)C(=O)c1cccc(c1)F)Cl	0
ZINC97163662	CCOc1cc(ncn1)N(C)C[C@H](C(F)(F)F)O	1
ZINC97165871	COc1ccc(c(c1)O)C(=O)/C=C/c1ccc2c(c1)nccn2	0
ZINC97178229	C[C@H](CNC(=O)/C=C/c1ccc(cc1)SC(F)(F)F)O	0
ZINC97178818	CCOc1cc(ccc1OC(F)F)/C=C/C(=O)NC[C@H](C)O	0
ZINC97201230	Cc1ccc(cc1)OC[C@H](CN1CCn2cc[nH+]c2C1)O	0
ZINC97202861	C[C@H](CO)NC(=O)[C@@H]1C[C@@H]1c1ccc(cc1)C(F)(F)F	1
ZINC97204852	CCN(CC)S(=O)(=O)c1cc(ccc1Cl)C(=O)N[C@H](C)CO	0
ZINC97260816	CC(C)(C)[C@H]1CCc2c(cc(s2)C(=O)NC[C@@H](c2ccco2)O)C1	0
ZINC97374922	c1ccc(cc1)CCN(CCO)C(=O)c1ccc2c(n1)nc[nH]2	0
ZINC97378153	C1CCc2nnc(n2CC1)[C@@H]1CCC[N@H+]1C[C@@H](C(F)(F)F)O	1
ZINC97463437	COC(=O)[C@@H]1CC2(CC2)C[NH2+]1	0
ZINC97472840	Cc1ccc(cc1)[C@@H](C)NC(=O)Nc1ccc(cc1C#N)F	0
ZINC97490217	C[C@H](C(=O)NC[C@H](c1ccc(cc1)F)O)NC(=O)c1ccc(s1)Br	1
ZINC97631595	CN(Cc1cccnc1)C(=O)/C=C/c1cc(ccc1F)Br	0
ZINC97727745	C/C(=C/C(=O)NC[C@H](C[NH+]1CCOCC1)O)/c1ccccc1F	0
ZINC98066530	c1cc(cc(c1)O)NC(=O)/C=C/c1ccc(cc1)C(F)(F)F	0
ZINC98098228	C[C@H](CO)NC(=O)[C@H]1CSCN1C(=O)c1c[nH]c2c1cccc2	0
ZINC98109412	CN(CCC(F)(F)F)C(=O)c1cc(ccc1O)Br	1
ZINC98121264	CC[C@@H](C)[C@H](C)NC(=O)N[C@@H](C)CCc1ccc(cc1)O	0
ZINC98125666	c1cc(cc(c1)O)/C=C(/C#N)\C(=O)c1ccc(c(c1)F)F	0
ZINC98127459	C[C@@H]1C[C@@H](CN(C1)C(=O)CNc1cccc(c1)OCC(=O)N(C)C)C	0
ZINC98144290	CCNC(=O)CN1CCN(CC1)C[C@H](CN1C[C@H](O[C@H](C1)C)C)O	0
ZINC98175458	Cc1cc(nc(c1Cl)C)N	0


==> anc/logic_8_train_molecules.tsv <==
mol_id	smiles	label
ZINC00001484	Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)F	1
ZINC00002775	c1c(cc(c(c1[N+](=O)[O-])O)O)C=C(C#N)C#N	0
ZINC00005121	CCN(CC)C(=O)/C(=C/c1cc(c(c(c1)O)[O-])[N+](=O)[O-])/C#N	0
ZINC00007048	c1c(c(nc(=O)n1[C@@H]1C=C[C@@H](O1)CO)N)F	0
ZINC00007601	CC(C)(C)[NH2+]C[C@@H](c1ccc(c(c1)CO)O)O	0
ZINC00032479	c1cc2cccc3c2c(c1)NC(N3)c1ccc(cc1)F	0
ZINC00034245	c1cc(sc1)/C=C/C1=NN[C@@](C1)(C(F)(F)F)O	0
ZINC00034945	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1ccccc1F)CC[NH+]1CCOCC1)/O	0
ZINC00035862	Cc1ccc(cc1C)c1cc(c2ccccc2n1)C(=O)[O-]	0
ZINC00036947	CCOC(=O)C1=C(NC(=O)N[C@H]1c1cccc(c1)F)C	0
ZINC00040600	C[C@@H](C=C)ON1C(=O)c2ccccc2C1=O	0
ZINC00040780	CC1([C@@H]([C@H]1C(=O)N1CCOCC1)C=C(Cl)Cl)C	0
ZINC00042066	CCOC(=O)C1=C(NC(=O)N[C@@H]1c1ccccc1OC)C	0
ZINC00044732	CC(C)(C)c1ccc(cc1)/C=C/C(=O)Nc1ccc(cc1F)F	0
ZINC00045839	C[C@@H]1CCN(CC1)C(=O)/C=C/c1cccc2c1cccc2	0
ZINC00046457	c1cc(c(c(c1)O)O)/C=N/c1ccc(cc1)OC(F)(F)F	1
ZINC00047949	c1ccc2c(c1)[C@](C(=O)N2)(CC(=O)c1ccc(cc1)F)O	1
ZINC00049998	CC1=C([C@H](C(=C(O1)N)C#N)c1ccccc1C(F)(F)F)C(=O)OC	0
ZINC00051236	Cc1ccc(cc1C)NC(=O)[C@H](C)NC(=O)OCc1ccccc1	0
ZINC00056984	c1cc(c(cc1F)C(F)(F)F)C(=O)[O-]	0
ZINC00058565	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)F)C#N)N)CCl	0
ZINC00060986	c1cc(c(cc1Cl)C1=NCC[NH2+]C(=C1)C(C(F)F)(F)F)O	0
ZINC00061002	c1cc(sc1)/C=C/C1=NO[C@@](C1)(C(F)(F)F)O	0
ZINC00061420	c1ccc2c(c1)cc(c1c2[C@@H](C(=C(O1)N)C#N)c1cccc(c1)Cl)O	0
ZINC00062766	COc1ccc2c(c1)O[C@@](CC2=O)(C(F)F)O	1
ZINC00063078	Cc1cc(c(c(c1COC(=O)C)C)/C=C(/C#N)\C(=O)OC)C	0
ZINC00064062	c1cc(cnc1)C(=O)N1[C@@](CC(=N1)C(F)(F)F)(c1cccnc1)O	1
ZINC00065291	Cc1ccccc1/N=C/c1cccc(c1O)OC	0
ZINC00065428	Cc1ccc(cc1)S(=O)(=O)Nc1cc(c(cc1C(C)C)O)C	0
ZINC00065687	c1cc(cc(c1)O)[C@H]1C2=C(CCCC2=O)Nc2n1ncn2	0
ZINC00067024	c1cc(ccc1[C@@H]1[C@H]2C(=O)CCC=C2N=c2n1[nH]c[nH+]2)F	0
ZINC00067030	CC1(CC2=C([C@H](n3c(ncn3)N2)c2ccc(cc2)F)C(=O)C1)C	0
ZINC00068038	CC1=C(/C(=C/c2cccc(c2)Cl)/C(=O)N1C)C(=O)OC	0
ZINC00068773	C1CC1NC(=O)[C@@H]1CC=CC[C@@H]1C(=O)OCC(C(F)F)(F)F	0
ZINC00068778	c1c(cc(cc1C(F)(F)F)NC(=O)/C=N/O)C(F)(F)F	1
ZINC00070591	C=C1N=C(Cc2cc(ccc2O)Br)C(=O)O1	0
ZINC00070864	CC1=C([C@@H]([NH+]=C(N1)O)c1ccc(cc1)F)C(=O)Nc1ccccc1	0
ZINC00071196	CC1=C([C@H](n2c(=N1)nc[nH]2)c1ccccc1F)C(=O)N	0
ZINC00071823	CC[C@@H](CO)NC(=S)Nc1c(cccc1C)C	0
ZINC00072244	COc1cc(cc(c1O)/C=C/1\C(=NC(=O)N1)[O-])Br	0
ZINC00074242	c1cc(cc(c1)Cl)/N=c\1/n(c(cs1)c1ccc(cc1)F)CCO	1
ZINC00077736	CC(=O)C1=C(C(=O)N([C@H]1c1cccc(c1)OC)CO)[O-]	0
ZINC00077852	CC(=O)C1=C(C(=O)N([C@H]1c1ccccc1F)CO)[O-]	0
ZINC00079159	c1ccc(cc1)Cn1cc[nH+]c1[C@H](c1cccc2c1cccc2)O	0
ZINC00079242	COC(=O)[C@@H]1[C@@H](C(=C(NC1=O)SC)C#N)c1ccccc1F	0
ZINC00079500	Cc1ccc(cc1F)NC(=O)c1c(onc1c1ccccc1Cl)C	0
ZINC00080198	CC(=O)C1=C(C(=O)N([C@H]1c1cccc(c1)F)c1ccc(cc1)O)[O-]	0
ZINC00080233	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1)F)c1ccc(cc1)O)[O-]	0
ZINC00081880	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1)F)CCO)O	0
ZINC00081883	CC1=C([C@H](C(=C(O1)N)C#N)c1ccc(cc1F)F)C(=O)OC	0
ZINC00082192	c1ccc(cc1)/C=C/C(=O)C[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC00082741	C/C(=C\1/C(=O)C(=O)N([C@H]1c1ccccc1F)c1ccc(cc1)F)/O	0
ZINC00083845	c1ccc(c(c1)CCOC(=O)c1ccc(cc1)Cl)/C=C/[N+](=O)[O-]	0
ZINC00083943	CCOc1cc(ccc1O)/C=C/1\C(=NOC1=O)C	0
ZINC00085070	Cc1ccc(cc1)[C@@H]1CC(=Nc2ccccc2S1)c1ccccc1O	0
ZINC00085144	C=CCn1c(n[nH]c1=S)c1ccc(cc1)S(=O)(=O)N	0
ZINC00085454	CCOC(=O)C1=C(N(C(=O)N[C@@H]1c1ccc(c(c1)OC)O)C)C	0
ZINC00088596	c1cc(ccc1NN)Br	0
ZINC00099545	c1ccc2cc(ccc2c1)NC(=C1C(=O)c2ccccc2C1=O)C#N	0
ZINC00103053	c1ccc2c(c1)CCCN2C(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC00103732	c1ccc(cc1)S[C@@H]1CC(=O)N(C1=O)c1ccc(cc1)F	0
ZINC00104478	COC(=O)n1c2cc(ccc2oc1=O)S(=O)(=O)N1CCCCC1	0
ZINC00106186	CCOC(=O)/C(=C/c1cc(cc(c1)C(F)(F)F)C(F)(F)F)/C#N	0
ZINC00107142	Cc1ccc(cc1)N1C2=C([C@@H](CC1=O)c1ccsc1)C(=O)CCC2	0
ZINC00107472	c1ccc2c(c1)N[C@H](C1=C(N2)CCCC1=O)c1c(cccc1Cl)F	0
ZINC00108684	CC1=C([C@@H](n2c3ccccc3[nH+]c2N1)c1ccc(cc1)F)C(=O)NC	0
ZINC00110019	Cc1nc2ccccc2n1C[C@@H](COc1ccc(cc1)F)O	1
ZINC00110281	COC(=O)C1=CN=C[C@H]([C@@H]1c1ccccc1F)C(=O)OC	0
ZINC00111311	Cc1ccc(c(c1)C)c1csc(n1)c1ccc(cc1)Cl	0
ZINC00111679	CCOC(=O)c1ccc(cc1)n1cccc1	0
ZINC00113128	CCN(CC)/C=C/C(=O)c1cc(ccc1O)Cl	0
ZINC00114970	CC1=CS[C@H]2[C@@H]1C(=C(S2)C1=NN[C@](C1)(C(F)(F)F)O)C	0
ZINC00117041	COC(=O)C1=C(Oc2c(=O)cc(oc2[C@H]1c1ccc(cc1)F)CO)N	0
ZINC00123377	C1CCC(CC1)(/C=C/C[NH+]1CCCCC1)O	0
ZINC00124341	Cc1c(sc2n1nc(n2)C(F)(F)F)c1cc[nH]c(=S)n1	0
ZINC00124493	COc1ccc(cc1)[C@@]1(C(=C(N=C([N-]1)C(F)(F)F)SC)C#N)O	0
ZINC00125224	CC(=O)N(C)c1ccc(cc1)NC(=O)Nc1ccc(cc1)Cl	0
ZINC00126661	c1ccc(cc1)S(=O)(=O)/C(=C\N1CC[C@@H](CC1)C(F)(F)F)/C#N	0
ZINC00127139	C=C1[C@@H]([C@@H]([C@H]2C(=N1)CCCC2=O)c1cccc(c1)O)C(=O)OC	0
ZINC00132146	CC1=C([C@@H](NC(=O)N1)c1ccccc1F)C(=O)OC[C@@H]1CCCO1	0
ZINC00132668	C[C@H]([C@H](C(=O)[O-])Nc1c2ccccc2ncn1)O	0
ZINC00133124	CC(=O)Nc1ccc(c(c1)O)CC=C	0
ZINC00133997	CC(C)(C)/N=C(/c1ccccc1SCc1ccc(cc1)F)\O	1
ZINC00134262	c1cc(ccc1c1ccc(o1)/C=C(\C#N)/C(=O)N1CCOCC1)F	0
ZINC00134606	c1ccc(cc1)CC(=O)c1ccc(cc1)O	0
ZINC00139236	CC1(CC(=O)C(=NNc2cccc(c2C#N)F)C(=O)C1)C	0
ZINC00139996	c1ccc2c(c1)ccc1=NN[C@@](n21)(C(F)(F)F)O	0
ZINC00140014	c1cc2[n-]c(nc2nc1)SCC(=O)NCc1ccc2c(c1)OCO2	0
ZINC00140060	CC(C)(C)n1cnnc1SCc1c(cccc1Cl)F	0
ZINC00140088	CN(C)/C=C/C(=O)c1cc(cc(c1O)Cl)F	0
ZINC00140096	CC(C)(C)/N=C\1/[C@@H](C(=O)N[C@@H](S1)c1ccccc1O)C#N	0
ZINC00140434	Cc1c(c(c(cn1)CSC(=S)N1CCSCC1)CO)O	0
ZINC00141609	C[C@H]1CCCC[C@H]1NC(=O)c1ccco1	0
ZINC00142145	c1ccc(cc1)N1C(=O)C(=C(C1=O)Cl)Nc1cccc(c1)O	0
ZINC00142148	c1cc(cc(c1)NC(=O)/C(=C/c1ccc(cc1)O)/C#N)C(F)(F)F	0
ZINC00143145	CN(C)/C=C/C(=O)c1cc(ccc1SC)C(F)(F)F	0
ZINC00144945	C[C@@H](C[N@@H+]1CNC(=NC1)SCc1ccc(cc1)Cl)O	0
ZINC00147145	c1ccc(c(c1)C(F)(F)F)NNC(=O)c1c(cccc1Cl)F	0
ZINC00148188	Cc1ccc(c(c1)NC(=C1C(=O)c2ccccc2C1=O)C#N)OC	0
ZINC00152528	c1ccc(c(c1)C(=O)Nc1ccc(cc1)F)N	0
ZINC00153059	c1ccc(c(c1)NC(=O)C1=CCCC[C@@H]1C(=O)[O-])N1CCCCC1	0
ZINC00161430	c1ccc(cc1)C#Cc1ccc(s1)C=O	0
ZINC00162015	c1cc2c(cc1N)S(=O)(=O)C=C2	0
ZINC00169089	c1ccc(cc1)/C=C(\C(=O)N1CCOCC1)/NC(=O)c1ccco1	0
ZINC00169540	COc1ccccc1/C=C(\c1ccccc1)/C(=O)[O-]	0
ZINC00174227	c1c(cc(c2c1C=C1CCCC[C@@]1(O2)[NH+]1CCCCC1)Cl)Cl	0
ZINC00176623	c1cc(cc(c1)Cl)/C=C\1/C(=O)OC(=N1)c1cccc(c1)Cl	0
ZINC00176834	COC(=O)c1ccc(cc1)/C=C/1\C(=O)OC(=N1)c1ccc(cc1)F	0
ZINC00179658	Cc1ccc(cc1)C(=O)Nc1ccc(cc1)NC(=O)c1ccccc1	0
ZINC00181063	Cc1ccc(cc1)C(=O)Nc1ccccc1c1[nH]c2ccccc2n1	0
ZINC00181168	CC1=C([C@H](NC(=O)N1)c1cccc(c1)O)C(=O)OCC(F)(F)F	0
ZINC00181960	COc1ccc2c(c1OC)C(=O)O[C@H]2Nc1ccc(c(c1)Cl)F	0
ZINC00183882	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)C)O	0
ZINC00183886	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1)F)C)O	0
ZINC00185301	c1ccc(cc1)[C@](CC(=O)/C=C/c1ccco1)(C(F)(F)F)O	0
ZINC00188520	CC(C)c1ccc(cc1)[C@H]1/C(=C(\O)/C)/C(=O)C(=O)O1	0
ZINC00191141	CCOC(=O)[C@H]1C(=NC2=C([C@H]1c1ccc(cc1)O)C(=O)CCC2)C	0
ZINC00194972	CCC1=NC2=C([C@H]([C@H]1C(=O)OCC)c1ccc(cc1)O)C(=O)CCC2	0
ZINC00196273	CC1=C([C@H](NC(=O)N1C)c1ccc(cc1)O)C(=O)OC	0
ZINC00200064	Cc1ccc(o1)/C=C\1/C=C(OC1=O)c1ccc(cc1)OC	0
ZINC00203557	CC(C)c1ccc(cc1)[C@@H]1c2cc3c(cc2OC(=C1C#N)N)OCO3	0
ZINC00203984	CCOC(=O)C1=C(N=C2N([C@@H]1c1cccc(c1)F)C(=O)CCS2)C	0
ZINC00207806	c1ccc(c(c1)[C@H]1c2ccc(cc2OC(=C1C#N)N)O)C(F)(F)F	0
ZINC00208669	CC[NH+](CC)CCN1[C@@H](C(=C(C1=O)O)C(=O)C)c1ccc(cc1)F	0
ZINC00210178	C/C(=C/1\C(=O)C(=O)N([C@H]1c1ccc(cc1)F)CCC(=O)[O-])/O	0
ZINC00210748	c1ccc(cc1)C(=O)CNC(=O)c1ccccc1F	0
ZINC00213400	c1cc(oc1)/C=C\1/c2cc(ccc2NC1=O)F	0
ZINC00216695	COC(=O)c1ccc(cc1)/C=c/1\c(=O)[nH]c2ccccc2s1	0
ZINC00223170	CN1C=C([C@@H](C(=C1)C(=O)OC)c1ccc(cc1)F)C(=O)OC	0
ZINC00227706	CC(=O)c1c(c2ccccc2)[nH+]c2n1c1ccccc1n2CC=C	0
ZINC00228472	COc1ccc(cc1)/C=C/C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC00232004	C[C@H](C1CC1)N(Cc1ccccc1)C(=O)NC(=O)c1ccccc1	0
ZINC00235133	C[C@@H](C(=O)N/N=C/c1ccc(c(c1)OC)O)Nc1ccccc1OC	0
ZINC00236836	c1cc(cc(c1)Cl)N1CC[NH+](CC1)Cc1ccc(cc1)F	0
ZINC00237100	Cc1ccc(cc1)N[C@H](C)C(=O)N/N=C/c1cc(ccc1O)Cl	0
ZINC00237585	c1cc(ccc1C1=NCC[NH2+]C(=C1)C(F)(F)F)Cl	0
ZINC00241283	c1ccc(cc1)CNC(=O)Cn1c2ccccc2nc1C(F)(F)F	0
ZINC00242279	c1cc2c(cc1O)OC(=C([C@H]2c1cc(cs1)Br)C#N)N	0
ZINC00244228	c1cc(c2c(c1)sc(n2)/N=C/c1cc(ccc1O)Cl)[O-]	0
ZINC00244893	Cc1cc(N2CCC(CC2)O)[nH+]c2c1cccc2	0
ZINC00245415	C[C@@H](/C=C/c1ccncc1)O	0
ZINC00248064	COc1ccccc1CC[NH2+][C@@H]1CCCC[C@@H]1OC	0
ZINC00248773	CCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)OC	1
ZINC00249291	COc1ccc(cc1)[C@H]1CC(=CC(=O)[C@H]1C(=O)OC)[O-]	0
ZINC00260944	C[N+]12CC[C@@H](CC1)[C@](C2=C)(c1ccccc1)O	0
ZINC00262809	Cc1cccc(n1)/C=N/NC(=O)c1ccccc1Br	0
ZINC00265499	CC[C@@H](C)n1c2c(=O)[nH]c(=O)n(c2[nH+]c1N)C	0
ZINC00268905	C[C@@H]1CC(=O)N(c2ccccc2N1C(=O)C)C(=O)C	0
ZINC00269298	C/C(=C/1\C(=O)C(=O)N([C@H]1c1cccc(c1)F)CC[NH+](C)C)/O	0
ZINC00269471	CCN(CC)C1=C(C(=O)[C@@H](C21OCCO2)Cl)Cl	0
ZINC00270401	c1ccc(c(c1)/C=C/1\C(=NC(=S)N(C1=O)c1ccc(cc1)F)[O-])O	0
ZINC00273488	CC1=NN(C(=O)/C/1=C\N(C)C)c1nc2ccccc2o1	0
ZINC00273525	C/C(=C\1/C(=O)C(=O)N([C@@H]1c1ccccc1F)CCCn1cc[nH+]c1)/O	0
ZINC00280090	CC1(CCCC2=C1C[C@@H]1[C@H](C2)C(=O)N(C1=O)O)C	0
ZINC00280388	CCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccco1	1
ZINC00280760	c1cc(cc(c1)O)/C=N/c1cccc(c1)C(F)(F)F	1
ZINC00281522	c1ccc(cc1)N(Cc1ccc(cc1)F)S(=O)(=O)c1ccccc1	0
ZINC00281674	Cc1ccc(cc1)/C=C\1/C=C(OC1=O)c1ccc(c(c1)OC)OC	0
ZINC00284074	CC1=C([C@@H](NC(=O)N1C)c1ccc(c(c1)O)O)C(=O)OC	0
ZINC00284720	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1)O)C(=O)C	0
ZINC00285957	C/C(=C/1\C(=O)C(=O)N([C@H]1c1cccc(c1)[N+](=O)[O-])CC(=O)OC)/O	0
ZINC00286175	c1ccc(cc1)C1(C[C@H]1C(=O)Nc1cccc(c1)Cl)c1ccccc1	0
ZINC00290658	c1cc(ccc1/C=C/C(=O)Nc1ccncc1)[N+](=O)[O-]	0
ZINC00296581	c1cc(cc(c1)F)/C=C/1\C(=O)OC(=N1)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC00313144	Cc1ccccc1/C(=N/[C@@H]1CCCC[C@H]1C)/O	0
ZINC00315711	COc1ccc(cc1OC)/C=C/1\C(=O)OC(=N1)c1ccccc1F	0
ZINC00317231	c1ccc(cc1)CN1c2ccccc2[C@@](C1=O)(CC(=O)[O-])O	0
ZINC00323343	c1ccc2c(c1)c1c(c(=O)o2)[C@@H](C(=C(O1)N)C#N)c1ccc(cc1)O	0
ZINC00324007	C[N@H+]1CCN(CC1)C(=S)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC00337029	Cc1cc(c(n1c1ccc(cc1)F)C)/C=C(\C#N)/C(=O)NC	0
ZINC00338200	CC(C)[C@@]([C@@H](C)OC)(C(=O)OCC1=CC[N@@H+]2[C@H]1[C@@H](CC2)O)O	0
ZINC00338231	CC1(C=Cc2cc3c(cc2O1)OC[C@@]1([C@H]3Oc2c1ccc(c2)O)O)C	0
ZINC00339995	CCOC(=O)C1=C([C@@H](NC(=O)N1)c1ccccc1O)C	0
ZINC00347696	C[NH+](C)CC/C=C\1/c2ccccc2SCc2c1cc(cc2)F	0
ZINC00351040	CC(=O)C1=C(C(=O)N([C@@H]1c1cc(ccc1OC)OC)CO)O	0
ZINC00352253	c1cc(sc1)[C@H]1NC(=O)C(=C(N1c1ccc(cc1)F)[S-])C#N	0
ZINC00353872	CC1=C([C@H](C(=C(N1)C)C(=O)C)c1cccnc1)C(=O)C	0
ZINC00354386	Cc1cccc(c1)/C=N/NC(=O)COc1ccc(cc1Cl)Cl	0
ZINC00356207	CCCC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1ccc(o1)C	1
ZINC00358610	Cc1cccc(c1)C(=O)NC(=S)Nc1ccccc1O	0
ZINC00364389	Cc1ccc(cc1O)NS(=O)(=O)c1ccccc1	0
ZINC00365174	COCC(=O)Nc1cc(ccc1O)Cl	0
ZINC00367818	CC(C)(C)N1C(=O)c2ccc(cc2C1=O)c1nc2ccccc2s1	0
ZINC00372061	CCOC(=O)C1=C(NC(=S)N[C@@H]1c1cnn(c1C)C)C	0
ZINC00376266	CCc1cccc(c1)NC(=O)/C=C/c1ccccc1Cl	0
ZINC00377525	c1cc(c(cc1F)[C@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N)F	0
ZINC00377527	c1cc(c(cc1F)[C@@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N)F	0
ZINC00381153	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)C[C@H]1CCCO1)O	0
ZINC00381966	Cc1cccc(n1)[C@@H]1Nc2ccccc2C(=O)N1c1ccc(cc1)F	0
ZINC00382686	Cc1ccc(cc1)SCCC(=O)Nc1ccccc1C(F)(F)F	0
ZINC00383305	c1cc(ccc1/N=C/1\C2=C(CCCC2)/C(=N/C2CCCC2)/S1)Cl	0
ZINC00389788	c1c(c(cc(c1F)F)Br)O	1
ZINC00391146	CCOC(=C)OCC	0
ZINC00393900	CC(=O)Oc1ccc(cc1OC)CC=C	0
ZINC00398297	c1cc(cc(c1)Cl)NC(=O)[C@@H]1CCC=C[C@@H]1C(=O)[O-]	0
ZINC00398867	CSC(=CC(=O)c1ccccc1)SC	0
ZINC00399516	c1ccc(cc1)COC(=O)N[C@@H](CO)C(=O)N	0
ZINC00400127	c1ccc2c(c1)c1cc(c(cc1[nH]2)O)C(=O)Nc1ccc(cc1)Cl	0
ZINC00404084	CC(C)(C)OC(=O)N1C[C@@H](C[C@@H]1CO)O	0
ZINC00406275	CCOc1ccc(cc1O)[C@@H]1C2=C(CC(CC2)(C)C)OC(=C1C#N)N	0
ZINC00408870	c1ccc2c(c1)C(=O)[C@]1([C@@]2(Oc2c1ccc(c2)O)O)O	0
ZINC00419033	C=CCN1c2c(c3c(s2)CCC3)C(=NCC1=O)c1cccs1	0
ZINC00424000	Cc1ccc(cc1N1[C@H](SCC1=O)c1ccccc1[N+](=O)[O-])F	0
ZINC00428093	CCOC(=O)[C@@H]1[C@H](CC(=CC1=O)c1ccco1)c1ccc(cc1)F	0
ZINC00430284	c1cc(cc(c1)F)/C=C\1/C(=O)OC(=N1)c1ccco1	0
ZINC00430498	c1cc(ccc1/C=C/1\C(=O)OC(=N1)C1CCCCC1)F	0
ZINC00431090	Cc1ccc(o1)/C=C/1\C(=O)OC(=N1)/C=C/c1ccc(cc1)Cl	0
ZINC00431283	c1cc(ccc1C1=N/C(=C/Nc2ccc(cc2)O)/C(=O)O1)[N+](=O)[O-]	0
ZINC00431553	CS(=O)(=O)N/N=C/c1ccccc1F	0
ZINC00431914	c1cc(c(cc1Cl)O)C(=O)N/N=C/c1ccncc1	0
ZINC00432183	c1ccc2cc(c(cc2c1)C(=O)N/N=C/c1ccc(s1)[N+](=O)[O-])O	0
ZINC00434498	Cc1nnc(s1)NC(=O)c1cccc(c1)F	0
ZINC00435981	Cc1ccccc1C(=O)N1[C@]([C@H]2CCCCC2=N1)(C(F)(F)F)O	1
ZINC00442046	CC(=O)c1ccc(c(c1)N1C(=O)C=CC1=O)OC	0
ZINC00442277	CC[C@@H](C(=O)Nc1cccc(c1)F)Oc1ccccc1	0
ZINC00443540	Cc1ccc(cc1)N1[C@@H](C(=C(C1=O)O)C(=O)C)c1ccc(cc1)F	0
ZINC00449010	CC1=NN([C@](C1)(c1ccc(cc1)Cl)O)C(=O)Cc1ccccc1	0
ZINC00449045	COc1cccc(c1)NC1=CC(=O)C[C@@H](C1)c1ccccc1	0
ZINC00459387	c1cc(cc(c1)N1C(=O)/C(=C/c2ccc[nH]2)/C(=O)NC1=O)C(F)(F)F	0
ZINC00460513	c1cc(sc1)/C=C/C(=O)Nc1ncccn1	0
ZINC00460534	c1cc(ccc1CNC(=O)/C=C/c1ccc(cc1)F)S(=O)(=O)N	0
ZINC00461753	C[C@H](CCc1ccccc1)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC00462373	c1cc(ccc1CCO)N[C@H]1CC(=O)N(C1=O)c1ccc(cc1)F	1
ZINC00462546	c1cc(ccc1[C@H]1CC(=NN1)c1cc(ccc1O)Br)F	1
ZINC00468860	COc1ccc(cc1OC)/C=C/C(=O)Nc1ccc(cc1F)F	0
ZINC00475143	CCOc1cc(cc(c1O)I)/C=C/[N+](=O)[O-]	0
ZINC00475487	c1cc(c(c(c1)Cl)/C=C/C(=O)Nc1ccc2c(c1)OCCO2)F	0
ZINC00476024	COc1ccc(cc1)CNC(=O)c1c(c2ccccc2s1)Cl	0
ZINC00476566	c1ccc(cc1)[C@H](C(=O)NCc1cccs1)Sc1ccccc1	0
ZINC00477068	c1cc(ccc1C#CC1(CCCCC1)O)C(=O)N1CCC[C@H]1C(=O)[O-]	0
ZINC00479730	c1cc(cc(c1)O)/C=C\1/CCC[C@H](C(=O)C(F)(F)F)C1=O	0
ZINC00479879	COc1cc(ccc1OCC(=O)Nc1ccc(cc1)F)C(=O)[O-]	0
ZINC00484519	C=C(C1=C(O)CC(CC1=O)(C)C)NN(C)c1ccccc1	0
ZINC00488838	CCOC(=O)[C@H]1[C@H]2C=C[C@@]3([C@@H]1C(=O)N(C3)Cc1ccccc1)O2	0
ZINC00491305	COc1cccc(c1)/C=C/1\C(=O)c2ccc(cc2O1)O	0
ZINC00494846	C[N+]1(C[C@H]2CCC(=C([C@@H]2C1)Cl)Cl)C	0
ZINC00500472	CC(=O)OC1=C(C(=O)c2ccccc2C1=O)c1ccccc1F	0
ZINC00507541	c1ccc(cc1)CNC(=O)/C(=C/c1ccccc1Cl)/C#N	0
ZINC00508105	COc1ccc(c(c1)/C=C/1\C(=O)OC(=N1)c1cccc(c1)F)OC	0
ZINC00508773	c1ccc(c(c1)C(=O)N)NC(=S)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC00509590	Cc1ccc(c(c1)O)C1=Nc2ccccc2N=C(C1)c1ccccc1	0
ZINC00509809	c1cc(sc1)/C=C/C1=NO[C@](C1)(C(F)F)O	0
ZINC00512795	c1cc(cc(c1)[N+](=O)[O-])C(=O)NNC(=O)/C=C/c1ccc(cc1)F	0
ZINC00515014	Cc1cc(cc(c1)OCC(=O)Nc1ccc(c(n1)C)Br)C	0
ZINC00519391	C[C@H]1C=C([C@H]2[C@@H]([C@@]1(CO[C@H]2c1ccc2c(c1)OCO2)CO)C)C	0
ZINC00521965	COc1ccccc1/C=C/1\C(=O)N=C(S1)Nc1ccc(cc1)Cl	0
ZINC00522721	Cc1ccccc1[C@@H]1C(=C(C(=O)N1c1ccc(cc1)F)O)C(=O)C	0
ZINC00526775	c1cc2c(cc1N)nc(o2)c1cc(cnc1)Br	0
ZINC00531401	c1cc(cc(c1)[N+](=O)[O-])[C@H]1C=C([NH+]=c2n1[nH]nn2)c1ccc(cc1)F	0
ZINC00534632	c1cc(cc(c1)F)/C=C/1\C(=O)c2ccc(cc2O1)O	0
ZINC00535241	C/C(=C\1/C(=O)C(=O)N([C@H]1c1ccc(cc1)F)CCCn1cc[nH+]c1)/O	0
ZINC00535659	c1cc(ccc1/C=C/1\C(=O)N=C(S1)N1CCN(CC1)CCO)F	0
ZINC00536451	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)c1cccc(c1)OC)O	0
ZINC00536677	c1cc(ccc1/C=C\1/C(=O)c2ccc(cc2O1)O)[N+](=O)[O-]	0
ZINC00539370	c1ccc(c(c1)N)NC1=CC(=O)C[C@H](C1)c1ccc(cc1)F	0
ZINC00539425	c1cc(ccc1/C=C\1/C(=O)c2ccc(cc2O1)O)F	0
ZINC00541964	C=CCn1c2c(nc3ccccc3n2)nc1c1ccccc1F	0
ZINC00542467	Cc1nc2c3cnn(c3ncn2n1)c1ccc(cc1)F	0
ZINC00543819	c1ccc(c(c1)/C=C/1\C(=O)c2ccc(cc2O1)O)F	0
ZINC00545957	C/C(=C\1/C(=O)C(=O)N([C@@H]1c1ccccc1F)c1ccccc1)/O	0
ZINC00548646	CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1F)c1cccc(c1)OC)O	0
ZINC00551016	c1cc(cc(c1)F)[C@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00551017	c1cc(cc(c1)F)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC00554485	c1cc(ccc1C(=O)NN[C@H]1CC(=NC1=O)[O-])Cl	0
ZINC00560894	COc1ccccc1/C=C/1\c2ccc(cc2NC1=O)C(F)(F)F	0
ZINC00583645	c1cc(cc(c1)O)[C@H]1[C@@H]2CCCC=C2C(=C(C1(C#N)C#N)N)C#N	0
ZINC00583647	c1cc(cc(c1)O)[C@H]1[C@H]2CCCC=C2C(=C(C1(C#N)C#N)N)C#N	0
ZINC00617431	CC1=C([C@H](n2c(=N1)[nH+]n[nH]2)c1cccc(c1)F)C(=N)O	0
ZINC00617432	CC1=C([C@@H](n2c(=N1)[nH+]n[nH]2)c1cccc(c1)F)C(=N)O	0
ZINC00618666	CCCC1=C([C@H](NC(=O)N1)c1ccc(c(c1)OCC)O)C(=O)OCC	0
ZINC00619369	CCOC(=O)C1=C(OC(=C([C@H]1c1cc(sc1C)C)C#N)N)C	0
ZINC00620828	Cc1ccc(cc1[N+](=O)[O-])NC(=O)NC(=O)c1ccc(cc1)OC	0
ZINC00662924	CC[NH+](CC)CCN1[C@@H](C(=C(C1=O)O)C(=O)C)c1ccc(cc1)Br	0
ZINC00666370	CC1=C([C@H](NC(=O)N1)c1ccc(c(c1)OC)O)C(=O)OCC(F)(F)F	0
ZINC00675548	COc1cccc(c1)NC(=S)NC(=O)Cc1cccc2c1cccc2	0
ZINC00702704	c1cc(oc1)CN1[C@@H](C(=C(C1=O)[O-])C(=O)c1cccs1)c1cccs1	0
ZINC00706720	c1cc(ccc1C(=O)N1[C@]([C@H]2CCCCCC2=N1)(C(F)(F)F)O)Cl	1
ZINC00707234	CCOc1cc(c(cc1OC)C=C1C(=O)NC(=S)NC1=O)Br	0
ZINC00710654	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1)Br)CCC[NH+](C)C)O	0
ZINC00711043	CC1([C@H]([C@H]1C(=O)Nc1cccc(c1)C(F)(F)F)C=C(Cl)Cl)C	0
ZINC00712885	COc1ccc(cc1)/C=C/C(=O)C[C@@](c1ccccc1)(C(F)(F)F)O	0
ZINC00712888	COc1ccc(cc1)/C=C/C(=O)C[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC00754500	Cc1cc(=O)c(c(o1)O)C1=NCCS[C@H](C1)c1cccc(c1)[N+](=O)[O-]	0
ZINC00757382	c1ccc(cc1)C[N@@H+](CCO)Cc1ccc(cc1)F	1
ZINC00758002	CC1(CC(CC(C)(C)[NH2+]1)[NH2+]CC(=O)NC1CC(C)(C)[NH2+]C(C1)(C)C)C	0
ZINC00792451	Cc1c(c2c([nH]1)CCCC2)C(=C(C#N)C#N)C#N	0
ZINC00794359	CC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1cccc(c1)F	1
ZINC00796124	CC1=C([C@@H](N2C(=O)CCSC2=N1)c1cccc(c1)Cl)C(=O)OC	0
ZINC00809945	Cc1ccc(cc1C)NCc1ccc(c2c1cccn2)O	0
ZINC00810814	CS(=O)(=O)N(CC(=O)N1CCC(CC1)C(=O)N)C1CCCCC1	0
ZINC00813447	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)CC(OC)OC)O	0
ZINC00815587	CCCc1nnc(s1)NC(=O)[C@H](C)Oc1ccccc1	0
ZINC00833003	c1ccc(c(c1)/C=N/NC(=O)c1cccc(c1)I)O	0
ZINC00836149	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1)Cl)c1ccc(cc1)Br)[O-]	0
ZINC00855944	c1cc(ccc1/C=C/C(=O)NC(=S)Nc1ccc(cc1)I)F	0
ZINC00864311	Cc1cccc(c1)OC[C@@H](Cn1c(cc(n1)C)C)O	0
ZINC00870918	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(c(c1)OC)OC)CCBr)O	0
ZINC00932651	CCC(=O)N(CC)c1nc(cs1)c1ccc(cc1)C	0
ZINC00941795	CN(c1ccccc1)C1=C(C(=O)N(C1=O)c1cccc(c1Cl)Cl)Cl	0
ZINC00944823	c1ccc(c(c1)NC1=C(C(=O)N(C1=O)c1cccc(c1Cl)Cl)Cl)O	0
ZINC00974724	COc1cccc(c1O)/C=C/1\C(=O)N(C(=S)S1)CC(=O)[O-]	0
ZINC00975921	c1cc(ccc1/N=C/1\NC(=O)/C(=C/c2ccc(c(c2)I)O)/S1)F	0
ZINC00982108	COC1([C@]2(c3ccccc3NC2=O)C(C1(OC)OC)(C#N)C#N)OC	0
ZINC00982615	c1ccc(c(c1)COc1c(cc(cc1Br)Br)CO)F	1
ZINC00984653	CCOc1cccc2c1O[C@]1([C@@H]([C@@H]2NC(=O)N1CC=C)C(=O)OC)C	0
ZINC00989907	c1ccc(cc1)C1=NC(=O)/C(=C/c2ccc(o2)c2ccccc2Cl)/S1	0
ZINC00996089	COc1cc(cc(c1OC)Br)/C=C/1\C(=O)OC(=N1)c1ccccc1F	0
ZINC00997400	CCOC(=O)C1=C(NC(=O)N[C@@H]1c1cc(c(c(c1Br)Br)O)OC)C	0
ZINC00999746	C[C@@H]1CN(C[C@@H](O1)C)C1=NC(=O)/C(=C/c2ccc(c(c2)OC)O)/S1	0
ZINC01006992	c1cc(ncc1C(=O)N1CCC[C@@H](C1)C(F)(F)F)Cl	0
ZINC01007254	c1ccc2c(c1)[C@H]1CC(=NN1[C@@H](O2)c1ccccc1F)c1cccs1	0
ZINC01011151	c1cc(oc1)/C=C\1/C(=O)N(C(=O)S1)Cc1ccc(cc1)F	0
ZINC01024267	CN(C)/C=C/C(=O)c1cc(ccc1OCC(F)(F)F)OCC(F)(F)F	0
ZINC01026603	C[C@@]1(C2(CCCCC2)OC(=O)N1CC(=O)c1cccs1)O	0
ZINC01038915	C[C@@H](c1ccc2ccccc2c1)O	0
ZINC01047183	CC1(CCC(=O)c2c1c(sc2SC)C1=NN[C@](C1)(C(F)(F)F)O)C	1
ZINC01060168	CC[C@@H](C)OC(=O)C1=C(NC(=O)N[C@H]1c1cc(c(c(c1)Br)O)OC)C	0
ZINC01071190	COc1cc(cc(c1O)Cl)/C=C/1\C(=O)N(C(=S)S1)c1ccc(cc1)F	0
ZINC01072626	CCOc1cc(cc(c1OCc1cccc(c1)F)Cl)/C=C/[N+](=O)[O-]	0
ZINC01081824	Cc1cc(n2c(n1)nc(n2)C(=O)N/N=C/c1cc(cc(c1O)Cl)Cl)C	0
ZINC01082421	c1ccc(cc1)N1C(=O)/C(=C/2\c3ccccc3NC2=O)/SC1=S	0
ZINC01086728	Cc1ccc(c(c1)C)NC(=O)/C(=C/c1ccc(c(c1)OC)O)/C#N	0
ZINC01088941	CCOC(=O)C1=C(N(C(=O)N[C@@H]1c1ccccc1)C)CSCC(=O)[O-]	0
ZINC01093478	COC(=O)COc1c(cc(cc1Br)/C=C/1\C(=O)NC(=O)N1)Br	0
ZINC01106927	COc1cc(cc(c1OC)Br)[C@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC01118652	C=CCn1c(nnc1SCc1ccccc1F)c1cc(ccc1O)Br	0
ZINC01132817	CN1C(=O)/C(=C/c2cc(cc(c2OC)Cl)Cl)/N(C1=S)CC(=O)OC	0
ZINC01138570	COc1cc(cc(c1O)/C=C/1\C(=O)N(C(=O)S1)CC(=O)OC)Cl	0
ZINC01149750	c1cc(oc1)CN1C(=O)/C(=C/c2cc(ccc2O)Br)/SC1=S	0
ZINC01154570	c1cc(cc(c1)F)N1C(=O)/C(=C/c2ccc(c(c2)I)O)/C(=O)NC1=O	0
ZINC01155006	C[C@H]1CCC[N@H+](C1)C1CCN(CC1)C(=O)COc1ccc(cc1)Cl	0
ZINC01159546	COc1ccc(cc1NC(=S)NC(=O)/C=C/c1ccccc1)C(=O)[O-]	0
ZINC01173746	c1cc(ccc1/C=C/C(=O)Nc1ccc(c(c1)C(F)(F)F)Cl)[N+](=O)[O-]	0
ZINC01184101	c1ccc(c(c1)N1C(=O)/C(=C/c2cc(ccc2O)Br)/C(=O)NC1=S)F	0
ZINC01191392	CC1=C([C@@H](NC(=S)N1)c1ccccc1Br)C(=O)Nc1ccccc1Cl	0
ZINC01191425	COc1cc(cc(c1O)/C=C/1\C(=O)N(C(=S)S1)CC(=O)[O-])Br	0
ZINC01197040	CC(=O)C1=C(C[C@]([C@H]([C@@H]1c1cccc(c1)F)C(=O)C)(C)O)O	0
ZINC01197419	c1cc(cc(c1)F)N1C(=O)/C(=C/c2ccc(c(c2)O)O)/SC1=S	0
ZINC01200336	COc1cc(cc(c1O)/C=C/1\C(=O)NN(C1=O)c1ccccc1)Br	0
ZINC01209481	COc1ccc(cc1/C=C/C(=O)Nc1ccc(c(c1)[N+](=O)[O-])F)Br	0
ZINC01211334	c1cc(cc(c1)O)N1C(=O)/C(=C/c2cccs2)/SC1=S	0
ZINC01215485	CCC[C@H](C(=O)[O-])N1C(=O)/C(=C/c2ccc(cc2)O)/SC1=S	0
ZINC01215594	C=CCc1cccc(c1O)/C=N/NC(=O)COc1ccc(cc1)I	0
ZINC01218332	c1cc(ccc1NC(=O)c1ccc2c(c1)OCCO2)OC(F)(F)F	0
ZINC01221239	CCOc1ccc(cc1)[C@@H](c1nc2ccccc2n1C(C)C)O	0
ZINC01238606	COc1ccccc1NC=C(C#N)C#N	0
ZINC01246590	COc1ccc(c(c1)/C=C/1\C(=O)N(C(=S)S1)c1ccccc1F)OC	0
ZINC01249018	Cc1ccc(cc1)C(=O)NN1C(=O)/C(=C/c2ccc(cc2)F)/SC1=S	0
ZINC01250909	c1ccc(c(c1)NC(=O)Nc1nnc(s1)c1ccc(cc1)F)F	0
ZINC01252738	c1ccc(c(c1)NC(=O)Nc1nnc(s1)c1ccc2c(c1)OCO2)F	0
ZINC01255712	Cc1c(c(n[nH]1)C)C(=O)C[C@]1(c2c(cc(cc2Cl)Cl)NC1=O)O	0
ZINC01262823	Cc1cccc(c1C)NC(=O)CN1C(=O)/C(=C/c2cccs2)/SC1=S	0
ZINC01274849	c1ccc(cc1)/C=C/Cn1c(=O)c(cn(c1=O)[C@H]1CCCO1)F	0
ZINC01283192	C=CCc1cccc(c1O)/C=N\n1c(n[nH]c1=S)c1ccccc1F	0
ZINC01305777	c1ccc(cc1)C#C[P@@](=O)(c1ccccc1)[C@@H](c1ccc(cc1)F)O	1
ZINC01313016	CCSC1=NC(=C[C@@H]([C@@H]1C#N)c1ccc(cc1)[N+](=O)[O-])O	0
ZINC01319187	C[C@H]1CC[C@@H](CC2=C1CC[C@@H]2C)C(C)(C)OC(=O)C	0
ZINC01320395	Cc1cc(c(cc1C)C(=O)C[C@]1(c2cc(ccc2NC1=O)Br)O)C	0
ZINC01389783	CC(=O)/C=C/c1ccccc1Oc1cccc(c1)C(F)(F)F	0
ZINC01392447	Cn1c(cc(n1)OC[C@H](CS(=O)(=O)c1ccc(cc1)Cl)O)C(F)(F)F	1
ZINC01410707	Cc1ccc(c(c1)C)NC(=O)/C(=C/c1cc(cc(c1O)I)Br)/C#N	0
ZINC01412507	c1ccc(c(c1)/C=C/1\C(=O)N(C(=S)S1)NC(=O)c1cccs1)F	0
ZINC01415090	c1cc(ccc1c1csc(n1)NNC(=O)C(F)(F)F)Br	0
ZINC01416029	CCN1C(=O)/C(=C/c2ccc3c(c2)OCO3)/SC1=S	0
ZINC01416484	c1cc(cc(c1)O)/C=C/1\C(=O)N(C(=O)S1)Cc1c(cccc1Cl)F	0
ZINC01422114	c1ccc2c(c1)c1c(c(=O)s2)[C@@H](C(=C(O1)N)C#N)c1cccc(c1)F	0
ZINC01422281	CC(=CCC[C@@]1([C@@](N(C(=O)O1)CCC(=O)N)(C)O)C)C	0
ZINC01427645	c1cc(ccc1N1C(=O)C[C@@H](C2=C1COC2=O)c1ccsc1)F	0
ZINC01429492	Cc1ccc(cc1)C(=O)Nc1cccc(c1O)C(=O)[O-]	0
ZINC01430143	c1ccnc(c1)[C@H]1[C@@H]2CC=C[C@H]2c2ccc(c(c2N1)Cl)Cl	0
ZINC01431365	c1cc(ccc1c1nc(on1)C(=O)NC[C@H]1CCCO1)C(F)(F)F	0
ZINC01432211	CCn1cc(c(n1)C(=O)Nc1ccc(cc1)C(F)(F)F)Cl	0
ZINC01443346	c1cc(sc1)C(=O)C1=C(C(=O)N[C@H]1c1ccc(cc1)F)O	0
ZINC01450788	c1cc2c(cc1/C=C(/C#N)\C(=O)NC1CCCCC1)OCO2	0
ZINC01453783	c1cc(ccc1C1OCCCO1)O	0
ZINC01459692	CC1=NN([C@@](C1)(C(F)F)O)C(=O)[C@@H](C)Oc1ccc(cc1)OC	1
ZINC01471168	CCCc1nc2ccccc2n1C[C@@H](COc1cc(ccc1Cl)C)O	0
ZINC01481779	C1[C@H](O1)[C@H]([C@@H]([C@@H]1CO1)O)O	0
ZINC01496743	C[n+]1cc(n(c1)Cc1ccccc1)[C@@H](c1ccccc1)O	0
ZINC01511854	Cc1ccsc1/C=C\1/C(=O)OC(=N1)c1cc(c(c(c1)OC)OC)OC	0
ZINC01516892	COc1cc(c(cc1Cl)OC)NC(=O)Cc1ccc(cc1)[N+](=O)[O-]	0
ZINC01529819	CC(=CCC[C@@](C)(C=C)O)C	0
ZINC01587855	C(CCO)CCCl	0
ZINC01589437	c1c(nc[nH]1)C[C@@H](C(=O)N[C@@H](CO)C(=O)[O-])[NH3+]	0
ZINC01598258	CCNC(=O)/C=C/C(=O)[O-]	0
ZINC01600210	C=CCc1cc(ccc1O)O	0
ZINC01610576	CC(C)(c1cccc(c1OC)OC)O	0
ZINC01611543	CC(C)Oc1cc2c(c(c1)OC)C(=O)C(=CC2=O)C(C(F)(F)F)(O)O	0
ZINC01612252	c1csc2c1[C@H]1[C@@H](C2=O)N1C(=O)C(F)(F)F	0
ZINC01612359	c1nc2c(n1[C@H]1C[C@H](C=C1)CO)nc(nc2Cl)N	0
ZINC01614918	CN(C)c1ccc2c(c1)ccc(n2)CC(C(F)(F)F)(C(F)(F)F)O	1
ZINC01620659	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@@H]3[C@H]1CC[C@]2(C=C)O)OC	0
ZINC01621495	Cn1c(cc(=O)n(c1=S)C)N	0
ZINC01624922	CN1[C@H](CC/C/1=C(\C#N)/C(=O)OC)Nc1cccc(c1)C(F)(F)F	0
ZINC01628055	CCOC(=O)[C@@H](c1ccc(cc1[N+](=O)[O-])[N+](=O)[O-])C(=O)C	0
ZINC01634204	c1ccc(cc1)CN1C=CCC(=C1)C(=O)NN	0
ZINC01635620	CC(C)CCC(=C(C)C)C=O	0
ZINC01637025	CC1=C[C@H]([C@@H](C(C1)(C)C)C(C(F)(F)F)(C(F)(F)F)O)O	0
ZINC01639250	Cc1cc2c(cc1C)sc(n2)C=C(C(F)(F)F)C(F)(F)F	0
ZINC01646352	c1ccc(cc1)C(=C1CCCCCC1)C(=O)[O-]	0
ZINC01657227	Cc1c(cc(c(c1CC(=C)C)O)Cl)Cl	0
ZINC01659997	Cc1ccc(cc1)/C=C/c1ccccc1	0
ZINC01670466	Cc1ccc(cc1)C(=O)OCC=C	0
ZINC01670722	CCCN(CCC)C(=O)[C@H](c1ccccc1)C1(CCCC1)O	0
ZINC01676475	C[C@@](C=C)(C#C)O	0
ZINC01677801	CC(C)C(=O)OC/C=C/c1ccccc1	0
ZINC01680947	C=CC[NH2+]Cc1cc(c(cc1O)C[NH2+]CC=C)O	0
ZINC01683550	c1ccc(cc1)C[NH2+][C@@H]1c2ccccc2C[C@H]1O	0
ZINC01691105	C[C@H]1C[N@H+](C[C@H](O1)C)Cc1cc(cc(c1O)OC)CC=C	0
ZINC01692478	Cc1ccc2c(c1)CCCN2	0
ZINC01692766	C[C@@H](c1ccc(cc1)C(C)C)O	0
ZINC01693656	C[C@@H]1CCO[C@@H](O1)c1ccccc1	0
ZINC01697814	c1ccc2c(c1)cccc2NC(=O)NC/C(=C/Br)/Br	0
ZINC01705874	CC(C)(CO)[NH2+]Cc1ccccc1F	1
ZINC01708309	C=C(COCCO)Cl	0
ZINC01716502	CCCC/C=C(\C)/[C@@](CC)(C#N)C(=O)OC	0
ZINC01724547	c1cc(c(cc1Nc1ccnc2c1ccc(c2)Cl)O)C(=O)[O-]	0
ZINC01725417	c1ccc(cc1)/C=C/S(=O)(=O)Oc1ccccc1	0
ZINC01749702	CCOc1ccc(cc1)N1C(=O)/C(=C/c2c(cccc2Cl)Cl)/SC1=S	0
ZINC01754549	c1cc(ccc1/C=C\1/C(=O)N(C(=S)S1)CCC(=O)[O-])O	0
ZINC01761206	C/C=C/[C@@H](O)[C@H](O)/C=C/C	0
ZINC01773050	C/C=C(/[C@H]1C(=NC(=NC1=O)O)O)\Nc1ccc(cc1)F	0
ZINC01774538	c1cc(cc(c1)[N+](=O)[O-])/C=C/1\C(=O)NC(=O)S1	0
ZINC01777764	CCOC(=O)c1cnc2ccc(cc2c1Nc1ccc(c(c1)Br)C)C	0
ZINC01780666	C[n+]1c2ccccc2sc1/C=C/C=C/c1ccc(cc1)N(C)C	0
ZINC01781950	c1cc(ccc1c1csc2c1c(ncn2)NCCCO)F	1
ZINC01803011	c1cc(ccc1F)S(=O)(=O)NCCO	1
ZINC01810353	CCC1=C[C@](N(N1)C(=O)c1cccc(c1)[N+](=O)[O-])(C(F)(F)F)[O-]	0
ZINC01839076	Cc1cc(c(n1c1ccc(cc1)F)C)/C=C/1\C(=NC(=S)NC1=O)[O-]	0
ZINC01844608	c1cc(cc(c1)F)/C=C/1\C(=O)N=C(S1)Nc1cccc(c1)C(F)(F)F	0
ZINC01847082	COC(=O)c1c(c(nc(n1)Cl)Cl)Cl	0
ZINC01847424	COC(=O)/C=C/1\C(=O)N[C@@H]2CCCC[C@@H]2N1	0
ZINC01854776	C[C@@H]([C@H]1[C@H]2CC(=C(N2C1=O)C(=O)[O-])SCCNC=[NH2+])O	0
ZINC01870825	c1cc(ccc1/C=C/1\C(=O)N(C(=S)S1)CC(=O)[O-])O	0
ZINC01886967	CCCCN1C(=O)[C@H](C(=NC1=O)O)C(=C)[NH2+]CCCn1cc[nH+]c1	0
ZINC01908041	CCOc1ccc(cc1)N1C(=O)/C(=C/c2ccc(cc2)OC)/SC1=S	0
ZINC01913392	c1cc(ccc1N/C=C(\C#N)/C(=O)N1CCOCC1)O	0
ZINC01925572	Cc1ccc(c(c1)OC)NC(=O)/C=C/c1ccccc1	0
ZINC01937167	c1cc(ccc1NC(=O)/C=C/c1ccc(c(c1)Cl)Cl)Br	0
ZINC01943960	C[C@@H](C(=O)NN)Oc1ccc(cc1)C(=O)Nc1ccc(c(c1)Cl)OC	0
ZINC01946860	COc1ccc(cc1Br)/C=C/C(=O)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC01971294	c1ccc(c(c1)Cn1cnc2c(c1=O)c1c(s2)CCCC1)F	0
ZINC02005067	C[C@@H]1c2cc(c(cc2CC[N@H+]1C)O)OC	0
ZINC02005328	c1ccc2c(c1)cc1c3c2ccc2c3c(ccc2)[C@@H]([C@@H]1O)O	0
ZINC02006133	c1cc(ccc1/C=C/C(=O)NCCO)F	0
ZINC02009145	c1cc(cc(c1)C(F)(F)F)/C=C/C(=O)NCCO	0
ZINC02011838	CC1=C(CN(CC1)C)COC(=O)[C@@](c1ccccc1)(C(C)C)O	0
ZINC02019498	CC(C)CC(=O)C(=O)C	0
ZINC02036267	CCOC(=O)Nc1ccc2c(c1)[C@@H](c1c2cccc1)O	0
ZINC02039447	C1CC[C@H]([C@@H](C1)O)Cl	0
ZINC02040678	C1=C[C@@H]2C=C[C@H]1[C@@H]2O	0
ZINC02040742	CCCCOC(C(F)F)(F)F	0
ZINC02059330	COc1ccc(cc1)C[NH2+]CCc1ccccc1F	0
ZINC02060964	CCCCCCN1[C@H](C(=C(C1=O)O)C(=O)C)c1ccc(cc1)Br	0
ZINC02062396	CCCCCCSC1=C([C@H](CC(=O)N1)c1ccc(cc1)O)C#N	0
ZINC02064464	c1ccc(c(c1)C(=O)N/N=C(/[S-])\NC(=O)c1ccc(cc1)[N+](=O)[O-])O	0
ZINC02072598	Cc1ccccc1C1=CC(=C(Oc2c1cccc2)c1cccs1)Cl	0
ZINC02099752	CC1=C(C(CCC1)(C)C)CC[C@@](C)(C#C)O	0
ZINC02126714	c1cc2c(cc1Br)c1c([nH]2)c(=O)n(cn1)CCCO	0
ZINC02139058	CC1=CC[C@H]2[C@]([C@@H]1CC/C(=C/CC[C@@H](C)O)/C)(CCCC2(C)C)C	0
ZINC02161257	Cc1c(ccc2c1O/C(=C/c1cc(c(c(c1)OC)OC)OC)/C2=O)O	0
ZINC02165506	c1ccc(cc1)/C=C/[C@@H](c1c(cccc1C(F)(F)F)C(F)(F)F)O	0
ZINC02165852	CC(=C)C[C@@H](C(=C)C)O	0
ZINC02166638	CCCCCOc1ccc(cc1)C(=O)CC(=O)OC	0
ZINC02167778	CN(C)c1ccc(cc1)C(=O)NNC(=O)Nc1ccc(cc1)F	0
ZINC02171099	CCCC[NH+](CCCC)C[C@H](C=C)O	0
ZINC02173111	CCOC(=O)c1ccc(cc1O)OCC=C	0
ZINC02200562	c1ccc2c(c1)C(=O)C1=C2Nc2ccccc2S[C@H]1c1ccco1	0
ZINC02214346	CC(C)[C@H](C(=O)[O-])N1C(=O)/C(=C/c2[nH]c3ccccc3n2)/SC1=S	0
ZINC02214745	c1cc(cc(c1)Cl)/C=C\1/C(=O)c2ccc(c(c2O1)C[NH+]1CCCC1)O	0
ZINC02227542	c1ccc(cc1)[C@]1(CCCC[C@@H]1C1=CCCCC1)O	0
ZINC02243164	c1cc(c(cc1CO)F)N	1
ZINC02256868	CCOC(=O)C1=C(N=C2N([C@H]1c1cccc(c1)Br)C(=O)[C@H](S2)C)C	0
ZINC02282934	c1cc(cc(c1)Br)/C=C\1/C(=O)N(C(=S)S1)c1cccc(c1)Br	0
ZINC02295761	CCOC(=O)c1c2c(sc1NC(=O)/C=C/C(=O)[O-])C[C@H](CC2)C	0
ZINC02298472	C1=C[C@H]2[C@H]3[C@H]([C@@H]1[C@@H]1[C@@H]2C(=O)N(C1=O)CCO)C(=O)N(C3=O)CCO	0
ZINC02305096	CCCC[C@@H](CC)CN1C(=O)/C(=C/c2ccc(c(c2)OC)O)/SC1=S	0
ZINC02305318	CC1=C(/C(=C/c2ccccc2O)/C(=O)N1CCCOC)C(=O)OC	0
ZINC02306240	CCOC(=O)[C@@](C(F)(F)F)(Nc1ccc(cc1)F)NC(=O)OCC	0
ZINC02313530	Cc1c(c(=O)[nH]c2ccccc2[nH]1)Cc1ccccc1	0
ZINC02319192	CSCC[C@@H](C(=O)[O-])NS(=O)(=O)c1cccc2c1nsn2	0
ZINC02320859	c1ccc(cc1)c1nnc(n1/N=C/C=C/c1ccco1)[S-]	0
ZINC02325679	Cc1cc2c(c(=O)n1O)[C@H](C(=C(O2)N)C#N)c1cccc(c1)F	0
ZINC02327385	Cn1c(nnn1)Sc1ccc(cc1[N+](=O)[O-])C(F)(F)F	0
ZINC02339051	c1ccc(cc1)/C=C(/C=N\n1c(nnc1[S-])c1ccccc1)\Cl	0
ZINC02344846	c1ccc(cc1)C(=O)N/C(=C/c1ccccc1F)/C(=O)NCCO	0
ZINC02348834	CC(C)(C)C(=O)N[C@]1(C(=O)N(C(=N1)O)c1ccccc1F)C(F)(F)F	1
ZINC02349041	CC1(CC2=C(C(=O)C1)[C@](C(=O)N2c1ccc(cc1)Cl)(C(F)(F)F)O)C	0
ZINC02353237	C[C@@H]1Cc2cc(ccc2O1)/C=C/1\C(=O)N(C(=S)S1)C	0
ZINC02381264	c1cc(c(cc1F)C1=C[C@H](n2c(=N1)[nH+]c[nH]2)c1ccc(cc1Cl)Cl)O	0
ZINC02382231	Cc1cc(ccc1CO)OC(F)(F)F	1
ZINC02382449	c1cc(ccc1C=O)Oc1ccc(cc1)F	0
ZINC02389335	C=C(c1c(ccc(c1Cl)F)Cl)O	0
ZINC02396579	CC1(CC2=C(C(=O)C1)[C@@](C(=O)N2c1ccc(cc1)F)(C(F)(F)F)O)C	0
ZINC02399214	CC1(CC2=C(C(=O)C1)[C@@](C(=O)N2C1CCCCC1)(C(F)(F)F)O)C	0
ZINC02441430	COc1ccc(cc1)C1=CC(=C(Oc2c1cccc2)c1cccs1)Cl	0
ZINC02453460	CCOC(=O)[C@](C(F)(F)F)(NC(=O)C=C)O	0
ZINC02458663	CC(=O)Nc1ccc(cc1)N[C@H]1CS(=O)(=O)C=C1	0
ZINC02481408	CC1(CC(=CC(=O)C1)Nc1ccc(cc1)O)C	0
ZINC02488764	c1ccc2c(c1)nc(s2)SCC(=O)Nc1ccc(c(c1)C(=O)[O-])O	0
ZINC02495741	c1ccc2c(c1)[C@](C(=O)N2)(CC(=O)c1cccc(c1)N)O	0
ZINC02499992	c1cc(cc(c1)Br)C1=C[C@@H](n2c(=N1)[nH+]c[nH]2)c1ccc(cc1)F	0
ZINC02510735	c1c(cc(c(c1C=O)O)C(F)(F)F)Br	1
ZINC02512926	c1cc(c(cc1C(=O)C1CC[NH2+]CC1)F)F	0
ZINC02526906	C=CCn1c[nH+]cc1CO	0
ZINC02528711	c1ccc(cc1)/C=C/C=C/1\CCCC(=C(O)C(F)(F)F)C1=O	0
ZINC02536793	CCCCCOc1cccc(c1)/C=C/1\C(=O)N=C(S1)S	0
ZINC02540271	CC(CF)(CF)O	1
ZINC02540851	c1ccc(cc1)SC1=CC[C@@H]2C[C@H]1CC=C2Sc1ccccc1	0
ZINC02540965	CC(C)(C)[C@@H]1CCC(=CC1)C#N	0
ZINC02544985	Cc1cccc(c1)n1cc(c(n1)c1ccc(cc1)F)CO	1
ZINC02545421	COc1cc(cc(c1O)Br)CC=C	0
ZINC02547589	CCCCC/C=C/COC(=O)CCC	0
ZINC02549009	c1ccc(c(c1)/C=C(/C#N)\c1cccc(c1)Cl)[N+](=O)[O-]	0
ZINC02550213	Cc1ccc(cc1)OC[C@@H](Cn1c(nc2c1cccc2)C)O	0
ZINC02557589	c1cc(c(=O)n(c1)CCC#N)C(F)(F)F	0
ZINC02559954	C[N@@H+]1CCc2cc(c(cc2[C@@H](C1)c1ccccc1)O)I	0
ZINC02562536	c1ccc(cc1)COC(=O)N[C@@H](CO)C(=O)N[C@H](CO)C(=O)[O-]	0
ZINC02565159	c1cc(oc1)CN(/C=C/C(=O)C(F)(F)F)C(=O)c1cccs1	0
ZINC02565298	COc1cccc(c1O)/C=N/NC(=O)CNC(=O)c1ccc(cc1)Cl	0
ZINC02566080	C=Cc1ccc(cc1)CO	0
ZINC02566404	c1cc(ccc1CC(=O)c1ccc(cc1O)O)F	1
ZINC02568797	c1ccc(c(c1)NC(=O)[C@@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2)O	0
ZINC02572059	C=CC(=O)OCc1cccc(c1)C(F)(F)F	0
ZINC02572134	CC1=C[C@@H]2[C@@H]3C[C@H]([C@@H]2C1)C=C3C	0
ZINC02574020	c1ccc(cc1)/C(=C\C(=O)c1cc(ccc1O)F)/[O-]	0
ZINC02575581	C(/C(=C/C(C(C(F)(F)F)(F)F)(F)F)/I)O	0
ZINC02576170	Cc1ccccc1NC(=O)C(=O)N/N=C/c1cccc(c1O)OC	0
ZINC02578083	c1cc(c(cc1c1ccno1)F)F	0
ZINC02583996	C[N@@H+]1CCC(=CC1)c1ccccc1N	0
ZINC02592854	c1ccc(cc1)[C@H](C([C@]1(C(C(C(O1)(F)F)(F)F)(F)F)F)(F)F)O	1
ZINC02597062	C[C@]12CC[C@H](C1(C)C)C(=C2[O-])C(=O)C(F)(F)F	0
ZINC02601627	Cc1ccccc1[C@H]1C2=C(CCCC2=O)NC(=N1)[S-]	0
ZINC02601644	CC1(CC2=C([C@@H](NC(=S)N2)c2ccc(cc2)F)C(=O)C1)C	0
ZINC02617054	CCOc1ccc(cc1)/C=C/1\C(=O)N(C(=S)S1)CCCCCC(=O)[O-]	0
ZINC02626462	COc1ccc(cc1)/C=C/C(=O)N[C@@H](CCSC)C(=O)OC	0
ZINC02627706	c1cc(c(c(c1)Cl)OC[C@@H](C[NH+]1CCCC1)O)Cl	0
ZINC02632665	COc1cc(c(cc1O)/C=C(\C#N)/C(=O)Nc1ccccc1F)Br	0
ZINC02632734	Cc1ccc(c(c1)NC(=O)/C(=C/c1ccc2c(c1)OCCO2)/C#N)C	0
ZINC02633836	COc1ccc(cc1O)/C=C/1\CCc2ccccc2C1=O	0
ZINC02637072	COc1ccccc1OCC(=O)OCC(=O)c1ccc(s1)Cl	0
ZINC02647637	Cc1ccccc1C(=O)N[C@@H](C(C)C)C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC02648256	CCOc1cc(ccc1OCC(C)C)/C=C/C(=N/C(C)(C)C)/O	0
ZINC02658594	c1cc(c(c(c1)Cl)C(=O)OCc1cc(cc2c1OCOC2)[N+](=O)[O-])F	0
ZINC02664761	Cc1ccc(cc1)/C=C/C(=O)OCC(=O)Nc1ccc(cn1)Cl	0
ZINC02674981	c1ccc(cc1)N1CC[NH+](CC1)C[C@H](COCc1ccccc1F)O	1
ZINC02697840	COC(=O)c1c2c(sc1NC(=O)/C=C/c1cccs1)CCCC2	0
ZINC02705530	C=CCN1[C@@H](C(=C(C1=O)O)C(=O)c1cccs1)c1ccc(cc1)F	0
ZINC02727113	CCOC(=O)[C@@](CC(=O)Nc1cccc(c1)C(=O)N)(C(F)(F)F)O	1
ZINC02729509	CC1=C([C@H](C(=C(N1)O)C#N)c1ccco1)C(=O)OCC=C	0
ZINC02737085	Cc1ccc(c(c1)C)NC(=O)/C=C/c1c(cccc1Cl)F	0
ZINC02743443	Cc1cc(cs1)C(=O)N/N=C/c1cc2c(cc1Cl)OCO2	0
ZINC02746970	Cc1ccc(cc1)NCc1nnc(n1CC=C)SCC(=O)N	0
ZINC02750787	c1ccc(c(c1)/C=C(\C#N)/C(=O)N)C(F)(F)F	0
ZINC02760147	COc1cccc(c1O)/C=N/NC(=O)c1c(c2ccc(cc2s1)F)Cl	1
ZINC02760663	Cc1ccccc1NC(=O)CC[N@@H+](CCO)Cc1ccccc1	0
ZINC02766908	CCc1c(sc(c1C(=O)N)NC(=O)[C@H]1CC=CC[C@@H]1C(=O)[O-])C	0
ZINC02766975	COC(=O)[C@](CC(=O)Nc1ccc(cc1F)Cl)(C(F)(F)F)O	1
ZINC02769090	c1cc(cc(c1)O)C(=O)NN/C(=C\C(=O)c1cccs1)/C(F)(F)F	0
ZINC02769509	CC[C@H](C)NC(=O)c1cnn2c1nc(cc2C(F)F)C	0
ZINC02772398	CN1C(=O)C(=Cc2cc(c(cc2Br)O)OC)C(=O)N(C1=O)C	0
ZINC02773993	c1cc(c(c(c1)Cl)/C=C/C(=O)Nc1ccc(cc1Br)Br)F	0
ZINC02775093	Cc1cnn(c1)C(=O)[C@@H](C)n1c(c(c(n1)C(F)(F)F)Cl)C1CC1	0
ZINC02777023	C=CCNC(=S)N1CC[NH+](CC1)Cc1cccc(c1)F	0
ZINC02782794	C=CCn1c2ccccc2c2c1nc(nn2)SCC(=O)[O-]	0
ZINC02783144	Cc1cc(cc(c1)NC(=O)/C=C(\C)/C(=O)[O-])C	0
ZINC02783565	c1cc(c(cc1NC(=O)CSc1nc2cc(ccc2s1)Cl)O)C(=O)[O-]	0
ZINC02785224	c1cc(c(c(c1)Cl)Cl)NC(=O)/C(=C/c1ccc(c(c1)[N+](=O)[O-])[O-])/C#N	0
ZINC02788669	CCCC1=C([C@@H](N=C(N1C)O)c1cccc(c1Cl)Cl)C(=O)OCC	0
ZINC02789067	Cc1ccc(cc1)NC(=O)/C(=C/c1ccc(cc1)OCC#N)/C#N	0
ZINC02810951	CCOP(=O)(CN(CC=C)S(=O)(=O)C)OCC	0
ZINC02816755	COc1cccc(c1)N(CC(=O)NCCC1=CCCCC1)S(=O)(=O)C	0
ZINC02822944	CS(=O)(=O)Oc1ccccc1/C=C/1\C(=O)OC(=N1)c1ccc(cc1)F	0
ZINC02828686	COc1cc2c(cc1C=C1C(=O)c3ccccc3C1=O)OCO2	0
ZINC02845887	C[C@@H](C(=O)N1CCCCC1)N1C(=O)[C@@H]2[C@@H]3C=C[C@H]([C@@H]2C1=O)[C@@H]1[C@H]3C1	0
ZINC02855417	C[C@H](CC(=O)NNC(=O)Nc1ccc(cc1F)F)O	1
ZINC02861784	Cc1cc(ccc1Nc1nc(cs1)c1ccc(cc1)F)O	1
ZINC02862604	Cc1ccc(c(c1)OCC#CC[NH+](CC=C)CC=C)C(C)C	0
ZINC02864157	c1ccc(c(c1)NC(=O)c1ccc(cc1Cl)Cl)SC(F)(F)F	0
ZINC02871177	c1cc2c(cc1NC(=O)[C@H]1CCCC[C@@H]1C(=O)[O-])CCC2	0
ZINC02871479	c1ccc(cc1)COc1ccccc1/C=C(/C#N)\c1ccc(cc1)F	0
ZINC02873237	c1ccc2c(c1)nc(n2CC1CCCCC1)CCCO	0
ZINC02877359	c1ccc2c(c1)c(cn2CC(=O)[O-])/C=C(\C#N)/c1cccc(c1)F	0
ZINC02879985	C[C@H](C[NH2+]CCOc1ccccc1F)O	1
ZINC02880153	C[C@@H](C[NH2+]CCCOc1cccc(c1)C(F)(F)F)O	1
ZINC02880276	Cc1ccc(c(c1)CC=C)OCC[NH2+]C[C@@H](C)O	0
ZINC02881451	Cc1cc(cc(c1OCCC[NH2+]C[C@H](C)O)Br)Cl	0
ZINC02886036	CCOc1cc(c(cc1OCC=C)Cl)C[NH2+][C@@H]1CCCC[C@H]1C	0
ZINC02892356	CCN(CC)C(=O)C(=O)N/N=C/c1ccccc1O	0
ZINC02910483	c1ccc(c(c1)CNC(=O)/C=C/c1ccco1)C(F)(F)F	0
ZINC02915399	c1cc(cc(c1)Cl)N1C(=O)/C(=C/c2cc(ccc2O)Cl)/C(=O)NC1=S	0
ZINC02915957	Cc1ccc(cc1)C1=C[C@H](n2c(=N1)[nH+]c[nH]2)c1ccc(c(c1)Br)F	0
ZINC02923449	c1ccc(cc1)S(=O)(=O)CC/C(=N/c1cccc(c1)C(F)(F)F)/O	1
ZINC02942528	c1cc(ccc1N1C(=O)/C(=C/c2ccc(c(c2)O)O)/SC1=S)F	0
ZINC02958429	C=CCNC(=O)CN(c1ccc(cc1)F)S(=O)(=O)c1ccccc1	0
ZINC02959561	c1ccc(c(c1)N1C(=O)/C(=C/c2ccc(c(c2)Cl)O)/C(=O)NC1=O)F	0
ZINC02969220	C[NH+](C)CCN(CCO)C1=NS(=O)(=O)c2c1cccc2	0
ZINC02975522	CCCC[C@@H](CC)COC(=O)NC(C(F)(F)F)C(F)(F)F	0
ZINC02978467	Cc1ccc(cc1Cl)NC(=O)CN(c1ccc(cc1)F)S(=O)(=O)C	0
ZINC02995964	CC(CO)(CO)NC(=O)C(C(C(=O)NC(C)(CO)CO)(F)F)(F)F	1
ZINC03000707	C=CCn1c(nnc1SCc1ccccc1F)c1ccccc1O	0
ZINC03014307	CC(=O)OC1=C(C(=O)c2ccccc2C1=O)CCCCl	0
ZINC03025767	CCOP(=O)([C@@H](C(Cl)(Cl)Cl)NC(=O)/C=C/c1ccccc1)OCC	0
ZINC03025836	c1c(cc(cc1[N+](=O)[O-])[N+](=O)[O-])NC=C1C(=O)NC(=O)NC1=O	0
ZINC03030867	C=CCN1C(=O)/C(=C/c2ccc(c(c2)O)O)/SC1=S	0
ZINC03043417	C=CCNC(=O)Cn1c(=O)c2ccccc2[nH]c1=S	0
ZINC03048081	c1cc(c2c(c1)OCCO2)C(=O)N/N=C/c1ccc(cc1)F	0
ZINC03061113	c1cc(ccc1/C=C/C(=O)NCC(=O)[O-])F	0
ZINC03061967	CC(C)c1ccc(cc1)/C=N/NC(=O)CC(=O)NCCOC	0
ZINC03064839	CCOC(=O)CSc1nnc(o1)COc1ccccc1	0
ZINC03070254	CCOC(=O)[C@@H](CC(C)C)NC(=O)/C=C/c1ccccc1	0
ZINC03071556	CCC[C@H](C1=C(CC([C@H](C1=O)C(=O)OC)(C)C)Cl)OC(=O)C(F)(F)F	0
ZINC03075547	Cc1cc(c(cc1C)O)[C@]1(CC(c2cc(c(cc2O1)C)C)(C)C)C	0
ZINC03080673	C/C(=C/C(=O)C)/N1CC[C@@](CC1)(c1ccccc1)O	0
ZINC03081789	c1cc(cc(c1)F)C(=O)NCC(=O)N/N=C/c1cc(ccc1O)Cl	1
ZINC03086173	CC1=C(N2[C@H]([C@@H](C2=O)NC(=O)COc2ccccc2)SC1)C(=O)[O-]	0
ZINC03091558	C=CCCCCCCCCC(=O)N/N=C/c1ccccc1O	0
ZINC03095228	c1ccc(cc1)C/[N+](=C/1\C=C(O)C(=O)c2c1cccc2)/CCO	0
ZINC03103040	COC(=O)/C(=C(/C(F)(F)F)\Nc1ccc(cc1)Cl)/C#N	0
ZINC03105606	c1ccc(cc1)[C@@H](c1c[nH]cc1c1ccc(cc1)Br)O	0
ZINC03107215	C=CCc1cccc(c1O)/C=N/NC(=O)CCCNc1ccccc1	0
ZINC03122386	CCc1cc2c(cc1C1(OCCO1)C)C(CCC2(C)C)(C)C	0
ZINC03122928	COc1ccc(c(c1)/C=N/c1ccccc1[O-])O	0
ZINC03123667	Cc1cccc(c1c1cccc(c1[C@@H](C)O)c1c(cccc1C)C)C	0
ZINC03128194	c1ccc2c(c1)CC[NH2+][C@@H]2/C(=C(\O)/C(F)(F)F)/C(=O)C(F)(F)F	0
ZINC03128662	c1ccc(cc1)N1CC[NH+](CC1)C[C@@H](c1ccc(cc1)F)O	1
ZINC03133798	Cc1c(c(=O)n([nH]1)c1cccc(c1)C(F)(F)F)c1ccccc1	0
ZINC03151732	CCn1c2ccc(cc2cc/c/1=C/1\C(=O)N(C(=S)O1)C)OC	0
ZINC03157122	CCCCN1C(=O)/C(=C/c2ccccc2O)/SC1=S	0
ZINC03157362	c1ccc(c(c1)/C=C/1\c2ccccc2C(=O)C1=O)F	0
ZINC03159014	CCCOC[C@H](CCc1nncn1CC=C)O	0
ZINC03168523	Cc1ccc(cc1NC(=O)C(=O)N/N=C/c1ccc(c(c1)OC)O)Cl	0
ZINC03188239	CCO/C=C/[C@@](CNC(=O)c1cccnc1)(C(F)(F)F)O	0
ZINC03188382	c1cc(ccc1/C=N/NC(=O)Cn1cc(ccc1=O)C(F)(F)F)O	1
ZINC03189785	COc1ccc(cc1)/C=C(\C#N)/C(=O)Nc1ccc(cc1F)O	0
ZINC03195547	c1ccc2c(c1)ccc(c2/C=N/[NH+]=C\1/CCCN1)O	0
ZINC03197117	CCO/C(=C/1\C(=NC(=S)N[C@H]1c1cccc(c1)[N+](=O)[O-])C(F)(F)F)/[O-]	0
ZINC03198850	CCOC(=O)c1cc(c(o1)N)[C@](C(=O)OC)(C(F)(F)F)O	1
ZINC03199901	CCCCC[C@H](C)CNC(=O)/C=C/c1ccc(o1)c1ccc(cc1)F	0
ZINC03211003	c1ccc(cc1)[C@H](O)[P@](=S)(c1ccccc1)[C@H](c1ccccc1)O	0
ZINC03215017	Cc1ccc(o1)P(=O)(N1CCOCC1)N1CCOCC1	0
ZINC03238338	C[C@H]1CCC[C@@H](N1C(=O)COC(=O)Cc1ccc(cc1)F)C	0
ZINC03251775	C=CCn1cc(cc(c1=O)C#N)C(=O)c1cc(ccc1O)F	0
ZINC03259366	c1cc(ccc1NC(=S)NCCC1=CCCCC1)SC(F)F	0
ZINC03275725	c1ccc2c(c1)CCN2C(=O)COC(=O)/C=C/c1cccs1	0
ZINC03278603	COc1cc(ccc1O)/C=C/C(=O)OCC(=O)Nc1cccc(c1)F	0
ZINC03283731	c1ccc(c(c1)NC(=O)COC(=O)c1ccc(cc1)O)OC(F)F	1
ZINC03293035	c1ccc(cc1)c1cc2c(ncnc2s1)Oc1ccccc1	0
ZINC03304629	CC(C)CNC(=O)CSc1nnc(n1C)COc1ccc(cc1)Cl	0
ZINC03305395	Cc1cc(c(n1c1ccccc1OC)C)/C=C(\C#N)/C(=O)[O-]	0
ZINC03309616	c1cc(cc(c1)F)/C=C(\C#N)/c1ccc(cc1)Cl	0
ZINC03311916	CNC(=O)COC(=O)c1cc(nn1c1ccccc1)c1ccccc1	0
ZINC03315249	C=CCC1(CCCCCC1)Nc1ccc(cc1)F	0
ZINC03318505	c1cc(ccc1COC(=O)CCC(=O)c1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC03329505	CC(C)(C)c1ccc(c(c1)NS(=O)(=O)c1ccccc1Cl)O	0
ZINC03333376	c1cc(cc(c1)O)/C=C(\C#N)/C(=O)Nc1ccc(cc1)SC(F)F	0
ZINC03344059	Cc1ccc(c(c1)O)NC(=O)/C=C/c1cccc(c1)C(F)(F)F	0
ZINC03345618	Cc1ccc(cc1C)N1C(=O)/C(=C/c2ccc(o2)I)/C(=O)NC1=S	0
ZINC03357554	c1ccc(cc1)C[N@@H+]1CC[C@H](CC1)NS(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC03360087	c1cc(cc(c1)F)/C=C/C(=O)Nc1ccc(cc1F)F	0
ZINC03363046	c1ccc(c(c1)/C=C/C(=O)OCc1cccc(c1)C(F)(F)F)Cl	0
ZINC03363434	c1cc(c(c(c1)F)C(=O)OCC(=O)NCc1cccs1)F	0
ZINC03363443	CN1c2ccc(cc2/C(=C/c2cccc(c2)C(F)(F)F)/C1=O)Br	0
ZINC03373264	Cc1ccc(s1)/C=C/1\C(=O)OC(=N1)c1cccc(c1)F	0
ZINC03376350	c1ccc2c(c1)C(=O)N(C2=O)/N=C/c1ccc(cc1)OC(F)F	0
ZINC03376924	c1cc([nH]c1)C(=O)COC(=O)/C=C/c1ccc(cc1)C(F)(F)F	0
ZINC03398383	Cc1ccc(cc1F)NCC(=O)Nc1ccccc1C(F)(F)F	0
ZINC03410203	C[C@H](C#N)Sc1nnc(n1CC=C)COc1ccccc1F	0
ZINC03411097	COc1ccc(cc1)S(=O)(=O)[N-]c1cc(ccc1F)[N+](=O)[O-]	0
ZINC03415277	C/C=C/c1ccc(c(c1)OC)OCC(=O)Nc1ccc(c(c1)F)C	0
ZINC03418958	CCOC(=O)C1=C(N(C(=O)N[C@@H]1c1ccc(cc1)Br)CC=C)C	0
ZINC03428650	COc1cc(ccc1OCC(=O)Nc1ccc(cc1F)Br)C#N	0
ZINC03429382	CCc1ccc(cc1)/C=C\1/C(=O)OC(=N1)c1ccc(cc1)C(F)(F)F	0
ZINC03442120	c1ccc2c(c1)c(ncn2)SCC(=O)Nc1cc(ccc1F)[N+](=O)[O-]	0
ZINC03451399	c1cc(c(nc1)Cl)NC(=O)COC(=O)c1cc(cc(c1)F)F	0
ZINC03454167	Cc1ccccc1Nc1nc(nc(n1)N)C[NH+](CC=C)CC=C	0
ZINC03457827	c1ccc2c(c1)nc(n2CC(=O)Nc1cc(ccc1F)F)CO	1
ZINC03461467	Cc1cccc(c1OCCOCC[NH2+]CC=C)C(C)(C)C	0
ZINC03473633	c1ccc(c(c1)F)SCC(=O)Nc1cc(ccc1C#N)Cl	0
ZINC03477204	COc1cc(cc(c1O)Br)/C=C(\C#N)/C(=O)Nc1ccc(cc1)F	0
ZINC03515041	C[C@@H](c1ccc(cc1)F)NC(=O)CSc1ccc(cc1)Cl	0
ZINC03519453	Cn1c(nnc1SCC(=O)NCC=C)c1ccc(cc1)F	0
ZINC03543391	Cc1c(c([nH]c1C(=O)OCC(=O)N1CCCCCC1)C)C(=O)OC	0
ZINC03548200	COc1ccc(cc1)NC(=O)/C=C/c1cccc(c1)C(F)(F)F	0
ZINC03561425	c1ccc(cc1)/C=C/C(=O)Nc1ccc(c(c1F)F)F	0
ZINC03562249	Cc1cc(ccc1O[C@H](C)C(=O)NCc1ccccc1Cl)Cl	0
ZINC03570257	COc1cc(cc(c1O)OC)/C=C(\C#N)/C(=O)Nc1ccc(cc1)F	0
ZINC03570259	CCOc1cc(ccc1O)/C=C(\C#N)/C(=O)Nc1ccc(cc1)F	0
ZINC03570668	CCCCNC(=O)/C(=C/c1cc(c(c(c1)Cl)O)OC)/C#N	0
ZINC03581660	c1c(c(=O)[nH]c(=O)n1[C@H]1CO[C@H](O1)CO)C(F)(F)F	1
ZINC03583396	C[C@@H]1CCCC[N@H+]1Cc1[nH]c(=O)c2c(csc2n1)c1ccc(cc1)Cl	0
ZINC03588578	COc1cc(cc(c1O)OC)/C=C(\C#N)/S(=O)(=O)c1ccc(cc1)Cl	0
ZINC03592093	Cc1cccc(c1NC(=O)/C=C/c1ccccc1[N+](=O)[O-])C(C)C	0
ZINC03605214	c1cc(ccc1C(=O)/C=C(/C(=O)[O-])\O)F	0
ZINC03606648	Cc1ccc(cc1C)OCC(=O)N[C@@H](C)c1ccc(cc1)F	0
ZINC03611369	COc1cccc(c1)/C=C/C(=O)Nc1cc(ccc1F)F	0
ZINC03617197	COc1cc(c(cc1O)/C=C(\C#N)/C(=O)Nc1nccs1)Br	0
ZINC03623351	c1ccc(cc1)C[C@@H](CO)/[NH+]=C/c1ccc(cc1)F	1
ZINC03630810	CC/C=C/C[C@H](C=C)O	0
ZINC03632935	C[N+]1(CCC=C(C1)/C=N/O)C	0
ZINC03659076	COc1cc(ccc1O)/C=C/1\C(=O)N(C(=O)N1)Cc1ccccc1F	0
ZINC03817763	C=Cc1cc(cc2c1oc(n2)c1ccc(c(c1)F)O)O	0
ZINC03819459	COc1cc(ccc1O)/C=C/C(=O)NC[C@H](c1ccc(cc1)O)O	0
ZINC03830252	c1nc(nc(=O)n1[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC03833705	COc1ccc(cc1)/C=C\c1cc(nc(n1)O)C(F)(F)F	0
ZINC03838750	c1cc(cc(c1)F)C(=O)N[C@@H]1C=C(C[C@H]([C@@H]1O)O)C(=O)NCC(=O)N	0
ZINC03838790	CCCNC(=O)N[C@@H]1C=C(C[C@H]([C@@H]1O)O)C(=O)NCCC(=O)N	0
ZINC03845347	c1ccc2c(c1)[nH]c(n2)/C=C/c1ccc(cc1)N	0
ZINC03846247	CC[C@@]1(CCCC(O1)(C)C)C	0
ZINC03846748	c1ccc(c(c1)[C@@H](C1C(=O)CCCC1=O)C1=C([O-])CCCC1=O)O	0
ZINC03847505	c1ccc(c(c1)CO)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC03851302	c1cc(ccc1NC(=O)[C@H]1[C@H]2C=C[C@@H]([C@@H]1C(=O)[O-])O2)O	0
ZINC03852137	c1cc(ccc1[C@@H]1OC[C@]2(C[C@@H]3C[C@H]2C=C3)CO1)O	0
ZINC03870072	CC(=O)N[C@H]1[C@@H]([C@@H]([C@@H](O[C@@H]1O)COP(=O)([O-])[O-])O)O	0
ZINC03872528	CCOc1ccc2c3c1O[C@@H]1[C@]43CC[N@H+]([C@@H](C2)[C@@H]4C=C[C@@H]1O)C	0
ZINC03874518	CC/C(=C/C(=N/O)/CNC(=O)c1cccnc1)/[C@@H](C)[N+](=O)[O-]	0
ZINC03880655	C=COCn1c2ccc(cc2c2c1ccc(c2)I)I	0
ZINC03881903	C[C@@H](c1ccc2c(c1)OCO2)N1C[C@@]23C=C[C@@H](O2)[C@@H]([C@@H]3C1=O)C(=O)[O-]	0
ZINC03882390	CC[C@@H](C)N1C[C@@]23C=C[C@@H](O2)[C@@H]([C@@H]3C1=O)C(=O)[O-]	0
ZINC03882420	CC(C)[C@H](CC=C)[NH2+]CCCO	0
ZINC03884294	c1cc2n(cc[nH+]2)cc1I	0
ZINC03893510	C[C@@H]1CCCC[N@H+]1C[C@@H](COc1ccc(cc1)C(C)(C)C)O	0
ZINC03894437	C[C@H]1[C@@H]([C@@H]2[C@@H](CC(=C1CCCO)C)OC(=O)C2=C)O	0
ZINC03897053	COc1ccc(cc1)/C=C/C(=O)c1ccc(cc1O)O	0
ZINC03902153	COc1cc(ccc1OCC#N)/C=C(\C#N)/c1[nH]c2ccccc2n1	0
ZINC03905505	CCOC(=O)C1=C(Nc2ncnn2[C@H]1c1ccc(c(c1)O)OC)C	0
ZINC03907742	c1cc(ccc1c1cc(no1)C(=O)NCCCn1cc[nH+]c1)O	0
ZINC03909454	Cc1nnc(n1N)N/N=C/c1ccccc1O	0
ZINC03911248	COC(=O)c1ccccc1n1c(c(c(c(c1=S)C#N)N)C#N)N	0
ZINC03911599	Cc1ccc(cc1)Nc1c(nc2n1cccc2)c1ccc(cc1)O	0
ZINC03947623	C/C=C\1/CC(=C)[C@](C(=O)OCC2=CCN3[C@@H]2[C@@H](CC3)OC1=O)(C)O	0
ZINC03956737	c1ccc(cc1)[C@@H]1OC[C@H]2[C@@H](O1)[C@@H](C=CO2)O	0
ZINC03988917	Cn1cc(c2c1cccc2)/C=C\1/c2c(cccn2)NC1=O	0
ZINC03995806	c1cc(ccc1/C=C(\C#N)/c1nc(cs1)c1ccc(cc1)Cl)O	0
ZINC04002062	C/C(=C(\[C@H]1c2ccccc2CC[NH2+]1)/C(=O)C(F)(F)F)/O	0
ZINC04002558	Cn1cccc1[C@]1(c2cccc(c2C(=C1C(=O)OC)N)F)C#N	0
ZINC04002985	COc1cnc(nc1O)SCc1cccc(c1)C(F)(F)F	1
ZINC04003124	c1ccc(cc1)[C@@H](CO)N/C=C/C(=O)C(F)(F)F	0
ZINC04005502	Cc1cc(c(c2c1ccc(n2)C1=C([O-])c2ccccc2C1=O)O)C	0
ZINC04008060	CCOC(=O)c1ccc2c(c1)[C@H]1C=CC[C@@H]1[C@@H](N2)c1ccc(cc1)F	0
ZINC04008632	C/C(=C\1/[C@@H]([C@@H]([C@@](CC1=O)(C)O)C(=O)C)c1ccccc1F)/[O-]	0
ZINC04009326	CCOC(=O)C(=O)N1[C@](CC(=N1)c1ccc(cc1)Br)(C(F)(F)F)O	1
ZINC04009459	COc1cc(ccc1O)/C=C\c1cc(nc(n1)O)C(F)(F)F	0
ZINC04024394	C/C(=C\C(=O)c1c(cc(cn1)C(F)(F)F)Cl)/O	0
ZINC04025106	c1cc(c(c(c1)Cl)[C@@H]1CC(=CC(=O)[C@@H]1n1cncn1)O)F	0
ZINC04025740	C[C@@H]1C=C(CC[C@@]1(C)[C@@H](CC=C)O)C	0
ZINC04026016	Cc1ccc(c(c1)O)C(=O)/C=C/c1c(c2ccc(cc2o1)C)C	0
ZINC04029593	c1ccc(cc1)/C=C/C=C/C(=O)C[C@@]1(c2cc(ccc2NC1=O)Br)O	0
ZINC04033631	CN1CCN(CC1)c1cc(=O)n(c(=O)[nH]1)Cc1ccc(cc1)F	0
ZINC04040001	COCc1c2c([nH]n1)OC(=C([C@]12c2cc(ccc2N=C1O)F)C#N)N	0
ZINC04045353	C=CCNC(=O)[C@@H]1CCC(=O)N1[C@@H]1c2ccccc2C(=O)O1	0
ZINC04050521	C1CCC(C1)[NH2+]C[C@@H](C(F)(F)F)O	1
ZINC04050583	c1ccc(c(c1)/C=C/1\COc2ccccc2[C@@H]1O)F	0
ZINC04052709	CCOC(=O)[C@H](C)[S@@](=O)c1ccc(cn1)C(F)(F)F	0
ZINC04060205	CC1=C([C@H]([C@H]2C(=N1)CC(CC2=O)(C)C)c1ccccc1O)C(=O)OC	0
ZINC04060205	CC1=NC2=C([C@@H]([C@H]1C(=O)OC)c1ccccc1O)C(=O)CC(C2)(C)C	0
ZINC04060879	CC[C@@H](C(=O)[O-])NC(=O)CCc1c(c2ccc(c(c2oc1=O)C)O)C	0
ZINC04063202	CC(C)CCO[P@@](=O)(c1ccc(cc1)N(C)C)[C@H](C(C)C)O	0
ZINC04076123	Cc1ccc(cc1)C(=O)/C=C/c1ccc(o1)c1ccc(cc1)F	0
ZINC04082416	C[C@@H]1C[C@H]2[C@@H]3CC[C@H]4C[C@@H](CC[C@@]4([C@H]3CC[C@@]2([C@]1(C(=O)C)O)C)C)O	0
ZINC04088026	c1ccc(cc1)CSCC(=O)Nc1nnc(s1)SCc1ccccc1	0
ZINC04088122	C#Cc1ccc(cc1)NC(=O)c1c(cccc1F)F	0
ZINC04095712	C[N@H+]1CC[C@]23c4c5ccc(c4O[C@H]2C(=O)C=C[C@H]3[C@H]1C5)O	0
ZINC04095786	C([C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O)O)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O)O)O	0
ZINC04096796	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@H]2C(=O)CO)CC=C1[C@@]3(CC[C@@H](C1)O)C	0
ZINC04098340	C=C[C@H]1[C@@H](OC=C2C1=CCOC2=O)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC04098425	c1ccc(cc1)[C@@H]1[C@H]([C@H]2[C@@H](O1)C=CC(=O)O2)O	0
ZINC04098719	CC1(C=Cc2c(ccc3c2OC[C@H](C3)c2ccc(cc2O)O)O1)C	0
ZINC04100763	COc1ccc(cc1O)/C=C/C(=O)c1c(cc(cc1OC)OC)O	0
ZINC04102209	C[N@@+]1(CC[C@]23c4c5ccc(c4O[C@H]2[C@H](C=C[C@H]3[C@H]1C5)O)O)[O-]	0
ZINC04104650	C[C@]12CCC(=O)C=C1C(=O)C[C@H]1[C@H]2CC[C@]2([C@@H]1CC[C@]2(C)O)C	0
ZINC04104699	C[C@@]1(CC[C@@H]2[C@@H]1[C@@H]1[C@H](C1(C)C)C(=O)CC2)O	0
ZINC04104740	CC(=O)O[C@@H]1CC[C@]2([C@@H]3CC[C@@]4([C@@H]([C@@H]3CC=C2C1)CC/C/4=N\O)C)C	0
ZINC04113000	c1cc(cc(c1)F)/C=C/c1cc([nH]c(=O)n1)C(F)(F)F	0
ZINC04113802	CC(=O)O[C@H]1CC[C@@]2([C@@H]3CC[C@]4([C@H]([C@@H]3CC=C2C1)CCC4=O)C)C	0
ZINC04117789	C/C(=C\C(=O)Nc1ccc2c(c1)OCCO2)/NNC(=O)C	0
ZINC04121993	N=C1/C(=C/c2ccc(cc2)O)/C(=O)N=c2n1nc(s2)C1CCCCC1	0
ZINC04123970	COc1ccc(cc1/C=C/c1ccc2cccc(c2n1)O)Cl	0
ZINC04127476	CC1=C([C@](C(=O)N1)(C(F)(F)F)O)C#N	0
ZINC04127497	CC1=C([C@@](C(=N1)[O-])(C(F)(F)F)NC(=O)C1CC1)C#N	0
ZINC04127913	C[C@]12CC[C@H]3[C@@H]([C@@H]1CC[C@@H]2O)CC=C1[C@@]3(CC[C@@H](C1)OC(C)(C)C)C	0
ZINC04140772	CCc1ccc(cc1)/C=C/c1ccc2cccc(c2n1)O	0
ZINC04141918	COC(=O)[C@](c1ccc(cc1)O)(C(F)(F)F)O	1
ZINC04143140	c1ccc(c(c1)C(=O)O[C@@H]1/C(=N/c2cccc(c2)O)/C(=C([O-])O1)Cl)F	0
ZINC04143661	CC[C@H]1[C@@H](c2ccccc2)[NH2+][C@@H](C[C@@]1(CC=C)O)c1ccccc1	0
ZINC04148209	CCCCOC(=O)C1=C(Nc2ncnn2[C@@H]1c1cccc(c1)F)C	0
ZINC04149369	c1c(c(cc2c1OCO2)[N+](=O)[O-])/C=C/c1cc(nc(O)n1)C(F)(F)F	0
ZINC04149769	c1cc(sc1)/C=C/C(=C\C(=O)C(F)F)/O	0
ZINC04149812	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1cccc(c1)F)c1cccnc1)/O	0
ZINC04159346	CCOc1cc(ccc1O)/C=N/Nc1c(cc(cc1Cl)Cl)Cl	0
ZINC04159722	c1cc(ccc1c1ccc(o1)/C=C/C(=O)c1ccc(cc1)F)F	0
ZINC04162323	C[C@]12[C@H]3C[C@@H]([C@@H]1C(=O)N(C2=O)c1cc(ccc1O)Cl)C=C3	0
ZINC04171691	COC(=O)C1=CN=C[C@H]([C@H]1c1cccc(c1)O)C(=O)OC	0
ZINC04171853	CC1=C([C@H](n2c(=N1)nc([nH]2)CCCO)c1ccc(cc1)O)C(=O)N	0
ZINC04172190	Cc1c(ccc2c1N[C@H]([C@@H]1[C@H]2C=CC1)c1ccc(cc1)F)C(=O)[O-]	0
ZINC04173589	c1cc(c(cc1C(F)(F)F)N1C(=O)[C@H]2[C@H]3C=C[C@@]([C@@H]2C1=O)(O3)CO)Cl	0
ZINC04174753	C/C(=C\c1ccccc1)/C=C/1\C(=O)N/C(=N\c2ccc(cc2)O)/S1	0
ZINC04174789	C1CCC(=CC1)CCNC(=O)[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1C(=O)[O-]	0
ZINC04175013	COc1ccc(cc1O)/C=C(/C#N)\c1nc(cs1)c1ccc(cc1)F	0
ZINC04175287	Cc1c(cccc1Cl)N/C=C(\C#N)/c1nc(cs1)c1ccc(cc1)Cl	0
ZINC04183826	CCOC(=O)[C@@H]1[C@@H](NC(=O)N[C@@]1(C(F)(F)F)O)c1cccc(c1Cl)Cl	1
ZINC04191287	CC(=[OH+])/N=c/1\n(c2ccc(cc2s1)F)CC#C	1
ZINC04193019	CCOCCOC(=O)C1=C(NC(=O)C[C@@H]1c1c(cccc1Cl)F)C	0
ZINC04197667	c1cc(c(cc1NC(=O)[C@@H]1CC=CC[C@H]1C(=O)[O-])F)F	0
ZINC04199235	Cc1ccc(cc1)S(=O)(=O)N1[C@@]([C@@H]2CCCCC2=N1)(C(F)(F)F)O	1
ZINC04203266	CC[C@@H]1C[N@@H+](C[C@@H]1C#N)Cc1ccccc1	0
ZINC04217690	C[C@@H]1CC2=CC(=O)CC[C@@H]2[C@@H]2[C@@H]1[C@@H]1CC[C@@H]([C@]1(CC2)C)O	0
ZINC04218467	c1ccc(cc1)n1cc(cn1)/C=C/C(=O)[O-]	0
ZINC04222764	c1cc(ccc1NC(=S)N[C@H]1CO[C@H]2[C@@H]1OC[C@H]2OCC(=O)N)F	0
ZINC04226655	C[C@@H](CNc1c2cc(ccc2[nH+]c2c1CCC2)C(=O)[O-])O	0
ZINC04233258	CC(=O)/N=c\1/n(c2ccc(cc2s1)Br)CC=C	0
ZINC04234506	CS(=O)(=O)C[C@H]1[C@@](N=c2n1cccc2)(C(F)(F)F)O	0
ZINC04234513	c1ccc(cc1)/C=C/[C@@](c1cccs1)(C(F)(F)F)O	0
ZINC04234524	C1CC2(C1)C[C@](N=C(S2)N)(C(F)(F)F)O	1
ZINC04234623	c1ccc(cc1)[C@@H]1C[C@](NC1=O)(C(F)(F)F)O	1
ZINC04243653	c1cc(oc1)C(=O)/C=C(/C(F)(F)F)\O	0
ZINC04252513	COc1ccc(cc1)/C=C/C(=O)c1cccc(c1O)Cl	0
ZINC04252576	COc1cc(ccc1O)/C=C/C(=O)c1ccccc1O	0
ZINC04253899	c1c(cnc(c1Cl)OC/C=C/CO)C(F)(F)F	0
ZINC04254002	Cc1cc(c2c(c1)n(/c(=N/C(=O)/C=C/c1cccs1)/s2)CCOC)C	0
ZINC04254408	c1cc(c(cc1C(=O)c1cc(cc(c1)Cl)Cl)F)F	0
ZINC04254452	c1cc(cc(c1)F)[C@H](c1ccc(c(c1)Cl)Cl)O	1
ZINC04268353	C1=CO[C@H]([C@@H]2[C@@H]1[C@@H](C=C2CO)O)O[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC04279011	c1ccc(c(c1)/C=C/C(=O)c1cc(ccc1O)F)Cl	0
ZINC04280536	c1cc(ccc1/C=C/C(=O)c1ccc(cc1)F)O	0
ZINC04285010	CCC/C(=C\1/C(=[NH+]CCC)C[C@H](CC1=O)c1ccccc1)/O	0
ZINC04294792	CC(C)(C)N1C[C@]23C=C[C@H](O2)[C@@H]([C@@H]3C1=O)C(=O)[O-]	0
ZINC04301518	COCCC/N=C\1/[C@@H](C(=O)N[C@H](S1)[C@H]1CCC=CC1)C#N	0
ZINC04305457	CCOc1ccc(cc1/C=N/N1C(=O)[C@H]2[C@@H]3CC[C@H]([C@H]2C1=O)C=C3)Cl	0
ZINC04311517	c1cc(ccc1[C@@H]1[C@@H]2CCCC[C@@]2(CC[NH2+]1)O)Br	0
ZINC04322797	c1cc(c(c(c1)Cl)[C@H](c1cc(cc(c1)C(F)(F)F)C(F)(F)F)O)F	1
ZINC04326382	CCN1CCN(C(=O)C1=O)CC(=O)NC1CCCC1	0
ZINC04336741	CC(C)OC(=O)NC(C(F)(F)F)(C(F)(F)F)Nc1nccs1	0
ZINC04339727	c1cc(ccc1/C=C\1/C(=O)c2ccc(c(c2O1)C[NH+]1CCCC1)O)F	0
ZINC04342786	CCc1ccc(cc1)C[C@]1(C[C@H]([N@@H+](C[C@@H]1C)C)C)O	0
ZINC04345952	C=CCn1c(nnc1SCc1ccccc1F)c1ccc(cc1)F	0
ZINC04347835	CC(=O)/C(=C\Nc1ccc(cc1)O)/c1nnnn1c1ccccc1	0
ZINC04359265	CC(C)CNC(=O)C(=O)N/N=C/c1ccc(c(c1)OC)OCC=C	0
ZINC04368212	CCCO/C(=N/C(=O)c1ccc(cc1)F)/NCc1ccccn1	0
ZINC04370026	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@]2(C)O)CC[C@@H]1[C@@]3(CC(=C)CC1)C	0
ZINC04370098	C[C@@]12CC[C@H]3c4ccc(cc4C=C[C@@H]3[C@@H]1CCC2=O)O	0
ZINC04377326	Cc1c(c(sc1c1ccccc1)/N=C/c1cc(cc(c1O)Cl)Cl)C#N	0
ZINC04377758	CN1[C@@H]([C@@H]2CCc3ccccc3C2=N1)c1ccc(cc1)F	0
ZINC04380949	CC(=O)[C@@]12[C@@H](C[C@@H]3[C@@]1(CC[C@@H]1[C@@H]3CC=C3[C@@]1(CC[C@@H](C3)O)C)C)[NH2+]2	0
ZINC04381166	CC(C)(C)Nc1c(nc2n1cc(cc2)Br)c1ccc(cc1)F	0
ZINC04382959	CC[C@H](C)Sc1cc(c(cn1)C(=O)Nc1ccc(cc1)Cl)C(F)(F)F	0
ZINC04384814	c1ccc(cc1)[C@H]1C2=C(CCCC2=O)Nc2ccccc2S1	0
ZINC04384875	c1ccc2c(c1)C(=O)/C(=C/Nc1ccc(cc1F)F)/C(=O)O2	0
ZINC04390824	CC1=CS[C@@H]2[C@@H]1C(=C(S2)C1=NN[C@@](C1)(C(F)(F)F)O)C	0
ZINC04390825	CC1=CS[C@H]2[C@@H]1C(=C(S2)C1=NN[C@@](C1)(C(F)(F)F)O)C	0
ZINC04397255	c1cc(cc(c1)O)/C=C/1\CCC[C@H](C1=O)C(=O)C(F)(F)F	0
ZINC04397255	c1cc(cc(c1)O)/C=C/1\CCC[C@@H](C1=O)C(=O)C(F)(F)F	0
ZINC04452593	Cc1cccc(c1)C(=O)N[C@@]1(C(=C(NC1=O)C)C#N)C(F)(F)F	0
ZINC04453678	CC(=O)C1=C(C(=O)N([C@@H]1c1cccc(c1)F)CCC[NH2+]CCO)O	0
ZINC04453828	COc1cc(cc(c1O)Cl)/C=C/c1cc([nH]c(=O)n1)C(F)(F)F	0
ZINC04454550	CCOc1cccc(c1O)/C=C/c1c(c(=O)[nH]c([O-])n1)[N+](=O)[O-]	0
ZINC04464383	Cc1ccc(o1)/C=C\C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC04467396	c1cc(ncc1/C=C\C(=O)[O-])C(F)(F)F	0
ZINC04470532	Cc1c(cn(n1)C)/C=C\C(=O)Nc1cnn(c1)Cc1ccc(cc1)F	0
ZINC04473160	c1cc(ccc1/C=C/1\C(=O)NC(=N)S1)O	0
ZINC04476303	c1cc(c(cc1F)F)[C@@H]1c2c(c(=O)cc(o2)CO)OC(=C1C#N)N	0
ZINC04488165	CCOc1ccccc1c1nc(on1)CCCC(=O)NCC=C	0
ZINC04489539	CN(C)/C=C(/C#N)\[C@@](C(F)(F)F)(N[NH3+])O	0
ZINC04496701	Cc1ccc2c(c1)sc(n2)NC(=O)CSc1ccc(cc1)F	0
ZINC04498937	c1cc(ccc1[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)S(=O)(=O)N)F	0
ZINC04501642	COc1ccc(c(c1)S(=O)(=O)N1CCC(CC1)C(=O)NCCO)OC	0
ZINC04511867	COc1ccccc1/C=C/c1nn2c(nnc2s1)c1cccs1	0
ZINC04518046	CS(=O)(=O)c1ccc(cc1)C(=O)Nc1ccc(cc1F)F	0
ZINC04525773	c1cc(ccc1/C=C(/C#N)\C(=O)N)Oc1c(cnc(n1)Cl)F	0
ZINC04532498	c1ccc(cc1)C(=O)/C=C\c1cccc(c1)O	0
ZINC04534912	C/C(=N\NC(=O)c1ccc(cc1)F)/CC(=O)NCC=C	0
ZINC04535119	CN1c2ccccc2[C@](C1=O)(CC(=O)/C=C/C=C/c1ccccc1)O	0
ZINC04540468	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)CCCOC)O	0
ZINC04543549	c1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)F	1
ZINC04549809	c1cc(ccc1/C=N/c1cc(ccc1F)[N+](=O)[O-])O	1
ZINC04552477	CC1(CC(=C(C(=O)C1)[C@H]1c2ccccc2O[C@H]2[C@@H]1C=CC=C2)O)C	0
ZINC04555608	CC[N@@H+]1CCc2c(sc3c2C(=N[C@H](N3)c2ccc(cc2)OC)O)C1	0
ZINC04556467	CC(=C)CN1c2ccccc2[C@@](C1=O)(CC(=O)c1ccc(cc1)F)O	0
ZINC04556660	CCCCC[C@H](/C=C/C=C/C=C/C=C/[C@H]([C@@H](CCCC(=O)[O-])O)O)O	0
ZINC04556681	C([C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)O[C@@H]([C@@H](CO)O)[C@@H]([C@@H](C(=O)[O-])O)O)O)O)O)O	0
ZINC04568204	COC(=O)C([C@H](c1ccco1)[C@H](C#N)C(=O)[O-])(OC)OC	0
ZINC04570345	c1cc(oc1)[C@H]1CC(=NN1C(=O)CCCC(=O)[O-])c1ccco1	0
ZINC04576461	CC(=O)C1=C(C(=O)N([C@H]1c1cccc(c1)F)CC[NH2+]CCO)O	0
ZINC04576461	C/C(=C/1\C(=O)C(=O)N([C@H]1c1cccc(c1)F)CC[NH2+]CCO)/O	0
ZINC04578275	c1ccc(cc1)n1c(c(c(n1)/C(=C/c1ccccc1F)/C#N)C#N)N	0
ZINC04580552	c1ccc(cc1)CC[NH2+][C@@H]1[C@@H]([C@@H]([C@@H](CO1)O)O)O	0
ZINC04582765	CCO/C=C/1\C(=O)N(C(=S)S1)c1ccc(cc1)O	0
ZINC04588873	c1ccc(c(c1)C1=N/C(=C\c2cc(ccc2F)Br)/C(=O)O1)F	0
ZINC04598824	CCCCCC[C@@H](C)NC(=O)[C@@H]1CCCC[C@@H]1C(=O)[O-]	0
ZINC04601762	c1ccc(cc1)/C=C(/C#N)\c1nc(cs1)c1ccccc1O	0
ZINC04608355	Cc1ccc(cc1)NCC(=O)N/N=C/c1cc(ccc1Br)O	0
ZINC04614286	CCOc1cc(ccc1OCC[NH+]1CCOCC1)C=O	0
ZINC04614976	CCCC[C@@H](CC)C(=O)Nc1ccc(cc1)C#N	0
ZINC04617452	CCCCC[C@@H](/C=C/[C@H]1CC/C(=N/O)/[C@@H]1CCCCCCC(=O)[O-])F	0
ZINC04620536	CC[N@@H+]1CCc2c(cc3c(c(sc3n2)C(=O)c2ccc(cc2)F)N)C1	0
ZINC04625283	CC1=C([C@@H]([C@H]2C(=N1)CCCC2=O)c1ccc(c(c1)[N+](=O)[O-])Cl)C#N	0
ZINC04625906	C/C(=C\1/C(=O)C(=O)N([C@H]1c1cccc(c1)F)CCc1c[nH]c[nH+]1)/O	0
ZINC04626427	CCCC[C@H](CC)CN1[C@@H](C(=C(C1=O)O)C(=O)C)c1ccccc1F	0
ZINC04626428	CCCC[C@@H](CC)CN1[C@H](C(=C(C1=O)O)C(=O)C)c1ccccc1F	0
ZINC04626622	CC(C)[NH2+]C[C@H](COc1ccccc1[C@H]1C[C@@H]2CC[C@H]1C2)O	0
ZINC04629538	CC(=O)C1=C(C(=O)N([C@@H]1c1cccc(c1)F)CCBr)O	0
ZINC04629539	CC(=O)C1=C(C(=O)N([C@H]1c1cccc(c1)F)CCBr)O	0
ZINC04632414	CCCCSc1cc2c(c(c1)[N+](=O)[O-])c([O-])nc(n2)C	0
ZINC04634740	c1cc(oc1)[C@@H]1C2=C(CCCC2)[C@@H](C(=[NH2+])C1(C#N)C#N)C#N	0
ZINC04638265	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1ccc(cc1)F)CC(=O)[O-])/O	0
ZINC04649871	c1ccc(c(c1)c1c(c([nH]n1)[O-])[C@@H](C[N+](=O)[O-])c1ccc(cc1)Cl)O	0
ZINC04655130	C[C@@]12CC[C@H]3c4ccc(cc4CC[C@@H]3[C@@H]1CC[C@@]2(C)O)O	0
ZINC04663648	CN(C)c1ccc(cc1)/C=C\1/CCC/C(=C(\C(F)(F)F)/O)/C1=O	0
ZINC04666467	COC(CNC(=O)/C=C/c1ccccc1)OC	0
ZINC04672877	c1cc(ccc1F)Sc1cc(c(c2c1non2)[N+](=O)[O-])NCCCO	1
ZINC04675060	CC1(CCCC2=C1C[C@@H]1[C@@H](C2)C(=O)NN(C1=O)c1ccccc1)C	0
ZINC04675700	c1ccc(c(c1)[C@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)Br)[N+](=O)[O-]	0
ZINC04679355	CCOC(=O)C1=C(N=C(Cc2cccc3c2cccc3)C1=O)C	0
ZINC04688184	CC(C)(C)C(=O)NCCNc1ccc(cc1C(F)(F)F)[N+](=O)[O-]	0
ZINC04690050	Cc1ccc(c(c1)C)N1C(=O)/C(=C/c2ccc(cc2)O)/C(=O)NC1=S	0
ZINC04690933	C/C(=C\C(=O)Nc1ccc(cc1F)F)/NNC(=O)C(=O)N1CCCC1	0
ZINC04691229	C/C(=C\C(=O)Nc1cccc(c1)F)/NNC(=O)c1ccc(cc1O)O	0
ZINC04693873	c1cc2c(cc1Cl)O[C@](C(=O)N2)(C(F)(F)Cl)O	1
ZINC04697287	c1ccc(cc1)NC(=O)[C@H]1[C@@H]2C[C@H]([C@H]1C(=O)Nc1ccccc1)C=C2	0
ZINC04698175	CSC1=N/C(=C\c2ccccc2O)/C(=O)N1Cc1ccco1	0
ZINC04699044	Cc1ccc(cc1)[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(cc(c2N1)F)F	0
ZINC04699523	CCCNC(=O)c1ccccc1NC(=O)/C=C/c1ccc(cc1)F	0
ZINC04699591	COC(=O)c1ccc(c2c1[C@H]1C=CC[C@@H]1[C@@H](N2)c1cccc(c1)F)Cl	0
ZINC04700067	CCOC(=O)/C(=C\c1ccc(o1)c1ccc(cc1)C(=O)N)/C#N	0
ZINC04702245	c1ccc2c(c1)[C@@H](c1cc(ccc1O2)F)C1=C(CCCC1=O)O	0
ZINC04703251	Cc1ccccc1CN(c1ccc(cc1)C(=O)[O-])S(=O)(=O)C	0
ZINC04703306	c1cc(ccc1N1C(=O)/C(=C/c2ccc(s2)Br)/C(=O)NC1=O)F	0
ZINC04704527	CN1C(=O)C(=Cc2ccc(c(c2)Br)OCC(=O)[O-])C(=O)N(C1=O)C	0
ZINC04706886	Cc1ccc2c(c1)[nH]/c(=C\C(=O)C(C)C)/c(=C/C(=O)C(C)C)/[nH]2	0
ZINC04713326	c1ccc(c(c1)/C=C(/C#N)\c1c(c(n(n1)CCO)N)C#N)C(F)(F)F	0
ZINC04715859	CC(C)CCN1C(=O)/C(=C\C(=O)OC)/S/C/1=N\c1ccc(cc1)F	0
ZINC04717967	Cc1nnc2n1nc(cc2)N/N=C/c1ccc(cc1O)O	0
ZINC04724215	C[C@@H](C(=O)c1ccc(cc1)Cl)[C@@]1(c2ccccc2N(C1=O)CC=C)O	0
ZINC04731299	C[C@@H]1C[C@H]2[C@@H]3CC=C4C[C@@H](CC[C@@]4([C@@H]3CC[C@@]2([C@]1(C(=O)C)O)C)C)O	0
ZINC04736883	CCCC1=NN(C(=O)/C/1=C(\C)/NCCCO)c1ccc(cc1)F	0
ZINC04736908	C/C(=C/1\C(=NN(C1=O)c1ccc(cc1)F)CC(=O)OC)/NCCCO	0
ZINC04739163	c1ccc(c(c1)/C=C\C=N\NC(=O)c1ccc(cc1F)C#N)[N+](=O)[O-]	0
ZINC04742781	Cc1ccc(cc1C(=O)N)S(=O)(=O)Nc1ccccc1C(F)(F)F	0
ZINC04744136	C[N@@H+]1CC[C@@]23c4c5ccc(c4O[C@@H]2[C@@H](C=C[C@@H]3[C@@H]1[C@@H]5O)O)OC	0
ZINC04745491	Cn1c(cc(n1)C1CC1)C(=O)N[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC04745806	c1cc(c(cc1Cl)C(F)(F)F)N1C(=O)CSC1=S	0
ZINC04751382	COC(=O)[C@@]1(N=c2ccccn2C(=N1)c1cccs1)C(F)(F)F	0
ZINC04751389	c1ccc(c(c1)C(F)(F)F)NC(=O)CCn1cnnn1	0
ZINC04755387	c1cc2ccc(nc2c(c1)O)/C=C/c1cc(cc(c1O)Cl)Cl	0
ZINC04756040	c1cc(oc1)/C=C(\C(=O)NCCO)/NC(=O)c1ccc(cc1)Br	0
ZINC04760062	C1C[C@H](C[C@@H](C1)O)C(F)(F)F	1
ZINC04797084	Cc1ccccc1CSCC(=O)Nc1ccccc1Br	0
ZINC04801803	c1cc(c(cc1Cl)S(=O)(=O)N1CCN(CC1)C(=O)c1ccncc1)Cl	0
ZINC04802474	COc1cc(cc(c1)O)/C=C\c1ccccc1	0
ZINC04807383	Cc1cccc(c1NC(=O)COC(=O)/C=C/c1cccc(c1)F)C	0
ZINC04807688	c1ccc(c(c1)/C=C(/C#N)\c1nc(cs1)c1ccc(cc1Cl)Cl)F	0
ZINC04808439	COc1ccc(cc1OC)/C=C/C(=O)c1cc(ccc1O)F	0
ZINC04809855	COc1ccc(cc1[N+](=O)[O-])/C=C/c1cc(nc(=O)[nH]1)C(F)(F)F	0
ZINC04810156	COc1cc(cc(c1O)Cl)/C=C(/C#N)\C(=S)N	0
ZINC04812551	CCOC(=O)[C@H]1C(=NC2=C([C@@H]1C)C(=O)CC(C2)(C)C)C	0
ZINC04813280	CCCCN1[C@H](C(=C(C1=O)O)C(=O)C)c1ccccc1	0
ZINC04813326	COc1ccc(cc1)/C(=C\C(=O)C(=O)NNC(=O)c1ccccc1)/[O-]	0
ZINC04813404	c1ccc(cc1)[C@@H]1C(=C(O)c2ccc(cc2)Cl)C(=O)C(=O)N1CCO	0
ZINC04815795	c1ccc(c(c1)C(=O)/C=C(\[O-])/c1cccc(c1)F)O	0
ZINC04819779	CC1=C(C(=O)/C(=C\c2cccs2)/N1c1ccc(cc1)F)C(=O)OC	0
ZINC04820125	COCCN1[C@H](C(=C(C1=O)O)C(=O)c1cccs1)c1ccccc1F	0
ZINC04822186	COc1ccc(c(c1)C1=NCC[NH2+]C(=C1)C(F)(F)F)O	0
ZINC04824118	c1ccc2c(c1)C(=C/C/2=C\c1ccncc1)[C@H](c1ccncc1)O	0
ZINC04824306	c1cc2c(cc1N)[C@@H](c1c2cc(c(c1)N)Br)O	0
ZINC04825134	CN1c2ccc(cc2/C(=C/2\C(=O)N(C(=S)S2)CC=C)/C1=O)Br	0
ZINC04827582	c1ccc(c(c1)C(=O)N/N=C/C=C/c1ccc(cc1)[N+](=O)[O-])O	0
ZINC04827952	Cc1cc(c(cc1Cl)OC)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC04829063	CC1([C@H]2CC[C@](C2)(C1=C)C(=O)Nc1ccc(cc1)OC(F)(F)F)C	0
ZINC04836763	C[C@H](c1ccccc1)N1C(=O)/C(=C/c2ccc(c(c2)OC)O)/SC1=S	0
ZINC04836767	c1ccc2c(c1)ccc(c2O)C(=O)/C=C/c1ccc(cc1)Cl	0
ZINC04836897	c1ccc(cc1)C(=O)N/C(=C\c1ccc(cc1)F)/C(=O)NCCCO	0
ZINC04837174	C[C@H]1C[C@H]([C@@H](C[N+]1(CC=C)CC=C)C)O	0
ZINC04837526	COc1ccc(cc1)N/N=C/c1cccc(c1O)CC=C	0
ZINC04838317	C[C@H](C(=O)Nc1ccc(c(c1)Cl)F)NS(=O)(=O)c1ccc(cc1)OC	0
ZINC04838983	CC1=C(/C(=C/c2ccccc2F)/C(=O)N1CC=C)C(=O)OC	0
ZINC04842100	C=CCN1c2ccc(cc2[C@](C1=O)(CC(=O)c1ccc(cc1)F)O)Cl	0
ZINC04851020	Cc1cc2c(c(=O)n1CCO)[C@@H](C(=C(O2)N)C#N)c1ccccc1Cl	0
ZINC04851054	Cc1cc2c(c(=O)n1CCO)[C@@H](C(=C(O2)N)C#N)c1cccc(c1)F	0
ZINC04855127	CC1(O[C@@H]2[C@@H](O1)[C@@H](O[C@@H]1[C@@H]2OC(O1)(C)C)C(=O)NCCCO)C	0
ZINC04855128	CC1(O[C@H]2[C@@H](O1)[C@@H](O[C@@H]1[C@@H]2OC(O1)(C)C)C(=O)NCCCO)C	0
ZINC04856834	c1ccc(c(c1)CNC(=O)C(=O)NC1CCCCCC1)F	0
ZINC04870011	CCC(=O)c1ccccc1OCC[NH2+]Cc1ccco1	0
ZINC04870974	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1ccccc1F)CCCC(=O)[O-])/O	0
ZINC04870979	CC(=O)C1=C(C(=O)N([C@@H]1c1cccc(c1)F)CCc1ccccc1)O	0
ZINC04871728	CC/C(=N\NC(=S)Nc1ccc(c(c1)C)C)/c1ccc(cc1)F	0
ZINC04872677	CC[C@@H]1C(=[N+]([C@](N1O)(C)c1ccc(cc1)OCC)[O-])c1ccccc1	0
ZINC04879938	COC(=O)C(=O)Nc1nnc(s1)c1ccccc1Cl	0
ZINC04880029	C[C@H](c1ccccc1)NC(=O)CSc1nc(n[nH]1)c1ccccc1F	0
ZINC04880040	c1ccc2c(c1)C(=O)[C@@H](C(=O)C2=O)CC=C(C(F)(F)F)C(F)(F)F	0
ZINC04883050	CCCSC1=N/C(=C/c2ccccc2)/C(=O)N1c1ccc(c(c1)Cl)F	0
ZINC04888354	c1ccc(c(c1)/C=C/C(=O)c1ccccc1O)F	0
ZINC04889045	CCO[P@@]1(=O)C(=CN(N=C1c1ccccc1)c1ccccc1)CCO	0
ZINC04897833	CCO[P@@](=O)(/C=C(/c1ccccc1)\Cl)[C@H](c1ccc(cc1)F)O	0
ZINC04898640	Cc1ccc(c(c1)C(=O)/C=C/c1ccccc1F)O	0
ZINC04899003	C1COC(=CO1)C(=O)NC(=S)N	0
ZINC04901641	c1ccc(c(c1)[C@H]1C(=C(C(=O)N1)O)C(=O)c1ccco1)F	0
ZINC04901963	CCN1C(=O)/C(=C/c2ccc(c(c2)I)O)/N(C1=S)C	0
ZINC04902224	CC1=C(C[C@@H]([C@H](C1)C(=O)N[C@@H](C)CCc1ccccc1)C(=O)[O-])C	0
ZINC04903205	CCOC(=O)c1ccc(cc1)N1C(=O)C[C@H](C1=O)[N@@H+]1CC[C@H](CC1)C	0
ZINC04908709	C[C@@]1(Cc2c(c(n[nH]2)O)[C@@H]([C@@H]1C(=O)OCC=C)c1cccc(c1)F)O	0
ZINC04908971	CC[NH+](CC)CCN1[C@H](C(=C(C1=O)O)C(=O)C)c1cccc(c1)F	0
ZINC04916331	c1ccc(cc1)N1C(=O)/C(=C/c2c(cccc2Cl)F)/NC1=S	0
ZINC04921156	Cc1ccc(cc1C)/C(=N/Nc1ccc(cc1F)F)/C	0
ZINC04921943	c1cc(c(cc1F)F)N/N=C/c1cc(c(c(c1)Br)O)Br	1
ZINC04932213	CC(=O)c1ccc(cc1)N/C=C\1/C(=O)c2ccccc2OC1=O	0
ZINC04934049	CC[C@@H](/C=C\C)O	0
ZINC04938452	Cc1cccc(c1)n1c(c(nn1)C(=O)Nc1ccccc1OC)C	0
ZINC04948476	Cc1ccsc1/C=C(\CC(=O)[O-])/c1nc2ccccc2s1	0
ZINC04949688	CCOC(=O)C1=C(O[C@]2([C@@]1(C(=O)c1c2cccc1)O)O)C(F)(F)F	0
ZINC04950139	c1ccc(c(c1)/C=N/NC(=O)Cc1ccc(cc1)F)OCC(=O)[O-]	0
ZINC04950634	CC(=O)C1=C(C(=O)N([C@H]1c1ccccc1F)CC[NH+](C)C)O	0
ZINC04950649	CC(=O)C1=C(C(=O)N([C@H]1c1cccc(c1)[N+](=O)[O-])CC[NH+](C)C)O	0
ZINC04976760	C[C@H]1CC[C@@H]([C@@H](C1)OC(=O)c1ccccc1C(=O)[O-])C(C)C	0
ZINC04976790	C[C@H]1CC[C@@H](CC2=C1CC[C@@H]2C)C(C)(C)O	0
ZINC04977558	CC1(OC[C@@H]2[C@H](O1)[C@@H]([C@@H]([C@@H](O2)OCC=C)NC(=O)C(F)(F)F)O)C	0
ZINC04986212	c1cc2ccc(nc2c(c1)O)/C=C/c1cccc(c1)F	0
ZINC04989645	c1cc(c(cc1O)O)C(=O)N/N=C/[C@H]1CCC=CC1	0
ZINC04993164	CCOc1ccc(cc1)[C@H]1C(=C(C(=O)N1CCC(=O)[O-])O)C(=O)C	0
ZINC04993546	C[N@H+](C[C@H](COc1ccccc1F)O)C1CCCCC1	1
ZINC04997301	COc1ccc(cc1)/C=C\C(=O)C[C@](c1ccccc1)(C(F)(F)F)O	0
ZINC04999602	CC1=NN(C(=O)/C/1=C(\C)/NCCCO)c1ccc(cc1)F	0
ZINC05008188	c1cc(ccc1C1=NN([C@](C1)(C(F)(F)F)O)C(=O)CC#N)Cl	1
ZINC05008839	c1cc(ccc1/C=C(\C#N)/c1nc(cs1)c1ccc(cc1Cl)Cl)O	0
ZINC05008891	c1cc2cccnc2c(c1)N/N=C/c1ccc(cc1O)O	0
ZINC05012216	c1cc(cc(c1)O)NC1=C(C(=O)N(C1=O)Cc1ccc(cc1)F)Cl	0
ZINC05013545	C/C=C/c1c(c(c(c(c1F)F)Oc1ccccc1O)F)F	0
ZINC05013658	CCC(=O)Oc1cccc2c1nc(cc2)/C=C/c1c(cccc1Cl)F	0
ZINC05017086	c1ccc(cc1)[C@@H]1CC(=O)/C(=C/NCc2ccccn2)/C(=O)C1	0
ZINC05020064	CC(C)C/C(=N/Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)N)/C	0
ZINC05022137	CC1=C(C(CCC1)(C)C)/C=C\[C@H](CC(C(F)(F)F)(C(F)(F)F)O)O	0
ZINC05025318	c1cc(cc(c1)Cl)c1nnc2n1N=C(CS2)c1ccc(cc1)Cl	0
ZINC05038943	c1cc(cc(c1)F)NC(=O)Cn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC05044265	Cc1cccc(c1)/C(=C\C(=O)c1ccc(cc1O)C)/[O-]	0
ZINC05047897	Cc1c(c2n(c3ccccc3n2n1)C)C(=O)/C=C/c1ccccn1	0
ZINC05050661	c1cc(ccc1[C@@H]1[C@H]2CC=C[C@@H]2c2ccc(cc2N1)Br)[N+](=O)[O-]	0
ZINC05051015	C[C@]12C=C[C@](O1)([C@@H]1[C@@H]2C(=O)N(C1=O)c1ccc(cc1)F)CO	0
ZINC05053109	C1CCC(=CC1)/C(=N/O)/C1=CCCCC1	0
ZINC05061145	C=CCn1c(nnc1SCc1ccc(cc1)F)c1ccccc1O	0
ZINC05062066	C/C(=C/1\C(=O)C(=O)N([C@@H]1c1ccc(cc1)F)CC[NH+](C)C)/O	0
ZINC05071335	c1ccc(c(c1)C(=O)N(c1ccc(cc1)F)[C@H]1CS(=O)(=O)C=C1)F	0
ZINC05072446	Cc1cc(n[nH]1)N/C=C(/C(=O)C(F)(F)F)\Cl	0
ZINC05080635	COCC(=O)N(c1ccc(cc1OC)OC)[C@@H]1CS(=O)(=O)C=C1	0
ZINC05082220	c1cc(cc(c1)F)C(=O)N(c1ccc(cc1)Br)[C@@H]1CS(=O)(=O)C=C1	0
ZINC05091729	c1cc(ccc1NC(=O)[C@@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2)O	0
ZINC05118815	CC(C)OC(=O)/C(=C/c1cc(c(c(c1)Br)O)OC)/C#N	0
ZINC05119650	c1coc2c1C(=C(CC2)C(=O)C(F)(F)F)[O-]	0
ZINC05119807	C/C(=C\1/C=CC(=O)C=C1)/NNc1ccc(cn1)C(F)(F)F	0
ZINC05123835	c1ccc(cc1)c1c2c([nH]n1)OC(=C([C@@H]2c1ccc(cc1)O)C#N)N	0
ZINC05124475	c1ccc(cc1)/C=C/1\CCC/C(=C(/C(F)(F)F)\O)/C1=O	0
ZINC05125498	Cc1cc(c(cc1C)[N+](=O)[O-])N[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC05128102	c1cc(cc(c1)F)/C=C/C(=O)c1ccc(cc1)O	0
ZINC05128128	COc1cc(ccc1OC(F)F)/C=C/C(=O)c1ccc(cc1)O	0
ZINC05129543	CCCCOc1ccc(cc1)/C=C(\C#N)/C(=O)Nc1ccc(cc1)F	0
ZINC05130344	CCCc1c2c([nH]n1)OC(=C([C@@H]2c1ccc(c(c1)F)F)C#N)N	0
ZINC05132764	C/C=C/C(=O)SCCNC(=O)C	0
ZINC05137678	c1cc(ccc1NC(=O)Nc1csc2c1CCCC2)F	0
ZINC05141466	C[C@@H](/C=C/[C@@H]1[C@@H](CC(=O)O1)Nc1ccc(cc1)C(=O)[O-])O	0
ZINC05151158	C=CCN1/C(=N/c2cccnc2)/SC[C@]1(c1ccccc1)O	0
ZINC05156306	COc1cc(ccc1O)C(=O)/C=C/c1ccccc1OC(F)F	0
ZINC05157163	C1[C@@H](CC(=O)C(=C1[O-])O)C(=O)[O-]	0
ZINC05158311	CC(=C)C[C@H](C=C)O	0
ZINC05158326	CC(=C)[C@@H]([C@@H](c1c(ccc2c1oc(=O)cc2)OC)Cl)O	0
ZINC05158858	CC(=CC[C@@H]1[C@@](O1)(C)[C@H]1[C@@H]([C@@H](CC[C@]21CO2)O)OC)C	0
ZINC05160418	CC1(C[C@]([C@@H](C(=O)[C@@H]1C(C(F)(F)F)(C(F)(F)F)O)Br)(C)Br)C	1
ZINC05162551	c1ccc(cc1)[C@@](c1ccc(cc1)Cl)(c1ccncc1)O	0
ZINC05168313	c1ccc(c(c1)CSc1nnc2n1nc(cc2)c1ccccn1)F	0
ZINC05184822	C1C=C[C@@H]2[C@@H]1[C@@H]1C[C@H]2[C@@H](C1)O	0
ZINC05188135	C1CC(=O)C(=C1)O	0
ZINC05188431	C=CC[C@@H]1CC=C[C@H](CC=C)[N@H+]1C[C@@H](C(C(C(F)(F)F)(F)F)(F)F)O	0
ZINC05201197	Cc1ccc(c(c1)C)N1C(=O)/C(=C\c2ccc(cc2)O)/SC1=S	0
ZINC05201214	CN1C(=O)/C(=C\c2ccc(o2)c2ccc(c(c2)C(=O)[O-])Cl)/SC1=S	0
ZINC05214188	c1ccc(c(c1)NC1=NC(=O)/C(=C/c2cccc(c2)O)/S1)O	0
ZINC05214697	CC(C)[C@H](C(=O)[O-])N1C(=S)/C(=C\c2ccc(cc2)[N+](=O)[O-])/SC1=O	0
ZINC05215075	c1cc(ccc1/C=C(\C#N)/C(=O)Nc1cc(ccc1Cl)Cl)O	0
ZINC05218902	Cc1nc(c(s1)C(=O)N/C=N\O)C(F)(F)F	1
ZINC05220390	CC(=O)/C=C(/Nc1ccccc1O)\C	0
ZINC05226631	Cc1ccc(c(c1)O)C(=O)OCCCC(=O)c1ccc(cc1)F	1
ZINC05227810	CCN(CC)c1ccc(c(c1)O)/C=[NH+]/CC(=O)OCc1ccccc1	0
ZINC05228013	CC(=O)O[C@H]1CC[C@@]2([C@@H]3CC[C@@]4([C@@H]([C@@H]3CC=C2C1)CC[C@@H]4O)C)C	0
ZINC05229265	CC(=O)[C@]1(CC[C@H]2[C@@]1(CC(=O)[C@@H]1[C@@H]2CC=C2[C@@]1(CC[C@@H](C2)O)C)C)O	0
ZINC05232015	CC1=C([C@H](NC(=O)N1)c1ccc(cc1)O)C(=O)Nc1ccc(cc1)Br	0
ZINC05240768	c1cc(ccc1[C@H]1CC(=O)N(C2=C1C(=O)OC2)c1ccc(cc1)F)O	0
ZINC05243354	c1cc(oc1)/C=C/C1=NN([C@](C1)(C(F)(F)F)O)c1nc(cs1)C(=O)[O-]	0
ZINC05251147	c1cc(c(cc1F)NC(=O)C(=O)NCCC1=CCCCC1)F	0
ZINC05258724	c1cc(c(cc1F)F)NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCCO	1
ZINC05262951	CNC(=O)NC(=O)CSc1nccn1c1ccc(cc1)OC	0
ZINC05275264	C[C@@H]([C@@]1(CC[C@@H]2[C@@]1(CC[C@@H]1[C@@H]2CCC2=CC(=O)CC[C@@]12C)C)O)O	0
ZINC05275691	C[C@@]12CCC[C@@H]1[C@@H]1CC[C@H]3C[C@@H](CC[C@@]3([C@@H]1C(=O)C2)C)O	0
ZINC05276363	C[C@]12CCC(=O)C=C1CC[C@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]2(CC=C)O)C	0
ZINC05276686	C[C@]12CC[C@@H]3[C@@H]([C@@H]1C[C@@H](C2)O)CCC1=CC(=O)CC[C@@]31O	0
ZINC05276698	C[C@]12CC[C@@H]3[C@@H]4CCC(=O)C=C4CC[C@@]3([C@@H]1CC[C@@H]2C(=O)CO)O	0
ZINC05276776	C[C@]12CC[C@H]3[C@@H]([C@@H]1C[C@@H](C2)O)CCC1=CC(=O)CC[C@@]31O	0
ZINC05284485	CC(C)C/C(=N/NC(=O)Cc1ccc(cc1)[N+](=O)[O-])/c1ccccc1	0
ZINC05285240	CC1=C([C@@H](C(=C(N1)SCC=C)C#N)c1cccnc1)C(=O)C	0
ZINC05288170	C/C(=N\NC(=O)CCc1ccccc1O)/C=C/c1ccccc1F	0
ZINC05303938	c1cc(cc(c1)F)N1C(=O)C[C@@H](C2=C1COC2=O)c1ccc(cc1)O	0
ZINC05304203	c1cc(oc1)Cn1c2=NC(=O)[C@](c2c([O-])[nH]c1=O)(C(F)(F)F)O	0
ZINC05323491	CCCN1c2ccc(cc2[C@@](C1=O)(CC(=O)c1ccc(cc1)F)O)Cl	1
ZINC05324380	COc1ccc2cc3c(nc2c1)N(CC3)NC(=O)c1ccc(cc1)F	0
ZINC05328370	CN(C)c1ccc(c(c1)C(=O)[O-])/N=N/C1=NC2=CC=C=C[C@@H]2S1	0
ZINC05341830	CCc1nnc(n1N)N/N=C/c1c(cc(cc1O)O)C	0
ZINC05345418	c1cc2c(cc1F)cc([nH]2)/C(=N/CCCN1CCCC1=O)/O	1
ZINC05350611	C1CCC2(CC1)OC[C@@H](O2)CNC(=O)C(=O)NCCCO	0
ZINC05355252	C[C@@H]1C=C(C=C(O)C1)NN(C)c1ccc(cn1)C(F)(F)F	0
ZINC05358188	C[C@H]1C=C(C=C(O)C1)NN(C)c1ccc(cn1)C(F)(F)F	0
ZINC05363256	Cc1ccc(cc1)NC1=NS(=O)(=O)c2c1ccc(c2)[N+](=O)[O-]	0
ZINC05369177	C/C(=C(/C#N)\c1ccccc1)/OC/C(=N\NC(=O)N)/c1ccccc1	0
ZINC05369475	c1ccc2c(c1)[C@@H]1C[C@@H]1[C@@H]2O	0
ZINC05371183	CC(C)(C)N1C(=O)/C(=C/c2ccccc2O)/SC1=S	0
ZINC05371208	CCc1ccccc1N1C(=O)/C(=C/c2cccc(c2)O)/SC1=S	0
ZINC05371231	Cc1ccc(cc1N1C(=O)/C(=C/c2ccc(cc2)O)/SC1=S)C(=O)[O-]	0
ZINC05371367	COc1ccc(c(c1)/C=C\1/C(=O)N(C(=S)S1)CCS(=O)(=O)[O-])OC	0
ZINC05371763	Cc1ccc(cc1N1C(=O)/C(=C/c2ccccc2F)/SC1=S)C(=O)[O-]	0
ZINC05372506	CC(=O)Nc1ccc(cc1)NC1=NC(=O)/C(=C/c2ccc(cc2)O)/S1	0
ZINC05373548	CC(C)CCCC1=CC[C@](CC1)(C)C=O	0
ZINC05374096	CCC[C@H](C(=O)[O-])N1C(=O)/C(=C/c2ccccc2F)/SC1=S	0
ZINC05376376	c1ccc(c(c1)/N=C\1/NC(=O)/C(=C/c2ccc(c(c2)O)O)/S1)F	0
ZINC05377198	C[C@H]1c2nc(nn2[C@](C(=O)O1)(C)CC=C)[C@@H](C)O	0
ZINC05377593	C[N+]1([C@H]2C=CC(=O)[C@@]1(C[C@@H]2C(=O)OC)SC)C	0
ZINC05379548	CC(C)(C)C1=C/C(=N/c2ccccc2O)/C=C(C1=O)C(C)(C)C	0
ZINC05380684	CC(C)C[C@@H](C(=O)[O-])[NH2+]C[C@@H](COc1ccccc1)O	0
ZINC05382704	C=C(c1ccc(cc1)F)[C@@H]1CCC(=O)C1	0
ZINC05382719	C=C(c1ccccc1F)[C@H](CCc1ccccc1)O	0
ZINC05384534	CC(C)[C@@H](C(=C)c1ccccc1F)O	0
ZINC05384583	CC(C)[C@H](C(=C)c1ccccc1F)O	0
ZINC05384820	CC/C(=C\C)/[C@@H](C(=N)C)C#N	0
ZINC05386452	c1ccc(cc1)/C=C\c1ncc(n1CCO)[N+](=O)[O-]	0
ZINC05387252	Cc1ccc(cc1)C(=O)/C=C(\C(F)(F)F)/NCCO	0
ZINC05388318	c1cc(cc(c1)F)Cn1c(=O)ccc(n1)c1cccc(c1)Br	0
ZINC05390798	c1cc(cc(c1)N/C(=C/C(=O)C(F)(F)F)/c1cccs1)C(F)(F)F	0
ZINC05396507	CC1(CC(=C(C(=O)[C@H]1Br)C(=O)/C=C/c1ccccc1)[O-])C	0
ZINC05414894	C/C(=N/NC(=O)c1ccccc1F)/c1ccc2ccccc2c1O	1
ZINC05417933	CCCCCCC(=O)Nc1nc(cs1)c1ccccc1O	0
ZINC05420855	CCCC[C@@H](CC)/C(=N\O)/c1cc(ccc1O)C	0
ZINC05427856	c1cc(ccc1c1n[nH]c(=S)n1c1ccc(cc1)Br)O	0
ZINC05439036	CC1=C[C@H]2[C@](CC1)([C@@]1([C@@H]([C@@H]([C@@H]([C@]31CO3)O2)O)O)C)COC(=O)C	0
ZINC05443000	c1ccc2c(c1)CCC[C@@H]2NC(=O)COc1ccccc1F	0
ZINC05446509	c1cc(ccc1[C@H]1/C(=C(\c2ccc(cc2)Br)/O)/C(=O)C(=O)N1)F	0
ZINC05446565	c1cc(c(c(c1)Cl)Cl)/C=C/C(=O)c1ccc(cc1)Br	0
ZINC05447095	CC(C)/C(=N/O)/c1ccc(cc1)OCCOc1ccccc1F	1
ZINC05454441	C/C(=C\1/C(=O)NC(=NC1=O)[O-])/c1cc(ccc1O)Cl	0
ZINC05467571	CC[C@@H](/C(=C(/C(F)(F)F)\Br)/Br)O	0
ZINC05480207	C/C(=N\O)/C(=C\c1ccccc1)/c1ccc(cc1)OC	0
ZINC05481919	CC(C)[C@@H](c1ccc(cc1)O)[C@@H](C(=O)[O-])[NH3+]	0
ZINC05482424	C=C1[C@@H]([C@H]([C@H](C(=N1)C)C(=O)OC)c1ccc(o1)[N+](=O)[O-])C(=O)OC	0
ZINC05485160	COc1ccc(cc1OC)c1n[nH]c(=S)n1C/C=C/c1ccccc1	0
ZINC05485663	c1ccc(cc1)N1C(=O)CCC(=N1)C(=O)Nc1c(ccs1)C#N	0
ZINC05493830	C=CCNC(=S)N[C@H]1CS(=O)(=O)C[C@H]1O	0
ZINC05516382	CC1(c2cc(ccc2N2[C@@]1(N=C(CC2)O)/C=C/c1ccccc1)F)C	0
ZINC05516383	CC1(c2cc(ccc2N2[C@]1(N=C(CC2)O)/C=C/c1ccccc1)F)C	0
ZINC05517436	c1ccc2c(c1)C=Cc1ccccc1[C@@H]2CO	0
ZINC05517818	Cc1ccccc1[C@H]1C(=C(NC(=O)N1)C)C(=O)OCCOC	0
ZINC05518368	C=CCN1[C@H](c2c(=O)c3ccccc3oc2C1=O)c1ccc(cc1)F	0
ZINC05522402	c1cc2c(cc1F)c1c([nH]2)nc(nn1)SCc1ccc(cc1Cl)Cl	0
ZINC05522841	CC(C)c1ccc(cc1)/C=C\1/C(=O)N=C(S1)Nc1cccc(c1)O	0
ZINC05525161	CCCCCCOc1ccc(cc1OC)/C=C/C(=O)N1CCCCC1	0
ZINC05525524	C[NH+]1CCN(CC1)NC(=O)CCC1CCCCC1	0
ZINC05525570	CCCSc1[nH]c(=O)c2c(n1)CCC2	0
ZINC05526458	COC(=O)c1ccccc1NC(=O)/C=C/c1ccc(cc1Cl)Cl	0
ZINC05527918	C[C@@H]1C(=O)N([C@]2(S1)c1ccccc1NC2=O)c1cccc(c1)Br	0
ZINC05529982	C[C@]12CC[C@@H]3[C@@H]([C@@H]1CCC2=O)CC=C1[C@@]3(CCC(=O)C1)CO	0
ZINC05531818	Cc1ccc(cc1)/N=C/1\NC(=O)/C(=C/c2cc(c(c(c2)Cl)O)OC)/S1	0
ZINC05532787	c1ccc2c(c1)nc(s2)C1=C(O)c2ccc(cc2C1=O)[N+](=O)[O-]	0
ZINC05535340	C[NH+](C)CCCC(=O)N(c1ccccc1)c1ccccc1	0
ZINC05537589	Cc1c(oc(n1)c1ccccc1O)c1ccccc1	0
ZINC05544131	Cc1ccc(cc1)N1C(=O)/C(=C/c2ccc(cc2O)OC)/SC1=S	0
ZINC05546135	Cc1ccc(cc1)S/C=C\1/c2ccccc2C(=O)N1	0
ZINC05547965	Cc1cccc(c1)C(=O)NNC(=O)/C=C/c1ccc2c(c1)OCO2	0
ZINC05551149	c1cc(cc(c1)Br)/C=C\1/C(=O)N=C(S1)[N-]c1ccc(cc1)F	0
ZINC05551888	CC[C@@H](C)n1c(c(sc1=O)/C=C/1\C=Nc2c1cc(cc2)Br)O	0
ZINC05552220	COc1cc(cc(c1OC)Br)/C=C\[N+](=O)[O-]	0
ZINC05552368	CCN1C(=O)/C(=C/2\c3cc(ccc3NC2=O)F)/SC1=O	0
ZINC05554628	c1ccc(cc1)C(=O)NN1C(=O)/C(=C/c2cccc(c2)Cl)/SC1=S	0
ZINC05561208	C#CCn1c(c(sc1=O)/C=C/1\C=Nc2c1cccc2)O	0
ZINC05564848	CCOc1cc(cc(c1O)I)/C=C/1\C(=NC(=O)NC1=O)[O-]	0
ZINC05566515	c1cc2=NO[C@](Nn2cc1)(C(F)(F)F)O	0
ZINC05569275	c1cc(ccc1/C=N/NC(=O)CO)F	1
ZINC05570524	Cc1c(n(c2c1cccc2)C(=O)CNc1ccc(cc1)OCC=C)C	0
ZINC05577818	C[C@H]1CN(C[C@@H](O1)C)C(=O)/C(=C/c1ccc(cc1)OC(F)F)/C#N	0
ZINC05589079	Cc1ccc(cc1C)/N=C/1\NC(=O)/C(=C/c2ccco2)/S1	0
ZINC05591063	CCCC[C@@H](CC)C(=O)Nc1ccc(cc1C)Br	0
ZINC05592595	c1ccc(c(c1)OCc1nc(cs1)CC(=O)[O-])Cl	0
ZINC05603264	c1ccc(cc1)CNC(=O)CSCc1ccccc1	0
ZINC05603865	c1ccc(cc1)N1C(=O)CCC(=N1)c1cc(ccc1O)Cl	0
ZINC05604664	c1ccc2c(c1)/C(=C/c1ccc(cc1)Br)/OC2=O	0
ZINC05604961	c1ccc2c(c1)ccc1c2OC(=C([C@@H]1c1cccc(c1)O)C#N)N	0
ZINC05605698	CCCCc1nnc(n1N)SCC(=O)Nc1ccccc1O	0
ZINC05605889	COC(=O)[C@@H]1[C@H]2CC[C@@H](C[C@@H]1c1ccc(cc1)F)[N@@H+]2CC=C	0
ZINC05618052	Cc1ccc(cc1C)C(=O)N/N=C/[C@@H]1CCC=CC1	0
ZINC05626336	c1ccc(cc1)CC1=C(C(=O)c2c(C1=O)c(c(c(c2O)Cl)Cl)O)O	0
ZINC05644369	CC(C)Oc1ccccc1/C=C(\C#N)/C(=O)Nc1ccc(cc1)F	0
ZINC05645239	CC1=NN([C@@](C1)(C(F)(F)F)O)C(=O)COc1ccccc1OC	1
ZINC05648181	c1ccc2c(c1)/C(=C/c1c(n(c(=S)s1)c1cccc(c1)F)O)/C=N2	0
ZINC05650229	c1ccc2c(c1)/C(=C/c1c(n(c(=S)s1)c1ccccc1F)O)/C=N2	0
ZINC05664973	c1ccc(c(c1)/C=N\NC(=O)C(=O)Nc1cccc(c1)C(F)(F)F)Cl	0
ZINC05665825	COc1ccc(cc1F)COC(=O)/C=C/c1ccc(c(c1)OC)O	0
ZINC05669469	c1ccc2c(c1)cc(o2)/C=C/C(=O)c1ccc(cc1O)OCC(=O)[O-]	0
ZINC05671145	COc1cccc(c1O)/C=C/1\C(=N)n2c(=NC1=O)sc(n2)C(F)(F)F	0
ZINC05674710	CCn1cc(c(n1)C)/C=C\C(=O)NCc1ccccc1F	0
ZINC05680493	c1ccc(cc1)/C=C/C(=O)NC(=S)NNC(=O)c1ccc(o1)Br	0
ZINC05681988	COc1cc(cc(c1)OC)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC05685788	C=CCN1[C@H](C(=C(O)c2ccccc2)C(=O)C1=O)c1ccc(cc1)F	0
ZINC05686391	CCOC(=O)CSc1nc([O-])c2cnn(c2n1)c1ccc(cc1)F	0
ZINC05686834	CCc1n[nH]c(=S)n1/N=C/c1ccccc1F	0
ZINC05687091	C[N+](C)(C)CCN/C(=C/1\C(=c2ccccc2=[NH+]C1=O)[O-])/O	0
ZINC05696484	C[C@H](C(=O)N/N=C/c1cc(ccc1O)Cl)Nc1ccc(cc1)F	1
ZINC05698418	Cc1ccc(cc1)/C=C(\C#N)/C(=O)Nc1ccc(cc1Cl)Cl	0
ZINC05702083	Cc1ccc(cc1F)NC(=O)/C=C/c1ccc(cc1)OC	0
ZINC05703266	C/C=C/C=C/C(=O)OCC(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC05705153	c1ccc2cc(c(cc2c1)C(=O)N/N=C\1/C[C@H]2[C@@H]1CC=C2)O	0
ZINC05705532	Cc1ccccc1NC1=NC(=O)/C(=C\c2ccc(cc2)F)/S1	0
ZINC05705979	CC1([C@@H]2CC[C@]1(C(=O)[C@@H]2OCOC)/C=C\Sc1ccccc1)C	0
ZINC05711304	CCOP(=O)(C(C)(C)NC(=O)C(C(F)(F)F)C(F)(F)F)OCC	0
ZINC05713338	CCCC[C@@H](C(C)C)[NH+]1CCOCC1	0
ZINC05713397	c1cc(c(cc1Br)/N=N/c1cc(cc(c1)Cl)Cl)O	0
ZINC05714570	c1cc(ccc1/C=C/1\C(=O)N/C(=N\N=C\c2ccc(cc2)F)/S1)F	0
ZINC05719064	CC[C@@]1(CC(=NN1C(=O)c1ccc(cc1)Cl)C(F)(F)F)O	1
ZINC05720135	COc1cc(cc(c1O)Br)/C=C(\C#N)/C(=O)NC1CCCC1	0
ZINC05723511	C[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)OC)O)O)OCc1ccccc1	0
ZINC05725628	C1CN(CC[N@H+]1CCO)/C=C\C(=O)C(F)(F)F	0
ZINC05740473	Cc1ccc(cc1C)Nc1nc(c(s1)C)c1ccccc1	0
ZINC05750178	c1cc(ccc1/C=C\1/C(=O)N(C(=S)S1)NC(=O)c1ccc(cc1)O)Cl	0
ZINC05750914	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@@H]2O)CCC1=C[C@@H](CC[C@@H]31)O	0
ZINC05751061	C[C@H](C#N)c1ccc(cc1)O	0
ZINC05751176	CCCC1=C([C@H](NC(=S)N1)c1ccc(c(c1)OC)OC)C(=O)OC	0
ZINC05760516	CC(C)[NH2+]C[C@H](COc1ccc(c2c1cccc2)OS(=O)(=O)[O-])O	0
ZINC05771538	c1cnc(nc1)N1CC[NH+](CC1)Cc1c(c(=O)cc(o1)CO)O	0
ZINC05772338	c1ccc(cc1)/C=C\1/C(=O)N=C(S1)[N-]c1ccccc1O	0
ZINC05774052	c1ccc(cc1)Cn1ncc(n1)[C@H]([C@@H]([C@@H](CO)O)O)O	0
ZINC05782896	CC1=C([C@H](NC(=O)N1)c1cccc(c1)Br)C(=O)c1ccccc1	0
ZINC05786357	c1cc(sc1)CC(=O)OCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC05789646	CC(C)CCOC[C@H](CCc1nnc(n1CC=C)[S-])O	0
ZINC05790037	CCOC(=O)C1=C(N/C(=C\c2ccc(cc2)O)/C1=O)C	0
ZINC05798720	Cc1cc(ccc1Nc1ccncc1[N+](=O)[O-])Cl	0
ZINC05799992	COc1cc(ccc1O)[C@@H]1CC(=O)Nc2c1c(n[nH]2)c1ccccc1	0
ZINC05810696	c1ccc(cc1)/C(=C\c1ccc(cc1)O)/C(=O)c1ccccc1	0
ZINC05811538	c1ccc2c(c1)NC(=O)CC(=N2)c1ccc(cc1)Cl	0
ZINC05816492	C/C(=C\C(=O)c1ccc(cc1)Cl)/Nc1ccc(c(c1)F)F	0
ZINC05816865	C/C(=C/1\C(=O)NC(=O)N(C1=O)CC=C)/Nc1cccc(c1)F	0
ZINC05817216	CC(C)(CO)[NH2+]Cc1ccc(cc1)OCc1cccs1	0
ZINC05827461	C/C(=C(\C#N)/C(=O)COC(=O)CNS(=O)(=O)c1c(cccc1F)F)/N	0
ZINC05831146	CC(C)(C)C1=NN([C@@](C1)(C(F)(F)F)O)c1n[nH]c(N)cc2n1ncn2	0
ZINC05831150	CC(C)(C)C1=NN([C@](C1)(C(F)(F)F)O)c1n[nH]c(N)cc2n1ncn2	0
ZINC05851109	c1ccc(cc1)C[C@@H]1OC[C@@H](CO1)O	0
ZINC05857320	CCN(CCO)C(=O)CCN1C(=O)/C(=C\c2cccs2)/SC1=S	0
ZINC05864411	Cc1ccc(cc1)c1nnc(o1)SCCCC(=O)c1ccc(cc1)F	0
ZINC05865005	CC1=C(/C(=C\c2ccccc2C(F)(F)F)/C(=O)N1C)C(=O)OC	0
ZINC05867018	c1cc(ccc1OCC(=O)Nc1ccc(cc1Br)Br)F	0
ZINC05867083	CCOC(=O)C1=C(NC(=O)N[C@H]1c1ccc(o1)c1ccc(cc1)F)C	0
ZINC05887760	c1cc(ccc1CN1C(=O)/C(=C/NCCCO)/C(=O)NC1=S)F	0
ZINC05894904	c1cc(ccc1CN1C(=O)/C(=C/c2ccc(c(c2)Cl)O)/SC1=O)F	0
ZINC05895652	CCN1C(=C(/C(=C\c2ccccc2O)/C1=O)C(=O)OC)C	0
ZINC05898240	CCCN1C(=O)/C(=C\c2cc(n(c2C)C)C)/NC1=S	0
ZINC05898955	C=CCN1/C(=[NH+]\Cc2ccccn2)/SC[C@]1(c1ccc(cc1)F)O	0
ZINC05899015	C=CCN1/C(=N\c2ccccn2)/SC[C@@]1(c1ccc(cc1)F)O	0
ZINC05899030	C=CCN1/C(=N\c2ccccn2)/SC[C@]1(c1ccc(cc1)F)O	0
ZINC05910079	CC[C@H](C)OC(=O)[C@@H]1CC=CC[C@@H]1C(=O)Nc1ccc(cc1)Cl	0
ZINC05913415	C[N@@H+](CCO)CC=C	0
ZINC05929483	CCCCCCn1c(c(c(=O)[nH]c1=O)[C@H]1c2ccccc2CC[NH2+]1)O	0
ZINC05936345	Cn1c2ccccc2c(n/c/1=N\S(=O)(=O)C(F)(F)F)c1ccccc1	0
ZINC05945851	c1ccc(c(c1)C(=O)NNC(=S)NC(=O)/C=C/c1ccc(cc1)F)O	0
ZINC05951547	CCCCOC[C@@H](C[S@@](=O)CCCC)O	0
ZINC05951813	CCCC[NH2+]CCCCCl	0
ZINC05968244	Cc1ccc(cc1)C1=C/C(=C/c2cccc(c2)O)/C(=O)O1	0
ZINC05978215	CCCCC[C@H](/C=C/[C@H]1[C@@H](CC(=O)[C@@H]1C/C=C/CCCC(=O)[O-])O)O	0
ZINC05997001	CCOc1cc(ccc1O)/C=C/1\C(=O)N/C(=N\c2ccccc2F)/S1	0
ZINC05998596	COc1c(=O)c2c(cc(cc2oc1c1ccc(c(c1)O)O)O)O	0
ZINC05998696	COc1c2c(cc3c1OCO3)occ(c2=O)c1ccc(cc1)O	0
ZINC06012550	c1cc(c(nc1)S[C@@H]1CCOC1=O)C(=O)O[C@H]1CCOC1=O	0
ZINC06014768	C=CCN1[C@@H](/C(=C(/c2ccccc2)\O)/C(=O)C1=O)c1cccc(c1)F	0
ZINC06015857	CCC(=C1C(=O)CC(CC1=O)(C)C)Nc1ccc(cc1)N	0
ZINC06024800	C/C(=C\1/C(=[OH+])C(=O)N([C@@H]1c1ccccc1)C)/[NH3+]	0
ZINC06030254	C[C@@H]([C@H]1CC[C@@H]2[C@@]1(CC[C@H]1[C@H]2CCC2=C[C@@H](CC[C@]12C)O)C)O	0
ZINC06042653	CCCCNC(=O)[C@@H]1CC=CC[C@H]1C(=O)[O-]	0
ZINC06050229	CC1(CC2=C([C@H](n3c(nnn3)N2)c2cccc(c2)OC)C(=O)C1)C	0
ZINC06066503	CCCCCOc1ccc(cc1Cl)CCNC(=N)NC(=[NH2+])N	0
ZINC06078669	c1cc(cc(c1)C(F)(F)F)COC(=O)/C=C/c1ccco1	0
ZINC06091818	c1cc(c(cc1Br)O)F	1
ZINC06096363	COc1ccccc1/C=C\C=N\n1c(nnc1[S-])c1ccncc1	0
ZINC06139017	COc1cc(ccc1O)[C@@H]1C(=C(N=C2[C@H]1C(=O)CCC2)SC)C#N	0
ZINC06166907	C[NH+](C)CC/C=C\1/c2ccc(cc2Sc2c1cc(c(c2)F)Cl)F	0
ZINC06168682	CCc1ccc([n+](c1)C)/C=C/c1ccc(c(c1)O)O	0
ZINC06170588	COc1ccc(cc1/C=C/C(=O)Nc1ccc(cc1C(=O)[O-])O)Br	0
ZINC06179334	COC(=O)/C(=C\1/OC(=CS1)c1ccccc1)/C(F)(F)F	0
ZINC06196333	c1ccc(cc1)n1c(c(c(=O)[nH]c1=O)/C=C/1\C=Nc2c1cccc2)O	0
ZINC06197674	c1ccc2c(c1)/C(=C\NCCO)/C(=O)N(C2=O)c1ccccc1F	0
ZINC06199379	Cc1ccc(cc1)N1C(=O)/C(=C\c2c(cccc2Cl)Cl)/SC1=S	0
ZINC06221039	c1cc(ccc1/C=C(/c1ccc(c(c1)Cl)Cl)\C(=O)[O-])C(F)(F)F	0
ZINC06226783	c1ccc(c(c1)/C=C/C(=O)N1CC[C@]2(CCCC[C@@H]2C1)O)Cl	0
ZINC06242247	c1ccc(cc1)[C@](/C=C/c1cccs1)(C#CC[NH+]1CCCC1)O	0
ZINC06252670	c1ccc2c(c1)ccc(c2O)/C=C\1/C(=O)NC(=N1)[S-]	0
ZINC06261800	C/C(=N\OC(=O)c1cccc(c1)C(F)(F)F)/c1nccs1	0
ZINC06272291	Cc1ccc(c(c1)Cl)NC(=O)c1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC06281733	Cc1ccc(c(c1)C)N/C=C\1/C(=O)OC(=N1)c1ccccc1F	0
ZINC06300589	C#CCn1c2c(cc(cc2s/c/1=N\C(=O)/C=C/c1cccs1)F)F	0
ZINC06304145	C=CCn1c2c(cccc2s/c/1=N\C(=O)/C=C/c1cccs1)F	0
ZINC06316253	COc1ccc(cc1)S(=O)(=O)Nc1cc(ccc1F)Cl	0
ZINC06317566	C=CCn1c(nnc1SCc1ccc(cc1)Br)c1ccncc1	0
ZINC06337370	COc1cc(cc(c1O)Br)/C=C/C(=O)c1ccc(cc1F)F	0
ZINC06338666	c1cc(ccc1C(=O)/C=C/c1ccc(cc1F)Br)[N+](=O)[O-]	0
ZINC06340749	c1ccc(cc1)[C@H]1C[C@@H]1C(=O)NNC(=O)c1ccc(cc1)F	0
ZINC06341186	COc1ccc(cc1OC)C(=O)/C=C/c1cccc(c1)F	0
ZINC06348460	CC1=C([C@H](NC(=S)N1)c1ccc(cc1)F)C(=O)Nc1ccc(cc1)F	0
ZINC06355405	CCCC[C@@H](CC)OCCCNC=C1C(=O)NC(=S)NC1=O	0
ZINC06358291	CC(C)NC(=O)/C(=C/c1cc(c(c(c1)Br)O)Br)/C#N	0
ZINC06361260	CN/C=C\1/C(=O)NC(=O)N(C1=O)c1ccccc1	0
ZINC06361753	C=CC[NH2+]C[C@@H](COc1ccccc1F)O	0
ZINC06387728	CCOc1cc(c(cc1OCC)Br)[C@H]1C(=C(NC(=S)N1)C)C(=O)C	0
ZINC06390318	Cc1cc(=O)oc2c1ccc(c2)OC(=O)/C=C/c1ccc(c(c1)Cl)Cl	0
ZINC06393644	c1ccnc(c1)/C=C/1\C(=O)N(C(=O)S1)Cc1ccc(cc1Cl)F	0
ZINC06394892	CCc1ccc(cc1)N[C@@H]1NC(=O)/C(=C/c2ccccc2O)/S1	0
ZINC06394989	CC1=NN([C@](C1)(C(F)(F)F)O)C(=O)[C@H](C)n1cc(cn1)Br	1
ZINC06400575	c1ccnc(c1)CN(Cc1ccco1)C(=O)NC1CCCCC1	0
ZINC06414800	c1cc(ccc1/C=C(\c1ccc(cc1)F)/C(=N/c1ncn[nH]1)/[O-])Cl	0
ZINC06418420	Cc1cc(=O)c(c(o1)O)C(=O)/C=C/c1c(c(c(c(c1F)F)F)F)F	0
ZINC06421093	COC(=O)/C(=C\c1ccccc1)/Cn1c2ccccc2nn1	0
ZINC06427232	Cc1cc(n(n1)CC(=O)NNC(=O)/C=C/c1cc(ccc1F)Br)C	0
ZINC06440663	CC[C@H](C)NC(=O)/C=C(/NNC(=O)c1cccc(c1)O)\C	0
ZINC06446215	c1ccc(cc1)C(=O)C1=C(C(=O)N([C@H]1c1cccc(c1)F)CCO)[O-]	0
ZINC06446215	c1ccc(cc1)/C(=C\1/[C@@H](N(C(=O)C1=O)CCO)c1cccc(c1)F)/O	0
ZINC06446279	c1ccc(cc1)/C(=C\1/[C@H](N(C(=O)C1=O)CCO)c1cccc(c1)F)/O	0
ZINC06453648	COc1cc(cc(c1O)/C=N/c1ccc(cc1)F)Cl	1
ZINC06454139	C/C=C/C=C/C(=O)Nc1ccc(cc1O)C	0
ZINC06471654	c1cc(cc(c1)O)/C=C(/C#N)\C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC06474840	c1ccc(cc1)CC(=O)N/N=C/1\c2cc(ccc2N=C1[O-])[N+](=O)[O-]	0
ZINC06482496	C[C@]12CCC[C@]([C@@]1(CCC2=O)C)(C=C)O	0
ZINC06485237	CSC(=C(C#N)C(=S)N)SC	0
ZINC06489759	Cc1nn2c(nnc2s/c/1=C\c1ccc(c(c1)O)OC)C(F)(F)Cl	0
ZINC06489767	Cc1nn2c(nnc2s/c/1=C\c1cccs1)C(F)F	0
ZINC06492912	C=CCN1[C@H](/C(=C(\c2ccccc2)/O)/C(=O)C1=O)c1ccccc1F	0
ZINC06492937	C=CCn1c2ccccc2c(c(c1=O)C(=O)Nc1cccc(c1)F)O	0
ZINC06493892	c1cc(ccc1[C@@H]1/C(=C(\c2ccc(cc2)Cl)/O)/C(=O)C(=O)N1)F	0
ZINC06493944	c1ccc(cc1)/C(=C\1/[C@H](OC(=O)C1=O)c1ccc(cc1)F)/O	0
ZINC06493982	c1ccc(cc1)[C@H]1C(=C(C(=O)N1CCO)[O-])C(=O)c1ccccc1	0
ZINC06497683	CN1c2ccc(cc2/C(=C\c2cccc(c2)C(F)(F)F)/C1=O)Br	0
ZINC06520430	COC(=O)c1ccc(cc1)N/N=C\1/C(=O)c2ccccc2S1	0
ZINC06524827	c1cn(c(=O)[nH]c1=O)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)F)O	1
ZINC06526648	c1cc(ccc1/N=N/c1cc(ccc1O)Cl)S(=O)(=O)N1CCOCC1	0
ZINC06528232	c1cc(sc1)C1=C[C@H](n2c(=N1)[nH+]c([nH]2)CCCO)c1ccc(cc1)Cl	0
ZINC06528511	c1ccc(c(c1)/C=C/C(=O)c1cc(ccc1O)Cl)Cl	0
ZINC06528513	c1ccc(c(c1)/C=C/C(=O)c1ccc(cc1)O)F	0
ZINC06530588	c1cc2ccc(nc2c(c1)[N+](=O)[O-])/C=C/c1cccc(c1Cl)Cl	0
ZINC06532850	C[C@H](C(=O)NC1CC1)Sc1nnc(n1N)c1ccccc1F	0
ZINC06537908	CCOc1cc(ccc1OCC=C)C[NH2+]C[C@H](C)O	0
ZINC06546607	Cc1ccc(cc1)c1cc(c(c(n1)SCC#N)C#N)C(F)(F)F	0
ZINC06556472	Cc1c([nH]c2cc(nn2c1=O)c1cccc(c1)F)C	0
ZINC06556689	Cc1ccc(cc1)/C=C(\F)/[S@](=O)c1ccc(cc1)C	0
ZINC06556849	Cc1ccc(cc1C)N/N=C\1/C(=NN(C1=O)C(=S)N)C	0
ZINC06558466	C[C@@H](C(=O)N)OC(=O)/C=C/c1ccc2ccccc2n1	0
ZINC06563253	CC(C)(C)C(=O)/C(=C/c1ccc(cc1)OCc1ccccc1F)/C#N	0
ZINC06566805	Cc1c(sc2c1c(=O)[nH]c(n2)/C(=C/c1cccc(c1)O)/C#N)C	0
ZINC06571541	COc1ccccc1NC(=S)N(C[C@H]1CCC=CC1)C[C@@H]1CCCO1	0
ZINC06580804	COc1cc(cc(c1O)OC)C=C1C(=O)NC(=O)NC1=O	0
ZINC06583312	c1ccc2c(c1)NC(=NS2(=O)=O)O	0
ZINC06585641	C/C(=C\C(=O)C(F)(F)F)/N(CCOC)Cc1ccccc1	0
ZINC06605985	Cc1c(sc2c1c(nc(n2)/C(=C/c1ccc(cc1)F)/Cl)Cl)C	0
ZINC06622578	c1cc(oc1)[C@@H]1C(=C(C(=O)N1C[C@H]1CCCO1)O)C(=O)c1cccs1	0
ZINC06624197	Cc1cc(cc2c1C(=O)/C(=C/c1ccc(cc1OC)OC)/O2)O	0
ZINC06627429	c1ccc(c(c1)/C=N/n1cnc2c(c1=O)c(cs2)c1cccs1)F	0
ZINC06640367	COc1cc(ccc1O)/C=C(\C#N)/C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC06644158	c1ccc(cc1)NC(=S)N(Cc1ccc(cc1)F)C[C@@H]1CCCO1	0
ZINC06646395	COc1cc(ccc1O)C(=O)/C=C/c1ccc(cc1)F	0
ZINC06649442	CCc1ccc(cc1)/C=C/C(=O)c1ccc(c(c1)F)F	0
ZINC06658623	C[C@@H](C(=O)Nc1ccc(c(c1)F)F)n1c(=O)c2ccccc2nn1	0
ZINC06661556	CC1(CC(=C(C(=O)C1)[C@@H]1c2ccccc2C(=O)O1)O)C	0
ZINC06667492	c1cc(ccc1C[N@@H+]1CCC(=CC1)c1ccc(cc1)F)O	0
ZINC06668038	Cc1cn(c(=O)[nH]c1=O)[C@@H]1C[C@H](C(=C)O1)O	0
ZINC06669267	COc1ccc(cc1)S(=O)(=O)NCC(=O)Nc1cccc(c1)F	0
ZINC06669776	Cc1cccc2c1nc(s2)NC(=O)C=CC(=O)[O-]	0
ZINC06674954	CC(=O)Nc1ccc(cc1)/C=N/Nc1ccc(cc1)F	0
ZINC06678465	CCn1c2ccc(cc2nc1[C@@H](C)O)N	0
ZINC06678508	CCCOc1ccc(cc1C)[C@H](CCC(=O)[O-])O	0
ZINC06681446	Cc1ccccc1NC(=O)c1cc(cs1)S(=O)(=O)N(C)CCOC	0
ZINC06682016	CC1=C([C@H](c2c(c(sc2N1)C(=O)N)N)c1ccco1)C(=O)C	0
ZINC06689853	CC(C)C(=O)N(CC=C)Cc1nccn1Cc1c(cccc1Cl)F	0
ZINC06704013	COc1cc(ccc1OCc1ccc(cc1Cl)F)C[NH2+]CCO	1
ZINC06707659	C/C(=N\c1ccc2ccccc2c1)/C1=C([O-])CCCC1=O	0
ZINC06711984	CCOC(=O)c1ccc(cc1)N/C=C\1/[C@H]2CC[C@@](C1=O)(C2(C)C)C	0
ZINC06719436	Cc1cc(c(c2c1C(=O)/C(=C/c1ccc(cc1)F)/O2)C[NH+](C)C)O	0
ZINC06735231	COCCCN1C(=O)/C(=C/c2ccc(cc2OC)OC)/SC1=S	0
ZINC06736020	Cc1cccc(c1)[C@H]1CC(=O)N(C(=C1C(=O)OC(C)C)C)CC=C	0
ZINC06738402	Cc1ccc(c(c1)NC(=O)[C@@H]1CC(=NO1)c1ccccc1F)O	1
ZINC06740812	Cc1cc(nc(n1)NC=C1C(=O)N(C(=O)N(C1=O)C)C)[O-]	0
ZINC06743855	C=CCSc1ccccc1C(=O)NCc1ccco1	0
ZINC06748427	COc1cccc(c1O)c1[nH]c(=O)c2c(n1)Oc1ccc(cc1C2)Cl	0
ZINC06755513	Cc1n/c(=C/c2ccc(cc2)F)/c(=O)n(n1C)c1ccccc1	0
ZINC06761381	CC(=O)N[C@@H]1[C@H]([C@@H]([C@@H](OC1=O)CO)O)O	0
ZINC06762720	CC(C)Oc1ccc(cc1)C(=O)N1CC[NH+](CC1)Cc1ccccc1	0
ZINC06764027	CC1=NN([C@](C1)(C(F)(F)F)O)C(=O)c1cc(ccc1Cl)Cl	1
ZINC06777632	CCNC(=O)CCN1[C@H](S[C@@H](C1=O)C)c1ccccc1OC	0
ZINC06779979	CC(=O)N[C@@H]1[C@H]([C@@H]([C@H](O[C@H]1Oc1ccc2ccccc2c1)CO)O)O	0
ZINC06785681	Cc1ccc(cc1)[C@H]1c2c(nn(c2N=C(CS1)O)C1CCCCC1)C	0
ZINC06788000	c1ccc2c(c1)c(cc(n2)c1ccco1)C(=O)Nc1cccc(c1)O	0
ZINC06788038	Cc1ccc(cc1)/C(=C/c1ccccn1)/n1c2ccccc2nn1	0
ZINC06796105	Cc1c(c(=O)c2ccc(c(c2o1)O)O)c1ccc(cc1)F	1
ZINC06819721	C=CCNC(=S)NNC(=O)CSCc1ccc(cc1)Cl	0
ZINC06820033	CC1=C([C@@H](CC(=O)N1)c1ccc(cc1F)F)C(=O)OC1CCCC1	0
ZINC06820044	CC1=C([C@@H](CC(=O)N1)c1cccc(c1F)F)C(=O)OC1CCCC1	0
ZINC06823333	CC(C)(C)C(=O)/C(=C/c1ccco1)/C#N	0
ZINC06827531	Cn1c(ccn1)C(=O)/C=C\c1ccc(o1)COc1ccc(cc1F)F	0
ZINC06828959	c1cc(ccc1/C=C\C(=O)Nc1ccc(cn1)Br)OC(F)F	0
ZINC06829260	c1cc2c(cc1NC(=O)C(=O)[O-])OCCO2	0
ZINC06829342	c1ccc(c(c1)OCc1nnc(n1c1ccc2c(c1)OCCO2)S)F	0
ZINC06849273	CC1=C([C@H](n2c(ncn2)N1)c1ccc(cc1)OC(F)F)C(=O)C	0
ZINC06849531	CC1=NN([C@](C1)(C(F)F)O)S(=O)(=O)c1ccc(cc1)Cl	1
ZINC06850524	C=CCn1c2c(c(=O)n(cn2)CC(=O)Nc2ccc(cc2)F)sc1=S	0
ZINC06851290	CC[C@@]1(C(=O)N(C(=O)N1)CC(=O)NC(=O)NCC)c1ccccc1	0
ZINC06854260	CCCNC(=O)/C(=C/c1cccc(c1)O)/C#N	0
ZINC06855864	C=CC[NH2+]Cc1cc(ccc1OCc1ccccc1F)Br	0
ZINC06856328	C=CCc1cccc(c1O)/C=N/N=C/1\[NH+]=C([S-])N=N1	0
ZINC06857142	CC1=C([C@@H](NC(=S)N1)c1ccc(c(c1)OC)O)C(=O)C	0
ZINC06859284	CCC(CC)c1nc(c(o1)NCc1ccncc1)C#N	0
ZINC06870412	CCOc1ccc(cc1)/N=C\1/NC(=O)/C(=C/c2ccc(cc2)F)/S1	0
ZINC06870654	CCOc1ccccc1/N=C\1/NC(=O)/C(=C/c2ccccc2F)/S1	0
ZINC06872074	CCNC(=O)N(CC=C)C[C@@H]1CC(=NO1)c1ccc(cc1)F	0
ZINC06883042	c1cc(ccc1C(=O)NNC(=S)NC(=O)C1CCCCC1)O	0
ZINC06884264	CC(C)[C@@H]([C@@H](CC(=O)[O-])O)NC(=O)OC(C)(C)C	0
ZINC06886654	C=CCN1C(=O)c2ccc(cc2C1=O)C(=O)Oc1cccc(c1Cl)Cl	0
ZINC06888994	c1cc(ccc1/C=N/c1ccc(cc1C(=O)c1ccc(cc1)F)Br)O	1
ZINC06888997	c1cc(ccc1/C=N/O)Br	0
ZINC06910999	CN(C)c1ccc(cc1)NS(=O)(=O)c1ccc(nc1)Cl	0
ZINC06919179	CCOC(=O)[C@@H]1C[C@@H]2CCC[N@@H+]2[C@]21c1ccccc1N(C2=O)CC=C	0
ZINC06922258	Cc1cc(nn1C[C@H](C)C(=O)N1[C@](CC=N1)(C(F)(F)F)O)[N+](=O)[O-]	1
ZINC06925522	Cn1cc(cn1)C(=O)/C=C/c1ccc(o1)COc1ccc(cc1Cl)F	0
ZINC06925598	c1c(cn(n1)CC(=O)N1[C@@](CC=N1)(C(F)(F)F)O)Cl	1
ZINC06925724	c1cc(c(cc1Cl)/C=N/N)O	0
ZINC06926035	c1cc(cc(c1)F)/C=C\1/C(=N/C(=N\c2cc(cc(c2)Cl)Cl)/S1)O	0
ZINC06926214	c1cc(ccc1/C=C/c1nnc(o1)c1ccncc1)OC(F)F	0
ZINC06926215	c1cc(ccc1/C=C\1/C(=N/C(=N\c2ccc(cc2)Br)/S1)O)F	0
ZINC06926217	c1cc(ccc1/C=C\1/C(=N/C(=N\c2ccc(cc2)F)/S1)O)F	0
ZINC06926820	c1ccc(c(c1)/C=C\1/C(=O)N=C(S1)NO)C(F)(F)F	0
ZINC06930933	COc1ccc(cc1O)/C=C/C(=O)c1ccc(cc1F)F	0
ZINC06938825	Cc1ccccc1N1C(=O)C[C@H](C1=O)Nc1ccc(c(c1)F)F	0
ZINC06943007	c1ccc2c(c1)nc(s2)NCC[C@@H](C(F)(F)F)O	1
ZINC06949440	c1ccc(c(c1)c1ccc(o1)/C=C/C(=O)c1ccc(cc1)O)Cl	0
ZINC06952039	CC(C)COc1ccc(cc1)C(=O)/C=C/c1ccc(c(c1)O)OC	0
ZINC06962780	Cc1cc(c2c(c1)[C@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1)F)C	0
ZINC06981467	Cc1cc(ccc1NC(=O)c1ccc(cc1)C(F)(F)F)F	0
ZINC06986320	CC(C)(C)NC(=O)CNC(=O)CN1c2ccccc2OCCC1=O	0
ZINC06997674	c1cc(ccc1N1C(=O)/C(=C\c2ccc3c(c2)OCO3)/SC1=N)F	0
ZINC06998665	c1cc(cc(c1)Cl)N1CC[NH+](CC1)Cc1cc2c(cc1O)OCO2	0
ZINC07005941	c1ccc(cc1)N1[C@H]2CS(=O)(=O)C[C@@H]2N(C1=O)Cc1ccc(cc1)F	0
ZINC07029299	C[C@H](C(=O)NCC(C)C)n1cnc2c1c(=O)n(c(=O)n2C)C	0
ZINC07053188	Cc1ccc(cc1C)NS(=O)(=O)c1ccc(cc1)C#N	0
ZINC07077077	C[C@@H](c1ccc(c(c1)F)OC)NC(=O)/C=C/c1ccc(c(c1)F)OC	0
ZINC07116075	c1cc(cc(c1)[N+](=O)[O-])NCc1ncc(o1)c1ccc(cc1)F	0
ZINC07135552	CC(C)[C@@H](C(=O)Nc1ccc(c(c1)F)F)NC(=O)c1cccs1	0
ZINC07154630	c1cc(c(cc1c1ccc(o1)/C=C(\C#N)/C(=O)N)C(F)(F)F)Cl	0
ZINC07156091	CN(CCC#N)c1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)CC=C	0
ZINC07156235	Cc1cc(cc(c1O)C)/C=C(\C#N)/C(=O)Nc1ccc(cc1)F	0
ZINC07164795	c1cc(c(cc1/C=C(\C#N)/C(=O)Nc1ccc(c(c1)Cl)F)[N+](=O)[O-])Cl	0
ZINC07166773	COc1ccc(cc1S(=O)(=O)N)NC(=O)/C=C/c1cccs1	0
ZINC07168015	CN(C)S(=O)(=O)c1ccc(cc1)C(=O)/C=C/c1ccccc1Cl	0
ZINC07208440	C=CCOC(=O)/C(=C/c1ccc(cc1)O)/C#N	0
ZINC07211782	CCOc1cc(cc(c1O)Cl)/C=C(\C#N)/C(=O)c1cccs1	0
ZINC07215066	CCN(CC(=O)NC(C)(C)C)S(=O)(=O)c1ccc(cc1)C(F)(F)F	0
ZINC07219064	CC(C)C[C@@H](C(=O)OC)NS(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC07225165	CCc1cc2c(cc(=O)oc2cc1O)CNc1ccc(cc1)C(C)C	0
ZINC07248973	CN(Cc1ccc(cc1)F)S(=O)(=O)/C=C/c1ccccc1	0
ZINC07260320	C[C@@]12CC[C@@](C1(C)C)(C[C@@H]2O)C(=O)Nc1ccccc1C(F)(F)F	1
ZINC07275629	COc1ccc(cc1)/N=C\1/NC(=O)/C(=C/c2ccc(c(c2)O)O)/S1	0
ZINC07279159	Cc1cccc(c1)NC(=O)COC(=O)c1ccc(cc1)n1cncn1	0
ZINC07283789	c1cc(c(nc1)SC(F)F)C(=O)OCc1ccc(cc1)C#N	0
ZINC07301677	C[C@@H](C(=O)NCC=C)OC(=O)c1cc2ccccc2[nH]1	0
ZINC07309715	c1cc(oc1)CN(Cc1ccco1)S(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC07333015	c1ccc(cc1)c1c(sc(n1)/C=C/c1ccc(c(c1)F)F)C(=O)[O-]	0
ZINC07333224	C[C@@H]1c2c(ccc(c2C(=O)/C/1=C\c1cc(cc(c1)OC)OC)O)F	0
ZINC07345076	CCCCn1c([O-])nnc1SCC(=O)N(C(C)C)C(C)C	0
ZINC07407196	CC(C)C(=O)NCCN1C(=O)/C(=C/c2ccc(cc2)F)/SC1=O	0
ZINC07425488	Cc1cn2c3c(=O)[nH]c(=O)n(c3nc2n1CC[N@H+]1CCC[C@H](C1)C)C	0
ZINC07448606	c1cc(sc1)/C=C/C(=O)NCc1ccc(cc1)C[NH+]1CCCCC1	0
ZINC07477150	CCCCCNC(=O)CSc1nc2c(c(c(s2)C)C)c(=O)n1CC=C	0
ZINC07483143	CCc1ccccc1NC(=O)COc1ccc(c(c1)Cl)F	0
ZINC07483389	c1cc(ccc1CSCC(=O)Nc1cc(ccc1F)F)Cl	0
ZINC07503354	c1cc(ccc1/C=C(/c1[nH]c(=O)c2c3c(sc2n1)CCCC3)\Cl)F	0
ZINC07516632	c1cc(c(c(c1)Cl)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O)F	0
ZINC07516633	c1cc(c(c(c1)Cl)[C@H]1c2ccc(cc2OC(=C1C#N)N)O)F	0
ZINC07554526	c1cc(sc1)/C=C/C(=O)OCC(=O)Nc1ccc(cc1)F	0
ZINC07586191	Cc1c(sc2c1c(=O)n1c(n2)/C(=C\c2cccnc2)/CC1)C	0
ZINC07586455	c1cc(cc(c1)O)/C=C/C(=O)c1ccc(c(c1)F)N1CCOCC1	0
ZINC07586536	c1cc(ccc1/C=C/C(=O)c1ccc(c(c1)F)N1CCCC1)O	0
ZINC07599105	CC(C)Sc1ccc(cc1)C(=O)Nc1ccc(c2c1scn2)Cl	0
ZINC07616146	c1ccc(c(c1)/C=C/C(=O)N1CC[C@@]2(CCCC[C@@H]2C1)O)F	0
ZINC07626991	CCCNC(=O)[C@H](C)NC(=O)/C=C/c1ccc(cc1)OC	0
ZINC07651402	c1ccc(cc1)C1=CC[N@@H+](CC1)CC(=O)Nc1c(ccs1)C#N	0
ZINC07651506	CC(=CC(=O)OCc1cc(=O)oc2c1ccc(c2)OC)C	0
ZINC07659165	COCCNC(=S)NNC(=O)c1cccc(c1)O	0
ZINC07671801	CCOc1ccccc1OCC(=O)N[C@@H](C)c1ccc(cc1F)F	0
ZINC07697343	CCOC(=O)/C(=C/NNc1ccc(c(c1)Cl)Cl)/C#N	0
ZINC07699095	CCOC(=O)c1ccccc1NC(=O)COC(=O)c1cnccn1	0
ZINC07708601	Cc1c(c(n(n1)C)C)S(=O)(=O)NNC(=O)c1ccccc1O	0
ZINC07712426	c1cc(ccc1/C=C/C(=O)c1ccc(c(c1)F)F)O	0
ZINC07713526	c1cc(ccc1/C=C/1\CSc2ccc(cc2C1=O)F)O	0
ZINC07715318	COc1cc(c(cc1OC)OC)/C=C(\C#N)/C(=O)c1cccs1	0
ZINC07716993	c1cc(cc(c1)[N+](=O)[O-])n1cc(c(n1)NC=C(C#N)C#N)C#N	0
ZINC07718005	c1cc(cc(c1)C(F)(F)F)/C=C/C(=O)c1ccc(cc1)O	0
ZINC07724910	CC(=O)c1cccc(c1)OC(=O)/C=C/c1cccs1	0
ZINC07739996	c1cc(cc(c1)O)/C=C/C(=O)c1cccs1	0
ZINC07741521	c1ccc2c(c1)CC/C(=C\c1cccc(c1)O)/C2=O	0
ZINC07744328	COc1ccc(cc1O)/C=C/C(=O)c1ccc(cc1)OC(F)F	0
ZINC07744956	COc1cc(cc(c1O)OC)/C=C/C(=O)c1cc2ccccc2o1	0
ZINC07746484	c1cc(cc(c1)F)/C=C/c1nc2ccc(cc2s1)[N+](=O)[O-]	0
ZINC07750487	Cc1cc(ccc1NC(=O)/C=C/c1ccccc1Br)F	0
ZINC07770558	c1cc(ccc1C(=O)N)NC(=O)c1cc(cnc1)Br	0
ZINC07777911	Cc1ccc(s1)C1=N/C(=C\c2cc(n(c2C)C)C#N)/C(=O)O1	0
ZINC07779811	C[C@H](c1ccc(cc1Cl)Cl)NC(=O)c1cc(c(c(c1)Cl)O)OC	0
ZINC07792442	CC[C@H](c1ccc(cc1)C)NC(=O)/C=C/c1ccco1	0
ZINC07813136	Cc1ccc(cc1C)NC(=O)C(=O)N/N=C/c1cccc(c1)O	0
ZINC07814872	C=CCNc1c2c(cc(s2)c2ccc(cc2)F)ncn1	0
ZINC07842070	CCOc1ccc(cc1)O[C@@H](C)C(=O)NNC(=O)c1ccccc1	0
ZINC07844531	CCOc1ccc(cc1OC)c1nc(cs1)c1ccc(cc1)OC	0
ZINC07886618	CCCN1[C@@H](Nc2ccccc2C1=O)c1cc(c(c(c1)OC)O)O	0
ZINC07903217	C[C@H](C(=O)c1ccc(c(c1)F)F)Sc1nnc(n1C1CC1)C1CC1	0
ZINC07911756	COc1ccc(cc1F)/C=C/C(=O)c1ccc(c(c1)F)F	0
ZINC07913953	COc1ccc(cc1OC)/C=C(\CC(=O)[O-])/c1nc2ccccc2o1	0
ZINC07953597	CCCCn1c(c(c(n1)C)/C=C/C(=O)NCCc1ccc(cc1)F)Cl	0
ZINC07953990	Cc1ccc(c(c1)C)NCC(=O)Nc1ccccc1F	0
ZINC07958930	Cc1ccc(cc1)CNC(=O)C[C@](C)(C(F)(F)F)O	1
ZINC07966341	C=CCNC(=S)N/N=C/c1ccc(o1)c1cccc(c1)C(F)(F)F	0
ZINC07971519	C[C@@H](C(=O)Nc1cc(ccc1OC)OC)Oc1ccc(cc1)Cl	0
ZINC07983545	c1ccc(c(c1)C(F)(F)F)NC(=O)/C(=C/c1c(cccc1Cl)F)/C#N	0
ZINC07999806	C/C=C\Cn1c2c(=O)[nH]c(=O)n(c2nc1SCc1ccc(cc1)Cl)C	0
ZINC08012662	C[C@@H](c1ccc(cc1)n1ccnc1)NC(=O)[C@@H]1CCC=CC1	0
ZINC08035316	c1cc(ccc1S(=O)(=O)CCC(=O)Nc1ccc(c(c1)F)F)Cl	0
ZINC08036191	C=CCc1ccc2ccc(nc2c1O)/C=C/c1ccc(cc1)C(=O)[O-]	0
ZINC08053009	c1ccc(c(c1)[N+](=O)[O-])S(=O)(=O)[N-]c1cc(ccc1n1cncn1)Cl	0
ZINC08062592	C[C@@H](c1cc(ccc1OC)OC)NC(=O)c1ccc(cc1F)F	0
ZINC08075302	c1ccc2c(c1)cc(c(n2)Cl)CSc1nnnn1c1cccc(c1)F	0
ZINC08078954	Cc1ccc(cc1NC(=O)Cc1ccc2ccccc2c1)F	0
ZINC08100954	C1[C@@H]2C=C[C@H]1[C@@H]1[C@@H]2C(=O)OC1=O	0
ZINC08100978	C=C(CO)c1ccncc1	0
ZINC08117567	C[C@H]1C[C@H]1c1ccc(o1)/C=C(\C#N)/C(=O)NCCCOC	0
ZINC08143826	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])NCCNC(=O)C1=COCCO1	0
ZINC08169396	COc1ccccc1[C@@H]1[C@H]2CC=C[C@@H]2c2c(ccc(c2N1)Cl)Cl	0
ZINC08179728	c1ccc(c(c1)/C=C\1/C(=O)OC(=N1)c1ccc(cc1)F)OCC(=O)[O-]	0
ZINC08180004	CCOc1ccc(cc1)C1=N/C(=C\c2ccc(cc2)[N+](=O)[O-])/C(=O)O1	0
ZINC08180253	c1ccc(c(c1)/C=C\1/C(=O)OC(=N1)c1ccccc1OC(F)F)Cl	0
ZINC08191711	c1cc(ccc1F)S(=O)(=O)N1CCN(CC1)C(=O)C[C@H]1CCC=C1	0
ZINC08214166	CC[N@H+](Cc1ccc(c(c1)F)OC)CC(=O)N[C@@H](C)c1ccccc1	0
ZINC08227389	CCNc1c(nc(o1)/C=C/c1ccc(c(c1)OC)OC)C#N	0
ZINC08243729	Cc1ccsc1/C=C/C(=O)N1CCN(CC1)c1cccc(c1)OC	0
ZINC08262894	c1ccc(c(c1)/C(=[NH+]/[C@@H](c1ccc(cc1)Cl)C1CC1)/O)C(F)(F)F	1
ZINC08274474	c1ccc(c(c1)C(=O)NNC(=O)c1cc(ccc1F)Br)F	0
ZINC08276626	Cc1c(ccc2c1N[C@@H]([C@@H]1[C@@H]2C=CC1)c1ccccc1Br)Cl	0
ZINC08277633	c1cc(cc(c1)Cl)C(=O)NCC(=O)Nc1ccc(cc1)OC(F)F	0
ZINC08286261	c1cc(cc(c1)[N+](=O)[O-])NC(=O)/C=C/c1ccc(s1)Br	0
ZINC08289476	Cc1ccc(cc1)S(=O)(=O)CCC(=O)Nc1ccc(cc1Cl)Cl	0
ZINC08298649	c1cc(oc1)CNC(=O)[C@H]1C[N@@H+]2CC[C@H]1C[C@@H]2Cn1cc(nn1)CO	0
ZINC08313931	c1ccc2c(c1)CCC[C@]12C(=O)N(C(=O)N1)Cc1c(snn1)Cl	0
ZINC08314988	c1ccc2c(c1)c(c[nH]2)CCNC(=O)CCc1nc2ccccc2s1	0
ZINC08316159	c1cc(ncc1C(=O)NNC(=O)c1cc2c(s1)CCCCCC2)Cl	0
ZINC08319449	Cc1ccc(cc1C)N1C(=O)C2=C(NO[C@H]2C1=O)c1ccccc1Cl	0
ZINC08322322	CNS(=O)(=O)c1ccc(cc1)C(=O)/C=C/c1ccc(cc1)F	0
ZINC08322350	CNS(=O)(=O)c1ccc(cc1)C(=O)/C=C/c1ccc(cc1)SC	0
ZINC08324324	COc1ccc(cc1[C@H](C(F)(F)F)O)Cl	1
ZINC08327262	c1cc(ccc1CNC(=O)CSc1nnc(s1)NC[C@H]1CCCO1)F	0
ZINC08334218	Cc1cc(c(n1C1CC1)C)C=C1C(=O)N(C(=S)N(C1=O)C)C	0
ZINC08350532	c1ccc(c(c1)OCC(=O)NNC(=O)c1ccc(nc1)Cl)F	0
ZINC08354592	c1cc(oc1)C(=O)NNC(=O)/C=C/c1cc(ccc1F)Br	0
ZINC08385031	C/C=C/C[C@]1(C(=C1c1ccccc1)c1ccccc1)c1ccccc1	0
ZINC08386221	CCc1ccc(cc1)NCN1C(=O)/C(=C\c2ccc(cc2)I)/SC1=O	0
ZINC08396435	C[C@@H](C(=O)OC)N1C(=O)/C(=C\c2cc(c(c(c2)I)O)OC)/SC1=O	0
ZINC08417324	Cn1c2ccccc2nc1/C(=c/1\ccc(cn1C)C(F)(F)F)/C#N	0
ZINC08421330	COc1ccccc1/C=C/C(=O)NNC(=O)c1ccc(s1)Br	0
ZINC08454090	CCCCCCCC(=O)N1[C@@](CC(=N1)c1ccncc1)(C(F)(F)F)O	1
ZINC08473545	COc1ccc(c(c1OC)OC)C[NH2+]Cc1ccc(cc1)C(=O)[O-]	0
ZINC08476270	CCNC(=O)NC(=O)[C@H](C)Sc1nc(n[nH]1)c1ccc(cc1)OC	0
ZINC08493331	COc1ccc(cc1OC)/C=C/1\C(=O)N(C(=S)S1)CCCC(=O)OC	0
ZINC08497283	C[C@@H]([C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)[NH2+]CC#Cc1ccccc1	0
ZINC08534494	C[C@@]1([C@H](CCC1=C)CC(=O)[O-])CO	0
ZINC08548994	Cc1cc(c2cc(ccc2n1)F)C(=O)Nc1ccc(cc1)OC	0
ZINC08554410	C1COP2(O1)N[C@H](C(=O)O2)CCC(=O)NP1(=S)OCCO1	0
ZINC08570595	CC(=C)COc1cccc(c1)C(=O)Nc1ccccc1F	0
ZINC08572673	CC1=NN(C(=O)/C/1=C\c1ccc(cc1)O)c1ccc(cc1)F	0
ZINC08580243	Cc1cc(ccc1OCC(=O)OCC(=O)/C(=C(/N)\C)/C#N)Cl	0
ZINC08662197	c1ccc(c(c1)N/C=C/1\C(=O)OC(=N1)c1ccc(cc1)[N+](=O)[O-])I	0
ZINC08663677	c1cc(ccc1C(=O)N1[C@](CC(=N1)C1CC1)(C(F)F)O)[N+](=O)[O-]	1
ZINC08670851	COc1ccc(cc1Br)S(=O)(=O)Nc1ccc(cc1)N1CCOCC1	0
ZINC08685640	c1cc2c(cccc2O)c(c1)N/C(=[NH+]/c1ccc(cc1)SC(F)F)/[S-]	1
ZINC08690355	CC1=C([C@@H](NC(=S)N1)c1ccc(cc1)O)C(=O)N1CCOCC1	0
ZINC08699409	c1cc2c(c(c1)F)C[C@@H]([C@@H]2O)[NH3+]	1
ZINC08700926	Cn1cc(cn1)/C(=C/C(=O)C(F)(F)F)/[O-]	0
ZINC08703017	c1cc(cc(c1)OC(F)(F)F)Nc1ccc(cc1C#N)[N+](=O)[O-]	0
ZINC08716754	CCCCC[C@@H](/C=C/[C@H]1[C@H]2C[C@@H]([C@@H]1C/C=C\CCCC(=O)[O-])CO2)O	0
ZINC08717403	CC[NH+](CC)Cc1c(nc2cc(cc(c2c1O)C)C)C	0
ZINC08718757	C[C@H](C[NH2+]Cc1cn(nc1c1cccnc1)c1ccccc1)O	0
ZINC08725303	Cn1cc[nH+]c1[C@](C(=C)C#N)(C(F)(F)F)O	0
ZINC08725305	C=CCn1cc[nH+]c1[C@](C(=C)C#N)(C(F)(F)F)O	0
ZINC08733731	c1ccc(c(c1)[C@@H]1c2c(=O)[nH]cnc2OC(=C1C#N)N)F	0
ZINC08743524	Cc1ccc(o1)/C=C\1/C(=NC(=O)N(C1=O)c1ccc(cc1)F)O	0
ZINC08743538	C[NH+](C)CCN1[C@@H](/C(=C(/c2ccco2)\O)/C(=O)C1=O)c1cccs1	0
ZINC08744060	c1cc(cnc1)[C@@H]1C(=C(C(=O)N1CCO)[O-])C(=O)c1ccco1	0
ZINC08744830	COc1ccc(cc1)c1nnc(o1)S[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC08751758	C[C@@H](C(=O)NC1CC1)N1CCC(=CC1)c1ccccc1	0
ZINC08757189	c1cc(oc1)C(=O)Nc1ccc(cc1)OCC(=O)N1CCCCC1	0
ZINC08766220	Cc1nnc(s1)/N=C/1\N(C(=O)/C(=C\c2ccc(o2)Br)/S1)CC=C	0
ZINC08768414	CC(=O)N1[C@@H](C/C(=C/2\C(=O)N=C([O-])N(C2=O)C)/N1)c1ccc(cc1)Cl	0
ZINC08768440	c1ccc(c(c1)N1C(=O)/C(=C\c2ccc(c(c2)Cl)O)/C(=O)N=C1S)F	0
ZINC08768601	CCC(=O)N1CCCc2c1ccc(c2)NC(=O)c1cccc(c1)F	0
ZINC08769344	c1nc2c3c4c(c(N5CCOCC5)[nH+]c3sc2c(n1)O)CCCC4	0
ZINC08771345	c1ccc(c(c1)OC[C@@H](Cn1cnc2ccc(cc2c1=O)Cl)O)F	1
ZINC08777090	Cc1c2c(nc3n(c2=O)CCCCC3)sc1C(=O)N[C@@H](C)C1CC1	0
ZINC08783016	c1cc(ccc1[C@@H]1c2ccsc2[C@@H]2CCCC[C@@H]2O1)F	0
ZINC08787289	CC(=C)Cn1c2ccccc2nc1c1ccc(cc1)F	0
ZINC08791923	c1[nH]c2c(n1)c(ncn2)N1CCC[C@@H](C1)C(=O)NCCCO	0
ZINC08829119	Cc1cccc(c1O)C(=O)NNC1=C(CCC1)C(=O)C(F)(F)F	0
ZINC08842914	c1cc(cc(c1)C(F)(F)F)CC(=O)N/N=C/c1cc(c(cc1O)O)Br	1
ZINC08851533	c1cc(ccc1C#N)NC(=O)C1=NN(C(=O)CC1)[C@H]1CCS(=O)(=O)C1	0
ZINC08855412	c1cc2c(cc1c1c(n3cc(cc(c3[nH+]1)Cl)C(F)(F)F)Br)OCO2	0
ZINC08860446	C(CC/C=C\C[C@@H](/C=C/C=C\C/C=C\CCCC(=O)[O-])O)CCO	0
ZINC08861945	c1ccc(c(c1)C[n+]1ccc(cc1)[C@H]([C@@H]1Cn2cccc2C1=O)O)Br	0
ZINC08864668	c1cc(c2c(c1)sc(n2)NS(=O)(=O)c1ccc(cc1)Cl)F	0
ZINC08867134	Cc1ccc(cc1)S(=O)(=O)/N=c\1/n(c2c(cc(cc2s1)F)F)CC=C	0
ZINC08870909	Cc1c(c(c2ccc(cc2n1)C(F)(F)F)O)C[NH+]1CCOCC1	1
ZINC08895079	c1cc2c(cc1Cl)sc(c2Cl)C(=O)NC(=S)Nc1ccc(cc1F)Br	0
ZINC08916114	CC1=C(C(=O)N([C@H]1O)[C@H](C)CCc1ccccc1)C	0
ZINC08916530	CCCOc1cccc(c1)[C@@H]1c2ccc(cc2OC(=C1C#N)N)O	0
ZINC08939715	c1cc2c(cc1F)ncn(c2=O)C[C@H](COc1cc(ccc1Cl)Cl)O	1
ZINC08946119	c1cc(ccc1/C=C/C(=O)N[C@@H]1CC[C@H](CC1)O)F	0
ZINC08973253	c1ccc(c(c1)CSC1=NC(=C[C@H]([C@H]1C#N)c1cccs1)O)Cl	0
ZINC08973460	Cc1ccc(cc1)[C@H]1[C@@H](C(=O)NC(=C1C#N)SCC=C)C(=O)OC	0
ZINC08982925	c1ccn2c(c1)nnc2CNC(=O)/C=C/c1ccc(cc1)F	0
ZINC08983558	C(CSC(=C(F)F)F)O	0
ZINC08990406	Cc1c2ccc(cc2oc(=O)c1CC(=O)N[C@H]1CS(=O)(=O)C[C@H]1O)O	0
ZINC08992527	C=CCn1nc(nn1)NC(=O)c1cc2ccccc2o1	0
ZINC08994178	c1ccc(cc1)CN1C(=O)/C(=C\C=C\c2ccco2)/C(=NC1=O)O	0
ZINC08994336	CC1=NC(=C[C@H]([C@@H]1C(=O)OC)C(=O)Nc1cccc(c1)C(F)(F)F)O	0
ZINC08994583	c1cc(oc1)/C=C/C=C/1\C(=NC(=O)NC1=O)[O-]	0
ZINC08995691	Cn1cccc1/C=C\1/C(=NC(=O)N(C1=O)c1ccc(cc1)F)O	0
ZINC08996121	COC(=O)C1=C(N=C([C@H]([C@H]1c1ccccc1Cl)C#N)SC)O	0
ZINC08999241	Cc1ccc2c(c1)s/c(=N\C(=O)c1ccccc1F)/n2CC=C	0
ZINC09010343	c1cc(cnc1)/C=C\c1[nH]c(=O)c(c(n1)O)[N+](=O)[O-]	0
ZINC09012813	CCN(CC)C(=O)CSC1=NC(=C[C@H]([C@H]1C#N)c1ccc(cc1)F)O	0
ZINC09042214	COC(=O)/C=C\1/C(=N/C(=N/C(=O)c2ccccc2F)/S1)O	0
ZINC09042967	C=CCN1C(=O)/C(=C\C=C\c2ccco2)/C(=NC1=O)O	0
ZINC09046190	c1ccc(c(c1)N1C(=O)/C(=C\c2ccc(cc2)Cl)/C(=NC1=O)O)F	0
ZINC09049581	c1ccc(c(c1)/C=C\1/C(=O)N(C(=O)S1)CC(=O)N[C@@H]1CSC[C@@H]1O)F	0
ZINC09058811	c1ccc2=[NH+]C(=O)/C(=C(/NCc3cccc(c3)F)\O)/C(=c2c1)[O-]	0
ZINC09059653	c1ccc(cc1)CN/C=C/1\C(=O)c2ccccc2O[C@]1(C(F)(F)F)O	0
ZINC09062004	CCOc1cc(c(cc1S(=O)(=O)n1cc(nc1)C)C)C	0
ZINC09064189	CC(=O)NC(=S)Nc1ccc(c(c1)c1nc2ccccc2o1)O	0
ZINC09087620	Cn1cc(c2c1cccc2)/C=C\1/C(=O)N(C(=N1)O)c1cccc(c1)Cl	0
ZINC09089347	CCCCCCSC1=NC(=C[C@H]([C@H]1C#N)c1ccc(cc1)F)O	0
ZINC09110701	c1cc(ccc1NC(=O)[C@@H]1C=C(N=C2[C@H]1C(=O)CCC2)O)F	0
ZINC09112151	CSc1ccc(cc1)/C=C/C(=O)Nc1cccc(c1)C(=O)N	0
ZINC09115560	CC(=O)C[C@@](c1n(cc[nH+]1)CC=C)(C(F)(F)F)O	0
ZINC09140410	c1cc(c(cc1S(=O)(=O)N1CCCC1)/N=C\c1cc(ccc1O)Br)Cl	0
ZINC09187767	c1cc(oc1)/C=C\1/C(=O)N(C(=O)S1)CC(=O)NCCCn1cc[nH+]c1	0
ZINC09232310	COc1ccc(cc1O)/C=C/1\C(=O)N(C(=S)S1)c1ccc(c(c1)Cl)F	0
ZINC09233098	c1cc(c(c(c1)Cl)CN1C(=O)/C(=C\c2ccc(c(c2)Br)O)/SC1=O)F	0
ZINC09233613	c1ccc(c(c1)CN1C(=O)/C(=C\c2ccc(c(c2)Br)O)/SC1=O)C#N	0
ZINC09233982	c1ccc(c(c1)CN1C(=O)/C(=C\c2ccc(cc2)C#N)/SC1=O)Br	0
ZINC09259120	COc1cc(c(c(c1O)Br)Br)/C=C(\C#N)/C(=O)Nc1ccccc1F	0
ZINC09259155	c1cc(ccc1/C(=C/c1cc(c(o1)Sc1ccc(cc1)Cl)Br)/C#N)F	0
ZINC09272500	COCCN1[C@@H](C(=C(O)c2ccco2)C(=O)C1=O)c1ccc(cc1)I	0
ZINC09287919	CCCCNC(=O)c1c(nc2n(c1=O)c(cs2)C)O	0
ZINC09289494	CC(C)c1ccc(cc1)N1C(=O)C(=Cc2ccc[nH]2)C(=NC1=S)[O-]	0
ZINC09295532	COc1cc(cc(c1O)Br)/C=C/c1[nH]c(=O)c(c(n1)[O-])[N+](=O)[O-]	0
ZINC09296656	CCOc1cc(cc(c1O)Br)/C=C/1\C(=O)N/C(=N\c2ccccc2)/S1	0
ZINC09306445	C=CCn1c2=NC(=O)[C@@](c2c([O-])[nH]c1=S)(C(F)(F)F)O	0
ZINC09306529	Cc1c(c(n2c(n1)nc(n2)CC(=O)Nc1ccc(cc1)F)C)CC=C	0
ZINC09311116	c1cc(cc(c1)Br)NC(=O)/C(=C/c1cc(c(c(c1)Cl)O)Cl)/C#N	0
ZINC09315302	Cc1ccc(c(c1)NC(=O)c1cc(ccc1C)F)OC	0
ZINC09322518	c1cc(ccc1/C=C/C(=O)c1ccc(c(c1)F)N1CCOCC1)O	0
ZINC09323692	c1c(cc(c(c1/C=C/1\C(=O)N(C(=O)S1)CC(=O)[O-])O)I)Br	0
ZINC09328577	CCCCN1C(=O)[C@H](/C(=[NH+]/CCO)/CC)C(=NC1=O)O	0
ZINC09337757	C[C@@H]([C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)[NH2+]CC(=O)Nc1ccccc1OC	0
ZINC09341556	CN1C(=O)/C(=C/c2c[nH]c3c2cc(cc3)O)/C(=NC1=O)[O-]	0
ZINC09357111	CCCCCC/N=C(/[C@@H]1C(=NC(=O)N(C1=O)CC=C)O)\CC	0
ZINC09358671	CCCCCCN1C(=O)[C@H](/C=N/[C@H]2CCCC[C@H]2[NH3+])C(=NC1=O)O	0
ZINC09363958	CC(C)[C@@H](C(=O)OC)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC09364122	c1cc(c(cc1C(=O)Cn1cnc2ccsc2c1=O)F)F	0
ZINC09367881	C[C@@H](c1ccco1)NC(=O)CSc1nncn1c1ccccc1F	0
ZINC09374647	CCCCSC1=NC(=C([C@H]([C@@H]1C#N)c1ccccc1OC)C#N)O	0
ZINC09423681	Cc1cc(c2cc(ccc2n1)F)SC[C@H](C(=O)[O-])NC(=O)C	0
ZINC09423917	CC(C)CC(=O)N[C@]1(C(=O)N(C(=N1)O)Cc1cccnc1)C(F)(F)F	1
ZINC09429235	c1cc(oc1)/C=C\1/C(=O)N(C(=O)S1)CCC(=O)N[C@@H]1CS(=O)(=O)C=C1	0
ZINC09435096	c1ccc(cc1)C(=O)/C=C(\C(/C(=C\C(=O)c1ccccc1)/O)(F)F)/O	0
ZINC09436773	CCCCCC/[NH+]=C(/[C@H]1C(=NC(=O)N(C1=O)c1ccc(cc1)C)O)\C	0
ZINC09447786	c1ccc2c(c1)NC(=O)[C@H](S2)CC(=O)NCc1ccc(cc1)F	0
ZINC09450109	C[C@@]1(C(=O)N(C(=O)N1)Cc1ccccc1)c1ccco1	0
ZINC09458199	c1cc(oc1)[C@@](CC(=O)[O-])(C(F)(F)F)O	1
ZINC09471986	c1ccc(cc1)/C=C/C(=O)Nc1ccc2c(c1)scn2	0
ZINC09476578	CC(C)Cc1c(nc2n(c1=O)CCS2)O	0
ZINC09483192	c1cc(oc1)/C=C/C(=O)Nc1nc2c(s1)CCC2	0
ZINC09500898	C[C@H](C(=O)N(C)Cc1ccccc1)Sc1n[nH]/c(=C/2\C=CC=N2)/o1	0
ZINC09508599	c1cc(c(cc1NC(=O)COc1ccc(cc1CO)Br)C(F)(F)F)Cl	1
ZINC09513672	CN(C)C(=O)[C@H](c1ccccc1)Sc1ncc(o1)c1ccc(cc1)Cl	0
ZINC09533794	Cc1c(c(on1)C)CC(=O)N(C)Cc1cc(ccc1OC)Br	0
ZINC09553662	Cc1ccc(c(c1)F)N[C@H]1C(=C(C(=O)N1CCC(C)C)C)C	0
ZINC09562130	CCCc1cc(=O)[nH]c(n1)SCC(=O)Nc1ccc(cc1)SC(F)F	0
ZINC09579402	COc1cc(ccc1O)/C=C\1/C(=O)N(C(=S)N1)C[C@H]1CCCO1	0
ZINC09583899	c1cc(ccc1/C=C(\C#N)/S(=O)(=O)c1cc(ccc1Br)Br)O	0
ZINC09602204	COc1cc(ccc1O)/C=C\1/C(=O)N(C(=S)N1)c1ccccc1F	0
ZINC09614840	c1cc(c(cc1Cl)N[C@@H]1CS(=O)(=O)C=C1)O	0
ZINC09638720	C[C@@H]1CCCCN1C(=O)c1ccc(cc1)/C=C\1/C(=O)NC(=O)S1	0
ZINC09659339	COCc1cc(nc(n1)NC(=[NH2+])Nc1ccc(cc1)F)O	1
ZINC09671424	c1cc(c(cc1NC(=O)C1CCN(CC1)c1nccs1)C(F)(F)F)Br	0
ZINC09750116	COc1ccc(cc1F)CC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC09763411	CCOc1cc(cc(c1O)I)/C=C/1\C(=O)N(C(=O)S1)CC(=O)[O-]	0
ZINC09805493	c1cc(c(cc1/C=C\1/C(=O)N(C(=O)S1)Cc1ccc(cc1Cl)F)I)O	0
ZINC09818118	CCN(CC)C(=O)Cc1csc(n1)NC(=O)/C=C/c1ccccc1	0
ZINC09822910	CCCCOc1ccc(cc1)C(=O)Nc1ccccc1OCC(=C)C	0
ZINC09832610	CC(C)c1ccc2c(c1)s/c(=N/C(=O)c1ccc(cc1)[N+](=O)[O-])/n2C	0
ZINC09853625	c1cc(sc1)S(=O)(=O)NC1CCN(CC1)C(=O)c1ccc(c(c1)Cl)Cl	0
ZINC09855493	C[C@@H](c1nc2ccccc2n1C(F)F)NC(=O)c1ccc(nc1)O	1
ZINC09862563	CCOC(=O)C1=C(NC(=O)N[C@H]1c1ccccc1)CO	0
ZINC09877459	CC(=C)COc1ccccc1C(=O)Nc1ccc(cc1)F	0
ZINC09879980	CCCc1c(c(n2c(n1)ncn2)O)N	0
ZINC09970799	C=CCOC[C@@H](C[NH+]1CCN(CC1)c1cccc(c1)C(F)(F)F)O	0
ZINC09970800	C=CCOC[C@H](C[NH+]1CCN(CC1)c1cccc(c1)C(F)(F)F)O	0
ZINC09983328	C[C@@H](CNC(=O)C(=O)Nc1ccc(cc1)C(F)(F)F)O	1
ZINC10019811	C=CCSc1n(c(c[nH+]1)CO)Cc1ccc(cc1)F	0
ZINC10031688	Cc1ccc(cc1C(=O)OCC(=O)NC(=O)NCc1ccco1)F	0
ZINC10031800	COc1ccc(cc1NC(=O)/C=C/c1cc(cc2c1OCOC2)F)Cl	0
ZINC10100059	c1ccnc(c1)CCn1cnc2ccc(cc2c1=O)Br	0
ZINC10124584	CCCn1c(=O)[nH]nc1SC[C@@H](COc1ccc2ccccc2c1)O	0
ZINC10149795	CCc1c(sc(c1C(=O)N)NC(=S)NC(=O)c1ccc(o1)Br)C	0
ZINC10156454	CCOC(=O)/C(=C\Nc1ccc(cc1)OCCc1ccccc1)/C#N	0
ZINC10157140	CC1=C([C@H](n2c(ncn2)N1)c1ccncc1)C(=O)N1CC[N@@H+](CC1)C	0
ZINC10220000	Cc1ccc(c(c1)F)NC(=O)c1ccccc1F	0
ZINC10283230	COCCOC(=O)c1cccc(c1)OC(=O)/C=C/c1cccs1	0
ZINC10287098	CN(C)S(=O)(=O)c1ccc(cc1)C(=O)N1CCC[C@@H](C1)C(F)(F)F	0
ZINC10339541	Cc1nc2n(n1)[C@H](C1=C(N2)C[C@H](CC1=O)C)c1ccco1	0
ZINC10367231	Cc1ccccc1NC(=O)c1ccc(cc1)C[NH+]1CCCC1	0
ZINC10402809	C=CCNC(=S)NC(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC10434195	c1cc(cc(c1)F)NC(=O)C[C@@H](C(=O)[O-])[NH2+]Cc1ccco1	0
ZINC10434540	c1cc(cc(c1)C(F)(F)F)c1ccc(o1)C[NH2+]CC1CC[NH2+]CC1	0
ZINC10435643	c1cc(ccc1C[NH2+]CCOCCO)OCc1ccc(cc1)Cl	0
ZINC10452435	CC(C)c1ccc(cc1)C(=O)NC(=S)NCC=C	0
ZINC10457595	Cc1cc(c(c(c1)C)NC(=O)CCc1ccccc1Cl)C	0
ZINC10553267	CC(C)[C@@H](C(=O)Nc1ncc(s1)Cc1ccc(cc1)F)NC(=O)C	0
ZINC10642083	Cc1nc(cs1)/C=C/C(=O)NN(c1ccccc1)c1ccccc1	0
ZINC10646800	c1ccc(cc1)SCC(=O)Nc1ccc(cc1C(F)(F)F)Cl	0
ZINC10698455	Cc1ccc(cc1)CC(=O)/N=c\1/n(c2ccc(cc2s1)C)CC=C	0
ZINC10889814	CC(C)(C)OC(=O)NNC(=O)c1ccc(cc1)SC(F)F	0
ZINC11027339	Cc1cc(c2cc(ccc2n1)Br)NC(=O)c1cccnc1	0
ZINC11028162	Cc1ccc(cc1NC(=O)COc1ccc(cc1Cl)F)[N+](=O)[O-]	0
ZINC11071725	Cc1ccccc1C(=O)N1CCC(=CC1)c1c[nH]c2c1cccc2	0
ZINC11154586	c1cc(sc1)n1c(=O)n(nn1)CC(=O)NCCC1=CCCCC1	0
ZINC11164750	c1ccc(cc1)n1cc(cn1)CCNC(=O)c1ccc(c(c1)F)F	0
ZINC11241925	c1cc(ccc1[C@H](C(=O)NC1CC1)SC1CCCC1)F	0
ZINC11284933	c1ccc(cc1)C(=O)/C=C/c1cccc(c1)NC(=O)C(F)(F)F	0
ZINC11298626	c1cc(cc(c1)NC(=O)C(F)(F)F)/C=C/C(=O)c1cccc(c1)O	0
ZINC11334605	c1ccc(c(c1)/C=C/C(=O)c1cccc(c1)N1CCOCC1)F	0
ZINC11335382	COc1cc(cc(c1O)OC)/C=C/C(=O)c1ccc(c(c1)Br)F	0
ZINC11430209	CC(=O)N[C@H](CC(=O)NCc1ccc(cc1Cl)Cl)c1cccs1	0
ZINC11462494	COc1ccc(c(c1)OC)NC(=O)/C=C/c1ccccc1OC(F)F	0
ZINC11516144	c1cc(sc1)CCNC(=S)NNC(=O)COc1ccc(cc1)F	0
ZINC11536060	C1CC1/C(=C(/C(=O)C(F)(F)F)\Cl)/O	0
ZINC11566145	COc1cc(c(cc1Cl)S(=O)(=O)NCC=C)Cl	0
ZINC11592674	C[C@@]12CCC(=O)C=C1CC[C@@H]1[C@@]2([C@H](C[C@]2([C@@H]1CC[C@]2(C)O)C)O)F	0
ZINC11601796	Cc1csc(=O)n1CC(=O)Nc1cc(c(cc1OC)OC)Cl	0
ZINC11614145	CCCNS(=O)(=O)c1cc(ccc1OCCC)Br	0
ZINC11635928	C[C@H]1C(=O)N(C(=S)S1)CCC(=O)Nc1ccccc1F	0
ZINC11640029	c1ccc(c(c1)NC1=NC(=O)/C(=C\c2ccc(cc2)F)/S1)O	0
ZINC11642022	CC(=O)NCCNC(=O)N[C@H]1CCSc2c1cc(cc2)F	0
ZINC11695072	Cc1c(nc(s1)NC(=O)c1ccnn1C)c1ccc(cc1)OC	0
ZINC11713204	CC(=CC(=O)N1CCC(CC1)n1c(ccn1)NC(=O)C1CC1)C	0
ZINC11774762	Cc1c(nc(o1)c1ccc(cc1)F)C[N@H+](CCO)Cc1cccs1	1
ZINC11802858	Cc1cccc(c1)[C@H](C[NH3+])O	0
ZINC11816937	Cc1cc(ccc1NC(=O)CC[C@@H]1CCC[N@@H+](C1)Cc1cccs1)F	0
ZINC11818430	C[N@@H+](CCO)Cc1c[nH+]c(n1C[C@H]1CCCO1)S(=O)(=O)CC1CC1	0
ZINC11847357	Cn1c2c3ccccc3ccc2s/c/1=N/C(=O)c1ccc(o1)[N+](=O)[O-]	0
ZINC11848562	Cn1ccnc1[C@@H](c1ccc(cc1)O)[NH3+]	0
ZINC11859142	c1ccc(cc1)[C@@H]1[C@@H]([C@](NC(=O)N1)(C(F)(F)F)O)C(=O)c1cccs1	1
ZINC11865212	Cc1cc(c2c(c1)O/C(=C\c1ccc(cc1)F)/C2=O)O	0
ZINC11901141	C=CCNC(=O)C(=O)NCC[NH+]1CCN(CC1)c1ccc(cc1)F	0
ZINC11906982	COc1cc2c(cc1OC)n(cn2)c1cc(c(s1)C(=O)OC)O	0
ZINC11913941	Cc1cc(ccc1Cl)OCC(=O)Nc1nc(ns1)c1ccc(cc1)F	0
ZINC11917446	CC[C@@H](C(=O)Nc1c2c(no1)CCCC2)Oc1ccccc1F	0
ZINC11949569	CC1(Cc2c(cnn2c2ccc(cc2)F)[C@@H](C1)[NH2+]CC(C)(C)CO)C	1
ZINC11956621	COCCCNC(=O)C[NH3+]	0
ZINC11978416	c1ccc(c(c1)C[C@@H](C[NH3+])CO)F	1
ZINC11990589	Cc1c(nc(nn1)O)SCC(=O)Nc1ccccc1F	1
ZINC11999481	CC(=C)C[NH2+]C[C@]1(CCCN(C1=O)Cc1cccc(c1F)F)O	0
ZINC12030022	CC(=CC[NH2+][C@H]1CC(=O)N(C1)Cc1ccccc1C(F)(F)F)C	0
ZINC12086315	c1ccc2c(c1)C(=O)N[C@]1(N2)C[C@H]2CC[C@@H]1N2C(=O)c1ccncc1	0
ZINC12115034	c1cc(ccc1F)S(=O)(=O)N1CC=C[C@@H]1C(=O)NC1CCCCC1	0
ZINC12133092	CN1C(=O)C[C@H]([C@@]21CC[N@@H+](CC2)Cc1ccco1)C(=O)OC	0
ZINC12139598	c1cc(ccc1N)OS(=O)(=O)C1=CCS(=O)(=O)C1	0
ZINC12143316	Cc1c(scn1)C(=O)N1C[C@@H]([C@H](C1)C(=O)OC)c1ccc(cc1)F	0
ZINC12145132	Cc1cc2c(o1)c1cnn(c(=O)c1n2CC=C)[C@H](C)C(=O)N	0
ZINC12147570	Cc1ccc(cc1)[C@]1(CC[N@@H+](CC1)CCNC(=O)c1cc[nH]n1)O	0
ZINC12151073	CC(C)Cc1cn[nH]c1[C@H]1CCC[N@H+](C1)Cc1ccc(cc1)O	0
ZINC12183015	c1ccc2c(c1)c1nn(c(=O)n1cn2)CC(=O)N1CCCCC1	0
ZINC12185848	Cc1cc(no1)[C@H]1CCCCC[N@@H+]1Cc1ccc(cc1O)OC	0
ZINC12187989	c1ccc2c(c1)C=C[C@@]1(O2)CC[N@@H+](CC1)C[C@@H](c1ccc(cc1)F)O	0
ZINC12188830	Cc1c(cn(n1)C=C)C[N@@H+]1CCC[C@](CC1)(c1ccc(cc1)F)O	0
ZINC12188838	Cc1c(cnn1C=C)C[N@@H+]1CCC[C@](CC1)(c1ccc(cc1)F)O	0
ZINC12190867	c1ccc(cc1)c1ccc(c(c1)C[N@H+]1CCC[C@H](C1)O)O	0
ZINC12202425	CC(=CC[N@@H+]1CC[C@@]2(C1)CCC[N@@H+](C2)Cc1cccc(c1F)F)C	0
ZINC12203541	C=CC[NH2+]C[C@]1(CCCN(C1=O)Cc1ccc(c(c1)F)F)O	0
ZINC12210211	CC(=C)C[N@@H+](C)C[C@@]1(CCCN(C1=O)Cc1ccc(cc1)F)O	0
ZINC12219389	C=CCNc1ncc(c(n1)c1ccc(cc1)F)c1[nH]ccn1	0
ZINC12223517	C[C@@H]1CC[N@H+](CC1)[C@@H](C)CNC(=O)Nc1ccc(cc1)C(F)(F)F	0
ZINC12230789	COc1ccc(cc1OC)NC(=O)Cn1cc(c(=O)cc1CO)OC	0
ZINC12232572	CC(C)Cn1c2c(n(c(=O)n(c2=O)C)C)[nH+]c1NC[C@H](C)O	0
ZINC12246774	COC(=O)[C@@H]1CC(=O)N([C@@]21CC[N@H+](CC2)Cc1ccncc1)CC=C	0
ZINC12293202	c1cc(ccc1[C@@]1(C[C@@H]2CC[C@H](C1)[N@H+]2CC1=CCCOC1)O)F	0
ZINC12297883	c1ccc(c(c1)C[C@@]1(CCCN(C1)C(=O)C1=CCCCC1)CO)F	0
ZINC12313635	Cn1c2ccc(cc2s/c/1=N\C(=O)Cc1ccc(cc1)S(=O)(=O)C)F	0
ZINC12326345	Cc1ccc(cc1)[C@]1(CC[N@@H+](CC1)CCNC(=O)c1cccs1)O	0
ZINC12339257	COc1cc(cc(c1O)Br)/C=C(/C#N)\C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC12339258	CCO/C=C\1/C(=NN(C1=O)c1cccc(c1)Cl)C	0
ZINC12339329	c1cc(ccc1/C=C\1/C(=O)NC(=O)N1)OC(=O)c1ccc(cc1Cl)Cl	0
ZINC12340071	C[NH+](C)/C=C\C(=N)SCc1c(cccc1Cl)F	0
ZINC12342091	CC1=CC(=O)[C@]2([C@H]3CC[C@@H]4CC(=O)CC[C@]4(C3=CC[C@@H]2S1(=O)=O)C)C	0
ZINC12343680	C=CCN1C(=O)/C(=C\c2ccc(cc2)C(=O)[O-])/SC1=O	0
ZINC12343822	C=CCNS(=O)(=O)c1ccc(cc1)C(=O)Nc1ccccc1F	0
ZINC12345859	C[C@H](CN1CC2=C(C1=O)[C@H](NC(=O)N2)c1ccc(cc1)F)O	0
ZINC12345865	C[C@@H](CN1CC2=C(C1=O)[C@H](NC(=O)N2)c1ccc(cc1)F)O	0
ZINC12346026	COC(=O)C(=C)[C@@H](c1cccnc1)O	0
ZINC12347842	CC1(CC2=C([C@H](c3c([nH]nc3O)N2)c2cccs2)C(=O)C1)C	0
ZINC12348652	c1cscc1[C@H]1c2c([nH]nc2O)NC2=C1C(=O)CCC2	0
ZINC12351333	C=CC[N@H+](C[C@H](C(F)(F)F)O)C[C@@H](C(F)(F)F)[O-]	0
ZINC12358521	CCCCC[C@@H](/C=C/[C@H]1[C@@H](C[C@H]2[C@@H]1C/C(=C\CCCC(=O)[O-])/C2)O)O	0
ZINC12358810	C[C@]1([C@H](O[C@@]([C@]([C@]1(C)O)(C)O)(C)O)CO)O	0
ZINC12359223	COC(=O)C(Cc1ccc(c(c1)F)F)C(=O)OC	0
ZINC12360069	c1ccc2c(c1)nc(c(=O)o2)/C=C(/C=C/c1ccc(cc1)F)\O	0
ZINC12362308	C/C(=N\NC(=O)CNC(=O)c1cccc(c1)F)/c1ccc(cc1)F	0
ZINC12363663	C=CCc1cccc(c1O)/C=N\NC(=O)Cc1cccs1	0
ZINC12364165	c1cc(ccc1/C(=C\c1cc(c(c(c1)Cl)OCC(=O)[O-])Cl)/C#N)Cl	0
ZINC12366731	c1cc(ccc1/C(=C\1/C=C/C(=N\O)/C(=C1)Cl)/C#N)Cl	0
ZINC12366948	c1cc(sc1)S(=O)(=O)/C(=N\OC(=O)c1ccc(cc1)C(F)(F)F)/C#N	0
ZINC12368054	Cc1cc(c(c(c1)C)OC(=O)/C=C\c1cccs1)C	0
ZINC12368123	CCOC(=O)/C(=C\1/N([C@](CS1)(C)O)c1c(cccc1F)F)/C#N	0
ZINC12373146	C=CCC(=O)N1CCC[C@](C1)(Cc1ccc(cc1F)F)CO	0
ZINC12373778	c1cc(c(cc1F)F)C[C@]1(CCCN(C1)C(=O)C1=CCCCC1)CO	0
ZINC12374826	c1cc(cnc1)COc1ccc2c(c1)c1c(o2)CCCC1	0
ZINC12377578	CC(=O)[C@H]1[C@@H](NC(=O)N[C@]1(C(F)(F)F)O)c1ccc2c(c1)cccn2	1
ZINC12379308	C/C(=C\1/[C@@H]([C@H]([C@@](CC1=O)(C)O)C(=O)C)c1ccc(cc1)F)/[O-]	0
ZINC12383126	CC(C)c1ccccc1OC/C=C/C[NH2+]CC=C	0
ZINC12394374	C1C/C(=C(\O)/C(F)(F)F)/C(=O)C1	0
ZINC12395221	Cn1cc(cn1)C[NH2+]Cc1cccc(c1F)F	0
ZINC12397848	CCCn1c(c2c(cc(=O)[nH]c2n1)C(F)F)C	0
ZINC12404789	Cc1c(c2ccccc2[nH]1)/C=C/C(=O)C(F)(F)F	0
ZINC12405969	c1ccc(c(c1)C(=O)Nc1ccc(cc1)C(=O)NC[C@@H]1CCCO1)F	0
ZINC12409040	Cc1ccc(o1)/C=C(/C#N)\C(=O)C(C)(C)C	0
ZINC12414418	Cn1ccnc1[C@@]1([C@@H]2CCC[C@H]1C[N@@H+](C2)Cc1ccc(cc1)OC)O	0
ZINC12417766	C[C@H]1CCCN(C1)C(=O)CSc1nc([O-])c2ccccc2n1	0
ZINC12418934	CC[C@@H](c1nc2ccccc2n1CCCOc1ccccc1Cl)O	0
ZINC12419648	CCCC[C@@H](CC)Cn1c2ccccc2[nH+]c1c1c(non1)N	0
ZINC12421369	CC(C)(C=C)OC[C@@H](CN1CCN(CC1)c1ccccc1)O	0
ZINC12436758	c1ccc(c(c1)/C=C\1/C(=O)N=C(S1)N1CCOCC1)O	0
ZINC12437526	c1cc(ccc1C(=O)NC[C@H]1CCCN(C1)C(=O)C1CCCC1)F	0
ZINC12440742	c1cc(ccc1OCCCS(=O)(=O)N1CCCC1)F	0
ZINC12444593	CCn1ccnc1N1CCN(CC1)C(=O)COc1ccccc1F	0
ZINC12446901	Cc1cc2c(c(=O)[nH]1)C(=O)O/C/2=C\c1c[nH]nc1c1ccc(cc1)F	0
ZINC12469783	CCOc1ccccc1/C=C/1\C(=O)N(/C(=N/c2ccc(cc2)C)/S1)C	0
ZINC12469917	CCOc1cc(cc(c1O)Br)/C=C\1/C(=O)N(C(=S)S1)C1CCCCC1	0
ZINC12485877	c1ccc2c(c1)CCN(C2)[C@H](c1ccc(cc1)F)C(=O)NC1CC1	0
ZINC12493354	CCCC(=O)N(CC[NH+](C)C)c1nc2c(cc(cc2s1)Cl)C	0
ZINC12500617	COc1ccc(cc1OC)/C=C/C(=O)NC(=S)Nc1ccc(cc1)O	0
ZINC12504587	c1ccc(cc1)C(=O)N/N=C/1\c2ccccc2C(=N1)N	0
ZINC12505655	CCOC(=O)C1=CNc2nncn2[C@]1(C(F)(F)F)[O-]	0
ZINC12506379	C[C@@H](c1ccc(cc1)N1CCCCC1)O	0
ZINC12506675	CC(C)(C)OC(=O)N[C@H]([C@H](c1cccc(c1)N)O)C(=O)OC	0
ZINC12520602	c1ccc(cc1)c1c(n2ccsc2n1)NC(=O)[C@H]1CCC=CC1	0
ZINC12526691	c1cc(c(nc1)NC(=O)c1c2c(n(n1)c1ccc(cc1)F)CCC2)O	1
ZINC12527384	CCNc1ccc(cc1NC(=O)[C@@H]1CCC=CC1)S(=O)(=O)N(C)C	0
ZINC12549405	c1ccc(c(c1)CCNC(=O)N1CCN(CC1)c1ccccc1F)F	0
ZINC12554446	CCN(c1ccc(cc1)NC(=O)C[C@@](C)(C(F)(F)F)O)C(C)C	1
ZINC12556603	Cn1ccnc1[C@](C(=C)C(=O)OC)(C(F)(F)F)O	0
ZINC12556604	Cn1ccnc1[C@@](C(=C)C(=O)OC)(C(F)(F)F)O	0
ZINC12558282	C[C@H]1CCc2c(sc3c2c(nc(n3)SCC(=O)N[C@@H](C)COC)N)C1	0
ZINC12565859	c1ccnc(c1)/C(=C/c1c(c(c(c(c1F)F)F)F)F)/C#N	0
ZINC12573861	COc1ccc(cc1C(=O)[C@H]1CCCN(C1)C(=O)NCC=C)F	0
ZINC12586787	C[C@@H]1CCC[C@@H](N1C(=O)COC(=O)c1ccc(cc1)N(C)C)C	0
ZINC12591912	c1cc(c(cc1COC(=O)c1cc(ccc1NCCO)[N+](=O)[O-])Cl)Cl	0
ZINC12593818	C/C=C(\C)/C[N@@H+]1CC[C@](CC1)(CCOc1ccccc1)CO	0
ZINC12597250	C=CC[NH2+]Cc1cc(ccc1OC[C@@H](C[NH+]1CCCCCC1)O)Cl	0
ZINC12600279	c1ccc(cc1)/C(=C\c1nccn1C(F)F)/OC(=O)c1ccccc1	0
ZINC12600750	C[C@@H](C(=O)Nc1cccc(c1)Cl)OC(=O)/C=C/c1ccco1	0
ZINC12614991	Cc1c(cc(o1)/C=C/C(=O)NC(C)(C)C)C(=O)OC	0
ZINC12622046	Cc1cccc(c1)C(=O)N[C@@H]1CCSc2c1cccc2F	0
ZINC12623090	CC(=O)NCCC(=O)N1CCN(CC1)c1ccc(cn1)C(F)(F)F	0
ZINC12627437	c1ccc(cc1)c1cc(n[nH]1)C(=O)NCc1ccccc1OC(F)F	0
ZINC12628500	COC(=O)C(=C)[C@@](c1nccn1CC=C)(C(F)(F)F)O	0
ZINC12628502	COC(=O)C(=C)[C@](c1n(cc[nH+]1)CC=C)(C(F)(F)F)O	0
ZINC12629571	c1ccc(c(c1)CN1C(=O)/C(=C/c2ccc(c(c2)I)O)/SC1=O)F	0
ZINC12634000	c1cc(c(cc1C#N)[N+](=O)[O-])N1CCC[C@H](C1)CO	0
ZINC12635822	CCOc1cc(ccc1O)/C=C\1/C(=O)N(C(=S)S1)[C@@H](C)C(=O)OC	0
ZINC12659452	CCCCC[C@@H](/C=C/[C@H]1CC/C(=N\O)/[C@@H]1CCCCCCC(=O)[O-])F	0
ZINC12661725	CCOC(=O)c1c(n(c[nH+]1)[C@H]1[C@H]2[C@H]([C@H](O1)CO)OC(O2)(C)C)N	0
ZINC12686387	c1cc(ccc1/C=C/1\c2cc(ccc2NC1=O)Cl)OCC(=O)N	0
ZINC12686717	Cc1[nH+]/c(=C(/N=C/2\[NH+]=c3ccccc3=[NH+]2)\O)/[nH]n1c1ccc(cc1)F	0
ZINC12700811	c1cc(c(c(c1NC(=O)CCN1C(=O)[C@@H]2CC=CC[C@H]2C1=O)F)F)F	0
ZINC12703027	c1ccc(cc1)CN(CCO)c1nc(cnn1)c1ccc(cc1)F	1
ZINC12729184	c1ccc2c(c1)c(c[nH]2)C(=O)NNC(=O)[C@H]1CCC=CC1	0
ZINC12730600	CN(Cc1c(cccc1Cl)F)C(=O)c1cccnc1O	1
ZINC12731034	COC(=O)[C@@H](CO)Nc1c2c(noc2ncn1)c1ccc(cc1)F	1
ZINC12731581	c1cc(ccc1CNC(=O)c1ccc(nc1)n1cc[nH+]c1)F	0
ZINC12735929	Cc1c(sc(n1)c1ccc(cc1)O)C(=O)/C=C/c1ccccc1F	0
ZINC12737363	CC[C@@H](C)C(=O)Nc1ccc(c(c1)OC)OC	0
ZINC12749530	CC[C@H](C(=O)Nc1ccccc1O)n1nc(nn1)c1ccc(cc1)Cl	0
ZINC12758725	c1cc(ccc1C1=CC[N@@H+](CC1)C[C@H](COc1ccc(cc1)F)O)O	0
ZINC12768849	CC(=O)N1CCc2c1ccc(c2)NC(=O)CNc1ccc(cc1Cl)F	0
ZINC12777011	c1cc(sc1)c1nc(co1)C/[NH+]=C(/c1ccc(cc1F)F)\O	1
ZINC12781741	c1cc2cn[nH]c2cc1NC(=O)[C@H]1CC=CC[C@@H]1C(=O)[O-]	0
ZINC12790895	CNC(=O)NC(=O)COc1ccccc1C(F)(F)F	0
ZINC12792346	Cc1c(c([nH]c1C(=O)[C@@H](C)N[C@@H](C)c1ccccc1F)C)C(=O)C	0
ZINC12792497	c1cc(sc1)/C=C/c1nc(cs1)c1ccc(cc1)F	0
ZINC12797791	c1cc(ccc1/C=C/C(=O)c1ccc(cc1)O)OC(F)(F)F	0
ZINC12798148	c1ccc(c(c1)/C=C/C(=O)c1ccc(cc1)O)OC(F)(F)F	0
ZINC12805828	Cn1c(c(c(=O)n(c1=O)C)C#N)N[C@H]1CS(=O)(=O)C=C1	0
ZINC12806102	COc1ccccc1/C=C(\C#N)/c1nc(cs1)c1ccc(cc1)F	0
ZINC12807226	Cc1ccc(cc1F)C(=O)Nc1cccc(c1)c1[n-]nnn1	0
ZINC12857994	Cc1nc(cs1)c1ccc(s1)CCNC(=O)c1cc(cc(c1)F)F	0
ZINC12865114	c1cc(c(cc1/C=C(\C#N)/c1nc2cc(ccc2s1)Cl)F)F	0
ZINC12876808	c1ccc(cc1)OCc1ccc(o1)C(=O)NC[C@H]1CCCO1	0
ZINC12885597	Cc1c(sc(n1)c1ccsc1)C(=O)N[C@@H](C)c1cccc(c1)Cl	0
ZINC12887986	c1cc(c(cc1/C=C/C(=O)c1ccc(c(c1)CCCl)O)Br)F	0
ZINC12899204	Cn1c(ncn1)[C@@](C(=C)C(=O)OC)(C(F)(F)F)O	0
ZINC12902585	CC1=C([C@H](NC(=O)N1CC(F)(F)F)c1ccc(cc1)F)C(=O)OC	0
ZINC12917730	C[C@H]1C[C@@H]1c1ccc(o1)/C=C/C(=O)Nc1ccc(cc1)F	0
ZINC12931655	CN(C(=O)/C=C/c1nc2ccccc2s1)OC	0
ZINC12945555	CCCCNC(=O)CNC(=O)Nc1ccccc1OCC	0
ZINC12950040	C[C@H](c1ccccc1)NC(=O)NCCC1=CCCCC1	0
ZINC12951981	CO[C@@]12CC[C@@H](C=C1)c1c2c(c2ncccc2c1[O-])O	0
ZINC12970708	Cc1ccc(cc1)c1c2c(nc3c1c1c(s3)CCC1)[C@@H](CCC2)C	0
ZINC12998359	CN(Cc1c(cccc1Cl)F)C(=O)NC[C@H]1COc2ccccc2O1	0
ZINC12999649	c1cc(ccc1CNC(=O)c1ccc(c(c1)F)F)NC(=O)C1CC1	0
ZINC13002752	c1cc(ccc1C(=O)/C=C/c1ccc(cc1F)F)O	0
ZINC13003681	c1cc(ccc1/C=C(\C#N)/c1nc2cc(ccc2s1)Cl)O	0
ZINC13010665	c1cc(ccc1Nc1c2c(nccn2)nc(n1)NC[C@H]1CCCO1)F	0
ZINC13011057	CCCN1C(=C([C@H](NC1=O)c1ccc(c(c1)F)F)C(=O)OC)C	0
ZINC13011595	c1ccc(c(c1)NC(=O)c1cc(c[nH]1)S(=O)(=O)N1CCCC1)O	0
ZINC13012561	CC(=O)Nc1cccc(c1)NC(=O)[C@H]1CC=CC[C@H]1C(=O)[O-]	0
ZINC13016007	c1ccc(cc1)[C@@H](c1cccs1)Nc1ccc(cn1)[N+](=O)[O-]	0
ZINC13021804	c1cc(ccc1/C=C/C(=O)c1ccc(c(c1)CCCl)O)SC(F)(F)F	0
ZINC13040947	Cc1ccc(cc1)N/C=C(\C#N)/C(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC13058353	Cc1cccc(c1NS(=O)(=O)c1ccc(c(c1)C(F)(F)F)Cl)C	0
ZINC13073734	CCOc1ccc(cc1)C[N@@H+](C)Cn1c(=S)n2cc(cc(c2n1)Cl)Cl	0
ZINC13097144	CCOc1cc(cc(c1O)Cl)/C=C/c1nc(cs1)c1ccc(cc1)F	0
ZINC13098314	C/C=C/C=[N+](\[O-])/[C@H](C)/C(=N/O)/c1ccc(cc1)F	0
ZINC13107977	CC1(CC2=C([C@@H](C3=C(N2)COC3=O)c2ccc(cc2)F)C(=O)C1)C	0
ZINC13124082	c1ccc(c(c1)/C=C/C(=O)NCCCn1ccnc1)Cl	0
ZINC13124254	C1CCC(CC1)N/C=C/1\C=CC(=O)C=C1O	0
ZINC13125776	c1ccc(cc1)/N=C/c1c2ccccc2[nH]c1O	0
ZINC13127061	CC1=C([C@@H](n2c(=N1)[n-]cn2)c1ccc(cc1)F)C(=O)OCCOC	0
ZINC13127500	COc1ccc(cc1OC)c1cc(n[nH]1)c1cc(ccc1O)F	1
ZINC13129979	C/C(=N/O)/c1ccccc1C(=O)[O-]	0
ZINC13131038	C1CN(CCN1CCO)/C(=c\1/c(no[nH]1)N)/[NH+]=O	0
ZINC13131152	c1ccc(cc1)[C@H]1C=C([NH+]=c2n1[nH]c(n2)CCCO)c1ccccc1	0
ZINC13135311	c1ccc(c(c1)NC(=O)/C(=C/c1c(cccc1F)F)/C#N)Cl	0
ZINC13135321	c1cc2ccc(nc2c(c1)O)/C=C/c1ccc(c(c1)Br)F	0
ZINC13135328	COc1cc(c(cc1O)/C=C/c1ccc2ccccc2n1)Br	0
ZINC13135547	C[C@H]1C[C@]([C@H](C[N@@H+]1C)C)(C#CC=C)O	0
ZINC13139103	COc1ccc(cc1)Cc1c(=O)nc([nH]n1)Nc1ccc(cc1)Cl	0
ZINC13144093	C[C@H]1CC(=CC[C@@H]1/C=N\NC(=O)N)CCC=C(C)C	0
ZINC13146573	c1ccc(cc1)/C(=N\NC(=O)c1cccs1)/CCC(=O)[O-]	0
ZINC13147310	CC(C)(C)c1ccc(c(c1)NC(=O)[C@@H]1[C@@H]2C[C@H]([C@@H]1C(=O)[O-])C=C2)OC	0
ZINC13147748	c1ccc(c(c1)NC(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)O)OC(F)F	1
ZINC13149301	c1cc(c(c(c1)Cl)/C=C\1/C(=O)N(C(=S)S1)[C@@H]1CCS(=O)(=O)C1)F	0
ZINC13150482	CCOc1ccccc1/C=c\1/c(=O)n2c(s1)nc(n2)c1ccco1	0
ZINC13151284	CCCN1C[C@@]23C=C[C@@H](O2)[C@H]([C@@H]3C1=O)C(=O)[O-]	0
ZINC13154761	CCCc1c2c(on1)C[C@H](C/C/2=N\O)C[C@@H](C)SCC	0
ZINC13196587	c1ccc2c(c1)CCN(C2)S(=O)(=O)c1ccc(c(c1)C(=O)[O-])O	0
ZINC13198307	c1cc(c(cc1S(=O)(=O)Oc1c(c(cc(c1F)F)F)F)C(=O)[O-])O	1
ZINC13216655	COc1ccc(cc1CC#N)C(=O)/C=C/c1ccc(cc1)C(=O)[O-]	0
ZINC13278613	COc1ccc(cc1S(=O)(=O)Nc1cc(cc(c1)F)F)/C=C/C(=O)[O-]	0
ZINC13302949	c1cc(ccc1/C=C(\C#N)/c1nnc2n1CCCCC2)O	0
ZINC13306058	c1[nH]c(=O)c2c(n1)n(c(n2)N1CCOCC1)[C@@H]1[C@H]([C@@H]([C@H](O1)CO)O)O	0
ZINC13306586	C[C@@H]1C[C@H](CC(C1)(C)C)OC[C@H](C[N+]1(CCOCC1)C)O	0
ZINC13322539	C/C(=N\NC(=O)c1cc(cc(c1)O)O)/c1cccc(c1)N	0
ZINC13323320	c1cc(cnc1)NS(=O)(=O)c1cc(ccc1F)F	0
ZINC13326793	CC1=C2C[C@H]3[C@H](CC[C@@]3(C)O)[C@@](C[C@@H]2OC1=O)(C)O	0
ZINC13329911	C[C@H](c1ccc(cc1Cl)Cl)NC(=O)Nc1ccccc1F	0
ZINC13345233	c1cc(ccc1C(=O)/C=C/c1cc2c(cc1Br)OCO2)OCC(=O)[O-]	0
ZINC13345386	Cc1cccc(c1)NS(=O)(=O)c1ccc(c(c1)C(=O)[O-])O	0
ZINC13350080	c1cc(c(cc1Br)/C=C/1\C(=O)N(C(=S)S1)CCCCCC(=O)[O-])O	0
ZINC13371278	c1ccc(cc1)N1C(=O)/C(=C\c2ccc(cc2)F)/NC1=S	0
ZINC13383063	CCCCCc1cc(c2c(c1)OC(C1=C2[C@@H]([C@](CC1)(C)O)O)(C)C)O	0
ZINC13388312	c1cc(ccc1N1C(=O)[C@@H]2[C@H]3C=C[C@@]([C@H]2C1=O)(O3)CO)F	0
ZINC13394624	CCOC(=O)C1=C(NC(=O)/C/1=C/Nc1ccc(cc1)OC)C	0
ZINC13395707	CN1C(=O)/C(=C/Nc2cc(ccc2O)Cl)/C(=N1)C(F)(F)F	0
ZINC13396605	CCOC(=O)c1cn[nH]c1N/C=C(\C#N)/C(=O)OCC	0
ZINC13404161	CC(=O)[C@@H]1[C@H](C(=C(C[C@]1(C)O)[O-])C(=O)C)c1cccc(c1)F	0
ZINC13411767	CC/C=C/C[C@@H]1[C@H](CC[C@@H]1O)CC(=O)[O-]	0
ZINC13439489	c1cc(ccc1CC(=O)[O-])NC(=O)/C=C/c1ccc(cc1)Cl	0
ZINC13459104	C[N@H+]1CCC[C@@H]1C[C@@H](C[C@@H]1CCC[N@H+]1C)O	0
ZINC13459848	CC(=CC[C@@H]1[C@H]([C@@H](c2ccccc2C1=O)O)O)C	0
ZINC13464819	C=C1C2(CCCCC2)N/C(=N\c2cccc(c2)C(F)(F)F)/S1	0
ZINC13465583	c1cc(ccc1NC(=O)[C@H]1[C@H]2C[C@@H]([C@@H]1C(=O)[O-])C=C2)OC(F)(F)F	0
ZINC13466719	Cc1ccc(c(c1)F)NC(=O)[C@H]1CC=CC[C@H]1C(=O)[O-]	0
ZINC13467436	C[C@]12CC[C@H]3[C@@H]([C@H]1CC[C@]2(C)O)CC[C@@H]1[C@@]3(CC(=C)CC1)C	0
ZINC13516175	Cn1c2ccccc2c(c1O)/N=N\C(=[NH2+])[S-]	0
ZINC13521324	CCOc1cc(ccc1O)/C=C\1/C(=N)n2c(=NC1=O)cc(o2)C	0
ZINC13535975	C1[C@@H]2[C@H]1[C@H]1C=C[C@@H]2[C@H]2[C@H]1C(=O)N(C2=O)CCO	0
ZINC13542684	c1cc(ccc1[N+](=O)[O-])O[C@@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)C(=O)[O-])O)O)O	0
ZINC13544154	c1ccc2c(c1)cccc2O[C@@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O	0
ZINC13544396	CCCCC[C@@H](CCC(=O)NNC1=CC(=O)CC(C1)(C)C)O	0
ZINC13547138	COc1cc(cc(c1O)Br)/C=C\1/C(=O)N(C(=S)S1)C[C@@H]1CCCO1	0
ZINC13548423	C1=C[C@@H]2[C@@H](O2)C=C1	0
ZINC13552082	Cc1cc(c(n1c1ccc(cc1)F)C)/C=C/1\C(=O)N=C(NC1=O)[O-]	0
ZINC13554837	c1cc2c(cc1O)C[C@@H](C2)Cc1ccncc1	0
ZINC13561422	Cc1ccc(cc1F)NCc1cc2cc3c(cc2[nH]c1=O)OCCO3	0
ZINC13564507	CC(=O)C1=C(C[C@]([C@@H]([C@@H]1c1ccc(cc1)F)C(=O)C)(C)O)O	0
ZINC13568773	CC(=O)C[C@]1(c2cc(ccc2N(C1=O)CC=C)Br)O	0
ZINC13571098	Cc1cc(=O)[nH]c(c1C#N)SCC(=O)Nc1ccccc1C(=O)OC	0
ZINC13573701	c1ccc(cc1)C1=NOC(=O)/C/1=C\c1ccccc1O	0
ZINC13576615	Cc1ccc(cc1)C(=O)/C=C/1\C(c2ccccc2N1C)(C)C	0
ZINC13581058	CC(C)CCNC(=O)CN(C)S(=O)(=O)c1cc(ccc1OC)F	0
ZINC13590514	c1c(cc2c3c1[C@@H]1C=CC[C@@H]1CN3[C@H]([C@@H]1[C@@H]2C=CC1)C(=O)[O-])Cl	0
ZINC13602638	COc1ccc(cc1O)/C=C\1/C(=O)N(C(=S)S1)c1cccc(c1)F	0
ZINC13602677	c1ccc(c(c1)/C=C\1/C(=O)N(C(=S)S1)C1CCCCC1)O	0
ZINC13617579	CC(=O)C1=C(C[C@]([C@@H]([C@H]1c1ccccc1F)C(=O)C)(C)O)O	0
ZINC13618907	c1cc(ccc1/C=C\1/C(=O)N(C(=S)S1)c1ccc2c(c1)OCO2)F	0
ZINC13625343	CC(C)c1ccc(cc1)C(=O)Nc1ccc(cc1)C(=O)N(C)C	0
ZINC13628737	C=CCn1c2c(cc(cc2s/c/1=N\C(=O)C1CC1)F)F	0
ZINC13635063	c1cc2c(cc1F)c1ncn(c(=O)c1[nH]2)CCC1=CCCCC1	0
ZINC13636980	c1cc(ccc1[C@@H]1[C@@H]2CC=C[C@@H]2c2c(ccc(c2N1)F)[N+](=O)[O-])O	0
ZINC13637277	c1cc2c(c(c1)F)N[C@@H]([C@@H]1[C@@H]2C=CC1)c1ccc(cc1)O	0
ZINC13637847	CNC(=O)c1cccc2c1N[C@H]([C@@H]1[C@@H]2C=CC1)c1ccc(cc1)O	0
ZINC13638383	c1cc(ccc1[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)O)Br	0
ZINC13638666	Cc1cccc(c1O)C(=O)NNC1=CC(CC(=C1)O)(C)C	0
ZINC13638709	C=CCS/C(=[NH+]\N=C\c1cc(cc(c1O)[N+](=O)[O-])Br)/N	0
ZINC13639551	c1cc(c(cc1O)O)[C@@H]1[C@H]2CC=C[C@@H]2c2cc(cc(c2N1)Cl)Cl	0
ZINC13639690	c1cc(c(cc1O)O)[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)S(=O)(=O)N	0
ZINC13639749	Cc1cc(c2c(c1)N[C@H]([C@H]1[C@@H]2C=CC1)c1ccc(cc1O)O)C	0
ZINC13640078	Cc1ccc(c2c1N[C@H]([C@@H]1[C@@H]2C=CC1)c1ccc(cc1O)O)Cl	0
ZINC13643333	CN(C)c1ccc(cc1)[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)O	0
ZINC13643705	Cc1ccc(c2c1[C@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1)N(C)C)O	0
ZINC13644105	CN(C)c1ccc(cc1)[C@H]1[C@@H]2CC=C[C@@H]2c2cccc(c2N1)F	0
ZINC13645900	Cc1ccsc1[C@H]1[C@H]2CC=C[C@@H]2c2c(ccc(c2N1)F)[N+](=O)[O-]	0
ZINC13658888	Cc1c(nc2n(c1=O)c1ccccc1s2)O	0
ZINC13674334	CN([C@@H]1CCCC[C@H]1O)C(=O)c1ccccc1F	1
ZINC13676799	CCCNC(=O)/C(=C/c1ccc(c(c1)O)OC)/C#N	0
ZINC13687158	CC(=O)/C(=C(\[O-])/c1ccccc1)/c1[nH]c2ccccc2n1	0
ZINC13688751	Cc1ccccc1CNC(=O)CCN1C(=O)[C@@H]2CC=CC[C@@H]2C1=O	0
ZINC13709988	C[C@H](C(=O)Nc1ccc(cc1)OCC=C)Oc1ccccc1Cl	0
ZINC13716792	Cc1ccccc1C(=O)Nc1ccc(cc1)CC(=O)NC	0
ZINC13718011	C=CCOc1ccc(cc1)C[NH2+]CCCCCO	0
ZINC13727479	Cc1c2c(on1)NC1=C([C@@H]2c2ccccc2OC)C(=O)CC(C1)(C)C	0
ZINC13732677	CCOc1ccc(cc1)C[NH2+]CCC[NH2+]CCO	0
ZINC13732982	c1ccc(c(c1)COc1ccc(cc1C[NH2+]CCC[NH2+]CCO)Cl)F	1
ZINC13739605	COc1ccc(cc1)/C=C\1/C(=O)N(C(=S)N1)c1ccccc1	0
ZINC13757810	c1cc(cc(c1)F)/C=C\1/C(=O)N=C(S1)[N-]c1ccc(cc1)O	0
ZINC13758068	CN(CC[NH+]1CCCC1)C(=O)Cc1cccc(c1)[N+](=O)[O-]	0
ZINC13763946	c1cc([nH]c1)C=C1C(=NC(=O)N(C1=O)CCc1ccc(cc1)F)[O-]	0
ZINC13782506	CCCCC/C=C\C/C=C\C/C=C\C/C=C\CCCC(=O)NCCF	0
ZINC13787681	COc1ccccc1/C=C\1/C(=O)N(C(=S)S1)C1CCCC1	0
ZINC13809741	COc1cc(ccc1O)/C=C/1\C(=O)N=C(S1)[N-]c1ccc(cc1)F	0
ZINC13810908	Cn1cccc1/C=C\1/C(=O)N=C(S1)[N-]c1ccc(cc1C(F)(F)F)Cl	0
ZINC13813157	C[C@@]12CC[C@H]([C@@]([C@@H]1CCC(=C)[C@@H]2C/C=C\1/[C@H](COC1=O)O)(C)CO)O	0
ZINC13856095	CC(=O)c1cccc(c1)NCN1C(=O)[C@H]2[C@@H]3C=C[C@H]([C@@H]2C1=O)[C@H]1[C@@H]3C1	0
ZINC13880441	c1cc(cc(c1)Br)[C@@H]1C[C@H](Nc2n1nc(n2)N)c1ccc(cc1Cl)Cl	0
ZINC13881523	C[C@@H]1C2=C(CC(C/C/2=N\O)(C)C)N=C2[C@@H]1/C(=N/O)/CC(C2)(C)C	0
ZINC13895742	CCOc1cc(cc(c1O)I)/C=C\1/C(=O)N(/C(=N\C)/S1)C	0
ZINC13895869	Cc1ccc(cc1)C1=C/C(=C\c2cccc(c2)O)/C(=O)O1	0
ZINC13925583	c1cc(c(c(c1)Cl)/C=C\1/C(=O)OC(=N1)c1ccc(cc1)[N+](=O)[O-])Cl	0
ZINC13931932	C[C@H](c1ccc(cc1)C(C)C)/[NH+]=C(/NCc1ccc(cc1)F)\[S-]	0
ZINC13934136	CC(C)NC(=S)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC13942681	CCCCOc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)CCC(=O)[O-]	0
ZINC13951257	COCCn1c2c(cc(cc2Cl)Cl)s/c/1=N\C(=O)C1=COCCO1	0
ZINC13957373	COc1cc(=O)n(c(=S)[nH]1)CC=C	0
ZINC13961553	c1ccc2c(c1)N[C@]1(N2C(=O)C(=C1)O)c1cccc(c1)OC(F)F	0
ZINC13968679	C=CCn1c2ccc(cc2s/c/1=N\C(=O)c1ccc2c(c1)OCO2)F	0
ZINC13987097	CCCCC(=O)Nc1ccc(cc1)C(=O)NNC(=S)NC(=O)C(C)C	0
ZINC13993068	CCc1nnc(n1CC=C)SCC(=O)NCCc1ccccc1	0
ZINC13996421	C[C@@H]1C[N@@H+](CC[C@@H]1O)Cc1nc(no1)c1cccnc1Cl	0
ZINC14011342	c1cc(ccc1/N=C\1/NC(=O)/C(=C\c2ccc(c(c2)I)O)/S1)F	0
ZINC14011773	CCNC(=S)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC14019483	CC(=O)N/C(=C\c1cccc(c1)[N+](=O)[O-])/C(=O)Nc1ccc(cc1)I	0
ZINC14080157	c1ccc(c(c1)S[C@@H](c1ccc(cc1)F)C(=O)N)Cl	0
ZINC14081359	C=CCn1c(nnc1SCc1ccc(c(c1)Cl)Cl)c1ccc(cc1)Br	0
ZINC14153086	C=CCn1c(ccc(c1=O)C(=O)N)C(F)(F)F	0
ZINC14160669	c1cc(c(cc1Br)C(=O)c1cc2c(nc1)nc([nH]c2=O)[O-])O	0
ZINC14162626	Cc1ccc(cc1)[C@H]1C(=C(N(N1)c1nc(cc(n1)C)C)O)C#N	0
ZINC14163328	c1ccc(cc1)NN/C=C\1/CC[C@@H](CC1=O)c1ccco1	0
ZINC14165814	c1cc(c(cc1[C@H]1[C@H]2CC=C[C@H]2c2cc(ccc2N1)I)Cl)Cl	0
ZINC14168827	CSCC[C@@H](c1nnc2n1cccc2)NC(=O)c1ccccc1F	0
ZINC14175757	c1cc(cc(c1)C#N)/C=C/C(=O)c1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC14180154	C[C@H]1CCc2c(cc(s2)C(=O)Nc2ccccc2O)C1	0
ZINC14185610	C[C@H]1c2c(ccc(c2C(=O)/C/1=C\c1ccc(c(c1)O)OC)O)F	0
ZINC14240801	COc1cc(ccc1OC(F)F)/C=C\1/C(=O)c2ccc(cc2O1)O	0
ZINC14242223	COCCNC(=O)CNS(=O)(=O)c1ccc(cc1)C(F)(F)F	0
ZINC14248172	CCOC(=O)C1=CNC(=S)N[C@]1(C(F)(F)F)O	0
ZINC14248172	CCOC(=O)C1=CN=C(N[C@]1(C(F)(F)F)O)[S-]	0
ZINC14248174	CCOC(=O)C1=CNC(=S)N[C@@]1(C(F)(F)F)O	0
ZINC14253597	c1ccc2c(c1)nc(s2)C1=C(N(C(=O)C1)c1ccc(cc1)F)N	0
ZINC14263037	Cc1c(c(=O)nc([nH]1)SC)CCC(=O)NC1CC1	0
ZINC14456320	CCOc1ccc2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1ccc(s1)C	0
ZINC14456338	Cc1ccc(s1)[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)F	0
ZINC14456972	Cc1cc(c2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1ccc(c(c1)O)OC)C	0
ZINC14456980	CC(=O)c1ccc2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1ccc(c(c1)O)OC	0
ZINC14456994	COc1ccc(cc1O)[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)F	0
ZINC14457036	COc1ccc(cc1O)[C@@H]1[C@@H]2CC=C[C@@H]2c2c(cc(cc2Cl)Cl)N1	0
ZINC14457208	COc1ccc(cc1O)[C@@H]1[C@@H]2CC=C[C@@H]2c2cccc(c2N1)F	0
ZINC14457278	Cc1ccc(c2c1N[C@@H]([C@H]1[C@@H]2C=CC1)c1ccc(c(c1)O)OC)Cl	0
ZINC14457587	Cc1cc(c(c(c1)C)[C@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)O)C	0
ZINC14458876	COc1cc(ccc1O)[C@@H]1[C@@H]2CC=C[C@@H]2c2ccccc2N1	0
ZINC14458893	Cc1cc(c2c(c1)[C@H]1C=CC[C@@H]1[C@@H](N2)c1ccc(c(c1)OC)O)C	0
ZINC14458949	COc1cc(ccc1O)[C@H]1[C@@H]2CC=C[C@@H]2c2cccc(c2N1)C(=O)N	0
ZINC14458966	Cc1cc(c2c(c1)N[C@@H]([C@H]1[C@@H]2C=CC1)c1ccc(c(c1)OC)O)C	0
ZINC14459554	COc1cccc(c1O)[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)Br	0
ZINC14459574	COc1cccc(c1O)[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)C(=O)N	0
ZINC14459618	Cc1ccc(c2c1[C@@H]1C=CC[C@@H]1[C@@H](N2)c1cccc(c1O)OC)C	0
ZINC14459781	COc1cccc(c1O)[C@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)F	0
ZINC14460200	CC(=O)N(C)c1ccc2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1cccc(c1)Cl	0
ZINC14460715	CN(C)C(=O)c1ccc2c(c1)[C@H]1C=CC[C@H]1[C@@H](N2)c1cccc(c1)Cl	0
ZINC14460772	Cc1cc(c2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1cc(ccc1O)Br)C	0
ZINC14460804	c1cc2c(cc1C(=O)N)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1cc(ccc1O)Br	0
ZINC14460996	c1cc2c(c(c1)F)N[C@@H]([C@H]1[C@@H]2C=CC1)c1cc(ccc1O)Br	0
ZINC14461220	CC(C)Oc1cccc2c1N[C@@H]([C@H]1[C@@H]2C=CC1)c1cc(ccc1O)Br	0
ZINC14464955	c1cc2c(c(c1)O)N[C@H]([C@H]1[C@@H]2C=CC1)c1ccc(cc1)Cl	0
ZINC14465374	C=CCOc1ccc2c(c1)[C@@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1)Cl	0
ZINC14466485	CC(=C)COc1ccc2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1ccccc1Cl	0
ZINC14467283	c1c(cc(c(c1[C@@H]1[C@H]2CC=C[C@@H]2c2c(c(cc(c2Cl)Cl)Cl)N1)O)Cl)Cl	0
ZINC14470589	c1cc(c(cc1[C@@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)F)[N+](=O)[O-])Cl	0
ZINC14473702	c1ccc2c(c1)[C@H]1C=CC[C@H]1[C@@H](N2)c1ccccc1O	0
ZINC14473735	CCOc1ccc2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1ccccc1O	0
ZINC14473769	c1ccc(c(c1)[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)F)O	0
ZINC14473832	c1ccc(c(c1)[C@@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)C#N)O	0
ZINC14473903	Cc1cc(cc2c1N[C@@H]([C@@H]1[C@@H]2C=CC1)c1ccccc1O)[N+](=O)[O-]	0
ZINC14473948	Cc1ccc(c2c1[C@H]1C=CC[C@H]1[C@@H](N2)c1ccccc1O)O	0
ZINC14474132	COC(=O)c1cccc2c1N[C@H]([C@H]1[C@@H]2C=CC1)c1ccccc1O	0
ZINC14474177	c1ccc(c(c1)[C@@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)F)O	0
ZINC14475655	c1cc(c(cc1[N+](=O)[O-])[C@H]1[C@@H]2CC=C[C@@H]2c2cc(cc(c2N1)Cl)Cl)O	0
ZINC14475671	c1ccc2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC14475709	c1cc(c(cc1[N+](=O)[O-])[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)F)O	0
ZINC14475922	c1cc2c(c(c1)F)N[C@@H]([C@@H]1[C@@H]2C=CC1)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC14477976	c1ccc(c(c1)[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)I)[N+](=O)[O-]	0
ZINC14480221	Cc1cccc(c1)[C@@H]1[C@@H]2CC=C[C@@H]2c2cccc(c2N1)OCC=C	0
ZINC14487643	CC1=C(C(C[C@H](C1)O)(C)C)/C=C/C(=O)C	0
ZINC14505085	COc1ccccc1/C=C/CO	0
ZINC14545321	CCOc1ccccc1[C@H]1[C@H]2CC=C[C@@H]2c2cccc(c2N1)C#N	0
ZINC14545380	CCOc1ccccc1[C@@H]1[C@H]2CC=C[C@@H]2c2c(ccc(c2N1)O)C	0
ZINC14546253	COc1ccccc1[C@H]1[C@@H]2CC=C[C@@H]2c2cc(ccc2N1)OCC=C	0
ZINC14547272	c1cc(cnc1)[C@H]1[C@@H]2CC=C[C@@H]2c2c(ccc(c2N1)F)[N+](=O)[O-]	0
ZINC14547365	c1cc2c(c(c1)F)N[C@H]([C@H]1[C@@H]2C=CC1)c1cccnc1	0
ZINC14547478	CCCCOc1ccc2c(c1)[C@@H]1C=CC[C@@H]1[C@@H](N2)c1cccnc1	0
ZINC14547535	C=CCOc1cccc2c1N[C@H]([C@@H]1[C@@H]2C=CC1)c1cccnc1	0
ZINC14547798	c1ccc2c(c1)ccc(c2[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)F)O	0
ZINC14549548	c1cc(ccc1[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)O)F	0
ZINC14549627	Cc1ccc(c2c1[C@H]1C=CC[C@@H]1[C@@H](N2)c1ccc(cc1)F)O	0
ZINC14549867	CC(C)Oc1ccc2c(c1)[C@@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1)F	0
ZINC14550023	CCC(=O)Nc1ccc2c(c1)[C@@H]1C=CC[C@H]1[C@@H](N2)c1ccc(cc1)F	0
ZINC14551272	c1ccc(cc1)[C@H]1[C@@H]2CC=C[C@@H]2c2c(ccc(c2N1)F)[N+](=O)[O-]	0
ZINC14553016	Cc1cc(cc(c1OCC(=O)Nc1cccc(c1)Br)C)Br	0
ZINC14557061	COCCCNC(=O)c1cccc(c1)NC(=O)c1ccccc1Br	0
ZINC14569085	C=CCNC(=S)Nc1ccc(cc1O)[N+](=O)[O-]	0
ZINC14611131	CC(C)(/C=C/c1c(ccc2c1oc(=O)cc2)OC)O	0
ZINC14630258	CC[C@H](C)c1ccc(cc1)Oc1ccc(cc1C(F)(F)F)N	0
ZINC14649364	CCCCOc1ccc(cc1C(=O)NCC=C)Br	0
ZINC14721813	C/C=C\C1=CC(=O)[C@@H]([C@@H]1O)[O-]	0
ZINC14744683	C[C@H]([C@H]1C(=O)N2C[C@H](C[C@H]2C(=O)N1)NCc1ccc(c(c1)F)F)O	1
ZINC14753099	CC[C@H](C)[C@H]1C(=O)N2CCN(C[C@@H]2C(=O)N1)C(=O)c1ccccc1	0
ZINC14783770	C[C@H](C(=O)Nc1cccc(c1)OCC=C)Oc1ccc(cc1)[N+](=O)[O-]	0
ZINC14796368	CCOC(=O)/C(=C/Nc1cc(ccc1F)[N+](=O)[O-])/C#N	0
ZINC14806645	C=CCOC(=O)N1CC[C@](C1)(CO)[NH3+]	0
ZINC14824899	CC[C@@H](C)C[C@H](C)/C=C/CC[C@H]([C@@H](Cc1ccc(cc1)O)[NH2+]C)O	0
ZINC14850775	CCn1c(ccn1)C(=O)Nc1nc(cs1)c1ccc(cc1)Br	0
ZINC14879864	C[C@@H](c1ccco1)N1[C@@H](CCC1=O)CC[NH2+]Cc1cccc(c1)OC	0
ZINC14953320	C=CC[NH2+]CC[C@@H]1CCC(=O)N1Cc1cc(ccc1F)F	0
ZINC14973081	CCN(CC(=C)C)C(=O)c1coc(n1)COc1cccc(c1F)F	0
ZINC14977021	C=CCC(=O)N1CCC[C@@](C1)(Cc1ccc(cc1)F)CO	0
ZINC14983460	c1ccc(cc1)c1ccc(cc1)/C=C/C=O	0
ZINC14987555	C1[C@@H]2C=C[C@H]([C@H](O1)O2)O	0
ZINC15002784	c1cc(c(c(c1NC(=O)c1ccc(s1)Br)F)F)F	0
ZINC15004787	C/C=C/c1ccc(c(c1)OC)OCC(=O)Nc1cc(ccc1F)F	0
ZINC15008941	c1cc(c(cc1/C=C/1\C(=O)N(C(=O)S1)Cc1ccc(cc1Cl)F)I)O	0
ZINC15011115	COc1cc(cc(c1O)Cl)/C=C\1/C(=O)N(C(=S)S1)CCC1CCCC1	0
ZINC15011242	COc1cc(cc(c1OC)OC)/C=C/C(=O)Nc1c(cccc1F)F	0
ZINC15012178	COc1cc(cc(c1O)Br)/C=C/1\C(=O)N(C(=S)S1)c1ccccc1F	0
ZINC15012737	COc1cc(cc(c1O)CC=C)/C=C\1/C(=O)N(C(=O)S1)CC#C	0
ZINC15015907	c1cc(ccc1/N=C\1/NC(=O)/C(=C/c2cc(ccc2O)[N+](=O)[O-])/S1)F	0
ZINC15015907	c1cc(ccc1[N-]C1=NC(=O)/C(=C/c2cc(ccc2O)[N+](=O)[O-])/S1)F	0
ZINC15016290	c1cc(cc(c1)O)/C=C\1/C(=O)N=C(S1)[N-]c1cccc(c1)C(F)(F)F	0
ZINC15016417	COc1cc(c(cc1O)Cl)/C=C\1/C(=O)NC(=S)S1	0
ZINC15016472	c1ccc(cc1)/C=C/C=C\1/C(=O)SC(=N1)SCc1ccc(cc1)Cl	0
ZINC15019255	c1cnc(nc1)Sc1ccc(o1)C=C(C#N)C#N	0
ZINC15024384	c1c(cc(c(c1Br)N([C@H]1CCCC=C1[NH+]1CCOCC1)O)Br)F	0
ZINC15048885	C[C@@H](C(=O)Nc1nccs1)N1C(=O)/C(=C\c2cccc(c2)O)/SC1=S	0
ZINC15052490	c1cc(ccc1/C=C\1/C(=O)N(C(=O)N1)CC(=O)N1CCCCC1)Br	0
ZINC15052756	c1cc(c(cc1Cl)/C=C\1/C(=O)N(C(=O)S1)CC(=O)N1CCOCC1)O	0
ZINC15053470	c1cc(ccc1N1C(=O)/C(=C/c2cc(ccc2O)Cl)/SC1=N)F	0
ZINC15064735	c1ccc(cc1)CC[C@]1(CCCN(C1)C(=O)CC1=CCCCC1)CO	0
ZINC15068436	Cc1ccc(cc1C)N[C@@H]1CCCN(C1)C(=O)C=C(C)C	0
ZINC15076057	Cc1c(nc(o1)c1ccccc1F)C[N@@H+]1CCCC[C@H]1CCO	1
ZINC15079269	COc1cc(ccc1O)/C=C/C[NH2+][C@H]1CCCN(C1)c1ncccn1	0
ZINC15083028	c1c(cc(c(c1Br)N)Br)N[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC15083175	C[C@H]1[C@H](O[C@@H](N1C)c1ccc(cc1)F)c1ccccc1	0
ZINC15083671	Cc1c(cccc1n1cnnn1)C(=O)OC	0
ZINC15106837	c1cc(ccc1c1cc(on1)[C@]1(CC[C@H]2CO[C@@H]1O2)O)F	1
ZINC15109786	c1ccnc(c1)[C@H]1C(=C(O)c2ccc(cc2)F)C(=O)C(=O)N1CCO	0
ZINC15109789	c1ccnc(c1)[C@@H]1C(=C(O)c2ccc(cc2)F)C(=O)C(=O)N1CCO	0
ZINC15109789	c1ccnc(c1)[C@@H]1C(=C([O-])C(=O)N1CCO)C(=O)c1ccc(cc1)F	0
ZINC15122945	c1ccc(cc1)CNC(=O)NC(=O)CNc1ccc(c(c1)[N+](=O)[O-])F	0
ZINC15202286	C/C(=C\[C@@H](C(F)(F)F)O)/c1ccccc1	0
ZINC15202827	CS(=O)(=O)[C@H]1C[C@@](N=c2n1ccs2)(C(F)(F)F)O	0
ZINC15220781	c1ccc2c(c1)[nH]/c(=C/C(=O)c1ccc(cc1)F)/c(n2)O	0
ZINC15227941	c1cc2c(cc1N1CCN(CC1)/C(=N\O)/c1cnccn1)OCO2	0
ZINC15231276	CN(C)C(=O)/C(=C\c1cc(c(cc1Br)O)OC)/C#N	0
ZINC15240648	c1cc(ccc1C(F)(F)F)NC=C(C#N)C#N	0
ZINC15241970	Cc1nc2cc(ccc2o1)NC=C(C#N)C#N	0
ZINC15253439	c1ccc(c(c1)/C=C\1/C(=O)N(C(=S)N1)c1ccccc1C(F)(F)F)O	0
ZINC15256381	c1ccc(c(c1)N1C(=O)/C(=C/c2ccc(cc2)O)/NC1=S)F	0
ZINC15264973	c1ccc(c(c1)C1=N/C(=C\c2ccc(cc2F)F)/C(=O)O1)OC(F)F	0
ZINC15265529	CC(=O)OC[C@H]1[C@H]([C@@H]([C@@H](O1)n1cnc2c1nc([nH]c2=O)N)O)O	0
ZINC15303842	CN1C(=O)c2ccc(cc2C1=O)C(=O)NCc1ccc(cc1Cl)Cl	0
ZINC15388083	c1cc(cc(c1)Cl)CSCC(=O)NCC(=O)Nc1ccc(c(c1)F)F	0
ZINC15394803	Cc1ccc(cc1)CNC(=O)[C@H](C)Oc1ccc(cc1)C(C)C	0
ZINC15435857	CCOc1cc(ccc1OC(F)F)/C=C/C(=O)Nc1cccnc1	0
ZINC15440989	Cc1ccc(cc1F)[C@@H]1CCCC[C@H]1O	1
ZINC15441069	Cc1ccc(cc1C)[C@H](CC=C)O	0
ZINC15441110	C=CC[C@H](c1cccc(c1)F)O	0
ZINC15441126	C=CC[C@H](c1ccc(cc1)F)O	0
ZINC15441599	c1ccc(cc1)c1n2c(c(/C=N/c3ccccc3F)[nH+]1)cccc2	0
ZINC15441739	Cc1ccc(cc1)NC(=O)/C(=C/Nc1cccc(c1)O)/C#N	0
ZINC15442389	C/C(=C\c1ccc(cc1)OC(F)(F)F)/[N+](=O)[O-]	0
ZINC15442980	C[C@H](c1cc(ccc1OC)F)O	1
ZINC15446354	CCOC(=O)NC(=O)/C(=C(\C)/N(C)C)/C#N	0
ZINC15554332	CC(=CC(=O)NCC(=O)Nc1ccc(c(c1F)F)F)C	0
ZINC15576416	Cc1ccc(c(c1)F)NC(=O)Cn1c2ccccc2oc1=O	0
ZINC15596917	c1cc(cc(c1)NC(=O)/C=C/c1ccc(c(c1)C(F)(F)F)Cl)C(=O)N	0
ZINC15597494	Cc1ccc(c(c1)NC(=O)/C=C/c1ccc(c(c1)OC)OC(C)C)F	0
ZINC15631279	Cc1c(c(n(n1)c1ccccc1)Cl)/C=C/C(=O)NC1=NCCS1	0
ZINC15634571	Cc1ccc2c(nc(nc2c1)NC(=O)N)C	0
ZINC15635678	C[C@H]1CCC[N@H+](C1)[C@@H](C)CO	0
ZINC15662448	CCc1c(c(c([nH]1)C(=O)Nc1ccc(cc1)OC(F)F)C)C(=O)OC	0
ZINC15669796	c1cc(cc(c1)Br)OC(=O)c1cc(on1)c1cccs1	0
ZINC15673362	CN1CCN(CC1)C(=O)C1=CC(=NS(=O)(=O)N1C)c1ccc(cc1)F	0
ZINC15700186	COc1cc(cc(c1OC)OC)/C=C/C(=O)Nc1cccc(c1)I	0
ZINC15733978	CCCCC(=O)OCc1cc(=O)n2c(n1)sc(n2)C(C)C	0
ZINC15774760	C1CC[C@@H]2C[C@@](CC[C@H]2C1)(C#CC(F)(F)F)O	1
ZINC15776542	C[C@@H]1C[C@]1([C@H](c1ccc(cc1)Cl)O)n1c2ccccc2nn1	0
ZINC15779566	c1ccc(cc1)[C@@H]([C@H](/C=C/Cl)n1c2ccccc2nn1)O	0
ZINC15779978	CS[C@@H]([C@]1(CCCCO1)O)n1c2ccccc2nn1	0
ZINC15783811	CCC[C@H](/C(=C/OC)/n1nc2ccccc2n1)O	0
ZINC15791114	C[C@H](COC)NC(=O)c1ccc(cc1)[N-]S(=O)(=O)c1ccc(cc1)F	0
ZINC15829749	CC(C)N/C(=C(/C#N)\c1nc(no1)c1ccc(cc1)Cl)/SC	0
ZINC15834620	Cc1c2c(n[nH]1)N=C(CS[C@H]2c1ccc(c(c1OC)OC)OC)O	0
ZINC15838759	COc1ccc2c(c1)C=C(C=CO2)C(=O)Nc1ccccc1F	0
ZINC15841887	Cc1ccc2c(c1)cc1c(n2)N(CC1)S(=O)(=O)c1ccc(cc1C)F	0
ZINC15858208	c1cc(c(cc1N1C(=O)CCS1(=O)=O)Cl)C(=O)N1CCCCC1	0
ZINC15861289	C[C@]12C[C@H](c3ccccc3O1)NC(=S)N2c1ccc(c(c1)Cl)F	0
ZINC15864635	C1CCCC(CCC1)/[NH+]=C/1\C(=C(O)C1=O)[O-]	0
ZINC15869031	Cn1c(nc(n1)Br)Sc1ccccc1NC(=O)c1cccc(c1)F	0
ZINC15891239	c1cc(ccc1C#N)C(=O)NNC(=O)COc1ccc(cc1)Cl	0
ZINC15895060	CCc1ccccc1OCC(=O)NNC(=O)/C=C/c1ccc(cc1)F	0
ZINC15919942	c1ccc(cc1)[C@@H]1C(=C(O)c2ccc(cc2)F)C(=O)C(=O)N1CCO	0
ZINC15923016	Cc1ccc(c(c1)O)NC(=O)/C=C/c1ccc(o1)C	0
ZINC15938570	C/C(=N\NC(=O)c1cc(c(c(c1)OC)OC)OC)/[C@H]1C[C@H]2CC[C@@H]1C2	0
ZINC15938600	CCOc1cccc(c1O)/C=N\NC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC15949616	Cc1cccc(c1)C(=O)NCC(=O)N1CCC(=CC1)c1ccccc1	0
ZINC15952568	c1ccc(cc1)n1c(c(c([nH+]1)N)/N=N\c1cccc(c1)F)N	0
ZINC15957126	c1cc(ccc1/C=C(\C#N)/C(=O)N/C=N/O)Cl	0
ZINC15960817	CCc1cccc(c1NC(=O)C1CCN(CC1)C(=O)C1CC1)CC	0
ZINC16009307	CC(=O)c1ccc(cc1)OCC(=O)NCCOc1ccccc1	0
ZINC16011304	CC(C)N(Cc1nnc(o1)c1ccccc1Cl)C(=O)c1ccccn1	0
ZINC16011629	CN(c1ccc2ccccc2c1)C(=O)COc1ccc(cc1)OC	0
ZINC16034948	C/C(=C\1/[C@@H]2[C@@H](C2(C)C)CC1=O)/NC(=O)c1ccccc1F	0
ZINC16041978	CCCC[N@+]1([C@@H]2CC[C@H]1C[C@@H](C2)OC(=O)[C@@H](CO)c1ccccc1)C	0
ZINC16082657	c1cc(ccc1OC(F)F)S(=O)(=O)N	0
ZINC16089476	COC(=O)c1ccccc1OS(=O)(=O)c1ccc(cc1F)Cl	0
ZINC16089877	Cc1ccccc1OS(=O)(=O)c1ccc(cc1F)Cl	0
ZINC16093888	c1cc(ccc1CNS(=O)(=O)c1cc(ccc1Br)Br)F	0
ZINC16094602	c1ccc(c(c1)C(=O)N)OS(=O)(=O)/C=C/c1ccc(cc1)Cl	0
ZINC16123515	c1ccc2c(c1)C/C(=C\c1ccccc1O)/C2=O	0
ZINC16137401	[C@@H]12[C@@H](C(=O)NNC1=O)[C@@]1(C(=C([C@]2(C1(Cl)Cl)Cl)Cl)Cl)Cl	0
ZINC16138329	C=CCN1C(=O)/C(=C\c2cc(c(c(c2)I)O)Br)/C(=O)NC1=S	0
ZINC16158945	COc1c(c(c(c(c1F)F)CO)F)F	1
ZINC16158996	c1cc(c(c(c1)Br)F)CO	1
ZINC16159324	CCOC(=O)[C@](CC(=C)C)(C(F)(F)F)O	0
ZINC16159363	C(/C(=C/[C@@](C(F)(F)F)(OC(F)(F)F)F)/I)O	0
ZINC16182966	c1cc(c(cc1F)F)NC(=S)N1CCC[C@H](C1)CO	1
ZINC16212413	Cc1c(c(n(n1)Cc1ccccc1)C)/C=C\1/C(=O)c2ccccc2S1	0
ZINC16293321	Cc1cc(cc2c1N[C@@H]([C@@H]1[C@H]2C=CC1)c1ccc(cc1)F)[N+](=O)[O-]	0
ZINC16293397	c1cc(cnc1)[C@@H]1[C@@H]2CC=C[C@H]2c2cc(cc(c2N1)F)Br	0
ZINC16375661	C[C@@H](C(=O)N(C)Cc1cccc(c1)F)Sc1nnnn1C1CC1	0
ZINC16385627	c1cc(c(cc1[N+](=O)[O-])/C=C\1/C(=O)N=C(S1)N)[O-]	0
ZINC16388239	c1cc(c(cc1/C=C/C(=O)c1ccc(c(c1)F)F)Br)O	0
ZINC16392668	CC(C)Oc1ccc(cc1)C(=O)/C=C/c1ccc(c(c1)O)OC	0
ZINC16398924	c1cc(cc(c1)Cl)N1CCN(CC1)[C@@H]1CCC/C/1=N\O	0
ZINC16399129	c1cc(cc(c1)F)C1=N/C(=C\c2ccc(cc2)Cl)/C(=O)N1	0
ZINC16400806	CN(C)c1ccc(cc1Br)/C=C(/C#N)\c1cccc(c1)F	0
ZINC16406072	c1cc(ccc1C#N)C(=O)/C=C/c1ccc(c(c1)Br)F	0
ZINC16407069	c1cc(ccc1C(=O)/C=C/c1ccc(c(c1)Br)O)F	0
ZINC16441142	c1cc(cc(c1)C(F)(F)F)/C=C\1/C(=O)N(C(=S)S1)c1cccnc1	0
ZINC16442528	Cc1ccc2c(cc(=O)oc2c1)CN1CCCc2c1cccc2	0
ZINC16450315	c1ccc(c(c1)NC(=O)/C(=C\c1ccc(c(c1)[N+](=O)[O-])O)/C#N)F	0
ZINC16450739	c1ccc(cc1)/C(=N\NC(=O)/C=C\C(=O)[O-])/c1ccc(cc1)Br	0
ZINC16468158	CCOc1ccccc1NC(=O)[C@@H]1[C@@H](C1(C)C)C=C(C)C	0
ZINC16489213	c1ccc(cc1)NC(=O)/C(=C\c1cccc(c1)F)/C#N	0
ZINC16496303	COc1cccc(c1)CNC(=O)c1cc(ccc1O)Br	0
ZINC16512160	c1c(cc(c(c1/C=C/1\C(=O)NC(=S)N1)O)I)I	0
ZINC16512944	c1cc(cc(c1)F)c1nc2c(n1O)CCC/C/2=N\O	1
ZINC16575270	CC(C)CNC(=O)CN(C)S(=O)(=O)c1ccccc1	0
ZINC16605134	CC[N@H+]1CC[C@@H](CC1)NC(=O)[C@@H](C)Oc1ccc(cc1F)F	0
ZINC16605752	c1cc(ccc1CN1CCN(CC1)C(=O)C1CCC1)F	0
ZINC16625921	CCCOc1cc(c(cc1S(=O)(=O)Nc1ccccc1F)C)C	0
ZINC16628858	c1cc(ccc1CN1C(=O)C2(CCCC2)NC1=O)C(F)(F)F	0
ZINC16643868	CC(=O)Nc1cccc(c1)NC(=O)Cn1c2ccccc2oc1=O	0
ZINC16669774	c1cc(ccc1N1C(=O)/C(=C\c2ccc(c(c2)O)O)/SC1=S)F	0
ZINC16671456	COc1ccc(cc1Br)/C=C/1\C(=O)N(C(=S)S1)c1ccccc1	0
ZINC16682080	CCOC(=O)/C=C(/C)\Nc1ccc(cc1)F	0
ZINC16683889	CCOc1cc(ccc1O)/C=C\1/C(=O)N/C(=N/c2ccc(cc2)F)/S1	0
ZINC16697544	c1cc(c(c(c1)[N+](=O)[O-])Cl)/C=N/O	0
ZINC16698781	COC(=O)c1c(ccnc1Cl)Cl	0
ZINC16739557	C/C(=N\O)/C1=C(CC(CC1=O)(C)C)[O-]	0
ZINC16741394	C=CCN1[C@@H](C(=C(C1=O)O)C(=O)c1cccs1)c1ccccc1F	0
ZINC16750856	C=CCN1[C@@H](C(=C(C1=O)O)C(=O)c1ccc(cc1)F)c1cccs1	0
ZINC16754450	COc1cc(ccc1O)/C=C/1\C(=N)NC(=O)S1	0
ZINC16755528	C=CCn1c(nnc1SCc1c(cccc1F)F)c1ccccn1	0
ZINC16756583	c1ccc2c(c1)/C(=N/Nc1cccc(c1)C(F)(F)F)/C=CC2=O	0
ZINC16758336	c1ccc(cc1)C1=NN(C(=CS1)O)C(=O)N	0
ZINC16770016	CN(C)c1ccc(cc1)/C=C/1\C(=O)N/C(=N\c2cccc(c2)O)/S1	0
ZINC16804917	Cc1ccc(cc1)c1cs/c(=N\c2cccc(c2)O)/n1CC=C	0
ZINC16810388	C[C@H]1Cc2cc(ccc2O1)/C=C\1/C(=O)N(C(=S)S1)[C@@H]1CCS(=O)(=O)C1	0
ZINC16890151	Cc1ccc(c(c1)C)N([C@H]1CS(=O)(=O)C=C1)C(=O)C(F)(F)F	0
ZINC16899953	CCOC(=O)CS[C@H]1CC(=O)N(C1=O)c1cccc(c1)Cl	0
ZINC16904218	C=CCN1C(=O)/C(=C/c2ccncc2)/S/C/1=N\c1cccc(c1)O	0
ZINC16904243	C=CCN1C(=O)/C(=C/c2ccco2)/S/C/1=N\c1ccc(cc1)O	0
ZINC16904360	CCN1C(=O)/C(=C/c2cccc(c2)F)/S/C/1=N\c1ccc(cc1)O	0
ZINC16904544	CN1C(=O)/C(=C/C=C/c2ccccc2)/S/C/1=N\c1ccc(cc1)O	0
ZINC16904599	C/C(=C\c1ccccc1)/C=C\1/C(=O)N(/C(=N/c2cccc(c2)O)/S1)C	0
ZINC16904683	c1ccc(c(c1)/C=C\1/C(=O)N=C(S1)Nc1cccc(c1)O)F	0
ZINC16905350	c1cc(ccc1/C=C\1/C(=O)N(C(=O)S1)CC(=O)NCCO)F	0
ZINC16905364	c1cc(cc(c1)F)/C=C\1/C(=O)N(C(=O)S1)CC(=O)NCCO	0
ZINC16920338	CCN(CCO)C(=O)CN1C(=O)/C(=C/c2ccc(cc2)F)/SC1=O	0
ZINC16920740	CCN(CCO)C(=O)CN1C(=O)/C(=C/c2cccc(c2)F)/SC1=O	0
ZINC16922090	c1ccc(c(c1)/C=C\1/C(=O)N(C(=S)S1)CC(=O)NCCCO)F	0
ZINC16929351	c1cc(ccc1/C=C\1/C(=O)N(C(=S)S1)c1ccc(c(c1)O)C(=O)[O-])Br	0
ZINC16931292	CSCC[C@H](C(=O)[O-])N1C(=O)/C(=C/c2ccc(c(c2)O)O)/SC1=S	0
ZINC16933018	c1cc(ccc1/C=C\1/C(=O)N=C(S1)[N-]c1ccc(cc1C(=O)[O-])O)F	0
ZINC16933780	CN(c1ccccc1C(=O)[O-])C1=NC(=O)/C(=C/c2ccc(cc2)F)/S1	0
ZINC16934349	Cc1cccc(c1)/C=C\1/C(=O)N(/C(=N/c2ccc(cc2)C(=O)[O-])/S1)C	0
ZINC16934701	C=CCN1C(=O)/C(=C/c2ccc(cc2)F)/S/C/1=N\c1cccc(c1)O	0
ZINC16934881	C=CCN1C(=O)/C(=C/c2ccc(cc2)F)/S/C/1=N\c1ccc(cc1)O	0
ZINC16937124	CN1C(=O)/C(=C/c2c(cccc2Cl)Cl)/S/C/1=N\c1cccc(c1)O	0
ZINC16937273	Cc1ccc(c(c1)O)/N=C\1/NC(=O)/C(=C/c2ccccc2[N+](=O)[O-])/S1	0
ZINC16937957	CC[C@@H](C(=O)[O-])Oc1cccc(c1)/C=C\1/C(=O)N(C(=S)S1)CCO	0
ZINC16940625	CCO/C(=C\C(=O)NC)/C=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC16941183	CC(=O)/C(=C\c1ccc(cc1)F)/C(=O)CC[NH+](C)C	0
ZINC16947157	c1cc(cc(c1)O)c1c(c(c(c(c1F)F)F)F)F	1
ZINC16947923	C=C(c1cccc(c1)C#N)C(F)(F)F	0
ZINC16951485	CO[C@@H]1[C@H](O[C@H]([C@@H]([C@H]1O)O)OC)CO	0
ZINC16952670	c1ccc2c(c1)c(c[nH]2)/C=C/C(=O)c1ccccc1O	0
ZINC16952841	c1cc(ccc1F)S(=O)(=O)[N-]/N=C/c1cc(ccc1O)[N+](=O)[O-]	1
ZINC16956908	c1ccc(cc1)CN/C(=C\C(=O)C(F)(F)F)/c1ccccc1O	0
ZINC16958405	C1C[C@H]2C=C[C@@H]1[C@]13[C@]2(C(=NC1=O)[O-])C(=NC3=O)[O-]	0
ZINC16958526	CC(=C/C(=N\O)/CC(C(F)(F)F)(C(F)(F)F)[O-])C	0
ZINC16971986	c1ccc(cc1)NC(=O)/C(=C\c1ccc[nH]1)/C#N	0
ZINC16973526	Cc1ccc(cc1)C(=O)C1=C(C(=O)N[C@@H]1c1ccccc1F)O	0
ZINC16975286	c1cc(ccc1CN1C(=O)/C(=C\c2ccc(cc2)C(=O)[O-])/N=C1O)F	0
ZINC16989821	CC(=O)C1=CC[C@@H]2[C@@]1(C[C@@H]([C@@]1([C@@H]2CCC2=CC(=O)CC[C@@]12C)F)O)C	0
ZINC16990739	C[C@@H]1CN1[P@@](=O)(N1C[C@H]1C)OCC=C	0
ZINC16994917	c1cc(cc(c1)O)/C=N/NC(=O)c1cc(n[nH]1)c1ccc(cc1Cl)Cl	0
ZINC16995225	c1cc(ccc1/C=C/1\C(=O)N=C(S1)[N-]c1ccc(cc1)O)Cl	0
ZINC17003595	c1cc2c(cc1NC(=O)CI)c(cc(n2)O)C(=O)[O-]	0
ZINC17004885	CCOC(=O)N1[C@H]2[C@@H]1[C@@H]1CC[C@H]2C1	0
ZINC17005139	C[C@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@@H]2O)CC=C1[C@@]3(CCC(=C1)[P@@](=O)([O-])O)C	0
ZINC17005536	C[n+]1c2ccccc2c(cc1/C=C/c1ccc(c(c1)OC)O)C(=O)N	0
ZINC17008237	C[N@@H+]1CC[C@H](CC1)NC(=O)[C@H]1[C@H]2C=C[C@@H]([C@@H]1C(=O)[O-])O2	0
ZINC17009177	c1ccc(cc1)CC/C=N/NC(=O)c1cc(ccc1O)O	0
ZINC17013391	C[C@]12C[C@@H]([C@@]3([C@@H]([C@@H]1CCC(=O)O2)CCC1=CC(=O)C=C[C@@]31C)F)O	0
ZINC17014275	Cc1ccc(cc1)C(=O)C1=C(C(=O)N[C@H]1c1cccc(c1)F)O	0
ZINC17014275	Cc1ccc(cc1)C(=O)C1=C(C(=[NH+][C@H]1c1cccc(c1)F)O)[O-]	0
ZINC17014303	C[C@@]1(CC[C@@H]2[C@@]1(C[C@@H]([C@@]1([C@@H]2CCC2=CC(=O)C=C[C@@]12C)Br)F)C)O	0
ZINC17020552	CC(=O)[C@@]1(C[C@@H]2CCC3=C([C@H]2C1)CCC(=O)C3)O	0
ZINC17022555	Cc1ccc(cc1NC(=O)[C@@H]1[C@H]2C=C[C@@H]([C@@H]1C(=O)[O-])O2)F	0
ZINC17024214	c1cc(cnc1)NC(=S)Nc1ccc(cc1)C(F)(F)F	0
ZINC17027295	CC1=C([C@@H](NC(=S)N1)c1ccc(cc1)O)C(=O)Nc1ccc(cc1)F	0
ZINC17027311	C1CCc2c(c(c(s2)N/C=C\2/C(=NC(=NC2=O)S)O)C#N)C1	0
ZINC17027843	c1ccc2=[NH+]C(=O)/C(=C(\NCc3ccc(cc3)F)/O)/C(=c2c1)[O-]	0
ZINC17028099	c1cc(cc(c1)N1C(=O)/C(=C\c2ccc[nH]2)/C(=NC1=O)O)C(F)(F)F	0
ZINC17028546	c1cc(ccc1CN1C(=O)/C(=C\c2ccc(cc2)O)/C(=NC1=O)[O-])F	0
ZINC17047093	COC1=C/C(=N\O)/C=CC1=O	0
ZINC17047524	CCN(CC)C(=O)[C@H]1[C@@H]2C[C@H]([C@@H]1C(=O)N(CC)CC)C=C2	0
ZINC17056571	c1ccc2c(c1)c(=O)[nH]c(n2)/C=C/c1ccc(cc1)O	0
ZINC17058894	c1cc2c(cc1F)c(=O)c(co2)/C=C/C=C/1\C(=O)N=C(NC1=O)[O-]	0
ZINC17071368	C[C@@H](c1ccc2c(c1)OCO2)NS(=O)(=O)c1cc(ccc1F)F	0
ZINC17071749	COc1ccc(cc1)NC1=NC(=O)/C(=C\c2ccc(c(c2)Cl)O)/N1	0
ZINC17072099	Cc1ccc(cc1C)c1csc(c1C(=O)N)NC(=O)CCC(=O)[O-]	0
ZINC17076859	c1cc2c(c(c1)S(=O)(=O)Nc1ccc(c(c1)Cl)OC(F)F)non2	0
ZINC17112794	CC(C)(C)CC(C)(C)c1ccc(cc1)OC[C@H](C[N+](C)(C)C)O	0
ZINC17123740	Cc1cccn2c1nc(c(c2=O)/C=C/1\C(=NC(=S)S1)[O-])NCC=C	0
ZINC17146773	CC(C)CN/C(=C\1/C(=O)C2=C(NC1=O)CCCC2)/O	0
ZINC17147424	CC(=O)[C@@H]1CC[C@H]2[C@@]1(C[C@@H]([C@]1([C@H]2CCC2=CC(=O)CC[C@@]12C)F)O)C	0
ZINC17147431	CC(=O)[C@H]1CC[C@@H]2[C@@]1(C[C@@H]([C@]1([C@H]2CCC2=CC(=O)CC[C@@]12C)F)O)C	0
ZINC17185327	C[C@@]12CC[C@@H]3[C@H]([C@H]1CC[C@@H]2O)CC=C1[C@]3(CC[C@@H](C1)OC(C)(C)C)C	0
ZINC17186184	CC1(CC(=C/C(=N\c2cccc(c2)F)/C1)N1CCCCC1)C	0
ZINC17203681	Cc1ccc(cc1C)OCC(=O)NNC(=O)[C@H]1CCC=CC1	0
ZINC17206874	Cc1ccc(c(c1)/C=N/NC(=O)c1ccc(nc1)C)O	0
ZINC17207135	CC[C@@H](C)N1C(=O)/C(=C/NNc2ccccc2)/C(=O)NC1=S	0
ZINC17222366	Cc1c(nc2c(n1)c([O-])c1c(c2O)[C@H]2CC[C@@H]1C=C2)C	0
ZINC17224098	C[C@@H](/C(=N/O)/c1ccco1)NO	0
ZINC17246988	C[C@H]1CN(C[C@H](O1)C)C[C@H](COc1cccc2c1cccc2)O	0
ZINC17311123	c1cc(c(cc1[N+](=O)[O-])/N=N/c1cc(c(cc1N)N)S(=O)(=O)[O-])O	0
ZINC17311743	CCCCC/C(=C/c1ccccc1)/C=N/O	0
ZINC17474438	c1cc(ccc1c1csc(n1)/C(=C/c1ccc(c(c1)Br)O)/C#N)F	0
ZINC17528852	c1cc(ccc1C(=O)/C=C(\NCCO)/C(F)(F)F)Cl	0
ZINC17558558	CC(=CC[C@@](C)(C(=O)[O-])[NH3+])C	0
ZINC17838268	CC(=O)C1=C(C(=O)N([C@H]1c1ccccc1F)c1ccc(cc1)O)[O-]	0
ZINC17878866	CC(=C)CN1c2ccccc2[C@@](C1=O)([C@H]1C(=O)N=C(S1)[NH-])O	0
ZINC17903948	Cc1c(c2ccccc2n1C)C(=O)CSc1nccc([O-])n1	0
ZINC17918356	Cc1cc(c(c(c1)C)C(=O)/C=c/1\c(nc2ccccc2[nH]1)O)C	0
ZINC18011456	c1cc(c(c(c1)[N+](=O)[O-])[O-])/C=C\1/C(=O)N(C(=S)S1)CC(=O)[O-]	0
ZINC18038416	c1ccc(c(c1)CCN/C=C\1/c2ccccc2NC1=O)F	0
ZINC18046634	CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1)F)CCCCCC(=O)[O-])[O-]	0
ZINC18058882	Cc1cccn2c1nc(c(c2=O)/C=N/c1cccc(c1)Cl)NCCO	0
ZINC18060188	C/C(=C\1/[C@@H](N(C(=O)C1=O)CCc1ccccc1)c1ccccc1F)/O	0
ZINC18061419	C(C(=O)[O-])N/C=C/C(=O)C(F)(F)F	0
ZINC18064050	COc1ccc2c(c1)CC/C(=C/c1ccc(c(c1)F)OC)/C2=O	0
ZINC18088362	CCC/C(=N\OCC)/C1=C(C[C@@H](CC1=O)C[C@@H](C)SCC)O	0
ZINC18121772	C/C(=N\O)/C(=N\Nc1ccccc1C(=O)OC)/C(=O)OC	0
ZINC18137332	Cc1c2c([nH]n1)OC(=C([C@H]2c1ccccc1OC(F)F)C#N)N	0
ZINC18142576	c1ccc2=[NH+]C(=O)/C(=C(\NC3CCCC3)/O)/C(=c2c1)[O-]	0
ZINC18143112	COc1ccc(cc1)n1c(=O)c2ccccc2[nH]c1=O	0
ZINC18153467	Cc1ccc(cc1)/N=C/1\NC(=O)/C(=C/c2ccc(cc2)O)/S1	0
ZINC18161759	C/C(=N\C)/C1C(=O)N(C(=S)N(C1=O)C)C	0
ZINC18166409	c1ccc(c(c1)/C=C\1/C(=O)N(C(=N1)S)Cc1ccco1)OC(F)F	0
ZINC18178686	C1[C@@H]2C=C[C@H]1[C@@H]1[C@H]2C(=O)N(C1=O)O	0
ZINC18191387	c1cc(cnc1)[C@](Cn1cc[nH+]c1)(/C=C/c1ccc(cc1)Br)O	0
ZINC18191825	CC(=O)C(=C)[C@H](c1cccnc1)O	0
ZINC18193128	COc1ccc(cc1)C1=NN(C(=O)/C/1=N\Nc1ccccc1)CCO	0
ZINC18193130	COc1ccc(cc1)C1=NN(C(=O)/C/1=C/c1ccccc1)CCO	0
ZINC18195496	c1cc(c(c(c1)Cl)[C@H]1c2c([nH]nc2O)NC2=C1C(=O)CCC2)F	0
ZINC18195502	c1cc(c(cc1Cl)Cl)[C@@H]1c2c([nH]nc2O)NC2=C1C(=O)CCC2	0
ZINC18200931	c1ccc2c(c1)c(ccn2)[C@H]1c2c(ncnc2OC(=C1C#N)N)O	0
ZINC18200993	c1ccc2c(c1)c1c(c(c3c(n1)[nH]nc3O)c1ccc(cc1)Br)C2=O	0
ZINC18209234	c1cc(c(cc1F)F)N/C=C\1/CCCCC1=O	0
ZINC18247110	Cc1cccc2c1N=C([O-])/C/2=C/1\C(=O)N/C(=N/c2ccc(cc2)F)/S1	0
ZINC18254908	c1ccc(c(c1)/C=C/1\C(=O)N/C(=N/c2ccc(cc2)F)/S1)O	0
ZINC18283659	CC(=O)Nc1ccc(cc1)/N=C/c1cc(cc(c1O)Cl)Cl	0
ZINC18988839	CCOC(=O)/C(=C\Nc1ccc2c(c1)[nH]c(=O)[nH]2)/C#N	0
ZINC19078926	C[C@H](C(=O)N1CCCC[C@H]1CC[NH+]1CCCC1)Oc1cccc(c1)F	0
ZINC19088496	CCOC(=O)Cc1nc([n-]n1)[C@@H](C)[NH3+]	0
ZINC19120229	Cc1cc(on1)[C@H]1CCCCC[N@@H+]1Cc1cc(ccc1O)Cl	0
ZINC19197964	c1cc(c(cc1F)C(=O)Nc1ccc(cc1Cl)Cl)Br	0
ZINC19217762	Cc1ccc(s1)c1nnc(o1)[C@H]1CCC[N@@H+]1Cc1ccccc1Cl	0
ZINC19227619	CC(=CCN1CCN([C@H](C1)CCO)Cc1ccc(cc1)F)C	0
ZINC19228561	c1ccc(cc1)/C=C(/CN1CCN([C@@H](C1)CCO)C1CCCCC1)\Cl	0
ZINC19286810	Cc1ncc(c(n1)[C@@H]1CCCN(C1)C(=O)C(F)(F)F)c1ccncc1	0
ZINC19288770	Cn1c(cc(n1)C(=O)NCc1[nH]cc[nH+]1)C(F)(F)F	0
ZINC19294369	c1cc(cc(c1)F)n1cccc1CN1C[C@H]2CCC[N@@H+]2C[C@@H]1CCO	1
ZINC19296122	c1ccc(c(c1)CN(C1CC1)C(=O)/C=C/c1cccc(c1)[N+](=O)[O-])F	0
ZINC19327216	C=CC(=O)OCC([N+](=O)[O-])([N+](=O)[O-])F	0
ZINC19334663	C[N@@H+]1CCC2=C(C1)C(=NC1(N2)CCCCC1)O	0
ZINC19335198	c1cc(ccc1N1C(=O)C[C@@H](C1=O)N1CC[N@@H+](CC1)CCO)Br	0
ZINC19335709	CCOC(=O)c1c2c(n(n1)CC=C)CCN(C2)Cc1ccc(cc1)O	0
ZINC19339176	CC1(CC(=O)/C(=C\NCCO)/C(=O)[C@@H]1C(=O)OC)C	0
ZINC19349828	c1ccc(c(c1)F)S(=O)(=O)N1CC=C[C@@H]1C(=O)NC1CCCCC1	0
ZINC19393780	CCOC(=O)/N=c\1/[nH]c(cs1)CC(=O)[O-]	0
ZINC19401889	c1ccnc(c1)CN1CCc2c(nc([nH]c2=O)c2cnccn2)C1	0
ZINC19402135	c1ccnc(c1)N1CC[NH+](CC1)C[C@H](c1ccc(cc1)F)O	1
ZINC19418336	C=C(c1ccccc1)[P@@](=O)([O-])O	0
ZINC19425491	c1cc(c(nc1)NCCc1ccc(cc1)F)C#N	0
ZINC19428027	CC(C)(c1ccccc1)C(=O)NO	0
ZINC19430775	c1cc(ccc1/C=C/C(=O)N1C[C@H](C[C@@H]1C(=O)[O-])O)F	0
ZINC19436899	C[C@@H](/C(=N/c1nc2ccccc2s1)/[O-])[NH3+]	0
ZINC19503611	C[C@@]1(C(=O)NC(=O)N1)c1ccc(cc1)C(F)(F)F	0
ZINC19504738	CC(C)[C@H](C(=O)[O-])NC(=O)/C=C/c1ccc(cc1)F	0
ZINC19507445	C[NH2+]Cc1nnc2n1cccc2	0
ZINC19525055	CCn1cc(cn1)S(=O)(=O)N1CCC[C@]2(C1)CC=CNC2=O	0
ZINC19525709	CCCc1ncc(cn1)C[N@@H+]1[C@@H]2CC[C@H]1C[C@](C2)(c1nccn1C)O	0
ZINC19540419	CCOc1ccccc1NC(=O)C[N@@H+](CC=C)Cc1cccs1	0
ZINC19563746	COc1ccc2c(c1N)cc1c(n2)OCC[N@@H+](C1)Cc1ccccc1	0
ZINC19567139	COc1cccc(c1CN[C@@H]1COC[C@H]1c1ccc(cc1)F)OC	0
ZINC19575973	C[C@H]1CN2C[C@@H](C[C@H]2CN1Cc1cccn1Cc1ccccc1F)O	1
ZINC19575975	C[C@H]1CN2C[C@@H](C[C@@H]2CN1Cc1cccn1c1ccc(cc1)F)O	1
ZINC19582957	C[NH+](C)CC[NH2+][C@@H]1CCN(C[C@H]1O)Cc1ccccc1F	1
ZINC19584127	Cc1c(cn(n1)C=C)C[N@H+]1[C@H]2CC[C@@H]1C[C@@](C2)(c1ccc(cc1)F)O	0
ZINC19586462	CN(Cc1cccc(c1)OC)[C@@H]1COC[C@H]1c1ccc(cc1)F	0
ZINC19593901	c1cc(c(cc1[N+](=O)[O-])C(F)(F)F)N1CCN(CC1)CCO	1
ZINC19594843	COc1c(cnc(n1)OC)[C@@]1(CCN(CC1)CC1=COCCO1)O	0
ZINC19606434	c1cc(ccc1/C=C/C[N@@H+]1CCN([C@@H](C1)CCO)C1CCCCC1)F	0
ZINC19606436	c1cc(ccc1/C=C/C[N@H+]1CCN([C@H](C1)CCO)C1CCCCC1)F	0
ZINC19634108	COc1ccccc1/C=C/CN1CC[N@H+](CC1)CCOCCO	0
ZINC19674884	c1cc(ccc1[C@H](CCC[NH3+])O)Cl	0
ZINC19714173	CC[N@H+]1CC[C@@H](CC1)CC(=O)NCCn1cc[nH+]c1C	0
ZINC19719535	C[C@@H](CN1CCOCC1)n1c[nH+]cc1C1=Cc2cc(ccc2OC1)Cl	0
ZINC19737074	C=CCNc1ccc(cc1)F	0
ZINC19766836	c1cc(cc(c1)O)N1C(=O)C[C@@H](C1=O)[NH+]1CCC2(CC1)OCCO2	0
ZINC19774215	COC(=O)c1ccc(cc1)NC(=O)CNc1cccc(c1)C#N	0
ZINC19781503	COc1ccc(cc1OC)CCC(=O)Nc1ccc(cc1)CCO	0
ZINC19781911	c1cc(oc1)CN1CC[NH+](CC1)Cc1ccc(cc1)F	0
ZINC19790613	CCCCOC(=O)CCc1c(=O)[nH]c(nn1)[O-]	0
ZINC19790658	c1cc2c(cc1OC[C@@H](CN1CCOCC1)O)OCO2	0
ZINC19790871	c1ccc(cc1)CN1CC[N@@H+](C[C@@H]1CCO)Cc1ccccc1F	1
ZINC19791473	CC(C)[NH+]1CCN(CC1)Cc1cc(ccc1O)Br	0
ZINC19792846	C[C@H](C(=O)[O-])NC(=O)C1=C[C@@H](SC1=N)c1ccccc1	0
ZINC19793803	c1ccc(c(c1)NC(=O)c1c[nH]s[nH]1)F	0
ZINC19794322	Cc1cc2=[NH+]C(=O)C[C@](n2cc1)(C)C(=O)[O-]	0
ZINC19795157	c1cc(ccc1c1c2c(on1)CCN(C2)C[C@@H](CO)O)C(F)(F)F	1
ZINC19795528	c1ccc(cc1)COC(=O)Nc1cccc2c1[C@@H]([C@@H](CCC2)[NH3+])O	0
ZINC19795633	c1c(cc(c2c1[C@H]([C@@H](CCC2)[NH3+])O)F)F	1
ZINC19802047	CC1=C([C@@H](C2=C(CC(CC2=N1)(C)C)[O-])c1ccc(cc1)O)C#N	0
ZINC19810531	c1cc(cc(c1)c1cccc(c1)F)C[N@H+]1CCC[C@H](C1)O	1
ZINC19814095	c1ccc(cc1)/C=C/C=C\1/C(=NC(=S)N(C1=O)c1ccc(cc1)Br)[O-]	0
ZINC19815770	CN(C)/C=C\1/C(=O)c2cccc(c2C1=O)Cl	0
ZINC19819315	CCc1[nH]c(nn1)N/C(=C\C(=O)Nc1nc(n[nH]1)CC)/C(F)(F)F	0
ZINC19821628	c1cc(ccc1[C@@H](CN1CCOCC1)N1C[C@@H](CC1=O)C(=O)[O-])F	0
ZINC19825467	c1cc(ccc1/C(=C\c1cc(cc(c1[O-])I)Cl)/C#N)[N+](=O)[O-]	0
ZINC19831209	C[C@@H]1[C@@](C(=C(C1(C#N)C#N)C#N)N)([N+](=O)[O-])Cl	0
ZINC19851497	C[C@@H]1CCC[C@H](C1)N1CCN(CC1)Cc1cccc(c1)[N+](=O)[O-]	0
ZINC19870997	C[C@@H]1CCCN(C1)c1ccc(cc1F)C(=O)C	0
ZINC19874246	C1CCC(CC1)[N@H+]1Cc2c([O-])[nH+]c3n(c2=NC1)C[C@H](S3)CBr	0
ZINC19875832	CCOc1cccc(c1O)C[NH2+]CC=C	0
ZINC19889833	CN1CC[NH+](CC1)[C@@H]1CC[N@H+](CC1)Cc1ccccc1F	0
ZINC19891148	Cn1cccc1/C=C\1/C(=O)N=C(S1)Nc1ccc(c(c1)C(=O)[O-])O	0
ZINC19893164	c1ccc(cc1)CCN1C(=O)/C(=C\c2ccc(cc2)O)/SC1=S	0
ZINC19904181	CC(=O)C1=C(C(=O)N([C@@H]1c1cccc(c1)F)CCC(=O)[O-])[O-]	0
ZINC19909626	Cc1ccc(cc1)/C=C/C(=O)c1ccccc(O)c1=O	0
ZINC19909703	CCOc1ccccc1/C=C/C(=O)c1ccccc(O)c1=O	0
ZINC19911050	CCNc1cc(cc(c1)Cl)Cl	0
ZINC19911814	CC(C)CC[NH2+]Cc1cc(ccc1F)Br	0
ZINC19941695	c1cc(cc(c1)Br)NCc1ccncc1	0
ZINC19948532	CCOc1cc(ccc1O)/C=C/1\C(=O)N=C(S1)N1CCN(CC1)C	0
ZINC19966606	c1cc2c(cc1N)N(CC2)CCO	0
ZINC19972733	CC(=O)C1=C(C(=O)N([C@H]1c1ccccc1F)CC[NH2+]CCO)[O-]	0
ZINC20028502	C=CCNC(=S)N1CCN(CC1)Cc1cccc(c1)F	0
ZINC20029870	C[C@H](c1cccc(c1)Br)NS(=O)(=O)c1ccc(cc1)F	0
ZINC20032786	c1ccc(c(c1)CO)OCc1ccc(cc1Cl)F	1
ZINC20053829	Cc1ccc(cc1F)NCC(=O)NCC#N	0
ZINC20065756	CN1CCc2c(sc3c2C(=O)N[C@@H](N3)c2cccc(c2)O)C1	0
ZINC20069847	CCCCC(=O)N[C@]1(C(=C(NC1=O)C)C#N)C(F)(F)F	0
ZINC20085389	C[C@H](c1ccc(cc1)n1ccnc1)[NH2+]C1CCCCC1	0
ZINC20086445	Cc1c2c([nH]n1)NC1=C([C@H]2c2c(cccc2Cl)F)C(=O)OC1	0
ZINC20088779	c1ccc(c(c1)CC[NH2+]C[C@H]1CCC=CC1)F	0
ZINC20101259	Cc1cc([O-])n2c(=NC(=[NH+][C@H]2c2cccc(c2)O)N2CCCCC2)n1	0
ZINC20114606	CSc1nsc2=NC(=O)/C(=C\c3ccc(c(c3)O)O)/C(=[NH2+])n12	0
ZINC20115336	C/C(=N/NC(=O)c1ccc(cc1)OCC=C)/c1cc(ccc1O)O	0
ZINC20132514	C[C@H](Cn1c(=O)c2c(c3ccccc3o2)[nH]c1=S)c1ccccc1	0
ZINC20133909	Cc1cccc(c1)C[NH2+]Cc1cccs1	0
ZINC20137031	c1cc(c(cc1NC(=O)C(F)(F)F)c1ccc(o1)CO)Cl	1
ZINC20138144	c1cc(cc(c1)F)C(=O)Nc1ccc(cc1)c1ccc(o1)CO	1
ZINC20140320	C[C@H](c1ccc(cc1)OC(F)(F)F)[NH2+]Cc1ccncc1	0
ZINC20143580	c1ccc(cc1)C1(CCCC1)C(=O)Nc1ccc(c(c1)O)C(=O)[O-]	0
ZINC20145127	CC(C)c1ccc(cc1)/C=C/C(=O)Nc1ccc(c(c1)O)C(=O)[O-]	0
ZINC20153977	C[NH+]1CCN(CC1)CCCNC(=O)Nc1ccccc1[N+](=O)[O-]	0
ZINC20159224	C/C(=C\C(=O)Nc1ccc(cn1)Cl)/NNC(=O)c1ccccc1	0
ZINC20160764	C1COCCN1CCN1C(=O)[C@@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	0
ZINC20161346	CC#CC#CC(C)(C)O	0
ZINC20171995	c1cc(ccc1N1C(=O)/C(=C\c2ccc(c(c2)O)O)/C(=NC1=O)[O-])F	0
ZINC20187763	c1cc(cc(c1)F)C[NH2+]CCCO	1
ZINC20187994	CC[C@H](c1cccc(c1)Cl)[NH2+]CCCO	0
ZINC20188050	CC[C@@H](c1ccc(cc1)F)[NH2+]CCCO	1
ZINC20207238	CN1CC[N@@H+](C[C@@H]1CCO)Cc1cnc(s1)N1CCOCC1	0
ZINC20223663	c1ccc(cc1)C[N@@H+]1CC[C@H](CC1)NC[C@H](C(F)(F)F)O	1
ZINC20223676	C1CN(C=CC(=N1)C(F)(F)F)C[C@@H](C(F)(F)F)O	0
ZINC20234964	c1cc(cc(c1)F)NC(=S)NC[C@@H](c1cccnc1)N1CCOCC1	0
ZINC20250685	C[C@@H](C(=O)Nc1ccc(cc1)F)NC(=O)c1ccc(cc1)OC	0
ZINC20252327	COc1cccc(c1)NC(=O)[C@@H]1CCCN1C(=O)c1ccccc1F	0
ZINC20267164	CN1CCN(CC1)N/C=C/1\C(=O)N=C([O-])N(C1=O)c1ccc(cc1)Cl	0
ZINC20271219	c1ccc(cc1)CN1CC[N@H+](C[C@H]1CCO)C1CCC1	0
ZINC20272745	COc1ccc2cnn(c(=O)c2c1OC)CC(=O)[O-]	0
ZINC20285500	CC(C)[C@H]([C@H](C(F)(F)F)O)[NH3+]	1
ZINC20285991	C/C(=C\N=C/1\N=C(S1)[N-]c1ccc(cc1)F)/NCCO	0
ZINC20286182	CC[C@@H]1C(=O)C(=C([NH2+]1)N)C#N	0
ZINC20289533	CCOc1ccc(cc1)/C=C/1\C(=O)N=C(S1)N1CCN(CC1)CCO	0
ZINC20324923	C/C(=C\c1ccco1)/CN1CC[C@H]([C@@H](C1)O)N1CCOCC1	0
ZINC20349769	COc1cccc(c1)c1ccnc2c1c(nn2CC(=O)[O-])C1CC1	0
ZINC20349945	CCn1c(ccn1)C[NH2+]Cc1cc(nn1C)C(F)(F)F	0
ZINC20350061	Cc1c(cnn1C)[C@@H](C)[NH2+]Cc1cc(nn1C)C(F)(F)F	0
ZINC20353147	C[C@@H](c1ccn(n1)C)[NH2+]Cc1cc(n[nH]1)c1ccc(cc1)F	0
ZINC20354510	Cc1cccn2c1nc(c2F)C(=O)NN	0
ZINC20357371	Cc1ccc(cc1)/C=C\1/C(=O)N(C(=O)S1)Cc1ccccc1F	0
ZINC20367140	Cc1ccc(cc1)CN1CCN(CC1)C(=O)[C@@H]1CC=CC[C@H]1C(=O)[O-]	0
ZINC20374521	CN(CCO)c1ccc(cc1)N	0
ZINC20381714	CCNc1ccc(c(c1)C(F)(F)F)N	0
ZINC20381829	c1cc(c(nc1)N[C@@H]1CC[C@@H](CC1)O)N	0
ZINC20389166	Cc1cccc2c1oc(c2)CC(=O)[O-]	0
ZINC20390261	CCc1ccc(c(c1)[C@@H]1CC(=NN1)c1ccc(cc1)F)O	1
ZINC20391065	CCOc1ccc(cc1)c1cccc(c1)C(=O)[O-]	0
ZINC20391393	Cc1ccc(cc1C)c1ccc(cc1)O	0
ZINC20392534	C=c1cc([O-])n2c(=NC(=N[C@@H]2c2ccccc2)NC[C@H]2CCCO2)[nH]1	0
ZINC20404875	C[NH+](C)/C=C(/C#N)\[C@@](C(F)(F)F)(NN)O	0
ZINC20413167	CC1=C([C@H](n2c(nc(n2)SC)N1)c1ccccc1F)C(=O)C	0
ZINC20421704	Cc1c2ccccc2sc1CN1CCC(CC1)[NH+]1CCCCC1	0
ZINC20425347	Cc1nnc(n1CC=C)SCCOC	0
ZINC20438193	c1ccc(c(c1)[C@H]1CC(=O)N2C(=C1C#N)SC[C@@]2(c1ccco1)O)F	0
ZINC20438197	c1ccc(c(c1)[C@@H]1CC(=O)N2C(=C1C#N)SC[C@]2(c1ccco1)O)F	0
ZINC20439944	CC(C)C1=NN([C@](C1)(C(F)(F)F)O)C(=O)[C@H](c1ccccc1)O	1
ZINC20452121	c1ccc(c(c1)C[N@@H+]1CCN(C[C@H]1CCO)Cc1ccc(cc1)O)F	1
ZINC20453200	c1cc(cc(c1)Cl)c1nc(on1)c1ccc(nc1)N1CCC[C@@H](C1)O	0
ZINC20465668	Cc1ccc(cc1C)C1=C(C(=NS1(=O)=O)[N-]c1ccc(c(c1)Cl)C)C	0
ZINC20475278	C(C(F)F)NN	0
ZINC20477549	c1ccc(cc1)c1[nH]c2ccccc2[nH]c(=O)c1SCC[NH3+]	0
ZINC20478040	c1ccc(cc1)[C@H](CN1CC[NH2+]CC1)C(=O)c1ccc(cc1)F	0
ZINC20484607	CCCCNC(=O)c1c2c(on1)c1ccccc1OC2	0
ZINC20494393	c1cc2cccnc2c(c1)SC/C=C/Sc1cccc2c1nccc2	0
ZINC20501628	c1ccc(c(c1)OCC(=O)Nc1ccc2c(c1)cn[nH]2)F	0
ZINC20507149	Cc1ccc(cc1Br)NC(=O)CCN1CCN(CC1)CCO	0
ZINC20515358	CC1([C@@H]2CC[C@@](C2)(C1=C)C(=O)N1CC[C@H](C1)c1ccccc1F)C	0
ZINC20527305	c1ccc(c(c1)CSc1nnc(n1N)N/N=C/c1ccccc1O)Cl	0
ZINC20530057	c1ccc(cc1)S(=O)(=O)/C(=C\c1cccc(c1)F)/C#N	0
ZINC20537623	CC(=CCN1CCN(C[C@@H]1CCO)Cc1cnn(c1)C)C	0
ZINC20539909	COCc1nc(on1)[C@@H]1CC(=O)N(C1)c1cccc(c1)F	0
ZINC20541150	c1cc(sc1)C[N@@H+]1CCN(C[C@H]1CCO)C/C=C/c1ccc(cc1)F	0
ZINC20550907	C[C@H](c1ccc(c(c1)F)N1CCCC1)[NH2+]CCO	1
ZINC20569989	C[C@@H]1CCCN(C1)c1ccc(cc1F)[C@@H](C)[NH2+]CCCOC	0
ZINC20589567	CC[NH+]1CCN(CC1)c1c(c2c(c(n1)C)CCCC2)C#N	0
ZINC20604621	C=CCn1c2c(c(cc(n2)c2ccco2)C(F)(F)F)c(=O)[nH]c1=S	0
ZINC20607898	CCn1c(c(cn1)[C@H]1C2=C(CCCC2=O)Nc2n1nc(n2)SC)C	0
ZINC20613563	c1cc(c(cc1NC(=O)[C@@H]1CC(=O)N(C1)c1ccc(c(c1)Cl)F)Cl)Cl	0
ZINC20634664	c1cc(c(cc1N1C(=O)C[C@@H](C1=O)[N@H+]1CCCC[C@@H]1CCO)F)F	1
ZINC20634954	Cc1c(c(=O)[nH]c(n1)Nc1ccccc1)CC(=O)OC	0
ZINC20637784	c1ccc2c(c1)nc1n2[C@H]([C@H](C(=O)N1)C#N)c1cccc(c1)F	0
ZINC20662020	Cc1ccc(cc1)n1c2c(cn1)c(ncn2)NCC=C	0
ZINC20673415	c1cc(c(cc1Cl)Cl)NC(=O)C[C@@H]1C(=O)N=C(S1)[N-]C(=N)N	0
ZINC20679550	Cc1ccc(c2c1[C@H]1C=CC[C@@H]1[C@H](N2)c1ccc(cc1)O)O	0
ZINC20679779	c1cc2c(c(c1)F)N[C@H]([C@H]1[C@H]2C=CC1)c1ccc(cc1)O	0
ZINC20681558	Cc1ccc(c2c1N[C@@H]([C@@H]1[C@H]2C=CC1)c1ccc(cc1O)O)[N+](=O)[O-]	0
ZINC20682119	CC(C)Oc1ccc2c(c1)[C@H]1C=CC[C@@H]1[C@H](N2)c1ccc(cc1O)O	0
ZINC20685802	CN(C)c1ccc(cc1)[C@@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)O	0
ZINC20686176	CN(C)c1ccc(cc1)[C@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)O	0
ZINC20690420	COc1ccc(cc1O)[C@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)F	0
ZINC20691030	Cc1cc(c(c(c1)C)[C@@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)O)C	0
ZINC20693132	COc1cc(ccc1O)[C@@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)F	0
ZINC20694955	COc1ccc(c2c1[C@@H]1C=CC[C@H]1[C@H](N2)c1cccc(c1)Cl)OC	0
ZINC20695227	CN(C)C(=O)c1cccc2c1N[C@@H]([C@@H]1[C@H]2C=CC1)c1cccc(c1)Cl	0
ZINC20701092	Cc1cc(c2c(c1)[C@H]1C=CC[C@@H]1[C@H](N2)c1cc(cc(c1O)Cl)Cl)C	0
ZINC20701481	c1cc2c(c(c1)F)N[C@H]([C@H]1[C@H]2C=CC1)c1cc(cc(c1O)Cl)Cl	0
ZINC20706720	c1ccc(c(c1)[C@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)F)O	0
ZINC20706725	c1ccc(c(c1)[C@@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)F)O	0
ZINC20706987	c1ccc(c(c1)[C@@H]1[C@@H]2CC=C[C@H]2c2c(c(cc(c2Cl)Cl)Cl)N1)O	0
ZINC20707392	COCCOc1ccc2c(c1)[C@H]1C=CC[C@H]1[C@H](N2)c1ccccc1O	0
ZINC20707444	Cc1ccc(cc1)OC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC20708909	c1cc(c(cc1[N+](=O)[O-])[C@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)F)O	0
ZINC20709455	c1cc2c(c(c1)F)N[C@@H]([C@H]1[C@H]2C=CC1)c1cc(ccc1O)[N+](=O)[O-]	0
ZINC20715130	COc1ccc(cc1OC)[C@@H]1[C@@H]2CC=C[C@H]2c2c(cc(cc2Cl)Cl)N1	0
ZINC20719559	CC(C)OCCCNC(=O)c1cc(ccc1n1cnnn1)F	0
ZINC20725120	Cc1ccc(cc1N1CCN(CC1)C[C@H](COCC=C)O)Cl	0
ZINC20729312	c1ccc(cc1)[C@@H]1c2cn[nH]c2N=C(CS1)O	0
ZINC20730647	CCCCc1nnc2n1n1[C@H](SC=c1s2)c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC20733269	C=CCOc1cccc(c1)[C@H]1c2cn[nH]c2N=C(CS1)O	0
ZINC20737566	CC(C)NC(=O)c1ccc2c(c1)nc1n2CCN(C1)C(C)(C)CO	0
ZINC20745143	CN(CCO)C(=O)c1nc(=O)c2ccccc2[nH]1	0
ZINC20751479	c1ccc2c(c1)ccc(c2[C@@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)Cl)O	0
ZINC20751838	c1ccc2c(c1)ccc(c2[C@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)F)O	0
ZINC20754145	Cc1cc(c2c(c1)[C@H]1C=CC[C@@H]1[C@H](N2)c1ccc(cc1)F)C	0
ZINC20754216	COc1ccc(c2c1N[C@@H]([C@@H]1[C@H]2C=CC1)c1ccc(cc1)F)[N+](=O)[O-]	0
ZINC20754269	c1cc(ccc1[C@@H]1[C@@H]2CC=C[C@H]2c2cc(cc(c2N1)O)[N+](=O)[O-])F	0
ZINC20754275	c1cc2c(c(c1)O)N[C@@H]([C@H]1[C@H]2C=CC1)c1ccc(cc1)F	0
ZINC20755214	COc1cccc(c1)[C@@H]1[C@@H]2CC=C[C@H]2c2cccc(c2N1)O	0
ZINC20795377	C[C@@]1(C(=O)N(C(=O)N1)Cc1c(cccc1Cl)F)c1ccc(cc1)C#N	0
ZINC20799732	c1ccc(cc1)NC(=O)/C=C/1\C(=O)N=C(S1)[N-]C(=N)N	0
ZINC20804460	CCSc1nc2n(n1)[C@H](C(=C(N2)C)C(=O)OC)c1cccnc1	0
ZINC20814374	C[C@]1([C@@H]([C@H](C(=C(N1)[S-])C#N)c1ccc(cc1)OC)[n+]1ccccc1)O	0
ZINC20814568	CC(=O)n1cc(c2c1cccc2)[C@H](C(=C([O-])OC)[N+](=O)[O-])SC(=O)C	0
ZINC20839633	C=CCn1c(nnc1SCC(=O)Nc1cccc(c1)Br)C(F)(F)F	0
ZINC20839680	C=CCn1c(nnc1SCC(=O)c1ccc(cc1)F)C(F)(F)F	0
ZINC20839702	Cc1cccc(c1)CSc1nnc(n1CC=C)C(F)(F)F	0
ZINC20840201	C=CCn1c(nnc1SCC(=O)NC1CCCCC1)C(F)(F)F	0
ZINC20868889	CCc1ccc(cc1)[C@@](CC)([C@H](C[NH+]1CCCC1)c1ccccc1)O	0
ZINC20868933	CC[C@@](c1ccc(cc1)F)([C@@H](C[NH+]1CCCC1)c1ccccc1)O	1
ZINC20878715	Cc1ccc(cc1NC/C=C/c1ccccc1)C(=O)[O-]	0
ZINC20895190	CC(=O)N1CCN(CC1)C(=O)CCc1nc(no1)c1ccc(cc1)F	0
ZINC20898948	CN1C(=O)/C(=C/2\NN[C@@H](C2)c2ccc(c(c2)O)OC)/C(=O)NC1=S	0
ZINC20908225	Cc1ccc(cc1)/C=N/Nc1nc(n[nH]1)SCc1nnc(o1)COC	0
ZINC20924666	CCCOc1ccccc1C[NH2+]C(C)(C)CC	0
ZINC20986732	Cc1cc(ccc1Br)n1ccnc(c1=O)NCc1ccc(cc1)F	0
ZINC20995090	c1ccc(cc1)[C@]1(CC[N@@H+](CC1)CCCc1ccco1)O	0
ZINC21004680	CSCC[C@@H](C(=O)NC1CCCCC1)NS(=O)(=O)c1ccccc1	0
ZINC21005101	CC[C@@H](C(=O)Nc1cc(c(c(c1)Br)O)Br)Oc1ccccc1	0
ZINC21040581	C=COCCSc1nc([nH]n1)N/N=C/c1ccccc1O	0
ZINC21075643	COc1ccc(c(c1)/C=N/Nc1nc(n[nH]1)SCCOC=C)O	0
ZINC21102417	COc1ccc(cc1)C1=Nc2ncnn2/C/1=N\Cc1ccc(cc1)F	0
ZINC21188057	Cc1ccc(cc1C)S(=O)(=O)N[C@H](C)c1ccc(o1)C	0
ZINC21290121	c1cnc(c2c1n(cn2)[C@@H]1C=C([C@H]([C@H]1O)O)CO)N	0
ZINC21352230	CCN(c1cccc(c1)C)C(=O)[C@@H]1CC(=O)N(C1)C1CCCC1	0
ZINC21357125	Cc1cccc(c1)/C=C/C(=O)Nc1ccccc1C(=O)NC1CC1	0
ZINC21470151	CCOc1ccc(cc1)[C@@H](C)NC(=O)[C@@H]1Cc2ccccc2S1	0
ZINC21486986	Cc1ccsc1/C=C(\C#N)/C(=O)NCCN1CCOCC1	0
ZINC21523171	Cc1cc(c(c(c1)O)C1=NCCNC(=C1)C(F)(F)F)C	0
ZINC21576599	c1cc(ccc1OC[C@@H](CN1C(=O)CC2(C1=O)CCCCC2)O)F	1
ZINC21581099	c1ccc(cc1)/C=C/c1nc(nc(n1)NC#N)c1ccccc1O	0
ZINC21581121	c1ccc(c(c1)c1nc(nc(n1)NC#N)/C=C/c1ccc(cc1)F)O	0
ZINC21586077	C=CCSc1nnc(s1)NC(=O)c1ccc(cc1)COCC(F)(F)F	0
ZINC21596187	Cc1cc(c(c(c1)NC(=S)NC(=O)c1ccc2c(c1)OCCO2)O)C	0
ZINC21660285	CCOc1cc(ccc1O)[C@H]1c2c(noc2NC2=C1C(=O)CCC2)C	0
ZINC21665185	C[C@@H](C(=O)NCc1ccccc1F)Sc1nc2ccccc2n1C	0
ZINC21723921	Cc1ccc(cc1)c1nc(no1)CSCC(=O)Nc1ccccc1C	0
ZINC21795208	CCOc1ccc(cc1)NCCCc1ccccc1	0
ZINC21882927	CCSc1ncc2c(n1)ncn(c2=O)CC(=O)Nc1ccc(cc1)F	0
ZINC21940693	Cc1nc(cn1C)S(=O)(=O)NCc1ccc(cc1)OC	0
ZINC21945422	CCN1C(=O)C=C(C1=O)Nc1cc(ccc1C)C	0
ZINC21945788	CCN1C(=O)C=C(C1=O)Nc1cccc2c1cccc2	0
ZINC21946430	CCc1ccc(cc1)N/C(=C\C(=O)OC)/C(=O)NC1CCCCC1	0
ZINC21952331	Cc1c(nc(s1)C)[C@H](C)O	0
ZINC21953174	CC(C)(CO)n1cccn1	0
ZINC21974001	c1cc(c(c(c1)Cl)F)NC(=O)CCc1ccc(cc1)Cl	0
ZINC21986941	Cc1ccc(nc1)C=C	0
ZINC21992668	C1[C@H](O[C@@H](S1)CO)N1CC(=C(N=C1[O-])[NH3+])F	0
ZINC21992671	C1[C@@H](O[C@@H](S1)CO)N1CC(=C(NC1=O)[NH3+])F	0
ZINC21992674	C1[C@H](O[C@H](S1)CO)N1CC(=C(NC1=O)[NH3+])F	0
ZINC22007521	CC(=C)C(=O)OCCOc1ccc(c(c1)O)C(=O)c1ccccc1	0
ZINC22007950	CCc1c(c([nH]c1C)C1=C(/C(=C\2/C(=C(C(=N2)C)CC)C)/C1=O)[O-])C	0
ZINC22013807	CC(C)(C)OC(=O)N[C@H]1Cc2ccccc2C[C@@H]1C(=O)[O-]	0
ZINC22016372	CCOC(=O)[C@H]1CCCCN1c1ccc(cc1)CO	0
ZINC22023862	c1ccc(c(c1)N1CCN(CC1)c1c(cc(cn1)C(F)(F)F)Cl)O	1
ZINC22027957	CN1CC[NH+](CC1)Cc1ccc(cc1)C(=O)c1ccc(c(c1)F)F	0
ZINC22033086	c1c(cc(c(c1F)OC[C@@H](CN1CCN(CC1)CCO)O)F)Br	1
ZINC22047041	CC(=O)O[C@H]1CCCCS1	0
ZINC22052904	CC(C)(C)OC(=O)N[C@H](CO)C(=O)OCC=C	0
ZINC22066763	CC(=O)OC[C@@H]1[C@H]([C@@H]([C@H]([C@@H](O1)O)OC(=O)C)OC(=O)C)OC(=O)C	0
ZINC22079052	c1ccc(c(c1)/C=C\1/C(=NC(=O)NC1=O)[O-])C(=O)[O-]	0
ZINC22092480	Cc1c(n(c(n1)SCC(=O)NCc1cccs1)C[C@H]1CCCO1)C	0
ZINC22127111	c1ccnc(c1)CNC1=CC(=O)CCC1	0
ZINC22143276	c1cc(cc(c1)N1C(=O)[C@H]2CC=CC[C@H]2C(=O)N1)C(=O)[O-]	0
ZINC22145936	c1ccc2c(c1)/C(=C\1/C(=O)N/C(=N/c3cccc(c3)O)/S1)/C(=N2)[O-]	0
ZINC22221040	C/C(=C\C(F)(F)F)/[N+](=O)[O-]	0
ZINC22263200	c1ccc2c(c1)c(nnc2[O-])C(=O)Nc1c(cccn1)O	0
ZINC22344497	Cc1cc([O-])c(c(=O)o1)C(=O)/C=C/c1ccc(c(c1)Br)F	0
ZINC22374470	c1ccc(c(c1)CNC(=O)[C@H]1C[C@H]1c1ccc(cc1)F)OC(F)F	0
ZINC22406354	Cc1ccc(o1)[C@](CCNc1c2ccsc2ncn1)(C(F)(F)F)O	1
ZINC22448658	CCN1CCN(CC1)c1[nH]c(=O)c(c(n1)COC)CC=C	0
ZINC22469128	c1cc2c(cc1NC(=O)C[C@@H]1CCC=C1)OC(O2)(F)F	0
ZINC22479864	c1ccc(cc1)CC(=O)NCCOc1ccc(cc1)F	0
ZINC22505737	c1ccc(cc1)/C=C/C[NH+]1CCN(CC1)C(=O)c1cc(ccc1F)Br	0
ZINC22532302	C=CC/[NH+]=C(/c1ccccc1/N=C(/c1cnccn1)\O)\O	0
ZINC22574577	c1ccc(c(c1)N1CCN(CC1)C[C@H](COc1ccccc1Cl)O)F	1
ZINC22586740	c1ccc(cc1)/C=C/CN1CCN(CC1)C/C=C/c1ccco1	0
ZINC22611468	c1ccc(cc1)CC[C@@H]1CCN(CC1)C(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC22629025	CCN(CC)C(=O)CSc1[nH]c(=O)cc(n1)CC(=O)NCC=C	0
ZINC22661765	Cc1ccc(cc1)Cc1nc(cs1)CSCc1ccccc1Cl	0
ZINC22684927	C[C@H](C(C)C)NC(=O)[C@H](C)NC(=O)/C=C/c1ccc(cc1)OC	0
ZINC22687439	CCc1cc[n+](cc1)/C(=C(/NCC=C)\S)/C(=O)c1ccc(c(c1)F)F	0
ZINC22687445	C=CCN/C(=C(/C(=O)c1ccc(c(c1)F)F)\[n+]1cccc(c1)O)/[S-]	0
ZINC22688047	CCc1ccc(cc1)C(=O)/C(=C(\NCC=C)/S)/[n+]1ccc(cc1)CC	0
ZINC22712878	c1cc(cc(c1)F)CSc1nnnn1c1ccc(cc1)O	1
ZINC22738572	c1cc(c(cc1F)Br)C(=O)Nc1nnc(s1)C1CC1	0
ZINC22853153	CCc1nc2n(n1)c(c(s2)[C@H](c1cccs1)N1CCCCC1)O	0
ZINC22860821	c1ccc(cc1)CN1CCN(CC1)C[C@H](COc1ccc(cc1)F)O	1
ZINC22863832	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)CCN1CC[NH2+]CC1)O	0
ZINC22863832	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)F)CCN1CC[NH2+]CC1)[O-]	0
ZINC22875415	CCONC(=O)[C@H]1CCN(CC1)C(=O)/C=C/c1ccccc1	0
ZINC22877355	Cc1cc(c(cc1Cl)C(C)C)OC[C@H](C[NH2+]CC[NH+](C)C)O	0
ZINC22910081	CC(C)Cn1c(nc2c1c(=O)n(c(=O)n2C)C)CN1CCN(CC1)C	0
ZINC22937015	CC[N@H+]1CCC[C@@H]1CNCc1ccc(cc1)OCCO	0
ZINC22944708	CC(C)NC(=O)CN1CCN(CC1)CCO	0
ZINC22958411	COc1cc(cc(c1O)Br)/C=C(\C#N)/c1ccc(cn1)C(F)(F)F	0
ZINC23043308	c1cc2c(cc1O)O/C(=C/c1cc3c(c(c1)Cl)OCCCO3)/C2=O	0
ZINC23054918	COc1ccc(cc1O)/C=C/1\CCOc2ccc(cc2C1=O)F	0
ZINC23119440	c1ccc2c(c1)C[C@H](OC2=O)C(=O)Oc1ccccc1Br	0
ZINC23145490	c1cc(ccc1/C=C/C=C/C[N@H+]1CC[C@@H](CC1)n1cc(nn1)CO)F	0
ZINC23165154	c1cc(cc(c1)O)C(=O)/C=C/c1c(cccc1F)F	0
ZINC23174778	Cc1ccc(cc1F)CNC(=O)N1CCC(CC1)c1ccc(cc1)O	1
ZINC23241252	Cc1c(cc(o1)CN(C)C(=O)c1ccc(cc1)SC(F)F)C(=O)OC	0
ZINC23282270	c1ccc(cc1)/C=C(/CN1CC[N@H+](CC1)CCOCCO)\Cl	0
ZINC23366611	COCCN1CCN(CC1)C(=O)c1cn(nn1)CCc1ccccc1	0
ZINC23379728	CC(=O)N1CCC[N@H+](CC1)[C@@H]1c2ccccc2C2([C@H]1O)CC[NH2+]CC2	0
ZINC23382886	c1ccc(cc1)/C=C/C=N/NC(=O)c1cc(ccc1O)Br	0
ZINC23398731	c1ccc(c(c1)C[N@@H+]1CC[C@@H](C1)O)c1ccc(cc1)F	1
ZINC23414871	C[C@@H](C(=O)NCCC(C)C)Sc1nnc(n1C)c1ccccc1	0
ZINC23528342	c1cn(cn1)CCN/C=C\1/C(=O)NC(=O)N(C1=O)C1CCCCC1	0
ZINC23577813	COc1ccc(cc1C(=O)OCC(=O)NC[C@H]1CCCO1)F	0
ZINC23586893	c1ccc(c(c1)/C=C\1/C(=S)NC(=S)S1)O	0
ZINC23654119	C[C@H](c1ccc(cc1)F)N1CCN(CC1)c1ccccc1O	1
ZINC23679550	CCOc1ccccc1OCC(=O)N[C@H](C)c1ccccc1C	0
ZINC23685704	c1ccc(cc1)[C@@H](c1ccccn1)NC(=O)/C=C/c1cccc(c1)F	0
ZINC23693330	CCN(CC)C(=O)c1cccc(c1)NC(=O)/C=C/C=C/C	0
ZINC23712763	C[C@H](C(=O)NCCc1ccccn1)SCC(=O)Nc1ccc(cc1)F	0
ZINC23740401	C[C@H](COC)NC(=O)/C(=C/c1ccc(cc1)N1CCCCCC1)/C#N	0
ZINC23742079	Cc1c(c(on1)C)CCC(=O)NC[C@@H](c1ccccc1)[NH+]1CCCC1	0
ZINC23817460	c1cc(cc(c1)Cl)CN1CCN(CC1)S(=O)(=O)c1c(cccc1F)F	0
ZINC23950272	C[C@@H](c1ccc(cc1)n1cncn1)NC(=O)c1ccc(cc1O)OC	0
ZINC23990224	CC1=CC(=O)[C@@H](C(=O)O1)C(=O)/C=C/c1ccc(o1)c1ccccc1F	0
ZINC24036772	Cc1ccc2c(c1C)N=C(/C/2=N\NC(=O)c1ccco1)O	0
ZINC24038704	CCOC(=O)C1=C(NC(=O)NC1)CSC1=NCCS1	0
ZINC24040891	c1ccc2c(c1)c(nc(n2)c1ccncc1)Oc1ccc(cc1Br)F	0
ZINC24062269	C/C=C/C=C/C(=[NH+]/[C@H](C)c1ccc(cc1F)F)/O	0
ZINC24097762	CCOc1ccc(cc1)OC[C@@H](Cn1c[nH+]c2c1cc(c(c2)C)C)O	0
ZINC24098090	C=CCNc1nnc(s1)SC[C@@H](COc1ccc(cc1)F)O	0
ZINC24101949	c1ccc(cc1)COC[C@@H](CN1C(=O)CC2(C1=O)CCCCC2)O	0
ZINC24218891	Cc1ccc(c(c1)NS(=O)(=O)c1cccc(c1)OC(F)(F)F)C	0
ZINC24250478	C[C@H](c1ccc(c(c1)F)F)N(C)CCS(=O)(=O)CCC(=N)O	1
ZINC24261530	CCS(=O)(=O)N[C@H](CCSC)C(=O)Nc1ccccc1F	0
ZINC24304710	CCOc1c(cccn1)C(=O)NNC(=O)Cc1ccc(cc1)Cl	0
ZINC24362566	COc1ccc(cc1O)/C=C(\C#N)/c1ccc(cn1)C(F)(F)F	0
ZINC24365895	c1cc(cc(c1)C#N)/C=C(\C#N)/c1ccc(cn1)C(F)(F)F	0
ZINC24482006	COC(=O)[C@H]1C[C@@H]2CCCC[C@@H]2N1S(=O)(=O)c1cc(cc(c1)F)F	0
ZINC24515473	Cc1ccc(cc1C)n1c(nnn1)SCC(=O)c1cc(ccc1F)F	0
ZINC24541170	c1cc(cc(c1)Nc1ncccn1)C(=O)Nc1ccc(cc1F)F	0
ZINC24648244	CCCCNC(=O)C1CCN(CC1)S(=O)(=O)[NH-]	0
ZINC24654926	Cc1nn(c(=S)n1CC=C)CN1c2ccc(cc2C[C@@H]1C)[N+](=O)[O-]	0
ZINC24824846	COCCOc1cc(ccc1OC)/N=C/c1cc(ccc1[O-])Cl	0
ZINC24834339	CCCN1C(=C([C@H](NC1=O)c1ccccc1Cl)C(=O)OC)C	0
ZINC24840114	c1c(cc(cc1F)F)Cc1cnc(s1)NC(=O)C1CCC1	0
ZINC24929267	Cc1cccc(c1C)OCC(=O)N[C@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC24964990	Cc1ccc(cc1NC(=O)c1ccc(cc1)CN1CCO[C@H](C1)C)F	0
ZINC25061328	C=CCNC(=O)CSc1[nH]c2cc(c(cc2n1)F)F	0
ZINC25169215	c1ccc(cc1)C[C@@H]1CCCN1S(=O)(=O)C1=Cc2ccccc2CC1	0
ZINC25185148	CC[NH+]1CCN(CC1)c1ccc(c(c1)C)NC(=O)c1cnc(cn1)C	0
ZINC25229519	CNC(=O)CN1CCC(CC1)NC(=O)/C=C/c1cccc(c1Cl)Cl	0
ZINC25354380	c1cc(ccc1[C@@H](CN1CCN(CC1)C(=O)N1CCOCC1)O)F	1
ZINC25461239	C[C@H](c1ccco1)NC(=O)/C=C/c1ccccc1OC(F)F	0
ZINC25491217	Cc1c(c(nc([nH+]1)C)N)N	0
ZINC25562493	CCC[N@H+]1CCN(CC1)C[C@@H](COc1ccc(cc1OC)C(=O)C)O	0
ZINC25626683	C1C[C@H]([C@H](C1)O)C1=C(/C(=N/NC(=O)N)/CC1)O	0
ZINC25658148	c1ccc(cc1)[C@@H](c1ccccn1)NS(=O)(=O)c1ccccc1Cl	0
ZINC25724830	C[C@]12CCCC([C@@H]1[C@@H]([C@@H]([C@@]1([C@@]2(C(=O)C[C@](O1)(C)C=C)O)C)O)O)(C)C	0
ZINC25755571	CNC(=O)[C@@H]1CC[N@H+](CC1)C[C@H](COc1ccc(cc1)F)O	1
ZINC25760619	c1cc(c(cc1Br)F)c1n[nH]c2cc(c(cc2n1O)Cl)Cl	1
ZINC25956445	Cc1ccc(cc1C(=O)NNC(=O)c1ccc(cc1)n1cnnn1)F	0
ZINC26001686	Cc1c(c(=O)[nH]c(n1)C)CCC(=O)OCc1ccccc1C(F)(F)F	0
ZINC26061632	c1cc(cc(c1)S(=O)(=O)NC1CC1)NC(=O)/C=C/c1ccc(s1)Br	0
ZINC26087429	c1cc(ccc1/C=C/C(=O)Nc1ccc(cn1)Cl)F	0
ZINC26180511	C[C@H](c1ccc(cc1)Cl)NC(=O)NC1CC([NH2+]C(C1)(C)C)(C)C	0
ZINC26226981	Cc1c(sc2c1c(nc(n2)C[NH+]1CCCCC1)Oc1cccnc1)C	0
ZINC26264998	CCCCn1c(=O)[nH]nc1SCC(=O)N1[C@@H](CCC[C@@H]1C)C	0
ZINC26333371	C[C@@H](c1ccccc1OC)N(C)CC(=O)N/C(=N/CC=C)/O	0
ZINC26357488	Cc1c(cc(cc1OC)C(=O)N[C@H]1CCCC[C@@H]1C)OC	0
ZINC26372327	c1cc2c(cc1[N+](=O)[O-])N(CC2)C(=O)C[N@@H+]1CC[C@H](CC1)O	0
ZINC26422974	c1cc2n(c1)CCN[C@@H]2c1ccc(c(c1)F)F	0
ZINC26432389	c1ccc(cc1)OCCN/C=C\1/C=c2ccccc2=[NH+]C1=O	0
ZINC26432429	Cn1c(ccn1)/C=C(\c1nc2ccccc2s1)/C(=O)c1ccccc1	0
ZINC26461454	Cc1c(ccc2c1O/C(=C\c1ccc(cc1)F)/C2=O)O	0
ZINC26476634	Cc1cc(ccc1NC(=O)CSc1nccc(n1)C(F)(F)F)I	0
ZINC26520639	CC1=C([C@H](NC(=S)N1)c1ccc(cc1)n1cncn1)C(=O)OC	0
ZINC26532650	C[C@H](C(=O)NNC(=O)[C@H]1CCC=CC1)Oc1ccccc1F	0
ZINC26787223	Cc1ccc(cc1)C(=O)/N=C/1\C=C(C(=O)C(=C1C(C)C)Cl)C	0
ZINC26807717	CCCC[C@H](CCC(=O)Nc1ccc(cc1)C)C(=O)[O-]	0
ZINC26871523	C[C@H](c1ccc(cc1)F)N(C)C(=O)c1cc2c(s1)CCCC2	0
ZINC26885429	Cn1ccnc1[C@@H](c1ccccc1F)NC(=O)/C=C/c1cnn(c1)C	0
ZINC26892211	C1CN(CCN1)C(=O)[C@@H]1CC=CC[C@H]1C(=O)[O-]	0
ZINC26893054	c1ccc(c(c1)N1C(=O)[C@H]2CC=CC[C@@H]2C1=O)F	0
ZINC26896871	c1ccc(cc1)C[C@@H](CO)Nc1ccc(cc1)C#N	0
ZINC26934458	CC(C)c1ccc(cc1)c1nc(on1)C[NH+]1CCC2(CC1)OCCO2	0
ZINC26942313	CC(C)NC(=O)/C=C/c1ccc(cc1)C(=O)OC	0
ZINC26947039	C[C@H](C(=O)NC(=O)NCC=C)Sc1nccn1C1CC1	0
ZINC26956710	c1cc(ccc1NCN1C(=O)[C@@H]2CC=C(C[C@H]2C1=O)Cl)[N+](=O)[O-]	0
ZINC26962920	CCOP(=O)([C@@H](C(Cl)(Cl)Cl)NC(=O)/C=C/c1ccccc1Cl)OCC	0
ZINC27064124	CC(=C[C@H]1[C@@H](C1(C)C)C(=O)Nc1ccc(cc1F)F)C	0
ZINC27174709	c1ccc2c(c1)/C(=C\NCC(F)(F)F)/C(=O)NC2=O	0
ZINC27230699	Cn1cc(c2c1cccc2)/C=C\1/C(=O)N=C(S1)Nc1ccc(cc1)I	0
ZINC27342212	Cc1cc(no1)NC(=O)[C@@H](c1ccccc1)N1CCN(CC1)C(=O)C	0
ZINC27386793	Cc1ccc(c(c1)NC(=O)/C=C/c1cccc(c1)Cl)F	0
ZINC27431090	C[C@@H](c1ccc(cc1)F)N1CCN(CC1)S(=O)(=O)N(C)C	0
ZINC27474301	COc1ccc(cc1)/C(=N/c1n[nH]nn1)/O	0
ZINC27499489	Cc1ccc(c(c1)[N+](=O)[O-])N/C=C\1/C(=O)OC(=N1)c1ccccc1F	0
ZINC27530330	CC/N=C\1/N(C(=O)/C(=C\c2ccc(cc2)O)/S1)CC	0
ZINC27551185	c1cc(oc1)CN[C@@]12CCCCC1=Cc1cc(ccc1O2)[N+](=O)[O-]	0
ZINC27563188	Cc1cccc2c1N=C([O-])/C/2=C\1/C(=O)N(C(=S)S1)[C@@H](C)C(=O)OC	0
ZINC27588203	Cc1ccc(cc1Cl)N1CCN(CC1)C(=O)c1ccc2c(c1)OCO2	0
ZINC27625701	CC(C)Cc1nc(on1)CN1CCC(CC1)C(=O)NC[C@H]1CCCO1	0
ZINC27633025	c1cc(c(cc1O)F)/C=C/C(=O)[O-]	0
ZINC27636957	C=CCNC(=O)c1ccc(c(c1)[O-])[N+](=O)[O-]	0
ZINC27638753	CCCCC[C@H](/C=C/[C@@H]1[C@@H]([C@H](CC1=O)O)C/C=C\CCCC(=O)[O-])O	0
ZINC27641058	CCCCC[C@H]1[C@@H](C[C@@H]([C@H]1/C=C/[C@H](C/C=C\CCCC(=O)[O-])O)O)O	0
ZINC27644564	CCCCC[C@@H](/C=C\C=C\C=C/C=C\[C@H]([C@@H](CCCC(=O)[O-])O)O)O	0
ZINC27645207	C1C[C@@H](CC[C@@H]1N/C(=N/O)/N)F	1
ZINC27661347	COc1cccc(c1)SCc1cc(=O)oc2c1ccc(c2)OC	0
ZINC27794656	CCCc1nnc(s1)NC(=O)[C@H](CC)Oc1ccccc1F	0
ZINC27867713	C[C@H]([C@H]1CCCO1)/[NH+]=C(/C=C/c1ccsc1)\O	0
ZINC27883074	CC[NH2+]C[C@H]1CCCc2c1cc(c(c2)O)O	0
ZINC27896848	CCOc1ccc(cc1)/C=C(\C#N)/C(=O)N[C@H](C)[C@H]1CCCO1	0
ZINC27917584	Cc1cccc(c1)Cn1cc(c(n1)NC(=O)Cc1ccc(cc1)Br)Br	0
ZINC28092705	CCOc1ccc(cc1)CC(=O)Nc1ccc(nc1)n1ccnc1	0
ZINC28219086	CCCC[C@@H](CC)C(=O)N(C)Cc1ccnn1CC	0
ZINC28225742	Cc1cc(c(o1)C)C(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC28226144	CCc1cc(c(s1)NC(=O)[C@H]1CCCC[C@@H]1C(=O)[O-])C(=O)N	0
ZINC28256528	c1cc(c(c(c1)F)S(=O)(=O)Nc1ccc(cc1)OCC(=O)N)F	0
ZINC28263095	COCCNC(=O)/C=C/c1ccc2ccc(cc2n1)Cl	0
ZINC28294662	C[C@]12CCCC[C@@H]1CC[C@@H]1[C@@H]2CC[C@]2([C@@H]1CC[C@]2(C[NH3+])O)C	0
ZINC28295422	CC[C@H](C)[NH2+]C[C@H](CCO[C@@H]1C[C@@H]2CC[C@]1(C2(C)C)C)O	0
ZINC28403538	Cc1cc(cc(c1)O[C@@H](C)C(=O)Nc1ccnn1Cc1cccs1)C	0
ZINC28405651	c1ccc(cc1)[C@@H]1C(=O)N(C(=S)N1Cc1ccco1)c1ccccc1	0
ZINC28470054	C1=C[C@H]([C@H]([C@@H]([C@H]1N)O)O)O	0
ZINC28498398	CCCCOCCCNS(=O)(=O)c1cccc(c1)C(=O)C	0
ZINC28576503	CC1CCN(CC1)C(=O)c1csnn1	0
ZINC28579168	CCOCCSc1nnc(o1)c1ccc(cc1)C	0
ZINC28580565	c1cc(c(cc1F)C(=O)/C=C/C(=O)[O-])O	0
ZINC28605393	c1cc(cc(c1)F)C(=O)/C=C/c1ccc(cc1)C(=O)[O-]	0
ZINC28614025	Cc1ccc(cc1)OCC(=O)OCC(=O)Nc1ccc(cc1)Br	0
ZINC28628389	C1CN(CC[N@H+]1CCO)C[C@@H](COC[C@H]1CO[C@@H]2C=CC=C[C@@H]2O1)O	0
ZINC28804342	CCOC(=O)/C(=C/NCc1ccc(cc1)OC)/C#N	0
ZINC28806464	CCOC(=O)/C(=C/NCc1ccccc1CN1CCOCC1)/C#N	0
ZINC28836002	Cc1cc(ccc1N/C=C/1\C(=[OH+])CC(CC1=O)(C)C)F	0
ZINC28836081	Cc1ccccc1[C@H](C)NC=C1C(=O)CC(CC1=O)(C)C	0
ZINC28852526	C[N@@H+](CCC(=O)Nc1c(ccs1)C(=O)N)Cc1ccccc1F	0
ZINC28913447	c1ccc(c(c1)[C@@H](CN1C(=O)[C@H]2CC=CC[C@@H]2C1=O)O)F	0
ZINC28913731	C[C@]1(C(=O)N(C(=O)N1)C[C@H](c1ccccc1F)O)c1ccco1	1
ZINC28913814	COc1ccc(cn1)NS(=O)(=O)c1ccc(cc1)/C=C/C(=O)[O-]	0
ZINC28914652	c1ccc(c(c1)[C@H](CN1CCN(CC1)CC(=O)NC1CC1)O)F	1
ZINC28940526	c1ccc2c(c1)OC[C@@H](O2)CNS(=O)(=O)c1ccc(c(c1)Cl)F	0
ZINC28967657	CC1(CC(=C(/C=N/c2cc(ccc2Cl)[N+](=O)[O-])C(=O)C1)[O-])C	0
ZINC28967681	CC1(CC(=[OH+])/C(=C/Nc2ccc(cc2[N+](=O)[O-])F)/C(=O)C1)C	0
ZINC29002276	Cc1ccc(c(c1)F)N/C=C/1\C(=[OH+])CC(CC1=O)(C)C	0
ZINC29002530	CC1(CC(=[OH+])/C(=C/Nc2cc(ccc2N2CCOCC2)Cl)/C(=O)C1)C	0
ZINC29009991	c1ccc(c(c1)C(=O)NC1CC1)NC(=O)[C@@H]1CC=CC[C@@H]1C(=O)[O-]	0
ZINC29192499	COc1ccc(cc1F)/C=C/C(=O)N1CCC[C@H](C1)NS(=O)(=O)C	0
ZINC29217558	COc1cc(ccc1O)/C=C/1\CCOc2ccc(cc2C1=O)F	0
ZINC29304834	Cc1ccc(c(c1)F)NC(=O)[C@H](C)Nc1ccc(c(c1)C)C	0
ZINC29310102	Cc1ccc(cc1)N[C@H](C)C(=O)Nc1cc(ccc1C)F	0
ZINC29478511	COC(=O)c1c(ccs1)NC(=O)C[C@@H]1CCC=C1	0
ZINC29513776	CCCCNC(=O)/C=C/c1c(nn(c1C)c1ccccc1)C	0
ZINC29528443	Cc1c(c(n(n1)C)C)/C=C/C(=O)N(C)Cc1ccc(cc1)C(F)(F)F	0
ZINC29571887	c1ccc(cc1)C(=O)c1c2c(sc1N)C[NH2+]CC2	0
ZINC29594143	c1cc(ccc1CCNC(=O)Cn1cc[nH+]c1)F	0
ZINC29630492	c1cc(ccc1CN1CCN(CC1)c1ccc(cc1)O)F	1
ZINC29652860	CC(C)(C)C(=O)NCC(=O)NNC(=O)c1cccnc1	0
ZINC29795084	Cc1ccc(o1)C(=O)NCc1ccc(cc1)OC(F)(F)F	0
ZINC29894363	c1cc(ccc1[C@H]1CN(CCO1)Cc1cc2c(cc1O)OCO2)F	1
ZINC29894366	c1cc(ccc1[C@@H]1CN(CCO1)Cc1cc2c(cc1O)OCO2)F	1
ZINC29907212	CC(C)NC(=O)Cc1ccc(cc1)NC(=O)c1ccc(c(c1)Cl)O	0
ZINC29935507	c1cc(ccc1F)S(=O)(=O)N[C@H]1CC[N@@H+](CC1)[C@@H]1CCOC1=O	0
ZINC30259958	c1cc(sc1)/C=C/C(=O)N1CCN(CC1)C(=O)Nc1ccc(cc1)F	0
ZINC30268758	Cc1cc(on1)NC(=O)[C@@H](C)[N@H+](C)CCCOc1ccc(cc1)F	0
ZINC30346988	CCOC(=O)C1=C(NC(=O)NC1)CSc1nnnn1C[C@@H]1CCCO1	0
ZINC30363229	c1ccc2c(c1)CC[N@H+](C2)CCNC(=O)/C=C/c1cccc(c1)F	0
ZINC30531553	C=CCn1c(=O)n(c(=O)n(c1=O)C[C@@H](c1ccccc1F)O)CC=C	0
ZINC30596847	COc1cc(ccc1OC[C@@H](c1ccc(cc1)F)O)/C=C/C(=O)OC	0
ZINC30698364	c1cc(ccc1NC(=O)c1nnc(s1)CSc1nc[nH]n1)F	0
ZINC30751101	Cc1ccc(c(c1)C)[C@@H](C)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC30769890	Cn1ccc(cc1=O)C(=O)Nc1ccc(cc1)NC(=O)N	0
ZINC30819023	c1ccc(cc1)C(=O)Nc1ccc(cc1)C(=O)OC[C@H]1CCCO1	0
ZINC30840479	COc1ccc(cc1O)/C=C\c1c(c(=O)[nH]c(=O)[nH]1)[N+](=O)[O-]	0
ZINC30860452	Cc1ccsc1CNC(=O)CCNC(=O)c1ccoc1	0
ZINC30882721	CC1=C[C@H]([C@@H](C[C@H]1CC(=O)NCc1cc(cc(c1)F)F)C(C)C)CO	0
ZINC30996490	C[C@H](c1ccccn1)NC(=O)NCc1ccc(c(c1)OC)OC	0
ZINC31098261	COc1ccccc1[C@H](CNC(=O)Nc1cccc2c1cccc2)O	0
ZINC31155759	CC(=CCC/C(=C\CC[C@](C)([C@@H](CC(=O)[O-])O)O)/C)C	0
ZINC31159895	COc1ccc(cc1)[C@H](CNC(=O)/C=C/c1ccccc1)O	0
ZINC31161578	Cc1ccc(c(c1)/C=C/CO)[C@H](C)[C@@H]([C@@H](C)C(=O)C)O	0
ZINC31176429	c1cc(ccc1CC#N)OC(=C(F)F)F	0
ZINC31223882	CCS(=O)(=O)NCCNC(=O)[C@H](C)Oc1cccc(c1)Cl	0
ZINC31271354	CCc1ccc(o1)C(=O)N1CCC(CC1)[C@H](c1ccccc1)O	0
ZINC31296740	c1ccc2c(c1)ccn2CCC(=O)NC[C@H](c1ccc(c(c1)F)F)O	1
ZINC31317521	Cc1ccc(cn1)C(=O)NC[C@@H](c1ccc(cc1)F)O	1
ZINC31335240	Cc1ccc(cc1F)C(=O)NC[C@@H](c1cc(ccc1OC)OC)O	1
ZINC31441778	c1ccc(c(c1)[C@H](CSc1nnc2n1c1ccccc1s2)O)F	1
ZINC31445114	COc1ccc(cc1)n1ccnc1SC[C@@H](c1ccccc1F)O	1
ZINC31445525	c1ccc(c(c1)[C@@H](CSc1nccn1c1cccc(c1)F)O)F	1
ZINC31447399	C=CCn1c(nnc1SC[C@H](c1ccccc1F)O)c1ccco1	0
ZINC31598057	Cc1c2cccc(c2oc1C(=O)NCCNc1cnccn1)F	0
ZINC31775407	c1ccn2c(c1)nnc2NC(=O)/C=C/c1cccc(c1)C(F)(F)F	0
ZINC31785599	Cc1cc(no1)NC(=O)CNc1cccc(c1)c1ccnc(n1)C	0
ZINC31789699	CN(C)c1nc(nc(n1)N)COc1ccccc1C(F)(F)F	0
ZINC31873463	Cc1ccc(c(c1)Cl)NC(=O)c1c(onc1c1ccc(cc1)F)C	0
ZINC31874271	Cc1cccc(c1NC(=O)c1ccc(c(n1)C)C#N)C(C)C	0
ZINC31919730	Cc1cccn2c1ncc2[C@@H](C(F)(F)F)N	0
ZINC31946029	COc1ccc(cc1OC)CCC(=O)N1CCN(CC1)CCO	0
ZINC31950873	c1ccc(c(c1)C(=O)Nc1cc(ccc1Br)Br)F	0
ZINC32076166	CC(=C[C@H]1[C@@H](C1(C)C)C(=O)NCCc1cccc2c1nccc2)C	0
ZINC32079810	CCOC(=O)/C(=C/NCc1ccccc1CN1CCCC1=O)/C#N	0
ZINC32089600	Cn1c2c(cn1)c(nc(n2)N1CCOCC1)NCCCO	0
ZINC32097208	CC(=O)c1cccc(c1)S(=O)(=O)[N-]c1ccc2c(c1)nc(o2)C1CC1	0
ZINC32098956	C1C=CC[C@H]([C@@H]1CO)[NH3+]	0
ZINC32100347	C/C(=C\C(=O)c1ccc(cc1)OC)/Nc1cc[nH+]cc1	0
ZINC32100414	Cc1ccc(cc1)C(=O)/C=C(\C)/Nc1cc[nH+]cc1	0
ZINC32109638	COc1cc(cc(c1O)/C=C\1/C(=NC(=O)N1)[O-])[N+](=O)[O-]	0
ZINC32113128	Cc1cccc(c1OC[C@@H](C[NH2+]C1CCCC1)O)C	0
ZINC32116438	CC(C)(C)c1ccc(cc1)C(=O)NC(=S)Nc1cc(c(c(c1)Br)O)Br	0
ZINC32134891	C[C@H](c1cnccn1)O	0
ZINC32251939	C[C@@H]1CCCC(=O)CCC/C=C/c2cc(cc(c2C(=O)O1)OC)OC	0
ZINC32266624	C[C@H]1CC(=O)C=C2[C@]1([C@H]1CC[C@]3([C@H]([C@@H]1CC2)CC[C@H]3O)C)C	0
ZINC32301990	C=CCOc1c(cccc1F)F	0
ZINC32394161	C[C@@H]1C[C@H]1CNC(=O)/C=C/c1ccc(cc1)F	0
ZINC32502248	CC(=O)Nc1ccc(c(c1)C(=O)/C=C/c1ccccc1F)O	0
ZINC32502250	CC(=O)Nc1ccc(c(c1)C(=O)/C=C/c1ccc(cc1)F)O	0
ZINC32508933	COc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)[C@H](CC(=O)[O-])C(=O)[O-]	0
ZINC32511771	COc1ccc(c(c1)n1cccn1)c1cnccn1	0
ZINC32519454	Cc1c([nH+]c(nc1N1CCC[C@@H](C1)O)N(C)C)C	0
ZINC32520175	Cc1cc([nH]n1)CNC[C@]1(CCCN(C1=O)Cc1ccccc1F)O	1
ZINC32565285	C[C@@H](CCC=C(C)C)[NH2+][C@H]1[C@@H]2C[C@@H]3C[C@H]1C[C@](C2)(C3)O	0
ZINC32568405	CCc1ccc(cc1)S(=O)(=O)N/N=C\c1ccc2c(c1)OCO2	0
ZINC32593701	Cc1cccc(c1O)c1cc([nH]n1)C(=O)Nc1cccc(c1Cl)Cl	0
ZINC32599981	CC1(CC(=[NH2+])C=C([S-])C1)C	0
ZINC32605697	Cc1cc(c2cccc(c2n1)OC)NC(=O)/C=C/c1ccccc1	0
ZINC32606432	Cc1ccc2c(c1)c(cc(n2)C)NC(=O)/C=C/c1cccs1	0
ZINC32617273	Cc1cc2c(s1)nc(n(c2=O)C)SCC(=O)c1ccc2c(c1)OCO2	0
ZINC32628331	c1cc(ccc1N1C(=O)[C@H](NC1=O)CCC(=O)[O-])F	0
ZINC32641441	COc1ccc(cc1)CC(=O)N(CCC(=O)OC)[C@@H]1CCS(=O)(=O)C1	0
ZINC32647763	Cc1cccc(c1)C(=O)N1CCN=C1C	0
ZINC32658925	CCNS(=O)(=O)c1ccc(cc1)/C=C/C(=O)Nc1cccc(c1)C#N	0
ZINC32665931	c1ccc(c(c1)/C=C/C(=O)c1cccc(c1)O)F	0
ZINC32728544	CN(C)[C@H](CNC(=O)/C=C/c1cc(ccc1F)Br)c1cccc(c1)F	0
ZINC32743329	c1ccc(c(c1)N1CCN(CC1)[C@@H]1CS(=O)(=O)C[C@H]1O)Cl	0
ZINC32751170	C=CCn1c(nnc1SC[C@@H](c1ccccc1)O)[C@H]1CCS(=O)(=O)C1	0
ZINC32760872	CC(=O)Nc1ccc(c(c1)NC(=O)[C@@H]1CCCc2c1cccc2)F	0
ZINC32770660	CC(=CC[N@H+]1CCNC(=O)[C@@H]1CC(=O)OC)C	0
ZINC32790978	c1ccc(c(c1)C(F)(F)F)NC(=O)/C(=C/c1cccc(c1)O)/C#N	0
ZINC32804344	Cc1ccc(c(c1)NC(=O)c1cc(nc2c1c(=O)[nH]n2C)C)F	0
ZINC32809496	Cc1c2ccc(nc2sc1C(=O)N(C)[C@H]1CCC[C@@H](C1)C)C(F)(F)F	0
ZINC32813659	CC(=O)C1=C(NC(=S)N[C@@H]1c1ccccc1)c1ccc(cc1)F	0
ZINC32816088	Cc1ccc(o1)c1nc(cs1)CC(=O)N(C)Cc1c(cccc1Cl)F	0
ZINC32820635	Cc1c(nc2cc(ccc2n1)/C(=[NH+]/C1CCN(CC1)C(=O)C)/O)C	0
ZINC32833795	c1ccc(c(c1)S(=O)(=O)Nc1ccc2c(c1)c(=O)n1c(n2)CCC1)Br	0
ZINC32841308	CCN(Cc1[nH]c(=O)c2ccccc2n1)C(=O)Nc1cc(on1)C	0
ZINC32843341	C=CCNC(=O)[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)F	0
ZINC32843878	Cc1ccc(nc1)NC(=O)[C@@H]1CCC=CC1	0
ZINC32853591	c1ccc(c(c1)COc1ccc(cc1)/C=C/C(=O)c1cccnc1)F	0
ZINC32865758	Cc1ccc(cc1)[C@H](C1CC1)/[NH+]=C(/c1cc(ccc1F)F)\O	1
ZINC32904284	CCOCCC/[NH+]=C(/C=C/c1ccc(s1)c1ccc(cc1)F)\O	0
ZINC32911511	C[C@]12CC[C@H]3[C@H]([C@@H]1CC[C@@]2(CC=C)O)CCC1=CCCC[C@H]31	0
ZINC32912585	COc1ccc(cc1)NC(=O)NC[C@@H](c1ccc(cc1F)F)O	1
ZINC32912621	COc1ccc(c(c1)[C@@H](CNC(=O)Nc1ccc(c(c1)Cl)Cl)O)OC	0
ZINC32915242	c1cc(cc(c1)Cl)[C@@H](CNC(=O)c1ccc2c(c1)OCO2)O	0
ZINC32931099	Cc1nc(cs1)CSCC(=O)N[C@H](C)c1cccc(c1)OC(F)F	0
ZINC32932024	Cc1ccc(cc1F)NC(=O)c1cnn(c1C)C(C)(C)C	0
ZINC32936437	CN1CCC2=C1/C(=N\O)/S/C/2=N\c1ccc(cc1)F	0
ZINC32952542	c1cc(ccc1c1nc(on1)CCCC(=O)NC(C1CC1)C1CC1)Cl	0
ZINC32964021	C[C@H]1CCc2c(c(c3ccccc3n2)C(=O)OC[C@@H]2CCCCO2)C1	0
ZINC32979512	C[C@@H](C(=O)OC)NC(=O)[C@H]1CCN(CC1)C(=O)/C=C/c1ccccc1	0
ZINC32983542	C/C=C/c1ccc(c(c1)OC)OCC(=O)N[C@H](C)c1cccc(c1)F	0
ZINC33025743	Cc1ccccc1OC[C@H](Cn1c2ccccc2nc1COC)O	0
ZINC33059340	CC[C@H]1CN(c2ccccc2S1)CC(=O)NCc1cccc(c1)OC	0
ZINC33059741	C[C@@H]1CCc2c(cc3c(n2)ncn(c3=O)Cc2c(cccc2Cl)F)C1	0
ZINC33081288	C[C@@H](CNC(=O)/C=C/c1cccc(c1)[N+](=O)[O-])N1CCOCC1	0
ZINC33114641	CCc1ccc(cc1)N1C(=O)[C@@H]2[C@H](C1=O)N(N=N2)c1ccccc1F	0
ZINC33138801	CC[C@H](C)NC(=O)c1csc(n1)Nc1ccc(c(c1)F)F	0
ZINC33191657	C[C@H](c1ccc(s1)Cl)NC(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC33199917	c1cc(cc(c1)OC(F)F)C(=O)Nc1cccc(c1)n1cnnc1	0
ZINC33246355	c1ccc(c(c1)c1nc(no1)/C=C\c1ccc(cc1)F)O	0
ZINC33246995	CC(C)(C(=O)/C=C\c1cccc(c1)[N+](=O)[O-])O	0
ZINC33247568	c1cc(oc1)C(=O)/C=C\c1ccc(o1)c1ccc(cc1)F	0
ZINC33247674	CC1=C(C(CCC1)(C)C)/C=C/C(=N\NC(=O)c1ccccc1O)/C	0
ZINC33248044	c1cc(sc1)/C=C\C1=NO[C@](C1)(C(F)(F)F)O	0
ZINC33248045	c1cc(sc1)/C=C\C1=NN[C@@](C1)(C(F)(F)F)O	0
ZINC33248688	Cc1cc(c(n1c1ccc(cc1)S(=O)(=O)N)C)/C=C\1/C(=O)NC(=O)S1	0
ZINC33248904	c1cc(ccc1c1ccc(o1)/C=C\c1cc(nc([O-])n1)C(F)(F)F)Br	0
ZINC33248913	c1cc(ccc1/C=C\c1cc(nc(=O)[nH]1)C(F)(F)F)O	0
ZINC33270024	CC(C)c1cc(on1)[C@H]1CCCN1C(=O)c1ccc(cc1)F	0
ZINC33293639	CN1c2ccccc2/C(=C\2/C(=O)N(C(=S)S2)c2ccc(cc2)O)/C1=O	0
ZINC33293969	CCN(CC)c1ccc(o1)/C=C/1\C(=O)N/C(=N\c2ccc(cc2)F)/S1	0
ZINC33294047	CCN1C(=O)/C(=C\c2ccc(cc2)C)/S/C/1=N/c1ccc(cc1)OC	0
ZINC33298840	CCSc1nc2ccc(cc2s1)[N-]S(=O)(=O)c1ccc(c(c1)C)F	0
ZINC33314205	COc1cc(cc(c1O)OC)/C=C\1/C(=O)N(C(=S)S1)C1CCCCC1	0
ZINC33316681	c1ccc(c(c1)COc1ccc(cc1)/C=C\[N+](=O)[O-])Cl	0
ZINC33319899	c1cc(cc(c1)F)N1C(=O)/C(=C\c2ccc(c(c2)O)O)/SC1=S	0
ZINC33323687	CCn1cc(c2c1cccc2)/C=C\1/C(=NC(=S)N(C1=O)C)[O-]	0
ZINC33335034	c1cc(c(cc1/C=C\1/C(=O)N=C(S1)N1CCOCC1)I)O	0
ZINC33352204	c1cc(cc(c1)O)/C=C/1\C(=O)NC(=O)N(C1=O)Cc1ccc(cc1)F	0
ZINC33359699	C[C@H]1CCCN(C1)S(=O)(=O)c1ccc(c(c1)C(=O)N)Cl	0
ZINC33371948	CO/N=C/C(=C\c1ccc(cc1)C(F)(F)F)/C#N	0
ZINC33372333	c1ccc(c(c1)/C=C\1/COc2ccccc2[C@@H]1O)F	0
ZINC33372334	c1ccc(c(c1)/C=C\1/COc2ccccc2[C@H]1O)F	0
ZINC33373958	C(/C=C\C(C(C(F)(F)F)(F)F)(F)F)O	0
ZINC33376583	CC(=O)[C@]1([C@@H](C[C@@H]2[C@@]1(CC[C@@H]1[C@H]2CC=C2[C@]1(CC[C@@H](C2)O)C)C)Br)O	0
ZINC33382241	c1ccc(c(c1)NC(=O)/C=C\C(=O)[O-])Sc1nccc(n1)C(F)(F)F	0
ZINC33387857	CN(C)c1ccc(cc1)/C=C\1/C(=O)N(C(=O)N1)Cc1ccccc1F	0
ZINC33394944	CS(=O)(=O)N/N=C\C=C\c1ccccc1	0
ZINC33399278	COc1cc(cc(c1O)/C=C\1/C(=O)N(C(=S)S1)CC=C)Cl	0
ZINC33403626	c1cc(cc(c1)O)/C=C\c1cc(nc(=O)[nH]1)C(F)(F)F	0
ZINC33411823	COc1ccc2c(c1)cc(cn2)[C@H]([C@H]1C[C@@H]2CC[N@H+]1C[C@@H]2C=C)O	0
ZINC33417276	Cc1ccsc1/C=C\c1cc(nc(=O)[nH]1)C(F)(F)F	0
ZINC33424439	COc1ccc(c(c1)OC)NC(=S)NC(=O)/C=C\c1ccccc1	0
ZINC33433901	c1cc2c(cc1F)/C(=C/1\C(=O)N(C(=S)S1)CC(=O)[O-])/C(=N2)O	0
ZINC33494314	CC(C)N1c2c(cc(cc2F)Br)C(=O)C1=O	0
ZINC33499654	c1ccc2c(c1)ncc(n2)[C@H]1c2ccc(cc2CCN1)O	0
ZINC33506082	CC[C@H]([C@@H](C)CCC=C(C)C)O	0
ZINC33508355	c1ccc(cc1)/C=N\C(=C(\C#N)/NCc1c(nc(s1)Cl)Cl)\C#N	0
ZINC33531249	c1cc(c(c2c1C(=O)/C(=C\c1ccncc1)/O2)CN1CCOCC1)O	0
ZINC33533655	COc1cc(cc(c1OC)Cl)/C=C(/C#N)\C(=O)Nc1ccc(cc1)F	0
ZINC33550502	c1ccc(cc1)Cn1c2=NC(=O)[C@@](c2c([O-])[nH]c1=O)(C(F)(F)F)O	0
ZINC33582749	c1cc(sc1/C=N\NC(=O)c1cc(cc(c1)O)O)Cl	0
ZINC33584916	c1cc(oc1/C=C(/C#N)\C(=O)N[C@H]1CCS(=O)(=O)C1)N1CCCCC1	0
ZINC33608518	C[C@H]1[C@H](C(=C(C(=C1Cl)O)Cl)O)C(=O)OC	0
ZINC33698799	C[C@]12CCC[C@]([C@@H]1CC[C@@]13[C@@H]2CC[C@@H](C1)[C@@](C3)(CO)O)(C)C(=O)[O-]	0
ZINC33738356	c1ccc2c(c1)n(c([n+]2CCN1CCOCC1)N)CCO	0
ZINC33743166	c1cc(ccc1/C=C\C(=O)Nc1ccc(cc1F)Cl)F	0
ZINC33744438	c1c(c2c(c(c1Cl)[N+](=O)[O-])[C@@H]1C=CC[C@@H]1[C@@H](N2)[C@@H]1CCC=CC1)O	0
ZINC33748291	CC1=NC(=O)/C(=C/c2ccc(cc2)O)/C/1=C(\[O-])/OC	0
ZINC33759110	c1ccc(cc1)/C=C/c1ccc(cc1)C(=O)[O-]	0
ZINC33769198	c1ccc(cc1)/C=C\C1=N/C(=C/c2cccc(c2)F)/C(=O)O1	0
ZINC33841547	C/C=C/[C@@H](O[C@H](/C=C/C)C)C	0
ZINC33841554	C[C@H](/C=C(\C)/CCC=C(C)C)O	0
ZINC33846703	CC1=C(/C(=C(/C)\O)/C=C1C(=O)OC)C(=O)OC	0
ZINC33880849	CO[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)F)O)O	1
ZINC33905772	c1ccc2c(c1)cc(cn2)/C=C\C(=O)NO	0
ZINC33913068	c1ccc2c(c1)c1c/c(=C/3\C=CC=CC3=[OH+])/[nH]c(c1c(=O)o2)[NH3+]	0
ZINC33929684	c1cc(oc1)/C=C\C=N/NC(=O)c1ccco1	0
ZINC33937796	CC(=CCC/C(=C/CC/C(=C\CC/C(=C/CO)/C)/CO)/C)C	0
ZINC33977023	c1ccnc(c1)NC(=O)/C=C/c1ccc(cc1)C(F)(F)F	0
ZINC34041558	CC(=O)C1=C(C(=O)N([C@H]1C1CCCCC1)c1cccc(c1)F)O	0
ZINC34075422	CC#C[C@]1(CCCC=C1)O	0
ZINC34106982	CC1=C/C(=N/NC(=S)NC2CCCCC2)/CC(C1)(C)C	0
ZINC34130977	CCOC(=O)/C=C/c1cc(ccc1O)F	0
ZINC34138074	Cc1cccc(c1)N1C(=O)/C(=C\c2ccc(c(c2)Cl)O)/C(=NC1=O)[O-]	0
ZINC34194185	c1c(c(=O)[nH]c(=O)n1[C@H]1C[C@@H]([C@@H](O1)CO)O)/C=C/C(=O)[O-]	0
ZINC34224917	C1C[C@@H]2[C@@H](CC[C@@H]2O)[C@@H]2[C@@H]1[C@@H]1CCC(=O)C=C1CC2	0
ZINC34235782	CC(C)[C@@H]1CC[C@]2([C@@H](CCC(=C)[C@@H]2[C@H]1O)O)C	0
ZINC34261779	CN(C)/C=C\C(=C/C(=O)C(F)(F)F)\Nc1ccc(cc1)OC(F)(F)F	0
ZINC34276047	CCOC(=O)/C=C/c1cncnc1	0
ZINC34283609	CCOCCO[C@H](C)O	0
ZINC34456685	CC(C)(C)OC(=O)N1[C@@H](C[C@H](C1=O)O)C(=O)OC	0
ZINC34493924	COC1=C[C@@H]2[C@H]1C(=O)N2CO	0
ZINC34513920	Cc1cc(c(cc1F)[N+](=O)[O-])O	1
ZINC34516236	C[C@@]1(CCC[N@@H+](C1)Cc1ccccc1)O	0
ZINC34537888	CC(C)(C)OC(=O)NCCC[C@@H]([C@H](C(F)(F)F)[O-])[NH3+]	0
ZINC34560666	c1ccc(c(c1)[C@H](C(=O)C1CC1)N1CC[C@@H](/C(=C/C(=O)[O-])/C1)S)F	0
ZINC34586133	CC(C)(C)OC(=O)N1CCCC[C@@H]1C=C	0
ZINC34607264	c1cc(ccc1c1cc(on1)CO)Br	0
ZINC34617725	c1cc(cc(c1)F)/C=C/CO	0
ZINC34618957	C[C@H](c1ccccc1)[NH2+]C(CO)CO	0
ZINC34638869	COC(=O)c1cc(c(cc1O)[O-])[N+](=O)[O-]	0
ZINC34667219	CC[C@@H](C[N@@H+]1CCO[C@@H](C1)COc1cccc(c1)C(F)(F)F)O	1
ZINC34670958	C=CCOC[C@H](CN1CCO[C@@H](C1)COc1cccc(c1)F)O	0
ZINC34676276	Cc1cc(ccc1N1CC[C@H](C1=O)C(=O)NCCN1CCOCC1)F	0
ZINC34705657	c1cc(ccc1/C=C(/C#N)\S(=O)(=O)c1cc(ccc1Cl)Cl)F	0
ZINC34711295	CCc1ccc(cc1)[C@H]1C[C@@H](CN(C1)CC=C)C(=O)N[C@@H](C)CC	0
ZINC34721844	C=C[C@]1(CCOC1)O	0
ZINC34741618	Cn1cc[nH+]c1[C@@H](c1cccc(c1)O)N	0
ZINC34769577	c1cc(ccc1c1csc(n1)C1=C(N(CC1=O)C1CCCC1)N)F	0
ZINC34769809	c1cc(c(cc1c1csc(n1)C1=C(N(CC1=O)CC1CC1)N)F)F	0
ZINC34772828	c1ccc(c(c1)COc1c(cc(cc1Br)CO)Br)C#N	0
ZINC34801333	C[C@@]12CC[C@@H]3[C@@H]([C@@H]1CC[C@@H]2O)CC[C@@H]1[C@@]3(C=CC(=O)C1)C	0
ZINC34805526	c1ccc(cc1)S(=O)(=O)/C(=C\Nc1ccc(cc1)Cl)/C=C\C#N	0
ZINC34820673	C[C@H](c1ccccc1OC[C@@H]1CCCO1)[NH2+]C	0
ZINC34887480	C1CC[C@@H]2[C@H](C1)CCCN2C(=O)[C@@H]1CCC=CC1	0
ZINC34925123	CCn1c(nnc1SCC(=O)NN)CNc1ccc(cc1)Br	0
ZINC34925818	Cc1ccc2c(c1)c(c(n2C[C@@H](C[NH+]1CCNCC1)O)C)C	0
ZINC34927014	c1cc(cc2c1cc[nH]2)[C@@H]1NC(=S)NC(=[NH+]1)N	0
ZINC34927092	C[C@@H]([C@@H]1CCCCN1)[NH3+]	0
ZINC34932125	c1cc(ccc1C(=O)NC(=S)Nc1cc(ccc1O)[N+](=O)[O-])F	1
ZINC34937002	C#CCOc1ccc(cc1[N+](=O)[O-])C=O	0
ZINC34938844	COc1ccccc1Oc1ccc(cc1C=O)[N+](=O)[O-]	0
ZINC34939322	CCCc1cc(O)n(n1)c1ccc(cn1)C(F)(F)F	1
ZINC34940757	Cc1cc(c(s1)C)[C@H](c1ccc(cc1F)Cl)[NH3+]	0
ZINC34954474	CCC[C@@H]1[C@@H]2CCCC=C2C(=C(C1(C#N)C#N)N)C#N	0
ZINC34956034	CCC[C@@H](C)c1nc(no1)c1ccc(cc1)O	0
ZINC34956606	c1cc(c(cc1F)[C@H]([C@@H]1CC=CC[C@@H]1C(=O)[O-])O)F	0
ZINC34956618	c1cc(ccc1[C@H]([C@H]1CC=CC[C@@H]1C(=O)[O-])O)F	0
ZINC34957311	c1cc(c(cc1Br)F)OC[C@@H](C[NH3+])O	1
ZINC34957312	c1cc(c(cc1Br)F)OC[C@H](C[NH3+])O	1
ZINC34973603	c1ccc2c(c1)nnn2c1ccc(cc1F)CO	1
ZINC34991953	COc1ccc(cc1Br)C[NH2+]Cc1ccccc1F	0
ZINC34992822	C[C@@H](c1cccc(c1)F)[NH2+]Cc1ccccc1OCC=C	0
ZINC35026049	C=CC[n+]1c(csc1NCc1ccccc1)c1cccc(c1)[N+](=O)[O-]	0
ZINC35052092	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@@H]([C@@H](O1)COS(=O)(=O)[O-])O)O	0
ZINC35074915	c1nc2c(nc(nc2n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)SC(F)(F)F)N	1
ZINC35100285	c1cc(c(cc1Br)/C=C/C(=O)N[C@@H]1CC[C@@H](CC1)O)F	0
ZINC35102312	c1cc(c(cc1F)Cl)C(=O)NCCCO	1
ZINC35106472	c1ccc(c(c1)OCC(=O)N1CCC[C@@H](C1)O)F	1
ZINC35117646	CS(=O)(=O)c1cccc(c1)C(=O)N1CCC[C@@H](C1)O	0
ZINC35138362	C[C@@H](C(=O)N)NCc1cccc(c1)OC	0
ZINC35148020	CC1=C([C@@H](n2c(nnn2)N1)c1cccc(c1)O)C(=O)OC(C)(C)C	0
ZINC35161768	CC[C@@H](CO)[NH2+][C@@H]1[C@H]2C[C@@H]3C[C@H](C2)C[C@H]1C3	0
ZINC35167535	c1ccc(cc1)C(=O)/C=C/Nc1ccc(cc1)[C@@H]([NH+]1CCCCC1)O	0
ZINC35171209	CCOc1ccc(cc1)[C@H]1CC(=O)Nc2c1c(n[nH]2)C	0
ZINC35187348	CSc1ccc(c(c1)C(=O)N1CCC[C@@H](C1)O)[N+](=O)[O-]	0
ZINC35187389	c1cc2c(cc1/C=C/C(=O)N1CCC[C@H](C1)O)CCO2	0
ZINC35188948	c1cc(ccc1OCCCC(=O)NCCO)F	1
ZINC35200311	C[C@H](C(=O)N[C@@H]1CC[C@H](CC1)O)Oc1cccc(c1)F	1
ZINC35201310	c1csc2n1c(c(n2)Cl)/C=C/C(=O)NCCCO	0
ZINC35203187	C[C@H](CNC(=O)c1ccc(o1)Cl)O	0
ZINC35203530	C[C@H](CNC(=O)/C=C/c1ccc(c(c1)F)OC)O	0
ZINC35203736	C[C@H](CNC(=O)/C=C/c1cc(ccc1F)Br)O	0
ZINC35204027	C[C@@H](CO)NC(=O)c1ccccc1OC(F)F	1
ZINC35205104	C[C@H](CO)NC(=O)/C=C/c1ccc(c(c1)F)OC	0
ZINC35205179	C[C@@H](CO)NC(=O)/C=C/c1cc(ccc1F)Br	0
ZINC35205249	C[C@@H](CO)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC35238452	c1cc(c(cc1C(=O)Nc1c[nH]nc1)F)F	0
ZINC35240416	Cc1ccc(cc1)c1cs/c(=N\C(=O)N[P@@](=O)(O)[O-])/[nH]1	0
ZINC35247877	COc1ccc(cc1F)/C=C/C(=O)Nc1c[nH]nc1	0
ZINC35270883	C[C@]12CC[C@H](C([C@H]1[C@@H](C=C1[C@@]2(C(=O)OC1)O)O)(C)C)O	0
ZINC35337433	COc1cc(cc(c1O)[N+](=O)[O-])/C=C(\C#N)/c1ccc(cc1)[N+](=O)[O-]	0
ZINC35342787	CCN(CC)C(=O)/C(=C/c1cc(c(c(c1)O)O)[N+](=O)[O-])/C#N	0
ZINC35391969	c1c(cc(c(c1Br)O)Br)/C=N/N1C(=O)[C@H]2[C@@H]3CC[C@H]([C@H]2C1=O)C=C3	0
ZINC35403470	Cc1ccc(c(c1)NC(=O)C[N@@H+]1CCC(=CC1)c1cnn(c1)C)OC	0
ZINC35448438	c1cc(c(cc1[N+](=O)[O-])NC(=S)N[C@H]1CCS(=O)(=O)C1)O	0
ZINC35456150	c1ccc(cc1)CC[C@@H](CC(=O)[O-])O[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC35456239	CC(=C)[C@@H](COc1ccc(cc1)CC(=O)[O-])O	0
ZINC35459022	Cc1c(cc(=O)oc1/C(=C/C(=C/[C@H](C)CO)/C)/C)OC	0
ZINC35509910	Cc1c2cc(sc2n(n1)c1cccc(c1)F)C(=O)OCCOC	0
ZINC35534930	CCOC(=O)c1nc(c2c(noc2n1)C)NC[C@H](C)c1ccccc1	0
ZINC35565192	C[C@@H]1COc2c(c(cc3c2n1cc(c3=[OH+])C(=O)[O-])F)C1(CC1)N	1
ZINC35571898	c1ccc(cc1)Sc1ccc(c(c1)O)[N+](=O)[O-]	0
ZINC35575828	CCCCC/C=C\[C@@H]([C@@H](CO)O)F	0
ZINC35575831	CCCCC/C=C\[C@H]([C@@H](CO)O)F	0
ZINC35587905	COc1cc(cc(c1O)[N+](=O)[O-])/C=C/C(=O)c1ccc(c(c1)F)F	0
ZINC35587930	COc1cc(cc(c1O)[N+](=O)[O-])/C=C/C(=O)c1cccc(c1)Br	0
ZINC35598006	Cc1ccc(nn1)NCCNC(=O)Nc1cc(ccc1OC)Cl	0
ZINC35601962	C[C@H](C[NH2+][C@H](C)c1ccccc1Br)O	0
ZINC35603654	C[C@@H](CO)[NH2+][C@H]1CCSC1	0
ZINC35609993	COc1ccc(cc1OC)C(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC35625476	CCCCNC(=O)CCN1C(=O)/C(=C/c2ccccc2F)/SC1=S	0
ZINC35631052	C[C@@H]1CCN(CC1)c1ccc(cc1F)[C@@H](C)O	1
ZINC35631141	C[C@@H](c1ccc(c(c1)F)N1CCCCCC1)O	1
ZINC35682010	C=CCNC(=S)NNc1nc([O-])c2cn[nH]c2n1	0
ZINC35715706	CCCCNC(=O)/C(=C/c1cc(c(c(c1)OC)O)[N+](=O)[O-])/C#N	0
ZINC35735135	C[C@H]([C@H]1CCCO1)NC(=O)c1ccc(c(c1)Cl)O	0
ZINC35764477	c1ccc2c(c1)nc(o2)/C=C/C(=O)Nc1c[nH]nc1	0
ZINC35805591	COc1ccc(cc1OC)N1C(=O)[C@H]2[C@@H]3CC[C@H]([C@H]2C1=O)C=C3	0
ZINC35817129	CC(C)O/C(=N/C(=O)c1ccccc1F)/NCC[NH+]1CCCCC1	0
ZINC35877777	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CCC2=O)CCC1=CC(=C)C=C[C@@]31C	0
ZINC35898253	COc1cc(c(cc1Cl)OC)NC(=O)[C@@H]1[C@H]2CC[C@@H]([C@@H]1C(=O)[O-])O2	0
ZINC35982196	C[N@H+]1CCN(CC1)S(=O)(=O)c1ccc(cc1)/N=C(/c1ccc(o1)Br)\O	0
ZINC36025344	C[C@@H]1CC[C@H]([C@@H](C1)OC[C@@H](C[N@@H+]1C[C@@H](O[C@@H](C1)C)C)O)C(C)C	0
ZINC36075379	c1cc(cc(c1)F)[C@H](C1CC[NH2+]CC1)O	1
ZINC36077892	C[C@@H]1CC[N@H+](CC1)[C@H](C)CNS(=O)(=O)C	0
ZINC36084513	CN(Cc1ccccc1)C(=O)c1csc(n1)COc1cccc(c1)F	0
ZINC36095357	COc1ccc(cc1)C[N@H+](Cc1ccccc1F)C[C@H](CCC=C)O	0
ZINC36095375	CC(C)C[N@@H+](Cc1ccc(cc1)F)C[C@H](COCc1ccccc1)O	1
ZINC36095444	COCC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCC=C)O	0
ZINC36095478	COCCC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COCC=C)O	0
ZINC36095500	CCC[N@@H+](Cc1ccc(cc1)F)C[C@@H](COc1ccccc1C)O	1
ZINC36095541	C=CCOC[C@@H](C[N@@H+](Cc1ccc(cc1)F)C[C@@H]1CCCO1)O	0
ZINC36095686	CCC[C@H](C[N@@H+](CCOC)Cc1ccc(c(c1)OC)OC)O	0
ZINC36096286	COCCC[N@H+](Cc1ccccc1F)C[C@@H](COCC#C)O	1
ZINC36096298	CCC[N@H+](Cc1ccccc1F)C[C@@H](COCC(C)C)O	1
ZINC36097544	Cc1ccc(o1)C[N@@H+](C[C@H](COCC=C)O)CC(C)C	0
ZINC36097929	Cc1ccc(o1)C[N@H+](Cc1ccc(cc1)F)C[C@@H](CCC=C)O	0
ZINC36097942	Cc1ccc(o1)C[N@H+](Cc1ccc(cc1)F)C[C@H](COCC=C)O	0
ZINC36098397	COc1cccc(c1)C[N@H+](C[C@@H](COCc1ccccc1)O)C1CC1	0
ZINC36098542	COc1cccc(c1)C[N@@H+](Cc1ccc(cc1)F)C[C@@H](CCC=C)O	0
ZINC36099183	C=CCC[C@@H](C[N@@H+](CCN1CCOCC1)Cc1ccsc1)O	0
ZINC36099645	CC(C)C[N@H+](Cc1ccc(cc1F)F)C[C@H](CCC=C)O	0
ZINC36099652	CC(C)C[N@H+](Cc1ccc(cc1F)F)C[C@H](COCC=C)O	0
ZINC36099722	COCCC[N@H+](Cc1ccc(cc1F)F)C[C@H](CCC=C)O	0
ZINC36100110	CC(C)C[N@@H+](Cc1cccc(c1)OC)C[C@@H](COCC=C)O	0
ZINC36101769	Cc1ccc(cc1)C[N@@H+](Cc1ccccc1)C[C@@H](COCC=C)O	0
ZINC36101982	Cc1ccc(cc1)C[N@H+](Cc1ccc(cc1)F)C[C@@H](CCC=C)O	0
ZINC36102530	CC[C@H](C[N@H+](Cc1ccccc1)Cc1ccc(cc1)F)O	1
ZINC36103046	C=CCC[C@@H](C[N@@H+](Cc1ccccc1)Cc1ccccc1F)O	0
ZINC36103055	C=CCOC[C@H](C[N@@H+](Cc1ccccc1)Cc1ccccc1F)O	0
ZINC36103103	CC[C@H](C)[N@@H+](Cc1ccccc1F)C[C@@H](COCC=C)O	0
ZINC36104266	C=CCC[C@@H](C[N@H+](Cc1cccc(c1)F)Cc1ccco1)O	0
ZINC36104309	C=CCC[C@@H](C[N@H+](Cc1ccccc1)Cc1cccc(c1)F)O	0
ZINC36104697	Cc1ccccc1C[N@@H+](Cc1ccc(cc1)F)C[C@H](CCC=C)O	0
ZINC36115425	C[C@](C[N@@H+](Cc1ccc(cc1)F)C[C@@H]1CCCO1)(C=C)O	0
ZINC36115434	CC(C)[N@@H+](Cc1ccc(c(c1)OC)OC)C[C@@](C)(C=C)O	0
ZINC36115563	C[C@](C[N@H+](Cc1ccccc1)Cc1ccccc1F)(C=C)O	0
ZINC36123764	c1cc(ccc1C(=O)/C=C\Nc1ccc(c(c1)O)C(=O)[O-])Br	0
ZINC36125538	c1cc(/c(=[n+]/2\ccc3c(c2=O)cnc2n3ncn2)/[n-]c1)O	0
ZINC36155217	CC(C)[C@@H](c1nc(no1)c1ccc(cc1)Br)[NH2+]C[C@H](CCC=C)O	0
ZINC36235823	c1cc(ccc1/N=C/1\NC(=O)/C(=C\c2cc(ccc2O)[N+](=O)[O-])/S1)F	0
ZINC36242296	CCOC(=O)/C(=N\O)/c1[n-]nnn1	0
ZINC36289928	CC1([C@H]2CC=C([C@@H]1C2)/C=N/Nc1c(c(nc(c1F)F)F)F)C	0
ZINC36314527	C=CCO[C@H]1CCCN(C1)C(=O)c1cccc(c1)Br	0
ZINC36347859	c1ccc(c(c1)CN1CCCn2cccc2[C@@H]1c1ccccc1F)O	1
ZINC36348226	c1cc(cc(c1)Cl)C[N@@H+]1CCCn2cccc2[C@H]1c1cccc(c1)F	0
ZINC36349417	CCCNC(=O)c1cc(cnc1)c1ccccc1F	0
ZINC36350973	c1ccc(c(c1)/C=C/C(=O)NCC(F)(F)F)[N+](=O)[O-]	0
ZINC36352562	c1ccc(cc1)n1cnc2c1N=C(C[C@H]2c1ccc(c(c1)F)F)O	1
ZINC36354010	c1cc(c(cc1[C@@H]1CC(=Nc2c1sc(n2)N1CCOCC1)O)F)F	1
ZINC36366992	c1cc(ccc1NC(=O)C(=O)NC[C@H]1C[C@H]2C[C@@H]1C=C2)O	0
ZINC36367117	C[C@@H](C(=O)Nc1cc(ccc1O)Cl)NC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC36373090	C1=C(C([C@H]([C@@H]([C@@H]1O)O)O)(F)F)C(=O)[O-]	0
ZINC36383846	Cc1ccc(cc1)[n+]1c(csc1N)C	0
ZINC36384512	c1ccc(c(c1)N1C(=O)/C(=C/c2ccc(c(c2)[N+](=O)[O-])O)/SC1=O)Cl	0
ZINC36458619	C1[C@@H]([C@@H]([C@@H](C[NH2+]1)F)O)CO	1
ZINC36466351	C=CC[C@@H](Cc1ccccc1)O	0
ZINC36473941	c1cc2c(c(c1C(=O)[O-])O)[nH]cn2	0
ZINC36496941	C[C@@]1(C[C@@H]1C(=O)NNC(=O)/C=C/C(=O)[O-])c1ccccc1	0
ZINC36533643	C(/C=C\[C@](C(F)(F)F)(OC(F)(F)F)F)O	0
ZINC36533733	C(/C(=C\[C@](C(F)(F)F)(OC(F)(F)F)F)/I)O	0
ZINC36561777	CC[C@H](C)Oc1ccc(cc1)C(=O)NCc1ccc(cc1)OC(C)C	0
ZINC36561921	CCOC(=O)/C=C/C(=O)NC(=S)NCc1ccc(cc1)OC(C)C	0
ZINC36566509	CC(C)C(=O)NC(=S)Nc1ccc(cc1)CCC(=O)N(C)C	0
ZINC36566691	CCC(=O)Nc1cccc(c1C)NC(=S)NC(=O)c1cccs1	0
ZINC36569747	c1cc(sc1)/C=C\1/C(=O)N(C(=O)S1)CC(=O)N[C@H]1CSC[C@H]1O	0
ZINC36576248	CC[C@@H](C)[C@H]1C(=O)N/C(=C\c2ccccc2F)/C(=[NH+]1)O	0
ZINC36576250	CC[C@H](C)[C@H]1C(=O)N/C(=C\c2ccccc2F)/C(=[NH+]1)O	0
ZINC36593710	C=CCNC(=O)C[C@@H]1C(=O)Nc2ccccc2C(=O)N1	0
ZINC36615319	CCn1cc(c(n1)C)CN(C)S(=O)(=O)c1cn(nc1C)C(F)F	0
ZINC36617126	CC(C)N1C(=O)/C(=C/c2ccc(cc2O)O)/SC1=S	0
ZINC36617143	CCN1C(=O)/C(=C/c2cc(cc(c2O)I)Br)/SC1=S	0
ZINC36618071	c1ccc(cc1)S(=O)(=O)NCCC(=O)NCCC1=CCCCC1	0
ZINC36621558	Cc1cc(O)c(C(=C)NNC(=O)c2cc(n(n2)C)C(F)(F)F)c(=O)o1	0
ZINC36621627	Cc1cc(O)c(C(=C)NNC(=O)c2cc(nn2C)C(F)(F)F)c(=O)o1	0
ZINC36621691	Cc1cc(O)c(C(=C)NNC(=O)c2cc([nH]n2)C(F)(F)F)c(=O)o1	0
ZINC36624781	Cc1ccc(c(c1)[N-]C1=NC(=O)/C(=C\c2c[nH]c3c2cccc3)/S1)O	0
ZINC36633614	Cc1c(cco1)c1nnc(n1CC=C)SCC(=O)N1CCC[C@@H](C1)C	0
ZINC36684178	C[C@H](COC)NC(=O)[C@@H]1CCCN(C1)C(=O)c1ccc(cc1)Cl	0
ZINC36708807	Cc1c(c(nc(n1)Nc1cccc(c1)F)N1CCCC1)[N+](=O)[O-]	0
ZINC36719868	c1ccc(cc1)[C@@H](C(=O)Nc1ccccc1C(F)(F)F)Cl	0
ZINC36720954	c1cc(c(cc1C#N)C[N@H+]1CC[C@@H](CC1)CO)F	1
ZINC36729108	CC(C)NC(=O)/C=C/c1csc(n1)N(c1ccccc1F)C(=O)C	0
ZINC36739940	c1cc(cnc1)C[NH2+][C@@H]1CCN(C[C@H]1O)Cc1ccc(cc1)F	1
ZINC36832687	C[C@H](C(=O)Nc1ccnn1C(C)C)Sc1nnc(s1)SC	0
ZINC36896128	CC(C)[C@@H](c1nnc2n1CCC2)[NH3+]	0
ZINC36896733	c1cc(ccc1O)O[C@H]1CCCCNC1=O	0
ZINC37010533	CC[C@@H](c1cccc(c1)[N+](=O)[O-])[NH2+]Cc1cccs1	0
ZINC37108010	Cc1cc2c(o1)CC(C[C@@H]2[NH2+]Cc1cnn(c1)C)(C)C	0
ZINC37118232	C=CC[NH2+]CC1CC1	0
ZINC37228256	c1cc(c(cc1F)C[C@H](C[NH3+])CO)F	1
ZINC37291512	CCN(C(C)C)C(=O)/C=c/1\c(=O)[nH]c2cc(ccc2s1)C(F)(F)F	0
ZINC37404298	Cc1ccc(c(c1)Br)S(=O)(=O)N1CCC(CC1)[NH+](C)C	0
ZINC37459600	C[C@](c1ccc(cc1)F)(C(=O)OC)N	0
ZINC37464413	c1cc(ccc1[C@H](c1ccc(cc1)Br)O)F	1
ZINC37466605	c1ccc(c(c1)NC(C1CC1)C1CC1)Cl	0
ZINC37467191	C1C[C@@H]([NH2+]C1)C(=O)NCCO	0
ZINC37483640	C=CCC[C@H](CN(Cc1ccc(cc1)F)Cc1cccs1)O	0
ZINC37522693	c1ccc(cc1)CN1CCCn2cccc2[C@H]1c1c(cccc1F)F	0
ZINC37623732	Cc1ccccc1Oc1cc(ncn1)N1CCN([C@@H](C1)C)C(=O)C	0
ZINC37807947	C[C@@H](C(=O)N(C)Cc1cccc(c1)C#N)[NH3+]	0
ZINC37848987	c1cc(sc1)CNC[C@@H](COCC1CC1)O	0
ZINC37854157	CCN(CCO)C(=O)c1cc(oc1C)C	0
ZINC37855213	CCN(CCO)C(=O)c1ccc(cc1)n1cccn1	0
ZINC37857492	Cc1cc(c(c2c1C(=O)/C(=C\c1cccnc1)/O2)C[NH+](C)C)[O-]	0
ZINC37858673	c1c2c3=[N+](CCCc3c3c1=C(C=C(O)O3)C(F)(F)F)CCC2	0
ZINC37886057	c1cc(ccc1[C@H](CNc1ccc(c(c1)Cl)C#N)O)F	1
ZINC37896269	c1ccc(cc1)c1ccsc1C(=O)N1CCC(CC1)CO	0
ZINC37991775	c1cc(ccc1O)SC(F)F	1
ZINC38079139	c1cc(ccc1O)SCC(=O)Nc1cc(cc(c1)F)F	1
ZINC38106996	COCc1ccccc1NS(=O)(=O)c1ccccc1F	0
ZINC38140268	CC(=O)N(c1c(=[N+]2CCCC2)c2ccccc2oc1O)C(=O)C	0
ZINC38161284	Cc1cc([nH]n1)C(=O)N/N=C\c1cc(cc(c1O)[N+](=O)[O-])Br	0
ZINC38161302	Cc1ccc2c(c1)/C(=C\1/C(=O)N(C(=S)S1)Cc1ccccc1)/C(=N2)[O-]	0
ZINC38173177	C=CCN1C(=O)/C(=C\NNC(=O)c2ccccc2O)/C(=O)NC1=O	0
ZINC38193784	C1CC[C@H]([C@@H](C1)C(=O)NC1CCCC1)C(=O)O	0
ZINC38205419	c1cc(c(cc1[N+](=O)[O-])/C=C/1\C(=O)NC(=O)N1)Cl	0
ZINC38272038	CC(=C)C[C@H](c1nc2ccccc2s1)O	0
ZINC38312409	C=CCC(CC=C)(C(F)(F)F)O	0
ZINC38433682	CC1=C(C[C@@H](CC1)O)C#C	0
ZINC38476868	C[C@]12CC[C@H](CC1=C[C@@H]([C@@H]1[C@@H]2CC[C@]2([C@H]1C[C@H](C2=O)F)C)O)O	0
ZINC38519001	CC(C)c1nnc(o1)C1CCN(CC1)S(=O)(=O)C1CC1	0
ZINC38522551	CNCc1ccnnc1	0
ZINC38522706	c1cncc2c1oc(n2)[S-]	0
ZINC38532039	COC(=O)c1c(cc(cc1F)F)O	1
ZINC38549443	COc1ccc(cc1)Oc1ccc2=[NH+][C@@H]3C(=c2c1)CCC/C/3=N\O	0
ZINC38549768	Cc1ccc(cc1)c1csc(n1)NC(=O)Nc1ccccc1F	0
ZINC38577284	c1ccc(cc1)[C@H]1C(=C(N=[NH+]1)O)[C@@H](c1ccc(cc1)F)C(C#N)C#N	0
ZINC38577287	c1ccc(cc1)[C@@H]1C(=C(N=[NH+]1)O)[C@H](c1ccc(cc1)F)C(C#N)C#N	0
ZINC38577405	CCCc1cc(c(cc1OC)O)[C@@H]1C(=CN=[NH+]1)c1ccc(cc1)F	0
ZINC38587924	c1ccc(c(c1)[C@@H]1[NH+]=C(N=[NH+]1)/C=C/c1ccc(cc1)Cl)O	0
ZINC38591888	CC(C)(CO)C1=C[C@H](N=N1)C(F)(F)F	0
ZINC38599519	C[C@@]12CCCC([C@@H]1CC[C@@]([C@H]2CCO)(C)O)(C)C	0
ZINC38609831	C[C@H](N(CCC[NH3+])[C@@H](C)O)O	0
ZINC38610347	C[C@H]1C(=CC(=N1)C)/C=C/1\C(=NC(=S)N(C1=O)c1cccc(c1Cl)Cl)[O-]	0
ZINC38612335	CCOc1cc(c(c(c1O)Br)Br)/C=N/NC(=O)[C@@H]1C=C(N=N1)C	0
ZINC38613827	CC/C(=N\NC(=O)[C@H]1C=C(N=N1)C1CC1)/c1ccccc1	0
ZINC38675815	CC(=C)COc1ccc(c(c1)O)[C@@H]1C(=CN=[NH+]1)c1ccc(cc1)Br	0
ZINC38689286	C[C@@H]1C(=C(C(=N1)C(=O)OCC(=O)C(C)(C)C)C)C(=O)C	0
ZINC38693600	c1ccc(cc1)[C@@H](CC(=O)[O-])NC(=O)[C@@H]1C=C(C=N1)Br	0
ZINC38697116	CCCSC1=NC(=O)C2=C(CSC2=N1)c1ccc(cc1)F	0
ZINC38711560	c1cc(cc(c1)O)NC(=O)[C@H]1CC=CC[C@H]1C(=O)N1CCCC1	0
ZINC38711879	CCN(CC)C(=O)[C@H]1CC=CC[C@@H]1C(=O)Nc1cccc(c1)Cl	0
ZINC38712315	c1cc(c(nc1)NC(=O)CCN1C(=O)[C@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3)O	0
ZINC38717814	CC[C@@H](CO)NC(=O)C(=O)NCCC1=CCCCC1	0
ZINC38744112	CC1=C[C@@H](N=N1)[C@H]1Nn2c(nnc2S1)c1ccc(cc1)F	0
ZINC38747101	Cc1cccc(c1)CC(=O)Nc1nnc(o1)Cc1ccc(cc1C)C	0
ZINC38753238	c1cc(ccc1c1cc(no1)CNC(=O)CSc1ccncc1)F	0
ZINC38755421	CC[C@H](c1ccc(cc1)C)NC(=O)CCc1ccccc1	0
ZINC38759806	CCOc1ccccc1OC1=C(N=[NH+][C@@H]1c1ccc(cc1O)O)C	0
ZINC38764255	CC(C)(C)c1ccc(cc1)C[C@H]1CCCCO1	0
ZINC38781195	CC1=CC(=O)O[C@@]1(c1ccc(cc1)c1ccc(cc1F)F)O	0
ZINC38783228	CC1=CC(=C)NC(=O)[C@@H]1C1=NO[C@](C1)(C(F)(F)F)O	0
ZINC38787844	c1ccc(c(c1)c1nc([nH]n1)SCC1=NC(=O)[C@H]2C(=N1)C=CS2)F	0
ZINC38803980	CC1=C([C@H](NC(=O)N1C)c1cccs1)C(=O)N	0
ZINC38804012	CC1=C([C@@H](NC(=O)N1)c1ccccc1)C(C)C	0
ZINC38808973	CC[NH+](CC)[C@@H](C[NH3+])c1ccc(cc1)F	0
ZINC38831991	CCNC(=O)CSc1c2c(n(c(=O)n1)CCCO)CCC2	0
ZINC38873051	Cc1ccc2c(c1)s/c(=N/C(=O)COc1ccccc1F)/n2CC=C	0
ZINC38874404	CCOC(=O)c1ccc(c(c1)O)Br	0
ZINC38874730	Cc1cc(c2c(c1)n(/c(=N\C(=O)c1cnccn1)/s2)CC=C)C	0
ZINC38877431	CC1(OC[C@@H](O1)/C=C/C(=O)c1cc(ccc1O)F)C	0
ZINC38877907	c1cc(c(cc1C#CCCCCCCC#CCO)O)O	0
ZINC38882505	Cc1cn(c(=O)[nH]c1=O)[C@@H]1[C@@H]([C@@H]([C@H](O1)CO)O)OCCOC	0
ZINC38926726	C=CCNC(=O)Nc1nc(cs1)c1ccc(cc1)F	0
ZINC38995848	CC(C)(C)c1cc(ccc1O)F	1
ZINC39007610	CC1=C[C@@H](N=N1)[C@H]1NN[C@@H](N1N)SCC(=O)Nc1ccc(cc1F)F	0
ZINC39029662	c1ccc(c(c1)C1=C[C@@H](N=N1)C(C(F)F)(F)F)O	0
ZINC39044674	CC1(CC(=C(C(=O)C1)CC(=O)c1ccc(cc1)F)O)C	0
ZINC39048470	CC1=CC=C[C@@H]2[C@]1(C[NH2+]C2)N	0
ZINC39048758	C#C[C@H]1C=CC[C@H](N1)C(=O)[O-]	0
ZINC39051853	C/C=C\c1ccc(cn1)O	0
ZINC39052374	c1c(n/c(=[NH+]/[NH3+])/[nH]c1F)N	0
ZINC39054686	C1CN(C[C@H]2C=C[C@@H]1O2)C(=O)C(F)(F)F	0
ZINC39055232	C1C[C@@H](N(C1)C(=O)C(F)(F)F)CO	1
ZINC39055355	C=CCC(C(=O)N1CCNCC1)(F)F	0
ZINC39055751	C=C[C@@]12CC[C@@H](C1)[C@@H](C2)C(=O)C(F)(F)F	0
ZINC39055778	C=C[C@H]1CN(C[C@H]1C=C)C(=O)C(F)(F)F	0
ZINC39056074	C1[C@H]2C[C@]([C@@H]1C=C2)(C(=O)F)F	0
ZINC39058759	COC(=O)c1cc(=O)c(c[nH]1)O	0
ZINC39058910	c1c2c(cc(c1C=N)O)C=C2	0
ZINC39059089	C1CCC(C1)(/C(=C/F)/F)O	0
ZINC39059537	CC(C)(C)C[C@H]1C[C@H](C=C1)O	0
ZINC39059861	CC[C@H](C1=C(COC1=O)C)O	0
ZINC39060164	CC[C@@]1(CC[C@@H](C1)COC)O	0
ZINC39060230	c1c(cc(c(c1F)C[NH3+])F)O	1
ZINC39060628	C1=C[C@@H]([C@@H](C(=C1)C=O)O)O	0
ZINC39061014	CC1=C(C(=O)N[C@H]1CO)C	0
ZINC39061251	C(=C\1/[C@H](NC(=O)C1=O)O)\[O-]	0
ZINC39061253	C1=NC(C(=C1C=O)[O-])(O)O	0
ZINC39064652	c1cn2c([nH]1)c(cn2)C(=O)N	0
ZINC39064968	CN(C(=O)[C@@H]1CCC=CC1)O	0
ZINC39067117	CC(=O)/C(=C\C=C)/O	0
ZINC39067366	C[C@@H](C(=O)NC=C)O	0
ZINC39069838	C[C@H]1CC=CC(=O)[C@H]1C(=O)C	0
ZINC39073647	C/C(=C\C#C)/C[NH+](C)C	0
ZINC39078036	c1cc2n(c1)C=CN=NC2	0
ZINC39079810	CN(C)C(=O)/C(=C\CO)/F	0
ZINC39081024	C=CCN1[C@@H](COC1=O)CO	0
ZINC39081279	C1[C@@H]2[C@H](C[N@H+]1CCO)OCO2	0
ZINC39087035	c1ccc(cc1)[C@H]1[C@H]([C@@]1(C(=O)[O-])[NH3+])CO	0
ZINC39087726	COC(=O)[C@H]1CC(=C)CC=C1	0
ZINC39087743	COC(=O)[C@@H]1CC=CCC1=C	0
ZINC39088198	C/C(=C\C[NH3+])/c1ccc(cc1)F	0
ZINC39088323	C1=C(C(=C[C@]2([C@@H]1O2)F)F)F	0
ZINC39088338	C1=C(C=C([C@@H]([C@H]1F)O)F)O	0
ZINC39088346	C1=C([C@@H]([C@@H](C(=C1)F)O)O)F	0
ZINC39088434	C=C[C@@H](c1ccc(cc1)F)[NH3+]	0
ZINC39088471	COc1c(cccc1F)C=C	0
ZINC39088475	C=CCc1ccc(cc1F)O	0
ZINC39088583	CC(C)[C@@]1(C=CC(=O)C=C1)F	0
ZINC39088780	CC(=O)O[C@@H]1CC(=O)C(=C1)F	0
ZINC39088897	C/C=C(/C#N)\c1ccc(cc1)F	0
ZINC39089032	c1c(cc(c(c1F)F)F)NO	1
ZINC39089101	C=CO[C@@H]1CCC2=C1CCC2	0
ZINC39089598	C1CCC(CC1)O[C@H](C=O)C#N	0
ZINC39090751	C[C@@H]([C@@H](CC=C)O)O[C@H]1CCCCO1	0
ZINC39090756	CO[C@]1(CCOC[C@@H]1C(F)(F)F)O	1
ZINC39093334	CC(C)(C)N([C@@H](CO)/C=C\F)C(=O)[O-]	0
ZINC39093361	CC(C)(C)OC(=O)NC/C(=C/CO)/F	0
ZINC39094220	CC(C)(C)OC(=O)N[C@@H](CF)/C=C\CO	0
ZINC39095472	C/C=C\1/C(=O)CC(=O)N1	0
ZINC39096281	C[C@@H](C1=Cc2ccccc2C(=O)C1=O)O	0
ZINC39096373	c1ccc(cc1)C1=CC=C[C@@H]([C@@]1(O)F)O	0
ZINC39096377	c1ccc(cc1)C1=CC=C[C@@H]([C@]1(O)F)O	0
ZINC39096700	CCN1[C@@H]([C@@H](C2=CC(=O)C(=O)C=C12)O)C	0
ZINC39097035	C1=C[C@H]([C@@H](C(=C1)[C@H](C(F)(F)F)O)O)O	0
ZINC39097144	CC(C)N([C@H]1C(=O)C=CC(C1=O)(C)C)O	0
ZINC39097325	CC1c2cc(ccc2c2c1cc(cc2)O)O	0
ZINC39097469	C1[C@@H]([C@@H]([C@H]([NH2+]1)CO[P@@](=O)(O)[O-])O)O	0
ZINC39097576	c1c2c(cc(c1F)F)C(=O)C(C2=O)(O)O	1
ZINC39097581	Cc1ccc(c(c1)C)/C=C/1\[C@H](C=CC1=O)O	0
ZINC39098717	CC(C)[NH2+]CC(=N)c1c(cc(cc1O)O)O	0
ZINC39099911	CCOC1(C=C2CCCC[C@@H]2O1)OCC	0
ZINC39099975	CCO/C/1=N\C=C/C2=CC=CC=C(C2)/C=C1	0
ZINC39102147	CCc1coc(n1)c1ccc(c(c1)OC)O	0
ZINC39102596	CCc1ccccc1C[C@H](c1ccccc1)[NH3+]	0
ZINC39103039	CC(C)C1=CC[C@@H]2[C@H]1CC2=O	0
ZINC39103142	CC(C)[C@@]12C[C@@H]1C(=C)[C@H](C2)O	0
ZINC39103931	CC(C)[C@@]1(C=CC=CC=C1)CO	0
ZINC39112114	CSC1(C=C(O)C(=O)C1)SC	0
ZINC39112746	CC[C@@]1(C[C@H](C2=C1C=CN[C@@H]2F)O)O	0
ZINC39115509	C1CCCC/C=C(\[C@@H](CCCC1)O)/F	0
ZINC39117047	C1C=C(C=CN1O)N/N=[NH+]\C(=N)NO	0
ZINC39117157	c1cc(cnc1)N(CCO)C(=S)N	0
ZINC39117514	c1ccnc(c1)C[N@@H+]1C[C@H]2CC[C@@H]1C=C2	0
ZINC39117774	C[C@H](CC=O)c1ccc(cc1)C(=O)OC	0
ZINC39120672	CC[C@](C)(CCC(C)C)c1ccc(cc1)O	0
ZINC39123826	c1c(sc(n1)NC(=O)CCO)Br	0
ZINC39123832	CC(C)(C)OC(=O)/N=C/1\N[C@H](CN1)CBr	0
ZINC39124164	c1ccc2c(c1)CC1=C2CCCNC1=O	0
ZINC39125452	CN1CC(=O)C(=CC=C1)Cl	0
ZINC39127690	Cc1c(c(c(c2c1nc(s2)NC)C)O)C	0
ZINC39132280	C1=CO[C@]2([C@@H]1O2)CO	0
ZINC39140910	Cc1c(ccc(c1O)[C@H]1C(=C(N=[NH+]1)C)Oc1ccc(cc1)F)OC	0
ZINC39141177	CCO/C(=C\1/C(=NC2=NC(=NC(=O)[C@@H]2[C@H]1c1ccc(o1)C)SC)C)/[O-]	0
ZINC39156889	C[C@H](C(=O)OC)N1C(=O)/C(=C\C2=c3ccccc3=[NH+]C2)/SC1=S	0
ZINC39158933	COC(=O)C1=Nc2nncn2C(=O)[C@H]1CCO	0
ZINC39170116	Cc1ccc(c(c1)[C@@H]1C(=C(C1=O)O)Cl)C	0
ZINC39217416	c1ccc(c(c1)CNC1=CN=N[C@H]1C(=O)N)O	0
ZINC39217584	CC1=CC(=NC(=O)[C@H]1C1=NN[C@](C1)(C(F)(F)F)O)C	0
ZINC39225784	CC1=C(Cc2c1cccc2)C(=O)NC	0
ZINC39225876	c1cnccc1C[N@H+]1CCCC[C@@H]1CO	0
ZINC39237573	C1C(=NN([C@@]1(C(F)F)O)C(=O)[C@H]1C(=CN=N1)I)C(F)F	0
ZINC39237574	C1C(=NN([C@]1(C(F)F)O)C(=O)[C@H]1C(=CN=N1)I)C(F)F	0
ZINC39237642	Cc1ccc(cc1)C1=C[C@@H](N=N1)C(=O)N1[C@@](CC(=N1)C)(C(F)(F)F)O	0
ZINC39237707	CC1=NN([C@@](C1)(C(F)F)O)C(=O)[C@@H]1C=C(N=N1)c1ccc(cc1)F	0
ZINC39237731	CC1=NN([C@@](C1)(C(F)F)O)C(=O)[C@H]1C=C(N=N1)C1CC1	0
ZINC39241596	CN(C)/C=C(\C=O)/c1ccc(c(c1)Cl)Cl	0
ZINC39255880	c1ccc(c(c1)/C=C\1/C(=O)N(C(=O)S1)c1ccc(cc1)F)O	0
ZINC39256232	CCOC(=C)C(=O)OCC	0
ZINC39262048	c1ccc(c(c1)[C@H](c1ccc(cc1)Cl)O)N	0
ZINC39277143	CCOc1cc(ccc1O)/C=C/1\CCC[C@H](C(=O)C(F)(F)F)C1=O	0
ZINC39277145	c1cc(ccc1/C=C/1\CCC[C@@H](C(=O)C(F)(F)F)C1=O)O	0
ZINC39278681	c1ccc2c(c1)CC[C@@]1([C@]2(CC=CC1)CO)CO	0
ZINC39287132	C1CS(=O)(=O)C[C@@H]1N(CCO)C(=S)N[C@@H]1CS(=O)(=O)C=C1	0
ZINC39287502	C[NH+](C)CCC[NH2+]CC1=CC2=CC=C[C@@H]3[C@@H]2N(C1=O)CC3	0
ZINC39323465	Cc1c(c(=O)n([nH]1)C1=NC(=O)C[C@@H](N1)c1ccccc1F)CCO	1
ZINC39323786	C1=C[C@@H]2C(=C(C=N2)CC[NH2+]CC[C@H](C(F)(F)F)O)C=C1	0
ZINC39323870	c1c(n[nH]c1C1=CCCO1)[C@@H]1CC[N@H+](CC1)C[C@@H](C(F)(F)F)O	0
ZINC39327659	CC1=C([C@@H](C(=O)N=N1)[NH3+])[C@@H]1C=C(N=N1)c1ccsc1	0
ZINC39328645	CCc1nnc(s1)/N=C(\[O-])/C1=CC2=c3ccccc3=[NH+][C@H]2C(=N1)C	0
ZINC39331150	c1ccc2[nH]cc(c2c1)CCN1C=C[C@H]2C(=CNc3n2ncn3)C1=O	0
ZINC39336409	C[C@H](/C=C\[C@H](C)O)O	0
ZINC39337435	c1cc(ccc1NC(=S)N/N=C/[C@@H]1C(=CN=N1)Br)Cl	0
ZINC39338913	c1cc(ccc1/C=N/NC(=O)[C@@H]1C=CC=[NH+]1)C(F)(F)F	0
ZINC39338953	COc1ccc(cc1)C1=NN=C[C@@H]1/C=C\1/c2ccccc2NC1=O	0
ZINC39358630	c1cc(c(cc1[C@@H]1C2=C(N=N[C@@H]2NC2=C1C(=O)CCC2)O)Cl)Cl	0
ZINC39358634	c1ccnc(c1)[C@@H]1C2=C(N=N[C@@H]2NC2=C1C(=O)CCC2)O	0
ZINC39358725	CC1(CC2=C([C@H](C3=C(N=N[C@H]3N2)O)c2ccc(cc2)F)C(=O)C1)C	0
ZINC39358863	c1cc(cc(c1)Br)[C@H]1C2=C(N=N[C@@H]2NC2=C1C(=O)CCC2)O	0
ZINC39358969	c1ccc(c(c1)[C@@H]1C2=C(N=N[C@@H]2NC2=C1C(=O)CCC2)O)F	0
ZINC39358971	c1ccc(c(c1)[C@@H]1C2=C(N=N[C@H]2NC2=C1C(=O)CCC2)O)F	0
ZINC39360437	CC(C)c1nc(cs1)C[NH2+]CC1=CN=[NH+][C@H]1c1ccc(cc1F)F	0
ZINC39362496	C[C@@H]1C(=CN=N1)C[N@H+]1CCN(CC1)[C@H]1CCCC[C@@H]1O	0
ZINC39363506	C=C[C@H]1C[C@@H]1[C@@H](c1ccccc1)O	0
ZINC39364305	C[C@H]1C(=CN=N1)CN1CC[N@@H+](CC1)C[C@H]1N=CCN1C	0
ZINC39367275	CC1(CC2=C(/C(=N/O)/C1)C1=c3ccccc3=[NH+][C@@H]1C(=N2)C(F)(F)F)C	0
ZINC39372624	c1c2c3c(c(c1C(=O)[O-])O)[C@H]1C=CC[C@@H]1CN3C[C@@H]1[C@@H]2C=CC1	0
ZINC39380228	CC[C@@H]1C2=C(CC[N@H+](C2)C/C(=C\c2cc(ccc2O)Cl)/C)N=N1	0
ZINC39405466	c1cc(ccc1[C@H](C(=O)NCC1=CC=C[C@@H]2C1=CC=N2)O)F	0
ZINC39412944	c1cc(cc(c1)F)OCC1=C[C@H](N=N1)C(=O)N1CCC[C@H]1CO	0
ZINC39422277	Cc1[nH][nH]c(=O)c1[C@H](c1ccccc1F)C1=C(N=N[C@@H]1O)C	0
ZINC39430492	C[C@@H]1C(=C(N=N1)C)CCN(C)c1nc(cnn1)c1ccccc1F	0
ZINC39437702	Cc1c(cn(n1)C)CN1CCN([C@@H](C1)CCO)CC=C(C)C	0
ZINC39439174	CCc1cc(c(cc1OC)O)[C@@H]1C(=C(N=[NH+]1)C)Oc1ccccc1F	0
ZINC39442618	CC(C)CC1=C[C@H](N=N1)C[N@@H+]1CCN([C@@H](C1)CCO)Cc1ccsc1	0
ZINC39444018	C1COCCN1C(=O)[C@H]1C=CN=N1	0
ZINC39446498	C[C@@H]1C(=C(N=N1)C)C(=O)C[C@@]1(c2ccccc2NC1=O)O	0
ZINC39446983	Cc1ccccc1c1cnnc(n1)NC[C@@H]1C2=C(CCCCC2)N=N1	0
ZINC39447929	c1cc(ccc1CN1CC[N@@H+](C[C@@H]1CCO)C[C@@H]1C=CN=N1)F	0
ZINC39460708	COc1ccccc1OCC1=C[C@H](N=N1)C(=O)N1CCCC[C@H]1CO	0
ZINC39460752	c1cc(cc(c1)F)C1=NN=C2[C@H]1CN(CC2)C(=O)Cc1cccnc1	0
ZINC39485096	c1cc2c(cc1OCC1=C[C@@H](N=N1)C(=O)N1CCC[C@H]1CO)OCO2	0
ZINC39489745	CCOc1ccc(cc1)CN1CCN(C[C@@H]1CCO)C[C@@H]1C=CN=N1	0
ZINC39537311	CC1=C[C@@H](N=N1)C(=O)N[C@H]1CCC[N@H+](C1)Cc1ccccc1F	0
ZINC39537799	CC[C@H]1C2=C(CCN(C2)C(=O)[C@@H]2CCC(=O)N(C2)CCOC)N=N1	0
ZINC39537805	CC(C)CC1=C[C@H](N=N1)C[N@H+]1CCN(CC1)[C@H]1CC(=O)N(N=C1)C	0
ZINC39543298	COc1ccc(c(c1)Cl)OCC1=C[C@@H](N=N1)C(=O)NCC(F)(F)F	0
ZINC39552541	CC1(C[C@H](CCO1)C[NH2+]Cc1ccc[nH+]c1N1CCC[N@H+](CC1)C)C	0
ZINC39560687	C=C[C@H]1CN2CC[C@H]1C[C@@H]2C[NH2+]Cc1cccc(c1)Cl	0
ZINC39571143	c1ccc(c(c1)/C=N/NC(=O)[C@H]1C=C(N=N1)c1ccc(cc1)Br)O	0
ZINC39573958	c1cc(c(cc1O)O)/C=N/NC(=O)[C@@H]1C2=C(CCC2)N=N1	0
ZINC39579922	c1c(cc(c(c1/C=N/NC(=O)[C@@H]1C2=C(CCC2)N=N1)O)Br)Br	0
ZINC39579982	CCc1cc(c(cc1O)O)[C@@H]1C(=C(N=[NH+]1)C)Oc1ccccc1	0
ZINC39580016	CC1=C([C@@H]([NH+]=N1)c1ccc(cc1O)OC)Oc1ccccc1F	0
ZINC39706786	CC1=C([C@H](N=N1)Nc1ccccc1)[N+](=O)[O-]	0
ZINC39709140	c1cc(ccc1C1=NC(=O)C2=C3CCCC[C@@H]3SC2=N1)F	0
ZINC39732721	Cc1cccc2=C3[C@H]([NH+]=c12)N=C([NH+]=N3)N/N=C\c1ccc(cc1)O	0
ZINC39733151	Cc1ccc(cc1F)NC(=O)[C@@H](C)SC1=NC(=O)C2=CCSC2=N1	0
ZINC39733230	Cc1cc(ccc1F)CNC(=O)C1=NC=C(C1)Cl	0
ZINC39734217	Cc1ccc(c(c1)NC(=O)CSC1=NC(=O)C2=CCSC2=N1)OC	0
ZINC39734394	C[C@H]1CC[C@@H](CC1)N(C)C(=O)CCC1=C([C@@H](C(=O)N=C1C)C#N)C	0
ZINC39737043	Cc1ccc2=[NH+][C@@H]([NH+]=c2c1)/C(=C/c1cc(cc(c1O)Cl)Cl)/C#N	0
ZINC39747079	Cc1ccc(c(c1)F)NC(=O)CSC1=NC(=O)C2=CCSC2=N1	0
ZINC39760279	CC(=O)C1=CC(=NC1)C(=O)NCc1cc2c(c(c1)Cl)OCCCO2	0
ZINC39764043	C[C@H]1C(=CNN1c1ccc([O-])nn1)C(=O)Nc1ccccc1O	0
ZINC39769934	c1cc(c(cc1O)O)/C=N/NC(=O)[C@@H]1C=C(N=N1)C1CC1	0
ZINC39771795	CC1=C2C(=NC(=NC2=O)CSC)S[C@H]1C(=O)Nc1ccncc1	0
ZINC39778302	C[N@@H+](C[C@@H]1CC=C(S1)Br)Cn1c(=O)c2[nH]c3ccccc3c2cn1	0
ZINC39780134	Cc1ccc2=[NH+][C@@H]([NH+]=c2c1)/C(=C\c1cc(c(cc1Br)OC)O)/C#N	0
ZINC39792257	c1cc(c(c(c1)Cl)Cl)/C=C/C(=O)N[C@@H]1C=C(C=NC1=O)C(F)(F)F	0
ZINC39794897	COc1ccc(cc1Br)/C=C(\C#N)/c1nc(cs1)c1ccc(cc1)Cl	0
ZINC39826473	COc1ccc(c(c1)C(=O)/C=C/c1cccc(c1)F)O	0
ZINC39834315	c1cc(oc1C=C1C(=O)NC(=O)NC1=O)S[C@H]1N[C@@H]2C=CC=CC2=N1	0
ZINC39835560	c1cc(sc1)/C=C/c1nc2n(n1)c(=O)/c(=C\c1ccc(cc1)Br)/s2	0
ZINC39843701	C=CCN1C(=O)[C@H](S/C/1=N\c1ccc(cc1)F)CCO	0
ZINC39845668	C=CCNc1c(nc(o1)c1ccccc1F)S(=O)(=O)c1ccccc1	0
ZINC39857469	Cc1ccc(cc1)/C=C\1/C(=O)N(C(=O)S1)c1ccccc1OC	0
ZINC39858919	CC/N=C\1/N(C(=O)/C(=C/c2cc(c(c(c2)OC)O)OC)/S1)CC	0
ZINC39860111	Cc1ccc(c(c1)N1C(=O)/C(=C/c2cccc(c2)O)/SC1=O)C	0
ZINC39860366	c1ccc(c(c1)N1C(=O)/C(=C/c2ccc(cc2)F)/SC1=O)F	0
ZINC39860367	c1ccc(c(c1)/C=C\1/C(=O)N(C(=O)S1)c1ccccc1F)Cl	0
ZINC39860377	COc1cc(ccc1O)/C=C\1/C(=O)N(C(=O)S1)c1ccccc1F	0
ZINC39860463	c1cc(ccc1/C=C\1/C(=O)N(C(=O)S1)c1ccc(cc1)O)[N+](=O)[O-]	0
ZINC39860643	C/C(=C/1\C(=O)N(C(=O)S1)c1cccc(c1)Cl)/c1ccc(cc1)N	0
ZINC39860902	Cc1cccc(c1)/C=C\1/C(=O)N(C(=O)S1)c1ccc(c(c1)Cl)F	0
ZINC39860905	c1cc(cc(c1)O)/C=C\1/C(=O)N(C(=O)S1)c1ccc(c(c1)Cl)F	0
ZINC39862341	Cn1cccc1/C=C/1\C(=O)N(/C(=N\c2ccccn2)/S1)C	0
ZINC39868683	CCCCCOc1c(cc(cc1Cl)C(=O)Oc1ccc(cc1)I)Cl	0
ZINC39869699	Cc1ccc(c(c1)NC1=NC(=O)/C(=C(\C)/c2ccc(cc2)F)/S1)O	0
ZINC39869761	Cc1cccc(c1NC1=NC(=O)/C(=C/c2ccccc2F)/S1)O	0
ZINC39869763	Cc1cccc(c1NC1=NC(=O)/C(=C/c2ccc(cc2)F)/S1)O	0
ZINC39869809	Cc1cccc(c1[N-]C1=NC(=O)/C(=C/c2c(cccc2Cl)F)/S1)O	0
ZINC39880553	c1ccc(c(c1)NC(=O)C[C@H](C(=O)[O-])[NH2+]CCC1=CCCCC1)O	0
ZINC39884253	c1ccc(cc1)CCNC(=O)/C=C/c1cc(ccc1Cl)C(F)(F)F	0
ZINC39884256	Cc1cc(no1)NC(=O)/C=C/c1cc(ccc1Cl)C(F)(F)F	0
ZINC39886135	COc1cc(ccc1O)/C=C\1/C(=N/c2ccc(cc2)F)/N=C([O-])S1	0
ZINC39886138	CCOc1cc(ccc1O)/C=C\1/C(=N/c2ccc(cc2)F)/NC(=O)S1	0
ZINC39886142	c1ccc(c(c1)/C=C\1/C(=N/c2ccc(cc2)F)/N=C([O-])S1)O	0
ZINC39886146	c1cc(ccc1/C=C\1/C(=N/c2ccc(cc2)Cl)/N=C([O-])S1)O	0
ZINC39886218	c1ccc(c(c1)/C=C\1/C(=N/c2ccc(cc2)S(=O)(=O)N)/NC(=O)S1)O	0
ZINC39886228	c1ccc(cc1)/N=C\1/C(=C/c2ccc(cc2)F)/SC(=O)N1	0
ZINC39886228	c1ccc(cc1)/N=C\1/C(=C/c2ccc(cc2)F)/SC(=N1)[O-]	0
ZINC39886241	Cc1cccc(c1)/N=C\1/C(=C/c2ccc(c(c2)O)OC)/SC(=O)N1	0
ZINC39899649	c1cn(c(=O)nc1NC(=O)/C=C\C(=O)[O-])[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC39918402	c1cc(cc(c1)F)NC(=O)C[C@@H](C(=O)[O-])[NH2+]CCOCCO	1
ZINC39921552	Cc1ccc(c2c1[C@@](C(=O)N2CCBr)(CC(=O)C)O)C	0
ZINC39922075	CC(C)CN1c2ccc(cc2[C@](C1=O)(CC(=O)C)O)Br	0
ZINC39937506	C=C[C@H]1C=NC(=O)NC1=O	0
ZINC39938577	CC1=C(N=NC(=O)[C@@H]1C#N)/C=C/c1ccc(c(c1)O)OC	0
ZINC39938886	C[C@@H](CCC(C)C)[NH2+]C[C@@H](COc1cccc(c1)C(=O)OC)O	0
ZINC39947426	C[C@@H](C1=NC(=O)C2=C(CSC2=N1)c1ccccc1)N1CCCCCC1	0
ZINC39947598	C[NH2+]CCCCCc1cc(no1)c1cccc(c1)F	0
ZINC39956027	C1CC1CNC(=O)[C@H]1NC(=NO1)C1=CC=C[C@@H]2C1=CC=N2	0
ZINC39958237	C[C@H]1C2=C(CC(CC2=O)(C)C)N=C1C(=O)[O-]	0
ZINC39958563	c1ccc(cc1)[C@@H](CNC(=O)C(=O)N[C@H]1C(=CN=N1)C#N)O	0
ZINC39960407	Cc1[nH][nH]c(=O)c1[C@H](c1ccc(cc1)I)C1=C(N=N[C@@H]1O)C	0
ZINC39960415	Cc1[nH][nH]c(=O)c1[C@H](c1cccc(c1)Cl)C1=C(N=N[C@@H]1O)C	0
ZINC39964505	C[C@@H]1C(=C(N=N1)C)C(=O)C[C@]1(c2cc(ccc2NC1=O)Br)O	0
ZINC39969047	c1cc(ccc1NC(=O)CSC[C@H]1C=C(N=N1)O)F	0
ZINC39969969	c1cc(ccc1[C@@H]1CC(=O)NC2=NC(=NC(=O)[C@H]12)N)O	0
ZINC39978433	c1cc(ccc1C(F)(F)F)NC(=O)C[C@@H]1CCC=C1	0
ZINC39978590	C[C@H]1C(=C(N=N1)C)C(=O)C[C@@]1(c2ccccc2N(C1=O)CC=C)O	0
ZINC39996347	CCc1ccc(cc1)NC(=O)[C@H](C)OC(=O)[C@@H]1CCS(=O)(=O)C1	0
ZINC40025152	Cn1c(nnn1)c1cccc(c1)NC(=O)c1ccc(c(c1)Cl)Cl	0
ZINC40097468	Cc1cc(ccc1Br)NC(=O)NC1CCN(CC1)C(=O)C	0
ZINC40107188	C[C@H](c1cccc(c1)OC(C)C)NC(=O)[C@@H]1CCC=CC1	0
ZINC40108642	c1cc(ccc1CNC(=O)C[C@@H]1CCCO1)Oc1ccc(cc1)F	0
ZINC40113402	CC(C)(C/[NH+]=C(/c1c(nccn1)N)\O)c1ccc(cc1)Br	0
ZINC40121335	c1cc(cc(c1)OC(F)F)NC(=O)CCCc1cccs1	0
ZINC40139535	c1cc(c2c(c1)OCO2)/C=C/C(=O)c1ccc(cc1)F	0
ZINC40139653	c1cc(cnc1)N1C(=O)/C(=C/c2cc(ccc2F)F)/SC1=S	0
ZINC40139816	Cc1ccc(o1)C(=O)/C=C/c1ccc(cc1)OCc1ccccn1	0
ZINC40139984	CC(C)C(=O)/C(=C\c1ccccc1C(F)(F)F)/C#N	0
ZINC40140025	COc1ccc(cc1O)/C=C/C(=O)c1ccc(cc1)C(F)(F)F	0
ZINC40140038	COc1cc(cc(c1O)OC)/C=C/C(=O)c1ccc(c(c1)Cl)F	0
ZINC40140321	CCCOc1ccc(cc1)/C=C/C(=O)NNC(=O)c1ccccc1F	0
ZINC40146036	c1ccc(c(c1)C(=O)/C=C/c1cccc(c1)C#N)n1cccn1	0
ZINC40148321	c1ccc(cc1)[C@H]1C=C2C(=NC(=NC2=O)CCl)S1	0
ZINC40159815	COC(=O)c1ccccc1NC(=O)/C=C/c1ccccc1F	0
ZINC40161001	C/C=C/C=C/C(=O)N[C@H](C)c1cccs1	0
ZINC40167005	c1cc(ccc1NC(=O)N[C@H]1CS(=O)(=O)C=C1)O	0
ZINC40174171	c1ccc(c(c1)c1ccc(o1)CC(=S)C(=O)[O-])F	0
ZINC40174884	C[C@]1(CC(=CC(=O)C1)c1ccccc1F)O	0
ZINC40174902	C[C@@]1(CC(=CC(=O)C1)c1cc(ccc1F)F)O	0
ZINC40176007	c1cc(c(cc1C(=O)N[C@@H]1CS(=O)(=O)C=C1)[N+](=O)[O-])Cl	0
ZINC40176626	c1cc(c(cc1CO)F)OCc1ccc2c(c1)OCO2	1
ZINC40176923	Cc1cccc(c1)NC(=O)c1cc(ccc1O)S(=O)(=O)N1CCCC1	0
ZINC40176944	Cc1cccc(n1)NC(=O)c1cc(ccc1O)S(=O)(=O)N1CCCC1	0
ZINC40210040	C=CC(=O)NCCCc1nc2ccccc2n1CCc1ccccc1	0
ZINC40224775	C=CCc1ccccc1OCCn1c2ccccc2nc1CO	0
ZINC40225204	CC(C)(c1nc2ccccc2n1CCC(=O)N1CCCCCC1)O	0
ZINC40248059	COc1ccc(c(c1)OC)[C@@H](c1ccccc1Br)O	0
ZINC40258461	COc1ccc(cc1[C@@H](c1ccoc1)O)F	1
ZINC40264550	C[C@@H](c1ccc(cc1Br)OC)O	0
ZINC40284623	c1ccc(c(c1)[C@@H]1CC(=Nc2c1ncn2c1cccnc1)O)F	1
ZINC40284757	CC(C)(C)c1cc([nH]n1)c1nn2c(nnc2s1)Cc1ccc(cc1)F	0
ZINC40288008	c1cc(cc(c1)Br)[C@H]1C2=C(CCCC2=O)Nc2n1ncc2C#N	0
ZINC40308938	Cc1cc2c(cc1C)n(c([nH+]2)CO)CCOc1ccccc1CC=C	0
ZINC40309982	Cc1cc2c(cc1C)n(c([nH+]2)[C@@H](c1ccccc1)O)CC(=C)C	0
ZINC40309984	Cc1cc2c(cc1C)n(c([nH+]2)[C@H](c1ccccc1)O)CC(=C)C	0
ZINC40310664	Cc1cc2c(cc1C)n(c([nH+]2)CCO)[C@@H](C)c1ccccc1	0
ZINC40311034	Cc1cc2c(cc1C)n(c(n2)CCCO)CC(=O)N1CCC(CC1)C	0
ZINC40311370	Cc1ccc(cc1)OCCn1c2cc(c(cc2n(c1=O)C(=C)C)C)C	0
ZINC40353005	COc1ccc(cc1)C(=O)COc1ccccc1N	0
ZINC40354146	c1cc(ccc1N)OCC(=O)c1ccc(c(c1)Cl)Cl	0
ZINC40357737	CC(=O)C1=C(C(=O)N([C@H]1c1ccc(cc1)N(C)C)CCCO)O	0
ZINC40358167	CC(C)CC(=O)C1=C(C(=O)N([C@@H]1c1ccc(cc1)F)CC(C)C)O	0
ZINC40358207	CC(C)CC(=O)C1=C(C(=O)N([C@@H]1c1ccccc1O)CC=C)[O-]	0
ZINC40391795	CCc1c(c2n(n1)c1ccnnc(c1n[nH]2)[O-])c1ccc(cc1)F	0
ZINC40422687	CCCC[C@@H](CC)CNS(=O)(=O)c1ccc(nc1)Cl	0
ZINC40431418	CC(C)C[C@@H](CO)[NH2+]Cc1ccc(cc1)F	1
ZINC40459045	c1ccc(c(c1)COC[C@@H](C[N@@H+]1CCC[C@@H](C1)C(F)(F)F)O)F	1
ZINC40461218	Cc1csc(n1)/C(=C\c1ccc(cc1)F)/C#N	0
ZINC40463032	CCNC(=O)[C@H](C)NC(=O)/C=C/c1ccc(cc1)C(F)(F)F	0
ZINC40473674	C1CCC(CC1)NC(=O)[C@@H]1CCC=CC1	0
ZINC40474038	CC(=CCN1Cc2c(ccc(c2[C@H](C1)O)OC)OC)C	0
ZINC40478396	c1cc(ccc1c1cc(n[nH]1)C(=O)N1CCC2(CC1)OCCO2)F	0
ZINC40487937	Cc1nc(on1)Cn1cnc2c(c1=O)c(cs2)c1ccc(cc1)F	0
ZINC40489097	c1cc(ccc1CNC(=O)c1ccc(c(c1)Cl)O)Cn1cc[nH+]c1	0
ZINC40489324	C[C@H]1CCCC[C@H]1NC(=O)C[C@@](c1nccn1C)(C(F)(F)F)O	1
ZINC40498489	COc1c(cccn1)CNC(=O)/C=C/c1ccco1	0
ZINC40511846	c1ccc(c(c1)[C@H](CNC(=O)Nc1ccc2c(c1)OCCO2)O)F	1
ZINC40512342	C[C@@H]1CN(C[C@@H](O1)C)[C@@H](C)CNC(=O)c1c2ccccc2c(=O)[nH]n1	0
ZINC40512435	COc1cc(ccc1O)CNC(=O)[C@H]1CC(=O)Nc2c1ccc(c2)F	1
ZINC40521144	CC/C=C(/C)\C(=[NH+]\C[C@H](c1ccsc1)N(C)C)\O	0
ZINC40525545	C[C@@H](CO)NC(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC40525563	COc1ccc(cc1NC(=O)NC[C@@H](C[NH+]1CCCCC1)O)Cl	0
ZINC40525759	c1cc(ccc1[C@@H](CNC(=O)Nc1cc(ccc1F)F)O)F	1
ZINC40525936	COc1cc(cc(c1)OC)NC(=O)NC[C@@H](c1ccccc1F)O	1
ZINC40538552	C[C@]1(CC(=CC(=O)C1)c1cccnc1)O	0
ZINC40540797	CN(C)c1ccc(cn1)NC(=O)NC[C@@H](c1ccc(cc1F)F)O	1
ZINC40541889	C[C@H]1C=C(n2c(nc(n2)C(F)(F)F)N1)O	0
ZINC40545670	COc1cc(cc(c1O)/C=C/C=O)Br	0
ZINC40555111	C[C@@H]1C[N@@H+](C[C@@H](O1)C)CCNC(=O)c1ccc(cc1)c1cnco1	0
ZINC40563744	c1cc2c(cc1C(=O)Nc1ccc(cc1F)Br)[nH]c(=O)c(=O)[nH]2	0
ZINC40598524	CCN1CCN(CC1)c1c(c(ncn1)NCC=C)[N+](=O)[O-]	0
ZINC40598664	C=CCNc1c(c(ncn1)Nc1ccccc1F)[N+](=O)[O-]	0
ZINC40599101	c1ccc(cc1)CNc1c(c(ncn1)N1CCCC1)[N+](=O)[O-]	0
ZINC40617850	CCN(CCO)c1c(c(ncn1)NCc1ccc(cc1)F)[N+](=O)[O-]	1
ZINC40622387	C[C@@H](COC)Nc1c(c(ncn1)NCCC1=CCCCC1)[N+](=O)[O-]	0
ZINC40701711	CN(C)c1c(c(ncn1)Nc1ccccc1C(F)(F)F)N	0
ZINC40702634	COc1ccc(cc1Nc1c(c(ncn1)OC1CCCCC1)N)Cl	0
ZINC40709137	C=CCNc1c(c(ncn1)Nc1cc(ccc1F)F)N	0
ZINC40724582	CCOC(=O)N1CCN(CC1)c1c(c(ncn1)N1CCCC1)N	0
ZINC40745878	Cc1ccc(cc1)NC(=O)c1cc(n(n1)C)NC(=O)c1cccs1	0
ZINC40756152	c1cc(c(cc1F)F)Nc1c(c(nc[nH+]1)NCCC1=CCCCC1)N	0
ZINC40757130	Cc1c(csn1)C(=O)NC[C@@H](c1ccccc1)O	0
ZINC40758434	CC(C)CCNc1c(c([nH+]cn1)Nc1cccc2c1nccc2)N	0
ZINC40788735	Cn1c2cccc(c2cc1C(=O)NC[C@H](c1ccccc1)O)Cl	0
ZINC40791135	CCc1ccc(cc1)NC(=O)c1c(=O)c2cc(ccc2n(n1)CC)F	0
ZINC40793798	CCn1c2ccc(cc2c(=O)c(n1)C(=O)NCc1ccccc1F)F	0
ZINC40794294	Cc1ccc(cc1Cl)NC(=O)N[C@H](CC(C)C)CO	0
ZINC40800984	Cn1c2cc(ccc2cc1C(=O)N(CC=C)Cc1ccccc1Cl)F	0
ZINC40802870	Cn1c2ccc(cc2c(=O)c(n1)C(=O)Nc1ccccc1F)F	0
ZINC40809124	c1cc(cc(c1)F)Cn1c2ccsc2cc1C(=O)NCCCO	1
ZINC40840916	c1cc(cc(c1)[N+](=O)[O-])C(=O)N/N=C\c1ccc(c(c1)Br)O	0
ZINC40845021	CC(C)(C)OC(=O)N1C[C@H](C[C@@H](C1)O)C(=O)[O-]	0
ZINC40853497	CCc1ccc(cc1)O[C@H](C)C(=O)N/N=C\c1ccc(cc1)OCC	0
ZINC40868550	Cc1cc(c(c(c1)OCC(=O)Nc1ccc(cc1)Br)C)C	0
ZINC40868933	CCCCNC(=O)/C(=C\c1ccccc1F)/C#N	0
ZINC40883754	CCOc1ccc(cc1)/C=C/C(=O)Oc1c(cc(cc1C)Br)C	0
ZINC40885062	CCOC(=O)[C@@H](C)N1C(=O)/C(=C/c2c(cccc2Cl)F)/SC1=S	0
ZINC40888266	CCOc1cc(ccc1O)/C=C\1/C(=O)N(C(=S)S1)[C@@H](C)C(=O)OCC	0
ZINC40939937	c1ccc(c(c1)/C=C/1\C(=O)N(C(=S)S1)NC(=O)c1ccccc1Cl)F	0
ZINC40945370	Cc1c(nc(s1)NC(=O)c1cccc(c1)F)c1cccc(c1)Cl	0
ZINC40945426	Cc1ccc(c(c1)[N+](=O)[O-])NC(=O)[C@H](C)Oc1cccc(c1)OC	0
ZINC40946949	CCCOc1ccccc1/C=C/C(=O)Nc1nnc(s1)[C@@H]1CCCO1	0
ZINC40950461	CCCOc1ccccc1/C=C/C(=O)Oc1ccc(cc1)F	0
ZINC40982778	CCCSc1nc2n(n1)[C@H](C(=C(N2)C)C(=O)OC(C)C)c1ccco1	0
ZINC40982995	CCCSc1nc2n(n1)[C@@H](C(=C(N2)C)C(=O)OC)c1ccccc1	0
ZINC41012765	COc1cc(ccc1OC(=O)/C=C/c1ccc(c(c1)Cl)Cl)/C=C\C#N	0
ZINC41015451	CCCCSc1nnc(s1)NC(=O)CCCOc1cccc(c1)C	0
ZINC41018414	CCOc1ccc(cc1/C=C/C(=O)Nc1nnc(s1)SCC)Br	0
ZINC41078013	CC(=O)N/N=C/c1cccc(c1)OCc1cccc2c1cccc2	0
ZINC41084696	c1cc(ccc1/C=C\1/C(=N)n2c(=NC1=O)sc(n2)N1CCCCC1)O	0
ZINC41091912	C=CCc1ccccc1OS(=O)(=O)c1cc(c(cc1Cl)Cl)Cl	0
ZINC41106202	c1ccc(c(c1)CN1CCN(CC1)CC(=O)N1CCCCC1)F	0
ZINC41107374	CC(=O)C1=C(NC(=S)N[C@@H]1c1ccccc1F)c1ccc(cc1)F	0
ZINC41108295	C=CCn1c(=O)/c(=C/c2ccccc2F)/sc1=C(C#N)C#N	0
ZINC41111496	CC(C)C[C@H](CO)NC(=O)Nc1ccc(cc1)C(F)(F)F	1
ZINC41126622	c1cc2c(cc1/C=C/C(=O)N1CC[C@H](C1)C(=O)N)OCCO2	0
ZINC41127546	CN1CCN(CC1)C(=O)c1cccc(c1)c1nc2cc(ccc2o1)Cl	0
ZINC41150041	c1ccc2c(c1)c(nc([nH+]2)Nc1cccc(c1)C(F)(F)F)NCCO	1
ZINC41242410	c1cc(ccc1C[C@H]([C@H]1CCC[NH2+]C1)O)F	1
ZINC41279699	c1cc2c(cc1[C@H](CC(=O)O)C(=O)[O-])OCO2	0
ZINC41282679	c1cc(c(c(c1)Cl)CCc1cc([nH][nH+]1)N)F	0
ZINC41356483	Cc1cc(cc2c1C(=O)/C(=C/c1ccc(cc1)F)/O2)OC(=O)[C@@H](C)Cl	0
ZINC41406184	c1ccc(c(c1)CC(=O)N)NC(=O)C(=O)NCc1cccc(c1)F	0
ZINC41416881	c1ccc(c(c1)NC(=O)C(=O)NC[C@H](C(F)(F)F)O)Br	1
ZINC41431431	CCOc1cc(c2c(c1)O/C(=C\c1cccc(c1)F)/C2=O)C	0
ZINC41454414	Cc1ccc(cc1NC(=O)C(=O)NCCCn1cccn1)Cl	0
ZINC41490728	c1cc(cc(c1)Cl)NC(=O)C(=O)NCc1ccc(nc1)N1CCCC1	0
ZINC41492319	Cc1ccc2c(c1)cc(c(n2)C)C(=O)[C@@H](C#N)c1ccccn1	0
ZINC41510304	Cc1cc(c(c2c1C(=O)/C(=C/c1ccccc1Cl)/O2)C[NH+](C)C)O	0
ZINC41510359	C[C@@H](CNC(=O)C1(CC1)c1cccc(c1)Cl)O	0
ZINC41510434	CC(=C1C(=O)c2ccc(c(c2O1)C[NH+](C)C)O)C	0
ZINC41513335	Cc1cc(c(c2c1C(=O)/C(=C/c1cccs1)/O2)C[NH+]1CCCC1)O	0
ZINC41526907	Cc1cccc(n1)NC(=O)C(C)(C)c1cccc(c1)Cl	0
ZINC41532246	CN1[C@@H](C(=C(C1=O)[O-])C(=O)/C=C/c1ccco1)c1ccccn1	0
ZINC41532409	CCN1[C@@H](C(=C(C1=O)[O-])C(=O)/C=C/c1ccco1)c1ccc(cc1)F	0
ZINC41541017	CN1[C@@H](C(=C(C1=O)[O-])C(=O)c1ccc(cc1)F)c1ccc(cc1)OC	0
ZINC41541115	CN1[C@@H](C(=C(C1=O)[O-])C(=O)c1ccc(cc1)F)c1cccs1	0
ZINC41584516	CCC[NH+](CCC)Cc1c(ccc2c1oc(=O)c(c2)C(=O)C)O	0
ZINC41595743	COCc1cc(=O)[nH]c(n1)Nc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC41613608	CC(C)NCC(=O)c1cccs1	0
ZINC41688819	c1cc(cc(c1)O)/C=C(\C#N)/C(=O)NCc1cccs1	0
ZINC41778070	CN(C1CCCCC1)C(=O)[C@@H]1CC(=O)N(C1)Cc1ccccc1	0
ZINC41938000	c1cc(ccc1/C=C/C(=O)NC[C@H]1CCOC1)F	0
ZINC41999883	Cc1c(c(n(n1)C)C)/C=C/C(=O)N(Cc1c(cccc1Cl)F)C1CC1	0
ZINC42041161	c1n[nH]c(n1)CC(=O)[O-]	0
ZINC42093499	CS(=O)(=O)CCNC(=O)/C=C/c1nc2ccccc2o1	0
ZINC42133098	Cc1c(c(on1)C)CN(C)CCc1ccccc1	0
ZINC42192622	COC(=O)c1cccc(c1)C(=O)Nc1cccc2c1ccnc2	0
ZINC42202321	COc1ccc(cc1)[C@H](CNCc1ccc(c(c1)OC)OCC=C)O	0
ZINC42204122	Cc1nc(cs1)CC(=O)N[C@H](C)C(=O)OC	0
ZINC42268415	c1cc(c(cc1[C@@H](C(F)(F)F)O)F)F	1
ZINC42287369	CCN(CC(=C)C)C(=O)[C@@H](C)[NH+]1CCN(CC1)CCO	0
ZINC42287819	Cc1nc(on1)CN1CCN(CC1)c1cccc[nH+]1	0
ZINC42295295	CCC(=O)N[C@@H]1c2ccccc2C[C@H]1O	0
ZINC42319597	CCN(CC)C(=O)CN(C)C(=O)c1cc(ccc1O)C	0
ZINC42337612	COc1cc(ccc1NCc1cccc(c1)Cl)F	0
ZINC42360171	Cc1nc(cs1)C[N@H+]1CCN(CC1)C(=O)C1=NN(C(=O)CC1)C	0
ZINC42384520	CC(C)(C)c1cc(n(n1)CCO)NC(=O)c1ccccc1C(F)(F)F	1
ZINC42394676	C=CC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC42411660	c1cc(cc(c1)F)NCc1cccc(c1O)Br	1
ZINC42505142	C[C@H](CNC(=O)c1cc2ccccc2s1)[NH+]1CCCC1	0
ZINC42532592	Cc1c2cccc(c2oc1C(=O)N[C@@H](C)Cn1cc[nH+]c1)F	0
ZINC42632785	c1cc(ncc1C(F)(F)F)N1CCN(CC1)S(=O)(=O)N	0
ZINC42638740	CCC[C@H](C)C(=O)N(C)[C@@H]1CCc2c1cccc2	0
ZINC42665955	Cc1cc(ccc1S(=O)(=O)Oc1cc(ccc1OC)C=O)F	0
ZINC42677638	Cc1cc(ccc1S(=O)(=O)NCCCCCCC(=O)OC)F	0
ZINC42757795	Cn1c2c(cn1)c(=O)n(cn2)C[C@@H](COCc1ccccc1Cl)O	0
ZINC42769940	Cc1cc(cc(c1)OC1C[NH2+]C1)C	0
ZINC42775470	CC(C)(c1ccccc1)c1ccc(c(c1)Cl)OCC1CC[NH2+]CC1	0
ZINC42775757	CC[C@](C)(CNC(=O)c1cc(on1)c1ccco1)N1CCOCC1	0
ZINC42783894	C[C@H](CCNc1c(cc(cn1)C(F)(F)F)Cl)O	1
ZINC42800541	Cc1ccccc1[C@@H](C)NC(=O)N1CCC[C@H]1c1cc(no1)C	0
ZINC42807793	C[C@@H](c1ccc(c(c1)F)F)NC(=O)NC[C@@H](COCC(C)C)O	1
ZINC42873875	c1cc(ccc1COCC(F)(F)F)NC(=O)NCCO	1
ZINC42933217	c1cc(cc(c1)O)CN(C1CC1)C(=O)NC1CC1	0
ZINC42949061	CC[C@@H](c1ccccc1OC(F)F)NC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC42961642	COc1ccc(cc1)[C@@H](CNC(=O)N[C@H]1CC[C@H](CC1)O)O	0
ZINC43080230	CCCCOC(=O)/C(=C\c1cc(c(c(c1)Br)O)OCC)/C#N	0
ZINC43092658	c1cc(cc(c1)OC(F)(F)F)NC(=O)C1CCC1	0
ZINC43110922	c1ccc(c(c1)C(=O)NCCCC(=O)N)SCc1ccc(cc1)C#N	0
ZINC43143644	Cc1ccc(cc1C)NC(=O)NCCc1cn2ccccc2n1	0
ZINC43160265	Cc1ccc(cc1)[C@H](CNC(=O)Nc1nccs1)O	0
ZINC43165136	C[C@@H](c1nncn1C)NC(=O)N[C@H]1CCOc2c1cccc2	0
ZINC43210167	c1ccc(c(c1)C(=O)c1cccc(c1)F)Br	0
ZINC43261445	CC(C)N(C)C(=O)C1CCN(CC1)C(=O)Nc1ccc(cc1Cl)F	0
ZINC43308883	C1C[C@H](CN(C1)C(=O)NCCNC(=O)C1CC1)O	0
ZINC43310606	c1cc(oc1)CN(C1CC1)C(=O)NCCn1cc[nH+]c1	0
ZINC43323700	Cc1ccc(c(c1)F)NC(=O)NC[C@@H]1C[C@H]1C	0
ZINC43328776	c1ccc(cc1)Nc1nc2c(c(n1)N[C@@H]1C[C@H]3CC[C@@H]1C3)nc[nH]2	0
ZINC43346099	CCCCN(C)C(=O)Nc1nnc(s1)CC	0
ZINC43367986	C[C@@](C1CCCCC1)(C(F)(F)F)O	1
ZINC43387699	C=CC[C@@H](c1cc(cc(c1)F)F)O	0
ZINC43388816	C[C@@H](CO)[NH2+]Cc1ccc(c(c1)F)Cl	1
ZINC43388818	C[C@H](CO)[NH2+]Cc1ccc(c(c1)F)Cl	1
ZINC43420579	Cc1cc(ccc1NC(=O)NC[C@H]1C[C@@H]1C)F	0
ZINC43433620	Cc1cc(n(n1)C)NC(=O)NC[C@@H](c1ccc(cc1F)F)O	1
ZINC43461717	C[C@H]1CCCCN1C(=O)CSc1nc2ccccc2n1CC=C	0
ZINC43463363	C=CCN(CC=C)C(=O)COc1cccc(c1)C#N	0
ZINC43464041	Cn1c2c(c(n1)C(F)(F)F)C[NH2+]C/C/2=C\c1ccccc1	0
ZINC43464192	CC(C)CNC(=O)CSc1nncn1CCCOC	0
ZINC43464237	C1C[C@H](Cc2c1nc(nc2C(F)(F)F)N)O	1
ZINC43464243	c1ccc(cc1)/C=C\1/C[C@@H](Cc2c1nc(nc2C(F)(F)F)[O-])O	0
ZINC43464243	c1ccc(cc1)/C=C/1\C[C@@H](Cc2c1[nH]c(=O)nc2C(F)(F)F)O	0
ZINC43464273	c1ccc(cc1)/C=C/1\CC(=O)Cc2c1nc(nc2C(F)(F)F)[O-]	0
ZINC43464296	CSc1nc2c(c(n1)C(F)(F)F)C[C@@H](CC2)O	1
ZINC43464539	C1CC=C[C@@](C1)(C(C(F)(F)F)(F)F)O	0
ZINC43464941	c1ccc2c(c1)ccc(c2O)C1=[NH+]CCNC(=C1)C(F)F	0
ZINC43466486	CN(Cc1ccc(cc1)F)C(=O)Nc1ccccc1F	0
ZINC43509505	C[C@]1([C@](C([C@](O1)(C)n1cc(c(=O)[nH]c1=O)/C=C/Br)(C)C)(C)O)CO	0
ZINC43510013	COC(=O)C(=C)[C@@H]1[C@H](C[C@]2(COC(=O)C(=C)[C@H]2[C@H]1O)C=C)O	0
ZINC43735682	Cc1c2c([nH]n1)C[C@@H]1[C@]2(CC[C@H]2[C@@H]1CC=C1[C@]2(CC[C@@H](C1)O)C)C	0
ZINC43735704	CC1=CC[C@H]2C[C@@H]1[C@H](OC2)C[NH2+]CCO	0
ZINC43736576	CCCCCC[C@H]1[C@H]2[C@H]([C@@](CO1)([C@@H](C=C2C)C)CO)C	0
ZINC43737118	C[C@@]12CC[C@H](C=C1C=C[C@@H]1[C@@H]2CC[C@@]2([C@@H]1CC[C@@]12CCO1)C)O	0
ZINC43749495	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)N(C)[C@@H](C)c1cc(ccc1F)F	0
ZINC43762072	CC(C)(C)C1=C([C@H]([C@H]1CO)CO)C(C)(C)C	0
ZINC43762165	CC1=CC[C@]23[C@]1(CCC2)[C@H](CC3(C)C)O	0
ZINC43762372	CC1=C([C@](CCC1)(C)CCC1=CCC[C@H]1O)C(=O)OC	0
ZINC43762848	C[C@@H](CC/C=C(\C)/CO)OC(=O)C	0
ZINC43763048	C1[C@@H]2C=C[C@H]1[C@@H]1[C@@H]2C=C([C@H]1O)Br	0
ZINC43772059	CC/C=C\C[C@@H](/C=C/[C@@H]1[C@H]([C@@H](CC1=O)O)C/C=C\CCCC(=O)[O-])O	0
ZINC43774097	c1c(cc(c(c1)F)F)/C=C\1/C(=O)/C(=C/c2cc(c(cc2)F)F)/CC1	0
ZINC43826615	c1cc2cccnc2c(c1)/C=C/C(=O)N[C@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC43880568	c1c(cc(cc1F)F)NC(=O)NCC1CCCC1	0
ZINC43942146	Cc1c(snn1)C(=O)N1CCC(CC1)CNC(=O)C(=O)NC	0
ZINC43945296	c1ccc(cc1)[C@H](C(=O)NCCNC(=O)C1CC1)Sc1ccccc1	0
ZINC43980581	COc1cc(cc(c1)OC)NC(=O)NCC1CCN(CC1)S(=O)(=O)C	0
ZINC44018198	C[NH+](C)[C@@H](CNC(=O)Nc1cccc(c1)OC(F)(F)F)c1cccs1	0
ZINC44027561	Cn1c2c(cn1)C(=O)/C(=C\c1ccc(cc1)O)/CC2	0
ZINC44064338	CC(=O)Nc1ccc(c(c1)NC(=O)c1csc2c1CCCC2)F	0
ZINC44077503	CC(=O)Nc1ccc(c(c1)NC(=O)N1CCN(CC1)c1nccs1)F	0
ZINC44120455	c1cc(ccc1c1ncc(s1)[O-])F	0
ZINC44137991	Cc1ccc(cc1)[C@@H]1C=C(c2ccccc2O1)Cl	0
ZINC44139009	CC(C)[C@H](C[C@H](c1ccccc1)[NH3+])O	0
ZINC44143811	C[C@@H](C=C)[C@@H](C=C)O	0
ZINC44149963	CC(C)NC(=O)Cc1ccc(cc1)NC(=O)NCCC1=CCCCC1	0
ZINC44158403	COc1cccc(c1)OCC(=O)NCC1(CCCC1)O	0
ZINC44166969	C=CCO[C@@H]1[C@H](O[C@H]([C@@H]1O)n1ccc(nc1=O)N)CO	0
ZINC44192585	CO[C@H]1COCC[C@H]1O	0
ZINC44227084	CCOCC(=O)NCCN1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC44230090	Cc1ccc(c2c1nccc2)NC(=O)c1cnn2c1nccc2	0
ZINC44258209	c1ccc(cc1)C(=O)/C=C\Nc1ccc(cc1F)OC(F)(F)F	0
ZINC44353106	c1cc(c(cc1F)F)[C@@H](C[NH2+]C[C@H]1CCC=CC1)O	0
ZINC44368456	c1cc(c(nc1)CC#N)C(F)(F)F	0
ZINC44369346	CN(C)c1ccc(c(c1)C(F)(F)F)NC(=O)NCC=C	0
ZINC44380691	COc1cc(cc(c1F)F)CCO	1
ZINC44438331	C[N@@H+](Cc1ccc(c(c1)F)F)CC(=O)N1CCC[C@@H]1c1cccs1	0
ZINC44447762	c1ccc(cc1)CCNC(=O)N(Cc1ccsc1)CC(F)(F)F	0
ZINC44490453	c1ccc(c(c1)CNC(=O)c1ccc(cc1O)Br)F	1
ZINC44506007	Cc1ccc2c(c1)[nH]c(n2)/C(=C\c1cc(c(c(c1)Br)O)OC)/C#N	0
ZINC44514530	C[C@@H](C[N@@H+]1CC[C@H](CC1)C[NH3+])O	0
ZINC44640586	Cc1ccccc1CCNC(=O)[C@H](C)S(=O)(=O)Cc1ccccc1F	0
ZINC44667426	CCOC(=O)/C(=C/N[C@H](C)c1ccc(cc1)OC(F)F)/C#N	0
ZINC44690099	C1=CO[C@H]([C@@H]2[C@H]1[C@@H](C=C2CO)O)O[C@@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC44709715	C/C(=C/c1cccc(c1)O)/[N+](=O)[O-]	0
ZINC44790506	Cc1ccc(cc1)/C=C\1/C(=O)[C@@H]2CC[C@]1(C2(C)C)C	0
ZINC44822034	Cc1ccc(cc1)CNC(=S)NC(=O)c1ccccc1F	0
ZINC44831029	CC(C)(C)OC(=O)N[C@H]1C=Cc2ccccc2[C@@H]1O	0
ZINC44843182	CCCCOc1ccc(cc1)C(=O)/C=C/Nc1ccc(cc1F)Br	0
ZINC44844523	Cc1ccc(c(c1)C(=O)/C=C/Nc1ccc(c(c1)Cl)Cl)C	0
ZINC44870833	CC(=O)N1CCC(CC1)NC(=O)/C=C/c1cccc(c1)F	0
ZINC44872395	CCc1c(c2ccccc2o1)/C=C/C(=O)N[C@]1(CCS(=O)(=O)C1)C	0
ZINC44889945	c1cc2c(cc1C(=O)NCCn1cc[nH+]c1)OCCCO2	0
ZINC44892192	c1cc(cc(c1)NC(=O)[C@H]1CC(=Nc2n1cnn2)O)C(F)(F)F	1
ZINC44893098	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)c1ncccn1	0
ZINC44894521	C[C@H](c1ccc(cc1)Cl)N(C)CC(=O)NC1CCN(CC1)C(=O)C	0
ZINC44908745	C[C@@H](C(=O)NCc1cccnc1OC)NC(=O)N	0
ZINC44939568	CCOc1cccc2c1OCC(=C2)C(=O)N1CCCN(CC1)C(=O)C	0
ZINC44941017	c1cc([O-])nnc1C(=O)N(C[C@H]1CCOC1)C1CC1	0
ZINC44948767	C=CCNC(=O)CN1CCCCCCC1=O	0
ZINC44949840	CCCOc1ccc2c(c1)OCC(=C2)C(=O)N(C)Cc1cnn(c1)C	0
ZINC44955822	CCOc1c(cccn1)CNC(=O)NC[C@H](c1ccccc1OC)O	0
ZINC44966685	c1cc(ccc1[C@H](CNC(=O)NCc1nnc2n1CCCCC2)O)F	1
ZINC44969946	c1cc(cc(c1)F)OC[C@H](CNC(=O)Nc1cccnc1)O	1
ZINC44977553	Cc1cc(c([nH]1)C)C(=O)CN1CCc2c(cnc(n2)C)C1	0
ZINC44977553	Cc1cc(c([nH]1)C)C(=O)C[N@@H+]1CCc2c(cnc(n2)C)C1	0
ZINC45007342	c1cc(sc1)C[N@@H+](C[C@H](c1ccc(cc1)Cl)O)C1CC1	0
ZINC45022486	C/C(=C/C(=C(/C#N)\C(=O)[O-])/C)/NCNC(=O)CCl	0
ZINC45027563	c1cc2c(cc1O)C(=O)C[C@@H]1[C@H]2CCCC1	0
ZINC45029799	Cc1ccc(cc1)NC(=O)NC[C@H](C(F)(F)F)O	1
ZINC45052542	c1cn(cn1)CCCNC(=O)CN1C(=O)[C@H]2[C@@H]3C[C@H]([C@H]2C1=O)C=C3	0
ZINC45070286	CC1=CCCC[C@H]1[C@@H](C)O	0
ZINC45071257	CCOC(C[C@@H]1C[C@H]2CC[C@@]1(C=C2)OC)OCC	0
ZINC45071422	COC(=O)C1=C[C@H]2C=C[C@H]3[C@@H]2[C@@H]1[C@@H](C3)O	0
ZINC45071598	CCCNC(=O)CC[NH2+][C@H](CC)c1ccc(cc1)Br	0
ZINC45071722	CC1(OCCO1)CC[C@@H](C(C)(C)CC=C)O	0
ZINC45072228	CC1=C([C@@H]2CC([C@H]1C[C@@]2(C1=C[C@@H](CCO1)OCOC)O)(C)C)OC	0
ZINC45110985	Cc1c(cco1)C(=O)/C(=C/c1cc(sc1)Br)/C#N	0
ZINC45123635	C[C@H](C1CC1)NC(=O)N[C@H]1CCSc2c1cc(cc2)F	0
ZINC45165788	c1cc2c(c(c1)F)c(c[nH]2)C1=C(C(=[OH+])N=C1[O-])[O-]	0
ZINC45201321	c1ccc2cc(ccc2c1)CNC(=O)c1ccc[n+]([O-])c1	0
ZINC45205921	C1CCc2c(nc(s2)C[NH2+]CCO)C1	0
ZINC45212896	C[C@H](CO)NC(=O)N[C@H](CCCc1ccccc1)c1ccccc1	0
ZINC45213534	Cc1ccc(cc1)C(=O)NCc1cccc(c1)C#N	0
ZINC45235614	CC(C)[C@H](C(=O)NCC(=O)OC)N[C@@H](C(C)C)C(=O)OC	0
ZINC45235672	CC(C)(O)Sc1nc2ccccc2s1	0
ZINC45238430	CC(=C)n1c2ccc(cc2[nH]c1=O)F	0
ZINC45238598	c1ccc2c(c1)nc1n2[C@H]2CC(=CO2)O1	0
ZINC45336762	Cc1ccc2c(c1)c1c(n2/C=C\c2ccc(cc2)OC)CCN(C1)C	0
ZINC45378142	CCOC(=O)[C@H](C[NH+]1CCCCC1)N	0
ZINC45445784	Cc1c(nc(o1)c1ccccc1)C(=O)N1C[C@@H](OC[C@@H]1C)C	0
ZINC45479827	C=CCNC(=O)Cc1ccc(cc1)S(=O)(=O)N1CCCCC1	0
ZINC45495058	CC(=O)N1C=Cc2ccccc2[C@@H]1CC(=O)OCc1ccc(cc1)F	0
ZINC45615723	CC1=C([C@@H](NC(=S)N1)c1ccc(cc1)OC(F)(F)F)C(=O)N(C)C	0
ZINC45630027	c1cc(cc(c1)C(F)(F)F)[C@@H](C[NH2+]C[C@H]1CCC=CC1)O	0
ZINC45647710	c1cc(cc(c1)O)CC(=O)NC[C@H]1CCC=CC1	0
ZINC45675376	CN(Cc1ccc(cc1)OC(F)F)C(=O)c1ccc(cc1)F	0
ZINC45749127	Cc1cc(c(cc1C)O)C[N@H+]1CCN(CC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC45782852	C[C@H](c1ccc(cc1)NC(=[NH2+])O)/[NH+]=C(/C=C/c1ccc(cc1)Cl)\O	0
ZINC45796825	C=CCN(Cc1ccccc1)C[C@H](c1ccccc1)O	0
ZINC45805569	CC[C@H](/C(=C\c1ccc(cc1)OCC)/C)O	0
ZINC45809470	CC1=C(Cc2c(c(c3c(c2O)[nH]cn3)[O-])C1)C	0
ZINC45816814	c1cc(c(cc1c1csc(n1)CCN1CCOC1=O)O)O	0
ZINC45874193	Cn1c(cnc1COC(=O)/C=C/c1cccc(c1)F)Cl	0
ZINC45892799	Cc1cc(ccc1F)n1c(c(nn1)CO)C	1
ZINC45896195	CC1=C([C@H](n2c(nnn2)N1)c1ccc(c(c1)F)F)C(=O)OC(C)(C)C	0
ZINC45925752	CC(C)[C@@H](C(=O)NCCC(=O)NC(C)C)NC(=O)c1ccccc1	0
ZINC45928641	c1ccc(cc1)C1=C(C(=O)N([C@H]1c1ccc(cc1)Br)c1[n-]nnn1)O	0
ZINC45928650	c1ccc(cc1)C1=C(C(=O)N([C@@H]1c1ccccc1F)c1[n-]nnn1)O	0
ZINC45946205	c1cc(ccc1C[NH2+]CCc1c[nH]cn1)Br	0
ZINC45953087	CCOC(=O)[C@H]1CC(=O)N(C1)c1cc(ccc1OC)Cl	0
ZINC45955602	Cc1cc(c(n1C(C)C)C)C(=O)Nc1ccccc1n1cc[nH+]c1	0
ZINC45956623	Cc1c(c(=O)[nH]c(n1)c1ccc(cc1)F)Cl	0
ZINC45961959	Cc1cc(cc(c1)S(=O)(=O)Nc1/c(=[NH+]\C)/c2ccccc2oc1O)C	0
ZINC46010619	Cc1ccc(cc1F)NC(=O)Nc1ccc2c(c1)oc(=O)n2CC=C	0
ZINC46041098	CC[C@H](c1cccc(c1)Cl)NC(=O)N1CC[C@@H](CC1)CO	0
ZINC46059929	C[C@H](C1CC1)[N@@H+](CC(=O)NCCCc1ccccc1)C1CC1	0
ZINC46084879	Cc1ccccc1OCCCN1c2c(cc(cc2/C(=N/O)/C1=O)C)C	0
ZINC46091313	C=CCNC(=O)C[N@H+]1CC[C@@H](CC1)CO	0
ZINC46107442	c1ccc(c(c1)CS(=O)(=O)Cc1cc(on1)c1cccs1)F	0
ZINC46147575	CCN1C[C@H](CC1=O)C(=O)NC[C@@H](c1cccs1)N1CCCC1	0
ZINC46170085	c1cc(ccc1C(=O)N)NCC(=O)N1CCNC1=O	0
ZINC46315013	CC(=CC(=O)Nc1ccc(cc1)C(=O)NCc1ccccc1F)C	0
ZINC46331572	Cc1nnc(o1)COC(=O)c1cccc2c1[nH]c1c2C[C@H](CC1)C	0
ZINC46341864	c1ccnc(c1)N1CCN(CC1)C[C@@H](COc1ccc(cc1)F)O	1
ZINC46342215	CC[N@@H+](C[C@H](COc1ccc(cc1)C(=O)C)O)CC(=C)C	0
ZINC46343538	c1ccc(cc1)C1=CC[N@@H+](CC1)C[C@@H](COc1ccc(cc1)F)O	0
ZINC46346263	CCOc1ccc(cc1)OC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC46460236	c1cc(c(c(c1)Cl)Cl)C(=O)NCCC(=O)N1CCCCC1	0
ZINC46481299	c1cc(cnc1)/C=C/C(=O)NCCOc1ccc(cc1)C(F)(F)F	0
ZINC46498576	C[C@H](c1nncn1C)NC(=O)NC[C@@H](c1ccc(c(c1)F)F)O	1
ZINC46503747	c1cc2cc(cc(c2nc1)C[N@@H+]1CCC(=CC1)c1ccc(cc1)O)F	0
ZINC46518737	CCOc1cc(ccc1NC(=O)/C=C\c1ccc(cc1)[N+](=O)[O-])F	0
ZINC46527256	CCC[C@H](c1ccccc1)NC(=O)CN(C)Cc1ccc(cc1)C#N	0
ZINC46529841	Cc1ccccc1[C@@H](C)NC(=O)[C@H](C)[N@H+](C)Cc1ccc(cc1)C#N	0
ZINC46533073	CC(C)(C)C(=O)Nc1cccc(c1)COCC(C(F)F)(F)F	0
ZINC46572575	Cc1cccc(c1C)NC(=S)NNC(=O)/C=C/c1c(cccc1F)F	0
ZINC46631211	CC(=O)N[C@@H](c1ccc(cc1)F)c1ccccc1Cl	0
ZINC46700157	c1ccc(cc1)Cn1cc(cn1)CNC(=O)c1cc(c(cc1Cl)F)F	0
ZINC46874570	c1cc(oc1)/C=C\C(=O)NCCC(=O)OC[C@H]1CCCO1	0
ZINC46889629	C[C@@H](CN1CCOCC1)NC(=O)/C=C/c1cccc2c1cccc2	0
ZINC46915659	CCn1cc(cn1)NC(=O)NCC(F)(F)F	0
ZINC47010675	C[C@@H]1CCCN(C1)C(=O)NC[C@H](C)[N@@H+]1CCc2c(ccs2)C1	0
ZINC47043066	CC(C)[C@@H](CNC(=O)N(C)Cc1ccccc1O)c1ccccc1	0
ZINC47133335	Cc1ccc(cc1)/C=C/C(=O)Nc1c(non1)c1cc(ccc1C)C	0
ZINC47203288	Cc1ccc(c(c1)OC(F)F)F	0
ZINC47207734	c1ccc(cc1)c1ccc(cc1F)CO	1
ZINC47213263	COc1ccccc1S(=O)(=O)N[C@@H](c1ccccc1)c1ccccn1	0
ZINC47218838	c1cc(ccc1NC(=O)c1nnc(s1)CN)F	0
ZINC47260840	Cc1cccc(n1)NC(=O)[C@H]1CCC[N@H+](C1)Cc1cccc(c1)C#N	0
ZINC47262754	CCNC(=O)C[N@H+](C)[C@@H](C)C(=O)Nc1ccc(cn1)Cl	0
ZINC47324120	c1cc(cc(c1)F)NC(=O)N1CCC(CC1)[NH+]1CCCC1	0
ZINC47362205	C1CCc2c(c3c([O-])nc(nc3s2)[C@@H](C#N)C(=O)C[C@H]2CCC=C2)C1	0
ZINC47367550	COc1ccccc1S(=O)(=O)[N-]c1cc(ccc1F)F	0
ZINC47396930	CN(Cc1ccccc1O)C(=O)Nc1ccc(cc1)OCC(F)(F)F	1
ZINC47405272	CN(CC(=O)NC1CC1)c1c(c(ns1)Cl)C#N	0
ZINC47474154	c1cc(sc1Cn1ccc(n1)N)C(=O)[O-]	0
ZINC47509673	c1cc(c(nc1)N1CCN(CC1)C/C(=N/C1CC1)/O)C(F)(F)F	1
ZINC47520835	CN(C)c1ccccc1NC(=O)/C=C\c1ccccn1	0
ZINC47579862	C[C@@H](c1ccc(cc1)NC(=O)C1CC1)NC(=O)NC1CCCCC1	0
ZINC47596299	C[C@H](c1ccc(cc1)NC(=O)C1CC1)NC(=O)NCc1ccccn1	0
ZINC47597714	C[C@@H]1C[C@@H]1CNC(=O)NCCCn1ccnc1	0
ZINC47633570	CS(=O)(=O)c1ccc(cc1)CNC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC47657521	Cc1cc(ccc1NC(=O)CS(=O)(=O)c1ccc(cn1)C(F)(F)F)Cl	0
ZINC47661379	CC(=O)Nc1ccc(cc1)S(=O)(=O)Cc1cccc(c1)C(=O)N	0
ZINC47662777	Cc1cccc(c1C)NC(=O)[C@H](C)S(=O)(=O)c1ccccc1F	0
ZINC47662956	CCNC(=O)c1cccc(c1)NC(=O)CS(=O)(=O)c1ccccc1F	0
ZINC47821275	CC[C@H](C)NC(=O)c1cccc(c1)C[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC47872437	CN(C)[C@@H](CNC(=O)/C=C/c1cccc(c1)F)c1cccs1	0
ZINC47898639	Cc1c(c(no1)c1ccccc1)C(=O)NCC(=O)Nc1ccccc1	0
ZINC47934659	CCC(=O)N(C)CC(=O)Nc1cccc(c1)C#C	0
ZINC47976356	CN(C)c1c(cccn1)NC(=O)/C=C/c1ccc(cc1)OC(F)F	0
ZINC48057023	COc1ccc(c(c1)/C=C/C(=O)c1cc(ccc1O)F)OC	0
ZINC48065651	CCC[N@H+](CCC(=O)Nc1cccc(c1)F)CCO	1
ZINC48096212	Cc1cc(cc(c1NC(=O)N1CCCCCC1)Cl)Br	0
ZINC48121741	c1ccc2c(c1)OC[C@H](O2)CNC(=O)Nc1nnc(s1)c1cccs1	0
ZINC48132453	Cc1cc(n2cc(nc2n1)CN1CCN(CC1)CCO)C	0
ZINC48132628	COc1cccc(c1)C(=O)N(CCO)Cc1ccccc1	0
ZINC48162676	c1cc(cc(c1)F)COc1cccc(c1)NC(=O)N1CCSCC1	0
ZINC48205934	c1cc(sc1)/C=C/C(=O)Nc1ccc(cc1)c1cn2cccnc2n1	0
ZINC48252833	c1ccc(cc1)[C@H](CN1CCCC1=O)NC(=O)Cn1cnnn1	0
ZINC48262133	c1cc(ccc1NC(=O)CCS(=O)(=O)CCCO)F	1
ZINC48266415	Cc1cccc(c1)CNC(=O)c1cccc2c1cc[nH]2	0
ZINC48276379	CC(C)C[C@@H](C[NH+](C)C)NC(=O)c1cnc2n(c1=O)CCS2	0
ZINC48286070	c1cc(sc1)C[N@@H+](CCC1=CCCCC1)Cc1cc(=O)[nH]c(=O)[nH]1	0
ZINC48303067	Cc1nc(cs1)COc1c(cc(cc1CO)F)CO	1
ZINC48324484	CC(=O)c1ccc(c(c1)F)SCC(=O)NCCC1=CCCCC1	0
ZINC48324563	c1cc(cc(c1)[N+](=O)[O-])/C=C/C(=O)c1cccc(c1)N1CCOC1=O	0
ZINC48326440	c1cc(ccc1CCNC(=O)C[C@H]1CCC=C1)OC(F)(F)F	0
ZINC48333786	c1cc(ncc1NC(=O)N[C@@H]1CCS(=O)(=O)C1)n1ccnc1	0
ZINC48340566	CCOC(=O)C1=C(NC(=O)NC1)CN1CCC[C@@H]1c1cccc(c1)F	0
ZINC48342509	C[C@@H]1C[C@H](C(=O)O1)[N@@H+]1CCC(=CC1)c1c[nH]c2c1ccc(c2)F	0
ZINC48345195	CCc1nnc(s1)NC(=O)C[C@@](c1nccn1C)(C(F)(F)F)O	1
ZINC48354507	C[C@@H](c1ccc2c(c1)OCCO2)NC(=O)c1ccc(=O)n(c1)C	0
ZINC48355814	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)CCc1ccco1	0
ZINC48362966	Cn1cc[nH+]c1CN(C1CC1)C(=O)C[C@H]1C(=O)Nc2ccccc2S1	0
ZINC48364670	COc1cc(ccc1O)CNC(=O)CCCc1ccc(c(c1)Cl)Cl	0
ZINC48370003	CCOc1ccc(cc1)NC(=O)CCC(=O)c1ccc(cc1F)F	0
ZINC48383448	CN(C)C(=O)Cc1ccc(cc1)NC(=O)[C@@H]1CC=CC[C@@H]1C(=O)[O-]	0
ZINC48392578	c1c(cc(c(c1F)NC(=O)C[N@@H+]1CCC[C@@H](C1)O)Br)F	1
ZINC48395874	CN(C1CCCCCC1)C(=O)Nc1cccnc1	0
ZINC48402791	CCN(CC)C(=O)CN(C)C(=O)c1ccc(c(c1O)C)C	0
ZINC48417561	c1ccc2c(c1)cc(o2)C(=O)/C(=C\c1ccc(cc1)F)/C#N	0
ZINC48417761	Cc1ccc(cc1)NC(=O)/C(=C\c1ccc(c(c1)F)F)/C#N	0
ZINC48429857	C[C@H](CC(=O)NCC(F)(F)F)NC(=O)c1ccccc1	0
ZINC48449399	c1cnn(c1)CC[NH2+]Cc1ccc(cc1)OC(F)(F)F	0
ZINC48472125	Cc1ccc(c(c1)S(=O)(=O)/N=C(\[O-])/C=C\c1c(nn(c1Cl)C)C)C	0
ZINC48501583	C[C@@H](c1cn(nn1)CC1CCN(CC1)C(=O)CC1CCCCCC1)O	0
ZINC48508591	Cc1ccc(cc1)NC(=O)C1=C(S[C@@H]2[C@H]1CCCC2)N	0
ZINC48516618	c1cc(cc(c1)OCC#N)NC(=O)NC[C@@H]1CCOC1	0
ZINC48530757	c1ccc(cc1)/C=C/S(=O)(=O)/N=C(\[O-])/C1(CCC1)c1cccc(c1)F	0
ZINC48538523	C[C@@H]1CN(C[C@H](O1)C)c1ccc(cc1F)NC(=O)NCC=C	0
ZINC48586098	c1ccc(c(c1)C(F)(F)F)S(=O)(=O)/N=C(\[O-])/C[C@H]1CCC=C1	0
ZINC48589997	CCCCNC(=O)C(=O)Nc1cc(ccc1OCC(F)(F)F)Cl	0
ZINC48605909	CCCCCCNC(=O)C(=O)Nc1cccc(c1)OCCC	0
ZINC48615844	C[C@H](c1ccc(cc1)F)NC(=O)CN1CC[N@H+](CC1)CCO	1
ZINC48643618	C=CCN(CC=C)C(=O)CSc1[nH+]ccn1C1CC1	0
ZINC48683287	CCCCOCCCNC(=O)C(=O)Nc1ccccc1n1cccn1	0
ZINC48692513	CC(C)OCCCNC(=O)C(=O)Nc1ccc(c(c1F)F)F	0
ZINC48697940	COc1cc(ccc1NC(=O)/C=C\c1ccccn1)F	0
ZINC48710582	CC(C)(C)n1cc(cn1)CN[C@H](c1ccccc1F)c1[nH+]ccn1C	0
ZINC48710728	COc1ccc(cc1CNCc1ccc(nc1)n1cccn1)Cl	0
ZINC48726119	c1ccc(c(c1)NC(=O)C(=O)N1CCC[C@H](C1)O)Cl	0
ZINC48736353	Cc1ccc(c(c1)O)C(=O)NNC(=O)[C@@H](C)SC	0
ZINC48765786	CC/C=C/COC(=O)c1ccc2c(c1)OCC(=O)N2	0
ZINC48797075	Cn1cc(cn1)/C=C/C(=O)Nc1nncs1	0
ZINC48843402	C=CCN1[C@H](Nc2ccccc2C1=O)c1cscn1	0
ZINC48844403	C=CCNC(=O)NCCCC(=O)Nc1ccc(cc1)Cl	0
ZINC48888663	CCCNC(=O)CCNC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC48890478	c1cc(ccc1NC(=O)c1cnsn1)n1cncn1	0
ZINC48890703	c1cc(cc2c1ccn2CC(=O)NCC(F)(F)F)Cl	0
ZINC48893813	C[C@@H](Cc1ccccc1F)Nc1c2ccsc2ncn1	0
ZINC48893893	C=CCn1c(nnn1)Sc1ccccc1[N+](=O)[O-]	0
ZINC48904069	CCS(=O)(=O)NCc1ccc([nH+]c1)N1CCOCC1	0
ZINC48934750	Cc1cc2cc(ccc2[nH]1)NC(=O)C=C1CCCCC1	0
ZINC48938473	C[C@H]1CC[C@H](CN1C(=O)/C=C/c1ccc(s1)Br)C(=O)N	0
ZINC48938481	Cc1ccc(s1)/C=C\C(=O)N1C[C@H](CC[C@@H]1C)C(=O)N	0
ZINC48940095	C/C=C\C=C/C(=O)Nc1ccc(c(c1)F)n1cncn1	0
ZINC48943917	COCCNC(=O)CCNC(=O)/C=C/c1ccc(o1)Br	0
ZINC48951630	Cc1cccnc1NC(=O)/C=C(/C)\c1ccccc1F	0
ZINC48952181	C[C@H](C(=O)NC)NC(=O)/C=C(/C)\c1ccccc1F	0
ZINC48960995	CCC(CC)CN(CC)C(=O)Nc1c[nH]nc1	0
ZINC48964025	CC[C@@H](C(=O)NNC(=O)c1ccccc1F)OCC	0
ZINC48966313	c1csc(n1)/C=C/C(=O)NCCCC(=O)N	0
ZINC48967792	C[C@H](c1ccco1)NC(=O)/C=C(/C)\c1ccccc1F	0
ZINC48968053	CN(C)C(=O)CN(CCOC)C(=O)CCn1cncn1	0
ZINC48968451	CCCCC(=O)NCc1cn2ccc(cc2n1)C	0
ZINC48968481	Cc1ccn2cc([nH+]c2c1)CNC(=O)C(C)(C)C#N	0
ZINC48969678	C[C@H]1CCC[C@@H](C1)NC(=O)/C=C(/C)\c1ccccc1F	0
ZINC48974141	Cc1ccc(s1)[C@@H](C)NC(=O)/C=C\c1ccc(cc1)F	0
ZINC48974172	Cc1ccc(s1)[C@@H](C)NC(=O)/C=C/c1ccccc1F	0
ZINC48974688	C/C=C/C=C/C(=O)N[C@@H]1CCc2c1cccc2F	0
ZINC48984090	CC[C@H](C(C)C)NC(=O)Nc1ccccc1COCC	0
ZINC48985498	Cc1cccc2c1OC/C(=C/c1ccc(cc1)O)/C2=O	0
ZINC48985665	COc1cccc2c1OC/C(=C/c1cccs1)/C2=O	0
ZINC48988757	c1cc(cc(c1)F)c1nc(cs1)C/C(=C(/C#N)\C(=O)N1CCCC1)/[O-]	0
ZINC49001238	C[C@@H](C[N@H+](C)CC(=O)NCc1cccs1)C#N	0
ZINC49005971	c1cc(ccc1C1(CCOCC1)C(=O)OCC(=O)N)F	0
ZINC49014750	CCCCCNC(=O)/C=C/c1nc2ccccc2o1	0
ZINC49151354	Cn1cc(cn1)C(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])O	0
ZINC49163797	C[C@@H](c1ccc(c(c1)OC)OCCOC)NC(=O)C=C(C)C	0
ZINC49165348	CCNC(=O)NNC(=O)c1ccc(cc1)SC(F)F	0
ZINC49180665	C[C@H](CCC/C=C/[C@@H]1C[C@@H](C[C@@H]1[C@@H](/C=C/C(=O)[O-])O)O)O	0
ZINC49220010	C[C@@H]1C[C@H]1CNC(=O)/C=C/c1cc(ccc1OC)Cl	0
ZINC49226048	C[C@H](CN1CCCC1=O)NC(=O)/C=C/c1ccsc1	0
ZINC49236950	C[C@@H](c1ccc(cc1F)F)[N@@H+](C)CC(=O)N	0
ZINC49239314	CN(C1CC1)S(=O)(=O)c1ccccc1C(=O)OC	0
ZINC49247760	CC[C@H](C(C)C)NC(=O)NC[C@@H](c1ccc(cc1)C)O	0
ZINC49248924	c1cc(cc(c1)O)CNC(=O)c1csc2c1CCCC2	0
ZINC49268537	C[C@@H](COc1ccccc1F)NC(=O)NCC(C)C	0
ZINC49280872	C=C(CNC(=O)c1cc(on1)c1ccccc1F)Br	0
ZINC49281656	c1cc(cc(c1)F)[C@@H](CNc1c(cccn1)[N+](=O)[O-])O	1
ZINC49281935	C=C(CNc1ccc(c(c1)I)[N+](=O)[O-])Br	0
ZINC49282680	CC(C)[N@@H+]1CC[C@@H](C1)NS(=O)(=O)c1ccc(cc1Br)F	0
ZINC49284232	C=CCNC(=O)NC[C@H](c1cccc(c1)F)O	0
ZINC49285374	C=C(CNC(=O)NCCNC(=O)c1ccc(cc1)F)Br	0
ZINC49286225	C=C(CNC(=O)NC[C@H](c1ccc(c(c1)F)F)O)Br	0
ZINC49287225	C[C@@H](c1ccc(cc1)F)NC(=O)NCC(=C)Br	0
ZINC49290015	c1cc(cc(c1)F)[C@H](CNC(=O)[C@@H]1CCC=CC1)O	0
ZINC49290182	c1cc(cc(c1)F)[C@@H](CNC(=O)C[C@H]1CCC=C1)O	0
ZINC49297223	Cn1ccnc1[C@@](CC(=O)NCC(=C)Br)(C(F)(F)F)O	0
ZINC49299095	C=C(CNC(=O)/C=C/c1ccc(cc1)OC(F)F)Br	0
ZINC49299854	Cc1ccc(cc1NC(=O)NC[C@@H]1CCC=CC1)F	0
ZINC49300005	Cc1ccc(c(c1)NC(=O)NC[C@H]1CCC=CC1)F	0
ZINC49301372	C1C[C@@H](CC=C1)CNC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC49301378	C1C[C@H](CC=C1)CNC(=O)N[C@H]1CCS(=O)(=O)C1	0
ZINC49304010	CC(C)(c1ccccc1)NC(=O)c1cc(ccc1I)Cl	0
ZINC49316199	C[C@H](C(=O)NCC(=O)NCc1ccccc1)OC	0
ZINC49317756	C[C@@H](C(=O)NCC(F)(F)F)NC(=O)/C=C/c1nccs1	0
ZINC49322232	c1cc(cc(c1)F)CCNC(=O)C(=O)Nc1cccc(c1)Cl	0
ZINC49337074	CC(C)COCCCNC(=O)C(=O)Nc1ccc(cc1F)Cl	0
ZINC49355471	CCCCNC(=O)NNC(=O)[C@H]1CCOC1	0
ZINC49365803	Cc1nnc(s1)[C@@H]1CC[N@H+](CC1)Cc1ccccc1Cl	0
ZINC49371311	Cc1c(c(n(n1)C)C)[C@H](C)NC(=O)NCCNC(=O)C	0
ZINC49371822	c1cc(ccc1C(=O)/C=C/c1ccc(c(c1)Cl)O)F	0
ZINC49371867	CC(C)(C)C(=O)/C(=C\c1ccc(c(c1)Cl)O)/C#N	0
ZINC49372306	Cc1ccc2c(c1)nc([nH]2)SCCCNS(=O)(=O)C	0
ZINC49373819	c1cc(c(cc1/C=C\1/C(=O)OC(=N1)c1ccsc1)F)Cl	0
ZINC49376660	C/C(=C/C(=O)NC(C)(C)C(=O)OC)/c1ccc(cc1)F	0
ZINC49377125	CC(C)(C)OC(=O)NCC(=O)N(C)Cc1ccoc1	0
ZINC49377458	CCOC(=O)[C@H](C)NC(=O)/C=C(/C)\c1ccc(cc1)F	0
ZINC49378167	C[C@H]1C[C@H]1CNC(=O)/C=C(/C)\c1ccc(cc1)F	0
ZINC49382330	c1cc(ccc1N1CCN(C1=O)CC(=O)N1CCN(CC1)CCO)Cl	0
ZINC49388050	c1cc(c(c(c1)F)F)NC(=O)c1ccc2cc[nH]c2c1	0
ZINC49392512	CNC(=O)[C@H]1CCC[N@@H+]1Cc1cc(ccc1F)Br	0
ZINC49394099	Cc1nc(cs1)CN(C)S(=O)(=O)c1ccc(cc1F)F	0
ZINC49396261	c1cc(ccc1/C=C/C(=O)[C@H](C#N)c1c(cc(cn1)C(F)(F)F)Cl)F	0
ZINC49407063	C[NH+](C)[C@@H](CNC(=O)Nc1c(cccc1F)F)c1ccccc1	0
ZINC49411468	Cc1ccc(o1)[C@H](CNC(=O)Nc1ccccc1F)O	1
ZINC49417226	c1cc(c(cc1/C(=N/S(=O)(=O)N1CCCC1)/[O-])F)Br	0
ZINC49443365	C=CCNC(=O)N1CCC(CC1)Oc1nc2ccc(cc2s1)F	0
ZINC49446471	C=CCNC(=O)c1c(cc(cc1F)F)O	0
ZINC49446909	c1ccc(c(c1)NC(=O)c1c(cc(cc1F)F)O)O	1
ZINC49447056	C[C@H]1CN(CCO1)C(=O)c1c(cc(cc1F)F)O	1
ZINC49449570	C[C@H](Cc1cccc(c1)F)C(=O)Nc1cc[nH]n1	0
ZINC49450745	c1c(cc(c(c1O)C(=O)NC[C@@H]1CCC=CC1)F)F	0
ZINC49450906	CSc1ccc(cc1)NC(=O)Cc1csc(n1)Nc1ccccn1	0
ZINC49451347	C[C@@H](C(=O)NC1CCCC1)NC(=O)c1ccccc1F	0
ZINC49461632	c1cc(cnc1)C(=O)NCC1(CC1)CO	0
ZINC49467590	c1ccc(c(c1)Nc1cc(nc(n1)C1CC1)N)F	0
ZINC49479073	c1ccc(c(c1)NCC(=O)Nc1cccc(c1F)F)Cl	0
ZINC49488468	C=C(CSCc1cccc(c1)OCC(=O)N)Cl	0
ZINC49493788	CCCNC(=O)NC(=O)[C@H](C)Sc1ccc(cc1)O	0
ZINC49501360	c1ccc(c(c1)C(=O)Oc1cccc2c1cn[nH]2)F	0
ZINC49501879	Cc1cc(c(s1)C)S(=O)(=O)/N=C(\[O-])/[C@H]1COCCO1	0
ZINC49506910	Cc1cc(c(s1)C)[C@@H](C)NC[C@@H](c1ccc(cc1)F)O	1
ZINC49515754	C[C@H]1CC=CC[C@@H]1COC(=O)c1cccc(c1)C(=O)N	0
ZINC49517010	Cc1nnc(n1CC=C)SCCn1cccn1	0
ZINC49517871	c1ccn(c1)c1c(ccs1)CNC(=O)NC1CCCC1	0
ZINC49517979	CCCCNC(=O)N1CC[NH+](CC1)Cc1cscn1	0
ZINC49518493	C=C(CNC(=O)NC[C@@H](COc1cccc(c1)F)O)Br	0
ZINC49520135	CSCC(=O)NCCn1c[nH+]c2c1cccc2	0
ZINC49520634	CCCC(=O)NCC1(CCOCC1)c1ccccc1OC	0
ZINC49530771	CC[C@@H](c1cccs1)[NH2+]CC(=O)Nc1ccc(cc1)F	0
ZINC49544753	C[NH+](C)CCC/N=C\1/[C@@H](C(=O)C1=O)NC[C@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC49679362	c1cc2c(cc1NC(=O)c1c3c(n[nH]1)CCC3)OCCO2	0
ZINC49709489	CC(=C)CSc1nnc(n1C)c1ccc(cc1)F	0
ZINC49751796	CN(Cc1cccs1)C(=O)C[N@@H+]1CCCC[C@H]1CO	0
ZINC49752601	CCNC(=O)C[N@@H+](CCO)Cc1ccccc1	0
ZINC49825111	CC(C)[N@H+](CCO)Cc1nc([O-])c2ccccc2n1	0
ZINC49850123	Cc1cccnc1[C@H](C(C)C)[NH3+]	0
ZINC49864418	c1ccc(cc1)/C=C/COC(=O)[C@@H]1CC(=O)N(C1)Cc1ccco1	0
ZINC49890388	Cc1ccc(cc1)[C@@H]1C2=C(c3ccccc3CC2)[NH+]=C(N1)O	0
ZINC49909061	CCOc1c(cc(cc1Cl)/C=C/C(=O)N[C@@H]1CC[C@H](CC1)O)OC	0
ZINC49959040	C[C@]1(CCS(=O)(=O)C1)NC(=O)/C=C/c1c(nc2n1ccs2)Cl	0
ZINC50064198	CCOCCN1CCC[C@@H]1C(=O)OCC	0
ZINC50093769	Cc1cccc(c1)[C@@](C)(C[NH3+])O	0
ZINC50117553	C[N@H+](Cc1ccccc1F)C[C@@H](COC)O	1
ZINC50148608	CCN(CCC#N)Cc1cc(cc(c1O)C(=O)C)F	1
ZINC50329157	C1CC=C(C1)[C@H](C(F)(F)F)O	0
ZINC50682363	c1cc(ccc1[C@H]1C[C@H]1/C(=C(/C#N)\C(=O)NC1CCCCC1)/[O-])F	0
ZINC50685335	Cc1ccc(o1)c1nc(cs1)/C(=C(/C#N)\C(=O)NC1CCCCC1)/[O-]	0
ZINC50896494	Cc1nc([nH]n1)c1ccc(cc1)NC(=O)/C(=C\c1ccco1)/C#N	0
ZINC50975964	CCc1ccc(o1)/C(=C(\C#N)/C(=O)Nc1ccc(c(c1)Cl)OC)/[O-]	0
ZINC50976494	CCOC(=O)c1ccc(cc1)N/C(=C(\C#N)/C(=O)CC(C)(C)C)/[O-]	0
ZINC50984451	Cc1nc(on1)c1ccc(cc1)/C(=C(\C#N)/C(=O)NC(C)C)/[O-]	0
ZINC51006152	CC(C)N/C(=C(\C#N)/C(=O)CCCOc1ccc(cc1)Cl)/[O-]	0
ZINC51011373	CCCCN/C(=C(\C#N)/C(=O)Cc1csc(n1)NC(=O)C(C)C)/[O-]	0
ZINC51011878	c1ccc2c(c1)[nH]c(n2)/C(=C\c1cc(c(c(c1)Cl)O)Cl)/C#N	0
ZINC51012390	CCCCN/C(=C(\C#N)/C(=O)c1ccc(s1)c1ccccc1F)/[O-]	0
ZINC51085798	Cc1cc2c(cc1C)n(cn2)C[C@H](C[N@H+]1C[C@H](O[C@H](C1)C)C)O	0
ZINC51092553	CC[N@@H+](C[C@H](c1cccc(c1)F)O)CC(=C)C	0
ZINC51112461	c1ccc(cc1)C1=CC[N@@H+](CC1)C[C@H](c1cccc(c1)F)O	0
ZINC51117387	C[C@@H]1CN(C[C@@H](O1)C)CC(=O)N1CC[C@H](CC1)C(=O)N(C)C(C)C	0
ZINC51117912	c1ccc2c(c1)nc(s2)[C@H]1CCCN1C[C@@H](c1ccc(c(c1)F)F)O	1
ZINC51120146	CN(Cc1ccccc1N1CCCC1)C[C@H](c1ccc(c(c1)F)F)O	1
ZINC51120157	C[N@H+](Cc1ccccc1N1CCCC1)C[C@H](c1c(cccc1F)F)O	1
ZINC51160493	C[C@H]1C[N@H+](CCO1)CCOCCOc1ccccc1	0
ZINC51161049	CCCNC(=O)[C@H]1CCCN(C1)S(=O)(=O)c1cc(cc(c1)F)F	0
ZINC51162155	CCCCNC(=O)[C@H]1CCCN(C1)S(=O)(=O)c1cnn(c1)C	0
ZINC51180872	C=CCNc1nnc(s1)SC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC51234540	Cn1cc(cn1)CN(C)C[C@H](c1c(cccc1F)F)O	1
ZINC51254570	Cc1cc(no1)CN1CC[NH+](CC1)C[C@@H](c1cccc(c1)F)O	1
ZINC51259559	CC(C)C[C@H]1C(=O)N(C(=O)N1)C[C@H](c1c(cccc1F)F)O	1
ZINC51260343	CN1CC(=O)N(C1=O)C[C@@H](c1ccc(cc1)C(F)(F)F)O	1
ZINC51260853	c1ccc2c(c1)C(=O)N(C2=O)C[C@@H](c1ccc(cc1)OC(F)(F)F)O	1
ZINC51262294	C=CCN(Cc1cccs1)C[C@@H](c1ccc(c(c1)F)F)O	0
ZINC51262296	C=CCN(Cc1cccs1)C[C@H](c1ccc(c(c1)F)F)O	0
ZINC51283465	C=CCn1c2c(c(=O)n(cn2)C[C@@H](c2cccc(c2)F)O)sc1=S	0
ZINC51289109	CCCn1c2ccccc2n(c1=O)C[C@@H](c1ccc(c(c1)F)F)O	1
ZINC51289970	CSCC[C@H]1C(=O)N(C(=O)N1)C[C@@H](c1ccc(cc1)C(F)(F)F)O	1
ZINC51289983	CSCC[C@@H]1C(=O)N(C(=O)N1)C[C@@H](c1ccc(cc1F)F)O	1
ZINC51310736	C[C@H](c1cc(ccc1F)F)N(C)C(=O)NCc1cscn1	0
ZINC51315368	COc1ccc(cc1)c1nc(on1)COC(=O)c1ccc(c(c1)Cl)F	0
ZINC51317221	c1cc(c(cc1NC(=O)CSc1[nH]c(=O)c2c(n1)ccs2)F)F	0
ZINC51318877	CCOc1ccc(cc1)C(=O)/C=C/Nc1ccc(cc1)C(F)(F)F	0
ZINC51330027	c1ccc(c(c1)/C=C/C(=O)c1ccccc1OC(F)F)O	0
ZINC51330037	COc1cccc(c1)C(=O)/C=C/c1ccccc1O	0
ZINC51364612	CC=C1C[C@H]([C@](C(=O)OC[C@@H]2CC[N@H+]3[C@@]2([C@@H](CC3)OC1=O)C)(C)O)C	0
ZINC51405174	CCOC(=O)Nc1ccc(cc1)NC(=O)Nc1cccc(c1)Cl	0
ZINC51440093	Cc1ccc(c(c1)C(=O)N1CCC[C@H](C1)C(=O)N1CCCCC1)O	0
ZINC51476280	CN(Cc1cnn(c1)c1ccccc1)C[C@H](c1cccc(c1)F)O	1
ZINC51650526	c1cc(cc(c1)F)[C@@H](C[NH+]1CCN(CC1)c1cnccn1)O	1
ZINC51676799	CCN(CCNC(=O)N1CCO[C@@H](C1)C(=O)N)c1cccc(c1)C	0
ZINC51827634	CC(=O)Nc1ccc(cc1)OC[C@H](C[N@@H+](C)CC(=O)N)O	0
ZINC51884924	c1cc(ccc1C(=O)N1CC[C@H](C1)CO)SC(F)(F)F	1
ZINC51885219	c1cc(c(c(c1)Cl)Cl)/C=C/C(=O)N1CC[C@@H](C1)CO	0
ZINC51886855	CC(C)(C)NC(=O)NC(=O)C[N@H+]1CC[C@H](C1)CO	0
ZINC51992781	c1cc(c(cc1Br)/C=C/C(=O)N[C@H]1CCCC[C@@H]1O)F	0
ZINC51996995	c1cc(ccc1c1nc(cs1)C[NH2+][C@@H]1CCCC[C@H]1O)F	1
ZINC51999064	c1cc(oc1C[NH2+][C@H]1CCCC[C@@H]1O)CSC(F)F	1
ZINC52003106	c1cc(cc(c1)F)NC(=O)N[C@@H]1CCCC[C@@H]1O	1
ZINC52005687	c1cc(c(c(c1F)F)F)S(=O)(=O)N[C@H]1CCCC[C@@H]1O	1
ZINC52007074	c1ccc2c(c1)nc(s2)N[C@@H]1CCCC[C@@H]1O	0
ZINC52098653	CC[C@@H](c1ccccc1)[NH2+]C[C@](C)(c1ccccc1)O	0
ZINC52103089	CN(Cc1ccc(c(c1)[N+](=O)[O-])OC)C[C@@H]1CCCO1	0
ZINC52222946	c1cc(ccc1Cn1cc(nn1)CCO)C(F)(F)F	1
ZINC52393415	c1cc(nn2c1nnc2C(F)(F)F)N1CC[C@H](C1)C(=O)N	0
ZINC52397416	c1cc(cc(c1)OC(=O)Cc1ccc(cc1)F)N1CCCC1=O	0
ZINC52537807	C[C@]1(C[C@@H]([C@@H](N1C)c1ccccc1)C[NH3+])CO	0
ZINC52538542	COC(=O)C(=O)C1=C(NC(=S)N[C@@H]1c1cccs1)c1ccc(cc1)F	0
ZINC52538634	COC(=O)/C(=C\1/C(=NC(=S)N[C@@H]1c1cccs1)c1ccccc1F)/[O-]	0
ZINC52615493	C[C@H](C(=O)Nc1ccc(cc1Cl)F)S(=O)(=O)C1CCCC1	0
ZINC52635553	COc1ccc(cc1)[C@@H](CNC(=O)NCC=C)[NH+]1CCCC1	0
ZINC52722944	Cc1cccc(c1)OCc1cccnc1Cl	0
ZINC52887810	c1ccc(c(c1)N1CCC[C@H](C1)[NH3+])F	0
ZINC52913024	C[C@H](C(=O)Nc1cc(ccc1F)Cl)Sc1nnc(s1)N1CCCC1	0
ZINC52949878	C1C[C@H](CC=C1)C(=O)NNc1c(c(c(c(c1F)F)F)F)F	0
ZINC52963603	Cc1c(cnn1c1cccc(c1)Cl)C(=O)N(C)Cc1ccc(cc1)O	0
ZINC53001740	CCCNC(=O)[C@H](C)NC(=O)c1ccnc(c1)OCc1ccccc1	0
ZINC53088221	CCN(CC1=C(CNC(=O)N1)C(=O)OCC)[C@@H](C)c1ccc(cc1)F	0
ZINC53120486	Cc1ccccc1CNC(=O)[C@@H]1CCN(C1=O)c1ccc(cc1)F	0
ZINC53267345	c1cc(c(cc1Cl)F)C(=O)NCCN1CCc2c(ccs2)C1	0
ZINC53267659	Cc1cccc2c1ncn(c2=O)CC(=O)Oc1ccc(cc1)C(C)C	0
ZINC53280549	CC(C)CN(C1CC1)C(=O)CSc1nnc(s1)NCC=C	0
ZINC53298372	c1cc(ccc1/C=C\1/C(=O)c2ccc(cc2O1)O)C#N	0
ZINC53396808	C[C@H](C(=O)N)NC(=O)c1ccccc1NC(=O)c1ccc(cc1)Cl	0
ZINC53667238	CCCCS(=O)(=O)N1CCC(=CC1)c1c[nH]c2c1ccc(c2)F	0
ZINC53673829	Cc1nc(n[nH]1)SCC(=O)N1CCC[C@H](C1)C(=O)NCC1CC1	0
ZINC53704656	CN(C)c1ccc(cc1)C(=O)N1CCC(CC1)OCc1ccccc1	0
ZINC53715029	Cc1nnc(n1C)CN1CCC[C@H]1c1ccc(cc1)Br	0
ZINC53720643	Cc1c(c(n(n1)c1ccc(cc1)F)C)/C=C/C(=O)NOC	0
ZINC53754242	CC(=C[C@@H]1[C@@H](C1(C)C)C(=O)N1CCN(CC1)c1ccc(cc1)O)C	0
ZINC53893619	c1ccc(cc1)Oc1ccc(cc1)OCC(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC53916065	CN(Cc1ccccc1O)C(=O)COc1cccc(c1)[N+](=O)[O-]	0
ZINC53944143	Cc1c(c(=O)[nH]c2ccccc2[nH]1)CCO	0
ZINC53946030	C[C@H]1CCCC[N@@H+]1CCCNCc1c[nH]nc1c1ccc(cc1)F	0
ZINC53995004	CC(C)[C@H](CO)N1C(=O)c2cccc(c2C1=O)[N+](=O)[O-]	0
ZINC54029236	c1cc(ccc1c1ccc(s1)C(=O)NNC(=O)NC[C@H]1CCCO1)F	0
ZINC54059765	CCC(=O)N[C@@H](CCSC)C(=O)N[C@H](C)c1cccc(c1)F	0
ZINC54110810	C[C@@H](c1ccc2c(c1)OCCCO2)[NH2+]CCN(C)C(C)C	0
ZINC54149368	c1cc2c(cc1c1csc(n1)NC(=O)c1cnns1)OCO2	0
ZINC54177641	Cc1cc(ccc1C1=C[NH+]=C(C[C@@H]1O)C(F)(F)F)OC	0
ZINC54177642	Cc1cc(ccc1C1=C[NH+]=C(C[C@H]1O)C(F)(F)F)OC	0
ZINC54188509	Cn1cc(c(=O)n(c1=O)C)/C=C/C(=O)Oc1cccc(c1)F	0
ZINC54272570	COc1ccc(cc1)C[N@H+](CC=C)C[C@@H](c1ccc(c(c1)F)F)O	0
ZINC54302581	Cc1c(c(n(n1)C)Cl)/C=C(\C#N)/C(=N/c1cccc(c1Cl)Cl)/[O-]	0
ZINC54355732	Cc1ccc(c(c1)NC(=O)N(Cc1ccccc1)C[C@@H]1CCCO1)F	0
ZINC54360735	CCN(CC)C(=O)CCN1C(=O)/C(=C/c2ccc(cc2)F)/SC1=O	0
ZINC54360949	c1ccc(c(c1)/C=C\1/C(=O)N(C(=O)S1)CC(=O)N[C@@H]1CSC[C@H]1O)F	0
ZINC54360955	c1cc(cc(c1)F)/C=C\1/C(=O)N(C(=O)S1)CC(=O)N[C@@H]1CSC[C@H]1O	0
ZINC54360956	c1cc(cc(c1)F)/C=C\1/C(=O)N(C(=O)S1)CC(=O)N[C@H]1CSC[C@H]1O	0
ZINC54416929	C[C@H](c1cccc[nH+]1)N(C)CC[NH3+]	0
ZINC54417733	Cn1c2c(cn1)c([O-])nc(n2)C[N@@H+](C)Cc1ccco1	0
ZINC54481705	C[C@@H]1CN(C[C@H](O1)C)C(=O)Nc1ccc[nH+]c1N1CCOCC1	0
ZINC54486377	CC(=O)Oc1c(cc(cc1OC)/C=C\1/C(=O)N(C(=S)S1)C)OC	0
ZINC54521855	Cc1cc(ccc1[NH+]1CCCC1)NC(=O)NCCO	0
ZINC54534867	C[C@H](CNC(=O)N[C@@H](c1[nH]c2ccccc2n1)C(C)C)CO	0
ZINC54535545	C[C@H](CNC(=O)NC1CCC2(CC1)OCCO2)CO	0
ZINC54580985	CC[NH+](CC)CCCNC(=O)N[C@@H](C)c1ccc(cc1)S(=O)(=O)NC	0
ZINC54623599	C[C@@H](Cc1ccccc1F)NC(=O)N(C[C@H]1CCOC1)C1CC1	0
ZINC54623865	C[C@H](Cc1ccccc1F)NC(=O)N1CC[C@@H](CC1)CO	1
ZINC54703311	Cc1nc(on1)[C@@H]1CCCN(C1)C(=O)[C@@H](C)Oc1ccccc1Cl	0
ZINC54806300	CCC[N@@H+]1CC[C@H](C1)CNC(=O)NNC(=O)COc1ccc(cc1)F	0
ZINC54857873	C/C(=C/C(=O)Nc1c(cccc1F)F)/c1ccccc1	0
ZINC54917872	c1cc(cc(c1)F)[NH+]1CCC(=C1[O-])C(=O)[O-]	0
ZINC54981825	c1ccc2c(c1)ncc(n2)NCC1(CCOCC1)c1ccc(cc1)F	0
ZINC55007966	C[C@H](c1ccc(cc1)OCC(=O)NC1CC1)NC=C(C#N)C#N	0
ZINC55052622	C/C=C/CC(=O)N(C)[C@H](C)Cc1cc(ccn1)C	0
ZINC55053841	c1cc(cc(c1)NCc1ccc(cc1)F)C(=O)NCCOCCO	1
ZINC55057699	Cc1c(cco1)C[N@H+](C)[C@@H](C)c1ccc(cc1F)F	0
ZINC55100183	CC[C@H](CO)N(Cc1cccnc1)Cc1cc(c(c(c1)Cl)OC)F	1
ZINC55108777	CC[C@@H](CO)N(Cc1ccc(cc1)F)Cc1cccc(n1)C	1
ZINC55109246	CC[C@@H](C)c1ccccc1OCC(=O)NCC[N@H+]1CC[C@@H](CC1)O	0
ZINC55112161	CN(C)/C=C\c1nnnn1c1ccc(cc1)F	0
ZINC55145555	COc1cc(ccc1O)/C=N/N=C\1/c2cc(ccc2NC1=O)Br	0
ZINC55151660	C[C@H](c1nc(no1)C1CC1)Nc1cc(ccc1OC)NC(=O)C	0
ZINC55152955	Cc1ccc(c(c1F)F)C(=O)N(CCO)C/C=C/c1ccccc1	0
ZINC55166969	Cc1ccc(s1)CNC[C@@]1(CCCN(C1=O)Cc1ccc(cc1)F)O	1
ZINC55190941	c1ccc(c(c1)C#N)N1C(=O)/C(=C/c2ccc(c(c2)F)F)/SC1=S	0
ZINC55192105	C[C@@](c1cc(cc(c1)F)F)(C1CC1)O	1
ZINC55192137	Cc1cc(ccc1F)[C@](C)(C1CC1)O	1
ZINC55198410	Cc1cccc2c1[C@H](C(=O)N2)NC(=O)c1ccccc1OCC(=C)C	0
ZINC55199416	CC[C@@H](CO)[N@H+](Cc1ccc(cc1)F)Cc1cnn(c1C)CC=C	0
ZINC55199420	CC[C@H](CO)[N@@H+](Cc1ccc(cc1)F)Cc1cnn(c1C)CC=C	0
ZINC55211399	Cc1ccc(s1)CN(CC=C)C[C@H](CO)O	0
ZINC55228414	c1cc(ccc1CC[C@H]1CCCCN1C(=O)c1cnc[nH]c1=O)O	0
ZINC55244399	CC[C@H](CO)[N@@H+](Cc1ccccn1)Cc1c2c(cccc2Cl)n(n1)C	0
ZINC55260148	CCc1nc(cs1)CC(=O)Nc1ccc(cc1)NC(=O)OCC	0
ZINC55260468	c1ccnc(c1)/C=C/C(=O)NCc1ccc(s1)Br	0
ZINC55270383	CCN(Cc1cccc(c1)OCC=C)C(=O)[C@H](C)NC(=O)C	0
ZINC55275148	CC[C@H](C)NC(=O)/C(=C/c1ccc(cc1)F)/n1c(nnn1)C	0
ZINC55275169	Cc1nnnn1/C(=C\c1ccc(cc1)F)/C(=O)N1C[C@H](O[C@H](C1)C)C	0
ZINC55292054	CCCN(CCO)C/C(=C/c1ccccc1)/Br	0
ZINC55305415	CCCC(=O)N1CCC[C@H]1C(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC55308965	CSCCC(=O)N(CCO)C/C=C/c1ccccc1	0
ZINC55315167	Cc1c(c(on1)C)C(=O)N1CCC(CC1)C(=O)c1ccc(cc1)O	0
ZINC55327357	C[C@H](CN(Cc1ccccc1)C(=O)c1ccc(cc1)NC(=O)C)CO	0
ZINC55339461	Cc1ccccc1OCCCN(C)C(=O)Nc1ccccc1	0
ZINC55342732	C[C@H](CN(Cc1ccccc1)C(=O)c1c(cccn1)O)CO	0
ZINC55369173	CC[C@@H](CO)[N@H+](Cc1cccnc1)Cc1ccc(s1)c1cc[nH]n1	0
ZINC55369308	Cc1c(cn(n1)CC=C)C[N@H+](Cc1ccsc1)C[C@@H]1CCCO1	0
ZINC55393282	COc1cccc(c1O)CN(CC=C)Cc1ccc(cc1)F	0
ZINC55393282	COc1cccc(c1O)C[N@@H+](CC=C)Cc1ccc(cc1)F	0
ZINC55393402	C=CCOc1ccc(c(c1)OCC=C)C[N@@H+]1[C@@H]2CC[C@H]1C[C@H](C2)O	0
ZINC55393505	Cc1ccc(cc1NC(=O)C1CC1)C(=O)N1CCC[N@@H+]2CCC[C@H]2C1	0
ZINC55413243	CCOc1ccc(cc1CO)C[N@@H+](CC=C)Cc1ccc(cc1)F	0
ZINC55414967	Cc1c(cn(n1)CC=C)C[N@H+](C)Cc1cc2cc(ccc2[nH]1)F	0
ZINC55542322	c1ccc(c(c1)C(=O)Nc1ccc(c(c1)F)OC(F)F)O	1
ZINC55553916	c1ccc(c(c1)OC(=O)COc1ccc2c(c1)CCC(=O)N2)Cl	0
ZINC55723560	C=CCOc1cccc(c1)NC(=O)c1ccc(cc1)N1CCNC1=O	0
ZINC55804883	CCOc1ccc(c(c1)C)NC(=O)/C=C(\C)/C1CC1	0
ZINC55835759	CCCNC(=O)c1ccc(cc1)NC(=O)[C@@H]1CCCC[C@H]1C(F)(F)F	0
ZINC55843923	c1cc(ccc1NCC(=O)N1CCCCCCC1)n1nccn1	0
ZINC55877741	COc1ccc(cc1)N1CCCN(CC1)C(=O)Cn1ccccc1=O	0
ZINC55945577	Cc1nc(cs1)/C=C/C(=O)N[C@H](c1ccc(cc1)F)[C@H]1CCCO1	0
ZINC56123009	Cc1c(c(n[nH]1)C(=O)N[C@H](c1ccc(cc1)F)[C@@H]1CCCO1)Br	0
ZINC56155089	CN(Cc1cccc(c1)C#N)C(=O)COc1cccc(c1)C(=O)N	0
ZINC56177765	C[C@@H]1CN(C[C@@H](O1)C)c1ccc(cc1F)N[C@@H](C)C(=O)NCC=C	0
ZINC56215493	Cc1cc(ccc1OC)N[C@@H](C)C(=O)Nc1ccc(cc1OC)OC	0
ZINC56267709	CCNS(=O)(=O)c1ccc(c(c1)C(=O)NC[C@H]1CCC[C@H](C1)C)F	0
ZINC56312429	CN(CC(=O)NC1CC1)C(=O)CN(CC=C)Cc1ccccc1F	0
ZINC56336380	Cc1ccc(c(c1)O)C(=O)NNC(=O)Nc1ccccc1F	1
ZINC56342408	CN(C)[C@H](CNC(=O)NCc1ccc(cc1)OC)c1ccc(cc1)F	0
ZINC56352837	C=CCNC(=O)Nc1ccc(cc1)NC(=O)[C@@H]1CCCCN1CC#C	0
ZINC56376764	CNC(=O)NNC(=O)/C=C\c1ccc(cc1)SC(F)(F)F	0
ZINC56391761	C/C(=C/C(=O)NNc1cccc(c1)Cl)/c1ccccc1F	0
ZINC56392581	C/C(=C/C(=O)Nc1ccc(=O)n(c1)CCOC)/c1ccccc1F	0
ZINC56393513	C/C(=C/C(=O)Nc1cccc(c1)c1nnco1)/c1ccccc1F	0
ZINC56467281	c1cscc1/C=C/C(=O)N1CC[C@@H](CC1)NC(=O)c1ccsc1	0
ZINC56494639	c1c(csc1c1nc(on1)CN1CCO[C@@H]2[C@@H]1CCCC2)Br	0
ZINC56533259	c1cc(ccc1OC[C@H](CNC(=O)NCCC1=CCCCC1)O)F	0
ZINC56558286	Cc1cc(ccc1NC(=O)N(CC=C)Cc1ccc(cc1)OC)F	0
ZINC56576753	Cc1cc(ccc1[NH+]1CCCC1)NC(=O)NCc1cccc(c1)O	0
ZINC56619567	CC(C)Oc1ccc(cc1)NC(=O)N1CCC[C@H]1c1cccc(c1)F	0
ZINC56647686	CN(C)c1ccc(cn1)NC(=O)NC[C@@H](COc1ccc(cc1)F)O	1
ZINC56669936	c1cc(cc(c1)F)OC[C@H](CNC(=O)C[C@H]1CCC=C1)O	0
ZINC56679130	C=C/C=C/NC(=S)c1ccccc1	0
ZINC56695033	C[C@@H](c1ccccc1Cl)NC(=O)Nc1ccc(c(c1)Cl)C(=O)NC	0
ZINC56730159	C[C@H](CNC(=O)NCC1(CCOCC1)c1ccc(cc1)OC)CO	0
ZINC56771219	C[C@@H](Cc1ccc(cc1)O)NC(=O)N(CC=C)Cc1ccccc1F	0
ZINC56804077	C[C@H](CO)NC(=O)NCC1(CCCCC1)c1ccc(cc1)F	1
ZINC56816169	CN(CCOC)C(=O)NCc1ccc(cc1)Oc1ccc(cc1)F	0
ZINC56900954	COC(=O)N1CCC2=C(C(=N)S[C@H]2C1)c1nc2ccccc2s1	0
ZINC56901457	c1ccc(cc1)/C=C/C[NH+]1CCN(CC1)c1nc2c(cccc2s1)F	0
ZINC56906192	c1cc(ccc1CC(=O)NC[C@H](c1ccsc1)O)F	1
ZINC56923455	C=CCNC(=O)N1CCC[C@H](C1)COCc1ccccc1	0
ZINC56982357	Cc1ccc(c2c1c(c(o2)C(=O)N(C[C@@H]1CCOC1)C1CC1)C)C	0
ZINC56997984	CC/C=C(/C)\C(=O)N[C@H](C)COc1ccc(cc1F)F	0
ZINC57008571	CN(CCc1ccc(cc1)F)S(=O)(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC57206544	Cc1cc(c(s1)C)[C@@H](C)NC(=O)C1(CCOCC1)c1cccc(c1)F	0
ZINC57257208	c1cc(cc(c1)Cn1cccn1)CNC(=O)N1CCC[C@H](C1)O	0
ZINC57267516	c1ccc(cc1)/C=C/C(=O)NCCc1cc(cc2c1OCOC2)F	0
ZINC57275870	c1cc(oc1)/C=C(/C#N)\C(=O)NC[C@@H]1CCN(C1)c1ccc(cc1)F	0
ZINC57279208	Cc1nc2c(nc(nc2n1C)N)Nc1ccc(cc1)OC	0
ZINC57322241	C/N=C(/NC(=O)C[N@@H+](CC=C)Cc1cccs1)\O	0
ZINC57328498	COc1cccc(c1)c1nccc(n1)/C=C/C(=O)[O-]	0
ZINC57332638	c1cc(cc(c1)F)c1nn2c(nnc2s1)C(=O)N	0
ZINC57341554	c1ccc(cc1)c1cc(=O)[nH]c(n1)Nc1cc(ccc1F)Cl	0
ZINC57342440	CCOC(=O)[C@H]1CCCN(C1)c1nc(cc(n1)[O-])C(F)(F)F	0
ZINC57342468	c1c(nc(nc1[O-])NCCCCl)C(F)(F)F	0
ZINC57356003	Cc1c2c(c(nc(n2)C2CC2)NCCCO)n(n1)C	0
ZINC57370375	CC1=C(S/C(=C/2\C(=N/C(=N\N=C/3\c4ccccc4NC3=O)/N2)[O-])/S1)C	0
ZINC57411908	CCOc1ccc(cc1OCC)C/N=C/c1cc(ccc1O)Br	0
ZINC57433782	c1ccc(c(c1)CNC(=O)C1(CCCCC1)C#N)n1ccnc1	0
ZINC57435312	c1ccc(c(c1)/C=C/C(=O)c1ccc(c(c1)F)F)OC(F)F	0
ZINC57435323	CCCOc1ccc(cc1OC)/C=C/C(=O)c1ccc(c(c1)F)F	0
ZINC57453491	c1cc(oc1)C(=O)NC[C@H](COc1ccc(cc1)C(F)(F)F)O	1
ZINC57453857	c1cc(ccc1C(F)(F)F)OC[C@@H](CNC(=O)C[C@@H]1CCC=C1)O	0
ZINC57465379	CCCOc1ccc(cc1)OCC(=O)N[C@@H](C)c1ccc(o1)C	0
ZINC57484053	c1cc2c(cc1NC(=O)[C@@H]1CCC=CC1)NC(=O)CO2	0
ZINC57496420	c1cc(cc(c1)OCC(F)(F)F)Cn1c(=O)oc(n1)c1ccco1	0
ZINC57501007	C[NH+]1CCN(CC1)c1ccccc1NC(=O)c1cc2ccccc2[nH]1	0
ZINC57511414	CN(Cc1ccccc1)C(=O)c1cn(nn1)c1ccc(cc1)F	0
ZINC57512254	COc1ccccc1C(=O)NCc1cc2ccccc2o1	0
ZINC57517342	Cc1ccc(o1)C(=O)/C=C/c1cccc(c1)O	0
ZINC57535222	C[N@H+](Cc1ccc(cc1)Br)Cn1c(=S)n(c(n1)C1CC1)CC=C	0
ZINC57535974	c1c[nH+]c(cc1CNC(=O)[C@H]1CCC=CC1)N1CCCC1	0
ZINC57556203	c1cc(ccc1[C@@H](CN1CC[N@H+](CC1)CCO)O)F	1
ZINC57559619	c1cc(ccc1NC(=O)C1CCN(CC1)c1ccc(cn1)Cl)O	0
ZINC57642359	Cn1cc[nH+]c1CN1CCN(CC1)Cc1c(cccc1Cl)F	0
ZINC57676834	CCOC(=O)/C(=C/NCCc1ccc(s1)c1csc(n1)C)/C#N	0
ZINC57770271	CC(C)OC(=O)/C(=C\c1ccc(c(c1)OCC(=C)C)OC)/C#N	0
ZINC57772408	CCc1ccc2c(c1)c(=O)[nH]c(n2)c1cccc(c1)NS(=O)(=O)N	0
ZINC57789590	CCOC(=O)COc1cccc(c1)C(=O)/C=C/c1ccc(cc1)O	0
ZINC57795819	CC(=O)N1CCc2c1ccc(c2)C(=O)Nc1ccc(c(c1F)F)F	0
ZINC57810115	COc1cc(ccc1S(=O)(=O)C(F)F)C(=O)/C=C/c1cccc(c1)F	0
ZINC57824603	CCN(c1ccc(cc1)F)C(=O)c1cccc(c1)S(=O)(=O)N(C)OC	0
ZINC57824922	c1cc(cnc1)C(=O)/C=C/c1ccc(cc1F)F	0
ZINC57942180	c1ccc(cc1)OC[C@H](CN1CC[N@@H+](CC1)C[C@@H]1CCCO1)O	0
ZINC58006773	Cc1c(c2ccccc2[nH]1)C(=O)CSCc1ccc(cc1Br)F	0
ZINC58016116	Cc1nnc(o1)C[N@H+](C)Cc1ccccc1F	0
ZINC58048700	Cc1c(c(n(n1)c1ccc(cc1)F)C)C[NH2+]CCO	1
ZINC58066941	CC(=O)NCCc1ccc(s1)S(=O)(=O)/N=C(\[O-])/c1ccc(cc1)F	0
ZINC58078316	C[C@@H](c1ccc(cc1)F)NC(=O)CN(CC(=O)N(C)C)CC(F)(F)F	0
ZINC58087239	CC(=CCN1CCN(CC1)c1cccc(c1C#N)F)C	0
ZINC58125497	CN(C)c1c(cccn1)C(=O)NCc1ccc(c(c1)OC(F)F)OC	0
ZINC58156932	CC[C@H](c1[nH]cc(n1)c1ccccc1)NC(=O)Nc1ccc(cc1)F	0
ZINC58158373	c1cnc(nc1)N/C=C(/C(=O)C(F)(F)F)\Br	0
ZINC58175485	CC[NH+](CC)Cc1cccc(c1)CNC(=O)[C@H](C)OCC	0
ZINC58190969	CN([C@H]1CCS(=O)(=O)C1)C(=O)CNc1ccc(cc1OCCO)F	1
ZINC58191262	Cc1ccc(o1)/C=C/C(=O)NCC(F)(F)F	0
ZINC58195301	CCCS(=O)(=O)[N-]c1cccc(c1C)NC(=O)Cc1cccc(c1)F	0
ZINC58197144	Cc1csc(n1)[C@](CC(=O)Nc1ccn(n1)C)(C(F)(F)F)O	1
ZINC58203171	CN(C)c1ccc(cc1F)C[NH2+]Cc1ccc(c(c1)O)OC	1
ZINC58210349	c1ccc(c(c1)CC(=O)N1CCN(CC1)Cc1nnnn1C1CC1)F	0
ZINC58223866	CCOCCOc1c(cccc1Cl)NCC(=O)NC(=O)NCCOC	0
ZINC58257471	CC(C)c1ccc(cc1)NC(=O)CS(=O)(=O)CCO	0
ZINC58264436	CC/C=C(\C)/C(=N/CCc1cccs1)/O	0
ZINC58267978	c1ccc(cc1)Cc1nc(on1)CNC(=O)c1ccccc1O	0
ZINC58272297	CC(C)NC(=O)Nc1ccc(cc1)C(=O)N(CC=C)CC(F)(F)F	0
ZINC58279719	CCc1cc2c(nc(nc2s1)C)N[C@H]([C@@H](C)O)C(=O)[O-]	0
ZINC58280727	C=CCN(CC=C)C(=O)CSc1nc([O-])c2cc(ccc2n1)F	0
ZINC58282439	c1ccc(c(c1)[C@@H](CNC(=O)C[C@H]1CCC=C1)O)C(F)(F)F	0
ZINC58282443	c1cc(cc(c1)OC[C@@H](CNC(=O)C[C@@H]1CCC=C1)O)C(F)(F)F	0
ZINC58282445	c1cc(cc(c1)OC[C@@H](CNC(=O)C[C@H]1CCC=C1)O)C(F)(F)F	0
ZINC58282446	c1cc(cc(c1)OC[C@H](CNC(=O)C[C@H]1CCC=C1)O)C(F)(F)F	0
ZINC58287206	c1cc(oc1)/C=C(/C#N)\C(=O)N1CCN(CC1)C(=O)CC(F)(F)F	0
ZINC58291690	C[C@@H]1CN(C[C@@H](O1)C)C[C@@H]1CCCN1C(=O)c1ccc(cc1F)F	0
ZINC58293585	c1cc(ccc1CNC(=O)N)C(=O)N1CCCCC1	0
ZINC58295579	CC[C@H]1CCCCN1C(=O)c1c(ncs1)C	0
ZINC58298227	c1cc2c(cc1O)CCN(CC2)c1c(cc(cn1)C(F)(F)F)Cl	1
ZINC58305180	C[C@@H](C(=O)NC(C)(C)C)NC(=O)c1cccnc1SC(F)(F)F	0
ZINC58313671	c1cc(c(cc1C(=O)/C=C/c1nccn1CC(F)(F)F)F)F	0
ZINC58316433	CCCN(C[C@@H]1COc2ccccc2O1)S(=O)(=O)C	0
ZINC58328905	Cc1cc(no1)CN1CCN(CC1)C(=O)c1c(cccc1F)F	0
ZINC58330675	C/C=C/C=C/C(=O)NCc1cc(c(c(c1)Br)OC)OC	0
ZINC58344325	CCN(c1nc(cs1)/C=C/c1ncc(s1)C(=O)[O-])C(=O)C	0
ZINC58356064	c1cc(ccc1C1=CCN(CC1)C[C@H](COc1ccc(cc1)Br)O)O	0
ZINC58356775	c1cc(ccc1[C@H]1CCCC[N@@H+]1CC(=O)N)C(F)(F)F	0
ZINC58357309	C[C@@H](C(=O)[O-])Oc1cccc(c1)/C=C/C(=O)c1ccc(c(c1)OC)O	0
ZINC58377064	COc1cc(c(cc1OC)Br)S(=O)(=O)Nc1cccc(c1C(=O)[O-])F	0
ZINC58392080	c1cc(ccc1[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)NC1CCCCC1)O)F	1
ZINC58393896	Cc1cccc(n1)NC(=O)[C@H]1CC[N@@H+](CC1)CCCO	0
ZINC58405156	CC(=O)N(CC=C)Cc1cc(ccc1F)Br	0
ZINC58405698	CC[C@H](C)C(=O)N1CCCN(CC1)C(=O)Nc1ccc(cc1)Cl	0
ZINC58413339	Cc1csc(n1)[C@](CC(=O)NNC(=O)c1ccccc1)(C(F)(F)F)O	1
ZINC58415830	CN(C)c1ccc(cc1)/C=C/C(=O)Nc1cc(c(c(c1)F)N(C)C)F	0
ZINC58416192	CC(=C[C@H]1[C@H](C1(C)C)C(=O)Nc1cc(ccc1C(=O)NC)Cl)C	0
ZINC58430801	CC[NH+](CC)CC(=O)Nc1ccc(cc1)NC(=O)NCC=C	0
ZINC58440357	c1ccc(cc1)[C@H](CNCC1=Cc2cc(cc(c2OC1)Cl)Cl)O	0
ZINC58511392	c1ccc(cc1)Oc1ccc(cc1)N1CC[NH+](CC1)CCO	0
ZINC58565881	CCOc1cc(ccc1NC(=O)/C=C/c1cn(c(=O)n(c1=O)C)C)C	0
ZINC58580623	CCCC(=O)NNc1c(c(c(c(c1F)F)F)F)F	0
ZINC58611493	CCOCCS(=O)(=O)c1c(cccn1)Cl	0
ZINC58626391	COc1ccc(c(c1)CNC[C@H](c1ccc(cc1)F)O)OC	1
ZINC58647916	CCn1c2ccccc2n(c1=O)C[C@@H](c1ccc(cc1)F)O	1
ZINC58732335	CCOc1ccc(cc1OC)/C=C/C(=O)c1ccc(cc1F)F	0
ZINC58787793	Cc1cc(c(cc1C)/C=C/C(=O)OCCOC)C	0
ZINC58836493	CN(C)/C=C\C(=O)c1ccc(c(c1)F)OC	0
ZINC58847505	C[C@@H](CCc1ccccc1)NC(=O)Nc1ccc(cc1Cl)F	0
ZINC58865678	COc1ccc(cc1)C=C1C(=O)OC2(CCCCC2)OC1=O	0
ZINC58884579	COc1cc(ccc1O)/C=N/NC(=O)C(=O)NCc1ccncc1	0
ZINC58891230	c1ccc(cc1)[C@H](CCC(=O)N/N=C\c1cccc(c1)C(F)(F)F)O	1
ZINC58892337	CCOc1ccccc1/C=N\NC(=O)CC[C@@H](c1ccccc1)O	0
ZINC58950074	COC(=O)C1=C(Oc2c(c(=O)[nH]c([O-])n2)[C@@H]1c1ccco1)N	0
ZINC58977163	c1c(cc(c(c1/C=N/N=C/1\NC(=O)[C@H](S1)CC(=O)[O-])O)Br)Br	0
ZINC58983543	Cc1c(c(c(cn1)CO)/C=N\N=C/c1c[nH]c2c1cc(cc2)Br)O	0
ZINC59014874	COC(=O)CSc1nc([nH]n1)N/N=C/c1ccc(cc1)F	0
ZINC59028873	CCCCNC(=S)N(Cc1ccc(cc1)F)C[C@H]1CCCO1	0
ZINC59045464	COc1ccc(cc1)C(=O)CSc1nnc(n1N)c1ccccc1O	0
ZINC59094779	Cc1ccc(o1)CN(Cc1ccco1)C(=S)Nc1ccccc1F	0
ZINC59105721	c1cc(ccc1/N=C/1\NC(=O)/C(=C/c2cc(cc(c2O)Cl)Cl)/S1)F	0
ZINC59106181	c1cc(cc(c1)O)/C=C\1/C(=NC(=O)N(C1=O)c1ccc(cc1)F)[O-]	0
ZINC59109082	C=CC/N=C\1/N(C(=O)C[C@H](S1)C(=O)Nc1cccc(c1)F)CC=C	0
ZINC59117280	COc1cc(c(cc1O)Br)/C=C(\C#N)/C(=O)Nc1ccccc1Cl	0
ZINC59117554	COc1cc(cc(c1O)Br)/C=C(\C#N)/C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC59133157	Cc1ccc(cc1NC(=O)/C(=C\c1ccc(cc1)O)/C#N)Cl	0
ZINC59133283	c1cc(ccc1/C=C(\C#N)/C(=N/c1cc(ccc1Cl)[N+](=O)[O-])/[O-])F	0
ZINC59135178	c1cc(ccc1N1C(=O)/C(=C/c2ccc(c(c2)I)O)/C(=NC1=O)[O-])F	0
ZINC59139153	CN1C(=O)C(=Cc2ccc(cc2)Br)C(=O)N(C1=S)C	0
ZINC59139158	CN1C(=O)C(=Cc2c3ccccc3ccc2O)C(=O)N(C1=S)C	0
ZINC59147909	Cc1cccc(n1)/C=N/N=c/1\n(c2ccccc2s1)C	0
ZINC59159204	Cc1ccc(o1)/C=N/NC(=O)c1cc(c(cc1Cl)F)F	0
ZINC59167633	Cc1c(c(n(n1)c1ccccc1)O)/C=N/Nc1ccc(cc1)F	1
ZINC59171178	Cc1ccc(c(c1)N1C(=O)[C@@H]2CC[C@@H](C[C@@H]2C1=O)C)O	0
ZINC59186054	c1c(cc(c(c1Br)O)Br)/C=C(\C#N)/c1c(c([nH]n1)N)C#N	0
ZINC59204527	c1ccc2c(c1)nc(s2)/C(=C\c1cc(c(c(c1)Br)O)Br)/C#N	0
ZINC59220386	c1c(cc(c(c1/C=C(\C#N)/C(=O)N1CCCCCC1)O)Cl)Br	0
ZINC59241576	CCOCCc1nnc(s1)NC(=O)/C=C/c1cccc(c1)[N+](=O)[O-]	0
ZINC59248394	CCOc1cc(cc(c1O)CC=C)/C=N/c1ccc(cc1F)F	0
ZINC59249442	CCOc1cc(cc(c1O)CC=C)/C=N/c1ccc(c(c1)Cl)Br	0
ZINC59267056	c1ccc(c(c1)[C@H]1[C@H]2CC=C[C@H]2c2ccc(c(c2N1)Cl)Cl)C(F)(F)F	0
ZINC59267107	Cc1ccc(c2c1N[C@H]([C@@H]1[C@H]2C=CC1)c1ccc(cc1)Cl)C(=O)OC	0
ZINC59267167	c1cc(cnc1)[C@H]1[C@@H]2CC=C[C@H]2c2cc(cc(c2N1)F)Br	0
ZINC59267178	c1cc(cnc1)[C@H]1[C@@H]2CC=C[C@H]2c2c(cc(cc2Cl)Cl)N1	0
ZINC59269357	c1ccc(c(c1)/C=C/C(=O)c1cccc(c1)F)OCc1cccnc1	0
ZINC59269390	CC(C)Oc1ccc(cc1)/C=C/C(=O)c1ccc(cc1)F	0
ZINC59293842	Cc1ccsc1[C@@H]1C(=C(N2C(=O)[C@@H](SC2=C1C#N)CC(=O)[O-])N)C#N	0
ZINC59311478	CC(C)/C=N/Nc1nc(n[nH]1)SCc1ccccc1OC	0
ZINC59335856	c1cc(c(c(c1)Cl)Cl)NC(=O)/C(=C\c1cc(c(c(c1)Br)O)Br)/C#N	0
ZINC59335969	c1cc(c(c(c1)Cl)Cl)/N=C(\[O-])/C(=C\c1ccc(c(c1)Br)O)/C#N	0
ZINC59336362	COc1cc(cc(c1O)/C=C(\C#N)/C(=O)Nc1cccc(c1Cl)Cl)I	0
ZINC59352934	CCN1C(=O)/C(=C/c2ccc(cc2)O)/S/C/1=N/c1ccc(cc1)F	0
ZINC59370764	C[C@H](c1c(cccc1F)F)N1CCN(CC1)CC(=O)NCCOC	0
ZINC59377777	c1cc(cc(c1)F)NCN1C(=O)/C(=C\c2ccc(cc2)I)/SC1=O	0
ZINC59381825	C=CS(=O)(=O)c1ccc(cc1)F	0
ZINC59382636	c1cc(cc(c1)[N+](=O)[O-])C(=O)N/N=C/[C@@H](CO)O	0
ZINC59383576	C(CO)C(=C(Br)Br)Br	0
ZINC59383598	C[C@H]1C[C@@]([C@@H]2CCCC[C@H]2S1)(C#C)O	0
ZINC59389380	CC[N@H+]1CCN(CC1)[C@H](C)CNc1c(n2ccccc2n1)[N+](=O)[O-]	0
ZINC59392915	Cc1ccccc1NC(=S)Nc1cc(ccc1C)C(F)(F)F	0
ZINC59397278	c1cc(ccc1N1C(=O)[C@@H](SC1=S)CN1CCCCC1)Br	0
ZINC59421347	C[C@H](CCC=C(C)C)CCOC(=O)CCC(=O)Nc1ccc(cc1)F	0
ZINC59459401	Cc1ccc(c(c1)C)/N=C\1/NC(=O)/C(=C/c2cc(cc(c2O)Br)Br)/S1	0
ZINC59460988	CCOC(=O)/C(=C(/NN1C(=O)c2ccccc2C1=O)\C)/C(C)C	0
ZINC59464183	CCOc1ccc(cc1/N=C/c1ccccc1O)C(F)(F)F	1
ZINC59471685	c1cc(ccc1[C@@H]1[C@H]2CC=C[C@@H]2c2cc(cc(c2N1)Cl)Cl)N	0
ZINC59472093	COc1cccc(c1O)/C=C\1/C(=O)N(C(=O)S1)CO	0
ZINC59484023	Cc1ccc(cc1)NC(=O)/C(=C\c1cc(c(c(c1)I)O)OC)/C#N	0
ZINC59487325	c1cc(cc(c1)Oc1ccc(cc1)[N+](=O)[O-])NC(=O)C(F)(F)F	0
ZINC59488999	c1ccc(c(c1)C(=O)NNC1=C(CCCCC1)C(=O)C(F)(F)F)O	0
ZINC59498482	Cc1cc(ccc1N/C(=C/C(=O)c1cccc(c1)OC)/C)Cl	0
ZINC59505393	CC(=O)O/N=C(/C=C\c1ccccc1)\c1ccccc1	0
ZINC59508099	c1cc(c(cc1/C=N/c1ccc(cc1O)[N+](=O)[O-])O)O	0
ZINC59514146	COc1ccc(cc1O)/C=N/c1cc(ccc1O)[N+](=O)[O-]	0
ZINC59515924	COc1ccc(cc1OC)CC(=O)N/N=C\c1ccc(c(c1)OC)O	0
ZINC59639062	Cc1ccc(c(c1)C)N1C(=O)/C(=C\c2ccc(cc2)F)/SC1=N	0
ZINC59799641	c1ccc(c(c1)NCCCOc1ccc(cc1)C#N)OC(F)(F)F	0
ZINC59826853	Cc1ccc(cc1)NCC(=O)N/N=C\c1c(cc(c(c1Br)O)Br)Br	0
ZINC59882966	c1cc(sc1/C=C/C(=O)N1CCC(=O)NCC1)Br	0
ZINC59884259	COc1ccc(cc1F)/C=C/C(=O)N1CCC(=O)NCC1	0
ZINC59929510	Cc1ccccc1SCCS(=O)(=O)C	0
ZINC59948058	Cc1ccc(cc1C)NC(=S)NC(C)(CO)CO	0
ZINC60037095	Cn1c(nnc1/C(=C\c1ccc(c(c1)OC)O)/C#N)c1ccccc1	0
ZINC60066246	c1cc(c(cc1CNS(=O)(=O)c1ccc(c(c1)Cl)F)F)n1ccnc1	0
ZINC60132495	c1cc(cc(c1)NC(=O)/C(=C\c1ccc(c(c1)Cl)O)/C#N)C(F)(F)F	0
ZINC60132688	COc1ccc(cc1F)C(=O)/C=C/c1ccc(c(c1)Cl)O	0
ZINC60132768	c1cc(ccc1C(=O)/C=C/c1ccc(c(c1)Cl)O)OC(F)(F)F	0
ZINC60134322	Cc1cccc(c1)S[C@H](C)C(=O)Nc1ccc(cc1C(F)(F)F)Cl	0
ZINC60342730	c1c(c(cc(c1[N+](=O)[O-])N[C@H]1CCCC[C@@H]1O)Cl)C(F)(F)F	1
ZINC60349553	c1cc(cc(c1)O)CN1CCN(CC1)c1nccc(n1)C(F)(F)F	1
ZINC60355805	c1cc(ccc1[C@H](CNc1ccc(cc1F)C#N)O)Cl	1
ZINC60386219	Cc1cc(c(n1CC=C)C)C(=O)Cn1c2ccccc2nc1CO	0
ZINC60387247	CCCN(CC(=O)Nc1ccc(c(c1F)F)F)C(=O)[C@@H]1C[C@H]1C	0
ZINC60414859	C[C@H](C(=O)NNC(=O)NCC(F)(F)F)Oc1ccc(cc1)Br	0
ZINC60421736	Cc1ccc(cc1)c1nc(cs1)/C=C(/C#N)\C(=O)NC	0
ZINC60472208	CS(=O)(=O)c1ccc(cc1)OS(=O)(=O)/C=C/c1ccc(cc1)Cl	0
ZINC60507926	C[C@H]1Cc2ccccc2N1C(=O)COC(=O)C1CCCC1	0
ZINC60624459	CCC(C)(C)NC(=O)c1cccc(c1)S(=O)(=O)[N-]c1ccc(cc1)F	0
ZINC60775817	CC(=C/C(=C(/C#N)\C(=O)Nc1ccccn1)/[O-])C	0
ZINC60780936	CC[NH+](CC)CCNC(=O)/C=C/c1cc2c(c(c1)OC)OCCO2	0
ZINC60829596	c1ccc(c(c1)C[NH2+]C[C@H](c1cccs1)c1c[nH]c2c1cccc2)F	0
ZINC60831841	C[NH+](C)[C@@H](CNCc1cc(cc(c1)OC)OC)c1cccc(c1)F	0
ZINC60832158	CN(C)[C@H](CNCc1ccc(c(c1)F)F)c1ccccc1OC	0
ZINC60855690	CCOC(=O)CN(c1ccc(cc1)F)C(=O)[C@H]1CCC=CC1	0
ZINC60936359	c1ccc(cc1)CCS(=O)(=O)c1ccc(c(c1)F)F	0
ZINC61015762	c1ccc(cc1)C[NH+]1CCN(CC1)CC[NH2+]Cc1cccnc1	0
ZINC61019145	CCOc1cccc(c1)CNCc1cnn(c1)Cc1ccccc1	0
ZINC61019899	c1ccc(cc1)C1(CCC1)CNC(=O)CNc1cc(ccc1F)F	0
ZINC61374462	CC/C=C(/C)\C(=O)NCc1ccc(s1)S(=O)(=O)NC	0
ZINC61447374	c1ccc(cc1)CCN1[C@H](CCC1=O)C(=O)[O-]	0
ZINC61480090	C=CCNC(=S)NNC(=O)c1ccc(cc1Br)F	0
ZINC61499196	CC(C)(CNC(=O)/C=C/c1ccc(c(c1)F)OC)[NH+](C)C	0
ZINC61529158	CC(=CC(=O)N(C)Cc1ccsc1)C	0
ZINC61555505	c1ccc(cc1)n1cc(cn1)C[NH2+]CCOc1ccccc1	0
ZINC61571409	C1C[C@@H](OC1)C[NH2+][C@@H]1CCCSC1	0
ZINC61674713	c1cc(ccc1CC1(CCOCC1)C(=O)[O-])F	0
ZINC61707460	c1csc2c1ncnc2N1CC[C@@H](C1)O	0
ZINC61739937	CCn1c(nnc1SC[C@@H](COCc1cccs1)O)C1CC1	0
ZINC61761299	CCCCCCNC(=O)CN(CC)Cc1[nH]c(=O)c2ccccc2n1	0
ZINC61854984	C[C@@H]1CC(=C[C@@H]([C@@H]1CN1CCO[C@@H]1C(C)C)C)C	0
ZINC61962745	COc1c(cccn1)CNC(=O)NC[C@@H](c1ccc(cc1)F)O	1
ZINC61997438	c1cc(c(cc1Cl)Cl)c1c(n2cc(ccc2n1)F)/C=N/O	1
ZINC62130433	Cc1[nH+]ccn1CC1CCN(CC1)C(=O)COc1ccc(cc1)F	0
ZINC62206579	c1cc(cc(c1)NC(=O)C(=O)NC[C@@H](c1ccc(cc1)Cl)O)C#N	0
ZINC62554996	c1ccc(c(c1)OCCN1CCN(CC1)C(=O)c1ccco1)F	0
ZINC62639987	c1ccc(cc1)OCc1nnn(n1)CC(=O)N1CC[NH+](CC1)C1CC1	0
ZINC62705985	c1c(cc(c(c1F)F)F)C[NH2+]CCCO	1
ZINC62714608	COc1ccc(c(c1)/C=C/C(=O)NCCO)OC	0
ZINC62720199	c1cc(cc(c1)F)[C@@H]1C[C@H]1CO	1
ZINC62791835	c1cc(sc1)[C@H](c1ccc(c(c1)Cl)F)O	1
ZINC62921594	COCCN(CC(F)(F)F)C(=O)c1cccc(c1)C(=O)OC	0
ZINC62968259	CCN(CC)[C@@H]1CC[N@H+](C1)C[C@@H](c1ccccc1C)O	0
ZINC63001393	c1ccc(cc1)[C@H](CO)Nc1c(cccn1)[N+](=O)[O-]	0
ZINC63083768	CN1c2ccccc2N[C@H]1C1=NC=C(C1)C(=O)c1ccccc1O	0
ZINC63120212	C=CCN/C(=N\O)/c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC63122675	C=CCNC(=S)NNC(=O)c1cnc(s1)c1ccccc1F	0
ZINC63226681	CCO[C@H]1CCCN(C1)C(=O)C(=O)Nc1ccccc1OC(F)(F)F	0
ZINC63236498	C=CCCOC(=O)c1cnc(s1)c1ccccc1F	0
ZINC63246403	C[C@H]1C[C@H]1COC(=O)c1cc(c(c(c1)OC)OC)OC	0
ZINC63274278	CCCCNC(=O)N(Cc1ccc(s1)C)C(C)C	0
ZINC63300807	C=CC[N@H+](Cc1cccc(c1)C#N)CC(=O)Nc1cc(ccc1F)Cl	0
ZINC63350290	CCC(=O)N1[C@@H]([C@@H]2C(=c3ccccc3=[NH+]2)C[C@@H]1C(=O)OC)C	0
ZINC63363273	Cc1ccc(c(c1)NC(=S)NNC(=O)/C=C/c1c(nn(c1Cl)C)C)F	0
ZINC63386750	CC1=C(N=C([C@H]1C(=O)OC)C)/C=N/c1ccccc1	0
ZINC63399337	C[C@@H]1C(=C(C(=N1)C(=O)COc1ccc(cc1F)F)C)C(=O)C	0
ZINC63411386	c1cc(ccc1/C=N/NC(=O)[C@@H]1C=C(N=N1)c1ccc(cc1)F)O	0
ZINC63413392	c1cc(cc(c1)Cl)/C=C(/C#N)\C(=O)c1ccc(c(c1)F)F	0
ZINC63437231	CSC1=NC(=O)[C@@H]2[C@@H](C3=C(CCCC3=NC2=N1)[O-])c1cccc(c1)Br	0
ZINC63439615	c1cc(c2c(c1)OCO2)/C=C/1\C(=O)OC(=N1)c1cc(cc(c1)F)F	0
ZINC63451014	c1ccc2cc(ccc2c1)OC(=O)c1ccnc(c1)F	0
ZINC63470174	c1ccc(c(c1)/C=C/C(=O)N[C@@H]1CC[C@@H](CC1)O)OC(F)(F)F	0
ZINC63488935	C[C@@H]1C[C@H](CN(C1)C(=O)[C@@H]1C=C(N=N1)c1ccc(cc1)OC)C	0
ZINC63489439	c1cc(ccc1N1CCN(CC1)C[C@H](C1=C[C@H]2C(=CC=N2)C=C1)O)F	0
ZINC63515083	Cc1ccc2=[NH+][C@@H]([NH+]=c2c1)C1=C(N(CC1=O)c1cccc(c1)O)N	0
ZINC63525564	CC1=C2[C@@H](SCC(=N[C@H]2N=N1)O)c1ccc(cc1)C(F)(F)F	0
ZINC63526135	CC1=C2[C@H](SCC(=N[C@@H]2N=N1)O)c1ccc(cc1)OC(C)C	0
ZINC63528809	C1CCC2=NN([C@@]([C@@H]2C1)(C(F)(F)F)O)C(=O)[C@@H]1C2=C(CCC2)N=N1	0
ZINC63547103	c1ccc2=[NH+]CC(=c2c1)CCNC(=O)c1ccc(cc1F)F	0
ZINC63569881	c1ccc(cc1)C1=C[C@@H](N=N1)C(=O)NCc1ccc(cc1)Cl	0
ZINC63574049	CCOC(=O)C1=C(N=C([C@H]1S(=O)(=O)[N-]c1ccc(cc1Cl)F)C)C	0
ZINC63581050	c1cc(ccc1[C@H]1CN(CCO1)C[C@@H](c1ccc(c(c1)F)F)O)Br	1
ZINC63630281	COCCCc1nc(cs1)c1cc(ccc1F)F	0
ZINC63653608	Cc1cc(ccc1[N-]S(=O)(=O)c1ccc(s1)[C@@H]1C(=C(N=N1)C)C)F	0
ZINC63655536	C[C@@H]1C(=C(N=N1)C)[C@H](C)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC63659687	c1ccc2c(c1)CCC1=C2N=N[C@@H]1C(=O)Nc1cccc(c1)F	0
ZINC63676343	c1ccnc(c1)C1=C[C@@H](N=N1)C(=O)Nc1ccc(cc1)OC(F)(F)F	0
ZINC63736722	CCOC(=O)[C@H]1C(=NC(=C1C(=O)COC(=O)c1cccc(c1)F)C)C	0
ZINC63745975	CCOC(=O)C1=C(N=C([C@@H]1C)C(=O)OC(C)C)C	0
ZINC63762118	CCC[N@H+](C)CC(=O)NCCc1ccc(cc1)F	0
ZINC63763317	Cc1ccc(c(c1)OCCS[C@@H]1[NH+]=c2ccccc2=[NH+]1)C	0
ZINC63767615	c1cc2c3c4c1C(=O)N(C(=O)[C@@H]4CC=C3C(=O)N2)C1CCCCC1	0
ZINC63782127	c1ccc(c(c1)[C@H]1N[C@H](CS1)CC(=O)NC1=CC2=CC=N[C@@H]2C=C1)F	0
ZINC63783146	c1cc(c(cc1F)c1nnc2n1N[C@H](S2)[C@@H]1C(=CN=N1)Br)F	0
ZINC63785025	c1cc(c(cc1F)c1nnc2n1N[C@@H](S2)[C@H]1C=CN=N1)F	0
ZINC63807077	c1cc(ccc1CC(=O)N(CC1=CC2=CC=N[C@@H]2C=C1)C1CC1)Cl	0
ZINC63818878	C[C@H]1[C@@H](C(=O)C=CO1)OCC(=O)NC1=CC2=CC=N[C@@H]2C=C1	0
ZINC63822810	CC1=C2[C@@H](CC(=O)N[C@@H]2N(N1)c1ccc(O)nn1)c1ccc(cc1)F	0
ZINC63822813	CC1=C2[C@H](CC(=O)N[C@@H]2N(N1)c1ccc(O)nn1)c1ccc(cc1)F	0
ZINC63822926	CC1=C2[C@@H](CC(=O)N[C@@H]2N(N1)c1ccc(O)nn1)c1cccs1	0
ZINC63824971	Cc1c(sc(c1C(=O)OCC1=NC(=NC(=O)C1)SC)NC(=O)C)C	0
ZINC63833945	CN(CCC1=CN=NC1)C(=O)CCNC(=O)c1ccccc1F	0
ZINC63848036	CC(=C)COc1cccc(c1)C(=O)NC[C@H](c1nccn1C)O	0
ZINC63855489	CC[C@H](CO)N(Cc1ccccn1)Cc1cnc2ccccc2n1	0
ZINC63866183	CCc1ccc(cc1)C(=O)NCCc1cccc(c1)O	0
ZINC63869133	CC[C@H](CO)N(Cc1ccc(cc1)F)C(=O)[C@@H]1C=C(N=N1)C(C)C	0
ZINC63869135	CC[C@@H](CO)N(Cc1ccc(cc1)F)C(=O)[C@H]1C=C(N=N1)C(C)C	0
ZINC63870618	C[C@H](c1ccc(cc1)F)N[C@@H]1C2=CN=NC2=[NH+]C(=N1)N	0
ZINC63871001	C[C@H]1C(=C(N=N1)C)CCC[N@@H+](C)[C@@H](c1cc(ccc1OC)F)C(=O)[O-]	0
ZINC63874667	COc1cc(ccc1SC(F)F)C(=O)/C=C/c1ccc(c(c1)Cl)O	0
ZINC63874765	CCOc1ccc(cc1)/C=C/C(=O)c1ccc(c(c1)OC)SC(F)F	0
ZINC63882639	c1ccc(cc1)[C@H](C[NH2+]C[C@@H]1C=NN=C1c1ccc(cc1)F)O	1
ZINC63885003	CCCC1=C[C@H](N=N1)C(=O)N1CCC[C@@H](C1)C(=O)NCCCO	0
ZINC63887377	COc1cccc(c1)[C@@H]1C(=c2cc(ccc2=[NH+]1)Cl)C=O	0
ZINC63908704	c1cc(ccc1C1=CC2=NC(=NC(=O)[C@@H]2S1)CN1CC[C@@H](CC1)O)F	0
ZINC63908705	c1cc(ccc1C1=CC2=NC(=NC(=O)[C@H]2S1)CN1CC[C@@H](CC1)O)F	0
ZINC63944258	CCOC(=O)N[C@@H](C(C)C)C(=O)N[C@@H]1C=C(C=NC1=O)C(F)(F)F	0
ZINC63958579	CN(C[C@@H]1CC=C(S1)c1ccc(cc1)F)Cc1[nH]c(=O)[nH]c(=O)c1	0
ZINC63959581	CC(C)(C)N1CC(=C2C1=NC(=CC2=O)c1cccnc1)C#N	0
ZINC64020304	C[C@@H]1C(=C(C(=N1)C(=O)N1CCC[C@H]1c1ccc(cc1)F)C)C(=O)C	0
ZINC64020980	c1cc(ncc1C#N)Sc1nnc(o1)C1=NC=CC1	0
ZINC64031336	Cc1cc(no1)CN(C)CC1=NC(=O)C2=C3CCC[C@H]3SC2=N1	0
ZINC64056156	C[C@@H](C(=O)N1CCC(=CC1)c1cccc2c1cccc2)n1cncn1	0
ZINC64099526	C[C@@H](/C(=N/S(=O)(=O)c1ccc(s1)Br)/[O-])OC[C@@H]1CCCCO1	0
ZINC64219898	CCCCC/C=C\[C@H]([C@H]([C@@H](CCCCCCCC(=O)[O-])O)O)O	0
ZINC64220093	CCCCC/C=C\C/C=C\C/C=C\C/C=C\CCC/C=C/C(=O)OC	0
ZINC64220258	CCOC(=O)/C(=C\C)/c1cc(ccc1F)N	0
ZINC64239289	C=CCNC(=O)NC[C@@H](COc1ccc(cc1)C(F)(F)F)O	0
ZINC64295794	c1ccc(c(c1)NC(=O)C(=O)N[C@H]1CCN(C1)CC(F)(F)F)F	0
ZINC64370273	c1cc(ccc1NCC(F)(F)F)O	1
ZINC64398506	COc1ccccc1/C=C/C(=O)NCC(=O)Nc1ccc(cc1)F	0
ZINC64404473	CC(=O)NCCCCCC(=O)NCC(=O)Nc1ccc(cc1)F	0
ZINC64426791	CCCCNC(=O)NNC(=O)/C=C/c1c(nc2n1ccs2)Cl	0
ZINC64452071	C[C@H]1C(=C2C(=C(C(=N2)C)C)S1)C(=O)Nc1ccc(cc1F)Br	0
ZINC64478744	Cc1ccc(cc1F)S(=O)(=O)[N-]c1ccc(c(c1)C(=O)NC)F	0
ZINC64481931	CC1=C2[C@@H](CC(=O)N[C@H]2N=N1)c1ccc(cc1)O	0
ZINC64542419	CC(C)NC(=O)[C@@H]1C=C(N=N1)c1ccncc1	0
ZINC64553583	Cc1ccccc1Nc1nc2cccc(c2c(n1)N)F	0
ZINC64555236	c1cc(c(c(c1)F)[C@H](c1cccnc1)O)F	1
ZINC64567387	C[C@H]1C(=C(N=N1)C)CCC1=NN([C@@H](O1)c1ccc(cc1)F)C(=O)C	0
ZINC64608333	COCCCOC(=O)/C=C/c1cc(ccc1F)Br	0
ZINC64635491	C/C=C/c1ccc(c(c1)OC)OC[C@H](C[N@H+](C)CCC(F)(F)F)O	0
ZINC64655307	C=CCn1c(nnn1)SCC(=O)N1CCC[C@@H](C1)C(F)(F)F	0
ZINC64663894	C=CCNC(=O)C[C@@H]1COc2ccccc2N1Cc1ccc(cc1)F	0
ZINC64676567	Cc1ccc(n1C)c1nc(cs1)C(=O)N1CCCCCC1	0
ZINC64678033	c1ccc(cc1)OCCC1CCN(CC1)C(=O)c1ccccc1F	0
ZINC64721235	CC1=CC(=NC(=O)[C@H]1CNC(=O)c1cc(c(c(c1)Cl)O)OC)C	0
ZINC64723105	CC1=CC(=NC(=O)[C@H]1CNC(=O)c1ccc(cc1)C(=O)OC)C	0
ZINC64730484	CC(C)CCNC(=O)C1=NC=C(C1)Br	0
ZINC64761187	Cc1c(sc2n1c(c(n2)c1cccc(c1)F)NCCOC)C(=O)NC	0
ZINC64789450	CC(=O)N1[C@H](C/C(=C/2\C(=O)NC(=O)N(C2=O)C)/N1)c1ccccc1	0
ZINC64862662	CCc1ccccc1[N-]S(=O)(=O)[C@@H]1C(=C(N=C1C)C(=O)OCC)C	0
ZINC64874073	CC(C)C[NH2+][C@H]1[C@H]2C[C@@H]([C@@H]1c1ccco1)C=C2	0
ZINC64926296	Cc1c(c(n(n1)C)C)C(=O)/C=C/c1ccccc1OC(F)F	0
ZINC64960703	CCc1c2c(nc(n(c2=O)CC(=O)NCc2ccccc2F)C)on1	0
ZINC64984373	CCOc1ccc(cc1)O[C@@H](C)C(=O)Nc1ccc(cc1Cl)Cl	0
ZINC65001957	C[C@H]1CCc2c(sc3c2c(=O)[nH]/c(=C/2\C=[NH+]c4c2cccc4)/[nH]3)C1	0
ZINC65005529	CCC(CC)c1nc2ccccc2n1[C@@H]1CCCC[C@H]1O	0
ZINC65005557	CSc1nc2ccccc2n1[C@@H]1CCCC[C@@H]1O	0
ZINC65009892	Cc1ccc(cc1)S(=O)(=O)NCCS(=O)(=O)c1ccc(cc1)F	0
ZINC65031161	CC[NH+]1CCN(CC1)S(=O)(=O)c1ccc(s1)c1ccno1	0
ZINC65031305	Cc1c(noc1c1ccc(s1)S(=O)(=O)NCCc1ccccc1)C	0
ZINC65095930	Cc1ccc(cc1)N1C=C(S(=O)(=O)c2c1cc(cc2)F)C#N	0
ZINC65096193	CCOc1ccc(cc1)N1C=C(S(=O)(=O)c2c1cccc2F)C#N	0
ZINC65126798	CCCCCNC(=O)NNC(=O)C[C@H](C)c1ccc(cc1)C(F)(F)F	0
ZINC65149791	CCc1nc2cc(ccc2o1)c1nc(on1)/C=C/c1ccco1	0
ZINC65164391	Cc1cc(c(cc1C)S(=O)(=O)N1CCc2[nH]cnc2C1)C	0
ZINC65167263	C[C@H]1CC[N@@H+](CC1)C[C@H](Cn1cc[nH+]c1)O	0
ZINC65168713	c1ccc(cc1)c1ncc2c(n1)CCN(C2)C(=O)c1ccc(cc1)Cl	0
ZINC65172087	CCN1c2cccnc2S[C@@H](C1=O)CC(=O)NCC[NH+]1CCCC1	0
ZINC65267465	CCOc1ccc(cn1)C[N@@H+]1CC[C@H](C1)NC(=O)C[NH+](C)C	0
ZINC65293143	C[C@@H]1c2ccccc2CCN1Cc1ccco1	0
ZINC65337826	c1cc(c(cc1c1cc[nH]c(=O)c1)F)O	1
ZINC65339585	CCNC(=O)c1ccc(cc1F)c1cc(cnc1)O	1
ZINC65339855	c1cc(c(c(c1)C(F)(F)F)F)c1ccc(cc1)C(=O)[O-]	0
ZINC65340281	Cc1ccc(cc1O)c1cccc(c1)OC	0
ZINC65340330	Cc1cc(ccc1O)c1ccc(cc1F)F	1
ZINC65340783	Cc1cc(ccc1F)c1ccc(c(c1)O)F	1
ZINC65340819	c1cc(ccc1c1ccc(cc1F)O)Cl	1
ZINC65340829	c1cc(c(cc1c1cc(cc(c1)F)F)F)O	1
ZINC65340970	c1c(cc(cc1O)F)c1c(cc(cc1F)F)F	1
ZINC65341010	COc1ccc(c(c1)c1cc(cc(c1)F)O)OC	1
ZINC65341120	COC(=O)c1cc(cc(c1)F)c1cc(cc(c1)F)O	1
ZINC65341298	c1cc(ccc1c1cc(cc(c1)O)C#N)F	1
ZINC65341366	Cc1ccc(cc1c1cc(cc(c1)O)C#N)F	1
ZINC65341420	c1cc(c(cc1C#N)c1cc(cc(c1)O)C#N)F	1
ZINC65341789	Cc1ccc(c(c1)C)c1ccc(c(c1)O)C=O	0
ZINC65341850	c1cc(c(cc1c1ccc(cc1F)F)O)C=O	1
ZINC65341912	COc1cccc(c1F)c1ccc(c(c1)O)C=O	1
ZINC65341915	COc1ccc(c(c1)F)c1ccc(c(c1)O)C=O	1
ZINC65342227	c1cc(ccc1c1ccc(c(c1)O)C=O)S(=O)(=O)N1CCCC1	0
ZINC65342583	COc1cc(ccc1O)c1ccc(c(c1)OC)F	1
ZINC65343585	c1cc(cc(c1)OC(F)(F)F)c1ccc(c(c1)O)Cl	1
ZINC65343821	c1cc(c(cc1C#N)c1cc(cc(c1)Br)O)F	1
ZINC65344245	c1c(cc(cc1C(F)(F)F)O)c1c(cc(cc1F)F)F	1
ZINC65349244	CC(C)(C)OC(=O)Nc1cccc(c1)c1cc(c(nc1)O)C(=O)[O-]	0
ZINC65350223	c1cc(c(cc1c1cc(ccc1O)F)O)C(=O)[O-]	1
ZINC65350420	c1cc(c(c(c1)F)C(=O)[O-])c1cccc(c1F)F	0
ZINC65350871	CSc1ccc(cc1)c1cc(ccc1F)C(=O)[O-]	0
ZINC65355664	c1cc(ccc1CO)c1ccc(cn1)O	0
ZINC65355738	c1cc(c(cc1F)F)c1ccc(cn1)O	1
ZINC65356771	C[C@@]12CCCC([C@H]1CC[C@]13[C@H]2CC[C@H](C1)C(=C)C3)(CO)CO	0
ZINC65369947	COc1ccccc1CNC(=O)C[NH2+]CC1=CCCCC1	0
ZINC65371329	COc1ccc(cc1OC)CNc1nccc(n1)N1CCC[C@H](C1)O	0
ZINC65371363	CCC(C(=O)N1CC[C@H]([C@@H](C1)O)c1ccc2ccccc2c1)(F)F	1
ZINC65373580	CC(=C)COc1ccccc1C[N@@H+]1[C@@H]2CC[C@H]1CNC(=O)C2	0
ZINC65373690	C[C@H](C1=CC[N@@H+](CC1)Cc1cccc(c1)OC(F)F)N(C)C(=O)C	0
ZINC65374640	CC(C)C1=C[C@@H](N=N1)C(=O)N1CC[C@H]([C@@H](C1)O)c1ccc(cc1)F	0
ZINC65375165	C[C@H]1C=CS[C@H]1[C@@H]1CCN(C[C@H]1O)CC1=CC=C[C@@H]2C1=CC=N2	0
ZINC65376255	c1cc(cc(c1)F)N1CC(=CN1)[C@@H]1c2c([nH]c[nH+]2)CCN1	0
ZINC65385654	c1ccc(cc1)NCCN1Cc2c(cccn2)C1=O	0
ZINC65386092	CC(=O)N(CCc1ccc(cc1)F)CC1=CCC[N@H+](C1)CCO	0
ZINC65386647	CC(=Cc1c([nH+]cn1C[C@@H]1CCC[N@@H+](C1)CCO)c1ccccc1)C	0
ZINC65387872	CC1=c2cc(ccc2=[NH+][C@H]1[C@H]1CC(=O)N[C@@H]2C1=C(NN2C)C(C)C)F	0
ZINC65389325	CCCCn1c(c(nc1S(=O)(=O)Cc1cccc(c1)OC(F)F)C)C	0
ZINC65395454	c1cc(c(cc1F)F)n1c(nc(n1)C1CC1)c1ccc(o1)CO	1
ZINC65395687	C/C=C(\C)/C[N@@H+]1CCO[C@@H](C1)Cc1ccc(cc1)F	0
ZINC65396783	c1cc(ccc1[C@@H]1CC[N@H+](C[C@H]1O)Cc1ccc(o1)[C@H]1C=CN=N1)F	0
ZINC65398457	Cc1cc(oc1C)c1c(ncn1C(C)(CO)CO)c1ccccc1	0
ZINC65405126	c1ccc(cc1)/C=C/c1c(cc2ccccc2n1)CO	0
ZINC65409865	Cc1ccc(cc1n1c(n[nH]c1=O)CC1=C(N=N[C@H]1C)C)F	0
ZINC65410661	C[C@H](c1c(cccc1F)F)[N@H+](C)Cc1[nH]c(=O)c2cnn(c2n1)C	0
ZINC65415565	C[C@@H](Cc1ccco1)NC(=O)N[C@@H]1CCCc2c1cnn2CCO	0
ZINC65419807	CC[C@H](CO)N(Cc1cccs1)C(=O)[C@@H]1C=C(N=N1)C(C)C	0
ZINC65420730	c1cc(oc1)/C=C/C[N@@H+]1CC[C@H]([C@@H](C1)O)c1ccc2c(c1)OCO2	0
ZINC65422508	c1ccc(c(c1)CO)C1=CC(=CC2=NC=N[C@@H]12)C(F)(F)F	0
ZINC65425375	Cc1cc([nH]c(=O)c1C(=O)N(C)C[C@@H]1C=c2cc(ccc2=[NH+]1)F)C	0
ZINC65425505	C=CC[N@H+](Cc1ccccn1)CC(=O)Nc1ccc(cc1F)Cl	0
ZINC65426069	Cc1ccsc1[C@@H]1CCN(C[C@H]1O)Cc1ccncc1F	1
ZINC65426761	CC[C@H](Cn1cc(cn1)C1=CC[N@@H+](CC1)CCn1cccc1)O	0
ZINC65434035	CC[C@H](Cn1cc(cn1)C1=CCN(CC1)Cc1csc([nH+]1)NC)O	0
ZINC65434627	Cc1nc2c(c(=O)n1C)CCN(CC2)Cc1cc(c(c(c1)F)O)OC	1
ZINC65435001	c1ccc(cc1)CC[C@@H]1[NH2+][C@@H](N=N1)[C@@H]1C=CC=N1	0
ZINC65435335	CC(=Cc1c([nH+]cn1CCCO)c1ccccc1)C	0
ZINC65439465	C[C@H](c1nc2ccccc2s1)N(C)C(=O)N[C@@H](C)[C@@H]1CCCO1	0
ZINC65449777	C[C@H](Cn1cc[nH+]c1)NC(=O)NC[C@H](c1ccc(c(c1)F)F)O	1
ZINC65451688	CCc1ccccc1OCCN1CCN(CC1)C(=O)c1nc[nH]n1	0
ZINC65453723	CCn1cnnc1CNC(=O)NC[C@@H](C[NH+]1CCCCC1)O	0
ZINC65454169	c1cc(oc1)C1=C2[C@H](CC(=O)N[C@H]2N=N1)CCn1cccn1	0
ZINC65487881	c1cc(ccc1CN1CCNC(=O)C1)C(=O)NCCC1=CCCCC1	0
ZINC65490281	Cc1c(sc2c1c(nc(n2)CC[NH3+])N[C@H](C)C(CC=C)(CC=C)O)C	0
ZINC65496604	c1cc(cc(c1)F)[C@H](C[N@H+]1CC[C@@H](C1)CNc1ccc(cn1)C#N)O	1
ZINC65500722	CCCc1cc(nc([nH+]1)C)N1CCC(CC1)Cc1nnc(n1C)SC	0
ZINC65506733	C[C@@]1([C@H]2C[N@H+](C[C@H]2[C@H](N1)c1cc(c(cc1Cl)OCC=C)OC)C)CO	0
ZINC65507560	c1ccc(c(c1)CN1CCOCC1)c1ccc2c(c1)cccn2	0
ZINC65508270	Cc1ccc(c(c1)n1c(cc(n1)C)C)c1ccc(nc1)NC(=O)C	0
ZINC65516866	c1ccc(cc1)/C=C/CS(=O)(=O)C[C@H](COCc1ccccc1F)O	0
ZINC65519647	c1ccc(c(c1)CS(=O)(=O)C[C@H](COc1c(cccc1Cl)Cl)O)F	1
ZINC65526133	C[N@@H+]1C[C@@H](C[C@H]1CO)NC(=O)C1=CC2=CC=N[C@H]2C=C1	0
ZINC65526149	COC(=O)[C@H]1C[C@H](CCN1C(=O)c1cccc2c1ccnc2)O	0
ZINC65531116	Cc1c(cnn1CC=C)C[N@@H+]1CC[C@H]([C@@H](C1)O)c1ccc(cc1)F	0
ZINC65541653	Cc1ccc(cc1NC(=O)N(CCO)C1CC1)S(=O)(=O)C	0
ZINC65550429	COCC[N@H+]1CCC[C@@H]1CNC(=O)Nc1cccc(c1)F	0
ZINC65551164	Cc1cn2c(n1)sc(n2)NCc1cccc(c1)OC[C@@H]1CCCO1	0
ZINC65604420	c1ccc2c(c1)c(n[nH]2)C(=O)NCCc1cc(ccc1F)Br	0
ZINC65604796	CC(C)c1nnc(s1)NC(=O)N1CCCC[C@@H]1CCO	0
ZINC65608138	CC[N@H+](C[C@@H](COc1cc(cc(c1)C)C)O)CC(=O)N(C)C	0
ZINC65609125	c1ccc(c(c1)CC(=O)NCCNc1cnccn1)O	0
ZINC65609185	c1cc(c(nc1)C(=O)N1CCC[N@H+](CC1)Cc1cccs1)O	0
ZINC65609195	CN(Cc1ccncc1)C(=O)c1ccc(nc1)N1CCCC1	0
ZINC65649393	C/C(=C\C(=C(/C#N)\C(=O)N1CCCCC1)\[O-])/c1ccc(cc1)F	0
ZINC65699672	CC[C@@H](CO)NC(=O)C(=O)Nc1ccc(cc1)Sc1ccccc1Cl	0
ZINC65734997	c1cc(ccc1OC[C@H](/C=C/Br)O)F	0
ZINC65742895	c1c(cc(c(c1Cl)/C=N\NC(=[NH2+])N)Cl)O	0
ZINC65742996	CCCN(C[C@@H](C)O)S(=O)(=O)c1ccc(cc1)C(=O)[O-]	0
ZINC65743154	C([C@H]1[C@H]([C@H]([C@@H]([C@](O1)(CO)O)O)O)O)O	0
ZINC65847082	Cc1ccc(o1)/C=C/C(=O)N(C)CCc1ccc(cc1)F	0
ZINC65870683	c1cc(c(c(c1)F)/C=C/C(=O)N1CC[N@@H+](CC1)CCc1cccs1)F	0
ZINC65883986	C[C@]1(C(=O)N(C(=O)N1)CC(=O)N(C)CCC(F)(F)F)c1ccccc1	0
ZINC65890764	CC(C)OCCCNC(=O)/C=C(/C)\c1ccccc1F	0
ZINC65942023	Cc1cc(c(o1)C)C(=O)N1CCN(CC1)Cn1ccc(n1)C(F)(F)F	0
ZINC65975858	c1cc(c(cc1Br)CSCc1cc(=O)n2ccsc2n1)F	0
ZINC66048916	Cc1ccc(c(c1)OCCCCC(=O)NCc1ccccc1CO)C	0
ZINC66050922	C[C@H](c1ccccc1C(F)(F)F)NC(=O)c1c(cc(cc1F)F)O	1
ZINC66059632	CS(=O)(=O)N(CC(=O)Nc1ccccc1Cl)c1ccc(cc1F)Cl	0
ZINC66061118	c1cc(c(cc1Br)/C=C/C(=O)N[C@@H]1CC[C@H](CC1)O)OC(F)F	0
ZINC66072116	CCC(=O)Nc1cccc(c1)NCC(=O)N(C)C	0
ZINC66144593	c1cc(ccc1/C=C/C(=O)Oc1ccc(cc1)C(=O)[O-])F	0
ZINC66146089	C[C@H](C(=O)Nc1ccccc1C(=O)[O-])Oc1ccc(cc1)[N+](=O)[O-]	0
ZINC66146837	C[C@@H]1CCC[C@@H]([NH2+]1)CNc1ccc(cc1)F	0
ZINC66152828	C=CCOc1ccccc1NC(=O)C[C@H]1C(=O)NCCN1	0
ZINC66162287	CC[C@@H](C)c1ccccc1OCCNc1ccc(cc1)C	0
ZINC66162755	C[C@H](c1ccccc1)[NH2+]Cc1ccc(cc1)OCCc1ccccc1	0
ZINC66165476	CCCCOc1ccc(cc1)NCCOc1cc(ccc1C)C	0
ZINC66184096	CC(C)CCOc1ccc(cc1)NCC[NH+]1CCOCC1	0
ZINC66201940	Cc1ccc(c(c1)Br)NC(=S)NC(=O)/C=C/c1ccccc1	0
ZINC66228479	CC(C)Oc1ccc(cc1)NCC(=O)Nc1ccc(cc1)OCC=C	0
ZINC66237332	Cn1ccnc1SC[C@@H](CN1CCOCC1)O	0
ZINC66237557	Cc1ccc(cc1C)n1ccnc1SC[C@H](CN1CCOCC1)O	0
ZINC66237972	C=CCn1c(nnc1SC[C@H](COCc1ccccc1F)O)C1CC1	0
ZINC66280375	c1ccc2c(c1)nc(s2)/C=C/C(=O)Nc1c(cccc1F)F	0
ZINC66280605	c1cc(c(c(c1)F)NC(=O)[C@H]1C[C@H]2C[C@@H]1C=C2)F	0
ZINC66294494	C[C@H](C(=O)Nc1ccccc1F)[S@@](=O)C/C=C/c1ccccc1	0
ZINC66309371	CC(C)(C)OC(=O)N1CCN2C[C@@H](C[C@@H]2C1)O	0
ZINC66322940	Cc1cc(ccc1CO)C(F)(F)F	1
ZINC66323263	CCCn1c2c(cnc(n2)SC)c(=O)oc1=O	0
ZINC66323744	Cc1cc(O)c(/c(=[NH+]/c2c(cc(cn2)C(F)(F)F)Cl)/o1)C(=O)C	1
ZINC66326413	CC(C)(C)CC(=O)NNc1ccc(cc1F)F	0
ZINC66349424	COC(=O)[C@@H]1[C@@H](CCN1C(=O)C(F)(F)F)O	1
ZINC66371740	Cn1c(nn(c1=S)CN1CCN(CC1)c1ccc(cn1)Cl)C1CC1	0
ZINC66381284	c1cc(ccc1n1c(=O)ccc(n1)C(=O)Nc1cnn(c1)CCO)F	1
ZINC66391418	C[C@H](C(=O)NCC=C)Nc1ccc(c(c1)F)OCCOC	0
ZINC66398724	C[C@@H](c1ccc(cc1)Cl)OC[C@@H](CSc1nncn1CCOC)O	0
ZINC66398967	Cc1c(sc2c1c(nc(n2)C)SC[C@H](CN1CCOCC1)O)C	0
ZINC66399713	Cc1c(sc2c1c(=O)n(c(n2)SC[C@H](COCc1cccs1)O)C)C	0
ZINC66404698	Cc1ccc(c(c1)OC)Oc1ccc(cc1NC(=O)N[C@@H](C)CO)F	1
ZINC66481784	CCCNc1nnc(s1)SC[C@@H](CN1C[C@H](O[C@@H](C1)C)C)O	0
ZINC66481889	CCC1(C(=O)N(C(=O)N1)C[C@@H](c1ccc(c(c1)F)OC)O)CC	1
ZINC66483670	C=CCn1c(nnn1)SC[C@@H](c1ccc(cc1)OC(F)F)O	0
ZINC66488259	c1ccc(cc1)[C@H](CS(=O)(=O)Cc1csc(n1)c1ccc(cc1)F)O	1
ZINC66489059	Cc1ccc(c(c1)OC[C@H](CS(=O)(=O)Cc1ccc(cc1)F)O)C	1
ZINC66500348	CC(C)[C@H]1C(=O)NCC[N@@H+]1CCn1cccn1	0
ZINC66501646	c1cc(c(cc1F)F)[C@@H](CS(=O)(=O)Cc1nc(on1)c1ccsc1)O	1
ZINC66502289	c1ccc(c(c1)[C@H](CS(=O)(=O)Cc1ccc(cc1)OC(F)F)O)F	1
ZINC66505654	CCOCCCN/C(=C(\C#N)/C(=O)CCc1cc(ccc1F)F)/[O-]	0
ZINC66517915	CCOc1ccc(cc1)/C=C/C(=O)OCCNC(=O)c1ccncc1	0
ZINC66519341	C/C(=C/C(=O)OCCCCOC)/c1ccccc1F	0
ZINC66520524	CC1([C@H]2CC=C([C@@H]1C2)COC(=O)[C@@H]1COCCO1)C	0
ZINC66641283	c1ccc(c(c1)CCC(=O)Nc1cc[nH]n1)OC(F)(F)F	0
ZINC66651045	COCCN(CCOc1ccc(cc1)F)C(=O)Cc1ccccc1O	1
ZINC66668317	CCNC(=O)c1ccc(c(c1)C)NC(=O)NCC1(CCCC1)C	0
ZINC66718398	Cc1cc(n(n1)Cc1cccc(c1)NC(=O)C(=O)NC[C@@H](C)O)C	0
ZINC66859067	CCS(=O)(=O)N(C)C1CCN(CC1)Cn1c2ccccc2oc1=O	0
ZINC66864072	C=CC[N@H+](CCCO)Cc1ccc(s1)Cl	0
ZINC66886796	C[C@@H](c1cccc(c1)F)OC(=O)/C(=C\c1ccco1)/C#N	0
ZINC66887868	c1ccc2c(c1)/C(=C\NCC[N@@H+]1CCc3c(ccs3)C1)/C(=O)NC2=O	0
ZINC66907254	CCN(C1CCN(CC1)C(=O)Nc1ccc(cc1F)F)S(=O)(=O)C	0
ZINC66931292	c1ccc2c(c1)CCC[C@@]2(CNC(=O)C[C@@H]1CCS(=O)(=O)C1)O	0
ZINC66973536	Cc1nc(cs1)CNCc1ccc(c(c1)Cl)OCC=C	0
ZINC66978756	C[C@H](CN1CC[N@H+](CC1)C)NC(=O)NNC(=O)Cc1ccccc1F	0
ZINC67006267	c1ccc2c(c1)/C(=C/c1ccc(c(c1)Cl)O)/C(=O)O2	0
ZINC67019142	CC(C)c1nc(cs1)/C=C\1/C(=O)OC(=N1)c1c(cccc1Cl)[N+](=O)[O-]	0
ZINC67044657	C[NH+](C)[C@H]1CCCN(C1)C(=O)/C=C/c1ccc(cc1[N+](=O)[O-])F	0
ZINC67071592	CC(C)n1c(nnc1[S-])CNC(=O)/C=C/c1cccc(c1)F	0
ZINC67073896	CC(C)n1c(nnc1[S-])CCNC(=O)c1cc(c(cc1Cl)F)F	0
ZINC67079864	C1C[C@H](CC=C1)C(=O)NCCc1n[nH]c(=S)n1C1CC1	0
ZINC67122134	C[C@@H]1CC[N@H+](CC1)C[C@@H](C[NH2+]CC1=Cc2ccccc2OC1)O	0
ZINC67125269	CC(C)(C)OC(=O)N1CCCC[C@@H]1C(=O)NC[C@@H]1CCCO1	0
ZINC67145549	c1cc(c(cc1Cl)NC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F)O	1
ZINC67147247	c1ccnc(c1)C(=O)NC[C@@H](COc1ccc(cc1)F)O	1
ZINC67150595	c1cc(cc(c1)[N+](=O)[O-])n1cc(nn1)C(=O)NC1CCSCC1	0
ZINC67152754	CCS(=O)(=O)c1ccc(c(c1)C(=O)Nc1ccc(c(c1)F)F)Cl	0
ZINC67167645	c1cc(c(c(c1)F)NC(=O)c1cc(ccc1F)F)N1CCCC1	0
ZINC67184783	C[C@H]1CC[N@@H+](CC1)CCCNCc1cn(nc1c1cccnc1)C	0
ZINC67189545	COc1cccc2c1oc(c2)/C=C\1/C(=O)N(C(=S)S1)CC=C	0
ZINC67221572	c1cc(ccc1c1c(cn[nH]1)C[NH2+]CCC(=O)NC1CCCC1)F	0
ZINC67244953	COC(=O)[C@@H]1[C@](c2cc(ccc2S(=O)(=O)N1)Cl)(c1ccccc1F)O	1
ZINC67340908	COC(=O)/C(=C/1\CCCCCN1)/S(=O)(=O)c1ccc(cc1F)F	0
ZINC67408484	C[C@H](c1cccc(c1)O)N(C)C(=O)Nc1cc[nH+]cc1	0
ZINC67410291	CCCN(CC(=O)Nc1ccc(cc1)SC(F)F)CC(=O)OCC	0
ZINC67428043	Cc1ccc(cc1F)/C=C/C(=O)c1ccc(c(c1)NC(=O)C)OC	0
ZINC67447336	C[C@@H]1C=CC[C@H](N1C(=O)COc1ccc(cc1)F)CC=C	0
ZINC67463168	C/C(=C/C(=O)NNC(=S)NC[C@H]1CCCO1)/c1ccccc1F	0
ZINC67463725	c1cc(cc(c1)Br)NC(=O)CSCC(=O)Nc1cccnc1	0
ZINC67499794	CCCC(=O)Nc1cccc(c1C)NC(=O)[C@@H]1C[C@@H]1C	0
ZINC67514867	CC(C)NC(=O)[C@@H]1C[C@H](CN1C(=O)C=C(C)C)[NH3+]	0
ZINC67515044	CC(=CC(=O)NC[C@H]1CCC[N@H+](C1)Cc1ccccc1F)C	0
ZINC67515208	c1cc(cc(c1)F)OCc1cc(n[nH]1)C(=O)N1CC=C[C@H]1CO	0
ZINC67537630	C[C@@H](c1cccc(c1)O)N(C)C(=O)Nc1cc(ccc1F)Cl	1
ZINC67541857	CC[C@@H](c1ccc(cc1)S(=O)(=O)C)NC(=O)c1c(cco1)C	0
ZINC67562012	c1ccc2c(c1)ncc(n2)NCc1ccc[nH+]c1N1CCC[C@@H](C1)O	0
ZINC67562526	CCCSc1ncc(cn1)CN1CCC(CC1)(c1ccc(cn1)C)O	0
ZINC67637895	C=CCNC(=S)NNC(=O)[C@H]1C[C@H]1c1cccc(c1)F	0
ZINC67641821	CC(C)Cc1ncc2c(n1)CN(C2)c1cc(nc(n1)N)NCCO	0
ZINC67654287	Cc1ccc(c2c1nc(c(c2)C)N1Cc2cnn(c2C1)CCO)F	1
ZINC67674912	Cc1c(c(c(c[nH+]1)CO)C[N@@H+]1[C@@H](C=CC[C@H]1CC=C)C)[O-]	0
ZINC67679383	CN(Cc1ccccc1)Cc1cc(no1)C(=O)N1CC[C@H](C1)O	0
ZINC67705231	Cc1ccc(cc1)[C@H](CNC(=O)NC[C@H](COCC(C)C)O)[NH+](C)C	0
ZINC67713775	Cc1[nH]nc(n1)[C@@H](C)NC(=O)c1cnc(s1)C[NH+]1CCCC1	0
ZINC67714640	CC/C=C/CC(=O)N1CC[C@@H](C[C@@H]1C(=O)[O-])O	0
ZINC67742287	CC(C)(CC=C)C[N@@H+]1C[C@@H]([C@H](C1)O)N1CCN(CC1)C	0
ZINC67757688	Cc1c(c(on1)C)C(=O)N[C@@H](C)CC1=CCC[N@H+](C1)CCCF	0
ZINC67788814	CNC(=O)C[N@@H+](C)C[C@@]1(CCCN(C1=O)Cc1cccc(c1F)F)O	1
ZINC67796171	CN(CC(=O)N[C@@H]1CCS(=O)(=O)C1)C(=O)/C=C/c1ccc(cc1)Cl	0
ZINC67799408	COCCCn1ccc(n1)[N+](=O)[O-]	0
ZINC67799819	c1cc(ccc1Cn1cc(cn1)[N+](=O)[O-])OC(F)(F)F	0
ZINC67804271	Cc1cc([nH]n1)C[C@H](C)NC(=O)C1CCN(CC1)C(=O)C	0
ZINC67804776	c1cc(nc(c1)N1CCC[C@@](C1)(Cc1ccc(cc1)F)CO)C#N	1
ZINC67804909	CCc1c(nn2c1[nH]/c(=c\1/ncc(=C)[nH]1)/cc2O)C	0
ZINC67806783	CCOc1ccc(cc1NC(=O)c1cccc2c1[nH]nc2)C(F)(F)F	0
ZINC67818018	C[C@H](C(=O)N(C)CCC(C)(C)O)[NH+]1CCCC1	0
ZINC67819128	CN(C)S(=O)(=O)CCNC(=O)c1cn(nn1)C[C@H]1CCC[NH2+]C1	0
ZINC67842783	COCCN1C(=O)[C@](NC1=O)(Cc1ccc(cc1)F)C1CC[NH2+]CC1	0
ZINC67847239	COCC[N@@H+]1CCC[C@]2(C1)CCN(C2)Cc1ccccc1C(F)(F)F	0
ZINC67872581	CCC/C=C/c1ccc2c(c1)c([nH][nH+]2)N	0
ZINC67872645	c1cc(cc(c1)F)OCc1cc(n[nH]1)C(=O)NCCCCO	1
ZINC67875531	Cc1csc(n1)[C@H](C)NC(=O)/C=C/c1ccccc1	0
ZINC67894440	C[C@@H](CC1=CC[N@@H+](CC1)CCO)NC(=O)c1cc(ccc1F)F	0
ZINC67894442	C[C@H](CC1=CC[N@@H+](CC1)CCO)NC(=O)c1cc(ccc1F)F	0
ZINC67895226	C[N@H+](CC=C)C[C@@]1(CCCN(C1=O)Cc1ccc(c(c1)F)F)O	0
ZINC67895656	Cc1c(nc2ccccc2n1)C[N@H+]1CC[C@@]([C@H](C1)CC(C)C)(C)O	0
ZINC67898761	Cn1cc[nH+]c1CN1CCOC[C@H]1c1ncc([nH]1)c1ccc(cc1)F	0
ZINC67908283	CCOc1cc(ccc1O)c1nccn1c1ccc2cn[nH]c2c1	0
ZINC67910062	Cc1ncc(n1C)c1cc(nc(c1C#N)N)c1ccc(c(c1)OC)O	0
ZINC67910300	Cc1ccc(cc1)c1[nH+]ccn1CCS(=O)(=O)c1ccc(cc1)F	0
ZINC67912203	C=C[C@@H](CO[C@H]1[C@@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O)[C@H]1CCOC(=O)[C@@H]1CO	0
ZINC67921672	CC[C@]1(CCCN(C1)c1cc(nc(n1)C)C1CC[NH2+]CC1)O	0
ZINC67935097	CC1(CCC[C@@H](C1)[NH2+]Cc1cc([nH]n1)COC)C	0
ZINC67948031	Cc1nn2cc(nc2s1)C[NH2+]C[C@]1(CCCN(C1=O)CC(C)(C)C)O	0
ZINC67975013	c1cncc(c1CN1CC[C@@](C1)(C(=O)[O-])[NH3+])F	0
ZINC67979590	CC(=O)N1C=Cc2ccccc2[C@@H]1CC(=O)OCc1ccccc1F	0
ZINC67983286	Cc1ccsc1[C@@H]1CCN(C[C@H]1O)C(=O)CCc1c[nH]c[nH+]1	0
ZINC68038308	Cc1cc[nH]/c(=N\S(=O)(=O)c2ccc(cc2C(=O)OC)Br)/c1	0
ZINC68045786	CC[N@@H+](C[C@H](COc1ccccc1F)O)CC(=C)C	0
ZINC68138607	C[C@@H]1CC[C@@H](CN1C(=O)/C=C/c1ccc(cc1)SC)C(=O)N	0
ZINC68221889	Cc1ccc(cc1C)[C@H]1CCCN1C(=O)C(=O)Nc1cc(on1)C	0
ZINC68250113	CCNC(=O)N1CCN(CC1)C(=O)/C=C/c1ccc(cc1[N+](=O)[O-])F	0
ZINC68323114	C=CCN(CC=C)C(=O)/C=C/c1ccc2ccccc2n1	0
ZINC68347568	C[C@@H](c1ccccn1)N(C)S(=O)(=O)c1ccc(c(c1F)F)F	0
ZINC68349256	Cc1ccc(cc1S(=O)(=O)N(C)[C@@H](C)c1cccnc1)Cl	0
ZINC68352846	CSCc1ccc(cc1)NC(=O)CCOc1ccc(cc1)C=O	0
ZINC68406310	Cc1nn(c(=S)n1CC(=O)N(C)C)CN(CC(C)C)CC(F)(F)F	0
ZINC68505606	CS(=O)(=O)CC[N@H+]1CC[C@@H](CC1)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC68522470	CC[C@@H](C)[C@H](C(=O)OC)NC(=O)CN(CC#C)Cc1ccc(cc1)F	0
ZINC68572547	c1ccc(cc1)[C@H]1C[C@@](N=C(S1)N)(C(F)(F)F)O	1
ZINC68572595	C1CC(=C/C(=N/O)/C(F)(F)F)C1	0
ZINC68573520	Cc1cccc(c1C)OC(=O)NC(C(F)(F)F)(C(F)(F)F)C(F)(F)F	0
ZINC68576611	c1cc(ccc1[C@H](COC=C(F)F)O)Br	0
ZINC68577056	C1C[NH2+]C[C@H](C1(F)F)C(=O)[O-]	0
ZINC68586613	Cc1ccc(cc1)NC(=O)NCCOC(=O)Nc1ccccc1	0
ZINC68599290	CN(C)C(=O)CN1CCC(CC1)NC(=O)/C=C/c1ccccc1	0
ZINC68601727	C[C@@H]1CC[C@]2([C@@H](C1=C)[C@@H]([C@H](C1=C2C(=O)[C@H]([C@]2(C1=O)C[C@@H]2C)O)O)O)C	0
ZINC68722935	COc1cccc(c1O)/C=[NH+]/C[C@H]1CCC=CC1	0
ZINC68786856	CCN([C@@H]1CCS(=O)(=O)C1)C(=O)/C=C/c1ccc(c(c1)C(F)(F)F)Cl	0
ZINC68923342	Cc1ccc(c(c1)C(=O)CCC(=O)N[C@H](C)CCc1ccccc1)C	0
ZINC68982232	CC(C)c1nc(on1)CC[NH2+]C/C(=C\c1ccccc1)/C	0
ZINC69002098	Cc1csc2n1c(=O)cc(n2)CNc1cc(ccc1F)[N+](=O)[O-]	0
ZINC69014229	Cc1ccc(nc1)NC(=O)CN(C)[C@H](c1ccc(cc1)F)C(=O)OC	0
ZINC69057614	c1ccc(cc1)[C@@H](C(=O)NC1CC1)NC[C@@H]1CCC=CC1	0
ZINC69103476	C[C@@H](c1ccco1)N(C)C(=O)NCc1ccccc1OCC(F)(F)F	0
ZINC69123853	C[NH+](C)CCN(c1ccccc1)C(=O)C[C@@H]1CCC=C1	0
ZINC69163656	CC[C@H]1CCCCN1C(=O)[C@H](C)S(=O)(=O)c1ccc(cc1)O	0
ZINC69184402	C[C@H]1C[C@@H]1c1ccc(o1)/C=C/C(=O)OCC(F)(F)F	0
ZINC69185966	COc1cccc(c1)CCC(=O)O[C@@H]1CCC[C@H](C1)OC	0
ZINC69199494	C[C@@H](C(=O)OCC=C)NC(=O)c1ccc(cc1)C(C)(C)C	0
ZINC69203366	c1ccc(c(c1)[C@@H](CNC(=O)N[C@H]1CCS(=O)(=O)C1)O)C(F)(F)F	1
ZINC69209267	CC(C)(C)C(=O)N1CCN(CC1)C(=O)NC[C@@H]1CCC=CC1	0
ZINC69218873	Cc1c(c(n(n1)C)Cl)CS(=O)(=O)C[C@H](c1ccccc1F)O	1
ZINC69268569	c1cc(ccc1C(=O)N1CCCC[C@@H](C1=O)Sc1ccc(cc1)O)F	1
ZINC69270569	C[C@H](C(=O)Nc1cccc(c1)N1CCCC1=O)Sc1ccc(cc1)O	0
ZINC69272111	CS(=O)(=O)c1ccc(c(c1)NC(=O)C(=O)NC[C@H]1CCC=CC1)F	0
ZINC69273549	Cc1ccc(c(c1)NC(=O)C(=O)NC[C@H]1CCC=CC1)F	0
ZINC69273815	c1ccc(c(c1)C(F)(F)F)NC(=O)C(=O)NC[C@@H]1CCC=CC1	0
ZINC69351271	C[C@H]([C@H](C)n1cccn1)NCc1ccc(c(c1)F)n1cncn1	0
ZINC69415324	CCn1cc[nH+]c1CN1CCN(CC1)CCc1ccncc1	0
ZINC69416698	C[C@H](Cc1c(cccc1F)F)NC(=O)NCCc1cnn(c1)C	0
ZINC69449788	C[C@@H](C(=O)NCCOC)Sc1nncn1c1cccc(c1)Cl	0
ZINC69449869	c1ccc2c(c1)nc(s2)SCCC(=O)OCC(=O)N1CCCC1	0
ZINC69451745	C=CCNC(=O)N1CCN(CC1)C(=O)c1ccc(cc1F)F	0
ZINC69457103	c1ccc(cc1)[C@H](CNC(=O)c1cccc(c1F)F)N1CCOCC1	0
ZINC69462679	c1cc(ccc1c1nc(co1)CCNC(=O)C[C@H]1CCC=C1)F	0
ZINC69464686	C[C@H](c1nc(no1)C1CC1)N1CC[N@H+](CC1)CC=C(C)C	0
ZINC69485505	C[C@H](c1[nH]c2ccccc2n1)NC(=O)c1cc(c(cc1[N+](=O)[O-])F)F	0
ZINC69486542	CCn1c(=O)oc(n1)c1ccc(cc1)F	0
ZINC69490676	C[C@H]1CN([C@@H](CO1)C)C(=O)CCC(=O)N1CCOc2c1cccc2	0
ZINC69519476	CCOC(=O)c1cccc(c1)OC[C@H](C[N@@H+](C)[C@@H](C)c1ccco1)O	0
ZINC69521283	C[C@@H]([C@H](C)n1cccn1)[NH2+]C[C@@](C)(c1cccc(c1)C(F)(F)F)O	1
ZINC69530427	C[C@H](CNC(=O)C(=O)Nc1cc(ccc1N1CCCC1)C(=O)OC)O	0
ZINC69532421	COc1cccc(c1)N1CC[C@@H](C1)CNC(=O)Cc1cccc(c1)F	0
ZINC69538388	C[C@@H](c1ccc(cc1)OCc1ccc(cc1)F)NS(=O)(=O)N	0
ZINC69544299	c1ccc(c(c1)[C@@H]1C[C@@H]1/C(=N/S(=O)(=O)c1cccc(c1)Cl)/[O-])F	0
ZINC69557782	c1cc(ccc1[C@H](C(=O)N)Sc1nc([nH]n1)N)Br	0
ZINC69562512	c1ccc2c(c1)c(=O)c(c[nH]2)C(=O)N[C@H]1CCc2c1cc(cc2)F	0
ZINC69565340	Cn1cc[nH+]c1CN1CCN(CC1)C[C@H](c1ccccc1F)O	1
ZINC69566005	COC(=O)[C@H](c1cc(ccc1F)F)NC(=O)[C@@H]1CCC=CC1	0
ZINC69582220	Cc1nccn1Cc1cccc(c1)NS(=O)(=O)c1ccc(cc1)F	0
ZINC69585926	c1ccc(c(c1)/C=C/C(=O)OCCNc1ncccn1)OC(F)(F)F	0
ZINC69587193	C[C@@H](CN1CCN(CC1)c1ccc(cc1[N+](=O)[O-])Br)O	0
ZINC69587756	CN(CC(F)(F)F)C(=O)c1csc(n1)c1ccc2c(c1)OCO2	0
ZINC69591802	c1ccn2c(c1)nnc2OCc1ccc(cc1)OC(F)F	0
ZINC69592967	C[N@H+]1CC[C@@H](CC1)NC(=O)NC1CCN(CC1)c1ccc(cc1)OC	0
ZINC69593544	C=CCOC(=O)[C@@H]1[C@H]([C@@H]([C@H]([C@H](O1)O)O)O)O	0
ZINC69598360	c1cc(ccc1NC(=O)N[C@@H]1CCN(C1)C(=O)C[C@@H]1CCC=C1)F	0
ZINC69615615	CC(=O)N1c2ccccc2C[C@H]1C(=O)NC[C@H](c1cccc(c1)F)O	1
ZINC69617135	C[C@@H](C(=O)NCC=C)N1CC[C@@H](C1)NC(=O)Nc1ccc(cc1)F	0
ZINC69619531	Cc1cc(no1)NC(=O)CN1CCc2c(c3ccccc3[nH]2)C1	0
ZINC69628096	CC(C)(C)[C@@H](CN1CCN(CC1)C[C@@H](c1ccc(cc1)F)O)O	1
ZINC69628552	Cc1nc(on1)[C@@H](C)N1CCN(CC1)C[C@H](CN1CCOCC1)O	0
ZINC69653084	Cc1nc(n(n1)C[C@@H]1CCC[N@H+]1Cc1[nH]c2cccc(c2n1)F)C	0
ZINC69653368	c1ccc2c(c1)C=C(CO2)C(=O)N1CCc2c(c(n[nH]2)C(F)(F)F)C1	0
ZINC69653978	C[C@H]1CCCC[C@@H]1OCC[N@H+]1CCN(CC1)C[C@@H](c1ccccc1)O	0
ZINC69654502	C[NH+]1CCN(CC1)S(=O)(=O)CC(=O)N(CC=C)CC(F)(F)F	0
ZINC69655640	C[C@@H]1CN(C[C@H](O1)C)C(=O)NCCNC(=O)CC1CCCCC1	0
ZINC69656997	COc1ccc(c(c1)C(F)(F)F)CNC(=O)NCCC(=O)N	0
ZINC69658704	c1cc(ccc1/C=C/C(=O)OCCOCC(F)(F)F)N1CCCC1=O	0
ZINC69659218	c1csc2n1c(c(n2)Cl)/C=C/C(=O)OCCOCC(F)(F)F	0
ZINC69669280	CCCOc1cccc(c1)C[NH2+][C@@H](C)c1ccc(c(c1)F)OC	0
ZINC69673966	C[C@H](c1ccc2c(c1)NC(=O)CO2)[NH2+]Cc1cc(ccc1F)F	0
ZINC69701910	Cc1cccc([nH+]1)NCCNc1nccc(n1)C(F)(F)F	0
ZINC69703831	c1ccc(c(c1)C(F)(F)F)NC(=O)C[N@@H+]1CCC[C@H]1CO	1
ZINC69704846	Cn1cc(cc1C(=O)N)NC(=O)[C@@H]1CC(=O)N(C1)c1ccc(cc1)F	0
ZINC69706545	c1cc(ccc1n1ccc(n1)C(=O)N1CCC[C@@H](C1)C(=O)N)F	0
ZINC69707589	CC[C@@H]1CN(C[C@H](O1)C)C(=O)c1ccc(c(c1)F)n1c(cc(n1)C)C	0
ZINC69716606	c1cc(ccc1C[NH2+]Cc1cc(ccc1F)F)N1CCSCC1	0
ZINC69736989	Cc1cnccc1NC(=O)[C@H](C)SCc1ccccc1	0
ZINC69737941	C[C@@H](Cc1ccc(cc1)O)NC(=O)c1ncc(o1)C(C)(C)C	0
ZINC69738867	COCC[N@H+]1CC[C@@H](C1)CNC(=O)/C=C/c1c(cccc1F)F	0
ZINC69744768	C[N@@H+](C[C@H](COc1ccc(cc1)C(F)(F)F)O)CC(=O)NCC=C	0
ZINC69751286	c1cc(cc(c1)F)[C@H]1C[C@@H]1C(=O)NCc1csc(n1)C1CC1	0
ZINC69770113	Cc1cnn(c1)CC(=O)N1CCC[C@@H]1[C@@H]1CCC[N@H+]1C	0
ZINC69774730	C[N@H+](Cc1cccc(c1)Cl)C1CCN(CC1)CCn1cccn1	0
ZINC69775386	C[C@H]([C@H](C)n1cccn1)[NH2+]CC(=O)N[C@@H]1CC[C@H](CC1)C(F)(F)F	0
ZINC69777027	COC(=O)/C=C/c1ccc(c(c1)[N+](=O)[O-])NCC[C@H](C(F)(F)F)O	0
ZINC69778105	c1cc(c(cc1Cl)Cl)[C@@H](CNC(=O)NCC(F)(F)F)O	1
ZINC69778140	C[C@H]([C@@H](c1ccc(cc1)F)O)NC(=O)c1nc([O-])c2ccccc2n1	1
ZINC69782112	C[NH+](C)[C@@H](CNCc1ccc(c(c1)Br)F)C1CC1	0
ZINC69806066	C[C@H](C(=O)N1CCCCCC1)S(=O)(=O)Cc1ccccc1F	0
ZINC69806821	Cc1ccc(c(c1)C[S@@](=O)[C@H](C)C(=O)Nc1cc(ccc1C)F)C	0
ZINC69811368	COC(=O)N1CCC(CC1)NC(=O)C(=O)Nc1ccc(c(c1)C#N)F	0
ZINC69814787	Cc1cccc(c1)C[N@H+](CCO)[C@@H]1CCS(=O)(=O)C1	0
ZINC69848821	C/C=C/C=C/C(=O)N(C)C1CCN(CC1)c1c2ccccc2ncn1	0
ZINC69869456	c1ccc(cc1)[S@](=O)CCNC(=O)/C=C/c1c(cccc1F)F	0
ZINC69869781	CCc1nnc2n1C[C@@H](CC2)C[NH2+]C/C(=C/c1ccccc1)/C	0
ZINC69870398	c1cc(sc1)c1nc(cs1)CN[C@@H]1CCCC[C@H]1O	0
ZINC69871283	CC(C)n1ccnc1CN1CCCN(CC1)C(=O)[C@H]1CCC=CC1	0
ZINC69872506	c1cn(cn1)[C@@H]1CCCN(C1)C(=O)[C@H]1CCOC1	0
ZINC69872621	C[C@H]1CN(CC[N@@H+]1C[C@@H](c1ccccc1)O)Cc1cccnc1	0
ZINC69874357	CC[C@@]1(C(=O)N(C(=O)N1)C[C@@H](COc1ccc(cc1)F)O)C(C)C	1
ZINC69874359	CC[C@]1(C(=O)N(C(=O)N1)C[C@@H](COc1ccc(cc1)F)O)C(C)C	1
ZINC69896384	CN(Cc1[nH+]ccn1CC(F)(F)F)C[C@@H]1c2ccccc2CCO1	0
ZINC69903183	CCOC(=O)C(=O)C1=C(NC(=S)N[C@H]1c1ccc(cc1)F)C(C)C	0
ZINC69911219	CCCCCCN/C(=C(\C#N)/C(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F)/[O-]	0
ZINC69924424	Cc1ccc(nn1)N[C@H]1CCN(CC1)C(=O)C[C@H]1CCC=C1	0
ZINC69927824	Cc1ccc2c(n1)cc(o2)C(=O)N1CCN(CC1)C[C@H](C(C)(C)C)O	0
ZINC69946442	c1cc(ncc1C(F)(F)F)NCCCC[NH+]1CCN(CC1)CCO	1
ZINC69947452	C[C@@H](C[N@H+]1CC[C@@H](CC1)C[N@@H+](C)Cc1cccc(c1)C#N)O	0
ZINC69948161	CCC/C=C/C(=O)NCCNC(=O)c1ccc(cc1F)F	0
ZINC69954784	c1cc(cc(c1)F)/C=C/C(=O)[C@@H](C#N)C(=O)NC1CCCCC1	0
ZINC69970037	Cc1ccc(c(c1)NC(=O)C(=O)NC[C@H](C1CCCCC1)O)OC	0
ZINC69979485	Cc1nc(n(n1)C[C@@H]1CCC[N@@H+](C1)Cc1cscn1)C	0
ZINC70005945	C[N@@H+](C[C@H](COc1ccc(cc1)F)O)[C@@H](CO)c1ccc(cc1)OC	1
ZINC70008699	CC[C@@H](CN1CCN(CC1)C(=O)c1ccc(cc1)OC)O	0
ZINC70016974	C[C@H]1CN(C[C@@H](O1)C)C(=O)C[N@@H+](C)[C@@H](C)CS(=O)(=O)C	0
ZINC70017764	CCc1ccc(o1)C(=O)N1CCN(CC1)C[C@H](c1ccccc1)O	0
ZINC70039349	C[C@@H](C(=O)NCC(F)(F)F)OC(=O)CC1(CCCCCC1)O	1
ZINC70133735	c1cc(cc(c1)I)OCc1c(cccc1Cl)F	0
ZINC70167427	c1cc(c(cc1Br)F)CNCc1cscn1	0
ZINC70168560	c1cc(ccc1C#N)Oc1ccc(c(c1)Cl)F	0
ZINC70199100	CC[N@@H+](C[C@H]1CCCO1)C[C@@H](COCc1ccccc1)O	0
ZINC70273448	CCONC(=O)/C=C/c1ccc(cc1)C(C)C	0
ZINC70373489	c1ccc2c(c1)c(ccc2F)[C@@H](c1ccoc1)O	1
ZINC70380600	CCOC(=O)C(=C)COc1cc(ccc1[N+](=O)[O-])F	0
ZINC70451364	c1cc2c(cc1F)c(c([nH]2)C(=O)[O-])N1CCCC1=O	0
ZINC70452851	Cc1c(cccc1F)[C@@H]1C[C@H]1CO	1
ZINC70453143	COc1cccc(c1)[C@H](CO)N1CCOCC1	0
ZINC70453353	c1ccc(c(c1)/C=C/CO)C(F)(F)F	0
ZINC70461490	Cc1cc(c(c(c1)Cl)OCC(=O)N=C=S)C	0
ZINC70461583	Cc1cc2c(cc1C)nc([nH]2)c1cccc(c1)I	0
ZINC70621305	C[C@H](C[NH2+]Cc1cccc2c1cc[nH]2)O	0
ZINC70636187	Cc1cc(no1)NC(=O)C(=O)NC[C@@H](c1cccc2c1cccc2)O	0
ZINC70636294	c1ccc2c(c1)cccc2[C@@H](CNC(=O)Nc1c(cccc1F)F)O	1
ZINC70636795	C1CCC(CC1)[C@@H](CNC(=O)C(=O)NCCC1=CCCCC1)O	0
ZINC70639035	COc1ccc(cc1NC(=O)C(=O)NCC1(CCOCC1)O)Cl	0
ZINC70639614	C[C@](CNC(=O)/C=C/c1ccc2c(c1)OCO2)(c1ccccc1)O	0
ZINC70639701	CCCOc1ccc(cc1)S(=O)(=O)NC[C@](C)(c1ccccc1)O	0
ZINC70640076	CC(C)CS(=O)(=O)NC[C@@H](c1ccc(cc1)C(F)(F)F)O	1
ZINC70665292	C[C@]12CC[C@]3([C@H]([C@@H]1CC[C@@]2(C#N)O)CCC1=CC(=O)CC[C@]31C)O	0
ZINC70665789	C[C@]12CCC(=O)C=C1CC[C@@H]1C2=CC[C@]2([C@@H]1CC[C@@]2(C#N)O)C	0
ZINC70689594	CC(C)N(CC(=O)N)C(=O)/C=C/c1cc(ccc1F)Br	0
ZINC70708844	Cc1c(c(n(n1)c1ccc(cc1)F)C)/C=C/C(=O)N1CCN(CC1)C	0
ZINC70761939	Cc1ccc(cc1)NC(=O)NC[C@H](c1cccc2c1cccc2)O	0
ZINC70763186	c1ccc(cc1)[C@@](CNC(=O)Nc1ccc(cc1)F)(C(F)(F)F)O	1
ZINC70778425	C[C@@](CNC(=O)c1ccccc1F)(COC)O	1
ZINC70780045	C[C@](CNS(=O)(=O)c1ccc(cc1F)F)(COC)O	1
ZINC70790896	Cc1cc(=O)n2c(csc2n1)CCNC(=O)c1cc(ccc1Cl)Br	0
ZINC70831288	Cc1c(sc(n1)[S-])CC(=O)NC[C@H](c1ccccc1C(F)(F)F)O	1
ZINC70842277	c1cc(ccc1C(F)(F)F)NC(=O)C1CN(C1)C(=O)c1cnccn1	0
ZINC70860321	C=CCNC(=O)CSCc1ccc(cc1)C(F)(F)F	0
ZINC70871270	Cc1cc(c(n1C1CC1)C)C(=O)N(CCC#N)Cc1cccnc1	0
ZINC70880448	CCc1ccc(cc1)OCCS(=O)(=O)[N-]c1ccc(c(c1)[N+](=O)[O-])F	0
ZINC70921572	C[NH+]1CCN(CC1)CC(=O)N(Cc1ccco1)CC(F)(F)F	0
ZINC70929544	CCOC[C@@H]1CCCN(C1)C(=O)CCc1ccc(cc1)S(=O)(=O)NC	0
ZINC70958906	Cc1cccc(c1C)NC(=O)C(=O)NC[C@H](Cc1ccccc1)O	0
ZINC70963029	c1cc(sc1)/C=C/C(=O)NC[C@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70964163	c1ccc(cc1)/C=C/S(=O)(=O)NC[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70964697	C=CCNC(=O)C(=O)NC[C@@H](c1ccc(cc1)C(F)(F)F)O	0
ZINC70965743	CCCCC(=O)NC[C@@](c1ccccc1)(C1CC1)O	0
ZINC70975130	c1ccc(c(c1)C[N@H+](Cc1ccco1)CC(=O)NC1CCCC1)O	0
ZINC70975415	c1ccc(c(c1)C[N@H+](Cc1ccco1)CC(=O)NC(=O)N)O	0
ZINC70981149	c1ccc2c(c1)C[C@@H](N(C2)C(=O)/C=C/c1ccc(cc1)F)C(=O)N	0
ZINC71031957	Cc1ccc(cc1C)NC(=S)NNC(=O)C1=Cc2ccccc2OC1	0
ZINC71042947	CC(C)C[C@H]1COCCN1C(=O)C[C@@H]1CCC=C1	0
ZINC71185032	C/C(=C/C(=O)N(C)C)/c1ccc(cc1)C(F)(F)F	0
ZINC71185593	c1cc(c(c(c1)Cl)C(=O)Nc1ccc(cc1)NC1CCOCC1)F	0
ZINC71257710	COc1ccc2c(c1)[nH]cc2C1=C(C(=[OH+])N=C1[O-])[O-]	0
ZINC71257714	Cc1c(c2ccccc2[nH]1)C1=C(C(=[OH+])N=C1[O-])[O-]	0
ZINC71257729	c1cc2c(cc1Cl)[nH]cc2C1=C(C(=[OH+])N=C1[O-])[O-]	0
ZINC71261042	CCOC(=O)C(=C)[C@H](/C=C(/c1ccccc1)\Cl)O	0
ZINC71271363	Cc1c(c(n(n1)C)NC[C@@H](COC)O)[N+](=O)[O-]	0
ZINC71279281	CC(=O)N1CC[N+](=C2/C(=N/CCc3cccc(c3)F)/C(=C2O)O)CC1	1
ZINC71279310	CCCc1cc(ccn1)c1nc(c(s1)C(=O)Nc1nc(cs1)C)C	0
ZINC71279517	CC(C)n1c2c(cn1)[C@@H](CC(=N2)O)c1ccc(cc1Cl)F	1
ZINC71279684	CC(C)OC[C@H](C[NH+]1CCN(CC1)CC(=O)N1CC[N@H+](CC1)C)O	0
ZINC71282447	Cc1c2c(n(n1)[C@H]1CCS(=O)(=O)C1)N=C(C[C@@H]2c1ccsc1)O	0
ZINC71283067	CCOC(=O)C[C@H](c1c(cccc1F)F)c1c(c(=O)cc(o1)CO)[O-]	1
ZINC71285715	Cc1c(cn(n1)C)[C@H]1c2c(nn(c2N=C(S1)C)C1CCCC1)O	0
ZINC71286261	CC(=O)c1cn(c2c1cccc2)CC(=O)Nc1cnn(c1)C	0
ZINC71286700	CC1(C2=NC(=O)C[C@H](C2=C([O-])O1)c1ccc(c(c1)Cl)O)C	0
ZINC71334265	c1ccc2c(c1)N=C([C@@H](S2)CC(=O)Nc1cccc(c1)C(=O)[O-])O	0
ZINC71345955	Cc1cccnc1C[N-]S(=O)(=O)c1c(cc(cc1Cl)Br)Cl	0
ZINC71375995	c1c(cc(c(c1F)F)F)NC(=O)c1cc2c([nH]c1=O)CCCC2=O	0
ZINC71388588	Cn1ccnc1c1nccn1[C@@H](CCSC)CO	0
ZINC71404685	COc1ccc(cc1)/C=C/C(=O)[C@H]1[C@H](C=C(C=C1O)OC)O	0
ZINC71487465	C/C(=C\C(=O)[O-])/c1c[nH]c2c1cccc2F	0
ZINC71498712	Cc1c(snn1)C(=O)N1CCC[C@@H](C1)CCc1ccc(cc1)F	0
ZINC71613564	C(=C\Cl)\C(F)(F)F	0
ZINC71613807	c1cc(ccc1C#CCCO)c1cc(nc(c1C#N)N)c1cc[nH]c1	0
ZINC71619084	COc1cc(ccc1F)/C=C\C(=O)[O-]	0
ZINC71750103	CN(C)C(=O)c1c(n2cc(ccc2n1)Cl)CN1CCC[C@@H](C1)CO	0
ZINC71750519	c1cc(ccc1C(=O)[C@H]1CCC[N@H+](C1)C(CO)CO)C(F)(F)F	1
ZINC71750919	Cc1cc(nc(n1)c1ccccc1CO)C1CCC1	0
ZINC71751979	c1cnc(nc1CCC(F)(F)F)N1CCO[C@H](C1)C(F)(F)F	0
ZINC71754042	Cc1c(nc(nc1N1CCC(CC1)(C(=O)[O-])O)C(F)(F)F)C	1
ZINC71757370	Cc1cc(=O)oc2c1ccc(c2)O[C@H]1[C@@H]([C@@H]([C@H]([C@@H](O1)C(=O)[O-])O)O)O	0
ZINC71760310	CN(Cc1ccc(cc1)F)c1nccc(n1)c1cc(ccn1)C(=O)[O-]	0
ZINC71762129	Cc1c(c(c(nc1c1cnn(c1)C)N)C#N)c1ccc(cc1Cl)O	0
ZINC71763679	CC(=O)Nc1ccc(c(c1)C(=O)NCC1=CCCCC1)O	0
ZINC71763872	c1cc2c(cc1C(=O)N)c(=O)cc([nH]2)CN1CCO[C@@H](C1)C(F)(F)F	0
ZINC71765267	c1cc(ccc1CC[C@@H]1CCCN(C1)C(=O)c1ccncc1F)F	0
ZINC71766119	C=C(c1ccc(cc1)F)[C@@H](c1ccc(cc1F)F)O	0
ZINC71766120	C=C(c1ccc(cc1)F)[C@H](c1ccc(cc1F)F)O	0
ZINC71766185	COC(=O)[C@H]([C@H](c1ccccc1C(F)(F)F)O)O	1
ZINC71767642	c1ccc(cc1)/C=C/C[C@]1(CCCN(C1)C(=O)C1CCC1)C(=O)[O-]	0
ZINC71769954	C[C@@]12CCC(=O)C=C1[C@H](C[C@H]1[C@H]2CC[C@]2([C@@H]1CC[C@]2(C)O)C)O	0
ZINC71770026	C=CC(=O)N[C@H](C(Br)(Br)Br)O	0
ZINC71771046	C=CCNc1nc(nc(n1)Cl)N(CC=C)CC=C	0
ZINC71772750	c1cc(cc(c1)/N=N/c1ccc(cc1)O)C(F)(F)F	1
ZINC71773013	CC(=C)Cc1cccc(c1O)OC	0
ZINC71773470	C[C@@H](CC(C(F)(F)F)(C(F)(F)F)O)COC(=O)C(=C)C	0
ZINC71774330	C[C@@](Cc1ccc(c(c1)CC=C)O)(C(=O)[O-])[NH3+]	0
ZINC71776415	c1c[nH+]c(nc1N)N1C[C@H]2C[C@@H]([C@@H](C[C@H]2C1)O)O	0
ZINC71776491	Cc1[nH]c(=O)c2c(n1)CN(CC2)C(=O)[C@H](C)Oc1ccc(cc1Cl)F	0
ZINC71778784	CN1C[C@H](N(C1=O)c1nnc(s1)C(F)(F)F)O	1
ZINC71779694	C[C@@H]1CCCC(=C1O)C(=O)Nc1cc(ccc1F)F	0
ZINC71780179	C1C[C@@H](C[C@@H](C1)NC(=O)NO)C(F)(F)F	1
ZINC71780685	C/C(=C(\C(=O)N1CCCC(C1)(C)C)/N=O)/[O-]	0
ZINC71781199	C[C@]1([C@H](C=CC1=O)O)c1ccc(cc1)c1ccccc1	0
ZINC71781261	Cn1cc(c(c1O)C(=C)NOCc1ccccc1)O	0
ZINC71781774	C[C@@]1([C@@H](C=CC1=O)O)c1ccc(cc1)C(F)(F)F	0
ZINC71781776	C[C@@]1([C@H](C=CC1=O)O)c1ccc(cc1)C(F)(F)F	0
ZINC71781781	C[C@]1([C@H](C=CC1=O)O)c1ccc(cc1Cl)Cl	0
ZINC71782807	C(=C(\C(F)F)/Cl)/Cl	0
ZINC71783978	c1ccc2c(c1)nc1n2[C@@]2(CCCC=C2S1)O	0
ZINC71784231	C=C([C@@H](c1ccc(cc1)C(F)(F)F)O)C(=O)[O-]	0
ZINC71784723	CN1[C@@](C=C(N1)c1cccs1)(C(F)(F)F)O	0
ZINC71784770	C[C@@]1(C(=O)C=C[C@@H](O1)O)c1cccc(c1)C(F)(F)F	0
ZINC71784771	C[C@]1(C(=O)C=C[C@@H](O1)O)c1cccc(c1)C(F)(F)F	0
ZINC71785306	C1C[C@@H]2C[C@H]2CCC=C1	0
ZINC71785615	C1=C[C@@H]2[C@@H]3[C@@H]1C=C[C@@H]3C(=C2C=O)O	0
ZINC71790047	c1c(cc(cc1C(F)(F)F)O)C#N	1
ZINC71790298	Cc1c(c(n(n1)c1ccccc1)C)[C@H](C(F)(F)F)O	1
ZINC71792147	c1cc(ccc1CO)c1ccc(cn1)C#N	0
ZINC71795187	Cc1c(cccc1F)CC(=C)Cl	0
ZINC71795237	Cc1ccc(cc1CC(=C)Cl)F	0
ZINC71796388	Cc1c(non1)NC(=O)C[C@@H](c1ccccc1)C(F)(F)F	0
ZINC71797629	c1ccc(c(c1)CN(C[C@@H]1CCCO1)C(=O)c1cc(cc(c1)Cl)Cl)O	0
ZINC71803675	c1ccc(cc1)n1c2c(c(n1)Cn1c(=O)ccc(n1)C(=O)N)CCC2	0
ZINC71810476	c1cc(ccc1[C@@H](CN1CC[N@H+](CC1)CCO)O)OC(F)(F)F	1
ZINC71815395	CCOc1ccccc1C(=O)N1CCCc2c1c(ccc2)C	0
ZINC71815911	C[C@@H]1CCCC[C@@H]1NC(=O)Nc1ccccc1OC(F)F	0
ZINC71825056	Cn1c2c(cn1)c(ncn2)N1CC[NH+](CC1)CC1(CCCCC1)O	0
ZINC71826454	Cc1ccc(s1)C(=O)N(C)[C@@H](C)c1ccc(c(c1)F)F	0
ZINC71828181	Cc1c(c(on1)C)C[NH2+]Cc1cc2c(c(c1)OC)OCCO2	0
ZINC71830161	C[C@@H]1CC=CC[C@@H]1COC(=O)Cc1cccc(c1)OC	0
ZINC71830524	c1c(cnc(c1Cl)N1CCC[C@@H](C1)N1CCNC1=O)C(F)(F)F	0
ZINC71832462	CCOCCCNC(=O)[C@H](C)Sc1c(cccc1Cl)Cl	0
ZINC71837166	Cc1c(c(n(n1)CCO)C)CN[C@@H]1CCc2c1cccc2F	1
ZINC71839188	Cn1c2ccccc2nc1[C@@H]1CCCN1C(=O)[C@@H]1CCC=CC1	0
ZINC71840481	c1cc(cc(c1)C(F)(F)F)/C=C(\C#N)/c1ccc(cn1)C(F)(F)F	0
ZINC71846468	C[C@@H](C1CC1)N(Cc1ccc(cc1)OC)C(=O)/C=C/c1ccco1	0
ZINC71856923	c1cc(c(cc1OC[C@H](CNC(=O)[C@@H]1CCC=CC1)O)F)F	0
ZINC71859489	C[C@@H]1CN(CCN1C[C@@H](C)O)c1cccc(c1C#N)F	1
ZINC71862635	Cc1c(ccc(n1)C(F)(F)F)C(=O)OC[C@@H]1CC=CC[C@H]1C	0
ZINC71862639	C[C@@H]1CC=CC[C@H]1COC(=O)c1cccnc1OCC(F)(F)F	0
ZINC71863386	c1cc(cc(c1)C(=O)N1CCC(CC1)Nc1ccc[nH+]n1)CC#N	0
ZINC71864397	C[C@@H]1CN(CC[N@H+]1C[C@@H](C)O)Cc1ccc(cc1F)C#N	1
ZINC71864493	C[C@H]1C[N@H+](CCN1C[C@@H](C)O)Cc1coc(n1)c1cccc(c1)F	1
ZINC71866084	c1ccc(cc1)[C@H](c1ccc(cc1)F)NC(=O)c1ccc(cc1Br)F	0
ZINC71871066	Cc1cc2ccccc2n1CC(=O)N1CCN(CC1)C[C@@H](C)O	0
ZINC71871068	C[C@@H](C[NH+]1CCN(CC1)C(=O)c1ccc(o1)c1ccc(cc1)F)O	1
ZINC71871117	C[C@H](CN1CCN(CC1)C(=O)[C@@H]1C[C@@H]1c1ccc(cc1)F)O	1
ZINC71871152	C[C@@H](CN1CCN(CC1)C(=O)c1ccc(o1)Cl)O	0
ZINC71872816	c1cc(oc1)CNC(=O)[C@@H]1CCCN1C(=O)c1cc(ccc1F)Br	0
ZINC71875668	c1cnn(c1)C[C@@H]1CCC[N@H+]1C[C@@H](c1cc(ccc1F)F)O	1
ZINC71877445	C[C@@H](CN1CCN(CC1)CCOc1ccc2ccccc2c1)O	0
ZINC71877518	C[C@H]1CN(CCN1C[C@@H](C)O)CC(=C)C	0
ZINC71879347	c1cc(c(cc1O)F)C(=O)/C=C/c1cc(sc1)[N+](=O)[O-]	0
ZINC71881027	CC[C@@H](C[NH+]1CCN(CC1)C(=O)Cc1cn2ccccc2n1)O	0
ZINC71883104	CS(=O)(=O)c1ccccc1n1cc(cn1)NC(=O)C[C@H]1CCC=C1	0
ZINC71885118	CCN(c1cccc2c1cccc2)C(=O)[C@H]1C[C@H]1c1ccc(cc1)F	0
ZINC71886030	c1csc2c1CN(CCC2)C(=O)COC[C@H]1CCCO1	0
ZINC71886038	CC(=CC[N@H+]1CC[C@@H](CC1)NC(=O)Cc1ccccc1O)C	0
ZINC71886690	c1cc(cc(c1)C(F)(F)F)[C@@H](CNC(=O)C1CCCC1)O	1
ZINC71887448	c1cc(c(cc1/C=C(/C#N)\c1c(cc(cn1)C(F)(F)F)Cl)Br)O	0
ZINC71888502	Cc1nc(cs1)C(=O)N1CCC(CC1)[C@H](c1ccc(cc1)F)O	1
ZINC71891823	CC(=C[C@@H]1[C@H](C1(C)C)C(=O)NC[C@@H](c1cc(ccc1OC)OC)O)C	0
ZINC71898076	c1ccc(c(c1)CC(=O)N1CCC[C@@H]1C(=O)NCC(F)(F)F)O	1
ZINC71900406	CCC[C@@H](CNc1cccc(c1[N+](=O)[O-])F)O	1
ZINC71901121	CCCN(CCO)C(=O)Nc1cc(ccc1F)C	1
ZINC71906305	CCS(=O)(=O)[C@@H](C)C(=O)N[C@H]1CCCC[C@@H]1C	0
ZINC71909931	CC(C)(C)[S@@](=O)CCNC(=O)NC[C@H](c1ccccc1F)O	1
ZINC71909973	C[N@H+](C[C@@H](c1ccc(cc1)F)O)CC(=C)Br	0
ZINC71911882	C[C@@H](C(=O)c1c[nH]c2c1cccc2)N1CCCN(CC1)C(=O)C(C)C	0
ZINC71914114	c1cc(c(c2c1c(ccn2)Cl)S(=O)(=O)N1CCOCC1)Cl	0
ZINC71915617	Cc1c(cc(o1)C[N@H+](C)[C@@H](C)c1nnc(o1)CC(C)C)C(=O)OC	0
ZINC71918362	c1cc(ccc1C(=O)CSc1cc(ccn1)C#N)OC(F)F	0
ZINC71919226	CCCCN([C@H](C)CC)C(=O)c1cccc(c1)C(=O)OC	0
ZINC71919327	CCCCN(CC(F)(F)F)C(=O)c1cc(cc(c1)[N+](=O)[O-])C(=O)OC	0
ZINC71921747	c1cc(ccc1[C@H](C(F)(F)F)NC(=O)[C@H]1CCOC1)Cl	0
ZINC71926171	c1ccc(cc1)[C@H](CO)NC(=O)Nc1cccc(c1)N1CCNC1=O	0
ZINC71951914	C[N@H+](Cc1nccn1C(F)F)CC(=O)NC(=O)NCC=C	0
ZINC71953625	C[C@H](c1cc(ccc1F)F)N(C)CC(=O)NCCC1=CCCCC1	0
ZINC71971582	CC(C)C(=O)/C(=C\c1ccc(cc1)OC(F)(F)F)/C#N	0
ZINC71972884	c1ccc(cc1)OCc1ccccc1NC(=O)NC1CCCCC1	0
ZINC71977998	CCOc1ccc(cc1F)NS(=O)(=O)c1cc(cc(c1C)C)[N+](=O)[O-]	0
ZINC71979312	CCOC(=O)C1=NN([C@H](C1)C(=O)[O-])c1cc(ccc1C)Br	0
ZINC71979611	CCOC(=O)C1=NN([C@@](C1)(C)C(=O)[O-])c1ccc(c(c1)F)Br	0
ZINC71982894	c1ccc2c(c1)ncc(n2)/C=C/C(=O)NCCc1ccc(c(c1)Br)F	0
ZINC71989342	CC[C@@H](c1ccc2c(c1)OCCO2)NC(=O)/C=C/c1ccc(cc1)F	0
ZINC71999969	c1ccc(cc1)COCCC(=O)Nc1ccc(cc1Cl)F	0
ZINC72027228	CCOc1c(cccc1Cl)NS(=O)(=O)c1ccc(cc1)Br	0
ZINC72027940	Cc1ccc(n1c1c(cnn1C)C(=O)Nc1cc(ccc1Cl)Cl)C	0
ZINC72032814	c1cc(c(cc1CNC(=O)/C=C/c1ccc(o1)I)F)n1ccnc1	0
ZINC72042033	c1cc(c(cc1/C=C(/C#N)\C(=O)Nc1ccc(c(c1)Cl)F)Cl)O	0
ZINC72042059	c1cc(ccc1S(=O)(=O)/C(=C\c1ccc(c(c1)Cl)O)/C#N)Cl	0
ZINC72046844	CCOC(=O)[C@@H](C)Sc1nnc(n1CC=C)COc1ccccc1F	0
ZINC72049552	C1CCC(=CC1)CCNC(=O)N[C@H]1CCN(C1)CC(F)(F)F	0
ZINC72058019	C=CCn1c(nnc1SCCCCCO)C1CC1	0
ZINC72067461	COC(=O)[C@@H](c1ccccc1)NC(=O)c1cccc(c1F)F	0
ZINC72076806	Cc1cc(c(n1[C@H](C)COC)C)C(=O)CSc1cccc(c1)Cl	0
ZINC72085543	c1cc(ccc1c1nc(cs1)c1ccc(s1)Cl)S(=O)(=O)N	0
ZINC72088629	Cc1cccc(c1)N(C)C(=O)c1cccc(c1)OCc1csc(n1)C	0
ZINC72088775	COc1cc(c(cc1OC)Br)CNC(=O)CCc1ccccc1O	0
ZINC72091540	c1cc2c(cc1CNC(=O)c1ccc(cc1I)Cl)OCCCO2	0
ZINC72091774	c1ccc(c(c1)/C=C/C(=O)Nc1cccc(c1)SC(F)F)[N+](=O)[O-]	0
ZINC72093110	CC(=C)COc1cccc(c1)NC(=O)NCc1ccc(cc1)F	0
ZINC72113923	CCOC(=O)[C@](CC=C)(C(F)(F)F)N[C@@H](CO)c1ccccc1	0
ZINC72120180	c1ccc(c(c1)C(F)(F)F)NC(=O)/C(=C\c1cccc(c1)O)/C#N	0
ZINC72120867	Cc1[nH+]c2c(c(n1)N(C)C)CCN(C2)C(=O)c1c(cccn1)O	0
ZINC72126319	CCCN(CCO)C(=O)C[C@@H]1C(=O)NCC[N@H+]1Cc1ccc(cc1)F	1
ZINC72126345	c1cc(cnc1)CNc1cc(c2cc[nH]c2n1)c1ccc(cc1F)O	1
ZINC72128385	C[NH+](C)C[C@@]1(CCN(C1)C(=O)c1cccc(c1OC)F)O	1
ZINC72129674	c1cnc(nc1CCC(F)(F)F)N1C[C@H]2C[C@@H]([C@H](C[C@H]2C1)O)O	1
ZINC72132172	COc1c[nH]c(cc1=O)CN1C[C@H]2C[C@@H]([C@@H](C[C@H]2C1)O)O	0
ZINC72135522	c1cc2c(cc1Cl)C=C(CO2)C(=O)N1CC[C@@H]([C@H](C1)O)CO	0
ZINC72144935	Cc1ccc(cc1NC(=O)N1CCC[C@@](CC1)(C[NH+](C)C)O)F	1
ZINC72145557	C[NH+](C)C[C@@]1(CCCN(CC1)C(=O)c1ccc(cc1F)Cl)O	1
ZINC72145681	CN(CCO)C(=O)C[C@@H]1C(=O)NCC[N@H+]1Cc1c(cccc1Cl)F	1
ZINC72147262	CC(=CC[N@H+]1CC[C@@](CC1)(c1cccc(c1)C(F)(F)F)O)C	0
ZINC72148852	Cc1ccc(cc1NC(=O)[C@H](C)NC(=O)c1cccc2n1ncc2)F	0
ZINC72151087	CCCSc1ncc(cn1)C[N@H+]1CCC[C@@](CC1)(C[NH+](C)C)O	0
ZINC72151936	c1cc(c(cc1C(F)(F)F)C(=O)N1CCOC[C@@H]1CC(=O)[O-])Cl	0
ZINC72152068	C[NH+](C)CCNc1cc(c2cc[nH]c2n1)c1ccc(cc1F)Cl	0
ZINC72156696	c1ccc(cc1)/C=C/C[N@@H+]1CCC[C@@]2(CC1)CNC(=O)O2	0
ZINC72162006	C[C@@H](c1cccc(c1)c1cc(nc2c1cc[nH]2)N)O	0
ZINC72164361	c1ccc(cc1)CCC[N@@H+]1CCNC(=O)[C@H]1CC(=O)N	0
ZINC72165596	COCC1(CCCC1)[NH2+][C@@H]1c2ccccc2C2([C@H]1O)CC[NH2+]CC2	0
ZINC72167715	c1cc(ccc1C(=O)CCCN1CC[C@@H]2[C@@](C1)(CCC[NH2+]2)CO)F	1
ZINC72167862	Cc1ccc(s1)C[N@H+]1CCCn2c(cc(n2)C[N@@H+]2CCNC(=O)C2)C1	0
ZINC72190844	CCCOc1ccc(cc1OC)[C@@H](C(F)(F)F)N	0
ZINC72194195	C[N+](=C1C=C/C(=C\2/C=C(O)c3ccc(c(c3O2)N)N)/C=C1)C	0
ZINC72194737	c1cc2cc[nH]c2c(c1)[C@@H](C(F)(F)F)[NH3+]	0
ZINC72194893	Cc1ccc(c(c1[C@H](C(F)(F)F)N)O)F	1
ZINC72194935	c1cc(c(c(c1N)O)[C@@H](C(F)(F)F)N)F	1
ZINC72195025	C=CCc1cc(ccc1O)[C@@H](C(F)(F)F)[NH3+]	0
ZINC72195034	CC(=O)Nc1ccc(cc1)[C@@H](C(F)(F)F)N	0
ZINC72195102	CCOc1cc(ccc1O)[C@@H](C(F)(F)F)N	1
ZINC72196218	COc1cc(cc(c1O)[C@@H](C(=O)[O-])[NH3+])F	1
ZINC72196645	c1cc(c(cc1C(F)(F)F)CO)[C@@H](C(=O)[O-])[NH3+]	1
ZINC72197573	c1c(cc(c(c1[C@H](CO)[NH3+])O)F)N	1
ZINC72197780	Cc1ccc(cc1[C@H](CO)[NH3+])[N+](=O)[O-]	0
ZINC72197863	c1cc(c(c(c1)C(=O)[O-])F)[C@H](CO)[NH3+]	1
ZINC72198053	c1cc(c(c(c1F)[C@H](CO)N)F)Cl	1
ZINC72198420	c1cc(ccc1[C@H](CO)[NH3+])N1CC[NH2+]CC1	0
ZINC72198516	c1cc(c(cc1[C@H](CO)[NH3+])/C=C/C(=O)[O-])F	0
ZINC72198745	c1cc(c(c(c1)Br)F)[C@H](CO)[NH3+]	1
ZINC72198899	c1cc(c(cc1[C@H](CO)N)Cl)C(F)(F)F	1
ZINC72198903	c1c(cc(cc1C(F)(F)F)Cl)[C@H](CO)[NH3+]	1
ZINC72199091	c1c(cc(c(c1O)[C@H](CO)[NH3+])F)Br	1
ZINC72199434	c1c(c(c(c(c1Br)[O-])[C@@H](CO)[NH3+])F)F	1
ZINC72199839	c1c(cc(c(c1[C@@H](CO)[NH3+])N)Br)Br	0
ZINC72200028	c1cc(c(cc1O)[C@H](C[NH3+])N)O	0
ZINC72200201	c1c(cc(c(c1O)[C@@H](C[NH3+])[NH3+])O)O	0
ZINC72200613	c1cc2cc(c(cc2nc1)O)[C@@H](C[NH3+])N	0
ZINC72200861	c1c2c(c(c(c1F)[C@@H](C[NH3+])N)F)OCC2	0
ZINC72201599	c1cc(c(cc1F)[C@@H]1CCCN1)C#N	0
ZINC72201687	Cc1ccc(c(c1[C@@H]1CCC[NH2+]1)O)F	1
ZINC72202145	c1c(c(c(c(c1F)F)O)F)[C@H]1CCC[NH2+]1	1
ZINC72202368	c1c(cc(c(c1[C@H]1CCC[NH2+]1)O)F)C(=O)[O-]	1
ZINC72203789	c1nc(sc1C[NH2+][C@H]1CC[C@@H](CC1)O)Cl	0
ZINC72205671	C[C@@H](c1nnc(n1c1ccc(cc1)F)SCC=C)[NH+](C)C	0
ZINC72206199	C[C@@H](c1ccncc1)NC(=O)/C=C/c1ccc(cc1)C(F)(F)F	0
ZINC72232955	CC1(C=C(c2cc(c(cc2O1)O)Cl)C(F)(F)F)C	0
ZINC72233369	CN(C)/C=C(/c1cccc(c1)F)\C(=O)OC	0
ZINC72233770	c1ccc2c(c1)N(c1ccccc1S2)C[C@@H]1CCCN(C1)C(=[NH2+])N	0
ZINC72236112	c1cc(ccc1CO)N1C(=O)[C@H]2[C@@H]3CC[C@H]([C@@H]2C1=O)C=C3	0
ZINC72237379	CCOC(=O)c1cnc2c(c1N1CC[NH2+]CC1)cc(cc2Br)C	0
ZINC72237692	c1cc(c(cc1c1nc(n[nH]1)C1CC1)[N+](=O)[O-])O	0
ZINC72237783	COc1ccc(cc1c1nc([nH]n1)c1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC72238539	c1ccc2cc(ccc2c1)NC(=O)c1cc([nH]n1)c1ccccc1O	0
ZINC72238600	CC(C)(C)c1nc(c(o1)NCCSc1ccccc1)C#N	0
ZINC72238733	CC(C)(C)c1ccc(cc1)C(=O)NC(=C(Cl)Cl)C#N	0
ZINC72239464	c1ccc2c(c1)cnn2CCCNC(=O)[C@@H]1CC=CC[C@@H]1C(=O)[O-]	0
ZINC72241641	CN1[C@H]([C@@H](OCC1=O)C(=O)N1CCCCCC1)c1ccccc1F	0
ZINC72242422	Cc1c(n2ccsc2n1)C[NH2+]Cc1cccc(c1)C[NH+]1CCCC1	0
ZINC72243187	c1cc(oc1)[C@@H](CCNC(=O)c1ccc(c(c1)F)F)O	1
ZINC72248244	C[C@@H](CNC(=O)/C=C/c1cccs1)c1ccc(cc1)F	0
ZINC72249475	Cc1cc(c(cc1C)S(=O)(=O)N[C@H](C)C(=O)N(CC=C)CC=C)C	0
ZINC72249721	C[C@H](C(=O)N(CC=C)CC=C)NC(=O)c1ccc(cc1)F	0
ZINC72258027	C=CCSc1nnc(s1)NC(=O)CCC(=O)Nc1ccn(n1)CC#N	0
ZINC72259793	C1CC(C1)CNC(=O)[C@H]1CO[C@H]2C=CC=C[C@@H]2O1	0
ZINC72259950	CC(C)(C)[C@@H](CCNC(=O)c1c(cccc1F)F)O	1
ZINC72265616	CC(=C[C@@](C(F)(F)Br)(F)Cl)C	0
ZINC72268264	C=CCN(CC=C)C(=O)N[C@@H](c1ccc(cc1)F)c1ccncc1	0
ZINC72268958	COc1ccc(cc1F)CC(=O)N1CCN(CC1)[C@@H]1CCC[C@H]1O	1
ZINC72268972	c1cc(c2cccnc2c1)C(=O)N1CC[NH+](CC1)[C@@H]1CCC[C@@H]1O	0
ZINC72269138	C1C[C@@H]([C@H](C1)O)N1CCN(CC1)C(=O)[C@@H]1CCC=CC1	0
ZINC72269162	C1CCC(C1)S(=O)(=O)CC(=O)N1CC[NH+](CC1)[C@@H]1CCC[C@H]1O	0
ZINC72269312	c1cc(c(c(c1)Cl)C(=O)N1CC[NH+](CC1)[C@@H]1CCC[C@H]1O)F	1
ZINC72269793	C[C@@H]([C@@H](C)n1cccn1)[NH2+]C[C@@H](c1ccccc1F)O	1
ZINC72271510	Cn1c(ccn1)CNC(=O)NC[C@@H](c1cccc(c1)C(F)(F)F)O	1
ZINC72276325	Cc1cc(nc(n1)N)N1CC[N@H+]([C@@H](C1)C)C[C@@H](C)O	0
ZINC72276329	CC[C@@H]1CN(CC[N@H+]1C[C@@H](C)O)c1cccc(c1C#N)F	1
ZINC72279700	CC[C@H]1C[N@H+](CCN1C[C@@H](C)O)Cc1cccc(c1)C#N	0
ZINC72279758	CC[C@H]1CN(CC[N@@H+]1C[C@@H](C)O)Cc1[nH+]ccn1Cc1ccccc1	0
ZINC72279813	CC[C@@H]1CN(CC[N@H+]1C[C@@H](C)O)Cc1[nH+]ccn1CC(F)(F)F	1
ZINC72286060	Cc1c(c(n(n1)C)OC)NC(=O)CCCC(=O)c1ccc(cc1)F	0
ZINC72286985	c1ccc(cc1)C[S@](=O)CCNC(=O)c1ccc(c(c1)Cl)O	0
ZINC72287609	Cn1cc(cn1)N1CC[C@@H](C1)NC(=O)C1=CC(=O)CS1	0
ZINC72289208	CC(C)(CO)N1CCN(CC1)c1ccc(cc1F)[N+](=O)[O-]	1
ZINC72291489	CCOc1ccc(c(c1)C(=O)N)NC(=O)/C=C/C=C/C	0
ZINC72297940	CN([C@@H](CNC(=O)CCC=C)c1ccc(cc1)F)C(=O)CCC=C	0
ZINC72301587	Cc1cc(n(n1)C[C@@H](C)CNC(=O)[C@@H]1CCC[N@@H+](C1)C)C	0
ZINC72306596	C[C@](CNC(=O)/C=C/c1c(cccc1F)F)(c1ccsc1)O	0
ZINC72308486	C[C@@H](C(=O)Nc1ccccc1C(=O)C)[N@H+]1CC[C@@](C1)(C(F)(F)F)O	1
ZINC72311415	C[C@@H](C(=O)Nc1cc(ccc1O)C(F)(F)F)OCC=C	0
ZINC72311416	C[C@H](C(=O)Nc1cc(ccc1O)C(F)(F)F)OCC=C	0
ZINC72314167	Cn1ccnc1[C@@H](CCc1ccccc1)OC(=O)CCc1ccco1	0
ZINC72320165	CC(=O)CCC/C=C/[C@@H]1C[C@@H](C[C@@H]1[C@@H](/C=C/C(=O)[O-])O)O	0
ZINC72320564	C[C@H]1[C@@H]2CC[C@H]3[C@@]([C@@H]2C[C@@H]2C1=CC(=O)O2)([C@H](CCC3(C)C)O)C	0
ZINC72322869	CCCCn1cc(c2c1nccc2)C(=O)Nc1ccc(c(c1)F)F	0
ZINC72323042	Cc1csc2c1ncc(c2)C(=O)Nc1ccc(cc1F)F	0
ZINC72324144	c1cc(ccc1C(=O)N1CC=C[C@H]1C(=O)NC1CCCCC1)F	0
ZINC72329513	Cc1cc(cc2c1nc(cc2OC)C(=O)NCc1ccc(cc1)Cl)F	0
ZINC72329779	Cc1ccc2c(c1)c(c(cn2)S(=O)(=O)c1ccc(cc1)OC)Cl	0
ZINC72338570	COc1ccc(c(c1)C(=O)[O-])C(F)(F)F	0
ZINC72339535	c1cn(nc1C#CC(=O)[O-])CC(F)(F)F	0
ZINC72341160	Cc1ccc2c(n1)N([C@H](NC2=O)c1ccc(cc1)NC(=O)C(F)F)C	0
ZINC72345430	Cc1c(cnc(n1)[C@H]1CCCN1CCOc1ccc(cc1)F)C(=O)N	0
ZINC72347425	COc1ccc2c(n1)c(=O)c(c[nH]2)NC(=O)N1CCOCC1	0
ZINC72361614	Cc1cc(nc(n1)[C@H]1CCC[N@H+](C1)CCO)Oc1ccccc1	0
ZINC72361621	c1ccc(c(c1)Oc1c(nccn1)[C@H]1CC[N@@H+](CC1)CCO)F	1
ZINC72367458	CC(=O)N1CCC(CC1)(C[N@H+]1CC[C@@H](CC1)c1ccccn1)O	0
ZINC72369167	Cc1cc(nc(n1)N1CCC[C@@H](C1)c1cncc(n1)n1ccnc1)C	0
ZINC72381971	Cn1c(=O)cc([nH]1)[C@@H]1CCCN(C1)C(=O)CO	0
ZINC72387206	Cc1cc(nc(n1)[C@@H]1CCCN1C)C(=O)N(C)CCc1ccccc1	0
ZINC72397664	C[C@@H]1CN2C[C@@H](C[C@@H]2C[N@@H+]1Cc1ccc(cc1F)F)O	1
ZINC72397668	C[C@@H]1CN2C[C@@H](C[C@@H]2C[N@@H+]1Cc1ccc(c(c1)F)F)O	1
ZINC72399733	CC(C)C1=CC(=O)C=C(C1=O)C(C)C	0
ZINC72400828	Cn1cc(cn1)/C=C\1/C(=NC(=O)S1)[N-]c1cccc(c1)C(F)(F)F	0
ZINC72400836	c1cnccc1/C=C\1/C(=N\c2cc(c(c(c2)F)F)F)/N=C(S1)[O-]	0
ZINC72405946	CC(C)[C@@H]1CC(=Nc2c1cnn2Cc1ccco1)O	0
ZINC72409070	CCc1cc(n2c(n1)ccn2)N1CCC(CC1)[NH+]1CCSCC1	0
ZINC72410444	c1cc(ccc1/C=C/CN1CC[C@@H](CC1)[N@@H+]1CC[C@H](CC1)O)F	0
ZINC72415177	c1ccc2c(c1)cccc2c1c2c(n[nH]1)CCC[C@H]2O	0
ZINC72415210	c1cc(ccc1[C@@H]1Cc2c(cn[nH]2)[C@@H](C1)O)F	1
ZINC72415987	COC(=O)[C@H]1[C@@H](CC(=N)C=C1[O-])c1ccccc1	0
ZINC72418317	CC(C)(CCc1cccc(c1)C(=O)N1CC[C@]2(C1)CC[N@H+](C2)C)O	0
ZINC72422426	c1ccc2c(c1)[C@H](C=C(C2=O)O)Nc1cccc(c1)C(F)(F)F	0
ZINC72426480	Cc1ccccc1CC[C@H]1CCCN(C1)c1ccnc(n1)N	0
ZINC72427479	c1ccc(c(c1)NC(=O)c1cc(n[nH]1)c1cc(ccc1O)Cl)F	1
ZINC72428447	Cc1cnc([nH]1)CCNC(=O)c1ccc(cc1)CCC(C)(C)O	0
ZINC72430233	c1cc2c(c(c1)NC(=O)[C@H]1CN(CCO1)C(CO)CO)CCC2	0
ZINC72433160	c1ccnc(c1)CN1CCCC[C@H]1c1cccc(c1)F	0
ZINC72433865	c1ccc(c(c1)c1cc(n2c(n1)ccn2)NCC[C@@H]1CCCC[NH2+]1)F	0
ZINC72436364	Cc1cccc(c1)C[N@H+]1CCN(CC1)C(=O)[C@H](c1ccc(cc1)F)O	1
ZINC72436387	Cc1cc(ccc1F)CN1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)CC1CC1	0
ZINC72437018	C[C@@H](CNC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccccc1)C[NH+]1CCCC1	0
ZINC72441658	CC1=CC(N(c2c1cc(cc2)O)C(=O)c1ccc(cc1)F)(C)C	0
ZINC72448790	CCOC(=O)C1=C(N/C(=N/C#N)/N[C@@H]1c1ccc(cc1)F)C	0
ZINC72454205	C=CCN1C[C@]2(CN(C[C@H]2C1=O)C(=O)CC(F)(F)F)C(=O)[O-]	0
ZINC72463319	c1ccnc(c1)CCCC[NH2+]C[C@]1(CCC[NH2+]C1)O	0
ZINC72474514	CCOC[C@@H](CNc1c2c(nc(n1)C1CC1)CC[NH2+]CC2)O	0
ZINC72481309	CC(C)(CCc1ccc(cc1)C(=O)NCCc1ccccc1F)O	1
ZINC72511235	COc1cc(ccc1OC(F)F)/C=C/C(=O)O[C@@H]1CCC[C@@H](C1)OC	0
ZINC72535400	CCOc1cc(ccc1OCC(C)C)/C=C(/C#N)\C(=O)NC	0
ZINC72551486	Cc1nc(cs1)/C=C/c1nc(no1)CC(=O)NC1CCCC1	0
ZINC72571069	Cc1ccc(cn1)OCc1cccc(c1)C(=O)Nc1cc[nH]n1	0
ZINC72583945	c1cc2c(cc1F)N(CC2)C[C@@H](Cn1cc(cn1)[N+](=O)[O-])O	1
ZINC72590360	C=CC[NH+](CC=C)CC(=O)NCc1ccc(cc1)F	0
ZINC72593293	CC/[NH+]=C(/NC[C@@H](c1ccco1)[NH+](C)C)\NC(C)C	0
ZINC72615009	CCN(CC(=C)C)C(=O)CSc1c(c(cc(n1)C)C(F)(F)F)C#N	0
ZINC72622158	c1ccc(c(c1)CN(C[C@@H]1CCCO1)C(=O)c1ccc(cc1)F)O	1
ZINC72622197	c1ccc(c(c1)CN(C[C@H]1CCCO1)C(=O)c1ccc(cc1Cl)F)O	1
ZINC72628229	c1cc(ccc1F)S(=O)(=O)NCCC(=O)N1CCC[C@@H](C1)O	1
ZINC72646301	Cc1c(sc2c1c(=O)n(c(n2)SCCCO)CC=C)C	0
ZINC72646493	c1cc(ccc1C(F)(F)F)OC(=O)[C@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72659883	c1cc(cc(c1)Cl)c1cc(n(n1)CCO)NC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2	0
ZINC72663020	Cc1ccc(cc1F)NC(=O)CNC(C)(C)c1nc(cs1)C	0
ZINC72670319	CCCOc1cc(ccc1OC)C[NH2+]C[C@@H](c1ccco1)N(C)C	0
ZINC72699655	CCOC(=O)C1CCN(CC1)C(=O)c1cccnc1SC(F)F	0
ZINC72701112	CCN(CC)C(=O)CN1CCN(CC1)CC(=O)Nc1ccc(cc1)C	0
ZINC72702236	CC[N@@H+](C[C@H](COc1ccc(cc1)CC#N)O)CC(=C)C	0
ZINC72738841	CCN(CC(=C)C)C(=O)CSc1nnc(o1)c1ccoc1C	0
ZINC72748306	Cc1ccc(cc1F)CN/C(=[NH+]\C)/NC[C@H]1CCCO1	0
ZINC72766540	CCOC(=O)C1=C(NC(=O)N[C@H]1C)Cn1c2ccc(cc2oc1=O)Cl	0
ZINC72767777	CC(C)(C)OC(=O)NCCCC(=O)Nc1nc(cs1)c1cccs1	0
ZINC72842922	Cc1c(c(on1)C)[C@H](C)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1csc(n1)C	0
ZINC72950544	CCCC[N@H+](CCO)CC(=O)Nc1ccc(cc1C(F)(F)F)Cl	1
ZINC72956857	CCC[N@H+](CCO)Cc1[nH]c(=O)c2ccc(cc2n1)C(=O)OC	0
ZINC72957045	CC[N@H+](Cc1nc(no1)c1ccc(cc1)F)[C@H]1CCS(=O)(=O)C1	0
ZINC72963039	CCN(Cc1ccc(cc1F)C#N)C(=O)CC1(CCCC1)O	1
ZINC72974939	C[C@H]1CCCC[N@@H+]1C[C@@H]1CCCN(C1)CCC(=O)OC(C)(C)C	0
ZINC72979236	CC(C)C[C@@H]1COCCN1Cc1nc(no1)c1ccccc1OC	0
ZINC72993393	c1cc(ccc1c1nc(no1)COC(=O)[C@@H]1CCC=CC1)F	0
ZINC73001973	Cc1cc(c(n1Cc1cccs1)C)C(=O)Nc1ccccn1	0
ZINC73006304	C[C@H](C[NH2+]Cc1cc(c(c(c1)OC)O)CC=C)Oc1ccccc1	0
ZINC73027992	Cc1ccc(cc1F)CNC(=O)[C@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC73039963	CCOC[C@H]1CCCN(C1)C(=O)N[C@@H](C)c1cccc(c1)OC(F)F	0
ZINC73086746	Cc1ccc(cc1)S(=O)(=O)/N=C(\[O-])/[C@H]1C[C@H]1c1ccc(cc1F)F	0
ZINC73090015	c1cc(c(cc1F)F)[C@H]1C[C@@H]1C(=O)OCC1CC1	0
ZINC73122630	C[C@H](c1cccs1)C(=O)NCCN1C(=O)CCCC1=O	0
ZINC73136435	c1cc(c(nc1)N1CC[NH+](CC1)Cc1cc2c(cc1O)CCC2)C#N	0
ZINC73255515	CCOC[C@H]1CCCN(C1)C(=O)C(=O)Nc1ccc(c(c1)F)C	0
ZINC73258597	CC[N@@H+]1CCN(CC1)C(=O)N[C@H]1CCCC[C@H]1C	0
ZINC73261832	C=CCNC(=O)C1(CCCCC1)NC(=O)CC1(CCCC1)O	0
ZINC73269524	Cn1cc(c(n1)c1ccc(cc1F)F)C(=O)O[C@@H]1CCOC1	0
ZINC73368523	Cc1nc(cs1)CN1CCN(CC1)CC(=O)N(C)c1ccccc1	0
ZINC73412307	C=CCOC(=O)CCCNC(=O)c1ccc(cc1F)F	0
ZINC73445049	CC[C@@H](C)n1c(ccn1)NC(=O)c1cc(ccc1OC)F	0
ZINC73460219	C[C@H](c1ccc2c(c1)OCCO2)NCc1cccc(c1F)F	0
ZINC73493266	CC(C)Oc1c(cc(cc1Cl)/C=C/C(=O)N1CCC[C@@H](C1)O)OC	0
ZINC73493286	CCCCn1c(c(c(n1)C)/C=C/C(=O)N1CCC[C@H](C1)O)Cl	0
ZINC73526776	C[C@@H](c1ccccn1)OC(=O)/C=C/c1ccco1	0
ZINC73528721	C[C@@H](c1ccccn1)OC(=O)c1cc(cc(c1)Br)F	0
ZINC73542460	C[C@H]1C[C@@H]1c1ccc(o1)/C=C/C(=O)OCCN1CCCC1=O	0
ZINC73544507	C[N@H+]1CCN(CC1)c1ccc(cc1NC(=O)/C=C/c1ccncc1)Cl	0
ZINC73565217	Cc1ccc(o1)c1nc(cs1)CC(=O)NCCCOCC(F)(F)F	0
ZINC73640879	C[C@@H](C(=O)Nc1cccc(c1)F)SCc1coc(n1)c1ccccc1	0
ZINC73648879	c1ccc(cc1)C[C@@H](C[NH2+]Cc1ccc(cc1)OC(F)(F)F)O	1
ZINC73651019	CCOc1cc(cc(c1OC)Cl)C[NH2+]Cc1cccc(c1)F	0
ZINC73666592	CCOCC(=O)Oc1cc(ccc1Cl)Cl	0
ZINC73682695	C[C@@H](c1ccc(s1)Cl)NC(=O)NC[C@@H](c1ccc(cc1)Cl)O	0
ZINC73687090	CN(C1CCCCC1)C(=O)CCC(=O)CCC(=O)c1cccs1	0
ZINC73691221	CCc1cc(nc([nH+]1)N1CCCC1)OCC(=O)c1ccc(cc1)Cl	0
ZINC73691533	CCc1cc(nc(n1)c1ccc(cc1)F)OCc1cccc(c1)F	0
ZINC73693952	Cc1ccc(cc1C(=O)NNC(=S)N[C@@H]1CCC[C@@H]([C@@H]1C)C)F	0
ZINC73698811	c1ccc(cc1)c1nnc(o1)OCc1cccc2c1nccc2	0
ZINC73699059	CCc1c(c(nc([nH+]1)Nc1cccc(c1)OC)OCC(=O)[O-])C	0
ZINC73703386	CS(=O)(=O)Cc1nc2ccccc2n1Cc1ccc(c(c1)F)F	0
ZINC73705511	COc1ccccc1CNc1[nH+]c2c(c(n1)OCC(=O)[O-])CCCC2	0
ZINC73791008	CC[C@@H]1CCCN(CC1)C(=O)c1c(nccn1)C(=O)N	0
ZINC73792712	Cc1c(c(n(n1)c1ccc(cc1F)F)C)C(=O)N1CCC[C@H](C1)O	1
ZINC73797484	c1cc(sc1)C1=CCN(CC1)C(=O)CNc1ccc(cc1)C(=O)N	0
ZINC73817036	CC[C@]1(c2cccc(c2C=CC1=O)OC)O	0
ZINC73823531	c1cn(O)ccc1=C1[NH+]=NC(=S)N1N1CCOCC1	0
ZINC73830380	C=CCN(CC=C)C(=O)Cn1cnc2c1cc(c(c2)F)F	0
ZINC73836667	c1ccc(cc1)COC(=O)N[C@H](Cc1ccc(cc1)C(F)(F)F)CO	1
ZINC73854444	c1cc(oc1)[C@@H](CNC(=O)Nc1ccc(cc1)F)O	1
ZINC73892150	COC(=O)c1ccc(cc1)/C=C\C(=O)/N=c/1\[nH]nc2n1cccc2	0
ZINC73907675	CC(=O)CCCSc1nnc(n1C)c1ccccc1	0
ZINC73921188	c1ccc2c(c1)nc(s2)/C=C/C(=O)N1CC[C@@](C1)(C(F)(F)F)O	0
ZINC73931927	CCC[C@@H](C(=O)OC[C@H]1CCCO1)NC(=O)NCc1ccc(cc1)F	0
ZINC73932655	Cc1nc(on1)[C@@H](C)OC(=O)c1ccc(s1)NC(=O)c1ccco1	0
ZINC74045495	CN1[C@H]([C@H](CC1=O)C(=O)Nc1cccc(c1)COC)c1cccnc1	0
ZINC74054164	CC(=CC(=O)N1CCC[C@H](C1)c1nnc2n1CCCCC2)C	0
ZINC74057027	C/C=C/COC(=O)C1(CC1)c1ccc(cc1)F	0
ZINC74114003	CS(=O)(=O)[N-]c1ccc(cc1Cl)/N=C/c1cc(ccc1O)Cl	0
ZINC74117353	Cc1ncc(s1)/C=C/c1nc(no1)CC(=O)Nc1ccccc1OC	0
ZINC74135873	c1ccc(c(c1)CC(=O)NCCCSc1nccs1)F	0
ZINC74141524	c1cc2c(c(c1)O)CC[C@@H]2NC(=O)/C=C/c1ccc2c(c1)OCO2	0
ZINC74141539	c1cc(cc(c1)F)/C=C/C(=O)N[C@H]1CCc2c1cccc2O	0
ZINC74141950	c1cc2c(c(c1)O)CC[C@H]2NC(=O)/C=C/c1ccc(cc1)F	0
ZINC74167971	CCN(CC)S(=O)(=O)CC(=O)NCc1cccs1	0
ZINC74191161	CC(C)n1c(nnn1)SCCC(=O)Nc1ccccc1Cl	0
ZINC74197479	C1CCC(CC1)NC(=O)N1CCN(CC1)C(=O)CC1(CCCCC1)O	0
ZINC74251079	C=CCn1c(nnc1SCC(F)(F)F)[C@H]1COc2ccccc2O1	0
ZINC74268584	C=CCn1c(nnc1SCc1ccccc1OC(F)F)N	0
ZINC74289450	C[N@@H+](C[C@H](COCc1ccccc1)O)CC(=O)NCC=C	0
ZINC74305484	COc1c(cccn1)CNC(=O)[C@H]1C[C@@H]1c1ccc(cc1)C(F)(F)F	0
ZINC74311796	c1ccc2c(c1)CC[C@H]2[N@H+](CCO)CC(=O)NC(=O)NCC(F)(F)F	1
ZINC74317034	CCOC(=O)C1=C(NC(=O)N[C@H]1c1ccco1)C[NH2+][C@H](C)C(C)(C)C	0
ZINC74317733	C[C@@H](C(C)(C)C)[NH2+]CC(=O)NC(=O)NCC=C	0
ZINC74323648	C[C@H]1CN(CCN1CC(=O)NCC=C)CC(=O)NCC=C	0
ZINC74335550	c1ccn2c(c1)nnc2CCNCc1cc(cc(c1O)Cl)Cl	0
ZINC74343767	Cc1cc(nc(n1)/C(=C\c1ccc(s1)c1ccccc1F)/C#N)C	0
ZINC74349044	C[N@@H+](Cc1ccc(c(c1)OC(F)F)OC)Cc1cc(=O)c(co1)O	1
ZINC74351440	C=CCN(Cc1ccccc1F)Cc1cc(=O)c(co1)O	0
ZINC74351763	CC(C)(C)[C@@H](c1ccc(cc1)F)[NH2+]Cc1cc(=O)c(co1)O	1
ZINC74414761	COc1ccc(c(c1)COC(=O)c1ccc(nc1)F)OC	0
ZINC74452663	Cc1ccc(cc1F)c1nc(on1)CS(=O)(=O)[C@@H](C)c1ccccc1	0
ZINC74458502	CC(C)N(C)S(=O)(=O)c1ccc(c(c1)C(=O)N(CC=C)CC=C)F	0
ZINC74470291	CC(C)(C)/C=C/C(=O)N1CC[C@H](CC1)NC(=O)c1ccccc1F	0
ZINC74475544	C[C@H](c1ccccc1F)N(C)C(=O)C1=Cc2ccccc2OC1	0
ZINC74502254	CCn1cc(cn1)C(=O)N(CC)[C@@H](C)c1ccc(cc1)F	0
ZINC74528979	CC(C)(C)/C=C/C(=O)NCc1ccc(cc1)n1ccnc1	0
ZINC74558766	c1cc(sc1)[C@H](CNC(=O)C1CCC1)O	0
ZINC74565057	CC(C)(C)/C=C/C(=O)Nc1cc(ccc1Cl)F	0
ZINC74595012	c1cc(ncc1C(=O)N[C@@H]1CCN(C1=O)CC(F)(F)F)F	0
ZINC74609790	C[C@H](c1cc(c(cc1F)OC)OC)NC(=O)c1ccnc(c1)SC	0
ZINC74615472	Cc1cc(c(o1)C)CNC(=O)[C@H](C)OCC1CC1	0
ZINC74649032	CC(C)(CNC(=O)CC[C@H]1CCCO1)c1cccs1	0
ZINC74740926	C[C@@H](c1c(cccc1F)OC)NC(=O)N1CCC[C@@H]1CO	1
ZINC74788146	C[C@@H](CO)CS[C@@H](C)C(=O)Nc1cc(ccc1F)Cl	1
ZINC74983110	COc1ccc(cc1NC(=O)C1CCC1)F	0
ZINC75093396	Cc1c(nc(s1)NC(=O)[C@@H]1CC21CCOCC2)c1ccc(cc1)F	0
ZINC75093434	C[C@@](CNC(=O)/C(=C\c1cccc(c1)OC)/C#N)(c1ccsc1)O	0
ZINC75093778	CN(CCC#N)C(=O)c1cc(ccc1OC(F)F)Cl	0
ZINC75094061	c1ccc(cc1)NC(=O)C[N@@H+]1CCC[C@H]1C[N@H+]1CCC[C@@H]1CO	0
ZINC75094182	CCC[C@@](C)(CO)NC(=O)Nc1ccccc1C(C)(C)C	0
ZINC75103722	Cc1cc(ccc1S(=O)(=O)N(CC(F)(F)F)C1CCCC1)F	0
ZINC75108306	C/C(=C/C(=O)NC[C@@](C)(COC)O)/c1ccccc1OC(F)F	0
ZINC75110887	c1ccc2c(c1)cccc2/C=C/C(=O)NC[C@H](c1ccccc1F)O	0
ZINC75123016	Cc1ccc(c(=O)[nH]1)C(=O)N(CC=C)[C@H]1CCS(=O)(=O)C1	0
ZINC75123938	Cc1ccc(c(=O)[nH]1)C(=O)NC[C@@H](CO[C@H](C)c1ccccc1)O	0
ZINC75125233	Cc1cc([nH]c(=O)c1CNC(=O)[C@@H](C)Oc1ccc(c(c1)F)F)C	0
ZINC75126856	c1ccc(cc1)/C=C/C[NH2+]Cc1ccc(c(c1)F)N1CC[C@@H](CC1)O	0
ZINC75131035	CCc1nccn1[C@H]1CCCN(C1)C(=O)COCC(F)(F)F	0
ZINC75131400	CN1CCN(C1=O)[C@H]1CC[N@@H+](CC1)Cc1ccc(c(c1)F)OC	0
ZINC75138024	c1ccc(c(c1)C(=O)N[C@H](C#N)c1cccc(c1)Cl)Br	0
ZINC75142390	c1cc(sc1)/C=C/C(=O)N1CC[C@@H](CC1)[C@@H](c1ccc(cc1)F)O	0
ZINC75145263	c1cc(ccc1C1=CCN(CC1)c1nnc(s1)Br)O	0
ZINC75155309	c1cc(sc1)[C@](CNC(=O)CSc1ccc(cc1)F)(C1CC1)O	1
ZINC75155596	C[C@@](Cc1ccc(cc1)OC)(CNC(=O)Nc1ccccc1Cl)O	0
ZINC75156002	COc1cc(cc(c1OC)OC)/C=C/C(=O)NC[C@H](c1cccs1)O	0
ZINC75156005	c1cc(sc1)[C@@H](CNC(=O)/C=C/c1ccsc1)O	0
ZINC75156147	C[C@@](CNC(=O)/C=C/c1ccco1)(c1ccco1)O	0
ZINC75156889	Cc1c(c(on1)C)S(=O)(=O)N[C@@H]1CCC[C@@H](C1)O	0
ZINC75157228	C[C@](CNC(=O)Cc1ccc(cc1)F)(CSC)O	1
ZINC75157295	C[C@@](CNS(=O)(=O)c1c(cccc1F)F)(CSC)O	1
ZINC75157497	C[C@@](CCSC)(CNC(=O)/C=C/c1ccc2c(c1)OCO2)O	0
ZINC75157552	Cc1cc(ccc1F)S(=O)(=O)NC[C@](C)(CCSC)O	1
ZINC75158000	CC(C)(C)CC(=O)N1CCN(CC1)CCn1cc[nH+]c1	0
ZINC75166639	Cc1cccc(c1)CC(=O)N(CC(F)(F)F)C1CCOCC1	0
ZINC75170260	C[C@@](Cc1ccc(cc1)OC)(CNC(=O)[C@@H]1CCC=CC1)O	0
ZINC75170508	c1ccc(cc1)C[C@H](CNC(=O)[C@H]1CCC=CC1)O	0
ZINC75170543	c1cc(ccc1[C@@H](CNC(=O)c1cc(on1)C1CC1)O)C(F)(F)F	1
ZINC75180278	c1c(cc(c(c1O)C(=O)Nc1cc(n[nH]1)C1CCOCC1)F)F	1
ZINC75228696	C/C(=C/C(=O)NCC1(CCOCC1)O)/c1cccc(c1)C(F)(F)F	0
ZINC75251254	C/C(=N\[NH+]=C(\c1cncc(n1)OC)/N)/c1ccncc1	0
ZINC75259959	CC1=C([C@H](NC(=O)N1)c1cccc(c1O)OC)C(=O)OC(C)(C)C	0
ZINC75260961	CC(C)[C@@H]1N=NC(=CN1O)c1ccc(cc1)F	0
ZINC75278266	c1ccc(c(c1)[C@H]1[NH+]=NC(=CN1O)c1ccc(cc1)F)F	0
ZINC75279800	Cc1cc(ccc1NC(=O)/C=C(/NNC(=O)c1ccc(cc1)F)\C)Cl	0
ZINC75280149	CC1(Cc2c(n(c([nH+]2)c2ccccc2)C)c2c1c1ccccc1[nH]2)C	0
ZINC75284888	CCS(=O)(=O)c1ccc(c(c1)NC(=O)/C=C/c1ccc(cc1)F)O	0
ZINC75300674	c1cc(oc1)/C=C/C(=O)NCCc1nc2ccc(cc2[nH]1)F	0
ZINC75403280	CC1(CCOCC1)CN(C)S(=O)(=O)Cc1cc(cc(c1)F)F	0
ZINC75435633	CCNC(=O)[C@@H]1CCN(CC1)C(=O)/C=C/c1nc2ccccc2s1	0
ZINC75441144	CCN(C)C(=O)/C=C/c1cc(cc(c1)C(F)(F)F)C(F)(F)F	0
ZINC75474312	CC[NH+](CC)[C@H](C/N=C/c1cc(ccc1O)OC)c1ccsc1	0
ZINC75521253	CN(C)c1cccc(c1)C(=O)N[C@@H]1CCN(C1=O)c1ccc(cc1)F	0
ZINC75532460	C=CCNS(=O)(=O)c1cc(ccc1F)C(=O)N1CCC[C@@H](C1)O	0
ZINC75540193	CC(C)N1C[C@@H](CC1=O)C(=O)OC[C@H]1CCCCO1	0
ZINC75550634	CCn1ccc2c1ccc(c2)CCC(=O)NCc1cc(cc(c1)F)F	0
ZINC75576697	c1ccc(cc1)[C@H]([C@@H]1CCN(CC1)C(=O)/C=C/c1ccc(cc1)F)O	0
ZINC75582995	C[C@H]1C[N@H+]([C@@H](CO1)C)Cn1c(=S)oc(n1)CSC	0
ZINC75583201	CC(C)(C)N/C(=[NH+]\C)/NCc1ccccc1F	0
ZINC75583203	C=CC/[NH+]=C(/NCc1ccccn1)\NC[C@@H](c1ccc(c(c1)F)F)O	0
ZINC75596362	C[C@@H]([C@H](Cc1ccccc1)C(=O)[O-])O	0
ZINC75603593	CCc1nc2n(n1)C[C@H](CC2)NCC(=O)Nc1cc(nn1C)C	0
ZINC75604517	c1csc2c1CCO[C@@H]2CC(=O)N1CCN(CC1)CCO	0
ZINC75605391	Cc1c(c(n(n1)C)OC)[C@@H]1CCC[N@@H+]1C[C@@](C)(c1ccccc1)O	0
ZINC75608155	c1ccc(cc1)/C=C/C[N@H+]1CCN(CC1)C[C@H](c1ccccc1F)O	0
ZINC75610933	C=CCNC(=O)c1ccc(nc1)NC[C@H](Cc1ccccc1)O	0
ZINC75612879	c1ccc2c(c1)CC[C@@H]2N(CCO)C(=O)Nc1ccccc1F	1
ZINC75633534	COc1ccc(cc1)NC(=O)CSCC(=O)N(C1CCCC1)C1CC1	0
ZINC75635362	CC(C)[N@H+]1CCN(CC1)C[C@H](COc1ccc(cc1)F)O	1
ZINC75667243	C[N@H+](CCCOc1ccc(cc1)F)Cn1cc(cn1)[N+](=O)[O-]	0
ZINC75718363	C[C@H](C[N@@H+](CCNS(=O)(=O)c1cnn(c1)C)C(C)C)O	0
ZINC75734504	Cc1c(cc(n1C)C#N)C[NH2+][C@H](C)c1ccc(cc1)OC(F)F	0
ZINC75734930	COc1cc(ccc1OCC=C)CNC[C@H](c1ccc(cc1)F)O	0
ZINC75734940	CC(C)COc1cc(ccc1OC)CNC[C@H](c1ccc(cc1)F)O	1
ZINC75742371	C[C@](C[N@@H+](C)CCN1CCCC1=O)(c1ccccc1C(F)(F)F)O	1
ZINC75778937	CC[C@@H](c1ccccc1OC(F)F)NCc1ccccn1	0
ZINC75819987	CN(C)[C@@H](C[NH2+]Cc1ccc(c(c1)F)OC)C1CC1	0
ZINC75826604	COc1ccc(cc1F)CNC(=O)c1ccc(c(c1)O)[N+](=O)[O-]	1
ZINC75837310	Cc1ccc(c(c1)[C@H]1CN([C@@H](CO1)C)CC(=O)NCCOC)C	0
ZINC75840523	CC[C@H]1CN(c2ccccc2O1)CCCNS(=O)(=O)C	0
ZINC75847609	c1cc(c(cc1C(=O)N)F)O	1
ZINC75861445	CCOCCCNC(=O)[C@H]1CCN(CC1)C(=O)/C=C/c1ccco1	0
ZINC75867873	C[C@@H](C(=O)N1CCCN(CC1)CC(F)(F)F)Sc1ccccc1	0
ZINC75875125	CCOc1cccc(c1O)/C=N/c1cccc(c1)N1CCCS1(=O)=O	0
ZINC75920563	C=CCc1ccccc1OC(=O)C1CCN(CC1)CC(F)(F)F	0
ZINC75922264	CC(=O)Nc1cccc(c1)CNC(=O)/C(=C\c1ccco1)/C#N	0
ZINC75922606	Cc1c(cccc1Cl)S(=O)(=O)OCC(F)(F)F	0
ZINC75978906	CC(C)[NH+]1CCN(CC1)C(=O)Nc1ccc(c(c1)F)F	0
ZINC75996519	c1cc2c(cc1NC(=O)N1CCCN(CC1)CC(F)(F)F)CCC2	0
ZINC76018130	CN(C)c1c(ccc[nH+]1)CNC(=O)NCC[C@H](C(F)(F)F)O	1
ZINC76018908	C[C@H](C1CC1)N(C)C(=O)Cc1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC76045969	CCCc1nc(n[nH]1)[C@@H]1CN(CCO1)C(=O)c1cc(n(c1C)CC)C	0
ZINC76057086	CN(CCCOc1ccccc1)C(=O)Nc1nnc(s1)C(F)(F)F	0
ZINC76065462	c1ccc2c(c1)CCS[C@@H]2C(=O)Nc1cccc(c1)n1cnnn1	0
ZINC76066513	CCCn1cc(cn1)NC(=O)c1ccc(cc1)N1CCNC1=O	0
ZINC76070533	C[C@@H](CC(C)(C)CNC(=O)Nc1cnn(c1)CC(F)(F)F)O	1
ZINC76083493	c1ccc2c(c1)[C@H](CCO2)CC(=O)Nc1c(cccc1F)O	1
ZINC76091103	CCN([C@H](C)c1ccncc1)C(=O)c1cccc(c1OCC)F	0
ZINC76091209	c1ccc(c(c1)NC(=O)NC[C@H](c1ccco1)O)OC(F)(F)F	1
ZINC76091420	C[C@@H](C(=O)Nc1nccs1)[N@H+](C)Cc1nccn1C(F)F	0
ZINC76096132	c1cc(cc(c1)F)CNC(=O)Nc1cc2c(cc1Cl)OCCCO2	0
ZINC76106317	c1c(cc(c(c1F)F)F)/C=C(\C#N)/C(=O)NC[C@@H]1CCCO1	0
ZINC76106417	c1cc(cc(c1)OC(F)(F)F)/C=C(\C#N)/C(=O)NC1CCCC1	0
ZINC76108326	CC(C)[C@](C)(C#N)NC(=O)C[N@H+]1CCC[C@@H]1C[C@@H](c1ccccc1)O	0
ZINC76178216	c1cc(cc(c1)Br)CC(=O)Nc1cc(ccc1Cl)F	0
ZINC76194699	c1cc(oc1)/C=C/C(=O)Nc1cc(ccc1OC(F)F)C#N	0
ZINC76196998	CC/C=C(/C)\C(=O)N1CSC[C@H]1C(=O)N1CCN(CC1)C(C)C	0
ZINC76206037	CC[C@@](C)(C#N)NC(=O)c1ccc(c(c1)I)C	0
ZINC76311544	CCc1ccc(s1)S(=O)(=O)N[C@H](C)CCSC	0
ZINC76312113	C[C@@H](CCSC)NS(=O)(=O)c1ccc(c(c1)F)F	0
ZINC76343175	CC(=CC[NH+]1CCN(CC1)Cc1ccccc1OC)C	0
ZINC76343382	CC(=O)N(c1ccc(cc1)F)c1nc(cs1)C[N@@H+]1CCC[C@@H](C1)OC	0
ZINC76352385	COc1cc(cc(c1OS(=O)(=O)Cc1ccccc1F)CC=C)C=O	0
ZINC76360034	C[C@H]1COC[C@@H](N1C(=O)/C=C/c1cc(c(c(c1)Cl)OC(C)C)OC)C	0
ZINC76366981	Cc1ccc(c(c1S(=O)(=O)NC1CC1)C)NC(=O)C1CCOCC1	0
ZINC76394886	c1cc(cc(c1)Cl)[C@H]1C[C@@H]1NC(=O)Cc1csc(n1)c1ccoc1	0
ZINC76395289	Cc1ccccc1[C@@]1(C(=O)N(C(=O)N1)C[C@@H](c1cccc(c1)F)O)C	1
ZINC76397178	COc1ccc(c(c1)OC)C[NH2+]Cc1cc(c(c(c1)F)F)F	0
ZINC76398690	C[C@H](c1ccc(cc1)C#N)[N@@H+]1CCCN(CC1)CC(F)(F)F	0
ZINC76400492	CCO[C@H]1CCC[N@H+](C1)[C@@H](C)c1nc(no1)c1ccccc1	0
ZINC76418812	CC[C@@H]1C(=O)NCCN1CCCCOC	0
ZINC76418870	CCc1ccc(cc1)NC(=O)C[N@@H+]1CCNC(=O)[C@H]1CC	0
ZINC76428386	CC(C)Cn1c(nnc1SC[C@@H](c1cccc(c1)F)O)c1ccco1	1
ZINC76431881	c1cc(cc(c1)F)[C@H](CSc1nncs1)O	1
ZINC76448092	Cc1ccc(c(c1)NC(=O)C=C(C)C)SCC(F)(F)F	0
ZINC76478913	CC[N@@H+]1CC[C@H]([C@@H](C1)C)N(C)C(=O)/C=C/c1ccc(c(c1)F)OC	0
ZINC76484954	CN(CCCC=C)C(=O)c1cc(ccc1O)Cl	0
ZINC76485103	Cc1c(sc(n1)c1cnn(c1)C)C(=O)N(C)CCCC=C	0
ZINC76489268	Cc1c(cnn1c1cccc(c1)Cl)C(=O)N(C)CCCC=C	0
ZINC76489698	CCCCO[C@H](C)C(=O)N(C)[C@H]1CC[N@@H+](C[C@@H]1C)CC	0
ZINC76512536	c1ccc(c(c1)[C@@H](CN1CCN(CC1)C(=O)C(=O)N1CCCC1)O)F	1
ZINC76514343	CS(=O)(=O)c1ccc(cc1)[C@H](CN(Cc1cccs1)C1CC1)O	0
ZINC76521446	CCC(CC)C(=O)N1C[C@H](C[C@@H]1C)c1ccc(cc1)F	0
ZINC76556300	C/C=C/c1ccc(c(c1)OC)O[C@@H](C)c1[nH]c2cc(c(cc2n1)C)C	0
ZINC76578184	CCCN/C(=C(\C#N)/C(=O)Cc1ccc(cc1)OC(F)F)/[O-]	0
ZINC76615792	C[C@@H](COC)[NH+]1CCN(CC1)C(=O)c1cccc(c1)C(=O)N(C)C	0
ZINC76625664	c1ccc(cc1)[C@H](CCNC(=O)C(=O)Nc1ccc(c(c1)Cl)F)O	1
ZINC76650163	Cn1ccnc1[C@](CC(=O)N(C)CCCC=C)(C(F)(F)F)O	0
ZINC76650307	C[C@@H](C(=O)N(C)CCCC=C)NC(=O)OC(C)(C)C	0
ZINC76688980	c1cc2c(c(c1)O)CC[C@@H]2NC(=O)Cn1cccc(c1=O)C(F)(F)F	1
ZINC76725138	CCO[C@@H](C)c1nc(cs1)CN(C)Cc1cc(c(c(c1)C)OC)C	0
ZINC76734520	C[N@H+](CCCC=C)C[C@H](COc1ccc(cc1)F)O	0
ZINC76734630	C[C@@H](C(=O)NCc1ccc(c(c1)OC)OC)[N@@H+](C)CCCC=C	0
ZINC76735952	Cc1ccc(cc1NC(=O)[C@H](C)[N@H+](C)CCCC=C)F	0
ZINC76833521	CC(C)(c1cccc(c1)F)NS(=O)(=O)c1cccc(c1)F	0
ZINC76870378	Cc1cccc(c1C)[C@H](C)[NH2+]Cc1c(nc(s1)C)C	0
ZINC76901916	CC(C)(c1cccc(c1)F)NCc1cc(c(c(c1)OC)O)CC=C	0
ZINC76913288	c1cc(cc(c1)C(=O)N)COC(=O)[C@@H]1C[C@H]1c1cccc(c1F)F	0
ZINC76937721	COc1ccccc1NC(=O)N1CCCCC[C@@H]1c1ccco1	0
ZINC76937960	COc1ccccc1S(=O)(=O)Nc1ccc(cc1OCC1CC1)F	0
ZINC76941904	C=CCN(CC=C)C(=O)CNc1ccc(c(c1)C#N)F	0
ZINC76942063	CCOC(=O)C1=C(NC(=O)N[C@@H]1C)CNc1ccc(c(c1)C#N)F	0
ZINC76945342	CN(CCCC=C)C(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC76948495	Cn1cccc1C(=O)NNC(=O)Cc1ccccc1O	0
ZINC76949872	CN(CCCC=C)C(=O)NCc1ccc(cc1OC)OC	0
ZINC76959344	C[C@H](Cn1cncn1)NC(=O)[C@@H]1CC=CC1	0
ZINC76963696	c1c(csc1Br)C(=O)Nc1[n-]nnn1	0
ZINC76977867	C[C@@H]([C@@H](C)N1CCOCC1)NC(=O)NCCCSC	0
ZINC76983036	COc1cccc(c1)[C@@H](CNC(=O)N[C@@H]1CC[N@H+](C1)C1CCCC1)O	0
ZINC77001173	CN(C[C@@H]1CCCO1)C(=O)NC[C@@H]1CCN(C1)CC(F)(F)F	0
ZINC77005263	CCc1nc(no1)C[NH+]1CCN(CC1)C(=O)c1ccc(cc1O)Cl	0
ZINC77024566	c1ccc(c(c1)C(=O)[O-])NC(=O)/C(=C/c1ccc(c(c1)F)F)/Cl	0
ZINC77028419	C[C@H](c1ncc(cn1)F)O	1
ZINC77099530	c1cc(cc(c1)S(=O)(=O)NC[C@](c1cccs1)(C1CC1)O)C(F)(F)F	1
ZINC77101601	Cn1cccc1[C@H](CNC(=O)c1cccnc1SC)O	0
ZINC77107945	Cc1cc(ccc1S(=O)(=O)NCC[C@H](C1CC1)O)F	1
ZINC77109603	CC(C)(C)[C@H](CCNC(=O)/C=C/c1ccsc1)O	0
ZINC77110138	CC(C)(C)[C@H](CCNC(=O)C(=O)Nc1ccc(c(c1)F)F)O	1
ZINC77111023	COc1cccc(c1C(=O)NCC[C@@H](c1ccco1)O)OC	0
ZINC77111086	c1cc(oc1)[C@@H](CCNC(=O)c1ccc(cc1)C(F)(F)F)O	1
ZINC77111536	c1ccc(cc1)CS(=O)(=O)NCC[C@@H](c1ccco1)O	0
ZINC77112542	C[C@@H](C[C@H](C)O)CNC(=O)CC1=CCCCC1	0
ZINC77113406	CCNS(=O)(=O)c1ccc(c(c1)C(=O)NC[C@@H](C)C[C@H](C)O)F	1
ZINC77115448	c1cc(sc1)[C@H](CCNC(=O)C(=O)Nc1ccc(c(c1)F)F)O	1
ZINC77116121	c1cc(sc1)[C@H](CCNC(=O)Nc1ccc(cc1)C(F)(F)F)O	1
ZINC77117535	c1ccc2c(c1)cccc2[C@H](CCNC(=O)/C=C/c1ccsc1)O	0
ZINC77118068	Cc1ccccc1n1ccnc1SCC(=O)NC[C@H](C)C[C@@H](C)O	0
ZINC77119269	c1cc2c(cc1C(=O)N1CCN(CC1)CCn1ccnc1)nc[nH]2	0
ZINC77125595	C[C@H](c1ccc(c(c1)F)F)S(=O)(=O)CCCS(=O)(=O)NC	0
ZINC77140913	COc1ccc(cc1)NC(=O)C(=O)N[C@H]1C[C@H]1c1cccc(c1)Cl	0
ZINC77172842	Cc1ccsc1[C@@H](CNC(=O)C(=O)Nc1cccc(c1)SC)O	0
ZINC77174528	C[C@@](CNC(=O)COc1ccc(cc1)Cl)(c1ccc2c(c1)OCO2)O	0
ZINC77176946	C[N@@H+](CCCC=C)C[C@@H](COCc1ccccc1F)O	0
ZINC77176947	C[N@H+](CCCC=C)C[C@H](COCc1ccccc1F)O	0
ZINC77177229	C[C@@H]1C[C@H](C[N@H+]1C[C@@H](CN1C[C@H](O[C@H](C1)C)C)O)c1ccc(cc1)F	1
ZINC77179731	c1ccc(c(c1)NC(=O)C(=O)NC[C@@H](C1CCCCC1)O)[N+](=O)[O-]	0
ZINC77180322	Cc1cc(ccc1F)S(=O)(=O)NC[C@]1(CCc2c1cccc2)O	1
ZINC77184579	c1cc(c(c(c1)F)NC(=O)NC[C@H](c1cccs1)O)F	1
ZINC77193381	c1cc(c(cc1C(=O)NCC1(CCOCC1)O)F)F	1
ZINC77196795	C[NH+]1CCN(CC1)c1cc(ncn1)NC(=O)Nc1ccc(c(c1)Cl)F	0
ZINC77197677	c1ccc2c(c1)CC[N@H+](C2)CC#CCNS(=O)(=O)c1cccc(c1)Cl	0
ZINC77203786	C[C@@H](C(=O)N(C)C)NC(=O)CSc1nc(n[nH]1)c1ccccc1F	0
ZINC77238372	CSCC[C@@H]1C(=O)N(C(=O)N1)CCCOCC(F)(F)F	0
ZINC77248395	c1cc(ccc1[C@H]1CC[N@@H+](CC1)Cc1ccon1)O	0
ZINC77263827	CC(=O)NC[C@@H]1[C@H]([C@@H](CO1)NCc1c[nH]cn1)O	0
ZINC77264263	c1ccc(c(c1)C[NH2+][C@@H]1CO[C@@H]([C@H]1O)CNC(=O)c1cccs1)F	1
ZINC77270514	CN(CCCC=C)C(=O)Nc1ccc(nc1)OCC(F)(F)F	0
ZINC77276487	C[C@@H](CCSC)N(C)C(=O)Nc1ccc(cc1)C(=O)NCC(C)C	0
ZINC77286470	C[N@H+]1CC/C(=C/2\c3c(cccc3Cl)CCc3c2nccc3)/CC1	0
ZINC77286862	c1cc(cc(c1)C(F)(F)F)CN1CC[C@@](C1)(C[NH+]1CCCCC1)O	1
ZINC77286863	c1cc(cc(c1)C(F)(F)F)CN1CC[C@](C1)(C[NH+]1CCCCC1)O	1
ZINC77289642	CCCN(CC(=O)OCC)C(=O)Cn1c(=O)n2ccccc2n1	0
ZINC77291510	C[C@@H](C(=O)N)[C@](Cn1cncn1)(c1ccc(cc1F)F)O	1
ZINC77292350	CC[C@@]12CC[C@@H]3[C@H]4CCC(=CC4=CC[C@H]3[C@@H]1CC[C@]2(C#C)O)OC	0
ZINC77299237	c1cc2c(cc1SCCC(=O)N1CCOC[C@@H](C1)CO)OCCO2	0
ZINC77300521	C[C@]12CC[C@H]3[C@H]([C@@H]1CCC2=O)C[C@@](C1=CC(=O)C=C[C@]31C)(CO)O	0
ZINC77300955	c1ccc2c(c1)C=C(C=CO2)C(=O)N1CCC[C@@H](C1)c1ncc[nH]1	0
ZINC77375417	CC(C)C[C@@H](C1CCN(CC1)C(=O)c1c(ccc(c1F)OC)F)O	1
ZINC77377450	COc1ccccc1[C@@H]1CCCN1Cc1[nH]c2cccc(c2n1)F	0
ZINC77378778	c1c2c(sc1C(=O)N)CCN(C2)C[C@@]1(C[NH2+]CCOC1)O	0
ZINC77385272	CCCc1nnc(s1)NC(=O)CNC(=O)OCC(F)(F)F	0
ZINC77390326	CCC(=O)N1CCC[N@H+](CC1)CCCOc1ccc(c(c1)C)C	0
ZINC77394577	c1cc(sc1)C[N@@H+]1CCCN(CC1)C(=O)C[C@@H]1CS(=O)(=O)C=C1	0
ZINC77409118	C[C@@H](C(=O)Nc1nc(cs1)c1ccc(cc1)OC)[N@@H+](C)CCOC	0
ZINC77410491	C[N@@H+](CCOC)C[C@@H](COCc1cccc(c1)OC)O	0
ZINC77416960	CC(C)C[C@]1(CC(=O)N(C1=O)C[C@@H](c1cccc(c1)F)O)C	1
ZINC77420444	C[C@H](CO)[C@@H](C)[NH2+]Cc1cccc(c1Cl)Cl	0
ZINC77421608	Cn1cc(cn1)CCCN(C)C[C@]1(C[NH2+]CCOC1)O	0
ZINC77427644	CCN(CC)c1ccc(cc1)C[NH2+]C[C@@H](C)C[C@H](C)O	0
ZINC77440050	c1cc(ccc1/C=C/CN1CCC[C@@](C1)(C[NH+]1CCCC1)O)F	0
ZINC77440050	c1cc(ccc1/C=C/C[N@@H+]1CCC[C@@](C1)(CN1CCCC1)O)F	0
ZINC77440050	c1cc(ccc1/C=C/C[N@@H+]1CCC[C@@](C1)(C[NH+]1CCCC1)O)F	0
ZINC77440324	COCCn1ccc(n1)NC(=O)NC1(CC1)c1ccccc1F	0
ZINC77444662	c1c2c(cc(c1CN1CCO[C@H]3[C@@H]1CCCC3)O)CCC2	0
ZINC77450753	Cc1ccc(c(c1)CNC[C@H](c1ccccc1Cl)O)F	1
ZINC77453560	c1cc(ccc1C[C@H]1CCN(CC1)C(=O)C[C@@H](C[NH3+])O)F	1
ZINC77453991	CC[C@@H]1CCC[C@H](C1)[NH2+]Cc1ccc(c(c1)OC)OCC(=O)NCC	0
ZINC77454942	COc1cc(c(cc1O)[N+](=O)[O-])CNC[C@H](c1c(cccc1F)F)O	1
ZINC77454955	c1cc(c(c(c1)F)[C@@H](CNCc1ccc(c(c1)Cl)OC(F)F)O)F	1
ZINC77455154	c1ccc(cc1)c1ncc(s1)CNC[C@@H](c1c(cccc1F)F)O	1
ZINC77456165	CCC[N@H+]1CC[C@@H](CC1)CC(=O)NCc1c([nH+]cc2c1CCNC2)C	0
ZINC77461153	C[C@](C[NH2+]Cc1ccccc1OCc1ccccn1)(c1ccsc1)O	0
ZINC77462303	COc1ccccc1/C=C/C[NH2+][C@H](CCO)CSC	0
ZINC77466894	c1ccc(cc1)[C@H](CCCO)NCc1cc(ccc1F)Br	1
ZINC77479194	C/C=C/C[S@@](=O)CC(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC77481017	C/C=C/CS(=O)(=O)C[C@H](c1cccc(c1)F)O	0
ZINC77481728	C/C=C/CS(=O)(=O)CC(=O)Nc1ccccc1C(F)(F)F	0
ZINC77485508	c1cc(ccc1C1=CC[N@@H+](CC1)C[C@]1(CCC[NH2+]C1)O)F	0
ZINC77489784	COc1ccc(cc1)/C=C/CN1CCC[C@](C1)(C[NH+]1CCCC1)O	0
ZINC77504981	CCc1ccc2c(c1)c(cc(n2)C)C(=O)N[C@@H](CC)c1ncc([nH]1)C	0
ZINC77507270	CN(CCC[NH2+]Cc1ccc(c(c1)O)OC)c1ccccc1F	1
ZINC77515053	COc1ccccc1NC(=O)NC[C@@H](c1c(cccc1Cl)Cl)O	0
ZINC77518255	C[C@H](CO)NC(=O)Nc1ccc(cc1)CN(C1CC1)C(=O)C	0
ZINC77519371	C[C@@](CNC(=O)NC[C@@H](c1ccco1)[NH+]1CCCC1)(c1ccsc1)O	0
ZINC77524047	c1ccc(c(c1)CN1CCC[C@@](C1)(C[NH+]1CCCC1)O)OC(F)F	1
ZINC77527277	c1cc(c(c(c1)F)[C@@H](CNC(=O)NCCCC1CCCC1)O)F	1
ZINC77527895	CC[C@H]1CCC[C@H](C1)NC(=O)N[C@@H]1CC[N@H+](CC1)C1CC1	0
ZINC77531939	C[C@H](c1ccc(s1)Cl)NC(=O)NC[C@H](c1c(cccc1F)F)O	1
ZINC77534523	CCOc1ccc(c(c1)C)NC(=O)N(Cc1ccccc1F)C1CC1	0
ZINC77566981	CC(=C)C[N@H+]1CC[C@@H](CC1)NC(=O)NC[C@H](c1c(cccc1F)F)O	0
ZINC77567959	CC(C)(C)C(=O)NNC(=O)NC[C@@H](c1c(cccc1F)F)O	1
ZINC77569101	Cc1ccc2c(c1)n(c(=O)o2)CN([C@@H]1CCS(=O)(=O)C1)C1CC1	0
ZINC77578719	CC(C)(C)[C@@H](CC[NH+](C)C)NC(=O)NC[C@@H](c1c(cccc1F)F)O	1
ZINC77594102	CC(=C)C[N@H+]1CC[C@@H](CC1)NC(=O)NC(C)(C)c1cccc(c1)F	0
ZINC77608898	CCN(CCO)C(=O)N[C@H](C)C(=O)N1CCCC[C@@H]1C	0
ZINC77612557	c1ccc(c(c1)NC(=O)[C@@H]1CC=CC1)O	0
ZINC77625971	COc1ccc(cc1/C=C/C(=O)Nc1ccc2c(c1)CCC(=O)N2)Cl	0
ZINC77629216	CCn1c(c(cn1)C(=O)NC[C@@H](c1ccccc1Cl)O)C(F)(F)F	1
ZINC77630356	c1ccc(c(c1)[C@H](CNC(=O)CC1=CCCCC1)O)Cl	0
ZINC77630562	Cc1cc(c2ccc(cc2n1)F)C(=O)NC[C@@H](c1ccccc1Cl)O	1
ZINC77631587	c1ccc(c(c1)[C@H](CNC(=O)c1cc(ccc1Cl)[N+](=O)[O-])O)Cl	0
ZINC77632973	Cc1nc(cs1)CC(=O)NC[C@H](c1c(cccc1F)F)O	1
ZINC77633027	CCS[C@H](C(C)C)C(=O)NC[C@H](c1c(cccc1F)F)O	1
ZINC77633235	CCCc1cc(sc1C)C(=O)NC[C@H](c1c(cccc1F)F)O	1
ZINC77633701	c1cc(c(c(c1)F)[C@@H](CNC(=O)CCS(=O)(=O)C1CCCC1)O)F	1
ZINC77633993	CC(C)c1cc(n[nH]1)C(=O)NC[C@@H](c1c(cccc1F)F)O	1
ZINC77634180	c1cc(c(c(c1)F)[C@H](CNC(=O)CCCCCc1cccs1)O)F	1
ZINC77634519	c1ccc(c(c1)OCCCC(=O)NC[C@@H](c1c(cccc1F)F)O)F	1
ZINC77636314	C[C@](CNC(=O)/C=C(/c1ccccc1)\C(F)(F)F)(c1ccsc1)O	0
ZINC77640277	C[C@@H]1CN(c2c1cccc2)C(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC77648204	C[C@H]1CN(CCO1)c1ccc(cc1)NC(=O)C(=O)NC(C)C	0
ZINC77656091	Cc1ccc(cc1F)CNC(=O)C[NH2+][C@](C)(CO)C1CCCCC1	1
ZINC77656614	C[C@H]1CN(C[C@@H](O1)C)C(=O)C[NH2+][C@@](C)(CO)C1CCCCC1	0
ZINC77663615	CC[N@@H+](C[C@H](COc1ccc(cc1)F)O)C1CCCC1	1
ZINC77664830	COC(=O)Nc1cccc(c1)NC(=O)c1ccc(cc1O)Cl	0
ZINC77672194	CC[C@H]1CCC[C@H](C1)NC(=O)Nc1cccc(c1)NC(=O)C	0
ZINC77680846	COc1ccc(cc1F)NC(=O)N[C@@H](CCO)CSC	1
ZINC77704111	C[C@@H](CO)[C@H](C)NC(=O)Nc1cc(ccc1OC[C@@H]1CCCO1)F	1
ZINC77733712	c1ccc(cc1)CN(c1ccccc1)C(=O)[C@@H]1CC=CC1	0
ZINC77733856	CCc1ccc(cc1)[C@@H](C)NC(=O)[C@@H]1CC=CC1	0
ZINC77734004	c1cc(cc(c1)Cl)CCNC(=O)[C@@H]1CC=CC1	0
ZINC77734582	c1ccc2c(c1)nc(o2)c1ccc(cc1)NC(=O)[C@@H]1CC=CC1	0
ZINC77734977	CN(Cc1ccccc1OC(F)(F)F)C(=O)[C@@H]1CC=CC1	0
ZINC77742801	CCN([C@@H](c1ccccc1)c1ccc(cc1)F)C(=O)[C@@H]1CC=CC1	0
ZINC77742814	c1cc(c(cc1F)F)N1CC[C@H](C1)NC(=O)[C@@H]1CC=CC1	0
ZINC77743349	c1cc(cc(c1)F)NC(=O)[C@@H]1CSCN1C(=O)[C@@H]1CC=CC1	0
ZINC77751512	CC[C@H](CCO)NC(=O)NC1CCCCCC1	0
ZINC77753894	C[C@H](C[NH+]1CCCCC1)NC(=O)NCCNS(=O)(=O)C	0
ZINC77776234	CSC[C@H](CCO)NC(=O)NCc1cc(ccc1F)Br	1
ZINC77778935	CC[C@H](CCO)NC(=O)N[C@H](c1ccc(cc1)F)C1CCCC1	1
ZINC77785410	C[C@@H](COc1ccc(cc1)F)NC(=O)N[C@@H](CCO)CSC	1
ZINC77798175	CCN(Cc1cc(ccc1F)Br)C(=O)N[C@H](C)CSC	0
ZINC77806176	CC[C@@H](CCO)NC(=O)NCCc1ccc(c(c1)OC(F)F)OC	1
ZINC77808384	CC(C)CC[C@@](C)(CNC(=O)NCc1ccc2c(c1)OCCCO2)O	0
ZINC77823648	C[C@@H](CO)[C@@H](C)NC(=O)NCCOc1ccc(c(c1)F)F	1
ZINC77827027	C[C@H](CO)[C@H](C)NC(=O)N[C@@H]1CCN(C1=O)CC(F)(F)F	1
ZINC77833835	c1cc(cc(c1)O)CCNC(=O)C(=O)Nc1cccc(c1)C(F)(F)F	1
ZINC77836745	c1cc(c(c(c1)Cl)F)NC(=O)C(=O)NCC1(CCCCCC1)O	1
ZINC77837076	CCCC[C@@H](COC)NC(=O)NC[C@H](C)C[C@@H](C)O	0
ZINC77838784	Cc1ccc(cc1)[C@@H](C)CNC(=O)NC[C@H](c1c(cccc1F)F)O	1
ZINC77840888	c1cc(ccc1NC(=O)C(=O)NCCSCCCO)F	1
ZINC77844495	CC[C@@H](C)[C@@](C)(CNC(=O)C(=O)Nc1ccc(c(c1)C)Br)O	0
ZINC77844512	CC[C@H](C)[C@@](C)(CNC(=O)C(=O)Nc1ccc(c(c1)Cl)C#N)O	0
ZINC77852814	C[C@@H](CCC1CCCC1)NC(=O)N(CCO)CC=C	0
ZINC77857091	C=CCN(CCO)C(=O)N[C@@H](Cc1ccccc1)c1ccccc1F	0
ZINC77857253	CC(C)c1cccc(c1)NC(=O)C(=O)NC[C@H](c1ccccc1F)O	1
ZINC77868955	C[C@H]([C@@H]1CCCO1)NC(=O)C(=O)Nc1ccccc1OC(F)F	0
ZINC77874143	CC[C@H]1COCCN1C(=O)NCCc1cc(cc(c1)C)C	0
ZINC77879952	c1ccc(cc1)[C@@H](CCCO)NC(=O)N1CCCCCCC1	0
ZINC77885872	Cc1ccc(c(c1)F)NC(=O)C(=O)NCC(C)(C)C(=O)N	0
ZINC77889327	C[C@@H](c1ccccc1)[S@@](=O)c1ccc(cc1)O	0
ZINC77893742	Cc1ccc(c(c1)NC(=O)Cn1c2ccccc2[nH]c1=O)OC	0
ZINC77897592	c1cc(ccc1C#N)S(=O)(=O)N1CCn2c(nnc2C(F)(F)F)C1	0
ZINC77900572	C[C@H](C[C@@H](C)O)CNC(=O)C(=O)Nc1ccc(c(c1)F)N1CCCC1	1
ZINC77907328	CC[C@@H](c1ccc(cc1F)F)Sc1nnc(n1CC=C)C	0
ZINC77908381	C[C@H](C(=O)Nc1cc(ccc1F)Cl)Sc1cc(ccn1)C#N	0
ZINC77914787	CC(C)NC(=O)[C@@H](c1ccccc1)NC(=O)c1cc2cccnn2n1	0
ZINC77916144	CC(=CC(=O)N1CCN(CC1)C(=O)c1ccn2c1scc2)C	0
ZINC77922227	CC(C)C[C@@H](C(=O)N1CCCC1)NC(=O)c1cc2ccoc2cn1	0
ZINC77932165	c1ccc2c(c1)CCCN2C(=O)CCNC(=O)c1cc2c(s1)SCC2	0
ZINC77938674	Cc1ccc(cc1NC(=O)C(=O)NC[C@H]1CCCC[C@H]1O)F	1
ZINC77940810	CCCCCCNC(=O)[C@H](C#N)C(=O)[C@@H]1CC=CC1	0
ZINC77949196	c1cc(ccc1NC(=O)c1ccc2c(n1)NC(=O)CC2)F	0
ZINC77956281	C[C@@H](c1cccs1)C(=O)OC[C@@H]1CC[N@H+](CC1)CC(F)(F)F	0
ZINC77989851	C#CC[N@H+]1CC[C@@H](CC1)C(=O)N1CC[C@](C1)(C(F)(F)F)O	1
ZINC77991169	Cn1cc(cn1)c1nc(cs1)C(=O)N1CC[C@@](C1)(C(F)(F)F)O	1
ZINC77991280	CC/C=C(/C)\C(=O)N1CSC[C@@H]1C(=O)N1CC[C@](C1)(C(F)(F)F)O	0
ZINC77991288	COC(=O)Nc1cccc(c1)C(=O)N1CC[C@](C1)(C(F)(F)F)O	1
ZINC77991906	c1cc(ccc1c1c(cn[nH]1)C(=O)N1CC[C@@](C1)(C(F)(F)F)O)Cl	1
ZINC77998416	C[C@H](CCSC)NC(=O)NC[C@@H](c1cccc(c1)C(F)(F)F)O	1
ZINC78022960	COc1cc(cc(c1O)OC)/C=C/C(=O)c1cc(cnc1)F	0
ZINC78022975	CNC(=O)c1ccc(cc1)/C=C/C(=O)c1cc(cnc1)F	0
ZINC78023083	COc1cc(cc(c1O)[N+](=O)[O-])/C=C/C(=O)c1cc(cnc1)F	0
ZINC78023290	c1cc(cc(c1)O)/C=C(\C#N)/c1[n-]c2c(n1)cccn2	0
ZINC78025759	Cc1ccc(cc1)[C@@H](CC(=O)N1CC[C@](C1)(C(F)(F)F)O)NC(=O)C	1
ZINC78026231	COc1ccc(cc1OC)C(=O)N1CC[C@@](C1)(C(F)(F)F)O	1
ZINC78043893	COc1ccc(cc1O)CNC(=O)Nc1cnn(c1)CC(F)F	1
ZINC78050957	CCN(CC(=O)NC(C)(C)C)S(=O)(=O)Cc1ccon1	0
ZINC78056753	Cc1ccc(cc1)CNC(=O)COc1cc(ccc1F)C	0
ZINC78059038	C[C@@H](Cc1cccc(c1)C(F)(F)F)C(=O)N(C)[C@@H](C)c1ccco1	0
ZINC78094028	C[C@H](Cc1ccccc1F)C(=O)N[C@H]1CCCOc2c1cccc2	0
ZINC78100855	CN(c1ccccc1F)C(=O)[C@H]1C[C@H]1c1ccccc1OC(F)(F)F	0
ZINC78101157	Cc1c(non1)NC(=O)C[C@@H]1CCCN(C1)C(=O)NCC(C)C	0
ZINC78122186	c1ccc(cc1)CN1CCO[C@H](C1)C(=O)N[C@@H]1CCC=CC1	0
ZINC78137832	C[C@H]1C[C@@H](CN1C(=O)c1ccc(c(c1)COC)F)c1ccc(cc1)F	0
ZINC78151805	CCC(=O)N[C@H]1CCC[C@H]1Cc1ccccc1	0
ZINC78159545	CC(=O)Nc1ccc(c(c1)C(=O)N[C@H]1[C@H]2CCO[C@@H]2C1(C)C)F	0
ZINC78183503	CC(C)N(C1CCOCC1)C(=O)[C@H]1CCCN(C1)C(=O)OC	0
ZINC78188186	Cc1cc(c(s1)C(=O)N1C[C@@H](C[C@@H]1C)c1ccc(cc1)OC)OC	0
ZINC78245830	CN(C)c1nc(nc(n1)N)CN1CCC[C@H]1c1ccc(cc1)OC	0
ZINC78254315	c1cc(ccc1C1=CC[N@@H+](CC1)Cc1nc(no1)c1ccsc1)O	0
ZINC78295868	Cc1ccc(nc1)[S@@](=O)Cc1ccc(cc1)C#N	0
ZINC78295913	CSCCOC(=O)/C=C/c1ccc(cc1)F	0
ZINC78298119	CCN(CC(=C)C)C(=O)C[S@](=O)Cc1ccc(c(c1)F)OC	0
ZINC78300160	C/C=C/COC(=O)[C@H]1C[C@@H]1c1ccccc1F	0
ZINC78301760	Cc1ccc(c(c1)O)C(=O)N1CCC(=CC1)c1c[nH]c2c1cccc2	0
ZINC78309312	CCCCc1nc(on1)[C@H](C)S(=O)(=O)CC(=O)N(CC)CC	0
ZINC78331335	C[NH+](C)[C@@H](CNC(=O)NCC=C)c1cccc(c1)F	0
ZINC78333475	CC[C@@H]1CCCCN1C(=O)[C@@H](C)Nc1cccc(c1)C(=O)C	0
ZINC78352883	CN(Cc1ccc(c(c1)F)OC)C(=O)c1cccc(c1O)OC	1
ZINC78353071	CNC(=O)CN1CCN(CC1)C(=O)/C=C/c1ccc(cc1)C(F)(F)F	0
ZINC78358798	CCCNC(=O)/C(=C\c1c(nn(c1Cl)C)C)/C#N	0
ZINC78372550	CN(C)[C@H](CNCc1c(cccc1F)F)c1cccc(c1)F	0
ZINC78380764	Cc1cccc(c1OCCOc1ccccc1OCCO)C	0
ZINC78388938	CCc1c(cnn1c1ccc(cc1)F)C(=O)OC[C@H]1CCC(=O)N1	0
ZINC78391820	CCSc1nnc(n1CC=C)COc1ccccc1F	0
ZINC78392294	c1cc(cc(c1)F)c1nc(co1)COc1ccc(cc1)CO	1
ZINC78394230	c1cc(ccc1c1c(n2ccsc2n1)NC(=O)[C@H]1C[C@H]2C[C@@H]1C=C2)F	0
ZINC78394284	c1ccc(c(c1)NS(=O)(=O)c1ccc2c(c1)CCC(=O)N2)O	0
ZINC78430656	Cc1cccc(c1O)C(=O)N(C)Cc1ccc(cc1)N(C)C	0
ZINC78436830	c1cc(ccc1[C@@H](CNC(=O)[C@H]1CC(=O)N(C1)CC(F)(F)F)O)Cl	1
ZINC78448477	CC[C@@H](C(=O)c1ccc(cc1)OC)Sc1nnc(n1CC=C)C1CC1	0
ZINC78449278	c1cc(ccc1/C=C/C(=O)Nc1ccc(cn1)C#N)F	0
ZINC78453865	c1cc(cc(c1)F)/C=C/C(=O)Nc1cc(ccc1C(=O)N)Cl	0
ZINC78458824	Cc1ccccc1OC[C@H](C[N@@H+](CC1CC1)C1CCCCC1)O	0
ZINC78460147	c1ccc(c(c1)COC[C@@H](C[N@H+](CC1CC1)C1CCCCC1)O)F	1
ZINC78478142	CCOCCC(=O)Nc1cc(c[nH]c1=O)Br	0
ZINC78481789	c1cc(sc1)c1nc(cs1)/C=C(/C#N)\C(=O)Nc1ccc(cc1)F	0
ZINC78485202	C=CCn1c(nnc1SC[C@@H](CO)O)COc1ccccc1F	0
ZINC78490941	c1cc(c(cc1C(F)(F)F)NC(=O)C[C@@H]1CCC=C1)O	0
ZINC78495129	Cc1ccc(o1)/C=C/C(=O)O[C@H](c1cccc(c1)F)c1ccccn1	0
ZINC78502878	CC1(CC(=CC([NH2+]1)(C)C)CCO)C	0
ZINC78505564	Cc1ccncc1NC(=O)/C=C/c1ccc(c(c1)OC)OC(F)F	0
ZINC78506936	c1cc(ccc1/C=C/C(=O)Nc1cc(c(cc1F)F)F)C(F)(F)F	0
ZINC78506968	CCOc1cc(ccc1OC)/C=C/C(=O)Nc1cc(c(cc1F)F)F	0
ZINC78523307	Cc1ccc(cc1)C(=O)N(C)[C@H](C)[C@H](c1ccccc1)O	0
ZINC78524113	C[C@@H]([C@H](c1ccccc1)O)N(C)C(=O)CCCC(=O)[O-]	0
ZINC78524227	CC[C@@H](CO)[NH+]1CCN(CC1)c1c2cc(ccc2ncn1)F	1
ZINC78525297	c1cc(c(c(c1)Cl)C[C@H](CNc1c2c([nH]cn2)ncn1)CO)F	1
ZINC78542683	C[NH+](C)[C@@H](CNc1ccc(cc1S(=O)(=O)C(F)(F)F)F)C1CC1	0
ZINC78552707	CS(=O)(=O)NCCSc1nnc(n1CC=C)C1CC1	0
ZINC78553822	C[C@H]1C[C@H](CC(C1)(C)C)CC(=O)NCCS(=O)(=O)N1CCSCC1	0
ZINC78560331	c1cc(c(c(c1)Cl)C(=O)NCC(=O)Nc1c(cccn1)O)F	1
ZINC78560865	CC(=O)Nc1cccc(c1)C(=O)/C=C/c1cccc(c1F)F	0
ZINC78565052	CC[C@@H](C)C(=O)NC[C@H](c1cccc(c1)C(F)(F)F)O	1
ZINC78579725	C/C=C/C=C/C=C\CC/C=C\C(=O)NCC(C)(C)O	0
ZINC78587602	CN(C)c1ccc(cn1)NC(=O)N(Cc1ccccc1F)C1CC1	0
ZINC78597742	C[C@H](CNC(=O)/C=C/c1ccc(c(c1)OC)OC)C#N	0
ZINC78601191	CC(C)C[C@H](CO)NC(=O)Nc1ccccc1SC(F)F	1
ZINC78602434	C[C@@H](c1ccccc1Br)NC(=O)N[C@@H]1CC[N@H+](CC1)CC(=C)C	0
ZINC78607080	CCN(CC(=C)C)C(=O)[C@@H](C)N(C)CCOc1ccccc1	0
ZINC78617293	CCc1nc(cs1)[C@H](C)NC(=O)Cc1c(cccc1Cl)Cl	0
ZINC78620051	C[C@@H]([C@H](c1ccc(cc1)F)O)Nc1cc(nc(n1)N)Cl	1
ZINC78624250	Cc1c(sc(n1)C)[C@H](C)NC(=O)/C=C/c1cc(ccc1Cl)C(F)(F)F	0
ZINC78628203	c1cc(cc(c1)F)NCc1ccc(nc1)Cl	0
ZINC78639547	c1cc(cc(c1)OC(F)F)COc1ccc(cc1)CC(=O)NCCO	1
ZINC78646269	CN(CCC#N)CC(=O)NCC(=O)Nc1ccc(c(c1)F)F	0
ZINC78647819	COc1ccc(c(c1)OC)CN(CCO)C(=O)c1cccc(c1)F	1
ZINC78649870	CC(=O)N1CCC(CC1)NC(=O)CNc1ccc(c(c1F)F)F	0
ZINC78650582	c1csc2n1c(c(n2)N1CCC(CC1)CS(=O)(=O)N)[N+](=O)[O-]	0
ZINC78661718	Cc1cccc(c1NCC(=O)N1CCN(CC1)c1ccccn1)C	0
ZINC78663310	C=CCNC(=O)NC[C@H](c1cccc(c1)C(F)(F)F)O	0
ZINC78677550	CCn1c(c(cn1)C(=O)Nc1ccc2c(c1)cc[nH]2)C(F)(F)F	0
ZINC78684435	CCOC(=O)N[C@H](C(C)C)C(=O)NC[C@@H](c1ccc(cc1)F)O	1
ZINC78685697	c1ccc2c(c1)OC[C@H](O2)C(=O)NC[C@H](c1ccc(cc1)F)O	1
ZINC78685724	c1cc(ccc1[C@H](CNC(=O)c1cc(ccc1O)Cl)O)F	1
ZINC78697115	C[C@@H]1C[C@H](CN(C1)S(=O)(=O)N(CCC#N)CCOC)C	0
ZINC78699335	CC/C=C(/C)\C(=O)NCc1ccc(c(c1)OC)OCC(F)(F)F	0
ZINC78699997	CCOC[C@@H](C[N@@H+]1CCC[C@@H](C1)N1CCCCCC1)O	0
ZINC78700268	CC(=O)Nc1ccc(cc1Cl)S(=O)(=O)NC1CCCCCC1	0
ZINC78702267	c1ccc(cc1)OCC(=O)NCC(=O)NC[C@@H](c1ccco1)O	0
ZINC78706257	CCC1(C(=O)N(C(=O)N1)Cc1cccc(c1F)F)CC	0
ZINC78709699	C=CCNC(=O)c1ccccc1NCc1cccc(c1)F	0
ZINC78724657	CC[C@@H]([C@H]1CCCC[N@@H+]1CC(=O)NCC=C)O	0
ZINC78727156	CN(CCCOc1ccc(cc1)F)C(=O)c1cccc(c1O)OC	1
ZINC78728663	CC(C)N(C)C(=O)/C=C/c1cccc(c1)F	0
ZINC78729152	Cc1cccc(c1)C(=O)N[C@H](C(C)C)C(=O)N(C)C(C)C	0
ZINC78730670	CC(C)N(C)C(=O)CCNS(=O)(=O)c1ccc(cc1)C(=O)C	0
ZINC78730753	C=CC(=O)NC[C@@H](CO)O	0
ZINC78755084	Cc1cc(c(n1Cc1cccs1)C)C(=O)NCC(C)(C)[NH+](C)C	0
ZINC78757505	CN1CC[C@H](C1=O)Sc1nnc(n1CC=C)COc1ccccc1F	0
ZINC78767333	C=CCN(CCO)C(=O)Nc1ccc(c2c1cccn2)OC(F)F	0
ZINC78770306	Cc1cc(nc(n1)SCc1ccc(cc1)S(=O)(=O)C(F)F)N	0
ZINC78779570	COc1ccc(cc1F)CNC(=O)/C=C/c1cnc2ccccc2n1	0
ZINC78780419	Cc1ccc(c(c1)C[NH2+]CC[C@@H](C)O)C	0
ZINC78788400	CCCNC(=O)Nc1ccc(c(c1)NC(=O)OC(C)(C)C)F	0
ZINC78788746	c1cc(ccc1[C@@H]1C[C@@H]1C(=O)N1CCN(CC1)[C@@H]1CCC[C@@H]1O)F	1
ZINC78789441	CC(=C[C@H]1[C@@H](C1(C)C)C(=O)N1CCOc2c1ccc(c2)F)C	0
ZINC78789512	c1cc(ccc1C1(CC1)C(=O)N1CCN(CC1)[C@H]1CCC[C@@H]1O)F	1
ZINC78801528	c1ccc(c(c1)c1nc(cs1)C[N@@H+](CCCCO)C1CC1)F	1
ZINC78802159	CC1(CN(CCO1)C(=O)CCS(=O)(=O)C)C	0
ZINC78814468	CC(C)c1ccc(cc1S(=O)(=O)[N-]c1cnn(c1)CC(F)F)C(=O)[O-]	0
ZINC78823042	COc1ccc2c(c1)OCC(=C2)C(=O)N[C@@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC78848677	c1cc(c(cc1C(F)(F)F)NC(=O)NCC1(CCCCCC1)O)F	1
ZINC78867884	c1ccc(c(c1)c1ccc(s1)/C=C/C(=O)N1CCN(CC1)CCO)F	0
ZINC78869923	Cc1ccccc1OC[C@H](Cn1c(=O)cc2c(n1)CCC2)O	0
ZINC78886022	CCOC(=O)C1CCN(CC1)Cn1c(=S)n(c(n1)C1CC1)CC=C	0
ZINC78888083	CCC(=O)c1ccc(cc1)OCC(=O)NC[C@@H](c1ccc(cc1)Cl)O	0
ZINC78895617	CCSCCC(=O)NC[C@@H](c1ccc(cc1)Cl)O	0
ZINC78896032	C[C@@H]1C[N@@H+](C[C@@H]1N1CCN(CC1)C(=O)C)C[C@@H](c1ccc(cc1)F)O	1
ZINC78898341	C[C@@H]1CN(CC[C@@H]1[NH2+]Cc1cccc(c1)F)C(=O)C1CC1	0
ZINC78901001	c1c(n[nH]c1C(F)(F)F)[C@H]1CCC[N@H+](C1)CCCN1CCCC1=O	0
ZINC78920385	Cc1cccnc1NC(=O)c1ccc(o1)c1ccccc1F	0
ZINC78920856	Cc1c(c(n(n1)Cc1ccccc1Cl)Cl)C(=O)N(C)C	0
ZINC78931121	C[C@H]([C@H](CO)SC)Nc1c2cc(c(cc2ncn1)F)F	1
ZINC78938732	CC(C)[C@@H](CO)NC(=O)NCc1ccccc1N1CCN(CC1)C	0
ZINC78939066	CCN(CC(=C)C)C(=O)c1ccc(o1)c1ccccc1F	0
ZINC78951940	Cc1cc(c(o1)C)[C@](C)(CNC(=O)NCc1nc(c(o1)C)C)O	0
ZINC78963985	C[C@@](CNC(=O)/C=C/c1cccc(c1)F)(CN1CCOCC1)O	0
ZINC78964090	Cc1ccc(o1)[C@](C)(CNC(=O)/C=C/c1cccc(c1)F)O	0
ZINC78965520	Cc1cc(n(n1)CCOC(=O)/C=C/c1cccc(c1)F)C	0
ZINC78966611	CCN(c1nc(cs1)C)C(=O)c1cc([nH]n1)c1c(nn(c1C)C)C	0
ZINC78968904	C[C@@H]1C[C@@](CC(C1)(C)C)(CO)NCC(=O)NCC(F)(F)F	1
ZINC78970214	C[C@H](c1cccc(c1)OC(F)F)[NH2+]Cc1ccc(c(c1)O)OC	1
ZINC78972536	CC[C@@H](c1ccc(cc1)Cl)Nc1ccc2c(c1)NC(=O)[C@@H](O2)C	0
ZINC78972722	Cn1c(nnn1)c1cccc(c1)NCc1ccc(cc1)C(F)(F)F	0
ZINC78988237	c1cc(ccc1C1=CC[N@@H+](CC1)[C@@H]1CCN(C1=O)C1CCOCC1)O	0
ZINC78993407	c1c(cc(cc1N1CCCC1)F)NC(=O)N[C@H]1C[C@H](C=C1)CO	0
ZINC78993785	Cc1n[nH]c(n1)CN1CCN(CC1)C(=O)c1c(cc(cc1F)F)O	1
ZINC78998291	C[C@H]([C@H](c1c(cccc1Cl)F)O)NC(=O)CCC=C	0
ZINC79009817	c1ccc(c(c1)N1CCN(CC1)C(=O)CSc1ccccn1)F	0
ZINC79016398	C[C@H](CO)[N@H+]1CCN(CC1)[C@H](C)C(=O)Nc1ccc(cc1Br)Br	0
ZINC79019659	C=CC(=O)Nc1cc(cc(c1)O)C(F)(F)F	0
ZINC79026604	COC(=O)[C@@H]1CC[C@@H](CN1)c1cccc(c1)O	0
ZINC79030201	c1cc(oc1)c1cc2nc(ccn2n1)C(=O)c1cc(ccc1O)F	1
ZINC79036429	CCN([C@@H](C)CS(=O)(=O)C)C(=O)N[C@H]1CCc2c1cc(cc2)F	0
ZINC79045353	c1cc(sc1)[C@H](C[C@@H]1CCCN1C(=O)/C=C/c1cc(ccc1F)Br)O	0
ZINC79050503	CCOC(=O)CCN(C)C(=O)/C=C/c1cscn1	0
ZINC79058748	c1cc(cnc1)CN(c1ccc(cc1)F)C(=O)c1cnccn1	0
ZINC79059417	C/C=C/C=C/C(=O)N(Cc1cccnc1)c1ccc(cc1)F	0
ZINC79064292	CN1CCN(CC1)c1ncc(cn1)C[NH2+][C@@H]1CCc2c1ccc(c2)F	0
ZINC79066479	Cc1c([nH]n(c1=O)C)c1ccc(cc1)OCC(F)(F)F	0
ZINC79067318	CCOc1ccc(cc1)c1c(c(=O)[nH]cn1)C	0
ZINC79069541	C[C@@H](CNC(=O)[C@@H](C)CS(=O)(=O)c1ccc(cc1)Br)[NH+]1CCOCC1	0
ZINC79087675	C=CCn1c(nnc1SCc1nccn1C(F)F)N	0
ZINC79090357	CCN(CCO)C(=O)N[C@@H]1CCC[C@H](C1)C(F)(F)F	1
ZINC79090402	CCCOc1ccc(cc1NC(=O)N[C@@H]1CC[C@H](CC1)O)C(F)(F)F	1
ZINC79090583	CCN(CC(=C)C)C(=O)N[C@H]1CCC[C@H](C1)C(F)(F)F	0
ZINC79092769	c1ccc2c(c1)[C@@H](CO2)C(=O)NCc1cc(ccc1OC(F)F)Br	0
ZINC79097811	CC[C@@H]1CCCC[C@@H]1N(C)C(=O)CN(C)C(=O)c1ccsc1	0
ZINC79100214	c1cc2c(cc1F)CC[C@H]2[NH2+]Cc1cnn(c1)[C@@H]1CCS(=O)(=O)C1	0
ZINC79119189	c1cc(sc1)c1csc(n1)NC(=O)c1cccn2c1=NS(=O)(=O)CC2	0
ZINC79125676	C[C@@H]1CN(c2c1cccc2)C(=O)NC[C@@H](C(C)C)N1CC[N@H+](CC1)C	0
ZINC79137782	c1cc(c(cc1NC(=O)[C@H]1C[C@H]2C[C@@H]1C=C2)F)N1CCCC1	0
ZINC79145981	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)N1CCC[C@H](C1)CO	1
ZINC79154892	COc1ccc(cc1C(=O)Nc1ccc(cc1)C(=O)NCC=C)F	0
ZINC79158327	C[NH+](C)CC[N@@H+]1CC[C@H](CC1)NC(=O)N[C@H]1c2ccccc2C[C@H]1O	0
ZINC79183574	COc1ccc(cc1)CN(CC=C)C(=O)c1cc(ccc1O)OC	0
ZINC79196172	CCOc1c(cccn1)CNC(=O)NNc1cccc(c1)[N+](=O)[O-]	0
ZINC79215433	CN(CCOC)C(=O)/C=C/c1ccc(c(c1)OC)OC	0
ZINC79254012	CC[NH+](CC)[C@H](C)CNC(=O)NCCCC[N@@H+]1CCC[C@@H](C1)C	0
ZINC79257076	CCN(c1cccc(c1)C(=O)OCC)C(=O)COc1ccccc1F	0
ZINC79264577	C/C(=C\1/C(=NC(=S)N[C@@H]1c1ccccc1F)C(=O)OC)/[O-]	0
ZINC79264731	Cc1ccc(cc1)[C@H]1/C(=C(/[O-])\c2ccco2)/C(=NC(=S)N1)C(=O)OC	0
ZINC79300287	COc1ccc(cc1)[C@@H](CO)Nc1c(cc(cn1)Cl)F	1
ZINC79305876	C[C@@H](CNS(=O)(=O)c1ccc(cc1Cl)Br)Oc1ccccc1	0
ZINC79326683	C[C@@H](c1ccc(cc1)S(=O)(=O)N(C)C)N[C@@H](C)C(=O)NCC=C	0
ZINC79350219	C[C@@](CNC(=O)C1(CC1)c1ccccc1)(c1ccc(cc1F)F)O	1
ZINC79361630	COCCN(Cc1ccccn1)C(=O)C[C@H]1CCc2c1cccc2	0
ZINC79392126	C[C@@H]1CCCN(C1)C(=O)NCCCC[NH+]1CCOCC1	0
ZINC79394068	C=CC[N@@H+](Cc1ccccc1F)C[C@@H](COCc1ccco1)O	0
ZINC79394781	CCCN(CCO)C(=O)NCCCC[N@@H+]1C[C@@H](C[C@@H](C1)C)C	0
ZINC79412054	CC(C)N(CC1CCN(CC1)C(=O)CCl)C(=O)OCc1ccccc1	0
ZINC79416759	CCN(C[C@H]1CCCC[N@@H+]1CC[NH3+])C(=O)C	0
ZINC79421183	C[C@H](c1ccc(cc1)F)[N@H+](C)CCO	1
ZINC79425583	CC(C)COC[C@H](CNC(=O)Nc1cccc(c1)OCC(F)(F)F)O	1
ZINC79428004	CC[C@@H]1CC[C@@H](CC1)NC(=O)NCC=C	0
ZINC79432950	CCCNC(=O)C[N@H+]1CC[C@@H](CC1)NC(=O)N1CCC[C@@H](C1)CO	0
ZINC79439472	CCOc1cc(nc(n1)SC)N1CC[C@@H](C1)O	0
ZINC79479172	c1cc(cc2c1cc[nH]2)NC(=O)c1cc(ccc1F)n1cnnn1	0
ZINC79487051	C=CC[N@H+](Cc1ccccc1F)C[C@@H](COCc1cccs1)O	0
ZINC79509883	CC(C)CCN(C)C(=O)Nc1ccc(cc1)c1nccs1	0
ZINC79544522	CC(=O)Nc1ccc(c(c1)NC(=O)NC[C@@H](c1ccccc1F)O)Cl	1
ZINC79552464	c1cc(ccc1CCN1CCOCC1)NC(=O)N1CCC[C@H](C1)CO	0
ZINC79566425	CCC(=O)N1CCCN(CC1)C(=O)NCCC(C)C	0
ZINC79575053	CCCN(CCO)C(=O)NCCOc1ccc(cc1)C(F)(F)F	1
ZINC79716771	c1ccc2c(c1)c(c[nH]2)[C@]1([C@H]([C@H](O[C@H]([C@]1([O-])Cl)Br)O)O)O	0
ZINC79808168	Cc1nnc(n1CC=C)SC[C@@H](c1cccc(c1)F)O	0
ZINC79814488	c1ccc(c(c1)CN(C[C@H](c1ccc(c(c1)F)F)O)C1CC1)F	1
ZINC79815077	C=CCn1c(nnc1SC[C@H](c1cccc(c1)F)O)c1ccco1	0
ZINC79840075	COc1cccc(c1O)C(=O)N(CC=C)Cc1ccccc1F	0
ZINC79852039	C=CCn1c(nn(c1=S)C[N@H+](CC=C)Cc1ccccc1F)C1CC1	0
ZINC79852483	COc1ccc(cc1)OCC/C(=C(\C#N)/C(=O)NC1CCCC1)/[O-]	0
ZINC79852789	CC(C)COCC/C(=C(/C#N)\C(=O)NC1CCCC1)/[O-]	0
ZINC79865680	C[N@H+](Cc1nccn1C(F)F)C[C@@H](COCc1ccc(cc1)Cl)O	1
ZINC79908560	c1cc(cnc1)S(=O)(=O)[N-]Cc1ccnc(c1)OC1CCCC1	0
ZINC79910520	C=CCN(Cc1ccccc1F)S(=O)(=O)c1cccc2c1ccnc2	0
ZINC79913423	C[C@H](c1cc(ccc1F)F)Nc1cccc2c1OCCO2	0
ZINC79915833	C[C@@H](C[NH2+]Cc1c[nH]nc1C(C)(C)C)N1CCc2ccccc2C1	0
ZINC79924927	c1ccc(cc1)c1c(cn[nH]1)CNC[C@H](c1ccccc1F)O	1
ZINC79925129	C=CCOc1ccc(cc1)CNC[C@@H](c1ccccc1F)O	0
ZINC79925131	C=CCOc1ccc(cc1)CNC[C@H](c1ccccc1F)O	0
ZINC79925160	COc1cc(ccc1OCC=C)C[NH2+]C[C@@H](c1ccccc1F)O	0
ZINC79925163	COc1cc(ccc1OCC=C)C[NH2+]C[C@H](c1ccccc1F)O	0
ZINC79927513	C[C@@H](c1ccc(cc1)F)[N@H+](C)CC(=O)NCc1ccccc1COC	0
ZINC79978121	c1ccc(cc1)OCCOCC(=O)NC[C@H](c1ccc(cc1)F)O	1
ZINC79978354	c1cc(ccc1[C@@H](CNC(=O)c1c(cnc(n1)N1CCCC1)Cl)O)F	1
ZINC80029629	CN1CC[C@H](C1=O)NC(=O)c1c(cc(cc1Cl)Cl)O	0
ZINC80085781	CC(C)(C)C(=O)NNC(=O)[C@@H]1C[C@H]1c1ccccc1F	0
ZINC80133900	C[C@@H](CCC(C)C)NC(=O)C(=O)Nc1cc(ccc1Cl)NC(=O)C	0
ZINC80134508	C[C@H](C(=O)OCC=C)Sc1ccc(cc1)OC	0
ZINC80332584	Cn1cc(cn1)/C=C/1\C(=N\c2ccc(cc2)OC(F)(F)F)\N=C(S1)[O-]	0
ZINC80343651	c1cc(ccc1/C=C\1/C(=O)N(C(=S)S1)CCO)C(F)(F)F	0
ZINC80387458	Cc1ccc(c(c1)O)C(=O)NNC(=O)c1ccc(cc1)OC(F)F	1
ZINC80387921	Cc1ccc(c(c1)O)C(=O)NNC(=O)[C@@H]1C[C@H]1c1ccc(cc1)F	1
ZINC80408403	C[C@H](C(=O)Nc1ccc2c(c1)nc([nH]2)C1CCCCC1)NC(=O)C	0
ZINC80716503	Cc1ccc(cc1)/C=C/S(=O)(=O)[N-]c1cccc(c1C)F	0
ZINC80875758	C[C@](CNC(=O)/C=C/c1cccnc1)(c1ccc(cc1F)F)O	0
ZINC80892226	C[C@](CNC(=O)/C=C/c1ccsc1)(c1ccsc1)O	0
ZINC81423959	Cc1ncc(s1)/C=C/C(=O)NC[C@](C)(c1ccc(cc1F)F)O	0
ZINC81500249	CC[C@@H](Cc1ccc(cc1)C)NC(=O)N[C@H]1C[C@H](C=C1)CO	0
ZINC81631738	c1cc(ccc1c1nccn1C(F)F)NC(=O)N[C@H]1C[C@H](C=C1)CO	0
ZINC81685339	c1cc(ccc1/C=C/CC(=O)NC1(CCC2(CC1)OCCO2)C#N)F	0
ZINC81915185	C/C=C/CC1CCCC1	0
ZINC81949437	CS(=O)(=O)[N-]c1c(cccc1Cl)O	0
ZINC82048368	[C@H]1(NC(=C(C(=N1)O)[N+](=O)[O-])[O-])C(F)(F)F	0
ZINC82048919	c1cc2c(cc1O)CCC(=C2)C(=O)[O-]	0
ZINC82066332	c1cc(ccc1/C=C(\c1ncc(o1)c1ccc(cc1)F)/Cl)O	0
ZINC82067998	c1cc(ccc1/C=C(/C#N)\c1ccc(cn1)C(F)(F)F)[N+](=O)[O-]	0
ZINC82072246	CC(C)OC(=O)/C(=C\c1cc(c(c(c1)Cl)O)OC)/C#N	0
ZINC82087358	CCc1c[nH]nc1[C@@H]1CCC[N@@H+](C1)Cc1cc(cs1)C#CCO	0
ZINC82120036	Cc1cc([nH+]c2c1cc1c(c2)CCC1)NC[C@@H]1C[C@@H](CN1)F	0
ZINC82121297	c1ccc(c(c1)C[N@@H+]1CCCN(CC1)C(=O)c1c(ccs1)N)F	0
ZINC82125919	Cc1ccc(c(c1F)C(=O)N1CCN(C(=O)C1)c1ccccc1)F	0
ZINC82126074	Cc1cc(c2ccc(cc2n1)F)C(=O)N1CC=C[C@@H]1CO	0
ZINC82163280	c1cc(cc(c1)F)[C@@H]1C[C@@H](C[NH2+]C1)C(=O)N	0
ZINC82170916	c1cnn(c1)CC[C@@H]1CCCCN1C(=O)CCC(F)(F)F	0
ZINC82315727	Cc1c(nc(s1)C)C(=O)N1CCN(CC1)c1ccccn1	0
ZINC82503765	Cc1ccc(cc1F)[C@H](c1nc(on1)C)N	0
ZINC82680445	CC[NH2+]C[C@H](C(F)(F)F)O	1
ZINC82707466	Cc1c(sc(n1)CNN)C	0
ZINC82945844	C[C@@H](c1cccs1)[N@@H+]1CC[C@@H](C1)CO	0
ZINC83235834	CC1(CC2=C1[C@@H](OC2=O)C(F)(F)F)C	0
ZINC83235854	C1CC2(C1)CC(=C2[C@@H](C(F)(F)F)O)C(=O)[O-]	0
ZINC83235887	C1CCC2(CC1)CC(=C2C(=O)C(F)(F)F)SCC#N	0
ZINC83236737	Cc1cccc(c1O)[C@@H]1[NH2+][C@H](CS1)C(=O)[O-]	0
ZINC83236812	c1cc2c(cc1O)c(O)c(c(=[NH2+])o2)[C@@H]1N[C@H](CS1)C(=O)[O-]	0
ZINC83237052	CC1([C@H](N[C@@H](S1)c1coc2ccc(cc2c1=O)O)C(=O)[O-])C	0
ZINC83238667	CCOc1ccc(cc1)C[C@H]1[C@H]2CCCC[C@@]2(CC[NH2+]1)O	0
ZINC83240315	COc1ccc(cc1)c1cnc(s1)CNCc1ccc(cc1)F	0
ZINC83251233	Cc1ccc(cc1)N1CCN(CC1)c1ccc(cc1F)N	0
ZINC83252511	c1c(ccc(c1)Br)/C=C/1\C(=O)/C(=C\c2ccc(cc2)Br)/CCC1	0
ZINC83255541	C1C[NH2+][C@@H]([C@@]1(C(F)F)O)C(=O)[O-]	1
ZINC83260632	CC(C)Cc1ccc(cc1)/C=C/C(=O)Nc1ccc(cc1F)F	0
ZINC83261765	CC(C)Nc1[nH]c(=O)c2c(n1)n(cn2)[C@@H]1C[C@@H]([C@@H](O1)CO)O	0
ZINC83262580	CC(C)(C)C1=NN(C(=O)/C/1=C\c1ccc(c(c1)O)O)c1ccccc1	0
ZINC83294388	COc1ccc2c(c1)c(=O)[nH]c(n2)/C=C\c1ccccc1	0
ZINC83294635	C[C@]12CC[C@@H](C=C1[C@H](C[C@@H]1[C@]2([C@@H](C[C@]2([C@H]1CC[C@@]2(C)O)C)O)F)O)O	0
ZINC83294636	C[C@]12CC[C@H](C=C1[C@H](C[C@@H]1[C@]2([C@@H](C[C@]2([C@H]1CC[C@@]2(C)O)C)O)F)O)O	0
ZINC83295035	COc1cccc(c1O)/C=C/1\C(=O)NN(C1=O)c1ccc(c(c1)Cl)F	0
ZINC83295133	COc1cccc(c1)/C=C\C(=O)Nc1cccc(c1)CO	0
ZINC83295827	c1nc2c(nc(nc2n1[C@]1(CCC=C1)CO)N)NC1CC1	0
ZINC83300482	c1ccc(cc1)/C=C\1/C[C@H](Cc2c1[nH]c(=O)nc2C(F)(F)F)O	0
ZINC83308410	Cc1cc(cc(c1)N1C(=O)/C(=C\c2ccc(cc2)F)/C(=NC1=O)[O-])C	0
ZINC83309264	c1cc(c(nc1)Cl)/C=C\1/C(=NOC1=O)CCl	0
ZINC83309314	C(=C(\F)/Br)/Br	0
ZINC83310009	c1cc(cnc1)/C=C/c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC83316418	c1cc2c(cc1F)C(=O)/C(=C\c1coc3ccc(cc3c1=O)Cl)/CO2	0
ZINC83317104	C(/C=C\CF)F	0
ZINC83318117	Cc1cc(c(c(c1/C=C\C(=C/CO)\C)C)C)OC	0
ZINC83325014	c1cc(c(cc1F)NN)C#N	0
ZINC83327642	c1cc([nH]c1)Cc1ccc(c(c1)O)N1CC(=NS1(=O)=O)[O-]	0
ZINC83327823	c1cc(c(cc1F)/C=C\C(=O)[O-])O	0
ZINC83327945	c1cc2ccc(nc2c(c1)O)/C=C/C(=O)[O-]	0
ZINC83327957	c1cc2c(cc1O)OC[C@H](C2)/C=C\C(=O)[O-]	0
ZINC83328735	C=CCc1cccc(c1O)/C=N\NC(=O)C(F)(F)F	0
ZINC83329786	Cc1c(c(c(cn1)CO)/C=N\NC(=O)c1ccccc1F)O	1
ZINC83330088	c1cc(c(c(c1)F)O)/C=C\[N+](=O)[O-]	0
ZINC83331177	c1cc(ccc1/C=N\NC(=O)c1cc([nH]n1)c1ccc(cc1)F)O	1
ZINC83331966	c1cc(ccc1/C=C\C(=O)N1C[C@H](C[C@@H]1C(=O)[O-])O)F	0
ZINC83332283	C[C@@H]1Cc2c(c3ccccc3[nH+]c2/C(=C\c2ccccc2)/C1)C(=O)[O-]	0
ZINC83434118	CCCCOC(=O)NC1(CC1)C=O	0
ZINC83610444	CCC[C@H]1c2ccccc2CCN1C(=O)CS(=O)(=O)NC	0
ZINC83812837	C/C(=C/C(=O)NCC(=O)N1CCCC1)/c1ccccc1OC(F)F	0
ZINC83843998	CN(C)C(=O)C[C@@H](c1ccccc1)NC(=O)N1CCC[C@@H](C1)O	0
ZINC83859027	CN(C[C@H](c1ccc(cc1)F)O)c1ccc(cn1)C(=O)NCC=C	0
ZINC83902794	COCCN/C(=[NH+]/C1CC1)/NC[C@@H](c1ccc(cc1)F)O	1
ZINC83953130	COc1ccc(cc1F)CC(=O)NCCNC(=O)c1ccc(cc1)O	1
ZINC84116933	Cc1cc([nH+]nc1NC[C@H](COC)O)c1cccc(c1)F	1
ZINC84116957	Cc1cc(no1)C(=O)N[C@H](C)c1cc(ccc1N1CC[C@@H](CC1)O)F	1
ZINC84139638	C[C@@H]([C@H](C)n1cccn1)NCC(=O)Nc1c(ccs1)C#N	0
ZINC84194168	c1cc(c(cc1[C@H](C1CC1)O)F)Cl	1
ZINC84194187	COc1ccc(c(c1)OC)[C@H](CC=C)O	0
ZINC84271515	Cc1nc([nH]n1)[C@@H]1CN(CCO1)C[C@@H](COc1ccccc1F)O	1
ZINC84379445	c1cc(cc(c1)OC(F)(F)F)[C@@H](C(=O)[O-])O	1
ZINC84392921	c1cc(ccc1[C@H](C[N@@H+](C[C@@H]1CCOC1)C1CC1)O)OC(F)(F)F	1
ZINC84459341	c1cc2c(cc1F)[C@H](CC2)NC(=O)N[C@H]1C[C@H](C=C1)CO	0
ZINC84506044	c1ccc(c(c1)NC(=O)N1CCC(CC1)CO)Oc1cccc(c1)F	1
ZINC84506048	c1ccc(c(c1)NC(=O)N[C@H]1C[C@H](C=C1)CO)OCC(F)F	0
ZINC84544026	C1CC[C@H]2[C@@H](C1)[N@H+](CCO2)C[C@@H](COC[C@@H]1CCCO1)O	0
ZINC84544397	C[C@@H](COCC(C)C)NC(=O)C1(CCCC1)C	0
ZINC84549014	c1ccc(cc1)Cn1ccnc1COC(=O)/C=C/SCc1ccco1	0
ZINC84581377	C/C(=C/C(=O)N1CC[C@H](CC1)O)/c1ccccc1OC(F)F	0
ZINC84582072	c1ccc2c(c1)CCS[C@H]2CNC(=O)N1CCC[C@@H]1CO	0
ZINC84618505	c1cscc1CN(CCO)C(=O)NCC(F)(F)F	1
ZINC84670723	C=CCn1c(nnc1S[C@H]1CCCC=C1)[C@H]1CCS(=O)(=O)C1	0
ZINC84670796	CC(=C)CN1C(=O)c2ccc(cc2C1=O)F	0
ZINC84674363	Cc1cc(c(cc1F)F)S(=O)(=O)N(C)C[C@@H]1CC[N@H+](C1)C	0
ZINC84721205	CC[C@](C)(CO)NC(=O)Nc1ccc(cc1OC(F)F)F	1
ZINC84800783	CCO[C@@H]1C[C@H](C21CCC2)NC(=O)NC[C@@H](C1CC1)O	0
ZINC84836888	C[C@@H]1CC[C@@H](C[C@@H]1C)[NH2+]CCCO	0
ZINC84847752	CC(=O)O[C@@]1(C=CO[C@H]2[C@]1(O[C@@H](OC2)c1ccc(cc1)CO)C)C	0
ZINC84862509	CC(C)(C)C[N@@H+](CCCO)Cc1ccc(cc1F)F	1
ZINC84863207	c1cc(c(cc1F)F)CN1CCC[C@H](C1)OCCO	1
ZINC84866392	CC(C)Cc1nc(on1)CN1CCN(CC1)c1ccc(c(c1)F)OC	0
ZINC84867169	c1cc(cc(c1)Cl)NC(=O)CC[N@@H+](CCC(F)(F)F)C[C@@H](CO)O	1
ZINC84867422	Cc1ccccc1c1nnc(o1)CN(CCC(F)(F)F)C[C@@H](CO)O	1
ZINC84867639	c1cc(ccc1CN(CCC(F)(F)F)C[C@@H](CO)O)OC(F)(F)F	1
ZINC84867876	c1ccc(cc1)n1cc(cn1)CN(CCC(F)(F)F)C[C@@H](CO)O	1
ZINC84868016	c1cc(oc1)c1nc(cs1)C[N@@H+](CCC(F)(F)F)C[C@@H](CO)O	1
ZINC84868081	Cc1ccc(cc1NC(=O)C[N@H+](CCC(F)(F)F)C[C@@H](CO)O)Cl	1
ZINC84876202	CC(C)Oc1ccccc1NC(=O)N(CCC(F)(F)F)C[C@@H](CO)O	1
ZINC84877992	C[C@@](CO)(C1CC1)NC(=O)Nc1cccc(c1)S(=O)(=O)C(F)F	1
ZINC84878341	C[C@@](CO)(C1CC1)NC(=O)Nc1nnc(s1)Cc1ccc(cc1)F	1
ZINC84892010	CCNC(=O)CN(CC)C(=O)N[C@H]1CCN(C1)CC(F)(F)F	0
ZINC84904861	CCS(=O)(=O)N1CCN(CC1)C(=O)NCc1ccc(cc1N(C)C)C	0
ZINC84906176	Cc1c(c(on1)C)CCCNC(=O)NC[C@@](C)(CCC(C)C)O	0
ZINC84926175	c1cc(ccc1C(=O)NC1CCOCC1)NC(=O)[C@@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC84926898	C[C@H](CC(C)(C)CNC(=O)/C=C(/C)\c1ccc(cc1F)F)O	0
ZINC84963535	CCCN(C[C@@H](COCc1ccccc1)O)CC(F)F	1
ZINC84967792	c1cc(oc1)CS/C=C/C(=O)N[C@@H]1CCC[C@@H](C1)C(F)(F)F	0
ZINC84973848	C[NH+](C)CCc1ccc(cc1)NC(=O)/C=C/SCc1ccco1	0
ZINC84973941	c1cc(oc1)CS/C=C/C(=O)Nc1ccc(c(c1)C#N)F	0
ZINC84975214	c1ccc(c(c1)CC(=O)NNC(=O)/C=C/SCc1ccco1)F	0
ZINC84980540	C[C@@](CNC(=O)/C=C/SCc1ccco1)(c1ccc(cc1F)F)O	0
ZINC85210057	c1cc(ccc1CC(=O)c1ccnc(c1)N)F	0
ZINC85210281	c1cc(ccc1CO)C(=O)c1ccc(c(c1)F)F	1
ZINC85224447	c1cc2ccc3c4c2c(c1)C=C[C@@H]4C=C1[C@H]3[C@@H]2[C@@H](O2)[C@@H]([C@@H]1O)O	0
ZINC85234563	c1cc(c(cc1Br)[N+](=O)[O-])[S@@](=O)CCCCC#N	0
ZINC85235492	Cc1ccncc1[N-]S(=O)(=O)c1ccccc1OC(F)(F)F	0
ZINC85289046	C[C@H](C(C)(C)C[NH+](C)C)NC(=O)/C=C/c1ccc(c(c1)F)OC	0
ZINC85305127	c1cc(c(cc1C[NH2+]C[C@@H]1C[C@H]2C[C@@H]1C=C2)F)N1CC[C@@H](CC1)O	0
ZINC85305139	c1ccc(c(c1)C[NH2+]C[C@H]1C[C@H]2C[C@@H]1C=C2)CO	0
ZINC85322717	C[S@](=O)c1ccc(cc1)C[NH2+]C[C@]1(CCCc2c1cccc2)O	0
ZINC85328300	C[C@@H](C[C@H](C)O)C[NH2+]Cc1ccc(cc1)[S@@](=O)C	0
ZINC85328466	Cc1ccc(cc1)c1nc(co1)CNC[C@@H](c1c(cccc1F)F)O	1
ZINC85334083	c1ccc2c(c1)C[C@H]([C@@H]2[NH2+]Cc1ccc(cc1)SC(F)(F)F)O	1
ZINC85334324	c1ccc2c(c1)C[C@H]([C@H]2NCC1=Cc2cc(ccc2OC1)Cl)O	0
ZINC85345370	Cc1ccc2c(c1)[nH]c(n2)c1ccc(o1)c1ccc(cc1Cl)Br	0
ZINC85345646	Cc1ccc(cc1)Cn1cc(c(=O)c2c1ccc(c2)F)C#N	0
ZINC85346161	CCn1cc(c(=O)c2c1cc(c(c2)F)N1CCN(CC1)C)C#N	0
ZINC85346552	Cc1c(c(c(cn1)CO)/C=C/S(=O)(=O)c1ccc(c(c1)Cl)F)O	0
ZINC85347666	c1ccnc(c1)[C@H]1CN(C[C@@H]1C(=O)[O-])c1ccc(cc1)F	0
ZINC85379489	c1c(cc(cc1C(F)(F)F)C(F)(F)F)/C=C/C(=O)N1CC[C@@H](C1)O	0
ZINC85382862	CC(C)Oc1c(cc(cc1Cl)/C=C/C(=O)NCc1[nH]c(=O)[nH]n1)OC	0
ZINC85383525	Cc1ccc(nc1)NCCCNC(=O)c1ccc(nc1)F	0
ZINC85400831	C[C@H]1C[N@H+](CC[C@@H]1N(C)C(=O)NCc1ccc(c(c1)F)N(C)C)C	0
ZINC85411948	CC(C)C[C@@H](CCO)CNC(=O)NC(C)(C)c1cccc(c1)F	1
ZINC85413076	CC[C@@H](C)[C@](C)(CNC(=O)NC[C@@H](CCO)CC(C)C)O	0
ZINC85413386	CC(C)n1c2c(c(O)n1)[C@@H](C(=C([O-])[NH2+]2)[N+](=O)[O-])c1ccc(c(c1)F)F	0
ZINC85417029	CCc1ccc(o1)[C@@H]1COCCN1C(=O)NC[C@H](CCO)CC(C)C	0
ZINC85417030	CC(=C)C(=O)Nc1cc(ccc1N1CC[NH+](CC1)CCO)C(F)(F)F	0
ZINC85431271	COc1ccc(cc1)n1c2c(cn1)[C@@H](SCC(=N2)O)C(F)(F)F	1
ZINC85436384	Cc1nccn1CC1CCN(CC1)S(=O)(=O)Cc1ccc(cc1)F	0
ZINC85437458	CC(C)(C)[C@@H](C#N)NC(=O)/C=C/c1ccc(cc1[N+](=O)[O-])F	0
ZINC85457338	C[C@H]1CN(C[C@@H](O1)C)CCCCNC(=O)C1=CCCCO1	0
ZINC85467039	Cc1ccc(c(c1)S(=O)(=O)N1CCN(CC1)C[C@H](C1CC1)O)OC	0
ZINC85471780	c1ccc(c(c1)/C=C/C(=O)N1CC[C@H](CC1)Oc1cnccn1)Cl	0
ZINC85473562	CC(C)/C=C\C(=O)N(C)OC	0
ZINC85473622	c1ccc(cc1)OCC(/C=C\[C@H]1[C@@H](C[C@H]2[C@@H]1CC(=O)O2)O)(F)F	0
ZINC85564202	C[C@@H](CCN(C)C(=O)Nc1cccc(c1)COCC(C(F)F)(F)F)O	1
ZINC85604043	C[NH+](C)CCn1ccc(n1)NC(=O)N[C@@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO	0
ZINC85739612	COc1ccc(c(c1)/C=C/C(=O)Nc1nc2ccc(cn2n1)F)OC	0
ZINC85894695	CN1C[C@H](c2cc3c(c4c2[C@@H]1Cc1c4cccc1)OCO3)O	0
ZINC85911476	CCOC(=O)[C@@H](C)OS(=O)(=O)C(F)(F)F	0
ZINC85958822	c1cc(ccc1C(=O)/C=c\1/c(=O)[nH]c2cc(cnc2[nH]1)Br)F	0
ZINC85985871	Cc1ccc(cc1)O[C@H](C)C(=O)OCCCCC[NH+](C)C	0
ZINC86003029	C1=C[NH+]=CN[C@@H]1O	0
ZINC86024742	c1cc2cn[nH]c2cc1OC(=O)C[C@@H]1CCC=C1	0
ZINC86037066	Cc1cc([nH]n1)c1cc(ccc1O)F	1
ZINC86197838	Cc1nc(no1)CNc1cccc(c1)NC(=O)C	0
ZINC86199045	CCc1nc(no1)CNc1ccccc1C(=O)NCC=C	0
ZINC86199962	CCc1nc(cs1)CNc1cccc(c1)n1c(nnn1)C	0
ZINC86207067	CC(C)(C)c1nnc(o1)CNc1cc(c(cc1F)OC)OC	0
ZINC86239224	c1cc(cc(c1)NC(=O)CCC(F)(F)F)C[N@H+]1CC[C@@H](CC1)O	1
ZINC86247211	c1cc(cc(c1)O)CN1CCN(CC1)C(=O)/C=C/c1ccncc1	0
ZINC86250395	c1cc(c(cc1CNCC1(CCOCC1)C(=O)N)Cl)OC(F)F	0
ZINC86256041	CC(C)(C)c1nc(no1)CNCc1cnc(s1)c1ccccn1	0
ZINC86300285	COC(=O)[C@H]1CCC[C@@H]1NC(=O)Nc1ccc(c(c1)F)SC	0
ZINC86301676	Cc1c(cccc1N1CCOC1=O)NC(=O)N1CCC[C@@H]2[C@H]1CCC2	0
ZINC86326645	COc1ccc2c(c1)OCC(=C2)C(=O)NC[C@@H](c1ccc(cc1)F)O	0
ZINC86336315	CC(C)[C@](C)(c1ccccc1OC(C)C)O	0
ZINC86364273	CC(C)N(C)C(=O)NCc1cccc(c1)CN1CCCC1=O	0
ZINC86423834	CC(C)(CCCNC(=O)NC[C@H](c1ccc(cc1)OC(F)F)O)CO	1
ZINC86564278	c1ccc(cc1)[C@H](C#N)c1ccc(cc1Cl)NC(=O)C1(CCCC1)O	0
ZINC86639824	C[C@H](c1cc(ccc1N1CC[C@@H](CC1)O)F)NC(=O)[C@@H]1CC=CC1	0
ZINC86660770	c1ccc(c(c1)CSC[C@H](CO)O)F	1
ZINC86860148	CC(=O)[C@]1(CC(=CC(=C1)C(F)(F)F)C(F)(F)F)O	0
ZINC86860220	CC(=O)[C@@]1(CC[C@@H]2[C@]1(CC[C@H]1[C@H]2CC=C2[C@@]1(CC[C@@H](C2)O)C)C)O	0
ZINC86860280	C=C1c2c1c(sc2[O-])O	0
ZINC86861268	c1cc(c(cc1n1cc(c(cn1O)Cl)Cl)Cl)F	0
ZINC86861416	CC1=CC(=C[C@]([C@@H]1S)(C)c1ccccc1S)C	0
ZINC86862930	c1cc(ccc1/C(=C/[C@@H]([NH3+])[O-])/Cl)F	0
ZINC86863196	CNNc1cn(n(cc1Cl)c1ccc(c(c1)Cl)F)O	0
ZINC86864135	C1C=CC=C[C@@]1([C@](C(F)F)([O-])F)O	0
ZINC86864137	C1C=CC=C[C@]1([C@](C(F)F)(O)F)O	0
ZINC86864137	C1C=CC=C[C@]1([C@](C(F)F)([O-])F)O	0
ZINC86864367	C[C@@]1(C[N@@H+]2CC[C@H]1C[C@H]2[C@@H](c1ccnc2c1cccc2)O)C=C	0
ZINC86965495	Cc1cccn2c1nc(cc2=O)CNc1cc(c(cc1OC)OC)F	0
ZINC86968428	Cc1csc(n1)C[S@@](=O)[C@H](C)c1nc(no1)c1ccccc1	0
ZINC86969795	Cc1c(cccc1[N+](=O)[O-])NC(=O)C1=Cc2cc(ccc2OC1)OC	0
ZINC86971804	CCCNC(=O)[C@H](C)[S@](=O)Cc1nc(cs1)C	0
ZINC86988951	COc1ccc2c(c1)C=C(CO2)C(=O)NCc1ccccc1F	0
ZINC87002940	c1ccc(c(c1)CCNC(=O)Cc1c(cccc1F)F)F	0
ZINC87024495	COc1ccc2c(c1)C=C(CO2)C(=O)Nc1c(cccc1F)F	0
ZINC87026097	CCOc1cc2c(cc1NC(=O)Cc1c(cccc1F)F)O[C@@H](C2)C	0
ZINC87069684	COCCN(Cc1ccco1)C(=O)Cc1cccc(c1F)F	0
ZINC87084100	c1cc(ccc1/C=C/CC(=O)N1CCN(CC1)CCO)F	0
ZINC87084214	CC(=O)N[C@H](CC(=O)N1CCN(CC1)CCO)c1c(cccc1F)F	1
ZINC87105004	C/C=C/CCNC(=O)N[C@@H](C)c1ccc(c(c1)F)C	0
ZINC87105009	C/C=C/CCNC(=O)NCCc1ccc(cc1)NC(=O)OC(C)(C)C	0
ZINC87117705	C[C@@H](c1cccc(c1)OC(F)F)NC(=O)Cc1ccc(cc1F)F	0
ZINC87134571	c1cc(ccc1NC(=O)Cc1ccc(c(c1)F)F)OC[C@@H]1CCCO1	0
ZINC87190598	CSCc1cc(ccc1CNC(=O)NCC[C@H](c1ccccc1)O)F	1
ZINC87205330	Cc1cc(c(o1)C)[C@H](C)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87208880	C=CCN(Cc1cccc(c1)C#N)C(=O)Cc1ccc(c(c1)F)F	0
ZINC87210078	Cc1c(cc(s1)C(=O)NCCCCCOC)c1ccc(cc1)F	0
ZINC87224990	c1cc(c(c(c1)F)F)CC(=O)N(CCC#N)CC[NH+]1CCOCC1	0
ZINC87341435	Cc1cc(c(cc1C(=O)N(CCC#N)CC(F)(F)F)OC)OC	0
ZINC87341910	CN(C)c1ccc2c(c1)OCCN2C(=O)Cc1cccc(c1F)F	0
ZINC87357219	COC[C@@H]1CCCN(C1)C(=O)c1cn[nH]c1c1ccccc1F	0
ZINC87357674	c1ccnc(c1)SCCC(=O)N[C@@H]1CCc2c1cccc2O	0
ZINC87358200	C[C@@H](CCCO)[NH2+][C@@H](C)COC	0
ZINC87376410	CCN(CC)C(=O)CCC(=O)N[C@@H]1CCCC[C@H]1[S@@](=O)CC	0
ZINC87389562	Cc1nccn1CCCCNC(=O)[C@H](CC(C)C)N1CCCCC1=O	0
ZINC87402059	COc1cc(c(cc1NC(=O)/C=C/c1cc2ccccc2o1)F)OC	0
ZINC87404300	Cc1cc(ccc1CCNC(=O)C[C@H]1CCC=C1)F	0
ZINC87405885	Cc1cc(ccc1CCNC(=O)c1cn(nn1)CC(=O)N)F	0
ZINC87422414	C[C@@H](CC(C)(C)CNC(=O)/C=C/c1ccc(cc1)[N-]S(=O)(=O)C)O	0
ZINC87423338	C[C@H](CC(C)(C)CNC(=O)C(C)(C)Cc1ccccc1OC)O	0
ZINC87424878	C[C@@H](CC(C)(C)CNC(=O)c1cc(ccc1[N-]S(=O)(=O)C)F)O	1
ZINC87429959	C[C@H](CNC(=O)c1c[nH]nc1c1ccccc1F)c1ccsc1	0
ZINC87435067	CSCc1cc(ccc1CNC(=O)CCc1cccnc1)F	0
ZINC87450279	C[C@H]1CC[C@@H](CC1)C(=O)N(C)C[C@H](COC)O	0
ZINC87451124	CN(C[C@@H](COC)O)C(=O)c1cc(ccc1OCC=C)C(F)(F)F	0
ZINC87451180	CN(C[C@H](COC)O)C(=O)CNC(=O)c1cc2ccccc2[nH]1	0
ZINC87451990	C/C(=C/C(=O)N(C)C[C@H](COC)O)/c1cccc(c1)F	0
ZINC87455629	Cc1ccc(c(c1)OC[C@H]1CCOC1)CNC(=O)Cc1cccs1	0
ZINC87460466	c1ccc(c(c1)c1c(c[nH]n1)C(=O)NC[C@]1(CCSC1)O)F	1
ZINC87462022	C[C@H](c1cc(ccc1N1CC[C@@H](CC1)O)F)NC(=O)C1=COCCC1	0
ZINC87492881	C(/C=N/O)Cl	0
ZINC87500691	CSc1ccc(cc1)C(=O)N[C@H]1CCN(C1)c1c(cccc1F)F	0
ZINC87501849	CC(=O)N1CSC[C@@H]1C(=O)N[C@H]1CCN(C1)c1c(cccc1F)F	0
ZINC87555942	CC(=O)Nc1ccc(cc1)/C=C/C(=O)N(C)C[C@H](C1CC1)O	0
ZINC87557088	CN(C[C@H](C1CC1)O)C(=O)[C@@H]1CCCN1S(=O)(=O)c1cccs1	0
ZINC87557808	CCOc1cccc2c1OCC(=C2)C(=O)N(C)C[C@@H](C1CC1)O	0
ZINC87558525	CCN(CC)c1nc2c(s1)cc(s2)C(=O)N(C)C[C@H](C1CC1)O	0
ZINC87561463	C[C@@H]1CCc2c(cc(s2)C(=O)N(C)C[C@@H](C2CC2)O)C1	0
ZINC87561520	CN(C[C@H](C1CC1)O)C(=O)/C=C/c1ccc(s1)c1ccc(cc1)F	0
ZINC87562760	CCc1nc2n(n1)CCC[C@@H]2NC(=O)/C=C/c1c(cccc1F)F	0
ZINC87705916	CCO/C(=N/c1c[n+](no1)N1CCOCC1)/O	0
ZINC87946682	c1cc(cc(c1)C(F)(F)F)[C@@H](C1CCCCCC1)O	1
ZINC88196361	CCc1nc2n(n1)CCC[C@@H]2NC(=O)/C=C/c1cccc(c1)F	0
ZINC88209030	Cc1ccc(cc1)[C@H](CC(=O)N1CC[S@@](=O)C(C1)(C)C)NC(=O)C	0
ZINC88211803	COc1ccc(c(c1)NC(=O)/C=C(/c1ccccc1)\C(F)(F)F)F	0
ZINC88232154	COCCCCC(=O)Nc1cnn(c1)c1ccccc1F	0
ZINC88234161	Cc1ccc(cc1F)[C@@H](C)NC(=O)CN1C(=C)c2ccccc2C1=O	0
ZINC88234785	Cc1ccc(cc1F)[C@H](C)NC(=O)CSCC(=O)N1CCOCC1	0
ZINC88237474	C[C@@H](CS(=O)(=O)C)C(=O)N[C@@H]1CCN(C1=O)c1c(cccc1F)F	0
ZINC88239758	CCOC(=O)COCCSc1nccc(n1)C(F)(F)F	0
ZINC88240944	Cc1c(cc(s1)C(=O)NNC(=S)NCC=C)c1ccc(cc1)F	0
ZINC88241828	c1cc(c(=O)n(c1)Cc1ccc(cc1)F)NC(=O)C1CC1	0
ZINC88250448	CC(C)[N@H+]1CC[C@@H](CC1)C(=O)N[C@H]1CCN(C1)c1c(cccc1F)F	0
ZINC88251262	Cc1c(cc(o1)C(=O)NCC[N@@H+]1CCc2ccccc2C1)S(=O)(=O)N	0
ZINC88252829	Cc1ccc(cc1F)[C@@H](C)NC(=O)c1c(cccc1Cl)[N+](=O)[O-]	0
ZINC88255341	C[C@H](C(=O)N[C@H](c1ccccc1)c1cccc(c1)F)OC	0
ZINC88270749	COC(=O)[C@H]1CCCCC[C@H]1NC(=O)c1cccc(c1)n1ccnc1	0
ZINC88291194	CC1(CN(CC[S@@]1=O)C(=O)[C@H]1CCC[N@H+](C1)Cc1ccccc1)C	0
ZINC88304393	COc1ccc(c(c1)NC(=O)Cn1cc[nH+]c1)F	0
ZINC88305081	c1cc(c(cc1/C=C/C(=O)c1cc(cc(c1)F)F)[N+](=O)[O-])[O-]	0
ZINC88348181	CC(C)(C)[C@@H](c1ccccc1OC)NC(=O)C(=O)Nc1ccccc1	0
ZINC88349108	c1ccc(c(c1)[C@H](C1CCCC1)NC(=O)[C@@H]1CCCN(C1)C(=O)N)F	0
ZINC88349913	c1ccc(c(c1)n1cc(cn1)NC(=O)/C=C/SCc1ccco1)F	0
ZINC88350664	C[C@@H](CCCO)NC(=O)Nc1ccc(cc1)C(=O)N1CCCC1	0
ZINC88359706	C/C=C(/C)\C(=O)N[C@@H](c1ccccc1)c1cccc(c1)F	0
ZINC88373160	c1c(c[nH]c(=O)c1NC(=O)N(CCCCO)C1CC1)C(F)(F)F	1
ZINC88389167	c1cc(c(c(c1)F)CC(=O)NC[C@H](c1c(cccc1Cl)Cl)O)F	1
ZINC88391713	COCc1csc(n1)NC(=O)N(CCCCO)C1CC1	0
ZINC88400261	CC(=C)C[N@H+]1CC[C@@H](CC1)NC(=O)Nc1cc(c(cc1OC)OC)F	0
ZINC88407489	COc1ccc(c(c1)NC(=O)N1CC[C@@](C1)(C(F)(F)F)O)F	1
ZINC88408933	CN(Cc1ccc(cc1)Cl)C(=O)Nc1cc(ccc1F)OC	0
ZINC88409209	COc1ccc(c(c1)NC(=O)N1CC[NH+](CC1)[C@H]1C[C@H]2CC[C@@H]1C2)F	0
ZINC88412517	CCN(C1CC1)C(=O)Nc1cccn(c1=O)Cc1ccc(cc1)F	0
ZINC88418282	C=CCN(CCO)C(=O)Nc1cccn(c1=O)Cc1ccc(cc1)F	0
ZINC88421126	C[C@@H](C1CCN(CC1)C(=O)Nc1cnn(c1)c1ccccc1F)O	1
ZINC88466281	CC1(C[C@@]23CC[C@@H]1C[C@]12CON1S(=O)(=O)C3)C	0
ZINC88480213	c1cc(c(c(c1)F)N1CC[C@H](C1)NC(=O)NCC(=O)NC1CC1)F	0
ZINC88482299	C[C@@H](c1ccc(cc1)C(F)(F)F)NC(=O)N(CCCCO)C1CC1	1
ZINC88483941	c1cc(c(c(c1)F)N1CC[C@@H](C1=O)N1CCOCC1)F	0
ZINC88492507	C[C@H](CSc1nnc(n1CC=C)COc1ccccc1F)C(=O)C	0
ZINC88503319	C[C@H](CCCO)[NH2+]Cc1ccc(c(c1)OC)OC	0
ZINC88503360	CCOc1cc(ccc1OC(F)F)C[NH2+][C@@H](C)CCCO	1
ZINC88537389	CCNC(=O)NNS(=O)(=O)c1cc(sc1C)Br	0
ZINC88545995	C[C@](CC(=O)OC)(COC)NCc1cc(ccc1F)F	0
ZINC88549448	C[C@H](C(=O)N1CCc2c1cccc2)NC(=O)N(CCCCO)C1CC1	0
ZINC88562805	C[C@@H](C(C)(C)C)NC(=O)N[C@@](C)(CO)C1CCCCC1	0
ZINC88578847	C[C@H]([C@@H](CO)SC)NC(=O)NCc1cccc(c1)NC(C)C	0
ZINC88590399	CCCCNC(=O)[C@H]1CCC[N@H+](C1)Cc1nc(cs1)C	0
ZINC88594847	CCC[N@H+]1CC[C@@H](CC1)NC(=O)N(CCCCO)C1CC1	0
ZINC88604466	CC(=C)CN(Cc1ccccc1)C[C@H](c1cccs1)O	0
ZINC88604617	CCc1nc(cs1)CN(Cc1ccccc1)C[C@@H](c1cccs1)O	0
ZINC88611670	CC(C)(C)OC(=O)N[C@@H]1CCCN1S(=O)(=O)c1ccccc1F	0
ZINC88613928	CS(=O)(=O)c1cccc(c1)OCCN1CCOc2c1cc(cc2)F	0
ZINC88615210	CC(C)Nc1cccc(c1)CNC(=O)NCC(C)(C)O	0
ZINC88616434	C[N@H+](CCOCC1CC1)C[C@H](Cn1c(noc1=O)c1ccccc1)O	0
ZINC88634992	Cc1ccc(c(c1)OC[C@H]1CCOC1)CNC(=O)N1CCC[C@H](C1)O	0
ZINC88723479	C[C@H]1CCC[C@@H]1[NH2+]CC/N=C(/c1c(O)cccn1)\O	0
ZINC88743580	CCC(CC)(c1ccc(c(c1)Cl)Cl)[NH2+]Cc1cc[nH]n1	0
ZINC88755491	Cc1c(c[nH]n1)CN[C@H]1CCN(C1)c1c(cccc1F)F	0
ZINC88756588	CCc1nc2n(n1)CCC[C@H]2NC(=O)NC[C@H](C)CCO	0
ZINC88768847	c1ccc(c(c1)[C@H](CNC(=O)C(=O)Nc1cc(ccc1Cl)C#N)O)F	1
ZINC88771479	COc1ccc(c(c1)NC(=O)C(=O)NC[C@@H]1CCC=CC1)F	0
ZINC88776836	c1cc(c(cc1C#N)NC(=O)C(=O)NCCC[N@H+]1CC[C@@H](CC1)O)Cl	0
ZINC88785142	CCC[C@](C)(CO)NC(=O)N[C@@H](C)c1ccc(c(c1)F)C	1
ZINC88786032	Cc1ccc(cc1F)[C@H](C)NC(=O)N1CC[N@H+](CC1)C1CC1	0
ZINC88787941	C[C@H](CCCO)NC(=O)N[C@H]1CCN(C1=O)c1c(cccc1F)F	1
ZINC88794259	C[C@H](CCCO)NC(=O)NNC(=O)CCc1ccccc1	0
ZINC88794880	C[C@@H](CCCO)NC(=O)N1CCN(CC1)C(=O)Cc1ccccc1Cl	0
ZINC88816541	C[C@@H](CCOC(=O)C1=Cc2cc(ccc2OC1)OC)OC	0
ZINC88818084	c1cc([nH+]nc1)NCCOC(=O)Cc1ccc(c(c1)F)F	0
ZINC88819226	C[C@@H](CCCO)NC(=O)C(=O)Nc1ccccc1OC(F)(F)F	1
ZINC89028774	C/[NH+]=C(/NCc1ccc(c(c1)F)O)\NCC1(CCCC1)C(=O)N(C)C	1
ZINC89091972	Cc1ccc(c(c1)S(=O)(=O)N[C@H]1CCC[C@H]1C[NH3+])F	0
ZINC89099370	C[C@H](C(=O)NC(=O)N)Nc1ccccc1CCC(F)(F)F	0
ZINC89102712	Cc1ccc(c(c1)NS(=O)(=O)c1cc(c(cc1Cl)OC)Cl)O	0
ZINC89126467	C[C@@H](c1cccc(c1)O)[N@H+](C)Cc1ccc(c(c1)F)C(=O)OC	1
ZINC89128000	C[C@H](c1cccs1)NC(=O)COc1ccc(cc1)OCCO	0
ZINC89128565	c1cc(cc(c1)OCC(=O)NCCOc1ccc(cc1)F)CO	1
ZINC89197048	c1c2c[nH]nc2cc(c1F)N	0
ZINC89199442	Cc1ccc(cc1S(=O)(=O)C)NC(=O)C[C@H]1c2ccccc2CCO1	0
ZINC89199795	Cc1ccc(cc1S(=O)(=O)C)NC(=O)[C@@H](C)Oc1ccccc1C#N	0
ZINC89200298	Cc1ccc(cc1S(=O)(=O)C)NC(=O)[C@H]1C[C@H]1c1c(cccc1F)F	0
ZINC89200639	Cc1c2c(n(n1)CCCO)C(=C(C(=O)C2=O)C)Br	0
ZINC89203434	c1cc2c(cc1F)c(c[nH]2)C(=O)Cl	0
ZINC89211644	C1COCCN1[C@H](CC(=O)[O-])N	0
ZINC89219806	CCO/C=C(/C#N)\C(=O)N[C@@H](C)[C@@H](c1ccc(cc1)OC)O	0
ZINC89220818	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)[C@@H]1CCC=CC1	0
ZINC89220871	CCOP(=O)(/C=C/c1c2c(cc[nH]2)cnc1Cl)OCC	0
ZINC89221677	C[C@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)C(C)(C)c1ccc(cc1)F	1
ZINC89224266	C[C@H](c1ccc(cc1)Cl)Nc1cncnc1	0
ZINC89224593	Cc1cccc(c1Cl)NC(=O)NC[C@@](C)(c1ccc(cc1)F)O	1
ZINC89228935	C[C@](CNC(=O)/C=C/c1ccccc1OC)(c1ccc(cc1)F)O	0
ZINC89229980	C[C@@](CNC(=O)C/C=C/c1cccc(c1)F)(c1ccc(cc1)F)O	0
ZINC89229981	C[C@](CNC(=O)C/C=C/c1cccc(c1)F)(c1ccc(cc1)F)O	0
ZINC89229986	C/C(=C\C(=O)NC[C@@](C)(c1ccc(cc1)F)O)/c1cccc(c1)OC	0
ZINC89230189	CC[C@@H](C(=O)NC[C@@](C)(c1ccc(cc1)F)O)NC(=O)OC(C)(C)C	1
ZINC89237315	C1CSCCC1(C#N)NC(=O)CSCC(F)(F)F	0
ZINC89240547	c1cc2c(cc1F)C=C(CO2)C(=O)NCC1(CCSCC1)O	0
ZINC89240695	C[C@@](CNC(=O)c1c[nH]c2c1c(ccc2)F)(c1ccsc1)O	1
ZINC89240844	Cc1cc(c(o1)C)[C@@](C)(CNC(=O)c1ccc(nc1)OCC(F)F)O	1
ZINC89241498	CO[C@@H](CNC(=O)[C@@H]1Cc2cc(ccc2OC1)F)c1ccc(cc1)F	0
ZINC89242005	CCC(CC)(CCO)CNC(=O)NCC1(CC1)c1ccc(cc1F)F	1
ZINC89244168	c1cc2c(cc1F)C=C(CO2)C(=O)NC[C@@]1(CCSC1)O	0
ZINC89244169	c1cc2c(cc1F)C=C(CO2)C(=O)NC[C@]1(CCSC1)O	0
ZINC89253804	C[C@@](CNC(=O)/C=C/c1ccc2c(c1)OCO2)(c1ccc(cc1)F)O	0
ZINC89253820	C[C@H](C(=O)NC[C@@](C)(c1ccc(cc1)F)O)Oc1ccccc1	1
ZINC89254587	C[C@](CNC(=O)[C@H]1CSCN1C(=O)C1CCC1)(c1ccc(cc1)F)O	1
ZINC89254770	C[C@@H](c1cccs1)C(=O)NC[C@](C)(c1ccc(cc1)F)O	1
ZINC89254821	C[C@](CNC(=O)C1=CCCC1)(c1ccc(cc1)F)O	0
ZINC89255242	C[C@](CNC(=O)/C=C/c1ccccc1[N+](=O)[O-])(c1ccc(cc1)F)O	0
ZINC89255326	C[C@@](CNC(=O)CCCOCc1ccccc1)(c1ccc(cc1)F)O	1
ZINC89255632	C[C@](CNC(=O)C[C@@H]1CCC=C1)(c1ccc(cc1)F)O	0
ZINC89256667	CCOc1ccc(cc1OC)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	1
ZINC89257325	Cc1nc(cn1CCC(=O)NC[C@](C)(c1ccc(cc1)F)O)[N+](=O)[O-]	1
ZINC89257884	C[C@@](CNC(=O)c1ccccc1n1cnnn1)(c1ccc(cc1)F)O	1
ZINC89257919	C/C(=C/C(=O)NC[C@](C)(c1ccc(cc1)F)O)/c1ccc(cc1)F	0
ZINC89258171	CCc1[nH]cc(n1)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	1
ZINC89258323	CCOc1ccccc1/C=C/C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89258410	CCc1ccccc1OCC(=O)NC[C@](C)(c1ccc(cc1)F)O	1
ZINC89258770	C/C(=C/C(=O)NC[C@](C)(c1ccc(cc1)F)O)/CCc1ccccc1	0
ZINC89259224	C[C@](CNC(=O)C1=Cc2ccccc2OC1)(c1ccc(cc1)F)O	0
ZINC89259445	C[C@@H]1C[C@H]1c1ccc(o1)/C=C/C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89259459	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)NC[C@@](C)(c1ccc(cc1)F)O	0
ZINC89259619	C[C@H](c1cccnc1)C(=O)NC[C@@](C)(c1ccc(cc1)F)O	1
ZINC89259829	C[C@](CNC(=O)c1ccc(cc1F)N(C)C)(c1ccc(cc1)F)O	1
ZINC89289911	CCc1nc(cs1)CC(=O)NC[C@H]1C[C@H](C[N@@H+]1Cc1ccccc1)O	0
ZINC89298348	C[C@@H](Cc1ccc(cc1)OC)CNC(=O)CSc1nncs1	0
ZINC89315393	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)/C(=C/c1ccco1)/C#N)O	0
ZINC89315677	C[C@H]1CC/C(=C/C(=O)NC[C@@H](c2cccc(c2)OC(F)F)O)/CC1	0
ZINC89315684	Cc1c(c(n(n1)C)OC)C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	1
ZINC89316199	C[C@H](C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O)OCCC=C	0
ZINC89316467	Cc1cc(=O)[nH]cc1C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	1
ZINC89316656	c1ccc(c(c1)OCC(=O)NC[C@H](c1cccc(c1)OC(F)F)O)F	1
ZINC89316801	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)C[C@H]1CCC=C1)O	0
ZINC89331592	C[C@H](C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O)OCC(F)(F)F	1
ZINC89331868	CSc1ccc(o1)C(=O)NC[C@@H](c1cccc(c1)OC(F)F)O	1
ZINC89333356	Cc1c(cnn1C)/C=C/C(=O)NC[C@H](c1cccc(c1)OC(F)F)O	0
ZINC89333445	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)/C=C/C1CCCCC1)O	0
ZINC89333590	c1cc(cc(c1)OC(F)F)[C@@H](CNC(=O)Cn1cc(nn1)C1CC1)O	1
ZINC89340044	CN(C[C@@H](C1CC1)O)C(=O)N[C@H]1CCC[C@@H]1c1ccc(cc1)F	1
ZINC89361196	CN(Cc1cccc(c1)OC(F)(F)F)C(=O)c1ccncc1F	0
ZINC89369268	C=CCC(CC=C)C(=O)N1CCO[C@@H](C1)c1cccc(c1)OC(F)F	0
ZINC89370154	c1cc(cc(c1)OC(F)F)[C@@H]1CN(CCO1)C(=O)CC1=CCCCC1	0
ZINC89370463	COC(=O)[C@H](c1ccc(c(c1)F)Cl)NC(=O)/C=C/c1ccco1	0
ZINC89371008	C[C@@H](C(=O)N[C@H](c1ccc(c(c1)F)Cl)C(=O)OC)OCCC=C	0
ZINC89377029	C[C@H](C(=O)N[C@H](COC)C(=O)N)Oc1cccc(c1)F	0
ZINC89382642	C[N@H+]1CCN(CC1)C[C@H](CN(C)C(=O)CC1=CCCCC1)O	0
ZINC89387074	COC[C@H](C(=O)N)NC(=O)[C@@H]1CCC=CC1	0
ZINC89388197	CCS(=O)(=O)CCN(C)C(=O)/C=C/c1ccc(cc1[N+](=O)[O-])F	0
ZINC89398942	CCc1c(c(no1)C)NC(=O)/C=C(/C)\c1ccc(cc1F)F	0
ZINC89406955	COC(=O)c1cccc(c1)S(=O)(=O)[N-]c1c(c(c(c(c1F)F)O)F)F	1
ZINC89415138	CCCCOc1ccc(cc1)CCNC(=O)Nc1c(noc1CC)C	0
ZINC89423008	COc1ccc2c(cc(=O)oc2c1)CN1CCN(CC1)C(=O)CO	0
ZINC89423227	C[C@@H](C(=O)N1CCCc2c1cccc2)N1CCN(CC1)C(=O)CO	0
ZINC89451164	Cc1cc(ccc1C(=O)C)NC(=O)N1CC[NH+](CC1)CCOC(C)C	0
ZINC89484295	CS(=O)(=O)CCN1CC[NH+](CC1)C[C@@H](COCc1ccccc1F)O	1
ZINC89493854	CC(C)c1csc(n1)[C@@H](C#N)C(=O)/C=C/c1ccc(nc1)Cl	0
ZINC89506135	C[C@H](CNc1ccccc1)NC(=O)C1CCC(CC1)(F)F	0
ZINC89507366	c1ccc2c(c1)cccc2[C@H]1C[C@H]1C(=O)NCc1csc(=O)[nH]1	0
ZINC89508438	CC(=C)CONC(=O)CCCc1ccccc1	0
ZINC89510279	COc1cc(c(cc1OC)F)C(=O)N[C@H]1c2ccccc2C[C@H]1O	1
ZINC89511376	C/C(=C/C(=O)N[C@H]1c2ccccc2C[C@H]1O)/c1ccc(cc1F)F	0
ZINC89515114	C[C@@H](c1ccc(cc1F)F)[NH2+]C[C@H](CN1CCCC1=O)O	1
ZINC89521642	CCO[C@H](C)c1nccn1CC(=O)N1CCC[C@H]2[C@@H]1CCCC2	0
ZINC89522851	Cc1c(c(n[nH]1)C)NC(=O)C[N@H+]1C[C@H]2[C@@]1(CCCC2)c1ccccc1	0
ZINC89525387	c1cc(c(cc1F)C#N)CSc1nnc(n1C1CC1)CO	1
ZINC89526871	c1ccc2cc(ccc2c1)SCCn1c2c(cccn2)oc1=O	0
ZINC89529375	Cc1c(c(on1)C)CNC1(CCCC1)c1nc(on1)C1CC1	0
ZINC89541001	c1ccc(cc1)/C=C/CCC(=O)Nc1cc(ccc1O)[N+](=O)[O-]	0
ZINC89548031	c1cc(ccc1n1cc(cn1)C(=O)N1CCN(CC1)C(=O)CO)Cl	0
ZINC89548433	c1cc(cc(c1)Cl)n1ccc(n1)C(=O)N1CCN(CC1)C(=O)CO	0
ZINC89569217	c1cc([nH]c1)CC(=O)NCCc1ccc(s1)Br	0
ZINC89571551	CC(C)(C)OC(=O)N1CC(=CC(=O)Nc2cccc(c2)[S@@](=O)C)C1	0
ZINC89572549	CC(C)(C)OC(=O)N1CC(=CC(=O)NC(C)(C)c2cccc(c2)F)C1	0
ZINC89584216	C[C@H](c1ccccc1Cl)NC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89588554	c1cc(ccc1/C=C/C=C\1/C(=NC(=S)S1)[O-])C#N	0
ZINC89598481	C[C@@H]([C@@H](c1ccc(c(c1)F)F)O)NS(=O)(=O)c1cnn(c1)C	1
ZINC89602365	C=CCN(Cc1cccs1)C(=O)c1cccc(n1)OCC(F)F	0
ZINC89602518	c1ccc(cc1)n1c(nnn1)CSCC1(COC1)CO	0
ZINC89612039	Cc1ccc(c(c1)[C@H](C[N@H+](CC=C)Cc1ccc(s1)Cl)O)OC	0
ZINC89616636	Cc1ccc(c(c1)Cl)NC(=O)N1CCC(=CC1)C	0
ZINC89617056	Cc1cccc(c1)/C=C/C(=O)Nc1cc(ccc1C)c1ncco1	0
ZINC89624669	c1cc(cc(c1)Cl)O[C@H]1CCN(C1)C(=O)C1CCC(CC1)(F)F	0
ZINC89639603	Cc1ccc(c(c1)O)NC(=O)c1cccnc1OCC(F)F	1
ZINC89647269	CCO[C@H](C)c1nc(on1)[C@@H]1CCC(=O)N(C1)c1ccc(c(c1)C)C	0
ZINC89652380	Cc1ccc(o1)[C@](C)(CNC(=O)COc1c(nn(c1C)C)C)O	0
ZINC89685040	CCOC(=O)C[C@@H](C)CNC(=O)NCc1cc(ccc1F)F	0
ZINC89693551	c1cc(c2c(c1F)CC[C@H]2[NH2+][C@H]1CC[C@H](CC1)O)Br	1
ZINC89693875	Cc1cc2c(s1)ncn(c2=O)CC(=O)/C=C/N1CCOCC1	0
ZINC89700450	Cc1cccn2c1[nH+]c(cc2=O)CN1CCC[C@H]1c1nc(on1)C	0
ZINC89703292	c1ccc(cc1)[C@H](CO)[NH2+][C@H]1CCc2c1c(ccc2F)Br	1
ZINC89703590	c1cc(c2c(c1F)CC[C@@H]2NC[C@@H](c1ccsc1)O)Br	1
ZINC89704823	CCc1ccc(s1)CNC(=O)Cn1cnc(cc1=O)C1CCC1	0
ZINC89704857	C[C@H](CCCO)[NH2+][C@@H]1CCc2c1cc(cc2Br)Cl	0
ZINC89722559	c1c(cc(c(c1F)C(=O)N1CCc2c(sc(c2C#N)N)C1)F)C#N	0
ZINC89736092	Cc1nnc(n1C)CN1CCC(=Cc2ccccc2)CC1	0
ZINC89739652	C[C@@H]1CCC[C@H](C1)CCN1C(=O)C[C@@H](C1=O)C	0
ZINC89747991	CCOC(=O)C[C@H](C)CNC(=O)NC[C@@](C)(c1ccsc1)O	0
ZINC89767965	c1cc([nH]c1)C(=O)NC[C@H](c1ccc(cc1)OC(F)F)O	1
ZINC89774863	c1cc(cc(c1)F)C1(CCOCC1)C(=O)N1C[C@H]2CC=CC[C@@H]2C1	0
ZINC89774937	c1cc(cc(c1)F)[C@@H]1C[C@H]1C(=O)N1CCN(CC1)Cc1ccc(s1)Cl	0
ZINC89775471	CCCS(=O)(=O)NC[C@H](C)c1nc(no1)c1ccccc1	0
ZINC89778267	c1cc(c(cc1F)F)C1(CCOCC1)C(=O)N1C[C@@H]2CC[C@H]1C2	0
ZINC89782288	CCOC(=O)C[C@H](C)CNS(=O)(=O)c1cccc(c1F)Cl	0
ZINC89782862	CN1CC[C@@H]([C@@H]1c1ccc(cc1)Cl)NS(=O)(=O)CCC=C	0
ZINC89784110	C=CCN(Cc1cccc(c1)C#N)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89784412	C[C@H]1CCC[N@H+](C1)CCC[NH2+]C/C=C/c1ccc(cc1)C#N	0
ZINC89785466	c1cc(cc(c1)N1CCCS1(=O)=O)NC/C=C/c1ccc(cc1)C#N	0
ZINC89785627	c1cc(ccc1/C=C/C[NH2+]C[C@H](COc1ccc(cc1)F)O)C#N	0
ZINC89785634	c1cc(ccc1/C=C/C[NH2+]C[C@H]1CCN(C1)c1ccc(cc1)F)C#N	0
ZINC89785687	c1cc(ccc1/C=C/C[NH2+]Cc1ccc(c(c1)F)n1ccnc1)C#N	0
ZINC89785762	COC(=O)[C@@H](c1ccccc1)NC(=O)c1cccc(c1)c1ccoc1	0
ZINC89786601	CN(c1ccc(nc1)OC)C(=O)c1cccnc1OCC(F)F	0
ZINC89787513	c1cc(ccc1/C=C/C[NH2+]Cc1cc(ccc1F)F)C#N	0
ZINC89787685	Cc1cccnc1CNC/C=C/c1ccc(cc1)C#N	0
ZINC89788625	Cc1cccc(c1NC(=O)c1cnc(s1)[C@@H]1CCCO1)OC(F)F	0
ZINC89788953	CCOC(=O)C[C@H](C)CNC(=O)CC1=CCCCC1	0
ZINC89791982	c1nc(c(s1)C(=O)OCC(=O)N1CCCCCC1)C1CC1	0
ZINC89792736	c1cc(cnc1)Oc1ccc(cn1)NC(=O)[C@@H]1CCC=CC1	0
ZINC89793337	c1cc(c(cc1NC[C@@H]1C[C@H]2C[C@@H]1C=C2)N1CCCS1(=O)=O)F	0
ZINC89793906	c1cc(ccc1n1ncc(n1)C(=O)N1CC[C@@H]2[C@@H](C1)CCCO2)F	0
ZINC89796882	Cc1cc(cc(c1)C[NH2+][C@@H](c1ccccc1OC)c1ccccn1)C	0
ZINC89796954	COc1ccccc1[C@@H](c1ccccn1)NCC1=CCCOC1	0
ZINC89800660	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NCc1ccc(cc1)OC(F)(F)F)O	1
ZINC89802847	CCOC(=O)CC[C@H](C)NC(=O)Cc1ccc(cc1Cl)OC	0
ZINC89811238	CCCC(=O)NC[C@@H]1CCCN(C1)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89813984	c1ccc(c(c1)CN[C@@H]1CC2(CCC2)Oc2c1cccc2)CO	0
ZINC89813988	c1ccc(c(c1)C[NH2+]C[C@@H]1C[C@H]2C[C@@H]1C=C2)C[N@@H+]1CC[C@H](CC1)O	0
ZINC89814328	c1ccc(c(c1)N[C@@H]1CC[N@H+](CC1)C[C@@H](CN1CCOCC1)O)F	1
ZINC89815496	c1cc(cc(c1)OCC#N)CC(=O)N[C@H]1CCc2c1cccc2O	0
ZINC89817979	C1CCC(C1)(CC(=O)N[C@@H]1CC=CC1)CC(=O)N[C@@H]1CC=CC1	0
ZINC89819994	c1cc(c(cc1F)[C@H](C1CC1)NC(=O)c1cnc(s1)[C@@H]1CCCO1)F	0
ZINC89822535	c1cc(ccc1[C@@H](C1CCN(CC1)C(=O)c1c(ncs1)C1CC1)O)F	1
ZINC89826851	C[C@@H](CCS(=O)(=O)C)NC(=O)C1(CCCC1)c1ccc(cc1F)F	0
ZINC89827635	c1ccc(cc1)[C@@H](c1cccc(c1)F)NC(=O)N[C@H]1C[C@H](C=C1)CO	0
ZINC89833109	COc1ccc(cc1)COCCCC(=O)NC[C@H]1CCC[C@@H](C1)O	0
ZINC89833838	C=CCCOCCNC(=O)C1(CCCC1)c1ccc(cc1F)F	0
ZINC89835528	C[C@H](CC(=O)NCCc1cccc(c1)[N+](=O)[O-])c1ccc(cc1F)F	0
ZINC89835529	COc1cc(ccc1F)/C=C/C(=O)NCCc1cccc(c1)[N+](=O)[O-]	0
ZINC89839553	Cc1cccc(c1)/C=C/C(=O)N(C)CCCS(=O)(=O)C	0
ZINC89839701	Cc1ccc(s1)CC(=O)N(C)CCCS(=O)(=O)C	0
ZINC89840182	CC(C)C[N@H+]1CCC[C@@H]1CNC(=O)c1ccc(nc1)OCC(F)(F)F	0
ZINC89840219	CC(C)CNC(=O)/C=C/c1cc2cnn(c2[nH]c1=O)C(C)C	0
ZINC89842706	Cc1csc(n1)[C@@H]1CCCN(C1)C(=O)c1cccc(n1)OCC(F)F	0
ZINC89843817	Cc1cc(n(n1)[C@@H](C)C(=O)N(C)c1cccc2c1cccn2)C	0
ZINC89846900	Cc1ccc(cc1C)N1C[C@@H](CCC1=O)C(=O)OCc1cnn(c1)C	0
ZINC89850254	C=CCOCCCC(=O)Nc1ccn(n1)c1c(cccn1)Cl	0
ZINC89851930	C[C@H](C[C@@H](c1ccccc1)O)NC(=O)c1cccnc1OCC(F)F	1
ZINC89854583	c1cc(c(cc1F)F)C1(CCCC1)NC(=O)[C@@H]1CC(=O)NC1	0
ZINC89868754	C[C@@H]1CCCN([C@@H]1CO)C(=O)Nc1nnc(s1)Cc1ccc(cc1)F	1
ZINC89869797	CC(C)N1C(=O)[C@@](NC1=O)(C)[C@H]1CCC[N@H+](C1)Cc1ccccn1	0
ZINC89870258	CCc1ccc(c(c1)C(=O)N(C)C[C@H](COCc1ccccc1)O)O	0
ZINC89873498	C/C(=C/C(=O)N[C@@H](c1ccc(cc1F)F)C(=O)OC)/C1CC1	0
ZINC89873774	CC(C)(C)[C@@H](C(=O)N)NC(=O)Nc1ccc(cc1)[S@](=O)C(F)(F)F	0
ZINC89880761	CCOC(=O)CC[C@@H](C)NC(=O)/C=C/c1ccnc(c1)Cl	0
ZINC89881249	c1ccc2c(c1)nc(s2)N1CCN(CC1)C(=O)c1ccc(cc1O)F	1
ZINC89883614	c1ccnc(c1)C[C@@H](CNC(=O)N[C@H]1CCc2c1cccc2F)CO	1
ZINC89887801	CC(C)OC[C@H](COc1c(cccc1OC)OC)O	0
ZINC89891666	COC[C@@H](C[N@H+]1CC[C@@H](CC1)NC(=O)NC[C@@H]1Cc2c1cccc2)O	0
ZINC89892061	Cc1ncc(s1)CNC(=O)NC[C@H]1C[C@@H](C[N@@H+]1Cc1ccccc1)O	0
ZINC89893932	C=CC1CCN(CC1)C(=O)Cc1ccccc1O	0
ZINC89893956	C=CCN(CCO)S(=O)(=O)c1c(cccc1F)F	0
ZINC89894280	C[C@@H]([C@H]1CCCN(C1)Cc1ccc(cc1)[N+](=O)[O-])O	0
ZINC89894863	C[C@@H](C[C@@H](CNC(=O)c1c(cccc1Cl)F)c1ccccc1)O	1
ZINC89895133	C[C@H](CC1(OCCO1)C)CNC(=O)N(C)CC(F)F	0
ZINC89896492	Cc1c(scn1)CNC(=O)NC[C@H]1C[C@H](C[N@@H+]1Cc1ccccc1)O	0
ZINC89898781	CN(CC[NH+]1CCCC1)C[C@@H](COc1cc(ccc1Cl)Cl)O	0
ZINC89901256	CCOC(=O)C[C@H](C)CNC(=O)N[C@H](C)[C@@H](C)CO	0
ZINC89904562	C[C@@H](c1cc(ccc1N1CC[C@@H](CC1)O)F)NC(=O)C1=CCCCO1	0
ZINC89904609	C[C@H](c1cc(cnc1)F)[NH2+]CCN(C)c1ccccc1	0
ZINC89909231	C=CCCOCCNC(=O)NC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89911967	c1cnc(cc1CNC(=O)NC[C@@H]1CCC[C@H]1O)OC1CCC1	0
ZINC89912917	COc1ccccc1[C@H](c1ccccn1)NC(=O)N(CCO)CC=C	0
ZINC89915333	C[C@H]1C[C@@H]1C(=O)Nc1cccc(c1)C(=O)N(C)CCCS(=O)(=O)C	0
ZINC89919168	Cc1cc(ccc1C(=O)C)NC(=O)c1ccc(cc1)OC	0
ZINC89919816	C[C@@H]1C(=Nn2c(nnc2S1)c1ccncc1)c1ccc(c(c1)F)F	0
ZINC89923975	CCn1c(c(c(=O)[nH]c1=O)C(=O)CN(C)[C@@H]1CC[C@H](CC1)CO)N	0
ZINC89925730	Cn1cc[nH+]c1[C@H]([C@@H]1CC[N@H+](CC1)C[C@@H](c1cc(ccc1F)F)O)O	1
ZINC89927630	C[C@@H]1CCCC[C@H]1N(C)C(=O)CSCc1nc(no1)C1CC1	0
ZINC89927672	C[C@H]([C@H]1CCC[N@H+](C1)Cc1csc(n1)c1ccc(cc1)C(=O)OC)O	0
ZINC89928607	C[C@@H]([C@@H]1CCC[N@@H+](C1)CC(=O)N(C1CCCCC1)C1CCCCC1)O	0
ZINC89930932	C[C@H]([C@@H]1CCC[N@@H+](C1)Cc1coc(n1)c1ccc(cc1)F)O	1
ZINC89931094	C/C=C/c1ccc(c(c1)OC)OC[C@H](C[N@@H+]1CCC[C@@H](C1)[C@@H](C)O)O	0
ZINC89931224	C[C@H]([C@@H]1CCC[N@@H+](C1)[C@@H](C)C(=O)N(CCC#N)c1ccc(cc1)F)O	1
ZINC89932761	C[C@H]([C@@H]1CCC[N@@H+](C1)CC(=O)NCc1ccccc1OC(F)(F)F)O	1
ZINC89933133	C[C@H]([C@@H]1CCC[N@@H+](C1)CC(=O)N(C)CCCOc1ccccc1)O	0
ZINC89933633	C[C@@H]([C@H]1CCC[N@H+](C1)C[C@@H](COc1ccc(cc1)C(=O)C)O)O	0
ZINC89934394	CCN(CC(=C)C)C(=O)[C@H](C)N1CC[N@H+](CC1)CCS(=O)(=O)C	0
ZINC89934640	CN(Cc1cccc(c1)C(F)(F)F)[C@@H]1CC[N@H+](CC1)CCSC	0
ZINC89939694	CC(C)CN(CC(F)(F)F)C(=O)C[N@H+](C)[C@@H]1CCSC1	0
ZINC89940240	CCOC(=O)CC[C@H](C)NC(=O)N[C@@H](C)C[C@@H](c1ccc(cc1)F)O	1
ZINC89940929	c1cc(c(cc1F)Cl)N1CCN(CC1)[C@H]1CCCC[C@H]1O	1
ZINC89943444	CC[C@](CNC(=O)c1ccoc1)(c1ccc(cc1)Br)O	0
ZINC89944037	CC(C)(C)c1[nH+]c2cc(ccc2n1C)NC(=O)C(=O)NCCO	0
ZINC89944312	COC(=O)c1c(nc(s1)NC(=O)c1cc(ccc1O)F)C1CC1	1
ZINC89945965	C/C=C/c1ccc(c(c1)OC)OC[C@@H](C[NH+]1CCN(CC1)CC#C)O	0
ZINC89947462	C[C@H](CC(=O)N1CC[C@@](CC1)(C(F)(F)F)O)c1ccc(cc1)C(C)C	1
ZINC89947667	C[C@@H](C(=O)N1CC[C@](CC1)(C(F)(F)F)O)NC(=O)OC(C)(C)C	1
ZINC89947817	CC[C@H](c1ccc(cc1)F)[N@H+]1CC[C@H](C1)O	1
ZINC89949505	Cc1ccc2cc(ccc2n1)C(=O)N1CCC(CC1)(C(F)(F)F)O	1
ZINC89949581	c1cc(cc(c1)Cl)C(=O)NCC(=O)N1CCC(CC1)(C(F)(F)F)O	1
ZINC89950358	c1cc(c(cc1F)[C@H]1C[C@@H]1C(=O)N1CC[C@](CC1)(C(F)(F)F)O)F	1
ZINC89951457	COc1ccc2c(c1)C=C(CO2)C(=O)N1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89951464	C1CCC(CC1)(C#N)C(=O)N1CCC(CC1)(C(F)(F)F)O	1
ZINC89959165	Cc1c(cc[nH]1)C(=O)N[C@H](c1ccccc1OC)c1ccccn1	0
ZINC89963251	CC1(C(C1(C)C)C(=O)NC[C@H]1C[C@H](C[N@@H+]1Cc1ccccc1)O)C	0
ZINC89963552	C=CCOCCCC(=O)NC[C@@H]1C[C@@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89963924	Cc1cc(nn1C(C)(C)C)C(=O)N[C@H]1CC[N@@H+](CC1)C[C@@H](COC)O	0
ZINC89967875	CCN(CC)CC#C[C@@H](C)OC(=O)c1cc(cn1C)C(=O)C	0
ZINC89968754	C[C@@H]1CCCC[C@@H]1OCC[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	1
ZINC89968803	C=CC[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	0
ZINC89968967	c1cc(sc1)C(=O)NNC(=O)CN1CCC(CC1)(C(F)(F)F)O	1
ZINC89969314	COC(=O)c1c(ccs1)NC(=O)CN1CCC(CC1)(C(F)(F)F)O	1
ZINC89969980	C[C@H](C(=O)NCc1ccccc1OC)[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	1
ZINC89970949	COc1ccccc1c1nnc(o1)C[N@H+]1CC[C@@](CC1)(C(F)(F)F)O	1
ZINC89971040	c1cc(cc(c1)Cl)c1nc(co1)CN1CCC(CC1)(C(F)(F)F)O	1
ZINC89971204	CC(=O)c1ccc(cc1)OC[C@H](C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O)O	1
ZINC89982912	c1cc(ccc1c1nc(co1)C[N@H+]1CCCSCC1)F	0
ZINC89983616	CCOC(=O)[C@@H]1CC[N@H+](CC1)Cc1cc(cc(c1O)OC)CC=C	0
ZINC89984221	c1cc(ccc1CCNC(=O)C[N@H+]1CCCSCC1)F	0
ZINC89990966	CCOc1cc(ccc1O)/C=C(/C#N)\c1c(cc(cn1)C(F)(F)F)Cl	0
ZINC89991689	Cc1ccccc1OC[C@@H](C[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N)O	0
ZINC89994479	CSCC(=O)NNC(=O)C/C=C/c1ccccc1F	0
ZINC89997161	CN1CC[C@@H]([C@@H]1c1ccc(cc1)Cl)NC(=O)CN(C)S(=O)(=O)C	0
ZINC89999325	CCC[C@@H]1CN(CCO1)C(=O)Nc1c(cccc1F)F	0
ZINC89999936	C[C@@](CNC(=O)Nc1ccc(c(c1)Cl)OC)(c1ccc(cc1)F)O	1
ZINC90002778	CCOC(=O)CC[C@@H](C)NC(=O)c1cc2cc(ccc2[nH]1)Br	0
ZINC90004834	c1ccc(cc1)CCNC(=O)C[N@H+](CC1CC1)CC(F)(F)F	0
ZINC90010533	CNC(=O)CC[N@@H+]1CCCC[C@H]1CCc1ccccc1	0
ZINC90029286	CC(C)(C)OC(=O)N1CC(=CC(=O)Nc2cccc(c2)OCC=C)C1	0
ZINC90029590	COc1ccc(cc1)[C@H](c1ccc(cc1)F)NC(=O)Cc1ccc[nH]1	0
ZINC90041693	CC(C)(C)OC(=O)N1CC(=CC(=O)N[C@@H](C#N)c2ccccc2F)C1	0
ZINC90043534	Cc1ccc2c(c1)N(CCC2)C(=O)C=C1CN(C1)C(=O)OC(C)(C)C	0
ZINC90048861	Cc1cc(ccn1)NC(=O)C1(CCOCC1)c1ccc(cc1F)F	0
ZINC90053523	CC[C@H]1CCC[C@H](C1)NC(=O)C=C1CN(C1)C(=O)OC(C)(C)C	0
ZINC90053814	C[C@H](COc1ccc(c(c1)F)F)[NH2+]C[C@@H](C1CCOCC1)O	1
ZINC90055030	CC(C)(C)OC(=O)N1CC(=CC(=O)N[C@H](c2nccs2)C2CC2)C1	0
ZINC90055881	C[C@H]1C[C@H](N(C1)C(=O)CNC(=O)NC)c1cccc(c1)F	0
ZINC90058266	C[C@H](CCNC(=O)CNC(=O)NC)c1cccc(c1)C(F)(F)F	0
ZINC90060990	C=CC(=O)Nc1cc(ccc1F)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC90062693	CNC(=O)NCC(=O)N1CCCCC[C@H]1/C=C/c1ccccc1	0
ZINC90062817	CC(C)(C)OC(=O)N1CC(=CC(=O)NC[C@@H](c2ccccc2F)O)C1	0
ZINC90065301	CCOCCCNC(=O)/C(=C/c1cc(ccc1Br)F)/C#N	0
ZINC90065319	c1cc(c(cc1F)/C=C(/C#N)\C(=O)Nc1nccs1)Br	0
ZINC90065484	Cc1ccccc1NC(=O)Cc1nc(cs1)CCC=C	0
ZINC90066894	C=CCN(CC=C)C(=O)CCCc1cc(ccc1F)F	0
ZINC90069297	c1cc2c(cc1F)C=C(CO2)C(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC90072528	Cc1c(cccc1Br)CNc1ccccc1SCC(=O)N	0
ZINC90091781	c1ccn2c(c1)nnc2CCNC(=O)c1ccc(nc1)OCC(F)F	0
ZINC90092198	Cc1ccc(c(c1)OC)OC(=O)CSCC(F)(F)F	0
ZINC90095474	CCN(CC)C(=O)CN1CCN(CC1)C(=O)c1cccc(c1F)OC	0
ZINC90111478	CC(C)[C@@H](CNC(=O)C1=Cc2cc(ccc2OC1)F)[NH+]1CCOCC1	0
ZINC90115574	C[C@H]1C[C@H](C(=O)N1c1ccccc1)[NH2+][C@@H]1CCCc2c1ccc(=O)[nH]2	0
ZINC90152019	c1cc(ncc1C(=O)N[C@H]1CCCc2c1cco2)OCC(F)F	0
ZINC90152298	c1cc(sc1)CN(C1CC1)C(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90164093	CC(C)[C@H](C(=O)N(CCO)Cc1ccccc1)NC(=O)OC	0
ZINC90164174	CCO/C=C(/C#N)\C(=O)N(CCO)Cc1ccccc1	0
ZINC90164312	c1cc(c(cc1F)CCCC(=O)N1CCN(CC1)CCO)F	1
ZINC90165132	C/C(=C/C(=O)N1CCCC[C@H]1CCO)/c1ccc(cc1)C(F)(F)F	0
ZINC90165892	c1cc2c(cc1F)C=C(CO2)C(=O)NC[C@@H](C[NH+]1CCOCC1)O	0
ZINC90165894	c1cc2c(cc1F)C=C(CO2)C(=O)NC[C@H](CN1CCOCC1)O	0
ZINC90169613	CCN(CC(=C)C)C(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90169941	Cn1cc(cn1)NC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90189622	c1cc(c(cc1Br)CNc1cnn(c1)CC(F)F)O	1
ZINC90194795	CCO[C@H](C)c1nc(cs1)CO/N=C(\c1ccc(cn1)C#N)/N	0
ZINC90199399	COc1ccc(cc1F)CSCCn1cc[nH+]c1	0
ZINC90201981	c1cc(ccc1[C@@H](c1ncon1)NCc1cc(c(c(c1)F)F)F)Cl	0
ZINC90202267	c1cc(c(cc1F)Cl)S(=O)(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90223357	Cn1c(cnn1)C[NH2+]C[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90224819	CCOC(=O)N[C@H]1CCCN(C1)C(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90226882	c1cc2c(cc1F)C=C(CO2)C(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC90227895	Cc1ccc(o1)C[NH2+][C@@H]1CCCN(C1=O)c1ccccc1F	0
ZINC90229444	C[C@@H]1CC[C@H](CN1C(=O)C1=Cc2cc(ccc2OC1)F)C(=O)N	0
ZINC90231492	Cc1c(cn[nH]1)[N-]S(=O)(=O)c1ccc(cc1C(F)(F)F)[N+](=O)[O-]	0
ZINC90367759	C=CCNC(=S)NNC(=O)CCCc1cc(ccc1F)F	0
ZINC90368380	c1ccc(cc1)NC(=O)CNC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90369212	c1cc2c(cc1F)C=C(CO2)C(=O)NNC(=O)NCC(F)(F)F	0
ZINC90369573	Cc1ccc(c(c1)N(C)C(=O)c1cnn(c1C)c1ccncc1)C	0
ZINC90370047	c1cc(ccc1NC(=O)C1=Cc2cc(ccc2OC1)F)O	0
ZINC90370138	CCO[C@@H]1CCCN(C1)C(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90370718	C=CCN([C@@H]1CCS(=O)(=O)C1)C(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90370794	COC(=O)CCCCNC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90371396	Cc1nc(cs1)CN(C)C(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90404720	C[C@H](c1nc(cs1)c1ccccc1)NC(=O)CSCC(F)(F)F	0
ZINC90409190	Cc1ncc(s1)[C@H](C)N[C@@H](CC(C)C)CNC(=O)OC(C)(C)C	0
ZINC90409298	Cc1ncc(s1)[C@@H](C)[NH2+]C[C@@H](C)CN(C)C(=O)OC(C)(C)C	0
ZINC90417817	c1cc2c(cc1NC(=O)C1=Cc3cc(ccc3OC1)F)CC(=O)N2	0
ZINC90418375	Cc1ncc(s1)[C@@H](C)[NH2+]CCNC(=O)C(C)(C)C	0
ZINC90420285	C[NH+](C)CCCN(CCC#N)C(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90420610	c1cc2c(cc1F)C=C(CO2)C(=O)NCCCOCC1CCOCC1	0
ZINC90421485	Cc1c(c(n(n1)C)C)C[C@H](C)NC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90422183	COc1cccc(c1F)C(=O)N[C@@H]1CC[N@H+](C1)CC1CCCC1	0
ZINC90426202	C[C@@H]1[C@H](CCN1C(=O)CSCC(F)(F)F)c1ccccc1	0
ZINC90427937	CCCCC[C@@H](/C=C/[C@H]1[C@@H](C[C@@H]([C@@H]1C/C=C/CCCCOC)O)O)O	0
ZINC90441255	c1cc2c(cc1F)C=C(CO2)C(=O)N[C@H]1CCC[C@H]2[C@@H]1CCO2	0
ZINC90442160	c1cc2c(cc1F)C=C(CO2)C(=O)N1CC[C@@]2(CCCC[C@@H]2C1)O	0
ZINC90443696	c1cc2c(cc1F)C=C(CO2)C(=O)N1CC[C@@H](C1)S(=O)(=O)NC1CC1	0
ZINC90445609	c1cc(ccc1F)S(=O)(=O)N1CCC(CC1)(C(F)(F)F)O	1
ZINC90457853	Cc1ccc(o1)/C=C/C(=O)N1CCN(CC1)c1c(cccn1)F	0
ZINC90461817	c1cc(ccc1C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)SC(F)F	0
ZINC90465351	C/C(=C\C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)/c1ccc(cc1)OC	0
ZINC90466082	C/C(=C/c1ccc(cc1)Cl)/C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90467326	CC(C)[N@H+]1CCC[C@H](C1)CNC(=O)/C=C/c1ccnc(c1)Cl	0
ZINC90480220	C[C@@](CNC(=O)Nc1cc(c(cc1F)F)F)(c1ccc(cc1)F)O	1
ZINC90480550	C[C@@](CNC(=O)Nc1ccc(c(c1)Cl)N(C)C)(c1ccc(cc1)F)O	1
ZINC90481100	C[C@@](CNC(=O)Nc1cccc(c1)[S@@](=O)C)(c1ccc(cc1)F)O	1
ZINC90481644	C=CCOCCCC(=O)Nc1cccc(c1I)F	0
ZINC90482047	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)c1cc(ccc1OC)F	1
ZINC90484542	C[C@@H]([C@@H](c1ccc(cc1)OC)O)NC(=O)/C=C(/C)\c1ccccc1F	0
ZINC90494912	CCOC(=O)Nc1nc2c(s1)CN(CC2)Cc1c(cccc1Cl)F	0
ZINC90505916	c1cc2c(cc1F)C=C(CO2)C(=O)N(C[C@H]1CCCO1)[C@H]1CCSC1	0
ZINC90507815	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)NCC1(CC1)c1ccc(cc1F)F	0
ZINC90508943	CCCC(=O)N[C@@H]1CCCN(C1)C(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90510448	c1cc2c(cc1F)C[C@H](CO2)C(=O)OCC(C(F)F)(F)F	0
ZINC90511651	C[C@H](COCC(C)C)NC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90528910	c1cc2c(cc1F)C[C@@H](CO2)C(=O)N1CCC[C@H]1C(=O)N	0
ZINC90563488	CC[C@H](C)CN(C)C(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90565919	CN(CC1(COC1)CO)OCc1ccccc1	0
ZINC90582139	CCCC[N@H+]1CC[C@@H](CC1)NC(=O)CSCC(F)(F)F	0
ZINC90590049	CC[C@H](CCO)NC(=O)N[C@@H]1CCCN(C1=O)c1ccccc1F	1
ZINC90593229	c1cc(c(cc1F)CCCC(=O)Nc1ccsc1)F	0
ZINC90601614	c1ccc(c(c1)N1CCC[C@H](C1=O)NC(=O)N[C@H]1C[C@H](C=C1)CO)F	0
ZINC90609157	C1CN([C@H](CSC1)CN1CCOCC1)C(=O)[C@@H]1CCC=CC1	0
ZINC90612762	CCOCC(=O)NCC[C@@H](c1ccoc1)O	0
ZINC90614781	CC[C@](C)(c1nc(cs1)C)NC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90616062	Cc1c(c(n(n1)C)C)OC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90617327	C[C@H](Cc1ccc(cc1)OC)C[N@@H+](C)Cc1nc(no1)C1CCCC1	0
ZINC90617606	C[C@@H](Cc1ccc(cc1)OC)C[N@@H+](C)[C@@H](C)C(=O)NC(=O)NCC=C	0
ZINC90619462	CC[C@@H]1CN(c2ccccc2O1)C(=O)CSCC(F)(F)F	0
ZINC90626132	COc1ccc(cc1F)S(=O)(=O)NC[C@@]1(CCOc2c1cccc2)O	1
ZINC90626255	c1ccc2c(c1)[C@](CCO2)(CNC(=O)C(=O)Nc1cccc(c1)F)O	1
ZINC90630481	Cc1c2c(n[nH]c2NC(=O)[C@@H]2Cc3cc(ccc3OC2)F)n(n1)C	0
ZINC90632618	Cc1nc(no1)CNC(=O)c1ccc(nc1)OCC(F)F	0
ZINC90656595	CC[C@@H]1COCCN1C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90656693	C1CC[C@@H]([C@H](C1)NC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)O	0
ZINC90657918	C1CC[N@H+]2C[C@H](OC[C@@H]2C1)CNC(=O)NCCCO	0
ZINC90660359	Cn1c(=O)n2c(n1)C[N@H+](CC2)Cc1coc(n1)c1ccc(c(c1)F)F	0
ZINC90663725	C[C@](CNC(=O)c1cc2ccccc2cc1OC(F)F)(CSC)O	1
ZINC90680260	CN(CCCCCC=C)C(=O)NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90681419	CCO[C@H]1C[C@@H](C21CCC2)N(C)C(=O)c1ccc(nc1)OCC(F)F	0
ZINC90681884	Cc1cc(c(c(c1)C)NNC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1)C	0
ZINC90683068	CC[C@H](CCNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)O	0
ZINC90685640	C[N@@H+]1CC[C@H]2[C@@H](C1)CCCN2C(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90701047	COc1ccc(cc1S(=O)(=O)N1CCCSC[C@H]1C[NH+]1CCCC1)F	0
ZINC90704454	CC[C@H]1CCCCN1C(=O)[C@H]1Cn2c(=O)cc(nc2SC1)C(C)(C)C	0
ZINC90705432	CCc1c(nc2n(c1=O)C[C@H](CS2)C(=O)Nc1ccc(cc1)F)C	0
ZINC90727154	c1ccc(cc1)OCC(=O)NCC#CCOc1ccccc1F	0
ZINC90728733	c1ccc(c(c1)OCC#CCNC(=O)Nc1c(cccc1F)F)Cl	0
ZINC90731594	C=CCc1ccccc1OCC#CCNC(=O)c1c(cccc1F)F	0
ZINC90740753	c1c(cc(c(c1Cl)OCCCO)Cl)OCC=C(Cl)Cl	0
ZINC90746404	CCCc1ccc(cc1)S(=O)(=O)NC[C@@H](c1ccc(cc1)N(C)C)O	0
ZINC90747849	c1cc(sc1)CN(Cc1ccoc1)C(=O)c1cc(on1)C1CC1	0
ZINC90747881	c1cc(sc1)CN(Cc1ccoc1)S(=O)(=O)c1ccc(cc1)F	0
ZINC90891373	CC(=CCN1CCC(CC1)[NH2+]C[C@@](C)(c1ccc(cc1)F)O)C	0
ZINC91252433	CC1=NC(=C(C1)C(=O)OC)C	0
ZINC91270558	C=CC[C@@]1(CCCN(C1)C(=O)COCc1ccccc1)CO	0
ZINC91320281	c1cc(ccc1[C@@H]1CN(C[C@H]1C(=O)[O-])C(=O)c1ccc(=O)[nH]c1)F	0
ZINC91326497	Cc1ccc(c(c1)C[N@H+]1CCC[C@@](C1)(CCCOC)CO)F	1
ZINC91351588	CC(C)(/C(=C\F)/C=C\n1ccnc1)O	0
ZINC91362117	c1ccnc(c1)N[C@@H](CO)c1ccc(cc1)F	1
ZINC91363920	c1cc(c(c(c1)O)C[C@H](C(=O)[O-])[NH3+])O	0
ZINC91365869	c1cc(cnc1)[C@](Cn1ccnc1)(/C=C\c1ccc(cc1)F)O	0
ZINC91373064	C[C@@H](c1ccc(cc1)S(=O)(=O)N)N[C@@H]1CCc2c1cc(cc2)F	0
ZINC91410029	c1ccc(c(c1)C[N@@H+]1CCC[C@@](C1)(CC1CC1)CO)C(=O)[O-]	0
ZINC91411442	CCOCCc1cc(ccc1N1CCOCC1)C(=O)C	0
ZINC91411878	c1cc(ccc1c1cc([nH]n1)C(=O)NCCC1=CCCCC1)O	0
ZINC91444563	C=CC[C@]1(CCCN(C1)c1c(cc2c(n1)CCC2)C(=O)N)CO	0
ZINC91452027	CN(C)[C@H]1CC[N@@H+](C[C@H]1CCCO)C/C=C/c1ccc(cc1)F	0
ZINC91452336	COc1ccc(c(c1F)F)CNC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC91452411	CCCn1c(c(cn1)C(=O)N1CC=C[C@H]1CO)C	0
ZINC91452509	C[NH+](C)C[C@@H]1CN(C[C@@H]1CO)C(=O)c1ccccc1C(F)(F)F	1
ZINC91452638	c1cc(ccc1C(=O)N1CC[C@@H](C1)O)S(=O)(=O)NCC(F)(F)F	1
ZINC91461754	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H]1CN(C[C@@H]1CO)c1ccc(cn1)CSC	0
ZINC91526932	CC(C)c1nc(on1)[C@@H]1CCCN1C(=O)c1cnn(c1)C	0
ZINC91536257	C=CC[C@]1(CCCN(C1)C(=O)CCC(F)(F)F)CO	0
ZINC91562786	c1cc(cc(c1)C(F)(F)F)CN1C[C@@H](CCC1=O)C(=O)NCCO	1
ZINC91563331	Cc1ccc(o1)c1ccccc1C[N@H+]1C[C@H](C[C@@H](C1)CO)C[NH+](C)C	0
ZINC91586815	C[C@@H]1C[N@@H+](CC[C@]1(C1CC1)O)Cc1c(cncc1Cl)Cl	0
ZINC91593590	C[C@@H](C(=O)N)NC(=O)c1cnc(nc1[O-])Cc1c(cccc1Cl)Cl	0
ZINC91616962	c1ccc2c(c1)C[C@@H](CO2)Cc1ccccn1	0
ZINC91621035	Cc1c(cncn1)C(=O)N1CCC[C@@](C1)(CC=C(C)C)CO	0
ZINC91625932	Cc1ccc(o1)C[N@H+]1C[C@H]([C@H](C1)CO)CN1CCOCC1	0
ZINC91643621	CC[N@H+](C)C[C@@H]1C[N@@H+](C[C@@H]1CO)C/C=C/c1ccc(cc1)F	0
ZINC91643906	c1c(cc(cc1F)F)n1c2c(cn1)[C@H](CCC2)NC(=O)C[NH3+]	0
ZINC91649781	C=CC[C@@]1(CCCN(C1)C(=O)NCc1ccccc1F)CO	0
ZINC91649783	C=CC[C@]1(CCCN(C1)C(=O)NCc1ccccc1F)CO	0
ZINC91650648	C[C@@H]1C[N@@H+](CC[C@]1(CCOC)O)CCc1cccc(c1)F	1
ZINC91656336	C[C@@H]1C[N@@H+](CC[C@]1(C1CC1)O)C/C=C/c1ccc(cc1)F	0
ZINC91664195	c1cc(c(cc1N1CCC(CC1)[N@@H+]1CC[C@]2(CC[NH2+]C[C@H]2C1)O)F)F	1
ZINC91664772	CCN([C@H]1COC[C@@H]1O)C(=O)c1cc(c([nH]c1=O)C)C	0
ZINC91678876	CSCC[C@@H](C(=O)N1CC[C@@]2(CCC(=O)N(C2)CC=C)CC1)O	0
ZINC91691076	CC(C)[N@@H+]1C[C@@H]([C@H](C1)O)NC(=O)c1c(c2c(cccc2s1)F)Cl	1
ZINC91692965	COc1c(cc(cn1)C(F)(F)F)C=C	0
ZINC91701534	CC[C@H](CNC(=O)NCc1ncn(n1)C)Oc1cccc(c1)F	0
ZINC91707252	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)NCCc1cc2ccccc2[nH]1	0
ZINC91724733	C[C@@]1(CCN(CC1(C)C)C(=O)c1ccc(c(c1)Cl)F)O	1
ZINC91726019	Cc1ccc(c2c1c(=O)cc([nH]2)CN(CCO)Cc1[nH+]ccn1C)C	0
ZINC91736482	c1ccc(cc1)CN1C[C@H]([C@H](C1)CO)CN1CCOCC1	0
ZINC91738210	CC[C@]1(CCC[N@H+](C1)Cc1ccc(c(c1)COC)OC)CO	0
ZINC91746752	CC(C)N1CCC[C@@]2(C1=O)CCN(C2)Cc1nc2ncccn2n1	0
ZINC91763390	CCN(Cc1c(cccc1F)F)C(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC91764826	c1cc(c(cc1F)[C@H]1C[C@@H](CN1C(=O)C1=COCCC1)O)F	0
ZINC91764828	c1cc(c(cc1F)[C@@H]1C[C@H](CN1C(=O)C1=COCCC1)O)F	0
ZINC91768901	C=CC[C@]1(CCCN(C1)C(=O)c1ccc(c(c1)Cl)F)CO	0
ZINC91770959	CN1[C@@H]([C@H](CC1=O)NC(=O)c1c(cccc1Cl)F)c1ccc(cc1)Cl	0
ZINC91779622	C=CC[C@@]1(CCCN(C1)S(=O)(=O)c1ccc(cc1Cl)F)CO	0
ZINC91781672	Cc1c(c(on1)C)CCC(=O)N1CCC[C@@](C1)(CC=C(C)C)CO	0
ZINC91781796	C=CC[C@@]1(CCCN(C1)C(=O)Cc1cc(c(cc1Cl)F)F)CO	0
ZINC91781799	C=CC[C@]1(CCCN(C1)C(=O)Cc1cc(c(cc1Cl)F)F)CO	0
ZINC91790660	COc1ccccc1C[N@@H+](CCO)Cc1ccc(o1)CSC(F)F	1
ZINC91791517	C/C(=C/c1ccc(cc1)OC)/CN(CC(=O)N(C)C)CC(F)(F)F	0
ZINC91807960	CC[N@@H+](CCCCO)Cc1cc(=O)c2cc(ccc2[nH]1)F	1
ZINC91811146	c1cc(ccc1/C=C/C[NH+]1CCN(CC1)C(=O)c1ccc(cc1)O)F	0
ZINC91830613	Cc1cc(cc(n1)C)C(=O)N1C[C@H]([C@@H](C1)C(=O)[O-])C1CC1	0
ZINC91831386	Cn1cnnc1[C@H]1CCCN(C1)Cc1cccc(c1O)Br	0
ZINC91841217	c1ccc(c(c1)C1=CCN(CC1)CC(=O)NNC(=O)C1CCC1)Cl	0
ZINC91847873	C[N@@H+](CCO)C[C@@H]1CN(C[C@@H]1CO)Cc1ccc(cc1Cl)Cl	0
ZINC91849316	CC(=O)N1CCN(C[C@@H](C1)O)Cc1ccc(cc1F)C(F)(F)F	1
ZINC91863000	c1ccc(c(c1)CO[C@@H]1CC[N@H+](CC1)C[C@H](CN1CCOCC1)O)F	1
ZINC91872606	Cc1nccc(n1)N1CCC[C@](C1)(CC=C)CO	0
ZINC91885518	COCCCS(=O)(=O)/N=C(\[O-])/[C@@H]1CCCN1Cc1ccccc1	0
ZINC91888122	c1cc(ccc1CO[C@H]1CC[N@@H+](CC1)C[C@H](CN1CCCC1=O)O)F	1
ZINC91890736	Cc1c(c(on1)C)C[N@@H+]1CCN(CC1)CC1=Cc2ccccc2OC1	0
ZINC91891751	C=CCN(CC=C)C(=O)CN1CCc2cc(ccc2C1)F	0
ZINC91898559	CCNC(=O)CC[N@@H+]1CCc2cc(ccc2C1)F	0
ZINC91908047	C[C@@H]1C[N@@H+](CC[C@]1(CCOC)O)C/C=C/c1ccc(cc1)F	0
ZINC91915143	C[C@@H]1CN(CC[C@]1(C1CCOCC1)O)C(=O)c1ccc(nc1)C#N	0
ZINC91923358	c1ccc(c(c1)C(=O)N1CC[NH+](CC1)C[C@@H]1CCC=CC1)O	0
ZINC91923449	CCn1cc(cn1)CN1CCN(CC1)C(=O)c1ccccc1O	0
ZINC91925719	CCOc1ccc(cc1)C1=CCN(CC1)C(=O)c1ccc(nc1C)Cl	0
ZINC91930541	CCOc1ccc(cc1)C1=CCN(CC1)C(=O)c1cc(cc(c1)F)F	0
ZINC91934378	COCC[C@]1(CCCN(C1)c1ccc(cn1)C(F)(F)F)CO	1
ZINC91943091	C[N@H+]1CCN(CC1)c1cc(nc(n1)N)N1CCC[C@](C1)(CC=C)CO	0
ZINC91943218	C=CC[C@@]1(CCCN(C1)C(=O)C1(CC1)c1ccccc1F)CO	0
ZINC91943772	Cc1c(cc[nH]1)C(=O)N[C@H]1C[N@H+](C[C@@H]1C1CC1)CCO	0
ZINC91943973	COc1ccc(cc1CC=C)C[N@H+]1CC[C@]2(CC[NH2+]C[C@H]2C1)O	0
ZINC91949596	Cc1c(cccn1)CN1CCC(CC1)C(=O)N1CCC[C@H](C1)C	0
ZINC91950408	CCCC[N@H+](Cc1ccc(o1)CO)CC(=O)N	0
ZINC91952236	C[N@H+](CC(=O)N1CCC[C@](C1)(CC=C)CO)C1CCCC1	0
ZINC91956032	Cc1ccc(cc1NC(=O)C)NC(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC91956529	C[N@@H+](Cc1ccccc1O)Cc1c(cccn1)C(F)(F)F	1
ZINC91966438	c1cc(c(cc1C(=O)N1C[C@H]([C@H](C1)CO)C[NH+]1CCCCCC1)Cl)F	1
ZINC91974160	CC(C)(c1ccccc1)C(=O)N1C[C@H]([C@H](C1)CO)C[N@@H+](C)CCOC	0
ZINC91974480	C[N@H+](C/C=C/c1ccc(cc1)F)Cc1ccccc1O	0
ZINC91987385	c1cc(ccc1/C=C/C[N@H+]1CC[C@]2(CCC(=O)N(C2)CCO)CC1)F	0
ZINC91998165	CC(C)[C@@H](CO)NC(=O)c1c(n2ccccc2n1)F	1
ZINC92008250	COc1cccc2c1OCC(=C2)C(=O)N1CCc2cc(ccc2C1)F	0
ZINC92012753	Cc1cc(c(o1)C)[C@](C)(CNS(=O)(=O)N1CC[C@@H](CC1)C(C)(C)C)O	0
ZINC92017244	CCC(CC)CS(=O)(=O)N1CCC[C@H]1CC(=O)c1cnn(c1)C	0
ZINC92028625	C=CC[C@@]1(CCCN(C1)C(=O)COc1cccc(c1)F)CO	0
ZINC92029468	c1ccc(c(c1)C1=CCN(CC1)C(=O)c1cccc(c1)C#N)Cl	0
ZINC92029723	c1ccc(c(c1)C1=CCN(CC1)C(=O)c1ccnnc1)Cl	0
ZINC92030722	CC(C)C[N@@H+](Cc1ccc(cc1O)OC)CC(F)(F)F	1
ZINC92030837	c1cc(ccc1NC(=O)N[C@@H]1CC[N@H+](CC1)C[C@H]1C[C@H]2C[C@@H]1C=C2)F	0
ZINC92037070	CN(CC1(CC1)CO)C(=O)c1coc(n1)COc1cccc(c1)F	1
ZINC92042191	C[C@H]1CO[C@H](C[N@H+]1C/C=C/c1ccc(cc1)F)CO	0
ZINC92058343	C[C@H]1CCO[C@H]1C(=O)N1CC[C@H](CC1)OCc1ccccc1F	0
ZINC92061826	C[C@@]1(CCN(CC1(C)C)C(=O)Cc1ccccc1C(F)(F)F)O	1
ZINC92062313	C=CC[C@]1(CCCN(C1)C(=O)[C@@H]1CC[C@@H](CC1)CO)C(=O)[O-]	0
ZINC92065998	CCCn1cc(c(n1)C)C(=O)NCc1c([nH+]cc2c1CC[NH2+]C2)C	0
ZINC92076784	CCCOc1cc(ccc1NC(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C)F	0
ZINC92091377	CC(C)[C@@H](CC(=O)N[C@H]1CCC[C@@H]1c1ccccc1C(F)(F)F)O	1
ZINC92099504	C[NH+](C)C[C@H]1C[C@@H](CN(C1)Cc1cc(c(c(c1)F)OC)F)CO	1
ZINC92100039	c1cc2c(cc1F)CCN(C2)C(=O)c1ccc([n-]1)C#N	0
ZINC92103399	COc1ccc(cc1NC(=O)N[C@H]1C[C@H](C=C1)CO)F	0
ZINC92123500	Cc1c(c(on1)C)CCCNC(=O)Nc1cc(ccc1OC)F	0
ZINC92124853	COc1ccc(cc1NC(=O)NCCCN1CCCC1=O)F	0
ZINC92162834	CN(C1CCC1)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92187788	CCC(CC)(CO)NC(=O)Nc1c(cn(n1)c1ccccc1Cl)C	0
ZINC92194285	C#CC[N@H+](Cc1ccc(o1)c1ccccc1Cl)[C@@H]1CCS(=O)(=O)C1	0
ZINC92254111	Cc1cc(no1)CN(C)Cc1ccc(c(c1)F)OC(F)F	0
ZINC92254181	Cc1cc(no1)C[N@H+](C)Cc1ccc(cc1OC(F)F)OC	0
ZINC92256119	C[N@@H+](Cc1ccccc1OCC=C)C[C@@H](COC)O	0
ZINC92263482	CCCC[N@H+](CC1=CCCOC1)[C@@H](C)c1ccccc1	0
ZINC92286008	CC[C@@H](c1ccccc1O)NC(=O)C(=O)Nc1cc(ccc1OC)F	1
ZINC92319378	COc1ccc(cc1NC(=O)C(=O)N[C@H](CO)c1ccco1)F	1
ZINC92327571	COc1ccc(cc1NC(=O)C(=O)N1CC[C@]2(CCCC[C@H]2C1)O)F	1
ZINC92329239	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)N(CCO)Cc1ccc(c(c1)Cl)Cl	0
ZINC92332425	Cc1cc2cccnc2c(c1)NC(=O)C(=O)N1C[C@@H](CC[C@H]1C)CO	0
ZINC92351982	CN(C[C@@H]1CCC[C@H]1O)C(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92353632	CC[C@@H](CCNC(=O)N[C@H]1CC(=O)N([C@@H]1c1ccc(cc1)Cl)C)O	0
ZINC92355812	c1cc(ccc1[C@@H](CC(F)(F)F)NC(=O)NCCCO)F	1
ZINC92357302	C=CCN(CCO)C(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92360993	Cc1ccc(c(c1)CN(CC=C)[C@@H]1CCS(=O)(=O)C1)F	0
ZINC92361369	Cc1cc(ccc1CN(CC=C)[C@@H]1CCS(=O)(=O)C1)F	0
ZINC92361550	Cc1ccc(c(c1)C[N@@H+](CC=C)[C@H]1CCS(=O)(=O)C1)O	0
ZINC92376811	Cn1cnc(n1)CNC(=O)N(CCO)Cc1cc(ccc1F)Br	1
ZINC92382615	C[C@@H]1CO[C@@H](CN1C(=O)/C=C/c1cccc(c1)OC(C)C)CO	0
ZINC92397631	C[C@@H]1CO[C@H](CN1C(=O)c1c[nH]nc1c1ccc(c(c1)Cl)F)CO	1
ZINC92404613	C=CCN(Cc1ccccc1F)Cc1ccc(o1)CO	0
ZINC92405338	C[N@H+](Cc1ccc(c(c1)O)OC)Cc1ccc(c(c1)Cl)OC(F)F	1
ZINC92408165	C=CCN(CCO)C(=O)N[C@H]1CC[C@@H](CC1)Oc1ccc(cn1)C#N	0
ZINC92426429	C=CCN(CCO)C(=O)N[C@@H]1CCC[C@@H]1c1ccccc1C(F)(F)F	0
ZINC92426439	C=CCN(CCO)C(=O)N[C@H]1CCC[C@H]1c1ccccc1C(F)(F)F	0
ZINC92428610	C[N@@H+](Cc1ccc(o1)CSC(F)F)C[C@H]1CCCCO1	0
ZINC92454178	CCOc1cccc(c1O)C[N@H+]1CC[C@@H](CC1)OC(C)(C)C	0
ZINC92454586	CCc1c(c(n(n1)C)OC)CN(CCCO)Cc1ccc(c(c1)Cl)Cl	0
ZINC92455667	c1cc(ccc1C[N@@H+]1CCC[C@H]1CO)OCC(F)F	1
ZINC92455886	c1cc(ccc1/C=C/C[N@@H+]1CCC[C@H]1CO)F	0
ZINC92457023	C/C(=C\c1ccc(cc1)F)/C(=O)Nc1cc(ccc1OC)F	0
ZINC92471868	Cn1cc(c(n1)c1cccnc1)CN(CC=C)CC(F)(F)F	0
ZINC92471886	CCOc1cccc(c1O)CN(CC=C)CC(F)(F)F	0
ZINC92471889	C=CCN(Cc1cc(ccc1O)Cl)CC(F)(F)F	0
ZINC92471947	COc1cccc(c1O)CN(CC=C)CC(F)(F)F	0
ZINC92471953	CCCOc1ccc(c(c1)O)CN(CC=C)CC(F)(F)F	0
ZINC92471965	C[C@]1(CCS(=O)(=O)C1)n1cc(cn1)CN(CC=C)CC(F)(F)F	0
ZINC92472015	COc1ccc(c(c1)O)C[N@H+](CC=C)CC(F)(F)F	0
ZINC92472021	C=CCN(Cc1cnn(c1)c1ccc(cc1)F)CC(F)(F)F	0
ZINC92472026	COc1cc(c(cc1O)Br)CN(CC=C)CC(F)(F)F	0
ZINC92472103	C[N@@H+](Cc1c(cccn1)C(F)(F)F)C[C@H](COCc1ccccc1)O	1
ZINC92472186	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)/C=C/c1c(cccc1F)F	0
ZINC92473377	Cc1cc(c(cc1C)O)C[N@H+](C)C[C@@H](COCCOC(C)C)O	0
ZINC92474381	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)/C=C/c1cc(cnc1)F	0
ZINC92478503	C[N@@H+](CCC(F)(F)F)Cc1cc(cc(c1[O-])[N+](=O)[O-])Cl	0
ZINC92478608	CN(CCC(F)(F)F)Cc1cc(c(c(c1)OC)O)CC=C	0
ZINC92479981	CN(CCC(F)(F)F)Cc1cc([nH]n1)c1ccccc1	0
ZINC92507544	CCn1ccnc1/C=C/C(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92509132	CN(CC1=Cc2cc(ccc2OC1)Br)CC(F)F	0
ZINC92537600	CC[N@@H+](CCOCC)Cc1cnc2n1cc(cc2)Br	0
ZINC92557235	c1cc(cc(c1)S(=O)(=O)N1CCc2cc(ccc2C1)F)C#N	0
ZINC92560005	C[N@H+]1CC[C@@H](CC1)NCc1ccc(c(c1)Br)OC(F)F	0
ZINC92562547	Cc1ccc(c(c1)CN(CCOC)Cc1ccco1)O	0
ZINC92568034	CCn1c(c(c([nH+]1)C)NCc1cccc(c1O)Br)C	0
ZINC92588595	CCn1c(c(c(n1)C)C[N@@H+]1CCCC[C@H]1CC(=O)N)C	0
ZINC92593823	c1cc(sc1)[C@H]1CN(CCO1)Cc1cc(cc(c1[O-])[N+](=O)[O-])Cl	0
ZINC92613260	CC1(Cc2ccccc2C1)NC(=O)/C=C/c1cnc2ccccc2n1	0
ZINC92614386	c1cn(c(n1)CN1CC[NH+](CC1)C[C@H]1CCC=CC1)C(F)F	0
ZINC92617105	CC(C)[C@@H](C#N)N1CCN(CC1)C(=O)CN(C)Cc1cccc(c1)F	0
ZINC92644327	CC[C@H](c1ccccc1)[C@H]1CCC[N@@H+]1CC(C)(C)S(=O)(=O)C	0
ZINC92646400	C[S@](=O)c1ccc(cc1)C[N@H+](CC=C)Cc1cccc(c1)[N+](=O)[O-]	0
ZINC92647692	c1c(cc(c2c1C=C(CO2)C[N@H+]1CC[C@@H](CC1)n1cncn1)Cl)Cl	0
ZINC92660985	c1cc(sc1)c1c(cn[nH]1)C[N@@H+]1CC[C@H](CC1)Oc1ccc(cc1)F	0
ZINC92663285	c1cc(c(cc1Cl)CN1CCN(CC1)C(=O)CC(F)(F)F)O	1
ZINC92663393	c1ccc2c(c1)C=C(CO2)CN1CCN(CC1)C(=O)CC(F)(F)F	0
ZINC92670616	Cc1ccc(o1)C[N@H+](Cc1cccc(c1)O)CC1CC1	0
ZINC92704297	CC(C)(C)OC(=O)N[C@@H]1CC[N@@H+](C1)Cc1cccc(c1O)Br	0
ZINC92737135	C=CCN(Cc1cc(ccc1F)Br)Cc1cncs1	0
ZINC92737142	C=CC[N@@H+](Cc1ccc(o1)CO)Cc1cc(ccc1F)Br	0
ZINC92737464	CCC[N@@H+](Cc1cc(c(c(c1)OC)O)CC=C)CC(F)F	0
ZINC92757669	CC(C)[C@H](C(=O)N[C@H]1C[C@H](C=C1)CO)Oc1cccc(c1)Cl	0
ZINC92759206	Cc1c(c[nH]n1)C[N@@H+]1CCCC[C@H]1CCc1ccc(c(c1)OC)OC	0
ZINC92785046	c1ccc2c(c1)C=C(CO2)C[N@H+]1CCC[C@@H]1CCCO	0
ZINC92785090	Cc1cc(ccc1C[N@H+]1CCC[C@@H]1CCCO)F	1
ZINC92785326	CCOc1c(cc(cc1OC)C[N@H+]1CCC[C@H]1CCCO)OC	0
ZINC92785719	c1cc(oc1CN1CCCC[C@@H](C1)[NH+]1CCCC1)CO	0
ZINC92785916	CC(C)(CCC#N)CN1CCCC[C@H](C1)[NH+]1CCCC1	0
ZINC92785947	CC(C)(C)[N@H+](Cc1ccc(cc1)F)CC1=CCCOC1	0
ZINC92786420	Cc1ccc(c(n1)CN(C)[C@@H](c1cccc(c1)F)C(=O)N)O	1
ZINC92786463	C[N@@H+](Cc1cc(c(c(c1)Br)O)OC)[C@H](c1cccc(c1)F)C(=O)N	1
ZINC92810111	c1cc(sc1)C[N@@H+]1CCC[C@@H](C1)c1c[nH]nc1	0
ZINC92811342	c1cc(oc1C[N@H+]1CC[C@@H](CC1)c1ccnn1CCO)CSC(F)F	1
ZINC92827618	CC(C)(C(=O)Nc1ccc(cc1)S(=O)(=O)N(C)CC=C)F	0
ZINC92831531	CCOc1cccc(c1O)CN1CCO[C@H](C1)c1nccs1	0
ZINC92845132	Cc1ccc(c(c1)CNc1cnn(c1)c1ccccc1F)O	1
ZINC92845743	COc1cc(cc(c1O)CC=C)CNc1cnn(c1)CC(F)(F)F	0
ZINC92847717	C[NH+](C)[C@@H]1CC[C@H](C1)NCc1cnc(nc1)N1CCOCC1	0
ZINC92871588	CC(C)(C)c1c(cn(n1)C)C(=O)Nc1cncc(c1Cl)Br	0
ZINC92936370	c1cc(ccc1/C=C/C[NH+]1CCN(CC1)CC#N)F	0
ZINC92936413	c1cc2c(cc1Br)C=C(CO2)C[NH+]1CCN(CC1)CC#N	0
ZINC92968074	CC(C)(C)c1ncc(s1)CN1CCC[C@H](C1)n1cccn1	0
ZINC92971761	C[C@H]([C@H]1CCCC[N@@H+]1C/C(=C/c1ccc(cc1)OC)/C)O	0
ZINC92972132	C[C@@H]([C@H]1CCCC[N@@H+]1Cc1ccc(c(c1)OC)OCC=C)O	0
ZINC92975385	c1ccc(c(c1)[C@H]1CN(CCO1)Cc1cc(cs1)C(=O)N)F	0
ZINC92976057	CCc1nc(on1)C[N@@H+](C)C[C@H]1CCC=CC1	0
ZINC93006465	Cc1ccc(c(n1)CN1CCN(CC1)C(=O)c1ccc(cc1F)F)O	1
ZINC93043008	C=CCOc1ccc(cc1)CN(CCCO)CC(F)(F)F	0
ZINC93043529	C/C(=C/c1ccc(cc1)OC)/CN(CCCO)CC(F)(F)F	0
ZINC93043700	COc1cc(cc(c1O)CC=C)CN(CCCO)CC(F)(F)F	0
ZINC93044545	Cc1c(c(n(n1)C)OCC=C)CN(CCCO)CC(F)(F)F	0
ZINC93044725	c1c(c(cc2c1OCO2)O)C[N@H+](CCCO)CC(F)(F)F	1
ZINC93044849	CC[NH+](CC)c1ccc(cc1)CN(CCCO)CC(F)(F)F	1
ZINC93044849	CCN(CC)c1ccc(cc1)C[N@H+](CCCO)CC(F)(F)F	1
ZINC93055432	CCOc1ccc(c(c1)CN1CCNC(=O)[C@@H]1C(C)C)O	0
ZINC93078474	C[C@H](c1ccc(cc1F)F)[N@H+]1CCN(CC1)CC1=CCCOC1	0
ZINC93078901	COc1ccnc(c1)N1CC[NH+](CC1)C[C@@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC93079195	CC(C)(C)c1ncc(s1)CN1CCN(CC1)c1cc(cc[nH+]1)OC	0
ZINC93079425	COc1c(cnc(n1)N1CCN(CC1)CC1=CCCOC1)Br	0
ZINC93085701	c1cc(cnc1)CN(CCO)Cc1ccc(cc1)N1CCCCC1	0
ZINC93086008	COc1ccc(c(c1)CN(CCO)Cc1cccnc1)OC(F)F	1
ZINC93086174	c1cc(cnc1)C[N@H+](CCO)C/C=C/c1ccc(cc1)F	0
ZINC93099968	COCCN(CCC#N)Cc1coc2c1cccc2	0
ZINC93143730	C[C@@H](C[N@H+](Cc1ccc(cc1)n1ccc(n1)C(F)(F)F)C(C)C)O	1
ZINC93144954	C[C@H](C[N@@H+](Cc1cc(ccc1F)C(F)(F)F)C(C)C)O	1
ZINC93145246	Cc1ccc(c(c1)C[N@@H+](C[C@H](C)O)C(C)C)O	0
ZINC93245281	c1cc(ccc1[C@@H]1C[C@@H](CN1C(=O)C1=CCCC1)O)C(F)(F)F	0
ZINC93276494	COc1cc(cc(c1O)CC=C)CN(CC(F)F)C1CC1	0
ZINC93276783	c1cc(c(cc1O)CN(CC(F)F)C1CC1)Br	1
ZINC93279855	c1cc(ccc1[C@H]([C@@H]1CC[N@H+](CC1)C[C@@H]1CCC=CC1)O)F	0
ZINC93285300	C[C@H](c1ccc(c(c1)F)OC)NC(=O)NCC(C)(C)c1ccncc1	0
ZINC93287303	CC(C)N(Cc1cc(ccc1Br)O)CC(=O)OC	0
ZINC93315723	C[C@@H](c1cccc(c1)O)[N@H+](C)Cc1ccc(c(c1)F)N1CCOCC1	1
ZINC93316248	Cc1c(cn[nH]1)C[N@H+](C)[C@@H](C)c1cccc(c1)O	0
ZINC93319352	c1ccc(c(c1)CN(Cc1cnc(s1)C1CC1)C1CCCC1)O	0
ZINC93319881	Cc1ccc(cc1)c1c(c[nH]n1)C[N@@H+](CCO)CCOCC(F)(F)F	1
ZINC93319888	c1ccc(c(c1)CN(CCO)CCOCC(F)(F)F)n1cccn1	1
ZINC93319920	C1C[C@@H](CC=C1)C[N@@H+](CCO)CCOCC(F)(F)F	0
ZINC93319921	C1C[C@H](CC=C1)C[N@H+](CCO)CCOCC(F)(F)F	0
ZINC93319924	c1cc2c(cc1Cl)C=C(CO2)CN(CCO)CCOCC(F)(F)F	0
ZINC93320056	c1cc(ccc1/C=C/C[N@@H+](CCO)CCOCC(F)(F)F)F	0
ZINC93323100	CCCC[N@H+](CCOC)Cc1c[nH]nc1c1ccc2c(c1)OCCO2	0
ZINC93324671	C[C@H](Cc1ccc(cc1)O)[N@@H+](C)Cc1c[nH]nc1c1cccs1	0
ZINC93324865	C[C@@H](Cc1ccc(cc1)O)[N@@H+](C)CC1=CCCOC1	0
ZINC93336109	CN(Cc1nc2c(s1)CCCC2)CC1=CCCOC1	0
ZINC93336965	Cc1ccc(c(c1)CN(C)C[C@H]1CC[N@@H+](C1)Cc1ccccc1)O	0
ZINC93340903	C[C@@]1(CCC[N@H+](C1)Cc1cc(c(c(c1)Br)OCC=C)OC)CO	0
ZINC93341349	Cc1c(c(n(n1)C)Oc1cccnc1)C[N@H+]1CCC[C@@](C1)(C)CO	0
ZINC93358165	COc1cccc(c1)N[C@H]1CC[N@@H+](CC1)Cc1ccc(o1)CO	0
ZINC93363686	COc1ccc(c(c1)OC)C[N@H+](CCO)C[C@H]1CCC=CC1	0
ZINC93363761	Cc1cc(ccc1C[N@H+](CCO)Cc1ccc(cc1OC)OC)F	1
ZINC93385575	CN(Cc1cc2c(ccs2)nc1)[C@H]1CCN(C1=O)c1ccccc1F	0
ZINC93387902	c1ccc2c(c1)CC[C@@H]2N(CCO)Cc1cnc(s1)c1cccs1	0
ZINC93388151	c1ccc2c(c1)CC[C@@H]2[N@@H+](CCO)Cc1cc(c(cc1F)F)F	1
ZINC93388877	c1ccc2c(c1)CC[C@@H]2N(CCCO)Cc1c(cccn1)C(F)(F)F	1
ZINC93389436	Cc1ccc2ncc(n2c1)CN(CCCO)[C@@H]1CCc2c1cccc2	0
ZINC93392294	CCOc1cccc(c1O)C[N@@H+](C1CC1)[C@H](C)CS(=O)(=O)C	0
ZINC93392396	C[C@H](CS(=O)(=O)C)[N@H+](Cc1ccc(c(c1)F)N1CCOCC1)C1CC1	0
ZINC93393331	CS(=O)(=O)N(CC(F)(F)F)[C@H]1CC[N@@H+](CC1)C[C@H]1CCC=CC1	0
ZINC93414630	Cc1ccc(c(c1)Br)C[N@@H+](C)CC(C)(C)O	0
ZINC93415576	Cc1ccc(c(c1)C)C[N@@H+](C)[C@@H](CO)c1ccc(cc1)OC	0
ZINC93416307	COCCN(Cc1ccc(cc1)SC(F)(F)F)CC(=O)OC	0
ZINC93416731	CCS(=O)(=O)C[C@H](C)N(C)Cc1ccccc1OCC(=O)NC	0
ZINC93416784	CCS(=O)(=O)C[C@@H](C)N(C)C[C@@H]1CCC=CC1	0
ZINC93418690	C[C@H]1[C@@H](OCCN1Cc1c(cccc1F)F)C	0
ZINC93421320	C[C@H]([C@H](C)S(=O)(=O)C)N(C)C/C=C/c1ccc(cc1)F	0
ZINC93421450	C[C@@H]([C@@H](C)S(=O)(=O)C)[N@@H+](C)Cc1cn[nH]c1C(C)(C)C	0
ZINC93437435	C[C@H]1C[N@H+]2CCC[C@@H]2CN1Cc1ccc(nc1)N1CCCC1	0
ZINC93439417	c1cc(oc1)C[N@@H+]1CCC[C@]2(C1)CCC=CC2	0
ZINC93439897	C[C@H](C(=O)N)N1CCN(CC1)Cc1cc(c(c(c1)OC)O)CC=C	0
ZINC93440614	Cc1c(c[nH]n1)CN1CCN(CC1)c1ccc(cc1OC)F	0
ZINC93441227	Cc1ccc(c(c1)C[N@@H+]1C[C@H](C[C@H]1C(=O)OC)O)F	1
ZINC93441347	CCN(CC)c1ccc(cc1F)C[N@@H+]1C[C@H](C[C@H]1C(=O)OC)O	1
ZINC93442555	Cc1cccc(c1)c1c(cn[nH]1)CN(C)[C@H](CCO)c1ccccc1	0
ZINC93443334	Cc1cc(c(cc1C[N@@H+]1C[C@H]2CCC[C@@H]2C1)OC)OC	0
ZINC93443451	C1C[C@@H]2C[N@H+](C[C@H]2C1)CC1=CCCOC1	0
ZINC93455218	Cc1ccc(c(c1)CN1CCc2ccccc2[C@@H]1CO)F	1
ZINC93460660	Cc1cc(c(cc1C)O)CN(CCC(=O)OC)C[C@H]1CCCO1	0
ZINC93476255	CC(C)CCO[C@H]1CCN(C1)CC1=CCCOC1	0
ZINC93476831	CCn1c(c(c(n1)C)C[N@H+](C[C@@H](c1ccc(cc1)F)O)CC(C)C)C	1
ZINC93476970	c1cc(ccc1/C=C/C[N@H+](C[C@@H](c1ccc(cc1)F)O)C1CC1)C#N	0
ZINC93477057	Cc1ccn2c(c1)ncc2CN(C[C@H](c1ccc(cc1)F)O)C1CC1	1
ZINC93478963	C[C@@H]1CN(C[C@H]([N@H+]1CCOC)C)Cc1cccc(c1OC(F)F)OC	0
ZINC93482429	C[C@@H](C[C@H]1CCC[N@@H+]1Cc1cc2c(c(c1)OC)OCCO2)O	0
ZINC93483305	C[C@H](C[C@H]1CCC[N@H+]1Cc1ccc(c2c1cccc2)OC)O	0
ZINC93483924	c1c(cc(cc1C(F)(F)F)C(F)(F)F)C[N@H+]1C[C@H]([C@H](C1)O)O	1
ZINC93508533	CCC[C@@H]1CN(CCO1)C/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC93509003	CCC[C@H]1CN(CCO1)Cc1c(nn(c1N1CCOCC1)C)C(C)C	0
ZINC93510340	c1cc(ccc1/C=C/CN1CCOCC21CCC2)F	0
ZINC93511613	C=CCN(CCO)Cc1[nH]cc([nH+]1)c1cccc(c1)Br	0
ZINC93511850	C=CC[N@@H+](CCO)Cc1ccc(cc1)OCC(F)F	0
ZINC93511991	C=CC[N@H+](CCO)Cc1ccc(nc1)N1CCCC1	0
ZINC93512043	CCc1ccc(o1)C[N@@H+](CCO)CC=C	0
ZINC93512072	COc1ccc(c(c1)C[N@@H+](CCO)CC=C)OC(F)F	0
ZINC93512094	C=CC[N@@H+](CCO)Cc1cn[nH]c1c1ccccc1F	0
ZINC93512127	COc1cc(cc(c1OCC=C)Br)C[N@H+](CCO)CC=C	0
ZINC93512212	Cc1cc(ccc1Oc1cccnc1)C[N@H+](CCO)CC=C	0
ZINC93512265	C=CCN(CCO)Cc1ccc(c(c1)[N+](=O)[O-])Oc1ccc(cc1)F	0
ZINC93512329	C=CCN(CCO)Cc1ccc(c(c1)C(F)(F)F)Cl	0
ZINC93512414	C=CCN(CCO)Cc1cc(ccc1OC(F)F)[N+](=O)[O-]	0
ZINC93530020	CC(C)[C@H](CO)[N@H+](Cc1ccccc1)Cc1ccc(cc1O)OC	0
ZINC93530541	Cc1ccc(c(c1)Br)C[N@@H+]1CCN(C(=O)C1)c1cnn(c1)C	0
ZINC93533250	Cc1cc(c(cc1C)O)C[N@@H+](C[C@@H](c1ccccc1)O)C1CC1	0
ZINC93533539	CCCn1c(c(c(n1)C)C[N@@H+](C)CCCC=C)C	0
ZINC93533712	Cc1c(c(n(n1)CCO)C)CN1CCC(=CC1)c1cccs1	0
ZINC93543991	CN([C@@H]1CC[S@@](=O)CC1)C(=O)NCC[N@@H+]1CCc2c(ccs2)C1	0
ZINC93548584	Cc1c(sc(n1)c1cccs1)C(=O)Nc1cc(ccc1OC)F	0
ZINC93583134	C[N@H+](CC1=Cc2cc(ccc2OC1)Cl)C[C@@H](CN1CCOCC1)O	0
ZINC93583913	C[N@@H+](Cc1ccc(o1)CSC(F)F)C[C@H](CN1CCOCC1)O	1
ZINC93584505	Cn1cccc1C[N@@H+](C)Cc1cc(c(c(c1)OC)O)CC=C	0
ZINC93585355	c1cc(c(cc1C[N@@H+]1CC[C@@]2(CCCC[C@@H]2C1)O)Cl)F	1
ZINC93587089	CN(Cc1cnc(s1)c1cccnc1)Cc1nc(no1)CCOC	0
ZINC93594310	c1cc(ccc1C(=O)[C@H]1CCC[N@H+](C1)Cc1ccc(o1)CO)F	1
ZINC93596697	Cn1c(ccn1)CN(C)[C@@H](c1ccc(cc1)F)C1CC1	0
ZINC93597632	c1ccc2c(c1)C=C(CO2)CN1CC[C@@H](C1)C[NH+]1CCCC1	0
ZINC93605314	CCO[C@H]1C[C@H](C1(C)C)[N@@H+](C)Cc1cccc(c1O)OC	0
ZINC93606322	Cc1ccc(c(n1)CN1C[C@H](O[C@@H](C1)c1ccc(cc1)F)C)O	1
ZINC93611487	C=CCOc1ccc(cc1)C[N@@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93611598	CC(C)n1c2c(cc(c(n2)Cl)C[N@H+]2CC[C@](C2)(C(F)(F)F)O)cn1	1
ZINC93611621	c1c(cc(c2c1C=C(CO2)C[N@H+]1CC[C@](C1)(C(F)(F)F)O)Cl)Cl	0
ZINC93611630	CCn1cc(cn1)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	1
ZINC93611830	C=CCOc1ccccc1C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	0
ZINC93611867	c1cscc1c1ncc(s1)CN1CC[C@](C1)(C(F)(F)F)O	1
ZINC93612136	C1COCC(=C1)CN1CC[C@](C1)(C(F)(F)F)O	0
ZINC93612161	COc1ccc(cc1OCCCC#N)C[N@H+]1CC[C@@](C1)(C(F)(F)F)O	1
ZINC93612251	COc1ccc(c2c1cccc2)C[N@H+]1CC[C@](C1)(C(F)(F)F)O	1
ZINC93614583	CN(Cc1cc2c(cc1OC(F)F)OCO2)CC1=CCCOC1	0
ZINC93638116	COc1ccc(cc1O)CN1CCO[C@]2(C1)CCc1c2cccc1	0
ZINC93641643	CN1CCO[C@@H]2[C@@H]1CN(C2)Cc1cc(cc(c1O)OC)Br	0
ZINC93645568	COc1cc(cc(c1OCC=C)Br)C[N@H+]1CCOC[C@@H]1C1CC1	0
ZINC93647165	C[N@H+](Cc1ccc(c(c1)Cl)OC(F)F)[C@@H]1CCCC[C@@H]1S(=O)(=O)C	0
ZINC93659690	CC(C)(C)c1cc(c(c(c1)C(C)(C)C)O)C[N@H+](C)[C@@H]1CC[S@@](=O)CC1	0
ZINC93663350	Cc1nc(sn1)N1CCN(CC1)Cc1cc2cc(ccc2o1)F	0
ZINC93665468	c1cc(cc(c1)F)c1ccc(s1)CN1CC[C@H](C1)CN1CCOCC1	0
ZINC93683024	c1ccc2c(c1)C=C(CO2)CN1CCC[C@H](C1)C(=O)NCC(F)(F)F	0
ZINC93683329	COc1ccc(c(c1)OC)C[N@H+]1CC[C@H](C1)C[NH+]1CCCCC1	0
ZINC93684000	Cc1ccc(c(n1)CN1CC[C@@H](C1)COCc1ccccc1)O	0
ZINC93689022	CCOc1ccc(c(c1)CN1CCN(CC1)c1nc(c(s1)C)C)O	0
ZINC93693137	CC[NH+](CC)C[C@@H]1CCN(C1)Cc1cc(c(c(c1)OC)O)CC=C	0
ZINC93694526	c1ccc(c(c1)c1c(cn[nH]1)C[N@H+]1CC[C@@H](CC1)OCCCO)F	1
ZINC93694928	c1cc(c(cc1[N+](=O)[O-])C[N@@H+]1CC[C@H](CC1)OCCCO)OC(F)F	1
ZINC93694948	Cc1ccc2ncc(n2c1)CN1CCC(CC1)OCCCO	0
ZINC93706713	C[C@H](C(=O)N1CC[N@@H+](CC1)Cc1ccc(c(c1)OC)OCC=C)O	0
ZINC93706760	Cc1cccn2c1ncc2CN1CCN(CC1)C(=O)[C@@H](C)O	0
ZINC93707580	CCN(CC)c1ncc(s1)CN(CCS(=O)(=O)C)C(C)C	0
ZINC93709337	C[C@@H]1CCc2c(sc(n2)C[N@@H+](C)CCCS(=O)(=O)C)C1	0
ZINC93712485	C[N@@H+](Cc1ccc(cc1)[S@](=O)C)CC1=Cc2ccccc2OC1	0
ZINC93714370	COc1cc(cc(c1O)CN(CCC#N)CCC(F)(F)F)Br	1
ZINC93740178	CC[C@H](CO)[N@@H+]1CCN(CC1)C/C=C/c1ccc(cc1)F	0
ZINC93740397	CC[C@@H](CO)N1CC[N@H+](CC1)Cc1c(cccc1F)F	1
ZINC93790665	CC(C)(C)SCCNC(=O)N1CCc2cc(ccc2C1)F	0
ZINC93905189	Cn1cc(c(=O)n(c1=O)CCC=C)I	0
ZINC93990416	CCC(CC)c1cc(on1)CNC(=O)N1CCc2cc(ccc2C1)F	0
ZINC93992190	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)c1ccc(cc1F)F	0
ZINC93992553	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)c1ccccc1F	0
ZINC93998589	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)c1ccn(n1)c1ccccc1F	0
ZINC93999116	C[NH+](C)[C@@H]1CC[C@@H](C1)NC(=O)c1ccc(o1)SC	0
ZINC93999685	C/C(=C/C(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C)/c1ccccc1OC(F)F	0
ZINC94001489	C[NH+](C)[C@H]1CC[C@@H](C1)NC(=O)CCc1cc(cc(c1)OC)OC	0
ZINC94986133	CC(C(=C)C(=O)O[C@]12C[C@@H]3C[C@H](C1)C[C@@](C3)(C2)O)(F)F	0
ZINC94992691	COc1ccc(cc1)OCC(=O)NN[C@H]1CS(=O)(=O)C[C@@H]1O	0
ZINC95070254	c1c(sc(n1)Cl)C[S@@](=O)[C@@H]1CC[NH2+]C1	0
ZINC95077154	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)CCI	0
ZINC95077466	C1C[C@@]2(CC[C@H]1CO)CCN(C2)C(=O)C[NH3+]	0
ZINC95077687	c1cnc(c(n1)C[N@H+]1CCC[C@H](C1)O)Cl	0
ZINC95078234	c1cc(ccc1NC(F)(F)F)O	1
ZINC95078848	C1C[C@H](C[NH2+]C1)[C@@H](CCO)O	0
ZINC95079231	C=CCO[C@@H]1[C@H](O[C@H]([C@@H]1O)N1CN=C2C1=NC(=NC2=O)[NH-])CO	0
ZINC95080168	COc1cc(c(c(c1F)CO)F)OC	1
ZINC95080829	Cc1cc(cc(c1)O[C@@H](C)C(=O)NC(=O)N)C	0
ZINC95089461	C[C@@H](c1nccs1)OCC[C@H]1CCCCN1C(=O)OC(C)(C)C	0
ZINC95091283	CC[N@@H+]1CC[C@H](C1)NC(F)(F)F	0
ZINC95091791	CCOc1c(nc2ccccc2n1)N1CCC[C@H](C1)CO	0
ZINC95093433	c1cc(c2c(c1)sc(n2)CO)F	1
ZINC95093466	C=Cc1cccc(n1)F	0
ZINC95117728	Cc1ccc(o1)[C@@H]1CC(=CC(=O)C1)O	0
ZINC95215924	c1cc(cc(c1)OC(F)F)NC(=O)/C=C\C(=O)[O-]	0
ZINC95352291	CCC/C=C/[C@H](C(=O)[O-])[NH+]1CCN(CC1)c1nnc(s1)C(F)(F)F	0
ZINC95356430	COc1ccccc1OC1CN(C1)c1c(cncn1)C(=O)[O-]	0
ZINC95358455	CCN(CCOC)C(=O)[C@@H](c1cccc(c1)F)N(C)C	0
ZINC95359741	CN(C)[C@H](c1ccc(cc1)F)C(=O)N1C[C@H](C1)O	1
ZINC95360769	c1ccc(c(c1)[C@H](CN1CCN(CC1)CCn1ccccc1=O)O)F	1
ZINC95360865	CN(C)[C@@H](c1ccc(cc1)F)C(=O)N(C)CC(=O)c1ccc(cc1)O	1
ZINC95365087	Cc1ccc(nc1)NC(=O)[C@@H]1CCN(CC1)[C@H]1CS(=O)(=O)C[C@@H]1O	0
ZINC95370356	CCc1csc(n1)CNC(=O)[C@H]1CC(=O)N(C1)Cc1cccnc1	0
ZINC95373342	Cc1ccc(nn1)N1CCC[C@@H](C1)[NH2+]C[C@@H](COCc1ccco1)O	0
ZINC95373663	c1cc(c(cc1F)F)CC(=O)N1CCN([C@H]2[C@@H]1CS(=O)(=O)C2)CCO	1
ZINC95376912	C[NH+](C)[C@@H](c1ccc(cc1)F)C(=O)N(C)CCC1(CCCC1)O	1
ZINC95380041	Cc1c(c(nc([nH+]1)N)N[C@@H](CO)c1ccc(cc1)F)CC=C	0
ZINC95380042	Cc1c(c(nc([nH+]1)N)N[C@H](CO)c1ccc(cc1)F)CC=C	0
ZINC95383247	c1cc(cnc1)NC(=O)CC[N@@H+]1CC[C@]2(CC1)[C@H](CCCO2)O	0
ZINC95384765	Cc1nc2c(cccn2)c(n1)N(C)Cc1c[nH]nc1c1ccccc1	0
ZINC95387971	c1cc(cc(c1)O)[C@H](C(=O)[O-])[N@@H+]1CCC(=CC1)c1ccc(cc1)F	0
ZINC95392651	CC(C)(C)n1c(=O)c(c(cn1)NC[C@@H](c1ccc(c(c1)F)F)O)Cl	1
ZINC95395248	C/C(=C/C(=O)NCC(=O)Nc1ccc(cc1)O)/c1cccc(c1)F	0
ZINC95396850	C[N@@H+](CC(=C)Cl)[C@H](CO)c1cccc(c1)F	0
ZINC95398191	c1ccc(cc1)S(=O)(=O)Cc1csc(n1)Cc1ccccc1F	0
ZINC95401552	Cn1c(ccn1)/C=C/C(=O)c1c(nc2n1ccs2)Cl	0
ZINC95402836	c1ccc(c(c1)C(=O)NCCO)NCc1cc(sc1)[N+](=O)[O-]	0
ZINC95404684	C[C@](CNC(=O)N[C@H]1CCCC[C@@H]1SC)(c1ccco1)O	0
ZINC95407686	C[C@H](CNC(=O)c1cccc(c1)OCCCCCO)O	0
ZINC95407745	CSc1ccc(nn1)NC[C@@H](C[N@@H+]1CCc2ccccc2C1)O	0
ZINC95409135	c1cc(cc(c1)F)C1=CCN(CC1)c1ccc2nnc(n2n1)C1CC1	0
ZINC95410260	Cc1cc(n[nH]1)CC(=O)NC[C@@H](c1c(cccc1Cl)Cl)O	0
ZINC95410978	CCNc1cc(ccn1)C(=O)N1CC[C@@]2(C1)CCOC2	0
ZINC95411309	CC[C@@H](NC(=O)N[C@H]1CC[C@H](CC1)CO)COc1ccccc1	0
ZINC95412273	C[C@@H]([C@H](c1c(cccc1F)F)O)NCc1ccc(nc1)N1CCCC1	1
ZINC95413234	C[C@@H](C(=O)N1Cc2cc(ccc2C[C@H]1c1ccccc1)OC)OC	0
ZINC95413537	CCO[C@H]1C[C@H](C21CCC2)NC(=O)N[C@@H](C)C[C@@H](c1ccco1)O	0
ZINC95414359	Cc1ccccc1NC(=O)CCSC[C@H](C)CO	0
ZINC95417523	Cc1cc(c(cc1F)S(=O)(=O)N[C@H](C)CCn1cncn1)F	0
ZINC95417831	c1ccc2c(c1)nc(s2)[C@@H]1CCCC[C@@H]1C(=O)NCC1(CC1)CO	0
ZINC95418220	c1cc(oc1)[C@@H](C[C@H]1CCCCCN1C(=O)c1c(nccn1)N)O	0
ZINC95418232	C[C@@H](CNC(=O)c1cc2cccc(c2o1)F)CO	1
ZINC95418664	CC(C)(CNC(=O)N(C)Cc1[nH]cc([nH+]1)c1ccccc1)OC	0
ZINC95418970	c1cc(c(c(c1)F)F)[C@H]1C[C@H]1C(=O)N(CCO)C1CC1	1
ZINC95419117	c1cnccc1CNC(=O)N1CCC(CC1)[C@H](C(F)(F)F)O	1
ZINC95422377	C[C@H](c1ccc(cc1)OCCOC)[NH2+][C@@H]1CCCC[C@@H]1O	0
ZINC95423054	C[C@@H](c1cc(c(c(c1)F)F)F)[NH2+][C@H](CCCO)c1ccccc1	1
ZINC95424384	C1C[C@@H](CC=C1)CNC(=O)N1CC[C@H](CC1)[C@@H](C(F)(F)F)O	0
ZINC95426648	C[C@H](c1ccc(c(c1)OC)OCCO)NC(=O)/C=C/c1cccnc1	0
ZINC95426696	c1ccc(cc1)[C@H](CCCO)NC(=O)Cc1ccccc1Cl	0
ZINC95428601	c1ccc(c(c1)Cn1cc(cn1)CNc1ccccc1CO)Cl	0
ZINC95429971	CCCCO[C@@H](C)C(=O)N[C@@H](C)[C@@H](c1ccc(cc1)F)O	1
ZINC95431411	C[C@H]([C@H](Cc1ccccc1)O)NC(=O)c1ccccc1Cl	0
ZINC95432056	c1ccc(cc1)[C@@H](CNS(=O)(=O)c1ccc(c(c1)Cl)C#N)[NH3+]	0
ZINC95432260	CCOC[C@@H](C[N@@H+]1CCC(=CC1)c1cccc(c1)F)O	0
ZINC95433153	C=CCN(CCO)S(=O)(=O)c1cc(cc(c1)F)F	0
ZINC95434018	CCC[C@@](C)(CO)[NH2+]C[C@@H]1CCC=CC1	0
ZINC95434199	c1cc(oc1)[C@@H](C[C@H]1CCCCCN1C(=O)C1=COCC1)O	0
ZINC95435877	C[C@H](CO)NC(=O)/C=C/c1ccc(c(c1)OC)F	0
ZINC95436201	c1c(cc(c(c1F)O)F)C[NH2+]CCC1=CCOCC1	0
ZINC95436220	CC(C)[C@@H](CNC(=O)/C=C/c1ccc(c(c1)OC)F)O	0
ZINC95437298	c1ccc(c(c1)[C@@H](CO)NS(=O)(=O)c1cc(cnc1)Cl)F	1
ZINC95439013	c1cc(sc1)COC[C@@H](COc1ccc2ccc(=O)oc2c1)O	0
ZINC95442745	C[C@@](CNC(=O)NCc1ccon1)(c1ccc(cc1)F)O	1
ZINC95442773	Cc1c(cnn1C)CCNC(=O)NC[C@](C)(c1ccc(cc1)F)O	1
ZINC95444174	c1ccc(c(c1)[C@H]1C[C@H]1C(=O)N1CCCC21CCCCC2)F	0
ZINC95444564	CN([C@@H](CO)c1cccc(c1)F)C(=O)/C=C/c1ccc(c(c1)F)OC	0
ZINC95444633	Cn1cc(cn1)[C@H](CO)NC(=O)/C=C/c1cc(ccc1F)Br	0
ZINC95445550	COC[C@@H](CNC(=O)C1(CCCC1)c1ccc(cc1F)F)O	1
ZINC95445649	Cc1ccc2c(c1)occ2CC(=O)N[C@H](C)[C@@H](CO)SC	0
ZINC95445679	C[C@H]([C@H](CO)SC)NC(=O)/C=C/c1ccc(o1)Br	0
ZINC95447065	C[C@@H](c1ccccc1F)S(=O)(=O)CCCNC(=O)C	0
ZINC95447105	C=CCCS(=O)(=O)[N-]c1c(cccc1F)CO	0
ZINC95447289	C[C@H]([C@@H]1CCOC1)NC(=O)NC[C@@H](c1ccc(c(c1)F)Cl)O	1
ZINC95447391	c1cc(c(cc1[C@H](CNC(=O)N[C@@H]1CC=CC1)O)F)Cl	0
ZINC95447883	COc1ccc(cc1C(=O)N[C@H]1c2ccccc2C[C@H]1O)F	1
ZINC95448917	Cc1cccn2c1ncc2C[NH2+][C@@H](C)C[C@H](c1cccs1)O	0
ZINC95449744	Cc1nnc(o1)CN(C(=O)[C@@H]1CC=CC1)C(C)(C)C	0
ZINC95450692	c1cc(ccc1[C@@H](CC(F)(F)F)NC(=O)Cc1cc[nH]n1)Cl	0
ZINC95452257	Cc1cc(nn1C)OCc1ccc(cc1)n1cccn1	0
ZINC95452703	COC(=O)CCN(Cc1ccc(c(c1)F)F)CC1(CC1)C#N	0
ZINC95454321	Cc1[nH+]ccn1CCCCOc1ccccc1CO	0
ZINC95454760	C[C@@H](C(=O)NC(C)(C)C)N1CCC(=CC1)c1cc(cnc1)F	0
ZINC95454761	C[C@H](C(=O)NC(C)(C)C)[N@@H+]1CCC(=CC1)c1cc(cnc1)F	0
ZINC95458388	Cc1ccc(cc1F)S(=O)(=O)N[C@@H]1CC[S@@](=O)CC1	0
ZINC95466212	Cc1cc(n(n1)C[C@H](C)C[NH2+][C@@H](c1ccccc1)c1ccccn1)C	0
ZINC95468990	c1cc(cc(c1)O)/C=C/C(=O)N[C@H]1CCSc2c1cccc2F	0
ZINC95470359	C[C@@H](CC[C@H](C(C)(C)F)O)CCOC(=O)C	1
ZINC95471136	C=CCc1cccc2c1oc(=O)c(c2)c1ccc(cc1)[N+](=O)[O-]	0
ZINC95474891	c1ccc2c(c1)C=C(CO2)[C@H]1c2cn[nH]c2N=C(CS1)O	0
ZINC95474987	CCOC(=O)Cn1c2c(c(n1)C)[C@@H](SCC(=N2)O)c1ccc[nH]c1=O	0
ZINC95479575	c1cc(cc2c1ccn2CCC(=O)N1CC[C@]2(CCCC[C@@H]2C1)O)F	1
ZINC95479972	Cc1cc(=O)c(c(o1)[C@H](CC(=O)OC)c1cccc(c1)OC(F)F)O	1
ZINC95497270	Cc1c(c(n(n1)C)C)Nc1nc2c(s1)c(nn2C)C	0
ZINC95501150	CN(C[C@H]1CC[N@@H+](CC1)CCc1cccc(c1)F)C(=O)[C@H]1C=CCN1	0
ZINC95510208	CC1=CCN(CC1)C(=O)Nc1ccc2c(c1)C(OC(O2)(F)F)(F)F	0
ZINC95523342	c1c[nH+]c([nH]1)[C@@H]1CCCN(C1)C(=O)c1c(cc(cn1)F)F	0
ZINC95530547	CNC(=O)[C@@H]1CCN(C1)C(=O)Nc1cccc(c1)NS(=O)(=O)N(C)C	0
ZINC95532020	CC[C@@](CO)(/C(=C/C=C)/C=C\C)NC	0
ZINC95533232	c1cc(ccc1c1n[nH]c(n1)[C@@H](c1ccc(cc1)F)N)F	0
ZINC95533265	c1cc(cc(c1)O)c1n[nH]c(n1)[C@H](c1ccc(cc1)F)[NH3+]	1
ZINC95534999	CCOC(=O)c1ccc2c(c1)c(=O)c(c[nH]2)[C@H](C)O	0
ZINC95616692	CC(C)(C)OC(=O)N1C[C@@H]([C@H](C1)O)CC=C	0
ZINC95616702	CC(C)(C)OC(=O)N1CC[C@@H]([C@@H](C1)C=O)F	0
ZINC95616814	CCc1cc(ccc1N)C(C(F)(F)F)(C(F)(F)F)O	1
ZINC95682113	C(=O)(C(C(C(C(=O)Cl)(F)F)(F)F)(F)F)Cl	0
ZINC95704633	C[C@H](Cc1cccc(c1)SC(F)(F)F)O	1
ZINC95711279	CCc1cccc(c1O)[N-]S(=O)(=O)C	0
ZINC95712967	c1cc(c(cc1C(=O)N)O)F	1
ZINC95713018	c1cc(c(c(c1)O)C=O)CC1CC1	0
ZINC95720692	CNC(=O)c1cccc(c1O)OC1CCCCC1	0
ZINC95721623	c1cc(c(c(c1)Br)O)S(=O)(=O)N	0
ZINC95724779	CNC(=O)c1cccc(c1CC1CC1)O	0
ZINC95727409	Cc1ccc(cc1F)[C@@H](c1ccccn1)O	1
ZINC95727891	Cn1cccc1[C@H](c1ccc(cc1)Oc1ccccc1)O	0
ZINC95728745	CNC1=[NH+]C=C[C@H]([C@H]1OC1CC1)C(=O)NC	0
ZINC95731527	COc1ccc(cc1[C@H](CC=C)O)F	0
ZINC95731570	COc1cc(cc(c1F)F)[C@@H](CC=C)O	0
ZINC95733396	c1cc(c(cc1CSc1cc(cc(c1)Cl)F)F)Cl	0
ZINC95734413	C1CC1O[C@@H]1C=CC=C([C@H]1[NH3+])F	0
ZINC95739624	CCCCOc1cc(cc(c1)F)[C@H](C)O	1
ZINC95740134	CC(C)(Cc1cccc(c1)OC(C(F)F)(F)F)O	1
ZINC95740152	CCC[C@@H](Cc1ccc(c(c1)F)Cl)O	1
ZINC95742928	CC1=C2C(=[NH2+])C=CN=C2NC1	0
ZINC95743129	C1=C([C@H]2C(=CN=C2[N+](=C1)[O-])C(F)(F)F)[N+](=O)[O-]	0
ZINC95743532	COC1=C[C@H]2C(=NC=C2C=O)C=C1	0
ZINC95748628	C1=C(C(=CC2=C(N=N[C@@H]12)C(=O)[O-])F)F	0
ZINC95748811	C1C=C2C=C(N=C2C=N1)Br	0
ZINC95751906	C1=C(N=N[C@H]1CO)O	0
ZINC95757004	C1=C2C=NN=C2C(=C[C@H]1F)F	0
ZINC95761187	c1c(c(=O)c(c[nH]1)Cl)F	0
ZINC95761822	C1=C(N=N[C@@H]1C(F)(F)F)O	0
ZINC95774904	CC(C)(C)OC(=O)NC1=C2C(=NC=C2CO)C=CC1	0
ZINC95775232	C1C=C(C=C2C1=C(N=N2)I)C(F)(F)F	0
ZINC95802904	C/C(=C\c1ccc(cc1)F)/C(=N/O)/C	0
ZINC95831250	C1[C@H]([C@@H](CC1(F)F)O)[C@@H](CF)[NH3+]	1
ZINC95863262	CC1=CS/C(=C/2\SC=C(S2)C)/S1	0
ZINC95864691	C[N@H+]1CC[C@]23c4c5ccc(c4O[C@H]2[C@H](C=C[C@H]3[C@H]1[C@H]5O)O)OC	0
ZINC95869688	C1C=C(C=C2C1=NC=C2CCO)Br	0
ZINC95869842	C[C@H]1C[C@]2([C@@H](CC[C@]2(C#C)O)[C@H]2[C@H]1[C@H]1CC[C@@H](C=C1CC2)O)C	0
ZINC95871191	C1C=C2C(=C(C=N2)O[C@H]2[C@@H]([C@H]([C@H]([C@H](O2)CO)O)O)O)C(=C1Br)Cl	0
ZINC95871193	C1=C(C(=CC2=C(C=N[C@H]12)O[C@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O)Br)Cl	0
ZINC95883672	C1C[C@H](OC=C1)C[NH2+]CC(F)F	0
ZINC95884316	CC1([C@H]2CC[C@@]3(C2)C[C@@H](C[C@@H]3C1=C)CO)C	0
ZINC95890361	C1C=C(C=C2C1=NC=C2/C=C/[N+](=O)[O-])F	0
ZINC95917876	C1[C@](NC(=O)N[C@]1(C(F)(F)F)O)(C(F)(F)F)O	1
ZINC95918184	CCCC(=O)c1ccccc1OC[C@H](C[NH2+]C(C)(C)C)O	0
ZINC95922127	C1(=NC(=N)[NH+]=C1N)[NH-]	0
ZINC95922297	C1C=CCC(=C(F)F)[C@@H]1F	0
ZINC95923135	c1ccc2c(c1)nc1n2CCO1	0
ZINC95923578	CC(C)[N+]1=C2C(=CC(=O)[C@@H](C2)[O-])[C@H](C1)O	0
ZINC95924164	CCOC(=O)CO[C@H]1CCC[NH+]=C1N	0
ZINC95932172	c1ccc(cc1)[C@@](c1cccc(c1)Br)(C1=CC=CC(C1)(F)F)O	0
ZINC95933180	CC1(O[C@@H]2[C@@H]([C@@H](O[C@@H]([C@@H]2O1)OCCCC=C)CO)O)C	0
ZINC95933195	C=C1[C@@H](N(c2ccc(cc2C=[N+]1[O-])Cl)c1cccc(c1)F)[N+](=O)[O-]	0
ZINC95936498	C1[C@@H]([C@H](C=CS1(=O)=O)Br)O	0
ZINC95938529	c1csc2n1c(c(n2)Cl)/C=C\C(=O)N1CCCC1	0
ZINC95941481	Cc1ccc(c(c1)N(C)C)CNC(=O)N1CCC(CC1)(C)CO	0
ZINC95941573	CCOC(=O)c1nnc(s1)/C=C/c1cccc(c1)Br	0
ZINC95942057	C[C@](CO)(C1CCCCC1)NC(=O)c1ccc(cc1)OCC=C	0
ZINC95943066	CCc1ccc(o1)/C=C/C(=O)NC[C@@](C)(C1CCCC1)O	0
ZINC95944953	COc1ccc(cc1O)/C=C/C(=O)c1cc2c(cc1Br)NC(=O)CO2	0
ZINC95945919	Cc1ccc(cc1S(=O)(=O)Nc1cccc(c1)O)C(C)C	0
ZINC95954081	C[C@H](CC(=O)Nc1ccc(=O)n(c1)C)c1ccc(cc1)F	0
ZINC95957231	C[C@@H](c1ccc(cc1)F)N(C)C(=O)/C=C/c1cscn1	0
ZINC95957809	CN(CCc1ccncc1)C(=O)/C=C/c1ccc(o1)I	0
ZINC95960556	Cc1c(c(n(n1)C(F)F)C)CC(=O)N1CCC[C@H](C1)C(=O)[O-]	0
ZINC95962088	C[C@H](c1cccs1)[S@@](=O)Cc1ccc(c(c1)SC(F)(F)F)OC	0
ZINC95965031	c1cc(c(cc1F)C(=O)N1CCC[C@H]2[C@H]1CCOC2)F	0
ZINC95966048	Cc1c(ccc(n1)N[C@H](C)[C@@H](c1c(cccc1F)F)O)[N+](=O)[O-]	1
ZINC95966063	Cc1c(oc(n1)CNc1ccc2nnnn2n1)c1ccc(cc1)Cl	0
ZINC95966454	CC(C)OCCNc1ccccc1[NH+]1CCC(CC1)CO	0
ZINC95968416	C[C@H](CCC=C(C)C)[NH2+]C[C@H]1CCC[C@@H](C1)O	0
ZINC95968886	c1ccc2c(c1)CCSC[C@H]2[NH2+]C[C@]1(CCSC1)O	0
ZINC95970863	CC(C)N(CC(F)F)C(=O)NCc1ccco1	0
ZINC95972169	C[C@@H](C[C@@H](c1ccccc1)O)Nc1nnnn1c1ccccc1	0
ZINC95972938	Cc1c(cccc1S(=O)(=O)N[C@H]1C[C@H](C=C1)CO)F	0
ZINC95974039	c1cc(c(cc1Cl)O)NC(=O)c1cc(cnc1)F	1
ZINC95974993	c1cc(c(cc1/C=C/c1[nH]c(=O)c2ccncc2n1)F)O	0
ZINC95977309	CC[C@H](C(=O)Nc1cccc(c1)c1c[nH]nc1)N1CCCC1=O	0
ZINC95977426	Cc1c(sc(n1)C)S(=O)(=O)[N-]c1c(cccc1F)CO	1
ZINC95977563	c1cc(c(cc1[C@H](CNC(=O)NCCC1=CCOCC1)O)F)Cl	0
ZINC95979328	COc1cccc(c1)[C@H](C(=O)N[C@@H](C#N)c1ccc(cc1F)F)O	1
ZINC95979475	c1ccc(cc1)C=C1CCN(CC1)C(=O)C1(CCSCC1)O	0
ZINC95979773	CC[C@H](C(=O)Nc1nnc(s1)/C=C/c1ccco1)N1CCCC1=O	0
ZINC95980096	c1ccnc(c1)[C@H](c1cccc(c1)F)NC(=O)N[C@H]1C[C@H](C=C1)CO	0
ZINC95981012	Cc1cc(cc(c1)[N+](=O)[O-])C(=O)N[C@H](Cc1ccccc1)CO	0
ZINC95981019	C[C@@H](C1CCOCC1)C(=O)N[C@H](Cc1ccccc1)CO	0
ZINC95981251	C[C@@H]1CCN(C[C@H]1C)C(=O)[C@@H]1CCCN1C(=O)OCC(F)(F)F	0
ZINC95981462	c1ccc(c(c1)/C=C/C(=O)N1CCOC[C@@H]1c1ncon1)Br	0
ZINC95981948	Cc1cc(cc[nH+]1)NC(=O)N(C)CC(C)(C)O	0
ZINC95983001	CC/C=C(/C)\C(=O)N1C[C@H](C[C@H]1c1ccc(cc1)F)O	0
ZINC95984085	c1cc(ccc1[C@@H]1[C@H](CCO1)NC(=O)N[C@H]1C[C@H](C=C1)CO)Cl	0
ZINC95985290	Cc1c[nH+]ccc1CCNC(=O)N1CCC(CC1)(C(F)(F)F)O	1
ZINC95985488	CC(C)[C@H](C(=O)N1CCOCC1)[NH2+]C[C@@H](c1ccccc1F)O	1
ZINC95986118	C=CC[C@@H](CNC(=O)c1ccc(cc1)S(=O)(=O)C(F)F)CO	0
ZINC95988319	C[C@@H]1CC[C@@](CC1)(CS(=O)(=O)Cc1cc(ccc1OC)F)O	1
ZINC95988491	c1cc(c(nc1)CN[C@H]1CCN(C1)c1c(cccn1)F)C(F)(F)F	0
ZINC95990986	Cc1c(cccc1N[C@@H](C)C1CCCC1)C(=O)NCCO	0
ZINC95992614	CC[C@]12CCCN1C(=O)N(C2=O)CCOCCC=C	0
ZINC95993469	COc1ccc(cc1S(=O)(=O)NC1CC1)C(=O)N[C@@H](CO)C(=O)OC	0
ZINC95994629	Cn1cc(cc1c1nc(no1)c1ccsc1)S(=O)(=O)N(C)C	0
ZINC95995026	CCC(CC)CNC(=O)N1CCC(CC1)n1ccc(n1)C(F)(F)F	0
ZINC95995088	CC(C)(C)C[C@@H](C(F)(F)F)NC(=O)N[C@H]1C[C@H](C=C1)CO	0
ZINC95997651	C[C@@H]([C@@H](C(=O)N(C)Cc1ccccc1C(F)(F)F)NC(=O)C1CC1)O	1
ZINC95997652	C[C@H]([C@@H](C(=O)N(C)Cc1ccccc1C(F)(F)F)NC(=O)C1CC1)O	1
ZINC96000275	c1ccc(cc1)c1nc(no1)[C@H]1CN(CCO1)CCCC#N	0
ZINC96001154	Cc1nc(no1)[C@H]1CCCCCN1C(=O)/C=C/c1cc(cnc1)O	0
ZINC96003346	C[C@@H]([C@H]1CCN(C1)C(=O)CCNS(=O)(=O)/C=C/c1ccccc1)O	0
ZINC96004279	c1ccc(c(c1)CNC(=O)/C=C/c1cccc(c1)O)OC(F)F	0
ZINC96004387	c1ccc2c(c1)CC[C@@]12CC(=O)N(C1=O)C[C@H](c1ccc(cc1)F)O	1
ZINC96006858	c1ccc(c(c1)Cc1nc(n[nH]1)COC(=O)c1cccc(c1)F)Br	0
ZINC96007183	C[N@H+](CCOc1ccc(cc1Cl)Cl)[C@]1(CCOC1)CO	0
ZINC96011230	Cc1[nH]c2c(n1)cc(cn2)C(=O)N(C)[C@H](c1ccc(cc1)F)C1CC1	0
ZINC96012424	c1cc(c(cc1[N+](=O)[O-])O)C(=O)N[C@H]1CC(=O)N(C1)CC(F)(F)F	1
ZINC96028685	C=CCc1c2n(nn1)CCC2	0
ZINC96032875	COC(=O)c1ccc(cc1)/C=C\C(=N\c1nc(n[nH]1)C(F)(F)F)\[O-]	0
ZINC96032908	Cn1cc(c(=O)n(c1=O)C)/C=C\1/CCc2cc(ccc2C1=O)O	0
ZINC96033142	CC(CO)(CO)NCc1ccc(s1)Br	0
ZINC96034227	CC[C@@H](c1ccccc1F)[NH2+]CCO	1
ZINC96034461	CC[C@](C)(CO)C=C	0
ZINC96034875	Cc1cccnc1/C(=N/O)/N	0
ZINC96035326	C[C@@](CNC(=O)/C=C\c1c(cccc1F)F)(c1ccsc1)O	0
ZINC96038557	C=CC[N@H+]1CC[C@H]2[C@@H]1CCN2C(=O)c1ccncc1F	0
ZINC96044368	Cc1cc(no1)C(=O)NC[C@@H]1c2c(cn(n2)CC2CC2)CCO1	0
ZINC96045395	CN(C)C(=O)N1CCc2c(nnn2CC2CC2)[C@H]1COCC=C	0
ZINC96057762	Cc1nc(cs1)CN1CCO[C@@H]2[C@@H]1CC[C@H]2OC	0
ZINC96059278	C=CCOCc1cncc2c1CCN(C2)Cc1cccs1	0
ZINC96061607	c1cc(cnc1)C[C@H]1[C@@H](CCN1Cc1ccncc1)O	0
ZINC96068672	CCOC[C@H]1CN(Cc2c1n(c[nH+]2)CC1CC1)c1ccc(nn1)C	0
ZINC96068973	C[NH+](C)[C@@H]1CCN([C@@H](C1)C(=O)[O-])C(=O)c1ccncc1F	0
ZINC96069381	c1cc(cc(c1)F)c1c2n(nn1)C[C@H](OC2)C[NH2+]Cc1nccs1	0
ZINC96072937	c1cc(nc(c1)N[C@H]1C[C@]2(CC[N@H+](C2)CCO)OC1)C#N	0
ZINC96076065	CC(C)(C[N@@H+]1CC[C@@]2(C1)CC[N@@H+]2Cc1ccc(cc1)F)O	1
ZINC96084785	c1c(cnc(n1)N1CCCn2c(nnc2Cn2cnnc2)C1)F	0
ZINC96090699	Cc1cc([nH]n1)C(=O)N1CC[C@@H]2[C@@H]1CC(=O)N2CC1CC1	0
ZINC96096348	Cn1c2ccccc2nc(c1=O)/C=C\c1cccc(c1)F	0
ZINC96096400	Cc1cc(no1)C(=O)NC[C@@H](c1cn(c2c1cccc2)C)O	0
ZINC96096421	Cn1cc(c2c1cccc2)[C@H](CNC(=O)c1c(cccc1F)F)O	1
ZINC96097343	Cc1cc(c(o1)C)[C@@H](CCNS(=O)(=O)c1ccccc1Cl)O	0
ZINC96098222	COc1cccc(c1)S(=O)(=O)N1CCC(CC1)S(=O)(=O)C	0
ZINC96103157	CSc1ccc(cc1)[C@H](CNC(=O)c1ccc(cc1)OC(F)(F)F)O	1
ZINC96103541	CCN1c2ccc(cc2CC1=O)NC(=O)CCc1ccccc1Br	0
ZINC96108612	CO[C@@H]1CCN([C@H]2[C@@H]1C[N@H+](C2)Cc1ccco1)S(=O)(=O)C	0
ZINC96110058	Cc1nc(on1)[C@@]12CN(C[C@@H]1COC2)C(=O)C1=CCCC1	0
ZINC96111332	C1[C@H]([C@H](C[C@]1(C[NH3+])CO)O)O	0
ZINC96111450	C[C@H]1C=CC2=CCCC[C@@H]2[C@@H]1CC[C@@H](C[C@@H](CC(=O)OC)O)O	0
ZINC96111480	Cc1c(cc(oc1=O)C[C@H](CC/C(=C\[C@H](C)CCO)/C)O)[O-]	0
ZINC96112731	c1cc2c(cc1F)nc1n2[C@H](COC1)C[NH2+]Cc1nccs1	0
ZINC96116839	c1ccc(cc1)OCC(=O)N[C@@H]1CCCc2c1[nH]c1c2cc(cc1)F	0
ZINC96117343	c1cc(c(=O)[nH]c1)[C@H]1c2c(O)nn(c2NC(=O)CS1)C1CCOCC1	0
ZINC96120762	Cc1cc(nc(n1)CNC(=O)C)N1CCCC1	0
ZINC96120959	Cc1cc(nc(n1)CNC(=O)/C=C/c1ccccc1)N(C)C	0
ZINC96130280	Cc1cc(ccc1F)NC(=O)N1CCC(CC1)[N@@H+]1CCC[C@@H](C1)O	1
ZINC96130423	c1[nH]c2c(n1)c(ncn2)N1CCC(CC1)[N@H+]1CCOC[C@@H](C1)CO	0
ZINC96137689	C[C@@]1(CCN(C[C@@H]1O)C(=O)Cc1ccc(cc1)C(F)(F)F)O	1
ZINC96138030	C[N@H+]1CCN(CC1)[C@H]1CN(C[C@@H]1O)C(=O)Nc1ccc(c(c1)F)F	1
ZINC96150744	CC(C)c1nc(cs1)c1nc(nn1c1ccccc1F)CC(=O)N	0
ZINC96151963	COCC[N@H+]1C[C@@H]2C[N@H+](C[C@@]2(C1)C(=O)[O-])C/C=C/c1ccc(cc1)F	0
ZINC96152003	Cc1ccc(cc1NC(=O)N(C)Cc1csc(n1)C)[N-]S(=O)(=O)C	0
ZINC96153948	COc1ccccc1n1cc(cn1)c1nc(no1)[C@H]1CCOC1	0
ZINC96166468	Cn1cc[nH+]c1CN(CCO)C(=O)Nc1cccc(c1)SC(F)(F)F	1
ZINC96167055	C[C@@]1(CC[N@H+](C[C@@H]1O)Cc1cc(n[nH]1)C(C)(C)C)O	0
ZINC96171022	Cc1cc(cc(c1)Br)S(=O)(=O)[N-]c1ccc(cc1)F	0
ZINC96181573	Cc1ccc(cc1)[C@@H]1[C@@H](OCC(=O)N1C)C(=O)NCC=C	0
ZINC96184339	Cc1ccc(cn1)C(=O)N1CC[C@H]2[C@H]1CC[N@@H+]2CC=C	0
ZINC96193005	C[C@]1(CC(=NO1)c1cccc(c1)F)C(=O)Nc1ccon1	0
ZINC96198733	Cc1ccc(cc1)C(=O)N1CC[C@@H](C[C@H]1C(=O)[O-])N1CCOCC1	0
ZINC96204576	CCCCNc1c2cc(sc2nc(n1)c1cccnc1)CC	0
ZINC96206486	CC(C)[N@@H+]1CC[C@]2(C1)C[C@@H](CCO2)NC(=O)c1ccco1	0
ZINC96207971	C1CCC(=CC1)CC(=O)N1CC[C@@]2(C1)C[C@@H](CO2)OCC1CC1	0
ZINC96214836	Cc1ccc(cc1F)S(=O)(=O)N1CCC[C@]2(C1)CCCN2CC=C	0
ZINC96214856	COCC(=O)N1CCC[C@]2(C1)CCC[N@@H+]2CC=C	0
ZINC96217848	C=CCN1C(=O)CC[C@@]21CCC[N@H+](CC2)C[C@@H]1CCOC1	0
ZINC96224208	CC(=O)NCC(=O)N1CCC[C@@]2(C1)CCN(C2=O)CC1CC1	0
ZINC96224483	Cn1ccnc1CN1CCC[C@]2(C1)CCN(C2=O)c1ccccc1	0
ZINC96229946	C=CCN1C(=O)CCC[C@]21CCCN(C2)C(=O)Nc1ccccc1F	0
ZINC96230105	CN1CCN(C(=O)[C@]21CCN(CC2)C(=O)[C@H]1CCOC1)CCO	0
ZINC96230751	c1c(nc[nH]1)CCNC(=O)c1c2c([nH]n1)CCCCC2	0
ZINC96239826	c1ccnc(c1)CN1CC[C@@]2(C1)C[N@@H+](CCC2(F)F)CCO	1
ZINC96245833	COCCN1[C@@H]2CCN([C@@H]2CC1=O)S(=O)(=O)c1cc(cc(c1)F)F	0
ZINC96252614	Cc1ccccc1NC(=O)N1C[C@H]2C[C@@]1(C2)C(=O)N1CCCC1	0
ZINC96255395	CN(C)c1c2c([nH+]cn1)CCN(CC2)c1cc(ncn1)C(F)(F)F	0
ZINC96256436	Cn1cc(cn1)/C=C/C(=O)N[C@H]1C[C@@H]1c1ccccc1C(F)(F)F	0
ZINC96258884	Cc1ncc(s1)CN(C)C(=O)/C=C(\c1ccccc1)/C(F)(F)F	0
ZINC96260285	Cn1cc[nH+]c1CN1CCc2c(n(cn2)C)[C@@H]1COCC=C	0
ZINC96289548	Cc1ccc2c(c1)c(nc(n2)c1ccco1)NC1CCCCC1	0
ZINC96291445	Cc1c([nH]c(n1)c1ccccc1)/C(=N/OCc1ccccc1)/C	0
ZINC96295341	C/C(=C\C(=O)NCC/N=C(/c1c(O)cccn1)\O)/c1ccc(cc1)F	0
ZINC96296701	c1cc(ccc1c1ccc(s1)/C=C\C(=O)N1CC[C@@H](C1)C(=O)N)F	0
ZINC96297182	CC(=O)Nc1cc(ccc1OC)C(=O)/C=C\c1cccc(c1)C#N	0
ZINC96297993	Cc1ccc(cc1)/C=C\S(=O)(=O)N(C)Cc1ccccc1C(F)(F)F	0
ZINC96305078	CC(=O)N1CCN(CC1)C(=O)/C=C\c1ccccc1F	0
ZINC96305093	CN(C)[C@@H](CNC(=O)/C=C\c1ccco1)c1ccccc1	0
ZINC96305164	c1cc(ccc1/C=C\C(=O)N1CCN(CC1)CC(=O)N1CCCC1)F	0
ZINC96305184	CC(=O)N1CCN(CC1)C(=O)/C=C\c1ccc(c(c1)F)OC	0
ZINC96307132	Cn1c2c(cn1)C(=O)/C(=C\c1cc(c(c(c1)OC)OC)OC)/CC2	0
ZINC96311053	C[C@@H]1CC[C@@H](CN1C(=O)/C=C\c1ccc(cc1)OC(F)F)C(=O)N	0
ZINC96313718	CCCNC(=O)[C@@H](C)NC(=O)/C=C(\C)/c1ccc(cc1)F	0
ZINC96327844	c1c(cnc2c1[C@H]([C@@H](C=C2)O)O)F	0
ZINC96328326	C=CC(=O)O[C@H]1CCCC[C@H]1O	0
ZINC96328409	C/C/1=C/C[C@H](/C(=C\[C@H]([C@H]2[C@H](C1)OC(=O)C2=C)O)/C)O	0
ZINC96329112	CC[C@H]1C(=[NH+]C(=C([C@H]1c1ccc(cc1O)F)[C@@H](C)O)C(C)C)C(C)C	0
ZINC96331611	CC(C)(C)N([C@@H](CO)/C=C/F)C(=O)[O-]	0
ZINC96332057	C1CCC23CCCCC2(C1)CCCC3	0
ZINC96336434	C(CCCCCCO)CCCCC/C=C\C#C/C=C\OC[C@H](CO)O	0
ZINC96336630	Cc1c(nc2ccccc2n1)[C@H](C)O	0
ZINC96336684	C[C@@]12CCCC[C@@]1(NC(=O)[C@]12C(=C(N(C1=O)C)N)C#N)O	0
ZINC96341696	COc1cc(ccc1O)/C=C/C(=O)OC[C@H]([C@H]([C@@H](C=O)O)O)O	0
ZINC96341857	Cc1c(c2c(c(c1O)C)CC[C@](O2)(C)CCC#N)C	0
ZINC96347016	C1[C@H]([NH2+][C@@H](S1)[C@@H]([C@H]([C@H]([C@@H](CO)O)O)O)O)C(=O)[O-]	0
ZINC96347651	C1C(=C[C@H]([C@@H]([C@@]1([NH3+])O)O)O[P@@](=O)(O)[O-])C(=O)[O-]	0
ZINC96348528	CNC(=O)c1ccccc1C#CCNC(=O)/C=C/c1cccs1	0
ZINC96356486	Cc1nc(on1)Cc1ccccc1[N-]S(=O)(=O)c1c(cccc1F)F	0
ZINC96362165	Cc1ccc(cc1)C(=O)NC[C@H](c1ccc2c(c1)CCN2C)O	0
ZINC96366443	c1cc(c(cc1F)F)S(=O)(=O)N1Cc2cncnc2C1	0
ZINC96367148	C=CCCC(=O)N1CC[C@@]2(C1)CC(=O)c1ccccc1O2	0
ZINC96367202	CCc1ccc(cc1)C(=O)N1CC[C@@]2(C1)CC(=O)c1ccccc1O2	0
ZINC96388350	CO[C@H](CNC(=O)/C=C/c1ccc(cc1)SC)c1cccc(c1)F	0
ZINC96400697	CCOC(=O)/C=C\c1ccc(cc1)NC(=O)N[C@H](C)CO	0
ZINC96400783	C[NH+](C)CCN(Cc1ccccc1F)C(=O)/C=C\c1nccs1	0
ZINC96401203	c1cc(c(cc1Br)/C=C\C(=O)Nc1nc(cs1)CN1CCOCC1)F	0
ZINC96405166	Cc1cn2c(c(nc2s1)C)/C=C(\C#N)/C(=O)Nc1ccc(cc1F)F	0
ZINC96422982	CC(C)CN(C)C(=O)/C=C\1/C(=Nc2cc(ccc2S1)C(F)(F)F)[O-]	0
ZINC96527200	c1cc(ccc1/C=C/1\C(=NC(=S)NC1=O)[O-])Oc1c(cnc(n1)Cl)F	0
ZINC96576576	c1cc2c(cc1Cl)C(=C(c1cc(ccc1S2)Cl)[O-])C(=O)CCl	0
ZINC96592355	c1ccc(cc1)NCN1C(=O)/C(=C/c2cccc(c2)I)/SC1=O	0
ZINC96602574	c1cc(ccc1C(=O)N1[C@]2(CCCCC[C@@H]2C(=N1)C(F)(F)F)O)Br	1
ZINC96766848	COc1cc(cc(c1OC)OC)C(=O)/C=C\c1ccc(cc1)O	0
ZINC96794802	Cn1cc(cn1)/C=C\C(=O)NCc1cccc(c1)C(F)(F)F	0
ZINC96810092	Cc1ccc2c(c1Cl)CC[NH2+][C@H]2c1cc(ccc1O)F	1
ZINC96810286	CCCc1ccc2c(c1)[C@@H]([NH2+]CC2)c1ccc(cc1F)O	1
ZINC96810888	Cc1ccc2c(c1F)CCN[C@H]2/C=C/c1ccc(cc1)F	0
ZINC96811059	c1cc(c(cc1[C@H]1c2cc(ccc2CC[NH2+]1)N)[N+](=O)[O-])[O-]	0
ZINC96836633	c1cc(nc2c1cc(cc2)F)C[N@@H+]1CCCC[C@H]1CO	1
ZINC96965240	Cc1c(c(n(n1)Cc1ccccc1Cl)C)/C=C/C(=O)NCCO	0
ZINC96965242	Cc1ccc(cc1)Cn1c(c(c(n1)C)/C=C/C(=O)NCCO)Cl	0
ZINC96965243	Cc1c(c(n(n1)Cc1ccc(cc1)Cl)Cl)/C=C/C(=O)NCCO	0
ZINC96965297	COc1cc(cc(c1)OC)/C=C/C(=O)Nc1cccc(c1)O	0
ZINC96968398	C[C@H](CNC(=O)c1cccnc1SC(F)F)O	1
ZINC96971494	CCCN(CCO)Cc1[nH]c(=O)c2c(csc2n1)c1ccccc1	0
ZINC96971541	C=CCNC(=O)CN(CCC#N)CC[NH+]1CCOCC1	0
ZINC96971911	c1cc(ccc1c1nc(cs1)C(=O)NCCO)F	1
ZINC96979977	CC(=O)Nc1cccc(c1)NC(=O)C[N@H+](CCO)C1CCCCC1	0
ZINC96995787	C/C=C/COC(=O)c1cccc(c1)C(F)(F)F	0
ZINC96995971	Cc1ccc(c(c1)/C=C/C(=O)OC[C@H]1CN(CCO1)CC(C)C)OC	0
ZINC96996006	C/C=C/COC(=O)c1ccc(c(c1)F)C	0
ZINC96996994	C[C@@H](C1CC1)N(C)S(=O)(=O)c1ccc(cc1C(F)(F)F)Br	0
ZINC96998711	Cc1cc(ccc1F)CNC(=O)Cc1cc(ccc1OC)OC	0
ZINC96999256	c1ccc(c(c1)N1CCN(CC1)C/C=C/Cl)[N+](=O)[O-]	0
ZINC96999593	CC[N@@H+]1CCN(CC1)C[C@H](C)CNS(=O)(=O)c1ccc(cc1F)Cl	0
ZINC97001192	c1ccnc(c1)N1CCN(CC1)/C(=[NH+]\CCO)/N	0
ZINC97001449	Cc1cccnc1CNC(=O)CN1C(=O)[C@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	0
ZINC97007601	CC(=CC(=O)N(Cc1cccnc1)c1ccc(cc1)F)C	0
ZINC97015327	c1cc(c(cc1F)NC(=O)N(CCCO)Cc1ccncc1)Cl	1
ZINC97017070	C[C@@H](CCc1ccccc1F)[NH2+]C[C@H]1CCC[C@@H](C1)O	1
ZINC97018627	CC/C=C(/C)\C(=O)NC[C@@H](Cc1ccccc1)C(=O)[O-]	0
ZINC97022794	C[C@H](C[C@@H](c1ccc(cc1)F)O)[NH2+]C1CCN(CC1)c1ccccn1	1
ZINC97024338	C=C1c2ccccc2C(=O)N1CC(=O)NCCO	0
ZINC97027660	C=C(CN1CCC(CC1)c1ccc(cc1)O)Cl	0
ZINC97027869	Cc1c(c(on1)C)CSCC(=O)N1CCC(CC1)c1ccc(cc1)O	0
ZINC97029517	CC(C)(C)CC(=O)NCC(=O)N(C)Cc1cccc(c1)F	0
ZINC97032047	CC[C@@H](C(=O)N(CC)CC(F)(F)F)N1CCCC1=O	0
ZINC97032254	Cc1cc(ccc1[C@@H](CN[C@]1(CCc2c1cccc2)CO)O)F	1
ZINC97032456	CN(CCO)C(=O)NC[C@H](c1ccccc1)c1c[nH]c2c1cccc2	0
ZINC97032515	C=CCOc1ccc(cc1Cl)C[N@H+]1CC[C@@H](C1)C(=O)N	0
ZINC97032874	CCn1c2ccccc2[nH+]c1[C@H](C)N[C@@H](C)Cc1ccc(cc1)F	0
ZINC97033957	C[C@H]1[C@H](C([C@@H]1OC)(C)C)Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)C(F)F	0
ZINC97034464	Cc1cccc(n1)NC(=O)CCN[C@H](C)c1ccc(cc1)C#N	0
ZINC97036474	c1ccc(cc1)SCCCNC(=O)Nc1ccc(cc1C#N)F	0
ZINC97037283	CNC(=O)Cc1ccc(cc1)N[C@@H]1[C@@H]2CCO[C@@H]2C21CCC2	0
ZINC97037685	c1cc(c(c2c1nsn2)NC(=O)c1cnsn1)Cl	0
ZINC97041970	CCCn1c(cc(c1C)/C=C(/C#N)\C(=O)NCCO)C	0
ZINC97042888	c1cc(ccc1CC(=O)Nc1ccc([nH+]c1)N1CCOCC1)O	0
ZINC97043122	c1cc(cc(c1)OC[C@H]1CCCO1)C(=O)NCCO	0
ZINC97044672	COc1ccc(cc1)[C@H](C#N)N1CCN(CC1)C(=O)[C@@H]1CC1(Cl)Cl	0
ZINC97046421	CCn1cc(cn1)C(=O)N(C)[C@H](CO)c1ccc(cc1)OC	0
ZINC97046568	CC(=O)Nc1cc(ccc1NC(=O)c1ccc(cc1F)O)Cl	1
ZINC97046599	C[C@@H](C1(CCCC1)[NH+]1CCOCC1)NC(=O)c1ccc(cc1F)O	1
ZINC97047331	CC(=C)CN(C)C(=O)Nc1ccc(nc1)Oc1cccnc1	0
ZINC97047577	CC[C@](C)(CCO)NC(=O)c1cnn(c1)CC	0
ZINC97056944	c1cc(c(cc1NC(=O)N[C@H]1C[C@H](C=C1)CO)OC(F)F)Cl	0
ZINC97066116	Cc1ccc(cc1C)N1CC[C@@H](C1=O)C(=O)N1CCN(CC1)CCO	0
ZINC97079340	CC(C)(C)[C@@H](c1ccc(cc1)F)[NH2+]Cc1nc(on1)C1CC1	0
ZINC97080025	C#CCN/C(=C/C(=O)N[C@@H](c1c(cccc1F)F)C(F)(F)F)/[O-]	0
ZINC97081097	c1ccc(c(c1)CN1CCC(CC1)[NH2+][C@H]1C[C@H](C=C1)CO)Cl	0
ZINC97082040	CNC(=O)[C@@H]1CN(CCO1)C[C@@H](c1ccc(cc1)F)O	1
ZINC97083566	CCn1c(c(c(n1)C)[N-]S(=O)(=O)c1ccc(c(c1C)F)OC)C	0
ZINC97084567	C[C@@H](COc1ccc(c(c1)F)F)[NH2+][C@H]1C[C@H](C=C1)CO	0
ZINC97084830	C[C@@](C[NH2+][C@H]1C[C@@H](C1)c1ccc(cc1)F)(CSC)O	1
ZINC97085049	c1ccc(cc1)c1c(cno1)C(=O)Nc1c(cccn1)O	0
ZINC97095289	C[C@@H](C[C@@H]1COCCN1C(=O)NCCC1=CCCCC1)O	0
ZINC97095407	c1cc(cnc1)c1c(cn[nH]1)C[N@@H+]1CC[C@](CC1)(C(F)(F)F)O	1
ZINC97098104	CC(CO)(CO)NC(=O)c1ccc(n1C)c1ccc(cc1)F	1
ZINC97099044	C[C@@H]1CCC=C([C@@H]1C[NH2+][C@@H]1CCC(=O)N(C1)C)C	0
ZINC97100242	COc1ccc(cc1)[C@@H](C(F)(F)F)NC(=O)N[C@H]1C[C@H](C=C1)CO	0
ZINC97100540	c1cc(c(c(c1)F)[C@@H](C(F)(F)F)NC(=O)N1CC[C@@H](C1)CO)F	1
ZINC97101997	c1ccc(c(c1)C1(CC1)CNC(=O)c1cc(cc(c1)O)O)F	1
ZINC97102428	CCSC[C@H](C)N(C)C(=O)c1c(ccc[nH+]1)[O-]	0
ZINC97105231	COC(=C)Cn1cnc2c(c1=O)sc(=S)n2CC=C	0
ZINC97106736	c1cc(ccc1N1CC[C@@H](C1=O)/C(=N/[C@@]1(CCSC1)C#N)/[O-])Cl	0
ZINC97107347	C[C@@H](c1ncn[nH]1)NC(=O)CCc1cc(ccc1Br)F	0
ZINC97107504	C[C@H]([C@@H]1CCN(C1)C(=O)Nc1ccc(cc1OC1CCCC1)F)O	1
ZINC97108100	C[C@H]1[C@@H](CCO1)C(=O)NCCCNc1cccc(c1)F	0
ZINC97108784	C[C@H]1CC[C@H]([C@@H](C1)C)[NH2+]C[C@@](C)(C[NH+]1CCOCC1)O	0
ZINC97114040	C=CCCS(=O)(=O)Nc1ccc(cc1F)O	0
ZINC97114621	CN(C[C@@H](C(F)(F)F)O)C(=O)NCC1(CC1)c1ccccc1F	1
ZINC97124828	CCNC(=O)N1[C@H]2CC[C@H](C2)[C@@H]1C(=O)NCCc1ccccc1	0
ZINC97135565	Cc1c(cnn1C)CNC(=O)Nc1ccncc1F	0
ZINC97137617	CC(C)c1ccc(s1)C(=O)Nc1ncn(n1)CC(=O)N(C)C	0
ZINC97140489	CC1(CN(CC[NH2+]1)C(=O)c1cc(c(c(c1)F)O)F)C	1
ZINC97141070	C[C@H](c1csc(n1)C(C)C)[NH2+][C@@H](C)C(=O)NCC=C	0
ZINC97159913	Cn1cc(c(n1)c1ccncc1)CNC[C@H](c1ccc(cc1F)F)O	1
ZINC97160014	Cc1c(c[nH]n1)C[NH2+]Cc1ccc(c(c1)F)N1CCC(CC1)O	1
ZINC97162252	Cc1c(cccn1)CN1CCC(CC1)(C(F)(F)F)O	1
ZINC97162383	C[C@@H](Cn1cccn1)[NH2+]Cc1ccccc1C[N@@H+]1CC[C@H](CC1)O	0
ZINC97165141	c1cc(c(c(c1)F)CCNC(=O)/C(=C\c1ccc(cc1)O)/C#N)F	0
ZINC97176196	c1cc(ccc1c1ccc(s1)/C=C/C(=O)NCCCO)F	0
ZINC97176214	CCC[C@H](C(=O)NCCCO)NC(=O)NCc1ccc(cc1)F	1
ZINC97176240	c1cc(c(cc1F)F)c1cnc(o1)CCC(=O)NCCCO	1
ZINC97176247	c1cnn(c1)Cc1ccc(cc1)C(=O)NCCCO	0
ZINC97176606	c1ccc2c(c1)c(cn2CCC#N)/C=C/C(=O)NCCCO	0
ZINC97177109	CCc1c(cnn1c1ccc(cc1)C)C(=O)N(CC)CCO	0
ZINC97177363	CCN(CCO)C(=O)[C@@H]1C[C@H]1c1ccccc1F	1
ZINC97177551	CCN(CCO)C(=O)CCc1nc(no1)c1ccc(cc1)Cl	0
ZINC97177622	CCN(CCO)C(=O)c1cccc(c1)S(=O)(=O)NCC=C	0
ZINC97177700	C[C@@H](CNC(=O)NC[C@H](c1ccccc1OC)N(C)C)CO	0
ZINC97177935	C[C@@H](CNC(=O)/C(=C/c1ccco1)/n1c(nnn1)c1ccccc1)O	0
ZINC97177953	C[C@@H](CNC(=O)c1cnn(c1n1cccc1)c1ccc(cc1)F)O	1
ZINC97178230	C[C@@H](CNC(=O)[C@@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)Br)O	0
ZINC97178258	C[C@@H](CNC(=O)/C=C/c1ccccc1OC(F)F)O	0
ZINC97178669	C[C@@H](CNC(=O)[C@H]1CCCN(C1)S(=O)(=O)c1ccc(cc1)F)O	1
ZINC97178817	CCOc1cc(ccc1OC(F)F)/C=C/C(=O)NC[C@@H](C)O	0
ZINC97178892	C[C@@H](CNC(=O)/C=C/c1ccc(cc1)C(F)(F)F)O	0
ZINC97179480	Cc1c([nH]cn1)C[N@@H+]1CCC[C@@H](C1)N1CCCC1=O	0
ZINC97199678	c1cc(ccc1CNc1c2cnn(c2ncn1)CCO)c1cc[nH]n1	0
ZINC97199739	c1cc2c(cc1F)cc(s2)CNc1c2cnn(c2ncn1)CCO	1
ZINC97199776	c1cc(ncc1CNc1c2cnn(c2ncn1)CCO)n1ccnc1	0
ZINC97202038	c1ccc(cc1)[C@@H](C1CCN(CC1)C(=O)c1cc(c([nH]1)Cl)Cl)O	0
ZINC97202548	C[C@@H](CO)NC(=O)c1cccc(c1)NC(=O)C(C)(C)C	0
ZINC97202687	C[C@@H](CO)NC(=O)c1cccc(c1)S(=O)(=O)[N-]c1ccccc1F	1
ZINC97202976	C[C@@H](CO)NC(=O)c1ccc(c(c1)NS(=O)(=O)c1ccc(cc1)F)Cl	1
ZINC97203363	c1cc(cnc1)C[N@H+]1CC[C@@H](CC1)c1c[nH]nc1	0
ZINC97203700	C[C@H](CO)NC(=O)c1cccc(c1)S(=O)(=O)N(C)c1ccccc1	0
ZINC97204339	C[C@@H](CO)NC(=O)/C=C/c1ccc(s1)c1ccccc1F	0
ZINC97204744	C[C@H](CO)NC(=O)/C=C/c1ccc(cc1)C(F)(F)F	0
ZINC97204802	C[C@H](CO)NC(=O)/C=C/c1ccc(c(c1)OC)OC(F)F	0
ZINC97211031	C[C@@H](CNC(=O)c1ccc(c(c1)S(=O)(=O)NC(C)(C)C)F)O	1
ZINC97212547	c1cc(cc(c1)C(F)(F)F)/C=C/C(=O)c1cncs1	0
ZINC97213361	C1CCO[C@H](C1)COC(=O)[C@H]1CC(=O)N(C1)CC(F)(F)F	0
ZINC97213745	Cc1cc(nc(c1NC(=O)/C=C/c1ccc(cc1)OC(F)F)C)C	0
ZINC97214576	C[C@@H](CNC(=O)[C@H]1CCCN1C(=O)c1cc(cc(c1)Cl)Cl)O	0
ZINC97215605	C[C@@H](Cc1ccccc1F)NC(=O)NNc1ccccn1	0
ZINC97219131	C[C@@H](CO)NC(=O)/C=C/c1ccccc1OC(F)(F)F	0
ZINC97219132	C[C@H](CO)NC(=O)/C=C/c1ccccc1OC(F)(F)F	0
ZINC97228260	C[C@@H](CCc1ccccc1F)[NH2+]C[C@@H](c1ccco1)O	1
ZINC97228761	C[C@H](c1ccccc1F)N1CC[N@@H+](CC1)C[C@@H](COC(C)C)O	1
ZINC97229481	Cc1ccc(c(c1O)C)NC(=O)c1ccncc1F	1
ZINC97232933	c1ccc(cc1)[C@@H](CO)NC(=O)Cc1c[nH]c2c1cccn2	0
ZINC97234512	CCc1cnc(s1)CCNC(=O)N(C)C[C@H]1CCCC[C@H]1O	0
ZINC97234528	CN(C[C@@H]1CCCC[C@H]1O)C(=O)NCc1ccnc2c1cccc2	0
ZINC97235133	CC(C)(C)n1c(=O)n(cn1)CC(=C)Br	0
ZINC97237003	CC(C)[C@H](C(=O)Nc1ccc(cc1F)O)N1CCCC1=O	1
ZINC97238403	C[C@@H](C(=O)Nc1ccc(cc1F)O)n1cnc2c1cccc2	1
ZINC97258282	C[C@@H](CNC(=O)N1CCC[C@H](C1)O)COCc1ccccc1	0
ZINC97259248	C[C@H](Cc1cnccn1)N(C)Cc1c[nH]nc1c1ccc(cc1)F	0
ZINC97260656	c1cc(oc1)[C@H](CNC(=O)C1CCCCC1)O	0
ZINC97262332	CCOc1cc(ccc1OC)CNc1ccc(c(c1)Cl)C#N	0
ZINC97269024	C[N@@H+](CCc1ccc(cc1)F)C[C@H](c1ccc(cc1)S(=O)(=O)C)O	1
ZINC97270914	CCOC(=O)CC[N@H+]1CCC[C@H](C1)NC(=O)C	0
ZINC97271290	c1ccc2c(c1)C[C@@H]([C@H]2NC(=O)/C=C/c1nc2ccccc2o1)O	0
ZINC97271383	c1ccc2c(c1)C[C@@H]([C@@H]2NC(=O)/C=C/c1cc(ccc1F)Br)O	0
ZINC97271764	CC(=O)c1cccc(c1)S(=O)(=O)N[C@H]1c2ccccc2C[C@@H]1O	0
ZINC97272411	COc1ccc(cc1)/C=C/C[N@H+]1CCC[C@@H]1CCO	0
ZINC97286146	CCNS(=O)(=O)c1ccc(cc1)/C=C/C(=O)NC[C@@H](C)O	0
ZINC97288041	CCOC(=O)NCCC(=O)NC[C@H](c1ccc(cc1)F)O	1
ZINC97298692	C[C@H](C(=O)NCCCO)OCC(F)(F)F	1
ZINC97306392	C[C@H]1CCC[C@H](C1)N(C)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC97334240	CCCCCCOc1ccc(cc1)c1[nH]c2c([nH+]1)CNCC2	0
ZINC97334291	C[NH+](C)[C@H](CNC(=O)[C@@H]1CC[N@H+](CC1)C1CCOCC1)c1cccs1	0
ZINC97336111	C[C@@H]1C(=O)N(C(=O)N1c1ccc(cc1)F)CCCC#N	0
ZINC97357662	C[C@H](c1ccccc1Br)NC(=O)N[C@@H](C[NH+](C)C)c1ccccc1	0
ZINC97360280	c1c(n(cn1)C1CC1)CN1CCN(C[C@@H](C1)O)C(=O)N1CCOCC1	0
ZINC97365548	c1cc(c(c(c1)F)/C=C/C(=O)NCCO)F	0
ZINC97370502	Cc1cccc2n1cc(n2)C[S@](=O)[C@@H](C)C(=O)NCC(F)(F)F	0
ZINC97371244	Cn1cc(c(n1)c1ccc(cc1F)F)C(=O)Nc1c(cccn1)O	1
ZINC97373450	Cc1nc(on1)[C@@H]1COCCN1C(=O)Cc1ccc(c(c1)F)F	0
ZINC97374412	CC[C@@H](c1c(nn(c1C)C)C)[NH2+]CC(F)(F)F	0
ZINC97375540	CN(C[C@@H](C(F)(F)F)O)C(=O)N[C@H]1C[C@@H]2CCCc3c2c1ccc3	1
ZINC97376836	CCC(CO)(CO)NC(=O)c1cc(on1)c1ccc(cc1)F	1
ZINC97376913	c1cc(c2c(c1)OCCO2)N[C@@H]1[C@@H]2CCO[C@@H]2C21CCC2	0
ZINC97392088	C[C@H](CO)NC(=O)[C@@H]1CCCN1C(=O)c1ccccc1OC(F)F	1
ZINC97392845	CC(C)N(CC(=O)OC)C(=O)/C=C/c1ccc(cc1)SC(F)(F)F	0
ZINC97393509	c1cc2c(cc1CNc1ccc(nc1)OCC(F)(F)F)OCCO2	0
ZINC97403779	C[C@@H](CNC(=O)COCc1ccccc1Cl)O	0
ZINC97403791	Cc1cc(oc1C(=O)NC[C@@H](C)O)Br	0
ZINC97405786	c1ccc(c(c1)C(=O)NCCO)NC(=O)c1cccc(c1)Br	0
ZINC97413585	Cc1cc(ccc1F)CNC(=O)N1CCC[C@@H](C1)CO	1
ZINC97437416	Cc1c2ccccc2oc1[C@H](C)NC(=O)CN1CCCCC1=O	0
ZINC97442004	Cc1cc(cc(c1Br)N)F	0
ZINC97472429	C[C@H]1CC[N@@H+](CC1)CC(=O)N(C)CCCOc1ccc(cc1)F	0
ZINC97474081	CC(C)OC[C@@H](CN(C)Cc1[nH+]ccn1C(F)F)O	1
ZINC97489839	CC[C@H](C)c1ccc(cc1)NC(=O)C[N@@H+]1CCC[C@@H](C1)NS(=O)(=O)C	0
ZINC97490175	C[C@H](C(=O)NC[C@@H](c1ccc(cc1)F)O)Oc1ccc(c(c1)Cl)Cl	1
ZINC97507436	CC[C@H](C)NC(=O)c1cc(cc2c1[nH]c(=S)[nH]2)F	0
ZINC97513493	c1cc(c(cc1[N+](=O)[O-])C(=O)N1CCC[C@H]1C(=O)NC1CC1)I	0
ZINC97522127	Cn1c(cc(n1)C(F)(F)F)C(=O)N1CCC[C@@H](C1)CSC	0
ZINC97527845	c1ccc(cc1)[C@@H]1CN(CC[NH2+]1)C(=O)c1c(n2cc(ccc2n1)Cl)F	0
ZINC97543546	c1cc(cc(c1)[N-]S(=O)(=O)c1cc(sc1Cl)Cl)NC(=O)CO	0
ZINC97568429	c1cc(c(cc1Br)/C=C/C(=O)NCC/[NH+]=C(/c1c(O)cccn1)\O)F	0
ZINC97574994	CCOCCN1CCN(CC1)C(=O)c1c([nH]nc1C1CC1)C	0
ZINC97576564	c1ccc(c(c1)C(=O)NC[C@@H](c1cc(cc(c1)Cl)Cl)O)I	0
ZINC97578772	COc1ccc(cc1)Cn1c(ncn1)CCC(=O)N	0
ZINC97593804	C[C@@H](CO)[C@@H](C)NC(=O)Nc1cccc(c1)C(=O)C	0
ZINC97593968	Cc1ccc(c(c1)C)S(=O)(=O)N(CC(C)C)c1cccc(c1)O	0
ZINC97595245	CC[C@@H](C)[C@](C)(CNC(=O)Cc1cccc(c1)F)O	1
ZINC97596956	CC(C)CC[C@](C)(CNc1c(n2ccsc2n1)[N+](=O)[O-])O	0
ZINC97597700	CC[C@@H](CCO)NC(=O)Nc1cc(c(cc1OC)Cl)OC	0
ZINC97598148	C[C@@H](CO)[C@H](C)NC(=O)Nc1cccc(c1)OCC(=C)C	0
ZINC97598161	C[C@H](C[C@@H](C)O)CNC(=O)Nc1cccc(c1)SC(F)F	1
ZINC97599125	c1cc(c(cc1F)F)NC(=O)N[C@@H](CCO)C1CC1	1
ZINC97599541	CC(C)(C[N@H+](C)C[C@@H](COCc1ccccc1F)O)O	1
ZINC97629240	c1cc(ccc1/C=C/C(=O)OC[C@@H]1CCCCO1)OC(F)F	0
ZINC97636491	CC[N@H+](Cc1c(n(n(c1=O)c1ccccc1)C)C)[C@H]1COC[C@@H]1O	0
ZINC97637983	CC[N@H+]1CCCC[C@@H]1C(=O)N1CC[C@](CC1)(C#N)c1ccccc1	0
ZINC97654363	Cc1ccc(cc1)OC(=O)C1CCN(CC1)C(=O)C1CC1	0
ZINC97657090	Cn1c(nnc1[C@H]1CCC[N@H+](C1)C/C=C/c1ccc(cc1)F)CO	0
ZINC97665192	Cc1ccc(c(c1)NC(=O)[C@H]1CCCN(C1)CC(F)(F)F)O	1
ZINC97675260	Cc1ccc2c(c1)[nH]c(n2)COCC(=O)N[C@H]1CS(=O)(=O)C=C1	0
ZINC97680747	C[C@@H](C(=O)N(C)CCC(F)(F)F)Sc1ccc(cc1)OC	0
ZINC97680825	CN(CCC(F)(F)F)C(=O)[C@@H]1CC(=O)N(C1)[C@H]1CCS(=O)(=O)C1	0
ZINC97696212	c1cc(ccc1[C@@H](CNC(=O)CN1CCCCC1=O)O)C(F)(F)F	1
ZINC97698666	COC[C@@H]1CCCC[N@H+]1Cc1cccc(c1)OCCO	0
ZINC97699263	C[C@H](c1c(ccc(c1Cl)F)Cl)NC(=O)C(C)C	0
ZINC97699676	c1cc(c(c(c1)Cl)Cl)/C=C/C(=O)Nc1ccc2c(c1)OCC(=O)N2	0
ZINC97701047	c1ccc(c(c1)NC(=O)CSc1ccccc1F)N1CCC(CC1)O	1
ZINC97701737	c1ccc(c(c1)NC(=O)c1cc(c(cc1Cl)Cl)F)N1CCC(CC1)O	1
ZINC97727536	c1cc(cc(c1)F)[C@H]1CCC[N@@H+]1CCCN1CCOCC1	0
ZINC97727711	C/C(=C/C(=O)N1CCC[C@@H](C1)O)/c1ccccc1F	0
ZINC97727744	C/C(=C/C(=O)NC[C@@H](C[NH+]1CCOCC1)O)/c1ccccc1F	0
ZINC97766211	CC(C)c1ncc(cn1)C(=O)NC[C@H]1CN(CCO1)S(=O)(=O)C	0
ZINC97775639	c1cc(ccc1/C=C/c1cc(ccn1)CO)C(F)(F)F	0
ZINC97775983	COCc1cc(ncn1)c1ccc(c(c1)Cl)F	0
ZINC97776085	Cc1cc(cc(c1)n1c(nc(n1)[C@H]1CCOC1)COC)C	0
ZINC97785510	C[C@]1(CCN(C[C@@H]1O)C(=O)CCc1c2c(n[nH]1)CCCC2)O	0
ZINC97938474	c1cc2c(c[nH]c2nc1)C(=O)NCCC1=CCCCC1	0
ZINC97942705	C[NH+](C)[C@@H]1CN(CC[C@]1(c1ccccc1)O)C(=O)CCOC	0
ZINC97944236	CCCCCCC/C=C/C[C@@H](CC(=O)O)C(=O)[O-]	0
ZINC97944271	C(=C(\C(C(F)(F)F)(F)F)/N)\C(=O)C(F)(F)F	0
ZINC97969968	c1cc(ccc1c1n[nH]c(=S)n1/N=C/c1cc(cc(c1O)I)I)F	1
ZINC98023195	CN1C2=[NH+]C=N[C@@H]3[C@@H]2C(=CN3[C@@H]2C[C@@H]([C@H]([C@H]2O)O)CO)C(=N1)N	0
ZINC98023681	CN(C[C@H](COC)O)C(=O)Nc1cccc(c1)I	0
ZINC98023899	CN(CCc1ccc(cc1)F)C(=O)NCC=C	0
ZINC98025622	Cc1nc2ccc(cc2o1)NC(=O)N[C@H](C)Cc1ccc(cc1)O	0
ZINC98026122	C[C@H]1CC[N@@H+](CC1)CCNC(=O)NC[C@H](COc1ccc(cc1)F)O	1
ZINC98026257	C[C@H](C[NH+]1CCCCC1)NC(=O)NC[C@H](COc1ccc(cc1)F)O	1
ZINC98026305	CN(C)c1ccc(c(c1)C(F)(F)F)NC(=O)N(C)C[C@@H](COC)O	1
ZINC98026771	CN(C[C@@H](COC)O)C(=O)Nc1ccc(cc1Br)F	1
ZINC98029246	C[C@H](Cc1ccc(cc1)O)NC(=O)N(C)Cc1cccc(c1)F	1
ZINC98029399	C[C@H](Cc1ccc(cc1)O)NC(=O)N(C)[C@@H](C)c1ccc(cc1)OC	0
ZINC98032103	CCCCN(CCO)C(=O)NCC1(CCOCC1)c1ccc(cc1)F	1
ZINC98033842	c1ccc(c(c1)[C@@H](CNC(=O)N[C@H]1CCc2c1cccc2Cl)O)F	1
ZINC98039084	Cc1ncc(s1)CNS(=O)(=O)c1ccc(cc1)CC(C)C	0
ZINC98039091	Cc1ncc(s1)CNS(=O)(=O)c1ccc(cc1)NC(=O)C(F)(F)F	0
ZINC98043923	CC/C(=C\C(=N/O)\Cc1cccnc1C(=O)N)/[C@@H](C)[N+](=O)[O-]	0
ZINC98050585	CCCCCCCCC(=O)NCCc1ccc(c(c1)O)O	0
ZINC98051336	CCOc1cc(c(c(c1)CN(C)Cc1ccc(nc1)Cl)O)CC=C	0
ZINC98063797	c1cc2c(cc1/C=C/1\C(=O)NC(=O)S1)CCCO2	0
ZINC98066637	c1ccc(c(c1)/C=C/C(=O)Nc1cccc(c1)O)Br	0
ZINC98067205	Cc1ccc(cc1)c1c(sc(n1)C)CC(=O)NCCO	0
ZINC98067220	c1cc(ccc1/C=C/C(=O)NCCO)OC(F)F	0
ZINC98068653	C=CCc1ccccc1OS(=O)(=O)c1c(cccc1F)F	0
ZINC98068731	c1ccc(c(c1)NS(=O)(=O)c1ccc(cc1)C(=O)NCC(F)(F)F)O	1
ZINC98071755	c1ccc(c(c1)NS(=O)(=O)c1ccc2c(c1)CCO2)O	0
ZINC98079585	c1ccc2c(c1)c(c[nH]2)CCNC(=O)Cc1ccc(cc1)O	0
ZINC98080596	c1ccc(cc1)[C@H](c1ccc(cc1)Cl)NC(=O)Cc1ccc(cc1)O	0
ZINC98086499	c1ccc(cc1)/C=C\1/C(=O)N(C(=O)S1)Cc1ccccc1F	0
ZINC98088089	C[C@H](c1ccc2c(c1)NCCO2)NC(=O)/C=C\c1ccccc1F	0
ZINC98088475	CC(C)(C)OC(=O)N[C@@H]1CCCC([C@@H]1O)(F)F	1
ZINC98089232	COC(=O)[C@H]1C[C@H](CN1)OC(=O)c1ccccc1	0
ZINC98090032	c1ccc(c(c1)C1(CCC1)C(=O)C1(CCC1)c1ccccc1Cl)Cl	0
ZINC98093515	Cc1ccc(o1)[C@](CC(=O)NCC[N@@H+]1CCC[C@@H](C1)C)(C(F)(F)F)O	1
ZINC98095719	CCOC(=O)/C(=C\1/CC[C@H](N1)C(=O)OC)/[N+](=O)[O-]	0
ZINC98103932	CCN(Cc1ccccc1)C(=O)CNC(=O)c1c2c([nH]n1)CCC2	0
ZINC98105551	Cc1csc(n1)N(CC(F)(F)F)C(=O)c1ccc(cc1)OC	0
ZINC98109503	CC(C)[C@H](C(=O)N(C)CCC(F)(F)F)NC(=O)C	0
ZINC98118102	Cc1cccc(c1)OC[C@H](CNC(=O)N[C@@H](CC(C)C)C[NH+](C)C)O	0
ZINC98125650	COc1cc(ccc1O)/C=C(/C#N)\C(=O)c1ccc(c(c1)F)F	0
ZINC98125662	CCOc1ccc(cc1OC)/C=C(/C#N)\C(=O)c1ccc(c(c1)F)F	0
ZINC98125668	COc1cc(cc(c1O)Br)/C=C(\C#N)/C(=O)c1ccc(c(c1)F)F	0
ZINC98125684	c1cc(c(cc1/C=C(\C#N)/C(=O)c1ccc(c(c1)F)F)[N+](=O)[O-])O	0
ZINC98125689	CCOc1cc(cc(c1O)Cl)/C=C(/C#N)\C(=O)c1ccc(c(c1)F)F	0
ZINC98125710	c1cc(c(cc1C(=O)/C(=C/c1cc(sc1)[N+](=O)[O-])/C#N)F)F	0
ZINC98126969	COc1ccc(cc1F)NCC(=O)Nc1ccc(cc1Cl)Cl	0
ZINC98136918	C[N@@H+](CCC(F)(F)F)CC(=O)Nc1ccc2c(c1)OCCO2	0
ZINC98143700	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](C[N@@H+](Cc1ccco1)Cc1cccs1)O	0
ZINC98143703	C[N@@H+](Cc1ccccc1F)CC1(CCCCC1)O	1
ZINC98143954	C[C@@H]1C[N@@H+](C[C@H](O1)C)C[C@@H](CSc1nnc(n1C)c1cccnc1)O	0
ZINC98150610	c1ccc(cc1)/C=C/CS(=O)(=O)C[C@H](c1c(cccc1F)F)O	0
ZINC98150988	CCCn1c(nnn1)CS(=O)(=O)C[C@@H](c1ccc(cc1)C(F)(F)F)O	1
ZINC98151131	CS(=O)(=O)c1ccc(cc1)[C@@H](CS(=O)(=O)Cc1ccc(c(c1)F)F)O	1
ZINC98151175	c1cc(ccc1COC[C@@H](CS(=O)(=O)Cc1ccc(c(c1)F)F)O)Cl	1
ZINC98151438	CCCCc1nc(on1)[C@@H](C)S(=O)(=O)C[C@@H](c1ccc(cc1)Cl)O	0
ZINC98157392	CC/C=C/CCOC(=O)c1cc(ccc1F)NC(=O)C	0
ZINC98170997	Cc1c(c(n(n1)CCO)C)CNc1ccc(cc1)OC(F)F	1
ZINC98173133	Cc1c(cc(n1C)C#N)CNCC(C)(C)[N@H+]1CCC[C@H](C1)C	0
ZINC98173482	CCOC(=O)N(C)c1ccc(cc1)NCc1c(cccc1Cl)F	0
ZINC98174806	CCOC(=O)[C@@H]1CC=C([C@@H](N1S(=O)(=O)Pc1ccc(cc1)C)[O-])F	0
ZINC98174953	c1cc2c(c(c1)C(F)(F)F)[C@@H]1C=C[C@H]2O1	0
ZINC98175178	c1c(c(c(c(c1F)F)C(=O)[O-])F)O	1
ZINC98175587	c1cc2cccc(c2c(c1)C#N)Br	0
ZINC98179389	COC(=O)c1c(cc(cc1O)C=C)O	0
ZINC98210681	CCCCOc1ccc(c(c1F)C=O)Cl	0
ZINC98210988	c1cc(ccc1[N+](=O)[O-])OCC([C@H](C(F)(F)F)F)(F)F	0
ZINC98211058	COc1cc(c(cc1N)F)OC(F)(F)F	0
ZINC98214445	C[C@@]12CC[C@@H]3[C@@H](C(=C)CC[C@H]1O2)OC(=O)C3(C)C	0


==> anc/logic_9_test_molecules.tsv <==
mol_id	smiles	label
ZINC00040452	CCOC(=O)c1c(n(cn1)[C@@H](C#N)C(=O)OCC)N	0
ZINC00068933	Cc1ccc(cc1)OCC(=O)NNC(=O)c1ccccc1	0
ZINC00075749	CC1CCN(CC1)C(=O)c1ccc(cc1)Cl	0
ZINC00076577	c1c(c(c(cn1)Cl)C(=S)N)Cl	0
ZINC00078402	c1ccc(cc1)Sc1ccc(c[nH+]1)N	0
ZINC00087869	c1ccc(cc1)OCC(=O)N[N-]C1=NS(=O)(=O)c2c1cccc2	0
ZINC00090085	COC(=O)c1c2c(nc3ccccc3n2)n(c1N)Cc1ccccc1	1
ZINC00092814	Cc1cc(c2c(c(sc2n1)C(=O)NCc1ccccc1)N)COC	1
ZINC00114473	CCOC(=O)c1c(n(c(c1S(=O)(=O)N)C)c1ccccc1)C	1
ZINC00114862	CC1(C(=O)N(C(=O)N1)C[C@H](COc1ccccc1)O)C	0
ZINC00124189	CC1=C([C@@H](NC(=O)N1C)c1ccccc1[N+](=O)[O-])C(=O)OCC(C)C	0
ZINC00136458	CC(C)CC1(CCCCC1)C/C(=N/NC(=O)N)/C	0
ZINC00155494	Cc1c2c(c(s1)N)c(=O)n(nc2C(=O)OC)c1ccccc1	1
ZINC00188436	CC(=O)C1=C(OC(=C([C@H]1c1ccccc1F)C#N)N)c1ccccc1	1
ZINC00200892	C[C@H](c1nc2ccccc2n1CC=C)NC(=O)Cc1ccccc1	0
ZINC00250521	COc1cccc(c1)NC(=O)C(=O)/C=C(\[O-])/c1ccccc1	0
ZINC00258296	CCc1cc2c(cc(=O)oc2cc1OCc1ccccc1)C	0
ZINC00293283	CCC1=C([C@@H](C(=C(O1)N)C#N)c1cccc(c1)Cl)C(=O)OCC	0
ZINC00314641	c1ccc(cc1)CNC(=O)c1cc(=O)c2ccccc2o1	0
ZINC00371700	CCOC(=O)c1c2c(sc1N)C[C@@H](CC2)c1ccccc1	1
ZINC00381715	COc1cc(cc(c1OCc1ccccc1)Br)C(=O)N	0
ZINC00382152	Cc1ccc(cc1NC(=O)[C@@H]1CCCN1C(=O)OCC(C)C)F	0
ZINC00422368	C[C@@H](C(=O)Nc1ccccc1)Sc1nc(cc(n1)N)N	0
ZINC00454907	Cc1cccc(c1)NC(=S)NCCc1ccccc1	0
ZINC00474793	c1cnccc1C(=O)Nc1c(c2c(s1)CCCCCC2)C(=O)N	0
ZINC00494819	c1cc2ccc3c(c2nc1)OC(=C([C@@H]3c1ccc(cc1)Cl)C#N)N	0
ZINC00507731	Cn1c2ccc(cc2c2c1ccc(c2)CC(=O)N)CC(=O)N	0
ZINC00509755	c1ccc(cc1)[C@@H]1C(C(C2=C(CCCC2)[NH2+]1)(C#N)C#N)(C#N)C#N	0
ZINC00545554	Cc1ccc2c(c1)[nH]c1c2ncnc1N1CCC[C@@H](C1)C	0
ZINC00547718	Cc1nc2c3cc4c(nc3sc2c(n1)NN)CC(OC4)(C)C	0
ZINC00556165	c1cc(sc1)c1cc(nc2c1c(c(s2)C#N)N)C1CC1	0
ZINC00680626	c1ccc(cc1)[C@@H]1OC(=O)/C(=C/c2cc(c(c(c2)Cl)O)Cl)/C(=O)O1	0
ZINC00969217	C[C@]12CCC(=O)N1[C@H](CS2)C(=O)[O-]	0
ZINC00997852	CCOC(=O)C1=C(NC(=S)N[C@H]1c1cc(ccc1Br)OC)C	0
ZINC01000585	CN1C(=O)[C@H](S/C/1=N/c1ccccc1)CC(=O)Nc1ccc(cc1)F	0
ZINC01088085	c1ccc2cc(ccc2c1)OCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC01185361	c1ccc(cc1)NS(=O)(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC01229468	CN1[C@@H]2[C@H](NC1=O)N(CCN2S(=O)(=O)C)S(=O)(=O)C	0
ZINC01270416	c1ccc(cc1)/C(=N/c1nnc(s1)COc1ccc(cc1)F)/[O-]	0
ZINC01387162	CN(Cc1ccccc1)c1c2cc(sc2nc(n1)N)C(=O)OC	1
ZINC01388849	c1ccc(cc1)/C=C/NC(=O)OCc1ccccc1Cl	0
ZINC01399580	Cc1ccnc(n1)S(=O)(=O)Cc1ccc(cc1)Cl	0
ZINC01431170	COc1ccc(c(c1)Br)OCC(=O)N/N=C/c1ccccc1	0
ZINC01440940	COC(=O)N[C@H](Cc1ccccc1)C(=O)N	1
ZINC01457056	Cc1cccc(c1C)N1CCN(CC1)C(=O)C[C@@H](C)c1ccccc1	0
ZINC01478069	c1ccc(c(c1)/C=N\n1c(nnc1[S-])c1ccc(cc1)Cl)C(=O)[O-]	0
ZINC01512531	c1ccc(cc1)/C=C/C(=O)Nc1nc(cs1)c1ccc(c(c1)Cl)Cl	0
ZINC01562393	CCCC[C@H](CC)COC(=O)c1ccccc1	0
ZINC01574976	c1ccc(cc1)SCc1c2ccccc2ccc1N	0
ZINC01589173	c1ccc(cc1)N1c2ccccc2S(=O)(=O)n2c1nnn2	0
ZINC01616015	CCOC(=O)c1cc(ccc1OC(=O)N)Cl	0
ZINC01678283	C[C@@H](C(=O)N)NC(=O)CNC(=O)OCc1ccccc1	1
ZINC01707912	c1ccc(cc1)Nc1nc(nc(NN)n1)Nc1ccccc1	0
ZINC01737090	c1ccc(c(c1)[C@H]1[C@](O1)(C#N)C(=O)N)Cl	0
ZINC01746106	c1ccc(cc1)NCc1ccc(cc1)N	0
ZINC01802630	CC1=C/C(=N/OS(=O)(=O)c2ccc(cc2)Cl)/C=CC1=O	0
ZINC01835735	c1ccc(cc1)n1c(nc(n1)NC(=O)c1ccc(cc1)[N+](=O)[O-])N	0
ZINC01923454	COC(=O)CSc1nnc(n1CC(=O)Nc1ccccc1)N	1
ZINC01946405	c1ccc(cc1)/C=C/C=N/NC(=O)CNC(=O)c1ccccc1Cl	0
ZINC01956088	CC[N+](CC)(CC)CC(=O)c1ccccc1	0
ZINC01997989	CCO[C@H](c1ccccc1)C(=[NH2+])N	1
ZINC02023512	C(COC=O)Nc1c(c(=O)[nH]c(=O)[nH]1)NC=O	0
ZINC02027560	CCCOC(=O)c1cccc(c1)NC(=O)c1ccccc1	0
ZINC02042164	CC(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC02072924	CCOC(=O)C([C@@H](c1ccccc1)Nc1ccccc1)C(=O)OCC	0
ZINC02084485	Cc1c(sc(c1C(=O)N)NC(=O)Cn1c(c(c(n1)[N+](=O)[O-])Br)C)C	0
ZINC02134879	Cc1cc2c(c(=O)n1C)[C@H](C(=C(O2)N)C(=O)OC)c1cccnc1	0
ZINC02163185	COC(CNC(=O)C(=O)N)OC	0
ZINC02222785	CC1(Cc2c(sc3c2c(nc(n3)SCCc2ccccc2)N)CO1)C	1
ZINC02319643	c1ccc(cc1)CN([C@@H](C#N)c1ccccc1)C(=O)CCCl	0
ZINC02395673	c1cc(ccc1c1nnc(n1N)SCc1ccc(cc1Cl)Cl)Cl	0
ZINC02504592	COC(=O)/C=C/c1cc(ccc1O)O	0
ZINC02516179	CC(C)(C)OC(=O)[C@H](CC(=O)N)NC(=O)OCc1ccccc1	1
ZINC02546147	CC(C)(C)OC(=O)N1C[C@H](C[C@@H]1C(=S)N)c1ccccc1	1
ZINC02564411	Cc1cc(c2c(ccc(c2[nH+]1)OC)Cl)NN	0
ZINC02581606	c1ccc(cc1)c1c2c(c(sc2nnc1c1ccccc1)C#N)N	0
ZINC02623579	C[C@@H]1Cc2ccccc2N1CC(=O)NC(=O)NCc1ccco1	0
ZINC02685098	Cc1cc(ccc1S(=O)(=O)ON1C(=O)c2ccccc2C1=O)F	0
ZINC02729471	CCC(C)(C)[C@@H]1CCc2c(sc(c2C(=O)OCC)N)C1	0
ZINC02755735	Cc1c(c(n(n1)Cc1cccc(c1)Oc1ccccc1)C)N	0
ZINC02808881	c1cnc2nc(nn2c1)C(=O)Nc1cnn(c1)COCC(F)(F)F	0
ZINC02817070	CSc1ccc(cc1)/C=N/n1c(nnc1[S-])c1ccccc1Br	0
ZINC02875477	CCc1ccc2c(c1)c(co2)CC(=O)Nc1cc(ccc1C)[N+](=O)[O-]	0
ZINC02886604	Cc1ccc(cc1)NC(=O)NCc1ccccc1OC	0
ZINC03128563	Cc1c(cc(c(=O)n1CCCOC)NC(=O)c1ccccc1)C(=O)C	0
ZINC03137400	c1ccc(cc1)CC(=O)ON[C@H](C(Cl)(Cl)Cl)Nc1cccc(c1)Br	0
ZINC03156569	CCOC1=CC(=O)[C@@H]([C@H](C1)c1ccccc1)C(=O)OC	0
ZINC03179007	c1ccc(cc1)C(=O)NCNC(=S)N[C@@H]1CCS(=O)(=O)C1	0
ZINC03256455	CC[C@@H](C)[C@@H](C(=O)NCC(=O)OC)NC(=O)N	0
ZINC03261240	CCN(c1ccccc1)C(=O)COC(=O)c1cc(c(cc1OC)N)Cl	1
ZINC03272858	c1ccc(cc1)Cn1c(c(c(=O)[nH]c1=O)NC[C@@H]1CCCO1)N	1
ZINC03280669	Cn1c(c(c(=O)n(c1=O)C)C(=O)COC(=O)CSc1ccccc1)N	1
ZINC03310389	CCOC(=O)c1c2c(sc1N/C=C/C(=O)C(F)(F)F)CCCC2	0
ZINC03313820	c1cc2c(cc1S(=O)(=O)N1CCOCC1)nc(o2)SCC(=O)N	0
ZINC03329546	c1ccc(cc1)CC(=O)Nc1c(cc(cc1Cl)S(=O)(=O)N)Cl	0
ZINC03474071	COc1ccc(cc1OC)C(=O)OCC(=O)NCc1ccccc1	0
ZINC03523426	c1ccc(cc1)C(=O)NNC(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	1
ZINC03523729	c1ccc(cc1)C(=O)NNC(=O)COC(=O)c1ccc(cc1N)Cl	1
ZINC03550457	c1ccc(cc1)c1nc([nH]n1)SCC(=O)NC[C@H]1CCCO1	0
ZINC03560935	c1ccc(c(c1)C(=O)Nc1ccc(cc1)OC(F)(F)F)[N+](=O)[O-]	0
ZINC03621858	c1ccc(cc1)Cc1ccccc1C(=O)OCC(=O)NC1CC1	0
ZINC03767185	COCCNC(=O)c1c(n[nH]n1)[N-]S(=O)(=O)c1ccccc1	0
ZINC03885498	COc1ccc(cc1S(=O)(=O)N1CCOCC1)N	0
ZINC04073315	CCOC(=O)CC(=[NH2+])NNC(=O)c1ccncc1	0
ZINC04107828	C[C@H]1Cc2c(c(=O)n(c(n2)SCC(=O)OCc2ccccc2)C)S1	0
ZINC04116794	C[C@H]1C[C@]2(C[C@@](OC2=O)(C)c2csc(n2)Nc2ccccc2)C(=O)O1	0
ZINC04159107	C[C@@H](/C=N/NC(=O)CSc1nc2ccccc2s1)c1ccccc1	0
ZINC04193299	COc1ccc(cc1OC)C(=O)ONC(=[NH2+])Cc1cccs1	0
ZINC04233370	CC(C)C(=O)/N=c\1/n(c2ccc(cc2s1)OC)CC=C	0
ZINC04293754	CC(C)(C)OC(=O)N1CC[NH2+][C@H](C1)c1ccccc1	0
ZINC04299494	c1cc(sc1)C(=O)NCCNc1nccc(n1)C(F)(F)F	0
ZINC04323197	c1cc(c(c(c1)Cl)CO/N=C(/C[NH+]1CCSCC1)\N)Cl	0
ZINC04337888	Cc1c(=O)n(c(nn1)SCC(=O)N1CCOCC1)N	0
ZINC04342962	c1ccc(cc1)/C=N/N=C(N)N	0
ZINC04359864	c1ccc(cc1)N1C[C@@H](CC1=O)NC(=O)NC[C@H]1CCCO1	0
ZINC04362470	CSc1c(cn(n1)c1ccccc1)/C(=N/O)/N	0
ZINC04387700	c1ccc(cc1)c1cc(=O)oc2c1cc(c(c2)OCC(=O)N)Cl	0
ZINC04483144	CCOC(=O)[C@H](Cc1ccccc1)Sc1nnc(s1)N	1
ZINC04496369	c1ccc(cc1)S(=O)(=O)CC(=O)Nc1c2ccccc2oc1C(=O)N	0
ZINC04543801	CCCC[C@@H](C(=O)OC)NC(=O)/C=N/N	0
ZINC04567166	c1ccc(cc1)COC(=O)N[C@@H](Cc1c[nH]c[nH+]1)C(=O)NN	1
ZINC04694505	CCOC(=O)C(=C(N)N/N=C/c1ccc(c(c1)Cl)Cl)C(=O)OCC	0
ZINC04762092	C[C@@H](C(=O)N[C@@H](CCSC)C(=O)N)NC(=O)OCc1ccccc1	1
ZINC04776420	c1cc(sc1)C(=O)c1cnn(n1)c1ccc(cc1)Br	0
ZINC04866308	COC(=O)c1ccccc1NC(=O)C(=O)NCc1ccccc1	0
ZINC04938527	C/C(=C(/C#N)\C(=O)CSc1nnc(n1C)c1ccccc1F)/N	0
ZINC04945770	c1c(nns1)N	0
ZINC05003612	c1ccc(cc1)C(=O)CN1[C@H]2CS(=O)(=O)C[C@@H]2SC1=[NH2+]	0
ZINC05013533	c1cc(ccc1C(=[NH2+])NOC(=O)CCC1CCCC1)Br	0
ZINC05023176	Cc1ccc(cc1Cl)Nc1nc(c(s1)CC(=O)[O-])c1ccccc1	0
ZINC05054516	CCCNC(=O)c1c(c(n(c1C)CC)C(=O)OCC)C	0
ZINC05175914	COc1ccc(cc1OC)C1=NCC(=S)Nc2c1cc(cc2)Cl	0
ZINC05200944	c1cc2c(cc1CN1[C@@H]3CS(=O)(=O)C[C@@H]3SC1=[NH2+])OCO2	0
ZINC05259150	c1ccc(cc1)Nc1nc(nc(n1)N)COC(=O)c1ccccn1	1
ZINC05260819	CCCCC[C@H](/C=C/[C@@H]1[C@H](CC(=O)[C@H]1C/C=C\CCCC(=O)[O-])O)O	0
ZINC05284619	CC(C)C[C@@](Cc1ccccc1)(n1c2ccccc2nn1)SC	0
ZINC05320154	COC(=O)CCc1c(c2ccccc2[nH]1)/N=N/c1ccccc1	0
ZINC05325195	CCOC(=O)C1(CCCCC1)[C@@H](c1ccccc1)[NH+]1CCOCC1	0
ZINC05332006	c1ccc(cc1)[C@H]1C[C@@H](c2ccccc2N1)[NH+]1CCCC1	0
ZINC05346806	c1ccc(c(c1)C(=O)N)OCc1cc(cc2c1OCOC2)Cl	0
ZINC05395345	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H]([C@@H]([C@@H](O1)CI)O)O)N	0
ZINC05489995	c1ccc(cc1)[C@H]1[C@@](O1)(c1ccccc1)C(=O)N	1
ZINC05515233	c1ccc(cc1)/C=C/CO/C(=N/N=C/c1ccccc1)/N	1
ZINC05555115	CCc1nnc(n1N)SCC(=O)Nc1ccc(cc1)F	0
ZINC05562177	CC(C)(C)OC(=O)N[C@@H](Cc1ccccc1)c1nnc([S-])n1N	1
ZINC05586507	COc1ccc(cc1)N1[C@H]2CS(=O)(=O)C[C@H]2SC1=S	0
ZINC05601614	c1ccc(cc1)C(=O)N[C@@H]1C(=C(C(=O)O1)Cl)N=[N+]=[N-]	0
ZINC05636572	C[C@H](C(=O)Nc1ccccc1F)Sc1nnc(s1)N	0
ZINC05655461	C/C(=C(/C#N)\C(=O)COC(=O)COc1ccc(cc1Cl)Cl)/N	0
ZINC05684856	c1ccc(cc1)[C@H](c1cncc(n1)N1CCOCC1)C(=O)N	1
ZINC05719912	COC(=O)[C@@H]([C@H](c1ccccc1)O)NC(=O)c1ccccn1	0
ZINC05734780	C[C@H]([C@@H]([C@@H](/C(=N\Nc1ccccc1)/C=N/Nc1ccccc1)O)O)O	0
ZINC05735589	CCCCNc1nc(c2c(n1)nccn2)N	0
ZINC05792193	CCCCC(=O)N[C@H](C(Cl)(Cl)Cl)OCc1ccccc1	0
ZINC05952683	CCOC(=O)/C=C(/c1ccccc1)\Nc1ccc(cc1N)Cl	1
ZINC05993353	c1ccc2c(c1)c(=O)[nH]c(n2)CSc1nnc(n1N)C(F)(F)F	0
ZINC06015848	CC/C(=N\c1ccccc1N)/C1=C([O-])CC([C@@H](C1=O)C(=O)OC)(C)C	0
ZINC06017179	c1cc2c(cc1S(=O)(=O)N1CCOCC1)nc([nH]2)NC(=[NH2+])N	0
ZINC06025647	c1ccc(cc1)CNC(=O)c1c(N)[nH+]c([nH]1)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	1
ZINC06055095	Cc1cccc(c1)/C=N/Nc1n[nH]c(N)cc2n1ncn2	0
ZINC06096398	c1ccc(cc1)COC(=O)N[C@@H](CCCNC(=O)N)C(=O)[O-]	1
ZINC06127805	c1ccc(cc1)CNC(=O)COc1ccc(cc1C(=O)N)Cl	0
ZINC06292221	Cc1ccc2c(c1)[nH]c(n2)SCC(=O)N(C)c1ccccc1	0
ZINC06333112	c1cc(ccc1NC(=O)[C@@H]1CCCC[C@H]1C(=O)OCCF)Br	0
ZINC06371420	Cc1cc(cc(c1)NC(=S)N(CCOC)Cc1ccccc1)C	0
ZINC06395975	CCC(=O)NC(=S)NNC(=O)c1ccc(cc1)c1ccccc1	0
ZINC06470574	COc1cccc(c1)CN(C[C@@H]1CCCO1)C(=O)Nc1ccccc1	0
ZINC06507875	Cc1c(c(c2c3c(sc2n1)CCCC3)c1ccccc1)C(=O)N	0
ZINC06531189	c1ccc(cc1)n1c(cc(n1)c1ccc(cc1)Cl)C(=O)OCC(=O)N	1
ZINC06566630	c1cc(cc(c1)NC(=O)COC(=O)c1ccc[n+]([O-])c1)C#N	0
ZINC06567093	C/C(=C(/C#N)\C(=O)COC(=O)C[C@H](c1ccccc1)NC(=O)C)/N	1
ZINC06589954	CCNC(=O)NC(=O)[C@H](c1ccccc1)Sc1nnnn1C	0
ZINC06644807	C1CCC(=O)[C@H](C1)CSC(=S)N1CCOCC1	0
ZINC06661170	Cc1c(n(c2c1c(ncn2)N)CC(C)C)C	0
ZINC06697234	CN(Cc1nc(no1)c1ccccc1)C(=O)COc1ccccc1Cl	0
ZINC06705536	CCCNC(=O)C[C@H](c1ccc(cc1)C)c1cn(c2c1cccc2)C	0
ZINC06755697	CC1(Cc2c(sc(c2C(=O)N)NC(=O)NCc2ccccc2)CO1)C	1
ZINC06759611	c1ccc(cc1)[C@H]1C[C@H](n2c(c(cn2)C(=O)N)N1)C(F)(F)F	0
ZINC06788856	Cc1ccc(o1)/C=C(\C(=O)N)/S(=O)(=O)c1ccccc1	0
ZINC06810639	c1ccc(cc1)C(=O)N(Cc1cccc(c1)Cl)Cc1ccco1	0
ZINC06855063	c1cc2c(c(c1)F)c([nH][nH+]2)N	0
ZINC06886783	CCNC(=O)COC(=O)c1c2ccccc2nc2c1CCCCC2	0
ZINC06996207	c1ccc(cc1)C(=O)N1CC[C@@H]([C@H]2[C@@H]1CCC2)O	0
ZINC07015700	CCc1c(c(c(s1)NC(=O)CSc1nc([nH]n1)N)C(=O)OCC)C	0
ZINC07031784	C[C@@H](C(=O)NCCc1ccc(cc1)F)Oc1ccc(cc1Br)Cl	0
ZINC07039831	CCOc1ccccc1C(=O)N[C@H]1CC[N@@H+](CC1)Cc1ccccc1	0
ZINC07140320	C[C@H](C(=O)N)Sc1nnc(n1CCC(C)C)COc1ccccc1	0
ZINC07260531	CC1=C([C@H](c2c(nc(=S)[nH]c2N1)N)c1ccccc1)C(=O)OC	1
ZINC07425247	c1ccc2c(c1)C(=O)N(C2=O)CCOc1ccccc1C(=O)N	0
ZINC07447553	c1cc(sc1)CCNC(=O)C[N@H+]1CCC[C@H](C1)C(=O)N	0
ZINC07492300	C[C@H](C(=O)Nc1ccc(cc1)C(=O)N)OC(=O)Cc1cccc(c1)F	0
ZINC07516906	CCOC(=O)C1=C(OC2=C([C@@H]1c1ccccc1Br)C(=O)CCC2)N	0
ZINC07665516	CSc1ccc(cc1)CS/C(=[NH+]/C[C@H]1CCCO1)/N	0
ZINC07716998	Cc1cc(c(n1c1ccccc1)C)C(=O)C[n+]1cccc(c1)C(=O)N	0
ZINC07786808	CCOC(=O)NC(=O)COC(=O)CSc1nc(cc(n1)C)C	0
ZINC08083027	CC(C)CCOc1ccc(cc1)C(=O)N/N=C/c1cccs1	0
ZINC08128218	Cc1cc(no1)C(=O)N1CC[NH+](CC1)Cc1ccccc1	0
ZINC08250132	Cc1ccccc1CN(C)C(=O)c1ccc(cc1)S(=O)(=O)N(C)OC	0
ZINC08306506	c1ccc(cc1)c1c(c2ccccc2[nH]1)C(=O)C(=O)N	0
ZINC08471145	C[C@@H](C(=O)Nc1c(ccs1)C(=O)N)[N@H+]1CC[C@@H](CC1)C(=O)OC	0
ZINC08488471	C[C@@H](C(=O)N(C)c1ccccc1)Sc1nc([nH]n1)N	0
ZINC08499848	Cc1ccc(cc1)c1cc(on1)NC(=O)CSc1ncccn1	0
ZINC08652728	CN(C(=O)Nc1cc([O-])nc(n1)SCc1ccccc1)N=O	0
ZINC08698752	c1ccc(cc1)COC(=O)N1CC[N@H+]([C@@H](C1)C(=O)[O-])Cc1ccco1	0
ZINC08701196	c1ccc(cc1)N1CCN(CC1)c1ccc(cc1Cl)N	0
ZINC08727565	Cc1ccoc1C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	1
ZINC08732384	COCC(=O)Nc1ccc(cc1Cl)N	0
ZINC08733395	Cc1cc(=O)c2cc(ccc2[nH]1)N	0
ZINC08773272	CCC(=O)[C@H]1C(=N[C@H](C)C(=O)[O-])C[C@H](CC1=O)c1ccccc1	0
ZINC08848987	Cc1c(cc(o1)/C=C/C(=O)Nc1ccccc1OC)C(=O)OC	0
ZINC09050669	Cc1ccc(cc1)n1c(c(nn1)C(=O)NC[C@H](C)c1ccccc1)N	0
ZINC09117636	CN(CCCNC(=O)c1ccc(cc1)CNC(=O)N)c1ccccc1	0
ZINC09188076	CC(C)(C)c1cc(cc(c1O)C(C)(C)C)C(=S)NCc1ccccc1	0
ZINC09290092	Cc1nc2nc(c(c(n2n1)N)c1ccc(cc1)Cl)COC	0
ZINC09315729	Cc1c(nc(o1)c1ccccc1)C(=O)Nc1ccc(cc1)C(=O)OC	0
ZINC09364524	CSc1ccccc1C(=O)N1CCC(CC1)C(=O)Nc1ccccc1	0
ZINC09454471	Cc1cc(sc1C(=O)O[C@H](C)C(=O)NC(=O)N)NC(=O)c1ccco1	0
ZINC09484395	Cc1cccc(c1)NC(=[NH2+])Nc1nc2c(c(=O)[nH]1)CCCC2	0
ZINC09646818	c1ccc(cc1)C[C@@H](C(=O)[O-])NC(=O)c1cc2c(s1)CCCCC2	0
ZINC09660143	C/C(=N\N=C(N)N)/CC(C)(C)c1ccccc1	0
ZINC09835003	c1ccc(c(c1)C(=O)NC1CC1)NC(=O)COC(=O)c1ccsc1	0
ZINC09846082	Cc1ccc(cc1)[C@H]1N([C@H](CS1)C(=O)NCCOC)C(=O)C	0
ZINC09946544	Cc1c(nc([nH]1)S[C@H](C)C(=O)NCC(F)(F)F)Cc1ccccc1	0
ZINC10082530	COc1ccc(cc1CSc1nc2ccc(cc2s1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC10206779	c1ccc(cc1)[C@H](C(=O)N)OC(=O)Cn1cnc2ccccc2c1=O	1
ZINC10518710	c1ccc(cc1)CN(CCC(=O)N)S(=O)(=O)c1ccccc1F	0
ZINC10551117	COc1cc(c(cc1C(=O)OCc1ccccc1C#N)Cl)N	0
ZINC10855471	COc1cc(c(cc1OC)Br)CC(=O)O[C@@H](c1ccccc1)C(=O)N	1
ZINC11383463	C[C@H](C(=O)O[C@H](c1ccccc1)C(=O)N)Oc1ccc(cc1)OC	1
ZINC11492449	Cc1ccc(cc1n1cccc1)C(=O)O[C@@H](c1ccccc1)C(=O)N	1
ZINC11592360	c1ccc(cc1)c1nc(on1)CSc1nnc(n1N)c1cccs1	0
ZINC11743821	c1ccc(cc1)[C@@H](C(=O)N)OC(=O)/C=C/c1ccc2ccccc2n1	1
ZINC11852180	CC[C@H]1CCCC[N@@H+]1C[C@H](COc1ccc2c(c1)OCO2)O	0
ZINC12235376	c1ccc(cc1)c1cc(no1)CNC(=O)c1c(cccc1F)F	0
ZINC12260279	CCOc1ccc(cc1)C(=O)OCc1csc(n1)c1ccccn1	0
ZINC12323101	COc1ccccc1NC(=O)c1cc(ccc1Cl)n1cnnn1	0
ZINC12397725	CCOC(=O)c1cc(nn1C)N	0
ZINC12419702	CCCCC[C@@H]1C[C@H](C(=O)O1)C/C(=N/NC(=S)N)/C	0
ZINC12523705	c1ccc2c(c1)nc1n2[C@@H](NC(=[NH2+])N1)c1ccc(cc1)OC(F)F	0
ZINC12569677	CC(C)(C)OC(=O)N1CCC(CC1)C(=O)NCc1ccccc1OC	0
ZINC12646064	c1ccc(cc1)C1=NN(CC1)C(=O)CN1CCCc2c1c(ccc2)F	0
ZINC12650417	COC(=O)[C@H](CCSC)NC(=O)[C@H](Cc1ccccc1)N	1
ZINC12877676	c1ccc(cc1)C(=O)Nc1ccc(c(c1)S(=O)(=O)N1CCOCC1)F	0
ZINC12895738	c1ccc(cc1)c1c(sc(n1)SCc1ccccc1Cl)N	0
ZINC12946615	CCCNC(=O)[C@H](C)Sc1nnc(s1)N	0
ZINC12981571	CCN(CC)C(=O)c1cc2c(ccc(c2[nH]1)Br)OC	0
ZINC12983568	CN(Cc1ccccc1)C(=O)C/[NH+]=C(/Nc1ccccc1)\O	0
ZINC13153654	c1ccc(cc1)C(=O)/N=C(\N)/N1CCOCC1	1
ZINC13305348	c1ccc(cc1)[C@H]1N/C(=N\O)/C(=[N+]1[O-])N	0
ZINC13362975	COC(=O)c1c(c(c[nH]1)c1ccccc1)n1cccc1	0
ZINC13365727	Cc1c(c2cc(ccc2n1C)O)c1nnc(o1)N	0
ZINC13468163	CC[C@H](C(=O)[O-])NC(=S)NCc1ccccc1	0
ZINC13551706	c1ccc(cc1)[C@H]1C(=C(C(=O)N1c1nncs1)[O-])C(=O)c1cccs1	0
ZINC13576582	C([C@H]1[C@H]([C@@H]([C@@H]([C@H](O1)O)NC(=O)N)O)O)O	0
ZINC13637497	c1ccc(cc1)c1c2c(nc(nc2nc2c1C(=O)CCC2)N)N	0
ZINC13654619	CC[C@H](C)[C@@H](C(=O)OC)NC(=O)N(CC)c1ccccc1	0
ZINC13943983	CCCCNC(=O)COCC(=O)N1CCN(CC1)c1ccccc1	0
ZINC14004561	C[C@@H](C(=O)NNC(=O)c1ccc(cc1Cl)Cl)Oc1ccccc1	0
ZINC14059730	c1ccc(cc1)c1cnc(o1)COC(=O)c1c(nccn1)N	1
ZINC14196707	C[C@H](CCc1ccccc1)NS(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC14222210	CC(C)c1ccc(cc1)NC(=O)C[C@@H](c1ccccc1)NC(=O)N	0
ZINC14226768	CCn1c(c(cn1)CN(C)S(=O)(=O)c1ccc(cc1)C(C)C)C	0
ZINC14400917	COC(=O)/C=C/c1cc(cnc1N)Br	0
ZINC14630489	Cc1cc(ccc1OCCCOC)N	0
ZINC14665066	c1cc2c(cc1NC(=O)[C@@H]1C[C@H]3C[C@@H]1C=C3)CCC2	0
ZINC14909823	Cc1cc2c(cc1C)occ2CC(=O)N[C@H](C)CCc1ccccc1	0
ZINC15135749	Cc1nc2ccccc2n1CCNC(=O)c1ccccc1OC	0
ZINC15294391	Cc1ccc(cc1NC(=O)CNc1cccc(c1)C#N)C(=O)OC	0
ZINC15440689	COC(=O)C[C@H](c1cccc(c1)[N+](=O)[O-])N	0
ZINC15469616	Cc1c(sc(n1)c1ccccc1)C(=O)NNC(=O)COC	0
ZINC15767346	C/C(=N/N)/c1ccc(cc1)Br	0
ZINC15848199	COC1([C@H]([C@H](C1(OC)OC)C#N)C#N)OC	0
ZINC15975148	Cc1c(c(c(cn1)C[NH3+])COC)N	0
ZINC16117515	CN(C)S(=O)(=O)c1ccc(=O)n(c1)CCOc1ccccc1	0
ZINC16185486	Cc1ccc(cc1NC(=S)Nc1cccc(c1)C(F)(F)F)Cl	0
ZINC16338338	C[C@H](c1ccccc1)NC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)O	0
ZINC16399378	c1cc(cc(c1)NC(=O)O[C@H]1CC[C@@H]2CCCC[C@@H]2C1)C(F)(F)F	0
ZINC16577396	C[C@]12CC[C@H](C1(C)C)C[C@@H]2OC(=O)Nc1ccccc1	0
ZINC16642789	c1ccc(cc1)n1ncc(n1)C(=O)N1CCOCC1	0
ZINC16763096	Cc1nnc(n1N)SCc1ccc(cc1)C(=O)N	0
ZINC16952995	CCOC(=O)CN(c1ccccc1)c1nc(=[N+](C)C)ss1	0
ZINC17780039	C[C@H](C(=O)OC)/N=C/c1ccccc1	0
ZINC18054417	c1ccc(cc1)C[N@@H+]1CCc2c(sc3c2c(nc(=S)[nH]3)N)C1	0
ZINC19148196	c1cc(cc(c1)c1[nH]c2cnn(c2n1)CC1CC1)CN1CCOCC1	0
ZINC19168552	c1ccc(cc1)[C@H]1[C@@H](N1N)c1ccccc1	0
ZINC19230016	CCOC(=O)[C@@H](c1c(nn(c1C)c1ccccc1)C)N	1
ZINC19300932	C(#N)c1c(c(c(c(n1)Cl)Cl)N)Cl	0
ZINC19389953	c1ccc(cc1)CN1CCN(CC1)c1c(ccc[nH+]1)N	0
ZINC19583875	Cc1c(cn(n1)C)CN1CC[NH+](CC1)CC1(CC1)c1ccccc1	0
ZINC19673249	CC(C)CC/[NH+]=C(\N)/SCc1ccc(cc1Cl)F	0
ZINC19697283	c1ccc(cc1)c1ncc(c(n1)CCNC(=O)C1CCCC1)C(=O)N	0
ZINC19719709	CCOC(=O)c1c(c[nH]n1)c1cncn1C[C@H](C)[N@H+]1CC[C@@H](CC1)C	0
ZINC19726917	CC(C)(C)OC(=O)N1CCN(CC1)Cc1ccc(cc1)N	0
ZINC19770812	COC(=O)c1ccc(cc1)N1C(=O)C[C@H](C1=O)[NH+]1CCSCC1	0
ZINC19789589	Cc1c(cn(n1)C)CN(C)C(=O)c1ccc2c(c1)nc(s2)N	0
ZINC19798330	CCOP(=O)([C@H](c1ccccc1)N)OCC	0
ZINC19809869	CN(c1ccccc1)C(=O)C1=Cc2cc(ccc2OC=C1)Cl	0
ZINC19850177	c1ccn2c(c1)nc1c2nc(cc1)N	0
ZINC19875098	COC1([C@@]2([C@@H]([C@@]2(C(=N1)N)C#N)c1ccccc1F)C#N)OC	0
ZINC20078835	c1ccc(cc1)CCN1Cc2ccccc2C1=[NH2+]	0
ZINC20101058	CCCSc1c(c(c(c(n1)N)C#N)c1ccc(cc1)C)C#N	0
ZINC20102686	c1ccc(cc1)[C@H](C(=O)Nc1nccs1)Sc1nc(cc(n1)N)N	0
ZINC20142309	C[C@@H](c1ccc(cc1)Cl)[NH2+]CCCOC	0
ZINC20202222	c1ccc(cc1)SCCC(=O)NCCCc1nnc(s1)N	0
ZINC20220053	CN1C/C(=C\c2ccsc2)/C2=C(C1)[C@H](C(=C(O2)N)C#N)c1ccsc1	0
ZINC20242081	C[C@@H](COC)NC(=O)[C@H](C)Sc1ccccc1	0
ZINC20273920	Cc1ccc(cc1)[C@@H](CCN1CCOCC1)[NH3+]	0
ZINC20283566	COC(=O)COc1cccc(c1)N	0
ZINC20285624	Cc1c2c(n([nH+]1)C)N[C@H](C[C@H]2C(=O)[O-])C	0
ZINC20413613	CC1=C([C@H](n2c(nc(n2)SC)N1)c1ccc(cc1)OC)C(=O)N	0
ZINC20436989	CCc1cc(c(c(n1)N)C#N)c1ccccc1	0
ZINC20527758	c1cc(oc1)/C=N/Nc1nnc(n1N)SCc1ccc(c(c1)Cl)Cl	0
ZINC20784543	CCn1cc[nH+]c1CN1CCO[C@@H](C1)CCCc1ccccc1	0
ZINC20799528	c1ccc(cc1)n1c(c(cn1)C(=N)Nc1ccc(cc1)Cl)N	0
ZINC20827688	C[C@H](c1ccncc1)[NH2+]C1CCN(CC1)Cc1ccccc1	0
ZINC20830327	Cc1nnc(s1)NC(=O)CSc1nnc(n1N)CCc1ccccc1	0
ZINC20853621	c1ccc(cc1)c1c2ccc(cc2no1)C(=O)Nc1ccccc1	0
ZINC21005260	CCCCC(=O)Nc1ccc(cc1NC(=O)COc1ccccc1)C	0
ZINC21157573	COc1cccc(c1)[C@H]1CC(=O)Nc2c1scc2c1ccccc1	0
ZINC21304275	Cc1c(c(on1)C)COC(=O)c1c(nccn1)N	0
ZINC21351789	CCSc1nnc(s1)/N=C(\[O-])/c1cc(=O)c2cc(ccc2o1)Br	0
ZINC21870218	c1ccc(cc1)/C=C/CN1CCN(CC1)C(=O)c1cc(cnc1)Br	0
ZINC21873944	c1ccc(cc1)Oc1ccccc1C(=O)N1CCC(CC1)C(=O)N	0
ZINC21912512	Cc1c(c(n2c(n1)nc(n2)N)C)CC(=O)N[C@@H](C)c1ccc(cc1)F	0
ZINC21924825	COC(=O)c1ccc(o1)Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F	0
ZINC22058191	CCOC(=O)C[S@@](=O)C(c1ccccc1)c1ccccc1	0
ZINC22147525	C[C@H]1CN(CCO1)C(=O)c1ccc(cc1)N	0
ZINC22527621	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)N)OC(=O)Cc1ccccc1	1
ZINC22921543	CCC(CC)[C@H](C[NH3+])N1CCOCC1	0
ZINC23283513	C[C@@H]1C[N@@H+](C[C@H](O1)C)[C@H]1CCc2ccccc2C1	0
ZINC23584645	CCCCC[C@@H](C)NC(=O)CSc1c(cc(c(N)n1)C#N)C#N	0
ZINC23896440	c1ccc(cc1)[C@@H]1CN(CCO1)C(=O)c1ccc(cc1)C(F)(F)F	0
ZINC24056220	c1ccc(cc1)N1CCN(CC1)c1cc(nc(n1)N)Cl	0
ZINC24056344	c1ccc(c(c1)CNc1cc(nc(n1)N)Cl)F	0
ZINC24466861	Cc1c(ccc(n1)c1ccccc1)C(=O)Nc1c(ccs1)C#N	0
ZINC24975732	c1c(sc(n1)NC(=O)CCN1C(=O)[C@@H]2CCCC[C@H]2C1=O)C(=O)N	0
ZINC25081515	CC[C@@H](c1ccccc1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)OC	0
ZINC25273817	C[C@H]1CCC[C@@H](C1)NC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC25499860	COc1ccc(c(c1)C[NH2+][C@@H](c1ccccc1)C(=O)N)OC	0
ZINC26157125	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]Cc1ccco1	0
ZINC26157582	c1ccc(cc1)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC26164084	C[C@@H](COC)[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC26399656	C[C@@H]([C@H]1CCCO1)NC(=O)NC(c1ccccc1)c1ccccc1	0
ZINC26547080	Cn1cc(cc1C(=O)N)S(=O)(=O)Nc1cccc(c1)COC	0
ZINC26771491	c1cc(ccc1/C=C/1\C(=O)N(C(=S)S1)C1=C[C@H]2[C@H](C=C1)OCO2)F	0
ZINC26894006	C1C[C@H]([C@H](C1)O)[NH+]1CCOCC1	0
ZINC26895630	COC(=O)[C@@](Cc1ccc(cc1)O)(C(F)(F)F)N	0
ZINC27026485	CCCCCNC(=O)[C@@H](Cc1c[nH]c2c1cccc2)NC(=O)N	0
ZINC27064577	CC(C)CNC(=O)[C@@H](c1ccccc1)NC(=O)c1ccccc1	0
ZINC27581829	CCOc1c(cccn1)NC(=O)/C=C/c1c(nn(c1Cl)C)C	0
ZINC27752672	COc1ccc(cc1)[C@H]1[C@H](Sc2nnc(n2N1)C(F)(F)F)C(=O)N	0
ZINC27753424	c1ccc(cc1)C(=O)c1[nH]/c(=C\c2ccncc2)/c2ccccc2n1	0
ZINC28225891	CCc1cc(c(s1)NC(=O)CCC1CCCC1)C(=O)N	0
ZINC28561744	CCc1c(=O)n(c(n[nH+]1)SCC(=O)NCc1ccc(cc1)C)N	0
ZINC28765577	Cc1ncc2n1CCC=C2c1ccccc1	0
ZINC28911985	c1cc(ccc1/C=C(\C#N)/C(=O)Nc1ccc(cc1)S(=O)(=O)N)Br	0
ZINC29052268	Cc1cc([nH]c1/C=C\1/C(=CC(=N1)c1cc2ccccc2[nH]1)OC)C	0
ZINC29403496	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)NC[C@@H]1CCCO1)C(=O)N	1
ZINC29484667	CCN(Cc1ccccc1)C(=O)CS/C(=[NH+]/CCOC)/N	1
ZINC30122914	CCOCc1ccc(cc1)CNC(=O)c1c(nccn1)N	0
ZINC30231955	c1ccc(cc1)C[C@@H](C(=O)NCCCC1CCCC1)NC(=O)N	0
ZINC30817693	c1ccc(cc1)C(=O)Nc1ccc(cc1)C(=O)OCC(=O)N	1
ZINC30856814	c1ccc(cc1)CONC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC31439823	Cn1c(=O)c2ccc(cc2[nH]c1=S)C(=O)NCC1CCC1	0
ZINC31829565	CCOC(=O)c1c2c(sc1N)C[N@@H+](CC2)C(C)(C)C(=O)OCC	0
ZINC32099932	Cc1cc(c2cc(cc(c2[nH+]1)F)F)N	0
ZINC32129547	Cc1cccc(c1C)NCc1ccc(cc1)OCC(C)C	0
ZINC32392087	C[C@H]1C[C@@H]1CNC(=O)c1csc(n1)NC(=O)C	0
ZINC32519743	Cc1c(cccc1NC(=O)Cc1csc(n1)C)C(=O)N	0
ZINC32530889	Cc1cc(=O)n(c2c1cccc2OC)CC(=O)OCC(C)C	0
ZINC32610499	c1cc(c(cc1NS(=O)(=O)c1ccc2c(c1)CCC2)C(=O)[O-])Cl	0
ZINC32774681	COc1cccc(c1)COC[C@H](C[N@@H+]1CCNC(=O)C1)O	0
ZINC32795967	C[C@@H](CNC(=O)C[C@@H](c1ccc(cc1)Br)NC(=O)N)c1ccccc1	0
ZINC32837706	c1ccc(cc1)c1nc(co1)CC(=O)OCc1ccc(cc1)C(=O)N	1
ZINC32895681	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)N[C@@H](c1ccccc1)c1cccs1	0
ZINC32899099	COc1ccc(c(c1)OCc1c(cco1)C(=O)OC)C(=O)N	0
ZINC32917285	c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)/C(=N/O)/N	0
ZINC32947773	CSc1cccc(c1)Nc1nc(c(s1)C(=O)c1ccccc1)N	0
ZINC33159419	CCN(c1ccc(cc1)F)C(=O)c1csc(n1)Cc1ccccc1	0
ZINC33164698	COC(=O)C1(CCCCC1)NC(=O)[C@H]1CC(=NO1)c1ccccc1	0
ZINC33299297	Cc1c(cc(s1)c1cc(on1)C(F)(F)F)S(=O)(=O)N1CCOCC1	0
ZINC33372067	Cc1c(sc(n1)c1ccccc1)C(=O)/C=C\c1ccc[n+](c1)C	0
ZINC33373291	CNC(=O)CC(=O)NN	0
ZINC33487695	C1=N[C@@H]2[C@@H](N1)C(=S)[NH+]=CN2	0
ZINC33558258	c1ccc(cc1)[C@](c1ccc(cc1)Cl)(c1ncc[nH]1)N	0
ZINC33567085	Cc1cc(nc(n1)SCC(=O)NC1=NN(C(=O)C1)c1ccccc1)C	0
ZINC33867176	Cc1ccccc1Cc1csc(n1)N1CC[NH2+]CC1	0
ZINC34146782	COC(=O)[C@H]1CCC[N@H+](C1)Cc1ccccc1	0
ZINC34515552	CCCCOC[C@H](C)OC(=O)COc1c(c(c(c(n1)F)Cl)N)Cl	0
ZINC34769231	c1c(c(c(c(c1Cl)C(=O)[O-])C(=O)[O-])Cl)C(=O)[O-]	0
ZINC34791707	C1C[C@H](CNC1)N1CCOCC1	0
ZINC34929625	CCOC(=O)[C@@H]1CCCCN1C(=O)NCc1ccccc1	0
ZINC35024619	CC[C@H]1[C@H](OC1=O)[C@@H](C)C/C(=C/[C@@H](C)C(=O)[C@@H](C)[C@@H]([C@@H](C)CC)O)/C	0
ZINC35677016	c1ccc(c(c1)[C@H](C[NH3+])N)F	0
ZINC36097000	CC(C)OC[C@@H](C[N@H+](Cc1ccccc1)C[C@@H]1CCCO1)O	0
ZINC36141903	c1ccc(cc1)CCOc1ccc2c(c1)O[C@@]1(CC[NH2+]C1)C=C2	0
ZINC36232970	CC1(CN(CCO1)C(=O)C/C(=N/O)/N)C	0
ZINC36235003	COC(=O)[C@@H](CNC(=O)CSc1n[nH]c(n1)N)c1ccccc1	1
ZINC36639057	Cc1c(nnn1c1ccc(cc1)Br)C(=O)OC(C)C	0
ZINC36663344	c1ccc(cc1)/C=C/CSc1nnc(s1)SCC(=O)N	0
ZINC36962688	c1ccc(cc1)COCC(=O)NN	1
ZINC37436670	Cc1cs/c(=N\C(=O)c2ccco2)/n1Cc1ccc(cc1)C(=O)N	0
ZINC37969678	c1ccc(cc1)C[C@@H](C(=O)N)[NH2+]C1CCCCC1	0
ZINC37978016	CN(CCOc1ccc(cc1)F)C(=O)c1ccccc1F	0
ZINC38260275	Cc1cc(=O)n2c([nH]1)c(c(n2)SC)S(=O)(=O)c1ccccc1	0
ZINC38325177	c1ccc(cc1)COC(=O)N=C(N)N	1
ZINC38580564	c1ccc(cc1)COC(=O)N[C@@H](CC(=O)[O-])c1ccccc1O	0
ZINC38591267	c1ccc2c(c1)c(=O)cc(o2)C(=O)NCC1(CC1)c1ccc(cc1)F	0
ZINC38748323	CN1CCC2=C(C1)[C@H](N=C1C2=C([NH+]=N1)N)[NH2+]CCc1ccccc1	0
ZINC39071684	CC(=O)[C@@H]1C=CN(C=C1)C(=O)C	0
ZINC39072843	C[C@@H](C(=O)OCCCl)N	0
ZINC39084019	Cc1ccc(c(c1C(=O)OC)N)C[NH3+]	0
ZINC39093493	CC1([C@@](NC(=O)O1)(c1ccccc1)O)C	0
ZINC39099396	CCO[C@H]1[C@@H](C(=O)N1c1ccccc1)N	1
ZINC39101429	CC[C@H]1C[C@H](CC[C@]21CCC[C@@H]2OC)C	0
ZINC39111484	c1c(c(n[nH]1)N)C1CCCC1	0
ZINC39206544	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cccc(c1)I	0
ZINC39376953	CCc1c(cc(s1)[C@H]1C(=C(O[C@H]2C1=C(N=N2)C)N)C#N)Br	0
ZINC39379203	c1ccc(cc1)[C@@H]1[C@H]([C@@H](OC2=C1CCCC2)[NH3+])C#N	0
ZINC39431422	c1ccc(c(c1)/C=C\1/C(=C(C(=NC1=O)[NH-])C#N)N)O	0
ZINC39443844	c1ccc(cc1)C1=N[C@@H]2C(=N1)[C@@H](C(=C(O2)N)C#N)c1cccnc1	1
ZINC39854083	c1cc(ccc1OCCN1c2ccc(cc2/C(=N/O)/C1=O)Br)Cl	0
ZINC39927909	CC(C)(C)OC(=O)N[C@H](C1CCN(CC1)c1ccccc1)C(=O)[O-]	0
ZINC39952327	c1ccc(cc1)C[C@H]1CN(CC[NH2+]1)Cc1ccccc1C(=O)[O-]	0
ZINC39996303	c1cc(sc1CSc1c(c(cc(n1)N)N)C#N)Cl	0
ZINC40024361	CCOC(=O)C1=CN=N[C@H]1S(=O)(=O)N	0
ZINC40151947	CNC(=O)[C@H](c1ccccc1)NC(=O)Cc1c(cccc1Cl)Cl	0
ZINC40176527	C[C@H](C(=O)NCCCOC)N[C@@H]1CCOC1=O	0
ZINC40189640	C[C@@H](c1ccccc1)n1c2ccccc2nc1[C@H](C)NC(=O)COC	0
ZINC40268035	c1ccc(cc1)CCNC(=O)c1nc(no1)CC(=O)N1CCOCC1	0
ZINC40451227	C[C@H](C(=O)c1ccccc1)OC(=O)c1ccc(cc1)N	1
ZINC40555966	Cc1c(c(no1)c1ccccc1)C(=O)NC[C@H]1COCCO1	0
ZINC40571598	CCOC(=O)c1c(cc(c(c1Br)N)OC)Br	0
ZINC40650094	c1ccc(cc1)Sc1c(c(ncn1)NCc1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC40680568	CC(C)(C)Nc1c(c(ncn1)Nc1ccccn1)N	0
ZINC40684570	c1cc2c(cc1Nc1c(c(ncn1)NC[C@@H]1CCCO1)N)OCO2	0
ZINC40685528	Cc1cccc(n1)Nc1c(c(nc[nH+]1)Nc1ccc(cn1)Br)N	0
ZINC40707130	CNc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40708264	CC(C)Nc1c(c(ncn1)NNC(=O)COc1ccccc1)N	0
ZINC40708320	CC(C)Nc1c(c(ncn1)Nc1ccc(cc1)C(F)(F)F)N	0
ZINC40726070	c1ccc(cc1)CCNc1c(c(ncn1)NCCN1CCOCC1)N	1
ZINC40730245	CCCCN(C)c1c(c(nc[nH+]1)N(C)c1ccccc1)N	0
ZINC40756535	CN(c1ccccc1)c1c(c(ncn1)NCCCN1CCOCC1)N	1
ZINC40756535	CN(c1ccccc1)c1c(c(nc[nH+]1)NCCCN1CCOCC1)N	1
ZINC40757629	C[C@@H](COC)Nc1c(c([nH+]cn1)NNc1ccccc1)N	1
ZINC40776156	C[C@@H](c1ccccc1)NC(=O)[C@]1(C(=O)Nc2ccccc2O1)C	0
ZINC40777669	c1cc2c(cc1Nc1c(c(ncn1)OC1CCCCC1)N)OCCO2	0
ZINC40781120	c1ccc(cc1)Nc1c(c(ncn1)Nc1ccc(cc1F)F)N	0
ZINC40783235	COC(=O)C1CCN(CC1)c1c(c(ncn1)Sc1ccccc1)N	1
ZINC40783910	CCOC(=O)N1CCN(CC1)c1c(c(ncn1)NN)N	0
ZINC40784153	C[C@@H](COC)Nc1c(c(ncn1)NNC(=O)c1ccccc1)N	1
ZINC40796116	COC(=O)C1CCN(CC1)c1c(c(ncn1)Oc1ccccc1)N	1
ZINC40800878	CN(c1ccccc1C(=O)OC)c1c(c(ncn1)n1cc[nH+]c1)N	0
ZINC40996505	c1cc(cc(c1)C(F)(F)F)c1ncc(s1)CN	0
ZINC41080039	CCOC(=O)c1cc(ccc1Sc1ccccc1)N	1
ZINC41194750	c1ccc(cc1)CC(=O)N1CCO[C@@H]2[C@H]1CCCC2	0
ZINC42326262	C[C@@H]([C@@H]1CCCO1)NC(=O)N(C)CCCOc1ccc(cc1)F	0
ZINC42381527	CCCNC(=O)C1CCN(CC1)C(=O)N(CC)CC	0
ZINC42382171	C[C@@H](C(=O)N1CCC[C@@H](C1)C(=O)N)OCc1ccccc1	1
ZINC42398277	C1C[C@@H](N(C1)C(=O)CCOCC(F)(F)F)C(=O)N	0
ZINC42498007	COCCOCC(=O)NC[C@H]1CCN(C1)c1ccccc1	0
ZINC42505054	C[C@@H](CNC(=O)c1ccc(cc1Br)F)[NH+]1CCCC1	0
ZINC42783829	CN(CC1CCOCC1)S(=O)(=O)c1ccc(c(c1)N)Cl	0
ZINC42924662	C[C@H](C(=O)NCCCC(=O)N)OCc1ccccc1	1
ZINC42944217	C[C@H]1C[C@@H](CN(C1)C(=O)[C@@H](C(C)C)Sc1nnc(n1N)C(F)(F)F)C	0
ZINC43006781	Cc1c(n2ccccc2n1)C(=O)NNC(=O)[C@H](C)OCC(F)(F)F	0
ZINC43277671	Cc1ccc(s1)C[N@H+](CCCn1cc[nH+]c1)Cc1ccc(cc1)F	0
ZINC43574090	C[C@H](CNC(=O)Nc1ccc(cc1)N1CCCC1=O)c1ccccc1	0
ZINC43782328	CCCNC(=O)CNC(=O)N(C)CCCOc1ccccc1	0
ZINC43999544	C[C@@H]1CN(C[C@@H](O1)C)Cc1nc(no1)C1CC1	0
ZINC44469338	c1cc(ccc1[C@@H](C[NH3+])N)N1CCCC1	0
ZINC44494867	C[C@@H](c1cnn(c1)C)[NH2+]C[C@@H](c1ccccc1)N(C)C	0
ZINC44699368	c1ccc(cc1)COC(=O)N[C@@H](CCCC(=O)N)C(=O)[O-]	1
ZINC44760609	Cn1cc(cc1C(=O)N)S(=O)(=O)N(CCOC)Cc1ccccc1	1
ZINC44891378	c1ccc(cc1)c1ncc(cn1)NC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC44892679	c1ccc(cc1)Cn1c(nnn1)C[N@@H+]1CCCC[C@H]1C(=O)N	0
ZINC45026230	c1ccc(cc1)n1cnc(n1)Sc1cc(nc(n1)N)Cl	0
ZINC45070438	CCOC(=O)NC[C@]1(CCC=C1)C	0
ZINC45386689	CCC[N@@H+](CC)C[C@@H](C(=O)OCC)N	0
ZINC45675374	CN(Cc1ccc(cc1)OC(F)F)C(=O)c1ccccc1Cl	0
ZINC45819965	CC(=O)Nc1c(n(c(=O)n(c1=O)C)C[C@@H]1CCC=CC1)N	0
ZINC46154946	Cc1cc(no1)CS(=O)(=O)CC(=O)NCCOc1ccccc1	0
ZINC46269550	C[C@H](CC(=O)NC[C@H](C)N1CCOCC1)c1ccccc1	0
ZINC46342156	CCOC(=O)[C@@H]1CCN(CC1)C(=O)NC[C@H](C)N(C)c1ccccc1	0
ZINC46391066	c1ccc(cc1)Cc1nc(cs1)C(=O)OCC(=O)N	1
ZINC46438082	CCOC(=O)[C@H]1CCCN(C1)CCC(=O)OC	0
ZINC46573079	Cc1c(n2ccccc2n1)C(=O)NNC(=O)CCCc1ccccc1	0
ZINC46951444	C[C@@H](CNC(=O)[C@H]1CC(=O)N(C1)CCOC)N(C)c1ccccc1	0
ZINC47469691	COCCN(Cc1ccccc1)C(=O)NCc1nc2ccccc2s1	0
ZINC47618952	CC(C)(C)N(Cc1ccccc1)C(=O)CS(=O)(=O)c1ccc(cc1)F	0
ZINC47815528	CCN(c1ccccc1)C(=O)Cc1ccc(cc1)NC(=O)NC(C)C	0
ZINC47822171	C[C@H](C(=O)OCC(=O)N)NC(=O)COc1ccccc1	1
ZINC47883539	C[C@H](C(=O)N(C)C)[N@@H+](C)Cc1ccc(cc1)c1ccccc1	0
ZINC47916505	COc1ccc(cc1)OCC[N@H+]1CC[C@@H](CC1)C(=O)OC	0
ZINC48025687	C=C(C[N@H+]1CC[C@@H](CC1)CC(=O)N)Cl	0
ZINC48393205	C[C@H](c1[nH+]c(nc(n1)N(C)C)N)N1CC[C@@H](CC1)OC	0
ZINC48446821	c1cc(cc(c1)C#N)C[NH2+]CCOc1cccc(c1)Br	0
ZINC48478975	COc1ccccc1/C=C(/c1ccccc1)\C(=N\S(=O)(=O)C)\[O-]	0
ZINC48655530	Cc1cccc(c1C(=O)N)[N-]S(=O)(=O)c1ccc(s1)C	0
ZINC48658034	Cc1c(cccc1NCc1nc(no1)C)C(=O)NC	0
ZINC48674315	c1ccc(cc1)[C@H](C(=O)NC1CC1)NCCCC(=O)N	0
ZINC48804946	CCc1c(sc(n1)NC(=O)[C@H](CC)c1ccccc1)C	0
ZINC48890190	C[C@H]1CN(CCO1)C(=O)C1=NO[C@H](C1)c1ccccc1	0
ZINC48948792	CC(=O)c1cc(cc(c1[O-])C[N@H+](C)C[C@H]1CCCO1)F	0
ZINC48999998	C[C@@H](CCC(C)C)Nc1c(n2ccsc2n1)[N+](=O)[O-]	0
ZINC49006084	c1cc2c(cc1CC(=O)OCC(=O)N)OCO2	0
ZINC49009479	C[C@H](C(=O)NCCc1ccc(s1)Cl)n1cccn1	0
ZINC49248702	CN(CC(=O)N)C(=O)c1cccnc1OCC(F)(F)F	0
ZINC49320696	Cc1cc([nH+]c(n1)N)N1CCN(CC1)C(=O)OC	0
ZINC49341306	Cc1nc(cs1)C(=O)Nc1ccc(cc1)C(=O)N	0
ZINC49379501	CCc1ccc(cc1S(=O)(=O)N)NC(=O)[C@H](C)CC	0
ZINC49443268	CCNC(=O)N1CCC(CC1)Oc1nc2cc(ccc2s1)OC	0
ZINC49458731	COCCNc1nnc(s1)SCCC(=O)NC(=O)N	0
ZINC49467392	Cc1ccc(cc1Cl)Nc1cc(nc(n1)SC)N	0
ZINC49478731	c1ccc(cc1)C(=O)/N=C(\C1=C(COC1=O)[O-])/N	1
ZINC49549241	Cn1c2c(cn1)[C@@H](SCC(=N2)O)c1cc2c(c(c1)Cl)OCO2	0
ZINC49549978	COC(=O)c1cnn2c1NC1=C([C@@H]2c2ccccc2F)C(=O)CCC1	0
ZINC50823703	Cc1c(c([nH]c1C(=O)C)CC(=O)OCCc1ccccc1)C(=O)OC	0
ZINC50847718	c1ccc(cc1)c1cccc(c1)/C=C/C(=O)N1CCO[C@H](C1)C(=O)N	1
ZINC50858725	c1ccc(cc1)OCc1ccc(cc1)C(=O)N1CCO[C@H](C1)C(=O)N	1
ZINC50926625	c1ccc2c(c1)nc(n2CN1CCO[C@@H](C1)C(=O)N)SC(F)F	0
ZINC50926777	Cc1ccc(cc1C)n1c(=S)n(nn1)CN1CCO[C@H](C1)C(=O)N	0
ZINC51186445	c1cc(cc(c1)Cl)OCCNC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC51410710	c1ccc(cc1)c1cnc([nH]1)CNC(=O)Cn1ccc2c1cccc2	0
ZINC51581746	c1ccc(cc1)c1nc(no1)CN1CCO[C@@H](C1)C(=O)N	1
ZINC51677083	c1ccc(c(c1)CCNC(=O)N1CCO[C@@H](C1)C(=O)N)F	0
ZINC51898716	COC(=O)Nc1ccc(cc1)OC(=O)c1ccc2cc[nH]c2c1	0
ZINC52046964	c1ccc(cc1)NC(=[NH2+])NC[C@@H]1CCCO1	1
ZINC52435739	Cc1nc(no1)CS(=O)(=O)CC(=O)N(C)Cc1ccc(s1)Cl	0
ZINC52742655	C[C@@H](CC(=O)NCC1(CCOCC1)C(=O)N)c1ccccc1	1
ZINC52743277	c1cc(cc(c1)C(F)(F)F)CC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC53048618	C[N@@H+](CCc1ccccc1)CC(=O)NCc1ccc(cc1)COC	0
ZINC53062210	CCc1ccsc1C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC53087022	c1ccc(cc1)[C@@H]1CC(=NO1)C(=O)NCCC(=O)N1CCCCC1	0
ZINC53111100	c1c(csc1C(=O)NCC1(CCCCC1)[NH+]1CCOCC1)C(=O)N	0
ZINC53189413	C[C@@H](Cc1ccccc1F)NC(=O)CCC(=O)c1ccccc1	0
ZINC53208406	C[C@H](Cc1ccccc1F)NC(=O)[C@H](C)Sc1nncn1C	0
ZINC53212525	COCCN(Cc1ccccc1)S(=O)(=O)c1ccc(cc1)C(=O)N	1
ZINC53228454	c1ccc(cc1)CN(C[C@@H]1CCCO1)CC(=O)NC(=O)N	1
ZINC53340729	CN(CCCOc1ccccc1)C(=O)CSc1nnc(s1)N	0
ZINC53506556	c1ccc(cc1)N1CCN(CC1)C(=O)NC[C@@H]1CCCO1	0
ZINC53616631	C[C@H](c1cccc(c1)C(F)(F)F)N(CC(=O)NC(=O)N)C1CC1	0
ZINC53944213	c1ccc(c(c1)c1c(c([nH]n1)C(=O)[O-])Br)Cl	0
ZINC53993874	Cc1ccc(cc1)c1nc(c(o1)NN)c1nc(no1)c1ccccc1	0
ZINC54104324	Cc1cc([nH+]c(n1)N)N1CCC[N@@H+](CC1)Cc1ccccc1	0
ZINC54188780	c1ccc(c(c1)C#N)NC(=O)c1cccc(c1F)F	0
ZINC54430578	Cc1nnc(n1N)SCCC(=O)NCc1ccccc1Cl	0
ZINC54798055	Cc1cc(c(s1)C)S(=O)(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC54918977	c1ccc2c(c1)[nH]c(n2)[C@H]1CCCN(C1)C(=O)NC[C@H]1CCCO1	0
ZINC54967644	CS(=O)(=O)c1ccc(cc1)/C=[NH+]/CC(F)F	0
ZINC55098992	CCc1c(cc(o1)C(=O)NCC[N@@H+]1CCC[C@@H](C1)O)C[NH+](CC)CC	0
ZINC55100260	c1cnn(c1)CCNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC55277016	Cc1ccc(cc1S(=O)(=O)NCc1cccc(n1)C)NC(=O)C	0
ZINC55385108	c1cc(sc1)S(=O)(=O)NCC(=O)N(Cc1ccsc1)C[C@@H]1CCCO1	0
ZINC55808742	Cc1ccc(cc1)[C@@H](CNC(=O)C=C(C)C)N1CCOCC1	0
ZINC56016903	C[C@H](C(=O)N[C@@H](c1ccccc1)c1cccc(c1)Cl)NC(=O)N	0
ZINC56177700	C[C@@H]1CN(C[C@@H](O1)C)c1ccc(cc1F)N[C@@H](C)C(=O)NC(=O)N	0
ZINC56243218	CCN(C1CCCCC1)C(=O)[C@H](C)SCc1cccc(c1)C(=O)N	0
ZINC56265911	c1cc(cc(c1)OCC(F)(F)F)CSCc1ccc(cc1)C(=O)N	0
ZINC56293875	C[N@@H+](CCOC)CC(=O)N(Cc1ccccc1)Cc1ccco1	0
ZINC56693766	CC(C)CN1CCN(CC1)C(=O)Nc1ccc(c(c1)Cl)C(=O)NC	0
ZINC57007113	c1cc(cc(c1)Cl)C1(CCC1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC57218465	c1ccc(cc1)CN1CCO[C@@H](C1)C(=S)N	1
ZINC57255767	CC(C)(C(=O)N)NC(=O)COC(c1ccccc1)c1ccccc1	1
ZINC57395402	COC(=O)/C(=C/c1ccc(c(c1)[N+](=O)[O-])[O-])/C#N	0
ZINC57481975	c1cc(c(cc1S(=O)(=O)NCC1(CCOCC1)C(=O)N)C(F)(F)F)F	0
ZINC57685087	Cc1ccc(cc1)OCC(=O)N(CCC(=O)N)c1ccccc1	0
ZINC57751389	CC(C)(COC(=O)c1ccc(cc1)CNC(=O)N)c1ccccc1	1
ZINC57863306	C[C@@H](CO)NC(=O)Nc1cccc(c1)n1cccn1	0
ZINC57863435	CC(C)(C)C[C@H]1CCC[N@H+]1CC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC57997343	c1cc(sc1CCNC(=O)c1cc(sc1)S(=O)(=O)N)S(=O)(=O)N	0
ZINC58092025	CCc1ccc(cc1[N+](=O)[O-])NC(=O)NOCc1ccccc1	0
ZINC58184992	c1ccc(cc1)CN1CCN(CC1)CCN/C(=[NH+]/C1CC1)/N	0
ZINC58184992	c1ccc(cc1)C[N@@H+]1CCN(CC1)CCN/C(=[NH+]\C1CC1)/N	0
ZINC58217411	c1ccc(cc1)NC(=O)NC[C@@H](COCC1CC1)O	0
ZINC58280477	C[C@H](c1nc2ccccc2s1)OC(=O)c1cccc(n1)C(=O)OC	0
ZINC58281366	Cc1c(c(on1)C)NC(=O)COCc1ccccc1Cl	0
ZINC58323987	C[C@@H]1CC[C@@H](CN1C(=O)CNC(=O)OCc1ccccc1)C(=O)N	1
ZINC58390562	c1ccc(cc1)C[C@@H](C(=O)N)NC(=O)COCC1CC1	1
ZINC58392975	C[C@H](C(=O)N[C@H](Cc1ccccc1)C(=O)N)OCC1CC1	1
ZINC58393074	C[C@H](C[N@H+](CCC(=O)NC(=O)N)Cc1ccccc1)C(=O)OC	1
ZINC58403801	c1ccc(cc1)c1nc(co1)CC(=O)NC[C@H]1CN2CCC[C@@H]2CO1	0
ZINC58407223	CC(C)COC(=O)N1CCCN(CC1)[C@@H](c1ccccc1)C(=O)N	1
ZINC58407223	CC(C)COC(=O)N1CCC[N@H+](CC1)[C@@H](c1ccccc1)C(=O)N	1
ZINC58411922	CC(C)c1c(c(n(n1)C)OC)C[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC58491582	C[NH+](C)CCOc1ccc(cc1)NC(=O)c1ccc(cc1)C(=O)N	0
ZINC58625829	c1ccc2c(c1)CCN(C2)S(=O)(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC58949411	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(cc1)Cl)C(=O)N)C)N	0
ZINC58950815	CCOC(=O)C1=C(Oc2c(c(n[nH]2)C)[C@@H]1c1ccc[nH]1)N	0
ZINC58976379	c1ccc(cc1)CCCC(=O)OCCN1CCOC1=O	0
ZINC59134058	c1ccc(cc1)[C@@H](CSC(=S)N1CCOCC1)C(=O)[O-]	0
ZINC59227442	Cc1ccc(cc1)S(=O)(=O)n1c(c(c(n1)C)c1ccccc1)N	0
ZINC59227581	COCc1c(c(n(n1)c1ccccc1)N)c1ccc(cc1)Cl	1
ZINC59248157	Cc1c(c2ccccc2n1C)/C=N/c1ccc2c(c1)OCO2	0
ZINC59623755	C1CN2[C@H]([C@H](C2=O)N)SC1	0
ZINC59948057	Cc1ccc(cc1)S(=O)(=O)NNC(=S)Nc1ccc(c(c1)C)C	0
ZINC60504541	CC(C)c1cccc(c1NC(=O)CN1C(=O)CNC1=O)C(C)C	0
ZINC60944169	c1cc(ccc1CC(=O)NCc1ccc(cc1)S(=O)(=O)N)OC(F)F	0
ZINC61043271	COCCNc1nnc(s1)S(=O)(=O)Cc1coc(n1)c1ccccc1	0
ZINC61044617	CCNc1nnc(s1)S(=O)(=O)[C@H](C)C(=O)Nc1cc(ccc1F)F	0
ZINC61440169	C[C@]1(CCS(=O)(=O)C1)NC(=O)Cc1c2ccccc2on1	0
ZINC61556159	CCOc1cc(ccc1OC)C[NH2+][C@@H](c1ccccc1)c1ccco1	0
ZINC61944151	C[C@H](CNC(=O)NOCc1ccccc1)N1CCOCC1	0
ZINC62163087	c1cc(cnc1)Nc1nc(cs1)C(=O)NCCc1ccc(cc1)Cl	0
ZINC62681557	Cc1ccc(s1)CC(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC62682704	c1ccc2c(c1)cc([nH]2)C(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC62722520	C[C@H](C(=O)NN)NC(=O)OCc1ccccc1	1
ZINC62731611	CC[C@@H](C)Oc1cccc(c1)C[NH2+]CCOC	0
ZINC63240289	CC(C)CCCNC(=O)[C@H](C(C)C)NC(=O)OC(C)(C)C	0
ZINC63517126	c1nc(c2c(n1)n(cn2)CCCN1CCOCC1)N	0
ZINC63529108	Cc1ccc(c(c1)C)NC(=O)[C@@H]1[C@@H](C2=C(O1)CCC1=CN=N[C@H]21)C	0
ZINC63709348	CCOC(=O)[C@@H]1C(=C2C(=NC(=S)N(C2=O)Cc2cccc(c2)Br)S1)C	0
ZINC63857091	c1c(nnn1C[C@H]1CCN(CC1)[C@@H]1C2=CN=NC2=[NH+]C(=N1)N)C1CC1	0
ZINC64012226	C[C@H]1C(=N[C@@H](O1)c1ccccc1)CSc1nnc(o1)C1=NC=CC1	0
ZINC64249329	c1ccc(cc1)C[N@@H+](CCn1cccn1)C[C@H]1CCCO1	0
ZINC64983701	CCc1cccc(c1)O[C@@H](C)C(=O)Nc1ccc(cc1)C(=O)OC	0
ZINC65201211	CC(C)CCNC(=O)c1cc2c(s1)CCN(C2)C(=O)c1ccccc1	0
ZINC65288766	Cc1cccc(c1)C(=O)N1CCCC[C@H]1CCN1CC[N@H+](CC1)C	0
ZINC65313301	CCCC(=O)N1CCN(CC1)c1nnc2n1cc(cc2)Cl	0
ZINC65348831	CS(=O)(=O)c1ccc(cc1)c1cc(c([nH+]c1)N)C(=O)[O-]	0
ZINC65376682	c1ccc(cc1)CN1CCC(CC1)[N@H+]1CC[C@@]2(CC1)CC(=O)NC2	0
ZINC65393760	C[C@H](c1n[nH]c(=O)n1Cc1ccc(cc1)OC)OC	0
ZINC65440817	C[C@H](COC)NC(=O)NCCCc1cc(n(n1)c1ccccc1)N	1
ZINC65454881	C[C@H]([C@@H](C(=O)N)NC(=O)CCNC(=O)c1ccc(cc1)F)O	0
ZINC65502055	Cc1cc(c(o1)C)[C@H](C)NC(=O)N1CCCC[C@H]1C	0
ZINC65513656	c1cc2c(cc1Cl)cc(o2)C(=O)N1CCC(CC1)S(=O)(=O)N	0
ZINC65514667	c1ccc2c(c1)cccc2c1nc(n[nH]1)NC(=O)CC[C@@H]1CCCO1	0
ZINC65518215	c1ccc(cc1)C1(CCOCC1)CNC(=O)N1CC[C@@H](C1)C(=O)N	1
ZINC65550877	CCCCO[C@H](C)C(=O)Nc1nc(ns1)c1ccccc1	0
ZINC65583730	Cc1ccc(cc1)[C@@H](C)N(C)C(=O)COc1ccc(cc1)CC(=O)N	0
ZINC65588042	CC(C)c1nc(on1)CN(C)[C@H](c1ccc(cc1)F)c1cccnc1	0
ZINC65922973	CC(C)(C)n1cc(cn1)NC(=O)CCOCC(F)(F)F	0
ZINC65973064	COCCN(CCCc1ccccc1)S(=O)(=O)c1ccc(nc1)Cl	0
ZINC66051503	CCC(=O)NCC(=O)NC[C@@H](Cc1ccc(cc1)F)C(=O)N	0
ZINC66056514	c1ccc(cc1)CCCOc1ccc(cc1)C(=O)NN	0
ZINC66116337	C[C@H](C[NH2+]Cc1cccc(c1OC[C@@H]1CCCO1)OC)O	0
ZINC66134122	CCOc1ccccc1c1cc(nc(n1)N)C(=O)[O-]	0
ZINC66141105	COCCOc1c(cc(cc1Br)c1ccccc1)N	1
ZINC66152687	CN(Cc1ccccc1)C(=O)C[C@@H]1C(=O)NCC[NH2+]1	0
ZINC66447591	CN(C)c1nn(c(=S)s1)CN1CC[NH+](CC1)CCc1ccccc1	0
ZINC66861293	C[C@@H](CC#N)Sc1ccccc1NCC(=O)Nc1ccccc1OC	0
ZINC67266509	c1ccc(cc1)[C@@H](C(=O)NCC(=O)N)N1CCCC1	0
ZINC67555598	C[C@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)Nc1cccc(c1)C#N	0
ZINC67743234	c1c(n2c(n1)CCCC2)NC(=O)CN1C(=O)CNC1=O	0
ZINC67802745	c1ccc(cc1)C1(COC1)N	1
ZINC67839475	C[C@H](C(=O)N1CCN(CC1)Cc1ccc(cc1)C(C)C)NS(=O)(=O)C	0
ZINC68789381	C[C@@H](C(=O)N(C)CCCOc1ccccc1)OC[C@@H]1CCCO1	0
ZINC68853298	CCCC[N@H+](CCOC)CC(=O)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC68933215	CCC[C@@H](C(=O)N[C@H](C)CC(C)(C)c1ccccc1)NC(=O)N	0
ZINC69069869	C[C@H](c1ccco1)[N@@H+](C)CC(=O)NC(=O)NC1CC1	0
ZINC69075514	COc1ccc(cc1)CNC(=O)NCCCCC(=O)OC	0
ZINC69213276	C[C@H](c1ccccc1F)[S@](=O)Cc1nc(on1)Cc1ccccc1	0
ZINC69243742	C[C@@H](CC(C)(C)c1ccccc1)NC(=O)NCCCN1CCOCC1	0
ZINC69367078	c1ccc(cc1)n1cc(cn1)CNc1ncc(s1)S(=O)(=O)N	0
ZINC69380719	C[C@@H](CCc1ccccc1)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC69433625	c1ccc(cc1)n1ccc(n1)NC(=O)N[C@@H]1CC[N@H+](CC1)CC(F)F	0
ZINC69488801	C[C@H](CCNC(=O)c1cc(=O)c2ccccc2[nH]1)c1ccccc1	0
ZINC69490327	Cc1nnc2n1CCN(C2)C/C=C/c1ccccc1	0
ZINC69590020	c1ccc(cc1)N(CCC(=O)N)C(=O)/C=C/c1ccccn1	0
ZINC69633310	CC[C@@H](C)[C@H](C(=O)OC)NC(=O)Cc1c(oc(n1)c1ccccc1)C	0
ZINC69682134	C[C@H]1CCCC[N@@H+]1CCNCc1cnc(nc1)N1CCOCC1	0
ZINC69700411	Cc1csc(n1)[C@@H]1CC[N@H+](CC1)[C@H](C)c1nc(nc(n1)N(C)C)N	0
ZINC69707911	CCO[C@H](C)C(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N	1
ZINC69741179	C[C@@H](C(=O)N1CCn2c(nnc2C(C)C)C1)OCC1CC1	0
ZINC69743109	C[C@H](CN(c1ccccc1)C(=O)C1CCC1)NC(=O)C1CCC1	0
ZINC69846506	c1ccc(cc1)c1ncc(s1)CNC[C@H]1CN(CCO1)C1CC1	0
ZINC69951242	CC[C@@H]1CCCCN1C(=O)[C@@H](C)OC(=O)CN(C)c1ccc(cn1)Cl	0
ZINC70010509	Cc1cc(n(n1)C[C@H]1CCC[N@@H+]1CC(=O)NC1(CCCC1)C#N)C	0
ZINC70135893	c1ccc(cc1)COC(=O)c1cc(cc(c1N)Cl)Cl	1
ZINC70680747	C[C@H](COC)NC(=O)C(=O)Nc1cc(c(c(c1)F)N1CCCC1)F	0
ZINC70905433	C[C@H](CNC(=O)[C@@H](C)SC)Oc1ccccc1	0
ZINC71186803	c1ccc(cc1)COC(=O)[C@H]1C=CO[C@@]1(CC(=O)[O-])N	1
ZINC71244461	CC(C)(C)OC(=O)[C@H](C[N@@H+](C)Cc1ccccc1)N	1
ZINC71659083	Cc1cc(c(c(c1)C)[C@@H]1CN(CCN1)C(=O)OC(C)(C)C)C	0
ZINC71749249	CCN(c1ccccc1)C(=O)CCN1CCO[C@@H](C1)C(F)(F)F	0
ZINC71772318	CC[N@@H+]1C[C@@H]([C@H](C1)O)N(C)C(=O)c1ccc(cc1)N	0
ZINC71775402	Cc1cc(nc(n1)SC)NCCNc1cc(nc(n1)SC)C	0
ZINC71815616	c1ccc(cc1)CCOC(=O)c1ccc2c(c1)OCO2	0
ZINC71818564	c1ccc(cc1)[C@@H](C(=O)N)NCc1ccc(cc1C(F)(F)F)F	0
ZINC71824000	c1ccc(cc1)c1ccc(=O)n(n1)CN1CCO[C@H]2[C@@H]1CCCC2	0
ZINC71824465	c1ccc(cc1)[C@@H](C(=O)N)NC1CCN(CC1)c1ccccc1	0
ZINC71826520	c1cc(ccc1CNC(=O)C[C@@H]1C[C@H]2CC[C@@H]1C2)NC(=O)N	0
ZINC71826647	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)CNC(=O)N1CC[C@@H](C1)C(=O)N	1
ZINC71910804	c1ccc(cc1)[C@@H](C(=O)N)NCc1cccc(c1)n1cncn1	0
ZINC71916313	C[C@@H](c1ccccc1)NC(=O)Nc1nnc(s1)CCCC(=O)OC	0
ZINC71924298	CCN(Cc1cccs1)C(=O)/C=C/c1ccc(cc1)OCC(=O)N	0
ZINC72001899	C[C@H](C(=O)Nc1ccc(cc1F)F)O/N=C(\Cc1ccccc1)/N	0
ZINC72001936	COC(=O)c1ccc(o1)CO/N=C(\Cc1ccccc1)/N	1
ZINC72014664	CCCN(CC#N)C(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC72017051	CC(C)C[C@H](C(=O)OC)NC(=O)CCSc1ccc(cc1)Br	0
ZINC72030515	CC[C@@H](C)[C@@H](C(=O)N)NS(=O)(=O)c1ccc(c(c1)C(F)(F)F)F	0
ZINC72051334	C[N@@H+]1CCN([C@@H](C1)c1ccccc1)C(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC72129047	CON1C(=O)CC[C@]21CC[N@H+](CC2)Cc1cc2ccccc2o1	0
ZINC72129178	c1ccc(cc1)N1CCN(CC1)[C@H]1CCCN(C1)C(=O)CO	0
ZINC72157427	COCCOCC(=O)N1CCc2c(nc[nH]c2=O)C1	0
ZINC72197101	Cc1c(c(on1)C)COc1ccc(cc1OC)[C@@H](C(=O)[O-])[NH3+]	0
ZINC72205344	CCn1c(nnc1SC/C=C/Cl)c1ccccc1	0
ZINC72233698	c1ccc(cc1)Cn1c2cccc(c2c(n1)N)N1CCOCC1	1
ZINC72246942	C[NH+](C)CCn1cc(cn1)NC(=O)Cc1ccccc1	0
ZINC72249629	C[C@H](C(=O)N(CC=C)CC=C)NC(=O)CCOc1ccccc1	0
ZINC72260082	c1ccc(cc1)Oc1ccc(o1)C(=O)NCCCn1cc[nH+]c1	0
ZINC72266112	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)C(=[NH2+])N	1
ZINC72288273	Cc1cc(c(s1)C)C(=O)Nc1nc(cs1)C(=O)N	0
ZINC72301913	CCO[C@@H]1C[C@H](C1(C)C)N/C(=[NH+]/C)/N	0
ZINC72302998	c1cc(cc2c1cc[nH]2)C(=O)Nc1cc([nH]n1)C1CCOCC1	0
ZINC72360497	CN(C)C(=O)C[N@@H+]1CC[C@H](CC1)c1cccc(n1)CCC(=O)N	0
ZINC72379767	C[C@@]1(CN(CCO1)C(=O)CCCn1cc[nH+]c1)C(=O)N	0
ZINC72380804	c1cc(nc(c1)C(=O)N)C[C@@H]1C[NH2+]CCOC1	0
ZINC72387761	Cc1[nH+]c(cc(n1)N)[C@@H]1CN(CCO1)Cc1cnn(c1)C	0
ZINC72408952	Cn1c2cccc(c2c(n1)NC(=O)c1cnccn1)N1CCOCC1	0
ZINC72409034	c1ccc(cc1)OCCN1CC[NH+](CC1)Cc1cccnc1N	0
ZINC72426200	C[N@H+]1CC[C@@H](CC1)N(CCc1ccccc1)C(=O)C[C@H]1COCC[NH2+]1	0
ZINC72431682	CCc1cc(n2c(n1)ccn2)NCc1nc(on1)c1ccccc1	0
ZINC72448255	c1c(c(c(cn1)Cl)CN1C[C@@H]([C@H](C1)O)[N@H+]1CCCOCC1)Cl	0
ZINC72674145	CCc1nc(on1)COc1ccc(cc1)n1cncn1	0
ZINC72753266	CCOC(=O)c1cccc(c1)NC(=O)c1cccnc1SC(F)F	0
ZINC72997676	Cc1c(c(on1)C)[C@@H](C)N[C@@H](c1ccccc1)C(=O)N	0
ZINC73025998	c1ccc(cc1)N(CCC(=O)N)C(=O)CCCNC(=O)c1ccco1	0
ZINC73090393	Cc1c(cn(n1)C)C(=O)OCCc1cn[nH]c1C(F)(F)F	0
ZINC73272863	COCCC[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC73302739	CC(C)C[C@@H](C(=O)NCC1(CCCC1)c1ccccc1)NC(=O)N	0
ZINC73341270	Cn1cc(c(=O)n(c1=O)C)/C=C/c1nc(no1)c1ccnc(c1)OC	0
ZINC73560557	CC(C)COC(=O)N1CCN(CC1)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC73571327	C[C@@H](c1ccccc1OC)NC(=O)[C@H](C)O/N=C(\c1ccsc1)/N	0
ZINC73653775	CCc1nc(cs1)COC(=O)CN(C)S(=O)(=O)c1ccccc1	0
ZINC73754111	c1ccc(cc1)C1(CC1)C(=O)OCc1cccc(c1)C(=O)N	1
ZINC73821987	CC/C=C(/C)\C(=O)NNC(=O)c1c[nH]c2c1cccc2	0
ZINC73825258	c1cc(ccc1N)S(=O)(=O)N(c1nccs1)C(=N)c1cc(ccn1)Cl	0
ZINC73934299	CCOCCSc1nnc(n1N)COc1ccccc1	1
ZINC74059558	c1ccn(c1)c1ccc(cc1)C(=O)NC[C@H](c1ccc(cc1)Cl)O	0
ZINC74216699	C[C@@H](C(=O)N1CCC[C@@H](C1)C(=O)N)NC(=O)C(C)(C)C	0
ZINC74248780	CCN(CC)S(=O)(=O)CC(=O)N[C@H](C)CC(C)(C)c1ccccc1	0
ZINC74361628	Cc1ccccc1[C@H](CC(=O)O[C@@H]1CCC[C@@H](C1)C)NC(=O)N	0
ZINC74421084	C[C@@H](CC1CCCCC1)C(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC74496222	CC[C@@H](COCc1c(cccc1Cl)Cl)[NH3+]	0
ZINC74684928	c1ccc(cc1)N1CCC[C@@H](C1=O)NC(=O)c1ccc(nc1)F	0
ZINC75094436	c1cc(cc(c1)Cl)OCCC(=O)N[C@H]1CCCC[C@@H]1C(=O)N	0
ZINC75103659	c1ccc(cc1)C[C@@H](CNS(=O)(=O)N)c1ccccc1	0
ZINC75137864	CC(=O)NCc1ccc(cc1)NC(=O)C1=NO[C@H](C1)c1ccccc1	0
ZINC75143605	CC(C)Cn1cnnc1[C@H]1CCCN1Cc1cc(=O)n(c(=O)n1C)C	0
ZINC75384737	CCOc1cc(ccc1O)/C=C\1/C(=O)N(C(=O)S1)[C@H](C)C(=O)OC	0
ZINC75445895	CCCCN([C@@H](C)c1ccccc1)C(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC75469098	C[C@@H](C(=O)Nc1c(cc(s1)c1ccccc1)C(=O)N)OCC1CC1	1
ZINC75469116	c1ccc(cc1)c1cc(c(s1)NC(=O)c1ccnc(c1)F)C(=O)N	0
ZINC75582102	COC(=O)c1cccn1[C@@H]1CC[N@H+](CC1)CCN1C(=O)CCC1=O	0
ZINC75610163	CC(=O)NCCCCCC(=O)Nc1[nH]nc(O)c1c1ccccc1	0
ZINC75636705	C[C@H]1C[C@@H]1C(=O)NCCCc1cc(n(n1)c1ccccc1)N	0
ZINC75876946	c1nc2c(c(n1)N[C@@H]1CCN(CC1)C(=O)[C@H]1CCCO1)CCC2	0
ZINC75924127	C[C@@H](CNS(=O)(=O)N)[NH+]1CCN(CC1)c1ccccc1	0
ZINC76048543	Cc1c(c(on1)C)CN1CCO[C@H](C1)c1[nH]nc(n1)C	0
ZINC76049925	CCCc1nc([nH]n1)[C@H]1CN(CCO1)[C@@H](c1ccccc1)C(=O)N	1
ZINC76096994	CCS(=O)(=O)c1ccc(cc1)NC(=O)N(C)CCOc1ccccc1	0
ZINC76340334	COCCNC(=O)CNC(=O)c1cnc(s1)c1ccccc1	0
ZINC76403086	CCOc1ccc(cc1)CN(C)C(=O)C[N@H+]1CCC[C@H](C1)OCC	0
ZINC76407792	CCO[C@@H]1CCCN(C1)CC(=O)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC76689665	COCCNC(=O)c1ccc(nc1)N[C@@H](Cc1ccccc1)C1CC1	0
ZINC76735898	Cc1c(sc(c1C(=O)N)NC(=O)COCCc1ccccc1)C	1
ZINC76757674	COc1ccc(cc1[N+](=O)[O-])C[N@@H+]1CC[C@@H](C1)Nc1ccccc1	0
ZINC76763666	c1ccc(cc1)C[NH2+][C@@H]1CCN(CC1)C[C@@H]1CCOC1	0
ZINC76904974	c1ccc(cc1)n1c2ccccc2nc1CC/C(=N/c1ncn[nH]1)/[O-]	0
ZINC77207829	C[C@@H](c1ccccc1)OCCCNC(=O)COc1cccc(c1)C=O	0
ZINC77208901	Cc1c(cco1)C(=O)OC[C@H]1CCN(C1)c1ccccc1	0
ZINC77269635	CC(=O)N[C@@H]1[C@H]([C@H]2[C@@H](COC(O2)(C)C)O[C@@H]1O)O	0
ZINC77297884	c1cc(nc(c1C(=O)N)N1CCC[C@@H](C1)c1[nH]cc[nH+]1)C(F)(F)F	0
ZINC77317569	C[C@H](c1ccccc1)N(C)C(=O)CN[C@](C)(CC(C)C)C(=O)N	0
ZINC77317732	CC(C)C[C@@](C)(C(=O)N)NCC(=O)N(C)Cc1ccccc1	0
ZINC77360219	CN1CCCN(c2c1ccc(c2)F)Cc1ccc(cc1)C(=O)N	0
ZINC77370088	C[C@H]1COC[C@@H](N1CC(=O)NCCCO[C@@H](C)c1ccccc1)C	0
ZINC77407845	c1ccc(cc1)c1cc(no1)C(=O)NCCSc1cn[nH]n1	0
ZINC77431478	CNC(=O)c1cccc(c1)CCNCc1cccc2c1nccc2	0
ZINC77474557	Cc1cc(ccc1S(=O)(=O)N)NC(=O)CCOc1ccccc1	0
ZINC77517145	CN(C)Cc1ccc(c(=O)[nH]1)C(=O)NCc1ccc(cc1)S(=O)(=O)N	0
ZINC77704790	Cc1c(cccc1Cl)S(=O)(=O)Nc1cccc(c1)COC	0
ZINC77892416	Cc1c(nc2n1cc(cc2)Cl)C(=O)NCCC(=O)N1CCCCC1	0
ZINC78005273	CC[C@@H]1CC[C@@H](C1)[NH2+]C[C@@H](c1ccco1)[NH+](C)C	0
ZINC78083576	C[C@@H](c1ccsc1)C(=O)Nc1cc(ccc1OC(C)C)C#N	0
ZINC78133195	CCc1cc(n(n1)C)NC(=O)CC/C=C/c1ccccc1	0
ZINC78153095	C[C@H]([C@H]1CN(CCO1)Cc1ccccc1)NC(=O)c1ccn[nH]1	0
ZINC78271923	CCN(c1ccccc1)C(=O)[C@H](C)OC(=O)/C=C/c1ccncc1	0
ZINC78298975	c1ccc(cc1)c1ccoc1C(=O)OC[C@@H]1CCCO1	0
ZINC78391058	CC(C)(C[NH2+][C@@H](c1ccccc1)C(=O)N)N1CCOCC1	1
ZINC78394161	Cc1ccc(c(c1)OC)OC(=O)Cn1nc(nn1)c1ccccc1	0
ZINC78430375	Cc1c(c(c2ccccc2n1)c1ccccc1)CC(=O)NCC(=O)N	0
ZINC78453833	C[C@H](C(=O)Nc1cc(ccc1C(=O)N)Cl)Oc1ccccc1	0
ZINC78486243	CC[N@H+]1CCC[C@@H]1CNC(=O)Cc1c(nc2nc(nn2c1C)N)C	0
ZINC78515688	c1ccc(cc1)[C@H]1CN(Cc2c1cccc2)CCCS(=O)(=O)N	0
ZINC78595703	CCOC(=O)Cc1csc(n1)NC(=O)/C=C/C(C)(C)C	0
ZINC78606195	Cc1c(cccc1NC(=O)[C@](C)(c1ccccc1)OC)C(=O)N	1
ZINC78624489	C[C@@H](CNC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N)N(C)c1ccccc1	0
ZINC78639889	c1cc(cc(c1)Br)OCCO/N=C(/CN1CCOCC1)\N	0
ZINC78730010	c1cc(ccc1NCC(=O)N1CCC[C@@H](C1)C(=O)N)N1CCCC1=O	0
ZINC78730396	CCCOc1c(cc(cc1Cl)C(=O)N(C)C(C)C)OCC	0
ZINC78739164	C[C@@H](CC(=O)N)[NH2+][C@H](c1ccccc1)C(C)C	0
ZINC78850381	c1ccc(cc1)[C@@H](CO)Nc1ccc(cn1)S(=O)(=O)N1CCCC1	0
ZINC78889147	CC(C)c1nc(n[nH]1)[C@@H]1CN(CCO1)C(=O)C[C@H]1CCC=C1	0
ZINC78969801	CC(C)[C@H](c1ccccc1)NC(=O)NCCC[N@H+](C)CCOC	0
ZINC78988944	COCCCCC(=O)O[C@@H]1CC[C@@H](CC1)C(=O)N	0
ZINC78989536	C[C@H](c1nc(cs1)CSc1nnc(n1N)c1ccccc1)OC	1
ZINC79037821	C[C@H](CSc1nnc(n1N)C1CCOCC1)c1ccccc1	1
ZINC79063036	c1ccc(cc1)C1=NO[C@@H](CN1)COC(=O)c1ccc(c(c1)F)F	0
ZINC79082543	CC(C)OC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	1
ZINC79087498	C[C@@H](c1ccccc1)N(C)C(=O)CSc1nnc(n1CC=C)N	0
ZINC79106805	C[C@@H]1CN(C[C@@H](O1)C(=O)N)CC(=O)N(c1ccccc1)C(C)C	1
ZINC79331151	c1ccc(cc1)OCCSCCC(=O)N1CCc2c(ccs2)C1	0
ZINC79365142	CCc1nc(on1)CSCC(=O)NCc1ccccc1	0
ZINC79374329	Cc1cc(c(n1[C@@H](C)COC)C)C(=O)CSC	0
ZINC79391795	CC[N@@H+](CCN)C[C@@H]1CCCN(C1)C(=O)OCc1ccccc1	1
ZINC79393002	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)CN(C1CC1)C(=O)C[NH3+]	0
ZINC79461328	CC1(CN(CCO1)C(=O)NC[C@H]1CCN(C1)c1ccccc1)C	0
ZINC79575894	c1ccc(cc1)COc1ccccc1CNC(=O)N(CCO)C1CC1	0
ZINC79670402	COC(=O)[C@@H](Cc1ccccc1)NC(=O)[C@H](Cc1ccccc1)N	1
ZINC79717660	c1ccc(cc1)c1cnc(o1)CNC(=O)C1=Cc2ccccc2OC1	0
ZINC79989062	CC1(CN(CCO1)C(=O)c1cc(nn1C)C(C)(C)C)C	0
ZINC80109727	C[C@H](C(=O)OC)SCC(=O)N1CCC[C@H]1c1ccc(cc1)C(C)(C)C	0
ZINC80593634	c1cc(cnc1)CNCC1(CCCCC1)C[NH+]1CCOCC1	0
ZINC82092603	C[NH+](C)CCN1C[C@]2(CCCN(C2)C(=O)CCOC)CCC1=O	0
ZINC82169101	Cn1c(c[nH+]c1N)c1ccc2ccccc2c1	0
ZINC83239399	COC(=O)c1c(sc(n1)N)c1ccc(cc1)OCc1ccccc1	1
ZINC83239401	COC(=O)c1c(sc(n1)N)c1cccc(c1)Br	0
ZINC83241168	c1ccc(cc1)[n+]1c(c(on1)[O-])C(=O)CSc1nnc(s1)N	0
ZINC83250587	COCc1ccc(s1)C[NH2+]Cc1ccc2c(c1)OCO2	0
ZINC83291398	CS(=O)(=O)[N-]c1c(cc(cc1Oc1ccccc1)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC83295702	C[N@H+]1C[C@H](C[C@H]1C(=O)[O-])OC(=O)c1ccc(cc1)OC	0
ZINC83428660	C1C(CO1)[C@@H](C[NH3+])N	0
ZINC84740413	CCC[C@H](CCO)CNC(=O)COc1ccccc1C#N	0
ZINC84963562	c1ccc(cc1)COC[C@H](C[N@@H+]1CCC[C@@H](C1)CCC(=O)N)O	1
ZINC84965305	CCCC[C@H](CCC)NC(=O)c1cc(c(s1)S(=O)(=O)N)OC	0
ZINC85265632	CCCCC[C@@H](C)NC(=O)CO/N=C(\[C@@H](C)OC)/N	0
ZINC85265947	Cc1c(c(n(n1)c1ccccc1)C)NC(=O)CO/N=C(/[C@H](C)OC)\N	1
ZINC85296936	Cc1cccc(c1NC(=O)c1cc(n(n1)c1ccccc1)C(=O)N)Cl	0
ZINC85329316	Cc1ccc(cc1)c1nc(co1)C[NH2+]CC[N@H+](C)CCCOC	0
ZINC85389838	CC[NH+](CC)C[C@H](C/N=C/1\CC(=O)c2ccccc2C1=O)O	0
ZINC85484818	CC(C)(C)OC(=O)[C@@H]1CCCN([C@@H]1N)C(=O)OCc1ccccc1	1
ZINC85683542	c1cc(c(nc1)Cl)NNC(=O)c1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC86016984	c1cc([nH+]nc1)NCCOC(=O)Cc1ccc(cc1)NC(=O)C1CC1	0
ZINC87219808	CC(C)(CNC(=O)Cc1ccc(c(c1)F)F)c1ccccc1F	0
ZINC87302976	c1cc(c(cc1CC(=O)N1CC[C@H](C1)C(=O)N)F)F	0
ZINC88240935	c1ccc(cc1)NC(=S)NNC(=O)Cc1cccc(c1F)F	0
ZINC88292566	CC1(CN(CC[S@@]1=O)C(=O)C1(CCOCC1)c1ccccc1)C	0
ZINC88558301	CCOCCOc1cc(ccc1CN[C@H](c1ccccc1)C(=O)N)C	1
ZINC88574994	C[NH+](C)CCN(Cc1ccco1)C(=O)NCCOC1CCCCCC1	0
ZINC88802410	Cn1cc(cc1C(=O)OC/C=C/c1ccccc1)C(=O)N	1
ZINC88808974	c1cc(c(nc1)Cl)COC(=O)c1ccc(cc1)c1cscn1	0
ZINC88809309	CC(C)[C@@H](C#N)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC89099181	COC(=O)c1ccc(cc1F)CSC(=[NH2+])N1CCCCC1	0
ZINC89126141	COC(=O)c1ccc(cc1F)CO/N=C(/Cc1ccccc1)\N	1
ZINC89226502	C[C@@H](C(=O)N1CC[C@@H](c2c1cccc2)C(=O)OC)Oc1ccccc1	0
ZINC89229257	COC(=O)c1c2c(ccn1)sc(n2)c1ccccc1	0
ZINC89373782	COC[C@@H](C(=O)N)NC(=O)Cc1cc(on1)c1ccccc1	1
ZINC89374394	COC[C@@H](C(=O)N)NC(=O)c1c(cco1)CSc1ccccc1	1
ZINC89375841	CC[C@@H](C(=O)N[C@H](COC)C(=O)N)Sc1ccccc1	1
ZINC89376685	CC(C)[C@H](C(=O)N[C@@H](COC)C(=O)N)SCc1ccccc1	1
ZINC89377537	C[C@H](C(=O)N[C@H](COC)C(=O)N)OCc1ccccc1	1
ZINC89387559	CC[C@@H](C(=O)N[C@H](COC)C(=O)N)Oc1ccccc1C	0
ZINC89392633	COC[C@@H](C(=O)N)NC(=O)c1ccccc1C(=O)c1ccccc1	1
ZINC89420253	COCCc1ccc(cc1)OS(=O)(=O)c1cnn(c1)[C@@H]1CCOC1	0
ZINC89448418	Cc1c(cn(n1)C)CCC(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89449105	c1ccc(cc1)C1(CC1)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89491455	C#C[C@@H](C1CC1)OC(=O)CCc1c[nH]c2c1cccc2	0
ZINC89493444	c1cc(ncc1/C=C/C(=O)OCCCNC(=O)N)Cl	0
ZINC89507463	Cc1ccc2c(c1)C(=O)N(C2=O)CCC(=O)NCc1csc(=O)[nH]1	0
ZINC89544909	Cc1c(=O)[nH]c(nc1[O-])CCNC(=O)CC(C)(C)c1ccccc1	0
ZINC89594039	Cc1cc(n(n1)C[C@@H](C)CNC(=O)N[C@@H]1CCC[C@@H]2[C@@H]1CCO2)C	0
ZINC89595776	Cc1cc(n(n1)c1ccccc1)NC(=O)NCCN1CCOCC1	0
ZINC89652183	Cc1ccc(cn1)C(=O)N(CCc1ccccc1)[C@H]1CCOC1	0
ZINC89662645	CC(C)(C)OC(=O)NCC[N@H+](C)C[C@@H]1CCN(C1)Cc1ccccc1	0
ZINC89773819	Cn1ccc(c1)CNC(=O)CCCOCc1ccc(cc1)OC	0
ZINC89830119	c1ccc(cc1)C[C@@H](CNC(=O)[C@H](c1ccccc1)O)O	0
ZINC89834782	c1ccc(cc1)CN1[C@@H](COCC1=O)C(=O)N1CCO[C@H](C1)C(=O)N	1
ZINC89870308	Cn1c2ccc(cc2nc1C1CC1)NC(=O)C(CC=C)CC=C	0
ZINC89883971	c1cc(ccc1c1nc(co1)CN1CCCC[C@@H]1C(=O)N)[N+](=O)[O-]	0
ZINC89911265	C[C@H](CNC(=O)NCC1(COC1)CO)c1nc(no1)c1ccccc1	0
ZINC89912184	Cc1c(sc2c1c(=O)[nH]c(n2)CN[C@H](c1ccccc1)C1CCC1)C	0
ZINC89943582	CN(CCCc1c(c([nH]n1)N)C#N)[C@@H](c1ccccc1)C(=O)OC	1
ZINC89943582	CN(CCCc1c(c(n[nH]1)N)C#N)[C@@H](c1ccccc1)C(=O)OC	1
ZINC89962308	COCCCC(=O)NC[C@@H]1C[C@H](C[N@H+]1Cc1ccccc1)O	0
ZINC89979616	c1nc(c(s1)C(=O)OCCCC(=O)N)C1CC1	0
ZINC90110372	C[C@@H]1C[N@@H+](C[C@H](O1)C)CCCNC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90193685	c1ccc(cc1)OCCOCCO/N=C(\c1ccc(cn1)C#N)/N	1
ZINC90459621	C1CCC(CC1)/C=C/C(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90497171	C[C@H]1Cc2ccccc2N1C(=O)COC(=O)c1cccc(c1F)OC	0
ZINC90626626	c1cc(ccc1NC(=O)c1cc2n(n1)CCCO2)[N+](=O)[O-]	0
ZINC90653168	CCOC(=O)c1cnn2c1cc(cc2)NC(=O)C1CCCC1	0
ZINC90703586	COc1ccc(cc1)CNC(=O)NCCc1csc(n1)n1cccn1	0
ZINC90746969	COCCN(Cc1ccoc1)C(=O)c1ccc(cc1)C#N	0
ZINC91353260	CC(C)(C)OC(=O)N1CCC(=CC1)c1cncc(n1)N	0
ZINC91426736	CCCN1CCC[C@]2(C1=O)CCN(C2)C(=O)N1CCN(CC1)C	0
ZINC91585696	Cn1c2ccccc2[nH+]c1CCCNC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC91707791	CC[C@H]1C[N@H+](CCN1CC(F)F)CCOc1ccccc1Br	0
ZINC91793459	Cc1cc2cccnc2c(c1)NC(=O)[C@H](C)CC(=O)OC	0
ZINC91841928	CC(C)(CNC(=O)C[C@@H]1c2ccccc2CCO1)c1ccncc1	0
ZINC91867525	C[C@H](CC#C)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC91928755	CC(C)[C@H](c1ccc(c(c1)F)F)OC(=O)c1ccc(cn1)C(=O)N	0
ZINC92100226	CNC(=O)[C@@H]1CCCN1Cc1ccc(c(c1)Cl)OC(F)F	0
ZINC92124438	CC[C@H](C(=O)NCc1ccnc(c1)OC(C)(C)C)OC1CCCC1	0
ZINC92146158	Cc1cc2cccnc2c(c1)NC(=O)N[C@@H](COC)C1CC1	0
ZINC92223194	CC(C)COC1CCN(CC1)CC1(CCCCC1)C[NH+]1CCOCC1	0
ZINC92472604	CN(Cc1cc(cs1)C(=O)N)C[C@@H](COCc1ccccc1)O	1
ZINC92472609	C[N@H+](Cc1cnc(s1)C1CC1)C[C@H](COCc1ccccc1)O	0
ZINC92507110	COCCCCN(Cc1ccccc1)Cc1cc(cs1)C(=O)N	1
ZINC92507462	c1cc(ccc1[C@H](CC(F)(F)F)NC(=O)c1cc(sc1)S(=O)(=O)N)F	0
ZINC92706836	CC(C)C(=O)N[C@@H]1CCC[N@@H+](C1)Cc1ccc(cc1)OCC(F)F	0
ZINC93137496	C[C@@H](C(=O)N)N(CCOC)Cc1cc2cnn(c2nc1Cl)C(C)C	0
ZINC93339440	CCCn1c2ccccc2nc1C[N@H+]1CC[C@@H](CC1)OCCOC	0
ZINC93442585	CN(Cc1ccc(c(c1)OC(F)F)OC)[C@H](CCO)c1ccccc1	0
ZINC93442594	CN(Cc1ccc(c(c1)OC)OCC=C)[C@@H](CCO)c1ccccc1	0
ZINC93460620	COC(=O)CC[N@@H+](Cc1c2ccccc2ccc1O)C[C@H]1CCCO1	0
ZINC93508600	CCC[C@H]1CN(CCO1)Cc1cn[nH]c1c1ccccc1	0
ZINC93535700	C[C@H]1[C@@H]([N@H+](CCS1)Cc1ccn[nH]1)c1ccccc1	0
ZINC93640131	Cc1c(c(n(n1)c1ccccc1)C)CN1CCOC2(C1)CCC2	0
ZINC93705307	Cc1c(cn[nH]1)CN1CCSC2(C1)CCCCC2	0
ZINC93734193	C[C@H](c1ccccc1)[N@@H+](Cc1cc(ccc1O)Br)CC(=O)N	0
ZINC95077261	c1ccc(cc1)CN1Cc2c([nH+]n(c2N)c2ccccc2)C1	0
ZINC95091558	CC[NH2+]CC[C@H]1C[N@H+](C1)Cc1ccccc1	0
ZINC95351500	CCN(Cc1ccccc1)S(=O)(=O)/N=C(\[O-])/CCOC(C)C	0
ZINC95360487	CCc1c(c(nc([nH+]1)N)N1CCC(=O)[C@@H](C1)C(=O)OCC)C	0
ZINC95374634	Cc1c(c(nc(n1)N)N1CCOC2(C1)CCCC2)CC=C	0
ZINC95389574	CCc1cnc(nc1NCc1c(nc(s1)CC)C)N	0
ZINC95398966	c1ccc(cc1)OCCC(=O)NOCc1c2c(on1)CCCC2	0
ZINC95401038	CC(C)OCCOC(=O)[C@@H]1CCCC[N@H+]1Cc1ccccc1	0
ZINC95413097	CC(C)[C@H](CCOC)[NH2+]Cc1cccn1C	0
ZINC95420708	C[C@@H]1CC[N@H+](CC1)[C@@H](C[NH2+]C1CCN(CC1)C(=O)N)c1ccccc1	0
ZINC95426247	c1cc(c(c(c1)F)CNC(=O)N[C@H]1CCO[C@]2(C1)CCSC2)F	0
ZINC95467542	c1ccnc(c1)c1nc(cc(n1)N1CCOC[C@H]1C(=O)N)C(F)(F)F	0
ZINC95517991	CC1=CCN(CC1)C(=O)Nc1cccc(c1)NC(=O)COC	0
ZINC95533431	c1ccc(cc1)[C@H](c1nc([nH]n1)CCN1CCOCC1)N	1
ZINC95533698	COc1ccc(cc1)[C@@H](c1nc([nH]n1)Cn1cccn1)N	0
ZINC95534453	CCOc1cc(ccc1OC)[C@H](c1nc(n[nH]1)[C@H]1CCCO1)N	0
ZINC95534859	c1ccc(cc1)C[C@H](c1[nH]nc(n1)CNc1ccccc1)N	0
ZINC95630852	c1cc(cc(c1)[N+](=O)[O-])C1(COC1)N	0
ZINC95869937	c1ccc(cc1)CO[C@@H]1[C@H]2CO[C@H](O2)[C@@H]([C@H]1O)OCc1ccccc1	0
ZINC95936109	CCOC(=O)c1cc(n[nH]1)/C=C\c1ccccc1	0
ZINC95942382	CC[C@@H](C)[C@H](C(=O)N)NC(=O)Nc1ccccc1c1ccccc1	0
ZINC95952156	C[C@H]1C[C@@H](CN(C1)C(=O)COC(=O)c1cccc(c1)N)C	0
ZINC95952311	c1cc(c(c(c1)Cl)Cl)c1ccc(o1)/C=N/NC(=[NH2+])N	0
ZINC95988748	Cc1cc(ncn1)N1CCO[C@H](C1)Cc1ccccc1	0
ZINC96002358	Cc1cc(c2ccc(cc2n1)F)C(=O)OCc1ccccc1C(=O)N	0
ZINC96042326	c1cc(c(nc1)O[C@H]1CC[C@H]2[C@H]1OCCN2C(=O)C1=CCCCC1)F	0
ZINC96056502	Cc1cccc(n1)C(=O)N1CC[C@@H]2[C@H]1CCC(=O)N2CCOC	0
ZINC96067985	c1ccc(cc1)CCN1CCn2cc([nH+]c2C1)Cn1cccn1	0
ZINC96079062	CS(=O)(=O)N[C@H]1C[C@]2(CC[N@H+](CC2)Cc2nccs2)c2c1cccc2	0
ZINC96100203	Cc1ccc2c(c1)[C@H](C[C@@]12CC[N@H+](CC1)Cc1ccncc1)OC	0
ZINC96108529	CCN1C[C@@H]2[C@@H](CCN([C@@H]2C1)S(=O)(=O)c1cccnc1)OC	0
ZINC96110268	COc1ccc(cc1)C[C@H]1C[N@H+](CC[C@H]1OC)CC1CC1	0
ZINC96189263	COCCN1CCc2c(cnc(c2C(=O)[O-])c2ccccc2)C1	0
ZINC96195281	C[C@H]1CN(C[C@@H](O1)C)c1[nH+]c2ccccc2c(n1)NCCCOC	0
ZINC96240016	c1cnc(nc1)N1CCOCC2(C1)CCN(CC2)C(=O)c1ccno1	0
ZINC96258919	COc1cc(cc(c1)OC)/C=C\C(=O)N1CCC[N@H+](CC1)CC(=O)N	0
ZINC96298291	C/C(=C/c1ccccc1)/C=N\NC(=O)c1c2ccccc2c(=O)[nH]n1	0
ZINC96332135	c1ccc(cc1)[C@H](C(=O)N)F	0
ZINC96336626	c1ccc(cc1)c1c(c(c(c(n1)N1CCOCC1)C#N)N)C#N	1
ZINC96994508	CCC[C@H](c1ccccc1)C(=O)Nc1ncc(s1)C(=O)N	0
ZINC97078680	c1ccc(cc1)c1cnc(s1)NC(=O)c1ccc(o1)S(=O)(=O)N	0
ZINC97106134	CCS(=O)(=O)CC(=O)N[C@@](C)(C#N)C(C)C	0
ZINC97111111	CC[C@@H](c1c(noc1C)C)[NH2+]CC(=O)Nc1ccccc1	0
ZINC97142237	CC(=O)c1ccc(cc1)NC(=O)N[C@@H]1CCO[C@H](C1)c1ccccc1	0
ZINC97147034	c1cc(c(c(c1)Cl)S(=O)(=O)NC[C@@H]1CN(CCO1)C1CC1)F	0
ZINC97199626	Cc1csc(n1)[C@@H]1CN(CCO1)Cc1cccc(c1)C(=O)N	0
ZINC97212779	C[C@H](C(=O)N(C)C(C)C)N1CC[N@H+](CC1)CC1CCOCC1	0
ZINC97227747	c1ccc(cc1)C(=O)C[C@@H]1COCCN1C(=O)c1c2c([nH]n1)CCC2	0
ZINC97270622	c1ccc(cc1)NC(=O)COC(=O)c1nc2ncc(cn2n1)Br	0
ZINC97324202	C[C@H]1C[C@@H](CN(C1)S(=O)(=O)NC[C@@H](c1ccccc1)OC)C	0
ZINC97327640	CCc1cc(n[nH]1)C(=O)NCCCC[N@@H+]1C[C@@H](C[C@H](C1)C)C	0
ZINC97375050	c1ccc(cc1)CC[C@@H]1CN(CCO1)C(=O)c1c(nccn1)N	1
ZINC97378275	C[C@H](CN1CC[N@H+](CC1)C)NCc1c(ccs1)Br	0
ZINC97489975	COC(=O)[C@@H]1C[C@H]2CCCC[C@@H]2[N@H+]1CC=C	0
ZINC97680295	CC[S@](=O)c1ccccc1C(=O)N[C@H]1CCc2c1cccc2Cl	0
ZINC97732422	c1cc(ccc1c1c(cn[nH]1)CN1CCC[C@@H](CC1)[NH3+])Cl	0
ZINC97941239	Cc1cc(nn1C)C(=O)N1CCC[C@@H]1c1nc(n[nH]1)c1ccccc1	0
ZINC98070297	CSCCOC(=O)CCCOc1ccccc1	0
ZINC98093151	CN(Cc1ccc(nc1)Cl)C(=O)C1CCN(CC1)CC#C	0
ZINC98110813	C[N@@H+](CCC(=O)Nc1cc(ccc1F)N)Cc1ccccc1Br	0
ZINC98124074	Cc1nc(cs1)c1cc(n(c1)C)C(=O)NC1CCN(CC1)C(=O)OC	0
ZINC98125831	c1ccc(cc1)[C@@H](c1ccc(cc1)Cl)SCc1nnc(o1)C1CC1	0
ZINC98128116	CCCNC(=O)CNc1ccc(cc1OCCC)C	0
ZINC98136437	c1ccc(cc1)c1nc(on1)CN(Cc1ccco1)C[C@@H]1CCCO1	0
ZINC98157335	Cc1c(c(n(n1)C)C)c1cc(n[nH]1)C(=O)OCC#Cc1ccccc1	0
ZINC98158351	C[C@@H](COc1ccccc1)OC(=O)CCC(=O)c1cccs1	0
ZINC98161319	C[C@@H](CCc1ccc2c(c1)OCO2)OC(=O)[C@@H](C)OCC(F)(F)F	0
ZINC98179465	CCCC(=O)c1cnn(c1C)c1cnc(cn1)N	0


==> anc/logic_9_train_molecules.tsv <==
mol_id	smiles	label
ZINC00000604	CCC(=O)N(c1ccccc1)[C@H](C)C[NH+]1CCCCC1	0
ZINC00005543	c1cscc1Cc1c[nH]c2c1nc([nH]c2=O)N	0
ZINC00024879	c1nc(c2c(n1)n(cn2)[C@@H]1[C@H](C[C@@H](O1)CO)F)N	0
ZINC00028429	c1ccc(cc1)[C@@H]1C[C@H]1C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC00032671	c1ccc(cc1)c1c(n2ccccc2n1)N	0
ZINC00034265	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccco1)C#N)N)c1ccccc1	1
ZINC00034889	CC1(OC(=C(C(=O)O1)[C@H](c1ccccc1)[C@H](C#N)C(=O)N)O)C	1
ZINC00034967	c1ccc(cc1)SCC(=O)Nc1c2ccccc2oc1C(=O)N	0
ZINC00035061	CC1(CC2=C([C@@H](C(=C(O2)N)C#N)CCc2ccccc2)C(=O)C1)C	1
ZINC00035767	c1cc(ccc1[C@H]([C@H](CO)N)O)[N+](=O)[O-]	0
ZINC00035956	CCc1ccc(cc1)OC[C@@H](C[NH+]1CCCC1)O	0
ZINC00038083	Cc1ccc(cc1)c1csc(n1)N	0
ZINC00038744	Cc1c(sc(c1C(=O)N)NC(=O)c1ccccc1)C	0
ZINC00038769	CC1(CC2=C([C@@H](C(=C(O2)N)C#N)c2ccccc2)C(=O)C1)C	1
ZINC00042071	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)NN)CCCc1ccccc1	0
ZINC00042308	c1ccc(cc1)c1c(sc(n1)N)C(=O)Nc1ccccc1	0
ZINC00043034	Cn1c2ccccc2nc1[C@H](C#N)C(=O)c1ccccc1	0
ZINC00043742	CCc1ccc(s1)[C@@H]1C(=C(OC(=C1C(=O)OCC)C)N)C#N	0
ZINC00045393	c1ccc(cc1)NC(=S)NNC(=O)N	0
ZINC00047850	Cc1ccc(s1)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00048424	c1ccc(cc1)C1=C(OC(=C(C1)c1nc2ccccc2s1)N)C#N	1
ZINC00048904	c1ccc2c(c1)[C@]1(C(=C(OC3=C1C(=O)CCC3)N)C#N)C(=O)N2	0
ZINC00049314	C[C@]1(C2(CCCCC2)OC(=O)N1CCc1ccccc1)O	0
ZINC00049849	Cc1cc(c2c(c(sc2n1)C(=O)Nc1ccccc1)N)COC	1
ZINC00050126	Cc1c(c(c(nc1C)SCC(=O)OCc1ccccc1)C#N)C	0
ZINC00050140	CCOC(=O)C1=C(OC(=C([C@]21c1ccccc1NC2=O)C#N)N)C	0
ZINC00050948	c1ccc(cc1)c1c(c(oc1c1ccccc1)N)C#N	0
ZINC00051322	c1ccc(cc1)[C@@H]1CC2=C([C@H](C(=C(O2)N)C#N)c2cccs2)C(=O)C1	1
ZINC00057660	COc1cccc2c1c(=O)c(c(o2)c1ccccc1)OC	0
ZINC00058562	CCOC(=O)C1=C(OC(=C([C@@H]1c1cccnc1)C#N)N)CCl	0
ZINC00059251	CC1=C([C@H](C(=C(O1)N)C#N)c1ccc(cc1)C#N)C(=O)C	0
ZINC00059259	CC1=C([C@H](C(=C(O1)N)C#N)c1ccc(cc1)C(C)C)C(=O)OC	0
ZINC00060349	CCOC(=O)c1c(c2ccc(nc2s1)c1ccccc1)N	1
ZINC00062869	COc1ccccc1/C=N/NC(=O)N	0
ZINC00067546	c1ccc(cc1)c1c(nnn1c1c(non1)N)C(=O)N1CCCC1	0
ZINC00067619	CCOC(=O)/C(=C(/C)\N)/[C@@H]1CC(=O)N(C1=O)c1ccccc1	1
ZINC00070225	c1ccc(c(c1)[C@@H](C[N+](=O)[O-])Sc1ccc(cc1)N)C(F)(F)F	0
ZINC00071008	CCCC1=C([C@@H](C(=C(O1)N)C#N)c1ccccc1)C(=O)OCC	1
ZINC00071045	CCCC1=C([C@H](C(=C(O1)N)C#N)c1ccccc1Cl)C(=O)OCC	0
ZINC00075678	c1ccc(cc1)C1=NOC(=O)/C/1=C\c1c(cccc1Cl)Cl	0
ZINC00075768	CC(C)(C)c1cc2c(c(=[NH2+])[nH][nH]c2=O)c(=O)[nH]1	0
ZINC00076136	c1ccc(cc1)Cn1c(c(nn1)C(=O)Nc1ccccc1)N	0
ZINC00081842	CC1=C([C@@H](C(=C(O1)N)C#N)c1ccccc1Cl)C(=O)OC	0
ZINC00084140	CCOC(=O)C1=C(Oc2cc(ccc2[C@H]1c1ccccc1)O)N	1
ZINC00092569	c1cc(ccc1Sc1ccc(cn1)N)Cl	0
ZINC00093810	C[C@@H](C(=O)N/N=C/c1ccc(cc1)OC)Oc1ccccc1	0
ZINC00094881	CSc1c(c(nn1CC(=O)NN)c1ccccc1)C#N	0
ZINC00102343	CC1(C[C@](CCO1)(CC(=O)N)c1ccccc1)C	1
ZINC00104179	CC[N@@H+]1CCC[C@@H](C1)NC(=O)c1c2c(cs1)CCCC2	0
ZINC00104263	c1ccc(cc1)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	1
ZINC00104356	CC1(Cc2c(c(o[nH+]2)N)C(N1OC(=O)c1ccccc1)(C)C)C	0
ZINC00106481	Cc1c(c(n(n1)C(=O)c1ccc(c(c1)Cl)Cl)N)c1ccccc1	0
ZINC00108538	COC(=O)c1c(c(c(s1)C(F)(F)F)c1ccccc1)N	1
ZINC00109940	Cc1c(c(n(n1)c1ccccc1)C)C(=O)N	0
ZINC00112423	C/C(=N\NC(=O)c1cccc(c1)[N+](=O)[O-])/C1CC1	0
ZINC00113597	c1ccc(cc1)c1ccc2c(c(sc2n1)C(=O)N)N	0
ZINC00115411	C1CC2=C([C@@H](C(=C(O2)N)C#N)[C@@H]2CCC=CC2)C(=O)C1	0
ZINC00115948	COc1ccc(c(c1)[C@H]1[C@@H](CCC(=O)N1)[N+](=O)[O-])OC	0
ZINC00117806	C(=[NH2+])(N)Nc1nc2ccc(cc2c(n1)c1ccccc1)Cl	0
ZINC00119545	Cn1c2c(c(=O)[nH]c1=O)n(c(n2)N(C)Cc1ccccc1)CC=C	0
ZINC00119634	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)OC)Oc1ccc(cc1)OC	0
ZINC00121834	C[C@@H](c1ccccc1)[C@@H]1C(=C(OC2=C1C(=O)CC(C2)(C)C)N)C#N	1
ZINC00123530	COC(c1ccc2c(c(sc2n1)C(=O)Nc1ccccc1)N)OC	1
ZINC00125301	c1ccc(cc1)C(=O)c1c(c(sc1N)Nc1ccccc1)C#N	0
ZINC00128747	c1ccc(cc1)[C@H]1C(=C(C#N)C#N)C(=C(O1)N)C#N	1
ZINC00132985	CCOC(=O)c1cccc(c1)NC(=O)CCOc1ccccc1	0
ZINC00134277	c1ccc(cc1)NC(=O)/C(=C/c1ccc(o1)c1ccccc1Cl)/C#N	0
ZINC00134290	CCOC(=O)C1=C(N(C(=N[C@H]1c1ccccc1)SCC)C)C	0
ZINC00134392	COC(=O)c1ccc(cc1)NC(=S)NCc1cccnc1	0
ZINC00134477	C[NH+]1CCN(CC1)C(=S)Nc1cccc(c1)C(=O)OC	0
ZINC00135129	c1ccc(cc1)[C@@H]1/C(=C/c2ccc(cc2)F)/C(=O)c2ccccc2O1	0
ZINC00136620	CC(C)c1ccc(cc1)/C(=N/O)/C(C)C	0
ZINC00136966	c1ccc2c(c1)/C(=C/c1ccc(cc1)F)/C(=O)N2	0
ZINC00137813	Cc1c(=O)nc2n(n1)c(=O)/c(=C/c1ccccc1)/s2	0
ZINC00138836	c1ccc(cc1)c1ccccc1N1C(=O)[C@@H]2[C@@H]3C[C@H]([C@@H]2C1=O)C=C3	0
ZINC00139132	c1ccc(cc1)[C@H]1[C@H](O1)C(=O)c1ccccc1	0
ZINC00141574	Cc1c(cnc(n1)N)C(=O)C	0
ZINC00143031	c1ccc(c(c1)C(=O)N)NC(=O)Nc1ccc(cc1)Cl	0
ZINC00144657	c1ccc(cc1)c1cc2c(s1)ncn(c2=O)CC(=O)N	0
ZINC00145162	c1ccc(cc1)CNC(=[NH2+])c1ccc(cc1)Cl	0
ZINC00145394	c1ccc2c(c1)ccc1c2/C(=N/NC(=O)N)/CCO1	0
ZINC00147937	CCOC(=O)c1c(nc(s1)N/N=C/C(=C/c1ccccc1)/C)C	0
ZINC00148269	C[C@H]1CCc2c(sc(c2C(=O)N)NC(=O)COC)C1	0
ZINC00148858	CCc1cc2c(s1)ncn(c2=O)CC(=O)Nc1ccc(cc1)C	0
ZINC00151062	Cc1c2c(ncn(c2=O)CC(=O)N2CCOCC2)sc1C(=O)N	0
ZINC00152960	c1cc(c(cc1Br)F)N	0
ZINC00156648	c1cc(cc(c1)Cl)S(=O)(=O)N	0
ZINC00157032	c1cc(c(cc1C#N)C(F)(F)F)Cl	0
ZINC00157049	c1ccc(c(c1)S(=O)(=O)N)Br	0
ZINC00157516	c1ccc(cc1)n1nc2cc(c(cc2n1)Cl)N	0
ZINC00158131	CCOC(=O)c1c(n(cn1)Cc1ccccc1)N	1
ZINC00158731	c1ccc(cc1)C[N@@H+]1CCO[C@@H](C1)C[NH3+]	0
ZINC00159155	c1ccc(cc1)CSC(=S)[C@H](C#N)C(=O)N	0
ZINC00159758	c1ccc(cc1)N1CCN(CC1)c1ncc(c(n1)N)C#N	0
ZINC00159766	c1ccc(cc1)CN1CC[NH+]=C1NN	0
ZINC00160659	C=CCn1c2ccccc2sc1=O	0
ZINC00161008	Cc1c2c(c(cnc2n(n1)C)C(=O)N)Cl	0
ZINC00161506	c1ccc(cc1)C#Cc1ccc(o1)C(=O)[O-]	0
ZINC00165554	COC(=O)c1cccc(c1)Oc1ccccc1	0
ZINC00168658	Cc1ccc(cc1)Sc1c(c(nn1C)c1ccccc1)C=O	0
ZINC00169227	c1ccc(cc1)[C@@H]1C(=C(C(=O)O1)Br)Br	0
ZINC00169683	c1ccc(cc1)C(=O)c1ccc(cc1)[C@@H](C#N)c1ccc(cc1)Cl	0
ZINC00169820	CCNC(=O)N1c2ccccc2[C@@](CC1(C)C)(C)c1ccccc1	0
ZINC00170062	COC(=O)C[C@H](c1ccc(cc1)Br)[NH3+]	0
ZINC00179165	CC(C)C[C@H]1C(=C(OC2=C1C(=O)C[C@@H](C2)c1ccccc1)N)C#N	1
ZINC00180797	c1cn(c[nH+]1)CCC[n+]1cnc2c(c1N)c1c(s2)CCCC1	0
ZINC00181665	c1ccnc(c1)SCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC00184430	c1cc(oc1)[C@H]1C[C@H](n2c(=[NH+]1)c(c([nH]2)C(=O)N)Cl)C(F)(F)F	0
ZINC00187922	COc1ccc(cc1OC)C(=O)CC[N@@H+]1CC[C@@H](C1)c1ccccc1	0
ZINC00188648	c1cc(cc(c1)[N+](=O)[O-])C=C(C(=O)[O-])C(=O)[O-]	0
ZINC00188843	Cc1cc(n(n1)CC(=O)N/N=C/c1ccc(cc1OC)OC)C	0
ZINC00190924	c1ccc(cc1)c1ccc(cc1)NC(=O)[C@H]1CC(=O)N=C(S1)N	0
ZINC00193878	CC1=C([C@@H](NC(=S)N1)c1cccc(c1)[N+](=O)[O-])C(=O)OCC(C)C	0
ZINC00194549	c1ccc(cc1)CCc1nnc(s1)NC(=O)Cc1ccccc1	0
ZINC00195397	c1ccc2c(c1)C(=O)/C(=C/c1ccc(cc1)Br)/S2	0
ZINC00197409	c1ccc(cc1)[C@@H]1CC(=O)NC(=O)N1	0
ZINC00198489	Cc1c(c(c(n1c1ccccc1)C(=O)OC)N)C#N	1
ZINC00202786	c1ccc(cc1)n1cc(c(n1)c1cccc(c1)Br)CO	0
ZINC00203599	Cc1cc(ccc1CCCC(=O)[O-])OC	0
ZINC00204369	c1ccc(cc1)CSc1c2c(c[n+](nn2)[O-])nc(n1)N	0
ZINC00205340	CCC(=O)n1c(nc(n1)c1ccc(cc1)OC)N	0
ZINC00207382	c1ccc(cc1)[C@H]1CC2=C([C@H](C(=C(O2)N)C#N)c2ccco2)C(=O)C1	1
ZINC00207384	c1ccc(cc1)[C@@H]1CC2=C([C@H](C(=C(O2)N)C#N)c2ccco2)C(=O)C1	1
ZINC00207906	CCCC1=C([C@H](C(=C(O1)N)C#N)c1cccs1)C(=O)OCC	0
ZINC00209524	c1ccc(cc1)c1cc(n2c(n1)cc(n2)C(=O)N)C(F)(F)F	0
ZINC00215154	Cc1c(c(c(s1)NC(=O)CCCC(=O)[O-])C(=O)N)c1ccccc1	0
ZINC00215355	CCOC(=O)c1c(c2c(ncnc2s1)N(C)Cc1ccccc1)C	0
ZINC00219656	c1ccc(cc1)/C=C(/C[NH+]1CCN(CC1)c1ccccc1Cl)\Cl	0
ZINC00220123	c1ccc(cc1)NCC(=O)N/N=C/c1ccc(c(c1)O)O	0
ZINC00221237	Cc1ccc(cc1C)OCC(=O)N/N=C(\C)/c1cccc(c1)[N+](=O)[O-]	0
ZINC00221528	c1ccc(cc1)N1C(=O)c2ccc(cc2C1=O)Oc1cccc(c1)N	0
ZINC00223832	Cc1c(c(=O)[nH]c([O-])n1)S(=O)(=O)NCc1ccccc1OC	0
ZINC00223971	CC1(CC2=C(C(=O)C1)C1(CCCC1)C(=C(O2)N)C#N)C	0
ZINC00226320	Cc1ccccc1c1nc2cc(ccc2o1)/N=C/c1ccccc1	0
ZINC00235332	c1ccc(cc1)NS(=O)(=O)c1ccccc1N	0
ZINC00236557	c1ccc(cc1)C(=O)N[C@H]1CSC[C@H]1O	0
ZINC00236705	CCOC(=O)/C=C(\c1ccccc1)/Nc1ccccc1N	1
ZINC00237690	Cc1[nH+]c2ccccc2n1CCc1ccccc1	0
ZINC00239680	Cc1ccc(cc1)SC(C(=O)c1ccccc1)C(=O)c1ccccc1	0
ZINC00240243	c1ccc(cc1)N1CC[NH+](CC1)Cc1ccc(c(c1)Br)F	0
ZINC00242083	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc(c(c1)C)OC)C#N)N)C	0
ZINC00242315	CCOC(=O)C1=C(OC(=C([C@H]1c1cccc(c1)Cl)C#N)N)C	0
ZINC00252156	COc1ccc(c(c1)/C=N/NC(=O)CNc1ccc(cc1)F)O	0
ZINC00254247	c1ccc(cc1)COC(=O)CSc1c2ccccc2ncn1	0
ZINC00256479	c1ccc(cc1)c1c2c(c(c(n1)SCC(=O)N)C#N)CCCC2	0
ZINC00258932	c1ccc(cc1)Cc1nc2c(c3c(s2)CCCC3)c(=O)n1N	0
ZINC00261546	CC(=O)C1=C(C(=O)N([C@H]1c1ccccc1)CCc1ccccc1)O	0
ZINC00263566	c1ccc(cc1)[C@@H]1CCN(C1)C(=S)Nc1ccccc1Cl	0
ZINC00267184	c1ccc(cc1)[C@H]1C/C(=N/CC[NH+]2CCOCC2)/CC(=O)C1	0
ZINC00268756	C[C@H]1CN(O[C@@H](O1)c1ccc(cc1)OC)C(=O)c1ccccc1	0
ZINC00272347	c1ccc(cc1)c1cc(c2cc(ccc2n1)Br)C(=O)NN	0
ZINC00281306	Cc1ccc[n+](c1N)CC(=O)c1ccc(cc1)c1ccccc1	0
ZINC00283741	Cc1ccc(cc1)S[C@H](C(Cl)Cl)NC(=O)c1ccccc1	0
ZINC00285326	CCOC(=O)[C@H]1CCCN(C1)C(=O)c1ccc(cc1)c1ccccc1	0
ZINC00289315	C=C1[C@@H]([C@H]([C@H](C(=N1)S)C#N)c1ccco1)C(=O)Nc1ccccc1	0
ZINC00289889	CCOC(=O)C1=C(OC2=C([C@H]1c1ccccc1OC)C(=O)CCC2)N	0
ZINC00290272	CCOC(=O)[C@H](C(=O)N)[C@]1(C(=O)C=C(O1)c1ccccc1)O	1
ZINC00290499	c1cscc1[C@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00290552	CC1(CC2=C([C@H](C(=C(O2)N)C#N)Cc2ccccc2)C(=O)C1)C	1
ZINC00290881	CCOC(=O)C1=C(C(=O)c2ccccc2C1=O)c1ccc(cc1)C	0
ZINC00293189	c1cc2c(cc1N)OC(=C([C@H]2c1ccc(s1)Br)C#N)N	0
ZINC00293468	CCC1=C([C@@H](C(=C(O1)N)C#N)c1cccc(c1)OC)C(=O)OCC	0
ZINC00293576	C/C(=N/[N-]S(=O)(=O)c1ccccc1)/c1ccc(cc1)Cl	0
ZINC00295534	c1ccc(cc1)OCP(=O)(COc1ccccc1)[O-]	0
ZINC00300919	c1cc2cccnc2c(c1)OCC(=O)NN	0
ZINC00305288	COC(=O)c1cc(ccc1N)SC#N	0
ZINC00305317	CC(C)n1c2ccccc2nc1[C@H](c1ccccc1)O	0
ZINC00306496	c1ccc(cc1)C(=O)COC(=O)/C=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC00306580	c1ccc(cc1)CNC(=O)[C@@H]1CC(=O)OC21CCCCC2	0
ZINC00308602	CC(C)(C)NC(=O)C[C@@H](c1ccccc1)c1ccc(cc1)OC	0
ZINC00317168	c1ccc(cc1)CSc1nnc(s1)Nc1ccccc1	0
ZINC00318318	CC(C)C[C@@H](C(=O)OC)NS(=O)(=O)c1ccccc1	0
ZINC00319414	c1cc[n+](cc1)CC1OCc2ccccc2CO1	0
ZINC00319874	Cc1ccc(c(c1)NC(=O)c1c(c(c(s1)N)C(=O)OC)C)C	0
ZINC00327807	CCS(=O)(=O)C(=C1NC[C@@H](O1)c1ccccc1)S(=O)(=O)CC	0
ZINC00331430	Cc1c[n+](c(c(n1)C(=O)OCc1ccccc1)N)[O-]	1
ZINC00331616	Cc1ccc(cc1)N(CC(=O)NC[C@@H]1CCCO1)S(=O)(=O)C	0
ZINC00331812	c1cc(oc1C[NH+]1CCOCC1)C(=O)NN	0
ZINC00332968	CCOC(=O)C1=C(OC2=C([C@@H]1c1ccccc1)C(=O)CC(C2)(C)C)N	1
ZINC00333482	c1cc(c(cc1Cl)Cl)NC(=O)[C@H](CC(=O)[O-])[C@H]1CCCO1	0
ZINC00334129	CCOc1ccc(c2c1cccc2)S(=O)(=O)N1CCOCC1	0
ZINC00336371	c1ccc(cc1)c1cnnc(n1)N	0
ZINC00339542	c1ccc(cc1)Cn1cnc(c2c1ncn2)N	0
ZINC00340333	c1cc(ccc1NC(=O)N1CCOCC1)S(=O)(=O)N	0
ZINC00341101	CC1(Cc2c(sc3c2c(=O)n(c(n3)Nc2ccccc2)N)CO1)C	1
ZINC00343616	CCOC(=O)c1c(nnc(n1)c1ccccc1)C(=O)OCC	0
ZINC00346342	CCOC(=O)C[C@@]1(CCOC(C1)(C)C)c1ccccc1	0
ZINC00346439	CC1(Cc2c(sc3c2c(=[NH2+])n(cn3)N)CO1)C	0
ZINC00347653	C[N@H+]1CC[C@@H](CC1)[C@@H]1c2cc(ccc2Sc2ccccc2O1)OC	0
ZINC00348546	C[C@H](c1ccccc1)[C@H]1C(=C(OC(=C1C#N)N)N)C#N	1
ZINC00359522	c1ccc(cc1)COc1cccc(c1)CNn1c(nnn1)N	0
ZINC00360137	Cc1c(c2cc(ccc2o1)O)C(=O)c1ccccc1	0
ZINC00363259	c1ccc(cc1)N(c1ccccc1)c1nc(nc(n1)NN)NN	0
ZINC00365095	Cc1ccccc1O[C@H](C)C(=O)NCCc1ccccc1	0
ZINC00367732	COc1ccc2cc(ccc2c1)S(=O)(=O)NCc1ccco1	0
ZINC00367877	COc1cc(c(cc1OC)NC(=O)CSc1ccccc1)C(=O)[O-]	0
ZINC00371741	c1cnc(cn1)C(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC00377184	Cc1cc(nc2c1c1c(s2)[C@H](C(=C(O1)N)C#N)c1ccccc1)C	0
ZINC00381109	C/C(=C\1/C(=O)C(=O)N([C@@H]1c1ccccc1)C[C@H]1CCCO1)/O	0
ZINC00384912	c1ccc(cc1)c1c(sc(n1)Cl)C(=O)Nc1ccccc1	0
ZINC00385011	CCc1c(c(n(n1)c1cc(ncn1)Oc1ccccc1)N)C(=O)N	0
ZINC00386758	c1ccc(cc1)C[NH+]1CCN(CC1)C(=O)N	0
ZINC00387411	c1ccn2cc(nc2c1)COc1ccc(cc1)C#N	0
ZINC00390241	C[C@@H](c1ccccc1)n1c(c(c2c1nc1ccccc1n2)C#N)N	0
ZINC00390933	CCOC(=O)[C@H](S(=O)(=O)C)S(=O)(=O)c1ccccc1	0
ZINC00391156	C[C@]1(CC[C@@H](O1)C(C)(C)O)C=C	0
ZINC00392799	c1ccc(cc1)n1c(n[nH]c1=S)N	0
ZINC00393369	C[C@H](c1ccccc1)[C@H](c1ccccc1)OC(=O)C	0
ZINC00393553	C[NH2+][C@]1(CC[N@@H+](CC1)Cc1ccccc1)C(=O)N	0
ZINC00394021	c1ccc(cc1)C(=O)N[C@@H](Cc1ccc(cc1)O)C(=O)NN	0
ZINC00395226	c1ccc(cc1)NC(=O)Oc1ccc(c2c1nccc2)Cl	0
ZINC00396761	CCc1ccccc1NC(=O)OCC	0
ZINC00399517	c1ccc(cc1)COC(=O)N[C@H](CO)C(=O)N	1
ZINC00400483	c1ccc(cc1)NC(=O)NC=O	0
ZINC00401310	c1cc(ccc1O[C@@H]1CCCCO1)O[C@@H]1CCCCO1	0
ZINC00402158	CO[C@H](c1ccccc1)C(=O)N	1
ZINC00405122	c1ccc(cc1)C(=O)O[C@H]1CCCC=C1	0
ZINC00406225	CC(=O)NC1=[N+](N([C@H](C1=O)c1ccccc1)C)C	0
ZINC00406930	c1ccc(cc1)COc1ccccc1N	0
ZINC00407763	c1ccc(cc1)C1=Nc2n([C@@H](C1)c1ccc(cc1)F)nc([nH+]2)N	0
ZINC00409284	C[C@@H](c1ccccc1)OC(=O)C	0
ZINC00409768	C[C@H](C1CCCCC1)[C@@H](C)OC(=O)C	0
ZINC00410586	Cc1cccc(c1C)n1c(nnc1SCC(=O)N)c1ccoc1C	0
ZINC00412919	CCc1nc2c(c3c(s2)C[C@H](CC3)C)c(n1)SCC(=O)N	0
ZINC00417890	Cc1ccc2n(c(c(c3ccccc3)[nH+]2)NC2CCCC2)c1	0
ZINC00417995	CCOC(=O)c1cnc(nc1N)SCC(=O)N1CCC(CC1)C	0
ZINC00421086	CC[C@H](C(=O)OCC)Sc1nc(cc(n1)N)N	0
ZINC00422099	CCOC(=O)c1cnc(nc1N)SCC(=O)Nc1ccccc1	1
ZINC00422883	Cn1c(nnc1SCC(=O)N)Cc1ccccc1	0
ZINC00425187	COC(=O)c1c(n(c(=S)s1)c1ccccc1)N	1
ZINC00431279	CC(=O)c1ccc(cc1)N/C=C/1\C(=O)OC(=N1)c1ccccc1	0
ZINC00431814	CCOC(=O)/C(=N/Nc1cc(ccc1OC)C(=O)N)/C#N	0
ZINC00432576	CC1=C([C@]2(c3ccccc3NC2=O)C(=C(O1)N)C(=O)OC)C(=O)OC	0
ZINC00438361	c1ccc(cc1)S(=O)(=O)[N-]/N=C/c1ccc(cc1)[N+](=O)[O-]	0
ZINC00439856	CCOC(=O)C1=C(NC(=O)N[C@H]1c1ccccc1C)C	0
ZINC00442423	CC(C)(C)c1ccc(cc1)/C=C/C(=O)Nc1ccccc1C(=O)N	0
ZINC00444750	COc1ccc(cc1)N1C(=O)C[C@H](C1=O)NNC(=O)N	0
ZINC00453204	c1ccc(cc1)c1c(cn(n1)c1ccccc1)C(=O)N	0
ZINC00454215	Cc1cc(ccc1Br)NC(=O)[C@H](c1ccccc1)OC	0
ZINC00456936	COC(=O)c1ccc(cc1)NC(=O)/C(=C/c1ccccc1)/Cl	0
ZINC00457284	CCOC(=O)[C@@H]1CCCN(C1)C(=O)/C=C/c1ccccc1Cl	0
ZINC00458425	c1ccc(cc1)CC(=O)Nc1ccc(c(c1)C(=O)N)N1CCOCC1	1
ZINC00459150	C[C@H]1CN(C[C@@H](O1)C)C(=S)NC(=O)c1ccccc1	0
ZINC00463284	Cc1c(c(=O)c2ccc(cc2o1)OCC(=O)N)c1ccccc1OC	0
ZINC00465582	CCc1c(c2ccc(c(c2oc1=O)C)OCC(=O)C(C)(C)C)C	0
ZINC00466435	CC[C@@H](C(=O)Nc1nc2ccccc2s1)SC1=NCCS1	0
ZINC00466970	Cc1ccc(c(c1)C)OCC(=O)N(Cc1ccccc1)C(C)(C)C	0
ZINC00470826	Cc1ccc(cc1N1CCN(CC1)C(=O)c1ccc(cc1)F)Cl	0
ZINC00472300	CCCc1nnc(n1N)SCc1ccc(o1)C(=O)OC	0
ZINC00477904	Cc1ccccc1N[C@@H](C#N)c1ccc(cc1)OC	0
ZINC00478517	CCOc1c(c(nc(n1)C)[C@H](C(=O)c1ccccc1)C(=O)OCC)N	1
ZINC00479948	CC1=N[C@@]2(c3ccccc3N([C@@H]2S1)C(=O)C)O	0
ZINC00481326	c1ccc(cc1)CSc1ccc(cn1)S(=O)(=O)N	0
ZINC00481739	CNC(=O)[C@H]1[C@H](C(=C(N=C1[S-])[NH3+])C#N)c1ccccc1	0
ZINC00484190	COC(=O)c1cc(sc1N)Cc1ccccc1	1
ZINC00484200	Cc1c(c(c(s1)N)C(=O)OC)c1ccc(cc1)CC(C)C	0
ZINC00488795	C[C@@H](c1ccccc1)N1C[C@]23C=C[C@H](O2)[C@@H]([C@@H]3C1=O)C(=O)[O-]	0
ZINC00492745	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)Nc1cccc2c1cccc2N	0
ZINC00492760	C[C@@H](c1ccccc1)C1OCCO1	0
ZINC00493373	c1ccc(cc1)OCC(=O)Nc1cccc(c1)C(=O)N	0
ZINC00496099	CC1(Cc2c(sc3c2c(nc(n3)SCC(=O)OC)N)CO1)C	0
ZINC00500435	c1ccc2c(c1)CCN2C(=S)N	0
ZINC00502632	CC(C)N(c1ccccc1)C(=O)CSc1nc([nH]n1)N	0
ZINC00504388	Cc1cc(n(n1)C[C@H](COc1ccccc1)OC(=O)C)C	0
ZINC00505405	c1cc(cc(c1)[N+](=O)[O-])c1nc([nH]n1)c1ccncc1	0
ZINC00505936	Cc1cc(cc(c1)C(=O)NC(=S)N1CCOCC1)C	0
ZINC00516365	CC(C)c1ccc(cc1)OCC(=O)Nc1cccc2c1cccc2	0
ZINC00525104	c1ccc(cc1)C(=O)NNC(=O)COc1ccc(cc1)[N+](=O)[O-]	0
ZINC00525253	c1ccc(cc1)NC(=S)N/N=C/c1ccc2ccccc2c1	0
ZINC00525875	c1ccnc(c1)c1nnc(n1N)SCc1ccc(cc1)C(=O)[O-]	0
ZINC00528469	CCOC(=O)C[C@@H]1C(=O)NCCN1C(=O)Nc1ccccc1	0
ZINC00528870	CCc1ccc(o1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC00537242	COc1ccc(c(c1)NC(=O)N[C@@H](Cc1ccccc1)C(=O)[O-])OC	0
ZINC00537517	Cn1c2c(c(=O)[nH]c1=O)n(c(N)[nH+]2)CCOc1ccccc1	0
ZINC00544425	c1ccc2c(c1)c(=O)n(c(=O)n2CC(=O)N)CC(=O)N	0
ZINC00544567	c1cc(ccc1n1c2c(cn1)c(ncn2)NC[C@H]1CCCO1)Cl	0
ZINC00545677	c1ccc(cc1)CN(CCC(=O)N)C(=S)Nc1ccccc1	0
ZINC00551701	c1ccc(c(c1)CSc1nc2ccc(cc2s1)N)F	0
ZINC00554639	COC(=O)[C@H]1CCc2n1c(=O)c1c(n2)cc(s1)c1ccccc1	0
ZINC00555223	c1ccc(cc1)CNC(=O)[C@@H](C#N)c1ccccc1	0
ZINC00565111	c1ccc(cc1)c1csc(n1)NS(=O)(=O)c1ccc(cc1)F	0
ZINC00569863	Cc1cc(c(c(c1N)Cl)c1nc2cc(ccc2o1)C(C)C)Cl	0
ZINC00570197	CCC[C@H](C)c1ccc2c(c1)nc(o2)c1cccc(c1)N	0
ZINC00609071	c1cc(ccc1CNC(=S)Nc1ccncc1)Cl	0
ZINC00610159	Cc1c(c(sc1C(=O)OCc1ccccc1)N)C#N	1
ZINC00611247	Cc1ccc(cc1)C(=O)C[C@H](c1ccccc1)Nc1ccc(cc1)F	0
ZINC00611664	C[C@@H](c1ccc2c(c1)OCO2)NC(=S)Nc1cccc(c1)C(=O)C	0
ZINC00615949	CCOC(=O)Nc1nnc(s1)Cc1ccc(c(c1)Cl)Cl	0
ZINC00616415	c1ccc(cc1)n1c(nnn1)SCC(=O)NC1CCCCCC1	0
ZINC00625355	Cc1ccc(cc1)Sc1c(nn(c1C)S(=O)(=O)c1ccc(cc1)Cl)C	0
ZINC00631483	c1ccc(cc1)C(=O)[C@H](Nc1ccc(cc1)Cl)NC(=O)c1ccco1	0
ZINC00652707	Cc1cc(=O)[nH]c2c1c(c(s2)C(=O)c1ccc(c(c1)Cl)Cl)N	0
ZINC00659149	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccccc1C(F)(F)F)C#N)C)N	0
ZINC00679754	CCOc1cc(cc(c1OC)Cl)CNc1ccc(cc1)S(=O)(=O)N	0
ZINC00689235	Cc1c(c(sc1C(=O)Nc1ccccc1)NC(=O)C1CC1)C(=O)OC	0
ZINC00705795	c1cc(cc(c1)I)[C@@H]1C(=C(OC2=C1C(=O)CCC2)N)C#N	0
ZINC00712565	c1ccc(cc1)COC(=O)NCC(=O)Oc1ccc(cc1)S(=O)(=O)N	1
ZINC00717889	Cc1nnc(n1N)SCC(=O)Nc1ccc(cc1)Oc1ccccc1	0
ZINC00752452	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1Cl)Cl)C#N)N)C	0
ZINC00797517	Cc1ccc(c(c1)C)NC(=O)CSc1nnc(n1C)C1CCCCC1	0
ZINC00804457	CCOC(=O)Cn1c2ccccc2nc1S(=O)(=O)Cc1ccccc1	0
ZINC00810264	COc1ccc(cc1OCc1ccccc1)C[NH2+]C[C@H]1CCCO1	0
ZINC00810771	CCc1ccccc1N(CC(=O)N1CC[NH+](CC1)CC)S(=O)(=O)C	0
ZINC00811973	c1cc(ccc1NS(=O)(=O)c1ccc(s1)Cl)Cl	0
ZINC00845022	COc1ccc(cc1)c1cc(n2c(n1)c(cn2)C(=O)OC)C(F)(F)F	0
ZINC00939025	Cc1csc2n1c(c(n2)CSc1nncn1c1ccccc1)Br	0
ZINC00947602	CCc1ccc(cc1)N1C(=O)C(=C(C1=O)Cl)N(CC)c1ccccc1	0
ZINC00972463	CCOC(=O)C1=C(OC2=C([C@H]1c1c(cccc1Cl)Cl)C(=O)CCC2)N	0
ZINC00972464	CCOC(=O)C1=C(OC2=C([C@@H]1c1c(cccc1Cl)Cl)C(=O)CCC2)N	0
ZINC00977410	COc1cc(cc(c1O)Cl)/C=C/1\C(=O)O[C@@H](OC1=O)c1ccccc1	0
ZINC00983964	Cc1c(c2nccc(n2n1)c1ccc(cc1)Br)c1ccccc1	0
ZINC00994800	CCOC(=O)c1c(c(sc1NC(=O)/C=C/c1ccccc1)C(=O)N)C	1
ZINC01022574	C[C@H]1CCO[C@@H](O1)c1ccc(cc1)Br	0
ZINC01033740	CCOC(=O)c1c2c(sc1NC(=O)Nc1ccccc1)C[C@H](CC2)C	0
ZINC01037822	CCOC(=O)c1c(c2c(c(sc2s1)C(=O)OCC)N)C(C)(C)C	0
ZINC01039930	COC(=O)[C@H](Cc1csc2c1cc(cc2)Cl)NC(=O)c1ccccc1	0
ZINC01040555	Cc1c2cc(ccc2sc1CC(=O)NNS(=O)(=O)c1ccccc1)Cl	0
ZINC01055505	CCCc1cc(c(s1)NC(=O)[C@@H]1CCCO1)C(=O)N	0
ZINC01059196	CCc1cc(=O)oc2c1c(cc(c2)C)OC(=O)c1ccccc1	0
ZINC01061912	c1ccc(cc1)CCSc1nc2ccccc2c(=O)n1N	0
ZINC01064853	c1ccc(cc1)N1C(=O)[C@H](SC1=O)Nc1cccc2c1cccc2	0
ZINC01069593	COC(=O)c1c(c2c(s1)cc(cc2Sc1ccccc1)[N+](=O)[O-])N	1
ZINC01076018	Cc1c(c(n(n1)c1ccc(cc1)[N+](=O)[O-])N)c1ccccc1	0
ZINC01077483	Cc1ccc(cc1F)NC(=O)CSc1nnc(n1N)c1ccccc1	0
ZINC01079655	COC(=O)c1ccc(cc1)COc1ccc(cc1)C#N	0
ZINC01086869	Cc1cccc(n1)/C=N/NC(=O)c1ccn(n1)Cc1ccc(cc1)Br	0
ZINC01094116	c1ccc(cc1)[C@@H](CC(=O)c1ccc(cc1)F)Sc1ccccc1N	0
ZINC01122979	CC(C)[C@@H]1Cc2c(sc3c2c(nc(n3)SCc2ccccc2)N)CO1	1
ZINC01126125	CSc1cccc(c1)NC(=S)NC(=O)CCc1ccccc1	0
ZINC01170800	COc1ccc(cc1)N1[C@H]2CS(=O)(=O)C[C@H]2N(C1=O)c1ccccc1	0
ZINC01177286	c1ccc(cc1)C(=O)COC(=O)c1cc(ccc1Br)S(=O)(=O)N	1
ZINC01179906	CC(C)(C)c1cc(c(c(c1)Cl)O)NC(=S)NC(=O)c1ccc(cc1)Br	0
ZINC01217445	CCC[C@H]1CCc2c(sc(c2C(=O)N)NC(=O)Cc2ccccc2)C1	0
ZINC01219074	c1ccc(cc1)NC(=S)NCCC(=O)[O-]	0
ZINC01223413	c1ccc(cc1)c1nnc(o1)CSc1nnc(o1)C1CCCCC1	0
ZINC01233512	CC(=O)O[C@H]1CC=C2[C@@]1(CCC1=C2Cc2c1ccc(c2)OC)C	0
ZINC01244402	c1(c(nc([n+](c1N)[O-])N)N)N	0
ZINC01249069	c1ccc(cc1)C1=NCC(=O)Nc2c1cc(cc2)Cl	0
ZINC01286910	CN(C)c1ccc(cc1)Nc1cc(ncn1)c1ccccc1	0
ZINC01291443	Cc1ccc(cc1)c1nnc(n1N)SCC(=O)OC	0
ZINC01291484	CCN(CC)C(=O)CSc1nnc(n1N)c1cccnc1	0
ZINC01291487	c1ccc(cc1)CNC(=O)CSc1nnc(n1N)c1cccnc1	0
ZINC01323849	c1c(cc(c2c1[C@H](C(=C(O2)N)C#N)C(C#N)C#N)Br)Br	0
ZINC01329965	c1ccc(cc1)NC(=O)N1CCC[C@H]1C(=O)NCCC1=CCCCC1	0
ZINC01382501	COC(=O)c1ccccc1S(=O)(=O)NNC(=O)Nc1ccccc1	0
ZINC01384127	Cc1nnc(n1C[C@@H]1CCCO1)c1cnn(c1N)c1ccccc1	1
ZINC01388184	CCOC(=O)c1c(con1)C(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC01392123	Cc1ccccc1SCC(=O)Nc1nc(cs1)c1ccccc1	0
ZINC01393787	CCOC(=O)C[C@H](c1cccc(c1)Cl)n1cccc1	0
ZINC01395868	c1cc(c(cc1Cl)Cl)COc1ccsc1C(=O)NN	0
ZINC01398202	Cc1cc(oc(=O)c1NC(=O)c1ccccc1)c1ccccc1	0
ZINC01399038	c1ccc(cc1)CNC(=O)c1cc(c[nH]1)C(=O)c1ccc(cc1)F	0
ZINC01400970	c1ccc(cc1)C(=O)c1ccc(s1)CC(=O)N	0
ZINC01403404	CC1(CN(C1=O)c1ccc(cc1)S(=O)(=O)N)C	0
ZINC01407109	CN(C)/C=C\1/[C@@H](c2cc(c(cc2C1=O)OC)OC)NC(=O)C(F)(F)F	0
ZINC01415499	CC(=N/N=c/1\n(c(cs1)c1ccc(cc1)[N+](=O)[O-])c1ccccc1)C	0
ZINC01415905	COC(=O)/C=c/1\c(=O)n2cnc(c2s1)C(=O)N	0
ZINC01424634	c1ccc(cc1)n1nc(c(n1)N)C(=O)OCc1ccccc1F	1
ZINC01425239	c1cc(c(cc1C(=O)NC1=C(CCC1)C#N)Cl)Cl	0
ZINC01425553	c1ccc(cc1)n1nc(c(n1)N)C(=O)OCc1ccc(c(c1)Cl)Cl	1
ZINC01426848	Cc1c(c2c(s1)[C@@H](C(=C(O2)N)C#N)c1ccccc1)C(=O)OC	1
ZINC01430004	CCOC(=O)c1c(sc2c1OC(=C([C@H]2c1cccs1)C#N)N)C	0
ZINC01430398	C[C@]1([C@@](N(C(=O)O1)N)(C)O)CC(C)(C)c1ccccc1	1
ZINC01430906	CSc1nc(c2c(n1)OC(=C([C@@H]2c1ccccc1)C#N)N)N	0
ZINC01432050	c1ccc(cc1)C(=O)N1CCN(CC1)c1ccc(cc1N)C(F)(F)F	0
ZINC01452555	COC(=O)N[C@H](C(=O)c1ccccc1)Nc1cccc(c1)C(F)(F)F	0
ZINC01452763	Cn1c(c(c(=O)[nH]c1=O)[C@H]1c2ccc(c(c2C(=O)O1)OC)OC)N	0
ZINC01465676	c1cc2c(cc1/C=C\1/C(=O)N(C(=S)S1)N)OCCO2	0
ZINC01467779	c1ccc(cc1)OCc1cnc(s1)N	0
ZINC01470473	c1cnccc1C(=O)NNC(=O)C[C@H]1C(=O)NC(=O)S1	0
ZINC01472373	c1ccc(cc1)N1C(=O)[C@H](SC1=O)[C@H]1C(=O)NC(=O)S1	0
ZINC01495294	c1ccc2c(c1)c(c[nH]2)CCNc1ncc(cn1)c1cccs1	0
ZINC01502567	CS(=O)(=O)c1ccc(cc1)n1cc(cn1)c1cnc2ccccc2n1	0
ZINC01516114	COc1ccc(c(c1)OC)/C=C/1\C(=O)OC(=N1)c1ccccc1Br	0
ZINC01558545	CC(=O)c1ccc(cc1OCc1ccccc1)OCc1ccccc1	0
ZINC01563460	c1ccc(cc1)c1cc(ccn1)C(=O)NN	0
ZINC01568743	CC(=O)O[C@]1(N(CCS1)C(=O)N)C	0
ZINC01576138	c1ccc(cc1)COC(=O)N1CCC[C@H]1C(=O)NCC(=O)[O-]	0
ZINC01579666	Cc1ccc(cc1)C1=C([C@@H](C(=C(O1)N)C#N)c1ccccc1)C#N	1
ZINC01583489	c1ccc(cc1)COC(=O)CNC(=O)CN	1
ZINC01583857	CCCCC/C(=C/c1ccccc1)/[C@H]1OC[C@H](O1)C	0
ZINC01584181	C1CCC2=N[C@@H]2C(=O)CC1	0
ZINC01584523	CC(=O)N1C=C([C@@H](C(=C1)C(=O)OC)c1ccccc1)C(=O)OC	0
ZINC01584924	CCCNc1c2c(c([nH]c2nc(n1)C)Cc1ccccc1)C	0
ZINC01589463	c1ccc(cc1)[C@@H]([C@@H](C(=O)N)[NH3+])F	0
ZINC01596144	CCOCCOC(=O)COc1ccccc1	0
ZINC01598730	c1ccc(cc1)NC(=O)OCCc1ccc(c(c1)Cl)Cl	0
ZINC01604530	Cc1ncc(c(n1)N)CSCC(=O)[O-]	0
ZINC01615286	c1ccc(cc1)C(=O)[C@@H]1[C@H](O1)c1ccccc1[N+](=O)[O-]	0
ZINC01617169	COc1cc(cc(c1)OC)N1CCC(CC1)c1c(nc(nc1Cl)N)N	0
ZINC01627630	Cc1cc(nc(n1)Nc1cc2ccccc2[nH]1)c1ccccc1	0
ZINC01628375	c1ccc(cc1)c1nc(c2c(n1)[nH]cn2)N	0
ZINC01632028	COc1ccc2c(c1)OC[C@H]1[C@@H]2Oc2c1cc1c(c2)OCO1	0
ZINC01639398	CC(=O)N(c1ccc(cc1)Cl)C(=O)CC(=O)NN	0
ZINC01640203	CC(C)N(c1ccccc1)C(=O)COc1ccc(cc1)Cl	0
ZINC01651611	CCOC(=O)[C@H]1[C@H]2c3ccccc3O[C@@]1(NC(=O)N2)C	0
ZINC01655388	CCCc1cc(cc(c1O)CCC)C(=O)OCC	0
ZINC01666541	COC(=O)C(CCc1ccccc1[N+](=O)[O-])C(=O)OC	0
ZINC01666613	COc1ccc(c(c1)NCc1ccccc1)OC	0
ZINC01666700	c1(=[NH2+])c(c[nH]c(=O)n1Cc1ccccc1)C(=O)OCC	1
ZINC01667179	C[NH2+][C@H](Cc1ccc(cc1)OC)c1ccccc1	0
ZINC01667993	c1cc(cc(c1)C(F)(F)F)C(=O)NCCCl	0
ZINC01671123	CC1(COC(OC1)(Cc1ccccc1)Cc1ccccc1)CBr	0
ZINC01671635	c1ccc(cc1)c1ccc(cc1)Nc1ccc2ccccc2c1	0
ZINC01672608	CCSc1cc(nc(n1)N)C	0
ZINC01673043	c1ccc(cc1)NC(=O)C(=O)Nc1ccccc1	0
ZINC01673126	c1ccc(cc1)C[C@H]1CO1	0
ZINC01677179	COC(=O)c1cc(nc(n1)N)Cl	0
ZINC01682606	c1ccc(cc1)[C@]1(C(=O)NC(=O)N1)Cc1ccc(cc1)N	0
ZINC01683632	c1cc2cccc(c2c(c1)N)O	0
ZINC01685168	CC(C)(CCc1ccccc1)c1ccccc1	0
ZINC01686928	CCCCCCCCCl	0
ZINC01687103	CC(C)(C(=O)c1ccccc1)Cl	0
ZINC01689810	c1ccc(cc1)COC(=O)N[C@@H](CC(=O)N)C(=O)[O-]	1
ZINC01704504	c1ccc(cc1)/[N+](=N/S(=O)(=O)c1ccccc1)/[O-]	0
ZINC01705187	CCC1(C(=O)N(C(=O)N(C1=O)C)C)NS(=O)(=O)c1ccc(cc1)N	0
ZINC01717535	c1ccc(cc1)C(=O)OC1=C(C(=O)c2ccccc2C1=O)Br	0
ZINC01718858	c1ccc(cc1)C(c1ccccc1)(C1CC1)O	0
ZINC01718963	c1ccc(cc1)COCC(=[NH2+])N	1
ZINC01725876	CC(C)C[C@@H](C(=O)NCC(=O)OC)NC(=O)OCc1ccccc1	0
ZINC01727436	CCOC(=O)CNC(=O)c1cnc(nc1N)OCc1ccccc1	1
ZINC01728504	c1cc(c(cc1N)Cl)OCC(=O)N1CCOCC1	0
ZINC01731765	C[C@H](C(=O)N[C@@H](CC(=O)N)C(=O)[O-])NC(=O)OCc1ccccc1	1
ZINC01736972	COc1ccc(c(c1OC)OC)C1=CCCCCC1	0
ZINC01750505	c1ccc(cc1)Oc1cccc(c1)Cn1ccc(=O)[nH]c1=O	0
ZINC01751973	c1ccc2c(c1)C[N+](=C(C12CCOCC1)N)N	0
ZINC01752087	CCCC[C@@H](C(=O)N)S[C@@](CC)(c1ccccc1)C(=O)N	0
ZINC01753961	COc1cc(ccc1O)/C=N/NC(=O)CNC(=O)NCc1ccco1	0
ZINC01754752	c1ccc(cc1)COc1ccc(cc1)CON	0
ZINC01761538	CCCCOC(=O)Cn1c2ccccc2n(c1=[NH2+])CC[NH+](CC)CC	0
ZINC01771330	CCCOC(=O)c1cccc(c1)NC(=O)OCC	0
ZINC01789689	CC[C@@H](C)OC(=O)CSc1nnc(n1N)c1ccccc1	1
ZINC01823622	CCCCN1CCc2c1[nH+]c1ccc(cc1c2N)Br	0
ZINC01829940	C[C@H](C(=O)c1ccccc1)[n+]1cccc(c1)C(=O)N	0
ZINC01838213	CCCCCC(=O)NC(=S)Nc1nc2ccc(cc2s1)F	0
ZINC01842403	C[N+](C)(Cc1ccccc1)[C@@H]1c2cc(c(cc2CCO1)OC)OC	0
ZINC01847555	c1ccc(cc1)C(=O)c1ccccc1F	0
ZINC01861677	CCc1cc(ccc1NC(=O)C(c1ccccc1)c1ccccc1)I	0
ZINC01885449	c1ccc(cc1)/C=N/NC(=O)CCCC(=O)N/N=C/c1ccccc1	0
ZINC01923531	CCOC(=O)CSc1nnc(n1Cc1ccc(o1)C(=O)OC)N	0
ZINC01943970	C[C@@H](C(=O)NN)Oc1ccc(cc1)C(=O)NCCc1ccccc1	0
ZINC01961954	COc1cccc(c1)C(=O)OCC(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC02001314	c1ccc(cc1)NC(=O)CC(=S)N	0
ZINC02008610	C[C@@]1(OC[C@H](O1)COC(=O)N)c1ccc(cc1)Cl	0
ZINC02023116	C(c1nc(nc(n1)N)N)Cl	0
ZINC02023556	c1c(c(nc(=O)n1[C@@H]1C[C@H]([C@@H](O1)CO)O)N)F	0
ZINC02029423	C/C(=C/c1ccccc1)/CC(=O)N	0
ZINC02031359	c1ccc(c(c1)CNC(=[NH2+])N)F	0
ZINC02031813	CN1c2ccccc2C(=O)N2[C@@H]1c1c(c3ccccc3[nH]1)CC2	0
ZINC02033138	CCSC(=O)Cl	0
ZINC02036707	CCOC(=O)CC(=[NH2+])[C@H](C#N)C(=O)OCC	0
ZINC02038671	CCOC(=O)[C@@]1(CC[N@@H+](CC1)CC=C)c1ccccc1	0
ZINC02041388	CC[C@@](COC(=O)N)(c1ccccc1)O	1
ZINC02044927	C[C@H](CCNC(=O)c1ccccc1)O	0
ZINC02045738	CCOC(=O)[C@@H](c1ccccc1)C(=O)C(=O)OCC	0
ZINC02056481	C[C@H](C[C@H](C)c1ccccc1)COC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC02072468	c1ccc(cc1)/N=C/C=C/C=C/c1c(n(c(=S)s1)c1ccccc1)O	0
ZINC02082583	C=CC[NH2+][C@@H](CC(=O)NCc1ccccc1)C(=O)[O-]	0
ZINC02088044	c1ccc(cc1)COC(=O)NCC(=O)NCC(=O)NN	1
ZINC02093286	c1ccc(cc1)C/[NH+]=C/c1cc(ccc1SC1CCCCC1)[N+](=O)[O-]	0
ZINC02103118	CCOC(=O)c1c(c(c(s1)NC(=O)[C@@]1(CC1(Cl)Cl)C)C(=O)N)C	0
ZINC02108521	CC(C)CC[C@@]1(CCOC(C1)(C)C)CCN(Cc1ccco1)C(=O)C	0
ZINC02150825	CC(C)(C)OC(=O)[C@H](Cc1ccccc1)NC(=O)[C@H](CC(=O)N)[NH3+]	1
ZINC02163679	c1cc(ccc1C(=O)[O-])OC([C@@H](F)Cl)(F)F	0
ZINC02167501	CSCCOc1ccccc1	0
ZINC02170097	CCO/C=C(/C#N)\S(=O)(=O)c1ccccc1	0
ZINC02186133	COc1ccccc1[C@@H]1[C@@H](C(=O)NC(=C1C#N)SCC(=O)N)C#N	0
ZINC02204288	c1ccc(cc1)N1CC[NH+](CC1)CC(=O)N1CCC(CC1)C(=O)N	0
ZINC02217408	CCCCSc1nc(c2c3c(sc2n1)COC(C3)(C)C)N	0
ZINC02226737	c1ccc(cc1)n1c(nnc1SCC(=O)N)c1cccc(c1)Cl	0
ZINC02238691	c1ccc(cc1)Cn1c(nc(n1)c1c(non1)N)c1c(non1)N	0
ZINC02244308	CC(=O)NCCCC[C@@H](C(=O)N)NC(=O)OCc1ccccc1	1
ZINC02267045	CCCC(=O)NC(=[NH2+])Nc1nc(c2ccccc2n1)C	0
ZINC02267741	CC(C)CCOC[C@@H](CC(C(=O)NN)C(=O)NN)O	0
ZINC02268212	C=CCOc1ccc(cc1)/C=C/1\C(=O)NC(=S)N=C1[O-]	0
ZINC02298057	c1ccc(cc1)/C(=C/C(=O)C(F)(F)F)/Nc1ccccc1	0
ZINC02310638	CCOC(=O)CNC(=O)c1cc(nc2c1cccc2)c1ccccc1	0
ZINC02313638	C[n+]1c(N)c(cc2c1nc1ccccn1c2=O)C(=O)NCC=C	0
ZINC02325836	CN(C)c1ccc(cc1)C[NH2+]CCNC(=O)c1c(non1)N	0
ZINC02332861	c1ccc(cc1)[C@@H]1c2cc(ccc2N[C@@H](O1)c1ccc(cc1)Br)Br	0
ZINC02345436	CCOC(=O)CSc1nc2c(n1CC(=O)N)c(=O)[nH]c(=O)n2C	0
ZINC02351719	CCO[P@](=O)(c1ccc(cc1)N(C)C)[C@@H](c1c(cccc1Cl)Cl)O	0
ZINC02358310	Cc1c(c(=O)oc2c1ccc(c2I)OCc1ccc(cc1)Cl)C	0
ZINC02387033	c1ccc(cc1)COC(=O)N[C@@H]1CCCC[C@@H]1C(=O)[O-]	0
ZINC02389678	CC[C@H](C)[C@H](C(=O)[O-])NC(=O)OCc1ccccc1	0
ZINC02390934	CC(C)(C)OC(=O)N[C@H](CSCc1ccccc1)C(=O)[O-]	0
ZINC02415692	Cc1c2cc(sc2n(n1)c1ccccc1)C(=O)NCc1cccs1	0
ZINC02417204	COc1ccccc1CCNc1c2c(c3cc(ccc3[nH]2)Cl)ncn1	0
ZINC02445318	CCOC(=O)c1c(nc(s1)NC(=O)CSC(=S)N1CC[NH+](CC1)C)C	0
ZINC02504114	CC1=C([C@](C(=O)O1)(C(F)(F)F)NC(=O)c1ccccc1)C(=O)C	0
ZINC02508326	c1cc(cnc1)/C=N\C(=C(\C#N)/N)\C#N	0
ZINC02510536	CCOC(=O)c1cnc2c(c1O[C@H](C[NH3+])C(F)(F)F)cnn2C	0
ZINC02512272	CCCC[NH+](CCCC)[C@H](C)[C@H](c1ccccc1)O	0
ZINC02512958	CCOC(=O)C[C@@H](CC[NH3+])O	0
ZINC02516348	c1ccc(cc1)CCC(=O)c1cc(ccc1Cl)Cl	0
ZINC02521015	Cc1cc(ccc1Br)NC(=O)/C=C/c1ccc(cc1)SC	0
ZINC02521237	CCOC(=O)c1cc(sc1N)[C@H](C)c1ccccc1	1
ZINC02524059	Cn1c(nnc1SC)Cc1ccccc1	0
ZINC02525512	CCOC(=O)N(c1ccccc1)c1ccccc1N	1
ZINC02525604	c1ccc(cc1)COc1ccccc1c1ccc(cc1)N	0
ZINC02526142	CC[C@H](C(=O)[O-])Oc1ccc(c(c1)C)[N+](=O)[O-]	0
ZINC02534907	c1cc(c(cc1F)Cl)OCn1cc(c(n1)N)Cl	0
ZINC02537322	CCn1c(c(cn1)N)C(=O)NC	0
ZINC02537624	COCn1cc(cn1)N	0
ZINC02538167	Cc1c(cnn1C)c1cc(nc(n1)S)C(F)F	0
ZINC02538901	CCn1cc(c(n1)C(=O)OCC)N	0
ZINC02540252	c1c(cc(c(c1Cl)O)Cl)SC(F)(F)F	0
ZINC02547543	COCCCCl	0
ZINC02549345	CC(C)(C)OC(=O)N1CCC[C@H]1C(=O)N	0
ZINC02556717	CC(C)[C@@H](C(=O)N)NC(=O)OCc1ccccc1	1
ZINC02560790	CC(C)(C)OC[C@@H](C(=O)NN)NC(=O)OCc1ccccc1	1
ZINC02561466	CO/N=C/c1c(c(sc1Nc1ccccc1)C(=O)c1ccccc1)N	0
ZINC02564511	c1ccc(cc1)COC(=O)N[C@H](CO)C(=O)NN	1
ZINC02566117	COc1cc(ccc1N)C(=O)Nc1ccccc1	0
ZINC02566738	COc1cc2c(c(c1)OC)c(=O)c(co2)c1ccccc1	0
ZINC02567792	CCO/C(=C/C(=O)[O-])/N	0
ZINC02570223	c1ccc(cc1)NC(=O)c1cnc(nc1C(F)(F)F)Cl	0
ZINC02570419	C[C@@]12CC[C@@](CC1)(CC2)O	0
ZINC02575254	CCOC(=O)[C@@H]1CN(CCC1=O)C(=O)c1ccccc1	0
ZINC02578132	c1ccc(cc1)COc1ccc(c(c1)Cl)C(=O)NN	0
ZINC02578793	CCOC(=O)C(CCBr)C(=O)OCC	0
ZINC02580319	CCOC(=O)CCCC(=O)c1ccccc1C(F)(F)F	0
ZINC02582105	CC1(CC(=C(C(=O)C1)Cl)N1CCN(CC1)c1ccccc1)C	0
ZINC02583753	c1c2c(cc(c1Br)Cl)[nH]cc2O[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC02585151	c1ccc(cc1)NC(=[NH2+])N1CCOCC1	1
ZINC02597971	CC1(CS/C(=N\c2ccccc2)/N1)C	0
ZINC02599226	CC(C)(C)OC(=O)Nc1ccc(cc1Br)C(=[NH2+])N	0
ZINC02626873	C[C@H](C(=O)NC(=O)N)OC(=O)c1ccc2c(c1)scn2	0
ZINC02627762	c1ccc(cc1)C(=O)COC(=O)Cn1cnc2ccccc2c1=O	0
ZINC02631284	c1ccc(cc1)c1ccc(cc1)OCc1nc(no1)c1ccccc1	0
ZINC02631295	Cc1c(c([nH]c1C(=O)[C@@H](Cc1ccccc1)N(C)C)C)C(=O)OC	0
ZINC02635213	CSc1c(cccn1)C(=O)OCC(=O)Nc1ccc2c(c1)[nH]c(=O)[nH]2	0
ZINC02640597	CC(C)(C)c1ccc(cc1)C(=O)COC(=O)c1cc[n+](cc1)[O-]	0
ZINC02642634	CSCC[C@@H](C(=O)OCC(=O)N)NC(=O)c1ccc(cc1Cl)Cl	0
ZINC02651654	COC(=O)c1c(c(sc1N)C(=O)OC)CSc1nc([nH]n1)N	0
ZINC02655023	C[C@H](C(=O)NC(=O)N)OC(=O)CCCOc1ccccc1	1
ZINC02686703	CCOC(=O)/C=C(\C)/N(Cc1ccccc1)Cc1ccccc1	0
ZINC02717750	c1ccc(cc1)n1c2nc(nc([O-])c2cn1)SCC(=O)N1CCCC1	0
ZINC02731903	CC[C@@H](C(=O)NN)n1c(cc(n1)[N+](=O)[O-])C	0
ZINC02735102	COCC(=O)NCCCn1ccnc1	0
ZINC02740025	Cc1c(c(sc1C(=O)OC)NC(=O)c1ccc(cc1)F)C(=O)N	0
ZINC02740175	c1ccc(cc1)CCCCNC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC02744903	Cc1c(sc(c1C(=O)OC(C)C)NC(=O)[C@H]1CCCC[C@@H]1C(=O)[O-])C	0
ZINC02746543	CC[C@H]1CCc2c(sc(c2C(=O)OC(C)C)N)C1	0
ZINC02752160	c1ccc(cc1)c1cc(n2c(n1)ccn2)C(F)(F)F	0
ZINC02752234	c1ccc(cc1)NC(=O)NCC[NH+]1CCOCC1	0
ZINC02762581	Cc1c(c(c(s1)NC(=O)c1ccncc1)C(=O)N)c1ccccc1	0
ZINC02767852	COC(=O)c1c(csc1NC(=O)c1cccs1)c1ccccc1	0
ZINC02768439	C[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)[C@@H](C)Oc2ccccc2)C1	0
ZINC02777509	Cc1c(cn(n1)CCCNC(=S)NCCOC)Br	0
ZINC02777670	Cn1cc(cn1)C(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC02786792	Cc1c(c(=O)n(n1C)c1ccccc1)NC(=O)C(=O)N	0
ZINC02792214	c1cc(ccc1c1ccnc2n1nc(c2)C(=O)Nc1nccs1)F	0
ZINC02792688	CCCNC(=O)c1c(cn(n1)CC)NS(=O)(=O)c1cccs1	0
ZINC02815905	c1ccc(cc1)C(=O)N/C(=C/c1cccs1)/C(=O)NC[C@@H]1CCCO1	0
ZINC02816868	COc1cc(ccc1OCCc1ccccc1)/C=N\n1c(nnn1)N	0
ZINC02820409	c1ccc(cc1)Cn1c(nnc1SCC(=O)N)c1ccncc1	0
ZINC02832739	CCOc1ccc(cc1)C(=O)NC(=S)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC02849816	c1cc(cc(c1)Br)NS(=O)(=O)c1ccc(c(c1)C(=O)N)O	0
ZINC02879775	Cc1c(c(sc1C(=O)NCCc1ccccc1)N)C(=O)OC	1
ZINC02882836	CCCc1nnc(s1)NC(=O)[C@@H](CC)Sc1nnc(s1)N	0
ZINC02884500	COC(=O)C([C@H](C[N+](=O)[O-])c1ccc(cc1)Br)C(=O)OC	0
ZINC02884621	COCc1c(c2ncc(c(n2n1)N)c1ccccc1)c1ccccc1	1
ZINC02897855	Cc1c(sc[n+]1Cc1ccccc1)CCOC(=O)[C@H]1C[C@@H]2CC[C@H]1C2	0
ZINC02902257	c1ccc(cc1)COC(=O)C[C@@H](CC(=O)N)c1ccccc1	1
ZINC02902829	CCCC[NH2+]CCCCOc1ccc(cc1)C	0
ZINC02903677	COc1cccc(c1OC)/C=N/NC(=O)C(=O)Nc1ccccc1	0
ZINC02917934	COC(=O)COC(=O)C[C@@H](CC(=O)N)c1ccccc1	1
ZINC02944109	C[C@H](c1ccccc1)NC(=O)C(=O)Nc1ccccc1F	0
ZINC02945822	COc1ccc(cc1Br)C1=N/C(=C/c2ccccc2)/C(=O)O1	0
ZINC02947158	Cc1ccc(cc1)C(=O)/C=C/NCc1ccccc1	0
ZINC02954180	c1ccc(cc1)CCNC(=O)CCS(=O)(=O)Cc1cccc(c1)Cl	0
ZINC02956380	CSc1nc(c2c3c(sc2n1)CCCC3)N	0
ZINC02969279	c1ccc2c(c1)nc(n2Cc1nnc(s1)N)c1c(non1)N	0
ZINC02989650	c1ccc(cc1)OCCCC(=O)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC02995051	c1ccc(cc1)/C=C/CSc1nnc(s1)N	0
ZINC03001464	CC[C@@H](C1C(=O)OC(OC1=O)(C)C)[C@@H](C#N)C(=S)N	0
ZINC03003614	CCOc1cccc(c1)OCCOCC[NH2+]CC=C	0
ZINC03003809	CC[C@@H](C)c1ccccc1OCCCC[NH+]1CCOCC1	0
ZINC03016399	C[C@H](c1ccnn1C(=O)C)Oc1ccccc1	0
ZINC03036064	Cc1ccccc1NC(=S)N(Cc1ccccc1F)C1CCCCC1	0
ZINC03066033	Cc1c(sn[n+]1[O-])NC(=O)OC(C)C	0
ZINC03072098	C[C@H](c1ccccc1)NC(=O)CNC(=O)c1ccccc1Cl	0
ZINC03083759	c1ccc(cc1)C(=O)COC(=O)c1ccccc1N	1
ZINC03091286	c1ccc(cc1)c1nc(no1)OC(=O)NCCCl	0
ZINC03099667	C=CCNc1nc(nc(n1)Cl)Nc1ccccc1	0
ZINC03101168	CCNC(=O)c1cc(cc2c1c1ccc(cc1C2=O)[N+](=O)[O-])[N+](=O)[O-]	0
ZINC03116866	CCOC(=O)NC(=O)c1cnn(c1N)c1ccccc1	1
ZINC03124294	CC(=O)N[C@H](C(Cl)(Cl)Cl)Oc1ccccc1	0
ZINC03125234	CO/C(=C(\C#N)/N=C/c1ccc(cc1)Cl)/N	0
ZINC03128934	Cn1c2c(c(=O)n(c1=O)C)n(c(n2)N1CCOCC1)C[C@H](CCl)O	0
ZINC03130256	CCOc1ccc[n+](c1)CC(=O)N	0
ZINC03130263	c1ccc(cc1)C(=O)C[n+]1cccc(c1)C(=O)NN	0
ZINC03132726	CCCCOC(=O)CSc1nc2c(n1C)c(=O)[nH]c(=O)n2C	0
ZINC03132799	C[C@@H](C(=O)c1ccccc1)[n+]1cccc2c1cccc2	0
ZINC03133963	CC(C)(C)OC(=O)N[C@H](CCC(=O)OCc1ccccc1)C(=O)N	1
ZINC03136744	CCOC(=O)CC(=O)NN1c2ccccc2CCc2c1cccc2	0
ZINC03137309	Cc1ccc(cc1)CCCCc1ccccc1	0
ZINC03138947	COC(=O)[C@@H]([C@](c1ccccc1)(C(F)(F)F)O)NC=O	0
ZINC03141480	CCOC(=O)c1c(c(sc1N)C[NH+](C)C)c1ccccc1	1
ZINC03154509	c1ccc(cc1)CNC(=[NH2+])c1cc(cc(c1)I)[N+](=O)[O-]	0
ZINC03156613	CCn1c2ccccc2s/c/1=C\1/C(=O)N(C(=S)N1C)C	0
ZINC03157871	CN(C)c1nc(nc([nH+]1)NN)NCc1ccccc1	0
ZINC03158779	c1ccc(cc1)COC(=O)N[C@H]1CCCNC1=O	0
ZINC03159823	CC(C)CC[C@@H]1C[C@H]1C(=O)Nc1ccccc1	0
ZINC03159917	c1(nnc2n1c1nnc(n1c1n2c(nn1)N)N)N	0
ZINC03165201	CS(=O)(=O)NCC=C	0
ZINC03169096	C(#N)[C@H]([C@H]1C(=C(C(=O)O1)Cl)Cl)C(=O)N	0
ZINC03169098	C(#N)[C@@H]([C@@H]1C(=C(C(=O)O1)Cl)Cl)C(=O)N	0
ZINC03169373	CSc1c(c(nc(n1)N)SC/C=C/c1ccccc1)C#N	0
ZINC03171608	CO[C@]1(C(=NNC(=S)N1N)c1ccccc1)c1ccccc1	1
ZINC03177039	C[P@@](=O)(Nc1ccccc1F)Oc1ccccc1	0
ZINC03181256	c1ccc(cc1)C1=C(N(CC1=O)c1cccc(c1)Cl)N	0
ZINC03182633	c1ccc(cc1)c1csc(n1)/N=C/C(=C(\[O-])/C(F)(F)F)/Br	0
ZINC03190349	CC[C@H](C)NC(=O)COc1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC03196315	CC(=O)N(Cn1c2ccccc2nn1)c1ccccc1	0
ZINC03201891	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC03224855	CCN(c1ccccc1)C(=O)COC(=O)c1ccc(cc1)C(C)C	0
ZINC03231986	c1ccc(cc1)CCC(=O)OCC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC03234967	c1cc2cccc(c2c(c1)SCC(=O)OCC(=O)N)Cl	0
ZINC03235026	Cc1cccc(c1)C(=O)OCC(=O)N[C@@H](C)CCc1ccccc1	0
ZINC03235726	CC[C@@H](c1ccccc1)C(=O)OCC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC03240072	c1ccc2c(c1)[nH]/c(=C(/C#N)\C(=O)CSc1nnc(s1)N)/s2	0
ZINC03248211	c1cc(ccc1C(=O)N)NC(=O)COC(=O)c1cc(cnc1)Br	0
ZINC03248267	Cc1cccc(c1O)C(=O)OCC(=O)N[C@@H](C)c1ccccc1	0
ZINC03253607	CN(C1CCCCC1)C(=O)COC(=O)c1cc(c(cc1OC)N)Cl	0
ZINC03259942	CN(c1ccccc1)S(=O)(=O)c1cc(ccc1Cl)C(=O)OCC(=O)N	1
ZINC03260791	c1cc(ccc1C1(CCCC1)C(=O)OCC(=O)N)Cl	0
ZINC03268940	COc1ccc(cc1)CNC(=O)COC(=O)CCSc1ccccc1	0
ZINC03269586	CCOC(=O)c1cc(c(nc1C)SCC#N)C#N	0
ZINC03271578	c1ccc2c(c1)c(nn(c2=O)CC(=O)NC1CCCC1)C(=O)[O-]	0
ZINC03275468	c1ccc(cc1)c1nc(cs1)COC(=O)Cc1c(cccc1Cl)Cl	0
ZINC03275684	C[C@H]1CN(C[C@@H](O1)C)C(=O)COC(=O)COc1ccc(cc1)Cl	0
ZINC03276902	COC(=O)Cn1c(=O)cc(n(c1=O)Cc1ccccc1)N	1
ZINC03278128	CCCCc1[nH+]c2ccccc2n1CC(=O)NN	0
ZINC03278827	c1ccc(cc1)c1nnn(n1)CC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC03279103	CN(c1ccccc1)C(=O)COC(=O)c1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC03284486	CNC(=O)COC(=O)c1ccc(cc1)N1CCCC1=O	0
ZINC03284991	COc1ccc(cc1F)CSc1nnc(n1N)c1cccnc1	0
ZINC03285397	CCOC(=O)c1c(c(sc1NC(=O)CN(C)c1ccccc1)C)C	0
ZINC03295480	CC(C)C[C@@H](C(=O)OCC(=O)Nc1ncccn1)NC(=O)N	0
ZINC03296878	C[C@@]12C[C@@H](CC(C1)(C)C)N(C2)C(=O)COC(=O)c1ccc(cc1N)Cl	0
ZINC03300541	CN(CCC#N)C(=O)COC(=O)c1ccc(cc1N)Cl	0
ZINC03302340	c1ccc(cc1)CCNC(=O)COC(=O)c1cc(cc(c1N)Cl)Cl	1
ZINC03304432	c1ccc(c(c1)/C=C/C(=O)N1C(=O)c2cccc(c2C1=O)N)Cl	0
ZINC03305294	c1ccc(cc1)/C=C(\C#N)/C(=O)NNC(=O)c1ccc(cc1)Br	0
ZINC03309420	c1cc(c(cc1C(=O)OCC(=O)NC1CCCCCCC1)N)Cl	0
ZINC03317361	Cc1ccsc1C(=O)OCC(=O)N(Cc1ccccc1)C(C)(C)C	0
ZINC03319129	CN(c1ccccc1)S(=O)(=O)c1ccc(c(c1)C(=O)OCC(=O)N)Cl	1
ZINC03325216	CCn1c(nnc1SCCCC(=O)c1ccc(cc1)F)c1cccs1	0
ZINC03325869	c1cc(sc1)CC(=O)Nc1nc(cs1)c1cc(ccc1F)F	0
ZINC03326681	COC(=O)[C@@H]1CC[N@H+](CC1)CC(=O)Nc1ccc(cc1)SC(F)F	0
ZINC03328930	Cc1cccc(c1O)C(=O)OCC(=O)NC(=O)N	0
ZINC03332340	c1ccc(cc1)CNC(=O)COC(=O)c1c(c(=O)[nH]c(=O)[nH]1)N	1
ZINC03339792	c1ccc(cc1)n1c(=O)c2ccccc2nc1SCC(=O)N1CCC1	0
ZINC03342168	CSc1c(cccn1)C(=O)OCCOc1ccc(cc1)Br	0
ZINC03366065	C[C@H](C(=O)N)OC(=O)c1cc(ccc1F)S(=O)(=O)N1CCOCC1	0
ZINC03367720	C[C@@H](CC(=O)N(CC(=O)N)C(C)C)c1ccccc1	0
ZINC03374616	COc1cc(ccc1OCc1cc(=O)n2ccsc2n1)C#N	0
ZINC03375224	CC1([C@H]2CC=C([C@@H]1C2)/C=N/NC(=O)C(=O)N)C	0
ZINC03378957	c1ccc(cc1)c1nnc(o1)SCCOc1ccc(cc1)Br	0
ZINC03388109	Cc1ccc(cc1)C(=O)OCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC03388901	CCOc1ccc(cc1)NC(=O)COC(=O)COc1ccccc1	0
ZINC03389086	c1ccc2cc(ccc2c1)C(=O)OCC(=O)Nc1cccnc1Cl	0
ZINC03390959	c1ccc(cc1)/C=C/C(=O)OCC(=O)NC1CC1	0
ZINC03392240	C[C@@H](C(=O)NC(=O)N)OC(=O)c1ccc(cc1)OC	0
ZINC03394054	COc1ccc(c(c1)c1c(cn(n1)c1ccccc1)C(=O)[O-])OC	0
ZINC03394472	c1ccc2c(c1)/c(=C/C(=O)c1cccc(c1)[N+](=O)[O-])/[nH]cn2	0
ZINC03395324	c1cc(c(cc1C(=O)OCC(=O)N)S(=O)(=O)N1CCCC1)Cl	0
ZINC03399155	CCCCc1ccc(cc1)c1cc(n(n1)c1ccccc1)N	0
ZINC03407922	CCOC(=O)c1c([nH]cc1Cc1ccccc1)C	0
ZINC03425080	c1ccc(cc1)NC(=O)COc1c(c(cc(c1F)F)F)F	0
ZINC03428342	c1cc(ccc1[C@@H](CC(=O)OCC(=O)c1ccc(s1)Cl)NC(=O)N)Cl	0
ZINC03440668	C[C@H](c1ccccc1)n1c(ccn1)N	0
ZINC03441628	c1cc2c(cc1[N+](=O)[O-])ncn(c2=O)CC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC03443644	C[C@H](c1ccccc1)NC(=O)COC(=O)c1ccc(cc1)C(C)(C)C	0
ZINC03445081	CC[C@@H](c1ccccc1)C(=O)Nc1ccccc1N1CCOCC1	0
ZINC03449328	C[C@@H](c1ccccc1)NC(=O)C[N@H+](C)CC(=O)Nc1ccccc1Br	0
ZINC03453215	Cc1c(c(n(n1)c1ccccc1)C)C(=O)OCC(=O)N	1
ZINC03455609	CCCCNC(=O)CSc1nnc(n1N)c1cccc(c1)Cl	0
ZINC03463578	c1ccc(c(c1)NC(=O)CN1C(=O)C2(CCCCCCC2)NC1=O)Br	0
ZINC03465373	CC[C@H](C)NC(=O)CSc1nnc(s1)Nc1ccccc1C	0
ZINC03472038	COC(=O)c1ccc(cc1)/C=N/NC(=O)C(=O)N	0
ZINC03480579	COc1cccc(c1)CC(=O)NCc1ccccc1	0
ZINC03486910	Cc1c(c(n(n1)c1ccccc1)C)C(=O)NCCC(C)C	0
ZINC03490357	C[C@@H](C(=O)N)OC(=O)c1ccc(cc1)OCc1ccccc1	1
ZINC03492541	c1ccc(cc1)CCc1ccccc1C(=O)OCC(=O)N	1
ZINC03497273	CC[C@@H](C)NC(=O)COC(=O)c1c(onc1c1ccccc1)C	0
ZINC03499551	c1ccc(cc1)SCC(=O)OCC(=O)Nc1ccc(cc1)S(=O)(=O)N	1
ZINC03506388	C[C@H](C(=O)N)Sc1nnc(n1C1CCCCC1)Cc1cccs1	0
ZINC03506480	Cc1cc(no1)NC(=O)COC(=O)CCCc1nc2ccccc2s1	0
ZINC03508343	c1ccc(cc1)C(=O)NCC(=O)OCC(=O)Nc1ccc(cn1)Cl	0
ZINC03508513	c1ccc(cc1)C(=O)NCC(=O)OCC(=O)NC1CCCCC1	0
ZINC03512142	c1cc(ccc1C(=O)OCC(=O)Nc1c(ccs1)C(=O)N)Cl	0
ZINC03526175	c1ccc(cc1)c1nnc(o1)COC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC03530649	CC(C)NC(=O)CSc1nnc(s1)Nc1ccccc1	0
ZINC03536382	Cc1ccc(cc1)N(CCC#N)C(=O)COC(=O)C1=COCCO1	0
ZINC03542618	Cc1cc(c(n1C[C@@H]1CCCO1)C)C(=O)CSc1nnc(s1)N	0
ZINC03553366	Cc1cc(c(n1CC(F)(F)F)C)C(=O)CSc1nc([nH]n1)N	0
ZINC03581345	c1ccc(c(c1)F)S(=O)(=O)Nc1ccc(cc1)C(=O)N	0
ZINC03599967	Cc1c(sc2c1c(ncn2)OCC(=O)N(C)C1CCCCC1)C	0
ZINC03605721	C[C@@H]1C[C@H](CN(C1)C(=O)CSc1nc(cc(n1)N)N)C	0
ZINC03610254	C[C@H]1CC[C@@]2(CC1)C(=O)N(C(=O)N2)CC(=O)c1ccc(cc1)Cl	0
ZINC03613813	CC[C@@]1(O[C@H](CS1)COC(=O)N)c1ccccc1	1
ZINC03622465	CO[C@H]1CCCN[C@@H]1C(c1ccccc1)(c1ccccc1)O	0
ZINC03634490	C#CCOC[C@@H](COCc1ccccc1)OC(=O)N	1
ZINC03654796	Cc1ccc(cc1NC(=O)CCN1[C@H](CC(NC1=S)(C)C)C)Cl	0
ZINC03663627	CC(=O)C[C@@H](C(=O)OC)C(F)(F)F	0
ZINC03723211	Cc1cccc(c1)c1nc([nH]n1)N	0
ZINC03767645	CCOC(=O)c1ccc(cc1)N/N=C/1\C(=NNC1=[NH2+])c1ccccc1	1
ZINC03787618	CCOC(=O)Nc1cc2c(c(n1)N)N=C([C@H](N2)C)c1ccccc1	1
ZINC03830574	C[C@](c1ccccc1)(c1ccc(cc1)Cl)OCC[C@H]1CCC[N@H+]1C	0
ZINC03831558	CC1(O[C@H]2CO[C@@]3([C@@H]([C@@H]2O1)OC(O3)(C)C)COS(=O)(=O)N)C	0
ZINC03843087	C1[C@H]([C@@H]([C@H]([C@@H](O1)C(=S)N)O)O)O	0
ZINC03844218	CC(=O)c1cc(c(s1)NC(=O)C)C(=O)OC	0
ZINC03844527	c1ccc(cc1)n1c(c(nn1)C#N)N	0
ZINC03845292	c1cc(cc(c1)CSC(=[NH2+])N)CSC(=[NH2+])N	0
ZINC03846353	C[C@]12CC[C@H](C1(C)C)[C@H](C2)COC(=O)c1ccc(cc1)N	0
ZINC03847560	c1ccc(cc1)[C@H](C1(OCCO1)c1ccccc1)NC(=O)C(=O)N	1
ZINC03850136	CC(C)([C@H](c1ccccc1)[C@H]1CCCCC1=O)C(=O)OC	0
ZINC03850809	c1ccc2c(c1)nc(o2)Nc1ccc(cc1)N	0
ZINC03850845	C[C@]1(C[C@H]([C@@H]([C@H](O1)c1ccccc1N)[N+](=O)[O-])c1ccccc1)O	1
ZINC03855818	Cc1ccc(c(c1)C)NS(=O)(=O)c1ccc(c(c1)C(=O)[O-])C	0
ZINC03861744	c1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O	0
ZINC03864740	COC(=O)Nc1ccc(cc1)S(=O)(=O)N1CCCC[C@H]1C(=O)[O-]	0
ZINC03865924	COC(=O)c1c2c(sc1N)CCCCC2	0
ZINC03869005	CCOC(=O)C1=[NH+]C=N/C/1=N/Nc1c(nn(c1O)C)N	0
ZINC03872055	c1c2c(cc(c1Cl)S(=O)(=O)N)S(=O)(=O)N=CN2	0
ZINC03873265	c1n(c(c(C(=O)N)[nH+]1)O)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC03880957	Cc1c(c(n(n1)S(=O)(=O)c1ccccc1)C)CC[NH2+]C	0
ZINC03881162	CCCOC(=O)c1ccc2c(c1)sc(n2)N	0
ZINC03881271	c1cc(ccc1c1c([O-])n(c(=S)nn1)N)Cl	0
ZINC03882783	CCOC(=O)c1ccc(c(c1)N)N1CC[NH+](CC1)Cc1ccccc1	1
ZINC03886126	c1ccc(cc1)[C@@H]1[C@@H]2CCC[C@@H](C2=O)[C@H](c2ccccc2)[NH2+]1	0
ZINC03886604	CCOC(=O)c1c2c(sc1N)[S@@](=O)CCC2	0
ZINC03888871	c1cc(c(cc1S(=O)(=O)N)[N+](=O)[O-])NCCC(=O)[O-]	0
ZINC03888917	CCOCc1cc(ccc1OC)c1csc(n1)N	0
ZINC03893344	CCOc1cnc(o1)C(=O)NNC(=N)N	0
ZINC03895077	C[C@H](C(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)OC	0
ZINC03898007	C[C@]12C[C@@]3(C[C@](C1)(C[C@](C2)(C3)C(=O)N)C)C	0
ZINC03900000	c1ccc(cc1)c1ccc(cc1)NS(=O)(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC03907367	c1cc2c(c(c1)S(=O)(=O)Nc1ccc(cc1)C(=O)N)nsn2	0
ZINC03912557	CCOc1ccc(cc1)Nc1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03912623	c1ccc(cc1)CN(CCO)c1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03912633	C[C@@H]1C[C@H](CN(C1)c1c(c(ncn1)N)[N+](=O)[O-])C	0
ZINC03912671	C[C@@H]1CN(C[C@H](O1)C)c1c(c(ncn1)N)[N+](=O)[O-]	0
ZINC03953290	c1cc(nc(c1O)I)I	0
ZINC03999398	CCCCOC[C@@H]1C[C@]2(C[C@@](OC2=O)(C)c2csc(n2)N)C(=O)O1	0
ZINC03999871	c1ccc(cc1)CC[NH2+]CCn1cnc2c1ncnc2N	0
ZINC04011777	C[C@H]1[C@@H]([N@H+](CC[C@]21C(=NC(=O)N2)[O-])C)c1ccccc1	0
ZINC04012704	c1ccc(cc1)C(=O)OC[C@@H]1[C@H]([C@@H]2[C@@H](O1)n1ccc(=O)nc1O2)O	0
ZINC04013992	c1cc(c(cc1CSC(=[NH2+])N)Cl)Cl	0
ZINC04018120	c1nc2c(nc(=O)[nH]c2n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC04019164	c1ccc(cc1)[C@@H]1CNC(=S)c2ccccc2O1	0
ZINC04023653	CCOC(=O)c1c(nc(nn1)c1cccc(c1)C(F)(F)F)[O-]	0
ZINC04028044	C[C@]12CC/C(=N/NC(=S)N)/C[C@@H]1CC[C@@H]1[C@H]2CC[C@]2([C@@H]1CC[C@@H]2O)C	0
ZINC04029990	CC1(C[C@@H](CCO1)[C@@H](CC(=O)N)c1ccccc1)C	1
ZINC04030352	Cc1c(c2ccccc2n1C)C(=O)C(=O)Nc1ccccc1C(=O)N	0
ZINC04034730	CCn1c(c(c(c1C(=O)OCC)C)C(=O)N[C@@H](C)COC)C	0
ZINC04035083	COc1ccc(c(c1)OC)c1cc(n([nH+]1)CCC#N)N	0
ZINC04061683	c1ccc(cc1)C[C@@H](C(=O)[O-])Nc1c2c(c3ccccc3o2)ncn1	0
ZINC04074177	C[N@@H+]1CC[C@@]2(CC1)C(=C(N=C([C@H]2C#N)S)N)C#N	0
ZINC04087228	CC[N@@H+]1CCc2c(sc(c2C(=O)N)NC(=O)COc2ccccc2)C1	0
ZINC04091719	CCCCCOC(=O)C1=C(NC(=S)N[C@@H]1c1ccccc1)C	0
ZINC04095134	CC1(CC2=C(C(=O)C1)C(=C([C@@H](O2)c1ccc(cc1)SC)C#N)N)C	0
ZINC04095505	C1[C@H]([C@@H](C(=O)C[C@]1(C(=O)[O-])O)O)O	0
ZINC04100756	COC1([C@@]2([C@@H]([C@@]2(C(=[NH+]1)N)C#N)c1ccc(cc1)F)C#N)OC	0
ZINC04100920	c1ccc(cc1)COc1cc(cc(c1N)Br)[N+](=O)[O-]	0
ZINC04105274	Cc1ccc(c(c1)O)NC(=O)c1ccc(cc1Cl)N	0
ZINC04107708	Cc1cccc(c1)NC(=O)CSc1nc2c(c(=O)n1C)S[C@H](C2)C	0
ZINC04109111	c1ccc(cc1)C(=O)N[C@@H]([C@H]1c2ccccc2C(=O)O1)C(=O)NN	1
ZINC04110139	c1ccc(cc1)C(=O)Cn1cnc(n1)N	0
ZINC04124821	C[C@H]1C[C@H](n2c(nc(n2)N)N1)c1ccccc1	0
ZINC04127264	c1ccc(cc1)c1ccnc2n1nc(c2[N+](=O)[O-])N	0
ZINC04131600	c1ccc(cc1)[C@@H]1C/C(=N/Cc2ccco2)/C=C([O-])C1	0
ZINC04133644	c1ccc(cc1)N(CC(=O)NN)S(=O)(=O)c1ccc(cc1)Br	0
ZINC04138684	c1cc(ccc1/C=N/N=C\1/NC(=O)[C@@H](S1)CC(=O)[O-])N1CCOCC1	0
ZINC04142681	COCC1=C([C@@H](C(=C(O1)N)C#N)c1cccc(c1)Cl)C(=O)OC	0
ZINC04146971	COc1ccc(cc1)c1c2c(n[nH]1)OC(=C([C@H]2c1ccco1)C#N)N	0
ZINC04154777	Cc1cc(nc(n1)N/N=C/c1c(cccc1Cl)Cl)c1ccccc1	0
ZINC04155438	c1cc(oc1C(=O)N[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)Br	0
ZINC04159298	c1ccc(cc1)C[n+]1ccsc1N	0
ZINC04170133	c1ccc(cc1)OCC(=O)O/N=C(/c1ccccn1)\N	0
ZINC04170151	Cc1ccc(c(c1)Br)OCC(=O)O/N=C(/c1ccccc1)\N	0
ZINC04175706	c1cc(sc1)/C=C\1/C(=O)N(C(=S)S1)N	0
ZINC04178490	Cc1cc(nc(n1)/N=C(\N)/N1CCOCC1)C	0
ZINC04181608	c1ccc(cc1)Oc1ccc(cc1)N1C(=O)CNC1=S	0
ZINC04185221	C[C@H](c1ccccc1)[C@@H]1OC[C@@H](O1)C[N+]1(CCCCC1)C	0
ZINC04186272	CC[C@@H](C)[C@H](C(=O)N1CCC[C@@H]1C(=O)N)NC(=O)OC(C)(C)C	0
ZINC04191011	c1ccc(cc1)Cc1ccccc1NC(=S)NCC[NH+]1CCOCC1	0
ZINC04191883	Cc1cccc(c1)OCC(=O)O/N=C(/c1cc[nH+]cc1)\N	0
ZINC04195956	C1Cc2c(sc(c2C(=O)N)NC(=O)[C@@H]2CCCO2)C1	0
ZINC04196345	CC(C)(C)C(=O)OC[C@H]1[C@H]([C@@H]([C@@H](O1)n1cnc(n1)C(=O)N)O)O	0
ZINC04200420	C1C[C@H](OC1)c1n[nH]c(=S)n1N	0
ZINC04206036	Cc1ccc(cc1)c1csc(n1)CC(=S)N	0
ZINC04213110	C[C@H]1C[C@H]2[C@@H]3CC[C@@H]([C@]3(C[C@@H]([C@@H]2[C@@]2(C1=CC(=O)C=C2)C)O)C)C(=O)C	0
ZINC04218148	CCOC(=O)CC(=S)N	0
ZINC04227995	c1ccc(cc1)C(=O)OCc1c2ccccc2ccn1	0
ZINC04240744	c1ccc(cc1)COC(=O)NCC(=S)N	1
ZINC04245251	COc1cc(c(cc1OC)N)C(=O)c1ccccc1	0
ZINC04245350	c1ccc(cc1)Cc1nc2ccc(cc2s1)N	0
ZINC04251812	c1ccc(cc1)c1cn(c(n1)SCc1cn2ccccc2[nH+]1)N	0
ZINC04251987	c1ccc(cc1)c1cn(c(n1)S[C@H]1CCOC1=O)N	1
ZINC04255762	c1ccc2c(c1)C(=O)c1c(ccc(c1C2=O)[N+](=O)[O-])N	0
ZINC04261920	CO[C@@H]1[C@H]([C@H]([C@@H]([C@H](O1)CO)O)O)O	0
ZINC04266956	C[N+](C)(CC=C)[C@@H](CC=C)C#Cc1ccccc1	0
ZINC04271694	c1ccc(c(c1)c1cnco1)N	0
ZINC04288994	COC(=O)[C@@H]([C@]12C[C@@H]3C[C@H](C1)C[C@@](C3)(C2)[C@H](C(=O)OC)Br)Br	0
ZINC04291216	Cc1cccc(c1)CC(=O)OC	0
ZINC04299968	c1ccc(cc1)Oc1c(cccn1)C(=O)NCC(=O)NN	0
ZINC04306326	COCCNc1nc(c(c(n1)Nc1ccc(cc1)F)[N+](=O)[O-])N	0
ZINC04306329	C[NH+](C)CCCNc1nc(c(c(n1)Nc1ccc(cc1)F)[N+](=O)[O-])N	0
ZINC04314898	CCOC(=O)C1=C(Oc2cc([nH]c(=O)c2[C@H]1c1ccccc1)C)N	1
ZINC04317046	Cc1ccc(c(c1)C(=O)/C=C/c1cccc(c1)F)C	0
ZINC04321022	COCCCNC(=O)[C@@H](CC(=O)N)NC(=O)OCc1ccccc1	1
ZINC04328758	Cc1ccc(cc1C)C(=O)Nc1nnc(s1)SCc1ccccc1F	0
ZINC04331487	c1ccc(cc1)SCCC(=O)Nc1nc2c(ccc(c2s1)Cl)Cl	0
ZINC04335654	C#CCOc1ccc(cc1/C=N/NC(=O)C(=O)Nc1ccccc1)Br	0
ZINC04343348	c1ccc(cc1)c1c(n(nn1)c1cccnc1)N	0
ZINC04355392	CC1CCN(CC1)C(=O)CSc1ccc(nn1)c1ccccc1	0
ZINC04358287	c1ccc(cc1)NC(=S)C(=O)N	0
ZINC04360843	c1ccc(cc1)N1CC[NH+](CC1)CCCOc1ccccc1C(=O)N	0
ZINC04361671	CCOC(=O)c1c2c(c(s1)/[S@](=N/C(=O)c1ccccc1)/C)C=CCC2	0
ZINC04362123	C[C@@H](COC)NC(=O)CSc1nnc(n1C)c1ccc(cc1)Cl	0
ZINC04364823	CC(C)(C)OC(=O)NCC(=O)NNC(=S)NCC=C	0
ZINC04365945	CO/C(=N/C(=S)Nc1cccc(c1)C(F)(F)F)/N	0
ZINC04366006	CN(C)c1ccc2c(c1)[n+](c1cc(ccc1n2)N)c1ccccc1	0
ZINC04394792	c1ccc(cc1)NC(=O)N/N=C(/c1ccc(cn1)C(F)(F)F)\N	0
ZINC04399099	c1ccc(cc1)n1c(cs/c/1=N/N)c1ccc(cc1)Cl	0
ZINC04414865	Cc1c(c2ccccc2n1CCO)C=O	0
ZINC04425004	C[N+](C)(Cc1ccccc1)C[C@H](CSC(=[NH2+])N)Br	0
ZINC04435528	CCCNC(=O)[C@@H](C(=O)c1ccccc1)n1ccccc1=O	0
ZINC04438544	CSc1nc2c(c3c(s2)CCCC3)c([n+]1Cc1ccccc1)N	0
ZINC04442436	CC1(Cc2c(sc3c2c(=[NH2+])n(cn3)Nc2ccccc2)CO1)C	1
ZINC04453191	CCc1ccc(cc1)[C@H]1[C@@H](C(=O)C(=O)N1)C(=O)c1cccs1	0
ZINC04458709	Cc1ccc2c(c1)c1cc(nn1[C@H](N2)c1ccccc1O)C	0
ZINC04459382	CCOCc1cn(c(nc1=[NH2+])C)CC(=O)c1ccccc1	1
ZINC04469232	Cn1ccnc1S/C(=C\c1ccccc1)/C=O	0
ZINC04470506	CSc1nnc(n1/N=C\c1cc(ccc1Cl)O)c1ccccc1	0
ZINC04472105	CC1=C(/C(=C\c2c(cccc2Cl)F)/C(=O)N1)C(=O)OC	0
ZINC04476241	c1ccc2c(c1)cccc2C(=O)NCC[NH+]1CCOCC1	0
ZINC04482014	Cc1nnc(n1N)N/N=C/c1cccc(c1Cl)Cl	0
ZINC04483143	CCOC(=O)[C@@H](Cc1ccccc1)Sc1nnc(s1)N	1
ZINC04485732	CC(=[NH2+])[C@H](C#N)C(=O)COC(=O)c1cccc(c1)OC(F)F	0
ZINC04485755	CC(=[NH2+])[C@@H](C#N)C(=O)COC(=O)Cc1ccc(cc1)c1ccccc1	1
ZINC04488700	COc1cccc(c1C(=O)Nc1cccc2c1nsn2)OC	0
ZINC04490373	C[C@@H](C(=O)N)OC(=O)c1cccc(c1)NS(=O)(=O)c1ccccc1	1
ZINC04497894	C/C(=N\NC(=O)N)/[C@]1(C[C@]2(CC(OC2=O)(C)C)C(=O)O1)C	0
ZINC04502646	C/C(=N\NC(=O)[C@H](c1ccccc1)OC)/CC(C)(C)c1ccccc1	0
ZINC04505301	C=CCNC(=O)c1cc(on1)c1ccccc1	0
ZINC04521810	C[C@H](COC(=O)C=C)OC(=O)CC(=O)C	0
ZINC04523262	c1cn(c(=O)nc1NN)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O	0
ZINC04526202	CC(C)(C)c1ccc(cc1)C(=O)N/C(=C\c1ccco1)/C(=O)OC	0
ZINC04530443	CCOC(=O)[C@@H](c1ccc(cc1[N+](=O)[O-])N)C(=O)C	0
ZINC04530574	c1ccc(cc1)C(=O)N[C@@H](C(Cl)(Cl)Cl)S/C(=N/c1ccccc1)/N	0
ZINC04530897	CO[C@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)NC(=O)c1ccccc1)O	0
ZINC04531112	c1ccc(cc1)CO[C@@H]1[C@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)N	1
ZINC04533382	c1ccc(cc1)[C@@]12C[C@@H]1[C@@H](Cc1c2cccc1)CO	0
ZINC04538846	CC1(O[C@@H]2[C@@H](O[C@@H]([C@@H]2O1)n1cnc2c1nc[nH]c2=S)CO)C	0
ZINC04543560	C1CN(C(=O)NC1=O)[C@@H]1C[C@H]([C@@H](O1)CO)O	0
ZINC04556824	CO[C@@H]1[C@H]([C@@H](O[C@@H]1n1ccc(nc1=O)N)CO)O	0
ZINC04566737	Cc1ccc(c(c1)C(=O)CC(=[NH2+])C(F)(F)F)O	0
ZINC04573055	CC/C(=N\NC(=S)N)/c1ccc(cc1Cl)Cl	0
ZINC04591815	C[C@@H]1CCc2c(c3c(s2)nc(n(c3=O)Cc2ccccc2)SC)C1	0
ZINC04593889	c1cc(c(cc1Cl)C(=O)c1cc(c(=[NH2+])oc1)C(=O)NC1CC1)O	0
ZINC04594294	c1c(csc1/C=N/NC(=O)N)C[NH+]1CCOCC1	0
ZINC04599631	CCC(=O)NC(=S)Nc1ccc(c(c1)Cl)N1CCCCC1	0
ZINC04616849	c1ccc2c(c1)cccc2COc1cccc(c1)/C=N/NC(=O)N	0
ZINC04634925	Cc1ccc(c(c1)C)C(=O)CSc1[nH]c(=O)cc(n1)N	0
ZINC04641417	c1cc(c(cc1[N+](=O)[O-])NC(=O)[C@H]1CC=CC[C@H]1C(=O)[O-])Cl	0
ZINC04651990	CC1=C(C[C@H]([C@H](C1)C(=O)NCCc1ccccc1)C(=O)[O-])C	0
ZINC04663591	C[n+]1c2ccccc2n(c1N)C[C@H](c1ccccc1)O	0
ZINC04663833	C/C(=N\NC(=O)c1cc(n[nH]1)c1ccccc1)/c1ccc(cc1)Cl	0
ZINC04672926	c1ccc(cc1)OCC(=O)O/N=C(/Cc1cccs1)\N	0
ZINC04682534	Cc1cc(ccc1NC(=S)NC[C@H](c1ccccc1)O)Cl	0
ZINC04689589	c1cc(cc(c1)F)[C@@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N	0
ZINC04694395	c1ccc(c(c1)C(=O)NC1CCCCCCCCCCC1)Cl	0
ZINC04695288	CSc1cccc(c1)N/C(=N\S(=O)(=O)c1ccccc1)/SCC(=O)[O-]	0
ZINC04695702	c1cc(oc1)C(=O)NNC(=O)c1ccc(c(c1)Cl)Cl	0
ZINC04700250	COCC[NH2+]Cc1cccc(c1O)OC	0
ZINC04704807	CC(C)N1C(=O)/C(=C\c2ccc(o2)c2ccc(cc2)C(=O)[O-])/SC1=O	0
ZINC04721546	c1ccc(cc1)/C=C(/[C@@H](C(=O)NC1CCCC1)[NH+]1CCOCC1)\Cl	0
ZINC04724860	COc1ccc(cc1)c1c(cn(n1)c1ccccc1)CSC(=[NH2+])N	0
ZINC04727472	c1cc(oc1)Cn1c(cc(=O)nc1SCC#N)N	0
ZINC04727716	c1ccc(cc1)n1nc(c(n1)N)C(=O)OCc1ccccc1C#N	1
ZINC04733395	c1cc(c(cc1Cl)N)N1CCN(CC1)C(=O)C(F)(F)F	0
ZINC04737034	CC1=Nc2ccccc2N=C2C1=C(C[C@H](C2)c1ccc(cc1)Cl)[O-]	0
ZINC04739588	Cc1cc(c(n1c1ccc(cc1)C(=O)[O-])C)/C=N/NC(=S)N	0
ZINC04739700	Cc1ccccc1N1C(=O)/C(=C/c2ccc(s2)Cl)/C(=O)NC1=O	0
ZINC04743179	COC(/C(=N\NC(=O)N)/c1ccccc1)OC	1
ZINC04748223	CCN(CC)c1ccc(cc1)C[NH2+][C@H](C)[C@H](c1ccccc1)O	0
ZINC04752185	CCO/C(=C(\C=N\c1c(non1)/C(=N\O)/N)/C(=O)C)/[O-]	0
ZINC04755257	c1ccc(cc1)CCCC(=O)ONC(=[NH2+])c1ccccc1Cl	0
ZINC04760631	C[C@@H](C(=O)N)NC(=O)[C@H](CCSC)NC(=O)OCc1ccccc1	1
ZINC04762620	CCCCC[C@@H]1C[C@H](C(=O)O1)CC/C(=N/NC(=O)N)/C	0
ZINC04762831	CCC[C@@H](C(=O)N)NC(=O)CNC(=O)OCc1ccccc1	1
ZINC04764946	C/C(=N\NC(=O)N)/[C@@H]1C[C@H](C(=O)O1)c1ccccc1	1
ZINC04768945	CC(=O)CSC(=[NH2+])N	0
ZINC04776696	c1ccc(cc1)[C@@H]1[C@@H]([C@@]1(C#N)C(=O)N)C#N	0
ZINC04783960	c1cc2c(cc1NC(=O)CCCC(=O)[O-])CCCC2	0
ZINC04784043	CCC1=C([C@@H](C(=C(O1)N)C#N)c1ccc(cc1F)F)C(=O)OC	0
ZINC04789953	C[C@@H](C(=O)N)OC(=O)c1ccccc1C(=O)N(C)c1ccccc1	1
ZINC04800911	CC[C@H]([C@H](O)OCC)C(=O)Nc1ccccc1	0
ZINC04802942	COC(=O)Nc1c(cc(s1)Cc1ccccc1)C(=O)N	1
ZINC04810971	CC1(Cc2c(sc3c2c(=[NH2+])[nH]c(=S)n3Cc2ccccc2)CO1)C	1
ZINC04822656	c1nc(c2c(n1)n(cn2)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)N=[N+]=[N-])N	0
ZINC04823535	c1nc(c2c(n1)n(c(=S)[nH]2)[C@@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC04827121	C/C(=C(/C#N)\C(=O)COC(=O)Cc1ccccc1F)/N	0
ZINC04827763	CN[C@H]([C@H](c1cccc(c1)[N+](=O)[O-])OC)C(=O)c1ccccc1	0
ZINC04831036	COc1ccc(cc1Oc1ccccc1)[C@H]1[C@H](O1)C(=O)[O-]	0
ZINC04832594	c1cc(cc(c1)Br)/C(=N/OC(=O)c1ccco1)/N	0
ZINC04832756	Cc1ccc(cc1)S[C@@H](C)C(=O)O/N=C(/c1ccccc1)\N	0
ZINC04834563	COc1ccc(cc1/N=N/c1c(nn(c1N)c1ccccc1)N)Cl	0
ZINC04837133	CCCCCC[C@@H]1C[C@@H](OC1=O)CSC(=[NH2+])N	0
ZINC04841320	c1ccc(cc1)c1ccc(cc1)OCC[NH2+]C[C@H]1CCCO1	0
ZINC04842399	CC(C)COc1ccc(cc1)C(=O)Nc1ccccc1C(=O)N	0
ZINC04843827	COc1ccccc1/C=N/[C@H](CO)[C@@H](c1ccc(cc1)[N+](=O)[O-])O	0
ZINC04843996	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccccc1)C#N)N)C(=O)OCC	1
ZINC04845281	CC[C@@H](c1ccccc1)C(=O)O/N=C(/c1ccc(cc1)OC)\N	0
ZINC04849493	CCc1cc2cc(cc(c2nc1SCC(=O)NCC(=O)OCC)C)C	0
ZINC04851555	CCOc1ccc(cc1)n1c(nnc1SCC(=O)N)c1ccoc1C	0
ZINC04852953	CCOc1cc2c(c(c1)[N+](=O)[O-])N[C@H]([C@H]1[C@@H]2C=CC1)c1ccccc1	0
ZINC04854948	c1cc(c(c(c1)Cl)Cl)NC(=O)CSc1nnc(n1N)C1CCCCC1	0
ZINC04858276	CCOC(=O)c1ccc(cc1)NC(=O)C(=O)N[C@@H](C)c1ccccc1	0
ZINC04858417	c1cc(c(cc1Br)C[NH2+]CCC[NH+]1CCOCC1)OCC(=O)N	0
ZINC04860498	c1ccc(cc1)[C@@H]1[C@@H](C1(Cl)Cl)C(=O)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC04865464	CC/C(=N/Nc1ccc(cc1[N+](=O)[O-])S(=O)(=O)Nc1ccccc1)/C	0
ZINC04865720	CCOC(=O)CSc1nc(=O)cc(n1c1ccccc1)N	1
ZINC04865928	Cc1c(sc2c1c(=O)n(c(n2)SCc1csc(n1)N)C)C	0
ZINC04866368	c1ccc(cc1)N1C(=O)C[C@@H](C1=O)[NH+]1CCCC1	0
ZINC04866764	c1cc(ccc1C(=S)N1CCOCC1)OCC(=O)N	0
ZINC04866801	c1ccc(c(c1)NC(=O)COC(=O)c1ccc(c(c1)[N+](=O)[O-])N)Cl	0
ZINC04866903	COCCOc1ccc(cc1NC(=O)c1ccc(o1)Br)Cl	0
ZINC04868663	Cc1ccc(cc1NC(=O)c1ccco1)C(=O)OCc1ccccc1	0
ZINC04872258	c1cc(ccc1C(=O)/C=C/Nc1ccc(cc1)S(=O)(=O)N=C(N)N)F	0
ZINC04884566	CCN1C(=O)[C@H]2[C@@H](c3ccccc3C)[NH2+][C@@]([C@@H]2C1=O)(C)C(=O)OCC	0
ZINC04891340	Cc1cccc(c1NC(=O)CSc1[nH]cc(n1)c1ccccc1)C	0
ZINC04895168	COc1ccccc1n1cnnc1SCC(=O)Nc1ccccc1F	0
ZINC04900615	Cc1ccc(cc1)N[C@H]1c2ccccc2C(=O)N1c1ccc(cc1)Cl	0
ZINC04913457	CC(=O)Nc1ccccc1c1c(nc(nn1)SCc1ccccc1)[O-]	0
ZINC04917275	C[C@H]1CCC[C@H]([C@@H]1C)NC(=O)COC(=O)c1cc(c(cc1OC)N)Cl	0
ZINC04926358	c1ccc(cc1)CC1CCN(CC1)C(=O)COC(=O)Cc1cccs1	0
ZINC04936737	c1ccc2c(c1)c(nc(n2)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)SCC(=O)N	0
ZINC04938858	CC[C@@H](c1nn2c(nnc2s1)c1ccco1)Oc1ccccc1	0
ZINC04939034	CCn1c2ccccc2c2c(c1=O)cc(s2)C(=O)NCCOC	0
ZINC04941397	COc1cc(cc(c1OC)OC)C(=O)NC[C@@H]1COC2(O1)CCCC2	0
ZINC04942645	CCOC(=O)C1=C(N=C(S[C@H]1c1ccccc1)N)c1ccccc1	1
ZINC04944784	COc1cc(cc(c1OC)OC)[C@@H]1CC(=O)Nc2c1c(=O)[nH]c(n2)N	0
ZINC04945500	CCOC(=O)[C@@H]1[C@@H](c2c(nc(nc2[O-])N)NC1=O)c1ccccc1	1
ZINC04945503	CCOC(=O)[C@H]1[C@H](c2c(O)nc(nc2NC1=O)N)c1ccccc1	1
ZINC04946812	C/C(=N/NC(=O)c1ccccc1N)/c1cccs1	0
ZINC04952021	c1ccc(cc1)COC[C@@H](C[N@H+]1CC[C@@H](CC1)C(=O)NN)O	1
ZINC04952256	Cc1ccc(cc1)C(=O)N(C)[C@H]1CCS(=O)(=O)C1	0
ZINC04956541	c1ccc(cc1)[C@](CC(=O)c1ccccc1O)(C(C(F)F)(F)F)O	0
ZINC04966548	Cn1c(nnc1SCCOC)c1cccc(c1)[N+](=O)[O-]	0
ZINC04973927	C[C@H]1CC[C@H]([C@@H](C1)O[C@@H]1C=CC(=O)O1)C(C)C	0
ZINC04979637	CC(C)NC(=S)N/N=C/1\C[C@@H]2[C@H]1C=CC2	0
ZINC04982098	CCC[n+]1c2ccccc2n(c1N)CC(=O)c1ccc(cc1)Cl	0
ZINC04984509	c1ccc(c(c1)n1c(c(nn1)C(=O)NC[C@H]1CCCO1)N)F	0
ZINC04985066	CNC(=O)c1c(n(nn1)c1ccc2c(c1)OCCO2)N	0
ZINC04985688	c1ccc(cc1)SCC(=O)ONC(=[NH2+])c1ccccn1	0
ZINC04995561	c1nc2c(nc(nc2n1[C@H]1C[C@H]([C@@H](O1)CO)O)F)N	0
ZINC05001354	CCSc1nnc(n1C)C1CCN(CC1)C(=O)N1CCOCC1	0
ZINC05003241	Cc1[nH+]c(cc(n1)N1CCOCC1)N/N=C(\C)/c1ccc(cc1)F	0
ZINC05018690	C[C@H](C(=O)N1CCOCC1)Oc1ccc(cc1)S(=O)(=O)N	0
ZINC05024945	CC1(C[C@]2(CCO1)[C@H]1[C@@H](C(=O)NNC1=O)C(=O)NN2)C	0
ZINC05029828	c1cc(ccc1CNC(=O)[C@@H]1CC(=NO1)c1ccc(cc1)F)F	0
ZINC05034738	CCCS(=O)(=O)n1c(cc(n1)c1ccc(cc1)C)N	0
ZINC05040103	Cc1cc(=O)oc2c1cc(c(c2)OCCOc1ccccc1)Cl	0
ZINC05040428	C[C@@H]1CCN(c2ccccc2S1)C(=O)COC(=O)c1c(nccn1)N	0
ZINC05043053	Cc1ccc(cc1)S(=O)(=O)c1c[nH]c(=S)nc1N	0
ZINC05044770	CC(C)N(C(C)C)C(=O)COC(=O)c1cc(ccc1N)Cl	0
ZINC05047526	C=CCNc1c(nc(o1)c1ccccc1)S(=O)(=O)c1ccc(cc1)F	0
ZINC05054603	CCn1c(c(c(c1C(=O)OCC)C)C(=O)Nc1ccc(cc1)Cl)C	0
ZINC05057608	Cc1c(nc(o1)c1ccccc1F)CSCC(=O)NC1CCCC1	0
ZINC05058753	Cc1cc(cc(c1)NC(=O)C1=C(C(=O)O[C@@]21CC[C@@H](CC2)C)C)C	0
ZINC05059953	c1cc(cc(c1)F)C(=O)O/N=C(/c1ccc(cc1)Cl)\N	0
ZINC05068141	COC(=O)c1cc(n[nH]1)c1ccc(cc1)Br	0
ZINC05068354	c1ccc(cc1)CNc1c(c(nc(n1)NC[C@@H]1CCCO1)N)[N+](=O)[O-]	1
ZINC05069040	CCOCc1c2ccccc2oc1C(=O)O[C@H](C)C(=O)N	0
ZINC05075326	COCc1c2c([nH]n1)OC(=C([C@@H]2c1ccsc1)C#N)N	0
ZINC05077222	CCOCC(=O)Nc1c2c(nn1c1ccccc1)CSC2	0
ZINC05091401	C[NH+](C)CCCNc1nc(c(c(n1)Nc1ccccc1F)[N+](=O)[O-])N	0
ZINC05093319	c1ccc(cc1)[C@H](C1CCCC1)C(=O)O/N=C(/c1ccccn1)\N	0
ZINC05107741	c1ccc(cc1)CCNC(=O)CSc1ccc(nn1)c1ccccc1	0
ZINC05108053	c1ccc(cc1)c1c2cc(ccc2no1)C(=O)OCC(=O)N	1
ZINC05117658	C[C@@H](C(=O)NCc1ccccc1)Sc1nc(O)cc(n1)CC(=O)OC	0
ZINC05120677	C[C@@H](COC)NS(=O)(=O)c1ccc(nc1)Cl	0
ZINC05125980	Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccoc1)C#N)N	0
ZINC05158241	CC(=C)C(=O)OC[C@H](C[N@@H+](Cc1ccccc1)CC(=O)[O-])O	0
ZINC05158533	CCc1ccc(cc1)Nc1ccc(cc1[N+](=O)[O-])C(=O)[O-]	0
ZINC05162443	c1ccc(cc1)NC1=NN(CN1c1ccccc1)c1ccccc1	0
ZINC05173126	CN(Cc1cc(ccc1OC)Br)C(=O)c1ccc2c(c1)OCCO2	0
ZINC05177233	c1ccc(cc1)CC(=O)OCc1ccc(o1)c1ccc(cc1)Br	0
ZINC05185211	C[C@@H](C(=O)N)OC(=O)c1c(c2ccccc2o1)COc1ccccc1	1
ZINC05188588	C1CCC(C1)[NH2+]C[C@H](COC[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)O	0
ZINC05209098	CC(C)N(c1ccccc1)C(=O)COc1ccc(cc1)c1nnco1	0
ZINC05214271	c1ccc(cc1)/C=N/N=C\1/NC(=O)[C@@H](S1)Cc1ccc(cc1)Br	0
ZINC05216999	C[C@H]1CCCN(C1)c1c(c(nc(n1)N1CCC[C@@H](C1)C)N)[N+](=O)[O-]	0
ZINC05231775	C[C@@H](C(=O)OCc1cc(=O)n2ccsc2n1)NC(=O)c1ccccc1	0
ZINC05235720	C[NH2+][C@H](Cc1ccccc1)c1ccc(cc1)OC	0
ZINC05239076	CCc1c(c([O-])nc(n1)S[C@H](C)C(=O)OCc1ccccc1)C#N	0
ZINC05243853	CCc1ccccc1NC(=O)c1c(cn(n1)c1ccccc1)OC	0
ZINC05259356	Cc1ccc(cc1)C(=O)OCc1nc(nc(n1)Nc1ccccc1)N	1
ZINC05266259	COCCn1cc(c2c1cccc2)NC(=O)N1CCC(CC1)C(=O)N	0
ZINC05267710	CCOC(=O)CCCNC(=O)CSc1n(cc(c2ccccc2)[nH+]1)N	1
ZINC05269041	Cc1cccc(n1)NC(=O)c1cccn(c1=O)Cc1ccc(cc1)F	0
ZINC05273570	c1ccc(cc1)CCO[C@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)CO)O)O)O	0
ZINC05276421	C[C@]12CCCCC1=CC[C@H]1[C@@H]2CC[C@@]2([C@@H]1CCC12OCCO1)C	0
ZINC05279694	c1ccc(cc1)[C@@H]1C(=O)N=C(O1)N	1
ZINC05282498	C/C(=N\NC(=O)OC)/c1cccc(c1)OC	0
ZINC05283053	C=CC[NH+](CC=C)Cc1ccccc1	0
ZINC05283368	CC(=O)/N=c\1/n(nc(s1)S(=O)(=O)N)Cc1ccccc1	0
ZINC05283608	CC(=O)Nc1cccc(c1[N+](=O)[O-])N	0
ZINC05285579	C[N@@H+]1C[C@@H](C(=[NH2+])[C@H]1c1ccccc1)C#N	0
ZINC05287262	COc1cc(cc(c1)OC)/N=C/c1cc(cc(c1O)[N+](=O)[O-])Cl	0
ZINC05290511	C1[C@H](C=CS1(=O)=O)C(C(=O)N)C(=O)N	0
ZINC05295731	CC1(Cc2c(c(nc3c2c(n[nH]3)N)c2ccccc2)CO1)C	1
ZINC05296457	C(=N\NC(=S)N)/[C@H]([C@H]([C@@H]([C@@H](C(=O)[O-])O)O)O)O	0
ZINC05311248	C[C@@H](C(=O)N)OC(=O)c1ccc(cc1)COc1ccccc1	1
ZINC05316706	C[C@@H](c1nnc(o1)c1ccccc1)Sc1nnc(n1N)c1cccs1	0
ZINC05317399	C=C1[C@@H]([C@H]([C@H](C(=N1)C)C(=O)OC)Cc1ccccc1)C(=O)OC	0
ZINC05322958	COC(=O)[C@H](CCSC)NC(=O)Nc1ccc2c(c1)nccn2	0
ZINC05331645	c1ccc(cc1)CCOC(=O)c1ccc(cc1)N	1
ZINC05335218	CCO[C@H](/C=C/c1ccccc1)n1c(ncn1)C	0
ZINC05336011	C[C@H]1CCC[C@@H](N1C(=O)CSc1nnc(n1N)c1ccco1)C	0
ZINC05338586	c1ccc2c(c1)c(nc(n2)N1CCN(CC1)c1ncccn1)N	0
ZINC05359959	CCc1ccc(cc1)C(=O)O[C@H](C)c1[nH]c(=O)c2ccccc2n1	0
ZINC05369177	C/C(=C(/C#N)\c1ccccc1)/OC/C(=N\NC(=O)N)/c1ccccc1	1
ZINC05377297	C[C@]1(CC(=O)[C@@H]([C@H]([C@@H]1C(=O)OC)c1ccccc1)C(=O)OC)O	0
ZINC05377400	C[C@]1([C@@H](C[C@@H](O1)O)n1nc2ccccc2n1)c1ccccc1	0
ZINC05380699	C/C(=C(/C#N)\C(=C)c1ccccc1)/N	0
ZINC05383251	CC(=O)O[C@@H]1CC[C@@H]2[C@@]1(CC[C@@H]1[C@@H]2CCC2=C(C(=O)CC[C@]12C)Cl)C	0
ZINC05383309	CC(=O)O[C@](C)(CCC=C)C#CC[NH+]1CCCC1	0
ZINC05399977	CCc1cc(c(c(c1)CC)[C@@H]1c2c([nH]nc2NC(=C1C#N)N)C)CC	0
ZINC05406910	c1ccc(cc1)C(=O)Nc1ccccc1SCC(=O)N	0
ZINC05416462	Cc1ccc(cc1)[C@@H]1[C@H](CC(=O)O1)c1ccccc1	0
ZINC05426285	CCCCNC(=O)CCN1C(=O)[C@@H]2Cc3ccccc3CN2C1=O	0
ZINC05430249	CCn1c(nnc1S[C@H](C)C(=O)NC(=O)N)Cc1ccccc1	0
ZINC05447031	CCOC(=O)c1cc(sc1N)/C=N/NC(=O)c1ccccc1	1
ZINC05449977	c1ccc(c(c1)c1nnc(n1N)SCC(=O)N1CCCC1)Br	0
ZINC05457128	CC(=C1[C@H]2CC[C@@H]1[C@H]([C@@H]2C(=O)NCCc1ccccc1)C(=O)[O-])C	0
ZINC05458272	c1cc(ccc1OCCOn1c2cc(ccc2nn1)Cl)Br	0
ZINC05459706	c1nc(c2c(n1)n(c(n2)F)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)N	0
ZINC05466102	CCCCO[C@@H](c1ccccc1)n1c2ccccc2nn1	0
ZINC05470958	CCc1ccc(cc1)C(=O)[C@H]1[C@@H](OC(=N1)N)c1ccccc1	1
ZINC05474592	CCOCC[C@@H](c1ccccc1)SC(=[NH2+])N	1
ZINC05474595	CCOCC[C@H](c1ccccc1)SC(=[NH2+])N	1
ZINC05475643	COc1cc(ccc1OCC(=O)Nc1cccc(c1)F)C1SCCS1	0
ZINC05481611	CC(C)(C)n1cnc(c1N)C(=O)OCc1ccccc1	1
ZINC05483158	c1ccc(cc1)N/N=C(\C=N\N)/C(=O)c1ccc(cc1)Cl	0
ZINC05488673	C[C@H](c1ccccc1)N([C@@H]1CCOC(C1)(C)C)C(=O)N1CCOCC1	0
ZINC05501060	CCC(C)(C)C(=O)N(Cc1ccccc1)C(C)C	0
ZINC05503496	C[C@@]1(NC(=C2C(=NC=N2)N1)C(=O)N)c1ccccc1	0
ZINC05503496	C[C@@]1(NC(=C2C(=[NH+]C=N2)N1)C(=O)N)c1ccccc1	0
ZINC05505398	CN(C)C(=O)[C@H](c1ccccc1)OC(=O)CCNC(=O)c1ccco1	0
ZINC05514253	c1cc2c(cc1CC[NH3+])OCCCO2	0
ZINC05530634	c1cc(c(c(c1)Cl)[C@@H]1c2c(=O)[nH]c(=S)[nH]c2OC(=C1C#N)N)Cl	0
ZINC05531483	Cc1c(c(sc1C(=O)OC)NC(=O)COc1ccccc1)C(=O)OC	0
ZINC05537593	Cc1cc(nc(n1)SCC(=O)N)N1CC[NH+](CC1)C	0
ZINC05538657	Cc1c(nc(o1)c1ccccc1)C(=O)OCC(=O)N	1
ZINC05542317	C1(=[NH2+])NC(=O)[C@@H](N1C(=O)OCc1ccccc1)CCC(=O)N	1
ZINC05548748	CCc1nnc(n1N)SCC(=O)N[C@H](C)c1ccccc1	0
ZINC05572270	c1ccc(cc1)SCCC[NH+]1CCN(CC1)c1cccc(c1)Cl	0
ZINC05574919	c1ccc(cc1)[C@@H]1c2c(=O)c3ccccc3oc2C(=O)N1CCCO	0
ZINC05585054	c1cc(ccc1C1SCCS1)C(=O)OCC(=O)N	0
ZINC05591681	CCN(c1ccccc1C)C(=O)c1ccccc1Oc1ccccc1	0
ZINC05592439	c1ccc(cc1)COc1ccc(cc1)C(=S)N	0
ZINC05592544	CCc1ccc(cc1)OCc1ccc(cc1)C(=S)N	0
ZINC05603033	c1ccc(cc1)CCNC(=O)C(=O)N1CCCCCC1	0
ZINC05604159	c1ccc(cc1)S(=O)(=O)N[C@H](CCCNC(=[NH2+])N)C(=O)N	0
ZINC05604396	c1ccc(cc1)[C@H]1[C@@H]2[C@@H](NN=C2C(F)(F)F)OC(=C1C#N)N	1
ZINC05604568	c1ccc(cc1)c1ccnn1C(=S)N	0
ZINC05615273	CCCC[C@@H](CC)C(=O)NN	0
ZINC05630673	CCCOc1ccc(cc1OCC)C(=O)NCc1ccccc1F	0
ZINC05641675	Cc1ccc(cc1)c1c(sc(n1)NC(=O)c1c(c([nH]n1)[N+](=O)[O-])Cl)C	0
ZINC05644450	CC(C)c1c2c([nH]n1)OC(=C([C@@H]2c1ccccc1OC(C)C)C#N)N	0
ZINC05651643	CC[C@]1(CO1)C(=O)C	0
ZINC05662212	CSC(=[NH2+])N/N=C/C=C/c1ccccc1	0
ZINC05666060	C/C(=C(/C#N)\C(=O)COC(=O)c1cc2ccccc2cc1O)/N	0
ZINC05668597	CN(c1ccccc1)NC(=O)c1ccc(c(c1)S(=O)(=O)NC(=O)N)Cl	0
ZINC05679975	Cc1ccc(c(c1)C(=O)OCC(=O)NCc1ccccc1)O	0
ZINC05681822	CC[C@@H](C)[C@@H](c1ccccc1)C(=O)O[C@@H](C)C(=O)NC(=O)N	1
ZINC05684940	c1ccc(cc1)[C@H]1C[C@]2([C@@H](O1)NC(=C2C#N)N)C#N	1
ZINC05685902	CC(=O)N1c2ccccc2/C(=N/NC(=S)SC)/C1=O	0
ZINC05687365	c1cc(ccc1c1[nH+]c2ccc(cc2[nH]1)N)O	0
ZINC05699728	c1ccc(cc1)SCCCNc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC05702463	CC(C)n1cnnc1SCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC05709932	Cc1ccc(cc1C)C(=O)[C@@H](C)OC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC05717364	CCOC(=O)[C@@H]1C[N@@H+](C[C@@H]1C(=O)c1ccccc1)C	0
ZINC05719883	COC(=O)CSc1nnc(s1)N	0
ZINC05721345	CSc1cc(nc(n1)N)c1ccccc1	0
ZINC05722442	COC(=O)/C(=N\NC(=O)N)/[C@H](C#N)c1ccccc1	1
ZINC05722662	CCOC(=O)C[C@H]1NC(=O)CS1	0
ZINC05725260	C/C(=N\NC(=O)CNc1ccc(cc1)OC)/c1ccc(cc1)N	0
ZINC05731638	c1ccc2c(c1)C(=N/C/2=N\NC(=O)c1ccc(cc1)Br)N	0
ZINC05731655	c1ccc2c(c1)/C(=N\NC(=O)Cn1c3ccccc3nn1)/C(=O)N2	0
ZINC05776441	c1ccc2c(c1)CCO[C@H]2C(=O)NN	0
ZINC05781355	c1ccc(c(c1)/C=C/c1nc2ccccc2s1)OC(F)F	0
ZINC05793468	CCCOC(=O)c1c(c(sc1N)C)c1ccc(cc1)F	0
ZINC05793495	CCCOC(=O)c1c(csc1N)c1ccc(cc1)C(C)(C)C	0
ZINC05794310	CCN(CC#C[C@](C)(C(=C)C)O)c1ccccc1	0
ZINC05795976	CCOC(=O)C1=C(OC(=C([C@H]1c1ccco1)C(=O)C)C)N	0
ZINC05799899	c1ccc(cc1)COc1cccc(c1)C(=O)Nc1cccnc1	0
ZINC05804039	C[C@H](C(=O)N)OC(=O)CCNC(=O)Nc1ccccc1	1
ZINC05808450	CCOC(=O)/C(=C\c1ccccc1)/C(=O)CC[NH+]1CCOCC1	0
ZINC05810651	CCO/C(=C/C(=O)Nc1cccc(c1Cl)C)/N	0
ZINC05817074	CC(=O)N/N=C\1/c2ccccc2N=C1c1ccc(cc1)Cl	0
ZINC05818296	Cc1ccc(cc1)S(=O)(=O)NNC(=O)c1cc(n[nH]1)C	0
ZINC05824425	Cc1ccc(o1)CN(C)C(=O)CNC(=O)Cc1ccccc1	0
ZINC05824714	Cc1c(c(n(n1)c1ccccc1)Cl)C(=O)NNC(=O)c1ccccc1	0
ZINC05826818	C/C(=N\NC(=O)CCC(=O)NCc1ccccc1)/c1ccc(cc1)N	0
ZINC05827847	C/C(=C(/C#N)\C(=O)COC(=O)C[C@@H](c1ccc(cc1)Cl)NC(=O)N)/N	0
ZINC05846644	CCCCC[C@]1(C[C@H](OC1=O)CSC(=[NH2+])N)C(=O)OCC	0
ZINC05861264	COCCn1c(nnc1SCC(=O)N)Cc1ccccc1	1
ZINC05870542	COc1ccc(cc1)C1=N/C(=C\c2ccccc2OC(F)F)/C(=O)O1	0
ZINC05874087	c1ccc(cc1)S(=O)(=O)NNC(=O)c1ccc(c(c1)[N+](=O)[O-])Cl	0
ZINC05883948	CCOC(=O)/C(=C(\[O-])/C(=C/C(=O)c1ccc(cc1)Cl)/[O-])/C(=O)N	0
ZINC05895183	C[C@H](C(=O)Nc1ccc(cc1)S(=O)(=O)N)OC(=O)C1=COCCO1	0
ZINC05899195	c1ccc(cc1)/C=C/C(=N\NC(=O)N)/C[C@H]1c2ccccc2C(=O)O1	1
ZINC05901634	c1ccc(cc1)[C@@H]([C@H](C(=O)[O-])NC(=S)N)O	0
ZINC05919077	CSC(=C(c1ccc(s1)c1ccccc1)Cl)SC	0
ZINC05928288	CCOC(=O)CC(=O)Cc1nc(nc(n1)Nc1ccccc1)N	1
ZINC05946893	c1ccc(cc1)CCP(=O)(CCc1ccccc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC05947547	c1ccc(cc1)S(=O)(=O)[N-]NC(=O)C(=O)N	0
ZINC05993366	C[C@H](COC)NC(=O)CSc1nnc(n1N)C(F)(F)F	0
ZINC05996287	CNC1=Nc2ccc(cc2N(C1)C(=O)c1ccccc1)Cl	0
ZINC05999698	c1ccc(cc1)c1c2[nH]c3ccccc3c2cc(n1)C(=O)NN	0
ZINC06022921	CC(C)(C)c1cc(ccc1CNC(=O)Nc1ccccc1)OC	0
ZINC06024581	CCOC(=O)c1cc2c(c(sc2[nH]c1=O)C(=O)c1ccccc1)N	1
ZINC06025649	c1ccc(cc1)CNC(=O)c1c(N)[nH+]c([nH]1)[C@H]1[C@H]([C@@H]([C@@H](O1)CO)O)O	1
ZINC06028626	CC(=[NH2+])[C@@H](C#N)C(=O)COC(=O)Cc1ccccc1	1
ZINC06037606	C[C@H]1CCOC1	0
ZINC06041600	c1c(nc(=O)n(n1)[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)NCC(=O)N	0
ZINC06047075	CCOC(=O)c1c(c(sc1NC(=O)CCc1ccccc1)C(=O)N)C	1
ZINC06047168	CCOC(=O)c1c(c(sc1NC(=O)c1cccc(c1)OC)C(=O)N)C	0
ZINC06057303	Cc1cc(n2c(n1)nc(n2)C(=O)OCc1ccc(cc1)F)C	0
ZINC06058007	Cc1ccc(cc1)c1nnc(n1N)SCc1ccc(o1)C(=O)OC	0
ZINC06058426	c1cc(ccc1NC(=N)NC(=[NH2+])N)S(=O)(=O)N	0
ZINC06072593	Cc1ccccc1C[C@H]1C(=O)N=C(S1)N=C(N)N	0
ZINC06079009	c1ccc(c(c1)C(=O)OCC(=O)N)SCC(=O)NC1CCCCCC1	0
ZINC06080433	C[C@@H](C(=O)NCc1ccccc1)Sc1cc(ccc1Cl)Cl	0
ZINC06084798	CCCCOCCCNC(=O)[C@H](Cc1ccccc1)NC(=O)N	1
ZINC06086182	c1ccc(cc1)SCC(=O)OCC(=O)Nc1c(ccs1)C(=O)N	1
ZINC06096495	Cc1cccc(c1NC(=O)CSc1nnc(n1N)C(C)(C)C)C	0
ZINC06096887	CCOc1ccc(cc1)NC(=O)CSc1nnc(n1N)C(C)(C)C	0
ZINC06100793	C[C@@H](C(=O)N)OC(=O)c1ccc(cc1NC(=O)c1cccs1)Cl	0
ZINC06103599	Cc1ccc(cc1Cl)n1cnnc1SCC(=O)NC(=O)NC(C)(C)C	0
ZINC06111579	c1ccc(cc1)CCOC(=O)CSc1nc([nH]n1)N	1
ZINC06141760	C[C@@H](C(=O)N)Sc1nc(n[nH]1)c1ccc(cc1)OC	0
ZINC06145218	CNc1nc([nH+]c(n1)N1CCOCC1)NN	0
ZINC06147859	COc1ccccc1c1nnc(n1CC=C)SCc1cccc(c1)Br	0
ZINC06187637	C[C@H](c1ccccc1)NC(=O)n1ccnc1	0
ZINC06187687	Cc1c(=O)nc([nH]n1)N/N=C/c1ccccc1C(F)(F)F	0
ZINC06194072	CCOC(=O)[C@@H](C(=O)C(=O)/C=C(\[O-])/c1ccc(cc1)C)C(=O)N	0
ZINC06198896	CCOC(=O)C=C(N)N[N-]S(=O)(=O)c1ccccc1	1
ZINC06223200	c1ccc(cc1)CN1C(=O)C[C@H](S/C/1=N\c1cccc(c1)Cl)C(=O)N	0
ZINC06228736	COC(=O)[C@@H](Cc1ccccc1)NC(=O)N1CCCC1	0
ZINC06228919	COC(=O)c1cccc(c1)/C(=N/O)/N	0
ZINC06235270	COc1ccc(cn1)[C@@H]1CCC[NH2+]1	0
ZINC06236604	COc1cccc(c1)CNC(=O)COc1ccc(cc1)Br	0
ZINC06241477	c1ccc(cc1)S(=O)(=O)N(CC(=O)N)c1ccc(c(c1)C(F)(F)F)Cl	0
ZINC06244174	c1ccc2c(c1)nc(o2)N/N=C/c1ccc(o1)[N+](=O)[O-]	0
ZINC06253640	C[C@H]1CCc2c(sc(c2C(=O)N)NC(=O)c2cc(ccc2Cl)Cl)C1	0
ZINC06262272	CC(=O)/C=C(\c1ccccc1)/N	0
ZINC06265565	CCOC(=O)C1=C(N[C@@H](C1=N)C(=O)c1ccccc1)NN	1
ZINC06271840	Cc1ccc(cc1)/C=C/C(=O)Oc1ccc(cc1)c1ccccc1	0
ZINC06304573	CC(=O)OC[C@@H]1[C@H]([C@]([C@H]([C@H](O1)OC)OC)(C#N)C(=O)N)OC(=O)C	0
ZINC06305093	CC(C)(C)OC(=O)N1CCC[C@@H]1OCCc1ccccc1	0
ZINC06310224	CCOc1ccc(cc1NC(=O)C1CCC1)S(=O)(=O)N1CCOCC1	0
ZINC06312127	C/C(=C(/C#N)\C(=O)COC(=O)C1=NN(C(=O)CC1)c1ccccc1)/N	1
ZINC06337998	CC(C)c1ccccc1OCC(=O)Nc1nc(cs1)c1ccccc1	0
ZINC06369581	C[C@@H]1CCc2c(sc(c2C(=O)N)NC(=O)CSc2nccn2C)C1	0
ZINC06373574	C[C@@H](C(=O)NC(=O)N)OC(=O)c1csc(n1)NCc1ccccc1	1
ZINC06373660	c1ccc(cc1)CNc1nc(cs1)C(=O)OCC(=O)N	1
ZINC06384832	COC(=O)[C@@H](c1ccccc1)C(=O)c1ccccc1	0
ZINC06386634	CCOC(=O)c1cnc(nc1N)SCC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC06388634	COC(=O)CCC(=O)NC(=S)Nc1ccc(cc1)C(=O)N	0
ZINC06392437	CCOC(=O)c1c(c2cc3c(nc2s1)[C@@H](CC[C@@H]3C)C(C)C)N	0
ZINC06395658	Cc1ccc(c(c1)NC(=O)[C@@H](C)Oc1ccccc1)OC	0
ZINC06400347	Cc1ccc(c(c1)C)NC(=S)NNC(=O)C	0
ZINC06401499	CCCCCNC(=O)c1cccc(c1)S(=O)(=O)Nc1ccc(cc1)F	0
ZINC06402887	c1ccc(cc1)CNc1nc(c(c(n1)Nc1ccccc1)[N+](=O)[O-])N	0
ZINC06402956	c1ccc(cc1)c1nnc(n1N)SCCOc1ccccc1F	0
ZINC06410410	COc1cccc(c1OC)/C=C/c1nc2ccccc2s1	0
ZINC06422008	Cc1ccc(cc1)C(=O)[C@H](C)OC(=O)c1ccc(c(c1)N)Cl	0
ZINC06422025	CN([C@@H]1CCS(=O)(=O)C1)C(=O)COC(=O)c1ccc(c(c1)N)Cl	0
ZINC06433301	CCN(CC)S(=O)(=O)c1cccc(c1)c1nnc(n1N)S[C@@H](C)C#N	0
ZINC06438239	c1cc(sc1/C=N\[NH+]=C(N)N)N1CCOCC1	0
ZINC06453997	c1ccc(cc1)[C@@H](C(=O)Nc1cc(cc(c1)Cl)Cl)Sc1nc([nH]n1)N	0
ZINC06455664	C[C@H](C(=O)c1ccccc1)OC(=O)Cc1c[nH]c2c1cccc2	0
ZINC06463751	CCOC(=O)c1c(n(nc1[S-])C(=O)c1ccccc1Cl)N	0
ZINC06463766	CCOC(=O)c1c([nH]nc1N)N	0
ZINC06474631	c1ccc(cc1)C(=O)NN(c1ccccc1)C(=O)Nc1ccccc1	0
ZINC06476020	c1ccc(cc1)C1=N/C(=C\2/[C@@H](CCCCN2)Cl)/C(=O)O1	0
ZINC06483246	CO[C@@]1(C(=NNC(=S)N1)c1ccccc1)c1ccccc1	0
ZINC06483641	Cc1c(cccc1Cl)NC(=O)C/C(=N/NC(=S)N)/C	0
ZINC06493043	CC(C)(C)S(=O)(=O)c1c(=O)c2ccccc2n(c1[O-])C	0
ZINC06497375	CCOC(=O)/C=C\1/N(C(=O)CS1)CC(=O)OC	0
ZINC06505497	c1cc(c(cc1Cl)NC(=O)CSc1[nH]ncn1)[N+](=O)[O-]	0
ZINC06510162	CC[C@H](C)NC(=O)c1nc(n(n1)c1ccccc1)c1ccccc1	0
ZINC06519933	Cc1ccc(cc1NC(=S)N(CCOC)Cc1ccccc1)Cl	0
ZINC06528112	c1cc(cnc1)c1nc2n(n1)c(=O)/c(=C/c1ccc(cc1)Cl)/s2	0
ZINC06528980	c1ccc(cc1)/C(=N/OC(=O)N1CCOCC1)/N	1
ZINC06529079	c1ccc(cc1)N/C(=[NH+]/N=C/c1ccc(cc1)Br)/c1ccccn1	0
ZINC06533306	C[C@@H](C(=O)NCCC1=CCCCC1)Sc1nc(cc(n1)N)N	0
ZINC06533642	C[C@@H](C(=O)NC1CCCC1)OC(=O)c1cc(ccc1N)[N+](=O)[O-]	0
ZINC06537093	c1csc(c1C(=O)N)NC(=O)[C@H]1CC=CC[C@@H]1C(=O)[O-]	0
ZINC06542836	c1cc(ccc1C(=O)N)NC(=O)c1ccc(cc1)OC[C@H]1CCCO1	0
ZINC06553948	Cn1c(c(c(n1)N)N/N=C/1\C(=[NH+]C=N1)C(=N)[O-])N	0
ZINC06575003	c1ccc(cc1)CCOc1cccc(c1)C(=S)N	0
ZINC06575540	c1ccc(cc1)[C@@H](C(=O)N)NC=O	0
ZINC06582040	c1ccc(cc1)[C@H](C#N)SC(=[NH2+])N	0
ZINC06582722	c1ccc(cc1)c1csc(=N)n1/N=C/c1cccnc1	0
ZINC06586318	c1ccc(cc1)[C@@H](C(=O)N1CCOCC1)Sc1nnc(n1N)C1CC1	1
ZINC06603905	CC[C@H]1C(=O)N2[C@@H](C(=C(N=C2S1)C)C(=O)OCC)c1ccccc1Cl	0
ZINC06604269	CCc1ccc(cc1)CNc1nc2nc(cc([O-])n2n1)C	0
ZINC06605840	c1cc(oc1)c1nnc(o1)CSc1nc([nH]n1)N	0
ZINC06615331	CC(C)(C)OC(=O)[C@H]([C@@H](c1ccccc1)[NH3+])[O-]	0
ZINC06620053	c1ccc(cc1)c1cnc(o1)COC(=O)c1ccc(o1)Br	0
ZINC06644264	c1ccc(cc1)Nc1nc(nc(n1)N)CSc1cc(c(cn1)Cl)Cl	0
ZINC06646654	COc1ccc2c(c1)CC/C(=C/c1ccc(cc1)C#N)/C2=O	0
ZINC06646743	COc1ccc(cc1)[C@@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N	0
ZINC06652104	C/C(=[NH+]\C[C@@H](c1ccccc1)O)/CC(=O)c1ccc(cc1)Cl	0
ZINC06659535	c1cc(oc1)c1cc(nc(n1)S[C@H]1CC(=O)[C@@H]2OC[C@H]1O2)C(F)(F)F	0
ZINC06661043	COC(=O)CSc1nc2ccccc2c2n1nc(n2)c1ccccc1	0
ZINC06670159	CSc1ncc(c(n1)C(=O)Nc1ccc(cc1)C(=O)[O-])Cl	0
ZINC06677878	C[NH+]1CCN(CC1)c1c(c(nc(n1)N)N)S(=O)(=O)c1ccccc1	0
ZINC06678610	CN(Cc1ccccc1)S(=O)(=O)c1cc(sc1)C(=O)N	0
ZINC06679945	CCOC(=O)c1ccc(cc1)NS(=O)(=O)c1cc(sc1C)C(=O)N	0
ZINC06696900	CC(C)CC(=O)N(CCOC)Cc1n(cc[nH+]1)Cc1ccccc1	0
ZINC06697576	CCc1ccc(c(c1)S(=O)(=O)N1C[C@@H](C[C@H](C1)C)C)OC	0
ZINC06719771	CC1(Cc2c(sc3c2c(=O)n(c(=O)n3CC(=O)N)CC(=O)[O-])CO1)C	0
ZINC06722885	c1ccc(c(c1)C1=NO[C@H](C1)C(=O)NCc1cccnc1)F	0
ZINC06731603	Cc1cc(cs1)c1nnc(n1C[C@H]1CCCO1)SCC(=O)N	0
ZINC06732445	Cc1ccc(cc1)[C@@H]1[C@]2([C@@]1(C1(OCCO1)[NH+]=C2N)C#N)C#N	0
ZINC06743475	Cc1cc(c(c(c1C)Cn1c2ccccc2cn1)C)C	0
ZINC06744180	CC(C)(C)[NH2+]Cc1cccc(c1OCC(=O)NC(C)(C)C)OC	0
ZINC06744988	Cc1ccc(cc1)c1nc(on1)CN(C)C(=O)Nc1cccc(c1)C	0
ZINC06747011	C=CCNC(=O)c1ccc(cc1)OCCOc1ccccc1	0
ZINC06749469	Cc1cc2c(s1)cc1n2cnn(c1=O)CC(=O)NCc1ccccc1	0
ZINC06751550	COC(=O)CCSc1ccc(cc1N)C(=O)OC	0
ZINC06757561	CCCc1cc(cs1)C(=O)Nc1ccc(cc1[N+](=O)[O-])F	0
ZINC06758363	Cc1c(n(c2c1c(ncn2)NN)Cc1ccccc1)C	0
ZINC06763842	CC1=C([C@H](NC(=S)N1)c1cccc(c1)Oc1ccccc1)C(=O)C	0
ZINC06765942	CC(C)NC(=O)N(Cc1cc(ccc1OS(=O)(=O)C)Cl)C(C)C	0
ZINC06766552	c1ccc(cc1)S(=O)(=O)N1CCc2c1ccc(c2)C(=O)N	0
ZINC06766643	COCCNC(=O)c1ccc2c(c1)CCN2S(=O)(=O)c1ccccc1	0
ZINC06778379	CCCCN(c1ccccc1)S(=O)(=O)Cc1ccccc1Cl	0
ZINC06779276	C[C@@H](C(=O)NC(=O)N)OC(=O)[C@H](C(C)C)NC(=O)Cc1ccccc1	1
ZINC06781629	CC(C)C1=C/C(=N/c2ccccc2S(=O)(=O)N)/C=C(C1=O)C(C)C	0
ZINC06798235	C[C@H]1CN(c2ccccc2O1)C(=O)CCC(=O)N1CCCCC1	0
ZINC06800518	Cn1cc(cc1C(=O)OC)S(=O)(=O)NCCCc1ccccc1	0
ZINC06826694	CCN(c1nc(cs1)c1ccccc1)C(=O)Nc1ccc(cc1)F	0
ZINC06829533	c1ccc(cc1)COc1ccccc1C(=O)Cc1cccc(c1F)F	0
ZINC06830482	c1ccc(cc1)[C@H](C(=O)N1CCOCC1)Sc1nc(cc(n1)N)N	1
ZINC06837012	COc1cc2c(cc1OC)CN(CC2)c1nnnn1c1ccccc1	0
ZINC06840890	Cc1c2c(nc3n(c2=O)CCCC3)sc1C(=O)NCCCOC	0
ZINC06844172	CCc1ccc2c(c1)C(=NNC(=N2)c1ccccc1)c1ccccc1	0
ZINC06845445	Cc1ccc(cc1)NC(=O)c1ccc(o1)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC06852318	CCCCCCNC(=O)C1(CCOCC1)c1ccccc1	0
ZINC06858640	c1cc(c(cc1[N+](=O)[O-])NS(=O)(=O)c1ccc(nc1)Cl)Br	0
ZINC06860402	Cc1cccc(c1)OCC(=O)NC(=S)NNC(=O)Nc1ccccc1	0
ZINC06863864	c1ccc(cc1)/C(=N/NC(=O)N)/c1cc(ccc1N)Cl	0
ZINC06868080	CCc1ccccc1n1c(c(nn1)c1nc(no1)c1ccccc1)N	0
ZINC06876118	CCOc1ccc(cc1)c1n[nH]c(=S)n1N/N=C/c1ccccc1	0
ZINC06876631	C[C@H](c1ccccc1)NC(=O)COCc1cc(on1)c1ccco1	0
ZINC06908241	COC(=O)c1ccc2c(c1)nc(nc2[O-])/C(=C/c1ccc(cc1)F)/Cl	0
ZINC06916686	Cc1ccc(cc1)C(=O)[C@@H](C)OC(=O)c1cc(cnc1)Br	0
ZINC06919168	CCOC(=O)C1CCN(CC1)c1nnc(s1)N	0
ZINC06923292	c1ccc(cc1)C(=O)c1ccc(c(c1)[N+](=O)[O-])N[C@@H]1CCS(=O)(=O)C1	0
ZINC06937510	CCN(CC)C(=O)CCS(=O)(=O)c1ccccc1	0
ZINC06952081	CC(C)C[C@@H](C(=O)N/N=C/1\c2cc(ccc2NC1=O)Br)N	0
ZINC06954323	CC[C@H](C)c1ccc(cc1)C(=O)CSc1nnc(o1)c1cccnc1	0
ZINC06977333	Cc1ccc(cc1)OCC(=O)N1CCN(CC1)c1cccc(c1)OC	0
ZINC06980300	Cc1cc(nc(n1)S[C@H](c1ccccc1)C(=O)N1CCOCC1)N	1
ZINC06988191	Cn1c(nnn1)S[C@H](c1ccccc1)C(=O)N1CCCC1	0
ZINC06995479	c1ccc(cc1)/N=C(\N)/SCn1c2ccccc2oc1=O	0
ZINC07006004	c1ccc(cc1)c1nnc(o1)COc1ccc(cc1F)Br	0
ZINC07016014	C[C@H](C(=O)N)OC(=O)c1cc(c(s1)N1CCOCC1)c1ccccc1	1
ZINC07031430	CC(=O)Nc1cccc(c1)NC(=O)COC(=O)c1cc(ccc1N)Cl	0
ZINC07031787	C[C@@H](C(=O)Nc1ccc(cn1)Cl)Oc1ccc(cc1Br)Cl	0
ZINC07032448	c1ccc(cc1)CCNC(=O)COC(=O)c1cc(cc(c1)F)F	0
ZINC07038616	C[C@H](c1ccccc1)NC(=O)c1cc(ccc1OC)S(=O)(=O)N	0
ZINC07048867	CC[C@@H](C)c1ccccc1NC(=O)[C@@H](C)Sc1nc(cc(n1)N)C	0
ZINC07087919	c1ccc2c(c1)cc(o2)C(=O)OCc1nc(nc(n1)N)N	0
ZINC07095378	c1ccc(cc1)NC(=O)COC(=O)c1ccccc1N	1
ZINC07106418	C[C@@H]1CC[C@@H](CC1)N(C)C(=O)CSc1nnc(n1C)CCC(=O)N	0
ZINC07114280	COC(=O)CCSc1nc(cc(n1)N)N	0
ZINC07114856	C[C@@H]1Cc2ccccc2N1Cc1nnc(o1)c1ccco1	0
ZINC07122404	c1ccc(cc1)OCCOC(=O)c1ccc(c(c1)[N+](=O)[O-])N	1
ZINC07126243	CCCOc1ccc(cc1[C@H]1NC(=Nc2n1c1ccccc1n2)N)Br	0
ZINC07149635	Cc1c2ccccc2oc1C(=O)OCc1nc(nc(n1)N)N	0
ZINC07189900	Cc1cccc(c1N)C(=O)O[C@@H](C)C(=O)Nc1ccc2c(c1)CCC2	0
ZINC07208352	Cc1c(c(n(n1)Cc1ccc(cc1)F)Cl)/C=C(\C#N)/C(=O)OC(C)C	0
ZINC07223696	CSc1cccc(c1)N[C@H](c1ccccc1)C(=O)NC(=O)N	0
ZINC07240594	Cc1cccc(c1)O[C@@H](C)C(=O)OCC(=O)N	0
ZINC07261238	CCCCC[NH2+]Cc1cc(c(c(c1)Cl)OCC)OC	0
ZINC07282609	Cc1c(sc(c1C(=O)O[C@H]1CCOC1=O)NC(=O)C1CC1)C	0
ZINC07286396	C[C@@H](COC)/N=C(\N)/SCc1nc(O)c2c3c(sc2n1)CCC3	0
ZINC07343185	c1ccc(c(c1)n1c(=O)c(c([nH]c1=O)[O-])C(=O)N)Cl	0
ZINC07349518	C[C@H](COC)NC(=O)COc1ccccc1c1ccccc1	0
ZINC07357249	c1cc(sc1)S(=O)(=O)[N-]c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC07363481	C[C@H](C(=O)N1CCNC1=O)Sc1c2ccsc2ncn1	0
ZINC07372655	C=CCNc1nnc(s1)SCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC07377477	Cc1cccc2c1n(/c(=N/C(=O)c1c(cccc1F)F)/s2)CCOC	0
ZINC07467778	CC(C)CC[C@@H](C)NC(=O)COc1ccc(cc1)C(=O)N	0
ZINC07474350	CC[C@H](C)c1ccccc1N1C[C@H](CC1=O)C(=O)OCC(=O)N	0
ZINC07477674	Cc1c(c(n(n1)c1ccccc1)C)C(=O)O[C@@H](C)C(=O)NC(=O)N	1
ZINC07477676	Cc1c(c(n(n1)c1ccccc1)C)C(=O)O[C@H](C)C(=O)NC(=O)N	1
ZINC07490023	Cc1cccc(c1)NC(=O)COC(=O)C1(CC1)c1ccccc1	0
ZINC07531855	Cc1c(c(n(n1)c1ccccc1)C)CC(=O)O[C@@H](C)C(=O)N	1
ZINC07535922	c1ccc(cc1)c1cnc(o1)CSc1nnc(s1)N	0
ZINC07541628	CCOc1ccc(cc1CNn1cnnc1)Cl	0
ZINC07561867	c1ccc(cc1)COC(=O)/C=C/c1cc2c(c(c1)Cl)OCO2	0
ZINC07588703	Cc1ccccc1Nc1nc(nc(n1)N)C[NH+]1CCCC1	0
ZINC07601739	c1ccc(cc1)CNn1c(nnn1)N	0
ZINC07602310	c1cc(c(cc1c1ccc(o1)CNn1c(nnn1)N)Cl)F	0
ZINC07613233	c1cc(c(cc1Cl)Cl)NC(=O)C[N@+]12CCN(CC1)CC2	0
ZINC07618780	Cc1c(sc(n1)c1ccccc1)C(=O)OCC(=O)N	1
ZINC07652392	c1ccc(cc1)C(=O)NNc1nnc(c(=O)n1N)c1cccs1	0
ZINC07656550	c1ccc(cc1)CCOC(=O)CCN1C(=O)c2ccccc2C1=O	0
ZINC07664971	CC[C@H](C)/[NH+]=C(\N)/SCCOc1ccc(cc1)C	0
ZINC07690733	COc1ccc(cc1COC(=O)c1cccc(c1)NC(=O)N)F	0
ZINC07715632	c1ccc(cc1)[C@@H]1OCc2cc(cc(c2O1)CSC(=[NH2+])N)F	1
ZINC07715634	c1ccc(cc1)[C@H]1OCc2cc(cc(c2O1)CSC(=[NH2+])N)F	1
ZINC07718667	CCCCOc1ccc(cc1)C(=O)OCC(=O)N[C@@](C)(C#N)C1CC1	0
ZINC07719097	CC[C@H](C)c1ccc(cc1)[C@@H](C(C)C)[NH2+][C@@H](C)C(=O)NC(=O)N	0
ZINC07751196	CC(C)(C)c1ccc(cc1)CS/C(=N/C)/NC	0
ZINC07755482	CCCCn1c(c(c(n1)C)/C=C/C(=O)Nc1ccccc1)Cl	0
ZINC07777387	Cc1ccc(cc1)NC(=O)[C@@H](c1ccccc1)Sc1nc(cs1)C	0
ZINC07779331	Cc1cc2nc(c3ccccc3n2n1)N[C@H](C)c1ccccc1Cl	0
ZINC07780385	CCOc1ccc(cc1)OCCC(=O)O[C@@H](C)C(=O)NC(=O)N	0
ZINC07781486	Cc1cccc(c1)COC(=O)[C@H](Cc1ccccc1)NC(=O)N	1
ZINC07784725	COCCCNC(=S)Nc1ccc(c(c1)[N+](=O)[O-])N	0
ZINC07786891	c1ccc(cc1)n1ncc(n1)/C=C\1/C(=O)N(C(=S)S1)Cc1ccco1	0
ZINC07802119	CC(=O)N[C@@H](CC(=O)Nc1ccc2c(c1)CCC2)c1ccccc1	0
ZINC07863408	Cc1ccccc1CC(=O)OCC(=O)NCCc1ccc(cc1)OC	0
ZINC07893780	c1ccc(cc1)CCC(=O)OCC(=O)N1CCC[C@H](C1)C(=O)N	1
ZINC07895917	c1ccc(cc1)OCC(=O)OCC(=O)N1CCCC[C@H]1C(=O)N	1
ZINC07944676	COc1cc(ccc1OCC(=O)N)C(=O)Nc1cccc(c1)Cl	0
ZINC07950511	Cc1ccc(cc1NC(=O)c1ccc(c(c1)OC)OCC(=O)N)F	0
ZINC07971741	C[C@H](c1ccccc1)NC(=O)CNc1ccccc1Cl	0
ZINC07973492	C[C@@H](C(=O)[C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2)OC(=O)CCCNC(=O)N	0
ZINC07975635	Cc1ccc(cc1NCC(=O)N[C@@H](C)c1ccccc1)Cl	0
ZINC07980688	CN(Cc1ccc(s1)Br)C(=O)/C=C/c1ccccc1OC	0
ZINC07980961	Cc1c(sc2c1c(ncn2)N[C@@H]1CC[N@H+](C1)Cc1ccccc1)C	0
ZINC07981741	CN(C)C(=O)[C@H](c1ccccc1)OC(=O)c1ccc(c(c1)N)Cl	1
ZINC07995205	c1ccc(cc1)c1c(c([O-])nc(n1)SCC(=O)OC1CCCC1)C#N	0
ZINC08010671	Cc1cc(cc(c1C)NC(=O)c1ccc(cc1)C(=O)OC)S(=O)(=O)N	0
ZINC08014956	CCOC(=O)Cn1c(nnc1SCCc1ccccc1)N	1
ZINC08015925	CC(C)OC(=O)c1ccc(cc1)CS(=O)(=O)c1n[nH]c(n1)N	0
ZINC08046672	CCCCCN1c2c(cccc2Cl)C2(C1=O)OCCCO2	0
ZINC08060922	c1ccc2c(c1)N(C(=O)CO2)CCC(=O)Nc1ccc(cc1F)Cl	0
ZINC08071923	COc1ccccc1NC(=O)c1c(c2cccc(c2s1)[N+](=O)[O-])Cl	0
ZINC08074747	CN(C)c1ccc(cc1C(=O)NCC=C)[N+](=O)[O-]	0
ZINC08099160	Cc1ccc(c(c1)C)C(=O)OCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC08101873	Cc1cccc(c1NC(=O)c1ccccc1OCc1ccccc1)C	0
ZINC08122352	CCOC(=O)c1cc(n(c1C)CC(=O)Nc1ccc(cc1)C(=O)N)C	0
ZINC08157304	c1ccc(cc1)OCc1nnn(n1)CC(=O)NC1CCCCCC1	0
ZINC08160963	CCC[C@H](c1ccccc1)C(=O)NCC(=O)N	0
ZINC08164223	CCC1=C(C(=Nc2ccccc2N1)NC(=O)NCC)C(=O)OCC	0
ZINC08171473	CN(C)c1ccc(cc1)CNC(=O)Cc1ccccc1F	0
ZINC08181712	CCOc1c(cc(cc1Cl)/C=C/C(=O)N[C@@H](C)c1ccccc1)OC	0
ZINC08203318	Cc1cccc(c1C)n1c(nnn1)Sc1nnnn1c1ccccc1	0
ZINC08216055	c1ccc(cc1)c1cn(c(n1)N)NC(=O)Nc1ccc(cc1)F	0
ZINC08216441	c1ccc(cc1)N1C[C@H](CC1=O)C(=O)Nc1ccccc1C(=O)N	0
ZINC08228365	CCOC(=O)[C@H]1CCCCN1S(=O)(=O)c1ccc(cc1)C	0
ZINC08236349	CC1(CC2=C([C@@H](c3c(nc([S-])nc3N2)N)c2ccccc2)C(=O)C1)C	0
ZINC08271136	CC(C)(C)OC(=O)N1CCC[C@H](C1)C(=O)Nc1ccccc1C(=O)N	0
ZINC08281758	c1ccc(cc1)c1nnc(o1)SCC(=O)c1ccc(s1)Cl	0
ZINC08293649	c1ccc(cc1)[C@@H](C(=O)N1CCOCC1)Sc1nnc(s1)N	1
ZINC08293702	CCN(CC)C(=O)[C@H](c1ccccc1)Sc1nnc(s1)N	0
ZINC08316640	C=CCNC(=O)CCNS(=O)(=O)c1ccccc1	0
ZINC08343213	C[C@@H](C(=O)N(C)c1ccccc1)OC(=O)c1ccc(c(c1)N)Cl	1
ZINC08345937	c1cc(ccc1OCCOC(=O)CCCNC(=O)N)Cl	0
ZINC08363698	C[C@@H](c1ccccc1)N(C)C(=O)COC(=O)c1cc2ccccc2[nH]1	0
ZINC08368908	Cc1ccc(c(c1)C)C(=O)NC(=S)Nc1cc(c(c(c1)Cl)O)Cl	0
ZINC08391517	C[C@@H](c1nc2ccccc2s1)N(C)C(=O)COc1ccccc1	0
ZINC08394995	C[C@@H](C(=O)N)Sc1nc([O-])c2cnn(c2n1)c1ccccc1	0
ZINC08436411	c1ccc(cc1)c1cn(c(c1C#N)N)c1ccc(cc1)F	0
ZINC08480057	CC[C@@H](C)[C@H](C(=O)NNC(=O)c1ccccc1)NC(=O)N	0
ZINC08499382	CS(=O)(=O)N(CCCC(=O)N)c1ccc(cc1)Cl	0
ZINC08500660	CN(CC(=O)N1CCOCC1)S(=O)(=O)c1cc(ccc1F)F	0
ZINC08558241	CC(C)C(=O)NC(=S)Nc1ccccc1C(=O)NC[C@H]1CCCO1	0
ZINC08579311	COC(=O)c1cccnc1NC(=S)NNC(=O)c1ccccc1	0
ZINC08583745	COc1cccc(c1)NC(=O)N1CCN2CCCC[C@H]2C1	0
ZINC08587308	c1cc(ccc1CSc1[nH]c(=O)c2c(n1)CCCC2)Br	0
ZINC08613194	c1ccc2c(c1)CCC[C@H]2NC(=[NH2+])N	0
ZINC08623162	CO[C@H]1C(=c2ccccc2=[NH+]C1=O)N	0
ZINC08644213	c1ccc(cc1)c1ccc(cc1)C1=N/C(=C/c2cccnc2)/C(=O)O1	0
ZINC08650307	C/C=C/C(=C/[C@@H](C)C(=O)C[C@H]1C[C@@H](CC(=O)O1)CC(=O)N)/C	0
ZINC08653151	COC(=O)/C(=N\Nc1nc(=S)[nH]n1N)/[C@H](C#N)c1ccccc1	1
ZINC08654054	CCOC(=O)c1c(c2cc3c(nc2o1)CCCC3)N	0
ZINC08658670	c1ccc(cc1)C1=NN(C(=O)/C/1=N\Nc1ccc(cc1)F)C(=S)N	0
ZINC08673090	CCSc1c([nH]c(=O)nn1)[O-]	0
ZINC08684261	CC1=NC(=S)N([C@@H](/C/1=C(/[O-])\OC)c1ccc(c(c1)OC)OC)C(=O)C	0
ZINC08684981	Cc1ccc(cc1)[C@@H]1C2=C(C[C@H](OC2=O)C)Nc2ccccc2N1	0
ZINC08690936	CC1(C[C@@]2(C[C@@H](Oc3c2ccc(c3)O)c2ccccc2)[NH+]=C(N1)S)C	0
ZINC08701889	CC(C)(C)c1ccc(cc1)c1nc(on1)c1ccccc1N	0
ZINC08704106	C[C@@H](C(=O)N)Sc1n(c(c[nH+]1)c1ccccc1)C[C@@H]1CCCO1	1
ZINC08708976	CCOc1ccc(cc1)NC(=O)c1c(cco1)COc1ccccc1	0
ZINC08710515	C[C@@H](C(=O)N)Sc1nnc(n1c1ccccc1)N1CCOCC1	1
ZINC08715099	COC(=O)c1c(n(nc1SC)c1nc2ccccc2s1)N	0
ZINC08728065	Cc1ccc(cc1O)C(=O)O[C@@H](C)C(=O)NCc1ccccc1	0
ZINC08730251	c1ccc(cc1)OCC(=O)n1c(=O)c2c3c(sc2nc1S)CCCC3	0
ZINC08730319	CCCOc1ccc(cc1Cl)N	0
ZINC08730785	Cc1cc(n2c(n1)c(c(n2)COC)c1ccccc1)N	1
ZINC08735371	COc1ccc(cc1)[C@@H]1CCCN1C(=O)c1ccc(=O)[nH]c1	0
ZINC08744853	COCCn1c2ccccc2nc1S[C@@H](c1ccccc1)C(=O)N	1
ZINC08751554	COc1ccc(cc1OC)CNC(=O)c1cc2ccccc2s1	0
ZINC08755367	c1ccc(cc1)c1cc(on1)COC(=O)c1c(nccn1)N	1
ZINC08759745	CCOC(=O)CSc1[nH]c2cc(ccc2n1)OC	0
ZINC08768866	Cc1c(c(n(n1)C(=O)C1CCCC1)C)S(=O)(=O)N1CCOCC1	0
ZINC08769519	C[C@@H](C(=O)N)OC(=O)[C@@H]1CCCCN1S(=O)(=O)c1ccccc1	1
ZINC08770675	Cc1cccc(c1)OCCCC(=O)N(CCC(=O)N)c1ccccc1	0
ZINC08776378	c1ccc(cc1)c1nc([n-]n1)NC(=O)c1ccc2ccccc2n1	0
ZINC08780304	c1cc(cc(c1)Br)c1nnc(o1)SCCc1ccncc1	0
ZINC08783696	CC(C)Cn1c(nnc1SCC(=O)N)c1ccccc1	0
ZINC08808312	Cn1c2ccccc2nc1SCc1csc(n1)c1ccccc1OC	0
ZINC08844109	Cc1ccc2c(c1)[nH]c(n2)C1=C(N(CC1=O)c1cccc(c1)Cl)N	0
ZINC08844695	CCC(C)(C)OC[C@H](C[NH+]1CCN(CC1)c1ccccc1)O	0
ZINC08856357	CC1(Cc2c(sc3c2c(=O)n(c(=O)[nH]3)c2ccccc2)CS1)C	0
ZINC08887738	c1cc(ccc1/C=C/1\CSc2ccc(cc2C1=O)Cl)F	0
ZINC08922593	c1cc(ccc1C(=O)N1CCCC[C@@H]1C(=O)N)S(=O)(=O)N1CCCC1	0
ZINC08923358	CCc1cc(sc1C)C(=O)OCc1nc(nc(n1)N(C)C)N	0
ZINC08935587	c1cc(cc(c1)Cl)S(=O)(=O)N1CCN(CC1)C(=O)NC1CC1	0
ZINC08940842	Cc1c(c([nH]c1C(=O)COC(=O)c1ccoc1)C)C(=O)C	0
ZINC08995931	CC(C)C[C@H](C(=O)[O-])NC(=O)Cn1c(=O)c2ccccc2nc1O	0
ZINC09044965	c1ccc(cc1)c1cs/c(=N\C(=O)C[N@H+]2CC[C@@H](CC2)C(=O)N)/[nH]1	0
ZINC09048432	CCOC(=O)c1c(nc(s1)NC(=[NH2+])N)c1ccccc1	1
ZINC09071432	CC[C@H](C)NC(=O)[C@@H]1CCCc2c1nc(s2)NC(=O)c1ccccc1	0
ZINC09087149	Cc1cc([nH]n1)c1nnc(n1N)SCC(=C)C	0
ZINC09089449	COC(=O)[C@@H]1[C@@H](C(=C(N=C1[O-])SCC(=O)N)C#N)c1ccc(cc1)Cl	0
ZINC09112308	C=CCNC(=O)NC(=O)COC(=O)c1ccc(cc1)OCC(=O)N	0
ZINC09117513	c1ccc2c(c1)c(nc(n2)COC(=O)c1cc(cc(c1)F)F)N	0
ZINC09117620	Cc1ccc(c(c1)C(=O)OCc1nc2ccccc2c(n1)N)O	0
ZINC09118034	Cc1c(c([nH]c1C(=O)NCCN(C)c1ccccc1)C)C(=O)OC	0
ZINC09156840	C[C@H](C(=O)NC(=O)N)Sc1nccn1Cc1ccccc1	0
ZINC09157369	Cc1cccc(c1)N1CC[NH+](CC1)Cc1ccc(cc1)C(=O)N	0
ZINC09200226	CCc1c(non1)NC(=O)c1ccccc1OC	0
ZINC09208959	CN(C)c1ccc(cc1)C(=O)OCc1nc2ccccc2c(n1)N	0
ZINC09267576	CCOCCOc1ccc(cc1)NC(=O)CCCCl	0
ZINC09287636	CCc1c(c2nnc(c(n2n1)N)C(=O)OCC)c1ccccc1	1
ZINC09303963	Cc1c(n(c(c1S(=O)(=O)c1ccccc1)N)CCCOC)C	1
ZINC09305407	c1ccc(cc1)n1c(nnn1)COc1cccc2c1nccc2	0
ZINC09306399	Cc1ccccc1CSc1ncc(c(n1)C(=O)Nc1ccccc1)Cl	0
ZINC09330428	c1ccc(cc1)SCCCC(=O)OCC(=O)N	1
ZINC09339373	CCOC(=O)c1cnc(nc1N)SCc1nc2ccccc2c(n1)N	0
ZINC09355654	CC1(CC(=C(C(=O)C1)[C@@H]1c2ccccc2C(=O)O1)N)C	0
ZINC09356334	Cc1cc(nc(n1)NC(=[NH2+])NCCSCc1c([nH]cn1)C)C	0
ZINC09358100	CCCc1c(=O)[nH]c(nc1O)SCC[NH+](CCC)CCC	0
ZINC09372523	CCOC(=O)c1cnc(nc1N)S[C@H](C)C(=O)Nc1ccc(cc1)F	0
ZINC09420476	CC(C)OC(=O)c1c(c2c(s1)nc(nc2SC)N)N	0
ZINC09447215	c1ccc2c(c1)ccc(n2)C(=O)Nc1ccnn1Cc1cccs1	0
ZINC09450849	Cc1c(nc(nc1C)S[C@@H](c1ccccc1)C(=O)OC)C	0
ZINC09468503	Cc1ccc(cc1N)C(=O)OCC(=O)N(c1ccccc1)C(C)C	1
ZINC09473239	c1ccc(cc1)SCCCC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N	0
ZINC09476877	Cc1c(cc(o1)[C@@H]1NC(=Nc2n1c1ccccc1n2)N)C(=O)OC	0
ZINC09477866	C[C@H](C(=O)N)OC(=O)c1cc2c(s1)nc(s2)Nc1ccccc1	1
ZINC09482203	CCO/C(=C/C(=O)/C(=C(/N)\NC(=O)c1ccccc1)/C(=O)OCC)/[O-]	1
ZINC09483018	c1cc(ccc1CNc1c2c([nH]cn2)nc(n1)N)F	0
ZINC09495827	c1ccc2c(c1)c(cs2)C(=O)OCC(=O)NCc1ccco1	0
ZINC09498509	C[C@@H](C(=O)NC(=O)Nc1ccccc1)OC(=O)c1c(nccn1)N	1
ZINC09536156	C[C@@H](c1nc(nc(n1)N(C)C)N)[N@@H+]1CC[C@H](CC1)Cc1ccccc1	0
ZINC09544631	COC(=O)c1cc(nc2c1sc(n2)N)c1ccc(s1)Cl	0
ZINC09562219	CC(C)C[C@H](C(=O)OCC(=O)Nc1ccc(cc1)I)NC(=O)N	0
ZINC09579164	Cc1c(sc(n1)SCC(=O)O[C@@H]1C[C@@H](CC[C@@H]1C(C)C)C)CC(=O)N	0
ZINC09584710	CCCC[C@]1(N(N=C(O1)c1cccc(c1)Br)C(=O)C)c1ccccc1	0
ZINC09596408	C[C@@]1(C(=O)N(C(=O)N1)CC(=O)N(C)C)c1ccccc1	0
ZINC09613971	c1ccc(cc1)Nc1nc(nc(n1)N)COC(=O)c1cc(ccn1)Cl	1
ZINC09694653	c1ccc(cc1)c1cc(c2c(ncnc2n1)N)c1ccco1	0
ZINC09694671	Cc1c(c(c2c(ncnc2n1)N)c1ccccc1)C(C)C	0
ZINC09722014	Cc1ccc(cc1Cl)NC(=O)NCc1cccn1Cc1ccccc1	0
ZINC09784015	C[C@H](C(=O)Nc1cccc(c1)OCCC(C)C)Oc1ccccc1	0
ZINC09812930	CC(=C)COc1ccc(cc1)NC(=O)Nc1ccccc1	0
ZINC09822383	CC(=C)COc1ccccc1NC(=O)Nc1ccc(cc1)Cl	0
ZINC09823342	c1ccc(cc1)CCNC(=O)N1c2ccccc2C[C@@H]1C(=O)N	0
ZINC09835056	C[C@H](C(=O)NC(=O)N)Sc1[nH]c2ccc(cc2n1)Cl	0
ZINC09866325	CC[C@H](C)c1ccccc1O[C@H](C)C(=O)NCCc1ccccc1	0
ZINC09885339	c1ccc(cc1)CNC(=O)Cc1nc(cs1)c1ccc(s1)CC(=O)N	0
ZINC09908643	c1ccc(cc1)[C@H](C(=O)NC1CC1)Sc1nc(c2ccsc2n1)N	0
ZINC09939519	CCOC(=O)[C@@H]1CS[C@@H](C(=O)N1)CC(=O)NCCc1ccccc1	0
ZINC09943019	CCOC(=O)c1c2ccc(c(c2sc1N)O)[S@@](=O)c1ccccc1	1
ZINC09986970	CC[C@@H](C)[C@H](C(=O)N1CC[C@H](CC1)C(=O)c1ccccc1)NC(=O)N	0
ZINC09995178	Cc1ccc(cc1)c1nc(on1)CSc1n[nH]c(N)n1	0
ZINC09996149	Cc1ccc(c(c1C)OCc1nc(nc(n1)N(C)C)N)C	0
ZINC10018860	C[NH+](C)[C@@H](CNC(=O)c1cccs1)c1ccc(cc1)OC	0
ZINC10022227	COc1ccc(cc1C(=O)OCC(=O)NC(=O)NCC=C)S(=O)(=O)N	0
ZINC10022885	COc1ccc(cc1)SCC(=O)Nc1c(ccs1)C(=O)OC	0
ZINC10111246	c1ccc(cc1)S(=O)(=O)NCCC[NH+]1CCCCCC1	0
ZINC10129921	Cc1ccc(cc1C)c1nnc(o1)NC(=O)c1cc(ccc1Cl)Cl	0
ZINC10153171	C[C@@H]1Cc2ccccc2N1C(=[NH2+])N	0
ZINC10153562	c1ccc(cc1)CNC(=O)C[C@@H]1C(=O)NCC[NH2+]1	0
ZINC10158000	CC(C)(C)OC(=O)COc1ccc(cc1)C=O	0
ZINC10190798	c1ccc(cc1)[C@H](C(=O)N)OC(=O)CSc1ccc(cc1)F	1
ZINC10216327	c1ccc(cc1)NC(=O)N1Cc2ccccc2C[C@@H]1C(=O)N	0
ZINC10217228	C[N@@H+](Cc1ccccc1F)Cc1cc2c(cc1O)OCO2	0
ZINC10221461	CC[C@H](C)[C@H](C(=O)NCC1(CCC1)c1ccccc1)NC(=O)N	0
ZINC10254849	Cn1c(nnn1)SCc1cc(=O)c(cn1CC(=O)N)OC	0
ZINC10268149	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)COCc1nc2ccccc2s1	1
ZINC10268882	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)CNC(=O)C1CCCCC1	0
ZINC10271486	c1ccc(cc1)[C@@H](C(=O)N)Sc1nccn1c1cccc(c1)Cl	0
ZINC10272298	C[C@@]12CC[C@H]3[C@@H]([C@@H]1CC/C/2=N\N)CC=C1[C@@]3(CC[C@@H](C1)O)C	0
ZINC10276952	C[C@H](C(=O)Nc1cccc(c1)S(=O)(=O)N)Sc1ccc(cc1)Cl	0
ZINC10285020	CCOCC(=O)NNC(=O)[C@@H](C)Oc1ccc(cc1)c1ccccc1	0
ZINC10286318	CC(C)COC(=O)c1cccc(c1)OC(=O)/C=C/c1ccccc1	0
ZINC10286705	CCOCC(=O)N/N=C/c1c2ccccc2ccc1OC	0
ZINC10287477	c1ccc(cc1)n1ncc(n1)C(=O)N1CCC[C@@H](C1)C(F)(F)F	0
ZINC10289435	c1ccc(cc1)c1nnc(o1)COC(=O)[C@@H]1C[C@@H]1c1ccccc1Cl	0
ZINC10312582	c1cnccc1c1nnc(n1CCCO)SCC(=O)N	0
ZINC10318704	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1ccc(o1)c1ccc(cc1)F	1
ZINC10327896	c1ccc(cc1)CNC(=O)c1ccc(cc1)C[NH+]1CCCCC1	0
ZINC10338238	c1ccc(cc1)COc1ccc(cc1)c1nnn(n1)CC(=O)N	0
ZINC10338871	Cc1c2c(n(n1)c1ccc(cc1)Cl)CC(CC2=O)(C)C	0
ZINC10340868	Cc1cc(nc2c1cccc2)S[C@@H](c1ccccc1)C(=O)N	0
ZINC10342541	CC(C)(C)NC(=O)C1CCN(CC1)c1ccccc1	0
ZINC10342733	C[C@H](COC)NC(=O)C1CCN(CC1)c1ccccc1	0
ZINC10342940	CN(c1ccccc1)C(=O)C1CCN(CC1)c1ccccc1F	0
ZINC10374837	c1cc(sc1)c1nc(cs1)CC(=O)O[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC10376461	CSc1ncc(n1c1ccccc1)C(=O)Nc1nc(cs1)CC(=O)N	0
ZINC10475420	c1ccc(cc1)n1c(nnn1)SCC[NH2+]CC1CCCCC1	0
ZINC10494441	C[C@@H](c1cc2ccccc2o1)NC(=O)N[C@@H](c1ccccc1)C(C)C	0
ZINC10518526	C[C@@H](C(=O)N)NS(=O)(=O)c1ccc(cc1)C(C)C	0
ZINC10555066	COc1ccccc1CC(=O)Nc1nc(cs1)c1ccc(cc1)SC	0
ZINC10560134	CCCCn1c(c(c(=O)[nH]c1=O)N(CCC(C)C)CCOC)N	0
ZINC10579151	CC(C)Cn1c2c(c(=O)n(c1=O)CC(=O)N)n(cn2)CCOC	0
ZINC10591164	CCOC(=O)c1csc(n1)NC(=O)CSCc1ccccc1	0
ZINC10617152	c1ccc(cc1)CSCCCC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC10643298	c1cnn(c1)Cc1ccc(cc1)C(=O)OCC(=O)N	0
ZINC10644111	c1ccc(cc1)[C@H](Cc1[nH]ccn1)NC(=O)C1=COCCO1	0
ZINC10669705	C[C@H]1CN(CCO1)C(=O)[C@H](C)NS(=O)(=O)c1ccc(cc1)OC	0
ZINC10682853	Cc1ccc(cc1)[C@@H](C1CC1)NS(=O)(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC10687413	c1ccc(cc1)CS(=O)(=O)CCCC(=O)Nc1c(ccs1)C(=O)N	0
ZINC10689671	c1ccc(cc1)SCc1nnc(o1)NC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC10692959	c1cc(c(c(c1)Cl)CS(=O)(=O)N1CCC(CC1)C(=O)N)Cl	0
ZINC10751216	c1ccc(cc1)[C@H](C(=O)N)OC(=O)CCn1c2ccccc2oc1=O	1
ZINC10767761	Cc1cc(=O)oc(c1C(=O)O[C@H](c1ccccc1)C(=O)N)C	1
ZINC10795245	C[C@@H](C(=O)NCc1ccccc1)OC(=O)c1ccc(cc1)S(=O)(=O)N	1
ZINC10795693	c1ccc(cc1)c1cnc(o1)COC(=O)c1ccc(cc1)S(=O)(=O)N	1
ZINC10802830	Cc1c(c(on1)N)C(=O)OCc1ccc(cc1)n1cccn1	0
ZINC10811487	COCCn1c(=O)c2cc(ccc2nc1SCC(=O)N)Br	0
ZINC10851074	CCc1ccc(cc1)C(=O)Cn1c(=O)c(cn(c1=O)CC)C#N	0
ZINC10855477	COc1cc(c(cc1OC)Br)CC(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC10908117	c1ccc(cc1)c1ccccc1C(=O)Nc1nc(cs1)CC(=O)N	0
ZINC10916124	c1ccc(cc1)[C@H](C(=O)N)OC(=O)CCc1ccc2c(c1)OCCO2	1
ZINC10916291	c1ccc(cc1)[C@@H](C(=O)N)OC(=O)CCc1ccc2c(c1)OCO2	1
ZINC10934703	Cc1ccc(cc1)c1nc(cs1)COC(=O)c1c(ccs1)S(=O)(=O)N	0
ZINC11053585	CCOc1ccc(cc1)CC[C@@H]1CC[N@H+](CC1)[C@H](C)C(=O)N	0
ZINC11159951	CCOCCS/C(=N/c1ccccc1OC)/N	0
ZINC11162633	c1ccc(cc1)n1cc(cn1)CCNC(=O)CSc1ccc(cc1)F	0
ZINC11163214	CCC/N=C(\N)/SCc1cccc(c1)C#N	0
ZINC11202559	CC(C)(C(=O)NCc1ccc(s1)S(=O)(=O)N)Oc1ccc(cc1)Cl	0
ZINC11238631	c1ccc(cc1)[C@H](C(=O)N)OC(=O)COc1ccccc1F	1
ZINC11256137	c1ccc(cc1)[C@@H](C(=O)N)OC(=O)[C@H]1Cc2cc(ccc2O1)Cl	1
ZINC11289798	c1ccc(cc1)[C@@H]1CCCN1C(=O)c1ccc(cc1)Cn1cncn1	0
ZINC11392046	CC(C)c1cccc(c1)NC(=O)CSc1nc(cc(n1)N)N	0
ZINC11399441	c1cc(cc(c1)S(=O)(=O)N)NC(=O)COc1ccc(cc1Cl)Br	0
ZINC11490025	C[C@H](C(=O)NCC(F)(F)F)Sc1nc2ccccc2n1CCOC	0
ZINC11565732	c1ccc2cc(ccc2c1)C(=O)COC(=O)c1cccnc1	0
ZINC11591828	C[C@@H](c1ccccc1)Sc1nnc(n1N)c1cccs1	0
ZINC11591839	c1cc(cc(c1)I)NC(=O)CSc1nnc(n1N)c1cccs1	0
ZINC11637870	CCc1ccccc1NC(=O)CCCCCN1C(=O)CCC1=O	0
ZINC11643312	c1ccc(cc1)c1cnc(n1C[C@@H]1CCCO1)SCC(=O)NC(=O)N	1
ZINC11685216	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	1
ZINC11690541	Cc1cccc(c1NC(=O)c1c(n(nn1)c1ccccc1)N)C	0
ZINC11730710	c1cc(cc(c1)Cl)n1c(c(nn1)C(=O)[O-])[C@H]1CCCO1	0
ZINC11738314	COCC(=O)NCCCn1c(=O)ccc(n1)c1ccccc1	0
ZINC11741897	c1ccc(cc1)[C@H](C(=O)N)OC(=O)CSc1ccc(cc1)Br	1
ZINC11750311	c1ccc(cc1)C1(CC1)CNC(=O)c1cc2ccccc2s1	0
ZINC11888007	c1ccc(cc1)/N=C(\N)/Nc1ccc(cc1)C(=O)[O-]	0
ZINC11923291	CCNC(=O)c1cn(nc1c1cccs1)Cc1ccccc1	0
ZINC11933593	CC[N@H+](Cc1ccncc1)[C@H]1CCCN(C1)C(=O)C1(CC1)C(=O)N	0
ZINC12049864	CN(CC(=O)N[C@@H](c1ccccc1)C(=O)N)S(=O)(=O)c1ccc(s1)Cl	0
ZINC12050023	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)[C@H]1CCC=CC1	0
ZINC12050748	COc1cccc(c1)C(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC12088083	CC(C)(C)OC(=O)N1CCC[C@H](C1)c1c(cc2ccccc2n1)N	0
ZINC12089927	COCC(=O)N1CCC(CC1)(CCc1ccccc1)CO	0
ZINC12137310	CC[C@@H](C(=O)N)OC	0
ZINC12145316	Cc1c(sc2c1c(=O)n(c(n2)C1CC1)[C@@H]1CC[N@H+](CC1)CC(=O)N)C	0
ZINC12176524	CCOC(=O)[C@@H](c1ccccc1)Sc1nc(cc(=O)[nH]1)C	0
ZINC12194377	Cc1ccc(cc1S(=O)(=O)N1CCO[C@H](C1)Cc1ccccc1)F	0
ZINC12196244	C[NH+](C)[C@H](CNC(=O)Cc1ccccc1)c1ccc2c(c1)OCO2	0
ZINC12205219	C/C=C/COC(=O)c1cccc(c1)S(=O)(=O)N(C)C(C)C	0
ZINC12217567	CC[NH2+]CC[C@@H]1CCC(=O)N1Cc1ccc(cc1)OC(F)(F)F	0
ZINC12261944	c1ccnc(c1)c1nc(cs1)COC(=O)/C=C/c1ccc(cc1)F	0
ZINC12274228	c1ccc(cc1)C[C@@H](C(=O)[O-])S[C@@H]1c2ccccc2C(=O)O1	0
ZINC12302142	c1cc(sc1C(=O)N1CCC(CC1)CCC(=O)N1CCOCC1)Cl	0
ZINC12308644	c1ccc(cc1)Oc1c(cccn1)CNC(=O)c1ccccn1	0
ZINC12323343	COC(=O)/C=C(/C(=O)NCCc1ccccc1)\N	1
ZINC12324070	Cc1cc([nH]n1)c1nn2c(nnc2s1)c1ccccc1	0
ZINC12324583	CC1(Cc2c(c(nc(c2C#N)OCC(=O)N)c2ccccc2)CO1)C	1
ZINC12342832	C/C(=C\c1ccccc1)/C[NH+]1CCN(CC1)c1ccccc1F	0
ZINC12372706	Cc1c(sc(n1)N)C(=O)N/N=C/C=C/c1ccccc1	0
ZINC12375396	c1ccc(c(c1)C(=O)O/N=C(\c1c(non1)N)/N)[N+](=O)[O-]	0
ZINC12376557	c1ccc(cc1)COc1cccc(c1)[C@H]1CC(=O)Nc2c1sc(n2)N	0
ZINC12380304	C[C@H](C(=O)N)N(c1ccc2c(c1)OCCO2)S(=O)(=O)C	0
ZINC12381841	CC(C)C(=O)N(Cc1nc(no1)c1ccccc1)C1CCCCC1	0
ZINC12402966	C[C@@H]1[C@@H](O[C@H](O1)C(Cl)(Cl)Cl)C	0
ZINC12404674	c1ccc(cc1)CCN1C[C@@H](CC1=O)C(=O)N	0
ZINC12411223	CCCO[C@@](C(=O)OCC)(C(F)(F)F)NC(=O)c1ccccc1	0
ZINC12412406	CCOc1ccccc1/C=C/1\C(=O)c2ccccc2S1	0
ZINC12412893	CCOC(=O)C1=NO[C@H]([C@H]1C)c1cc2c(c(c1Br)OC)OCO2	0
ZINC12415945	c1ccc(cc1)Cn1c(c(sc1=S)C(=O)NC[C@H]1CCCO1)N	1
ZINC12421448	CC[C@](C)(C#C)OC[C@@H](CN1CCN(CC1)c1ccccc1OC)O	0
ZINC12422434	Cc1cc(on1)C(=O)Nc1nnc(o1)c1ccccc1	0
ZINC12428449	c1cc(c(cc1Br)c1c(c(nc2c1c(=O)nc1n2ccs1)N)C#N)F	0
ZINC12429998	c1ccc(cc1)CCc1nc2cc(ccc2o1)C(=O)N1CC[C@@H](C1)O	0
ZINC12430259	c1cc(ccc1Cc1nc2cc(ccc2o1)C(=O)N1CCCC1)Cl	0
ZINC12441578	c1ccc(cc1)[C@@H]1CN(CCO1)S(=O)(=O)c1ccccc1F	0
ZINC12446655	Cc1csc(n1)CNC(=O)c1cc([nH]n1)COc1ccccc1	0
ZINC12462369	Cc1ccc(cc1NC(=O)C/C(=N/O)/N)Cl	0
ZINC12490838	Cc1cc(cc(c1)NC(=O)COc1ccc2cc(ccc2c1Br)Br)C	0
ZINC12494831	Cc1c(sc(c1C(=O)N)NC(=S)NC(=O)c1ccc(cc1)F)C	0
ZINC12495067	Cc1c(sc(c1C(=O)N)NC(=S)NC(=O)c1ccccc1[N+](=O)[O-])C	0
ZINC12500175	Cc1ccc(c(c1)NC(=S)NC(=O)c1ccc(c(c1)[N+](=O)[O-])Cl)C	0
ZINC12501413	c1nc2c(=O)[nH]c(nc2n1[C@H]1[C@H]([C@@H]([C@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC12502185	C1[C@@H]([C@H](O[C@@H]1n1c2c(c(=O)[nH]c(n2)N)[nH]c1=O)CO)O	0
ZINC12505879	c1ccc(cc1)[C@H]1C(=O)C(=C(N1)N)C(=O)N	0
ZINC12506009	CCO/C(=C/C1=NC(=O)[C@@](C1)(C(F)(F)F)[O-])/[O-]	0
ZINC12506112	c1ccc(cc1)N1CC(=O)c2c1nc(c(c2)C#N)N	0
ZINC12506770	c1ccc(cc1)COC(=O)NC[C@@H]1C[C@]1(C(=O)[O-])[NH3+]	0
ZINC12507508	Cc1cn2c(c(nc2s1)C)/C=C\1/C(=O)OC(=N1)c1ccccc1F	0
ZINC12523261	COCC(=O)Nc1cccc(c1)NCC(=O)N1CCNC1=O	0
ZINC12524101	c1ccc(cc1)N/C(=N\c1ccccc1)/[P@@](=O)(Nc1ccccc1)[O-]	0
ZINC12527399	c1ccc(cc1)Nc1cccc(c1)Nc1ccc2nnnn2n1	0
ZINC12537716	C[C@@H]1CN(C[C@@H](O1)C)CC(=O)Nc1ccccc1Sc1ccccc1	0
ZINC12538638	COc1cc(cc(c1)OC)C(=O)N1CCCc2c1cccn2	0
ZINC12542258	CN(Cc1ccccc1N1CCOCC1)[C@@H](c1ccccc1)C(=O)N	1
ZINC12562937	c1ccc(cc1)n1c(nnn1)COC(=O)c1cc(ccc1N)[N+](=O)[O-]	1
ZINC12575551	C=CCNC(=O)[C@H]1CCC(=O)N(C1)Cc1ccc(cc1)Cl	0
ZINC12577810	CCOC(=O)[C@@H](C)/C(=N/NC(=O)CCC(=O)NCc1ccccc1)/C	0
ZINC12592035	CC(=O)c1ccc(s1)C(=O)N1CCO[C@H](C1)Cc1ccccc1	0
ZINC12595935	c1ccc(cc1)C[C@H]1CN(CCO1)C(=O)CSc1nnc(s1)N	1
ZINC12607891	c1ccc(cc1)CNC(=O)NCC(=O)NCCc1ccc(cc1)Cl	0
ZINC12607969	c1ccc(cc1)n1c(nnc1SC[C@H]1CC1(Cl)Cl)c1ccco1	0
ZINC12628210	CCn1c2ccc(cc2nc1S[C@H]1C[C@@H](OC1=O)C)S(=O)(=O)N	0
ZINC12647686	c1ccc(cc1)COC(=O)N1CCNC(=O)[C@H](C1)N	1
ZINC12647692	c1ccc(cc1)c1c(ccc[nH+]1)N	0
ZINC12648529	CC(C)(C)OC(=O)N1CCNc2ccc(cc2C1)N	0
ZINC12649866	Cc1ccccc1N[C@H](C#N)c1ccccc1OCc1ccccc1	0
ZINC12660091	C[C@@H]1C[C@@H](CN(C1)C(=O)COC(=O)c1ccc(cc1)[N+](=O)[O-])C	0
ZINC12685171	COCCN(Cc1ccccc1)C(=O)c1ccc(cc1)CNC(=O)N	1
ZINC12727520	CN(CC(=O)Nc1ccc(cc1)F)C(=O)c1c(nccn1)N	0
ZINC12737500	CCCCn1cc(cc(c1=O)C(=O)N)[N+](=O)[O-]	0
ZINC12741962	C[C@H](c1ccccc1)OCCCNC(=O)c1ccc[nH]c1=O	0
ZINC12742255	COCCN1[C@@H](Nc2ccccc2C1=O)c1ccc(cc1)SC	0
ZINC12743026	COc1cc(ccc1OC(=O)c1ccccc1Br)/C=C/C(=O)OC	0
ZINC12743519	Cc1cccc(c1)C(=O)N[C@@H](C)C(=O)O[C@H](C)c1ccccc1	0
ZINC12746258	CN(CC(=O)OC)C(=O)C[C@H](c1ccccc1)c1ccccc1Cl	0
ZINC12751104	C[C@@H](C(=O)N(C)[C@@H]1CCS(=O)(=O)C1)Sc1nc(n[nH]1)C(C)C	0
ZINC12752784	CC(C)OCc1ccc(cc1)C(=O)NC(C(=O)N)C(=O)N	0
ZINC12755689	c1ccc(cc1)n1c(nnn1)C[N@@H+]1CC[C@H](CC1)c1ccc(cc1)O	0
ZINC12767241	c1ccc(cc1)CC(=O)NCCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC12770767	COC(=O)c1ccc2c(c1)nc(nc2[O-])C[N@@H+]1CC[C@H](CC1)C(=O)N	0
ZINC12771326	COc1cc(ccc1OCC=C)C(=O)OCc1nc(nc(n1)N)N	0
ZINC12772931	c1ccc(cc1)n1c(nnn1)COC(=O)c1cc(cc(c1N)Cl)Cl	1
ZINC12779118	CC(=C)C[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC12783835	C[C@H](c1ccccc1)NC(=O)Cn1c(=O)n(nn1)c1ccccc1Cl	0
ZINC12784379	Cc1ccc(cc1S(=O)(=O)N(C)C)NC(=O)/C=C/c1ccccc1Br	0
ZINC12785345	Cc1c(sc2c1c(=O)n(c(n2)S[C@@H](C)C(=O)N)C1CCCC1)C	0
ZINC12792823	C[C@H](c1ccccc1)OCCCNC(=O)c1c(nccn1)N	1
ZINC12806577	c1ccc(cc1)CNC(=O)C1CCN(CC1)C(=O)c1ccncc1	0
ZINC12811373	CCN([C@H]1CCS(=O)(=O)C1)C(=O)[C@H](C)Sc1c(cccc1Cl)Cl	0
ZINC12824211	Cc1c(c(on1)N)C(=O)OCc1coc(n1)c1ccccc1	1
ZINC12848916	CCOC(=O)c1cnc2ccnn2c1N	0
ZINC12859854	CCOC(=O)CC/C(=N\NC(=[NH2+])N)/C	0
ZINC12862812	Cn1c(nnc1SC(c1ccccc1)c1ccccc1)C1CC1	0
ZINC12864514	Cc1nnc(s1)NC(=O)C1CCN(CC1)C(=O)c1ccc(cc1)F	0
ZINC12866138	Cc1c(c(sn1)N)C(=O)O[C@@H](C)C(=O)Nc1cc(ccc1Cl)[N+](=O)[O-]	0
ZINC12866539	c1ccc(cc1)C(c1ccccc1)OCCSc1nnc(s1)N	1
ZINC12866616	CCOc1ccc(cc1)CN(C)[C@H](C)c1[nH+]c(nc(n1)N(C)C)N	0
ZINC12868971	C[C@@H](C(=O)N)OC(=O)c1ccc(s1)c1ccc(cc1)c1ccccc1	1
ZINC12876522	COC(=O)C[C@H](c1ccccc1)NC(=O)c1cnccn1	0
ZINC12878636	COC(=O)C[C@H](c1ccccc1)NC(=O)c1cc2cc(ccc2o1)Cl	0
ZINC12881043	C[C@@H]1c2cccn2CCN1CC(=O)Nc1c(ccs1)C(=O)N	0
ZINC12881202	CCCNC(=O)Cc1csc(n1)NC(=O)OCC	0
ZINC12884121	C1COC(=O)[C@@H]1[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC12895818	COC(=O)c1ccc(cc1)CSc1nc(c(s1)N)c1ccccc1	1
ZINC12899538	c1ccc(cc1)c1nc(cs1)C(=O)Nc1ccc(c(c1)C(=O)N)Cl	0
ZINC12920450	C=CCNC(=O)COC(=O)c1c2c(n(n1)c1ccccc1)CCC2	0
ZINC12920974	C=CCn1c(n[nH]c1=S)Cc1csc(n1)NC(=O)c1c(nccn1)N	0
ZINC12924648	COC(=O)c1cc(c(=O)n(c1)CCC(=O)N)C#N	0
ZINC12927312	C[C@@H](c1[nH+]c(nc(n1)N(C)C)N)N1CCN(CC1)C(=O)C1CCCC1	0
ZINC12928353	Cc1cccc(c1C)O[C@H](C)C(=O)N1CCCC1	0
ZINC12936149	CCOC(=O)c1c(c2c(nc(nc2s1)CSc1nc(cs1)C)N)C	0
ZINC12944020	c1cc(cc(c1)S(=O)(=O)N[C@@H]1CCCc2c1cco2)S(=O)(=O)N	0
ZINC12949055	CCc1c(cnn1c1ccc(cc1)C)C(=O)Nc1nnc(s1)C1CC1	0
ZINC12950541	Cn1cnnc1SCc1coc(n1)c1ccccc1	0
ZINC12957755	COC(=O)c1ccc(o1)c1ccc(cc1)N	0
ZINC12957768	c1cc(c(c(c1)[N+](=O)[O-])N)C(F)(F)F	0
ZINC12973502	Cc1ccccc1CNC(=O)CNC(=O)Nc1ccccc1	0
ZINC12974120	C[C@@H](CNC(=O)c1cc(cc(c1)OC)OC)c1ccccc1	0
ZINC12974342	Cc1c(c(on1)N)C(=O)OCC(=O)N(CCOC)CCOC	0
ZINC12983311	c1ccc(cc1)c1nc([nH]n1)NC(=O)c1ccc(cc1)Cl	0
ZINC12983445	C[C@H](c1ccc2ccccc2c1)Nc1nnnn1c1ccccc1	0
ZINC12994775	c1cc(c(cc1Cl)F)NC(=O)CCCNC(=O)c1ccsc1	0
ZINC12996969	CC[C@@H]1C(=C(NC(=O)N1)CSc1c(cccn1)Cl)C(=O)OCC	0
ZINC13003017	CS(=O)(=O)[N-]c1cc(ccc1F)NC(=O)c1ccc(cc1)[N+](=O)[O-]	0
ZINC13011780	c1ccc(cc1)C1CCN(CC1)C(=O)c1ccc(cc1)C#N	0
ZINC13016723	Cc1ccc(cc1C)[C@@H](C)NC(=O)Cn1c(=O)c(c(n(c1=O)C)N)Br	0
ZINC13017100	CCC[C@@H](C)NC(=O)c1ccc(c(c1)S(=O)(=O)N1CCOCC1)Br	0
ZINC13019294	CCN(CC(=O)Nc1c(cccc1F)F)C(=O)/C=C/c1ccc(s1)Br	0
ZINC13039178	Cc1ccc(cc1)NC(=O)[C@H](C)OC(=O)c1ccc2c(c1)sc(n2)N	0
ZINC13039179	C[C@H](C(=O)Nc1ccccc1)OC(=O)c1ccc2c(c1)sc(n2)N	1
ZINC13110713	c1cc2c(cc1c1cc(n[nH]1)c1cc(ccc1O)F)OCCO2	0
ZINC13114168	c1ccn2c(c1)c(nc2c1ccc(cc1)Cl)/C=N\N1CCOCC1	0
ZINC13115107	Cc1c(nnn1c1c(non1)N)/C(=N\N=C\c1ccccc1)/C	0
ZINC13115897	C[C@@H]1CN(C[C@@H](O1)C)C1CCN(CC1)S(=O)(=O)Cc1ccccc1	0
ZINC13119956	CCOC(=O)[C@H]1[C@@H](C[C@](CC1=O)(c1ccccc1)O)c1ccccc1	0
ZINC13121928	c1cc(ccc1[C@H]1C(=C(Nc2n1ncn2)N)C#N)F	0
ZINC13123541	CC1=C([C@@H](n2c(=N1)nc([n-]2)c1ccncc1)c1ccccc1)C(=O)N	0
ZINC13127483	COc1ccc(cc1)[C@@H]1C[C@H](Nc2n1nc(n2)N)c1ccc(cc1)Br	0
ZINC13131961	COc1cccc(c1)[C@@H]1C[C@@H](Nc2n1nc(n2)N)c1ccccc1	0
ZINC13132623	C[N@H+]1CCN(CC1)/N=C\c1ccc(cc1)c1ccccc1	0
ZINC13151556	CCN1C(=O)[C@@H](S/C/1=N\c1ccccn1)CC(=O)Nc1ccccc1	0
ZINC13151850	Cc1c(c(=O)n(n1C)c1ccccc1)/N=N\c1ccc(c(c1)OC)N	0
ZINC13154050	C[C@@H]1CN(C[C@@H](O1)C)C(=O)[C@@H](c1ccccc1)Sc1ccccc1	0
ZINC13154112	c1ccc2c(c1)OC[C@H](O2)C(=O)N[C@H]1C[C@H]2CC[C@@H]1C2	0
ZINC13189733	C[C@@H](c1ccccc1)Nc1ccc(cc1[N+](=O)[O-])/C=C/C(=O)[O-]	0
ZINC13223927	c1ccc(cc1)[C@H](CC(=O)[O-])NC(=O)c1c(cccc1Cl)F	0
ZINC13229085	Cc1nc2c3ccccc3nc(n2n1)SCC(=C)C	0
ZINC13234490	Cc1ccnc(c1)N(C1=NCC(S1)(C)C)C(=S)Nc1ccccc1	0
ZINC13323054	CCC[NH+]1CCN(CC1)C(=O)Nc1ccccc1	0
ZINC13329498	CCOc1ccc(cc1)[C@H](C)NC(=O)c1c(noc1C)C	0
ZINC13344877	c1ccc2c(c1)c(c1c(n2)/C(=C/c2cc(ccc2F)Br)/CC1)C(=O)[O-]	0
ZINC13350655	c1ccc(c(c1)/C=N/NC(=O)c1cc(cc(c1)[N+](=O)[O-])N)C(=O)[O-]	0
ZINC13352614	CCOC(=O)c1cc(ccc1N)O	0
ZINC13369045	COCCCNC(=O)Cn1c2ccc(cc2c(n1)c1ccccc1)Cl	0
ZINC13398954	COC(=O)/C(=C/Nc1ccccc1N)/NC(=O)c1ccccc1	1
ZINC13403054	c1ccc(cc1)/C=C\1/c2ccccc2NC1=O	0
ZINC13404252	CC(=O)Nc1ccc(cc1)/C=C\c1ccccc1NC(=O)C	0
ZINC13404411	CC(=O)OC(=NNC(=O)N)/C=C/c1ccccc1	1
ZINC13404419	CC(=O)OC(=NNC(=O)N)c1ccccc1	1
ZINC13404422	COC(=O)[C@H]1[C@@H]2CC[C@H](C[C@@H]1OC(=O)c1ccccc1)[NH2+]2	0
ZINC13420635	c1cc(ccc1CC(=O)[O-])OCc1ccc(cc1)[N+](=O)[O-]	0
ZINC13463887	C[C@@H]1CN(C[C@H](O1)C)[C@H](C#N)c1c(cccc1Cl)F	0
ZINC13476993	CN(C)c1ccc(cc1)/C=C/C=C/1\C(=O)N/C(=N/c2ccccc2)/S1	0
ZINC13496926	c1ccc(cc1)/C=N/NC1=NC(=O)[C@@H](S1)CC(=O)NC(=O)N	0
ZINC13527007	[C@H]1([C@H]([C@@H]([C@H]([C@H]([C@@H]1OP(=O)([O-])[O-])O)O)OP(=O)([O-])[O-])O)O	0
ZINC13532012	Cn1c2c(c(ncn2)SCC(=O)c2ccccc2)nn1	0
ZINC13547515	CSc1ccc(cc1)/C=C\1/C(=O)N(C(=S)N1)c1ccccc1	0
ZINC13548692	C[C@H](c1ccccc1)n1c(=O)c2c(nc1[O-])nc1cc(ccc1n2)N	0
ZINC13549251	c1cc(ccc1N1C(=O)[C@@H]2CCCC[C@H]2C1=O)Cl	0
ZINC13559387	CC1(C(=O)C(=C(O1)c1ccc(cc1)S(=O)(=O)N)c1ccccc1)C	1
ZINC13563363	CC1([C@H](N2[C@@H]([S@@]1=O)[C@H](C2=O)NC(=O)[C@H](c1ccccc1)N)C(=O)[O-])C	0
ZINC13575798	CCOC(=O)CNC(=O)CSc1nc(c(s1)N)c1ccccc1	1
ZINC13592540	c1ccc(cc1)c1[nH]cc([nH+]1)CCNC(=O)c1ccco1	0
ZINC13596123	Cc1cccc(c1)O[C@@H](C)C(=O)N(C)c1ccccc1	0
ZINC13603166	c1ccc(cc1)[C@@H](Cc1c(cc(cc1I)O)I)C(=O)[O-]	0
ZINC13620825	CCOc1ccc(cc1)/C=C/C(=O)NC(=S)Nc1ccc(c(c1)Cl)Cl	0
ZINC13627516	CN(C)C(=O)c1cccc(c1)NC(=S)NC(=O)/C=C/c1ccccc1	0
ZINC13628214	c1ccc(cc1)N1C[C@]23C=C[C@H](O2)[C@H]([C@H]3C1=O)C(=O)NC1CC1	0
ZINC13628668	COCCn1c2c(cc(cc2s/c/1=N\C(=O)Cc1ccccc1)F)F	0
ZINC13634066	Cc1ccc(cc1Cl)NC(=[NH2+])Nc1nc([O-])cc(n1)CC(=O)OC	0
ZINC13637676	CCOC(=O)c1ccc(cc1)NC(=O)C[C@H]1C(=O)N=C(S1)[N-]C(=N)N	0
ZINC13637739	c1ccc(c(c1)NC(=O)C[C@@H]1C(=O)N=C(S1)N=C(N)N)[N+](=O)[O-]	0
ZINC13656934	Cc1cc(n(n1)C(C)C)NC(=O)c1cccc(c1)Oc1ccccc1	0
ZINC13667507	CCOC(=O)c1c2c(sc1NC(=O)c1ccn(n1)C)CCCCC2	0
ZINC13684214	Cc1nnc(n1c1ccccc1)SCC(=O)/C(=C(/N)\C)/C#N	0
ZINC13687926	CC[C@@]1(C[C@H](CCO1)C(=S)N)C	0
ZINC13689242	COCc1c(c2nnc(c(=[NH2+])n2[n-]1)C#N)c1cccc(c1)Cl	0
ZINC13691466	Cc1cc2c(cc1C)nc1c(n2)c2cc(ccc2n1CC(=O)C)OC	0
ZINC13712987	CC[C@@H](C(=O)N1CCOCC1)N(c1ccc(cc1)C)S(=O)(=O)C	0
ZINC13726259	CCN(CC)c1ccc(cc1)C[NH2+][C@@H](C)CCc1ccccc1	0
ZINC13731521	c1cc(cc(c1)Oc1ncccn1)C[NH2+][C@@]12C[C@H]3C[C@@H](C1)C[C@H](C3)C2	0
ZINC13732913	COc1ccc(c(c1)n1c(nnc1[S-])c1cc(cnc1)Br)OC	0
ZINC13739333	c1cc(cnc1)C1=C([C@@H]([C@@H](C(=N1)S)C#N)c1ccncc1)C(=S)N	0
ZINC13747254	CCCOc1c(cc(cc1Cl)/C=N/NC(=S)N)OC	0
ZINC13777879	C[n+]1c2ccccc2n(c1N)CC(=O)c1cccs1	0
ZINC13786115	COC(=O)c1ccc(cc1)c1ccc(o1)/C=C(/C#N)\C(=O)N	0
ZINC13806126	CC[C@@H](C)NC(=O)Cn1cnc(cc1=O)c1ccccc1	0
ZINC13833534	Cc1c(Cc2ccccc2)[nH+]c([nH]1)N	0
ZINC13837528	CCSc1[nH]c2c(c(=O)n1)[C@H](/C(=C(\[O-])/OC)/C(=N2)C)c1cccnc1	0
ZINC13942306	c1ccc2c(c1)c(c[nH]2)[C@H]1c2ccccc2C(=O)N1C[C@H]1CCCO1	0
ZINC13985880	C[C@H](CC(=O)N)[NH2+][C@H](c1cccs1)C(C)C	0
ZINC13998243	Cc1ccc(cc1C)NC(=O)CCC(=O)OCCCc1ccccc1	0
ZINC14000139	Cc1cc(cc(c1Cl)C)O[C@H](C)C(=O)N1CC[C@H](CC1)C(=O)N	0
ZINC14009039	COc1ccc(cc1Br)C(=O)OCCc1ccccc1	0
ZINC14031726	Cc1cc(=O)n2c(n1)SC[C@H]2CC(=O)Nc1ccc(cc1F)Br	0
ZINC14072784	c1ccc(cc1)[C@H](C(=O)N)OC(=O)CCC(=O)c1cccs1	1
ZINC14119677	c1ccc(cc1)C1=NN(C(=O)CC1)c1ccc(cc1)S(=O)(=O)N	0
ZINC14140206	CN(C)c1nc(nc(n1)N)CN1C(=O)[C@@H](NC1=O)Cc1ccccc1	0
ZINC14153078	CCCn1c(nnn1)Cn1c(ccc(c1=O)C(=O)N)C(F)(F)F	0
ZINC14160608	c1cc(cc(c1)C(F)(F)F)c1nc(on1)CSc1nc(nc(n1)N)N	0
ZINC14199242	CC(=O)NNC(=O)CSc1ccccc1F	0
ZINC14199984	c1ccc(cc1)C1=N/C(=C\c2cc3ccccc3o2)/C(=O)O1	0
ZINC14207760	c1ccc(cc1)[C@H](CC(=O)Nc1cccc(c1)F)NC(=O)N	0
ZINC14219598	CC[C@@H](c1ccccc1)NS(=O)(=O)C	0
ZINC14242482	c1ccc(cc1)Oc1ccccc1NC(=O)Cn1ccc(=O)[nH]c1=O	0
ZINC14248296	C[C@@H](C(=O)N)OC(=O)c1ccc2c(c1)C[C@@H](OC2=O)c1ccccc1	1
ZINC14352146	c1cc2c(cc1Cl)n(nn2)OCC(=O)NC1CCCCCC1	0
ZINC14404630	c1ccc(cc1)COC(=O)C[C@H](c1cccs1)NC(=O)N	1
ZINC14456350	Cc1ccc(s1)[C@@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)C(=O)N	0
ZINC14549577	c1cc(ccc1[C@H]1[C@H]2CC=C[C@@H]2c2cc(ccc2N1)C(=O)N)F	0
ZINC14551219	c1ccc(cc1)[C@@H]1[C@@H]2CC=C[C@@H]2c2cccc(c2N1)C(=O)N	0
ZINC14588809	CC1=CC[C@@H](CC1)[C@@](C)(COC(=O)/C=C/c1ccccc1)O	0
ZINC14612141	C[C@@H]1C2=C(C[C@H](O1)CC(=O)OC)C(=O)c1cccc(c1C2=O)O	0
ZINC14630027	CN(CCOc1ccc(cc1Cl)N)c1ccccc1	0
ZINC14630200	CN(CCOc1ccc(cc1C(F)(F)F)N)c1ccccc1	0
ZINC14630627	CCC[C@@H](C)COc1ccc(cc1F)N	0
ZINC14630907	C[NH+](C)CCOc1ccc(cc1N)Br	0
ZINC14663518	CCOCCC(=O)NNC(=S)NC(=O)c1ccc(o1)Br	0
ZINC14663606	CCCOc1ccccc1C(=O)NC(=S)NNC(=O)CCOCC	0
ZINC14674851	Cc1ccc(s1)C(=O)COC(=O)c1ccc(c(c1)S(=O)(=O)N)Cl	0
ZINC14675363	CC(C)(C)OC(=O)COC(=O)C[C@@H]1C(=O)Nc2ccccc2S1	0
ZINC14704460	c1ccc(cc1)COC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	1
ZINC14704501	c1ccc(cc1)/C=C/COC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	1
ZINC14712393	Cc1cc(c(cc1Br)C)SCC(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC14731902	Cn1c(=O)c2ccccc2c(n1)C(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC14773307	CC(C)CCOC(=O)C[C@H]1C(=O)NCCN1C(=O)Nc1ccccc1	0
ZINC14779329	CCCCOc1ccc(cc1)C(=O)OCCCc1ccccc1	0
ZINC14831730	CC(C)c1cc(ccc1OCC(=O)Nc1ccc(cc1)S(=O)(=O)N)Br	0
ZINC14921860	C/C(=N\NC(=O)C(=O)NCCOC)/CC(=O)Nc1ccccc1	0
ZINC14944561	c1cc(oc1)[C@@H]1[C@@]2([C@]1(C1(N=C2[NH-])OCCO1)C#N)C#N	0
ZINC14973507	CC(C)c1nc(cs1)C(=O)N1CCO[C@H](C1)Cc1cccc(c1)F	0
ZINC14978371	Cc1cc([nH]c1C(=O)N[C@H]1CCC[N@H+](C1)CCc1ccccc1)C	0
ZINC14985735	CC[C@@H](C)CC(=O)NC[C@H]1Cc2cc(cc(c2O1)c1ccccn1)C	0
ZINC14988466	COC(=O)c1c(nc(s1)Nc1ccccc1)N	1
ZINC14995647	Cc1ccc(s1)C(=O)NCc1nnc(n1CC=C)SC	0
ZINC15006292	Cc1cc(no1)C(=O)N1C[C@@H](N(C(=O)C1)c1cccc(c1)OC)C	0
ZINC15016521	CCOc1ccc(c(c1)/C=C\1/C(=NN(C1=O)c1ccccc1)C)Br	0
ZINC15021872	C[C@@H]1C(=O)N(c2cccc(c2O1)N)Cc1ccccc1	0
ZINC15022126	COC(=O)/C=C/c1ccc(cc1)Cn1cc[nH+]c1	0
ZINC15070436	c1ccc(cc1)C[C@@H]1CN(CCO1)C(=O)c1ccnc(c1)N	1
ZINC15072728	COCCN1CCC[C@](C1=O)(C[NH+]1CCCCCC1)O	0
ZINC15080526	c1ccc(cc1)C[C@@H]1CN(CCO1)c1c(cccn1)C(=O)N	1
ZINC15086159	CC(C)COC(=O)[C@@H]1[C@@H](C[C@@](CC1=O)(C)O)c1ccccc1	0
ZINC15096804	COCc1cccc(c1)C(=O)NNC(=O)c1ccccc1	0
ZINC15107899	c1ccc(cc1)[C@@H]1c2cc3c(cc2C(=O)O1)OCCO3	0
ZINC15108016	Cc1c(c(c(c(n1)NCc1ccccn1)C#N)COC)N	0
ZINC15122546	Cc1cc(ccc1Br)NCC(=O)NCc1ccccc1	0
ZINC15191482	CCn1c(=O)c2ccccc2n(c1=O)CC(=O)Nc1cccc(c1)I	0
ZINC15202420	C[C@]1(C=C(OC(=C1C#N)N)C(F)(F)F)c1ccccc1	1
ZINC15202447	C[C@@]1(C[C@@](N(N1)C(=O)N)(C(F)(F)F)O)c1ccccc1	0
ZINC15272675	Cc1c2cc(sc2n(n1)c1ccccc1)C(=O)NCCOC	0
ZINC15277790	COc1ccc(cc1)c1nnc(n1N)SCCOc1cccc(c1)Cl	0
ZINC15319987	C[C@H]1[C@]([C@H](S(=O)(=O)c2n1c1ccccc1n2)c1ccccc1)(C)O	0
ZINC15321088	c1ccc(cc1)[C@H]1[C@@]2([C@]1(C1(N=C2N)OCCO1)C#N)C#N	1
ZINC15345095	c1ccc(cc1)CN1CCN(CC1)C(=O)c1ccc(cc1)S(=O)(=O)N	0
ZINC15348466	CC(C)NS(=O)(=O)c1cccc(c1)C(=O)Nc1ccccc1	0
ZINC15404640	CCCC(=O)Nc1ccc(cc1)C1=NN=C(SC1)Nc1ccccc1	0
ZINC15444162	CC(C)OC(=O)c1nn(c([O-])n1)c1ccc(cc1)Oc1ccccc1	0
ZINC15444289	c1ccc(cc1)COC(=O)c1nn(c([O-])n1)c1cccc(c1)Cl	0
ZINC15452387	COCC[N@@H+](Cc1ccccc1)CC(=O)N	1
ZINC15456962	C[C@@H](COC)/[NH+]=C(\N)/SCc1ccc(cc1)C(F)(F)F	0
ZINC15460938	CCOCCC/N=C(\N)/SCc1cc(=O)oc2c1ccc(c2C)C	0
ZINC15464959	CCc1nnc(s1)NC(=O)[C@H]1CC(=O)N(C1)c1cc(ccc1C)C	0
ZINC15465635	Cc1ccc(c(c1)C)N1C[C@@H](CC1=O)C(=O)N1CCCC[C@H]1C	0
ZINC15479601	c1cc(ccc1CCNC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N)OC(F)F	0
ZINC15549946	CC(C)[C@@H](c1ccccc1)[NH2+]CC(=O)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC15589885	c1ccc(cc1)NC(=O)NCc1ccc(cc1)O	0
ZINC15590569	CCOC(=O)NNC(=O)c1cc(nc2c1cccc2)c1ccccc1	0
ZINC15635561	Cc1cc(nc(n1)N)c1ccccc1	0
ZINC15636905	C[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)C(=O)NN	0
ZINC15673830	COCCN1CC[C@H]2C[N@@H+](CC[C@H]2CC1=O)Cc1ccccc1	0
ZINC15690655	COc1ccc(cc1Br)CSc1nc([nH]n1)N	0
ZINC15733932	Cc1nn2c(=O)cc(nc2s1)COC(=O)c1ccccc1	0
ZINC15734026	CC(C)Cc1nn2c(=O)cc(nc2s1)COC(=O)c1ccccc1	0
ZINC15779831	CCOC(=O)[C@@H](N=[S@](=O)(C)c1ccccc1)n1c2ccccc2nn1	0
ZINC15781867	CC(C)(C)[C@H]1CCC(=O)C(=C(O)/C=C/c2ccccc2)C1	0
ZINC15822470	c1ccc(cc1)c1c(cn(n1)c1ccccc1)CSC(=[NH2+])N	0
ZINC15838451	C[C@H](C(=O)[O-])Sc1nnc(n1c1ccccc1)c1ccco1	0
ZINC15840060	Cc1nc(c(s1)CC(=O)NC[C@@H]1CCCO1)c1cccs1	0
ZINC15841737	c1ccc(cc1)OCC(=C(C#N)C#N)N	0
ZINC15858179	COC(=O)C1=C(SS/C/1=C\[N+](=O)[O-])N	0
ZINC15860127	Cc1ccc(o1)[C@H](CNC(=O)Cc1cccc2c1cccc2)[NH+](C)C	0
ZINC15874852	C1CCC(CC1)NC(=S)NNC(=O)C[C@H]1C[C@H]2CC[C@@H]1C2	0
ZINC15924305	c1cc(cc(c1)Cl)NC(=N)NC(=N)N	0
ZINC15933674	c1ccc(cc1)S(=O)(=O)N/N=C\c1cn(c2c1cccc2)CC(=O)N	0
ZINC15933882	COc1cc(ccc1OC/C=C/c1ccccc1)/C=N/NC(=O)OC	0
ZINC15950820	CCN(CC)c1ccc(cc1)C(=O)NCC(=O)OCc1ccccc1	0
ZINC15962262	COc1ccc(cc1)C(=O)N/N=C/c1ccc2cccc(c2n1)O	0
ZINC15974468	CCOC(=O)c1cnc2n(c1=[NH2+])N=C(/C/2=N\Nc1ccccc1)N	1
ZINC16009499	c1ccc(cc1)CN1C[C@@H](CC1=O)C(=O)NCCOc1ccccc1	0
ZINC16025156	CN(Cc1ccccc1)C(=O)/C=C/c1cc(ccc1OC)OC	0
ZINC16041427	c1ccc2c(c1)c1c([nH]2)CN2[C@H](C1)C(=O)N(C2=O)CC(=O)[O-]	0
ZINC16118731	c1ccc(cc1)N(CCC(=O)N)C(=O)COC(=O)C1CC1	1
ZINC16123605	CCS(=O)(=O)c1cc(c(cc1N)OC)C(=O)OC	0
ZINC16125921	c1cc(ccc1COC(=O)CCc1ccsc1)C(=O)N	0
ZINC16159303	COC(=O)[C@@H](C(C(F)(F)F)C(F)(F)F)N	0
ZINC16189801	COC(=O)CCc1nnc(n1N)S	0
ZINC16211754	C[C@@H](COC)NC(=S)Nc1ccccc1	0
ZINC16247632	Cc1ccc(c(c1)[N+](=O)[O-])OCCCC[N@@H+]1C[C@@H](O[C@@H](C1)C)C	0
ZINC16269547	Cc1cc(cc(c1O)/C=N/c1ccc(cc1Cl)I)[N+](=O)[O-]	0
ZINC16285762	Cn1c2ccc(cc2nn1)NC(=O)N(CCO)c1ccccc1	0
ZINC16319473	Cc1ccc(c(c1)NC(=O)[C@H](C)SCc1ccccc1)OC	0
ZINC16322728	CC(C)(C)C1=C([C@H](C(=C(O1)N)C#N)c1ccc(c(c1)Cl)Cl)C#N	0
ZINC16327047	Cc1c(c(on1)N)C(=O)O[C@H](c1ccccc1)C(=O)NC1CC1	1
ZINC16327048	Cc1c(c(on1)N)C(=O)O[C@@H](c1ccccc1)C(=O)NC1CC1	1
ZINC16331439	c1ccc(cc1)c1cn2c(n1)SCC(=N2)c1ccc(c(c1)F)F	0
ZINC16388928	c1cscc1c1nc(on1)CN1CCNC(=O)C1	0
ZINC16425758	c1ccc(cc1)CCc1n[nH]c(n1)N1C(=O)[C@@H]2CCCC[C@@H]2C1=O	0
ZINC16449414	c1ccc(c(c1)C(=O)OCc1ccc(cc1)N)[N+](=O)[O-]	0
ZINC16490331	Cc1cc(n2c(n1)nc(n2)c1cccnc1)N1CCOCC1	0
ZINC16492899	c1ccc(cc1)c1ccc(c(c1C#N)N)C#N	0
ZINC16512117	c1ccc(cc1)C/[NH+]=C\c1cc(c(c(c1)I)I)[O-]	0
ZINC16537683	C[C@@H](C(=O)N)OC(=O)c1c(cco1)c1ccccc1	1
ZINC16552426	Cc1ccc(c(c1)C)S[C@H](C)C(=O)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC16555842	Cc1ccoc1C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC16564788	Cc1c(sc(n1)c1cccs1)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC16578651	c1ccc(cc1)CNc1ccc(c(c1)Cl)C(=O)[O-]	0
ZINC16606255	CN(CC(=O)Nc1nncs1)S(=O)(=O)c1ccccc1	0
ZINC16608669	C[C@@H]1CC[C@H]([C@H](C1)OC(=O)Nc1ccccc1)C(C)C	0
ZINC16608820	C[C@H]1CCC[C@H]([C@@H]1C)NS(=O)(=O)c1ccccc1	0
ZINC16647962	CCOc1ccc(cc1)OCC(=[NH2+])N	0
ZINC16649153	CN(Cc1ccccc1)C(=O)c1cccc(c1)S(=O)(=O)N1CCCC1	0
ZINC16651896	CC[C@@H](C)NC(=O)c1cc(ccc1F)S(=O)(=O)N1CCOCC1	0
ZINC16677277	c1ccc(cc1)CO[C@@H]1[C@@H]([N-]/C(=N\[N+](=O)[O-])/N1)OCc1ccccc1	0
ZINC16682264	CCOC(=O)C/C(=[NH+]\N=c\1/cc[n-]cc1[N+](=O)[O-])/N	0
ZINC16682283	CCOC(=O)[C@@]1([C@H](C2=C(CCC2)[C@H](C1=[NH2+])C#N)c1ccccc1)C#N	1
ZINC16744051	c1cc(c(cc1C(=O)N)[N+](=O)[O-])COc1ccc(cc1Br)Br	0
ZINC16744286	CC(=O)Nc1ccc(cc1)C(=O)OCc1ccc(cc1)C(=O)N	0
ZINC16748917	CC[C@@H](c1ccccc1)C(=O)OCc1ccc(cc1[N+](=O)[O-])C(=O)N	1
ZINC16778095	c1ccc(cc1)NC(=O)Cn1c(=S)n(c(n1)c1ccncc1)N	0
ZINC16780268	Cc1c(c(ccc1OC)S(=O)(=O)N1CCN=C1Cc1ccccc1)C	0
ZINC16808080	Cc1cc(cc(=O)n1CCc1ccccc1)NC[C@H]1CCCO1	0
ZINC16818287	C[C@@H]1CCc2c(cc(s2)C(=O)OCc2ccc(cc2)C(=O)N)C1	0
ZINC16842437	Cc1ccc(cc1F)n1c(c(nn1)C(=O)OCc1ccccc1Cl)C	0
ZINC16850015	c1ccc(cc1)CCNC(=O)Cc1csc(n1)Nc1ccccc1	0
ZINC16893001	Cc1ccc(cc1)/C(=N/NC(=S)N)/C	0
ZINC16903928	Cc1cccc2c1nc([nH]2)[C@@H](C)Oc1ccccc1C(C)C	0
ZINC16905007	c1ccc(cc1)/C=C/C=C\1/C(=O)N(C(=S)S1)N	0
ZINC16940156	CN(C)/C=C(\C1OCCO1)/N=C(C#N)C#N	0
ZINC16941303	CCOC(=O)Cc1csc2n1cc(n2)c1ccccc1	0
ZINC16942060	c1ccc(cc1)c1cc(=O)[nH]c2c1cc1c3ccccc3oc1c2	0
ZINC16945976	c1ccc(c(c1)c1ccc(c(c1)F)N)F	0
ZINC16946168	c1cc(ccc1c1ccc(c(c1)C(=O)[O-])N)F	0
ZINC16946187	COc1ccc(cc1)c1ccc(c(c1)C(=O)[O-])N	0
ZINC16951631	CC[C@H]1[C@H]([NH+]=C(S1)N)c1ccccc1	0
ZINC16952044	c1cn(c(=O)nc1N)[C@@H]1[C@@H]([C@H]([C@@H](O1)CO)O)F	0
ZINC16955539	c1ccc(cc1)CN(CCO)/N=N/c1c([nH]c[nH+]1)C(=O)N	0
ZINC16956219	c1ccc(cc1)[C@H]1C[C@]2([C@H](O1)NC(=C2C#N)N)C#N	1
ZINC16956222	c1ccc(cc1)[C@H]1C[C@@]2([C@H](O1)NC(=C2C#N)N)C#N	1
ZINC16957417	c1ccc(cc1)/C=C/C(=O)Cc1c([O-])nn2c(nnc2n1)N	0
ZINC16957926	c1c(c(cc(c1Cl)Cl)Cl)NC(=O)C(=O)NNc1nnc(n1N)[S-]	0
ZINC16958226	c1ccc(cc1)Cn1c2c(c(=O)[nH]c(n2)N)nc1N	0
ZINC16958451	CC(=O)/C(=C/N=C(\[S-])/N)/C(=O)Nc1ccccc1	0
ZINC16958752	COC(=O)[C@H]1[C@H]2CC[C@H](N2C(=O)N)C[C@@H]1OC(=O)c1ccccc1	1
ZINC16969595	c1cc(c(cc1COCc1ccc(c(c1)Cl)Cl)Cl)Cl	0
ZINC16969846	C[C@H]1CN(C[C@H](O1)C)C(=O)[C@H]1CCC[N@H+](C1)CCc1ccccc1	0
ZINC16970319	C/C(=N\NC(=S)N)/CCC(=O)OC	0
ZINC16979404	C/C(=N/Nc1ccccc1)/N=N/c1ccc(cc1)[N+](=O)[O-]	0
ZINC17002796	c1ccc(cc1)/C=C/C=N\C(=S)N	0
ZINC17003724	c1cc(ccc1Cn1cnc2c1nc[nH]c2=S)C(=O)[O-]	0
ZINC17014089	Cc1cc(nc2c1cc(cc2)N)N1CCN(CC1)C	0
ZINC17014429	Cc1ccc(cc1)C(=O)[C@H]1[C@H](N(C(=O)C1=O)C)c1ccccc1	0
ZINC17024763	CCc1nc2n(n1)[C@@H](CC(=O)N2)C(=O)NCc1ccccc1	0
ZINC17031897	C1CN(CCC21OCCO2)C(=O)[C@H]1[C@@H]2C=C[C@H]([C@H]1C(=O)[O-])O2	0
ZINC17052758	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)C)Sc1ccc(cc1)N	0
ZINC17073588	COC(=O)c1ccc(cc1)N1C(=O)C[C@H](C1=O)Sc1ccc(cc1)N	0
ZINC17075269	COCCCNC(=S)N(Cc1ccc2c(c1)OCO2)C[C@@H]1CCCO1	0
ZINC17079409	COc1cc(c(cc1/C=C(\C#N)/Sc1nc2ccccc2s1)Cl)OC	0
ZINC17106324	Cc1ncc(c(n1)N)CN(C=O)/C(=C(/CCOC(=O)C)\SC(=O)C)/C	0
ZINC17148470	C1C[C@@H](Cc2c1[nH]c(nc2=O)N)C(=O)N	0
ZINC17170378	Cc1cccc(c1)CSCC(=O)NNC(=O)c1ccccc1	0
ZINC17174893	CCO/C=N/c1c(cnn1Cc1ccccc1)NC(=O)N	1
ZINC17186394	COc1ccc(cc1OCc1ccccc1)/C=C(/C#N)\C(=O)N	0
ZINC17192229	c1ccc(cc1)c1csc(n1)/C(=C\c1ccc(c(c1)Br)O)/C#N	0
ZINC17207295	Cc1nnc(s1)SCc1cc(=O)[nH]c(n1)/N=C(/N)\Nc1ccccc1	0
ZINC17215041	c1ccc(cc1)N/C=C(/C=N/NC(=O)N)\[N+](=O)[O-]	0
ZINC17222323	CCO/C(=C(/C=N/C(=S)N)\C(=O)c1ccccc1)/[O-]	1
ZINC17242372	Cc1ccc(cc1C)[N-]C1=NC(=O)[C@@H](S1)CC(=O)Nc1ccccc1	0
ZINC17249205	C/C(=N\N=c\1/[nH]c(cs1)c1ccccc1)/C[C@H]1CC(OC1=O)(C)C	0
ZINC17312777	c1ccc(cc1)N/N=C/1\C(=NN=C1[NH-])N	0
ZINC17321822	CC[C@H](C)NC(=O)c1ccc(cc1)NS(=O)(=O)c1cc(ccc1C)C	0
ZINC17322277	Cc1cnc([nH]c1=O)N	0
ZINC17328041	C[C@@H]1CN(C[C@H](O1)C)C(=O)c1ccc(cc1)S(=O)(=O)NC(C)C	0
ZINC17358021	CN1C(=O)CCC(=N1)C(=O)N1CCN(CC1)Cc1ccccc1	0
ZINC17368394	c1ccc(cc1)SCC(=O)Nc1ccc(cc1)CC#N	0
ZINC17398516	CC(C)(C)OC(=O)NNC(=O)c1cccc(c1)Oc1ccccc1	0
ZINC17529399	c1ccc(cc1)n1c(nnn1)COC(=O)c1c(c2ccccc2s1)Cl	0
ZINC17543806	c1cc(cc(c1)F)C(=O)NCC(=O)OCc1nc(nc(n1)N)N	0
ZINC17549324	CC(C)CC[C@](C)(C(=O)N)[NH3+]	0
ZINC17662411	Cc1c2cccc(c2oc1C(=O)OCc1nc(nc(n1)N)N)Cl	0
ZINC17720095	CCOC(=O)C1=C(N[C@H](C1=N)C(=O)c1ccccc1)SC	0
ZINC17735847	c1ccc(cc1)OS(=O)(=O)CCn1cnc2cc(ccc2c1=O)Cl	0
ZINC17778047	c1ccc(cc1)c1cc(=O)n2c3ccccc3nc2[nH]1	0
ZINC17821059	c1ccc(cc1)CSc1c2nc[nH]c2nc(n1)N	0
ZINC17836825	CC1(c2ccccc2N(/C/1=C\C(=O)CSCc1ccccc1)C)C	0
ZINC17970534	c1ccc(cc1)/N=N/c1c2ccccc2ccc1N	0
ZINC18060741	c1ccc(cc1)/N=N/c1ccc(cc1)N	0
ZINC18061018	C#CC/[NH+]=C/c1ccccc1	0
ZINC18066071	CC1(C[C@]2(CCO1)C(=NC(=S)N2CC(=O)N)Nc1ccccc1)C	1
ZINC18068820	c1ccc(cc1)c1ccccc1NC(=O)CSc1nc(cc(=O)[nH]1)N	0
ZINC18079571	COCCN(Cc1ccccc1)C(=O)c1ccc(c(c1)[N+](=O)[O-])N	1
ZINC18085982	c1ccc(cc1)COc1cnc(=S)[nH]c1[O-]	0
ZINC18086012	CC(C)Cc1ccc(cc1)CC(=O)Nc1ccc(cc1)C(=O)NC	0
ZINC18129681	C[C@H]1/C(=N/NC(=O)C(=O)N/N=C\2/[C@H](CCCC2)C)/CCCC1	0
ZINC18140415	CC1(C[C@@]2(CCO1)C(=NC(=S)N2CC(=O)N)Nc1ccccc1)C	1
ZINC18158504	CCOC(=O)Cc1cc([O-])nc(n1)/N=C(\N)/Nc1ccc(cc1)OC	0
ZINC18195778	c1ccc(cc1)N1C(=O)[C@@H](C(=N1)N)[C@H](c1ccc(cc1)Cl)O	0
ZINC18209315	c1ccc(cc1)OCC(=O)N/N=C\1/c2ccccc2C(=N1)N	0
ZINC18211140	c1ccc(cc1)/N=N/c1ccc(cc1)N[C@H]1C[C@@H]([C@@H](CO1)O)O	0
ZINC18217762	CCn1c(cc(=O)[nH]c1=S)N	0
ZINC18235134	c1ccc(cc1)CN(CCC(=O)N)C(=O)/C=C/c1cccs1	0
ZINC18249852	Cc1ccc(cc1)N/C(=N/c1nc(cc(=O)[nH]1)COC)/N	0
ZINC18264109	c1ccc2c(c1)c(nc(n2)COC(=O)[C@H]1CCC=CC1)N	0
ZINC18268568	c1cc(ccc1N1C(=O)[C@H]2[C@H]3C=C[C@@H]([C@@H]2C1=O)O3)Br	0
ZINC18284131	Cc1c2ccc(cc2nc(n1)N/C(=N/C(=O)c1ccccc1)/N)OC	0
ZINC18329099	CCN(c1ccccc1)C(=O)[C@H](C)Sc1nnc(o1)c1cccs1	0
ZINC18387371	c1ccc(cc1)c1nc(cs1)COC(=O)c1cc(sc1)S(=O)(=O)N	1
ZINC18387639	c1ccc(cc1)OCCOC(=O)c1cc(sc1)S(=O)(=O)N	1
ZINC18541134	c1ccc(cc1)n1c(nnn1)CSc1nc(cc(n1)N)N	0
ZINC18709222	CCOC(=O)CS[C@@H](C)C(=O)Nc1ccccc1c1ccccc1	0
ZINC18750236	c1ccc(cc1)[C@@H](C(=O)N1CCCC1)OC(=O)c1ccc(cc1N)F	1
ZINC18750438	CN(C)C(=O)[C@H](c1ccccc1)OC(=O)c1ccc(cc1N)F	1
ZINC18963742	c1ccc(cc1)Nc1nc(nc(n1)N)COc1ccc(cc1Cl)C#N	0
ZINC19093905	Cc1c(cnn1CCCl)Br	0
ZINC19117306	Cc1cc(c(c(n1)C)C(=O)N)N1CCN(CC1)c1ccccc1	0
ZINC19168854	C[C@](c1c(=O)c2ccccc2n(c1[O-])C)(Nc1ccccc1)NN	0
ZINC19202661	C1C[N@H+]2CC[C@@H]1[C@@H](C2)N	0
ZINC19203254	CC(C)COC(=O)[C@H](c1ccccc1)[C@@H](C(=O)OCC(C)C)N	1
ZINC19224290	c1ccc2c(c1)cc(o2)C[N@H+]1CCN([C@H](C1)CCO)Cc1ccsc1	0
ZINC19238130	Cc1ccn(n1)CCNC(=O)C[N@H+]1CCC[C@H](C1)C	0
ZINC19266489	CCCOc1ccc(cc1OCCC)[C@@H](C)NN	0
ZINC19270672	Cc1ccc(c(c1)C)[C@@H](C)[NH2+]N	0
ZINC19271469	CN(Cc1ccccc1)C(=O)Cc1ccc(cc1)N	0
ZINC19273053	c1ccc(c(c1)C[N@@H+]1CCC[C@@H](C1)C(=O)N)N	0
ZINC19300218	COC(=O)[C@@H](c1ccccc1)N	1
ZINC19313073	CC1(Cc2c(cc(c(n2)N)C#N)CO1)C	0
ZINC19313444	c1ccc(cc1)N1C(=O)C[C@H](C1=O)N1CCN(CC1)c1ncccn1	0
ZINC19330888	c1ccc2c(c1)[C@]1(C(=O)N2)N=C(NC(=[NH+]1)N1CCCCC1)N	0
ZINC19337704	c1cc(ccc1c1c(c(nc(c1C#N)SCC(=O)[O-])N)C#N)O	0
ZINC19337959	CCc1c(c(nc(c1C#N)SCC(=O)OCc1ccccc1)N)C#N	1
ZINC19345221	c1cc2c(c([nH]c2nc1)c1ccco1)C[NH+]1CCOCC1	0
ZINC19345960	c1cc2c(cc1Cl)NCCC1(O2)CCOCC1	0
ZINC19357315	C=CCn1cnnc1SCc1cc(=O)n2cc(ccc2n1)Cl	0
ZINC19366432	C[C@@H](CN)[NH2+]Cc1ccccc1	0
ZINC19368507	c1ccc(cc1)/C=C/CN1CCN(CC1)C(=O)c1cccs1	0
ZINC19369721	c1cc(ccc1OCCOC[C@H](C[NH+]1CCN(CC1)CCO)O)Br	0
ZINC19372171	c1ccc(cc1)C[N@@H+]1CCN(CC1)C1CCCC1	0
ZINC19374358	c1ccc(cc1)c1nc(on1)[C@H]1CN(CCO1)Cc1ccc(cc1)F	0
ZINC19393126	CC(C)OCc1cccc(c1)N	0
ZINC19395609	c1cc(ccc1C(=O)Nc1cc(cc(c1)Cl)Cl)N	0
ZINC19397341	CC(C)C[C@@H](c1ccccc1)[NH2+]N	0
ZINC19401784	COc1cc2c(cc1OC)CN(CC2)C(=O)N	0
ZINC19419050	C1COCCN1CCCNC(=S)NN	0
ZINC19419598	CC[C@H](C(=O)OCC)Oc1ccc(c(n1)N)[N+](=O)[O-]	0
ZINC19423318	Cc1cccc(c1)NC(=O)[C@@H]1CSCN1	0
ZINC19470853	c1ccc(cc1)[C@@H](CC(=O)N)[NH3+]	0
ZINC19476033	CC(C)[C@H](C(=O)N1CCCCCC1)[NH3+]	0
ZINC19479599	c1ccc(cc1)C[C@@H](C(=O)N1CCNC(=O)C1)N	0
ZINC19503757	CCCOC(=O)[C@H](c1ccccc1)N	1
ZINC19514876	CC[N@@H+]1CCC[C@H]1Cn1c(cc(c1C)C=O)C	0
ZINC19519168	c1ccc(cc1)Cn1cnc(c1N)c1ccc(cc1)F	0
ZINC19522910	CCc1ccc(cc1)OC[C@@H](CN1CCN(CC1)CCO)O	0
ZINC19527141	CC[N@H+]1CCC[C@@H]1CN(Cc1ccccc1O)Cc1ccccn1	0
ZINC19537161	Cc1cc(ccc1OC)C[NH+]1CCN(CC1)Cc1ccccc1	0
ZINC19558035	COc1ccc(cc1)c1cc(nc(c1C#N)N)c1ccccc1	0
ZINC19563615	COc1ccc2c(c1)cc(o2)C(=O)NCCC(=O)N1CCOCC1	0
ZINC19569390	COc1ccccc1C1=NO[C@@H](C1)CC1(CCOCC1)C(=O)[O-]	0
ZINC19586614	C[N@H+](Cc1nc(nc(n1)Nc1ccccc1OC)N)C1CCCCC1	0
ZINC19594476	COCc1ccc(o1)C(=O)NCc1[nH]cc[nH+]1	0
ZINC19594576	c1ccc(cc1)COC(=O)[C@@H](CCCN/C(=N/[N+](=O)[O-])/N)[NH3+]	1
ZINC19595534	CCc1c[nH]nc1C1CCN(CC1)Cc1cnc(s1)c1ccccc1	0
ZINC19596840	Cc1cc(ccc1N1C(=O)/C(=C/NNC(=O)N)/C(=NC1=O)[O-])Br	0
ZINC19598490	CCc1ccc(cc1)CCC(=O)Nc1ccc(c(c1)S(=O)(=O)N)OC	0
ZINC19624390	c1ccc(cc1)C[C@H](C#N)C(=S)N	0
ZINC19624995	c1ccc(cc1)C(=O)C1=C([C@H](NC(=C1C#N)OCCO)N)C#N	1
ZINC19634212	c1ccc(cc1)CCC[C@H]1CN(CCO1)C(=O)Cc1nnc(s1)N	1
ZINC19637571	CCN1CC[NH+](CC1)[C@@H]1CC[C@@H](CC1)C(C)(C)C	0
ZINC19637828	c1ccc(cc1)C[C@]12C[N@@H+]3CCN(C1)C[C@@H](C3)[C@@H]2O	0
ZINC19638878	Cc1cc(cc(c1Cl)C)OCCN1CCOCC1	0
ZINC19717971	C[C@H]1CN(C[C@@H](O1)C)Cc1c2c(cccn2)[nH]c1c1cccnc1	0
ZINC19735219	COc1ccc(cc1)C[C@H](c1ccccc1)NCc1ccco1	0
ZINC19735248	CCOC(=O)[C@H]([C@@H](c1ccccc1)O)N	1
ZINC19735874	c1cc(nc(c1)Cl)N	0
ZINC19736112	CCCCCCOc1ccccc1C(=O)Nc1cc(ccc1C)N	0
ZINC19736353	Cc1cc(ccc1NC(=O)CCc1ccccc1)N	0
ZINC19736430	Cc1cc(ccc1NC(=O)[C@H](C)Oc1ccc(cc1)C(C)(C)C)N	0
ZINC19736701	CCOCCOc1cccc(c1)C(=O)Nc1ccc(c(c1)N)Cl	0
ZINC19736834	c1cc(ncc1I)N1CCCC1	0
ZINC19737835	C[C@@H](CNc1ccc(cc1Cl)Cl)Oc1ccc(cc1Cl)Cl	0
ZINC19741445	c1ccc(cc1)C#CCN(C[C@@H]1CCCO1)C(=O)c1cnccn1	0
ZINC19746037	c1cc(cc(c1)NC(=O)Cn1cc(cn1)N)C(F)(F)F	0
ZINC19767648	c1ccc(cc1)c1c(n2ccsc2n1)C[NH3+]	0
ZINC19791107	c1ccc(cc1)c1cc(nc(n1)N)NCCCN1CCOCC1	1
ZINC19795665	c1cc(c(cc1CN1c2ccc(cc2[C@H](C1=O)N)F)Cl)Cl	0
ZINC19796913	CCOC(=O)c1cnc(nc1N)N1CCc2c1cccc2	0
ZINC19798425	c1ccc(cc1)c1csc(n1)NC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC19805847	COc1ccc(cc1)c1cc(nc(c1C#N)N)c1ccc(cc1)Br	0
ZINC19815026	c1cc(ccc1c1nc2cc(ccc2s1)Cl)N	0
ZINC19816432	c1c(c(nc(c1C#N)SCC[NH+]1CCOCC1)N)C#N	0
ZINC19822826	c1ccnc(c1)NC(=O)CS(=O)(=O)c1ccc(cc1)Cl	0
ZINC19830900	CN1C(=O)N([C@@]2([C@]1(NC(=N)N2N)c1ccccc1)c1ccccc1)C	0
ZINC19832446	c1ccc(cc1)c1cc(nc(c1C#N)N)c1ccc(cc1)[N+](=O)[O-]	0
ZINC19832914	c1ccc(c(c1)C#N)OCCN1CCOCC1	0
ZINC19840375	CCn1c(c(c(n1)C)c1c[nH]c([nH+]1)[C@H]1CC(=O)N(C1)C(C)(C)C)C	0
ZINC19841266	COCc1cc(ccc1OC)c1c2c(nc(c1C#N)N)CCCC2	0
ZINC19841902	CC(C)NC(=O)Cn1c(cc(n1)C(F)F)C(F)F	0
ZINC19848693	c1cc(ccc1CNc1nc(nc(n1)Cl)NCCN1CCOCC1)Cl	0
ZINC19852310	CC(=O)CSc1c(c(c(c(n1)N)C#N)c1cccs1)C#N	0
ZINC19857700	CCOC1([C@@]2([C@H]([C@@]2(C(=N1)N)C#N)c1cccc(c1Cl)Cl)C#N)OCC	0
ZINC19858514	c1ccc(cc1)n1nc(c(n1)NC(=O)CN1CCOCC1)C(=O)N	1
ZINC19862379	c1ccc(cc1)C1=N/C(=C\c2cc(ccc2O)Br)/C(=O)O1	0
ZINC19872794	Cc1c2c(on1)C[C@H](CC(=N2)c1ccc(cc1)OC)c1ccccc1	0
ZINC19874600	c1ccc(cc1)/C=C(/[C@@H](C(=O)NC1CCCC1)N1CCOCC1)\Cl	0
ZINC19874806	c1ccc(cc1)[C@@H]1[C-]([C@@H](C(=C(S1)N)C#N)c1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC19891825	Cn1c2ccccc2[nH+]c1/N=C(\c1ccc(cc1)[N+](=O)[O-])/N	0
ZINC19892494	CN(C)c1cc([nH+]c(n1)N(C)C)C(=O)NCCN1CCOCC1	0
ZINC19899203	CCN1CCN(CC1)Cc1nc(nc(n1)Nc1ccc(cc1)F)N	0
ZINC19901192	C[C@H]([C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)[NH2+][C@H]1CCSC1	0
ZINC19905449	CC(C)(C)c1ccc(cc1)NCc1ccccn1	0
ZINC19911939	c1ccc2c(c1)nc(s2)C1=C([NH+](CC1=O)CCN1CCOCC1)N	0
ZINC19936724	C[NH+](C)CC[N@@H+]1Cc2cccc(c2C1)N	0
ZINC19943148	C[C@@H]1C[NH2+]CC(=C1[O-])C(=O)OC	0
ZINC19948313	CC(C)(C)c1ccc(cc1)c1c(c(on1)N)C(=O)OC	0
ZINC19958076	c1ccc(cc1)[C@H](CCN1CCOCC1)N	1
ZINC19966060	CCOC(=O)CN1C(=O)c2ccc(cc2C1=O)N	0
ZINC19968535	CCc1ccc(cc1)[C@H](c1ccccc1Cl)N	0
ZINC19970937	COCCc1ccc(cc1)[C@H](C(F)(F)F)N	0
ZINC20031960	CCOC(=O)c1cn2cccc(c2n1)OC(=O)c1ccccc1	0
ZINC20032413	CCOC(=O)[C@H](c1ccc(cc1O)O)N	0
ZINC20033175	c1ccc(cc1)c1cc(c(c(n1)NCCO)C(=O)N)C(F)(F)F	0
ZINC20036151	COCC[NH2+]CC(=O)N	0
ZINC20064190	Cc1ccc(c(c1)C)N/C(=N/c1[nH]c(=O)cc(n1)c1ccccc1)/N	0
ZINC20064770	COCc1c2c(n[nH]1)OC(=C([C@@H]2[C@H]1CCCC=C1)C#N)N	0
ZINC20065603	c1ccc(cc1)CNC1=C(CCCNC1=O)C#N	0
ZINC20071409	c1ccc(cc1)[C@@H](CC[NH+]1CCCC1)N	0
ZINC20076622	CCOC(=O)c1c(n(nn1)c1c(non1)N)CS	0
ZINC20077688	Cc1ccc(c(c1)Br)OCc1cccc(c1)C(=O)N	0
ZINC20093911	CN(C)[C@H](CNCc1cccc(c1)C#N)c1ccccc1	0
ZINC20119789	COC(=O)CCC(=O)N(CCC(=O)N)Cc1ccccc1	1
ZINC20119814	c1ccc(cc1)CN(CCC(=O)N)C(=O)Nc1cccc(c1)Cl	0
ZINC20120193	CC(=O)NC(=S)N(CCC(=O)N)Cc1ccccc1	0
ZINC20120324	CCOC(=O)CCC(=O)NC(=S)Nc1ccc(cc1)C(=O)NC	0
ZINC20138039	COc1ccc(cc1NC(=O)c1cccc(c1)Cl)C(=O)[O-]	0
ZINC20149785	c1ccc(cc1)S(=O)(=O)Nc1ccc(cc1)S(=O)(=O)N=C(N)N	0
ZINC20153928	c1ccc(cc1)CSc1nc2[nH+]cnc(n2n1)N	0
ZINC20154054	c1cc(ccc1C(=O)Nc1ccc(c(c1)N)N1CCOCC1)F	0
ZINC20157470	c1cc(c(cc1NC(=O)[C@@H]1CCCO1)N)F	0
ZINC20158254	C/C(=N\NC(=O)CSc1nnc(s1)N)/c1ccc(cc1)N	0
ZINC20158751	c1cc(oc1)C(=O)Nc1cc(ccc1N1CCOCC1)N	0
ZINC20161643	CC(=O)CCOc1c2c(cc(nc2[nH]n1)c1ccccc1)C(F)(F)F	0
ZINC20169319	C[C@@H](COC)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccccc1F	0
ZINC20189687	CCC[N@H+]1CC[C@@H](CC1)N[C@@H](C)c1ccncc1	0
ZINC20193074	c1ccc(cc1)CN1CCN(CC1)C(=O)c1cccc(c1)N	0
ZINC20201761	c1ccc(cc1)[C@H](C(=O)NCCc1nnc(s1)N)Sc1ccccc1	0
ZINC20201776	COc1cc(ccc1C(=O)NCc1nnc(s1)N)SC	0
ZINC20202287	c1cc(ccc1SCCC(=O)NCCCc1nnc(s1)N)Cl	0
ZINC20207257	CC(C)S(=O)(=O)c1nsc2=NC(=O)/C(=C\c3ccc(cc3)Br)/C(=[NH2+])n12	0
ZINC20271236	Cn1c(nnc1SCC=C)[C@@H]1CCC[N@@H+](C1)C/C=C/c1ccccc1	0
ZINC20278942	Cc1ccc(cc1NC(=O)[C@@H](C)NC(=O)c1ccccc1)F	0
ZINC20283179	CCOC(=O)C1=C(NC(=O)N[C@@H]1c1ccccc1)C[NH2+]C(C)C	0
ZINC20284364	c1cc(cc(c1)C#N)CSCC(=O)[O-]	0
ZINC20285968	c1ccc(cc1)COC(=O)N[C@H]1[C@H]2C[C@@H]([C@@H]1CO)C=C2	0
ZINC20295420	CCN(CC)CCC[NH+]1CCN(CC1)c1ccc(cc1)Cl	0
ZINC20297683	C[C@H](C(=O)NC(=O)N)Oc1cccc(c1)Br	0
ZINC20302762	CN(Cc1ccc(cc1)C(=O)OC)c1ccccc1	0
ZINC20313683	Cc1c(c(nn1C(C)C)N)Cl	0
ZINC20314671	COC(=O)C[N@H+]1CC[C@@H](CC1)C(=O)N	0
ZINC20317535	c1cc(c([nH+]c1)Nc1ccc(cc1)F)N	0
ZINC20327259	CCOC(=O)[C@@H](CS[C@H]1CC(=O)N(C1=O)CCc1ccccc1)N	1
ZINC20347453	CCCSC1=C([C@H](C(=C(N1)C)C(=O)C)c1ccc(cc1)Cl)C#N	0
ZINC20347484	CC1=C([C@@H](C(=C(N1)[S-])C#N)c1ccncc1)C(=O)OCC=C	0
ZINC20351097	Cc1c(nco1)C(=O)N1CCCC[C@@H]1c1[nH]c2cc(ccc2n1)F	0
ZINC20352130	COc1cc(cc(c1OC)OC)COc1ccc(cc1N)F	0
ZINC20353651	CC(C)c1ccc(cc1)COc1ccc(cc1N)Cl	0
ZINC20357560	c1cc(ccc1C1OCCCO1)N	0
ZINC20360273	Cn1cccc1CNC[C@H](c1ccccc1)[NH+](C)C	0
ZINC20363560	CCC[C@@H](C)NC(=O)[C@H](C)Sc1nnc(s1)N	0
ZINC20366373	c1ccc(cc1)n1cnc(n1)OC/C(=[NH+]\Nc1ccc(cc1Cl)Cl)/N	0
ZINC20368599	CCOC(=O)c1c(c2c(=O)[nH]c(nc2s1)c1cccc(c1)C)C	0
ZINC20380839	Cn1c[nH+]c(c1N)c1ccccc1	0
ZINC20388574	CCOC(=O)c1cnc2c(c1NCCCn1cc[nH+]c1)cnn2C	0
ZINC20395287	C=c1cc([O-])n2c(=NC(=[NH+][C@@H]2c2cccnc2)NCc2ccco2)[nH]1	0
ZINC20398179	C[C@H](c1ccccc1)NC(=O)[C@@H]1CCCN1C(=O)c1ccccc1F	0
ZINC20398316	c1cc(ccc1N)N1CCOCC1=O	0
ZINC20398409	c1ccc(cc1)C[C@H](C[NH3+])N1CCOCC1	0
ZINC20398893	Cc1ccc(cc1)C(=O)N1CCC[C@H]1C(=O)Nc1cccc(c1)F	0
ZINC20418629	CCCCCc1c([nH]c(nc1=O)SCC(=O)[O-])C	0
ZINC20418743	Cc1ccccc1NC(=O)C(=S)N1CCC(CC1)C(=O)N	0
ZINC20418770	C[NH+](C)CCNCCOCCOc1ccccc1c1ccccc1	0
ZINC20428113	Cc1c(sc(n1)COc1ccccc1)C(=O)N(C)C	0
ZINC20436685	c1cc(cc(c1)F)/C=C\1/C(=O)N=C(S1)[N-]c1cc(cc(c1)Cl)Cl	0
ZINC20465197	C[N@H+]1CCN(CC1)[C@H]1[C@H](O[C@H]([C@H]1O)CO)C[NH+](C)C	0
ZINC20467632	CC(C)c1ccc(cc1)[N-]S(=O)(=O)c1cc(cnc1N)Br	0
ZINC20475281	c1ccc(cc1)[C@@H](C(F)F)N	0
ZINC20477821	CCOc1c(cc(cc1OC)Cl)C[NH2+]CCCN1CCOCC1	0
ZINC20479496	c1cc(ncc1[N+](=O)[O-])NCCNC(=O)CSc1n[nH]c(n1)N	0
ZINC20482300	c1ccc(cc1)CN1CC[NH+](CC1)CCOc1ccc(cc1C=O)Cl	0
ZINC20508406	c1ccc(c(c1)c1nnc(n1N)SCC(=O)OC1CCCCC1)O	0
ZINC20522507	c1ccc(cc1)CN1CCN(CC1)C(=O)[C@@H]1CCCO1	0
ZINC20523020	c1ccc(cc1)Cn1ccc2c1cccc2C(=[NH2+])N	0
ZINC20533765	c1ccc2c(c1)c(=O)n(c(n2)SCC(=O)N)CCCN1CCOCC1	0
ZINC20550158	CC(C)c1cc(nc(n1)c1ccccc1)N	0
ZINC20568352	CC1(CC2=C([C@H]([C@H]([C@@H](O2)N)C#N)c2ccccc2)C(=O)C1)C	1
ZINC20586085	C[C@@H](c1ccccc1)n1c2ccccc2[nH+]c1N	0
ZINC20598208	CCn1c(nn(c1=S)[C@H]1CC(=O)[C@H]2OC[C@@H]1O2)c1c(non1)N	0
ZINC20600436	c1cc(n(c1)c1ncccn1)C[N@@H+]1CCC[C@H]1c1ccc(s1)C(=O)N	0
ZINC20608994	CCOC(=O)/C(=C(/CC(=O)Nc1ccccn1)\N)/C#N	0
ZINC20624479	c1ccc(cc1)C(=O)[C@H]1[C@@H](C(=C(S1)N)C#N)c1ccco1	0
ZINC20636067	CCCc1c(c2nnc(c(n2n1)N)C(=O)OCC)c1ccccc1	1
ZINC20636171	CC(C)c1c(c2nnc(c(n2n1)N)C#N)c1ccc(cc1)F	0
ZINC20715332	c1ccc(cc1)C(c1ccccc1)c1nnc2n1[nH]c(c(s2)C#N)N	0
ZINC20716937	COC(=O)c1c(snn1)NC(=O)CCCc1ccccc1	0
ZINC20722370	c1ccc(cc1)c1nc2n(n1)[C@@H](CC(=N2)C(=O)[O-])c1ccc(cc1)O	0
ZINC20727173	Cc1c(sc(n1)NC(=O)[C@@H]1CCC(=O)N([C@@H]1c1ccccc1)C)C	0
ZINC20751543	c1ccc2c(c1)ccc(c2[C@H]1[C@@H]2CC=C[C@H]2c2cc(ccc2N1)I)O	0
ZINC20754448	c1cc(ccc1N/N=C/c1ccc(s1)N1CCOCC1)[N+](=O)[O-]	0
ZINC20803518	C[C@@H]1[C@@H]([C@@H](n2c(ncn2)N1)c1ccc(cc1)C(C)C)C(=O)N	0
ZINC20816354	CCOc1ccc(cc1OCC)CCNC(=O)[C@@]1(CC1(Cl)Cl)C	0
ZINC20830229	CC(C)[N@@H+]1CCc2c(sc(n2)NC(=O)c2ccc(cc2)[N+](=O)[O-])C1	0
ZINC20830451	CC[C@H](C)Sc1nnc(n1N)c1cccc(c1)Br	0
ZINC20843205	CCc1nnc(n1N)SCc1nnc(o1)COC	0
ZINC20843428	COCc1nnc(n1N)SCc1ccncc1	0
ZINC20843439	COCc1nnc(n1N)SCC(=O)NCc1cccc(c1OC)OC	0
ZINC20843568	C[C@@H](c1ccccc1)NC(=O)CSc1nnc(n1N)COC	1
ZINC20851189	CC[C@H]1CCCCN1C(=O)c1c2c(on1)CC[C@H](C2)C(C)(C)C	0
ZINC20868519	Cc1ccc(cc1)[C@@](C)([C@H](CN1CCOCC1)c1ccccc1)O	0
ZINC20868705	C[C@@](c1ccc(cc1)Br)([C@@H](C[NH+]1CCCCC1)c1ccccc1)O	0
ZINC20873367	C[C@H]([C@H](c1ccccc1)O)NCc1cc(ccc1OCC(=O)N)Cl	0
ZINC20904853	COCc1nnc(n1N)SCCC(=O)NCc1ccccc1	1
ZINC20904878	COCc1nnc(n1N)SCc1nnc(o1)COC	0
ZINC20904884	CCC(=O)NNC(=O)CSc1nnc(n1N)COC	0
ZINC20906929	CC(C)OCCCNC(=O)c1ccc(cc1)CNC(=O)N	0
ZINC20914861	C[NH+](C)[C@@H]1CCN(C[C@@H]1CCC(=O)OC)C/C(=C/c1ccccc1)/Cl	0
ZINC20916352	c1cc(c(cc1/C=C/c1nc2cc(ccc2o1)Cl)[N+](=O)[O-])[O-]	0
ZINC20938839	C[C@@H]1CN(C[C@H](O1)C)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC20963605	C[C@H]1CN(C[C@@H](O1)C)CC(=O)Nc1ccc(cc1)N1CCCCCC1	0
ZINC20988927	CCc1nnc(s1)/N=C(\[O-])/c1ccc(s1)Br	0
ZINC21002216	Cc1c(cccc1N)c1nnc(o1)c1ccccc1	0
ZINC21046606	C[C@H](c1ccc(cc1Cl)Cl)[NH2+]Cc1ccc(c(c1)O)OC	0
ZINC21047347	c1ccc(cc1)Oc1ccc(cc1)[C@@H](CC1CCCC1)[NH3+]	0
ZINC21095602	C[C@@H]1CCCC[N@H+]1CCCNC(=O)C1=Cc2ccccc2OC1	0
ZINC21183935	c1ccc(cc1)C(=O)OCCOC(=O)c1cc(=O)[nH]c2c1cccc2	0
ZINC21218577	c1ccc(c(c1)C(=O)NCC(=O)Nc1cccc2c1ccnc2)Cl	0
ZINC21245426	CCOC(=O)c1c(c(c(s1)N)C#N)COc1ccccc1C#N	0
ZINC21246605	Cc1c(c(sc1C(=O)N[C@@H](C)c1ccccc1)N)C(=O)OC	1
ZINC21248456	c1ccc(cc1)/C=C/C(=O)Nc1cc2c(cc1Br)OCCO2	0
ZINC21308031	c1ccc(cc1)CS(=O)(=O)NCC(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC21319598	COc1ccccc1/C=N/Nc1nnc(n1N)SCc1ccccc1	0
ZINC21356301	COC(=O)c1ccccc1NC(=O)c1cc2c(cccc2s1)F	0
ZINC21432553	CSc1ncc(n1c1ccccc1)C(=O)OCC(=O)N	1
ZINC21444458	c1ccc(cc1)[C@H](C(=O)N)Sc1nc(n[nH]1)c1ccccc1Br	0
ZINC21481988	c1ccc(cc1)OCCOC(=O)CCc1ccc(cc1)S(=O)(=O)N	1
ZINC21491598	c1ccc(cc1)[C@H](C(=O)N)OC(=O)Cc1ccc(cc1)OC(F)F	1
ZINC21502038	C[C@H](CCc1ccccc1)[NH2+]Cc1cccc(c1)F	0
ZINC21516703	c1ccnc(c1)COc1ccc(cc1)CCl	0
ZINC21522705	CCOC(=O)c1c(c2c3c(sc2[nH]1)CCCC3)N	0
ZINC21522855	CC1=C(S(=O)(=O)N=C1[O-])c1ccc(cc1)C(C)C	0
ZINC21525957	CCc1nn(c(=O)c2n1ccc2)CC(=O)N1CCOCC1	0
ZINC21643402	C[S@](=O)c1ccc(cc1)C(=O)OCc1cc(=O)n2ccsc2n1	0
ZINC21720676	CC(C)c1cc(no1)[C@H]1CCC[N@H+]1Cc1ccc(cc1)OC	0
ZINC21722577	Cc1cc(nn2c1c(nc2S[C@H](C)C#N)c1ccccc1)C	0
ZINC21756094	c1ccc(cc1)n1cnc(n1)S[C@@H]1CCOC1=O	0
ZINC21761910	Cc1c(c(sn1)NC)C(=O)OCCOc1ccc(cc1)S(=O)(=O)N	0
ZINC21768853	CN(C)C(=O)CCNS(=O)(=O)c1ccc(cc1)OC(F)(F)F	0
ZINC21801961	Cc1csc(n1)n1c(c(c(n1)C)CC(=O)Nc1ccccc1Cl)O	0
ZINC21804517	CC(C)(C)c1ccc(cc1)C(=O)n1c(nc(n1)c1ccccc1)N	0
ZINC21804815	CC[C@@H](c1ccccc1)C(=O)n1c(nc(n1)c1cccc(c1)C)N	0
ZINC21804947	CC[C@H](c1ccccc1)C(=O)n1c(nc(n1)c1ccc(cc1)Cl)N	0
ZINC21805007	CC[C@@H](c1ccccc1)C(=O)n1c(nc(n1)c1ccc(cc1)OC)N	0
ZINC21806024	Cc1ccc(s1)c1nc(sn1)NC(=O)COc1ccccc1	0
ZINC21821601	CCc1cc(=O)oc2c1ccc(c2)OS(=O)(=O)c1ccccc1	0
ZINC21821858	C[C@H]1CN(C[C@@H](O1)C)CC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC21877210	Cc1ccc(nc1)NC(=O)c1ccc(s1)c1ccc(cc1)F	0
ZINC21893397	Cc1ccnc(c1)NC(=O)c1ccc[nH]c1=O	0
ZINC21898623	C[C@H]1C[C@H]1C(=O)N1CCN(CC1)C(c1ccccc1)c1ccccc1	0
ZINC21954162	COc1ccc(cc1NC(=O)c1cccc(c1)F)N	0
ZINC21958222	c1cc(ccc1CN1CCOCC1)/C(=N\O)/N	0
ZINC21965921	c1ccc(cc1)C[NH+]1CCN(CC1)CC(=O)Nc1ccc(cn1)Br	0
ZINC21983966	COC(=O)[C@@H](Cc1ccc(cc1)c1ccccc1)N	1
ZINC21985489	CCc1c2c(ccc(c2N)C(=O)OCC)n(n1)c1ccccc1	1
ZINC21986557	CC(=O)Cc1ccc(c(c1)S(=O)(=O)N)OC	0
ZINC21986885	CCOC(=O)c1c(nc(s1)N)c1cccc(c1)Cl	0
ZINC21998809	Cc1cc2ccccc2n1CC(=O)O[C@@H](c1ccccc1)C(=O)OC	0
ZINC22009429	c1nc(c2c(n1)n(c(n2)F)[C@H]1[C@@H]([C@@H]([C@H](O1)CO)O)O)N	0
ZINC22014331	C[C@]12[C@](C1(C)C)(N=[NH+]C2(c1ccccc1)c1ccccc1)C(=O)OC	0
ZINC22023388	CCOC(=O)c1c(c2c(n1Cc1ccccc1)CC(CC2=O)(C)C)N	1
ZINC22045021	C[NH+](C)CCN[C@H]1CC[N@@H+](CC1)CCc1ccccc1	0
ZINC22049786	CC(C)(C)OC(=O)C[NH2+]C(c1ccccc1)c1ccccc1	0
ZINC22050355	CC(C)(C)OC(=O)NCCSCc1ccccc1	0
ZINC22056569	CC(=O)O[C@@H]1CCCN([C@H]1OC(=O)C)C(=O)OCc1ccccc1	0
ZINC22056673	c1ccc(cc1)/N=N/c1cc(c(nc1N)N)O	0
ZINC22058699	CCOC(=O)[C@@H](Cc1ccccc1)SC(=O)C	0
ZINC22067054	COc1cc(c(cc1C(=O)OCC1CCCCC1)Cl)N	0
ZINC22074297	CCOc1cc(cc(c1OCC(=O)N)Cl)CNCCc1ccccc1	0
ZINC22116161	c1c(nc(s1)N)O/N=C/C(=O)[O-]	0
ZINC22126616	Cc1nc(n2c([nH+]1)nc(n2)c1ccccc1)N	0
ZINC22133050	c1ccc(cc1)n1cc(cn1)COC(=O)c1ccc(cc1N)F	1
ZINC22141034	Cc1c(nc(o1)c1ccccc1)C/C(=N/O)/N	0
ZINC22155408	C[C@@H]1CCC[N@@H+](C1)CCC(=O)Nc1cc(ccc1F)N	0
ZINC22199604	c1ccc(cc1)NC(=O)CCN1Cc2ccccc2C[C@H]1C(=O)N	0
ZINC22203597	CCCCNC(=N)N/C(=N/c1ccccc1)/N	0
ZINC22204358	CCOC(=O)[C@@H](c1cccc(c1)OCc1ccccc1)N	1
ZINC22204429	CCOC(=O)[C@H](c1ccc(cc1)OC(C)C)N	0
ZINC22223431	COC(=O)CNS(=O)(=O)c1cccc(c1)N	0
ZINC22239237	c1ccc(cc1)[C@@H]1CC(=C(C(=O)C1)CN1CCOCC1)N	1
ZINC22321533	CCOC(=O)CCCC(=O)Nc1c(cc(s1)C(C)C)C(=O)OCC	0
ZINC22325658	Cc1ccc(cc1)OC[C@@H]1CN(CCO1)C(=O)c1ccccc1	0
ZINC22342938	CCOC(=O)[C@@H](CC(=O)N)c1ccccc1	1
ZINC22347011	CCCN(CCC)C(=O)c1ccc(s1)c1ccc(cc1)OCC	0
ZINC22357494	C[C@H](C(=O)N1CCN(CC1)Cc1ccccc1)Sc1nnc(s1)N	0
ZINC22375400	c1cc(ccc1/C=C/C(=O)NCC1(CCCCC1)[NH+]1CCOCC1)F	0
ZINC22410741	CCCCCc1ccc(cc1)[N-]S(=O)(=O)c1cccc(c1)S(=O)(=O)N	0
ZINC22413694	CC[C@@H](C)C(=O)N(C)Cc1[nH]c(=O)c2ccccc2n1	0
ZINC22533721	c1ccc(cc1)[C@H](c1ccc(cc1)Cl)Sc1nnc(s1)SCC(=O)N	0
ZINC22574360	c1ccc(cc1)c1cnc(o1)COC(=O)c1ccc(cc1)NC(=O)N	1
ZINC22581368	C([C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)O)[NH3+])N)O)O	0
ZINC22597314	COc1ccccc1/C=C/C(=O)NNC(=O)c1c[nH]c2c1cccc2	0
ZINC22620652	CC(C)[C@@H](C(=O)NC[C@H]1CCCO1)NC1=NS(=O)(=O)c2c1cccc2	0
ZINC22649496	Cc1c(c(on1)c1cccs1)C(=O)N(C)Cc1ccccc1	0
ZINC22659536	C/C=C/C=C/C(=O)NCc1ccc(cc1)S(=O)(=O)N1CCOCC1	0
ZINC22687196	Cc1ccsc1C(=O)NC[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC22687872	CN(C)[C@@H](CNC(=O)c1c(nccn1)N)c1cccs1	0
ZINC22698743	CC(C)OCCCNC(=O)c1c(nccn1)N	0
ZINC22699370	CCSc1c2c(nc(n1)C(C)(C)C)n(c(=O)n(c2=O)C)C	0
ZINC22747951	C[C@@H](c1ccccc1)NC(=O)[C@@H](C)OC(=O)c1cc(sc1)S(=O)(=O)N	1
ZINC22747958	C[C@@H](c1ccccc1)NC(=O)[C@H](C)OC(=O)c1cc(sc1)S(=O)(=O)N	1
ZINC22762267	CCCCc1nc(on1)Cn1c2c(c(=O)n(c(=O)n2C)C)nc1Br	0
ZINC22765807	c1ccc(cc1)CCC(=O)NC[C@@H](c1ccsc1)N1CCOCC1	0
ZINC22794735	C[N@H+]1CCN(CC1)[C@@H](c1ccccc1)C(=O)Nc1ccc(cc1)F	0
ZINC22795870	C[C@@H](C(=O)N)N1CCN(CC1)C(c1ccccc1)c1ccccc1	0
ZINC22798201	CCCCOC[C@H](CN1CCN(CC1)Cc1ccc2c(c1)OCO2)O	0
ZINC22806975	c1ccc(cc1)CN1CCC[N@H+](CC1)CC(=O)NC(=O)N	0
ZINC22836554	Cc1ccc(cc1[N+](=O)[O-])NC(=O)c1c(cco1)c1ccccc1	0
ZINC22861170	CO[C@@H]1[C@@H]([C@@H]([C@H]2[C@@H](O1)CO[C@@H](O2)c1ccccc1)N)[NH3+]	1
ZINC22861376	c1cnc([nH]1)CNCCO	0
ZINC22864781	COc1ccc(cc1N)C(=O)OCC(=O)c1ccccc1	1
ZINC22864966	COc1cccc(c1)C(=O)COC(=O)c1ccc(c(c1)N)OC	0
ZINC22865073	Cc1cccc(c1NC(=O)COC(=O)c1ccc(c(c1)N)OC)C	0
ZINC22865321	Cc1c(cccc1Cl)NC(=O)COC(=O)c1ccc(c(c1)N)OC	0
ZINC22919415	CC[N@@H+]1CCN(CC1)C[C@@]1(CCCN(C1=O)CCc1ccccc1)O	0
ZINC22934578	CC(C)(C[NH2+][C@H](c1ccccc1)C(=O)NC(=O)N)N1CCOCC1	1
ZINC22937182	c1cc(cc(c1)C(=O)[O-])c1ccc(o1)CN[C@@H]1C[N@H+]2CC[C@@H]1CC2	0
ZINC22993315	c1ccc(cc1)n1c(nnn1)COc1ccc(c(c1)Cl)F	0
ZINC22998091	CCN1CCN(CC1)C(=O)CCN1C(=O)c2ccccc2S1(=O)=O	0
ZINC23018063	CCOC(=O)N1CCC(CC1)NS(=O)(=O)N1CCC(CC1)C	0
ZINC23028240	c1ccc2c(c1)c(c[nH]2)CCC(=O)NCC1CCCCC1	0
ZINC23044957	C[C@H](c1ccccc1)OC(=O)c1ccc(cc1)C(=O)N	1
ZINC23046120	c1cc(ccc1c1nc(on1)COC(=O)c1ccc(cc1)C(=O)N)F	0
ZINC23078143	C[C@@H](C(=O)O[C@@H](C)C(=O)N1CCCCC1)NC(=O)Nc1ccccc1	0
ZINC23100488	C[C@H]1C[C@H]1C(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC23126637	CCOC(=O)Cn1cnc2c(csc2c1=O)c1ccc(cc1)OC	0
ZINC23127750	c1ccc(cc1)[C@@H]1CN(CCO1)CCNC(=O)c1c(cccc1Cl)F	0
ZINC23192794	c1ccc(cc1)Cc1c[nH]nc1[C@@H]1CC[N@H+](CC1)Cc1ccoc1	0
ZINC23193532	Cn1c(ccn1)CNC(=O)c1ccc2c(c1)OCO2	0
ZINC23222145	COC(=O)[C@H](c1ccccc1)OC(=O)c1ccc(c(c1)[N+](=O)[O-])N	1
ZINC23223728	C[C@H](C(=O)OC)Sc1nc2ccc(cc2c(=O)n1CC(C)C)Br	0
ZINC23227100	c1ccc2c(c1)C[C@@H](OC2=O)C(=O)Oc1ccc(cc1)F	0
ZINC23234203	c1ccc(cc1)c1cn2c(csc2n1)CCC(=O)N	0
ZINC23237764	Cc1nnc(o1)CSc1ncc(n1Cc1ccco1)c1ccccc1	0
ZINC23261062	C/C=C/C(=O)OCC(=O)N[C@H](C)c1ccc2c(c1)OCCO2	0
ZINC23279812	COc1c(cc2c(n1)CCCC2)/C(=[NH+]/Cc1ccccc1)/N	0
ZINC23290028	c1ccc(cc1)c1nc(on1)CN1CCN(CC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC23307036	c1ccc2c(c1)CCN([C@@H]2c1ccc(cc1)F)C(=O)c1cccs1	0
ZINC23349457	c1ccc(cc1)Cn1cc(nn1)C(=O)OCC(=O)N	1
ZINC23410400	c1ccc(cc1)[C@H]1[C@H]2CSCC=C2C(=C(C1(C#N)C#N)N)C#N	0
ZINC23410934	c1ccc(c(c1)CSCC(=O)Nc1ccccc1C(F)(F)F)F	0
ZINC23430266	C[C@@H](C(=O)Nc1cccc(c1)SC)Sc1nnc(n1N)C(C)(C)C	0
ZINC23451641	Cc1cc(nc2c1cccc2)SCc1c(cco1)C(=O)OC	0
ZINC23468475	c1ccc(cc1)/C=C/CN1CC[N@@H+](CC1)Cn1c(=O)ccc(n1)[O-]	0
ZINC23480173	CC(=O)Nc1ccc(cc1)CN[C@H]1CC[N@@H+](C1)Cc1ccccc1	0
ZINC23524964	Cc1ccccc1[C@H](C)NC(=O)c1ccc2c(c1)NC(=O)CCS2	0
ZINC23561494	Cc1nnc(n1N)SCC(=O)NC(=O)N[C@H](C)COC	0
ZINC23616910	CCCCCNC(=O)[C@H](C)Sc1nnc(n1N)c1ccoc1C	0
ZINC23632300	C[C@H](c1[nH]c(=O)c2ccccc2n1)Sc1nnc(n1N)C(C)(C)C	0
ZINC23674316	Cn1c2c(c(=O)n(c1=O)C)n(cn2)C[C@H](COCc1cccs1)O	0
ZINC23701720	C[C@@H](C(=O)NC(c1ccccc1)c1ccccc1)N1CCOCC1	0
ZINC23746354	c1ccc(c(c1)C(=O)NCCOc1ccc(cc1)Cl)O	0
ZINC23896753	Cc1cccc(c1)C(=O)N1CCO[C@H](C1)c1ccccc1	0
ZINC23994033	C[C@@H](C(C)C)NS(=O)(=O)c1ccc(s1)Cl	0
ZINC24032225	C[C@@H]1CN(CCO1)CCC(=O)Nc1ccccc1	0
ZINC24045602	C[C@H](c1nc(no1)C(C)(C)C)Sc1nnc(n1N)c1ccc(cc1)F	0
ZINC24054446	CCCNC(=O)CN1CCN(CC1)c1ccc(cn1)C(=O)OCC	0
ZINC24096902	c1ccc(cc1)COC[C@H](CN1C(=O)[C@@]2(CCSC2)NC1=O)O	0
ZINC24180834	c1cc(oc1)CNC(=O)CNC(=O)c1ccc(c(c1)[N+](=O)[O-])N	0
ZINC24303119	C=CCOc1ccc(cc1)/C=C(\C#N)/C(=N/CC[NH+]1CCOCC1)/O	0
ZINC24356813	COC(=O)c1cccc(c1)S(=O)(=O)NCc1ccc2c(c1)OCCO2	0
ZINC24432921	CC(C)(C)c1ccc(cc1)S(=O)(=O)[N-]c1cc(ccc1F)C(=O)[O-]	0
ZINC24434988	c1ccc(cc1)NCCC(=O)Nc1ccc(cc1)NC(=O)N	0
ZINC24489659	CC(=C[C@@H]1[C@@H](C1(C)C)C(=O)Nc1ccc(cc1)CC(=O)N)C	0
ZINC24514251	COCC/[NH+]=C(\N)/SCCCOc1ccccc1	1
ZINC24517547	c1ccc(cc1)[C@@H](C(=O)NC1CC1)[NH2+]CCc1ccc(cc1)F	0
ZINC24578689	c1cc2c(ccc(c2nc1)F)S(=O)(=O)Nc1ccc(cc1)C(=O)N	0
ZINC24633607	CCN(CC(=O)NC(C)(C)C)C(=O)CCn1ccc2c1cccc2	0
ZINC24683080	c1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)c1nc2ccccc2o1	0
ZINC24709018	c1ccc(cc1)[C@@H](c1cc2ccccc2o1)NC(=O)[C@H]1CCC=CC1	0
ZINC24724167	CC(C)C[C@@H](C(=O)OC)NC(=O)[C@@H]1CC(=O)N(C1)Cc1ccccc1	0
ZINC24725913	C[C@@H](CC(=O)N[C@@H](CC(C)C)C(=O)OC)NC(=O)c1ccccc1	0
ZINC24761744	c1ccc(cc1)c1cc(on1)COC(=O)c1ccc(cc1)NC(=O)N	1
ZINC24784338	c1ccc(cc1)CN(CCC(=O)N)C(=O)COc1cc(cc(c1)Cl)Cl	0
ZINC24792272	Cc1c(sc(n1)C)C(=O)NCCCc1cc(n(n1)c1ccccc1)N	0
ZINC24794811	c1ccc(cc1)n1c(cc(n1)CCCNC(=O)CC[C@H]1CCCO1)N	1
ZINC24834012	Cc1cc(c(n1C)C)C(=O)CSc1nc(c2c(c(sc2n1)C)C)N	0
ZINC24837980	c1ccc(cc1)CNC(=O)CN1CC[NH+](CC1)Cc1cccnc1	0
ZINC24864508	c1cc(c(cc1NC(=O)[C@@H]1CCCN(C1)C(=O)c1ccoc1)Cl)F	0
ZINC24866482	COc1ccc(cc1COC(=O)c1cnc2ccccc2n1)[N+](=O)[O-]	0
ZINC24923914	C[C@@H](c1ccccc1)N(C)C(=O)C[N@H+]1CCCN(CC1)S(=O)(=O)C	0
ZINC24927848	Cc1c(c(n(n1)c1ccccc1)C)C(=O)C(=O)NC(C(=O)N)C(=O)N	0
ZINC24957478	COCCSC(=[NH2+])Nc1ccccc1	1
ZINC24981806	c1ccc(cc1)CSc1nc2c([n-]1)C(=[NH2+])NCN2C[C@@H](CO)O	0
ZINC24987861	Cc1c2c(cc(nc2on1)C1CC1)C(=O)O[C@H](C)C(=O)N	0
ZINC24988427	c1ccc(cc1)/C=C/S(=O)(=O)[N-]c1ccc(cc1)CS(=O)(=O)N	0
ZINC25045405	c1cc2c(c(c1)NS(=O)(=O)c1ccc(cc1)OC(F)(F)F)C(=O)NC2	0
ZINC25059910	COC(=O)C1(CCN(CC1)C(=O)c1c(nccn1)N)c1ccccc1	1
ZINC25062344	CN(c1nc2ccccc2s1)C(=O)Cc1ccc(cc1)OC	0
ZINC25122327	c1ccc(cc1)n1cc(cn1)C(=O)OCC(=O)N	1
ZINC25175861	Cc1c(n(c(n1)S[C@H](c1ccccc1)C(=O)N)C[C@H]1CCCO1)C	1
ZINC25228067	c1cc2c(cc1[C@H]1CCC[N@@H+]1C[C@@H](CCC#N)C#N)OCCO2	0
ZINC25248311	CCCNC(=O)c1cc(nc2n1cnc2C(=O)N)c1ccccc1	0
ZINC25253650	c1ccc(cc1)Cn1cc(nn1)C(=O)N[C@@H]1CCSc2c1cccc2	0
ZINC25265598	c1ccc(cc1)COC[C@H](Cn1c2ccccc2nc1CC(=O)N)O	1
ZINC25272770	C[C@H](C(=O)NCc1cccc(c1)S(=O)(=O)N)OCc1ccccc1	1
ZINC25283042	c1ccc(cc1)[C@H](C(=O)N)OC(=O)c1c(c(c(c(n1)Cl)Cl)N)Cl	1
ZINC25302893	COCc1ccccc1CNC(=O)CCC(=O)c1ccccc1	0
ZINC25307620	COCc1ccccc1CNC(=O)c1c(cco1)c1ccccc1	0
ZINC25311142	COc1cc(ccc1NC(=O)c1cnn(c1)Cc1ccccc1)F	0
ZINC25315387	C[C@H]1CN(C[C@@H](O1)C)CC(=O)c1ccccc1Br	0
ZINC25318655	c1ccc(cc1)[C@H](C(=O)N)N1CC[N@H+](CC1)[C@@H]1CCS(=O)(=O)C1	0
ZINC25318659	c1ccc(cc1)[C@H](C(=O)N)N1CCN(CC1)[C@H]1CCS(=O)(=O)C1	0
ZINC25320695	COCCCn1cnnc1S[C@@H](c1ccccc1)C(=O)N	1
ZINC25344481	CCOC(=O)N1CCC[C@@H](C1)C(=O)N1CCN(CC1)c1cnccn1	0
ZINC25344803	Cc1ccc(s1)c1cc([nH]n1)C(=O)N1CCN(CC1)c1cnccn1	0
ZINC25381743	c1ccc(cc1)C[C@@H](C(=O)Nc1ccccc1F)NC(=O)N	0
ZINC25381938	CC[C@H](C)[C@@H](C(=O)NNc1c(cc(cc1Cl)Cl)Cl)NC(=O)N	0
ZINC25386773	C[C@@H](C(=O)Nc1ccc(cc1)OC(F)(F)F)NC(=O)c1ccccc1	0
ZINC25394118	Cc1nnc(o1)CN1C(=O)c2ccc(cc2C1=O)[N+](=O)[O-]	0
ZINC25397785	C[C@@H](C(=O)N1CCN(CC1)CCOc1ccccc1)NC(=O)N	0
ZINC25403757	CCOc1ccc(cc1OC)NC(=O)[C@H](C)NC(=O)C	0
ZINC25447440	Cc1c(nn(n1)c1ccccc1)C(=O)OCc1nc(no1)C	0
ZINC25448373	CC(C)c1nc(on1)C[N@@H+]1Cc2ccccc2C[C@H]1C(=O)N	0
ZINC25458902	c1ccc(cc1)[C@@H]1CN(Cc2c1cccc2)CCC(=O)NC(=O)N	0
ZINC25480126	CC(C)CN(CCOC)Cn1c(=S)n(c(n1)CCC(=O)N)C	0
ZINC25481188	Cc1ccc(c(c1)C)n1cnn(c1=S)C[N@H+]1CCOC[C@@H]1C	0
ZINC25509080	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)NCCc1cccc(c1)Cl	0
ZINC25515963	C[C@@H](CC(=O)NCC(C)(C)N1CCOCC1)c1ccccc1	0
ZINC25535759	c1ccc2c(c1)c(=O)n(cn2)CCC(=O)NC(=O)NC1CCCC1	0
ZINC25539683	C/[NH+]=C(/c1ccccc1)\Nc1cccc(c1)S(=O)(=O)N1CCOCC1	0
ZINC25570513	c1csc2c1ncnc2N1CCC[C@@H]1C(=O)N1CCOCC1	0
ZINC25576504	COC(=O)NC(=S)Nc1ccc(cc1NC(=S)NC(=O)OC)[N+](=O)[O-]	0
ZINC25658172	c1ccc(cc1)[C@@H](c1ccccn1)NS(=O)(=O)c1ccccc1C#N	0
ZINC25658940	Cc1ccc(c(c1)C)OC[C@H](C[N@H+]1CC[C@@H](CC1)C(=O)N)O	0
ZINC25662956	CC(C)OC(=O)CCCC/C(=N\NC(=[NH2+])N)/c1ccccc1	1
ZINC25819816	c1ccc(cc1)C[N@@H+](CCC(=O)N)Cc1cnn(c1)c1ccccc1	0
ZINC25864946	Cc1c(c(on1)C)CS/C(=[NH+]/[C@@H](C)COC)/N	0
ZINC25912306	c1ccc(cc1)[C@@H](CC(=O)NCc1ccc(s1)Cl)NC(=O)N	0
ZINC25931123	c1ccc(cc1)CN(CCC(=O)N)Cc1ccc(cc1)n1cccn1	0
ZINC25963693	COC(=O)c1cc(c(=O)n(c1)Cc1ncc(o1)c1ccccc1)C#N	0
ZINC26109204	CS(=O)(=O)N1CCC[C@@H](C1)C(=O)NCCOc1ccccc1	0
ZINC26125463	CC(C)C[N@@H+](Cc1csc(n1)c1ccccc1)CC(=O)N	0
ZINC26126542	C[C@@H](COC)NC(=O)C[N@@H+](CC(C)C)CC(=O)N	0
ZINC26155393	c1ccc(cc1)N1CCN(CC1)C(=O)c1ccc(nc1)C(F)(F)F	0
ZINC26160713	COC(=O)[C@H]1CC[N@@H+](CC1)[C@@H](c1ccccc1)C(=O)N	1
ZINC26161242	C[N@H+](Cc1ccc(cc1OC)OC)[C@H](c1ccccc1)C(=O)N	0
ZINC26220799	c1ccc(cc1)[C@@H](C(=O)N)NCCOc1ccc(cc1)Cl	0
ZINC26221323	c1ccc(cc1)[C@@H](C(=O)N)NCc1ccccc1CN1CCOCC1	1
ZINC26221681	COc1cc(ccc1OC(F)F)C[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC26225856	Cc1cc(ccc1F)C[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC26226190	C[C@H]1CC[N@@H+](CC1)CCC[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC26232211	CCN(CC)S(=O)(=O)NC[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC26239371	c1cc(ccc1Nc1nc(nc(n1)N)CSC1=NCCS1)F	0
ZINC26324766	C[C@@H](C(=O)NCc1ccccc1)[N@@H+](C)Cc1cccc(c1)C#N	0
ZINC26329978	Cc1c(c(=O)n(n1C)c1ccccc1)C1=C(C(=O)C1=O)N	0
ZINC26362523	CC[N@H+]1CC[C@@H](CC1)NC(=O)c1c(nc(s1)c1ccccc1)C	0
ZINC26439382	C[C@H](C(=O)Nc1ccccc1C#N)N1CC[C@@H](CC1)[NH+]1CCCCC1	0
ZINC26439446	c1ccc(cc1)OCc1nc(no1)c1cccc(c1)N	0
ZINC26442229	c1ccc(cc1)c1cn2cc(ccc2[n+]1c1ccccc1)C(=O)N	0
ZINC26443911	c1ccc(cc1)/C=C/c1c(=O)nc([nH]n1)NN	0
ZINC26460688	C[C@@H](C(=O)NC)Sc1nnc(n1N)c1ccccc1F	0
ZINC26464319	C[C@@H](C(=O)Nc1cccnc1Cl)N1CCOCC1	0
ZINC26465956	CCOC(=O)NC1(Oc2ccccc2O1)NC(C)(C)C	0
ZINC26467533	C[C@H](C(=O)NCc1ccc(cc1)Cl)N1CC[C@H](CC1)C(=O)N	0
ZINC26468896	C[C@@H]1CCC[C@@H](C1)[N@H+](C)CC(=O)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC26475639	Cc1ccc(c(c1)NC(=O)c1c[nH]nc1N)OC	0
ZINC26479331	c1cc(ccc1c1nc(no1)N)Cl	0
ZINC26508729	c1c(cc(c(c1[N+](=O)[O-])N1CCCCC1)[N+](=O)[O-])C(=O)N	0
ZINC26511803	CCCc1c(c(n(n1)C)N)Cc1ccccc1	0
ZINC26511989	CCc1c(nn(c1N)C)COC	0
ZINC26512152	CCCc1c(c(n(n1)Cc1ccccc1)N)CC	0
ZINC26512181	COCc1cc(n(n1)Cc1ccccc1)N	1
ZINC26512283	CCc1c(nn(c1N)c1ccccn1)COC	0
ZINC26512611	c1ccc(cc1)c1c(noc1N)c1ccco1	0
ZINC26520076	C[C@@H](c1ccc(c(c1)Cl)Cl)NC(=O)NC[C@@H]1COc2ccccc2O1	0
ZINC26525678	CCOC(=O)/C(=C/Nc1c(c(c(s1)C)c1ccccc1)C(=O)N)/C#N	1
ZINC26770084	c1ccc(cc1)[C@@]1(C=C[C@@H](O1)N1CCOCC1)c1ccc(cc1Cl)Cl	0
ZINC26824983	CCC(C)(C)NC(=O)[C@H](C)Sc1nnc(s1)NCc1ccco1	0
ZINC26896362	CCOC(=O)[C@H]1CCCCN1c1ccc(cc1)N	0
ZINC26898097	c1ccc(cc1)c1nccn1CCC(=[NH2+])N	0
ZINC26980704	C[C@H](C(=O)N1CCCCC1)Sc1nnc(n1C)c1cccs1	0
ZINC26996571	CCOCc1ccccc1CN[C@H](c1ccccc1)C(=O)N	1
ZINC26996574	CCOCc1ccccc1CN[C@@H](c1ccccc1)C(=O)N	1
ZINC27061852	Cc1ccc(cc1)C(=O)N(c1c(nc(o1)c1ccccc1)C#N)N	0
ZINC27114939	CC[C@@H]1CN(CCO1)CC(=O)c1c(n(c(=O)n(c1=O)C)C)N	0
ZINC27189540	C[C@@H](C(=O)Nc1ccccc1)OC(=O)c1cc2ccc(cc2[nH]1)OC	0
ZINC27198568	c1ccc(cc1)C(=O)CCC(=O)Nc1cccc(c1)Br	0
ZINC27245160	Cc1c(cccc1NC(=O)Cn1c2ccccc2oc1=O)C(=O)N	0
ZINC27291140	C[C@@H](c1ccccc1)N1C(=O)C(=O)N(C1=O)C[C@@H]1CCCCO1	0
ZINC27291145	C[C@@H](c1ccccc1)N1C(=O)C(=O)N(C1=O)C[C@H]1CCCCO1	0
ZINC27343699	CCOC(=O)[C@@H]1CCC[N@@H+](C1)[C@@H](C)c1nc(nc(n1)N(C)C)N	0
ZINC27363807	c1ccc2c(c1)c(nc(n2)CN1CCN(CC1)Cc1cccs1)N	0
ZINC27388330	c1ccc(cc1)C[N@@H+](CCC(=O)N)CC(=O)N1CCOCC1	1
ZINC27396522	c1ccc(cc1)CC(=O)NCC(=O)NC[C@@H]1CCCO1	0
ZINC27414444	Cc1c(c(n(n1)c1ccccc1)Cl)CSc1nnc(s1)C	0
ZINC27449120	CC(C)[C@H](c1ccccc1)[NH2+]CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC27460344	c1ccc(cc1)COc1ccc(cc1)OCC(=O)NCC1CC1	0
ZINC27471843	C[C@H](COC)NC(=O)CNC(=O)c1ccccc1I	0
ZINC27506939	Cc1cccc(n1)C(=O)OCc1ccc(cc1)C#N	0
ZINC27507399	Cc1ccc(c(c1)Cl)NC(=O)COC(=O)c1cccc(n1)C	0
ZINC27548016	c1ccc(cc1)CN(CCC(=O)N)CC(=O)NC(=O)NC1CC1	0
ZINC27557504	CC[C@H](C)[C@H](C(=O)N1CCSC1)N	0
ZINC27590403	c1cc2c(cc1C(=O)CSc1nnc(s1)SCC(=O)N)OCCCO2	0
ZINC27753492	c1ccc(cc1)c1cn(c(n1)Nc1ccccc1N)c1ccccc1	0
ZINC27833210	Cc1ccc(cc1)[C@H]1[C@@H](N(C(=N1)C)C)C(=O)c1ccccc1	0
ZINC27872982	C[C@@H]([C@H]1CCCO1)NC(=O)c1ccc(c(c1)OC)OCC(=O)N	0
ZINC27891481	C[C@H]([C@@H]1CCCO1)NC(=O)[C@@H](C(C)C)NC(=O)NCc1ccccc1	0
ZINC27898908	COc1ccc(cc1OC)CC(=O)N1CCO[C@@H](C1)c1ccccc1	0
ZINC27920245	CCc1cc(c(s1)NC(=O)[C@H]1C[C@@H]1c1ccccc1)C(=O)N	0
ZINC27944351	C[C@H](C(=O)NCc1ccccc1F)Sc1nnnn1C[C@@H]1CCCO1	0
ZINC28036382	CC[C@@H]1CN(CCO1)S(=O)(=O)c1ccc(cc1)N1CCCC1=O	0
ZINC28043511	c1ccc(cc1)CS(=O)(=O)N1CCC[C@@H]1c1ccc(cc1)Cl	0
ZINC28047537	Cn1c(nnc1SCC(=O)N1CCN(CC1)c1ccccc1)N	0
ZINC28055494	Cc1c(c(c(c(c1C)C)S(=O)(=O)NCc1ccccc1COC)C)C	0
ZINC28200396	Cc1cc(no1)NC(=O)[C@H](C)SCC(=O)NCc1cccnc1	0
ZINC28217767	CC(C)(C)c1nnc(n1N)SCc1ccc(cc1)C(=O)OC	0
ZINC28218303	CC(C)[C@@H](C(=O)NCc1ccco1)Sc1nnc(n1N)C(C)(C)C	0
ZINC28218494	CC(C)[C@H](C(=O)N1CCOCC1)Sc1nnc(n1N)C(C)(C)C	0
ZINC28287559	CN(C)c1ccc(cc1)CN(c1ccccn1)C(=O)c1ccc(o1)Br	0
ZINC28305020	COCCC(=O)Nc1cc(n[nH]1)c1ccccc1	0
ZINC28340991	CC(C)OCc1ccccc1CN[C@H](c1ccccc1)C(=O)N	1
ZINC28370725	COCc1ccccc1CN[C@H](c1ccccc1)C(=O)N	1
ZINC28386618	CCOCc1ccc(cc1)C[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC28443356	Cc1ccc(cc1)c1nnc(o1)[C@@H](C)OC(=O)c1ccc(cc1N)F	0
ZINC28474367	C[C@H]1CCCC[C@H]1NC(=O)[C@@H](C(C)C)Sc1nncn1C1CC1	0
ZINC28527728	C[C@]1([C@H]([C@@H](O[C@@H]1n1cnc2c1ncnc2N)CO)O)O	0
ZINC28580167	c1cc2c(cc1Cl)c(=O)c(c[nH]2)C(=O)Nc1nccs1	0
ZINC28644843	c1ccc(cc1)CCCNC(=O)[C@H]1CC(=O)N(C1)Cc1ccco1	0
ZINC28774991	c1ccc(cc1)/C(=N/OCC(=O)NCc1cccs1)/N	0
ZINC28789746	CC(C)(C)c1nnc(n1N)SCC(=O)NCCCOC	0
ZINC28791112	CC(C)[C@H](C(=O)N1CCN(CC1)CCc1ccccc1)NC(=O)N	0
ZINC28791112	CC(C)[C@H](C(=O)N1CC[N@H+](CC1)CCc1ccccc1)NC(=O)N	0
ZINC28940234	c1cc(cc(c1)I)[N-]S(=O)(=O)c1c(cc(cc1Br)F)F	0
ZINC28962614	CN(CCOc1ccccc1)[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC28962619	CN(CCOc1ccccc1)[C@@H](c1ccc(cc1)F)C(=O)N	0
ZINC28963160	CN(Cc1ccc(s1)Cl)[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC28963187	CCc1nnc(s1)NC(=O)c1cc([nH]n1)c1ccccc1Cl	0
ZINC29107040	COCCNC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	1
ZINC29133689	c1ccc(cc1)Oc1ccc(cc1)NC(=[NH2+])N	0
ZINC29236032	c1ccc(cc1)OC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccc(cc1)F	0
ZINC29389653	CCC[C@@H](C)NC(=O)[C@@H](C)[n+]1ccc(cc1)C(=O)c1ccccc1	0
ZINC29396121	C[C@@H](c1ccccc1)NC(=O)CNc1cccc(c1)NC(=O)C	0
ZINC29402542	C[C@@H]1CN(C[C@H](O1)C)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	1
ZINC29434170	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)N1CCOCC1)C(=O)N	1
ZINC29464101	C[C@H]1CN(C[C@@H](O1)C)C(=O)CSC(=[NH2+])Nc1ccccc1	1
ZINC29465022	c1ccc(cc1)NC(=[NH2+])SCC(=O)N1CCC[C@H]1c1cccs1	0
ZINC29468558	C[C@H]1CCCCN1C(=O)CS/C(=[NH+]/[C@@H](C)COC)/N	0
ZINC29468898	C[C@@H](COC)/[NH+]=C(\N)/SCC(=O)N1CCC(=N1)c1ccccc1	1
ZINC29469264	C[C@@H](COC)/[NH+]=C(\N)/SCc1nnnn1c1ccccc1	1
ZINC29485279	CN(Cc1c(cccc1Cl)F)C(=O)CS/C(=[NH+]/CCOC)/N	0
ZINC29486668	COCCn1c(=O)ccc(n1)C(=O)Nc1cccc(c1)SC	0
ZINC29495232	C[C@H]1CN(C[C@@H](O1)C)C(=O)CS/C(=[NH+]/CCc1ccccc1)/N	1
ZINC29496036	C[C@H]1CN(C[C@@H](O1)C)C(=O)CS/C(=[NH+]/CC(C)C)/N	0
ZINC29497582	C/[NH+]=C(\N)/SCc1nnnn1c1ccccc1	0
ZINC29532395	c1ccc(cc1)[C@H]1CN(CCO1)CC(=O)N	1
ZINC29559800	CCOC(=O)NNC(=O)c1cnn(c1C)c1ccccc1F	0
ZINC29602679	C[C@H](COC)NC(=O)[C@]1(Cc2ccccc2C(=O)O1)C	0
ZINC29629605	CN(c1ccccc1)C(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC29648249	CC[C@@H](C)C(=O)Nc1ccc(cn1)N1CCOCC1	0
ZINC29679348	CCCNC(=O)CSCc1ccc(cc1)C(=O)N	0
ZINC29704961	CC(=O)N[C@@H](CC(=O)Nc1c(cccn1)O)c1ccccc1	0
ZINC29752372	CN(C)c1nc(nc(n1)N)COc1cccc(c1)c1nnco1	0
ZINC29784830	CC(C)(C)c1csc(n1)NC(=O)[C@H]1CCCN(C1)c1cnccn1	0
ZINC29854624	C[N@@H+](CCCOc1ccccc1)Cc1nc2ccccc2c(n1)N	0
ZINC29914720	Cc1cc(nc(n1)S[C@H](c1ccccc1)C(=O)Nc1cc(on1)C)N	0
ZINC29925976	C[C@H](c1nc(nc(n1)N(C)C)N)N1CCN(CC1)C(=O)N(C)C	0
ZINC29942617	COC(=O)c1cc(ccc1Cl)NCC(=O)NC(=O)N	0
ZINC30003849	Cc1c(nc2ccccc2n1)NC[C@H](C(C)C)[NH+]1CCOCC1	0
ZINC30028994	CN1CCN([C@H](C1)c1ccccc1)C(=O)c1ccc(cc1)OC	0
ZINC30178876	CCOCc1ccccc1CNC(=O)CCCCNC(=O)N	0
ZINC30496040	COc1ccc(cc1OC(F)F)C[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC30500692	CC(C)[C@H](CN[C@H](c1ccccc1)C(=O)N)c1ccccc1	0
ZINC30516283	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)/N=c\1/c(ccc[nH]1)[O-])C(=O)N	0
ZINC30516294	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)Nc1c(ccc[nH+]1)[O-])C(=O)N	0
ZINC30517851	c1ccc(cc1)n1c(=O)c(c(cn1)NCCCn1cccn1)Cl	0
ZINC30554167	COc1ccc(cc1)CNC(=O)c1cccc(c1)OCC(=O)N	0
ZINC30584587	c1cc(c(cc1Cl)C(=O)N1CCN(CC1)C(=O)CN1CCOCC1)Br	0
ZINC30725886	c1ccc(cc1)Cn1cc[nH+]c1COC(=O)c1ccccc1Cl	0
ZINC30734347	c1ccc(cc1)[C@@H]1C[C@H]1C(=O)N/N=C\1/CCCc2c1cccc2	0
ZINC30813352	CN(Cc1cccs1)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	0
ZINC30823751	c1ccc(c(c1)OCc1nnc(o1)c1cccc(c1)Br)Cl	0
ZINC30824961	c1ccc(cc1)c1nnc2n1CN(CS2)CC[NH+]1CCOCC1	0
ZINC30833234	COC(=O)c1ccc(cc1)/C=N\NC(=O)COc1cccc(c1)Cl	0
ZINC30874399	Cc1c(c2ncc(c([O-])n2n1)C(=O)NN)c1ccccc1	0
ZINC30896641	COCCn1c(=O)ccc(n1)C(=O)NC[C@H]1CCCc2c1cccc2	0
ZINC30979473	Cn1c(nnc1S[C@H](c1ccccc1)C(=O)N)N1CCOCC1	1
ZINC30985247	COCCCNC(=O)NCc1cccc(c1)OC	0
ZINC31000930	Cc1cc(ccc1Br)N1C[C@@H](CC1=O)C(=O)OCC(=O)N	0
ZINC31120020	Cc1c(sc(n1)NC(=O)CCNC(=O)OC(C)(C)C)SCC(=O)N	0
ZINC31169640	C[C@@]12CCCC([C@@H]1C[C@@H](C(=C2)C(=O)O)O)(C)C	0
ZINC31279505	CCOC(=O)NCCC(=O)NOCc1ccccc1	0
ZINC31346234	Cc1c(=O)n(c(nn1)SCC(=O)Nc1cccc(c1)C(=O)OC)N	0
ZINC31393651	CCOC(=O)[C@H](CCC[NH+]=C(N)N)NC(=O)c1ccccc1	1
ZINC31400132	C[C@@H](Cn1cccn1)NC(=O)c1ccccc1OCC(=O)N	0
ZINC31436336	C[C@@H](c1ccc(cc1)C#N)NC(=O)c1cccc(c1Cl)Cl	0
ZINC31479112	COCCN(Cc1ccccc1)C(=O)c1ccc(cc1[N+](=O)[O-])Cl	0
ZINC31610668	CC(C)CCSc1nnc(n1N)c1ccccc1Br	0
ZINC31627350	c1ccc(cc1)C1(CCC1)C(=O)OCc1ccc(cc1)C(=O)N	1
ZINC31637883	c1ccc(cc1)N(CCC#N)C(=O)COc1ccccc1C(=O)N	0
ZINC31671817	CCOC(=O)Cc1csc(n1)NC(=O)Cn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC31724156	C[N@H+](CCCNC(=O)NCc1ccccc1F)Cc1ccccc1	0
ZINC31742605	CC(=C)CSc1c(cc(c(n1)N)C(=O)Nc1ccccc1)C#N	0
ZINC31763979	COc1cccc(c1)CC(=O)Nc1nc(cs1)CC(=O)OC	0
ZINC31773584	CCCCCSc1[nH]c(=O)c(c(n1)c1ccccc1)C#N	0
ZINC31808539	c1ccc(c(c1)C#N)Sc1ccccc1C(=O)NC[C@@H]1CCCO1	0
ZINC31852011	Cc1ccc(cc1)S[C@H](C)C(=O)N(C)Cc1ccccc1	0
ZINC31906864	c1ccc2c(c1)Cc1c2ccc(c1)NC(=O)c1cc(sc1)S(=O)(=O)N	0
ZINC31911730	Cc1cccn2c1ncc2[C@H](c1ccccc1)N	0
ZINC31949786	COC(=O)[C@@H](Cc1cn(cn1)Cc1ccccc1)N	1
ZINC31950804	CC[C@@H](c1ccccc1)C(=O)Nc1cc(ccc1Br)Br	0
ZINC31954789	c1cc(ccc1C(=O)Nc1ccc(c(c1)Cl)C(=O)N)N1CCCC1=O	0
ZINC31955021	C[C@H](C(=O)Nc1ccc(c(c1)Cl)C(=O)N)Oc1ccccc1	0
ZINC31955042	CC[C@H](c1ccccc1)C(=O)Nc1ccc(c(c1)Cl)C(=O)N	0
ZINC31963892	C[C@H](CNC(=O)CSc1ccccc1)[N@@H+]1CCc2c(ccs2)C1	0
ZINC31981818	COc1ccccc1c1csc(n1)NC(=O)c1cccnc1[S-]	0
ZINC31985180	CCN(CC)[C@@H](CNC(=O)c1c(nccn1)N)c1ccsc1	0
ZINC31986759	CCOC(=O)CCC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC32073914	c1ccc(cc1)C1=C(OCCS1(=O)=O)C(=O)Nc1ccc(cc1Cl)Cl	0
ZINC32094426	c1cc(ccc1NC(=O)[C@@H]1CC(=O)N(C1)c1ccc(cc1)F)O	0
ZINC32095665	CC(=O)NCCNC(=O)c1cn(c2c1cccc2)Cc1ccccc1	0
ZINC32109703	CCOC(=O)[C@H](C)N1C(=O)/C(=C\c2cc(c(c(c2)Cl)[O-])Cl)/SC1=O	0
ZINC32138802	CCOc1ccc(cc1N1C(=O)[C@@H]2[C@H]3C=C[C@@]([C@@H]2C1=O)(O3)C)C(=O)C	0
ZINC32152170	CN(C)c1ccc(cn1)C(=O)N(C)c1ccccc1	0
ZINC32181411	CCCC(=O)N[C@@H](Cc1ccccc1)C(=O)OC	0
ZINC32208036	Cc1ccc(cc1S(=O)(=O)N)S(=O)(=O)C	0
ZINC32226703	CO[C@@H]1CC[C@H]2[C@@H](C1)CC[NH2+]2	0
ZINC32237742	c1ccc(cc1)c1c(c2cccnc2[nH]1)N	0
ZINC32239494	COC(=O)[C@@H](COCc1ccccc1)N	1
ZINC32256949	C[C@@H]1C[C@@H]1C(=O)NN(Cc1ccccc1)c1ccccc1	0
ZINC32259804	c1ccc(cc1)n1cc(cn1)CCC(=O)NNC(=O)[C@H]1CCCO1	0
ZINC32264716	c1ccc(cc1)[C@H]1C2=C(CCCC2)[NH+]=C(S1)N	0
ZINC32392989	C[C@@H]1C[C@H]1CNC(=O)C1(CCOCC1)c1ccccc1	0
ZINC32433873	Cc1c(cccc1Cl)S(=O)(=O)N(CC(C)C)CC(=O)N	0
ZINC32469633	Cc1ccc(cc1C(=O)N)S(=O)(=O)N(C[C@@H]1CCOC1)C1CC1	0
ZINC32498234	Cc1nc(n(n1)C[C@@H](C)C(=O)NCc1ccccc1)C	0
ZINC32500617	CN(Cc1cnc2ccccc2n1)c1cc(ncn1)OC	0
ZINC32501660	c1ccnc(c1)/C(=[NH+]/NC(=O)c1cnccn1)/N	0
ZINC32511665	Cc1cc(nc([nH+]1)N)N1CCN(C(=O)C1)C	0
ZINC32540220	Cc1ccccc1NC(=O)C[N@H+](C)CCOc1ccc(cc1)OC	0
ZINC32541546	c1ccc(cc1)[C@@H]1CCCN(CC1)c1c2c([nH]cn2)nc(n1)N	0
ZINC32548410	Cc1ccc(cc1S(=O)(=O)N[C@@H](C)c1ccccc1)NC(=O)C	0
ZINC32553313	Cc1c[nH+]c(nc1N)NCC[N@@H+]1C[C@H](O[C@@H](C1)C)C	0
ZINC32573328	Cc1cc(nc(n1)c1ccccc1O)N[C@H]1CCOC1	0
ZINC32576338	Cc1cc(nc(n1)N)N1CCC[C@H](C1)OCc1cccnc1	0
ZINC32579489	Cc1ccc(c(c1)NC(=O)CC(=O)NN)C	0
ZINC32580836	Cn1cc(cn1)c1ccc(o1)C(=O)Nc1cccc(c1)OC	0
ZINC32581040	c1ccc(cc1)[C@H]1CN(CCO1)c1c2cn[nH]c2nc(n1)N	1
ZINC32606503	c1ccnc(c1)CNC(=O)Cc1[nH]nc(n1)c1cccc(c1)[N+](=O)[O-]	0
ZINC32607967	CCOC(=O)c1cnc2ccc(cc2c1N)NC(=O)c1ccccc1	1
ZINC32611368	Cc1c(c(nn1[C@H](C)C(=O)NC)C(F)(F)F)Br	0
ZINC32611787	CCOC(=O)C[n+]1ccc(cc1)C(=O)NCc1ccccc1	0
ZINC32624698	C[n+]1c2c(c(N)n(c1=S)CC=C)nc(o2)c1ccccc1	0
ZINC32624751	COC(=O)[C@@H](c1nnc(o1)C(F)F)NC(=O)c1ccccc1	0
ZINC32628905	c1cc(ccc1NC(=O)OCC(F)(F)F)I	0
ZINC32639601	COCC(=O)/N=C/1\N([C@@H]2CS(=O)(=O)C[C@@H]2S1)c1cccc(c1)I	0
ZINC32641321	C[C@H](C(=O)OC)N([C@H]1CCS(=O)(=O)C1)C(=O)COc1ccccc1	0
ZINC32672200	Cc1cc(nc2c1c(c(s2)C(=O)O[C@H](C)C(=O)NC1CC1)N)C	0
ZINC32694157	c1ccc(cc1)/C=C\1/CCC(=C1N1CCOCC1)/C=N/N	1
ZINC32727727	C[C@H](c1ccccc1)OC(=O)c1ccc(cc1)n1cncn1	0
ZINC32758180	C[C@H]1CN(C[C@@H](O1)C)C(=O)C[N@@H+]1CC[C@H](CC1)C(=O)N	0
ZINC32771659	c1ccc(cc1)[C@@H](C(=O)N)Nc1cccc(c1)NC(=O)C1CC1	0
ZINC32771706	c1ccc(cc1)[C@@H](C(=O)N)Nc1ccc(c(c1)NC(=O)C1CC1)F	0
ZINC32771744	c1ccc(cc1)[C@H](C(=O)N)NCCCN1CCc2c1cccc2	0
ZINC32778948	c1ccc(cc1)Cn1ccnc1COc1ccc(cc1C(=O)N)Cl	0
ZINC32778956	c1ccc(cc1)Cn1ccnc1CSc1nc(n[nH]1)C1CC1	0
ZINC32779598	C[C@H]([C@H]1CCCO1)NC(=O)Nc1ccc(cc1)S(=O)(=O)N	0
ZINC32779813	c1cc2c3c([nH]c2c(c1)C(=O)NC[C@H]1CCCO1)CCCCC3	0
ZINC32789539	CCOC(=O)/C(=C\c1ccccc1F)/c1[nH]c2ccccc2n1	0
ZINC32802710	Cc1ccc(c(c1)C)OCCNC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC32809789	Cc1ccc(c(c1)S(=O)(=O)N(CCOC)C1CCCC1)C	0
ZINC32838825	C[C@@H](CNC(=O)[C@@H](C)OC(=O)c1ccc(c(c1)N)Cl)c1ccccc1	1
ZINC32838834	C[C@H](CNC(=O)[C@H](C)OC(=O)c1ccc(c(c1)N)Cl)c1ccccc1	1
ZINC32843052	COCC(=O)Nc1ccc(c(c1)Cc1ccccc1)OC(F)F	0
ZINC32851092	C[C@H](c1cccs1)N(C)Cc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC32863477	c1ccc(cc1)c1nc(on1)C[NH2+][C@H](c1ccccc1)C1CC1	0
ZINC32869125	CCOc1c(cccn1)C(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC32869129	Cc1cccc(c1)C(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC32869131	COc1cc(c(cc1OC)OC)C(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC32869541	Cc1c(nc(s1)c1ccccc1N)c1ccc(cc1)F	0
ZINC32882575	CCS(=O)(=O)N1CCC(CC1)C(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC32891479	c1ccc(cc1)n1ncc(n1)c1[nH]c2ccc(cc2n1)S(=O)(=O)N	0
ZINC32895355	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)N1CC[C@H](CC1)C(=O)N	0
ZINC32900030	c1ccc(cc1)C[C@H](c1ccccc1)[N-]S(=O)(=O)N1CCOCC1	0
ZINC32903031	c1ccc(cc1)[C@@H](C(=O)N)NNC(=O)c1cccs1	0
ZINC32904326	c1ccc(cc1)Nc1ccc(cc1)NC(=O)CCCCCNC(=O)N	0
ZINC32910519	C[C@H](C(=O)OCc1ccccc1C#N)NC(=O)c1ccccc1	0
ZINC32911525	COc1ccc(cc1)C(=O)N[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	0
ZINC32912002	c1ccc(c(c1)CC(=O)NCCCNc1ccc(cn1)C(F)(F)F)Cl	0
ZINC32914863	c1ccc(cc1)CN1[C@H](COCC1=O)C(=O)[O-]	0
ZINC32914925	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)CCNC(=O)c1c(nccn1)N	0
ZINC32915177	Cc1nc(c(n1N)C(=O)OC)CC(C)C	0
ZINC32922828	c1ccc(cc1)c1cc(on1)C(=O)NCCc1ccccc1F	0
ZINC32926322	CN(c1ccccc1)S(=O)(=O)c1ccc(cc1Br)F	0
ZINC32935797	c1cc(c(cc1Cl)F)S(=O)(=O)N1CCC(CC1)CN1CCOCC1	0
ZINC32941311	CN1CCN([C@H](C1)c1ccccc1)C(=O)Cn1cccnc1=O	0
ZINC32947359	c1ccc(cc1)Nc1nc(c(s1)C(=O)c1ccccc1Cl)N	0
ZINC32951749	c1cc(ccc1c1nc(on1)CC(=S)N)F	0
ZINC32988609	COC(=O)CCNC(=O)/C=C/c1ccc(cc1)OCc1ccccc1	0
ZINC32990284	COC(=O)CCNC(=O)[C@@H]1CC(=O)N(C1)CCc1ccccc1	0
ZINC32997983	c1ccc(cc1)CC1CCN(CC1)C(=O)c1csc2c1CCCC2	0
ZINC33020983	Cc1ccc(o1)CNC(=O)c1ccc2nnc(n2c1)c1ccccc1	0
ZINC33026498	C[C@H](c1ccccc1)N=C1[C@H](S(=O)(=O)c2c1cccc2)C(=O)N	0
ZINC33028068	C[C@H](C(=O)NC1CCCC1)NC(=O)N	0
ZINC33047842	C[C@H](c1ccc(cc1)S(=O)(=O)N)NS(=O)(=O)/C=C/c1ccccc1	0
ZINC33049147	Cc1ccc(s1)c1c(nco1)C(=O)NCCCOC	0
ZINC33145186	c1ccc(cc1)c1csc(n1)NC(=O)[C@@H]1CC(=NO1)c1ccccc1	0
ZINC33171830	c1ccc(cc1)CNC(=O)c1c(c(sn1)C(=O)NC[C@@H]1CCCO1)N	1
ZINC33172874	Cc1cccc(c1C)NC(=O)Cn1ccc2c(c1=O)cc(s2)C	0
ZINC33209523	C[C@H](Cc1ccco1)NC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC33244837	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)N)OCc1cccc(c1)OC	0
ZINC33255500	c1ccc(cc1)OCc1nc(no1)c1ccc(cc1)N1CCOCC1	0
ZINC33276054	c1ccc(c(c1)CNC(=O)[C@@H]1C(=O)Nc2ccccc2O1)Cl	0
ZINC33293497	Cc1ccc(s1)/C=C/1\C(=O)N/C(=N/c2ccc(cc2)Cl)/S1	0
ZINC33296447	CCOc1ccc(cc1)/C=N\NC(=O)c1ccccc1[N+](=O)[O-]	0
ZINC33317337	c1ccc(cc1)NC(=S)N/[NH+]=c\1/c(cc2ccccc2o1)C(=O)N	0
ZINC33328171	c1ccc(cc1)OCc1nc(no1)CNC(=O)C1CCCC1	0
ZINC33329773	COc1ccc(cc1)CC(=O)N/N=C\c1ccccc1	0
ZINC33331007	c1cc(ccc1Cn1ccc(=O)n(c1=O)CC(=O)N1CCCCC1)Cl	0
ZINC33336919	c1ccc(cc1)C(=O)N/N=C\c1coc2ccccc2c1=O	0
ZINC33359426	Cc1cc(nc(n1)N)N[C@@H]1CC[C@@H](CC1)O	0
ZINC33368528	C[C@H]1c2ccccc2C(=C1/C=N\NC(=O)N)C	0
ZINC33381092	c1cc(ccc1/C=C/1\C(=O)NC(=O)N1)OC(=O)c1ccc(c(c1)Cl)F	0
ZINC33391934	c1ccc(cc1)COC(=O)C[n+]1c2ccccc2sc1N	1
ZINC33396799	CCOc1cc(ccc1OCc1ccccc1)/C=N\[NH+]=C(N)N	0
ZINC33405854	Cc1cc(nc(n1)/N=C(/N)\NCCc1ccc(c(c1)OC)OC)C	0
ZINC33410635	c1ccc(cc1)/C=C\C(=O)O/N=C(/Cc1ccc(cc1)Cl)\N	0
ZINC33413778	C1C[C@H]([C@@H](C1)Sc1nc([nH]n1)N)O	0
ZINC33429887	COc1cc(ccc1NC(=O)/C=C/c1ccccc1)[N+](=O)[O-]	0
ZINC33486978	COc1cc(cc(c1[O-])[C@H]1[NH2+][C@H](CS1)C(=O)[O-])Br	0
ZINC33544684	c1cnc(cc1C(=O)[O-])[C@H]1CCCC/C/1=N/NC(=S)N	0
ZINC33580806	Cc1ccc(cc1)/C=N\NC(=O)C(c1ccccc1)c1ccccc1	0
ZINC33581000	CCOC(=O)[C@H](c1ccc(cc1C)C)N	0
ZINC33591525	CCOC(=O)/C(=C(/NNC(=O)Cc1ccccc1)\C)/C	0
ZINC33607117	C[C@H](c1ccccc1)c1ccc(c(c1)Cl)O	0
ZINC33608479	COC(=O)N1CCC(CC1)(C(=O)N)Nc1ccccc1	1
ZINC33610831	COCCOCCNc1ccc(cc1)N	0
ZINC33610991	C=CCOC[C@@H](CNC(=N)NC#N)O	0
ZINC33610992	C=CCOC[C@H](CNC(=N)NC#N)O	0
ZINC33614718	C[C@H]1CCC/C(=N/NC(=O)CCC(=O)Nc2ccccc2)/C1	0
ZINC33630435	c1cc(ccc1/C=C/C1=N/C(=C\c2ccc(cc2)Br)/C(=O)O1)Cl	0
ZINC33669740	COC(=O)CSC1=C([C@@H]([C@H](C(=O)N1)C#N)c1ccccc1)C(=O)N	1
ZINC33690814	c1cc(ccc1[C@H]1[C@H]2COCN2CO1)[N+](=O)[O-]	0
ZINC33700811	CCO[C@@H]1C(=O)Nc2ccc(cc2C(=N1)c1ccccc1)C	0
ZINC33718033	CN(C)/C=C(\c1c(c(no1)c1ccccc1)C#N)/C(=O)C(F)(F)F	0
ZINC33727055	c1ccc(cc1)c1ccc(c(=S)[nH]1)C(=O)N	0
ZINC33809331	COCC[NH+](CCCOc1ccccc1)CCOC	0
ZINC33821657	COC(=O)[C@H]1C[C@@]2(CC[N@@H+](CC2)Cc2ccccc2)N2[C@@H]1CCC2	0
ZINC33821782	CN1c2ccccc2[C@@]2(C1=O)[C@]1([C@@]2(C(N=C1N)(OC)OC)C#N)C#N	0
ZINC33844220	COC(=O)/C=C/[C@@H](Cc1ccccc1)N	1
ZINC33859163	COc1cccc(c1)N1CCN(CC1)C(=O)NCC=C	0
ZINC33886593	C1CN(CCN1C(=[NH2+])N)N=O	0
ZINC33893142	c1cc(n(c1)c1ccc(cc1)Cl)/C=C(/C#N)\C(=O)NC[C@H]1CCCO1	0
ZINC33893589	CC(=O)Oc1ccc(cc1)N1CCN(CC1)C[C@H]1C[NH+]=C(O1)N	0
ZINC33898496	c1ccc(cc1)[C@](CC[NH+]1CCCCC1)(c1ccc(cc1)C1CC1)O	0
ZINC33932012	Cc1cc([nH]n1)c1nnc(n1/N=C\C(=C/c1ccccc1)\Cl)[S-]	0
ZINC33957578	c1ccc(cc1)C(=O)N/N=C/c1cn(c2c1cccc2)CC(=O)N	0
ZINC34077954	c1ccc2c(c1)cccc2/N=C\1/c2ccccc2C(=N1)N	0
ZINC34084991	CC(=O)Oc1ccc(c(c1)N)OCc1ccccc1	0
ZINC34104133	CCOc1ccc(cc1)C(=O)c1cccc(c1)N	0
ZINC34140491	C[C@@H](C(=O)OCC(C)C)N	0
ZINC34171640	CCOC(=O)[C@@](C)(Cc1ccccc1)N	1
ZINC34184530	CC[N@H+]1CCC[C@H](C1)C(=O)OCC	0
ZINC34212671	COC(=O)[C@@H]1C[C@@H](CN1)Sc1ccccc1	0
ZINC34245036	C[C@H](C(=O)NN)NC(=O)OC(C)(C)C	0
ZINC34264510	c1ccc(cc1)c1cccc(n1)C(=[NH2+])N	0
ZINC34305055	c1ccc(cc1)n1c(c(c(n1)N)CC(=O)c1ccc(cc1)Cl)N	0
ZINC34328589	c1ccc(cc1)COC(=O)N1CCC(CC1)CCI	0
ZINC34334819	CCOC(=O)C(=O)OC(C)(C)C	0
ZINC34343562	C[C@@H](c1ccc(s1)Cl)Cl	0
ZINC34345604	C[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)Sc1ccccc1)O)O)O	0
ZINC34354816	Cc1cc(nnc1)N	0
ZINC34373483	CCOP(=O)([C@H](C(=O)OCc1ccccc1)N)OCC	1
ZINC34381987	c1cc(ccc1NCCC#N)OC(F)(F)F	0
ZINC34407284	[C@@]1(C(OC(C(O1)(F)F)(F)F)(Cl)Cl)(F)Cl	0
ZINC34408325	CN(C(=O)OCc1ccccc1)N	1
ZINC34475794	COc1cccc(c1)[C@@H](C(=O)[O-])NC(=O)OCc1ccccc1	0
ZINC34480779	CCOC(=O)c1nc(cn1COC)N	0
ZINC34484665	c1cc(ccc1[C@@H](C(F)(F)F)N)O	0
ZINC34500567	c1ccc(cc1)COC(=O)CNC(=O)c1ccccc1N	1
ZINC34514731	CC/C(=C(/c1ccccc1)\Cl)/C=O	0
ZINC34543708	COC(=O)N[C@@H]1Cc2ccc(cc2C1)N	0
ZINC34577782	c1c[nH]c2c1cc([nH+]c2)CN	0
ZINC34604673	COc1ccccc1n1ccc(nc1=O)N	0
ZINC34624329	COC(=O)c1cc(cc(c1[O-])N)Br	0
ZINC34714243	C=CCOc1cccc(c1)/C=N\NS(=O)(=O)c1ccccc1	0
ZINC34717537	c1ccc(cc1)[C@@H](C(=O)NC1CCCC1)N	0
ZINC34718453	c1ccc(cc1)COC(=O)C[C@@H](C(=O)OCc1ccccc1)N	1
ZINC34741630	Cn1cc[nH+]c1[C@@H](COc1ccccc1)N	0
ZINC34751523	CCn1c([O-])c(cn1)N	0
ZINC34762572	C=CCC[C@@H](CN)[NH3+]	0
ZINC34762731	COCCNC(=O)CCc1c([O-])nc(nn1)c1ccc(cc1)OC	0
ZINC34769935	CC(C)CCN1CC(=O)C(=C1N)c1nc(cs1)c1cccc(c1)Cl	0
ZINC34769939	C=CCN1CC(=O)C(=C1N)c1nc(cs1)c1cccc(c1)Cl	0
ZINC34770116	Cc1c(nc(s1)C1=C(N(CC1=O)C[C@@H]1CCCO1)N)c1ccccc1	1
ZINC34784813	CC(C)(C)c1c(c(n([nH+]1)C(C)(C)C)N)NC(=O)NCc1ccccn1	0
ZINC34784929	CC(C)(C)n1c(c(c(n1)c1ccccc1)NC(=O)N1CCOCC1)N	1
ZINC34794672	CCc1c(c([nH]n1)c1cccc(c1)Cl)NC(=O)OCc1ccccc1	0
ZINC34798558	CCOC(=O)/C(=C\N(c1ccccc1)/N=C/c1ccccc1)/C#N	0
ZINC34828635	c1ccc(cc1)CNC(=O)/C(=C\c1cccc(c1)Cl)/C#N	0
ZINC34839915	c1ccc(cc1)[C@H]1CCc2nc(cn2C1)C(=O)N1CCOCC1	0
ZINC34894827	Cn1c(c(c(=O)n(c1=O)C)C(=O)COC(=O)c1ccc(cc1)N)N	0
ZINC34926953	c1ccc(c(c1)[C@H]1NC(=S)[NH+]=C(N1)N)F	0
ZINC34929294	COC(=O)c1c(oc(n1)Nc1ccccc1)N	1
ZINC34935106	c1cc([nH]c1)c1c2c(nc(c1C#N)N)CCC2	0
ZINC34939030	CN(c1ccc(cc1)N)C(=O)c1cc(ccc1F)Br	0
ZINC34939568	CCC[C@@H](C)Nc1ccc(c[nH+]1)N	0
ZINC34939967	c1cc(c(cc1C(F)(F)F)N)N1C(=O)CCCC1=O	0
ZINC34940168	c1ccc(cc1)c1ccccc1NC(=S)NN	0
ZINC34955694	c1cc2c(cc1S(=O)(=O)NC[C@H]1CCCO1)CCN2	0
ZINC34958128	CC(C)(C)OCC(=O)Nc1nc2ccc(cc2s1)N	0
ZINC34958286	c1ccc(cc1)CCOCc1cc(ccc1F)C(=S)N	1
ZINC34959340	Cc1ccc(o1)c1cnnc(n1)N	0
ZINC34972056	COc1ccc(cc1[C@@H](CC(F)(F)F)N)Br	0
ZINC34973326	CC[C@H](C)N[C@H]1CC[N@@H+](C1)Cc1ccccc1	0
ZINC35020357	Cc1ccc2nc3c(cc(c(N)[n+]3c3ccccc3)C#N)c(=O)n2c1	0
ZINC35021833	c1ccc(cc1)C(=O)CNC(=O)CNc1cnc2n(c1=O)ccs2	0
ZINC35022110	c1ccc(cc1)/C=C\C=N/n1c(nnc1[S-])c1ccccn1	0
ZINC35045233	c1ccc(cc1)COC[C@H](C(=O)OCc1ccccc1)N	1
ZINC35051067	CC(C)[C@H](C(=O)OCc1ccccc1)N	1
ZINC35052940	C[C@H]1CCC[N@H+](C1)C[C@@H](COCc1cc(ccc1OC)OC)O	0
ZINC35066949	CCCCNc1ncc(c(n1)N)C#N	0
ZINC35104822	C1C[C@H]2CN(CCN2C1)C(=O)[C@@H]1CCCO1	0
ZINC35127461	C[C@@H]1Cc2ccccc2N1C(=O)c1cc2ccccc2[nH]1	0
ZINC35160980	C[C@@H](C(=O)N[C@@H](C(C)C)C(=O)OC)Sc1ccc(cc1)Cl	0
ZINC35183450	c1cc(oc1)CS[C@@H]1CCCCC1=O	0
ZINC35200950	COc1c(cccn1)C(=O)NCCCO	0
ZINC35219370	CC(C)[C@H](C(=O)OC)NC(=O)c1cc(cn1C)Br	0
ZINC35231746	C[C@@H]1C[C@H](CC(C1)(C)C)[NH2+]Cc1cccc(c1)C(=O)N	0
ZINC35258934	C[C@H](C[NH+]1CCCCC1)NCc1cccs1	0
ZINC35287616	c1ccc(cc1)Oc1cc(cnc1N)Br	0
ZINC35289514	c1ccc(cc1)Cn1c(nnc1SCC(=O)N)c1ccccn1	0
ZINC35311060	CC(C)OC(=O)c1c(c2cc3cc4c(cc3[nH+]c2s1)OCO4)N	0
ZINC35311087	CC(C)c1ccc2c(c1)cc1c(c(sc1[nH+]2)C(=O)Nc1nccs1)N	0
ZINC35370566	Cn1c2ccccc2c(c1c1ccccc1)/C=N\NC(=O)C(=O)N	0
ZINC35378716	Cc1ccc(cc1)c1nc(on1)c1ccc(nn1)N1CCC(CC1)C	0
ZINC35415722	c1nc2c(c([O-])n1[C@@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)O)[n+](=O)on2	0
ZINC35462728	COC(=O)c1c(c(c[nH]1)c1cccc(c1)F)N	0
ZINC35512119	Cn1cnc2c(csc2c1=O)c1ccccc1	0
ZINC35537922	C[C@@H](c1nc(no1)c1ccccn1)NC(=O)CCc1ccccc1	0
ZINC35538575	c1cc(ccc1c1c2c(ncnc2on1)N1CCC(CC1)C(=O)[O-])F	0
ZINC35572407	c1ccc(cc1)c1c(cccc1N)C(=O)[O-]	0
ZINC35575748	CCCOC(=O)[C@@H](Cc1c[nH]cn1)N	0
ZINC35592983	c1ccc(cc1)[C@@H]1C[N@@H+](CCO1)CCCNC(=O)c1cccc(c1)F	0
ZINC35597509	Cc1nnc(s1)NC(=O)c1ccc(o1)S(=O)(=O)NC[C@@H]1CCCO1	0
ZINC35598936	CC[C@H](CO)NC(=O)Cc1ccc(cc1)N	0
ZINC35630186	CCOC(=O)[C@@]1(CC[N@@H+](C1)Cc1ccccc1)N	1
ZINC35655580	CCOC(=O)c1cc(=O)[nH]c2c1c(nn2Cc1ccccc1)C	0
ZINC35679629	c1ccc(cc1)OCCOC(=O)C[C@H]1C(=O)NCCN1	0
ZINC35737782	C[C@@H](c1cccs1)Nc1cnn(c1)C	0
ZINC35854899	CCOC(=O)/C=C(/C(C)C)\N	0
ZINC35905079	c1ccc(cc1)N1[C@H](c2ccccc2C1=O)C(=O)N	0
ZINC36075681	c1ccc(cc1)c1cc(c2c(ccc(c2n1)F)F)Br	0
ZINC36079407	C[N@H+]1CCN(CC1)[C@H](CNS(=O)(=O)c1ccccc1)c1ccccc1	0
ZINC36091801	Cc1ccc(c(c1)[C@H](c1ccccc1)NCC(=O)OC)N	1
ZINC36096909	CC[C@@H](C)[N@H+](Cc1ccccc1)C[C@@H](COCC#C)O	0
ZINC36101566	Cc1ccc(s1)C[N@@H+](Cc1ccc(cc1)F)C[C@@H](COC(C)(C)C)O	0
ZINC36107951	Cc1c(sc(n1)COc1ccccc1)C(=O)NC(C)C	0
ZINC36139149	c1cc(c(c(c1)F)C#N)NC(=O)c1cccnc1	0
ZINC36139885	CC(C)(CC(=O)N(C)Cc1ccccc1)c1ccccc1	0
ZINC36146459	CC(C)(C)OC[C@H](C[N@H+](CC=C)C[C@@H]1CC(=NO1)c1ccccc1)O	0
ZINC36148702	Cc1ccc(cc1)CN(c1ccccc1)S(=O)(=O)c1ccc(cc1)F	0
ZINC36225963	COC(=O)c1ccc(c(c1)OCc1ccccc1)N	1
ZINC36235187	c1ccc(cc1)[C@H](C(=O)NC[C@@H]1CCCO1)Sc1nnc(s1)N	1
ZINC36252184	C[C@@H](c1[nH]c(=O)c2ccccc2n1)Sc1nncn1N	0
ZINC36314751	Cc1ccc(cc1)CO[C@H]1CCCN(C1)C(=O)Cc1ccccc1	0
ZINC36338966	C[C@@H](C(=O)N)N1CCN(CC1)S(=O)(=O)c1ccccc1F	0
ZINC36352636	c1ccc(cc1)C(=O)Nc1ccc(c(c1)O)c1nc2cnccc2o1	0
ZINC36354243	c1ccc(cc1)c1nn2c(nnc2s1)CN1CCOCC1	0
ZINC36359637	CC(=O)c1cccc(c1)NC(=O)[C@H](Cc1ccccc1)n1cnnn1	0
ZINC36360125	CC(C)n1c(=O)nc2n1C(=O)N(C2)c1ccc(cc1)F	0
ZINC36364893	c1ccn(c1)c1ccc(c(c1)C(=O)Nc1ccc2c(c1)OCCO2)Cl	0
ZINC36383938	CCN1CCN(CC1)S(=O)(=O)c1ccc(c(c1)OC)NC(=O)C	0
ZINC36393192	c1cc(cc(c1)Cl)NC(=O)CCSc1nnc(s1)NC[C@@H]1CCCO1	0
ZINC36393269	Cc1ccc(cc1)Nc1nc(cs1)CN1C[C@@H](O[C@H](C1)C)C	0
ZINC36393567	C[C@H](CNC(=O)[C@@H]1CC(=O)N(C1)CC(F)(F)F)c1ccccc1	0
ZINC36393676	c1cc[n+]2CC(=O)[C@@H](c2c1)C#N	0
ZINC36395827	c1cc(cc(c1)Cl)OCCOC(=O)[C@H]1CCCN1S(=O)(=O)N	0
ZINC36533059	COC(=O)C[C@@H](C(=O)N[C@@H](Cc1ccccc1)C(=O)OC)N	1
ZINC36579924	CCOC(=O)c1c(=[NH2+])n2c(c(c([n-]2)COC)c2ccccc2)nn1	1
ZINC36617741	C[C@H](c1ccccc1)NC(=O)CN1C(=O)[C@@](NC1=O)(C)C1CC1	0
ZINC36631478	CC(C)[N+](C)(C)C[C@H](COc1ccc(cc1)c1ccccc1)O	0
ZINC36646202	c1ccc(cc1)Cn1c(c(nn1)C(=O)N)NC(=O)CN1CCOCC1	1
ZINC36647528	C[C@H]1CN(CCO1)[C@@H](c1ccccc1)C(=O)N	1
ZINC36648379	Cc1cc(c(n1C1CC1)C)C(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC36685972	CCOC(=O)c1c(c(c(s1)NC(=O)[C@H](C)Oc1ccccc1)C#N)C	0
ZINC36700154	Cc1cccc(c1)S(=O)(=O)NCCN1CCO[C@H](C1)c1ccccc1	0
ZINC36700654	C#CCNC(=O)c1ccccc1OC[C@@H]1CCCO1	0
ZINC36711251	c1ccc(cc1)CN(c1nc2ccc(cc2s1)F)C(=O)C1CCCC1	0
ZINC36716693	c1ccc(cc1)[C@@H](c1ccccn1)NC(=O)c1ccc(cc1)C#N	0
ZINC36722814	c1ccc(cc1)CN1CCO[C@@H](C1)CNC(=O)c1ccccc1O	0
ZINC36733037	CC(C)(CNC(=O)CSc1ccc(cc1)Br)[NH+]1CCOCC1	0
ZINC36752486	Cn1c2ccc(cc2n(c1=O)C)NC(=O)CCN1C(=O)COCC1=O	0
ZINC36859659	CC(C)n1cc(cc1C(=O)NCc1ccc(cc1)OC)Br	0
ZINC36924422	C[N@@H+]1CCN([C@@H](C1)c1ccccc1)S(=O)(=O)N	0
ZINC36948146	C1C[C@H](OC1)CNC(=O)NN	0
ZINC36997490	C[C@H](c1cccc(c1)OC(C)C)[NH2+]Cc1cc(cs1)Br	0
ZINC37074000	C[C@@H](c1c(ccc(c1Cl)F)Cl)[NH2+][C@@H](C)C(=O)OC	0
ZINC37183980	CO[C@@H]1CCCC[C@@H]1[NH2+]CC(=O)N	0
ZINC37251427	c1cc(c(cc1[N+](=O)[O-])C#N)NCC1CCCC1	0
ZINC37367767	CCC[C@](C)(C(=O)OC)NC(=O)c1ccc(cc1Cl)Br	0
ZINC37389900	CCOC(=O)C1CCN(CC1)C(=O)CNc1ccccc1	0
ZINC37390171	c1cc(sc1)SCC(=O)N	0
ZINC37401203	CCCNc1ccc(cc1N)C	0
ZINC37408738	CCOC(=O)c1cc(ccc1N)c1ccccc1	1
ZINC37418725	c1cc(c(cc1Br)F)Cn1ccc(n1)N	0
ZINC37458953	C[C@@](c1ccc(cc1Cl)Cl)(C(=O)N)[NH2+]C	0
ZINC37459031	C[C@@](c1ccccn1)(C(=O)N)[NH2+]C	0
ZINC37467190	c1ccc(cc1)[C@@H](c1ncccn1)N	0
ZINC37503018	c1cc(c(cc1F)C(=O)NCCCC(=O)N)Br	0
ZINC37644245	CCN1CC[C@@H](C1)C[NH2+]Cc1ccc2c(c1)OCCO2	0
ZINC37685275	CC(C)SCc1cccc(c1)N	0
ZINC37729946	CC(C)(C)OC(=O)c1ccc(c(c1)N)F	0
ZINC37737488	CC(C)NC(=O)c1ccc(c(c1)[N+](=O)[O-])NN	0
ZINC37754356	C[C@H]1CN(C[C@@H](O1)C)c1ccc(cc1C(F)(F)F)N	0
ZINC37845859	C[C@@H]1CC[C@@H](CN1C(=O)c1cc(cn1C)Br)C(=O)N	0
ZINC37855328	COC(=O)[C@H](Cc1ccccc1)NCc1ccccc1	0
ZINC37855714	CN[C@@H](c1ccccc1)C(=O)N	0
ZINC37866701	COC(=O)/C=C/1\NN(C(=O)C1)c1[nH]c2ccccc2n1	0
ZINC37941506	CC[C@H](C(=O)N)Nc1ccc(cc1)OC	0
ZINC37949792	C[C@](c1cccc(c1)Cl)(C(=O)N)[NH2+]Cc1ccccc1	0
ZINC38017492	CCN(CC(=O)OCC)S(=O)(=O)c1ccc(cc1F)F	0
ZINC38019450	CCCN(CC(=O)[O-])C(=O)c1ccccc1	0
ZINC38021661	CCCN(CC(=O)OCC)S(=O)(=O)c1cccc(c1)F	0
ZINC38203265	CCOC(=O)C/C(=N/NC(=S)N)/c1ccccc1	1
ZINC38339101	c1cc(ccc1CCc1c[nH]c2c1nc(nc2[O-])N)C(=O)[O-]	0
ZINC38419583	CN(C)C(=O)[C@H](c1ccccc1)N1CCN(CC1)c1ccc(cc1)O	0
ZINC38438362	CCOC(=O)c1c(nc2n1cccn2)c1ccccc1	0
ZINC38479521	CC(C)CSc1c2c(n(c(=O)n1)C[C@H]1CCCO1)CCCC2	0
ZINC38479744	CC[C@@H](C)Sc1c2c(n(c(=O)n1)CCCO)CCCC2	0
ZINC38499316	CC(C)n1ccc(n1)c1nnc(o1)NC(=O)Cc1ccccc1	0
ZINC38506602	CCn1c2ccccc2s/c/1=N\C(=O)c1c(cnn1C)C	0
ZINC38509535	Cc1cc(=O)n(cn1)CC(=O)Nc1ccc(cc1)Oc1ccccc1	0
ZINC38531468	COC(=O)c1ccc(nc1)c1ccccc1N	0
ZINC38537252	c1ccc(cc1)c1cc(ccc1Br)N	0
ZINC38540733	c1cc(cc(c1)O)[C@H](C(F)(F)F)N	0
ZINC38548900	Cn1ccc(n1)c1nnc(o1)NC(=O)Nc1ccc(cc1)OC	0
ZINC38551282	c1ccc(c(c1)NC(=O)Nc1nnc(o1)c1ccc(o1)Br)F	0
ZINC38573966	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccccc1	1
ZINC38577151	CC1=C2[C@H](C(=C(O[C@@H]2N=N1)N)C#N)c1cccc(c1)C(F)(F)F	0
ZINC38577857	CC1=C([C@H](C(=N1)/C=N/NC(=S)N)c1ccccc1)C(=O)OC	1
ZINC38577880	C1CCC2(CC1)CCC1=C3C(=NC(=S)N=C3S[C@@H]1C2)[O-]	0
ZINC38580700	CCOC(=O)c1c(cc(o1)c1ccccc1)N	1
ZINC38583092	CCCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccsc1C	0
ZINC38584378	C[C@H]([C@@H](c1ccccc1)N)C(=O)OC	1
ZINC38599380	CC[C@@H](C)[C@H]1C(=C(O[C@@H]2C1=C(N=N2)C)N)C#N	0
ZINC38669371	c1ccc(cc1)[C@H]([C@@H]1C(=O)[NH+]=c2ccccc2=[NH+]1)SC#N	0
ZINC38669560	CNC1=NC2=NC(=O)C3=C([C@@H]2S1)OC(=C([C@@H]3c1ccccc1)C#N)N	1
ZINC38716656	COCCNC(=O)C1(CC1)c1ccc(cc1)F	0
ZINC38748322	CN1CCC2=C(C1)[C@@H](N=C1C2=C([NH+]=N1)N)[NH2+]CCc1ccccc1	0
ZINC38748409	CC1=C[C@@H](N=N1)[C@H]1NN[C@@H](N1N)SCC(=O)c1ccc(cc1)Cl	0
ZINC38787541	CC1=N[C@@H](SC1)NC(=O)CCCn1c(=O)c2ccccc2[nH]c1=O	0
ZINC38801930	C[C@@H]1CC[C@H]([C@@H](C1)OC(=O)N/[NH+]=C/N(C)C)C(C)C	0
ZINC38821910	C[C@@H]1C(c2cc(ccc2[NH+]1C)/C=N/Nc1ccccc1)(C)C	0
ZINC38860695	C[C@@H](Cc1ccc(cc1)C(C)C)[NH3+]	0
ZINC38874830	C1C[C@H]([C@@H]([C@@H]1CC(=O)[O-])C(=O)[O-])[NH3+]	0
ZINC39001833	CCC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc(cc1)O	0
ZINC39041054	C[C@]1(CCCC(O1)(C)C)C#CCN(C)Cc1ccccc1	0
ZINC39045752	Cc1ccc(cc1)[S@](=O)/C(=C/CCc1ccccc1)/F	0
ZINC39052643	c1c(c(ncn1)N)Cl	0
ZINC39052715	c1cnc[n+]([O-])c1N	0
ZINC39053130	Cc1c(nc[nH]c1=O)N	0
ZINC39053320	CCc1c(cnc(n1)N)C	0
ZINC39055736	C1C[N@H+]2C[C@@H]1[C@@H](C2)C(=O)CBr	0
ZINC39058168	CON1C[C@]1(C(=O)N)C(=O)[O-]	0
ZINC39058352	C[C@H](C(=O)O[C@H](C(=O)[O-])O)N	0
ZINC39059262	CCCC#C[C@H](C(=O)OC)N	0
ZINC39061112	C[C@@H]1CC[C@@H](OC1=O)C=O	0
ZINC39065403	c1(c(n[nH]n1)[S-])C(=O)NN	0
ZINC39068019	CC(=O)[C@](C)(N)OC	0
ZINC39078751	C1C[C@H]2NC(=O)CC[N@@H+]2C1	0
ZINC39079225	CN(CC=C)C(=[NH2+])SC	0
ZINC39083338	COc1c(sc(n1)N)C(=O)OC	0
ZINC39083791	COC(=O)c1c(noc1N)C(F)F	0
ZINC39083878	CC(C)c1ccc(c(c1)N)C(=O)OC	0
ZINC39084035	CCOC(=O)c1cc(ccc1NC)N	0
ZINC39084108	CCOC(=O)c1c(c(sc1N)C)C#N	0
ZINC39084399	COCOc1cc(ccc1C(=O)[O-])N	0
ZINC39085211	C[C@H](CC#C)OC(=O)c1ccccc1N	0
ZINC39086902	COC(=O)c1c(cc(c(c1F)N)F)F	0
ZINC39086903	c1ccc(cc1)COC(=O)C1(CCC1)N	1
ZINC39086929	CCOC(=O)c1cn2ccnc(c2n1)N	0
ZINC39086972	COC(=O)[C@@]1(C[C@@H]1c1ccc(cc1)O)N	0
ZINC39087011	CCC[C@H](C)OC(=O)c1ccc(cc1)N	0
ZINC39087044	CCCNc1cc(ccc1N)C(=O)OC	0
ZINC39087781	C[NH+]1CC=C(C=C1)C(=O)OC	0
ZINC39087960	Cc1c(oc(n1)N)C(=O)OC	0
ZINC39088179	COC(=O)C1=C(CSC1)N	0
ZINC39088578	c1ccc(c(c1)N(C=[NH2+])O)F	0
ZINC39090503	COc1ccc(cc1)C(=O)[C@H](CO)N	0
ZINC39090909	CCOCc1ccc(nc1)N	0
ZINC39090953	c1cc(ccc1CNN)CO	0
ZINC39091048	c1c[nH+]c([nH]1)[C@@H](CC(=O)N)N	0
ZINC39091169	CC(C)(Cc1ccccc1)OC(=O)N	1
ZINC39094136	CC(C)(C)OC(=O)NCCNC(=S)N	0
ZINC39094142	C[C@H]([C@@H](C(=O)[O-])O)NC(=O)OC(C)(C)C	0
ZINC39095176	C1[C@@H](N/C(=[NH+]\N)/N1)CO	0
ZINC39095354	c1cn2c([O-])nc(nc2n1)N	0
ZINC39099395	CCO[C@@H]1[C@@H](C(=O)N1c1ccccc1)N	1
ZINC39100201	CCOC1=CC(=O)[C@]1(C)Cc1ccccc1	0
ZINC39101085	CC[C@@H]1O[C@H](C(=O)O1)Cc1ccccc1	0
ZINC39101215	CC[C@@H]1NN(C(=N)S1)c1ccccc1	0
ZINC39101532	CC[C@@H]1CC[C@H](O1)[C@@H]1CC(=O)N(C1=O)C	0
ZINC39101888	CCc1ccc(n1N)C(=O)c1cnccn1	0
ZINC39109069	C[C@@]12CCC[C@@](C1=O)(C[N@H+](C2)C)C(=O)[O-]	0
ZINC39111263	CC1=CC[C@H](CC1)C(C)(C)OC(=S)[S-]	0
ZINC39111905	CC(=O)O[C@@H]1C[C@H]2CC[C@@H]1[C@@H]2O	0
ZINC39112796	CC(=O)O[C@H]1CCC[C@]1(C)OC(=O)C	0
ZINC39115219	CCOC(=O)N1CC[N@H+](C[C@H]1C)C	0
ZINC39117477	COc1cc(c(nc1N)[N+](=O)[O-])OC	0
ZINC39119585	c1cc2c(cc1Cl)c(ccn2)C(=O)NN	0
ZINC39120255	CC1(COCOC1)c1ccccc1	0
ZINC39120285	c1ccc(cc1)[C@H]1OC[C@@H](CO1)C[NH3+]	0
ZINC39120998	CC[C@H](c1cncnc1)O	0
ZINC39128361	c1cc(c(cc1CN[NH3+])Cl)O	0
ZINC39136563	c1cc(oc1)[C@@H](C(=O)NN)O	0
ZINC39142636	CCC[NH+](CCC)[C@H](CN)c1ccc(cc1)Cl	0
ZINC39142698	c1ccc2=[NH+]CC(=c2c1)C1=NN[C@@H](O1)SCc1cn2ccccc2n1	0
ZINC39205217	C[C@@H]1NN[C@@H](N1N)N/N=C\[C@@H]1C=NN=C1c1ccccc1	0
ZINC39206356	CCC1=C2[C@@H](C(=C(O[C@H]2N=N1)N)C#N)c1ccccc1[N+](=O)[O-]	0
ZINC39214655	COC(=O)c1ccc(cc1)[C@H]1[C@H]2C(=NC=NC2=O)OC(=C1C#N)N	0
ZINC39215023	c1cc(c(cc1Br)[C@@H]1[C@@H]2C(=NC=NC2=O)OC(=C1C#N)N)F	0
ZINC39224426	c1cc2c(cc1F)C1=N[C@@H]3N(C(=O)C1=N2)N=C(S3)N	0
ZINC39235180	COC(=O)/C=C(/c1ccccc1)\N	1
ZINC39239032	CSc1nn2cc(nc2s1)c1ccc(cc1)Br	0
ZINC39272474	CC(C)CC1=C[C@H](N=N1)[C@H]1Nn2c(nnc2S1)Cc1ccccc1	0
ZINC39288322	Cc1cc(ccc1Cl)OCCCN1c2c(cc(cc2Cl)Cl)C(=O)C1=O	0
ZINC39293010	c1ccc(cc1)COc1ccc(cc1)CCBr	0
ZINC39321110	Cc1c(nc(o1)c1cccc(c1)NC(=O)OC(C)(C)C)CCl	0
ZINC39336728	Cc1cc(nc2c1[C@H]([C@H](S2)c1nnc([S-])n1Cc1ccccc1)N)C	0
ZINC39337423	c1cc(c(cc1Cl)Cl)C1=CN=N[C@H]1C(=O)NN	0
ZINC39349127	CCOC(=O)[C@@H](CC=C(Cl)Cl)C(C)C	0
ZINC39361348	c1ccc(cc1)[C@H]1[C@@H]2C(=O)NC(=O)N=C2OC(=C1C#N)N	1
ZINC39363872	CC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)[C@@H]1CCCC=C1	0
ZINC39370022	c1ccc(cc1)C(=O)c1cc(ccc1N)C(F)(F)F	0
ZINC39381774	COC(=O)c1cnn(c1N)c1ccc(cc1Cl)Cl	0
ZINC39383964	CCOC(=O)c1nccc(n1)N	0
ZINC39384914	c1ccc(cc1)Oc1c(nccn1)C(=O)N	0
ZINC39386311	c1ccc(cc1)c1c(ccnn1)N	0
ZINC39392081	c1ccc(cc1)Cc1cc(ccc1N)Br	0
ZINC39402507	c1cc(ccc1N)OCCOCCOCCOc1ccc(cc1)N	0
ZINC39441727	c1ccc2c(c1)c(cc(=O)[nH]2)C(=O)OCC1=N[C@H]2N(C1)C=C(C=C2)Cl	0
ZINC39443846	c1ccc(cc1)C1=N[C@@H]2C(=N1)[C@H](C(=C(O2)N)C#N)c1cccnc1	1
ZINC39444022	CC1=N[C@@H]2C(=N1)[C@@]1(CC[N@@H+](CC1)Cc1ccccc1)C(=C(O2)N)C#N	1
ZINC39445420	Cc1cccc(c1)[C@@H]1C=NN=C1[C@@H]1CCC[N@@H+](C1)Cc1ccccc1	0
ZINC39454778	CC[C@H]1C2=C(CCN(C2)C(=O)[C@@H]2N=C(CS2)c2ccccc2)N=N1	0
ZINC39474805	COC(=O)[C@@H](C(=O)c1ccccc1)N	1
ZINC39510265	c1ccc(cc1)[C@H]1CN(CCO1)[C@@H]1C2=CN=NC2=NC(=[NH+]1)N	1
ZINC39535111	C[C@H](C(=O)Nc1cc(ccc1Cl)Cl)Sc1nnc(n1N)c1cccs1	0
ZINC39537554	CCOC(=O)N1CCN(CC1)[C@H](c1ccccc1)C(=O)N	1
ZINC39538768	CCCCNC(=O)C[N@H+]1CCN(CC1)[C@H](c1ccccc1)C(=O)N	0
ZINC39560430	Cc1cc(ccc1OCC(=O)OCC(=O)C1=c2ccccc2=[NH+]C1)Cl	0
ZINC39645178	CCOC(=O)[C@@H]1CC(=O)N(C1)Cc1ccc(c(c1)OC)OC	0
ZINC39650982	CCOC(=O)/N=C(\N)/[NH-]	0
ZINC39698433	CC1(CC2=C3C(=NC(=NC3=O)Cc3ccccc3)S[C@@H]2CO1)C	0
ZINC39698443	CC1=NC(=O)[C@H]2[C@@H](C(=C(OC2=N1)N)C#N)c1ccc(cc1Cl)Cl	0
ZINC39702218	c1ccc(cc1)C1=NN=C[C@H]1/C=N/N1[C@@H](NN=N1)N	0
ZINC39709577	c1ccc(cc1)[C@@H]1NN[C@@H](O1)SCC1=c2ccccc2=[NH+]C(=O)C1	0
ZINC39715352	CC1=C2[C@@H](C(=C(O[C@@H]2N=N1)N)C#N)c1ccc2c(c1Cl)OCO2	0
ZINC39731313	c1ccc(cc1)C1=C(N[C@H](S1)N)C1=c2ccccc2=[NH+]C1	0
ZINC39733182	CCOC(=O)C1=C(C(=N[C@@H]1C)C(=O)[C@H](C)N1CCCC[C@@H]1C(=O)N)C	0
ZINC39735223	C[C@@H]1C(=C(C(=N1)C(=O)CN(C)c1ccccc1)C)C(=O)OC	0
ZINC39735394	C[C@@H]1NN=C(S1)NC(=O)c1ccc2c(c1)nc[nH]2	0
ZINC39747741	c1ccc(cc1)[C@@H](Cc1ncc[nH]1)NC(=O)CCC[C@H]1CC=CS1	0
ZINC39793119	c1ccc(cc1)N1[C@@H](N=C2[C@H]1CCCC2)SCC(=O)C1=NC=CC1	0
ZINC39793547	Cc1c2c(n(n1)c1ccccc1)O[C@@H]([C@H]([C@@H]2c1cccs1)C#N)N	0
ZINC39860699	c1ccc(cc1)/C=C/C=C\1/C(=O)N(C(=O)S1)c1ccc(cc1)Cl	0
ZINC39861588	c1ccc(c(c1)C(=O)N)N1C(=O)/C(=C/c2ccccn2)/SC1=S	0
ZINC39861818	CCOc1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)[C@H](CC(C)C)C(=O)[O-]	0
ZINC39861899	CCCC[C@@H](C(=O)[O-])N1C(=O)/C(=C(\C)/c2ccc(cc2)N)/SC1=S	0
ZINC39862006	c1cc(cc(c1)Cl)/C=C\1/C(=O)N(C(=S)S1)[C@H](CC(=O)N)C(=O)[O-]	0
ZINC39863401	Cc1cccc(n1)/N=C/1\N(C(=O)/C(=C/c2ccccc2)/S1)CC=C	0
ZINC39863799	C/C(=C/1\C(=O)N(/C(=N\c2cccnc2Cl)/S1)C)/c1ccc(cc1)N	0
ZINC39868465	CN(Cc1ccccc1)C(=O)c1cc(c(c(c1)Cl)OC)Cl	0
ZINC39897916	c1ccc2c(c1)[C@H](OC2=O)NC(=O)NCc1ccccn1	0
ZINC39917920	Cc1cc2c(cc1C)n(c([nH+]2)C)CCCCOc1ccccc1	0
ZINC39929349	C/C(=N\NC(=S)N)/C[C@@H](c1ccccc1)Sc1ccc(cc1)Cl	0
ZINC39931372	CCN(CC)[C@@]1(C=CC(=CC=[NH+]1)c1ccccc1)C(C)C	0
ZINC39946019	c1ccc(cc1)C1=C2C(=NC(=NC2=O)CSc2nc([nH]n2)N)SC1	0
ZINC39947511	CCN(CC)c1ccc(c[nH+]1)NC(=O)OCC(F)(F)F	0
ZINC39954487	CC(C)(C)OC(=O)N1CC[C@H](C1)COc1ncccn1	0
ZINC39954750	COC(=O)[C@@H]1C[C@H](C[NH2+]1)Oc1c(ccc(c1F)F)F	0
ZINC39954768	Cc1ccc(nc1)O[C@@H]1C[C@H]([NH2+]C1)C(=O)OC	0
ZINC39954945	CCOC(=O)c1c(nn(c1N)c1cccc(n1)C)C1CCCC1	0
ZINC39955429	Cn1c(c(c(n1)[C@@H]1CCCO1)C#N)N	0
ZINC39957041	c1ccc(cc1)COC(=O)N[C@@H](Cc1cccc(c1)C(=O)N)C(=O)[O-]	1
ZINC39957043	c1ccc(cc1)COC(=O)N[C@@H](Cc1ccccc1C(=O)N)C(=O)[O-]	1
ZINC39963016	Cn1cc(c(=O)c2c1c(ccc2)F)C(=O)NNc1ccccc1	0
ZINC39969879	c1cc(ccc1[C@@H]1CC(=O)NC2=NC(=NC(=O)[C@@H]12)N)F	0
ZINC39974835	C[C@@H](c1ccccc1)n1nc(nn1)c1ccc(cc1)F	0
ZINC39979573	CC(C)[C@H]1C(=C(O[C@@H]2C1=C(N=N2)COC)N)C#N	0
ZINC40013929	C[C@H]1C(=C(C(=N1)C(=O)OCC(=O)NC(=O)N)C)C(=O)C	0
ZINC40039595	COC(=O)C[C@H](c1ccccc1)NC(=O)c1ccccc1OC(F)F	0
ZINC40051226	c1ccc(cc1)CN1CCO[C@H](C1)CNc1cc(nc(n1)N)Cl	1
ZINC40086239	CCOC(=O)[C@@H]1CSCCN1S(=O)(=O)c1ccc(c(c1)C(F)(F)F)Cl	0
ZINC40086294	Cc1nc(cs1)Cc1nc(cs1)c1cc(ccc1OC)F	0
ZINC40087395	CCOCCCNC(=O)c1cc(on1)c1cccc(c1)Cl	0
ZINC40088803	C[C@H](C(=O)N1CC[C@@H](CC1)C(=O)N)OCc1ccccc1	1
ZINC40090515	CCOC(=O)N[C@H](CC(C)C)CNC(=O)c1c(cccc1Cl)F	0
ZINC40096885	Cc1ccc(c(c1)Cl)NC(=O)N1CC[C@@H]2CCCC[C@@H]2C1	0
ZINC40105722	COCCCNC(=O)CN1CCN(CC1)C[C@H](c1ccccc1Cl)O	0
ZINC40120005	CC(C)C[N@@H+](Cc1cnn(n1)c1ccccc1)CC(=O)N	0
ZINC40128229	c1ccc(cc1)OC(=O)Cc1ccc(cc1)n1cccn1	0
ZINC40160334	Cc1ccsc1C(=O)N1CCC(CC1)Cc1ccccc1	0
ZINC40167168	Cc1ccccc1CSc1cc(c2cc(cc(c2n1)C)C)C	0
ZINC40168748	CC(C)CSC(=S)N[C@H]1CS(=O)(=O)C=C1	0
ZINC40172025	CCOC(=O)Cc1csc(n1)NC(=O)[C@@H](C)n1c(nnc1SC)N	0
ZINC40172068	CC[C@H](C(=O)Nc1ccccc1)n1c(nnc1SC)N	0
ZINC40172809	C[C@H](C(=O)NC1CCCCC1)n1c(nnc1SCc1ccccc1)N	0
ZINC40173559	c1ccc(cc1)c1c(c(sc1S(=O)(=O)c1ccccc1)N)C#N	0
ZINC40173950	C[NH+](C)CCCn1c(nnc1SCC(=O)OC)N	0
ZINC40173952	CC[C@@H](C(=O)Nc1nccs1)n1c(nnc1SCC(=O)OC)N	0
ZINC40174176	CCOC(=O)CSc1nnc(n1[C@H](C)C(=O)NCc1ccccc1)N	1
ZINC40174254	CC[C@@H](C(=O)Nc1ccccc1)n1c(nnc1SCC(=O)OCC)N	1
ZINC40175452	c1c([nH+]c(nc1N)N1CCSCC1)N	0
ZINC40175465	C1CSCCN1c1nc(nc(=S)[nH]1)N	0
ZINC40175582	CCOC(=O)c1c[nH+]c2ccc(cc2c1N)Br	0
ZINC40177342	C[C@H]1CCC[C@@H](C1)OC[C@@H](c1c(cccc1F)F)N	0
ZINC40217962	c1ccc2c(c1)cc(o2)C(=O)N1CCN(CC1)S(=O)(=O)N	0
ZINC40224041	Cc1cc2c(cc1C)n(c[nH+]2)CCOc1ccccc1CC=C	0
ZINC40236423	C[C@@H](c1nc2ccccc2n1CC(=O)OC)Oc1ccccc1	0
ZINC40238218	c1ccc(cc1)CCc1[nH+]c2ccccc2n1Cc1ccc(cc1)Br	0
ZINC40266789	c1cc(cc(c1)F)Cn1c(=O)nc2n1C(=O)N(C2)c1cccc(c1)Cl	0
ZINC40267648	CCOC(=O)c1nc(no1)CC(=O)N1CCOCC1	0
ZINC40298902	C[C@H](c1[nH+]c2ccccc2n1CC(=O)N)NC(=O)[C@@H]1CCCO1	0
ZINC40299942	CCC(=O)NCCCc1[nH+]c2ccccc2n1CC(=O)N	0
ZINC40310654	Cc1cc2c(cc1C)n(c(n2)CCO)CC(C)C	0
ZINC40351505	c1ccc(cc1)Oc1cc(ncn1)n1ccc(n1)C(=O)[O-]	0
ZINC40352356	COc1cc(cc(c1OC[C@H](c1ccc(cc1)Cl)O)N)CO	0
ZINC40352542	CC[C@H](C(=O)c1ccc(cc1)C(C)C)Oc1ccccc1N	0
ZINC40353106	CCC[C@H](C(=O)c1ccccc1)Oc1cccc(c1)N	0
ZINC40354410	CC[C@@H](C(=O)c1cc(ccc1C)C)Oc1ccc(cc1N)C	0
ZINC40355264	CC(C)CC(=O)Nc1nc(cs1)C(=O)NC1CCCCC1	0
ZINC40355343	CCCN(CC1CC1)C(=O)c1csc(n1)NC(=O)CC(C)C	0
ZINC40378943	c1ccc(cc1)C#CC(=O)N1CCN(CC1)S(=O)(=O)N	0
ZINC40385512	Cc1ccc(cc1)NC(=S)c1c(nc([nH]c1=O)N1CCOCC1)N	0
ZINC40409416	c1cc2c(cc1C(F)(F)F)nc(n2C[C@H]1CCCO1)CN	0
ZINC40410957	Cc1ccc(cc1C)S(=O)(=O)NCCC(=O)OC	0
ZINC40413561	COC(=O)CCNS(=O)(=O)c1cccc(c1)C#N	0
ZINC40438163	Cc1cccc(c1)c1cn2c(c(sc2n1)C(=O)[O-])C	0
ZINC40459041	c1ccc(cc1)COC[C@@H](C[N@@H+]1CCC[C@@H](C1)C(F)(F)F)O	0
ZINC40463176	c1cc(sc1)CN1CCN(CC1)CCc1ccncc1	0
ZINC40466056	CCOC(=O)N1CCN(CC1)[C@H](C)C(=O)Nc1ccc(cn1)Cl	0
ZINC40478418	c1cc(ccc1c1cc(n[nH]1)C(=O)NCc1ccc(cc1Cl)F)Cl	0
ZINC40479486	CCn1c(c(c(=O)[nH]c1=O)C(=O)CN1CCO[C@@H](C1)C)N	0
ZINC40488863	Cc1c(nc(o1)c1ccccc1)CC(=O)NCC[NH+]1CCOCC1	0
ZINC40489026	c1ccc(cc1)n1cc(cn1)C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC40497051	c1cc(ccc1[C@@H]1CN(CCO1)C(=O)C[C@@H]1CCC=C1)F	0
ZINC40497295	CS(=O)(=O)N1CCC(CC1)NC(=O)c1cncn1c1ccccc1	0
ZINC40511243	C[C@@H](c1[nH+]c(nc(n1)N(C)C)N)N1CCO[C@@H](C1)c1ccccc1	1
ZINC40511354	Cc1ccc(cc1C(=O)N)S(=O)(=O)N[C@H](C)[C@H]1CCCO1	0
ZINC40511935	Cn1c(cc(c1Cl)Cl)C(=O)N1CCNC(=O)C1	0
ZINC40513689	c1ccc(cc1)c1cc(on1)C(=O)NCCCN1CCOCC1	0
ZINC40513924	COCCCNC(=O)c1ccn(n1)c1ccccc1	0
ZINC40526518	Cc1nnc(s1)NC(=O)NC[C@@H]([C@@H]1CCOC1)N1CCOCC1	0
ZINC40540668	C1CSCC[NH+]1CC(=O)NC(=O)N	0
ZINC40542563	c1ccc(cc1)C(=O)N1CCC(CC1)CC(=O)N	0
ZINC40546406	c1ccc(cc1)COC(=O)NCCC(=O)NN	1
ZINC40553476	Cc1nc(cs1)CCNC(=O)[C@@H](C)SCc1ccccc1	0
ZINC40568271	COC(=O)c1c(c2c3c(c([nH+]c2s1)c1cccs1)CCCC3)N	0
ZINC40586010	c1nc(c(c(n1)N1CC[C@@H](CC1)C(=O)[O-])[N+](=O)[O-])NC[C@@H]1CCCO1	0
ZINC40661724	CCCNc1c(c(ncn1)N(CC)c1cccc(c1)C)N	0
ZINC40662164	CN(Cc1ccccc1)c1c(c(ncn1)NCC=C)N	0
ZINC40662318	CN(Cc1ccccc1)c1c(c([nH+]cn1)N(C)c1ccccc1)N	0
ZINC40673653	C[N@@H+]1CCC[C@@H](C1)NC(=O)CN	0
ZINC40679399	CCN(c1ccccc1)c1c(c(nc[nH+]1)N1CCc2c1cccc2)N	0
ZINC40679479	CCN(c1ccccc1)c1c(c(nc[nH+]1)N1CCOCC1)N	1
ZINC40679525	CCN(CCO)c1c(c(nc[nH+]1)N(CC)c1ccccc1)N	0
ZINC40679531	CCN(c1ccccc1)c1c(c([nH+]cn1)N(CCOC)CCOC)N	1
ZINC40679531	CCN(c1ccccc1)c1c(c(nc[nH+]1)N(CCOC)CCOC)N	1
ZINC40679564	CCN(c1ccccc1)c1c(c(nc[nH+]1)NCCCOC)N	1
ZINC40679673	CCN(c1ccccc1)c1c(c(ncn1)NCCOC)N	1
ZINC40679802	CCN(c1ccccc1)c1c(c(nc[nH+]1)N[C@H](C)COC)N	1
ZINC40679848	CCN(c1ccccc1)c1c(c(ncn1)n1c2ccccc2nn1)N	0
ZINC40680851	Cc1cc(no1)Nc1c(c(ncn1)NCc1ccccc1)N	0
ZINC40684572	c1cc2c(cc1Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N)OCO2	0
ZINC40684632	CC(C)Nc1c(c(ncn1)Nc1ccc2c(c1)OCO2)N	0
ZINC40685288	CCCCNc1c(c(ncn1)Nc1cccc([nH+]1)C)N	0
ZINC40685308	Cc1cccc([nH+]1)Nc1c(c(ncn1)NCc1ccccc1)N	0
ZINC40686822	c1c(cc(cc1Cl)Cl)Nc1c(c(ncn1)NC[C@H]1CCCO1)N	0
ZINC40686824	Cc1ccnc(c1)Nc1c(c(nc[nH+]1)NC[C@H]1CCCO1)N	0
ZINC40686911	C[C@H]1CCN(CC1)c1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686927	COCCN(CCOC)c1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686947	Cc1ccc(c(c1)C)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	0
ZINC40686952	c1nc(c(c(n1)NC[C@H]1CCCO1)N)NCCC1=CCCCC1	0
ZINC40686981	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	1
ZINC40687015	c1ccc(cc1)Nc1c(c(ncn1)NC[C@@H]1CCCO1)N	1
ZINC40687091	c1ccc(c(c1)C(=O)NNc1c(c(ncn1)NC[C@@H]1CCCO1)N)Br	0
ZINC40687743	c1ccc2cc(ccc2c1)Oc1c(c(ncn1)N1CCOCC1)N	0
ZINC40687880	CC(C)CCNc1c(c(ncn1)Oc1ccc2ccccc2c1)N	0
ZINC40688087	COc1cccc(c1)Nc1c(c(ncn1)NNC(=O)c1ccco1)N	0
ZINC40688460	CCc1ccc(cc1)Nc1c(c(ncn1)NNc1ccccc1)N	0
ZINC40688552	CCc1ccc(cc1)Nc1c(c(nc[nH+]1)NCCC(C)C)N	0
ZINC40700951	c1ccc(cc1)NNc1c(c(ncn1)Nc1cc(cc(c1)Cl)Cl)N	0
ZINC40701154	c1c(cc(cc1Cl)Cl)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40701233	Cc1ccnc(c1)Nc1c(c(nc[nH+]1)NCc1ccccc1)N	0
ZINC40701439	Cc1ccnc(c1)Nc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40701462	Cc1cc[nH+]c(c1)Nc1c(c(ncn1)Oc1ccc(cc1)Br)N	0
ZINC40703652	Cc1ccc(cc1Cl)Nc1c(c(nc[nH+]1)NNc1ccccc1)N	0
ZINC40703707	Cc1ccc(cc1Cl)Nc1c(c(ncn1)Nc1ccccc1)N	0
ZINC40704225	c1ccc(cc1)Oc1c(c(ncn1)Nc1ccc(c(c1)Cl)Cl)N	0
ZINC40704245	CC(C)CCNc1c(c([nH+]cn1)Nc1ccc(c(c1)Cl)Cl)N	0
ZINC40704498	Cc1ccc(c(c1)Nc1c(c(ncn1)NN(C)C)N)C	0
ZINC40707008	CNc1c(c(ncn1)NC(c1ccccc1)c1ccccc1)N	0
ZINC40707329	CCNc1c(c(ncn1)N[C@H](C)c1ccccc1)N	0
ZINC40707401	CCNc1c(c([nH+]cn1)Nc1ccc(cc1Cl)Cl)N	0
ZINC40707940	CCCNc1c(c([nH+]cn1)N(C)c1ccccc1C(=O)OC)N	0
ZINC40708199	CC(C)Nc1c(c(ncn1)Sc1ccccc1)N	0
ZINC40708961	C=CCNc1c(c([nH+]cn1)Nc1ccccn1)N	0
ZINC40709313	COCCNc1c(c(ncn1)NCc1ccccc1)N	1
ZINC40723002	c1ccc(cc1)NNc1c(c(ncn1)Sc1ccc(cc1)Cl)N	0
ZINC40723222	CCN(CC)c1c(c(ncn1)Nc1ccccc1)N	0
ZINC40723365	CCN(CC)c1c(c(ncn1)Nc1ccccc1C(=O)OCC)N	0
ZINC40723854	CN(C)Nc1c(c(ncn1)N)N	0
ZINC40725157	CCOc1ccc(cc1)Nc1c(c(nc[nH+]1)N1CCOCC1)N	0
ZINC40725240	c1ccc(cc1)Oc1c(c(ncn1)N1CCOCC1)N	1
ZINC40726104	c1ccc(cc1)CCNc1c(c(ncn1)Nc1cccnc1Cl)N	0
ZINC40726187	CCOC(=O)[C@@H]1CCCN(C1)c1c(c(ncn1)N1CC[N@H+](CC1)C)N	0
ZINC40726830	CC[NH+]1CCN(CC1)c1c(c(ncn1)NC1CCCCCC1)N	0
ZINC40728332	CCOc1c(c(ncn1)N1CCN(CC1)c1cccc(c1)Cl)N	0
ZINC40730227	CCCCN(C)c1c(c(ncn1)NCCC1=CCCCC1)N	0
ZINC40730288	CCCCN(C)c1c(c(ncn1)Nc1ccccc1C(=O)OC)N	0
ZINC40731052	C[C@@H]1CCCN(C1)c1c(c(ncn1)Nc1ccc(cc1)Cl)N	0
ZINC40731160	C[C@H]1CCCN(C1)c1c(c(ncn1)NN)N	0
ZINC40731886	C[C@@H]1CCCCN1c1c(c([nH+]cn1)Nc1cccc2c1cccc2)N	0
ZINC40732177	C[C@@H]1CCCCN1c1c(c(ncn1)NCc1ccc(cc1)Cl)N	0
ZINC40733033	CC1CCN(CC1)c1c(c(ncn1)Oc1ccccc1)N	0
ZINC40733200	CC1CCN(CC1)c1c(c(ncn1)NCCc1cccs1)N	0
ZINC40733352	CC[C@@H]1CCCCN1c1c(c([nH+]cn1)NNc1ccccc1)N	0
ZINC40734141	CC[C@H]1CCCCN1c1c(c(ncn1)Oc1ccc(cc1)Br)N	0
ZINC40736540	c1ccc(cc1)NNc1c(c(nc[nH+]1)N(CC#N)CC#N)N	0
ZINC40736877	c1nc(c(c(n1)N(CC#N)CC#N)N)NCC[NH+]1CCOCC1	0
ZINC40736922	CCOC(=O)N1CCN(CC1)c1c(c(ncn1)N(CC#N)CC#N)N	0
ZINC40751991	COCCN(CCOC)c1c(c(ncn1)Sc1ccccc1)N	1
ZINC40752683	CCOC(=O)C1CCN(CC1)c1c(c(ncn1)Oc1cccnc1)N	0
ZINC40752783	Cn1c(cc(n1)C(=O)NC1CCCC1)NC(=O)C1CCCCC1	0
ZINC40753024	CCOC(=O)[C@H]1CCCN(C1)c1c(c([nH+]cn1)Nc1ccccc1)N	1
ZINC40753812	COc1ccc(cc1)CNc1c(c([nH+]cn1)Nc1cccc(c1)Cl)N	0
ZINC40755560	Cc1ccc(c(c1)C)Nc1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40755982	c1ccc(cc1)Nc1c(c(nc[nH+]1)NCCC1=CCCCC1)N	0
ZINC40756036	COCCNc1c(c(ncn1)NCCC1=CCCCC1)N	0
ZINC40756107	c1cc(cc(c1)Br)Nc1c(c(nc[nH+]1)NCCC1=CCCCC1)N	0
ZINC40756598	Cc1cccc(c1)Nc1c(c(ncn1)NCCC[NH+]1CCOCC1)N	0
ZINC40757143	COCCCNc1c(c(ncn1)N1CCCc2c1cccc2)N	0
ZINC40757165	Cc1ccc(cc1)Nc1c(c(ncn1)NCCCOC)N	0
ZINC40757205	COCCCNc1c(c(ncn1)NCc1ccc(cc1)Cl)N	0
ZINC40757349	CCOC(=O)c1ccccc1Nc1c(c(nc[nH+]1)NCCCOC)N	0
ZINC40757448	c1ccc(cc1)NNc1c(c([nH+]cn1)Nc1ccccc1Br)N	0
ZINC40757613	c1ccc(cc1)NNc1c(c([nH+]cn1)Nc1ccc(cc1F)F)N	0
ZINC40757699	C[C@@H](c1ccccc1)Nc1c(c(ncn1)N(C)c1ccccc1)N	0
ZINC40757743	Cc1cccc(c1)Nc1c(c(nc[nH+]1)N(C)c1ccccc1)N	0
ZINC40757868	Cc1cc(ccc1Cl)Oc1c(c(ncn1)N(C)c1ccccc1)N	0
ZINC40757900	CN(c1ccccc1)c1c(c(ncn1)Nc1ccc(cc1F)F)N	0
ZINC40757908	CN(c1ccccc1)c1c(c([nH+]cn1)N1CCC(CC1)C(=O)OC)N	1
ZINC40757940	Cc1ccc(cc1C)Oc1c(c(ncn1)N(C)c1ccccc1)N	0
ZINC40759148	Cc1ccccc1Nc1c(c(ncn1)Nc1ccccc1F)N	0
ZINC40759274	c1ccc(c(c1)Nc1c(c(ncn1)Nc1ccc(c(c1)Cl)F)N)F	0
ZINC40759992	CN(C)Nc1c(c(nc[nH+]1)NC(c1ccccc1)c1ccccc1)N	0
ZINC40760146	CN(C)Nc1c(c(nc[nH+]1)Nc1ccc(cc1)C(=O)[O-])N	0
ZINC40760331	COCc1cccc(c1)NC(=O)CCn1c2ccc(cc2cn1)Cl	0
ZINC40760504	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NCCC(C)C)N	0
ZINC40760568	C[C@H](c1ccccc1)Nc1c(c(ncn1)NCc1ccc(cc1)F)N	0
ZINC40760582	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NC1CCCC1)N	0
ZINC40760586	C[C@@H](c1ccccc1)Nc1c(c(ncn1)NCC[NH+]1CCOCC1)N	1
ZINC40760594	C[C@@H](c1ccccc1)Nc1c(c(ncn1)N(C)[C@@H]1CC[N@H+](CC1)C)N	0
ZINC40760634	CCc1ccc(cc1)Oc1c(c(ncn1)N[C@@H](C)c1ccccc1)N	0
ZINC40761028	Cc1cc(nc(n1)SC)C(=O)N1CCN(CC1)Cc1ccccc1	0
ZINC40761556	COC(=O)c1ccccc1Nc1c(c(ncn1)Sc1ccccc1)N	1
ZINC40780996	c1csc(n1)Nc1c(c([nH+]cn1)Nc1c(cc(cn1)C(F)(F)F)Cl)N	0
ZINC40781123	c1ccc(cc1)Nc1c(c(ncn1)NCCN1CCOCC1)N	1
ZINC40781862	C[N@H+]1CC[C@@H](CC1)N(C)c1c(c(ncn1)Nc1cccc(c1)Cl)N	0
ZINC40782177	c1cc(ccc1Nc1c(c(=O)[nH]cn1)N)Cl	0
ZINC40782752	CCOc1ccc(cc1)Nc1c(c(ncn1)n1cc[nH+]c1)N	0
ZINC40783139	Cc1c(sc(n1)Nc1c(c(nc[nH+]1)N1CCC(CC1)C(=O)OC)N)C	0
ZINC40783177	c1ccc(cc1)C(=O)NNc1c(c(ncn1)Sc1ccccc1)N	0
ZINC40783240	C[C@H](COC)Nc1c(c(ncn1)Sc1ccccc1)N	1
ZINC40784004	COCCNc1c(c(ncn1)N1CCC(CC1)C(=O)[O-])N	0
ZINC40784389	Cc1ccccc1C(=O)NNc1c(c(ncn1)N[C@@H](C)COC)N	0
ZINC40796034	c1ccc(cc1)Oc1c(c(ncn1)Nc1cccc2c1ccc[nH+]2)N	0
ZINC40797016	C[C@@H](COC)Nc1c(c(ncn1)Nc1cccc2c1ccc[nH+]2)N	0
ZINC40797190	CC[C@@H](C)Nc1c(c(ncn1)Nc1ccc(cc1F)Br)N	0
ZINC40797698	c1ccc(c(c1)CNc1c(c([nH+]cn1)Nc1ccc(c(c1)Cl)F)N)Cl	0
ZINC40800501	Cc1ccc2c(n1)cccc2Nc1c(c(ncn1)NC1CCCC1)N	0
ZINC40800573	Cc1ccc(cc1C)Oc1c(c(ncn1)NCCN1CCOCC1)N	0
ZINC40800585	COc1ccccc1Oc1c(c(ncn1)NCC[NH+]1CCOCC1)N	0
ZINC40801125	C[C@H](COC)Nc1c(c(ncn1)OC1CCCCC1)N	0
ZINC40802178	Cc1cc(n(n1)c1c(c(ncn1)OC1CCCCC1)N)C	0
ZINC40802901	Cc1cc(c2c(c1)oc(c2CC(=O)O[C@@H]1CC[N@H+](CC1)C)Br)C	0
ZINC40816070	Cc1c2c(oc1C(=O)N)CCC/C/2=N\NC(=O)COc1ccccc1	0
ZINC40824520	Cc1c2c(oc1C(=O)N(C)c1ccccc1)CCC/C/2=N\NC(=S)N	0
ZINC40824844	Cc1c2c(oc1C(=O)N1CCOCC1)CCC/C/2=N\NC(=[NH2+])N	0
ZINC40854429	c1ccc(cc1)NCC(=O)Nc1cccc(c1)C(=O)N	0
ZINC40870153	COCC(=O)Nc1c(c2c(s1)CCC2)C(=O)N	0
ZINC40870360	COCc1nnc(s1)/N=C(\[O-])/COc1ccc(cc1Br)Br	0
ZINC40870508	Cc1c(nc(s1)NC(=O)COc1cccc(c1)Cl)c1ccccc1	0
ZINC40888629	CCOC(=O)[C@H](C)N1C(=O)/C(=C/c2cccc3c2cccc3)/SC1=S	0
ZINC40914181	c1ccc(cc1)c1nnn(n1)C[C@@H](c1ccc(cc1)Cl)O	0
ZINC40924344	Cc1ccc(cc1)/C=N/NC(=O)CSc1nc(cs1)c1ccccc1	0
ZINC40925044	CCCSc1nnc(n1N)c1ccc(cc1)Cl	0
ZINC40940395	c1ccc(cc1)/C=C\1/C(=O)N(C(=S)S1)NC(=O)c1ccc(cc1)Br	0
ZINC40942990	CCc1cc(ccc1OCC(=O)Nc1ccc(cc1)Br)Br	0
ZINC40944192	Cc1c(nc(s1)NC(=O)COc1ccc(cc1Br)Cl)c1ccccc1	0
ZINC40949599	CC(C)c1ccc(cc1)OCCCC(=O)NC[C@@H]1CCCO1	0
ZINC40981956	CCCSc1nc2n(n1)[C@H](C(=C(N2)C)C(=O)N)c1cccc(c1)OC	0
ZINC40996089	CC(C)c1ccc(cc1)CCC(=O)Nc1nnc(s1)[C@H]1CCCO1	0
ZINC41004696	CCOc1ccccc1[C@H]1C(=C(Nc2n1nc(n2)SCC)C)C(=O)N	0
ZINC41046465	C[C@H](c1ccccc1)[C@H](C(=O)OC)N	1
ZINC41079848	COC(=O)c1cc(ccc1OCc1ccccc1)N	1
ZINC41080202	CCOC(=O)c1ccc(c(c1)N)NCc1ccccc1	1
ZINC41081236	Cc1ccc(c(c1)Nc1ccc(cc1N)C(=O)OC)C	0
ZINC41090460	CCc1cc2c(nc(nc2s1)c1ccccc1)N[C@H](CC)CO	0
ZINC41095482	Cc1cc(ccc1F)S(=O)(=O)n1ccnc1C(C)C	0
ZINC41117441	c1ccc(cc1)CS(=O)(=O)N1CCO[C@H]2[C@@H]1CCCC2	0
ZINC41123821	Cc1c2c(cn(n2)[C@@H](C)C(=O)Nc2ccc3c(c2)OCO3)n(n1)C	0
ZINC41127574	C[C@@H](c1ccccc1)N1C[C@H](CC1=O)C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC41127577	C[C@H](c1ccccc1)N1C[C@H](CC1=O)C(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC41127971	c1ccc(cc1)/C=C/C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC41127987	c1cc(c(cc1Cl)Cl)OCCCC(=O)N1CC[C@H](C1)C(=O)N	0
ZINC41128493	c1ccc(cc1)SCCCC(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC41146351	COC(=O)c1ccc(cc1)Nc1[nH+]c2ccccc2c(n1)N	0
ZINC41146460	C[C@H](c1ccccc1)Nc1[nH+]c2ccccc2c(n1)N	0
ZINC41163109	COC(=O)C[C@H](c1ccccc1Cl)NC(=O)C(=O)Nc1ccccc1	0
ZINC41205980	C[C@@H](CC(=O)N)[NH2+]Cc1ccccc1	0
ZINC41220322	Cc1ccccc1NC(=O)C(=O)NCC1(CCC1)c1ccccc1	0
ZINC41223622	COc1cc(cc(c1[O-])/C=N/NC(=O)c1ccccc1N)[N+](=O)[O-]	0
ZINC41244155	Cc1ccc(cc1)S(=O)(=O)N1CCN(CC1)C(=O)c1c(nc(s1)C)C	0
ZINC41250178	Cc1ccc(cc1C)S(=O)(=O)N[C@@H](C)C(=O)NCc1ccco1	0
ZINC41295453	CCC(CC)NC(=O)CCNS(=O)(=O)c1ccc(cc1C)C	0
ZINC41295824	CC(C)[C@@H](C(=O)NCCc1ccccn1)NC(=O)N	0
ZINC41314515	Cc1ccc(c(c1)C)OCCC(=O)Nc1nc(cs1)CC(=O)OC	0
ZINC41352058	c1ccc(cc1)[C@@H](C(=O)Oc1ccc2c(c1)occ(c2=O)Cl)Cl	0
ZINC41356383	Cc1ccccc1/C=C\1/C(=O)c2ccc(c(c2O1)C)OC(=O)[C@@H](C)Cl	0
ZINC41372262	COc1cc(ccc1OCC(=O)N)C(=O)NC[C@H]1CCOC1	0
ZINC41569008	Cc1cc(c2c(c1)nc(o2)c1ccc(cc1)F)N	0
ZINC41677180	c1ccc(cc1)c1ccccc1OCCNC(=O)CCl	0
ZINC41690025	C[C@H]1CC[C@@H]([C@@H](C1)OC[C@@H](C[N+](C)(C)C)O)C(C)C	0
ZINC41690184	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H](COCCOc1ccc(cc1)F)O	0
ZINC41786181	CC(C)Cc1nc(on1)CN1C(=O)[C@@](NC1=O)(C)c1ccccc1	0
ZINC41832478	CC(=O)N1CCc2c1ccc(c2)C(=O)Nc1ccccc1CC(=O)N	0
ZINC41848427	CC[C@H](c1ccccc1)C(=O)Oc1cccc(c1)C(=O)NC	0
ZINC41970873	CC(C)(CNC(=O)c1ccc(s1)C(=O)OC)[NH+](C)C	0
ZINC41998820	C[C@H](C(=O)NCCCOCc1ccccc1)NC(=O)N	1
ZINC42027862	C[C@@H](C(=O)NC[C@@H](C(C)C)N1CCOCC1)NC(=O)N	0
ZINC42046351	CC(C)(CNC(=O)C(=O)Nc1ccccc1)c1ccc(cc1)Br	0
ZINC42052823	C[C@H]1C[C@H]1CNC(=O)C(=O)Nc1ccccc1	0
ZINC42086490	Cc1cc(cc(c1)NC(=O)[C@@H](C)Sc1nc2nc(cc(n2n1)C)C)C	0
ZINC42091777	C[C@@H](c1ccc(cc1)NC(=O)Nc1ccccc1)NC(=O)C	0
ZINC42120523	CNC(=O)c1ccccc1OCc1nnc(o1)c1ccccc1Br	0
ZINC42134304	CCCS(=O)(=O)N[C@@H]1CC[N@H+](CC1)[C@@H](C)C(=O)N(CC)CC(=C)C	0
ZINC42137517	COc1ccc(cc1)c1nnc(n1N)SC/C=C/Cl	0
ZINC42147171	C[C@@H]1CCN(c2c1cccc2)Cc1ccc(cc1[N+](=O)[O-])C(=O)N	0
ZINC42193514	Cc1ccc(cc1NC(=O)C)C(=O)OCCc1ccccc1	0
ZINC42229228	COc1cc(cc2c1OCO2)C[NH2+]C[C@H]1CCN(C1)c1ccccc1	0
ZINC42236262	CC(C)OCCCNC(=O)c1ccccc1	0
ZINC42249889	CCCCC[N@@H+](CC(=O)OCC)C(C)C	0
ZINC42267985	CCOC(=O)[C@@H]1CCCN(C1)CCOc1cccc(c1)Br	0
ZINC42275097	c1ccc(c(c1)CNCc1ccc(cc1)C(=O)N)Br	0
ZINC42285627	c1ccc(cc1)C1(CCOCC1)C(=O)OCc1ccc(cc1)C(=O)N	1
ZINC42372175	CC(C)c1cccc(c1)NC(=O)CSc1nnc(n1C)N	0
ZINC42376597	Cc1ccccc1Nc1ccc(cn1)Br	0
ZINC42379709	C1C[C@H](CN(C1)C(=O)CC[C@@H]1CCCO1)C(=O)N	0
ZINC42382624	c1ccc(cc1)C1(CC1)CNC(=O)C[N@@H+]1CCC[C@H]1C(=O)N	0
ZINC42398154	C[C@H](C(=O)N1CCC[C@@H]1C(=O)N)OCc1ccccc1	1
ZINC42470657	c1ccc(cc1)C1(CCC1)CNC(=O)CNc1ccc(cc1)C#N	0
ZINC42521230	c1cc(ccc1CC(=O)N)S(=O)(=O)N1CCCCC1	0
ZINC42535522	C[C@H](Cn1ccnc1)NC(=O)Cc1cccc(c1)F	0
ZINC42587679	C[C@H](c1ccc(s1)Cl)[NH2+]CC1(CCCCC1)O	0
ZINC42629218	C[C@H](C(=O)N1CCOCC1)NC(=O)Nc1ccccc1	0
ZINC42633752	c1csc2c1ncnc2N1CCN(CC1)S(=O)(=O)N	0
ZINC42650489	CCCc1cc([nH]n1)C(=O)OCC(=O)N	0
ZINC42684304	c1ccc(cc1)COC(=O)N1CCc2c(sc(n2)N)C1	1
ZINC42684353	CCOC(=O)c1ccc(cc1)c1nc(on1)C(C)C	0
ZINC42734404	C[C@@H]1CC[C@H](CN1C(=O)c1ccc(o1)c1ccc(cc1)F)C(=O)N	0
ZINC42741492	CC[N@H+](CC(=O)N)[C@H](C)c1ccc(cc1)C#N	0
ZINC42750682	CO[C@H](CNC(=O)[C@@H]1CCCN(C1)C(=O)N)c1ccccc1	1
ZINC42751484	CO[C@@H](CNC(=O)CSCC(=O)N)c1ccccc1	1
ZINC42768667	C1C[C@@H](C[NH2+]C1)CCOC(=O)C(Cl)(Cl)Cl	0
ZINC42779352	COCCOCCNC(=O)CCc1cnn(c1)c1ccccc1	0
ZINC42783474	CCOC(=O)c1ccc(c(c1)N)N1CCCc2c1cccc2	0
ZINC42783732	CCN(CC)c1ccc(c(c1)N)S(=O)(=O)C	0
ZINC42784453	CCOC(=O)c1c(c2cc(ccc2s1)Br)N	0
ZINC42788729	c1ccc(cc1)C(c1ccccc1)OCC(=O)NC(C(=O)N)C(=O)N	1
ZINC42805068	Cc1ccccc1CC(=O)NCCCO[C@H](C)c1ccccc1	0
ZINC42840249	CC(C)NC(=O)Nc1ccc(c(c1)Cl)[C@H](C#N)c1ccccc1	0
ZINC42844431	CC[C@H](C)NC(=O)N1CCC[C@H](C1)NC(=O)OCC	0
ZINC42876932	CCCCc1nc(c(s1)C(=O)N[C@H](c1ccccc1)C(=O)N)C	0
ZINC42899258	CC(C)(C)[C@@H](c1ccccc1)NC(=O)NCCCOC	0
ZINC42912907	c1ccc(cc1)COc1ccc(cc1Br)/C=C(\C#N)/C(=O)N	0
ZINC42925899	CCn1c(c(c(c1C)C(=O)OCC)/C=C/C(=O)NCCCC(=O)N)C	0
ZINC42926901	c1ccc2c(c1)C[C@H](OC2=O)C(=O)NCCCC(=O)N	0
ZINC42926922	C[C@H](C(=O)NCCCC(=O)N)Oc1ccc(cc1)C(C)(C)C	0
ZINC42928410	C1[C@@H]2C[C@@]3(C[C@H]1C[C@](C2)(C3)Br)CC(=O)NCCCC(=O)N	0
ZINC42946960	CC(C)CNC(=O)N(C)[C@H]1CCCc2c1cccc2	0
ZINC42960035	CC(C)Cc1ccc(cc1)CC(=O)NNC(=O)[C@@H]1CCCO1	0
ZINC42962232	CC(=O)NNC(=O)N[C@@H]1CC[C@H](CC1)O	0
ZINC42997119	C[C@@H]1C[C@@H]1CNS(=O)(=O)c1cc(n(c1)C)C(=O)N	0
ZINC43005454	CC(C)CCC(=O)N(C)c1c(n(c(=O)[nH]c1=O)Cc1ccccc1)N	0
ZINC43007809	CC[C@@H](c1ccc(cc1)Br)NC(=O)[C@H](C)NC(=O)N	0
ZINC43112559	COC(=O)CCC(=O)N[C@@H](c1ccccc1)C(=O)N	1
ZINC43112563	COC(=O)CCC(=O)N[C@H](c1ccccc1)C(=O)N	1
ZINC43122188	c1ccc(cc1)c1ccccc1C(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC43142699	Cc1ccc(c(c1)C)NC(=O)N(C)Cc1cccc(c1)C#N	0
ZINC43143772	CC(C)CN(C1CC1)C(=O)NC[C@H](c1cccs1)N(C)C	0
ZINC43210413	c1ccc(cc1)Oc1ccc(cc1)C(=O)c1ccc(s1)C1OCCO1	0
ZINC43214770	C[C@@]12CC[C@@H](C1(C)C)[C@](C2=O)(CC=C)O	0
ZINC43263365	C[C@H](c1ccccc1)NC(=O)Nc1ccc(cc1Cl)F	0
ZINC43304666	CCN(C1CCCCC1)C(=O)[C@@H](C)N1CCOCC1	0
ZINC43304980	CCOC(=O)[C@H]1CC[N@@H+](CC1)[C@H](C)C(=O)N(C)c1ccccc1	0
ZINC43351258	Cc1ccc(c(c1)NC(=O)N1CC[NH+](CC1)CC(=O)NC1CC1)F	0
ZINC43462501	c1ccc(cc1)/C=C\COC(=O)[C@@H]1Cc2ccccc2C(=O)O1	0
ZINC43464309	COCCCn1cnnc1SCc1ccccc1	0
ZINC43466813	CC(C)(CNC(=O)Nc1cccc(c1)C(F)(F)F)[NH+]1CCOCC1	0
ZINC43527618	c1cc(c(cc1Cl)NC(=O)N1CCN(CC1)C(=O)c1ccoc1)F	0
ZINC43597589	c1ccc(cc1)Oc1ccc(cc1Br)N	0
ZINC43611495	c1ccc(cc1)[C@@H](C(=O)N)N1CC[N@@H+](CC1)Cc1cscn1	0
ZINC43643092	CCN(CC)C(=O)C[N@H+](Cc1ccccc1)C1CC1	0
ZINC43748688	CC[C@@H](C)[C@@H](C(=O)NN)NC(=O)OC(C)(C)C	0
ZINC43761232	CC(C)(C)OC(=O)N[C@H](Cc1ccccc1)/C=N/NC(=S)N	1
ZINC43761610	c1ccc(cc1)[C@@]1(C/C(=N/NC(=O)N)/CO1)CCCCl	1
ZINC43763022	c1ccc(cc1)[C@H]1O[C@@H]2CCC(=C[C@@H]2O1)Br	0
ZINC43763537	C[C@@H](/C(=C\NCc1ccccc1)/C(=O)OC)O	0
ZINC43827454	COc1cc(cc(c1OCc1ccccc1)N)C(=O)OC	1
ZINC43835274	c1ccc(cc1)n1c(c(c(n1)CCCNC(=O)[C@@H]1CCCO1)C#N)N	1
ZINC43976350	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)OC[C@H]1CCCO1)C(=O)N	1
ZINC43982832	COC(=O)N1CCC(CC1)CNC(=O)NCCc1ccccc1	0
ZINC43985419	CN(C)C(=O)CNC(=O)Nc1cccc(c1)C#C	0
ZINC44013624	c1ccc(cc1)C(=O)/C(=C/c1csnn1)/c1nc2ccccc2s1	0
ZINC44047813	Cc1cc(n(n1)Cc1ccccc1)NC(=O)[C@@H](C)Sc1ccccc1	0
ZINC44075638	CN(C)S(=O)(=O)c1ccc(c2c1non2)N	0
ZINC44080920	C[C@H](c1cccc(c1)S(=O)(=O)N)NC(=O)Nc1ccccc1N(C)C	0
ZINC44120141	CC(C)(C)c1ccc(cc1)c1cncc(n1)N	0
ZINC44121107	Cc1nc(cs1)c1ccc(nc1)N	0
ZINC44137577	CC(C)(C)OC(=O)N[C@@H]1CCCN(C1)C(=O)OCc1ccccc1	0
ZINC44137608	CC1(CN(c2c1ccc(c2)N)C(=O)OC(C)(C)C)C	0
ZINC44191553	c1ccc(cc1)CO[C@H]1COCC[C@H]1O	0
ZINC44215306	c1ccc(cc1)[C@H]1CCCN1C(=O)c1cc2c([nH]c1=O)CCCC2=O	0
ZINC44317706	CCCCN(CC(=O)N)C(=O)c1cc(cnc1)Br	0
ZINC44341666	CCOC(=O)[C@H](Cc1cscn1)N	0
ZINC44343430	CCOC(=O)[C@H](Cc1ccc(nc1)OC)N	0
ZINC44352976	CS(=O)(=O)c1ccc(cc1)C[NH2+]Cc1ccccc1Cl	0
ZINC44378572	Cc1c(cnn1C(C)(C)C)C(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC44405978	CC(C)COc1ccc(cn1)C(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC44406010	c1ccc(cc1)[C@H](C(=O)N)NC(=O)COCc1ccccc1Cl	1
ZINC44446861	COCCN(Cc1ccsc1)C(=O)CCSc1ccccc1	0
ZINC44446930	COCCN(Cc1ccsc1)S(=O)(=O)c1ccccc1	0
ZINC44453505	c1cc(sc1)C(=O)N1CCN(CC1)CCNC(=O)C1CCC1	0
ZINC44455168	c1ccc(cc1)NC(=O)NCCN1CCN(CC1)C(=O)c1cccs1	0
ZINC44458190	C1C[C@H](CN(C1)C(=O)NC1CC1)C(=O)N1CC[C@H](CC1)C(=O)N	0
ZINC44469906	CN(C)c1ccc(c(c1)OC)[C@@H](C[NH3+])N	0
ZINC44470866	CN1CCOc2c1ccc(c2)[C@@H](C[NH3+])N	0
ZINC44473388	COc1c(cc(cc1Cl)Cl)[C@@H](C[NH3+])N	0
ZINC44475404	CCCOc1ccc(cc1Cl)[C@@H](C[NH3+])N	0
ZINC44476192	CCOc1ccc(cc1[C@H](C[NH3+])N)CCOC	0
ZINC44515635	C[C@@H](c1ccc2ccccc2c1)[NH2+]C[C@@H]1CC[N@H+](CC1)C	0
ZINC44519190	Cc1cc(ccc1NC(=O)[C@@H]1C[C@H]1[N+](=O)[O-])C(=O)N	0
ZINC44547752	c1ccc(cc1)C(=O)c1cc(ccn1)N1CCOCC1	0
ZINC44548175	C[NH+](C)CCOc1cncc(n1)C(=O)N	0
ZINC44548276	Cc1ccccc1Oc1cncc(n1)/C(=N/O)/N	0
ZINC44548352	c1cnc(cn1)/C(=[NH+]/N1CCOCC1)/N	0
ZINC44548450	c1c(nc(cn1)N1CCSCC1)C(=O)N	0
ZINC44548783	c1ccc(cc1)COc1c(nccn1)NC(=S)N	0
ZINC44549534	c1ccc(cc1)CNC(=S)NNC(=[NH2+])c1cnccn1	0
ZINC44550064	c1cnccc1/C(=[NH+]/[NH+]=C(/[S-])\N1CCOCC1)/N	0
ZINC44550144	C[C@@H](CNc1ccc(cc1NC[C@@H](C)O)Br)O	0
ZINC44551152	Cn1c2c(cccn2)nc1c1c(n(c(=S)s1)c1ccccc1)N	0
ZINC44559709	c1cnc(cn1)N1CCCC[C@H]1C[NH3+]	0
ZINC44563805	c1ccc(cc1)COC(=O)[C@@H]1C[NH2+]1	0
ZINC44640786	Cc1ccc(cc1NC(=O)[C@@H](C)S(=O)(=O)Cc1ccccc1)F	0
ZINC44646456	C[C@@H](C(=O)N1CCC[C@H]1C(=O)N)Oc1ccccc1	0
ZINC44646602	c1cc(oc1)CN1C[C@@H](CC1=O)C(=O)N1CCC[C@@H]1C(=O)N	0
ZINC44666745	CN(CC(=O)NC[C@H]1CCCO1)C(=O)c1ccccc1	0
ZINC44670722	COC(=O)[C@@H](Cc1c[nH]c2c1cc(cc2)OCc1ccccc1)N	1
ZINC44682137	c1ccc(cc1)COC(=O)N1CC(C1)C(=O)NN	1
ZINC44688150	CCOC[C@@H](C)[NH2+]Cc1cc(c(c(c1)OC)OC)OC	0
ZINC44694440	CCCn1c2ccccc2nc1C[NH2+]CCOCCOC	0
ZINC44714462	Cc1c(nnc(c1C#N)NCC1(CC1)c1ccccc1)C	0
ZINC44717579	c1ccc(cc1)CCOC(=O)c1ccc(cc1)C(=O)N	1
ZINC44729940	Cc1cc(c(o1)C)[C@H](C)[NH2+]C1CCN(CC1)C(=O)N	0
ZINC44793080	COCC/[NH+]=C(\N)/SCCOC(c1ccccc1)c1ccccc1	1
ZINC44803333	C[C@H](c1ccc(cc1)OC(F)F)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC44804388	CC1=CNNC(=O)[C@@H]1Cc1ccccc1	0
ZINC44834840	CN(Cc1ccc(cc1)C(=O)N)C[C@@H](c1ccc(cc1)F)O	0
ZINC44835839	CC(=O)N/C(=C/c1ccccc1)/C(=O)OC1CCCC1	0
ZINC44848061	CC(=O)Nc1cccc(c1)NC(=S)NNC(=O)C1CC1	0
ZINC44871334	CCc1ccc(cc1)[C@H](C)NC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC44885003	c1cc[n+]([O-])c(c1)C(=O)NNC(=O)COc1cccc(c1)C(F)(F)F	0
ZINC44896626	C[C@@H]1CN(CCO1)C(=O)c1ccccc1S(=O)(=O)C	0
ZINC44902276	c1cc(ccc1NC(=O)[C@H]1CC(=Nc2n1cnn2)[O-])Cl	0
ZINC44906865	COCCCNC(=O)c1cc2cc(cc(c2[nH]1)OC)OC	0
ZINC44911433	Cc1cnc(cn1)C(=O)NC[C@@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC44920320	c1ccc(cc1)[C@H](C(=O)N)Oc1ccccc1Br	0
ZINC44936905	C[C@@H](C(=O)OC)[NH+]1CCN(CC1)c1ncc(cn1)Br	0
ZINC44940581	C[C@@H](CN1CCOCC1)NC(=O)CN1c2ccccc2OCCC1=O	0
ZINC44944077	Cc1c(cnn1C(C)(C)C)C(=O)N1CCC(CC1)C(=O)N	0
ZINC44945968	C[C@@H]1CCCC[N@H+]1[C@@H](C)CNC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC44968791	C[C@H]1CN(CCO1)C(=O)NCc1ccnc(c1)OCC(F)(F)F	0
ZINC44970424	C[C@H](c1ccccc1)OC[C@H](CNC(=O)Nc1nccs1)O	0
ZINC44970516	C[C@@H]1CN(CCO1)C(=O)NCc1ccc(cc1)n1cccn1	0
ZINC44970945	C[C@H]([C@@H]1CCCO1)NC(=O)N1CCC[C@@H]1c1nc2ccccc2s1	0
ZINC44973415	C[C@@H](C(=O)N)NC(=O)c1cnn2c1nccc2c1ccccc1	0
ZINC44975455	c1ccc(cc1)c1ncc(cn1)Oc1cc(nc(n1)N)Cl	0
ZINC44975610	CC1(C(=O)N(C(=O)N1)CC[N@@H+]1CCO[C@H]2[C@@H]1CCCC2)C	0
ZINC44976142	C[C@H](c1ccccc1)OC[C@H](CNc1cc(nc(n1)N)Cl)O	1
ZINC44977915	CC(C)[C@@H](C(=O)NCc1cc[nH]n1)NC(=O)Cc1ccccc1	0
ZINC44980552	CC(=O)c1ccccc1/N=C\1/Nn2c(nnc2SC1)C(F)(F)F	0
ZINC44984310	C[C@H]1CCc2c(cc(s2)C(=O)NNC(=O)C(=O)Nc2ccccc2)C1	0
ZINC44988676	CO[C@@H](CN1C(=O)[C@@H](NC1=S)CCSC)c1ccccc1	0
ZINC45000637	C[C@@H](c1ccccc1)N1C[C@@H](CC1=O)C(=O)N1CCNC(=O)C1	0
ZINC45009976	C[C@@H](c1nc(nc(n1)Nc1ccccc1)N)SC[C@@H]1CCCCO1	1
ZINC45025044	Cn1c(cnc1Sc1cc(nc(n1)N)Cl)c1ccccc1	0
ZINC45028212	c1cc(ccc1/C(=C(/C#N)\c1ccc(cc1)Br)/C#N)Br	0
ZINC45069057	c1ccc2c(c1)CCc1ccccc1N2CCON	0
ZINC45076911	C1[C@H]([C@@H]([C@H]([C@@H]([C@@H]1[NH3+])O[C@@H]1[C@@H]([C@@H]([C@@H]([C@@H](O1)C[NH3+])O)O)N)O)O)[NH3+]	0
ZINC45188954	c1ccc(cc1)NC(=S)NCCCCCC[NH3+]	0
ZINC45206353	CC[C@H](Cc1c(c2ccccc2s1)C[NH+](C)C)[NH3+]	0
ZINC45221428	c1c(c(cc(c1N1CCC[C@H](C1)C(F)(F)F)Cl)[N+](=O)[O-])N	0
ZINC45236986	COCCc1ccc2c(c1)sc(n2)N	0
ZINC45311766	C1CN(CCC1NC(=O)CCOCC(F)(F)F)CC(=O)N	0
ZINC45341291	c1ccc(cc1)c1nc(cs1)CS(=O)(=O)CC(=O)NCC(F)(F)F	0
ZINC45374599	CCOC(=O)[C@H](C[N@H+]1CC[C@@H](CC1)C)N	0
ZINC45376456	CCOC(=O)[C@@H](CN(C)c1ccccc1)N	1
ZINC45376708	Cc1c(c(on1)C)CN(C)C(=O)NCC1(CC1)c1ccccc1	0
ZINC45417050	COCCN(Cc1ccco1)C(=O)c1cccc(c1)OC	0
ZINC45419859	CCOC(=O)[C@@H](C[N@H+](C)CC1CC1)N	0
ZINC45506746	CCOC(=O)[C@@H](COC)[NH2+]C1CC1	0
ZINC45518018	C[C@@](COc1ccccc1)(C(=O)OC)N	1
ZINC45592788	Cc1ccc(cc1)[C@H](CC(=O)OC(C)C)NC(=O)c1ccccc1Cl	0
ZINC45672963	CCCN(Cc1ccccc1)C(=O)[C@H](C)NC(=O)N	0
ZINC45697816	CC(C)(CNC(=O)Nc1ccc(cc1)OCC(=O)N)c1ccccc1	0
ZINC45700015	Cc1ccc(s1)CNC(=O)Nc1ccccn1	0
ZINC45700209	c1ccc(cc1)CCCNC(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC45700260	C[C@H](CCc1ccccc1)NC(=O)Nc1ccc(cc1)OCC(=O)N	0
ZINC45722960	CCNC(=O)C1CCN(CC1)CN1CCSC1=O	0
ZINC45793568	Cn1c(c(cnc1=O)C=O)N	0
ZINC45795809	CN(C#N)C(=O)c1ccccc1	0
ZINC45817173	CCOc1c(c([nH]n1)C)N	0
ZINC45825972	C[C@@H](C(=O)Nc1cccc(c1)Oc1ccccc1)NC(=O)N	0
ZINC45839301	C[C@H]1CN([C@@H](CO1)C)CCS(=O)(=O)c1ccccc1	0
ZINC45872999	c1ccc(cc1)COC[C@@H](Cn1cnc2c(c1=O)cc(cc2Cl)Cl)O	0
ZINC45887892	Cn1nc(nn1)N1C[C@@H](CC1=O)C(=O)N	0
ZINC45895195	COCCc1nc(on1)C[N@H+]1CC[C@H](C1)N	0
ZINC45949597	c1cc(nc(c1)Cl)NC[C@@H]1CCC[NH2+]C1	0
ZINC45953024	CCOC(=O)[C@H]1CC(=O)N(C1)c1cc(ccc1OC)N	0
ZINC45953632	CCOC(=O)[C@H]1CC(=O)N(C1)c1ccc(cc1)S(=O)(=O)N	0
ZINC46017348	Cn1c2ccc(cc2sc1=O)NS(=O)(=O)c1ccc2c(c1)CCCC2	0
ZINC46033970	Cc1cccc(c1S(=O)(=O)NCCCN1C[C@H](O[C@H](C1)C)C)[N+](=O)[O-]	0
ZINC46066553	C[C@H](c1ccc(cc1)OC(C)C)NC(=O)N1CCC[C@@H](C1)O	0
ZINC46075385	Cc1ccccc1CC(=O)Nc1ccccc1CC(=O)N	0
ZINC46089109	Cn1c(cc(n1)C(=O)Nc1cccc(c1)C(=O)N)NC(=O)C1CC1	0
ZINC46114853	C[C@H](C(=O)N)S(=O)(=O)Cc1ccccc1Oc1ccccc1	0
ZINC46129312	Cc1ccccc1N/C(=N/C(=O)c1ccccc1)/NC[C@H]1CCCO1	0
ZINC46130511	Cc1cccc(c1)N/C(=N\C(=O)c1ccccc1)/NC[C@H]1CCCO1	0
ZINC46153370	Cc1ccc(cc1)CC(=O)N1CSC[C@@H]1C(=O)NCCc1cscn1	0
ZINC46158528	C[C@@H]1CN(C[C@H](O1)C)C(=O)NCc1cccc(c1)COC	0
ZINC46170869	C[C@H](c1ccc2c(c1)OCCO2)N[C@@H](C)C(=O)Nc1ccccc1	0
ZINC46231315	C[C@H](CCc1ccccc1)Nc1ccc(cc1S(=O)(=O)N)[N+](=O)[O-]	0
ZINC46234533	Cc1ccc(c(c1)Cl)NC(=O)NCCC(=O)N1CCCCC1	0
ZINC46242113	c1cc(c(cc1NC(=O)[C@@H]1CCCO1)Cl)C(=O)N	0
ZINC46252775	CCNC(=O)c1ccc(cc1)NC(=O)/C=C/c1cccnc1	0
ZINC46259282	C[C@@H]1COCCN1C(=O)CCNC(=O)c1ccccc1	0
ZINC46265582	CCOC(=O)C1(CCCCC1)NC(=O)CCCc1ccccc1	0
ZINC46268853	C[C@H](CNC(=O)c1cnn(c1)C)[NH+]1CCOCC1	0
ZINC46321717	CN1C[C@@H](CC1=O)C(=O)N(C)Cc1cnn(c1)Cc1ccccc1	0
ZINC46350661	c1ccc(cc1)n1ccc(n1)C(=O)OCC(=O)N	1
ZINC46352771	C[C@@H](C(=O)OCCn1c(=O)n2ccccc2n1)OCc1ccccc1	0
ZINC46399255	c1ccc(cc1)C1(CCOCC1)C(=O)OCC(=O)N	1
ZINC46438191	CC[NH+]1CCN(CC1)CC(=O)N(Cc1ccccc1)C(C)C	0
ZINC46438942	CC(C)(C)OC(=O)NNC(=O)Nc1ccccc1F	0
ZINC46470657	c1ccc2c(c1)c(nc(n2)COC(=O)c1ccc2cc[nH]c2c1)N	0
ZINC46478262	Cc1c(c(on1)C)CN(C)Cn1c(=S)n(c(n1)c1ccccc1)C	0
ZINC46494458	c1cc2c(cc1CC(=O)N1CCO[C@@H]3[C@H]1CCCC3)CCO2	0
ZINC46494648	c1cc(ccc1C(=O)OCC(=O)N)N1CCOC1=O	0
ZINC46500321	COCCOCC(=O)NCc1ccccc1OCc1ccccc1	0
ZINC46528018	c1ccc(cc1)c1ncc(s1)C(=O)OCC(=O)N	1
ZINC46572660	C=CCNC(=S)NNC(=O)CCCOc1cccc2c1cccc2	0
ZINC46606006	CC(C)(C)NC(=O)c1cccc(c1)NC(=O)CCSc1ccccc1	0
ZINC46725586	Cc1ccoc1C(=O)N1CCN(CC1)Cc1ccc(cc1)C(=O)N	0
ZINC46786174	C[C@@]12CCC(=O)N1[C@H](CS2)C(=O)Nc1ccn(n1)Cc1ccccc1	0
ZINC46806609	C[C@H]1CN(C[C@@H](O1)C)C(=O)CSCCCc1ccccc1	0
ZINC46866594	Cc1ccc(cc1)OCCNC(=O)CNC(=O)N	0
ZINC46867235	c1cn(nc1C(F)(F)F)CC(=O)N1CCNC(=O)C1	0
ZINC46884689	C[C@H](CN1CCOCC1)NC(=O)C[C@H](c1cccs1)NC(=O)C	0
ZINC46928820	C[C@@H](C/C(=N/S(=O)(=O)c1ccc(s1)Cl)/[O-])c1ccccc1	0
ZINC46947667	CC[N@H+]1CCN(CC1)[C@H](C)CNC(=O)c1cc(no1)C	0
ZINC46956356	Cc1cc(n(n1)C)NC(=O)NC[C@@H]1CC[N@@H+](C1)CC(F)(F)F	0
ZINC46971249	CC[C@@H](C)NC(=O)CN1CCN(CC1)C(=O)N[C@H](C)[C@@H]1CCCO1	0
ZINC46979924	CN(CC(=O)N)C(=O)c1ccc(=O)n(n1)CCOc1ccccc1	0
ZINC46980375	C[C@H](C(=O)N(C)CC(=O)N)OCc1ccccc1	1
ZINC47036074	C[C@H]1CCC[C@@H](C1)NC(=O)N1CCN(CC1)CC(=O)NC(C)C	0
ZINC47042099	CN(Cc1cccc(c1)Cl)C(=O)NCc1ncc(o1)c1ccccc1	0
ZINC47098179	C[C@H]1C[C@H]1CNC(=O)N1CCC[C@@H]1c1ccc(cc1)Cl	0
ZINC47207257	c1ccc(cc1)c1c[nH+]ccc1N	0
ZINC47221643	Cc1ccc(cc1)c1nnc(n1N)SCC[S@@](=O)c1ccccc1	0
ZINC47221794	Cc1c(cco1)c1nnc(n1N)SCC[S@@](=O)c1ccccc1	0
ZINC47415283	c1cc(c(cc1NC(=O)c1cnns1)c1nnc2n1CCCCC2)F	0
ZINC47458712	CCN1C[C@@H](CC1=O)C(=O)NCCN1CCN(CC1)c1ccccc1	0
ZINC47464628	C[C@@H]1C[C@H](CN(C1)C(=O)CCC(=O)c1ccccc1)C	0
ZINC47464963	CCCN(CCC)C(=O)c1cccc(c1)S(=O)(=O)N1CCCC[C@H]1C	0
ZINC47466974	c1ccn2c(c1)nc(c2/C=C/C(=O)OCc1cccc(c1)C(=O)N)Cl	0
ZINC47467705	c1cc(cc(c1)C(=O)N)COC(=O)c1ccc(cc1[N+](=O)[O-])Cl	0
ZINC47472572	Cn1cnnc1CNC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	0
ZINC47533399	CC(C)(C)OC(=O)N1CC[NH+](CC1)CCCNC(=O)c1ccccc1	0
ZINC47575330	C[C@H]1CC[N@@H+](CC1)CCNC(=O)NCc1ccco1	0
ZINC47593260	C[C@@H](C(=O)NCCC(C)C)[N@@H+](C)CC(=O)Nc1ccccc1	0
ZINC47608040	Cc1ccc(cn1)CC(=O)N1CCC[C@H](C1)C	0
ZINC47628415	COC(=O)C[N@H+](Cc1ccccc1)Cc1ccc(cc1)C#N	0
ZINC47629257	C[N@@H+](CC(=O)N)CC(=O)Nc1ccc(cc1)OC(F)F	0
ZINC47633111	CCC(CC)[C@@H](CNC(=O)N[C@H]1CC[C@H](CC1)O)N1CCOCC1	0
ZINC47641997	CC(C)N(Cc1ccccc1)C(=O)CS(=O)(=O)c1cccc(c1)OC	0
ZINC47648485	C[C@H](CCC(C)C)NC(=O)NCc1cccc(c1)Cn1cc[nH+]c1	0
ZINC47655222	CCOCCCNC(=O)[C@H](C)S(=O)(=O)c1ccc(cc1C)C	0
ZINC47662695	CC(C)c1cccc(c1)NC(=O)CS(=O)(=O)c1ccccc1F	0
ZINC47687888	c1ccc(cc1)Cn1c2c(cn1)[C@@H](CCC2)NC(=O)CNC(=O)N	0
ZINC47690320	c1ccc2c(c1)ccc(n2)C(=O)OCc1cccc(c1)C(=O)N	0
ZINC47719993	C1CCC(C1)S(=O)(=O)CCC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC47773805	c1ccc(cc1)c1cnc(s1)NC(=O)N1CC[C@@H](C1)C(=O)N	0
ZINC47845202	c1ccc(cc1)[C@@H]([C@@H](C(F)(F)F)N)[NH3+]	0
ZINC47862515	C[C@@H](Cn1ccnc1)NC(=O)Nc1cc(c(c(c1)F)N1CCCC1)F	0
ZINC47864979	C[C@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)OC	1
ZINC47870009	CC(C)CC[NH+]1CCN(CC1)Cc1c(snn1)Cl	0
ZINC47888405	c1cc(cc(c1)F)/C=C/C(=O)Oc1cccc(c1)C(=O)N	0
ZINC47909335	c1ccc(cc1)c1cc(no1)C(=O)NCC1(CCOCC1)C(=O)N	1
ZINC47913040	CCOC(=O)c1cnc2c(c1N)cc(cc2Br)C	0
ZINC47923737	C[C@H](C(=O)NC[C@H](C1CC1)[NH+](C)C)OCc1ccccc1	0
ZINC47931027	C[C@@H](C(=O)NCC1(CCOCC1)C(=O)N)Oc1ccccc1	1
ZINC47940310	C[C@H](C(=O)N(C)Cc1ccccc1)S(=O)(=O)c1[nH]c2ccccc2n1	0
ZINC47966879	COc1ccc(cc1)NC(=O)NC[C@H]1CC[N@H+](C1)C1CC1	0
ZINC47967047	CC(C)COCCCNC(=O)/C(=N/c1nc(cs1)c1ccccc1)/[O-]	0
ZINC48009681	Cc1c(c(on1)C)S(=O)(=O)NCC1(CCOCC1)C(=O)N	0
ZINC48025647	C[C@H](C(=O)NCc1cccs1)[N@H+]1CC[C@@H](CC1)CC(=O)N	0
ZINC48035716	CN(CC(=O)N)C(=O)/C(=N/c1nc2ccccc2s1)/[O-]	0
ZINC48053989	Cc1cnc(s1)NC(=O)Nc1cnn(c1)Cc1ccccc1	0
ZINC48088694	CCOc1ccc(cc1)OCC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC48091798	Cc1c(c(n(n1)C)C)CC(=O)N(CC(=O)OC)C(C)C	0
ZINC48142229	C[C@@H](c1ccc(cc1)OC(F)F)N[C@H](C)C(=O)OC	0
ZINC48210615	C[C@H](CNC(=O)NCCCOCc1ccco1)N(C)c1ccccc1	0
ZINC48227584	Cc1cccc(n1)NC(=O)COc1ccc(c2c1nccc2)Cl	0
ZINC48234190	Cc1c(cc(o1)CN(C)S(=O)(=O)N(C)C(C)C)C(=O)OC	0
ZINC48234307	c1ccc(cc1)Cc1nc(on1)C[N@@H+]1CCCC[C@H]1C(=O)N	0
ZINC48234516	Cc1nc2ccccc2n1CCCNC(=O)c1cc(c[nH]1)Cl	0
ZINC48235270	C[C@@H](C(=O)N)NC(=O)NC[C@H]1CN(CCO1)Cc1ccccc1	1
ZINC48237249	Cc1c(sc(n1)SCc1cc(on1)c1ccccc1)CC(=O)N	0
ZINC48262225	CCN(c1nc(cs1)C[N@H+](Cc1ccc(c(c1)Cl)Cl)C1CC1)C(=O)C	0
ZINC48263052	c1ccc(cc1)[C@H](C(=O)N)OC(=O)Cn1c2ccccc2oc1=O	1
ZINC48265233	c1ccc(cc1)n1cc(cn1)CNC(=O)NC[C@H]1CCOC1	0
ZINC48284528	CC(C)C(=O)N1CCC(CC1)n1cc(nn1)C(C)(C)O	0
ZINC48289085	C[C@@H](C(=O)Nc1c[nH]nc1)NC(=O)OCc1ccccc1	0
ZINC48294361	C[C@H](C(=O)N)NC(=O)[C@@H](C)Sc1ccc(cc1)Br	0
ZINC48303034	c1ccc(cc1)CN(C1CC1)C(=O)CNc1ccccc1Cl	0
ZINC48314214	c1cc(cc(c1)NC(=O)C[C@H]1CCC=C1)C[NH+]1CCCCC1	0
ZINC48319322	c1ccc(cc1)[C@@H](C1CC1)NC(=O)NC[C@H]1CCOC1	0
ZINC48332181	CN(C)c1ccc(cc1)/C=C(/C#N)\c1nc(nc(n1)N(C)C)N	0
ZINC48345218	Cc1ccc(cc1)C(=O)CCC(=O)N[C@H](C)c1ccc(o1)C	0
ZINC48354073	Cc1cccn2c1[nH+]c(c2)COC(=O)c1ccc(cc1N)F	0
ZINC48354261	Cc1c(cccc1Cl)S(=O)(=O)N(CCC(=O)N)c1ccccc1	0
ZINC48363239	CCOc1ccc2cc([nH]c2c1)C(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC48368712	Cc1ccc(o1)[C@H](CNCc1cnc(s1)N(C)C)N1CCOCC1	0
ZINC48374046	Cc1c(cc2cnn(c2n1)C(C)C)C(=O)N[C@H](C)COC	0
ZINC48374147	CCOC(=O)C[N@H+](C)Cc1c(ccs1)C	0
ZINC48374733	Cn1c(nnc1SC[C@@H](COCc1ccccc1)O)c1ccco1	0
ZINC48407051	c1ccc(cc1)S(=O)(=O)/N=C(\[O-])/c1cc(sc1)Br	0
ZINC48425094	C[C@H]1C[C@@H](C(=O)O1)[NH+]1CCN(CC1)c1ncccn1	0
ZINC48433441	Cn1c(cnc1CN1CCO[C@@H](C1)c1ccccc1)Cl	0
ZINC48438627	CN(C)[C@@H](CNS(=O)(=O)c1cc(ccc1F)F)c1cccc(c1)F	0
ZINC48466258	Cc1cc(cc(c1NC(=O)N(C)CC(=O)Nc1ccccc1)C)Br	0
ZINC48518380	CCOCCC/C(=N/S(=O)(=O)/C=C/c1ccccc1)/[O-]	0
ZINC48543896	C1CCC[NH+](CC1)CC(=O)NC[C@@H]1CCS(=O)(=O)C1	0
ZINC48545593	Cc1cc(=O)n2c(n1C[C@@H](c1ccccc1)O)ncn2	0
ZINC48546196	Cn1c2ccc(cc2n(c1=S)CCC(=O)N)Cl	0
ZINC48548805	Cc1cccc(c1NC(=O)CS(=O)(=O)c1ccccc1)C(C)C	0
ZINC48552849	COC(=O)C1=C(CN(C1)c1ccc(cc1)Cl)N	0
ZINC48559024	CC(C)[N@@H+](CC(=O)N)CC(=O)NCCC1CCCCC1	0
ZINC48564217	CCOC(=O)COc1cccc2c1oc(c2N)C(=O)c1ccccc1	1
ZINC48570901	CCCC[C@H](CC)CNC(=O)C(=O)Nc1ccc(cc1)C(=O)OC	0
ZINC48600308	c1cc(ccc1CNC(=O)N)C(=O)N1CCSCC1	0
ZINC48608271	CN(CCc1ccccc1)c1c(cc(cn1)C(=O)N)Cl	0
ZINC48611316	CN(CCOC)[C@@H](c1ccccc1)C(=O)N	1
ZINC48611318	CN(CCOC)[C@H](c1ccccc1)C(=O)N	1
ZINC48657709	Cc1c(cccc1NCC(=O)N[C@@H](C)COC)C(=O)N	0
ZINC48659698	c1ccc(cc1)CCS(=O)(=O)NCc1ccccc1	0
ZINC48669147	CC[NH+](CC)CCCNC(=O)C(=O)Nc1ccc(c(c1)Cl)C(=O)N	0
ZINC48681974	C[C@@H](CCc1ccccc1)SCCC(=O)NC(=O)N	0
ZINC48693906	Cc1ccc(n1c1ccsc1C(=O)NCC(=O)OC)C	0
ZINC48706945	c1ccc(cc1)C/C(=N/OCC(=O)NC1CC1)/N	0
ZINC48734669	COc1ccc(cc1F)NC(=O)c1n[nH]c([O-])n1	0
ZINC48740367	Cc1ccc(cc1N[C@H]1[C@@H]([C@H]([C@H]([C@@H](O1)CO)O)O)O)[N+](=O)[O-]	0
ZINC48764970	CC(C)CCCOC(=O)c1ccccc1OCC(=O)N	0
ZINC48813486	c1ccc(cc1)c1ncc(s1)C(=O)[C@H](C#N)c1[nH]c2ccccc2n1	0
ZINC48841971	CCc1c(sc(n1)c1cccc(c1)C(=O)N)C	0
ZINC48873308	COCCc1[nH]c(=O)cc(n1)N	0
ZINC48891722	c1cc(sc1)CN(Cc1cccs1)C(=O)c1c[nH]nn1	0
ZINC48912139	COC(=O)NCC(=O)N[C@H](c1ccccc1)C(=O)N	1
ZINC48913006	c1ccc(cc1)[C@H]1[C@@H](CCCO1)C(=O)NCC(F)(F)F	0
ZINC48913323	C[C@H]([C@H]1CCCO1)NC(=O)c1c(ccs1)C(C)C	0
ZINC48935206	C[C@H](C(=O)NCCCN(C)S(=O)(=O)C)NC(=O)N	0
ZINC48937334	CCc1ccsc1C(=O)N1CCC(CC1)CC(=O)N	0
ZINC48938516	C[C@@H](C(=O)N1CCO[C@H]2[C@@H]1CCCC2)NC(=O)N	0
ZINC48941666	Cc1nc(on1)[C@@H]1CCCN(C1)C(=O)[C@H](C)NC(=O)N	0
ZINC48942384	C[C@H](C(=O)NC[C@@H](c1ccccc1)OC)NC(=O)N	1
ZINC48942396	CO[C@@H](CNC(=O)c1c(ncs1)Cl)c1ccccc1	0
ZINC48943909	COCCNC(=O)CCNC(=O)CCc1ccccc1	0
ZINC48944653	Cn1cc(cn1)CNC(=O)c1ccc(cc1I)Cl	0
ZINC48965679	CC[C@H](C(=O)Nc1ccc(c(c1)C(=O)N)Cl)OCC	0
ZINC48978361	c1cc(cc(c1)NC(=O)N)C(=O)NC[C@@H]1CCOC1	0
ZINC48981851	CCC(CC)NC(=O)NCCOc1cccc(c1Cl)Cl	0
ZINC49002248	CCn1cc(c(=O)c2c1nc(cc2)C)C(=O)Nc1ccc(cc1F)Br	0
ZINC49068418	CCCOCc1[nH]c(=O)c2c3c(sc2n1)CCC3	0
ZINC49098420	C[C@@H]1CC[C@H](CN1C(=O)COC1CCCC1)C(=O)N	0
ZINC49098450	Cc1cc(oc1C(=O)N1C[C@H](CC[C@H]1C)C(=O)N)Br	0
ZINC49140159	C[C@@H](C(=O)N[C@@H](c1ccccc1)C(=O)N)OC	1
ZINC49140163	C[C@@H](C(=O)N[C@H](c1ccccc1)C(=O)N)OC	1
ZINC49183795	c1ccc(cc1)CCCC(=O)NNC(=O)NCC1CC1	0
ZINC49216937	CCC(CC)N(C)C(=O)c1cccc(c1)NC(=O)N	0
ZINC49224107	c1cc(c(cc1F)Cl)C(=O)NC[C@@H]1CCCCO1	0
ZINC49236990	C[N@H+](CC(=O)N)CC(=O)NCCCOC1CCCCC1	0
ZINC49237203	C[C@@H](C(=O)Nc1ccc(cc1F)Cl)[N@H+](C)CC(=O)N	0
ZINC49237584	CCOc1cccc(c1)CNC(=O)C[N@@H+](C)C1CC1	0
ZINC49239024	Cn1cc(cc1C(=O)N)S(=O)(=O)N(C)CCOC	0
ZINC49239411	C[C@H]1C[C@@H]1CNS(=O)(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC49241277	CC[C@H](c1cccs1)NC(=O)NCCc1ccco1	0
ZINC49248202	CN(CCOC)C(=O)c1c(nccn1)N	0
ZINC49248643	CN(CC(=O)N)C(=O)CN(C)S(=O)(=O)c1ccccc1	0
ZINC49265586	CC(C)CNC(=O)NCc1ccc(s1)S(=O)(=O)N	0
ZINC49266395	CC[C@H](C)NC(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC49275972	Cc1c(sc(n1)c1ccc(s1)Cl)C(=O)N	0
ZINC49276296	C[C@H](C(=O)Nc1ccc(cc1)CS(=O)(=O)N)OCC=C	0
ZINC49276417	CC(C)OCC(=O)N(CCC(=O)N)Cc1ccccc1	1
ZINC49276503	CC(C)Oc1cccc(c1)CC(=O)NCC(=O)OC	0
ZINC49281001	C=C(CNC(=O)c1cc([nH]n1)c1ccccc1)Br	0
ZINC49281029	CCOC(=O)c1cc(n(c1C)CC(=O)NCC(=C)Br)C	0
ZINC49288203	C[C@H](C(=O)Nc1cccc2c1nccc2)OCC=C	0
ZINC49288298	C[C@H](C(=O)Nc1ccc(cc1)C(=O)N)OCCC(C)C	0
ZINC49303421	Cc1nc(cs1)C(=O)Nc1ccc(cc1)n1cncn1	0
ZINC49303760	COCCOc1c(cccc1Cl)NC(=O)c1cnns1	0
ZINC49305502	C[C@@H]1C[C@@H](C(=O)O1)Sc1nc(cn1N)c1ccccc1	1
ZINC49312608	Cn1c(nnc1SCCCOCC(F)(F)F)N	0
ZINC49319134	Cc1ccc(cc1)CN(CC#C)C(=O)c1cnns1	0
ZINC49319420	C[C@@H](C(=O)N[C@@H]1CCc2c1ccc(c2)F)NC(=O)N	0
ZINC49334033	CNC(=O)c1ccccc1OS(=O)(=O)N(C)C	0
ZINC49340880	Cc1nc(cs1)C(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC49341143	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)[C@H]1CCOC1	1
ZINC49341144	c1ccc(cc1)[C@H](C(=O)N)NC(=O)[C@H]1CCOC1	1
ZINC49341147	C[C@@H](C(=O)N[C@H](c1ccccc1)C(=O)N)OCCC=C	1
ZINC49341367	C[C@H](C(=O)Nc1cccc(c1)NC(=O)N)OCCC=C	0
ZINC49345798	Cc1cc(ccc1NC(=O)[C@@H](C)OCC1CC1)C(=O)N	0
ZINC49347298	c1ccc(cc1)Cn1ccs/c/1=N\C(=O)c1cn[n-]n1	0
ZINC49348399	C[C@@H](Cc1ccccc1Cl)NC(=O)[C@H](C)n1ccnc1	0
ZINC49348811	Cc1ccccc1C(=O)N1CCC[N@H+](CC1)CC(=O)N	0
ZINC49350362	CC(C)CC(=O)Nc1nccn1Cc1ccccc1	0
ZINC49356586	CN(c1ccc(cc1)C(=O)N)C(=O)/C=C/c1cccs1	0
ZINC49378038	CN1CCN(CC1)C(=O)CN1CCN(C1=O)c1ccccc1	0
ZINC49378811	c1ccc(cc1)N1CCN(C1=O)CC(=O)Nc1nc(cs1)CC(=O)N	0
ZINC49383172	c1ccc(cc1)NC(=O)CN1CCN(C1=O)c1ccc(c(c1)F)F	0
ZINC49389666	c1ccc(cc1)OCCOCC(=O)N1CCC(CC1)CC(=O)N	1
ZINC49390587	Cc1ccc(cc1)O[C@H](C)C(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC49419146	CC[C@H](C(=O)N[C@H](c1ccccc1)C(=O)N)OC	1
ZINC49419699	c1cc(ncc1C(=O)N1CCCC1)C(=O)N	0
ZINC49423718	CCc1c(sc(n1)NC(=O)c1ccc(nc1)C(=O)N)C	0
ZINC49423734	CCN([C@@H](C)COC)C(=O)c1ccc(nc1)C(=O)N	0
ZINC49423780	CC[C@H](C(=O)Nc1ccc(cc1C)OCC(=O)N)OC	0
ZINC49424484	c1ccnc(c1)c1nc([nH]n1)NC(=O)[C@@H]1C[C@H]1[N+](=O)[O-]	0
ZINC49427583	c1cc(c[n+]([O-])c1)C(=O)NC1(CC1)c1ccc(cc1)Br	0
ZINC49430744	C[C@@H](C(=O)NNC(=O)NC1CCCC1)n1cc[nH+]c1	0
ZINC49431681	C[C@H](CN(C)c1ccccc1)NC(=O)[C@@H](C)NC(=O)N	0
ZINC49441810	Cc1cc(nc(n1)N)Sc1ncc(o1)c1ccccc1	0
ZINC49443938	C[C@H]1C(=O)N(C(=S)N1)[C@H](C)CN(C)c1ccccc1	0
ZINC49445942	COC(=O)CNC(=O)NCc1nc(on1)c1ccsc1	0
ZINC49448719	CC[C@H](C(=O)Nc1ccc2c(c1)ccc(=O)o2)OC	0
ZINC49450274	Cc1ccc(cc1Cl)NC(=O)Cc1csc(n1)Nc1ncccn1	0
ZINC49450296	Cc1csc(n1)NC(=O)Cc1csc(n1)Nc1ncccn1	0
ZINC49450954	c1ccnc(c1)Nc1nc(cs1)CC(=O)N1CCC(CC1)C(=O)N	0
ZINC49451361	Cc1nnc(o1)CNC(=O)Cc1csc(n1)Nc1ccccn1	0
ZINC49453664	CC[C@H](C(=O)N)n1c(ccc1C(=O)OCC)c1ccco1	0
ZINC49454054	Cc1ccc2c(c1)N(C(=O)c1cccnc1O2)CC(=O)N	0
ZINC49458806	CCOc1cc(sc1C(=O)[C@H](C#N)c1ccccn1)c1ccccc1	0
ZINC49459941	CC[C@@H](C)NC(=O)N[C@H](C)CN(C)c1ccccc1	0
ZINC49460897	CCOc1ccc(cc1)CC(=O)NCCn1cc[nH+]c1C	0
ZINC49461483	c1cc(cnc1)COC(=O)c1ccc(nc1)C(=O)N	0
ZINC49461857	Cc1c(cccc1[N+](=O)[O-])C(=O)NCC1(CC1)CO	0
ZINC49466256	COC(=O)Cn1c(nc(n1)c1ccccc1)N	1
ZINC49467748	COCCc1nc(cc([nH+]1)Nc1ccc(cc1)Oc1ccccc1)N	1
ZINC49469631	Cc1ccc(cc1C)c1ncc(c(n1)Nc1ccccc1)C(=O)[O-]	0
ZINC49474276	C=CCSc1nc2nc([O-])cc(n2n1)N	0
ZINC49475886	Cc1c(c[nH]n1)NC(=O)c1ccc(cc1OC(C)C)Br	0
ZINC49476014	CCN(C)c1ccc(cc1)C(=O)Nc1c[nH]nc1C	0
ZINC49476573	Cc1c(c[nH]n1)NC(=O)c1ccc(cc1Cl)[N+](=O)[O-]	0
ZINC49478438	C[C@H](c1ccccc1)c1nnc(o1)N	0
ZINC49479375	C[C@@H]1C[C@H]1C(=O)Nc1cc(c(cc1C(=O)N)OC)OC	0
ZINC49484888	c1ccc(c(c1)F)S(=O)(=O)N1CC(C1)c1nc(no1)c1cnccn1	0
ZINC49488483	c1ccc(cc1)CSCc1cccc(c1)OCC(=O)N	0
ZINC49498685	c1cc(c(cc1F)F)C(=O)N[C@H]1CCCNC1=O	0
ZINC49501093	C[C@@H](C(=O)N1CCN(CC1)c1cc(nc([nH+]1)N)N)OC	0
ZINC49501268	c1cc(sc1)c1ccc(c(=O)[nH]1)C(=O)OCC(=O)N	0
ZINC49501687	Cc1cc(c(s1)C)S(=O)(=O)/N=C(\[O-])/c1cnn(c1C)C	0
ZINC49507150	CCN1c2ccc(cc2CCC1=O)NS(=O)(=O)/C=C/c1ccccc1	0
ZINC49519763	c1cc(c(cc1C(=O)N1CCC[C@@H](C1)NC(=O)N)I)Cl	0
ZINC49519765	c1cc(c(cc1Cl)C(=O)N1CCC[C@@H](C1)NC(=O)N)I	0
ZINC49544357	c1cc2c(cc1F)[C@]1([C@@H](C[C@H]3N1CCC3)C(=O)N)C(=O)N2	0
ZINC49582572	C[C@@H](c1ccccc1)OC(=O)c1ccc(cc1)NC(=O)N	1
ZINC49582575	C[C@H](c1ccccc1)OC(=O)c1ccc(cc1)NC(=O)N	1
ZINC49606602	CC[C@@]1(Cc2c(sc3c2c(N)[n+](c(n3)C)N)CO1)C	0
ZINC49706044	c1ccc(cc1)OC1CCN(CC1)C(=O)Cc1ccc(cc1)F	0
ZINC49706110	Cc1cc(ccc1S(=O)(=O)N1CCC(CC1)Oc1ccccc1)F	0
ZINC49710718	Cn1c(nnc1SCc1ccccc1)COc1ccccc1Cl	0
ZINC49769455	Cc1ccc(c(c1)OCCOCCOc1ccccc1)C(=O)N	1
ZINC49801345	CC(C)(C)c1ccc(cc1)C[N@@H+]1CCCC[C@H]1CCO	0
ZINC49814066	C[C@@H](c1ccccc1)[NH2+]CCCCCO	0
ZINC49843837	c1ccc(cc1)COC(=O)c1ccc(c(c1)[N+](=O)[O-])n1ccnc1	0
ZINC49854626	COC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC49902286	CC(C)c1ccc(cc1)[C@H](CNC(=O)Cc1ccccc1)O	0
ZINC49908630	COc1ccc(cc1)n1c2ccccc2nc1SCCS(=O)(=O)C	0
ZINC49930480	CC(C)(C)C(=O)N(C)Cc1ccccc1Cl	0
ZINC49935252	CCCNC(=O)CCc1[nH+]c2ccccc2n1c1ccccc1	0
ZINC49950304	Cc1ccc(cc1)NC(=O)CSCC(=O)N1CCCCCCC1	0
ZINC49957847	C[C@@H](C(=O)NCCNC(=O)C)NC(=O)Nc1ccccc1	0
ZINC49982228	CC[N@@H+](C[C@H](C)C#N)CC(=O)NC(=O)NC1CCCCC1	0
ZINC50104949	c1ccc(cc1)n1cc(cn1)C[N@@H+]1CCCC[C@H]1CCO	0
ZINC50165487	Cc1nc(cs1)CNC(=[NH2+])N	0
ZINC50198039	CC[C@H](c1ccccc1)N[C@@H](C)C(=O)NC(C)(C)C	0
ZINC50201555	c1cc(c(nc1)N)C(=O)NCc1ccc(cc1)F	0
ZINC50207777	CCC[C@@H](c1ccccc1)OC(=O)COc1ccc(cc1)CC(=O)N	1
ZINC50207888	CCC[C@H](c1ccccc1)OC(=O)c1cccc(c1)OCC(=O)N	1
ZINC50207909	CCC[C@@H](c1ccccc1)OC(=O)c1ccc(cc1)CNC(=O)N	1
ZINC50254668	CCC[C@@](C)(C(=O)OC)NS(=O)(=O)c1cn(c(n1)C)C	0
ZINC50266286	c1ccc(c(c1)c1coc(n1)N)Cl	0
ZINC50448300	Cc1cnc(c(c1OC)C)CNC(=O)[C@@H]1CC(=O)N(C1)C	0
ZINC50512045	COC(=O)[C@H](c1ccccc1)NC(=O)N	1
ZINC50606940	COc1ccc2c(c1)OC[C@@H](C2)C(=O)N1CCCC[C@@H]1C(=O)OC	0
ZINC50690615	C[C@@H](C(=O)NCCCCOCc1ccccc1)NC(=O)N	1
ZINC50692226	c1c(cnc(c1S(=O)(=O)N1CC[NH+](CC1)C1CC1)N)Br	0
ZINC50692649	c1cn(cn1)CCNS(=O)(=O)c1cc(cnc1N)Br	0
ZINC50824766	COCCCNC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC50843195	CCOC(=O)c1cnc2c(c1N)cccc2C(C)C	0
ZINC50844801	Cc1c(c2cc(ccc2o1)OC)C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50852809	c1ccc(cc1)C1(CCC1)C(=O)N1CCO[C@H](C1)C(=O)N	1
ZINC50855773	c1ccc(cc1)c1ccccc1OCC(=O)N1CCO[C@H](C1)C(=O)N	1
ZINC50857429	CC(C)[C@H](C(=O)N1CCO[C@@H](C1)C(=O)N)NC(=O)Cc1ccccc1	1
ZINC50857806	c1ccn(c1)c1cccc(c1)C(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50858018	C1CO[C@@H](CN1C(=O)C[C@]12C[C@@H]3C[C@H](C1)C[C@@H](C3)C2)C(=O)N	0
ZINC50858549	c1ccc(cc1)c1ccc(cc1)C(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC50858605	c1cc(cc(c1)Br)OCCC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC50859612	c1cc(c(cc1/C=C/C(=O)N1CCO[C@H](C1)C(=O)N)C(F)(F)F)Cl	0
ZINC50927210	c1ccc(cc1)c1nn(c(=S)o1)CN1CCO[C@H](C1)C(=O)N	1
ZINC50956052	c1ccc2c(c1)c(nc(n2)c1ccsc1)N1CCO[C@H](C1)C(=O)N	0
ZINC50962083	COC(=O)CCN(Cc1ccccc1)Cc1cccc(c1)C(=O)N	1
ZINC51102570	CC[C@@H](c1ccccc1)N1CCO[C@@H](C1)C(=O)N	1
ZINC51104986	C[C@@H](C(=O)N(CCC#N)c1ccc(cc1)F)N1CCO[C@@H](C1)C(=O)N	0
ZINC51105566	C[C@@H](C(=O)N(CCC#N)c1ccccc1)N1CCO[C@@H](C1)C(=O)N	1
ZINC51105790	COC(=O)[C@@H](c1ccccc1Cl)N1CCO[C@@H](C1)C(=O)N	0
ZINC51106041	c1ccc(cc1)[C@H](C(=O)N)N1CCO[C@@H](C1)C(=O)N	1
ZINC51106191	CCC[C@@H](c1ccccc1)NC(=O)CN1CCO[C@@H](C1)C(=O)N	1
ZINC51112609	C[C@@H](c1nnnn1c1ccccc1)N1CCc2ccccc2C1	0
ZINC51130172	c1ccc(cc1)c1nc(on1)CCCN1CCO[C@@H](C1)C(=O)N	1
ZINC51130498	c1ccc(cc1)[C@@H](C(=O)N1CCCCC1)N1CCO[C@@H](C1)C(=O)N	1
ZINC51130688	c1ccc(cc1)c1ccccc1NC(=O)CN1CCO[C@@H](C1)C(=O)N	1
ZINC51131717	Cc1cccn2c1[nH+]c(cc2=O)CN1CCO[C@H](C1)C(=O)N	0
ZINC51131782	c1ccc(cc1)CN1CCO[C@@H](C1)C(=O)N	1
ZINC51131783	c1ccc(cc1)CN1CCO[C@H](C1)C(=O)N	1
ZINC51164881	c1ccc(cc1)COCCCCNC(=O)NCc1ccccn1	0
ZINC51228471	Cc1cc2c(cc1C)n(cn2)C[C@@H](CSc1nc(cc(n1)N)N)O	0
ZINC51317201	CCOc1ccccc1NC(=O)CSc1[nH]c(=O)c2c(n1)ccs2	0
ZINC51330224	c1ccc(cc1)[C@H]1CC(=O)C[C@@H]([C@@]1(C#N)C(=O)N)c1ccccc1	0
ZINC51352081	COc1ccccc1C[N@@H+](C[C@@H]1CCCO1)C[C@@H](c1ccccc1)O	0
ZINC51354214	c1ccc(c(c1)C(F)(F)F)NC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC51357042	COC(=O)c1cccc(c1)C(=O)OCC(=O)NCc1ccccc1	0
ZINC51402154	c1cc(c(c(c1)F)[C@H](C[N@@H+]1CC[C@H](CC1)CC(=O)N)O)F	0
ZINC51453022	CCCN(CCC)C(=O)c1cn2cccnc2n1	0
ZINC51453271	c1ccc(cc1)CCOCCCC(=O)Nc1ccc(cc1)C(=O)N	1
ZINC51464419	c1cc(ccc1NC(=O)CNC(=O)N)Oc1ccncc1	0
ZINC51504063	C[C@H](C(=O)N)OC(=O)CCCOCc1ccccc1	1
ZINC51581738	C[C@@H](c1nc(no1)c1ccccc1)N1CCO[C@@H](C1)C(=O)N	1
ZINC51583557	c1cc(c(c(c1)Cl)Cl)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51585247	c1ccc2c(c1)Cc1c2ccc(c1)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51612219	CCCNC(=O)[C@@H]1CCCN(C1)C(=O)Nc1cccc(c1)OCCC	0
ZINC51645251	Cc1ccc(cc1NC(=O)NCCCCOCc1ccccc1)C#N	0
ZINC51653911	C[C@@H](/C(=C(\C#N)/C(=O)NC1CCCC1)/[O-])OCc1ccccc1	0
ZINC51675359	CC1(CC(CC([NH2+]1)(C)C)NC(=O)N1CCO[C@H](C1)C(=O)N)C	0
ZINC51675600	c1ccc(cc1)CCCNC(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC51676093	c1cc(oc1)[C@@H](CNC(=O)N1CCO[C@@H](C1)C(=O)N)[NH+]1CCCCC1	0
ZINC51676499	C[C@@H](c1ccccc1Br)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51676779	C[C@H](c1cccc2c1cccc2)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC51676781	C[C@H](c1cccc2c1cccc2)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51678990	CC(C)[C@H](c1ccccc1)NC(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC51679161	c1ccc(cc1)[C@H](c1ccco1)NC(=O)N1CCO[C@H](C1)C(=O)N	1
ZINC51687233	CCc1ccc(s1)CNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51713581	C[C@H](CC(C)(C)c1ccccc1)NC(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC51713582	C[C@@H](CC(C)(C)c1ccccc1)NC(=O)N1CCO[C@H](C1)C(=O)N	1
ZINC51713585	c1c(cc(cc1Cl)Cl)CCNC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51713859	Cc1cc(c(o1)C)[C@@H](C)NC(=O)N1CCO[C@H](C1)C(=O)N	0
ZINC51739278	Cc1cc(no1)C[N@H+](C)CC(=O)N(C)CC(=O)N1CCOCC1	0
ZINC51750106	c1ccc(cc1)CN1CCO[C@@H](C1)CNC(=O)NCc1cscn1	0
ZINC51768522	C[NH+]1CCN(CC1)S(=O)(=O)N1CCN(CC1)CC(=C)Cl	0
ZINC51829544	C[C@@H](CC(=O)Oc1cccc(c1)C(=O)N)NC(=O)c1ccccc1	0
ZINC51857371	CCOC(=O)N[C@H]1CCC[N@H+](C1)[C@@H](C)c1nnc(o1)c1cccs1	0
ZINC51879948	Cc1csc(n1)N1CCN(CC1)[C@@H](C)c1ccccc1F	0
ZINC51920994	CCn1cc[nH+]c1CNc1ccc(cc1)OC(F)F	0
ZINC51970693	COc1ccc(c(c1)C(=O)N)OCC(=O)OC	0
ZINC51971837	c1ccc(cc1)COC(=O)NC[C@@H](c1ccccc1)N	1
ZINC51991117	CC(=O)Nc1nc(cs1)C(=O)N[C@@H]1CCCC[C@H]1O	0
ZINC51998142	CC[C@@H](C)[C@@H](C(=O)OC)NC(=O)C[N@H+](C)CCc1ccccc1	0
ZINC51998171	c1cc(ccc1C(=O)N)C(=O)N[C@H]1CCCC[C@@H]1O	0
ZINC52001683	c1c2c(sc1C(=O)N[C@@H]1CCCC[C@H]1O)CCCCC2	0
ZINC52003258	c1ccc(cc1)NC(=O)N[C@H]1CCCC[C@@H]1O	0
ZINC52062099	CC(=O)c1ccc(c(c1)F)N1CC[NH+](CC1)C1CCCC1	0
ZINC52102377	C[N@@H+](C[C@H]1CCCO1)CC(=O)N(CCC(=O)N)Cc1ccccc1	1
ZINC52175692	C1COCCC1[C@@H](CC(=O)N)[NH3+]	0
ZINC52216681	CN(CCCc1ccccc1)c1ccc(cc1C(=O)OC)S(=O)(=O)N	1
ZINC52220071	CCN(Cc1nc(no1)Cc1ccccc1)[C@@H](C)COC	0
ZINC52392231	c1ccc2c(c1)c1c(o2)c(ncn1)N1CC[C@@H](C1)C(=O)N	0
ZINC52443062	CC(C)(C)c1ccc(cc1)N(C)CC(=O)NC	0
ZINC52487573	c1ccc(cc1)Cc1nc(cs1)CN1CCN(CC1)S(=O)(=O)N	0
ZINC52507938	COC(=O)c1cc(c(cc1O)N)Br	0
ZINC52508006	COC(=O)c1ccc(c(c1)N)n1cccc1	0
ZINC52661472	C[C@H](C(=O)NC(=O)NC(C)(C)C)N[C@H](c1ccccc1)c1ccco1	0
ZINC52685080	c1ccc(cc1)[C@H](CN1CCN(CC1)CC(=O)N1CCCCCC1)O	0
ZINC52694456	CS(=O)(=O)NC[C@H]1CCC[N@H+](C1)[C@@H](c1ccccc1)C(=O)N	0
ZINC52734192	c1ccc(cc1)COCc1cc[nH+]c(c1)N	1
ZINC52742668	c1c2c(sc1C(=O)NCC1(CCOCC1)C(=O)N)CCCC2	0
ZINC52742999	c1ccnc(c1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52743015	Cc1c(nc(o1)c1ccccc1)C(=O)NCC1(CCOCC1)C(=O)N	1
ZINC52743237	c1cc(cc(c1)OCC(=O)NCC1(CCOCC1)C(=O)N)C(F)(F)F	0
ZINC52743429	c1ccc(cc1)c1cc(sc1)C(=O)NCC1(CCOCC1)C(=O)N	1
ZINC52743603	c1ccc(cc1)c1cc(n[nH]1)C(=O)NCC1(CCOCC1)C(=O)N	1
ZINC52743979	C[C@@H]1[C@H](Oc2ccccc2O1)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52744005	Cc1cc(c2c(nn(c2n1)C)C)C(=O)NCC1(CCOCC1)C(=O)N	0
ZINC52760836	COC(=O)CC[N@@H+]1CCC[C@H]1CCCO	0
ZINC52765712	Cc1cc(n(n1)CCOC(=O)c1ccc2c(c1)NC(=O)[C@H](S2)C)C	0
ZINC52799126	Cn1c2c(cn1)c(=O)[nH]c(n2)C[N@@H+]1CC[C@@H]2CCCC[C@@H]2C1	0
ZINC52826254	C[C@H]1CCC[C@H]([C@@H]1C)NC(=O)C[N@H+](CC(=O)N)C1CCCC1	0
ZINC52831365	C[C@H](C(=O)N[C@H]1CC[N@@H+](CC1)Cc1ccccc1)[N@H+](C)CC(=O)N	0
ZINC52850234	C1C[C@H](OC1)C[N@@H+](CCC(=O)NC(=O)N)C[C@@H]1CCCO1	0
ZINC52856926	CN(CC(=O)Nc1ccccc1C(=O)N)c1ccccc1	0
ZINC52857298	CN(CC(=O)Nc1ccccc1C(=O)NCC=C)c1ccccc1	0
ZINC52916648	CCCC[N@@H+](C)Cc1cccc(c1F)F	0
ZINC52941154	Cc1cc(c(c(c1)C)NC(=O)[C@@H](C)[N@H+]1CC[C@@H](CC1)CC(=O)N)C	0
ZINC52964951	Cc1cc(on1)C(=O)N1CCN(CC1)C[C@H](c1ccccc1)O	0
ZINC52976717	COCCOc1cccc(c1)C(=O)Nc1cccc(c1)C(=O)N	0
ZINC52983994	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)C(=O)N1CCN(CC1)CC(=O)N	1
ZINC53025604	CCC(CC)[C@@H](CNC(=O)c1cn(nc1C(F)(F)F)C)[NH+](C)C	0
ZINC53028140	COCCn1cc(ccc1=O)NC(=O)C1=NO[C@@H](C1)c1ccccc1	0
ZINC53036614	Cc1ccc(o1)C[NH2+]Cc1ccc(c(c1)C)OC	0
ZINC53059401	Cc1ccc(cc1Cl)NC(=O)c1cc(cs1)C(=O)N	0
ZINC53059560	COC(=O)c1ccc(cc1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC53083195	c1ccc(cc1)[C@@H]1CC(=NO1)C(=O)NCC1(CCOCC1)C(=O)N	1
ZINC53112360	CN(Cc1cccc(c1)C(F)(F)F)Cc1[nH+]c2ccccc2c(n1)N	0
ZINC53192282	C[C@@H](Cc1ccccc1F)NC(=O)c1cccc(c1)OCC(=O)N	0
ZINC53209924	c1cc(oc1)c1nnc(n1N)SCC(=O)Nc1nc2c(s1)CCC2	0
ZINC53212224	CC[C@H](C)N(Cc1ccccc1)S(=O)(=O)c1ccc(cc1)C(=O)N	0
ZINC53264905	c1ccc(cc1)N1CCC(CC1)NC(=O)COC1CCCCC1	0
ZINC53287323	CCOC(=O)c1c(c(c(nc1N)[S-])C(=O)OCC)c1ccccc1	1
ZINC53334794	c1ccc(cc1)[C@@H](c1cccc(c1)Cl)NC(=O)CSc1nc([nH]n1)N	0
ZINC53343553	C[C@@H](C1CC1)[NH2+]CCN(C)c1ccccc1	0
ZINC53380056	Cc1nnc(n1N)SCC(=O)NC[C@H]1Cc2ccccc2O1	0
ZINC53394114	Cc1ccccc1C[C@@H](C)NC(=O)CSc1nnc(c(=O)n1N)C	0
ZINC53421591	CCC(=O)Nc1cccc(c1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC53436706	CCN(C[C@@H]1CCCO1)C(=O)c1ccc(c(c1)OC)OCC(=O)N	0
ZINC53473287	c1ccc(cc1)C1(CCC1)NC(=O)CCN1C(=O)CCC1=O	0
ZINC53524676	c1ccc(cc1)CN(C[C@H]1CCCO1)C(=S)Nc1ccc(c(c1)Cl)Cl	0
ZINC53531136	Cc1c(cc(o1)CN(C)C(=O)NCCOc1ccccc1)C(=O)OC	0
ZINC53536508	CN(C)c1ncc(cn1)CN(C)Cc1[nH]c2ccccc2n1	0
ZINC53551539	Cc1cccc(c1)NCCOCCOc1ccccc1	0
ZINC53596491	c1ccc(cc1)[C@@H](C(=O)C[NH+]1CCCCC1)C(=O)N	0
ZINC53601840	C[C@@H](C(=O)N)[NH2+]Cc1ccc(c(c1)Br)OCc1ccccc1	0
ZINC53602006	CCCOc1c(cc(cc1Cl)CN[C@@H](C)C(=O)N)OCC	0
ZINC53609588	c1cc(c(cc1Cl)C(=O)N1CC[NH+](CC1)CCCOCC(F)(F)F)F	0
ZINC53617556	CC(C)(C)[C@H](c1ccccc1)[NH2+]Cc1ccc(c(c1)[N+](=O)[O-])OC	0
ZINC53633140	CCOCc1ccccc1CNC(=O)CSc1nnnn1C(C)C	0
ZINC53642305	c1ccc(cc1)c1ccc(cc1)C[NH+](CC(=O)N)CC(=O)N	0
ZINC53674529	CCc1nc([nH]n1)SCC(=O)NC[C@@H]1Cc2ccccc2O1	0
ZINC53732188	COCCC(=O)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC53761689	COc1ccc(cc1NC(=O)c1ccc(cc1F)F)S(=O)(=O)N	0
ZINC53777838	c1ccc(cc1)COC1CCN(CC1)C(=O)c1cc(cc(c1)F)F	0
ZINC53782641	c1ccc(cc1)[C@@H](CN1CCOCC1)NCc1ccc(cc1)C(=O)N	1
ZINC53791572	c1ccc(cc1)c1csc(n1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC53811429	C[C@H]1CN(CCO1)c1ccc(c[nH+]1)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC53820023	CC(C)Oc1ccc(cc1)NC(=O)c1ccc2c(c1)nc(=S)[nH]c2[O-]	0
ZINC53888677	Cc1c(c(no1)c1ccccc1)C(=O)N1CCC(CC1)CC(=O)N	0
ZINC53893997	c1cc(ccc1OCc1nc(cs1)C(=O)N1CC[C@@H](C1)C(=O)N)F	0
ZINC53919419	Cc1c(sc(n1)c1ccccc1)C(=O)NNC(=O)NC1CC1	0
ZINC53945024	CCc1cc(sc1C)C(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC53945095	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)c1c(c2ccccc2s1)Cl	0
ZINC53969736	c1cc(cc(c1)Cl)C1(CC1)C(=O)NCCCNc1ncccn1	0
ZINC53994995	C1[C@H]2[C@H]3[C@@H]4[C@@H]1[C@@H]([C@@H]2O[C@@H]3N(C4=O)CCC(=O)N)O	0
ZINC54025554	c1ccc(c(c1)CNC(=O)NCc1ccc(cc1)S(=O)(=O)N)Cl	0
ZINC54038215	CCCOCc1ccccc1CNC(=O)[C@@H]([C@H](C)CC)NC(=O)N	0
ZINC54061234	c1cc(c(cc1CNc1c(cc(cn1)C(=O)N)Cl)F)N1CCOCC1	0
ZINC54082255	C[NH+](C)CCOc1cccc(c1)CNC(=O)c1cc(cs1)C(=O)N	0
ZINC54098834	Cc1ccc(c(c1)OCCOC)NC(=O)c1cc(cs1)C(=O)N	0
ZINC54134161	C[C@H]1CN(CCO1)C(=O)c1ccc2c(c1)n[nH]n2	0
ZINC54147166	C[C@@H]1CCC[C@@H]([C@@H]1C)NC(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC54224041	c1cc(c(cc1C(=O)N)NC(=O)COC1CCCC1)N1CCCCC1	0
ZINC54234799	Cn1ccnc1Sc1ccc(cc1)NC(=O)c1ccccc1	0
ZINC54287804	C[C@H]1CCC[N@H+](C1)C(C)(C)CNC(=O)c1ccc(cc1F)[N+](=O)[O-]	0
ZINC54304312	c1cc(ccc1COC(=O)c1ccc(cc1)N1CCNC1=O)F	0
ZINC54316400	CC(C)NC(=O)CN1CC[NH+](CC1)CCCOCC(F)(F)F	0
ZINC54317458	CCc1nc(no1)C[N@@H+]1CCC[C@H]1CCc1ccccc1	0
ZINC54325721	CC(C)CO[C@@H]1CC[N@H+](CC1)Cc1ccc(cc1)C(=O)N1CCCC1	0
ZINC54362825	c1ccc(cc1)C(=O)OCC(=O)c1ccc(cc1Cl)Cl	0
ZINC54363794	Cc1ccc(o1)[C@@]1([NH+]=C(N=C(N1c1ccccc1)N)N)C	0
ZINC54403905	CCC(C)(C)C(=O)N[C@@H](C)C(=O)OCC	0
ZINC54426080	c1ccc2c(c1)nc1n2[C@@H](NC(=N1)N)c1cc(cc(c1)Cl)Cl	0
ZINC54438217	c1ccc(cc1)OCc1nccc(n1)N	0
ZINC54455177	c1ccc(cc1)C[C@@H](C(=O)NCc1ccncc1)n1cnnn1	0
ZINC54481703	C[C@H]1CN(C[C@@H](O1)C)C(=O)Nc1ccc[nH+]c1N1CCOCC1	0
ZINC54483933	CCc1cc(sc1C)C(=O)N1CCO[C@@H](C1)C	0
ZINC54518213	c1cc(c[n+]([O-])c1)C(=O)NC1CCN(CC1)CC(=O)N	0
ZINC54530878	c1ccc(c(c1)NC(=O)CN1CCN(CC1)c1ncccn1)Cl	0
ZINC54540504	Cc1c(sc(n1)c1ccccc1)[C@H](C)NC(=O)NCCOC	0
ZINC54550238	CCCCCC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC54583172	CCOc1ccc(cc1OCC)[C@@H](C)[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC54583382	c1ccc(cc1)[C@H](C(=O)N)OC(=O)/C=C/c1c(nc2n1cccc2)Cl	1
ZINC54618801	c1ccc(cc1)CO[C@@H]1CC[N@H+](CC1)[C@@H](c1ccccc1)C(=O)N	1
ZINC54643926	Cc1c(ccc2c1nc(s2)NCC(=O)c1ccc(cc1)Br)Cl	0
ZINC54652472	c1ccc(cc1)[C@@H]1CC(=NO1)C(=O)Nc1cc(c(c(c1)Cl)N)Cl	0
ZINC54685131	c1csc2c1C[N@@H+](CC2)CCNC(=O)NCCCOC1CCCCC1	0
ZINC54703853	Cc1c(cnn1c1ccccc1)C(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC54703887	c1ccc(cc1)[C@H](C(=O)N)NC(=O)[C@H]1CC(=O)N(C1)C1CCCC1	0
ZINC54774320	CC(C)OCCSc1ncc(n1C[C@@H]1CCCO1)c1ccccc1	0
ZINC54776022	CC(C)(C)OC(=O)N(CCCNC(=O)C1CC1)Cc1cccnc1	0
ZINC54815362	c1cc(c(cc1[N+](=O)[O-])C(F)(F)F)NC[C@@H]1CCS(=O)(=O)C1	0
ZINC54887531	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)NNC(=S)N[C@@H]1CCCC[C@@H]1C	0
ZINC54893077	Cc1cccc(c1)OC[C@H](C)NC(=O)C(=O)Nc1ccccc1	0
ZINC54956847	COCCC[N@@H+]1CC[C@H](C1)CN	0
ZINC54967345	c1ccc(cc1)COC(=O)N1CC[C@@H]([C@@H](C1)N)F	1
ZINC54967527	CCOC(=O)[C@@H]([C@H](c1ccccc1)[NH3+])N	1
ZINC54990264	CC(C)N(Cc1ccc(c(c1)Cl)Cl)CC(=O)N(CCC#N)CCC#N	0
ZINC55013856	C[C@H](C(=O)N(C)CCOc1ccc(cc1)OC)OC	0
ZINC55030629	c1ccc(cc1)NC(=O)N[C@@H]1CC[N@H+](CC1)CCN1C(=O)CCC1=O	0
ZINC55047637	C[C@@H]1CN(C[C@@H](O1)C)C(=O)NCc1ccc(cc1)C[NH+]1CCCCC1	0
ZINC55052554	CCCc1cc([nH]n1)C(=O)N(C)[C@H](C)c1ccc2c(c1)OCCO2	0
ZINC55072426	COC[C@@H](C(=O)Nc1cccc(c1)NC(=O)Cc1ccccc1)[NH3+]	0
ZINC55074596	CCN(C/C=C/c1ccccc1)C(=O)c1cn[nH]c1n1cnnn1	0
ZINC55100404	c1ccc(cc1)C[C@H](CF)NC(=O)CSc1nnc(s1)N	0
ZINC55101991	C[C@@H]1C[C@@H](CN(C1)S(=O)(=O)c1ccc(cc1)NCC(=O)OC)C	0
ZINC55104205	CCOC1=C([C@]2(c3ccccc3NC2=O)C(=C(O1)N)C#N)C(=O)CCl	0
ZINC55108363	c1ccc(c(c1)CCCNC(=O)[C@@H]1CCC[N@@H+](C1)CC(=O)N)O	0
ZINC55112101	CCCCN[C@H]1CS(=O)(=O)C[C@H]1Nc1ccccc1	0
ZINC55115251	COC(=O)NCC(=O)NCCc1cnn(c1)c1ccccc1	0
ZINC55129600	Cc1ccc(c(c1)[C@H](c1ccccc1)NCC(=O)NN)[NH3+]	0
ZINC55149255	Cn1cc(c2c1cccc2)C(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC55149579	COCc1c2ccccc2oc1C(=O)N[C@H](c1ccccc1)C(=O)N	1
ZINC55150345	COC(=O)Nc1cccc(c1)NC(=O)C[C@H](c1ccccc1)C(=O)[O-]	0
ZINC55151839	C[C@@H](c1ccccc1OC(C)C)[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC55152995	C[C@H](C(=O)NC(=O)N)N[C@H](CCc1ccccc1)c1ccccc1	0
ZINC55199370	Cc1c(cn(n1)CC=C)CN(CCCOC)[C@@H]1CC[N@H+](CC1)C	0
ZINC55207988	C[C@@H]1CCC[C@H](N1C(=O)[C@@H](C)S(=O)(=O)Cc1cccc(c1)C(=O)N)C	0
ZINC55246088	c1ccc(cc1)/C=C/S(=O)(=O)NCC1(CCOCC1)C(=O)N	1
ZINC55256011	C[N@@H+]1CCCC[C@H]1CCC(=O)N(Cc1ccccc1)Cc1nccs1	0
ZINC55265435	C[C@@H](CNS(=O)(=O)c1ccc(cc1)NC(=O)C)C[NH+]1CCCC1	0
ZINC55283030	C[C@@H]1CCCN(N1Cc1[nH+]ccn1CCOC)c1ccccc1	0
ZINC55291430	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)N(CC[NH+](C)C)Cc1ccccc1	0
ZINC55292070	CCOC(=O)N1CCN(CC1)C[C@@H](C)c1ccccc1	0
ZINC55292163	C[C@@H]1CN(C[C@@H](O1)C)S(=O)(=O)N[C@@H](c1ccccc1)C(=O)N	1
ZINC55292165	C[C@H]1CN(C[C@@H](O1)C)S(=O)(=O)[N-][C@@H](c1ccccc1)C(=O)N	1
ZINC55295406	C[NH+](C)C[C@@H](Cc1ccccc1)NS(=O)(=O)c1ccccc1[N+](=O)[O-]	0
ZINC55327359	CC[N@H+](CC[NH+]1CCCCCC1)Cc1cccc(c1)O	0
ZINC55327419	CCOc1cccc(c1)C(=O)Nc1cc(ccc1Cl)N1CCCC1=O	0
ZINC55340805	Cc1nn2cc(nc2s1)CCNC(=O)C[C@H]1C(=O)NCC[N@@H+]1C(C)C	0
ZINC55360160	Cn1c(nnc1SC)CC1CCN(CC1)C(=O)CCc1nc([nH]n1)N	0
ZINC55384795	CC(C)N1CCNC(=O)[C@H]1CC(=O)NCCOc1ccccc1	0
ZINC55392749	CC(C)(C)OC(=O)[C@H](CCCCNC(=O)OCc1ccccc1)N	1
ZINC55393517	CN(CCCSc1ccccc1)Cc1cnc(nc1)c1ccccn1	0
ZINC55393541	Cc1nc([nH]n1)SCC(=O)N(C/C=C/c1ccccc1)CC(C)C	0
ZINC55405249	CCc1c(c(n(n1)c1ccccc1)NC(=O)c1cnoc1C1CC1)C	0
ZINC55411293	c1c(c(cc(c1Cl)Cl)Cl)NCC(=O)N1CCCCCC1	0
ZINC55480338	C[C@@H]1CCC[C@@H](C1)CNC(=O)c1c(nccn1)N	0
ZINC55542934	Cc1cccc(c1C)N1CCN(CC1)Cc1ccc(cc1)O	0
ZINC55561880	COC(=O)c1ccc(c(c1)N)N1CCN(CC1)Cc1ccccc1	1
ZINC55578938	Cn1cc(cn1)S(=O)(=O)[N-]c1ccccc1Sc1ccccc1	0
ZINC55609596	c1cc(cc(c1)NS(=O)(=O)c1c(cccc1F)F)CN1CCOC1=O	0
ZINC55712574	Cc1ccc(cc1[N-]S(=O)(=O)C)C(=O)N[C@@H]1CCc2c1cccc2Cl	0
ZINC55803775	Cc1c(cccc1NC(=O)c1ccccc1)NC(=O)CN(C)C(=O)C	0
ZINC55867375	C[C@H](C(=O)Nc1ccc(cc1)N(C)Cc1ccccc1)OC	0
ZINC55878220	CCCOc1ccc(cc1NCc1cc(=O)n2ccccc2n1)Cl	0
ZINC56015191	Cc1cccc2c1oc(c2C)C(=O)N(CC(=O)N)C1CCCC1	0
ZINC56064845	Cc1c(c(on1)C)S(=O)(=O)NCc1ccc([nH+]c1)N1CCO[C@@H](C1)C	0
ZINC56084672	Cc1c(sc(n1)NC(=O)[C@H](C)NC(=O)N)Cc1cccc(c1)Cl	0
ZINC56087821	Cc1cc(ccc1OC(C)C)S(=O)(=O)NCCC(=O)N(C)C	0
ZINC56095264	c1ccc(cc1)[C@H](C1CCCC1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC56124521	c1ccc(cc1)CCOCCCNS(=O)(=O)c1ccc(cc1)C(=O)N	1
ZINC56124555	COc1ccccc1S(=O)(=O)NCCCOCCc1ccccc1	0
ZINC56147048	CN(CCCCNC(=O)c1ccc(o1)S(=O)(=O)N)c1ccccc1	0
ZINC56148612	C[C@H](C(=O)N(Cc1ccccc1)C[C@@H]1CCCO1)NC(=O)N	1
ZINC56153638	c1ccc(cc1)[C@@H](C(=O)c1c[nH]c2c1cccc2)[NH2+]CCCC(=O)N	0
ZINC56154007	CCCCOc1ccc(cc1OC)C[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC56157059	C[C@@H]1CCCC[C@@H]1OCC[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC56157061	C[C@@H]1CCCC[C@H]1OCCN[C@@H](c1ccccc1)C(=O)N	1
ZINC56158543	CCOC(=O)Nc1ccc(cc1)N[C@H](c1ccccc1)C(=O)N	1
ZINC56162320	CC[C@H](C)NC(=O)c1ccc(cc1)C[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC56171641	CC(C)OCc1ccc(cc1)CN[C@H](c1ccccc1)C(=O)N	1
ZINC56187257	C[C@@H](C(=O)Nc1cccc(c1)F)Nc1ccc(cc1)NC(=O)OC	0
ZINC56195713	c1ccc(cc1)[C@H](C(=O)N)NCc1ccccc1OC1CCCC1	0
ZINC56197752	c1ccc(cc1)[C@H](C(=O)N)NCc1cccc(c1)OC[C@H]1CCCO1	1
ZINC56204743	CC(C)COc1ccc(cc1)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC56215315	CCOCc1cccc(c1)CN[C@H](c1ccccc1)C(=O)N	1
ZINC56215910	c1ccc(cc1)[C@H](C(=O)N)Nc1ccc(cc1)CCN1CCOCC1	1
ZINC56230046	C[C@H](c1ccc(c(c1)Cl)Cl)SCc1nc(nc(n1)N(C)C)N	0
ZINC56231837	C/C(=C\C(=O)OCC(=O)N)/c1ccccc1	1
ZINC56231838	C/C(=C/C(=O)OCC(=O)N)/c1ccccc1	1
ZINC56243182	CCc1ccc(cc1)NC(=O)[C@@H](C)SCc1cccc(c1)C(=O)N	0
ZINC56266212	C[C@@H]1CCC[C@H](C1)CNC(=O)[C@@H](C)NC(=O)c1cccc(c1)[N+](=O)[O-]	0
ZINC56276780	c1ccc(c(c1)C[C@H]1CCCN1C(=O)c1ccc(o1)S(=O)(=O)N)Cl	0
ZINC56286409	Cc1c(c(n(n1)CC(C)C)C)CCC(=O)Nc1cccc(c1OC)Cl	0
ZINC56287221	COc1c(cccc1Cl)NC(=O)c1ccc(cc1)CSC	0
ZINC56317732	CC(C)CCC(=O)N1CC[NH+](CC1)CCCOC	0
ZINC56331168	c1cc(ccc1CS(=O)(=O)N)NC(=O)COC1CCCCC1	0
ZINC56341970	C[NH+](C)[C@H](CNC(=O)NCc1ccccc1OC)c1ccc(cc1)F	0
ZINC56345928	CC(C)COC1CCN(CC1)C(=O)Nc1ccc(c(c1)Cl)Cl	0
ZINC56396619	CC(C)CCSCC(=O)NCc1ccc(cc1)N1CCNC(=O)C1	0
ZINC56412844	c1ccc(cc1)[C@@H](C(=O)N1CC[C@@H](C1)C(=O)N)OCC(F)(F)F	1
ZINC56422396	c1cc(cc(c1)OC[C@H]1CCCO1)CNC(=O)N1CC[C@H](C1)C(=O)N	0
ZINC56466680	C[C@@H](c1ccccc1)NC(=O)NCc1ccc(cc1)CS(=O)(=O)C	0
ZINC56470357	CO[C@H](CNC(=O)C[C@H](c1cccs1)NC(=O)N)c1ccccc1	1
ZINC56533620	CC[C@H](C)NC(=O)Nc1ccc(cc1)C(=O)NCc1ccccc1	0
ZINC56638588	CC[C@H](c1cccs1)NC(=O)Nc1ccc(cc1C)OCC	0
ZINC56710379	c1ccc(c(c1)[C@@H]1[C@H](C(=S)N=C([C@H]1C#N)N)C(=O)N)F	0
ZINC56761038	CC[C@@H](C)N(C)C(=O)Nc1ccc(cc1)CC[NH+]1CCOCC1	0
ZINC56863076	CC1=NN(CC1)c1ccc(cc1)C(=O)NCCS(=O)(=O)N	0
ZINC56902546	Cc1ccc(cc1NC(=O)COc1cccc(c1)C(=O)N)Br	0
ZINC56911414	Cc1ccoc1C(=O)Nc1nc(no1)C	0
ZINC56923522	COc1ccc(cc1)CNC(=O)N1CCC[C@@H](C1)COCC#C	0
ZINC56924293	c1cnc(nc1)Nc1nc(cs1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC56941665	C[C@@H](c1ccc(c(c1)Cl)F)NC(=O)N1CC[C@@H](CC1)C(=O)N	0
ZINC56953578	CC(C)(C)OC(=O)[C@H](c1ccc(cc1)Br)[C@@H](CC(=O)[O-])N	0
ZINC56970967	CCOCCOCC(=O)N[C@@H](c1ccccc1)C(=O)N	1
ZINC56981926	c1ccc(cc1)[C@H](C(=O)NCCCC(=O)N)OCC(F)(F)F	1
ZINC57007730	c1ccc2c(c1)c(no2)CC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC57011318	c1cc(c(cc1F)F)OCCC(=O)NCC1(CCOCC1)C(=O)N	0
ZINC57023215	c1ccc(cc1)/C=C/S(=O)(=O)N1CC[C@H](CC1)Oc1ccccc1	0
ZINC57024857	CCNC(=O)CN(CC)C(=O)Cc1ccc2c(c1)CCCC2	0
ZINC57027723	Cc1cc(ccc1Cl)OCCCC(=O)N(C)CCc1ccccn1	0
ZINC57047587	Cc1ccc(c(c1)OC)NC(=O)CNS(=O)(=O)C	0
ZINC57061079	CCn1c(cc(c1C)C(=O)NCCNc1ncccn1)C	0
ZINC57084702	CN(Cc1ccccc1)S(=O)(=O)c1ccc(c(c1)S(=O)(=O)C)F	0
ZINC57091334	c1ccc(cc1)n1c(c([nH+]n1)[O-])CN1CCC[C@@H]1C1CCCC1	0
ZINC57119035	c1ccc(cc1)Cn1ccc(n1)[N-]S(=O)(=O)c1c[nH]c2c1cccn2	0
ZINC57153893	CC(C)Oc1cc(ccc1C(=O)Nc1ccc(cc1)NC(=O)N)Br	0
ZINC57180742	c1ccc(c(c1)NC(=O)C1(CCOCC1)c1ccc(cc1)Cl)Br	0
ZINC57193292	CC[C@@H](CNC(=O)[C@H](CC)OCC)c1ccccc1	0
ZINC57272193	CC(C)CC(=O)Nc1cccc(c1)S(=O)(=O)N1CCN(CC1)C	0
ZINC57291878	C[C@H](c1nnc(n1C(C)C)[S-])NC(=O)c1ccccc1	0
ZINC57315342	C[C@H](C(=O)N)N1CCN(CC1)c1ccc(cc1)Cl	0
ZINC57327102	c1cc(ccc1c1nc2cc(ccc2o1)N1C[C@H](CC1=O)C(=O)N)F	0
ZINC57327688	c1ccc(cc1)[C@H](c1cc(cc2c1nc(s2)NN)Cl)O	0
ZINC57329299	Cc1cc(nc(n1)NCCOC)N1CCC(CC1)[NH3+]	0
ZINC57331679	Cc1c([nH+]c(nc1NN)NCCOC)C	0
ZINC57339911	COc1c(cc(cc1[N+](=O)[O-])c1ccccc1)C(=O)NN	0
ZINC57339915	COc1c(cc(cc1N)c1ccccc1)C(=O)OC	1
ZINC57340393	COc1ccc(cc1N)NC(=O)c1cccc2c1cccc2Br	0
ZINC57341215	CCOC(=O)c1c(nc2ccccc2n1)Sc1ccc(cc1)N	0
ZINC57342401	CCOc1ccc(c(n1)C(=O)Nc1ccc(cc1C)C(=O)N)Cl	0
ZINC57352337	COc1ccc(cc1)c1c[nH]c(c1N)C(=O)OC	0
ZINC57352770	c1ccc(cc1)Cc1cccc2c1oc(n2)c1cc(ccc1O)N	0
ZINC57362875	C[C@H](c1ccccc1Cl)NC(=O)COc1ccc(cc1)CCC(=O)C	0
ZINC57363887	Cc1ccc(c(c1)Br)NC(=O)CN1CCN(CC1)c1ccccc1	0
ZINC57378936	C[C@H](c1[nH+]c(nc(n1)N(C)C)N)N1CCN(CC1)c1ccccc1	0
ZINC57380682	C[C@@H](c1ccccc1Cl)NCC(=O)NC(=O)NCc1ccco1	0
ZINC57387871	C[C@H]1CC[N@@H+](CC1)[C@@H](CNC(=O)C1(CCCCC1)C#N)C(C)C	0
ZINC57417104	C[C@@H]1C[C@@H]1C(=O)N(CCCCOC)Cc1ccccc1	0
ZINC57417749	Cc1cc(c(s1)C)C(=O)N(CCCCOC)Cc1ccccc1	0
ZINC57417903	COCCCCN(Cc1ccccc1)C(=O)c1ccnc(c1)Cl	0
ZINC57423434	c1ccc(cc1)COCCC(=O)NCc1ccc(cc1)C(=O)N	1
ZINC57429786	CCNC(=O)[C@@H](C)NC(=O)c1cn(c2c1cccc2)CCOC	0
ZINC57436607	CC(C)(C(=O)N)NC(=O)c1cn(c2c1cccc2)CC=C	0
ZINC57447069	Cc1ccc(cc1C(=O)NC1CCN(CC1)C(=O)OC)S(=O)(=O)N	0
ZINC57471549	CCOC(=O)CS[C@@H](C)C(=O)N(CCC#N)c1ccccc1	0
ZINC57474742	c1ccc(cc1)COCCC(=O)NCCCC(=O)N	1
ZINC57484398	CC(C)(CNC(=O)Nc1ccccc1OCCOC)c1ccccc1	0
ZINC57511702	c1cc(cc(c1)F)n1cc(nn1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC57529877	CN(C)C(=O)CN(C)c1nc2ccccc2o1	0
ZINC57531633	c1ccc(cc1)n1cc(cn1)C(=O)NC[C@@H]1CCCO1	0
ZINC57538019	CCOC(=O)Cc1csc(n1)Br	0
ZINC57670111	COCCn1c(nnn1)[C@@H](c1ccccc1)N1CC[C@@H](CC1)C(=O)N	1
ZINC57670113	COCCn1c(nnn1)[C@H](c1ccccc1)N1CC[C@H](CC1)C(=O)N	1
ZINC57681620	Cc1cccc(c1)C[NH2+]C[C@H](c1ccc(cc1)OC)N1CCOCC1	0
ZINC57751535	C[C@H](C(=O)OCC(C)(C)c1ccccc1)NC(=O)c1cccs1	0
ZINC57752166	CN(C)[C@H](CN/C(=N\c1ccccc1)/N)c1cccs1	0
ZINC57752189	c1ccc(cc1)CNC(=[NH2+])NCc1ccccc1CN1CCOCC1	1
ZINC57807810	C[C@@H](C(=O)Nc1ccccc1)OC(=O)CCC(C)C	0
ZINC57844017	C[C@@H]1CCc2c(csc2C1)C(=O)N(CCC(=O)N)Cc1ccccc1	0
ZINC57858640	CCNC(=O)CO/N=C(\CCCc1ccccc1)/N	0
ZINC57887870	CCCCOc1ccc(cc1OC)CNC(=[NH2+])Nc1ccccc1	0
ZINC57932791	c1ccc(cc1)[C@H](C(=O)N)NCCCOC1CCCC1	1
ZINC57933694	CC(C)(C)OC(=O)[C@@H](CCSC)N	0
ZINC58003989	c1cc(c(cc1CO)N)O	0
ZINC58009164	CCOC(=O)[C@@H]1CCCN(C1)C(=O)Cc1ccc(cc1)n1cccn1	0
ZINC58014149	c1ccc(cc1)CCCSCC(=O)Nc1ccc(cc1)Br	0
ZINC58016160	Cc1c(nc2ccccc2n1)CS(=O)(=O)CCCc1ccccc1	0
ZINC58016833	c1ccc(cc1)N1[C@H](CC(=N1)C(=O)OCc1cc(sc1)Br)C(=O)N	1
ZINC58017963	c1ccc(cc1)C(c1ccccc1)OC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC58041218	CC(C)(C)OC(=O)N1C[C@H]([C@@H](C1)N)C#N	0
ZINC58059127	COCc1cccc(c1)NC(=O)NCc1cccc(c1)C(=O)N	0
ZINC58078214	C[C@@H](C(=O)N1CCC[C@@H](C1)c1[nH]c2ccccc2[nH+]1)N1CCOCC1	0
ZINC58104138	CO[C@@H](c1ccccc1)/C(=N/S(=O)(=O)c1c(nc2n1cccc2)Cl)/[O-]	0
ZINC58133912	COC(=O)NC[C@@H](c1cccnc1)N1CCN(CC1)c1ccccc1	0
ZINC58140227	CCCS(=O)(=O)[N-]c1cccc(c1C)NC(=O)CSCCOC	0
ZINC58154462	c1ccc(cc1)CN1CC[NH+](CC1)CCN/C(=[NH+]\Cc1ccco1)/N	0
ZINC58155709	c1ccc(cc1)CONC(=O)Nc1ccc(c(c1)C(=O)N)F	0
ZINC58157720	CCC[N@H+](CCC(=O)NC(=O)N)[C@@H]1CCc2ccccc2C1	0
ZINC58157788	COCC/[NH+]=C(/N)\NCCN1CCN(CC1)Cc1ccccc1	1
ZINC58157788	COCC/[NH+]=C(\N)/NCCN1CCN(CC1)Cc1ccccc1	1
ZINC58158249	COc1c(cccc1Cl)NCc1nc(no1)Cc1ccccc1	0
ZINC58159540	c1ccc(cc1)C[N@H+]1CCN(CC1)CCN/C(=[NH+]\C[C@@H]1CCCO1)/N	1
ZINC58159564	c1ccc(c(c1)CN/C(=[NH+]/Cc1ccco1)/N)CN1CCOCC1	0
ZINC58160968	CC[C@@H](CNC(=O)C[N@@H+](C)[C@@H]1CCS(=O)(=O)C1)c1ccccc1	0
ZINC58163563	C[C@H](COC)NC(=O)[C@H](C)NC(=O)c1ccccc1	0
ZINC58167985	c1ccc(cc1)[C@@H]1[C@@H](CCCO1)CNC(=O)c1cccnc1S	0
ZINC58168468	C[C@](c1ccccc1)(C(=O)N)[N-]S(=O)(=O)c1c(cc(cc1Cl)Br)Cl	0
ZINC58193486	CN(CC(=O)N[C@@H](Cc1ccccc1)C(=O)N)c1cnccn1	0
ZINC58201653	c1cc(sc1)S(=O)(=O)N1CCC[C@@H]1C(=O)NCCS(=O)(=O)N	0
ZINC58209614	CN(Cc1ccc(cc1)SC(F)F)CC(=O)NC(=O)N	0
ZINC58210502	c1ccc(cc1)Oc1c(cccn1)NC(=O)NCc1nccs1	0
ZINC58222856	Cc1cccc(c1)N(CCC(=O)N)CC(=O)Nc1cc(ccc1Cl)Cl	0
ZINC58245512	C[C@H](C(=O)Nc1cccc(c1)N[C@@H](c1ccccc1)C(=O)N)OC	1
ZINC58245513	C[C@@H](C(=O)Nc1cccc(c1)N[C@H](c1ccccc1)C(=O)N)OC	1
ZINC58245514	C[C@H](C(=O)Nc1cccc(c1)N[C@H](c1ccccc1)C(=O)N)OC	1
ZINC58245833	CC[C@@H](C)/[NH+]=C(/N)\NCC(C)(C)[NH+]1CCOCC1	0
ZINC58245865	C=CC/[NH+]=C(/N)\N[C@H]1C[C@@H]1c1ccccc1	0
ZINC58245956	CC(C)(C)OC(=O)N1CCN(CC1)[C@H](c1ccccc1)C(=O)N	1
ZINC58264279	c1ccc(cc1)C1(CCC1)NC(=O)C[C@H](c1cccs1)NC(=O)N	0
ZINC58265405	C[C@H](C(=O)N)N1C[C@@H](O[C@@H](C1)c1ccc(cc1)F)c1ccccc1	1
ZINC58265455	CS(=O)(=O)c1ccc(c(c1)S(=O)(=O)C)NCC[C@@H]1CCCO1	0
ZINC58267952	CC(C)N(c1ccc(cc1Cl)F)C(=O)c1csc(n1)c1ccccc1	0
ZINC58268114	COc1cccc(c1)CSCC(=O)N1CCNC1=O	0
ZINC58279900	c1ccc(cc1)[C@@H]1CN(CCO1)c1ccc(cc1F)S(=O)(=O)N	1
ZINC58281949	c1ccc(cc1)C[N@@H+]1CCC[C@@H](C1)CN[C@@H](c1ccccc1)C(=O)N	0
ZINC58282655	c1ccc(cc1)CCCC(=O)N1CCC(CC1)[N@@H+]1CCC[C@H]1C(=O)N	0
ZINC58289333	C/[NH+]=C(/N)\NCc1ccccc1CN1CCOCC1	0
ZINC58294572	CC(C)(C)OC(=O)NC[C@@H]1CC[N@H+](CC1)[C@@H](c1ccccc1)C(=O)N	1
ZINC58305421	C[C@@H](C(=O)NC(=O)N)Nc1cccc(c1)COCCc1ccccc1	1
ZINC58315341	Cc1ccc(cc1C(=O)NC[C@@H](c1ccccc1)OC)S(=O)(=O)N	1
ZINC58316934	Cc1c(c(n(n1)C)Oc1ccccc1)CN[C@@H]1CC[N@H+](CC1)C(C)C	0
ZINC58323993	C[C@H]1CC[C@H](CN1C(=O)CNC(=O)OCc1ccccc1)C(=O)N	1
ZINC58327531	CN(C)c1nc(nc(n1)N)COc1cccc2c1CCC[C@@H]2O	0
ZINC58329097	c1ccc(cc1)c1ccsc1C(=O)Nc1ccc2c(c1)cccn2	0
ZINC58329419	C/[NH+]=C(/N)\NCc1ccccc1COCc1ccccc1	1
ZINC58332437	C[C@@H](C(=O)N1CCOCC1)NC(=O)CCSc1ccccc1	0
ZINC58342511	CC(=O)N/C(=C/c1ccccc1)/C(=O)O[C@@H](c1ccccc1)C(=O)N	1
ZINC58345474	Cc1cc(cc(c1)C(=O)NC[C@@H]1C[N@H+]2CCC[C@@H]2CO1)C	0
ZINC58354899	CC(C)CN(CC(F)(F)F)C(=O)c1cccc(c1)NC(=O)N	0
ZINC58356458	c1ccc(cc1)[C@H](CNC(=O)Nc1ccc(cc1)I)O	0
ZINC58367249	Cc1c(c(on1)C)CC(=O)N(CC[NH+](C)C)Cc1ccc(cc1)Cl	0
ZINC58368434	c1ccc(cc1)C1(CCC1)NC(=O)[C@@H]1CC(=NO1)c1cccc(c1)F	0
ZINC58380620	C[C@H](c1nc(nc(n1)N(C)C)N)Sc1n[nH]c(=O)n1C[C@@H]1CCCO1	0
ZINC58391627	CCOc1c(cccn1)C(=O)Nc1cc(c(c(c1)F)N(C)C)F	0
ZINC58392204	Cc1c(c(n(n1)C)OC)C[NH2+]Cc1nncn1c1ccccc1	0
ZINC58392968	CCOCCO[C@@H](C)C(=O)N[C@@H](Cc1ccccc1)C(=O)N	1
ZINC58392974	C[C@@H](C(=O)N[C@H](Cc1ccccc1)C(=O)N)OCC1CC1	1
ZINC58393553	CN(C)c1nc2c(s1)cc(s2)C(=O)NCC(=O)OCc1ccccc1	0
ZINC58404699	c1ccc(cc1)OC[C@@H](CN/C(=[NH+]\C[C@@H]1CCCO1)/N)O	1
ZINC58405672	CCOc1ccc(cc1)C(=O)NC[C@@H]1CN2CCC[C@@H]2CO1	0
ZINC58405688	C[C@@H]1CCN(c2c1cccc2)C(=O)c1csc(n1)COC	0
ZINC58415307	c1cc(ncc1C(=O)N)C(=O)NCCc1cc(cc2c1OCOC2)F	0
ZINC58417969	C[C@@H](C(=O)N1CCOCC1)NC(=O)C1=Cc2ccccc2OC1	0
ZINC58421750	Cc1cccc(c1OC[C@@H](CNCc1c([nH+]n(c1N(C)C)C)C)O)C	0
ZINC58426570	c1ccc(cc1)C[C@H](C(=O)N)NS(=O)(=O)N1CCc2ccccc2C1	0
ZINC58443270	CC(C)Oc1ccc(cc1NC(=O)NCc1cccnc1)C(=O)OC	0
ZINC58508590	Cc1ccc(o1)/C=C/C(=O)NCc1nc(cs1)c1ccccc1	0
ZINC58595588	c1ccc(cc1)CCCS(=O)(=O)Cc1nc(no1)C1CC1	0
ZINC58619650	CCCc1nc(cs1)CS(=O)(=O)CC(=O)N(C)[C@H]1CC[C@H](CC1)C	0
ZINC58641262	c1ccc(cc1)CCOCC(=O)Nc1c2ccccc2oc1C(=O)N	1
ZINC58691403	CN(Cc1ccc(cc1)c1ccccc1)C(=O)C1CCOCC1	0
ZINC58752296	COCCCCCNC(=O)c1cc(c(cc1Cl)F)F	0
ZINC58825182	CC(C)(C)Nc1cc(=O)[nH]c(n1)N	0
ZINC58827068	COC(=O)c1cnc(nc1c1ccccc1)N	1
ZINC58827862	CC(C)OCCOC(=O)[C@@H]1CC(=O)N(C1)CCc1ccccc1	0
ZINC58839462	COc1cccc(c1)SCC(=O)Nc1ccc([nH+]c1)N1CCCC1	0
ZINC58840101	C1CCC(C1)[NH2+]CCC(=O)NN	0
ZINC58845507	Cc1c(c([nH]c1C(=O)N(CC(=O)N)C(C)C)C)C(=O)OC	0
ZINC58850772	Cc1cc(cc(c1)NCCC(=O)NN)C	0
ZINC58871176	COc1c(cc(cc1Cl)Cl)/C=N/NC(=O)CCc1ccccc1	0
ZINC58885011	COCCCNC(=O)Nc1cccc(c1)NC(=O)Nc1ccccc1	0
ZINC58887297	c1ccc(cc1)[C@H](CCC(=O)N/N=C\c1cc(c(cc1O)O)I)O	0
ZINC58916860	c1ccc(c(c1)COC(=O)CN1CCS(=O)(=O)CC1)C(F)(F)F	0
ZINC58948455	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccccc1)C(=O)OCC)N)C	1
ZINC58948666	CCOC(=O)C1=C(OC(=C([C@@H]1c1ccc(cc1Cl)Cl)C(=O)N)N)C	0
ZINC58948723	CCOC(=O)C1=C(OC(=C([C@H]1c1ccc[nH]1)C(=O)N)N)C	0
ZINC58948867	CC1=C([C@@H](C(=C(O1)N)C(=O)OC)c1ccc(cc1)Br)C(=O)C	0
ZINC58948891	Cc1ccc(s1)[C@@H]1C(=C(OC(=C1C(=O)OC)N)C)C(=O)C	0
ZINC58949151	CC1=C([C@H](C(=C(O1)N)C(=O)N)c1ccc(cc1)F)C(=O)C	0
ZINC58949460	CCOc1ccc(cc1)[C@H]1C(=C(OC(=C1C(=O)OCC)N)C)C(=O)N	0
ZINC58949515	CC[NH+](CC)c1ccc(cc1)[C@@H]1C(=C(OC(=C1C(=O)N)N)C)C(=O)N	0
ZINC58949650	Cc1ccc(o1)[C@@H]1C(=C(OC(=C1C(=O)N)N)C)C(=O)N	0
ZINC58950202	Cc1ccc(o1)[C@@H]1c2c(=O)[nH]c([O-])nc2OC(=C1C(=O)OC)N	0
ZINC58950274	CCOC(=O)C1=C(Oc2c(c(=O)[nH]c([O-])n2)[C@H]1c1c(ccs1)C)N	0
ZINC58950535	Cc1c2c([nH]n1)OC(=C([C@@H]2c1ccccc1)C(=O)OC)N	1
ZINC58950817	CCOC(=O)C1=C(Oc2c(c(n[nH]2)C)[C@H]1c1ccc[nH]1)N	0
ZINC58950993	COC(=O)C1=C(Oc2cc(ccc2[C@H]1c1cccc(c1)Cl)N)N	0
ZINC59014388	C[C@H](CC(=O)Nc1ccc(cc1)C(C)C)c1ccccc1	0
ZINC59019399	Cc1ccc(cc1)/C=N/Nc1nc(n[nH]1)SCC(=O)NC(C)(C)C	0
ZINC59035187	CC[C@H](C)NC(=S)N(Cc1cccc(c1)F)Cc1ccco1	0
ZINC59040766	c1cc(c(cc1CNC(=O)CSc1nc2ccc(cc2s1)N)Cl)Cl	0
ZINC59042122	c1ccc(cc1)c1nnc(n1N)SCC(=O)NCc1ccccc1Cl	0
ZINC59047029	c1ccc(cc1)CCc1nnc(n1N)SCC(=O)Nc1nncs1	0
ZINC59112399	CC[C@@H](C)NC(=S)N1CCN(CC1)c1cccc(c1C)C	0
ZINC59124355	C[C@H]1CCCC[C@@H]1OCCSc1nnc(s1)NCc1ccc(cc1)F	0
ZINC59133456	c1ccc(c(c1)COc1ccc(cc1/C=C(/C#N)\C(=O)N)Br)F	0
ZINC59134364	Cc1ccc(cc1)NC(=O)CCSc1nn(c(=S)s1)c1ccccc1	0
ZINC59147164	c1ccc(cc1)CSCC(=O)N/N=C/c1cccc(c1)O	0
ZINC59147272	Cc1c(c(n(n1)c1ccccc1)C)/C=N/NC(=O)[C@@H](CC(C)C)N	0
ZINC59152737	Cc1cc(c(cc1/C=N/NC(=O)[C@H](CC(C)C)N)C(C)C)OC	0
ZINC59168315	C/C(=N\n1c(nnc1[S-])c1ccccc1)/c1ccc2c(c1)CCCC2	0
ZINC59168770	C/C(=N\n1c(n[nH]c1=S)COc1ccccc1)/c1ccc(cc1)O	0
ZINC59168846	c1ccc(cc1)OCc1nnc2n1nc(s2)c1ccccc1[N+](=O)[O-]	0
ZINC59203734	CC1=NN([C@@H]2[C@H]1[C@@H](C(=C(O2)N)C#N)c1ccccc1)c1ccccc1	1
ZINC59203738	CC1=NN([C@H]2[C@H]1[C@@H](C(=C(O2)N)C#N)c1ccccc1)c1ccccc1	1
ZINC59227530	Cc1ccc(cc1)n1c(c(c(n1)COC)c1ccccc1)N	1
ZINC59227534	COC(=O)c1ccc(cc1)n1c(c(c[nH+]1)c1ccccc1)N	1
ZINC59227553	Cc1c(c(n([nH+]1)c1ccc(cc1)C(=O)OC)N)c1ccccc1OC	0
ZINC59227564	Cc1ccc(cc1)c1c(nn(c1N)c1ccccc1)COC	1
ZINC59255211	c1cc(cc(c1)n1c(c(c(=O)[nH]c1=S)Br)N)C(F)(F)F	0
ZINC59264437	c1cc(cc(c1)Br)NC(=O)CCSc1nnc(n1N)c1cccnc1	0
ZINC59264571	COCCSc1nnc(n1N)CCc1ccccc1	1
ZINC59264664	CCCOC(=O)CSc1nnc(n1N)CCc1ccccc1	1
ZINC59266054	COCCSc1nnc(n1N)c1ccccc1	1
ZINC59268636	CC(C)(C)OC(=O)N1CCN(CC1)c1c(ncc(n1)Br)N	0
ZINC59268679	c1ccc(cc1)c1c(cnc(n1)N)Br	0
ZINC59293695	COC(=O)C1=C(N2C(=O)CCSC2=C([C@H]1c1ccccc1)C#N)N	1
ZINC59293733	CCOC(=O)C1=C(N2C(=O)CCSC2=C([C@H]1c1ccccc1)C#N)N	1
ZINC59294695	CC(C)c1nnc(s1)NC(=O)CSc1nc(=O)cc(n1CC=C)N	0
ZINC59315454	COC(=O)c1ccc(c(c1)C(=O)OC)NC(=O)Cc1ccccc1	0
ZINC59366333	c1ccc(cc1)/C(=N\OC(=O)Nc1ccc(cc1)Cl)/N	0
ZINC59366444	COC(=O)c1ccc(cc1)C/C=N/NC(=O)c1ccccc1	0
ZINC59367708	COC(=O)C1=C(OC2=NC(=O)NC(=O)[C@@H]2[C@H]1c1ccccc1)N	1
ZINC59370291	CC(CS(=O)(=O)c1ccccc1)(N1CCOCC1)N1CCOCC1	0
ZINC59378630	CCOC(=O)/C(=[NH+]\Nc1ccccc1)/Nc1ccc(cc1)N	1
ZINC59381819	CCSC[C@@H](C)SCC	0
ZINC59382628	CCOC(=O)c1c(c(sc1N)/C(=N/NC(=O)c1ccccc1O)/C)C	0
ZINC59386404	C[C@@H]1CC[C@@H]([C@@H](C1)NC(=O)c1cccs1)C	0
ZINC59403101	c1cc(c(cc1C(=O)NCC[NH+]1CCCCCC1)[N+](=O)[O-])N	0
ZINC59426296	c1cc(ccc1/N=C/c1cc(cc(c1[O-])I)Br)Br	0
ZINC59426382	c1ccc2c(c1)C(=O)C(=Cc1cc(c(c(c1)I)O)I)C2=O	0
ZINC59449783	c1ccc2c(c1)OC[C@@H](O2)C/N=C\c1ccccn1	0
ZINC59459033	Cc1ccc(cc1)/C=N/c1ccc(cc1)C(=O)c1ccccc1	0
ZINC59460848	c1cc(ccc1/C=N/c1ccc(cc1)S(=O)(=O)N=C(N)N)Cl	0
ZINC59463533	Cc1cccc(c1)NCCCC(=O)N/N=C/c1cc(ccc1O)OC	0
ZINC59465930	Cc1c(c(sc1/C(=N\Nc1ccccc1)/C)N)C(=O)N	0
ZINC59466097	Cc1c(c(sc1/C(=N\NC(=O)Nc1ccccc1)/C)N)C(=O)N	0
ZINC59466428	Cc1c(c(sc1/C(=N/NC(=O)CCc1ccccc1)/C)N)C(=O)N	0
ZINC59472475	Cc1ccc(c(c1)c1cc(nn1c1ccccc1)C(=O)NN)C	0
ZINC59473594	C[C@@](CCC(=O)ON1C(=O)CCC1=O)(C#N)SC(=S)c1ccccc1	0
ZINC59475356	c1ccc(cc1)Cc1nnc(s1)NC(=O)CN1CCOCC1	0
ZINC59478004	C[C@@H]([C@@H](c1ccccc1)Cl)NS(=O)(=O)c1ccc(cc1)Cl	0
ZINC59482262	Cc1cccc2c1nc(oc2=O)[C@H](C)Oc1ccccc1	0
ZINC59484605	Cn1c(nnc1SCc1ccc(cc1Cl)C#N)c1ccccc1	0
ZINC59487990	Cc1cc(nc(n1)/N=C(\N)/Nc1ccc(cc1)Cl)c1ccccc1	0
ZINC59488327	c1ccc(cc1)[C@H](c1ccc(cc1)Cl)Sc1nc2ccc(cc2s1)N	0
ZINC59501985	c1ccc(cc1)OCCOC1=CC(=O)OC21CCCCC2	0
ZINC59514047	C/C(=N\N1C(=O)c2ccccc2C1=O)/c1ccc(cc1)N	0
ZINC59516407	c1ccc(cc1)c1cnn(c1N)Cc1ccc(cc1)Cl	0
ZINC59518066	c1ccc(cc1)[C@H]1[C@@H]([NH+]=C(O1)N)C(=O)c1ccc(cc1)Br	1
ZINC59522786	C[C@@H](CCCCCC[C@@H](CCCC(=O)[O-])[NH3+])CC(=O)[O-]	0
ZINC59596920	CCOc1c(cc(cc1Br)/C=C/c1cc(nc([O-])n1)C(F)(F)F)OC	0
ZINC59607762	c1ccc(cc1)c1c(csc1C(F)(F)F)NC(=[NH2+])N1CCCCC1	0
ZINC59669541	C[C@H]1[C@H]([C@@H](n2c(ncn2)N1)c1ccccc1OC)C(=O)N	0
ZINC59750246	c1ccc(cc1)Cc1nc(no1)N	0
ZINC59842762	C[C@@](C[NH3+])(c1ccccc1)N1CCCCC1	0
ZINC59953354	CCCSCCO[C@]12NC(=CC(=O)N1C(=CS2)c1ccccc1)[O-]	0
ZINC60261897	c1ccc(cc1)COC(=O)[C@H](CCCNC(=[NH2+])N)N[N+](=O)[O-]	1
ZINC60332813	CCOC(=O)[C@H](Cc1ccccc1)CNC(=O)Nc1ccc(cc1)C	0
ZINC60333300	c1cc(ccc1c1nnc([S-])n1CC(=O)NO[C@H]1CCCCO1)Cl	0
ZINC60362521	Cc1ccc(cc1F)C(=O)N[C@@H](Cn1cncn1)c1ccccc1	0
ZINC60363048	c1cc(c(cc1C(F)(F)F)[N+](=O)[O-])N1CCCN(CC1)C(=O)N	0
ZINC60363685	CCCc1ccc(cc1)S(=O)(=O)N1CCCN(CC1)C(=O)N	0
ZINC60385024	C[C@@H]1CCC[C@H](N1C(=O)CSc1n[nH]c(=O)n1C[C@@H]1CCCO1)C	0
ZINC60386457	CCOC(=O)c1ccc(cc1)OCc1nnc(o1)C	0
ZINC60421697	C=CCOC(=O)/C(=C/c1csc(n1)COc1ccccc1)/C#N	0
ZINC60470774	Cc1ccccc1n1ccnc1SCC(=O)n1c(c(cn1)C#N)N	0
ZINC60573969	CC(C)Oc1cccc(c1)[C@@H](C)NC(=O)c1ccc[nH]1	0
ZINC60657207	c1cc(sc1)[C@H]1CCCN1C(=O)CSc1c(cc(c(n1)N)C#N)C#N	0
ZINC60706174	CC(C)C[C@@H](C(=O)NCc1cccc(c1)COC)NC(=O)N	0
ZINC60725241	COC(=O)c1ccc(cc1)/C=C/C(=O)N(CC(=O)N)C1CCCC1	0
ZINC60740514	c1ccc2c(c1)nc(s2)N1CCC[C@@H](C1)C(=O)N1CCCCCC1	0
ZINC60741043	c1ccc(cc1)C(=O)Nc1nc(cs1)CC(=O)OC[C@H]1CCC=CC1	0
ZINC60781203	c1cc2c(cc1C(=O)NCCN1CCOCC1)N=C(CO2)O	0
ZINC60831978	CN(C)[C@H](Cc1ccccc1)C[NH2+]Cc1ccccc1OC	0
ZINC60881757	COc1cccc(c1)CSc1nnc(o1)Cn1cncn1	0
ZINC60905869	c1cc(cc(c1)C(=O)N)CNC(=O)NCCCn1cc[nH+]c1	0
ZINC60908086	CCCCCCNC(=O)NC[C@H]1CCN(C1)c1ccccc1	0
ZINC60954566	C[C@H](Cc1cccs1)NC(=O)NC[C@@H](c1ccccc1)N(C)C	0
ZINC60984655	Cc1csc(=O)n1CCC(=O)OC/C=C/c1ccccc1	0
ZINC61037470	c1ccc(cc1)COC(=O)CCCCNC(=O)N	1
ZINC61038005	c1cc(ccc1COC(=O)CCCCNC(=O)N)F	0
ZINC61045580	c1ccc(cc1)c1c2cc(ccc2no1)C(=O)OC[C@@H]1CCCCO1	0
ZINC61304833	Cc1cccc(c1)OCCSc1nnc(n1N)C	0
ZINC61305362	COC(=O)c1ccc(cc1)NC(=O)NOCc1ccccc1	0
ZINC61328636	CC(=O)c1cccc(c1)OCC(=O)N(CC=C)c1ccccc1	0
ZINC61439977	CC(C)N(CC(=O)N)C(=O)c1ccccc1OCc1cscn1	0
ZINC61474072	CC(C)(C)NC(=O)CNC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC61485563	c1ccc(cc1)n1cc(c(n1)c1ccc(cc1)[N+](=O)[O-])CC(=O)N	0
ZINC61552637	c1cc(cc(c1)F)Oc1ccc(cn1)NC(=O)NC[C@@H]1CCCO1	0
ZINC61658566	COCc1cccnc1C(=[NH2+])N	0
ZINC61714977	c1cc(c(cc1c1n[nH]c(n1)N)Cl)F	0
ZINC61730155	Cc1ccc(cc1)[C@H](c1ccccc1)OC[C@H](CSc1nncs1)O	0
ZINC61784581	C[C@@H]1CC[C@@H](CC1)NC(=O)C(=O)Nc1cccc(c1)C1SCCS1	0
ZINC61815828	c1ccc(cc1)OCCCn1cc(cn1)N	0
ZINC61958712	CCCCCN(CC#Cc1ccccc1)Cc1ccccc1Cl	0
ZINC61969223	CCc1c(c2c3ncnn3c(nc2s1)N1CCN(CC1)CC(=O)N)C	0
ZINC62021421	Cc1ccc(c(c1)C(=O)NC[C@@](C)(CCc1ccccc1)O)C	0
ZINC62129781	CCc1nccn1CC1CCN(CC1)C(=O)CCC(=O)OCC	0
ZINC62130405	Cc1nccn1CC1CCN(CC1)C(=O)c1ccccc1	0
ZINC62241123	c1c(n(c[nH+]1)[C@@H]1[C@@H]([C@@H]([C@@H](O1)COP(=O)([O-])[O-])O)O)N	0
ZINC62245410	COC(=O)N1CCC(CC1)[NH2+][C@H](c1ccccc1)C(=O)N	1
ZINC62358487	CO[C@H]1C[NH2+]C[C@H]1NC(=O)c1cscn1	0
ZINC62364398	CC(C)(C)c1nnc(o1)CN(CCc1ccccc1)CC=C	0
ZINC62426606	Cc1c(c(n(n1)C)Cl)CNC[C@H]1CCC[N@H+](C1)Cc1ccccc1	0
ZINC62457921	Cc1c(cc(o1)CN(C)C(=O)Nc1ccc(cc1Cl)OC)C(=O)OC	0
ZINC62682565	Cc1ccoc1C(=O)OCc1cccc(c1)OCC(=O)N	0
ZINC62711649	CC(C)O[C@@H](C[NH2+]C)c1cc(ccc1OC)OC	0
ZINC62920499	COCCN(CC(F)(F)F)C(=O)Cc1csc(n1)c1ccccc1	0
ZINC62942226	CCOc1cc(ccc1O)/C=N/NC(=O)C(=O)Nc1ccccc1	0
ZINC63101996	C[C@@H](C(=O)NC[C@H]1CCN(C1)c1ccc(cc1)F)NS(=O)(=O)C	0
ZINC63110804	c1ccc(cc1)CNc1ccnc(c1)C(F)(F)F	0
ZINC63130697	c1cc(ccc1N)OCCNc1ccc(nn1)Cl	0
ZINC63197168	c1ccc(cc1)[C@@H]([C@@H]1C(=NC(=O)NC1=O)N)[C@@H]1C(=NC(=O)NC1=O)N	0
ZINC63205811	COC(=O)[C@@H](Cc1ccccc1)NC(=O)CSC1=NC(=O)CC(=N1)N	1
ZINC63309937	c1cc(c(cc1Cl)OS(=O)(=O)c1cc(cc(c1)F)F)C(=O)N	0
ZINC63446226	CCCS(=O)(=O)[N-]c1ccccc1C(=O)N(C)c1ccccc1	0
ZINC63447888	CCN1[C@@H](N=C2C(=CN=C2C1=O)c1ccccc1)NN	0
ZINC63455828	c1ccc(cc1)C/C(=N/OCc1nnc(o1)c1ccc(cc1Cl)Cl)/N	0
ZINC63456599	c1ccc(cc1)Cc1nc(cs1)CO/N=C(\c1cccnc1)/N	0
ZINC63457848	CCOC(=O)[C@@H]1C(=O)[NH+]=c2cc(ccc2=[NH+]1)[N+](=O)[O-]	0
ZINC63460055	CCCC/C(=N/OCC(=O)N(C)Cc1ccccc1OC)/N	0
ZINC63460225	CCCC/C(=N/OCC(=O)NCc1ccccc1OC)/N	0
ZINC63461312	CC(C)CCc1nc(on1)CNc1cc(ccc1N1CCOCC1)Cl	0
ZINC63467883	C[C@H]1C(=C(N=N1)C)S(=O)(=O)N1CC[C@H](CC1)C(=O)NC1CCCCC1	0
ZINC63506334	CC1=C(N=C([C@H]1[C@H]1C(=C(OC2=C1C(=O)CC(C2)(C)C)N)C#N)C)C#N	0
ZINC63509375	Cc1nc(n(n1)CC(=O)N[C@H](C)C1CC1)c1ccc(c(c1)Cl)Cl	0
ZINC63514109	COc1ccc2=[NH+]CC(=c2c1)CCNC(=N)NC(=[NH2+])N	0
ZINC63528581	CC(=O)N1CC2(CCN(CC2)C(=O)Cc2ccccc2)C[C@H]1C(=O)[O-]	0
ZINC63607376	CC(C)OCc1cccc(c1)NC(=O)NCc1cccc(c1)OC	0
ZINC63654153	CC[C@@H](C)[C@@H](C(=O)NCCCOC1CCCCC1)NC(=O)N	0
ZINC63663508	CCC[C@@H](C(=O)N1CCN(CC1)c1ccccc1Cl)NC(=O)N	0
ZINC63766316	CCCN(C)S(=O)(=O)c1cc(cc(c1OC)Br)Cl	0
ZINC63768908	Cc1ccc(c(c1)C(=O)N(C)Cc1cc(on1)C)[N-]S(=O)(=O)C	0
ZINC63773482	c1ccc2=[NH+]CC(=c2c1)CCC(=O)OCC(=O)C1=CC[C@@H](S1)Cl	0
ZINC63825218	CC(C)(C)[C@H]1NN=C(S1)NC(=O)c1cc(=O)[nH]c2c1cccc2	0
ZINC63832247	Cc1cccc(c1C)n1c(nc(n1)c1ccccc1)C1(CC1)C(=O)N	0
ZINC63855418	CC1=c2ccccc2=[NH+][C@@H]1CN(C)C(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC63856058	CCOC(=O)CNc1ncc(cn1)CN1CCC[C@H]1C(=O)N	0
ZINC63869697	c1ccc(cc1)C#CCN(C[C@@H]1CCC[N@@H+]2[C@@H]1CCCC2)C1CC1	0
ZINC63878117	Cc1ccc(cc1[N-]S(=O)(=O)c1ccc(cc1Cl)F)C(=O)N	0
ZINC63880524	c1cc(c(cc1[N+](=O)[O-])N)C(=O)OCc1nnc(o1)C1CC1	0
ZINC63883517	c1ccc(cc1)CNc1ncc(cn1)[C@H]1[NH+]=c2ccc(cc2=[NH+]1)F	0
ZINC63941097	c1cc(c(cc1NC(=O)CSC1=NC(=O)CC(=N1)N)F)F	0
ZINC63949636	Cc1ccc(cc1NC(=O)[C@@H](c1ccccc1)OC)C(=O)N	1
ZINC63950996	CCOCC(=O)Nc1ccc(cc1)C(=O)Nc1ccccc1	0
ZINC63957921	c1ccc(cc1)N(CCC(=O)N)C(=O)CN1CCC[C@@H]1C1=NC=CC1	0
ZINC63963862	C[C@@H]1[C@@H]2C(=c3ccccc3=[NH+]2)CCN1C(=O)NCc1ccccc1	0
ZINC63974732	C[C@H]1C(=c2ccccc2=[NH+]1)C1CCN(CC1)C(=O)CCOCCOC	0
ZINC64009080	CC(=O)C1=CC(=NC1)C(=O)O[C@@H](c1ccccc1)C(=O)N	1
ZINC64020330	CC1=C2C(=NC(=NC2=O)c2[n-]ncn2)S[C@@H]1c1ccccc1	0
ZINC64025670	C[C@@H]1CN(C[C@@H](O1)C)C(=O)C1=NN=C(C1)c1ccco1	0
ZINC64219393	C[C@@H](C(=O)COC(=O)[C@H](Cc1ccccc1)N)[NH3+]	1
ZINC64253062	C1C[C@H](OC1)C(=O)NNC(=O)N[C@H]1CCN(C1)CC(F)(F)F	0
ZINC64309302	CCC[C@H](C(=O)N1CC[C@@H](CC1)N(C)c1ccccc1)NC(=O)N	0
ZINC64370269	CCOC(=O)[C@H](C(C(F)(F)F)C(F)(F)F)N	0
ZINC64460804	CCOCCCC(=O)O[C@H](c1ccccc1)c1ccncc1	0
ZINC64551793	CCn1c(c(c2c1ccc(c2)C(=O)N(C)CC#N)C)C	0
ZINC64567403	Cc1cc([nH]n1)C1=NN([C@H](O1)/C(=C/c1ccccc1)/C)C(=O)C	0
ZINC64635009	CN(CCC(F)(F)F)Cc1ccc(cc1)C(=O)Nc1ccccc1	0
ZINC64676630	Cc1ccc(n1C)c1nc(cs1)C(=O)Nc1ccccc1OC	0
ZINC64698006	C[C@@H]1CN(C[C@H](O1)C)C(=O)CSC1=NC(=O)CC(=N1)N	0
ZINC64702705	CCCCNC(=O)CS[C@H]1N=NC(=O)[C@@H]2N1N=C(C2)c1ccco1	0
ZINC64726096	c1ccc2=[NH+]CC(=c2c1)CCNC(=O)c1cccc2c1cccn2	0
ZINC64777575	C[C@@H](C(=O)Nc1cc(ccc1F)F)OCC1CC1	0
ZINC64792434	C[C@H](C(=O)NCC(=O)OC)[N@@H+]1CC[C@H](CC1)Oc1ccccc1	0
ZINC64794290	COCCn1c(nnc1SCC(=O)OC)c1c(c2cccnc2s1)N	0
ZINC64817959	c1ccc(cc1)CN1CCC(=CC1)C(=O)NCc1ccc(cc1)Br	0
ZINC64838116	C[C@H](CN1CC(=O)C(=C1N)c1nc2ccccc2s1)c1ccccc1	0
ZINC64851549	Cc1cc(cc(c1C)NC(=O)[C@H](C)OCC1CC1)S(=O)(=O)N	0
ZINC64938853	CC(C)(C)[C@@H](c1ccccc1)[NH2+]Cc1coc(n1)c1cccs1	0
ZINC64966056	C[C@@H](C1CC1)[N@@H+](C)CCCOCC(F)(F)F	0
ZINC64969051	CCC(=O)N1CCc2c1ccc(c2)CNC(=O)NC[C@@H]1CCCO1	0
ZINC64977923	Cc1cc(nc(n1)N1CCN(CC1)S(=O)(=O)C)Nc1ccccc1	0
ZINC65113204	CCCC(=O)N1CCN(CC1)c1c(=O)n(c2ccccc2n1)CCC	0
ZINC65149280	CCc1nnc(o1)c1cc(c(s1)C)NC(=O)C1CCN(CC1)C(=O)C	0
ZINC65154615	c1ccc(cc1)NC(=O)c1cnc(nc1N)N1CCOCC1	1
ZINC65154621	CCN1CCN(CC1)c1ncc(c(n1)N)C(=O)Nc1ccccc1	0
ZINC65167497	CCN(CC)c1ccc(cc1)C(=O)N1CCC(CC1)c1cc(on1)N	0
ZINC65168096	CCc1c(noc1N)C1CCN(CC1)C(=O)COCc1ccccc1	1
ZINC65169011	c1ccc(c(c1)Nc1nnc(s1)SCC1(CCCCC1)O)F	0
ZINC65171368	c1ccc(cc1)c1c(cccn1)CNC(=O)c1ccc(cc1)Br	0
ZINC65205130	c1cc(c(cc1/C(=N\OCCCOc1ccc2c(c1)OCO2)/N)F)F	0
ZINC65223437	COC(=O)C[N@@H+](CCC(=O)N)Cc1ccccc1	1
ZINC65226126	c1ccc(cc1)[C@]1(CCCOCC1)CNC(=O)Cc1cccc(c1)F	0
ZINC65287991	CCCn1cnnc1[C@H]1CCCN(C1)C(=O)CCc1c(noc1C)C	0
ZINC65310856	CCc1cc(=O)n(c(n1)N)CC(=O)Nc1cccc(c1)C	0
ZINC65314290	c1ccc(cc1)n1cnnc1[C@@H]1CCCN(C1)Cc1ccccn1	0
ZINC65322519	CC(C)CCNC(=O)N1CCC[C@H]1c1ccc(cc1)Cl	0
ZINC65330803	COCCNC(=O)c1cc2cc3ccc(c(c3nc2s1)Cl)OC	0
ZINC65343728	c1ccc(cc1)COC(=O)Nc1ccc(cc1)c1ccc(c(c1)Cl)O	0
ZINC65355382	CC(C)(C)OC(=O)Nc1ccc(cc1)c1cc(cc(c1)N)C(=O)[O-]	0
ZINC65355938	COc1cc(cc(c1)OC)c1ccc([nH+]c1C(=O)[O-])N	0
ZINC65356010	c1c[nH]c(cc1=O)c1cc(cc(c1)Cl)Cl	0
ZINC65356047	COC(=O)c1cc(ccc1F)c1ccc(cn1)O	0
ZINC65356129	c1ccc(cc1)COc1ccccc1c1ccc(nc1C(=O)[O-])N	0
ZINC65356343	c1ccc(cc1)Cc1nn2c(nnc2s1)c1ccsc1	0
ZINC65362777	CCN(Cc1ccc(cc1)C(=O)N)S(=O)(=O)c1ccccc1	0
ZINC65370453	CCCc1nccn1c1cccc(n1)N	0
ZINC65372101	c1ccc(cc1)OCC(=O)NCC1=CCCN(C1)CC(=O)N	0
ZINC65380805	CCN(C/C=C/c1ccccc1)C(=O)C1=CN=N[C@@H]1n1cnnn1	0
ZINC65385873	CC1CCN(CC1)C(=O)NCCCCOCc1ccccc1	0
ZINC65387350	c1ccc2c(c1)n(c(=O)o2)CC(=O)N1CCn2c(cnc2C1)C(=O)N	0
ZINC65390754	Cc1cc(no1)NC(=O)NCC[NH+]1CCCC1	0
ZINC65397862	CC[C@@H](C(=O)NC1CCCCC1)N1CCN(CC1)C(=O)C(C)(C)C	0
ZINC65404054	Cc1cccn2c1[nH+]cc2CNC(=O)c1cnnn1c1ccccc1	0
ZINC65408642	c1ccc(cc1)CCC(=O)NCC1=CCN(CC1)CC(=O)N	0
ZINC65408951	CCOC[C@H](CNc1[nH+]cc2c(n1)CCN2c1ccccc1)O	0
ZINC65422806	C[C@@H]1C(=C(N=N1)C)CCC[NH2+][C@@H](C)CCc1ccccc1	0
ZINC65435326	C[C@@H](C(=O)NCCC1=c2ccccc2=[NH+]C1)[N@@H+]1CC=N[C@H]1C(C)C	0
ZINC65444464	Cc1cc2c(o1)CC(C[C@@H]2NC(=O)N(C)C[C@H](COC)O)(C)C	0
ZINC65451889	C[C@H](CN1CCOCC1)NC(=O)NCc1ccc(cc1)c1ccn[nH]1	0
ZINC65462422	C[C@H](C(=O)N)N1CCO[C@@H](C1)c1nc(cs1)c1ccccc1	1
ZINC65462751	CN(CC(=O)N)C(=O)COC(c1ccccc1)c1ccccc1	1
ZINC65463388	c1ccc(cc1)c1csc(n1)[C@H]1CN(CCO1)CCC(=O)N	1
ZINC65465826	c1ccc(cc1)/C=C/c1c(cc2c(n1)CCC2)C(=O)N	0
ZINC65470259	C/C=C(\C)/c1c([nH+]cn1[C@H](c1ncnn1C)C1CC1)c1ccccc1	0
ZINC65475158	c1ccc(cc1)OCCOCC(=O)N1CCC[N@H+](CC1)CC(=O)N	1
ZINC65477761	CCO[C@H](c1ccccc1)C(=O)N1CC[C@H](CC1)CC(=O)N	1
ZINC65490050	CC[C@@H]1CN(CCO1)C(=O)Cc1c(nc(nc1[O-])c1ccccn1)C	0
ZINC65491069	c1ccc(cc1)OCCCC(=O)NCc1n[nH]c(=S)n1C1CC1	0
ZINC65492136	c1cc(ccc1Cc1nc(cs1)CC(=O)OCC(=O)N)F	0
ZINC65493067	C[C@H]1CCCN(CC1)C(=O)c1cc(nn1c1ccccc1)C1CC1	0
ZINC65498404	CCc1c(c(on1)C)C(=O)N1C[C@H](O[C@H](C1)c1ccccc1)C	0
ZINC65501369	C[C@@H](C(=O)N(CC(=O)N)C1CCCC1)OCc1ccccc1	1
ZINC65509007	CCCCc1c(ncn1CC[N@H+]1CCC[C@H](C1)CO)c1ccccc1	0
ZINC65523048	Cc1cc(c(n1CC(F)(F)F)C)C(=O)N1CCCC[C@@H]1CC(=O)N	0
ZINC65526178	C[C@H](C(=O)N)n1cnc(c1c1ccc(c(c1)Cl)O)c1ccccc1	0
ZINC65526466	c1ccc(cc1)N1CCc2c1cnc(n2)NCCN1CCOCC1	0
ZINC65529310	c1ccc(cc1)c1ccccc1n1c(n[nH]c1=O)Cc1ccncc1	0
ZINC65531231	c1ccc(cc1)CC[C@@H]1CC(=O)NCc2c1n1ccccc1n2	0
ZINC65532590	C[C@@H](COCc1ccccc1)C(=O)N1CC[C@H](CC1)C(=O)N	1
ZINC65549915	C[C@H](c1ccc(c(c1)Cl)F)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC65552903	Cc1c(c(n(n1)C)OC)C[NH2+]C[C@H]1CCCO[C@H]1c1ccccc1	0
ZINC65554564	CCCCn1c(nnn1)CN[C@](C)(COc1ccccc1)C(=O)OC	0
ZINC65565478	Cc1cc2c(o1)CC(C[C@@H]2NC(=O)[C@H](C)S(=O)(=O)C(C)C)(C)C	0
ZINC65568762	CC(C)NC(=O)[C@H]1CC(=O)N(C1)c1cccc(c1)Br	0
ZINC65591423	CCCC[C@H](C(=O)N)N1CCN(CC1)Cc1ccccn1	0
ZINC65593353	CCCC[C@@H](C(=O)N1CC[N@@H+](CC1)CC1CC1)NC(=O)N	0
ZINC65598990	Cc1ccc(cc1)CNC(=O)CN(C)Cc1ccoc1C	0
ZINC65604096	C[N@@H+](CCOc1ccc(cc1)F)Cc1nnnn1c1ccccc1	0
ZINC65606290	c1ccc(cc1)c1cnc(o1)C[N@H+]1C[C@@H](C[C@@H]1C(=O)N)O	0
ZINC65607686	c1ccc(cc1)CCn1c(ccn1)NC(=O)CCN1CCOC1=O	0
ZINC65607947	c1cc(c(c(c1)Cl)C(=O)OCCn1c(c(cn1)C#N)N)F	0
ZINC65608294	COc1cccc(c1)[C@@H](CNC(=O)C1=NNC(=O)CC1)N1CCCC1	0
ZINC65608582	CC[N@H+](C)[C@@H](c1ccccc1)C(=O)N1CCC[C@@H](C1)n1cccn1	0
ZINC65609379	Cc1ccc(cc1)N[C@@H]1CC[N@H+](CC1)[C@H](C)C(=O)NC(=O)N	0
ZINC65610307	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@H]1CC[N@@H+](CC1)[C@@H](C)C(=O)NC(=O)N	0
ZINC65614987	CCn1cnnc1[C@@H]1CCN(CC1)C(=O)[C@@H](C)OCCC=C	0
ZINC65622391	CCN(CCC#N)S(=O)(=O)c1cc(cc(c1C)S(=O)(=O)C)C	0
ZINC65625145	c1ccc(cc1)[C@H](c1ccco1)NC(=O)c1nc2ncc(cn2n1)Br	0
ZINC65625865	c1cc[nH+]c(c1)CN1CCN(CC1)C(=O)CNC(=O)c1ccsc1	0
ZINC65632330	Cc1c(sc(=O)n1CC(=O)N[C@@H](c1ccccc1)c1ccncc1)C	0
ZINC65672296	C1CCC(C1)NC(=O)NN=C1CCN(CC1)C(=O)N	0
ZINC65734178	c1cc(ccc1CS[C@@H]1[C@@H]([C@H]([C@H]([C@H](O1)CO)O)O)O)N	0
ZINC65749574	CC(C)C[C@H](C(=O)Nc1cccc(c1)OCC=C)NC(=O)N	0
ZINC65759445	CC(=O)NCc1ccc(cc1)C(=O)N(C)CCC(F)(F)F	0
ZINC65761987	CCCc1nc(no1)CS(=O)(=O)[C@H](C)C(=O)Nc1cccc(c1C)Cl	0
ZINC65787564	CCNC(=O)c1ccc(cc1NC(=O)CCn1cc(cn1)[N+](=O)[O-])Cl	0
ZINC65945592	COCCN(CCCc1ccccc1)c1ccc(cn1)C#N	0
ZINC66023219	CCOc1cccc(c1)CNC(=O)[C@@H](C)OC[C@@H]1CCCO1	0
ZINC66054799	c1ccc(cc1)C(=O)c1c(ccnc1N)Cl	0
ZINC66054827	CCOC(=O)[C@H]1CN(C[C@@H]1N)C(=O)OCc1ccccc1	1
ZINC66055652	CC[C@@H](C)N1C[C@H](CC1=O)C(=O)NN	0
ZINC66055935	CCCCO[C@@H](C)C(=O)NN	0
ZINC66055998	CC[C@H](C(=O)NN)Oc1ccccc1[N+](=O)[O-]	0
ZINC66056159	c1ccc(cc1)CCCOc1cccc(c1)N1CC[C@@H](C1)C[NH3+]	0
ZINC66056889	CCN(CC)C(=O)c1ccc(c(c1)Br)OCc1ccccc1	0
ZINC66068257	COCCC[NH2+]CC(=O)NCCc1ccccc1	0
ZINC66071403	CCCNC(=O)CNc1ccc(cc1)C(=O)N1CCC(CC1)C	0
ZINC66077590	c1ccc(cc1)C[C@@H]1c2ccccc2C(=O)N(C1=O)O	0
ZINC66095006	Cc1ccc(c(c1)NC(=O)CNc1cccc(c1)C(=O)N)C	0
ZINC66109879	CC[C@@H](c1ccccc1)NCC(=O)Nc1ccc(cc1)OCC=C	0
ZINC66111392	c1ccc(cc1)OCCOc1ccccc1c1cc([nH]n1)C(=O)NN	0
ZINC66113356	CCCc1c(onc1C(=O)NN)c1ccccc1	0
ZINC66114586	CC(=O)N/C(=C\c1ccc(cc1)OCCOC)/C(=O)[O-]	0
ZINC66114830	c1ccc(cc1)COc1ccc(cc1)C[N@H+]1CCC[C@H](C1)C(=O)NN	0
ZINC66115461	COCCOc1ccccc1C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NN	0
ZINC66115564	C[C@H](c1ccccc1)[NH2+]Cc1ccc(c(c1)OC)OC[C@@H]1CCCO1	0
ZINC66115655	CC[C@H](C)Oc1cccc(c1)C[NH2+]C[C@@H]1CCCO1	0
ZINC66116587	CC(=C)COc1ccccc1C[NH2+]Cc1ccccc1Cl	0
ZINC66116627	CCOCCOc1ccc2ccccc2c1C[NH2+]Cc1cccnc1	0
ZINC66117576	Cc1ccc(c(c1)CC=C)OCC(=O)NN	0
ZINC66131612	C[C@@]1(Nc2ccccc2C(=O)N1)c1cccc(c1)OC[C@H]1CCCO1	0
ZINC66134041	CCCOc1ccc(cc1)c1cc(nc(n1)N)C(=O)OCC	0
ZINC66134422	Cc1c(c(nc(n1)N)Cc1ccccc1)C(=O)NN	0
ZINC66134948	CCOC(=O)c1c(nc(nc1c1ccccc1OCCOC)N)C	0
ZINC66135760	CCCCCOc1ccccc1c1c(c(nc(n1)N)C)C(=O)N	0
ZINC66136036	Cc1c(c(nc(n1)N)c1cc(cc(c1)Cl)Cl)C(=O)NC	0
ZINC66136120	CCc1ccc(cc1)OCc1c(c(nc(n1)N)C)C(=O)NCC	0
ZINC66138637	CNC(=O)c1cc(nc(n1)N)c1cccc(c1)OCCOC	0
ZINC66140739	Cc1cc(cc(c1OCCOC)N)Br	0
ZINC66140959	CC[C@H](C)c1ccc(c(c1)N)OCCCc1ccccc1	0
ZINC66141191	CC[C@@H](C)c1cc(c(c(c1)Br)OCCc1ccccc1)N	0
ZINC66141193	CC[C@H](C)c1cc(c(c(c1)Br)OCCc1ccccc1)N	0
ZINC66141634	CC(C)CCOc1cccc(c1)c1nnc(o1)CCl	0
ZINC66146957	C[C@H]1CCC[C@@H]([NH2+]1)CN[C@@H](C)c1ccccc1	0
ZINC66152566	CCCOC(=O)C[C@H]1C(=O)NCCN1C(=O)[C@H]1CCC[NH2+]C1	0
ZINC66153280	c1ccc(cc1)Oc1ccc(cc1)Nc1ccc(cc1N)N	0
ZINC66153283	c1cc(c(cc1N)N)Nc1ccc(c(c1)Cl)Cl	0
ZINC66153287	Cc1c(cccc1Cl)Nc1ccc(cc1N)N	0
ZINC66153794	COCCNC(=O)c1ccc(cc1)NC(=O)CCc1ccccc1N	0
ZINC66154009	CC(C)COc1ccc(cc1C(=O)NN)Cl	0
ZINC66163036	CCCC[NH2+]Cc1ccc(cc1)O[C@@H](C)CC	0
ZINC66172185	c1ccc(cc1)COc1ccccc1NCCCCO	0
ZINC66180672	CC[C@@H](C)Oc1c(cccc1OC)C[NH2+]Cc1ccccc1	0
ZINC66180675	CCOCCOc1c(cccc1OC)C[NH2+]Cc1ccccc1	0
ZINC66181366	CCOCCOc1ccccc1[C@@H](C)[NH2+]CCCc1ccccc1	0
ZINC66198037	CC(C)C(=O)NC(=S)Nc1ccc(c(c1)OC)OC	0
ZINC66212227	CCOCCOc1cccc(c1)NC(=O)C[NH2+]Cc1ccccc1	0
ZINC66212640	C[C@@H](c1ccccc1)NCC(=O)Nc1ccc(c(c1)Cl)F	0
ZINC66212757	C[C@H](c1ccccc1)NCC(=O)Nc1cccc(c1)OCCOC	0
ZINC66216051	CCOCCOc1ccc(cc1)NC(=O)CNc1ccccc1OC	0
ZINC66217085	Cc1cccc(c1NCC(=O)Nc1ccc(cc1)OCC(=C)C)C	0
ZINC66224474	CN(Cc1ccccc1)C(=O)CNCCOC	0
ZINC66237263	c1ccc(cc1)C(c1ccccc1)OC[C@H](CSc1nnc(s1)N)O	1
ZINC66275801	CCOC(=O)CSCC(=O)N[C@@H](C)c1ccc(cc1)F	0
ZINC66275905	c1ccc2c(c1)c(c[nH]2)c1nnc(n1C[C@@H]1CCCO1)SCCCO	0
ZINC66321676	Cc1cccc(c1)OC[C@H](CNC(=O)c1ccccc1C(F)(F)F)O	0
ZINC66324408	CC(C)(C)OC(=O)N1CCC2(CC1)C[C@@H](CCO2)O	0
ZINC66341717	Cc1cc(ccc1N(C)CC1CCOCC1)N	0
ZINC66348961	c1cc(c(cc1Br)Cl)CNC(=O)[C@H]1CCC(=O)N1	0
ZINC66370843	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)Cn1cnc(n1)C(=O)OC	0
ZINC66389222	c1ccc(cc1)[C@H](C(=O)N)NCC1(CCOCC1)c1cccc(c1)Cl	1
ZINC66406226	COc1ccc(cc1OC)NC(=O)/C(=C\c1csc(n1)C1CC1)/C#N	0
ZINC66435656	CCNC(=O)CC[N@H+](Cc1ccco1)C[C@H]1CCCO1	0
ZINC66473446	c1cc(sc1)CN(Cc1cc(=O)n2c([nH]1)ccn2)C[C@@H]1CCCO1	0
ZINC66498211	CC1(CO[C@@H](CN1CC(=O)NCC1CCC1)c1ccccc1)C	0
ZINC66519259	c1ccc(cc1)[C@H]1C[C@H]1C(=O)OCC(=O)N	1
ZINC66519504	c1ccc(cc1)C#CCOC(=O)c1ccc2ccccc2n1	0
ZINC66519557	c1ccc(cc1)C#CCOC(=O)c1cccc(c1)N1CCCC1=O	0
ZINC66521180	C[C@@H](COc1ccccc1)OC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC66533127	C[C@@H](CC(C)C)OC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	1
ZINC66562125	C[C@H]1CN(CCO1)[C@H]1CCN(CC1)[C@@H](c1ccccc1)C(=O)N	1
ZINC66682489	Cc1cccc(c1)CNC(=O)Nc1ccc(c(c1)C)C(=O)NC(C)C	0
ZINC66703628	C[C@@H](C1CC1)N(Cc1ccccc1)C(=O)NCC[C@@H]1CC[N@H+](CC1)C	0
ZINC66753475	CCCCn1c(c(c(=O)[nH]c1=O)N(C)C(=O)[C@H](C)CSC)N	0
ZINC66772093	C[C@H]1CC[C@@H](CC1)N1C[C@H](CC1=O)C(=O)Nc1ccnc2n1ncc2	0
ZINC66814796	Cc1cnc(o1)c1cccc(c1)NS(=O)(=O)c1ccc(cc1)C(=O)C	0
ZINC66973201	c1ccc(cc1)c1ncc(s1)CNC1CCC2(CC1)OCCO2	0
ZINC67002913	C[C@@H](CSC)C(=O)OC[C@@H](Cc1ccc(cc1)F)C#N	0
ZINC67028624	CC1=C([C@@H](NC(=S)N1)c1nc(cs1)c1ccccc1)C(=O)OC	0
ZINC67029242	CCCC1=C([C@@H](NC(=S)N1)c1csc(n1)c1ccsc1)C(=O)OCC	0
ZINC67099596	C[C@@]1(C(=O)N(C(=O)N1)Cc1nc(on1)c1ccccc1Cl)COC	0
ZINC67131290	CSc1cccc(c1)NC(=O)CNC(=O)OCc1ccccc1	0
ZINC67172255	CC(C)(C)OC(=O)[C@@H]([C@@H]1CC[C@H](CC1)C[NH3+])N	0
ZINC67172562	CCOC(=O)c1cnc2c(c1[O-])snc2c1ccccc1	0
ZINC67172656	Cc1ccsc1c1nnc(o1)CC(=O)NN	0
ZINC67172695	CS/C(=C(\C#N)/C(=O)N)/Nc1ccc(cc1F)F	0
ZINC67173769	c1ccc(cc1)c1ccc(nc1)c1nc(sn1)N	0
ZINC67191230	c1ccc(cc1)C(=O)O[C@H](c1ccco1)C(=O)N	1
ZINC67201783	C[C@@H](Cn1cncn1)NC(=O)[C@@H]1CCCCN1C(=O)OC(C)(C)C	0
ZINC67223450	Cn1cc(cn1)C[NH2+]Cc1ccc(o1)c1ccccc1	0
ZINC67263545	c1ccc(cc1)SCCCC(=O)Nc1ccc(cc1)CNC(=O)N	0
ZINC67266354	c1ccc(cc1)[C@@H](C(=O)NCC(=O)N)OC1CCCC1	1
ZINC67266415	CCc1ccccc1O[C@@H](c1ccccc1)C(=O)NCC(=O)N	0
ZINC67266529	c1ccc(cc1)/C(=C/C(=O)NCC(=O)N)/C(F)(F)F	0
ZINC67298275	Cc1ccc(c(c1)/[NH+]=c\1/c(cc2ccc(cc2o1)O)C(=O)N)C	0
ZINC67317218	c1c([nH]c(c1)/C=N/[NH+]=C(N)N)/C=N/N=C(N)N	0
ZINC67334657	CCOC(=O)[C@@H]1C(=Nn2c(=O)c3ccccc3nc2S1)C	0
ZINC67340138	Cc1c2c(cc(oc2=O)c2ccccc2)c(o1)c1ccccc1	0
ZINC67341007	CO/C(=C(/C=N/c1ccc2c(c1)OCO2)\C(=O)c1ccccc1)/[O-]	0
ZINC67360868	CCOC(=O)NCCC(=O)NC[C@H]1CCCC[N@@H+]1Cc1ccccc1	0
ZINC67446382	c1cc(ccc1c1nc(cs1)Cn1nc(nn1)c1ccsc1)F	0
ZINC67486741	CCCCOC(=O)CCN1CCN(CC1)c1cc([nH+]c(n1)C)C	0
ZINC67491220	CN(Cc1ccccc1)c1c(cccn1)CNc1cc(ncn1)N	0
ZINC67536706	C[C@@H]1CC[C@@H](CC1)NC(=O)NCc1cccc(c1)[N+](=O)[O-]	0
ZINC67554543	c1ccc(cc1)[C@H]1C[C@H]1NC(=O)Nc1cccnc1n1cccn1	0
ZINC67557150	C[C@@H]1CN(C[C@@H](O1)c1ccccc1)C(=O)Nc1ccc(cc1Cl)F	0
ZINC67558833	CCc1ccccc1NC(=O)N1C[C@H](O[C@@H](C1)c1ccccc1)C	0
ZINC67560105	CC[N@@H+]1CCC[C@@H](C1)CNC(=O)c1ccc(cc1C)NC(=O)C	0
ZINC67562963	C[C@H]1CN(C[C@H](O1)c1ccccc1)C(=O)Nc1cccc(c1)C#C	0
ZINC67588782	CC1(C[C@@]1(CNC(=O)CN1C(=O)CNC1=O)c1ccccc1)C	0
ZINC67589652	C[C@H]1CN(C[C@H](O1)c1ccccc1)C(=O)N[C@@H](C)C(C)C	0
ZINC67631005	Cc1cc(cc(c1)OCc1nc(nc(n1)Nc1ccccc1)N)C	0
ZINC67643456	C[N@@H+]1CCN(C[C@H]1C(=O)[O-])C(=O)C1(CC1)S(=O)(=O)c1ccccc1	0
ZINC67643674	C[C@H](C(=O)N)[N@@H+]1CCc2c(c(n[nH]2)c2cccc3c2cccc3)C1	0
ZINC67650032	c1ccc(cc1)NC(=O)COc1ccc(cc1C(F)(F)F)[N+](=O)[O-]	0
ZINC67653480	CSCc1nnc(o1)SCc1ccc(cc1)OCc1ccccn1	0
ZINC67655248	c1ccc(cc1)n1ccc(n1)C(=O)N(CC(F)(F)F)c1ccccn1	0
ZINC67673367	Cc1ccc(nn1)c1ccccc1c1ccccc1	0
ZINC67675929	c1ccc(cc1)OC1CN(C1)C(=O)c1cc(on1)C[NH+]1CCOCC1	0
ZINC67691262	c1ccc(cc1)COCC(=O)N1CCn2c(cnc2C1)C(=O)N	1
ZINC67696631	CC(C)Cc1ncc2c(n1)CN(C2)c1cc(nc([nH+]1)N1CCCC1)N	0
ZINC67712707	CC(C)N1CCO[C@H](C1)CCNS(=O)(=O)/C=C/c1ccccc1	0
ZINC67713940	Cc1cc(c(s1)C)c1cc(c(c(n1)N)C#N)c1cnc(nc1)COC	0
ZINC67724618	Cc1c[nH+]ccc1NCCNC(=O)CNC(=O)N	0
ZINC67736444	COC(CN(Cc1ccccc1)CC(OC)OC)OC	0
ZINC67740235	c1cc(c(nc1)N1CCCCCCC1)CNC(=O)[C@@H]1CC(=O)NC1	0
ZINC67754357	CC1(C[C@]1(c1cccs1)C(=O)NCCN(C)S(=O)(=O)C)C	0
ZINC67756430	Cc1ccc(s1)c1nc(c(o1)C)COc1ccc[nH+]c1N	0
ZINC67756459	COc1cc(nc(n1)N)N1Cc2cnc(nc2C1)c1ccccc1	0
ZINC67766289	Cc1nc(cs1)C[N@H+]1CC[C@@H](CC1)C(=O)Nc1ccccc1	0
ZINC67771764	c1cc(cc(c1)N)C(=O)NCC[C@H]1CN(CCO1)Cc1ccco1	0
ZINC67772432	c1ccc(cc1)CC[C@@H](C1CCN(CC1)c1cc(ncn1)CN)O	0
ZINC67774549	Cc1ccccc1c1cc2c(c(c1)O)OCCN(C2)C(=O)CN	0
ZINC67776741	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)Nc1ccc(cc1C(=O)N)Cl	0
ZINC67796658	Cc1cc(nn1CC(=O)OC)N	0
ZINC67799194	Cc1cc(nn1C[C@@H](C)c1ccccc1)N	0
ZINC67799387	c1ccc(cc1)c1ccc(cc1)C(=O)Cn1cc(cn1)N	0
ZINC67802928	c1ccc(cc1)[C@H](C(=O)N1CCC[NH2+]CC1)Cl	0
ZINC67804598	C[N@H+]1CC[C@]2(C1)CCCN(C2)C(=O)C(=O)N1CCOCC1	0
ZINC67817615	CC1(CC(CC([NH2+]1)(C)C)NC[C@H]1CC[N@@H+](C1)CCCOC)C	0
ZINC67830207	C[C@H]1CN(C[C@H](O1)c1ccccc1)C(=O)[C@@H](C)NC(=O)N	1
ZINC67846911	CCn1cc(cn1)CN(C)c1nc(c2ccc(cc2n1)S(=O)(=O)C)C	0
ZINC67849108	CC[C@H](C)[C@H](C(=O)OCCc1c(ncs1)C)NC(=O)c1ccccc1	0
ZINC67851259	Cc1c([nH]cn1)c1nccn1CCC[NH+](C)C	0
ZINC67854831	Cc1ccc2c(c1)c(c[nH]2)c1cc[nH+]c(c1)N	0
ZINC67854841	C[N@@H+](CCO)C[C@]1(CCCN(C1=O)CCCc1ccccc1)O	0
ZINC67871865	CCCC(=O)C(=O)N1Cc2c(nc(nc2[C@@H]1C)N)c1cccc(c1)C	0
ZINC67884744	COc1ccc(c(c1)n1cnnc1Cc1c[nH]c2c1cccc2)OC	0
ZINC67885458	CC(C)(C(=O)NCc1cccnc1N(C)Cc1ccccc1)OC	0
ZINC67897414	c1ccc(cc1)N1[C@@H]2CN(C[C@@H]2OCC1=O)S(=O)(=O)c1ccccc1	0
ZINC67920001	CC(C)c1cc(nc(n1)N)C(=O)N(Cc1nccn1C)C1CC1	0
ZINC67920175	C[C@@H]1C(=C(NC(=O)N1)C)C(=O)NCCCc1nc2ccc(cc2[nH]1)F	0
ZINC67961812	Cc1cc(c([nH]1)C)C(=O)CN1CCN(CC1)CC(=O)NC1CC1	0
ZINC67997320	CCC[C@@H](C(=O)NCCCO[C@H](C)c1ccccc1)NC(=O)N	1
ZINC68017492	CC(C)[C@@H](C(=O)NCc1ccc(nc1)Cl)NC(=O)N	0
ZINC68022650	CC[C@@H](C)NC(=O)[C@H](C)NC(=O)CSc1c(c(c(c(n1)C)C)C)C#N	0
ZINC68047097	Cc1ccc(cc1)OC[C@H](C[N@@H+](C)CCOc1ccccc1)O	0
ZINC68109920	CC(C)CNC(=O)[C@H]1CSCN1C(=O)c1cc(ccc1OC)F	0
ZINC68113974	CCCCN(CCOC)C(=O)c1cn(nc1C)c1ccccc1	0
ZINC68177379	C[C@@H]1CCC[N@@H+](C1)CCNC(=O)COc1ccc(cc1)C(=O)N	0
ZINC68263868	c1cc(ccc1CN(C1CC1)C(=O)[C@H]1CCCN(C1)C(=O)N)F	0
ZINC68284464	C[C@@H]1C[C@H]1C(=O)O[C@@H](c1ccccc1)c1ccncc1	0
ZINC68324334	C[C@@H](C(=O)Nc1ccc(cc1)C(=O)N)NC(=O)/C=C/c1ccccc1	0
ZINC68367171	CC(C)C[C@@H](C[NH2+][C@H](c1ccccc1)C(=O)N)N1CCOCC1	1
ZINC68412926	COCc1nc(cs1)/C(=C(/C#N)\C(=O)Nc1ccccc1)/[O-]	0
ZINC68415256	CC[C@H](C)[C@H](C(=O)N)NC(=O)CCOc1ccccc1	0
ZINC68415421	CC[C@@H](C)[C@H](C(=O)N)NC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC68415923	CC[C@H](C)[C@@H](C(=O)N)NC(=O)/C=C/c1ccccc1	0
ZINC68440104	CO[C@@H](c1ccccc1)C(=O)NC[C@H](Cc1ccc(cc1)F)C(=O)N	1
ZINC68440105	CO[C@H](c1ccccc1)C(=O)NC[C@H](Cc1ccc(cc1)F)C(=O)N	1
ZINC68526088	CCCC[C@@H](C(=O)Nc1ccc(cc1C)OCC)NC(=O)N	0
ZINC68528772	CCCC[C@@H](C(=O)N1CCO[C@@H](C1)c1ccc(cc1)Br)NC(=O)N	0
ZINC68572223	Cc1ccc(cc1)NC(=S)/C(=N\NC(=O)N)/c1ccccc1	0
ZINC68572602	c1ccc(cc1)/C=C/C(=N/[NH+]=C(/[S-])\N)/C(F)(F)F	0
ZINC68576567	c1ccc(cc1)[C@@H](COC(F)(F)F)N	1
ZINC68576587	c1ccc(cc1)[C@H](COC=C(F)F)N	1
ZINC68577605	Cc1ccc(c2c1ncc(c2)I)S(=O)(=O)N	0
ZINC68578175	Cc1cc(cc(c1NC(=O)NCCC[NH+]1CCOCC1)OC)Br	0
ZINC68585494	Cc1ccccc1C[n+]1c2ccccc2sc1N	0
ZINC68592906	C[C@H]1C[C@@H]([N@H+]([C@@H]([C@@H]1N)C)Cc1ccccc1)C	0
ZINC68593042	C[C@H]1C[C@@H]([C@@H]([N@H+](C1)Cc1ccccc1)C)N	0
ZINC68593044	C[C@@H]1C[C@H]([C@@H]([N@H+](C1)Cc1ccccc1)C)N	0
ZINC68593269	CN1[C@@H]([C@@H](CC1=O)C(=O)N)c1ccc(cc1)OC	0
ZINC68693650	COCCN(CCCc1ccccc1)c1c(cc(cn1)C(=O)N)Cl	1
ZINC68725043	c1ccc(cc1)[C@H](c1ccncc1)OC(=O)[C@H]1CCC=CC1	0
ZINC68728595	CCOC(=O)N1CCC2(CC1)C(=N)[C@@H](S(=O)(=O)O2)c1ccccc1	0
ZINC68730882	c1ccc(cc1)COC[C@H](CN1CCN(CC1)c1ccccc1F)S	0
ZINC68736346	C[C@H](C(=O)N1CCOCC1)NC(=O)[C@@H](C)Oc1ccccc1	0
ZINC68748800	C[C@@H](C(=O)N(CCOC)CC(F)(F)F)N1C(=O)c2ccccc2C1=O	0
ZINC68750762	C[C@H](C(=O)Nc1ccc(cc1)c1ccccc1)OC[C@H]1CCCO1	0
ZINC68757309	c1cc(c(cc1[N+](=O)[O-])Cl)/N=C(\[O-])/C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC68774442	COc1cccc(c1OCc1nc(on1)Cc1ccccc1)C(=O)N	0
ZINC68802313	CCS(=O)(=O)NCCN(CCC(=O)N)Cc1ccccc1	0
ZINC68805458	CCS(=O)(=O)NCCN1CCn2cccc2[C@H]1c1ccccc1	0
ZINC68818065	CCC(=O)N[C@H]1CCC[N@H+](C1)Cc1ccc(c(c1)OC)SC	0
ZINC68839541	CCOc1cccc(c1)[C@H](C)[NH2+][C@H](C)C(=O)NCC=C	0
ZINC68875268	CCOC(=O)c1c(c([nH]c1C)C(=O)Nc1ccc(c(c1)[N+](=O)[O-])C)C	0
ZINC68946623	CCOC(=O)[C@H](c1ccccc1)Nc1cccc(c1)N1CCOC1=O	0
ZINC68958138	c1ccc(cc1)CC(=O)NCC(=O)N1CCN(CC1)C[C@@H]1CCCO1	0
ZINC68977740	C[C@@H](C(=O)N)SCc1nc(on1)Cc1ccccc1	0
ZINC68978320	c1ccc(cc1)Cc1nc(no1)CSCCC(=O)N	0
ZINC68992012	CN(C)c1ccc(cc1)CN[C@H]1CCN(C1=O)c1ccccc1	0
ZINC69007516	c1ccc2c(c1)ncc(=O)n2CC(=O)OC[C@@H]1CCCCO1	0
ZINC69021440	c1ccnc(c1)CNC(=O)CN1CCO[C@H](C1)c1ccc(c(c1)Cl)Cl	0
ZINC69027502	Cn1cc[nH+]c1C1(CCCCC1)O	0
ZINC69038593	C[C@@H](CCc1ccccc1)NC(=O)NCC(C)(C)NS(=O)(=O)C	0
ZINC69043769	C[C@H](CC(C)(C)c1ccccc1)NS(=O)(=O)N(C)CCC#N	0
ZINC69051109	Cc1nnc(n1N)S[C@H](C)c1[nH]c(=O)c2c3c(sc2n1)C[C@H](CC3)C	0
ZINC69056009	CCCOC(=O)CCS(=O)(=O)c1ccc(cc1)C	0
ZINC69067726	C[C@@H](c1ccco1)N(C)CC(=O)c1c(n(c(=O)[nH]c1=O)CC(C)C)N	0
ZINC69091976	CCC[N@@H+](C)[C@H](C)C(=O)Nc1c(nn(c1C)C)C	0
ZINC69131528	C[C@@H](C(=O)N1CCN(CC1)C)NS(=O)(=O)c1ccccc1	0
ZINC69147490	COc1cc(ccc1SC)/C=C(/C#N)\C(=O)Nc1ccccc1	0
ZINC69148595	CC(C)[C@@H](C(=O)NC[C@H]1CCCO1)NC(=O)Cc1ccccc1	0
ZINC69149424	CC(C)[C@H](C(=O)Nc1nc(cs1)c1ccccc1)NC(=O)C	0
ZINC69198543	Cc1ccc(cc1)OC(=O)c1ccccc1OCc1c(noc1C)C	0
ZINC69199995	c1ccc(cc1)C[C@H](C(=O)N1CCOCC1)NC(=O)c1ccco1	0
ZINC69200097	CC[C@@H](C)[C@H](C(=O)OCCOC(C)C)NC(=O)c1ccccc1	0
ZINC69200191	c1ccc(cc1)CCN1C[C@H](CC1=O)C(=O)OC[C@@H]1CCCO1	0
ZINC69253691	CCCCN(CCOC)C(=O)Nc1ccc(c(c1)Cl)F	0
ZINC69284317	C[C@H](/C(=N/S(=O)(=O)c1cc(sc1Cl)Cl)/[O-])OC[C@H]1CCCO1	0
ZINC69337045	Cc1ccccc1[C@H](C)NC(=O)Nc1ccccc1SCCC(=O)N	0
ZINC69339125	C[C@@H](C(=O)O[C@H](c1ccccc1)c1ccccn1)OCCC=C	0
ZINC69351959	CCn1cnnc1C1CCN(CC1)C(=O)c1ccc2c(c1)CCC2	0
ZINC69361523	C[C@@H](CCc1ccccc1)CC(=O)OCC(=O)N	1
ZINC69372083	Cc1ccc(cc1C)[C@H](CN1CCO[C@@H](C1)Cn1cccn1)O	0
ZINC69373640	C[C@@H](C(=O)Nc1cc(n[nH]1)c1cccc(c1)[N+](=O)[O-])OCC1CC1	0
ZINC69374805	CCOC(=O)[C@@H]1[C@H](CC(=CC1=O)c1ccsc1)c1ccccc1Cl	0
ZINC69376405	c1ccc(cc1)S(=O)(=O)CCN1CCO[C@H](C1)Cn1cccn1	0
ZINC69382810	C/C(=C/C(=O)NC1CCN(CC1)C(=O)OC)/CCc1ccccc1	0
ZINC69384841	Cc1ccc(s1)[C@@H]1C[C@@H]1C(=O)NCc1cccc(c1)NC(=O)N	0
ZINC69392315	c1ccc(cc1)Cc1nc(on1)CN1CCO[C@@H](C1)Cn1cccn1	0
ZINC69393022	C[C@H]1CCCCN1C(=O)NCc1ccc(c(c1OC)OC)OC	0
ZINC69393435	Cc1nc(on1)[C@@H](C)N1CC[N@@H+](CC1)CC[S@@](=O)c1ccccc1	0
ZINC69413788	c1ccc(c(c1)C[N@H+]1CCC[C@H](C1)C(=O)N)NC(=O)[C@@H]1CCC=CC1	0
ZINC69416614	Cc1c(nc(o1)c1ccsc1)CC(=O)NCCOCCOC	0
ZINC69418388	Cc1ncc2c(n1)CN(CC2)[C@@H](c1ccccc1)C(=O)N	0
ZINC69419166	CC[C@@H](C)NC(=O)N[C@@H](C)c1ccc(cc1)NC(=O)N	0
ZINC69420561	C[C@H](C(=O)OC)[N@H+]1CC[C@@H](CC1)OCc1ccccc1	0
ZINC69420992	Cc1c(cn(n1)c1ccccc1)C(=O)N1CCC[N@H+]2CCC[C@@H]2C1	0
ZINC69432245	COC(=O)[C@@H](c1ccccc1)NC(=O)c1ccc(cc1)S(=O)(=O)C	0
ZINC69439825	C[C@@H](CC(=O)NC[C@@H](c1ccccc1)O)NC(=O)C1CCCC1	0
ZINC69446557	CC[C@H](C)N(Cc1ccccc1)C(=O)c1ccc(cc1)C(=O)N	0
ZINC69449795	C[C@H](C(=O)N(C(C)C)C(C)C)Oc1ccc(cc1[N+](=O)[O-])Cl	0
ZINC69451190	c1ccc(cc1)COc1ccc(cn1)C(=O)NCCS(=O)(=O)N	0
ZINC69451814	C[C@@H](CC(=O)NC(C(=O)N)C(=O)N)C1CCCCC1	0
ZINC69452730	Cc1cccc(c1)c1nnc(o1)COC(=O)[C@H]1CCS(=O)(=O)C1	0
ZINC69454777	CC(C)(C)OC(=O)N1CSC[C@@H]1C(=O)NCC(F)(F)F	0
ZINC69457383	CCC[C@@H](C(=O)N[C@H](C)c1c(c2cc(ccc2o1)F)C)NC(=O)N	0
ZINC69485540	CC[C@@H](C#N)NC(=O)CCCOCCc1ccccc1	0
ZINC69489068	C[C@@H](CCNC(=O)c1cc2c([nH]c1=O)CCCC2=O)c1ccccc1	0
ZINC69489151	CN(CC(=O)N1CCC(CC1)[N@H+]1CCC[C@@H]1C(=O)N)c1ccccc1	0
ZINC69490238	C[N@H+](C[C@@H]1CC[N@H+](CC1)C[C@@H](c1ccccc1)O)CC(=O)N	0
ZINC69492718	Cc1cnn(c1)C[C@@H]1CN(CCO1)CCS(=O)(=O)C(F)(F)F	0
ZINC69511218	CCOC(=O)c1cc(n(n1)c1ccccc1)C(=O)N	1
ZINC69512698	C[C@@H](c1ccccc1)NC(=O)C(=O)Nc1cccc(c1)N(C)C(C)C	0
ZINC69513377	C[C@H](C(=O)N1CCC[C@@H]1c1ccccc1C(F)(F)F)OC	0
ZINC69521587	c1cnn(c1)[C@H]1CN(C1)[C@@H]1CCOC1=O	0
ZINC69528936	COc1ccccc1N/C(=[NH+]/CCCOCc1ccccc1)/N	1
ZINC69530310	CC(C)C(=O)NC[C@H]1CCCN(C1)C(=O)CCC1CCCCC1	0
ZINC69544364	c1cc(c(cc1[C@H]1C[C@@H]1C(=O)N1CCC[C@@H](C1)C(=O)N)Cl)Cl	0
ZINC69559900	c1ccc(cc1)[C@@H]1CC[N@H+](C1)CCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC69563493	c1ccc2c(c1)CCN([C@H]2C(=O)N)CC(=O)N1CCOCC1	0
ZINC69569548	c1ccc(cc1)C(=O)CSCC(=O)N1CCC[C@H](C1)C(=O)N	0
ZINC69569699	C[C@H](C(=O)N1CCC[C@@H](C1)C(=O)N)N1CCO[C@@H](C1)Cn1cccn1	0
ZINC69570259	CCOC(=O)[C@@H](Cc1ccccc1)[N@H+](C)CC(=O)NC(=O)NCC=C	0
ZINC69580653	CC(C)(C)NC(=O)Cn1cc(c(n1)c1ccccc1)C(=O)N	0
ZINC69581287	CCN(C)[C@@H](c1ccccc1)C(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC69582604	COC(=O)[C@@H](c1cc(ccc1F)F)NCC(=O)Nc1ccccc1	0
ZINC69584114	CC(C)(C)OCc1cccc(c1)CN[C@H](c1ccccc1)C(=O)N	1
ZINC69586286	CC(C)COC[C@@H](c1ccco1)NC(=O)CNC(=O)c1ccccc1	0
ZINC69586290	CC(C)COC[C@H](c1ccco1)NC(=O)CNC(=O)c1ccccc1	0
ZINC69590133	Cc1ccc(s1)C[NH2+]C[C@@H]1CN(CCO1)C1CC1	0
ZINC69603381	Cc1ccc(cc1NC(=O)NCCCC[N@@H+]1CCC[C@@H](C1)C)C(=O)N	0
ZINC69615526	C[C@H]1CC[C@@H](CN1CC(=O)N(C)Cc1ccccc1OC)C(=O)N	0
ZINC69618218	C[C@@H](c1ccccc1)NC(=O)[C@H](C)Nc1ccc2c(c1)[nH]c(=O)o2	0
ZINC69620227	C[C@H](C(=O)NC(=O)N)N1CCO[C@@H](C1)c1ccccc1Cl	0
ZINC69622845	c1ccc(cc1)[C@H](C[NH+]1CCOCC1)Nc1c(c(ns1)Cl)C#N	0
ZINC69624089	C[C@@H](CCNC(=O)N1CC[C@@H](CC1)C(=O)N)c1ccccc1	0
ZINC69628936	c1ccc(cc1)[C@@H](C(=O)Nc1cnn(c1)CC(=O)N)OC1CCCC1	1
ZINC69642454	Cn1cccc1[C@H]1CCCCCN1C(=O)c1cccc(c1)COC	0
ZINC69645335	CC(C)c1c(cn(n1)c1ccccc1)C[NH2+]CC(C)(C)[NH+](C)C	0
ZINC69654791	c1cc(cc(c1)n1c(c(cn1)C#N)N)C(=O)Nc1ccc(c(c1)F)F	0
ZINC69657516	C[N@H+]1CC[C@@H](CC1)N(C)C(=O)c1c(c2ccccc2s1)COC	0
ZINC69658313	Cc1csc(n1)N1CCN(CC1)C[C@H](C[NH+]1CCOCC1)O	0
ZINC69663608	Cc1cccc(c1)Cn1cccc(c1=O)C(=O)O[C@H]1CCC[C@@H]1OC	0
ZINC69665587	CO[C@H]1CCC[C@@H]1OC(=O)CCc1cccc(c1)Cl	0
ZINC69667371	CC(C)n1c(=O)c2ccccc2c(n1)C(=O)O[C@H]1CCC[C@@H]1OC	0
ZINC69669653	C[C@@H](C(=O)OCC(=O)NC(=O)N)N1CC[C@@H](CC1)Cc1ccccc1	1
ZINC69669661	C[C@H](C(=O)OCC(=O)NC(=O)N)[N@@H+]1CC[C@H](CC1)Cc1ccccc1	1
ZINC69696872	C[C@@H]([C@@H](C)n1cccn1)NCC[S@@](=O)c1ccccc1	0
ZINC69701661	c1cc(cc(c1)F)NC(=O)[C@@H]1CCN(CC1)[C@@H]1CCOC1=O	0
ZINC69703549	Cc1nc(n(n1)C[C@@H]1CCCC[N@H+]1[C@@H](c1ccccc1)C(=O)N)C	0
ZINC69708152	COCC[N@@H+]1CC[C@H](C1)C/[NH+]=C(/N)\NCc1ccccc1OC	0
ZINC69726022	c1ccc(cc1)[C@H](c1ccc(cc1)Cl)NC(=O)Cn1ccccc1=O	0
ZINC69738358	CC[C@H]1CN(CC[N@@H+]1CCOC)C/C=C/c1ccccc1	0
ZINC69739564	CO[C@H](C[NH2+]C[C@@H]1CNc2c(cnn2C1)C(=O)N)c1ccccc1	1
ZINC69740413	CCc1nc(no1)C[N@@H+]1CCC[C@@H](C1)N[C@@H](c1ccccc1)C(=O)N	0
ZINC69744843	C[C@H](C(=O)N)N1CCN(CC1)C(=O)CCCOCc1ccccc1	1
ZINC69770279	COC(=O)[C@@H]1CCCN1CC(=O)N(CCC(=O)N)Cc1ccccc1	1
ZINC69771877	c1ccc(cc1)OC[C@H](C[N@H+]1CCN(CC1)[C@@H]1CCOC1=O)O	0
ZINC69774172	Cc1ccc(c(c1)OCCC(=O)N1CCC[N@H+](CC1)CC(=O)N)C	0
ZINC69774960	Cn1c2c(cn1)c(ncn2)N[C@H]1CCC[C@@H]1Oc1ccccc1	0
ZINC69780516	c1ccc(cc1)COCC(=O)N1CCCC[C@H]1CNC(=O)N	1
ZINC69789033	CCCC[C@@H](C(=O)NCC1(CCCCC1)[NH+]1CCSCC1)NC(=O)N	0
ZINC69804787	C1C[C@H](CN(C1)[C@@H]1CCOC1=O)C[NH+]1CCOCC1	0
ZINC69808364	CCOCCCNC(=O)[C@H](C)[S@@](=O)Cc1cccc(c1)Cl	0
ZINC69815753	Cc1c2cc(cnc2n(n1)C)CNCCc1ccc(cc1)OCC#C	0
ZINC69841409	CC[C@@H]1CN(CC[N@H+]1CCOC)Cc1nnc(o1)Cc1ccccc1	0
ZINC69841808	CNC(=O)[C@@H](c1ccccc1)NC(=O)CN1CC[N@H+](CC1)CCOC	0
ZINC69847855	COc1cc(ccc1OC/C(=N/S(=O)(=O)c1ccccc1)/[O-])C#N	0
ZINC69869294	COC(=O)c1ccccc1SCc1nnc(o1)Cc1ccccc1	0
ZINC69872254	CN(CCNC(=O)CN1CCC(CC1)C(=O)N)c1ccccc1	0
ZINC69875055	CC[C@]1(C(=O)N(C(=O)N1)C[C@@H](COCc1ccccc1)O)C(C)C	0
ZINC69877214	COC[C@@H]1CCCN(C1)C(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	1
ZINC69893220	CCc1ccsc1C(=O)N(CCOC)[C@H]1CCS(=O)(=O)C1	0
ZINC69894838	c1ccc(cc1)S(=O)(=O)NCC[N@H+]1CCC[C@H](C1)Cn1cncn1	0
ZINC69900488	CCCCCNC(=O)N1CCC(CC1)CC[NH+]1CCOCC1	0
ZINC69901321	c1cc(ncc1C(=O)N)C(=O)NC1(CCCCC1)C(=O)[O-]	0
ZINC69923165	CC(C)(C)OC(=O)NCCNC(=O)CNC(=O)NCc1ccccc1	0
ZINC69927935	Cc1nccc(n1)C(=O)N1CCC[C@@H](C1)n1ccnc1C	0
ZINC69950154	Cn1cc(cn1)[C@@H]1C[C@@H]1C(=O)OCc1coc(n1)c1ccccc1	0
ZINC69967151	C[C@@H](C(=O)N1CCC[C@H]1CS(=O)(=O)N)SCc1ccccc1	0
ZINC69973098	CC(C)CCc1nc(on1)C1(CCOCC1)c1cccc(c1)Br	0
ZINC69976177	Cc1nc2n(n1)C[C@@H](CC2)[NH2+]Cc1cn(nc1c1ccncc1)C	0
ZINC70004407	c1cc(cc(c1)S(=O)(=O)N)NC(=O)[C@@H]1CCCS1	0
ZINC70014882	c1ccc(cc1)n1ccc(n1)C(=O)N1CCc2c(cc([nH+]n2)N)C1	0
ZINC70034703	c1cc(c(cc1[C@H]1C[C@@H]1C(=O)OCCNC(=O)c1ccncc1)Cl)Cl	0
ZINC70038077	C[C@@H]1CC[C@@H](CN1CC(=O)N(C)C1(CCCCC1)C#N)C(=O)N	0
ZINC70057705	C[C@@](CNC(=O)NCCCc1ccccc1)(COC)O	0
ZINC70237964	c1ccc(cc1)S(=O)(=O)Nc1c(ccs1)C(=O)N	0
ZINC70238227	CC[C@H](C)[C@@H](C(=O)OC)NC(=O)Oc1ccccc1	0
ZINC70451403	Cc1ccc(s1)c1nnc(o1)CC(=O)NN	0
ZINC70451426	c1ccc(cc1)COC(=O)c1ccc([O-])nn1	0
ZINC70453433	Cc1c2c(c(ncn2)[O-])nn1C	0
ZINC70453711	CC(C)(C)OC(=O)N[C@H]([C@H]1CCCO1)/C(=N/O)/N	0
ZINC70453774	CO[C@H](CNCC(=O)N)c1ccccc1	1
ZINC70462447	CCCCOC(=O)c1cc(ccc1Sc1ncn[nH]1)N	0
ZINC70462469	CCCCOC(=O)c1cc(ccc1Sc1nnc(n1N)C)N	0
ZINC70462547	CCc1nnc(n1N)Sc1c(cc(cc1Cl)C(=O)OC(C)C)N	0
ZINC70462642	CCOC(=O)c1cc(c(c(c1)Cl)N1CCCC1)N	0
ZINC70462667	C[NH+]1CCN(CC1)c1c(cc(cc1Cl)C(=O)N)N	0
ZINC70462890	Cc1ccc(c(c1)N)NC(=O)C(C)(C)Oc1ccc(cc1)Cl	0
ZINC70463483	Cc1c(nc(=O)[nH]n1)N/N=C/c1c(cccc1Cl)Cl	0
ZINC70632086	c1ccc(cc1)C(=O)C[C@@H]1C(=C(C(=O)O1)Cl)Sc1ccccc1N	1
ZINC70632483	Cc1c(c(=O)n(n1C)c1ccccc1)C(=O)Nc1ccccc1	0
ZINC70643766	C[C@](CNC(=O)C1CCCC1)(COC)O	0
ZINC70644103	c1ccc(cc1)COC[C@@H]1CC[N@H+](CC1)CC(=O)N	1
ZINC70689126	CC(C)N(CC(=O)N)C(=O)CSc1ccc(cc1)Cl	0
ZINC70693826	C1CC[C@H]2[C@@H](C1)[N@H+](CCO2)C/C=C/CN1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC70697836	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)Cc1csc(n1)c1ccccc1	0
ZINC70698561	CC[C@H](C)[C@H](C(=O)N)NC(=O)COc1ccc(cc1F)Br	0
ZINC70699853	CC[C@@H](C)[C@@H](C(=O)N)NC(=O)/C=C/c1ccc(cc1)C(C)C	0
ZINC70715892	CC(C)C[C@@H](C(=O)NCCc1ccccc1)NC(=O)N	0
ZINC70716544	Cc1ccc(c(c1)C)OCC(=O)NNc1ccccc1	0
ZINC70716603	Cc1c(cc(s1)C(=O)NNc1ccccc1)c1ccc(cc1)OC	0
ZINC70716904	CC(C)c1ccc(cc1)C(=O)NNc1ccccc1	0
ZINC70730891	c1cc(cc(c1)NC(=O)c1cc(cc(c1)F)F)c1[n-]nnn1	0
ZINC70738086	C[C@@H](C(=O)N(C(C)C)C(C)C)Nc1ccc(cc1)F	0
ZINC70739414	c1ccc(c(c1)OC(=O)[C@@H]1CCCO1)Cl	0
ZINC70755350	c1ccc(cc1)c1cc(c(s1)NC(=O)[C@H]1CCCO1)C(=O)N	1
ZINC70755384	c1ccc(cc1)c1cc(c(s1)NC(=O)[C@H]1CCC=CC1)C(=O)N	0
ZINC70777214	CCCN(CCC)C(=O)c1cc(c[nH]1)S(=O)(=O)N1CCSCC1	0
ZINC70778530	C[C@](CNC(=O)COc1ccccc1)(COC)O	0
ZINC70779147	C[C@](CNC(=O)CCS(=O)(=O)c1ccccc1)(COC)O	0
ZINC70786590	COC(=O)c1ccsc1NC(=O)C(=O)c1cnn(c1)c1ccccc1	0
ZINC70795808	c1ccc(cc1)n1cc(cn1)CCC(=O)OCC(F)(F)F	0
ZINC70828360	CN(C)[C@H](CNS(=O)(=O)c1ccc(cc1)C(=O)OC)c1ccccc1	0
ZINC70839365	Cc1ccc(s1)c1nc(sn1)NC(=O)c1c(cc(s1)C)OC	0
ZINC70851282	C[C@H](C(=O)Nc1cccc(c1)F)O/N=C(\COc1ccccc1)/N	0
ZINC70851371	C[C@@H](C(=O)Nc1cc(ccc1F)F)O/N=C(\COc1ccccc1)/N	0
ZINC70856318	CCOCCC/[NH+]=C(/N)\SCc1ccccc1	1
ZINC70869754	C[N@H+](CCOc1ccc(cc1)F)C[C@H](c1ccccc1)O	0
ZINC70876795	CO[C@@H]1C=C[C@@](O1)(CNS(=O)(=O)CCOc1ccccc1)OC	0
ZINC70876921	c1ccc(cc1)OCCS(=O)(=O)[N-]c1ccc(cc1)[N+](=O)[O-]	0
ZINC70886948	c1cc(ccc1c1ccc(s1)C(=O)NCC(=O)N)F	0
ZINC70892531	CCN([C@@H]1CC[N@H+](C1)[C@@H](C)c1ccccc1)C(=O)[C@@H]1COCCO1	0
ZINC70894262	C[C@H](CNC(=O)C[C@@H](c1ccccc1)NC(=O)C)Oc1ccccc1	0
ZINC70902315	C[C@]12CCC(=O)N1[C@H](CS2)C(=O)N1CCN(C[C@@H]1c1ccccc1)C	0
ZINC70907023	CCOc1ccc(cc1)C(=O)NC[C@H](C)Oc1ccccc1	0
ZINC70909212	C[C@H](CNC(=O)c1cccc(c1)OC)Oc1ccccc1	0
ZINC70927906	c1ccc(cc1)CN(CCO)CC(=O)NC(=O)Nc1ccccc1	0
ZINC70930520	CCOC[C@@H]1CCCN(C1)C(=O)[C@H](C)Sc1ccccc1Cl	0
ZINC70937620	CCOCCO[C@@H](C)C(=O)N[C@@H](C)c1c(noc1C)C	0
ZINC70950320	Cc1c(c(on1)C)[C@@H](C)NC(=O)/C=C/c1ccccc1OC(F)F	0
ZINC70967493	CC(C)CS(=O)(=O)NC[C@@](c1ccccc1)(C1CC1)O	0
ZINC70967784	c1ccc(cc1)[C@@](CNS(=O)(=O)c1ccc(cc1F)F)(C1CC1)O	0
ZINC71041430	CC(C)C[C@@H]1COCCN1C(=O)C[C@@H](c1ccccc1)C(F)(F)F	0
ZINC71041470	CC(C)C[C@H]1COCCN1C(=O)CCCN(C)C(=O)OC	0
ZINC71046952	CCOC(=O)Cc1ccccc1NC(=O)[C@@H]1C[C@H]1c1ccc(cc1)F	0
ZINC71077443	Cc1nnc(n1N)S[C@H](C)c1nc(no1)c1ccccc1	0
ZINC71079178	c1ccc(c(c1)C(=O)OCc1nc2ccccc2s1)OCC(=O)N	0
ZINC71186629	C[C@@](C[NH3+])(C(=O)OCc1ccccc1)N	1
ZINC71186645	CC[C@@]([C@H](C)N)(C(=O)[O-])C(=O)OCc1ccccc1	1
ZINC71186772	CC(C)(C)OC(=O)N1CC[C@H]([C@@H]1N)C(=O)OCc1ccccc1	1
ZINC71186805	c1ccc(cc1)COC(=O)[C@H]1C=CO[C@]1(CC(=O)[O-])N	1
ZINC71245484	COC(=O)[C@@H]1C[C@H](C[C@H]1C(=O)OCc1ccccc1)F	0
ZINC71257317	CC(C)(C)c1cc(ccc1N)OCc1ccccc1	0
ZINC71257322	CN(C(=O)[C@H]1C[C@H]2CC[C@@H]1O2)OC	0
ZINC71260917	c1ccc(cc1)c1cc(c(c(c1C#N)N)[N+](=O)[O-])c1cccs1	0
ZINC71266982	COC[C@H](CNC(=O)COc1ccc(cc1F)Br)O	0
ZINC71283994	c1ccc(cc1)C[NH+]1CCN(CC1)c1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC71328696	CCOC(=O)c1cnc2cc(cc(c2c1c1ccccc1)OC)OC	0
ZINC71372372	CC[C@@](C)(CCC(=S)N)C1OCCO1	0
ZINC71373340	CC(C)(C)OC(=O)NCCC[C@H](C(F)(F)F)N	0
ZINC71404332	Cc1c(scn1)CCSC(=[NH2+])N	0
ZINC71415539	COc1cc(cc2c1OCO2)c1nccn1[C@@H]1CC[C@@H](CC1)O	0
ZINC71497391	Cn1ccc(c1)[C@H](C(F)(F)F)N	0
ZINC71498803	Cc1c([nH]cn1)c1nccn1Cc1cnn(c1)c1ccccc1OC	0
ZINC71551696	c1ccc(cc1)Oc1ccccc1C(=O)N1CCC2(CCCO2)CC1	0
ZINC71551746	c1ccc(cc1)C(C[C@@H]1CN(CCO1)CCO)c1ccccc1	0
ZINC71603542	CC(C)(C)OC(=O)[C@@H](CCCCNC(=O)OC(C)(C)C)N	0
ZINC71613193	CC(C)(C)OC(=O)[C@H]([C@@H](Cc1ccccc1C(F)(F)F)N)C(=O)[O-]	0
ZINC71613400	CC(C)(C)OC(=O)[C@H]([C@H](Cc1ccc(cc1)Br)N)C(=O)[O-]	0
ZINC71613473	CC(C)(C)OC(=O)[C@@H]([C@@H](C/C=C\c1ccccc1)N)C(=O)[O-]	1
ZINC71616539	c1ccc(cc1)CN1CC[NH+](CC1)CCCNC(=[NH2+])N	0
ZINC71624283	C[C@H](CC[NH2+]N)C(=O)OCc1ccccc1	1
ZINC71639651	c1ccc(cc1)CCC[C@@H]1CN(CCO1)C(=O)CCc1nc([nH]n1)N	1
ZINC71639696	c1ccc2c(c1)CC(C2)NC(=O)[C@H]1C[NH2+]CC(=O)N1	0
ZINC71714997	c1ccc2c(c1)[nH]c(n2)c1cc(c(c(n1)N)C#N)c1cccnc1	0
ZINC71721674	c1ccc(cc1)CNS(=O)(=O)Nc1ccc(cc1)Oc1[n-]nnn1	0
ZINC71735596	CC(C)[C@H]1C[N@@H+](CCC(=O)N1Cc1ccc(cc1)F)CCCOC	0
ZINC71746133	Cc1cnc(nc1N)N1CCO[C@@H](C1)c1ccc(cc1)F	0
ZINC71746134	Cc1c[nH+]c(nc1N)N1CCO[C@H](C1)c1ccc(cc1)F	0
ZINC71747222	COCc1nnc(o1)C(=O)N1CC[NH2+][C@@H](C1)c1ccccc1	0
ZINC71747348	Cc1c(cnc(n1)N)C(=O)N1CCO[C@@H](C1)Cc1cccc(c1)F	0
ZINC71751755	c1ccnc(c1)c1nccn1CCc1ccc(cc1)S(=O)(=O)N	0
ZINC71754285	c1ccc(c(c1)NC(=O)CCNC(=O)C(=O)N1CCCCCC1)F	0
ZINC71760437	c1ccc(cc1)c1ccc(cc1)C(=O)[C@H]1CCC[N@H+](C1)CCC(=O)N	0
ZINC71763333	Cc1ccc(c(c1)c1cccc2c1CCNC2)OCC(=O)N	0
ZINC71763826	c1ccc(cc1)CNS(=O)(=O)N1Cc2ccccc2C[C@@H]1C(=O)N	0
ZINC71766935	c1ccc(cc1)CNC(=O)OCCI	0
ZINC71767048	CC(C)[C@@H](C(=O)N[C@H](CO)C(=O)NN)NC(=O)OCc1ccccc1	1
ZINC71767471	c1ccc(cc1)CCC[C@]1(CC[N@H+](CC1)C[C@@H]1CCOC1)C(=O)[O-]	0
ZINC71768703	Cc1ccccc1CSc1nc2cc(ccc2c(=O)n1N)C(=O)OC	0
ZINC71769264	c1ccc(cc1)C(=O)c1cccc(c1N)CC(=O)N1CCOCC1	1
ZINC71771819	CCOC(=O)CN1C(=O)N(C(=O)[C@@]1(C)c1ccccc1)C	0
ZINC71771895	c1ccc(cc1)S(=O)(=O)c1cnc(nc1N)N1CCC(=O)CC1	0
ZINC71772043	COc1ccc(cc1)S(=O)(=O)c1cnc(nc1N)N1CCSCC1	0
ZINC71772359	COC(=O)c1c(nc(c(n1)Cl)Nc1ccccc1)N	1
ZINC71772436	CCCC[C@H](CC)C[N@@H+]1CCCN[C@@]1(C)c1ccccc1	0
ZINC71772827	c1ccc(cc1)C1=NOC(=O)/C/1=C\c1ccc(cc1O)O	0
ZINC71773877	C[C@]1(c2c([n+]([O-])c3ccccc3[n+]2[O-])CO1)O	0
ZINC71775536	Cc1cc(cc(c1OC)C)C(=O)N[C@@H]1CC[C@H](C1)[NH3+]	0
ZINC71777928	C[C@@H]1CC[C@H]2C[C@@H]1O[C@@]2(C)COCc1ccccc1	0
ZINC71778125	c1ccc(cc1)[C@@H]1[C@H](C(=O)OC21CCC2)C(=O)N	1
ZINC71778855	c1ccc(cc1)COC(=O)CS(=O)(=O)N	1
ZINC71779891	c1ccc(cc1)NC(=S)NCCC[NH2+]CCCN	0
ZINC71780811	c1ccc(cc1)CCCC1=C[C@H](ON1)[C@@H](C(=O)[O-])N	0
ZINC71781040	Cn1c2ccccc2c(c1Oc1ccccc1)CN=O	0
ZINC71783931	CCOC(=O)c1cnc(nc1C)c1cccc(c1)N	0
ZINC71784147	c1ccc(cc1)CSc1c(cccn1)C(=O)NN	0
ZINC71784649	CC(=O)/C(=C\N(C)C)/S(=O)(=O)c1ccccc1	0
ZINC71788259	c1ccc(cc1)COC(=O)N[C@@H](CCCCNC(=O)N)C(=O)[O-]	1
ZINC71790845	CC[C@H]1C[NH2+]CC[C@H]1c1ccccc1	0
ZINC71791231	C[C@@H]([C@@](C(=O)[O-])(C(=O)OC(C)(C)C)N)Sc1ccccc1	1
ZINC71793027	c1ccc(cc1)CN1C(=O)CCC(=N1)C(=O)N1CC[C@H](C1)C(=O)N	0
ZINC71793075	C[C@@H](C(=O)NCC(C)(C)C(=O)N)OCc1ccccc1	1
ZINC71793076	C[C@H](C(=O)NCC(C)(C)C(=O)N)OCc1ccccc1	1
ZINC71800792	Cc1c(c2cc(ccc2[nH]1)F)CC(=O)N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC71801607	c1ccc(cc1)[C@@H](c1ccc(cc1)Cl)NC(=O)CCCCNC(=O)N	0
ZINC71803162	C[C@H](Cc1c(cccc1F)F)NC(=O)N(C)C[C@@H]1CC[N@H+](CC1)C	0
ZINC71804440	CC(C)(C)OC(=O)NCCCC(=O)NCCOc1ccccc1	0
ZINC71806813	CCc1c(c2ccccc2o1)CN(C)C(=O)c1ccccc1	0
ZINC71811817	c1ccc(cc1)n1ncc(n1)CC(=O)NCC1(CCOCC1)C(=O)N	1
ZINC71812648	c1ccc(cc1)[C@@H](C(=O)N)[N@H+]1CC[C@@H](CC1)CC(=O)N1CCCC1	0
ZINC71812715	COCCN(Cc1ccc(s1)Cl)CC(=O)N	0
ZINC71818838	CCN(CC)C(=O)CSc1nnc(n1N)SCC=C	0
ZINC71820845	c1ccc(cc1)CN(CCC(=O)N)C(=O)/C=C/c1nccs1	0
ZINC71820945	C[C@@H]1CCCC[C@H]1OCCNC(=O)c1c[nH]c2ccccc2c1=O	0
ZINC71821021	c1cc(c(c(c1)F)/C=C/C(=O)N1CC[C@H](CC1)CC(=O)N)F	0
ZINC71821466	c1ccc2c(c1)ccn2CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC71821593	Cc1cc(ccc1NC(=O)CSCC(=O)N)OC(C)C	0
ZINC71824483	c1ccc(cc1)[C@@H](C(=O)N)NCC1(CCOCC1)c1cccc(c1)F	1
ZINC71824781	CC1(COCC[N@@H+]1Cc1coc(n1)c1ccc(cc1)F)C	0
ZINC71824888	c1cc(c(nc1)N1CCCN(CC1)CCCn1cncn1)C#N	0
ZINC71825471	C[C@@H](C(=O)N[C@H](c1ccccc1)C(=O)N)Oc1cccc(c1)C#N	0
ZINC71826878	c1cc(ccc1C[C@H](CNC(=O)[C@@H]1COCCO1)C(=O)N)F	0
ZINC71827166	C[C@@H]1CN(C[C@H](O1)c1ccccc1)C(=O)c1cccnc1N(C)C	0
ZINC71828074	Cc1c(sc(n1)c1ccccc1)[C@H](C)NC(=O)CCOCCOC	0
ZINC71828302	c1ccc(cc1)[C@H]1[C@H](CCCO1)C[NH2+][C@@H](c1ccccc1)C(=O)N	1
ZINC71829302	C[C@H](C(=O)N1CCC[N@H+](CC1)CC(=O)N)Oc1ccc2c(c1)CCC2	0
ZINC71829479	C[C@@H]1CC[C@@H](CN1C(=O)CCOCc1ccccc1)C(=O)N	1
ZINC71829746	C[C@@H]1CC[C@@H](CN1C(=O)CCc1cnn(c1)c1ccccc1)C(=O)N	0
ZINC71830109	C[C@@H]1CC[C@@H](CN1C(=O)/C=C/c1c(cccc1F)F)C(=O)N	0
ZINC71830905	C[C@@H]1C[C@H](C(=O)O1)N1CCN(CC1)C(=O)Cc1ccccc1Cl	0
ZINC71831444	c1ccc(cc1)CN(CCC(=O)N)C(=O)c1cc([nH]n1)C1CC1	0
ZINC71832915	C[C@@H](C(=O)N1CCN(CC1)CC(=O)N)OCCC(C)C	0
ZINC71832990	CCOc1ccc2c(c1)[C@H](CC(N2C(=O)c1csc(n1)C)(C)C)C	0
ZINC71834479	CCc1nc(cs1)COC(=O)/C=C/c1ccccc1	0
ZINC71836958	C[C@@H](CCc1ccc(cc1)OC)N[C@@H](c1ccccc1)C(=O)N	0
ZINC71836966	CCc1ccc(cc1)N1CCC(CC1)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC71836971	c1ccc(cc1)[C@H](C(=O)N)NCc1ccccc1n1cccn1	0
ZINC71839755	c1ccc(cc1)c1cc(on1)C(=O)N1CCN2CCCC[C@H]2C1	0
ZINC71841175	c1ccc(cc1)[C@H](C(=O)N)N1CC[C@@H](CC1)C(=O)NC1CCCCC1	0
ZINC71841307	Cc1c(c(on1)Cl)CCC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC71841405	CN(Cc1ccccc1)CC(=O)Nc1cnn(c1)C[C@H]1CCCO1	0
ZINC71844389	Cc1c(c([nH]c1C(=O)N1CC[C@@H](C1)c1ccccc1)C)C(=O)OC	0
ZINC71844635	CCOCCSc1nnc(n1N)COc1ccc(cc1)C(C)C	0
ZINC71846772	COc1ccc2c(c1)OC[C@H](C2)C(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC71847196	CCN(CC)[C@@H](c1ccccc1)C(=O)NC1CCC2(CC1)OCCO2	0
ZINC71847506	c1ccc(cc1)[C@@H](C(=O)N1CCCN(CC1)C(=O)N)OC1CCCC1	1
ZINC71852945	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)OC[C@H]1CCC=CC1)C(=O)N	1
ZINC71854176	Cc1c(sc2c1c(nc(n2)SCC#N)N)C	0
ZINC71854207	Cc1c(sc2c1c(nc(n2)SCC(=O)N1C[C@@H](O[C@H](C1)C)C)N)C	0
ZINC71856555	C[C@H](CNC(=O)Nc1nc(cnn1)c1ccccc1)Cn1ccnc1	0
ZINC71856603	c1ccc(cc1)C#CCNC(=O)NC[C@H]1CN2CCC[C@@H]2CO1	0
ZINC71857437	Cc1c(nn(c(=O)c1C(=O)N1C[C@@H](Cc2c1cccc2)C)C)C	0
ZINC71857596	CN1CCO[C@H](C1)C[NH2+]Cc1cc2c(c(c1)Cl)OCCO2	0
ZINC71858610	c1ccc(cc1)OCCCSc1nc(=O)ccn1C1CC1	0
ZINC71859354	CCc1c(nc([nH]c1=O)[C@](C)(CC)[NH3+])N	0
ZINC71864137	C[C@@H]1CN(CCN1C[C@@H](C)O)[C@@H](C)c1[nH]c(=O)c2ccccc2n1	0
ZINC71865481	c1ccc(cc1)[C@H](c1ccc(cc1)F)NC(=O)c1ccccc1I	0
ZINC71866305	Cc1c(c2ccccc2[nH]1)C(=O)N1CCC[C@@H]1Cn1cccn1	0
ZINC71873512	C[C@H](C(=O)NC1CCCCC1)[N@H+]1CC[C@@H](CC1)OCc1ccccc1	0
ZINC71875779	Cc1cnn(c1)C[C@@H]1CCC[N@H+]1[C@@H](C)C(=O)N1CCOCC1	0
ZINC71876207	c1ccn2cc([nH+]c2c1)CN1CCCC[C@@H]1Cn1cncn1	0
ZINC71876592	c1ccc(cc1)n1ncc(n1)CN1CCO[C@H](C1)Cn1cncn1	0
ZINC71878832	C[NH+](C)C[C@@H]1CN(CCO1)CC(=O)N1CCC(=N1)c1ccccc1	0
ZINC71878834	C[NH+](C)C[C@H]1CN(CCO1)CC(=O)N1CCC(=N1)c1ccccc1	0
ZINC71879166	c1ccc(cc1)C[N@@H+]1CC[C@H](C1)NC(=O)CNCCn1cccn1	0
ZINC71881105	CC[C@H](CN1CCN(CC1)C(=O)[C@H](c1ccccc1)N(C)C)O	0
ZINC71882510	CC(C)(C)CN(CCCO)C(=O)NCCN1CCOCC1	0
ZINC71886065	c1cc(cc(c1)OCc1cscn1)NC(=O)NC[C@H]1CCCO1	0
ZINC71888419	COCC[N@@H+]1CCC[C@@H](C1)NS(=O)(=O)Cc1cccc(c1)C#N	0
ZINC71892843	CC[C@H](C)[C@H](C(=O)OC)NC(=O)CCNC(=O)Cc1ccccc1	0
ZINC71893691	CCN(C[C@@H]1CCOC1)C(=O)c1cc(n(n1)c1ccccc1)C(=O)N	1
ZINC71893692	CCN(C[C@H]1CCOC1)C(=O)c1cc(n(n1)c1ccccc1)C(=O)N	1
ZINC71894204	c1ccc(cc1)S(=O)(=O)Cc1cccc(c1)NC(=O)[C@H]1CCOC1	0
ZINC71897931	C[C@@H](C(=O)NC[C@@H]1CCOC1)N1CCN(CC1)c1ccc(cc1)F	0
ZINC71898180	c1cc(c(cc1C(=O)N1CCC[C@@H](C1)N1CCCC1=O)[O-])[N+](=O)[O-]	0
ZINC71899763	CCC[C@H](C(=O)NC1CCSCC1)NC(=O)Cc1ccccc1	0
ZINC71900700	CCOC(=O)c1cccc(c1)S(=O)(=O)N[C@@](C)(COC)C(=O)N	0
ZINC71907392	Cc1nc(on1)[C@H](C)[N@@H+](C)C[C@@H](COCc1ccccc1)O	0
ZINC71907647	CN(C)CC[N@H+]1CC[C@@H](CC1)CNC(=O)c1ccc(cn1)C#N	0
ZINC71909906	Cc1ccc(s1)CNC(=O)NCC[S@@](=O)Cc1ccccc1	0
ZINC71910009	c1ccc(cc1)[C@H](C(=O)N)Sc1nc([n-]n1)c1ccccn1	0
ZINC71911614	CC(C)CCNC(=O)[C@H](CC(=O)N)NC(=O)OCc1ccccc1	1
ZINC71914353	Cc1cccc(c1)[C@@H](C)OC(=O)COc1cccc(c1)C(=O)N	0
ZINC71916981	C[C@@H](CNC(=O)[C@H](c1ccccc1)OC)[N@@H+]1CCc2ccccc2C1	0
ZINC71921323	c1ccc(cc1)[C@@H](C(=O)OCC(=O)NC(=O)N)N1CCSCC1	1
ZINC71921368	CC[N@@H+](C)[C@@H](c1ccccc1)C(=O)OCc1ccc(cc1)C(=O)N	1
ZINC71922117	CCCCOC(=O)[C@H](C)Sc1nnc(n1Cc1ccccc1)C	0
ZINC71922921	CN(C)[C@H](CNC(=O)NCCC(=O)N)c1ccccc1	0
ZINC71923387	CC(C)C[C@@H](c1ccccc1)NC(=O)NC[C@H](c1ccccc1)OC	0
ZINC71926746	c1ccc(cc1)Oc1cccc(c1)CNC(=O)NCCC(=O)N	0
ZINC71932769	c1ccc(cc1)CCCC(=O)NCc1ccc(nc1)OC1CCCC1	0
ZINC71939163	c1ccc(cc1)C/C(=N/OCc1c(cccc1Cl)F)/N	0
ZINC71945322	Cc1c(c(no1)c1ccccc1)C(=O)Nc1ccc(c(c1)Cl)N(C)C	0
ZINC71948184	C[C@@H](C1CC1)N(C1CC1)C(=O)CN(C)c1ccccc1	0
ZINC71955497	CC(C)(CNc1c2ccccc2nc(n1)c1ccccc1)C(=O)N	0
ZINC71955532	CC(C)(CNc1ccc(cc1[N+](=O)[O-])/C=C/C(=O)OC)C(=O)N	0
ZINC71955786	CC[C@H]1CCCC[C@@H]1NC(=O)CCCNC(=O)OCc1ccccc1	0
ZINC71964159	Cc1nc(on1)CN[C@@H](c1ccccc1)c1ccc(cc1)F	0
ZINC71968194	c1ccc(cc1)CCCC(=O)N1CCN(CC1)C(=O)Cn1cnnn1	0
ZINC71972615	CCOC(=O)CNS(=O)(=O)c1ccccc1c1ccccc1	0
ZINC71975470	c1cc(cc(c1)Br)[C@@]1(C(=O)N=C(N1)N)Cc1ccco1	0
ZINC71975716	COc1cccc(c1)C[C@@]1(C(=O)N=C(N1)N)c1ccccc1	0
ZINC71975881	Cc1ccc(cc1S(=O)(=O)Nc1ccccc1n1cccn1)Cl	0
ZINC71978001	Cc1ccc(c(c1)C)c1cc(nc(n1)N)c1cccc(c1)OC	0
ZINC71979213	CCOC(=O)C1=NN([C@@H](C1)C(=O)[O-])c1ccc(cc1)C(F)(F)F	0
ZINC71996805	c1ccc(cc1)COCCC(=O)OCc1ccc(cc1)n1cccn1	0
ZINC72001952	C[C@@H](C(=O)Nc1cccc(c1)[N+](=O)[O-])O/N=C(\Cc1ccccc1)/N	0
ZINC72011165	CC(C)(CNC(=O)c1ccc(c(c1)[N+](=O)[O-])OC)C(=O)N	0
ZINC72024422	c1ccc(c(c1)/C=C/C(=O)NC1(CCC1)c1ccc(cc1)Cl)[N+](=O)[O-]	0
ZINC72042477	Cc1cccc(c1)S[C@@H](C)C(=O)Nc1ccccc1C(F)(F)F	0
ZINC72048364	CCN(CC)C(=O)[C@@H]1CCN(CC1)C(=O)[C@H](c1ccccc1)OC	0
ZINC72049670	Cc1c(c(n[nH]1)C(=O)NC(c1ccccc1)c1ccccc1)[N+](=O)[O-]	0
ZINC72069135	c1ccc(cc1)N(CC[NH+]1CCOCC1)C(=O)c1c(ccs1)Br	0
ZINC72070364	CCCC(=O)N[C@H]1CCCN(C1)C(=O)[C@H](C)OCc1ccccc1	0
ZINC72071127	CC(C)(C)[C@@H]1CCc2c(cc(s2)C(=O)N(CCOC)CC(F)F)C1	0
ZINC72071962	C[C@H](C(=O)N1CCCC[C@H]1CC(=O)N)OCc1ccccc1	1
ZINC72074382	c1ccc(c(c1)CS(=O)(=O)N1CCO[C@@H](C1)C(=O)N)F	0
ZINC72075782	c1ccc(cc1)Cc1ccc(c(c1)C(=O)N1CCO[C@@H](C1)C(=O)N)O	1
ZINC72075898	c1ccc(cc1)c1c(c[nH]n1)C(=O)NO[C@@H]1CCCCO1	0
ZINC72087782	CCN(CCNC(=O)C1(CCC1)c1ccccc1)C(=O)OC(C)(C)C	0
ZINC72099879	c1cc(cc(c1)Cl)CO/N=C/c1ccc(cc1)F	0
ZINC72115681	CN(C)S(=O)(=O)N1CCC(CC1)C(=O)NCCOCc1ccccc1	0
ZINC72124140	c1ccc(cc1)OCc1nc(on1)COc1ccc(cc1)CC(=O)N	0
ZINC72127287	c1ccc(cc1)c1nc(on1)[C@H]1CCC[N@@H+]1Cc1ccc[nH+]c1N	0
ZINC72133364	COc1ccccc1OC1CCN(CC1)Cc1cccnc1N	0
ZINC72135626	CN(Cc1cccnc1N)[C@@H]1CCC[N@@H+](C1)CCc1ccccc1	0
ZINC72140389	Cn1c(ccn1)[C@H](COC)Nc1c2c([nH+]c(n1)C1CCCC1)CNC2	0
ZINC72142021	c1ccc(cc1)[C@H]1CN([C@H]2[C@@H]1[N@@H+]1CC[C@H]2CC1)CCC(=O)N	0
ZINC72145964	c1ccc(cc1)/C=C/C[N@H+]1CCNC(=O)[C@@H]1CC(=O)NCC(=O)N	0
ZINC72146992	CCCSc1ncc(cn1)C[N@H+]1CC2(CC[NH2+]CC2)C[C@@H]1C(=O)[O-]	0
ZINC72151465	c1cc2c(c(sc2nc1)C(=O)[O-])NC(=O)C[C@@H]1COCC[NH2+]1	0
ZINC72155923	c1cc2ccnn2c(c1)c1cnc(cn1)N	0
ZINC72159056	c1ccc(cc1)CCCN1CCNC(=O)[C@H]1CC(=O)N1CCOCC1	0
ZINC72159246	CCn1c2c(cc(cn2)C(=O)OC)nc1N1C[C@@H]2[C@H]3CC[C@@H]([C@@H]2C1)O3	0
ZINC72162781	Cc1[nH]c(=O)c2c(n1)CN(CC2)C(=O)C(C)(C)NC(=O)c1cccs1	0
ZINC72163449	c1ccc(cc1)/C=C/C[N@H+]1CCOC[C@@H]1CC(=O)[O-]	0
ZINC72163584	Cn1cc(cn1)CN1CCN(CC1)C(=O)c1cccc(c1)OC	0
ZINC72163960	c1ccc(cc1)CCCN1C[C@@H](CC1=O)Nc1c(cccn1)C(=O)N	0
ZINC72164361	c1ccc(cc1)CCC[N@@H+]1CCNC(=O)[C@H]1CC(=O)N	0
ZINC72165870	c1ccc(cc1)c1csc(n1)CN1CCC[C@@]2(CC1)CNC(=O)O2	0
ZINC72188022	c1cc(oc1C(F)(F)F)Br	0
ZINC72190320	c1ccc(cc1)CC[C@@H](/C=C/[C@@H]1[C@@H](C[C@H]2[C@@H]1CC(=O)O2)O)O	0
ZINC72190327	Cc1cc(c(cc1Br)[N+](=O)[O-])N	0
ZINC72192346	c1cnccc1c1nc(nc(n1)Cl)N	0
ZINC72192706	CCCc1cc(cnc1)N	0
ZINC72194313	CCOC(=O)[C@H]1CC2(CCN(CC2)C(=O)OC(C)(C)C)CN1	0
ZINC72194501	CCCO/C=C/C(=O)N1[C@@H](C[N@@H+](C[C@@H]1C)CCCc1ccccc1)C	0
ZINC72199690	CCc1cc(ccc1I)[C@@H](CO)[NH3+]	0
ZINC72200047	c1cc(cc(c1)S)[C@@H](C[NH3+])N	0
ZINC72200722	CC(C)COc1cccc(c1)[C@H](C[NH3+])N	0
ZINC72203808	Cc1cnc(nc1Cl)OC[C@@H]1CCCN1C(=O)OC(C)(C)C	0
ZINC72209434	Cc1c(cn(n1)C(F)F)N	0
ZINC72232850	COC(=O)CN[C@@H]1[C@H](C(=O)c2ccccc2C1=O)Cl	0
ZINC72235803	Cc1cc([nH]c(=O)c1CNC(=O)N[C@H](C)c1ccc2c(c1)OCO2)C	0
ZINC72236440	CCOC(=O)/C=C(\c1ccc(cc1)Cl)/Nc1ccccc1N	0
ZINC72236446	CCOC(=O)/C=C(\c1ccc(cc1)Cl)/Nc1ccc(cc1N)C	0
ZINC72236453	CCOC(=O)/C=C(\c1ccccc1Cl)/Nc1ccc(cc1N)OC	0
ZINC72236457	CCOC(=O)/C=C(\c1ccc(cc1)[N+](=O)[O-])/Nc1ccc(cc1N)Cl	0
ZINC72237435	Cc1cc2c(cc1Cl)nc(cc2OCC(=O)OC(C)C)C	0
ZINC72238037	C[C@H]1CCN(CC1)C(=O)[C@@H]1[C@@H](N(C(=O)CO1)C)c1ccccc1	0
ZINC72238710	c1ccc(cc1)c1nc(c(o1)N[NH3+])C(=O)N	0
ZINC72240505	CCn1c(c(c(n1)C)CCC(=O)NCc1ccc(o1)C)C	0
ZINC72240800	Cc1cc(ccc1Nc1nc(cc(n1)C(=O)OC)C)Cl	0
ZINC72254412	Cc1cc(cc(c1)C(=O)N1CCC[N@H+](CC1)CC1CC1)C	0
ZINC72265482	CCn1c(c(c(n1)C)NC(=O)C1CCC1)C(=O)N	0
ZINC72265798	Cc1c2cnn(c2nc(n1)CN)C	0
ZINC72268734	Cc1cc(n(n1)C1CN(C1)Cc1nc2ccccc2n1C)C	0
ZINC72272294	Cc1ccccc1OCCN1C(=O)[C@H]2CN(CCN2C1=O)C(=O)N	0
ZINC72272403	c1ccc(cc1)CN1CCO[C@H](C1)C/[NH+]=C(/N)\N1CCSCC1	1
ZINC72272415	c1ccc(cc1)C1(CC1)C/[NH+]=C(/N)\NCCCN1CCOCC1	1
ZINC72272415	c1ccc(cc1)C1(CC1)C/[NH+]=C(\N)/NCCC[NH+]1CCOCC1	1
ZINC72272425	Cc1ccccc1N/C(=[NH+]/CC[C@H]1CCCO1)/N	0
ZINC72272464	CN(C)c1cc(cc[nH+]1)C/[NH+]=C(/N)\N1CCSCC1	0
ZINC72272466	C[C@@H](c1ccccc1)N/C(=[NH+]/CCCOCC(F)(F)F)/N	1
ZINC72273483	C[C@H](COCc1ccccc1)C(=O)N1CCC[C@H](C1)c1nccs1	0
ZINC72273556	CCC(=O)Nc1cccc(c1)C(=O)OCc1ccccc1C(=O)N	0
ZINC72277888	C[C@H](Cc1ccc(cc1)C(F)(F)F)NC(=O)NC(C(=O)N)C(=O)N	0
ZINC72279494	c1ccc(cc1)CCOCC(=O)N1CCc2c(cc([nH+]n2)N)C1	1
ZINC72279773	CC[C@@H]1CN(CC[N@H+]1C[C@@H](C)O)CC[S@@](=O)c1ccccc1	0
ZINC72280325	C[C@@H]1CC[N@H+](CC1)[C@H](C/[NH+]=C(\N)/NC)c1cccs1	0
ZINC72283963	c1cc2c(cc1Br)c(no2)[S-]	0
ZINC72284871	CC(C)[N@H+](C)CC(=O)Nc1ccccc1n1ccc(n1)C(=O)N	0
ZINC72285165	c1cn[nH]c1[C@@H]1CCCN(C1)C(=O)C1=COCC1	0
ZINC72285246	Cc1ccccc1Nc1nc(nc(n1)N)CN1CCO[C@H]2[C@@H]1CCC2	0
ZINC72286680	CC(C)(C)c1ccc(cc1)[C@@H](CNC(=O)NCCc1ccccn1)O	0
ZINC72289702	c1ccc(c(c1)[C@@H]1C[C@H]1C(=O)OCCn1c(c(cn1)C(=O)N)N)F	0
ZINC72290051	C[C@H](C(=O)OCc1nc(nc(n1)N(C)C)N)N(C)Cc1ccccc1	1
ZINC72290848	C[C@H]1C[N@@H+](C[C@@H](O1)C)CCCC[NH2+]Cc1cc2ccccc2[nH]c1=O	0
ZINC72292464	c1cc(cc(c1)Cl)[C@H]1CCC[N@@H+]1CCOCCO	0
ZINC72292955	c1cc(ncc1NC(=O)C1CCCCC1)n1cc(cn1)S(=O)(=O)N	0
ZINC72293062	c1ccc(cc1)CN1CCO[C@H](C1)CC(=O)N1CC[C@@H](CC1)C(=O)N	1
ZINC72293478	Cc1ccccc1[C@@H]1C[C@@H]1C(=O)N1CCC[C@@H](C1)c1cc[nH]n1	0
ZINC72294522	CC(C)[S@](=O)c1ccc(cc1)C(=O)O[C@@H](c1ccccc1)C(=O)N	1
ZINC72294524	CC(C)[S@](=O)c1ccc(cc1)C(=O)O[C@H](c1ccccc1)C(=O)N	1
ZINC72295223	c1cc(c(cc1C(F)(F)F)N)N1C[C@@H](OC1=O)C(F)(F)F	0
ZINC72296036	C[C@H](C(=O)N1CCCC1)OC(=O)c1c(c(ns1)c1ccccc1)N	1
ZINC72298578	CC(=O)NCC(=O)N1CCCC[C@@H]1c1nccs1	0
ZINC72298615	Cc1csc(n1)[C@@H]1CCCN(C1)C(=O)C1=COCCC1	0
ZINC72299223	CCc1nc(no1)[C@@H]1CCCN1C(=O)COc1ccc(cc1)C(=O)N	0
ZINC72300115	CCCCn1c(nnn1)CN1CCO[C@@H](C1)c1n[nH]c(n1)C	0
ZINC72301908	CC1([C@H]([C@@H]2[C@@H]1OCC2)NC(=[NH2+])NCc1ccccc1)C	1
ZINC72302175	CCn1c(=O)cc2c(n1)CC[N@H+](C2)C[C@@H](COCc1ccccc1)O	0
ZINC72302580	c1cc(sc1CSc1nnc(n1N)C1CCOCC1)Cl	0
ZINC72303770	COc1cc(cc(c1Br)OC)C(=O)N1CCOC[C@@H]1c1ccccc1	0
ZINC72304367	c1cc(ncc1C(=O)Nc1cnccc1C(=O)N)Cl	0
ZINC72304723	c1ccc(cc1)[C@@H]1[C@H](CCO1)CNC(=O)Nc1ccc(cc1)[N+](=O)[O-]	0
ZINC72305569	CCN(CC)C(=O)[C@@H]1CCCN1C(=O)NCc1ccncc1	0
ZINC72307193	CC[C@H](C1CCOCC1)NC(=O)CCOCc1ccccc1	0
ZINC72310495	CCc1ccc(cc1)OCC(=O)N[C@H](CC(=O)N)C1CCOCC1	0
ZINC72313496	C1CC1C(=CC(=O)O[C@@H](C1CCOCC1)C(=O)N)C1CC1	0
ZINC72314324	CCN([C@@H]1CCN(C1=O)c1ccccc1)C(=O)NCC=C	0
ZINC72323996	c1ccc(cc1)n1c(c(c(=O)[nH]c1=S)N)N	0
ZINC72329470	c1cc(sc1)c1c(c[nH]n1)C(=O)NCCc1ccc(cc1)S(=O)(=O)N	0
ZINC72329988	CCc1ccc(cc1Cl)[N-]S(=O)(=O)Nc1ccccc1	0
ZINC72331485	C[C@H](c1ccc(cc1)OC)NC(=O)c1ccc2c(c1)OCO2	0
ZINC72332241	C[N@@H+](Cc1ccccc1)Cc1cc(=O)[nH]c(n1)c1ccccc1	0
ZINC72333682	c1ccc(cc1)[C@@H](C(=O)Nc1ccc(c(c1)F)F)Sc1nnc(s1)N	0
ZINC72338023	C[C@@H](C(=O)NCc1ccccc1)n1ccc(n1)N	0
ZINC72338047	Cc1ccc(c(c1)NC(=O)[C@@H](C)n1ccc(n1)N)O	0
ZINC72338308	c1cn(nc1C1CC1)CCNC(=O)c1cc([nH]n1)N	0
ZINC72339407	CCOC(=O)CCn1cc(c(n1)C)I	0
ZINC72339615	Cn1c(ccn1)c1cc(c2ccccc2n1)CO	0
ZINC72345406	Cc1c(cnc(n1)[C@H]1CCCN1C(=O)COc1ccccc1)C(=O)N	0
ZINC72345685	CC(C)C(=O)N1CCc2c(cc(c(n2)N)C(=O)N(C)C)C1	0
ZINC72350977	Cn1c2ccc(cc2cc1C(=O)N1CCN([C@H](C1)C(=O)N)C)F	0
ZINC72350980	CC(C)[N@H+]1CC[C@@H](CC1)OCc1ccccc1	0
ZINC72351230	Cn1ccc(n1)C(=O)N1CCC(CC1)c1cc2cccnc2[nH]1	0
ZINC72355653	Cc1nccn1c1cncc(n1)[C@H]1CCCN1CC(=O)N	0
ZINC72357010	Cc1cnc(nc1[C@@H]1CCCN(C1)C(=O)C)N	0
ZINC72357409	c1c[nH]nc1[C@@H]1CCCN(C1)c1cc(ncn1)N	0
ZINC72358493	COCC[N@@H+]1CCC[C@@H](C1)c1c(nccn1)c1ccc(cc1)F	0
ZINC72360812	COCC(=O)N1CCCC[C@H]1c1c(cn[nH]1)c1cc[nH+]c(c1)N	0
ZINC72360825	c1ccc(c(c1)CN1CCC[C@H]1c1cccc(n1)CCC(=O)N)F	0
ZINC72363749	c1ccc(cc1)CCN1CCC[C@H]1c1ccnc(n1)N	0
ZINC72365048	CC(=O)N1CCN(CC1)c1cc(cc[nH+]1)C1CC[NH2+]CC1	0
ZINC72365182	COc1ccc(cc1)c1cnc(cn1)C[C@@H]1CCC[NH2+]C1	0
ZINC72365771	Cc1cc(nc(n1)[C@@H]1CC[N@H+](CC1)C)C(=O)NCCc1ccccc1	0
ZINC72366680	Cc1cc(nc[nH+]1)N1CCC[C@H](C1)c1cc(=O)[nH]c(n1)N	0
ZINC72367689	CN1CCN(C[C@@H]1C(=O)N)Cc1ccccc1	0
ZINC72379558	C[C@@]1(CN(CCO1)S(=O)(=O)c1cccc(c1)F)C(=O)N	0
ZINC72379772	Cc1[nH+]c2ccccc2n1CC(=O)N1CCO[C@](C1)(C)C(=O)N	0
ZINC72379873	C[C@@]1(CN(CCO1)Cc1c[nH]nc1c1ccccc1)C(=O)N(C)C	0
ZINC72379898	C[C@]1(CN(CCO1)C(=O)CCOc1ccccc1)C(=O)N	1
ZINC72382793	c1ccc(cc1)C(=O)N1CCOC[C@@H](C1)Cc1cccc(n1)C(=O)N	1
ZINC72383228	Cc1cn[nH]c1[C@H]1CN(CCO1)CC(=O)N	0
ZINC72383365	CC(C)S(=O)(=O)N1CC[C@@H](C1)c1ccnc(n1)N	0
ZINC72383586	Cc1cc(nc(n1)[C@H]1CCCCN1CC(=O)N)Oc1ccccc1	0
ZINC72385167	Cc1c[nH]nc1[C@H]1CCCCN1S(=O)(=O)c1ccccc1	0
ZINC72385236	c1cnccc1C(=O)N1CCCC[C@H]1c1ccnc(n1)N	0
ZINC72387401	c1ccc(cc1)S(=O)(=O)N1CCC[C@@H](C1)Cc1ccc(nn1)N	0
ZINC72387702	Cc1nc(cc(n1)N)[C@H]1CN(CCO1)c1ccccc1	1
ZINC72387704	Cc1[nH+]c(cc(n1)N1CCOCC1)[C@H]1CN(CCO1)c1ccccc1	0
ZINC72387785	Cc1nc(cc(n1)N)[C@@H]1CN(CCO1)C(=O)c1ccccc1	1
ZINC72387786	Cc1nc(cc(n1)N)[C@H]1CN(CCO1)C(=O)c1ccccc1	1
ZINC72387827	Cc1nc(cc(n1)N)[C@@H]1CN(CCO1)C(=O)c1cncs1	0
ZINC72388928	Cc1cn[nH]c1C1(CCN(CC1)C(=O)c1ccc(cc1)OC)C	0
ZINC72397396	CN1c2c(cccn2)C(=O)N[C@@H]1c1cccc(c1)N	0
ZINC72401291	Cc1c(cc(o1)c1nc(no1)c1ccc(cc1)OC)S(=O)(=O)NC	0
ZINC72401334	c1ccc(cc1)c1nc([nH]n1)NC(=O)c1c(nccn1)C(=O)[O-]	0
ZINC72407400	CCOc1ccc(cc1F)[C@@H](C)Nc1c2c([nH+]c(n1)N)CC[NH2+]CC2	0
ZINC72409307	Cc1c2c(ncnc2N(C)C[C@@H]2CC(=O)N(C2)C2CCCC2)n(n1)C	0
ZINC72411788	CCc1[nH+]c2c(c(n1)N1CC[C@@H](C1)COC)CC[N@H+](CC2)CC(=O)[O-]	0
ZINC72415111	c1ccc(cc1)c1cnc(nc1[O-])NC(=S)N	0
ZINC72415432	Cc1c(cnn1c1ccccc1)[C@@H](C)Cl	0
ZINC72416048	c1c(nc(s1)N=C(N)N)N	0
ZINC72416443	c1ccc(cc1)[C@H]1Cc2c(cnc(n2)N)[C@@H](C1)O	0
ZINC72417377	CCOC(=O)C1=CNc2c(c(nn2[C@@H]1N)C(F)(F)F)c1ccccc1	1
ZINC72417481	C[C@@H]1Cc2cccc(c2N1)C(=O)SC	0
ZINC72417923	C[C@@H]([C@@H]1CC[N@H+](CC1)Cc1ccc(nc1)N(C)C)N1CCOCC1	0
ZINC72418194	CN(C)C[C@]1(CCC[N@H+](C1)Cc1ccc(c(c1)OC)OCC(=O)N)O	0
ZINC72424015	Cc1c([nH]c(n1)c1ccccc1)C(=O)N1CCOC[C@@H]1CC(=O)N	1
ZINC72430302	Cc1nc(cs1)CC(=O)N1CCCO[C@H](C1)C[NH+]1CCCC1	0
ZINC72431804	Cc1nc(cs1)CC(=O)N(C)Cc1[nH+]ccn1Cc1ccccc1	0
ZINC72432878	Cc1cc(cc([nH+]1)C)N1CCN(CC1)Cc1cccc2c1non2	0
ZINC72433958	CCn1cc(c(=O)c2c1cc(c(c2)[N+](=O)[O-])N)C(=O)OCC	0
ZINC72434041	C[C@@H]1C[C@]([C@@H](C[NH2+]1)C)(c1ccccc1)O	0
ZINC72435337	CCOCC[N@@H+]1CCC[C@]2([C@H]1CCN(C2)c1nccc(n1)N)C(=O)[O-]	0
ZINC72436526	Cc1cc(ccc1C[N@H+]1CC[C@@H](CC1)[C@H](C)[NH+]1CCOCC1)F	0
ZINC72438008	Cc1cc(nc(n1)N)Nc1ccc(cc1)OCc1ccccc1	0
ZINC72438571	c1ccc(cc1)CNc1nc(nc(n1)N1CCCn2cncc2C1)N	0
ZINC72439883	c1ccc(cc1)CC[C@H]1CCCN(C1)c1ccnc(n1)N	0
ZINC72439982	CCOC(=O)CSc1nc2nccc(n2n1)c1c(cc(oc1=O)C)[O-]	0
ZINC72440860	Cc1cc2nc(cc(n2n1)NCc1nc(n[nH]1)C)c1ccccc1	0
ZINC72441564	C[C@@]12CC[C@@H](C1(C)C)c1c2nc(nc1c1ccccc1)N	0
ZINC72443385	c1cnccc1c1ccnc(n1)N1CCOCC1	0
ZINC72450458	CCOC(=O)c1c(nc2c(c(nn2c1SC)C)c1ccccc1)N	1
ZINC72453762	c1ccc2c(c1)C[C@@H]([C@@H]2Nc1c2c(nc(n1)N)CC[NH2+]CC2)O	0
ZINC72461691	COCc1c(c2nnc(c(n2n1)N)c1nc(cs1)N)c1ccccc1	1
ZINC72466767	c1c2c(n3c(n1)nc(n3)SCC#N)CCCC2=O	0
ZINC72467727	c1ccc(cc1)[C@H]1Cc2c(c(nc(n2)NC2CCCCC2)N)C(=O)C1	0
ZINC72475186	CCc1cc(n2c(n1)ccn2)NCCCc1nnc(s1)N	0
ZINC72475410	C[NH+](C)Cc1cc(sc1)CN1CCC[C@@H](C1)C(=O)c1ccccc1	0
ZINC72479394	c1ccc(cc1)CCCN1CCN(C[C@@H]1CCO)c1nccc(n1)N	0
ZINC72481995	CC(C)(C)OC(=O)N[C@@H](CC=C)CC(=O)N	0
ZINC72528174	CCOCCCN1C(=O)C(=O)N(C1=O)[C@H](C)c1ccccc1	0
ZINC72531220	C[C@H](C(=O)N1CCC[C@@H](C1)C(=O)N)NC(=O)c1ccc(cc1)Cl	0
ZINC72569179	CCCCNC(=O)[C@@H]1CC[C@H](N(C1)C(=O)c1cnn(c1)CC)C	0
ZINC72575780	c1cc(ccc1C(=O)N)C(=O)OC[C@@H]1CCC=CC1	0
ZINC72591900	c1ccc(cc1)COC[C@H](Cn1cc[nH+]c1c1ccccc1)O	0
ZINC72595273	CC[C@@H](C)n1c(ccn1)NC(=O)c1cc(ccc1C)C	0
ZINC72604063	CC[C@@H](C)[C@H](C(=O)N)NC(=O)COCCOC	0
ZINC72613358	c1ccc(cc1)n1cnnc1SCc1ccc(c(c1)F)F	0
ZINC72619479	CC1(CC(CC([NH2+]1)(C)C)NC(=O)[C@@H]1CCCO1)C	0
ZINC72633002	c1ccc(cc1)C1(CCOCC1)[NH2+]Cc1ccc(nc1)Cl	0
ZINC72646234	c1ccc(cc1)c1nnc(n1N)SCc1cccc(c1)[N+](=O)[O-]	0
ZINC72657339	c1ccc(cc1)[C@H](CNC(=O)CN1C(=O)CNC1=O)[NH+]1CCCC1	0
ZINC72671700	CCCOc1ccc(cc1)C[NH2+][C@@H](C)c1ccc(cc1)n1cncn1	0
ZINC72678693	c1cc(cc(c1)F)/C=C/C(=O)[C@H](C#N)c1nnc2n1CCCCC2	0
ZINC72679267	c1ccc(cc1)OCCC(=O)N1CCC[C@H]1C(=O)N	0
ZINC72698717	CC[C@H](C)[C@@H](C(=O)N)NC(=O)c1cc(n(c1C)Cc1cccs1)C	0
ZINC72706950	Cc1cc(no1)C(=O)N(Cc1ccccc1)c1ccc(cc1)OC	0
ZINC72712108	c1ccc(cc1)S(=O)(=O)CCN(Cc1cccs1)C[C@@H]1CCCO1	0
ZINC72713970	Cc1c(c(n(n1)Cc1c(cccc1Cl)Cl)Cl)C[NH2+]C[C@H](C)O	0
ZINC72727263	Cc1ccc(cc1[N+](=O)[O-])CNCCC[N@@H+]1CCCC[C@H]1C	0
ZINC72733785	CC[N@H+]1CCN(CC1)CCN/C(=[NH+]\C)/NC[C@H]1CCCO1	0
ZINC72739358	Cc1cc(c(c(c1)C)C(=O)CSc1n[nH]c(=O)n1C[C@H]1CCCO1)C	0
ZINC72747322	c1ccc(cc1)OCc1c2ccccc2oc1C(=O)NCC(=O)N	0
ZINC72774326	C[C@H](C(=O)NC(=O)N)N(C)Cc1nccn1Cc1ccccc1	0
ZINC72781471	c1ccc(cc1)C[C@H](C(=O)NCC(=O)N)NC(=O)c1ccco1	0
ZINC72787644	Cc1ccc(cc1N1C[C@@H](CC1=O)C(=O)N(C)C[C@@H]1CCCO1)Cl	0
ZINC72802929	c1ccc(c(c1)F)SCCN1CCCC[C@H]1C(=O)N	0
ZINC72803770	Cc1nc(cs1)C[N@H+](C)Cc1ccc2c(c1)OCO2	0
ZINC72817727	COC(=O)[C@@H]1CC[N@H+](CC1)[C@H](c1ccccc1)C(=O)N1CCCCC1	0
ZINC72834740	C[C@@H](C(=O)N)[N@@H+]1CC[C@H](CC1)c1nnc2n1cccc2	0
ZINC72839039	CCCC[C@H](C(=O)N1CCC[C@H](C1)COCC)NC(=O)N	0
ZINC72839143	CCOC[C@H]1CCCN(C1)C(=O)CCn1cc(ccc1=O)Br	0
ZINC72867560	c1ccc(cc1)[C@H](C[C@@H]1CCCN1[C@@H](c1ccccc1)C(=O)N)O	0
ZINC72878773	C[C@H](C(=O)NC(=O)N)[N@@H+](C)Cc1cnn(c1)c1ccccc1	0
ZINC72895438	CN(CC(F)(F)F)C(=O)CN1CCOC[C@H]1c1ccccc1	0
ZINC72938475	c1cc(ccc1C#N)OCC[NH2+]C1CCCCC1	0
ZINC72939186	c1ccc(cc1)c1ccc(cc1)NCC(=O)N1CCNC(=O)C1	0
ZINC72950443	C[C@H](C(=O)NCCc1ccc(cc1)OC)O/N=C(\Cn1cccn1)/N	0
ZINC72950740	Cc1ccc(c(c1)NC(=O)[C@@H](C)O/N=C(\Cn1cccn1)/N)C	0
ZINC72972658	CCOC(=O)CCC[N@H+](Cc1ccco1)Cc1cccs1	0
ZINC72976284	CCOC[C@@H]1CCC[N@@H+](C1)CCCc1nc(no1)c1ccccc1	0
ZINC72978978	CC(C)C[C@@H]1COCCN1CC(=O)c1c(n(c(=O)[nH]c1=O)C1CC1)N	0
ZINC72980323	CC(C)C[C@@H]1COCCN1CC(=O)NCCc1ccc(cc1)OC	0
ZINC72991915	COc1cccc(c1)OCC(=O)N(CCC(=O)N)c1ccccc1	0
ZINC72994032	COCCn1cnnc1SCc1nc(on1)c1ccccc1	0
ZINC73005817	CSCC[C@H](C(=O)Nc1cc(cc(c1)F)F)NC(=O)N	0
ZINC73027512	c1ccc(cc1)C1(CCCC1)NC(=O)c1nc([O-])c2ccccc2n1	0
ZINC73038943	C[C@H](CNC(=O)NC[C@H](C)Oc1ccccc1)N1CCOCC1	0
ZINC73041368	CCOC[C@H]1CCCN(C1)C(=O)NCCC(=O)NC(C)C	0
ZINC73051974	c1ccc(cc1)c1c(cn[nH]1)C[NH2+][C@H]1CCSc2c1cccc2F	0
ZINC73062938	C[C@H](CNC(=O)N1CCC[C@@H](C1)NC(=O)C)Oc1ccccc1	0
ZINC73067671	Cc1cc(c(s1)C(=O)NC1CCN(CC1)CC(=O)N)OC	0
ZINC73084336	c1ccc(cc1)C[C@H](C(=O)N)NC(=O)c1cccc(c1)c1ncon1	0
ZINC73087107	Cn1c2ccc(cc2[nH]c1=O)/C(=N/S(=O)(=O)/C=C/c1ccccc1)/[O-]	0
ZINC73090115	C[C@H](c1nc(nc(n1)Nc1ccccc1)N)SCc1ccco1	0
ZINC73118144	C[C@@H](C(=O)N)N[C@@H](c1ccccc1)C(=O)Nc1ccc(cc1)OC	0
ZINC73122455	Cc1ccc(cc1F)NC(=O)C[n+]1cccc2c1ccc(c2)OC	0
ZINC73133268	C[NH+](C)C1(CCOCC1)CNC(=O)[C@H](c1ccccc1)OC	0
ZINC73162954	Cc1cc(n(n1)CCOC(=O)[C@@H]1C[C@H]2CC[C@@H]1O2)C	0
ZINC73179125	C1CCC(CC1)(CC(=O)N1CCC(CC1)CC[NH+]1CCOCC1)O	0
ZINC73180679	C[C@@H](CNC(=O)Nc1ccc(c(c1)C(=O)N)F)Oc1ccccc1	0
ZINC73204334	CC(C)(CNC(=O)NCCCO[C@@H]1CCCc2c1cccc2)C(=O)N	0
ZINC73234373	Cc1c(c(on1)C)[C@H](C)NC(=O)NCCCNc1ccccc1	0
ZINC73258673	C[C@@H]1CCCC[C@@H]1NC(=O)N(C)CC(=O)N1CCOCC1	0
ZINC73265917	C[C@@]1(C[C@H](C1(C)C)NC(=O)c1cccc(c1)n1cncn1)OC	0
ZINC73272548	CCOCCCN[C@H](c1ccccc1)C(=O)N	1
ZINC73272618	CCOC(=O)N1CCC(CC1)N[C@@H](c1ccccc1)C(=O)N	1
ZINC73272866	COCCCN[C@H](c1ccccc1)C(=O)N	1
ZINC73294311	C#CC[C@H](c1ccccn1)OC(=O)c1ccc(cc1)N1CCNC1=O	0
ZINC73300658	CSCc1ccc(cc1)C(=O)OCCc1cccnc1	0
ZINC73303119	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)c1c(cn(n1)c1ccccc1)O	0
ZINC73303133	Cc1nc(cs1)c1cc(n(c1)C)C(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC73326237	c1ccc2c(c1)[C@@H](CC(=O)N2)C(=O)OCCN1CCCC1=O	0
ZINC73342663	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)N[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC73358458	Cc1ccccc1[C@H](C)NC(=O)NNC(=O)c1ccc(cc1OC)Cl	0
ZINC73368258	c1ccc(cc1)c1nc(on1)CCC[NH+]1CCN(CC1)CC(=O)N	0
ZINC73388048	CC[N@@H+](Cc1ccc2c(c1)OCO2)Cc1cn2c(cc(nc2n1)C)C	0
ZINC73388272	c1cc(ccc1[C@@H]1CC[N@H+](CC1)CC(=O)N1CCC[C@H](C1)C(=O)N)O	0
ZINC73395530	Cc1c(nc(o1)c1ccccc1)CSc1nnc(n1C)CCC(=O)N	0
ZINC73411390	C[C@H](c1ccc(cc1)c1cncnc1)[NH2+][C@@H](c1ccccc1)C(=O)N	0
ZINC73411717	CC[C@H](C(=O)N)[NH2+][C@@H](C)c1ccc(cc1)c1cncnc1	0
ZINC73413765	C[C@H](C(=O)OC)N1CCN(CC1)S(=O)(=O)c1ccc(cc1F)F	0
ZINC73415668	Cc1nnc(n1N)SCc1cc(no1)c1ccccc1	0
ZINC73415825	CC(C)C[N@H+]1CCO[C@H](C1)COC(=O)c1ccc(cc1)C(=O)N	0
ZINC73472922	Cc1nc(cs1)[C@H](C)NC(=O)C(C)(C)NC(=O)Nc1ccccc1	0
ZINC73474485	Cc1c(sc(n1)c1ccccc1)C(=O)Nc1cccnc1Cl	0
ZINC73485615	C[C@@H](C(=O)OCc1coc(n1)c1ccccc1)NC(=O)C(C)(C)C	0
ZINC73485952	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)NCC[NH+](C(C)C)C(C)C	0
ZINC73491798	Cn1cc(cn1)[C@H](CNC(=O)NC[C@@H](Cc1ccccc1)[NH+](C)C)O	0
ZINC73530029	C[C@@H](c1ccccn1)OC(=O)c1cc(sc1Cl)Cl	0
ZINC73561068	CC(C)[C@H](C(=O)NCc1ccc(nc1)N1CC[N@H+](CC1)C)NC(=O)N	0
ZINC73564919	c1ccc(cc1)Cc1ccccc1C(=O)NCCCOCC(F)(F)F	0
ZINC73599437	CCCN([C@H]1CCS(=O)(=O)C1)C(=O)[C@@H](C)N1C[C@H](O[C@H](C1)C)C	0
ZINC73637665	COC(=O)c1c(c(c[nH]1)c1ccccc1)NC(=S)N1CCCCC1	0
ZINC73638691	COc1ccc2c(c1)nc(o2)Cc1ccccc1	0
ZINC73639314	CCc1ccc2c(c1)nc(o2)c1ccc(cc1Br)N	0
ZINC73640170	Cc1ccc(cc1[N+](=O)[O-])c1ccc(o1)C(=O)OCC#C	0
ZINC73640321	C#CCOC(=O)c1ccc(o1)c1cccc(c1)N	0
ZINC73640366	Cc1ccc(cc1N)c1ccc(o1)C(=O)OCC#C	0
ZINC73640938	C[C@H](C(=O)NCCCOC)SCc1coc(n1)c1ccccc1	0
ZINC73641597	C[C@@H](c1ccccc1)NC(=O)/C(=C\1/c2ccccc2C(=[NH+]1)N)/C#N	0
ZINC73641782	CCOC(=O)c1cc(cc2c1oc(n2)c1cccc(c1)Br)N	0
ZINC73641876	COC(=O)c1cc(cc2c1oc(n2)c1ccc(cc1)F)N	0
ZINC73642411	c1ccc(cc1)OCC(=O)N1CC[NH+]=Cc2c1ccc(c2)N	0
ZINC73644973	C[C@@H](C(=O)N1CC[C@@H](CC1)C(=O)N)N[C@H](c1ccccc1)C(C)C	0
ZINC73652210	CCC[N@H+]1CCC[C@H](C1)N(C)C(=O)OC(C)(C)C	0
ZINC73656594	C[C@@H]1C[C@@H](CCN1Cc1ccccc1)N1CCOCC1	0
ZINC73657219	C[C@H]1C[C@@H](CCN1C(=O)OCc1ccccc1)N1CC[NH2+]CC1	0
ZINC73664347	CC(=CC(=O)N(CCC(=O)N)c1ccccc1)C	0
ZINC73665642	Cc1cc(c([nH]1)C(=O)OC)NC(=S)NN	0
ZINC73666053	Cc1ccc(cc1)S(=O)(=O)c1c(n[nH]c1Nc1ccccc1)N	0
ZINC73679194	c1ccc(cc1)c1cc(nc[nH+]1)N1CCCC[C@H]1C(=O)[O-]	0
ZINC73683707	C[C@H]1CCCN(C1)c1cc(ncn1)SCC(=O)OC	0
ZINC73684109	CCc1c([nH+]c(nc1N1CC[C@@H](C1)[NH3+])c1ccc(cc1)C(F)(F)F)C	0
ZINC73688718	CC(C)Cc1nc(on1)CN1C(=O)C2(CCCCC2)N(C1=O)C	0
ZINC73696823	c1ccc(cc1)Nc1[nH+]c2c(c(n1)OCC(=O)[O-])CCC2	0
ZINC73707960	C[C@H](CCc1ccccc1)Nc1nc(cc(n1)OCC(=O)[O-])C(C)C	0
ZINC73723111	Cc1nc(on1)CCC(=O)N[C@@H](CC(=O)OC(C)C)c1ccccc1	0
ZINC73754398	c1ccc(c(c1)[C@H]1C[C@@H]1C(=O)OCc1cccc(c1)C(=O)N)Cl	0
ZINC73802427	C[C@@H](c1ccccc1)OCCCNC(=O)CSC1CCCC1	0
ZINC73804672	c1ccc(cc1)OCCNC(=O)CN1CCc2c1ccc(c2)[N+](=O)[O-]	0
ZINC73819209	Cn1cccc1[C@H](CNC(=O)NC1CCN(CC1)c1ccccc1)O	0
ZINC73825280	c1ccc(cc1)N1CCN(CC1)/C(=N\[NH+]=C(\c1cc(ccn1)Cl)/N)/[S-]	0
ZINC73836178	C[C@@H](COC)OC(=O)c1cccc(c1)Oc1ccc(cc1)C#N	0
ZINC73836425	Cc1c(c(on1)C)CC(=O)O[C@@H](C)COC	0
ZINC73836881	C[C@@H](COC)OC(=O)C1=NN([C@@H](C1)c1ccccc1)c1ccccc1	0
ZINC73836960	C[C@H](COC)OC(=O)c1ccc(cc1)NC(=O)C1CC1	0
ZINC73872008	CC1(CN(CCO1)Cc1cnn(c1)c1ccccc1)C	0
ZINC73884460	CC(C)COC(=O)N1CCCN(CC1)S(=O)(=O)C	0
ZINC73886048	CC(C)C(=O)N1CCC(CC1)C(=O)OCCCc1ccncc1	0
ZINC73895122	c1ccc(cc1)COC[C@@H](C[N@H+]1CC[C@@H](CC1)c1ccccc1)O	0
ZINC73895824	C[C@H](C(=O)NCc1ccc(cc1)S(=O)(=O)N)OCc1ccccc1	1
ZINC73927618	CCCCOC(=O)CN1c2ccccc2SCC1=O	0
ZINC73934169	CC(C)COC(=O)[C@H](C(C)C)NC(=O)OC(C)(C)C	0
ZINC73966277	c1ccc2c(c1)c1c(o2)c(=O)[nH]c(n1)CSc1c2c([nH]cn2)ncn1	0
ZINC73983888	Cc1ccc(cc1Cl)/C=C/C(=O)NC1CCN(CC1)CC(=O)N	0
ZINC74015944	CN(CC(=O)N1CCOCC1)C(=O)Nc1ccccc1F	0
ZINC74021733	CC[C@H](C(=O)OC)N(c1ccccc1)C(=O)[C@H]1CCCO1	0
ZINC74021834	CC[C@@H](C)C(=O)N(c1ccccc1)[C@@H](CC)C(=O)OC	0
ZINC74039396	c1cc(ccc1CNS(=O)(=O)N)Oc1ccc(cc1)F	0
ZINC74105164	CCCC[C@@H](C(=O)N[C@@H](C)CC[NH+]1CCOCC1)NC(=O)N	0
ZINC74105919	C[C@H](CC[NH+]1CCOCC1)NC(=O)/C=C/c1c(cccc1F)F	0
ZINC74106116	C[C@@H](CC[NH+]1CCOCC1)NC(=O)CCSc1ccccc1Cl	0
ZINC74120021	c1ccc(cc1)OCc1nc(on1)[C@@H]1Cc2ccccc2C(=O)O1	0
ZINC74161151	C[C@H](CC(=O)N[C@@H](C)c1csc(n1)C(C)C)NC(=O)c1ccccc1	0
ZINC74206169	c1cc(c(c(c1)Cl)OCCSC(=[NH2+])N1CCOCC1)Cl	0
ZINC74251605	C1C[C@@H](OC1)Cn1c(nnc1SCC(F)(F)F)CCC(=O)N	0
ZINC74252200	CC(C)CCOC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	1
ZINC74252777	C/C=C/COC(=O)c1cccc(c1)OCC(=O)N	0
ZINC74252790	c1ccc(c(c1)COC(=O)c1cccc(c1)OCC(=O)N)Cl	0
ZINC74275019	CC(C)CN(C1CC1)C(=O)Nc1cccc(c1)C(=O)OC	0
ZINC74277654	Cc1ccc(c2c1[nH]cc2)C(=O)CN	0
ZINC74289422	CN(C[C@H](COCc1ccccc1)O)[C@@H](c1ccc(cc1)F)C(=O)N	1
ZINC74314733	c1ccc(cc1)Cc1ccccc1NCc1cccc(c1)C(=O)N	0
ZINC74328529	COCCCC[NH+]1CCN(CC1)C(=O)c1ccccc1	0
ZINC74349951	CCOC(=O)N[C@@H]1CCCN(C1)[C@@H](c1ccccc1)C(=O)OC	0
ZINC74356055	CC(C)C[C@](C)(C(=O)N)NS(=O)(=O)c1ccccc1c1ccccc1	0
ZINC74359911	Cc1ccccc1[C@H](CC(=O)OC1CCCCCC1)NC(=O)N	0
ZINC74452229	C[C@@H](c1ccccc1)S(=O)(=O)Cc1cc(cc2c1OCOC2)[N+](=O)[O-]	0
ZINC74465553	CCc1ccc(cc1)[C@@H](C)NC(=O)[C@@H](C)S(=O)(=O)CCOC	0
ZINC74497138	CC1([C@@H]2CC=C([C@H]1C2)C[N@H+](C)Cc1nc(no1)c1ccncc1)C	0
ZINC74502666	COc1cc2c(cc1CN1[C@H]3CC[C@@H]1CNC(=O)C3)CCC2	0
ZINC74517526	Cc1ccc(cc1)[C@H]1[C@H](CCCO1)NC(=O)Cn1cnnn1	0
ZINC74519758	C[C@@H](c1ccco1)N(C)C(=O)c1ccc(c(c1)[N+](=O)[O-])Br	0
ZINC74582390	Cc1nc2cc(ccc2n1C)C(=O)N(CC(F)(F)F)[C@H](C)C(C)C	0
ZINC74594775	CCn1cc(cn1)C(=O)N[C@@](C)(CC(C)C)C(=O)N	0
ZINC74609562	C[C@@H](c1cc(c(cc1F)OC)OC)NC(=O)[C@H](C)OCC(F)(F)F	0
ZINC74632942	Cc1ccc(s1)CC(=O)NCCOc1cccnc1	0
ZINC74638348	CC(C)C[C@@H](C(=O)OC(C)C)NC(=O)c1csc(n1)COC	0
ZINC74681638	Cc1cc(ccc1F)C(=O)N1CCN([C@@H](C1)C#N)Cc1ccccc1	0
ZINC74685132	c1ccc(cc1)N1CCC[C@@H](C1=O)NC(=O)COC1CCCCC1	0
ZINC74738119	Cc1ccc(s1)CN(C)C(=O)NCC1(CCOCC1)SC	0
ZINC74883672	c1ccc(cc1)CC[C@H]1CN(CCO1)C(=O)c1cnccn1	0
ZINC74941245	CC(C)(C)OC(=O)N1CCC[C@@H]1c1cc([nH][nH+]1)N	0
ZINC74942807	c1ccc(cc1)COC(=O)N1CCO[C@@H](C1)C(=O)NN	1
ZINC75092017	c1ccc(cc1)OCC(=O)N[C@@H](CC(=O)N)C1CCOCC1	1
ZINC75092133	C[C@H](c1nc(cs1)C[N@@H+]1CCC[C@@H](C1)CNC(=O)C(C)C)OC	0
ZINC75092168	c1ccc(cc1)[C@@H]1[C@@H](CCO1)Nc1c(cc(cn1)C(=O)N)Cl	1
ZINC75093377	CC[C@H](c1ccccc1)C(=O)N1CC[C@@H](C1)OCC(=O)N	1
ZINC75093378	CC[C@@H](c1ccccc1)C(=O)N1CC[C@H](C1)OCC(=O)N	1
ZINC75103883	c1ccc(cc1)c1cnc(s1)NC(=O)N[C@@H]1CCCC[C@H]1C(=O)N	0
ZINC75105400	CC[S@@](=O)[C@@H]1CCC[C@@H](C1)NC(=O)COc1ccccc1OC	0
ZINC75106675	C[C@@H]([C@@H](c1ccccc1)NC(=O)Nc1c[nH]nc1)C(=O)OC	0
ZINC75106786	C[C@H](c1nc(no1)Cc1ccccc1)Nc1ncc(c(n1)N)[N+](=O)[O-]	0
ZINC75108985	C[C@@H]1CN(C[C@@H](O1)C)CCCNc1ccc(cc1C(=O)N)S(=O)(=O)N	0
ZINC75109535	CCOC(=O)c1c(c2ccc(cc2[nH]c1=O)C)c1ccccc1	0
ZINC75110986	CC(C)Sc1nc(nn1C(=O)C=C(C)C)N	0
ZINC75123636	CCOC[C@@H](C)NC(=O)c1ccc([nH]c1=O)c1ccccc1	0
ZINC75130124	Cc1c(c(n(n1)C)C)[C@@H]1CCCN1C(=O)[C@@H](C1CCCC1)NC(=O)C	0
ZINC75141714	COCCOc1cccc(c1)C(=O)NCCNc1ccccc1	0
ZINC75155761	C1CC[C@H]2[C@H](C1)C(=C1CCCC1=N2)N	0
ZINC75172094	COc1ncc(cn1)NC(=O)c1cccnc1	0
ZINC75259862	Cc1ccc(cc1)CSCC(=O)c1ccccc1	0
ZINC75260496	CCOC(=O)c1c2c3ccccc3n(c2sc1N)C(=O)C	0
ZINC75270239	CC(=N/N=C(\N)/NNC(=S)NC(=O)c1ccccc1)C	0
ZINC75284533	c1ccc2c(c1)C(=O)/C(=C\C(=C(/N)\N1CCOCC1)\C#N)/N2	0
ZINC75348048	CCOC(=O)c1c(c(c([nH]1)C)S(=O)(=O)Nc1ccc(cc1C)F)C	0
ZINC75373233	CCOC(=O)CN1C[C@@H](N(c2c1cccc2)CC(=O)OCC)C(=O)N	0
ZINC75480275	Cc1ccc(cc1)[C@H](C)NC(=O)COc1cc(ccc1C=O)OC	0
ZINC75483188	c1ccc(cc1)Cc1nc(cs1)CC(=O)OCC(F)(F)F	0
ZINC75501143	COCC[S@](=O)CC(=O)Nc1ccccc1OC(F)F	0
ZINC75502346	C[C@@H](C(=O)NC(C)(C)C)[S@](=O)Cc1coc(n1)c1ccc(cc1)OC	0
ZINC75504836	Cc1c(c([nH]c1c1nnc(o1)C1CCC1)C)S(=O)(=O)NC1CC1	0
ZINC75506776	CC(C)[C@@H](C(=O)OC)NC(=O)Cc1csc(n1)Cc1ccccc1	0
ZINC75517694	C[C@@H](C(=O)N(CCC(=O)N)c1ccc(cc1)F)OCc1ccccc1	1
ZINC75537043	CO[C@H]1CCC[C@@H](C1)OC(=O)c1cn(nn1)c1ccccc1	0
ZINC75556239	C[C@@H](C(=O)N(CC=C)c1ccccc1)OCc1ccccc1	0
ZINC75572515	CC(C)[C@@H](c1ccccc1)[NH2+]C1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC75581704	Cc1cccc(c1)C(=O)N1CCC[N@H+](CC1)Cn1cc(cn1)[N+](=O)[O-]	0
ZINC75593612	Cc1c(cccc1NC(=O)c1c(onc1c1ccccc1)C)C(=O)N	0
ZINC75603966	Cc1nnc(o1)[C@@H](C)NC[C@@H](c1cccs1)N1CCO[C@@H](C1)C	0
ZINC75606857	COC(=O)[C@H](CO)Nc1cc(nc2n1ncn2)c1ccccc1	0
ZINC75610210	COc1cc2c(cc1OC)[nH+]c(nc2N)NC1CCSCC1	0
ZINC75612751	COCCC[N@@H+](C/C=C/c1ccccc1)[C@H]1CCS(=O)(=O)C1	0
ZINC75629383	Cc1c(cnc(c1C#N)Cl)I	0
ZINC75636680	c1ccc(cc1)n1c(cc(n1)CCCNC(=O)C1(CCCC1)C#N)N	0
ZINC75661017	c1ccc(cc1)[C@H](C(=O)N)[NH2+]Cc1ccc([nH+]c1)N1CCCC1	0
ZINC75666041	C[C@@H]1CN(C[C@@H](O1)C)Cn1c(=S)n(c(n1)c1ccco1)CCC(=O)N	0
ZINC75705747	c1ccc(c(c1)[C@@H](CNS(=O)(=O)N)N1CCOCC1)Cl	0
ZINC75760642	c1ccc(cc1)c1ccc(cc1)C[NH2+]Cc1ccc(cc1)NC(=O)N	0
ZINC75762694	COc1ccc(cc1)CNCCc1[nH+]ccn1Cc1ccccc1	0
ZINC75789688	Cc1ccc(s1)C[N-]S(=O)(=O)N	0
ZINC75791378	C[NH+](C)CCOc1ccc(cc1)CNS(=O)(=O)N	0
ZINC75800074	C[N@H+](CCC[NH2+]Cc1ccc(c(c1)Cl)Cl)CCOC	0
ZINC75862064	COCc1cccc(c1)NC(=O)CSCC(=O)N	0
ZINC75862228	c1ccc(cc1)CN1CCO[C@@H](C1)CNC(=O)CCNC(=O)N	1
ZINC75874777	Cc1ccc(cc1NC(=O)[C@@H]1CN(CC21CCCCC2)S(=O)(=O)C)F	0
ZINC75875648	CO[C@H]1CCC[C@@H](C1)OC(=O)CCCc1ncc(o1)c1ccccc1	0
ZINC75880518	CCO[C@@H](C)C(=O)N1CCN(CC1)Cc1ccc(cc1)Cl	0
ZINC75939214	CC1([C@@H]2CC[C@@](C2)(C1=C)C(=O)N1CCn2c[nH+]cc2C1)C	0
ZINC75972018	c1ccc(cc1)/N=N/c1ccc(cc1)NC(=O)N	0
ZINC75984608	CNC(=O)C1CCN(CC1)C(=O)Nc1ccccc1c1ccccc1	0
ZINC75991312	c1ccc(cc1)COCc1c(c(nc2c1[C@@H]1CC[C@H](C2)N1)N)C#N	1
ZINC76016382	C[C@@H]([C@H]1CCCO1)NC(=O)Cc1csc2n1cc(n2)c1ccccc1	0
ZINC76018508	CC[C@H](c1nccs1)NC(=O)N[C@H]1CC(=O)N(C1)c1ccccc1	0
ZINC76019090	c1ccc(cc1)OCCOCC(=O)Nc1cccc(n1)C(=O)N	1
ZINC76019596	CCCN([C@H]1C[C@H](C21CCCC2)OCC)C(=O)c1c(nccn1)N	0
ZINC76023478	CCO[C@@H]1C[C@@H](C21CCC2)Nc1ncc(s1)S(=O)(=O)N	0
ZINC76041816	Cc1ccccc1[C@H]1CN([C@@H](CO1)C)C(=O)c1cc(cs1)C(=O)N	0
ZINC76041922	CN(CCC(=O)OC)S(=O)(=O)[N-]c1cccc(c1)C(=O)NC1CC1	0
ZINC76042428	CC(C)(C)OC(=O)N1CCC(CC1)C(=O)N[C@H]1CCC[C@@H]1C(=O)N	0
ZINC76042639	Cc1c(c(n(n1)C)C)[C@@H]1[C@@H](CCO1)C[NH2+]C/C(=C/c1ccccc1)/C	0
ZINC76043253	Cc1nc(no1)[C@H]1CCCN1C(=O)[C@@H](C)COCc1ccccc1	0
ZINC76044535	C[C@H](C(=O)N1CCC[C@H]1c1nc(on1)C(C)C)n1cncn1	0
ZINC76049982	CC(C)(C)c1nc(n[nH]1)[C@H]1CN(CCO1)[C@@H](c1ccccc1)C(=O)N	1
ZINC76055394	C[C@@H]1CN(C[C@@H]1[NH+]1CCN(CC1)C(=O)C)C[C@@H](CCC#N)C#N	0
ZINC76061213	c1c2c(cc(c1F)F)nc(cn2)N(C[C@@H]1CCCO1)C1CCCC1	0
ZINC76067472	Cc1ccc(o1)[C@@H]1CSCCN1C(=O)c1cc(cs1)C(=O)N	0
ZINC76090651	c1ccc(cc1)N1CC[C@H](C1)COC(=O)c1cc(cs1)C(=O)N	1
ZINC76092804	c1cc(cc(c1)Cl)[C@H]1C[C@@H](C1)NC(=O)c1c(nccn1)C(=O)N	0
ZINC76094718	c1cc2c(cc1NC(=O)COCC1CC1)[nH]c(n2)C1CCCCC1	0
ZINC76106125	CN(C[C@@H](COCc1ccccc1)O)S(=O)(=O)N	1
ZINC76111692	c1cc(cc(c1)NC(=O)N1CCC[C@H](C1)CO)NC(=O)C1CC1	0
ZINC76138715	Cc1cc(ccc1N(C)C)NC(=O)N1CCC[C@H]1c1ccccc1	0
ZINC76140704	CCC(=O)N1CSC[C@H]1C(=O)N1CC[C@@H](CC1)OC1CCCCC1	0
ZINC76147669	CCCNC(=O)C[N@@H+](C)[C@H]1CCC[C@@H]1SC	0
ZINC76160674	Cn1cnc(c1Cl)S(=O)(=O)NC[C@H](c1ccccc1)OC	0
ZINC76169907	CCOC(=O)[C@H]1CCN(CC1)CN1[C@H](CC1=O)c1ccccc1	0
ZINC76191267	CN(Cc1c(cccc1Cl)F)S(=O)(=O)NCCOCCOC	0
ZINC76207920	C[C@H](C(=O)N(CCC(=O)N)c1ccccc1)OCCC=C	1
ZINC76207955	C[C@@H](C(=O)N(CCC(=O)N)c1ccccc1)OCC1CC1	1
ZINC76208134	CCCC(=O)N1CCC(CC1)C(=O)N(CCC(=O)N)c1ccccc1	0
ZINC76208280	COCCCC(=O)N(CCC(=O)N)c1ccccc1	1
ZINC76208720	Cc1cc(c2cc([nH]c2c1)C(=O)N(CCC(=O)N)c1ccccc1)C	0
ZINC76266152	CO[C@@H]1CCCN(C1)Cn1c(=O)oc(n1)c1ccccc1	0
ZINC76269251	COCCN(CCCc1ccccc1)c1ncc(c(n1)N)[N+](=O)[O-]	1
ZINC76291643	CC(C)(C)NC(=O)CN(C)C(=O)CNc1cc(ccc1Cl)F	0
ZINC76292604	c1ccc(cc1)[C@H]1CCCCC[N@@H+]1CC(=O)NC1CCOCC1	0
ZINC76295844	CN(CCOC)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC76296176	CN(CC(=O)NC1CCCCCCC1)[C@H](c1cccc(c1)F)C(=O)N	0
ZINC76297363	C[C@H]1CCCN(C1)S(=O)(=O)N[C@@H](C)[C@@H](c1ccc(cc1)Cl)OC	0
ZINC76300037	C[C@@](C1CC1)(C(=O)OC)NS(=O)(=O)/C=C/c1ccccc1Cl	0
ZINC76300106	Cc1ccc(cc1C)S(=O)(=O)N[C@@](C)(C1CC1)C(=O)OC	0
ZINC76305467	C[C@H](C(=O)N[C@H]1CCN(C1)Cc1ccccc1)[N@H+](C)CCS(=O)(=O)C	0
ZINC76320787	CCCC[C@H](COC)N[C@@H](c1ccccc1)C(=O)N	1
ZINC76320795	CCCC[C@H](COC)N[C@H](c1ccccc1)C(=O)N	1
ZINC76326063	CCOCCNC(=O)Nc1ccc(cc1)N1CCO[C@@H](C1)C	0
ZINC76355438	CCn1c(cc(n1)C(C)C)C(=O)NC(C)(C)CNC(=O)OC(C)(C)C	0
ZINC76367687	Cc1cc(cc(c1)CCNC(=O)CCCNC(=O)c1ccccc1)C	0
ZINC76388077	CCCCNC(=O)[C@@H](C#N)C(=O)CCNC(=O)Cc1ccccc1	0
ZINC76389393	C[C@H]1C[N@H+](CCCN1C(=O)c1ccc(=O)n(n1)C)Cc1ccccc1	0
ZINC76391417	C[C@@H]1C[C@@H](C[N@H+]1[C@@H](C)c1nnc(o1)CC(C)C)c1ccc(cc1)OC	0
ZINC76391662	CC(C)(CNS(=O)(=O)c1cccc(c1)C(=O)N)c1ccccc1Cl	0
ZINC76393620	C[C@@H](C(=O)NC(=O)N)Nc1cccc2c1C[N@H+](C2)CCC(C)C	0
ZINC76400292	CCO[C@H]1CCCN(C1)[C@@H](C)c1nc(n/c(=N\c2ccccc2)/[nH]1)N	1
ZINC76403443	CCO[C@@H]1CCC[N@@H+](C1)CC(=O)N(C)c1ccccc1	0
ZINC76419122	CC[C@H]1C(=O)NCC[N@@H+]1CCCc1ccccc1	0
ZINC76452529	c1ccc(cc1)COCCC(=O)NNc1nc(no1)c1ccncc1	0
ZINC76461804	Cc1nc(cs1)CC(=O)N[C@@H](Cc1ccccc1)C1CC1	0
ZINC76473868	CCO[C@H](C)C(=O)Nc1cccc(c1SCC(F)F)Cl	0
ZINC76481010	C[C@H]1C[N@H+](CC[C@@H]1N(C)C(=O)COCC1CC1)Cc1ccccc1	0
ZINC76487856	CC[N@@H+]1CC[C@@H]([C@@H](C1)C)N(C)C(=O)c1ccc(c(c1)F)N1CCCC1	0
ZINC76489900	CC(C)(CNC(=O)/C=C/c1ccc(cc1)S(=O)(=O)N)c1ccccc1	0
ZINC76494505	C[C@H]1CN(CCN1C(=O)[C@@H](C)OCC1CC1)Cc1ccccc1	0
ZINC76499622	CO[C@H]1C[C@H]1N	0
ZINC76509346	C[C@H](C(=O)N1CCCCC[C@@H]1c1ccco1)OCc1ccccc1	0
ZINC76553723	C[C@H]1CCCC[N@@H+]1CCCCNC(=O)N(C)CCS(=O)(=O)C	0
ZINC76554298	C[C@H]([C@H]1CCCO1)NC(=O)N1CC[N@@H+](CC1)Cc1ccccc1OC	0
ZINC76554644	Cc1ccc(s1)CN(C)C(=O)NCCc1cc(cc2c1OCOC2)F	0
ZINC76570801	CNC(=O)[C@@H](c1ccccc1)NC(=O)C[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC76575284	Cc1ccc(cc1)[C@H](c1ccccc1)[NH2+]C[C@@H]1CCOC1	0
ZINC76631677	C[C@H](Cc1ccc(cc1)Cl)N(C)C(=O)CNC(=O)CC(C)(C)C	0
ZINC76642669	c1ccc(cc1)CNC(=O)NC1(CCCC1)C(=O)NCC(=O)N	0
ZINC76696621	CCO[C@@H](C)c1nc(on1)CO/N=C(\CCC(C)C)/N	0
ZINC76696849	CCO[C@@H](C)c1nc(cs1)CO/N=C(\CCCc1ccccc1)/N	1
ZINC76697337	CCC/C(=N/OCc1nc(no1)[C@@H](C)OCC)/N	0
ZINC76697341	CCC/C(=N/OCc1nc(no1)[C@H](C)OCC)/N	0
ZINC76700733	CCO[C@@H](C)c1nc(on1)CNc1ccc(c(c1)Cl)C(=O)N	0
ZINC76715361	CCO[C@@H](C)c1nc(on1)C[N@H+]1CC[C@@H](CC1)Cc1ccccc1	0
ZINC76717477	CCO[C@@H](C)c1nc(on1)CN(CCC(=O)N)Cc1ccccc1	1
ZINC76720440	CCO[C@@H](C)c1nc(on1)CN1CCCc2c1cccc2C(=O)OC	0
ZINC76729377	CCO[C@H](C)c1nc(on1)C[NH2+][C@H](c1ccccc1)C1CCCC1	0
ZINC76730258	CCO[C@@H](C)c1nc(on1)CN(C)[C@@H](c1ccccc1)C(C)C	0
ZINC76730786	CCO[C@@H](C)c1nc(cs1)CN1CCOC[C@@H]1CC(C)C	0
ZINC76731036	CCC(CC)C[N@@H+](CC)Cc1nc(no1)[C@H](C)OCC	0
ZINC76746624	Cc1cccc(c1)N(CCC(=O)N)CC(=O)NCCc1ccccc1	0
ZINC76747148	Cc1cccc(c1)N(CCC(=O)N)CCS(=O)(=O)c1ccccc1	0
ZINC76757653	c1ccc(cc1)N[C@@H]1CC[N@H+](C1)Cc1cnn(n1)c1ccccc1	0
ZINC76761893	CC(C)OC(=O)/C(=C\c1cnn(c1)c1ccc(cc1)F)/C#N	0
ZINC76794042	CN(C)C(=O)c1ccc(cc1)C(=O)Nc1cc(ccc1C(=O)OC)F	0
ZINC76798941	C[C@@H]1CCCC[C@@H]1OCC[N@@H+](CCC(=O)N)Cc1ccccc1	1
ZINC76799054	c1ccc(cc1)CN(CCC(=O)N)CC(=O)NCc1ccc(s1)Cl	0
ZINC76799134	CN(CC1CC1)C(=O)C[N@@H+](CCC(=O)N)Cc1ccccc1	0
ZINC76799230	c1ccc(cc1)C[N@H+](CCC(=O)N)CCOc1cccc(c1)C#N	0
ZINC76802945	C[C@H]1C[N@H+](CCN1Cc1nnc(o1)C(C)(C)C)Cc1ccccc1	0
ZINC76806606	CCOCCC(=O)OCC(=O)Nc1ccc(cc1Cl)C	0
ZINC76859164	C[C@@H](C(=O)NC(=O)N)Nc1ccc(nc1)OCCc1ccccc1	0
ZINC76862549	CCO[C@@H](C)c1nc(cs1)CSCC(=O)N[C@@H]1CC[C@@H](CC1)C	0
ZINC76895143	Cc1cccn2c1[nH+]c(c2)CNCc1cnc(s1)c1ccccc1	0
ZINC76908963	c1cc2cc[nH]c2c(c1)C(=O)Oc1cccc(c1)CC(=O)N	0
ZINC76917190	c1ccnc(c1)CSCCC(=O)N[C@H]1C[C@H]1c1cccc(c1)Cl	0
ZINC76925257	COCc1ccccc1C(=O)Nc1ccccc1OCC1CC1	0
ZINC76941044	c1ccc(cc1)OCc1ccc(o1)C(=O)NNC(=O)[C@@H]1CC=CC1	0
ZINC76942609	C[C@H]1CN(CCN1C(=O)N[C@@H](C)C(C)C)Cc1ccccc1	0
ZINC76955259	Cc1csc(n1)[C@H](C)NC(=O)N[C@@H](Cc1ccccc1)C1CC1	0
ZINC76959952	C[NH+](C)[C@H](CNC(=O)CCSc1ccc(c(c1)OC)OC)C1CC1	0
ZINC76964369	CC[N@H+](Cc1ccccc1Cl)CC(=O)N1CCC[C@@H](C1)NC(=O)C	0
ZINC76969504	c1ccc(cc1)N[C@H]1CCN(C1)C(=O)c1ccccc1SCC(=O)N	0
ZINC76972588	C[C@H](CC(=O)N1CC[C@H](C1)Nc1ccccc1)NC(=O)C1CCCC1	0
ZINC76979405	C[C@H]1[C@H](S(=O)(=O)CCN1C(=O)NC[C@@H](C)N(C)c1ccccc1)C	0
ZINC76988138	c1ccc(cc1)C[C@@H](C1CC1)NC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC76992381	CCOCc1ccccc1CNC(=O)C[N@H+]1CC[C@@H](CC1)CO	0
ZINC76992591	CC(C)(C)OC(=O)N(C)C[C@H]1CCN(CC1)C(=O)[C@@H]1CC=CC1	0
ZINC76992611	CCn1c(n[nH]c1=S)CNC(=O)[C@H]1C[C@H]1c1ccccc1C	0
ZINC76996743	CN(C[C@@H]1CCCO1)C(=O)NC[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC77000575	CN(C[C@H]1CCCO1)C(=O)NCc1cccc(c1)C(=O)N	0
ZINC77003533	CCCCc1cc(n[nH]1)NC(=O)c1ccc(cn1)Cl	0
ZINC77024582	C[NH+](C)CCOc1ccc(c2c1onc2N)c1ccc(cc1)N	0
ZINC77051517	CCOC(=O)/C(=N\OCc1ccccc1)/C(=O)C	0
ZINC77109882	c1ccc2c(c1)cccc2CCCOC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC77115340	c1ccc(cc1)CCNC(=O)C(=O)NCC[C@H](c1cccs1)O	0
ZINC77120932	C[C@H](c1ccccc1)[S@](=O)CCC(=O)Nc1ccccc1Cl	0
ZINC77138251	CCn1c(=O)c2ccc(cc2[nH]c1=S)C(=O)N1[C@@H](COC[C@H]1C)C	0
ZINC77140025	CC(C)NC(=O)CCCC(=O)N[C@@H]1CCC[C@@H](C1)S(=O)(=O)C	0
ZINC77140671	c1cc(cc(c1)Cl)[C@H]1C[C@@H]1NC(=O)CSCC(=O)N	0
ZINC77156674	c1ccc(cc1)OCC(=O)OC1CN(C1)c1nc2ccc(cc2s1)F	0
ZINC77158804	c1ccc(cc1)c1[nH+]ccn1CCN1CCN(CC1)C(=O)CCCl	0
ZINC77161965	CCc1nccn1CC[NH+]1CCN(CC1)C(=O)CSc1nnnn1C	0
ZINC77162912	C[C@@H](c1ccccc1)N(CC1CCC1)C(=O)[C@H](C)NC(=O)N	0
ZINC77169816	CC(C)(C)c1nc(cs1)C[NH2+]Cc1cccc(c1)F	0
ZINC77187122	Cc1cc(cc(c1OC)C)S(=O)(=O)N1CCC2(CC1)OCCCO2	0
ZINC77196442	Cc1cc(cc(c1)C(=O)Nc1cc(ncn1)N1CCN(CC1)C)C	0
ZINC77207750	Cc1c(c(n(n1)c1ccccc1)C)CNC(=O)CSc1nc([nH]n1)N	0
ZINC77222335	CCOc1cccc(c1)CNC(=O)[C@H](Cc1ccccc1)NC(=O)N	0
ZINC77229891	c1cc(c(cc1[N+](=O)[O-])[N+](=O)[O-])NCCCOC[C@@H]1CCOC1	0
ZINC77234137	Cc1c(oc(n1)SCC(=O)NCCC1CCCCC1)C	0
ZINC77238725	c1cc(sc1)/C(=N\OCCCOCC(F)(F)F)/N	0
ZINC77242476	CCN(C)[C@H](C)c1nc(nc(n1)Nc1ccccc1)N	0
ZINC77243032	CC[N@@H+](C)CC(=O)NCc1ccc(cc1)OCC(=O)N	0
ZINC77251964	c1ccc2cc3c(cc2c1)c(=O)[nH]c(n3)Cc1ccccc1F	0
ZINC77265472	C1COCCN1[C@H](C[NH3+])C(=O)[O-]	0
ZINC77265852	Cc1c(c(on1)C)C[N@H+]1CCOC[C@@H](C1)Oc1ccccc1	0
ZINC77266174	c1ccc(cc1)C(=O)N1CCN2[C@H](C1)CN(C2=O)Cc1ccccn1	0
ZINC77270282	CC(=O)N[C@H](CSC[C@@H](C(=O)N)O)C(=O)OC(C)(C)C	0
ZINC77285797	CN(CC[NH+]1CCCCC1)[C@H]1CCN(C1=O)c1ccccc1	0
ZINC77293031	C[C@H](c1ccccc1)OCCCNc1ccc(cc1C(=O)N)[N+](=O)[O-]	1
ZINC77317057	CC(C)C[C@](C)(C(=O)N)[NH2+]CCOC1CCCCCC1	0
ZINC77317307	CC(C)C[C@](C)(C(=O)N)NCc1ccc(cc1)C(C)C	0
ZINC77317392	CC(C)C[C@@](C)(C(=O)N)NCC(=O)N[C@@H](c1ccccc1)C1CC1	0
ZINC77317457	Cc1cc(n(n1)C(C)(C)C)NC(=O)CN[C@](C)(CC(C)C)C(=O)N	0
ZINC77317576	Cc1ccc(cc1F)NC(=O)CN[C@@](C)(CC(C)C)C(=O)N	0
ZINC77321481	CCOCC(=O)N1CCC(CC1)OCc1ccccc1	0
ZINC77321756	Cc1ncc(s1)C(=O)N1CCC(CC1)OCc1ccccc1	0
ZINC77329674	C[C@H](c1ccccc1Cl)[N@H+](CC(=O)NCCC(=O)OC)C1CC1	0
ZINC77331183	CCN(CCC[NH2+]Cc1cn(nc1C)c1ccccc1)S(=O)(=O)C	0
ZINC77341475	c1ccc(cc1)S(=O)(=O)CCC(=O)N1CCOC[C@H](C1)CO	0
ZINC77342249	COCCN1C[C@@]2(CCCN(C2)c2nccc(n2)N)CCC1=O	0
ZINC77353326	Cc1c(sc2=NCCn12)C(=O)N1CCOC[C@](C1)(C[NH+]1CCCC1)O	0
ZINC77357451	CC(C)[N@@H+](CC(=O)c1c(n(c(=O)[nH]c1=O)CCOC)N)C1CCC1	0
ZINC77359224	CCc1nnc(o1)CNc1ccc(cc1OCC)F	0
ZINC77364912	C[C@@H]1COC[C@@H]([N@H+]1CCCc1ccccc1)C	0
ZINC77367351	C[C@H]1COC[C@@H]([N@@H+]1Cc1cnn(c1)c1ccccc1)C	0
ZINC77368328	C[C@@H]1CCC[C@H]([C@@H]1C)NC(=O)CN1[C@@H](COC[C@@H]1C)C	0
ZINC77371177	C[C@H]1COC[C@@H](N1CC(=O)Nc1c(c2c(s1)CCCC2)C(=O)N)C	0
ZINC77377175	CCc1nc(cs1)C[N@@H+](C)[C@@H](C)c1cccc(c1)S(=O)(=O)N	0
ZINC77377466	CN(C[C@@H]1CCN(C1)c1ccccc1)C(=O)CCc1csc(n1)N	0
ZINC77383678	Cc1ccc(cc1F)/C(=N\OCc1ccc(o1)C(=O)OC)/N	0
ZINC77385629	CS(=O)(=O)CCCS(=O)(=O)N[C@@H](c1ccccc1)C1CCCCC1	0
ZINC77390982	C[C@H](CNS(=O)(=O)CCCS(=O)(=O)C)[N@@H+](C)Cc1ccccc1	0
ZINC77406155	C[C@@H]1C[N@@H+](C[C@@H](O1)C)[C@@H]1CCN(CC1)C(=O)[C@@H](c1ccccc1)N	1
ZINC77406928	CCn1c2c(cc(cn2)C(=O)NCCOCc2ccccc2)nc1N	1
ZINC77406974	CC(C)Cc1ccc(s1)CN1CCOC[C@H](C1)O	0
ZINC77407095	Cn1cc[nH+]c1CN1CCC[C@H](C1)c1c(c[nH]n1)c1ccccc1	0
ZINC77410591	CC(C)CCCC[NH2+][C@H](c1ccccc1)C(=O)N	0
ZINC77410757	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]CCCOC[C@@H]1CCOC1	1
ZINC77433212	C[C@H]1CN([C@@H](CO1)C)CN1[C@@H](CC1=O)c1ccccc1	0
ZINC77434582	CC1(CN(CCO1)CN1[C@@H](CC1=O)c1ccccc1)C	0
ZINC77437098	CSCCCNC(=O)Nc1ccc(c(c1)C(F)(F)F)F	0
ZINC77438129	Cc1c(c(c(cc1)c1n(cc[nH+]1)[C@H]1CC[C@H](CC1)[NH3+])C)F	0
ZINC77444167	c1cc2c(cc1[C@H]1CCCN1C(=O)CNC(=O)C1CCCC1)OCO2	0
ZINC77446837	CCCCN(C)C(=O)C1CCN(CC1)CN1CCSC1=O	0
ZINC77454160	CCn1cc(cn1)C[NH2+][C@@H](COCc1ccccc1)c1ccccc1	0
ZINC77456252	CC(=O)N1CCc2c([nH+]c(nc2NCc2cccnc2)N(C)C)C1	0
ZINC77456790	Cn1c2c(cc(cn2)C(=O)N)nc1c1ccccc1Cl	0
ZINC77458268	C[C@@H](Cn1ccnc1c1ccncc1)N(C)c1ccccc1	0
ZINC77470888	c1ccc(cc1)c1nc(no1)N1CCC[C@@H](C1)OCc1cccnc1	0
ZINC77470908	CN(C)C(=O)CN1CCN([C@@H]2[C@H]1CS(=O)(=O)C2)C(=O)C1(CC1)C(=O)N	0
ZINC77489396	c1ccc(cc1)c1cc(no1)C(=O)N[C@H](CO)C1CCSCC1	0
ZINC77489930	CCc1c(nc(nc1N1CCC[C@@]2(C1)CCC(=O)N(C2)C1CC1)C)C	0
ZINC77490814	c1ccc(cc1)c1c2ccccc2c(nn1)SCCS(=O)(=O)N	0
ZINC77493696	c1ccnc(c1)c1nnc(n1N)SCCOC1CCCCCC1	0
ZINC77504317	C[C@H](CN1CC2(CCN(CC2)CC(=O)N)OC1=O)c1ccccc1	1
ZINC77505110	CCN1CCN([C@@H]2[C@H]1CS(=O)(=O)C2)Cc1cc(=O)c(co1)OC	0
ZINC77505663	CCC(CC)CN1C[C@@]2(CCN(CC2)C(=O)[C@@H](C)[NH3+])OC1=O	0
ZINC77526681	CCCCCC[C@@H](C)NC(=O)Nc1nnc(s1)CCC(=O)OC	0
ZINC77527405	CC[C@@H]1CCC[C@@H](C1)NC(=O)NNC(=O)c1ccccc1	0
ZINC77528924	c1cc(ccc1NC(=O)N1CCCCCCC1)OCC1CCOCC1	0
ZINC77529397	CCOCCNC(=O)Nc1ccc(cc1)OCC1CCOCC1	0
ZINC77530787	CCCC(=O)N1CCC(CC1)C(=O)OCCCc1ccccc1	0
ZINC77538736	COc1ccc(cc1)CN1CCN(CC1=O)C(=O)CCn1cnnn1	0
ZINC77539835	C[C@@H](C(=O)N)N1CC[C@@]2(CC1)CN(C(=O)O2)CCc1ccccc1	1
ZINC77539838	C[C@H](C(=O)N)N1CC[C@@]2(CC1)CN(C(=O)O2)CCc1ccccc1	1
ZINC77543451	CC(C)(CNC(=O)NCC1(CC1)c1ccccc1F)[NH+](C)C	0
ZINC77579610	CC(C)Oc1ccccc1CSC(=[NH2+])N1CCOCC1	0
ZINC77579634	c1ccc(cc1)OCCOCCSC(=[NH2+])N1CCOCC1	1
ZINC77582546	Cn1cc(cn1)[C@@H](CNC(=O)NCCCOC[C@@H]1CCOC1)[NH+](C)C	0
ZINC77585126	c1ccc(cc1)C[C@H](CNC(=O)NCCCOCC1CCOCC1)O	0
ZINC77590474	C[C@@H](c1cc(ccc1N1CCN(CC1)C)F)NC(=O)NCCCSC	0
ZINC77606119	C[NH+](C)[C@H](CNS(=O)(=O)c1cccc(c1)C(=O)N)c1cccc(c1)F	0
ZINC77607613	C[C@@H](c1ccccc1)OCCCNS(=O)(=O)c1cccc(c1)C(=O)N	1
ZINC77611029	CC[C@H]1CCC[C@H](C1)NC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC77611905	C[C@H]([C@@H](C)S(=O)(=O)C)N(C)C(=O)N[C@@H]1C[C@@H]1c1cccc(c1)Cl	0
ZINC77612706	c1ccc(cc1)NNC(=O)Cc1ccc(cc1)S(=O)(=O)C(F)F	0
ZINC77613936	CC(C)c1ccc(cc1)[C@H]1C[C@H]1C(=O)NCc1cccc(c1O)OC	0
ZINC77616207	C[C@H]1CCN([C@@H](C1)C)C(=O)[C@@H](C)NC(=O)c1c2ccccc2[nH]n1	0
ZINC77616525	CC(C)CN(CCOC)C(=O)/C=C(/C)\c1ccccc1	0
ZINC77636384	CCSc1cc(ccn1)C(=O)NC[C@](C)(c1ccsc1)O	0
ZINC77639395	C[C@@H]1CCCC[N@H+]1CCNC(=O)c1ccccc1S[C@@H](C)C(=O)OC	0
ZINC77654175	c1ccc(cc1)[C@@H](C(=O)N1CCCCC1)S(=O)(=O)Cc1ccon1	0
ZINC77657032	CC(C)(C)C(=O)NNC(=O)N[C@H]1CC[N@@H+](CC1)Cc1ccccc1	0
ZINC77657576	C[C@@H]1COC[C@@H](N1Cc1nc(on1)Cc1ccc(cc1)Br)C	0
ZINC77657926	Cn1cc(ccc1=O)C(=O)NCCC[NH+]1CCOCC1	0
ZINC77669367	C[C@@H](c1ccc2ccccc2c1)NC(=O)NCCCSC	0
ZINC77687555	c1ccc(cc1)c1cc(c(s1)NC(=O)CCN1C(=O)CCC1=O)C#N	0
ZINC77688250	Cc1ccc(cc1F)[N-]S(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC77688285	c1ccc(cc1)CCCNS(=O)(=O)c1cccc(c1)C(=O)N	0
ZINC77690729	CC[C@H](CCO)NC(=O)Nc1ccc(c(c1)Cl)NC(=O)c1ccco1	0
ZINC77720792	C[C@H](c1ccccc1)OCCCNC(=O)NOC	0
ZINC77732210	C[C@@H]1CCC[C@@H](C1)NC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC77743061	COc1cc(c(c(c1)OC)CCNC(=O)[C@@H]1CC=CC1)OC	0
ZINC77749158	COc1cccc(c1O)CNC(=O)Nc1ccccc1OCC1CC1	0
ZINC77756920	CC[C@@H]1CCC[C@@H](C1)NC(=O)NCCCOC[C@@H]1CCCO1	0
ZINC77792923	CC[NH+](CC)[C@H](CNC(=O)NC[C@H](C)N1CCOCC1)c1ccsc1	0
ZINC77798359	C[C@@H](CSC)NC(=O)N(CCOC)Cc1ccccc1	0
ZINC77812918	CCOC(=O)CCCNC(=O)NC[C@@H](c1ccccc1F)O	0
ZINC77818692	c1ccn(c(=O)c1)CCC(=O)N1CCC(CC1)CC(=O)N	0
ZINC77818753	c1ccc(c(c1)[C@@H]1C[C@H]1C(=O)N1CC[C@@H](C1)C(=O)N)Cl	0
ZINC77824692	CC[C@@H](CCO)NC(=O)N[C@@H](c1ccc(cc1)F)C1CC1	0
ZINC77867090	c1ccc(cc1)c1csc2c1[nH]c(c2)C(=O)NCCN1CCOCC1	0
ZINC77869523	c1ccc(cc1)NC(=O)c1cncc2c1ccnc2	0
ZINC77876147	c1ccc(cc1)c1ccc(cc1)CNC(=O)c1c[nH]c2c1ccnc2	0
ZINC77882047	c1ccc(cc1)S(=O)(=O)CCOC1CCCCCC1	0
ZINC77896736	c1ccc(cc1)n1ncc(n1)CSc1c(cc(c(n1)N)C#N)C#N	0
ZINC77907386	c1c(cnc2c1NC(=O)CO2)C(=O)NCCC(=O)NC1CCCC1	0
ZINC77907713	CC[C@@H](C)Sc1nnc(n1Cc1ccccc1)C	0
ZINC77909708	CC[C@H](C)Sc1nnc(n1N)SCc1ccccc1	0
ZINC77910717	Cc1cc(nc(n1)S[C@@H](C)C(=O)OC(C)(C)C)N	0
ZINC77915817	CC[C@H]1CCC[C@H](C1)NC(=O)C(=O)Nc1ccc(c(c1)Cl)C(=O)NC	0
ZINC77923012	C[C@@H](C(=O)OCCCc1ccccc1)S(=O)(=O)C	0
ZINC77956487	c1cc(cc(c1)C(=O)OC[C@@H]1CC[N@H+](CC1)CC(F)(F)F)C(=O)N	0
ZINC77958426	C[C@H](c1cccs1)S[C@@H]1CCN(C1=O)C	0
ZINC77966358	CC(C)n1c(cc(n1)c1ccccc1)NS(=O)(=O)CCOC	0
ZINC77971843	c1ccc(cc1)n1c2c(c(n1)C(=O)NC1CCCC1)COC2	0
ZINC77986884	Cc1cc(cc(c1C)S(=O)(=O)N)C(=O)N1C[C@H](Cc2c1cccc2)C	0
ZINC78023930	C[C@@H](CC(=O)NC[C@H]1CCCO1)c1cccc(c1)C(F)(F)F	0
ZINC78024902	c1ccc(cc1)/C=C/CCC(=O)Nc1ccc(cc1)C(=O)N	0
ZINC78025088	C[C@@H](c1ccsc1)C(=O)Oc1ccc(cc1)C(=O)OC	0
ZINC78050313	CC[C@H](CC(=O)N(CCC(=O)N)c1ccccc1)c1ccc(cc1)C	0
ZINC78051941	CCN(C[C@@H]1CCCO1)S(=O)(=O)c1cc(c(c(c1)Cl)N)Cl	0
ZINC78056983	CC[C@@H](C)NC(=O)[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC78057411	c1ccc(cc1)CN1CCO[C@H](C1)C(=O)Nc1cccc(c1)Cl	0
ZINC78057708	CC(C)(C)NC(=O)[C@@H]1CCCN(C1)C(=O)COc1ccccc1	0
ZINC78059510	COc1ccc(cc1Cl)NC(=O)[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC78059675	CCN(c1cccc(c1)F)C(=O)c1ccc(nn1)OC	0
ZINC78074519	CC(C)(C)OC(=O)CSCC(=O)N[C@H](c1ccccc1)c1ccco1	0
ZINC78076103	CCCNC(=O)c1cccc(c1)C(=O)N1CCCC[C@@H]1C(=O)OC	0
ZINC78084943	c1ccc(cc1)CN1CCO[C@H](C1)C(=O)NCCCC(=O)N	1
ZINC78100721	CN(c1ccc(nc1)OC)C(=O)[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC78112379	CC(C)[C@@H](C(=O)N)NC(=O)[C@@H]1CN(CCO1)Cc1ccccc1	1
ZINC78115144	Cc1cc(c(s1)NC(=O)[C@H]1CN(CCO1)Cc1ccccc1)C(=O)N	1
ZINC78117310	C[C@@H](c1cccs1)C(=O)OCc1cnc(s1)c1ccccc1	0
ZINC78122900	C[C@@H](CNC(=O)[C@H]1CN(CCO1)Cc1ccccc1)c1cccs1	0
ZINC78123354	CN1C[C@@H](CCC1=O)NC(=O)[C@H]1CN(CCO1)Cc1ccccc1	0
ZINC78150905	CCO[C@H](C)C(=O)N[C@@H]1CCC[C@@H]1Cc1ccccc1	0
ZINC78155727	CC1([C@@H]([C@H]2[C@@H]1OCC2)NC(=O)c1cn(nn1)c1ccccc1)C	0
ZINC78156430	C/C(=C/C(=O)N[C@H]1[C@@H]2CCO[C@@H]2C1(C)C)/c1ccccc1	0
ZINC78163119	CC1([C@@H]([C@@H]2[C@@H]1OCC2)NC(=O)Cc1cccs1)C	0
ZINC78166866	c1ccc(cc1)COC(=O)[C@@H](C[C@@H](C(=O)[O-])[NH3+])N	1
ZINC78166871	c1ccc(cc1)COC(=O)[C@@H](C[C@H](C(=O)[O-])[NH3+])N	1
ZINC78169397	Cc1cccc(c1)[C@H](C)CNC(=O)[C@H]1C[C@@H]1C(=O)OC	0
ZINC78178710	CC[C@@H](CC(=O)NCCCOCC1CCOCC1)c1ccccc1	0
ZINC78192460	c1ccc(cc1)COCC(=O)NNC(=O)CCc1ccc(cc1)C#N	0
ZINC78192973	c1ccc(cc1)COCC(=O)NNC(=O)CSc1ccccc1Cl	0
ZINC78193252	c1ccc(cc1)COCC(=O)NNC(=O)/C=C/c1cccc(c1)F	0
ZINC78203367	C[C@@H](CNC(=O)c1ccc(cc1)C(=O)OC)c1cccs1	0
ZINC78207684	C[C@@H]1CCCC[C@H]1OCC(=O)N(CC#N)C1CCCC1	0
ZINC78210529	CS(=O)(=O)CCn1ccc(n1)NC(=O)[C@H]1C[C@H]1c1ccc(cc1)F	0
ZINC78230470	CCCCN(c1ccccc1)C(=O)CSCC(=O)Nc1cc(on1)C	0
ZINC78243048	CC(C)C[C@H](C(=O)Nc1cccc(c1)Oc1ccccc1)NC(=O)N	0
ZINC78251298	c1ccc(cc1)[C@@H](C[NH+]1CCCC1)NC(=O)N1CCCC1	0
ZINC78253640	CC(C)(C)OC(=O)CN(CCC(=O)N)Cc1ccccc1	1
ZINC78257849	CCCCN(CCO)C(=O)Nc1cc(ccc1OCC(F)(F)F)F	0
ZINC78282684	Cc1cc(n(n1)C)NC(=O)CN1C(=O)[C@H]2CCCN2C1=O	0
ZINC78295913	CSCCOC(=O)/C=C/c1ccc(cc1)F	0
ZINC78303823	C[C@H](c1ccccc1)S(=O)(=O)CCC(=O)N1CCOCC1	0
ZINC78304407	C[C@@H](c1ccccc1)N1C[C@@H](CC1=O)C(=O)/N=c/1\n(ccs1)C	0
ZINC78308191	Cc1c(c(n[nH]1)C)CCC(=O)NC[C@H](c1ccccc1)[NH+](C)C	0
ZINC78312403	Cc1c(sc(n1)Cc1ccccc1)C(=O)OC[C@@H]1CCC(=O)N1	0
ZINC78312480	c1ccc(cc1)Cc1nc(cs1)C(=O)OC[C@H]1CCC(=O)N1	0
ZINC78314564	c1ccc(cc1)CCCC(=O)OC[C@@H]1CCC(=O)N1	0
ZINC78315865	COc1ccc(cc1)/N=C(\N)/SC[C@@H]1CCCO1	0
ZINC78323060	Cc1csc(n1)[C@@H](C(F)(F)F)OC(=O)/C=C/c1cccc(c1)OC	0
ZINC78325180	c1ccc(cc1)C[C@@H](C(=O)NCc1ccc2c(c1)CCC2)NC(=O)N	0
ZINC78326236	COCC[NH2+][C@@H](c1ccccc1)C(=O)NCc1ccc2c(c1)OCO2	0
ZINC78333153	CCCCc1ccc(cc1)CC(=O)N[C@@H]([C@@H](C)CC)C(=O)N	0
ZINC78338873	CCOc1ccccc1NC(=O)CSCc1ccco1	0
ZINC78338884	CC(C)[C@@H](c1ccccc1)[NH2+]Cc1nccn1Cc1ccccc1	0
ZINC78342285	c1ccc(cc1)n1cc(cn1)CSc1nnc(n1N)c1cccs1	0
ZINC78343017	c1ccc2c(c1)[C@@H](CCO2)NC(=O)COc1cccc2c1CCC2=O	0
ZINC78371243	c1ccc(cc1)Oc1cccc(c1)C[NH2+]Cc1ccncc1	0
ZINC78379058	C[C@@]1(C(=O)N(C(=O)N1)CCCC(=O)OC)c1ccccc1	0
ZINC78386817	CCOc1ccc(cc1)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1csc(n1)C	0
ZINC78390217	c1cc(ccc1C(=O)NC1(CCCCC1)C(=O)N)N1CCCC1=O	0
ZINC78393984	CC(C)(C)OC(=O)NC[C@@H]1CC[N@H+](C1)[C@@H](c1ccccc1)C(=O)N	1
ZINC78394744	c1ccc(c(c1)C(=O)N1CCCSCC1)OC[C@@H]1CCCO1	0
ZINC78394873	c1cc(cc(c1)F)Oc1ccc(cc1)NC(=O)N[C@@H]1CCC(=O)NC1	0
ZINC78396841	COC(=O)[C@@](c1c(n(c(=O)[nH]c1=O)c1ccccc1)N)(C(F)(F)F)O	1
ZINC78400765	CCCCOC(=O)c1ccc(cc1)c1[nH]c2cc(c(cc2n1)N)C	0
ZINC78401789	c1cc(oc1)Cn1c(=O)c(c[nH]c1=O)C(=O)[O-]	0
ZINC78406404	CCN(CC)C(=O)CCCC(=O)N1C[C@H](OC[C@@H]1C)c1ccccc1	0
ZINC78430928	C[C@]1(Cc2ccccc2C(=O)O1)C(=O)NCCSc1ccccc1	0
ZINC78431643	C[C@H]1CCCC[C@@H]1NC(=O)NCc1cccc(c1)CN1CCCC1=O	0
ZINC78433210	CC(C)N1C[C@@H](CC1=O)C(=O)O[C@H](c1ccccc1)c1ccccn1	0
ZINC78437473	CCOC(=O)CCCNC(=O)N[C@@H](c1ccccc1)C(C)C	0
ZINC78469047	Cc1c(nc(o1)c1cccs1)CNc1cccc(c1)[N+](=O)[O-]	0
ZINC78476194	CN(C)C(=O)CN(C)C(=O)c1ccc(cc1F)F	0
ZINC78480180	c1ccc(cc1)COc1ccccc1/C(=N\OCC(=O)NC1CC1)/N	0
ZINC78482044	c1ccc(cc1)[C@H](CC(=O)Nc1ccccc1C(=O)N)C(F)(F)F	0
ZINC78506800	c1cc2c(cc1/C=C/C(=O)Nc1cc(c(cc1F)F)F)OCO2	0
ZINC78512695	CCOC(=O)C[N@H+](CC[S@@](=O)c1ccccc1)Cc1ccc(cc1)F	0
ZINC78516352	c1ccc(cc1)[C@@H]1CCCN(CC1)CC[S@@](=O)c1ccccc1	0
ZINC78516869	CC1(CN(CCN1Cc1ccccc1)Cc1ccc(o1)C(=O)OC)C	0
ZINC78521118	C[C@H]1C[C@H](C(=O)O1)N1CCN(C(C1)(C)C)Cc1ccccc1	0
ZINC78521881	CN(CCCC(=O)OC)C(=O)c1ccc(cc1)CSc1ccccc1	0
ZINC78523368	CC[C@H]1CCCCN1C(=O)N[C@H](c1ccccc1)C1CCC1	0
ZINC78525381	c1ccc(c(c1)NC(=O)N1CCCC1)SCCC(=O)N	0
ZINC78531469	CC(C)(CNS(=O)(=O)N)c1ccccc1	0
ZINC78533340	CCOc1ccc(cc1F)CNC(=O)N[C@H](c1ccccc1)C(C)C	0
ZINC78535063	CCN(CC(=C)C)C(=O)CO/N=C(\COc1ccccc1)/N	0
ZINC78535087	C[C@H]1CCCC[C@@H]1NC(=O)[C@@H](C)O/N=C(\COc1ccccc1)/N	0
ZINC78539224	CC(=O)c1cccc(c1)OCC(=O)N(CCOC)Cc1ccccc1	0
ZINC78539514	Cc1ccccc1OCC(=O)N(CCc1ccccc1)CCC(=O)N	0
ZINC78539810	Cc1ccc(c(c1)CO/N=C(\CC(=O)Nc1ccccc1Cl)/N)C	0
ZINC78539994	CCNC(=S)N(CCc1ccccc1)CCC(=O)N	0
ZINC78543050	C[C@H](C[NH2+]Cc1ccc(c(c1)OC(F)F)OC)N1CCOCC1	0
ZINC78543097	CCn1c(nnc1[S-])CCNC(=O)COc1ccc2ccccc2c1	0
ZINC78544161	CC(C)N1C[C@@H](CC1=O)C(=O)OCc1ccccc1Br	0
ZINC78544868	c1ccc(cc1)N1CC[C@H](C1)NC(=O)NCCc1ccccn1	0
ZINC78546454	Cc1cc(c2c(c(sc2n1)c1nc2cccc(c2o1)Cl)N)COC	0
ZINC78546876	Cc1cc(nc2c1c(c(s2)c1ccc(s1)C(=O)OC)N)C	0
ZINC78550178	Cc1ccc(cc1)c1ccc(c(c1)F)C(=O)NCC(=O)OCC1CC1	0
ZINC78552944	CC(C)C[C@@H](C(=O)OC)NC(=O)c1csc(n1)CCc1ccccc1	0
ZINC78559776	c1ccc(cc1)[C@@H](C(=O)N)N1CCN(CC1)C(=O)C1CCOCC1	1
ZINC78560127	CC(C)[C@@H](C(=O)N)NS(=O)(=O)c1ccccc1	0
ZINC78563161	CN(CCC#N)C(=O)COc1ccccc1OCc1ccccc1	0
ZINC78565810	CCOC(=O)[C@H](C)Sc1nnc(s1)N(C)C	0
ZINC78575953	CC(C)(C(=O)Nc1ccc(cc1)F)Sc1nnc(s1)N	0
ZINC78582952	C[C@H]1CN(C[C@@H](O1)c1ccccc1)c1ccc(c(c1)C(F)(F)F)C#N	0
ZINC78586968	Cc1c(c(n[nH]1)C)CCC(=O)N(C)[C@H](C)c1ccc(cc1Cl)Cl	0
ZINC78589202	c1ccc(cc1)[C@@H](C1CC1)NC(=O)COn1c2ccccc2nn1	0
ZINC78593382	CC(=O)N[C@@H](CC(=O)OCc1cccc(c1)C(=O)N)c1ccccc1	1
ZINC78596241	C[C@H](C(=O)NC[C@H]1CN2CCC[C@@H]2CO1)[N@@H+]1CCc2ccccc2C1	0
ZINC78600356	C[C@@H](c1ccc(cc1)NC(=O)NCc1ccccc1)N1CCOCC1	0
ZINC78606194	Cc1c(cccc1NC(=O)[C@@](C)(c1ccccc1)OC)C(=O)N	1
ZINC78607441	C[C@H]1CCC[C@@H](C1)N(C)C(=O)Nc1ccc(nc1)OCCOC	0
ZINC78616117	Cc1cc(c(s1)C)[C@H](C)NC(=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC78616292	C[N@@H+](CCCNC(=O)N[C@H](c1ccccc1)C(=O)N)CCOC	1
ZINC78624618	CCC(=O)Nc1ccc(cc1)NC(=O)NCC(C)(C)C(=O)N	0
ZINC78624920	CCOCCC[NH2+]Cc1csc(n1)c1ccco1	0
ZINC78628207	C[C@H]1CN([C@H](CO1)C)C(=O)CCNC(=O)N	0
ZINC78641863	Cc1ccccc1[C@H](C)NC(=O)[C@@H](C)Nc1cccc(c1)C(=O)C	0
ZINC78642846	C[NH+](C)[C@@H]1CCCN(C1)CCOC(c1ccccc1)c1ccccc1	0
ZINC78651597	CC1(CN(CCO1)CC(=O)N(CCC(=O)N)Cc1ccccc1)C	1
ZINC78667202	c1cc(oc1)C[N@@H+](CCC#N)CC(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC78668810	c1ccc(cc1)CN(CC(=O)N)C(=O)CC1CCCCC1	0
ZINC78669179	c1ccc(cc1)CN(CC(=O)N)C(=O)Cc1c(cccc1Cl)Cl	0
ZINC78669974	CC(C)(C)[C@H](CNc1ncc(c(n1)N)[N+](=O)[O-])O	0
ZINC78670774	c1ccc(c(c1)N1CC[C@H](C1=O)N1CCO[C@@H](C1)C(=O)N)F	0
ZINC78672487	C[C@@H]1CCC[C@@H](C1)OCC(=O)N(CCC(=O)N)Cc1ccccc1	1
ZINC78672488	C[C@H]1CCC[C@@H](C1)OCC(=O)N(CCC(=O)N)Cc1ccccc1	1
ZINC78680483	c1ccc(cc1)CN(CCC(=O)N)C(=O)COC[C@@H]1CCCO1	1
ZINC78683861	CC(C)(C)/[NH+]=C(\N)/SCC(=O)N1CCC(=N1)c1ccccc1	0
ZINC78684691	CC(C)N(c1ccccc1)C(=O)CSC(=[NH2+])N1CCOCC1	1
ZINC78687186	C1COCCN1CCN(CCCO)CCC#N	0
ZINC78692522	Cc1nc2ccccc2n1CCNC(=O)[C@@H]1COc2c1cccc2	0
ZINC78695473	C[C@@H](C(=O)Nc1ccc(c(c1)F)F)S[C@@H](C)C(=O)OC	0
ZINC78707321	C[NH+](C)C1(CCOCC1)CNC(=O)C1(CC1)c1ccc(cc1)Cl	0
ZINC78710294	c1ccc(cc1)SCC(=O)Nc1ccccc1n1ccc(n1)C(=O)N	0
ZINC78726930	c1ccc(cc1)n1cc(cn1)NC(=O)c1c(nccn1)N	0
ZINC78727151	CC(C)C[C@@H](C(=O)OC)NC(=O)c1c(nccn1)N	0
ZINC78735898	Cc1c(cnn1c1ccccc1)C(=O)NCC(=O)OC(C)(C)C	0
ZINC78736642	C[N@@H+](CCOC)[C@H]1CCCN(C1=O)c1ccccc1	0
ZINC78754336	C[NH+](C)[C@@H](CNS(=O)(=O)/C=C/c1ccccc1)c1c(cccc1F)F	0
ZINC78767574	c1ccc(cc1)C[N@@H+]1CC[C@H](C1)OC(=O)CCc1cccc(c1F)F	0
ZINC78768677	CC(C)(C)OC(=O)N1CCC[C@@H]1C(=O)OCc1ccccc1C(=O)N	0
ZINC78768687	c1ccc(c(c1)COC(=O)c1cc(ccc1F)F)C(=O)N	0
ZINC78777383	Cn1ccs/c/1=N/C(=O)[C@H](c1ccccc1)OC	0
ZINC78777515	CCOC(=O)CCN(C)[C@@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC78777557	CO[C@H](CNC(=O)c1ccc(nc1)Cl)c1ccccc1	0
ZINC78785194	CC(C)[C@@H](C(=O)N(C)c1nccs1)N1C(=O)c2ccccc2C1=O	0
ZINC78786623	c1ccc(cc1)N(CCC(=O)N)C(=O)C1=Cc2cc(ccc2OC1)Cl	0
ZINC78789186	Cc1c(cco1)C(=O)N1CCN(CC1)[C@H]1CCC[C@@H]1O	0
ZINC78795286	C[C@H](C(=O)N)N1CCN(CC1)[C@@H](c1ccccc1)C(=O)N	0
ZINC78797946	Cc1cc(nn1c1ccccc1)C(=O)N(C)CC(=O)NC(C)C	0
ZINC78802320	Cc1cc(ccc1NC(=O)[C@H]1CCCN1c1[nH+]ccs1)C(=O)N	0
ZINC78803717	c1ccc(c(c1)c1nc(cs1)CC(=O)OCCCNC(=O)N)Cl	0
ZINC78803833	Cc1cc(n(n1)Cc1cccc(c1)C(=O)OCCCNC(=O)N)C	0
ZINC78805052	CN(C)C(=O)[C@@H]1CCCN1C(=O)C1CCN(CC1)c1ncccn1	0
ZINC78806954	C[C@@H](C(=O)Nc1c(cccc1F)O)OCc1ccccc1	0
ZINC78812544	C[C@@H](CC(=O)OC)SCc1coc(n1)c1ccccc1	0
ZINC78816115	CC(=CC(=O)NCCCc1cc(n(n1)c1ccccc1)N)C	0
ZINC78824324	Cc1nc(on1)[C@@H](C)OC(=O)C[C@H](C)c1ccccc1	0
ZINC78828372	CCOCCCC(=O)N1CC[N@@H+](C[C@@H]1C)Cc1ccccc1	0
ZINC78828703	C[C@@H]1CN(CCN1C(=O)c1ccnc(c1)F)Cc1ccccc1	0
ZINC78833794	c1ccc(cc1)c1cc(no1)CS(=O)(=O)CC(=O)NC[C@H]1CCCO1	0
ZINC78843069	CC[C@H](COC)NC(=O)c1ccc2ccccc2n1	0
ZINC78868737	C=CCN(CC=C)C(=O)CSCc1nnnn1c1ccccc1	0
ZINC78873455	CCO[C@@H](C)C(=O)N(c1ccccc1)c1nc(c(s1)C(=O)OCC)C	0
ZINC78875813	CC(C)CCCNC(=O)c1cc(n(n1)c1ccccc1)C(=O)N	0
ZINC78875916	C[N@@H+](CCCOc1ccccc1)C[C@@H](CCC#N)C#N	0
ZINC78879726	CCn1c(cc(n1)C)C(=O)N1[C@@H](CO[C@H]([C@@H]1C)c1ccccc1)C	0
ZINC78883609	C/C(=C/C(=O)N1CCO[C@H](C1)C(=O)N)/c1cccc(c1)F	0
ZINC78892099	Cc1ccc(cc1[N+](=O)[O-])C[NH2+]C[C@@H]([C@H]1CCOC1)N1CCOCC1	0
ZINC78900121	C[C@@H](c1ccco1)NC(=O)C[N@@H+]1CCC[C@@H](C1)c1cc([nH]n1)C(=O)N	0
ZINC78900584	c1ccc(cc1)OCCC[N@H+]1CCC[C@H](C1)c1cc([nH]n1)C(=O)N	0
ZINC78901386	c1c(n[nH]c1C(=O)N)[C@H]1CCCN(C1)C(=O)[C@H]1CCCO1	0
ZINC78901432	c1cnc(nc1C(=O)N1CCC[C@H](C1)c1cc(n[nH]1)C(=O)N)C1CC1	0
ZINC78901632	c1ccc(cc1)[C@H]1C[C@H]1C(=O)N1CCC[C@@H](C1)c1cc(n[nH]1)C(=O)N	0
ZINC78903266	Cc1ccc(cc1)n1c(O)cc(n1)C(=O)NCCCn1cc(cn1)C	0
ZINC78905976	Cc1c(cccc1[N+](=O)[O-])C(=O)N(CC=C)c1ccccc1	0
ZINC78912710	CO[C@@H](c1ccccc1)C(=O)N1CCC[C@@H](C1)CS(=O)(=O)N	1
ZINC78914638	C[NH+](C)[C@H](CNC(=O)c1cncn1c1ccccc1)c1cccs1	0
ZINC78917348	C[C@H]1CO[C@H]([C@@H](N1C(=O)c1ccc(cc1)C(=O)N)C)c1ccccc1	1
ZINC78923940	CC(C)(C)OC(=O)N1CC[C@@H](C1)N[C@H](c1ccc(cc1)F)C(=O)N	0
ZINC78932869	Cc1cccc(c1)C(=O)N1CCCN(CC1)C(=O)N	0
ZINC78936220	c1ccc(cc1)OCCOCCSc1nnc(n1N)c1cccs1	1
ZINC78936902	Cc1cc(nc(n1)SCCOCCOc1ccccc1)N	1
ZINC78937403	c1ccc(cc1)OCCOCCSc1nnc(n1C1CC1)N	1
ZINC78937902	c1ccc(cc1)OCc1ccccc1NC(=O)N	0
ZINC78947707	C[C@H]1CC[N@@H+](CC1)CCCNC(=O)N(CCOC)Cc1ccccc1	0
ZINC78948477	Cc1c(c(on1)C)C(=O)OC[C@@H]1CCN(C1)c1ccccc1	0
ZINC78952886	c1ccc(cc1)[C@H]1C[C@@H]1CNC(=O)N1CCC[C@@H]1C[NH+]1CCOCC1	0
ZINC78962565	Cc1ccc(cc1F)S(=O)(=O)N1CCC(CC1)N1CCO[C@H](C1)C	0
ZINC78965463	CCc1nc(on1)[C@H](C)Sc1ncc(n1C)CO	0
ZINC78977779	C[C@@H](c1ccccc1)OCCCNC(=O)N1CC[C@@H](CC1)CC(=O)N	1
ZINC78981986	C[C@H]1CCCCN1C(=O)CN1CCN(CC1)C(=O)[C@H]1CCC(=O)N1	0
ZINC79001463	CN1CCN(CC1)c1cc(ccn1)C(=O)N[C@@H]1CCCOC1	0
ZINC79002122	CN([C@H]1CCN(C1=O)CC(F)(F)F)C(=O)C1(CCCCC1)C#N	0
ZINC79009198	C[C@H]1CN(c2c1cccc2)C(=O)NCc1ccc(cc1)OC	0
ZINC79021990	c1ccc(cc1)Cc1ccccc1OCC(=O)NCCCC(=O)N	0
ZINC79024113	c1cc(ccc1C(=O)O[C@@H]1CC[C@@H](CC1)NC(=O)C(F)(F)F)[N+](=O)[O-]	0
ZINC79026554	c1ccc(cc1)CCCO[C@H]1CCN(C1)c1c(nccn1)C#N	0
ZINC79026716	CC(C)(C)OC(=O)N1CCC2(CC1)C[C@@H](c1c2cccc1C#N)[NH3+]	0
ZINC79028203	c1ccc(c(c1)N1CC[C@H](C1=O)SCc1cccc(c1)C(=O)N)F	0
ZINC79030707	c1ccc(cc1)COC(=O)N1CCC(CC1)(C=O)c1ccccc1	0
ZINC79030902	C=C[C@@H](c1cc2cc[nH]c2nc1)N	0
ZINC79031659	c1ccc(cc1)C1CCN(CC1)c1ccc(c(c1)Br)C#N	0
ZINC79032837	CC(C)COCCC(=O)N1CCN(CC1)[C@@H](c1ccccc1)C(=O)N	1
ZINC79033853	CCS(=O)(=O)N1CCC(CC1)C(=O)NC1(CCCC1)c1nc(cs1)C	0
ZINC79035520	CC(C)(C)OC(=O)N1CCC[C@](C1)(C(=O)OC)F	0
ZINC79037730	c1ccc(c(c1)[C@H]1CN(CCO1)c1c(cccn1)S(=O)(=O)N)Br	0
ZINC79043934	C[C@H](C(=O)NC[C@@H](c1ccco1)O)OCc1cccc(c1)OC	0
ZINC79045584	c1ccc(cc1)[C@@H]1CN(CCO1)S(=O)(=O)c1ccc2c(c1)CCC2	0
ZINC79058083	C1C=C2C(=NC1=O)N[C@@H](S2)N	0
ZINC79063182	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)O[C@@H](C1CC1)C(=O)N)C(=O)N	1
ZINC79063200	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)O[C@H](C1CC1)C(=O)N)C(=O)N	1
ZINC79065194	c1ccc(cc1)C[C@@H]1C(=O)N(C(=O)N1)Cc1ncc(o1)c1cccs1	0
ZINC79065250	CC(=O)Cn1c2c(cccn2)cn1	0
ZINC79066483	COCCN(Cc1ccccc1)C(=O)NCCC[NH+]1CCOCC1	0
ZINC79069106	C[C@@]1(CCCO1)C(=O)Nc1ccc(nc1)N1CCCC1	0
ZINC79082552	C/C=C\COC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	1
ZINC79098044	c1ccc(cc1)[C@@H](C(=O)N)[NH2+]CCSc1ccccc1F	0
ZINC79101192	COC[C@@H]1CCCN(C1)C(=O)Nc1ccccc1Cc1ccccc1	0
ZINC79139746	c1ccc(cc1)CCOCCCNC(=O)c1cc(ccc1[N+](=O)[O-])Cl	0
ZINC79145083	C[C@H]1CC[N@@H+](CC1)CCCCNC(=O)N[C@@H](Cc1ccccc1)CO	0
ZINC79155553	Cc1ccc(cc1NC(=O)NCCCn1cncn1)C(=O)OC	0
ZINC79173946	Cc1cc(no1)CNc1ccc(cc1C(=O)N1[C@@H](CCC[C@@H]1C)C)Cl	0
ZINC79180083	C[C@@H](c1ccccc1)NC(=O)CNc1cccc(c1)NC(=O)OC	0
ZINC79187468	Cc1ccc(cc1)CC(=O)OC1CCCCC1	0
ZINC79192501	c1csc2c1CN(CC2)C(=O)CC[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC79218537	CC(C)C[C@@H](CNC(=O)NCC(C)(C)[NH+](C)C)[NH+]1CCOCC1	0
ZINC79229928	c1cc(ccc1CN1CCCC1=O)NC(=O)[C@@H]1CCCO1	0
ZINC79262518	Cc1cccc(c1O)C(=O)N1CC[NH+](CC1)CCC(C)(C)C	0
ZINC79310701	C[C@H]1COCCN1C(=O)N[C@@H](C[NH+]1CCCC1)c1ccccc1	0
ZINC79310725	Cc1cc(c(s1)C(=O)N(CCOC)c1ccncc1)OC(F)F	0
ZINC79311309	C[C@@](CNc1ccccn1)(c1ccccc1)O	0
ZINC79311391	COC(=O)[C@H]1CCCN1CCOc1ccc(cc1)CC#N	0
ZINC79319959	Cc1cccc(c1C(=O)N)NC(=O)c1ccc(nc1)Cl	0
ZINC79321587	Cc1cccc(c1C(=O)N)NC(=O)COC	0
ZINC79334690	c1c(c([nH]n1)C(F)(F)F)CCOC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC79340546	c1ccc(cc1)CCOCCCC(=O)OCC(=O)N	1
ZINC79340651	c1ccc(cc1)C#CCOC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC79340653	c1ccc(cc1)C#CCOC(=O)[C@H]1CCCN(C1)C(=O)N	1
ZINC79360982	CCc1ccc(o1)C(=O)Nc1ccc(c(c1)C[S@](=O)C)Cl	0
ZINC79385059	C[C@@H](CCc1ccccc1)S[C@H](C)C(=O)NCCOC	0
ZINC79387417	c1ccc(cc1)c1cc(n([nH+]1)CC1CCC1)N	0
ZINC79388907	C[C@H](c1cccc(c1)F)OC(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC79389939	C[C@@H](c1cccc(c1)F)OC(=O)[C@H](C)NS(=O)(=O)c1cccs1	0
ZINC79391033	c1ccc(cc1)COC(=O)N(C[C@H]1CCCC[N@@H+]1CCN)C1CC1	1
ZINC79391749	C[N@H+](CC[NH3+])C1CCN(CC1)C(=O)OCc1ccccc1	0
ZINC79391789	CCN(CC[NH3+])C1CCN(CC1)C(=O)OCc1ccccc1	0
ZINC79391832	CC(C)[N@@H+](CC[NH3+])C1CCN(CC1)C(=O)OCc1ccccc1	0
ZINC79391874	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)C[N@@H+](CCN)C1CC1	1
ZINC79392204	c1ccc(cc1)COC(=O)N1CCC[C@@H](C1)CSCCO	0
ZINC79392271	c1ccc(cc1)COC(=O)N1CCCC[C@H]1CSCC[NH3+]	0
ZINC79393630	c1ccc(cc1)C[N@@H+]1CC[C@@H](C1)N(CC[NH3+])C1CC1	0
ZINC79393993	Cc1ccc(cc1F)c1nc(on1)CCC(=O)OCCOC(C)C	0
ZINC79404371	C[C@@H](C(=O)N[C@H]1CCC[N@H+](C1)Cc1ccccc1)N	0
ZINC79404374	C[C@@H](C(=O)NC[C@@H]1CCCC[N@H+]1Cc1ccccc1)N	0
ZINC79404508	C[C@@H](C(=O)N([C@@H]1CCC[N@@H+](C1)Cc1ccccc1)C(C)C)N	0
ZINC79411508	CN(C[C@@H]1CCCC[N@H+]1CCN)C(=O)OCc1ccccc1	1
ZINC79411586	CCN([C@@H]1CC[N@H+](CC1)CCN)C(=O)OCc1ccccc1	1
ZINC79411657	CC(C)N(C[C@H]1CCC[N@@H+]1CCN)C(=O)OCc1ccccc1	1
ZINC79411668	CC(C)N(C[C@H]1CC[N@@H+](C1)CCN)C(=O)OCc1ccccc1	1
ZINC79412746	C[C@@H](C(=O)N1CCC[C@H]1CN(C)C(=O)OCc1ccccc1)[NH3+]	0
ZINC79417194	CC(=O)NC[C@@H]1CCN(C1)C(=O)C[NH3+]	0
ZINC79437854	CC(C)N(CC1CC[NH2+]CC1)C(=O)OCc1ccccc1	0
ZINC79439375	CC(C)(C)OC(=O)N1CCC(CC1)Oc1cc(ncn1)N	0
ZINC79440332	C[C@H]1CN(CCN1)C(=O)[C@H]1CO[C@@H]2C=CC=C[C@@H]2O1	0
ZINC79443328	C[C@H](Cc1nnc(o1)S[C@H](C)C(=O)NC(=O)N)c1ccccc1	0
ZINC79457237	c1cc(ccc1[C@@H]1CCCN1C(=O)NC[C@@H]1CC[N@@H+](C1)C1CC1)F	0
ZINC79469742	CCC[C@H](C)N1C[C@H](CC1=O)C(=O)N1CCN(CC1)CC(=O)NC	0
ZINC79474209	CC(C)n1c2c(cn1)[C@@H](SCC(=N2)O)c1c[nH]nc1c1ccccc1	0
ZINC79479017	Cc1c(cnn1c1ccccc1)C(=O)Nc1nnc(s1)[C@H]1CCCO1	0
ZINC79495715	CC(C)CNc1nc(cs1)C(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC79502095	c1ccc(cc1)CCCO[C@@H]1CC[N@@H+](C1)CC(=O)N	1
ZINC79533446	CCC(=O)N1CCCN(CC1)C(=O)Nc1cc(ccc1C)Br	0
ZINC79613136	C[C@H]1CCC[N@H+](C1)CCCCNC(=O)N1CC[C@H](CC1)CC[NH+](C)C	0
ZINC79638135	c1cc(cc(c1)Cl)[C@H]1CCCN1C(=O)NCc1ccc(nc1)Cl	0
ZINC79690475	C[C@@H](CNC(=O)N[C@H](c1ccccc1)C(=O)N)C[NH+]1CCCCC1	0
ZINC79735306	C[NH+](C)C[C@@H](Cc1ccccc1)NC(=O)NC[C@@H]1CCCO1	0
ZINC79735437	CC(=O)Nc1ccc(c(c1)C(=O)N[C@@](C)(COC)c1ccccc1)F	0
ZINC79793619	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CCOCc1ccccc1	1
ZINC79816952	c1ccc(cc1)COCCC(=O)Nc1cc(ccc1C(=O)N)Cl	1
ZINC79849392	C[C@H]1CCC[C@H](C1)N(C)CN1C(=O)CN(C1=O)c1ccccc1	0
ZINC79876292	C[C@H](c1cccnc1)[N@H+](C)Cc1ccc(cc1)OC(F)F	0
ZINC79928348	c1ccc(cc1)CO[C@@H]1CC[N@H+](CC1)CCc1ccc(cc1)[N+](=O)[O-]	0
ZINC79937499	C[C@@H]([C@@H](c1ccccc1)NCc1cccc(c1)NC(=O)C)C(=O)OC	0
ZINC79948777	CCN(CCC#N)C(=O)C[N@@H+](C)[C@@H](C)c1ccc(c(c1)F)F	0
ZINC79951771	CCn1c(nnc1S(=O)(=O)CCOCCC(C)C)Cc1ccccc1	0
ZINC79952964	CC[C@H]1CC[C@@H](CC1)NC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC79980443	CC[C@H](C)N(C)C(=O)NCc1cccc(c1)COCc1ccccc1	0
ZINC80002723	c1ccc(cc1)CNC(=O)CNC(=O)c1cc(ccc1O)F	0
ZINC80165651	C[C@H]1CN(c2c1cccc2)C(=O)C(=O)NCc1ccccc1COC	0
ZINC80296054	C[C@H]1CCC[C@@H]([C@@H]1C)NC(=O)[C@H](C)NC(=O)N	0
ZINC80338748	c1ccc(cc1)[C@@H](C(=O)NC[C@@H]1CCCO1)Sc1nc(cc(n1)N)N	1
ZINC80352110	c1cc(ccc1NC(=O)c1cc(cc2c1nc[nH]2)F)OCCC(=O)N	0
ZINC81671192	c1ccc(cc1)C(=O)NCc1nc(cs1)CN1CCC[C@@H]1C(=O)N	0
ZINC81678694	COC(=O)c1cc(ccn1)C(=O)NCc1csc2c1cccc2	0
ZINC81947182	c1ccc2c(c1)cc(o2)c1ccnc(n1)NN	0
ZINC81947185	c1ccc(cc1)C[N@@H+]1CCCN(CC1)C(=[NH2+])N	0
ZINC82057242	C=CCO[C@@H]1[C@H]([C@H](O[C@H]1n1ccc(nc1=O)N)CO)O	0
ZINC82087762	c1ccc2c(c1)CC[N@H+](C2)[C@@H]1CCN(CC1)C(=O)[C@H]1C[NH2+]CCO1	0
ZINC82097553	c1ccc(cc1)[C@@H](C(=O)N1CC[C@H](CC1)c1[nH+]ccn1CC1CC1)N	0
ZINC82097794	c1cc(cnc1)[C@H](Cn1ccnc1c1ccncc1)O	0
ZINC82107265	C[C@@]1(CCCO1)Cn1ccnc1c1ccc(o1)c1ccn[nH]1	0
ZINC82157530	CC(C)Cc1cc(n(n1)C)C(=O)NCCCC[C@H]1CCCO1	0
ZINC82163962	CC(C)(C=O)[C@@H](C[N+](=O)[O-])c1ccccc1	0
ZINC82164383	CC[C@H](C)[C@H]1CN(CC[NH2+]1)Cc1ccc(nc1)C	0
ZINC82167947	Cc1ccc(cc1C)c1c[nH+]c(n1CCOC)N	0
ZINC82500122	Cc1cc[nH+]c(c1)N(C)[C@H]1CCC[NH2+]C1	0
ZINC82638863	c1cc(c(c(c1)Br)N)C[NH3+]	0
ZINC82670522	C1COC[C@H]1[C@@H](C(F)(F)F)N	0
ZINC82833684	C[C@@H]1C[C@H](C[C@@H](C1)[N@@H+](C)C[C@@H](COC)O)C	0
ZINC83236362	Cc1cc2c(=O)c(c(oc2c(c1)Br)N)[C@@H]1[NH2+][C@@H](CS1)C(=O)[O-]	0
ZINC83237606	Cc1ccsc1[C@H]1N[C@@H](C(S1)(C)C)C(=O)[O-]	0
ZINC83240444	COc1cccc(c1)c1cnc(s1)C[NH2+]CCC1=CCCCC1	0
ZINC83240571	CCOc1ccc(cc1)c1cnc(s1)C[NH2+]C[C@@H]1C[C@H]2C[C@@H]1C=C2	0
ZINC83241112	Cc1ccccc1c1cnc(s1)CNC[C@@H]1CCCO1	0
ZINC83251294	Cc1cccc(c1NC(=O)/C(=N\O)/N)C	0
ZINC83251345	c1ccc(cc1)N(c1ccccc1)C(=O)/C(=N/O)/N	0
ZINC83251904	CC(C)(C)OC(=O)n1cc(c2c1cccc2CNN)c1ccccc1	1
ZINC83259193	CC(C)(C)OC(=O)Nc1cccc(c1)c1ccc(cc1)C=O	0
ZINC83260924	CC(=O)N[C@H]1[C@H]([C@@H]([C@H](O[C@H]1OCCc1ccccc1)CO)O)O	0
ZINC83263167	CC(C)(C)OC(=O)[C@H](c1ccccc1)[C@@H](C#N)N	1
ZINC83263176	CC(C)(C)OC(=O)[C@H](c1ccccc1)[C@H](C#N)N	1
ZINC83263486	CC(C)(C)OC(=O)N1C[C@@H]2CC[C@H]1[C@@H](C2)CO	0
ZINC83263621	C[C@@H](CCc1ccccc1)[C@H](C(=O)NC(C)(C)C)OC(=O)N	1
ZINC83293893	C[C@@H](C(=O)N/N=C\c1ccc(cc1)O)Oc1ccc2ccccc2c1	0
ZINC83295655	C[C@@H](C(=O)OC)[C@@](C)(c1ccccc1)N	1
ZINC83295669	COc1cc(ccc1Br)C[C@@H](N)OC	0
ZINC83300482	c1ccc(cc1)/C=C\1/C[C@H](Cc2c1[nH]c(=O)nc2C(F)(F)F)O	0
ZINC83304673	CCOC[C@H]1CO[C@](O1)(Cn1cncn1)c1c2ccccc2co1	0
ZINC83310152	c1ccc(cc1)C[C@@H]1COC(=O)N1C(=O)CCC(F)(F)F	0
ZINC83317138	c1ccc(cc1)OC(=O)OC[C@H]1[C@@H](C[C@H](O1)n1ccc(=O)[nH]c1=O)F	0
ZINC83323639	c1ccc(cc1)/[NH+]=C(\[S-])/[C@@H](C(=[NH2+])N1CCOCC1)C#N	1
ZINC83326399	C=CCOC[C@@H](CO[C@H](COCC=C)COC(=O)/C=C/C(=O)[O-])O	0
ZINC83326583	c1ccc(cc1)C1=N/C(=C\c2cc(c(c(c2)Br)[O-])Br)/C(=O)O1	0
ZINC83345237	Cc1cccc(c1C[NH2+]CCCOC)C	0
ZINC83352325	c1c(sc(n1)Br)C(=S)N	0
ZINC83366250	C[C@@H](C(=S)N)NC(=O)OCc1ccccc1	1
ZINC83406992	c1ccc(cc1)C(=O)C1=C[C@@](C(C=C1)(N)N)([NH3+])N	0
ZINC83428432	CCCC[C@@H]1[C@@H](CC[N@H+]1C)N	0
ZINC83697201	c1cc(c(cc1Cl)CS(=O)(=O)N)Cl	0
ZINC83815608	CC(=O)Nc1nc(cs1)COC(=O)c1c(c(n[nH]1)c1ccccc1)Br	0
ZINC83843433	CCn1cc(cn1)[C@H]1[C@@H](CCO1)C[NH2+][C@@H](C)c1nc(no1)C(C)(C)C	0
ZINC83857461	CN(CC(=O)N1CCC[C@@H](C1)CCO)S(=O)(=O)c1ccccc1	0
ZINC83869401	CN(c1ccc(cc1)OCCCc1ccccc1)C(=O)N	0
ZINC83915170	COc1c(c(ncn1)N)CNC[C@@H]1CCO[C@H]1c1ccccc1	1
ZINC84012359	Cc1c(c(n(n1)C)Cl)/C=C/C(=O)Nc1ccc(cn1)c1ccccc1	0
ZINC84068778	c1ccc(cc1)CN(C[C@H](c1ccco1)O)C(=O)NC1CCCC1	0
ZINC84069679	C[C@@H](C(=O)Nc1ccc(cc1F)C(=O)N)OC1CCCCCC1	0
ZINC84131711	CCn1c2ccccc2[nH+]c1[C@H]1CCCN1Cc1cc(no1)C	0
ZINC84183064	Cc1ccc(cc1Cl)NNC(=O)[C@@H]1C[C@H]1c1ccccc1C(F)(F)F	0
ZINC84291637	Cc1nnc(o1)c1ccc(cc1)NC(=O)N[C@@H](CO)c1ccccc1	0
ZINC84351161	c1cc(c(cc1[N+](=O)[O-])Cl)N[C@H](CC(=O)N)C1CCOCC1	0
ZINC84425343	c1cc(nc(c1N)C(=O)OCC(=O)Nc1c(cc(cc1Br)F)F)Cl	0
ZINC84459703	CCOC(=O)[C@@H](CS[C@@H]1CC(=O)N(C1=O)CCc1ccccc1)N	1
ZINC84517584	c1ccc(cc1)/C=C/CS/C(=[NH+]\C[C@H]1CCCO1)/N	1
ZINC84525424	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)NCc1cccc(c1)C(=O)N	0
ZINC84529166	c1ccc(cc1)CCOCCCC(=O)N1CCN(CC1)CC(=O)N	1
ZINC84535616	c1ccc(cc1)CN(C[C@H](c1cccs1)O)S(=O)(=O)N	0
ZINC84544044	C1CCCC(CC1)N1C[C@H](CC1=O)c1nc(no1)[C@H]1CCOC1	0
ZINC84544119	C1C[N@H+](CC[C@@H]1C(=O)N)CC(=O)NC[C@@]12C[C@H]3C[C@@H](C1)C[C@](C3)(C2)Br	0
ZINC84562995	c1ccc(cc1)c1cnc(o1)CCCC(=O)N1C[C@H]2CCC[C@H]2C1	0
ZINC84564891	c1ccc(cc1)c1ncc(s1)C(=O)OCCCC(=O)N	1
ZINC84636875	C[C@@](CC(=O)OC)(COC)NCC#Cc1ccc(cc1)Cl	0
ZINC84638197	C[C@@H](CCc1ccccc1)OC(=O)c1ccc2c(c1)sc(n2)N	1
ZINC84656417	C[C@](c1ccccc1)(C(=O)N)NCCCOc1ccc2c(c1)OCO2	0
ZINC84656419	C[C@@](c1ccccc1)(C(=O)N)NS(=O)(=O)c1ccc(c(c1)Cl)OC	0
ZINC84721646	CC[C@H](C)[C@H](c1ccccc1)C(=O)Nc1cc(sc1C)C(=O)N	0
ZINC84742911	CCCC[C@@H](C(=O)N)NCc1nnc2n1C[C@H](CC2)C(F)(F)F	0
ZINC84754110	Cc1ccc(cc1)/C=C/CC(=O)N[C@@H](Cc1ccccc1)C(=O)N	0
ZINC84792492	CCOC(=O)C1=NN([C@H](C1)C(=O)NCC[C@H](C)O)c1ccccc1	0
ZINC84800630	CCO[C@H](C)c1nc(on1)CN[C@](C)(c1ccccc1)C(=O)N	1
ZINC84847283	COc1ccc(cc1)n1c(c(cn1)COC[NH3+])N	0
ZINC84848990	Cc1c(cc(o1)C(=O)OC[C@@H]1C[C@@H]1C)S(=O)(=O)N(C)C	0
ZINC84852321	CC[C@@H](C)C(=O)OCCNc1ccc(n[nH+]1)c1ccccc1	0
ZINC84852383	c1ccc(cc1)c1ccc(nn1)NCCOC(=O)[C@H]1CCCOC1	0
ZINC84890887	Cc1ccc(c(c1)N(C)C)CNC(=O)N[C@H]1CCCC[C@H]1OC	0
ZINC84920944	C[C@H](c1cccc(c1)C(F)(F)F)NC(=O)/C=C/SCc1ccco1	0
ZINC84922603	c1cc(oc1)CS/C=C/C(=O)N1CCO[C@@H](C1)c1ccc(cc1)Cl	0
ZINC84930170	c1c(cnc(n1)N(CCC(F)(F)F)C[C@@H](CO)O)Cl	0
ZINC84935951	c1ccc2c(c1)cc(o2)S(=O)(=O)N1CCC[C@@H](C1)C(=O)N	0
ZINC84953627	COCCCS(=O)(=O)NCCc1csc(n1)c1ccccc1	0
ZINC84963804	c1ccc(cc1)COC[C@H](C[N@H+]1CCC2(C1)CCCCC2)O	0
ZINC84964272	Cc1c(cc(o1)S(=O)(=O)N)C(=O)N[C@@H](C)c1ccccc1	0
ZINC84964602	Cc1c(cc(o1)S(=O)(=O)N)C(=O)Nc1cccc(c1)COCC1CC1	0
ZINC84964714	Cc1c(cc(o1)S(=O)(=O)N)C(=O)NCCc1csc(n1)C(C)C	0
ZINC84964774	Cc1ccc(s1)CN(C)C(=O)c1cc(oc1C)S(=O)(=O)N	0
ZINC84965274	Cc1c(cc(o1)S(=O)(=O)N)C(=O)NCCOCc1ccccc1	1
ZINC84979674	c1ccc(cc1)COC[C@@H]1CCN(C1)C(=O)/C=C/SCc1ccco1	0
ZINC85210528	Cc1ccc(c(c1N)C)C(=O)OC	0
ZINC85236099	C[C@@H](c1nc(no1)C(C)(C)OC)n1c(nnc1[S-])c1cccs1	0
ZINC85236269	CC(C)(c1nc(on1)c1cc(n(n1)c1ccccc1)C(=O)N)OC	1
ZINC85237861	C[C@H](c1ccc(s1)Br)c1nc(no1)C(C)(C)OC	0
ZINC85265533	C[C@H](/C(=N/OCc1cc(no1)c1ccccc1)/N)OC	1
ZINC85265741	C[C@@H](/C(=N/O[C@H](C)C(=O)NCCc1ccccc1)/N)OC	1
ZINC85265847	C[C@@H](c1cccs1)NC(=O)CO/N=C(/[C@@H](C)OC)\N	0
ZINC85265888	CCC[C@H](c1ccccc1)NC(=O)[C@@H](C)O/N=C(\[C@@H](C)OC)/N	1
ZINC85265985	Cc1cc(n(n1)C(C)(C)C)NC(=O)CO/N=C(/[C@H](C)OC)\N	0
ZINC85266048	Cc1cnc(o1)CO/N=C(/[C@H](C)OC)\N	0
ZINC85266251	C[C@@H](/C(=N/OCCOC1CCCCCC1)/N)OC	0
ZINC85266305	CCC(CC)NC(=O)[C@H](C)O/N=C(\[C@H](C)OC)/N	0
ZINC85266369	C[C@H](/C(=N/OCC(=O)N[C@@H](c1ccccc1)C(C)C)/N)OC	1
ZINC85266403	C[C@H](c1ccccc1)N(C)C(=O)CO/N=C(/[C@H](C)OC)\N	1
ZINC85266512	C[C@H](/C(=N/O[C@H](C)C(=O)NCc1ccc(cc1)Cl)/N)OC	0
ZINC85266739	CCCCCCNC(=O)CO/N=C(\[C@H](C)OC)/N	0
ZINC85266757	C[C@H](/C(=N/O[C@H](C)C(=O)NC1CC1)/N)OC	0
ZINC85280271	Cc1cccc(c1NCC(=O)N[C@@H](C)c1ccc(cc1)Cl)C(=O)N	0
ZINC85298033	Cc1ccc(cc1)[C@@H](c1ccccc1)[NH2+]Cc1ccc(cc1)[S@](=O)C	0
ZINC85333084	Cc1c(nccn1)SC[C@@H]1CCCN(C1)C(=O)OC(C)(C)C	0
ZINC85343293	c1([nH]nc(n1)[N+](=O)[O-])NN	0
ZINC85409554	c1ccc(cc1)c1cc(c(c(n1)Cl)/C(=N/O)/N)/C(=N\O)/N	0
ZINC85436933	c1cc(sc1)[C@@H](CN1CCN(CC1)CC(=O)N)O	0
ZINC85438138	CC(C)(C)[C@@H](C#N)NC(=O)CCCCOc1ccc(cc1)S(=O)(=O)C	0
ZINC85469587	CC[C@H](c1ccccc1)C(=O)N1CCOC[C@H]1CO	0
ZINC85470512	C/C=C/C(=O)NCC#CCN(C)C	0
ZINC85471807	CC(C)CC(=O)N1CC[C@@H](C[C@H]1N)C(=O)OC(C)(C)C	0
ZINC85473297	CC(C)(C)OC(=O)N[C@H]1CN(C[C@H]1N)C(=O)OCc1ccccc1	1
ZINC85482794	c1ccc(cc1)C(=O)C[C@@H]1CCCN1C(=O)CSCC(=O)N	0
ZINC85532711	CC(C)c1cc(no1)C(=O)N[C@@H](c1ccccc1)c1nnc(s1)N	0
ZINC85583474	c1cc(c(cc1NC(=O)N[C@H]1[C@@H]2CC[C@@H](C2)[C@@H]1CO)F)C(=O)N	0
ZINC85608325	c1ccc(cc1)c1cc(no1)NC(=O)N	0
ZINC85609603	c1ccc(cc1)c1cc(no1)NC(=O)N1CCO[C@H](C1)C(=O)N	1
ZINC85652229	c1c(cc(cc1F)F)C(=O)CC1OCCO1	0
ZINC85652550	C[C@@H](CNc1cc(ccn1)C(=O)N(C)c1ccccc1)O	0
ZINC85652998	c1ccc(cc1)c1ccc(n[nH+]1)NNC(=O)c1cc(ccc1F)F	0
ZINC85653254	c1ccc(cc1)c1ccc(nn1)NNC(=O)Cc1ccccc1F	0
ZINC85658428	Cc1cc(nc(n1)/N=C(\N=C(/[O-])\C(C)(C)C)/Nc1ccccc1)C	0
ZINC85789053	CS(=O)(=O)N1CCC[C@H](C1)C[N@@H+](CC=C)Cc1cccc(c1)C#N	0
ZINC85794355	CC(C)(C)OC(=O)N[C@@H]1CC[N@H+](C1)CCN(C)c1ccccc1	0
ZINC85796867	CCCn1c(cc(c1C)C(=O)C[N@H+](Cc1ccccc1)CC(=O)N)C	0
ZINC85820649	CN(CCN(CC#N)CC(=O)OC)c1ccccc1	0
ZINC85863434	CCCNC(=O)C1(CCCCC1)NCC(=O)NCc1cccc(c1)C	0
ZINC85904383	CC(C)[C@H](c1ccccc1)NC(=O)C[NH2+][C@](C)(CCO)COC	0
ZINC85985913	C[C@H](C(=O)OCCCCC[NH+](C)C)n1nc(nn1)c1ccccc1	0
ZINC86013163	CC(C)(c1ccccc1)C(=O)OCCNc1cccn[nH+]1	0
ZINC86013611	c1ccc(cc1)OCc1ccoc1C(=O)OCCNc1ccc[nH+]n1	0
ZINC86037896	Cn1ccnc1[C@@H](CCc1ccccc1)OC(=O)c1ccsc1	0
ZINC86047261	CCCCCCCCC(=O)OC(=O)CCCCCCCC	0
ZINC86054436	CC[C@H](/C(=N/S(=O)(=O)C1CCCC1)/[O-])Oc1cccc(c1)C	0
ZINC86056817	CCC(=O)N1CCC[C@H](C1)C(=O)OC[C@@H]1CC(=O)N(C1)C1CC1	0
ZINC86155795	COCCCn1ccc(n1)N[C@H](c1ccccc1)C(=O)N	1
ZINC86170024	CNC(=O)CS(=O)(=O)c1nnc(n1C1CC1)c1cccs1	0
ZINC86170142	C[C@@H]1CCC[C@H](N1C(=O)CS(=O)(=O)c1nnc(n1CC=C)C1CC1)C	0
ZINC86184669	CC(=O)NCCCN(C)c1cncc(n1)OCc1ccccc1	0
ZINC86198789	CC(C)c1nc(no1)CNc1ccc(cc1)n1cncn1	0
ZINC86209943	CCOc1ccc(c(c1)C(=O)N)NCCCOCCc1ccccc1	1
ZINC86232050	C[C@H]([C@@H](c1ccccc1)NC(=O)c1cc(c[nH]1)C(=O)N)C(=O)OC	1
ZINC86232052	C[C@@H]([C@H](c1ccccc1)NC(=O)c1cc(c[nH]1)C(=O)N)C(=O)OC	1
ZINC86232054	C[C@H]([C@H](c1ccccc1)NC(=O)c1cc(c[nH]1)C(=O)N)C(=O)OC	1
ZINC86232463	C[C@@H]([C@@H](c1ccccc1)NC(=O)[C@@H]1CC[C@H](CC1)C(=O)N)C(=O)OC	1
ZINC86250337	c1ccc(cc1)Cn1ccnc1C[NH2+]CC1(CCOCC1)C(=O)N	1
ZINC86250463	COc1c(cc(cc1Cl)Cl)CNCC1(CCOCC1)C(=O)N	0
ZINC86250510	CCOc1cc2c(cc1C[NH2+]CC1(CCOCC1)C(=O)N)O[C@@H](C2)C	0
ZINC86250711	c1cc(ccc1C[NH2+]CC1(CCOCC1)C(=O)N)OC(F)(F)F	0
ZINC86280475	C[C@@H]([C@@H](c1ccccc1)NC(=O)Nc1ccccc1SC)C(=O)OC	0
ZINC86284517	C[C@H](CNC(=O)Nc1ccc2c(c1)sc(n2)C(C)C)C(=O)OC	0
ZINC86331090	CCc1nc([n-]n1)[S@](=O)CC(=O)N1[C@@H](CCC[C@@H]1C)C	0
ZINC86335578	C1COC[C@@H]1CON	0
ZINC86335580	CC[C@H]1COCCN1C(=O)Cc1c(nc2nc(nn2c1C)N)C	0
ZINC86367045	Cc1[nH+]ccn1c1ccc(cc1)[C@@H](C)NC(=O)N[C@H](C)[C@@H]1CCCO1	0
ZINC86373127	C[C@H](CNC(=O)NCCNC(=O)C(C)(C)C)Nc1ccccc1	0
ZINC86431992	C[C@H]1CCCC[C@@H]1NC(=O)C(=O)Nc1ccn(n1)CCCOC	0
ZINC86861407	c1ccc(cc1)/C=C(\c1ccccc1)/[C@@H](N)O	0
ZINC86863272	CCCN(Cc1ccccc1)[N+](=O)[O-]	0
ZINC86864402	CC(=O)O[C@]1(CC[C@@H]2CCCC[C@@H]2C1)O	0
ZINC86875765	C/[NH+]=C(/N[C@@H]1C[C@@H]1c1ccccc1F)\N[C@@H]1CC[N@H+](CC1)CC(=O)N	0
ZINC86998070	CC(C)N(CC(=O)N)C(=O)Cc1ccc(cc1Br)[N+](=O)[O-]	0
ZINC87003935	c1cc(c(cc1CC(=O)NCCC1=CCCCC1)F)F	0
ZINC87022894	c1ccc(cc1)Cc1ncc(s1)C(=O)Nc1ccccc1C(=O)N	0
ZINC87030209	C[C@@H](C(=O)NCC(C)(C)O)OCc1ccccc1	0
ZINC87033408	C[C@@H](CC(C)C)OCCC(=O)N1CCC[C@@H]1c1ccccc1	0
ZINC87058579	COC(=O)c1ccc(c(c1)NC(=O)CCc1cccc(c1)[N+](=O)[O-])Cl	0
ZINC87069561	CCc1c(c(on1)CC)CC(=O)N(CCC(=O)N)c1ccccc1	0
ZINC87084817	CCN(CC)C(=O)CCC(=O)NC1(CCCCC1)C(=O)OC	0
ZINC87098267	CCN(CC)C(=O)CCC(=O)N[C@H](C)c1ccc(s1)Cl	0
ZINC87101392	CCN(Cc1cccc(c1)NC(=O)CCO[C@H](C)CC(C)C)C(=O)C	0
ZINC87135499	CC(C)C[C@@H](C(=O)Nc1cnn(c1)CCOC)N1CCCCC1=O	0
ZINC87159808	C[NH+](C)C[C@H](Cc1ccccc1)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87160282	C[C@H]1CCCCN1C(=O)NCc1cn(nn1)c1ccc(cc1)OC	0
ZINC87166877	C[C@H]1[C@H](SCCN1C(=O)NCc1cn(nn1)c1ccccc1)C	0
ZINC87209530	Cc1ccc(cc1NC(=O)CCO[C@@H](C)CC(C)C)C(=O)N	0
ZINC87223041	c1cc(c(cc1F)F)CC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC87223045	c1ccc(cc1)Cc1ncc(s1)C(=O)N1CCO[C@@H](C1)C(=O)N	1
ZINC87233543	Cc1ccc(nc1)NC(=O)CCNC(=O)CCO[C@H](C)CC(C)C	0
ZINC87258825	C#CCOc1cccc(c1)NC(=O)Cc1ccc(c(c1)F)F	0
ZINC87317958	CN1C[C@H](CCC1=O)NC(=O)c1cnc(s1)Cc1ccccc1	0
ZINC87351561	Cc1c(sc(n1)[C@H](C)OC)C(=O)N[C@H](C(=O)N)C(C)(C)C	0
ZINC87364507	C[C@@H](c1cccnc1)N1CCN(CC1)C(=O)Cc1ccc(cc1F)F	0
ZINC87366477	CCCn1c(c(c2c1ccc(c2)OC)C(=O)N[C@H](C#N)C(C)(C)C)C	0
ZINC87369411	CCc1c(c(on1)CC)CC(=O)N[C@@H]1C[C@@H](C1(CC)CC)OCC	0
ZINC87409998	Cn1cc(cc1C(=O)N(Cc1ccccc1)CC(F)F)C(=O)N	0
ZINC87492878	c1ccc(cc1)N(c1ccc(cc1)N)OS(=O)(=O)[O-]	0
ZINC87493465	C[C@H]1C[C@H](CN(C1)c1cc[nH+]cc1N)NC(=O)OC(C)(C)C	0
ZINC87562175	CCCCCC(C)(C)CNC(=O)[C@@H](Cc1ccccc1)NC(=O)N	0
ZINC87705917	c1ccc(cc1)n1c(nc(n1)N1C(=O)[C@@H]2CC=CC[C@@H]2C1=O)N	0
ZINC88189514	Cn1ccc2c1[nH+]ccc2N	0
ZINC88189793	Cc1cc(nc(c1C)Cl)N	0
ZINC88197293	CCc1nc2n(n1)CCC[C@@H]2NC(=O)c1cc(c(c(c1)Cl)OC)OC	0
ZINC88199834	CCc1nc2n(n1)CCC[C@@H]2NC(=O)CNC(=O)CC(C)(C)C	0
ZINC88205760	C/C(=C\C(=O)N1CC[S@](=O)C(C1)(C)C)/CCc1ccccc1	0
ZINC88207379	C[C@@H](CC(C)C)CC(=O)N1CC[S@@](=O)C(C1)(C)C	0
ZINC88207841	CCN(CC)[C@H](c1ccccc1)C(=O)N1CC[S@](=O)C(C1)(C)C	0
ZINC88211380	COc1ccc(c(c1)NC(=O)c1ccccc1SCC(=O)N)F	0
ZINC88212117	Cc1ccc(c(c1)OC[C@H]1CCOC1)CNC(=O)c1c(nccn1)N	0
ZINC88219364	C[C@H](c1cccc(c1)N1CCCC1)NC(=O)[C@@H]1CCCN(C1)C(=O)N	0
ZINC88221174	C[C@H]1CN(c2ccccc2S1)C(=O)CCc1ccc(c(c1)OC)OC	0
ZINC88224753	CN(CCOCC1CC1)C(=O)c1cc2c(c(c1)Cl)OCCO2	0
ZINC88251009	c1cc(c(c(c1)F)N1CC[C@@H](C1)NC(=O)C[C@@H]1C(=O)N=C(S1)N)F	0
ZINC88262072	COC(=O)NCCC(=O)N[C@H](c1ccccc1)c1cccc(c1)F	0
ZINC88269777	COC(=O)[C@H]1CCCCC[C@H]1NC(=O)c1cnn(c1)c1ccccc1	0
ZINC88279743	CCc1ccc(cc1)CCNC(=O)c1cc(c(o1)C)S(=O)(=O)N	0
ZINC88280262	Cc1c(cc(o1)C(=O)N[C@@H]1CCCC[C@@H]1OC)S(=O)(=O)N	0
ZINC88281671	CC[C@@H](C)[C@@H](C(=O)NCc1cn(nn1)c1ccccc1)NC(=O)N	0
ZINC88304503	CC(C)(C(=O)Nc1cc(ccc1F)OC)NC(=O)Nc1ccccc1	0
ZINC88334677	Cc1ccn2c(c1)nnc2[N-]S(=O)(=O)c1ccc2c(c1)CCCC2	0
ZINC88348273	CC(C)(C)[C@H](c1ccccc1OC)NC(=O)CNCC(F)(F)F	0
ZINC88359667	c1ccc(cc1)[C@H](c1cccc(c1)F)NC(=O)CSCC(=O)N	0
ZINC88391874	c1cc(c(cc1C(=O)N)F)NC(=O)N1CCCC[C@@H]1c1ncc[nH]1	0
ZINC88399919	C[C@@H](c1ccc(cc1)Cl)N(C)C(=O)Nc1cc(c(cc1OC)OC)F	0
ZINC88406037	COCCOc1cccc(c1)CNC(=O)Nc1cc(ccc1F)OC	0
ZINC88428708	C[C@H](CCSC)NC(=O)Nc1cccn(c1=O)Cc1ccccc1	0
ZINC88464920	Cc1cc(c(cc1NC(=O)[C@@H](C)OCc1ccccc1)C(C)C)O	0
ZINC88466461	Cc1cc(c(cc1NC(=O)[C@H](C)Cc1c(noc1C)C)C(C)C)O	0
ZINC88478350	CN(CCOCC1CC1)C(=O)NC[C@H](c1ccccc1)[NH+]1CCCC1	0
ZINC88482847	C[NH+](C)CCN(Cc1ccco1)C(=O)NCc1cccnc1OC	0
ZINC88494777	CN(Cc1ccsc1C(=O)OC)Cc1ccc(o1)Br	0
ZINC88496621	C[C@@H](CCCO)NC(=O)NCc1cc(cs1)Br	0
ZINC88501198	CC(C)(CNC(=O)NCc1cn(nn1)c1ccccc1)C(=O)N	0
ZINC88504982	C[C@@H](c1cccc(c1)S(=O)(=O)N)N(C)Cc1ccsc1C(=O)OC	0
ZINC88523727	CS(=O)(=O)CCCN1CCN(CC1)[C@H](C#N)c1ccccc1	0
ZINC88525748	C[C@@H]1CC[N@H+]([C@@H](C1)C)Cc1ccsc1C(=O)OC	0
ZINC88535744	COc1ccc(c(c1)NCc1nccn1Cc1ccccc1)F	0
ZINC88544709	COc1ccc(cc1)c1nc(no1)C[NH2+]C1(CCCCC1)C(=O)N	0
ZINC88545264	CCN(Cc1ccccc1)C(=O)CNC1(CCCCC1)C(=O)N	0
ZINC88545265	c1cc(ncc1Cl)NC(=O)C[NH2+]C1(CCCCC1)C(=O)N	0
ZINC88545431	c1ccc(cc1)OCCOCCNC1(CCCCC1)C(=O)N	1
ZINC88558169	CSCc1cc(ccc1CN[C@@H](c1ccccc1)C(=O)N)F	0
ZINC88558369	Cc1ccc(c(c1)OCCCOC)CN[C@H](c1ccccc1)C(=O)N	1
ZINC88560893	c1ccc(cc1)[C@@H](C(=O)N)N[C@@H]1CCN(C1=O)c1c(cccc1F)F	0
ZINC88561612	c1ccc(cc1)n1cc(nn1)CNS(=O)(=O)N	0
ZINC88561954	CCc1nc(cs1)C[N@@H+]1CC[C@H](CC1)CNC(=O)N[C@H](C)CCCO	0
ZINC88577618	Cc1csc(n1)CN(CC(C)C)C1CC1	0
ZINC88578464	CC[C@@H](COC)NC(=O)N(Cc1ccccc1)C[C@H](c1cccs1)O	0
ZINC88579405	Cc1c(cc(o1)C(=O)N[C@H](C)C[N@@H+]1C[C@H](C[C@@H](C1)C)C)S(=O)(=O)N	0
ZINC88604412	c1ccc(cc1)CN(C[C@@H]1CCOC1)C[C@@H](c1cccs1)O	0
ZINC88611412	C[NH2+]Cc1cc(ccc1N)Br	0
ZINC88615889	CC1(CN(CC[S@]1=O)C[C@@H](COC[C@@H]1CCCO1)O)C	0
ZINC88680218	C[C@H](c1ccccc1)N1CC[C@@H](C1)[NH2+]CC1(CCOCC1)C(=O)N	1
ZINC88685897	CCNC(=O)COc1cccc(c1)N[C@@H]1CCC[C@@H]1C	0
ZINC88696878	C[C@H]1CCC[C@H]1[NH2+]CCC(=O)NCc1ccccc1	0
ZINC88697357	Cc1c(cc(o1)C(=O)N[C@@](C)(COC)c1ccccc1)S(=O)(=O)N	1
ZINC88762049	CN(CCOCC1CC1)c1cc[nH+]c(c1)C(=O)NCc1ccccc1	0
ZINC88768241	COc1ccc(c(c1)NC(=O)C(=O)NC[C@@H](c1ccccc1)OC)F	0
ZINC88792976	CN(CCOCC1CC1)S(=O)(=O)/C=C/c1ccc(cc1)Cl	0
ZINC88805266	C[C@@H](C(=O)OCc1ccccc1Cl)NS(=O)(=O)c1cnn(c1)C	0
ZINC88805917	c1ccc(cc1)n1c(cc(n1)C(=O)OCC(=O)N)c1cccs1	1
ZINC88808276	CC(C)(COC(=O)c1cc(cn1C)C(=O)N)c1ccccc1	1
ZINC88813457	Cc1nc(on1)[C@@H](C)OC(=O)c1cc(cn1C)C(=O)N	0
ZINC88814101	Cc1cccc([nH+]1)CCCOCCOC(=O)c1cc(cn1C)C(=O)N	0
ZINC88815998	Cn1cc(cc1C(=O)OCCC#Cc1ccccc1)C(=O)N	1
ZINC88818560	C[C@@H](c1cn(nn1)c1ccccc1)OC(=O)c1cc(cn1C)C(=O)N	1
ZINC88881016	CCO[C@H]1C[C@H](C21CCC2)N/C(=[NH+]/C)/NCC(=O)NCCOC	0
ZINC89100138	Cc1ccc(cc1)S(=O)(=O)N1CCN(CC1)CC1(COC1)CO	0
ZINC89104648	CC[S@](=O)Cc1csc(n1)c1ccc(cc1)S(=O)(=O)C	0
ZINC89122509	c1ccc(cc1)CCC(=O)N1CC[C@@H](C1)NC(=O)Nc1cccnc1	0
ZINC89122684	C[C@@H]1C[C@H](C[C@@H](C1)CCN1CCO[C@@H](C1)C(=O)N)C	0
ZINC89124614	C[C@H]1CC[C@H](C[N@@H+]1Cc1ccc(c(c1)F)C(=O)OC)C(=O)N	0
ZINC89125922	C[C@@H](C(=O)N)N(CCOC)Cc1ccc(c(c1)F)C(=O)OC	0
ZINC89127154	COC(=O)c1ccc(cc1F)CN(Cc1ccccc1)CC(=O)N	1
ZINC89127260	CCO[C@@H](C)/C(=N/OCc1ccc(c(c1)F)C(=O)OC)/N	0
ZINC89127266	CCO[C@@H](C)/C(=N/O[C@H](C)c1ncc(o1)C(C)(C)C)/N	0
ZINC89128162	CNC(=O)C/C(=N/OCc1ncc(o1)c1ccccc1)/N	0
ZINC89129627	c1ccc(cc1)c1cnc(o1)CO/N=C(\[C@@H]1CCOC1)/N	1
ZINC89134594	CC(C)COC(=O)N1CCC(CC1)[NH2+]CCc1ccccc1	0
ZINC89142173	C[C@@H]([C@@H](c1ccccc1)NCc1cccc(c1)C(=O)N)C(=O)OC	1
ZINC89142311	C[C@@H]([C@@H](c1ccccc1)[NH2+]Cc1nc(on1)C1CC1)C(=O)OC	0
ZINC89143976	C[C@@H]([C@@H](c1ccccc1)[NH2+]Cc1ccc(cc1)C(=O)N)C(=O)OC	1
ZINC89143977	C[C@H]([C@@H](c1ccccc1)NCc1ccc(cc1)C(=O)N)C(=O)OC	1
ZINC89143979	C[C@@H]([C@H](c1ccccc1)[NH2+]Cc1ccc(cc1)C(=O)N)C(=O)OC	1
ZINC89146926	CCOC(=O)N1CCC(CC1)[NH2+]CC(C)(C)c1ccc(cc1)C	0
ZINC89152575	c1ccc(cc1)[C@@H](C(=O)N)N1CCO[C@@H](C1)[C@@H]1CCCO1	1
ZINC89194844	CC(C)Nc1cc(c(cc1Cl)N)NC(=O)OC(C)(C)C	0
ZINC89194861	CC(C)(C)OC(=O)Nc1cc(c(cc1N)c1ccccc1F)[NH+](C)C	0
ZINC89194917	CC(C)(C)OC(=O)Nc1cc(ccc1OCCO)N	0
ZINC89195592	Cc1nc(c2n1ccnc2N)c1ccccc1	0
ZINC89196408	c1cc2c(cnn2C2CCCC2)c(c1)Br	0
ZINC89197583	COC(=O)c1c2ccc(cc2n(n1)c1ccccc1)N	1
ZINC89200756	Cc1cc(c2c(c1O)cnn2[O-])N	0
ZINC89202337	Cc1ccc(cc1S(=O)(=O)C)NC(=O)c1csnn1	0
ZINC89203819	c1cc2c(cc1[N+](=O)[O-])c(n[nH]2)NC(=O)c1cc[nH]c(=O)c1	0
ZINC89219031	C[C@@H]([C@H](c1ccc(cc1)OC)O)NC(=O)c1ccnc(c1)SC	0
ZINC89229488	COC(=O)c1nc2c(s1)c(ccn2)N	0
ZINC89236166	CC(=O)N(CCc1ccccc1)CC(=O)N[C@@H]1CCC[C@@H]1C(=O)N	0
ZINC89237033	c1ccc(cc1)Cn1ccnc1CNC(=O)CSCC(F)(F)F	0
ZINC89238524	C[C@H]1[C@@H](OCCN1C(=O)N[C@@H]1CCCN(C1=O)Cc1ccccc1)C	0
ZINC89243060	c1cc(c(cc1F)F)C1(CC1)CNC(=O)N1CCC[C@@H](C1)CC(=O)N	0
ZINC89289586	CCc1ccccc1NC(=O)N[C@H](CS(=O)(=O)C)c1ccccc1	0
ZINC89296014	CCc1ncc(s1)CN(C)[C@H](C)c1cn(nn1)c1ccccc1	0
ZINC89296035	Cc1ccncc1NC(=O)N1CCC(CC1)CN1C[C@H](O[C@@H](C1)C)C	0
ZINC89297229	Cc1ccncc1NC(=O)N[C@H](CN1CCCC1=O)c1ccccc1	0
ZINC89314233	C[NH+](C)C[C@@H]1CN(CCO1)Cc1csc(n1)c1ccc(cc1)F	0
ZINC89333873	CC[C@@H](C)CN(CC)C(=O)Nc1cc(ccc1C)c1ncco1	0
ZINC89335348	CN(CC(=O)N)C(=O)[C@@H]1COCC(=O)N1Cc1ccccc1	1
ZINC89336425	CC(C)CCO[C@H]1CCCC[C@@H]1NC(=O)c1ccc(cn1)C(=O)N	0
ZINC89336515	CC(C)CCO[C@H]1CCCC[C@H]1NC(=O)c1cccc(c1)S(=O)(=O)C	0
ZINC89346234	CN(CCN1CCOCC1)S(=O)(=O)CC1CCCC1	0
ZINC89363011	Cc1ccc(s1)C(=O)CCC(=O)N(C)C1(CCCCC1)C(=O)OC	0
ZINC89365453	CN(c1ccccc1)C(=O)c1cnc2n1CCCC2	0
ZINC89372228	COC(=O)[C@H](c1ccc(c(c1)F)Cl)NC(=O)[C@@H]1[C@H]2[C@@H]1CCCC2	0
ZINC89373727	C[C@H](CCc1ccccc1)CC(=O)N[C@H](COC)C(=O)N	1
ZINC89374113	COC[C@H](C(=O)N)NC(=O)c1c(oc(n1)c1ccccc1)C1CC1	1
ZINC89374503	COC[C@@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)[NH+]1CCCC1	1
ZINC89374586	CCC(CC)(c1ccccc1)C(=O)N[C@H](COC)C(=O)N	1
ZINC89374652	COC[C@H](C(=O)N)NC(=O)c1cc(cc(c1)Cl)Cl	0
ZINC89374770	COC[C@@H](C(=O)N)NC(=O)[C@H](c1ccccc1)OC	1
ZINC89374781	COC[C@H](C(=O)N)NC(=O)CCCc1ccc(c(c1)Cl)Cl	0
ZINC89374970	CC[C@H](c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	1
ZINC89375393	COC[C@@H](C(=O)N)NC(=O)c1csc(n1)c1ccccc1	1
ZINC89375479	COC[C@H](C(=O)N)NC(=O)CCCCc1ccc(cc1)OC	0
ZINC89375517	Cc1cc(ccc1C(=O)N[C@H](COC)C(=O)N)OC	0
ZINC89375569	COC[C@@H](C(=O)N)NC(=O)CCCSc1ccc(cc1)Cl	0
ZINC89375609	Cc1c(c2cc(ccc2[nH]1)F)CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89375650	CN1CCN(CC1)[C@@H](c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	1
ZINC89375732	CCCCc1ccc(cc1)CC(=O)N[C@@H](COC)C(=O)N	0
ZINC89375842	CC[C@H](C(=O)N[C@H](COC)C(=O)N)Sc1ccccc1	1
ZINC89375920	COC[C@H](C(=O)N)NC(=O)c1ccccc1c1ccccc1	1
ZINC89375937	Cc1c2cc(ccc2oc1C(=O)N[C@H](COC)C(=O)N)Cl	0
ZINC89376007	CC(C)(C)c1ccc(cc1)CCCCC(=O)N[C@@H](COC)C(=O)N	0
ZINC89376048	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1Br)Cl	0
ZINC89376194	COC[C@@H](C(=O)N)NC(=O)c1ccccc1Sc1ccccc1	1
ZINC89376340	Cc1c(cn(n1)c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	1
ZINC89376450	COC[C@H](C(=O)N)NC(=O)c1cnn(c1)Cc1ccccc1Cl	0
ZINC89376636	COC[C@H](C(=O)N)NC(=O)c1cc(on1)c1ccccc1	1
ZINC89376682	CCC(C)(C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89376689	COC[C@H](C(=O)N)NC(=O)C[C@@H](c1ccccc1)C(F)(F)F	1
ZINC89376691	COC[C@H](C(=O)N)NC(=O)C[C@H](c1ccccc1)C(F)(F)F	1
ZINC89376748	Cc1c(cnc(n1)c1ccccc1)C(=O)N[C@H](COC)C(=O)N	1
ZINC89376767	COC[C@@H](C(=O)N)NC(=O)c1ccc(cc1)c1ccccc1	1
ZINC89376957	COC[C@H](C(=O)N)NC(=O)c1ccccc1CCc1ccccc1	1
ZINC89377013	Cc1c(cnn1c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	1
ZINC89377390	Cc1ccc(c(c1)OCCC(=O)N[C@@H](COC)C(=O)N)C	0
ZINC89377467	COC[C@@H](C(=O)N)NC(=O)CCCc1ccccc1	1
ZINC89377658	COC[C@H](C(=O)N)NC(=O)/C=C/c1ccccc1[N+](=O)[O-]	0
ZINC89377667	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1)OCc1ccccc1	1
ZINC89377836	CCc1c(cnn1Cc1ccccc1)C(=O)N[C@H](COC)C(=O)N	1
ZINC89378208	COC[C@H](C(=O)N)NC(=O)CSc1ccc(c(c1)F)F	0
ZINC89378258	COC[C@H](C(=O)N)NC(=O)c1ccc(s1)c1ccccc1F	0
ZINC89378441	CCc1ccc(cc1)C(C)(C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89385877	COC[C@H](C(=O)N)NC(=O)[C@H]1C[C@@H]1c1ccc(cc1)F	0
ZINC89386004	COC[C@@H](C(=O)N)NC(=O)c1cc2ccccc2nc1N1CCCC1	0
ZINC89386046	COC[C@@H](C(=O)N)NC(=O)[C@@H](c1ccccc1)Sc1ccccc1F	1
ZINC89386141	COC[C@H](C(=O)N)NC(=O)CCCOCC=C	0
ZINC89386356	CC(C)(c1ccccc1)C(=O)N[C@@H](COC)C(=O)N	1
ZINC89386444	COC[C@@H](C(=O)N)NC(=O)c1cnn(c1)c1ccccc1F	0
ZINC89386458	C/C(=C/C(=O)N[C@@H](COC)C(=O)N)/CCc1ccccc1	1
ZINC89386519	COC[C@H](C(=O)N)NC(=O)c1c(ccs1)SC(F)F	0
ZINC89386572	CC(C)[C@H](Cc1ccccc1)C(=O)N[C@H](COC)C(=O)N	1
ZINC89386645	CC(C)(C)O[C@@H](c1ccccc1)C(=O)N[C@H](COC)C(=O)N	1
ZINC89386647	CC(C)(C)O[C@H](c1ccccc1)C(=O)N[C@H](COC)C(=O)N	1
ZINC89386982	C[C@@H](CSCc1ccccc1)C(=O)N[C@H](COC)C(=O)N	1
ZINC89387593	CCCCn1c(c(cn1)C(=O)N[C@H](COC)C(=O)N)C	0
ZINC89387928	COC[C@H](C(=O)N)NC(=O)c1cc(nc2c1cccc2)c1cccs1	0
ZINC89388088	COC[C@@H](C(=O)N)NC(=O)[C@@H]1CCC[N@H+]1Cc1ccccc1	1
ZINC89388090	COC[C@H](C(=O)N)NC(=O)[C@@H]1CCC[N@H+]1Cc1ccccc1	1
ZINC89388634	COC[C@H](C(=O)N)NC(=O)COc1ccc(cc1Cl)c1ccccc1	1
ZINC89388645	COC[C@H](C(=O)N)NC(=O)/C=C/c1cnn(c1)c1ccccc1	1
ZINC89388977	CCN(CC)c1ccc(cn1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89389266	COCc1cc(ccc1F)C(=O)N[C@H](COC)C(=O)N	0
ZINC89389431	CCCCN(CC)c1ccc(cc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89389574	C[C@]1(CCCS1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89389711	C[C@H](C(=O)N[C@H](COC)C(=O)N)SCc1ccccc1	1
ZINC89389743	COC[C@H](C(=O)N)NC(=O)[C@@H]1C[C@@H]1c1ccccc1OC	0
ZINC89391021	COC[C@@H](C(=O)N)NC(=O)CCOc1ccc(cc1Cl)Cl	0
ZINC89391085	C[C@H](C(=O)N[C@H](COC)C(=O)N)[N@@H+]1CC[C@H](CC1)Cc1ccccc1	1
ZINC89391100	COC[C@@H](C(=O)N)NC(=O)CCC(=O)c1ccccc1	1
ZINC89391163	COC[C@H](C(=O)N)NC(=O)CC1(CCCCC1)O	0
ZINC89391248	COC[C@@H](C(=O)N)NC(=O)CCc1cccc(c1)OC	0
ZINC89391256	COC[C@@H](C(=O)N)NC(=O)CC[NH+]1CCN(CC1)c1ccccc1	1
ZINC89391352	CC[N@@H+]1CCN(CC1)c1ccc(cc1)C(=O)N[C@H](COC)C(=O)N	0
ZINC89391385	COC[C@H](C(=O)N)NC(=O)c1c[nH]nc1c1ccc(c(c1)Cl)F	0
ZINC89391628	COC[C@H](C(=O)N)NC(=O)c1c[nH]nc1c1ccccc1	1
ZINC89392413	Cc1c(cc(c(=O)[nH]1)C(=O)N[C@H](COC)C(=O)N)c1ccccc1	1
ZINC89392546	COC[C@@H](C(=O)N)NC(=O)c1c(cco1)c1ccc(cc1)F	0
ZINC89392664	COC[C@@H](C(=O)N)NC(=O)c1ccccc1Nc1ccccc1	1
ZINC89392723	Cc1cc(c(n1c1ccc(cc1)F)C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89393767	C[C@@H](C(=O)N[C@H](COC)C(=O)N)n1cc[nH+]c1c1ccccc1	1
ZINC89394702	Cc1cc(c(n1c1ccc(cc1)C#N)C)C(=O)N[C@@H](COC)C(=O)N	0
ZINC89395094	Cc1ccc(c(c1)C(=O)CCC(=O)N[C@H](COC)C(=O)N)C	0
ZINC89395841	COC[C@H](C(=O)N)NC(=O)CN(Cc1cccnc1)c1ccccc1	1
ZINC89421966	Cc1c(cnn1C)CNC(=O)c1ccc(cc1)C(=S)N	0
ZINC89443913	CCc1c(c(no1)C)NC(=O)NCc1ccccc1n1ccnc1	0
ZINC89448400	CCn1cc(cn1)C(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89448847	CCCCO[C@@H](C)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89449615	c1ccc2c(c1)[C@H](CCN2C(=O)c1c(ocn1)c1cccs1)C(=O)N	0
ZINC89450632	C[C@H](CC(=O)N1CC[C@H](c2c1cccc2)C(=O)N)c1ccccc1	0
ZINC89451496	c1ccc2c(c1)[C@@H](CCN2C(=O)CCc1ccc(s1)Cl)C(=O)N	0
ZINC89451915	CCCc1ncc(s1)C(=O)N1CC[C@H](c2c1cccc2)C(=O)N	0
ZINC89452864	CCCCCOCC(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89464095	c1ccc(cc1)CCCC(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89465663	c1ccc(cc1)C(=O)N1CC[C@@H](c2c1cccc2)C(=O)N	0
ZINC89467550	c1ccc(cc1)COCCC(=O)N1CC[C@H](c2c1cccc2)C(=O)N	1
ZINC89468598	CCC[C@H]1CN(CCO1)C(=O)[C@@H]1C[C@@H]1c1cccc(c1F)F	0
ZINC89472025	CCC[C@@H]1CN(CCO1)C(=O)C1(CC1)c1ccccc1	0
ZINC89473093	CCC[C@@H]1CN(CCO1)C(=O)c1cc(no1)c1ccccc1	0
ZINC89475061	CCC[C@H]1CN(CCO1)C(=O)CCCOCCc1ccccc1	0
ZINC89488188	Cn1c(nnc1c1ccccc1)COC(=O)c1ccc2c(c1)CCO2	0
ZINC89490944	Cn1cc(cc1C(=O)O[C@@H](C#C)C1CC1)C(=O)N	0
ZINC89521428	CCO[C@H](C)c1nccn1Cc1ccn(n1)c1ccccc1	0
ZINC89521846	CCO[C@H](C)c1[nH+]ccn1Cc1cc(no1)c1ccccc1	0
ZINC89523283	C[C@@H]1CSC(=N1)SCc1nc(nc(n1)Nc1ccccc1)N	0
ZINC89523527	C[C@H]1CSC(=N1)SCC(=O)N[C@H](C)c1ccccc1	0
ZINC89541725	CC(C)(C)OC(=O)N1CC[C@H](C1)C(=O)NN1CCCCC1	0
ZINC89548251	Cc1c(nc(o1)c1ccsc1)CC(=O)N(CC#N)c1ccccc1	0
ZINC89550704	C[C@@H]1[C@H](CCO1)NC[C@@H](c1ccccc1)C(=O)N1CCOCC1	0
ZINC89550704	C[C@@H]1[C@H](CCO1)[NH2+]C[C@@H](c1ccccc1)C(=O)N1CCOCC1	0
ZINC89553227	C[C@@H](CC(=O)Nc1ccccc1C(F)(F)F)[NH2+][C@H](C)c1ccccc1	0
ZINC89574335	CNC(=O)NCC(=O)N(CCc1ccccc1)[C@@H]1CCOC1	0
ZINC89574519	c1cc(cc(c1)C(=O)NCc1ccc(cc1)C(=O)N)c1ccoc1	0
ZINC89574710	CCOC(=O)/C(=C/Nc1ccc2c(c1)c(n[nH]2)C(=O)N)/C#N	0
ZINC89584651	C[C@H](C/[NH+]=C(/N)\NC[C@H]1CCCO1)c1nc(no1)c1ccccc1	1
ZINC89595872	CCOC(=O)C[C@H](C)C/[NH+]=C(/N)\NCc1ccc(cc1)OC(F)(F)F	0
ZINC89598133	C1C[C@@H](OC1)CCS(=O)(=O)N1C[C@H]2CC=CC[C@@H]2C1	0
ZINC89598944	c1ccc(cc1)CN1CCC[C@@H](C1=O)NCc1ccc(cc1F)F	0
ZINC89599400	Cc1cc(nc(n1)C1CC1)N1CCOC[C@@H]1Cc1ccccc1	0
ZINC89599405	c1ccc(cc1)CN1CCC[C@@H](C1=O)[NH2+]Cc1coc2c1cccc2	0
ZINC89600424	Cn1c(ncn1)CN(C)c1nccc(n1)OCc1ccccc1	0
ZINC89601156	c1ccc(cc1)COc1ccnc(n1)N[C@H]1CCC[C@@H]1C(=O)N	0
ZINC89603664	CC(C)c1nc(no1)CSCc1nc(sn1)N(C)C	0
ZINC89621376	Cc1ccc(cc1NC(=O)[C@@H]1CCOC1)c1ncco1	0
ZINC89621534	CC(C)(C)[C@H](Cc1ccccc1)NC(=O)CSCC(=O)N	0
ZINC89625434	c1cc(cc(c1)Cl)O[C@@H]1CCN(C1)C(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC89639840	C[C@@H](CS(=O)(=O)[N-]c1ccc(c(c1)C(=O)N)F)c1ccccc1	0
ZINC89640138	CCC(=O)Nc1ccc(cc1)[N-]S(=O)(=O)C[C@@H](C)c1ccccc1	0
ZINC89641277	CN(CCc1ccccn1)C(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89650859	CCCn1c(nn(c1=S)CN(CCCOC)Cc1ccncc1)C	0
ZINC89651728	CCCn1c(nn(c1=S)CN1CC[C@H](C1)Oc1cccc(c1)Cl)C	0
ZINC89660039	c1cc2cnccc2c(c1)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89662403	CC(C)(C)OC(=O)N[C@H](CC(=O)N)c1ccccc1	1
ZINC89681688	Cn1c(nnc1c1ccccc1)CSc1ccc(cn1)Cl	0
ZINC89684547	c1ccc(cc1)[C@@H](C1CC1)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89686322	COC(=O)c1cccc(c1)NC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89689086	Cc1cccc2n1cc([nH+]2)CNC(=O)N[C@@H](C)C[C@@H](c1ccco1)O	0
ZINC89692316	C[C@@H](CNC(=O)N[C@H](C)[C@@H]1CCOC1)c1nc(no1)c1ccccc1	0
ZINC89696854	C[C@H](CNC(=O)N[C@H]1CCCC1(C)C)c1nc(no1)c1ccccc1	0
ZINC89701171	CCc1nc2n(n1)CCC[C@H]2NC(=O)NC[C@H](C)CC(=O)OCC	0
ZINC89706655	CCCn1c(nnc1SCCC(=O)Nc1ccccc1)C	0
ZINC89706984	CCCn1c(nnc1S[C@@H](C(C)C)C(=O)NCc1cccnc1)C	0
ZINC89708150	c1cc(c(cc1F)F)C1(CCCC1)C(=O)NC[C@H]1CCCO1	0
ZINC89708711	c1cc(cc(c1)OCC#N)CC(=O)Nc1ccc(cc1)CC(=O)N	0
ZINC89720920	CC[C@H](C(=O)N1CCc2c(sc(c2C#N)N)C1)[NH+](C)C	0
ZINC89721909	CC[C@H](c1ccccc1)C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89723537	CC1(CCC[C@@H](C1)CC(=O)N1CCc2c(sc(c2C#N)N)C1)C	0
ZINC89734994	c1ccc(cc1)COCCCC(=O)N1CCc2c(sc(c2C#N)N)C1	1
ZINC89735155	c1ccc(cc1)n1ncc(n1)C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89735349	CNC(=O)c1cccc(c1)C(=O)N1CCc2c(sc(c2C#N)N)C1	0
ZINC89744202	CCOC(=O)C[C@@H](C)CNC(=O)N(C)Cc1cccc(c1)C#N	0
ZINC89745087	c1ccc(cc1)N(CCC(=O)N)C(=O)c1cnc(s1)[C@@H]1CCCO1	1
ZINC89745252	c1ccc(cc1)CN(CCC(=O)N)C(=O)c1c(ncs1)C1CC1	0
ZINC89757201	c1cc(c(cc1NC(=O)c1cnc(s1)[C@H]1CCCO1)Cl)C(=O)N	0
ZINC89761170	CSCc1ccc(cc1)NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89765751	COc1c(cccc1Br)CCNC(=O)CC[C@H]1CCCOC1	0
ZINC89766765	C[C@@H](Cc1ccc(cc1)OC)CNC(=O)C=C(C)C	0
ZINC89769635	CCCCN(CC(=O)N)C(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89769636	c1cc(c(cc1F)F)NC(=O)NCC1CCS(=O)(=O)CC1	0
ZINC89772481	Cc1ccccc1O[C@@H](C)CNC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89772608	C[C@@H](CNC(=O)c1cnc(s1)[C@H]1CCCO1)Sc1ccccc1	0
ZINC89773521	c1cnn(c1)[C@H]1CCCC[C@H]1NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89774863	c1cc(cc(c1)F)C1(CCOCC1)C(=O)N1C[C@H]2CC=CC[C@@H]2C1	0
ZINC89775522	CC(C)(c1ccccc1)C(=O)NCCOCC(=O)N	1
ZINC89778526	C[C@]1(CCN(CC1)C(=O)c1cnc(s1)[C@H]1CCCO1)c1ccccc1	0
ZINC89779098	C[C@H](Cc1ccc(cc1)OC)CNC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89781573	C1COC[C@@H]1CS(=O)(=O)N1CCOC[C@H]1C1CC1	0
ZINC89782180	C[N@@H+]1CCC[C@H]1CNC(=O)c1c(ncs1)C1CC1	0
ZINC89782745	CN(CCC(=O)OC)S(=O)(=O)N1CCCC[C@@H]1CCc1ccccc1	0
ZINC89783766	C=CCN(CCc1ccccc1)C(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89785229	c1cc(ccc1NC(=O)c1c(ncs1)C1CC1)Oc1cc[nH+]cc1	0
ZINC89785777	COC(=O)[C@@H](c1ccccc1)NC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89796799	COc1ccccc1[C@@H](c1ccccn1)NC/C=C/c1ccccc1	0
ZINC89797083	C[C@H](c1cccs1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89798999	c1ccc(cc1)CCCC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89799589	CCC[C@H](C)CC(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89800599	COc1ccnc(c1)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89800794	COC[C@H](CN1CC[C@@H](CC1)[NH2+]Cc1ccccc1)O	0
ZINC89801198	Cc1ccc(cc1)O[C@H](C)C(=O)Nc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89801776	CC(C)[C@@H](c1ccccc1)[NH2+]C1CCN(CC1)C(=O)c1ccoc1	0
ZINC89802600	CCOC(=O)CC[C@H](C)NC(=O)c1cccc(c1)C#N	0
ZINC89802859	CCOC(=O)CC[C@H](C)NC(=O)c1cnc(nc1C)c1ccccc1	0
ZINC89807450	COCc1ccc(cc1)CNc1ccc2c(c1)c(n[nH]2)C(=O)N	0
ZINC89807569	C=CCOc1ccccc1CNc1ccc2c(c1)c([nH]n2)C(=O)N	0
ZINC89810732	COCc1csc(n1)NC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89811791	c1ccc(cc1)Cn1cnnc1NC(=O)c1cnc(s1)[C@@H]1CCCO1	0
ZINC89811913	COC(=O)c1ccc(cc1Cl)NC(=O)c1c(ncs1)C1CC1	0
ZINC89814091	c1ccc(c(c1)N1CC[C@H](C1=O)SCc1nc(nc(n1)N)N)F	0
ZINC89815899	C[C@H]([C@H]1CCOC1)NC(=O)C1(CCOCC1)c1ccc(cc1F)F	0
ZINC89817680	CC[C@H](c1cccc(c1)S(=O)(=O)N)NC(=O)c1c(ncs1)C1CC1	0
ZINC89822109	c1c(sc(n1)[C@@H]1CCCO1)C(=O)N[C@@H](CC(=O)N)C1CCCCC1	0
ZINC89823162	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)NCCc1cn2ccccc2n1	0
ZINC89827036	Cn1c(cc(n1)C1CCC1)NC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89827648	c1ccc(cc1)[C@@H](c1ccccn1)OC(=O)[C@@H]1CC(=O)N(C1)C1CC1	0
ZINC89827979	c1ccc(cc1)[C@@H]1C[C@H]1CNC(=O)NC[C@@H]1CN2CCC[C@@H]2CO1	0
ZINC89828171	c1ccc(cc1)C=C1CCN(CC1)C(=O)c1cn(nn1)CC(=O)N	0
ZINC89833118	COCCN(CCC#N)C(=O)CCCn1ccc2c1ccc(c2)Cl	0
ZINC89834157	c1cc(c(nc1)OCC(F)F)C(=O)N1CC[C@H](C1)C[NH+]1CCOCC1	0
ZINC89838497	Cc1c(cnn1Cc1ccccc1)C(=O)N(C)CCCS(=O)(=O)C	0
ZINC89839421	Cc1ccc(cc1)c1cc(cnc1)C(=O)N(C)CCCS(=O)(=O)C	0
ZINC89839864	COC(=O)Cc1ccccc1OC(=O)/C=C/c1ccc(nc1)Cl	0
ZINC89840936	c1nc(c(s1)C(=O)NCC1(CCSCC1)O)C1CC1	0
ZINC89846712	c1cc(cc(c1)C(=O)N1CCC[C@H](C1)CC(=O)N)c1ccoc1	0
ZINC89847136	c1c(sc(n1)[C@@H]1CCCO1)C(=O)OC[C@@H]1CCC(=O)N1	0
ZINC89847776	c1ccc(cc1)S(=O)(=O)/N=C(\[O-])/c1cccc(c1I)F	0
ZINC89852149	COCCCCCOC(=O)c1ccc(cc1)n1ccnn1	0
ZINC89854332	Cc1cc(ccc1NC(=O)N1CCOC[C@H]1C1CC1)F	0
ZINC89864102	CCOC(=O)C[C@@H](C)CNC(=O)Nc1ccn(n1)Cc1ccccc1	0
ZINC89869072	CC(C)(C)[C@@H](C(=O)N)NC(=O)Nc1nnc(s1)Cc1ccccc1F	0
ZINC89870161	CCn1c(cc(n1)C)C(=O)Nc1ccc2c(c1)[nH+]c(n2C)C1CC1	0
ZINC89872118	CC(C)(C)[C@@H](C(=O)N)NC(=O)Nc1cc(ns1)c1ccccc1	0
ZINC89875135	CC(C)(C)[C@@H](C(=O)N)NC(=O)Nc1ccc(nn1)c1ccccc1	0
ZINC89875658	c1c(cc(cc1F)Cl)NC(=O)N1CCOC[C@H]1C1CC1	0
ZINC89875816	CCOC(=O)CC[C@@H](C)NC(=O)Nc1ccc2c(c1)nc(o2)N(C)C	0
ZINC89879965	c1ccc(cc1)CC[C@@H]1CCCCN1C(=O)CCOC1CCOCC1	0
ZINC89881531	CCOC(=O)CC[C@@H](C)NC(=O)C(C1CC1)C1CC1	0
ZINC89884999	c1cnccc1c1ncc(s1)C(=O)OCCOC(=O)N	0
ZINC89886732	CCOC(=O)CC[C@H](C)NC(=O)N[C@H](C)c1ccc(c(c1)F)F	0
ZINC89890266	c1ccc(cc1)N1CC[C@@H](C1)CNC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89890701	C[C@@H](CNC(=O)NCC(C)(C)C(=O)N)c1nc(no1)c1ccccc1	0
ZINC89892857	CCOC(=O)CC[C@@H](C)NC(=O)NC[C@@H](c1ccc(cc1)C)N(C)C	0
ZINC89895381	C[C@H](CCCCC(=O)NCc1cccc(c1)NC(=O)N(C)C)C(=O)C	0
ZINC89895835	CCOC(=O)CC[C@H](C)NC(=O)NC1(CCC1)c1ccccc1	0
ZINC89896399	c1ccc(cc1)CONC(=O)N1CCOC[C@@H]1C1CC1	0
ZINC89900642	C[C@@H](CNC(=O)[C@H]1COCC(=O)N1Cc1ccccc1)[NH+](C)C	0
ZINC89902785	c1cc2c(c(c1)Br)C[N@@H+](CC2)[C@@H]1CCCC[C@@H]1O	0
ZINC89904264	C[C@H](Cc1cccs1)CNC(=O)N1CC[C@@H](C1)Oc1cccnc1	0
ZINC89905175	C[C@@](c1cccc(c1)Cl)(C(=O)N)NC(=O)Cc1ccc(cc1)OC	0
ZINC89905650	C[C@H](c1ccccc1)NC(=O)COc1ccccc1CC(=O)N	0
ZINC89905742	C[C@@H](c1ccccc1)OC(=O)CCc1ccc(cc1)S(=O)(=O)N	1
ZINC89907564	C[C@@H](C1CCOCC1)NC(=O)N1CCCC[C@@H]1CCc1ccccc1	0
ZINC89910583	CC(C)[C@H](C(=O)NC[C@@](C)(c1ccc(cc1)F)O)[NH2+]C1CCOCC1	0
ZINC89913743	C[C@@H](c1nc2ccccc2s1)N(C)C(=O)NCCCCOC	0
ZINC89925367	Cn1cc[nH+]c1[C@@H]([C@H]1CC[N@@H+](CC1)Cc1cn2ccccc2n1)O	0
ZINC89926225	CCOCCCNC(=O)[C@H](C)[N@H+]1CC[C@@H](CC1)[C@@H](c1nccn1C)O	0
ZINC89930488	CC(=O)N1CCC(CC1)NC(=O)c1ccc(=O)n(c1)C	0
ZINC89936517	COC[C@H](C(=O)N)NC(=O)c1ccc(cc1O)F	0
ZINC89937282	C[C@H]1CN(C[C@@H]1N1CCN(CC1)C(=O)C)CCc1cnn(c1)C	0
ZINC89939003	CCc1ccc(c(c1)C(=O)N[C@@H](COC)C(=O)N)O	0
ZINC89939746	COC[C@@H](C(=O)N)NC(=O)c1ccccc1NCc1cccnc1	0
ZINC89941992	CCC(C)(C)[C@H]1CCC[N@@H+]1Cc1nnnn1c1cc(ccc1F)C	0
ZINC89942503	C[N@H+](CCCc1c(c(n[nH]1)N)C#N)CCS(=O)(=O)Oc1ccccc1	0
ZINC89942663	CN(CCCc1c(c(n[nH]1)N)C#N)CC(=O)OCc1ccccc1	1
ZINC89942663	C[N@H+](CCCc1c(c([nH]n1)N)C#N)CC(=O)OCc1ccccc1	1
ZINC89942734	CCc1nc(on1)[C@@H](C)[N@@H+](C)CCCc1c(c(n[nH]1)N)C#N	0
ZINC89948736	CC[C@H]1CN(CC[C@@H]1[NH2+][C@@H](c1ccccc1)C(=O)N)C(=O)C	0
ZINC89963616	C[N@@H+](Cc1ccccc1)C/C(=N/S(=O)(=O)c1ccc(cc1)Cl)/[O-]	0
ZINC89967498	CC/C=C/COC(=O)c1cnc(s1)[C@H]1CCCO1	0
ZINC89971137	CC[C@H](C)n1c(c(cn1)C(=O)OCCCNC(=O)N)C1CC1	0
ZINC89974853	c1ccc(cc1)C[N@H+]1CC[C@@H](C1)COC(=O)C[C@@H]1CC(=O)OC1	0
ZINC89975510	COc1ccsc1C(=O)OC[C@H]1CC[N@H+](C1)Cc1ccccc1	0
ZINC89976106	c1ccc(cc1)C[N@H+]1CC[C@H](C1)COC(=O)c1cc(cs1)C(=O)N	1
ZINC89978610	Cc1cc(n2c(n1)nc(n2)C(=O)N1CCOC[C@H]1C1CC1)C	0
ZINC89978732	C[C@@H](C(=O)N1CCOC[C@@H]1C1CC1)NC(=O)c1cccs1	0
ZINC89981006	C[C@]1(CCCN1C(=O)c1ccccc1)C(=O)Nc1cc(ccn1)OC	0
ZINC89983284	C[N@@H+](Cc1ccccc1)CC(=O)OCCCc1nc2ncccn2n1	0
ZINC89986924	CCOCCCNC(=O)N(C)[C@@H](C)c1ccc(cc1)S(=O)(=O)N	0
ZINC89987198	COc1ccnc(c1)NC(=O)CCCOCCc1ccccc1	0
ZINC89987396	C[C@H](c1ccc(cc1)OC(F)(F)F)OC(=O)c1ccc(nc1)C(=O)N	0
ZINC89990830	CCc1cccc(c1)OCC[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89990844	CN(CC1CCCCC1)C(=O)C[N@H+]1CC[C@@H](CC1)CS(=O)(=O)N	0
ZINC89990912	COC(=O)c1ccc(o1)C[N@@H+]1CC[C@H](CC1)CS(=O)(=O)N	0
ZINC89993800	CCc1cc(n[nH]1)C(=O)N1CCCC[C@@H]1CCc1ccccc1	0
ZINC90002641	CCOC(=O)CC[C@H](C)NC(=O)Cc1cc[nH]n1	0
ZINC90005187	CC[C@@H](C(=O)N)[N@H+]1CC[C@@]2(CC1)C(=O)N(C(=O)N2)C	0
ZINC90007326	c1cc(ccc1NC(=O)CN1CCOC[C@@H]1C1CC1)[NH+]1CCCCC1	0
ZINC90008560	C[C@@H](c1ccccc1)NC(=O)CN1CCOC[C@@H]1C1CC1	0
ZINC90008642	C1CC1[C@H]1COCCN1CCC(=O)NC(=O)N	0
ZINC90010019	c1c[nH+]c(nc1N)CN1CCOC[C@@H]1C1CC1	0
ZINC90010057	C[C@@H]1CCCN1C(=O)CCN1CCOC[C@@H]1C1CC1	0
ZINC90010936	CCCCS(=O)(=O)NCC(=O)Nc1cccc(c1)C(F)(F)F	0
ZINC90011012	COCCOCCCNC(=O)c1ccc(cc1)n1ccnn1	0
ZINC90021478	c1ccc(cc1)CN(CCC(=O)N)C(=O)Cc1ccc[nH]1	0
ZINC90039464	c1ccc(cc1)CCOC1CCN(CC1)C(=O)Cc1ccc[nH]1	0
ZINC90050938	CNC(=O)NCC(=O)N[C@@H]1C[C@H]1c1c(cccc1F)F	0
ZINC90058920	c1ccc(cc1)[C@H]1[C@H](CCO1)NC(=O)Cc1ccc[nH]1	0
ZINC90061534	Cc1ccc(o1)C(=O)NNC(=O)c1ccnc(c1)OC1CCC1	0
ZINC90064819	C=CC/[NH+]=C(/N)\NC[C@H]1CN2CCCC[C@@H]2CO1	0
ZINC90068069	c1ccc(cc1)[C@@H](C(=O)N)NC[C@H]1CN2CCCC[C@@H]2CO1	1
ZINC90068069	c1ccc(cc1)[C@@H](C(=O)N)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	1
ZINC90069202	c1ccc(cc1)CN1CCC[C@H](C1=O)N[C@H](c1ccccc1)C(=O)N	0
ZINC90084457	CC[C@@H](C)[C@H](C(=O)N)NC(=O)CN(CCc1ccccc1)C(=O)C	0
ZINC90091826	C[C@@H](c1ccccc1)OCCCNC(=O)CSCC(F)(F)F	0
ZINC90096859	c1cc(ncc1C#N)c1nc(on1)[C@@H]1C[C@H]2CC[C@@H]1C2	0
ZINC90101380	c1cc(cnc1)c1ccc(cc1)CNc1c2ccc(nc2[nH+]cn1)N	0
ZINC90107201	c1ccc(cc1)C=C1CCN(CC1)c1c2ccc(nc2ncn1)N	0
ZINC90138463	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)C1=Cc2cc(ccc2OC1)F	0
ZINC90138476	c1ccc(cc1)[C@@H](C(=O)N)NC(=O)[C@H]1Cc2cc(ccc2OC1)F	0
ZINC90164138	CC(C)(C(=O)N(CCO)Cc1ccccc1)NC(=O)OC	0
ZINC90166249	c1cc(cc(c1)[N-]S(=O)(=O)c1ccc(cc1)C(=O)N)c1c[nH]nc1	0
ZINC90190024	Cc1c(cccc1Br)Cn1c(noc1=O)c1cccnc1	0
ZINC90193297	c1ccc(cc1)[C@H](CCC#N)NCc1cc(ccc1Br)F	0
ZINC90194514	c1cc(ncc1C#N)/C(=N\OCc1nc(cs1)C(F)(F)F)/N	0
ZINC90198528	Cc1c(cn(n1)C)CNc1cnn(c1)C(C)(C)C	0
ZINC90199500	C[C@@H](c1ccccc1)SCCn1cc[nH+]c1	0
ZINC90199682	C[C@@H](c1nc(nc(n1)Nc1ccccc1)N)SCCn1cc[nH+]c1	0
ZINC90199991	c1ccc(cc1)c1nc(on1)CSCCn1ccnc1	0
ZINC90201983	Cc1c(cccc1Cl)S(=O)(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90202228	Cc1cccc(c1C#N)S(=O)(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90223318	C[C@H](c1ccccc1)[N@@H+]1CC[C@@H](C1)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90371089	Cc1ccc(c(c1)F)NCc1nnc(n1C)c1ccccc1	0
ZINC90396671	Cc1c(cnn1c1ccncc1)C(=O)N1CCCC[C@@H]1C(=O)OC	0
ZINC90400472	c1ccc(c(c1)[C@H]1C[C@@H]1NC(=O)[C@@H]1Cc2cc(ccc2OC1)F)F	0
ZINC90402065	Cc1ncc(s1)[C@H](C)NCCc1cnn(c1)c1ccccc1	0
ZINC90409126	Cc1ncc(s1)[C@@H](C)NCC1(CC1)Sc1ccccc1	0
ZINC90445936	CC(=O)N(C)c1ccc(cc1)NC(=O)c1c[nH]c2c1c(ccc2)F	0
ZINC90461081	C[C@H](CC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)C(C)C	0
ZINC90464377	CCC[C@@H](C(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1)NC(=O)N	0
ZINC90464503	C[C@H]1CCC[C@@H](C1)O[C@@H](C)C(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	0
ZINC90496309	COC(=O)Nc1nc2c(s1)C[N@@H+](CC2)Cc1ccc(c(c1)F)F	0
ZINC90497579	COc1cccc(c1F)C(=O)OCc1ccn(n1)c1ccccc1	0
ZINC90506142	c1ccc(cc1)CCOCC(=O)NCC1(CC1)c1ccc(cc1F)F	0
ZINC90508959	CCCC(=O)N[C@H]1CCCN(C1)C(=O)c1cccc(c1F)OC	0
ZINC90509336	CC(=O)N(CCc1ccccc1)CC(=O)Nc1ccn(n1)CCOC	0
ZINC90510527	c1cc2c(cc1F)C[C@@H](CO2)C(=O)OCC(=O)N	0
ZINC90512464	c1ccc(cc1)CSCCC[N@H+]1CCCC[C@@H]1C(=O)N	0
ZINC90513113	COC(=O)[C@@H]1C(=O)CCNC1	0
ZINC90518980	c1ccc2c(c1)CC[C@H]2NC(=O)NC[C@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90519215	c1ccc(cc1)[C@H](C(=O)N)NC(=O)NC[C@@H]1CN2CCCC[C@@H]2CO1	1
ZINC90525051	CC(C)(CNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1)c1ccccc1	0
ZINC90526372	C1CC[N@H+]2C[C@H](OC[C@@H]2C1)CNC(=O)N1CC[C@@H](CC1)CC(=O)N	0
ZINC90528932	CC(=O)N(CCc1ccccc1)CC(=O)N1CCC[C@@H]1C(=O)N	0
ZINC90554419	CC(C)C[C@@](C)(C(=O)N)[NH2+]CCn1cc(ccc1=O)[N+](=O)[O-]	0
ZINC90560413	CC[C@H](c1ccccc1)N(CCN1CCCC1=O)CC(=O)OC	0
ZINC90563773	CN(Cc1ccc(cc1)SC)C(=O)CN1CCCC2(C1)OCCO2	0
ZINC90564402	C1C[C@@H](C(=O)N(C1)CC(F)(F)F)N1CCCC2(C1)OCCO2	0
ZINC90565743	CN(CCCCCOC)OCc1ccccc1	0
ZINC90565902	Cc1cccn2c1[nH+]c(cc2=O)CN(C)OCc1ccccc1	0
ZINC90581276	c1ccc2c(c1)CCC[C@H]2OCCCNC(=O)CSCC(F)(F)F	0
ZINC90583571	c1c(nn2c1OCCC2)C(=O)N1CCC(CC1)C(=O)N	0
ZINC90586786	CC(C)(C)OC(=O)N1[C@@H](CC[C@H]1C(=S)N)c1ccccc1	1
ZINC90593838	C[C@@H]([C@H]1CCOC1)NC(=O)N[C@@H]1CCCN(C1=O)Cc1ccccc1	0
ZINC90596231	CS[C@@H]1CC[C@@H](C1)NC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90604818	c1ccn(c1)CCNC(=O)NC[C@@H]1C[N@H+]2CCCC[C@@H]2CO1	0
ZINC90608019	C[C@H](c1ccccc1)NC(=O)c1coc(n1)NC(=O)C1CCC1	0
ZINC90610820	C[C@H]1COCCN1[C@@H](C)CNC(=O)c1ccc(nc1)OCC(F)F	0
ZINC90613034	CC(C)(C)OC(=O)N1C[C@@H](C[C@@H]1c1ccccc1)C(=O)NN	1
ZINC90613036	CC(C)(C)OC(=O)N1C[C@@H](C[C@H]1c1ccccc1)C(=O)NN	1
ZINC90623356	c1cc(nc(c1)Cl)NC(=O)[C@@H]1Cc2cc(ccc2OC1)F	0
ZINC90623484	c1ccc(cc1)COC(=O)[C@H](CN1CC[NH2+]CC1)N	1
ZINC90626815	c1ccc(cc1)N1C[C@H](OC1=O)CNC(=O)c1cc2n(n1)CCCO2	0
ZINC90630834	Cc1cc(c(c(c1)C)C(=O)NC[C@H]1C[N@H+](CCO1)C1CC1)C	0
ZINC90635062	C[C@@](COC)(c1ccccc1)NC(=O)c1ccc(nc1)OCC(F)F	0
ZINC90635452	c1ccc(cc1)C[C@H]1c2ccccc2CCN1CC(=O)NC(=O)N	0
ZINC90651705	c1c2c(sc1Br)C[N@@H+](CC2)CCC[NH+]1CCOCC1	0
ZINC90655921	C[C@H](c1ccco1)[NH2+][C@H](C)[C@@H](Cc1ccccc1)O	0
ZINC90680342	Cc1nc(on1)[C@@H]1CCCN1S(=O)(=O)/C=C/c1ccccc1	0
ZINC90682432	Cc1ccc2ncc(n2c1)C(=O)N1CCOC2(C1)CCCC2	0
ZINC90682568	c1cc(ccc1CNC(=O)Nc1ccc(nc1)n1ccnc1)Cl	0
ZINC90686518	CC[C@@H](c1ccccc1)N(CC(=O)OC)C(=O)/C=C/c1ccccn1	0
ZINC90698445	CCOCC(=O)NC[C@@H]1C[N@H+]2CCN1CC2	0
ZINC90699159	C1CN(CC[C@@H]1C(=O)N)C(=O)[C@@H]1CC(=O)N(C1)C1CCOCC1	0
ZINC90699613	c1ccc(cc1)OCCNC(=O)[C@H]1CC(=O)N(C1)C1CCOCC1	0
ZINC90700262	C[NH+](C)C[C@@H]1CSCCCN1C(=O)NCCOC	0
ZINC90701852	c1ccc(cc1)CS(=O)(=O)N1CCCSC[C@@H]1C[NH+]1CCCCC1	0
ZINC90702335	c1cc(c(cc1F)F)C(=O)N1CCCSC[C@H]1CN1CCOCC1	0
ZINC90704920	CC(C)(C)c1cc(=O)n2c(n1)SC[C@@H](C2)C(=O)NCC1CCCCC1	0
ZINC90726421	c1ccc(cc1)COc1cc(on1)C(=O)Nc1cccnc1	0
ZINC90743790	c1ccc(cc1)OCC(=O)NCC#CCOc1ccccc1C(=O)N	0
ZINC90760049	CC(=O)O[C@H](C[NH+]1CCN(CC1)c1ccccc1)CN1CCCC1=O	0
ZINC91252287	c1cc(c(cc1F)OC(F)(F)F)C(=O)N	0
ZINC91252517	c1cc2c(cc1N1CCOCC1)N=CN[C@@H]2Cl	0
ZINC91254993	Cc1cc(n(n1)CCC[N@@H+]1C[C@@H]([C@H](C1)NC(=O)CSC)C1CC1)C	0
ZINC91288701	COCCCN1C[C@@]2(CCC1=O)CC[N@H+](CC2)Cc1ccccc1	0
ZINC91289451	C[C@H](c1nnc(s1)N)n1cc(nn1)COCc1ccccc1	1
ZINC91301698	CCOC(=O)c1c(nc(s1)N)c1cc(cc(c1)F)F	0
ZINC91301839	C[C@H]1COC[C@@H]([N@@H+]1Cc1ccc(cc1)N)C	0
ZINC91302864	CC(C)(C)OC(=O)N1CCC[C@]2(CC1)[C@H](CCS2(=O)=O)C[NH3+]	0
ZINC91320550	c1ccc(cc1)CO[C@@H]1CN(C1)C(=O)[C@H]1CCCN(C1)CC(=O)N	1
ZINC91351945	COC(=O)c1c(cc(cn1)Cc1ccc(cc1)F)N	0
ZINC91352097	c1ccc(cc1)C[N@@H+]1CC[C@H](C1)Nc1c(cccn1)N	0
ZINC91353146	C[C@@H]1CN(Cc2c1[nH+]cc(c2)N)C(=O)OC(C)(C)C	0
ZINC91353262	CC(C)(C)OC(=O)N1CCC(CC1)c1cncc(n1)N	0
ZINC91355777	CC(C)N(C[C@@H]1CC[N@H+](C1)CCON)C(=O)OCc1ccccc1	1
ZINC91365989	COC(=O)[C@H]1CNC[C@H]1N	0
ZINC91368779	CC[C@@](c1ccc(c(c1)O)N)(C(=O)[O-])C(=O)OC(C)(C)C	0
ZINC91368816	c1ccc(cc1)COC(=O)N[C@@H](Cc1cc(ccc1Cl)Cl)C(=O)[O-]	0
ZINC91391328	CC(C)Cn1c[nH+]cc1CNC(=O)[C@@H]1CCC(=O)N(C1)C1CCCC1	0
ZINC91411696	Cc1ccccc1CO[C@@H]1CN(C1)C(=O)[C@H]1CCCN(C1)C(=O)N	0
ZINC91435210	c1ccc(cc1)COCC(=O)N1C[C@@H]([C@H](C1)[NH3+])C1CC1	0
ZINC91440469	CC1(C[C@@](CCO1)(CCNc1nnc(o1)C1CC1)c1ccccc1)C	0
ZINC91441548	CCCc1cc(n[nH]1)C(=O)N[C@H](Cc1ccc(cc1)N(C)C)CO	0
ZINC91452433	CCC[C@H]1C[N@H+](C[C@@H]1NC(=O)CCCn1cnnn1)C1CCOCC1	0
ZINC91486762	CC(C)(C)C(=O)N[C@H]1CCCc2c1cnn2c1cc(cc(c1)F)F	0
ZINC91493233	CC1(CN(C[C@H]1c1ccccc1)S(=O)(=O)N1CC[C@@H](CC1)OC)C	0
ZINC91526255	Cc1c(nc([nH+]c1N1CC[NH+](CC1)C[C@H]1CCCO1)N)C	0
ZINC91526847	Cc1cc2[nH]c(cc(=O)n2n1)C[N@@H+]1CCC[C@](C1)(C)c1ccccc1	0
ZINC91595184	CC(C)(C)OC(=O)N[C@H]1CC[N@@H+](C1)Cc1n[nH]c(=O)[nH]1	0
ZINC91616669	c1ccnc(c1)C(=O)N1C[C@@H]2CC[C@H](C1)[N@H+](C2)Cc1cccnc1N	0
ZINC91643656	Cc1nc(no1)C[C@@H]1CCN(CC1)C(=O)[C@H]1CCCN(C1)CC(=O)N	0
ZINC91644925	CC(C)Cc1cc(n[nH]1)c1cn(nn1)CCc1nnc(s1)N	0
ZINC91662975	c1cnc([nH]1)CNC(=O)[C@H]1CCC(=O)N(C1)C1CCCCCC1	0
ZINC91663913	C[N@@H+](CCOC)C[C@H]1C[C@H](CN(C1)c1ccnc(n1)N)CO	0
ZINC91665780	c1c[nH+]c(nc1N1C[C@H]([C@H](C1)CO)CN1CCOCC1)N	0
ZINC91669282	C[C@@H](C(=O)Nc1ccc2c(c1)COC2)Sc1ccc(cc1)Cl	0
ZINC91671834	Cc1ccc(o1)c1ncc(s1)CN1CCC(CC1)[NH+](C)C	0
ZINC91674087	c1cc(c(cc1C(=O)Nc1ccc2c(c1)COC2)[N+](=O)[O-])NC1CC1	0
ZINC91675435	Cc1cc(n(n1)c1ccc(cn1)C(=O)Nc1ccc2c(c1)COC2)C	0
ZINC91675813	c1ccc(cc1)COC(=O)N1CC(C1)NN	1
ZINC91675914	CC(OC(=O)NCC[C@H]1CC[C@@H](CC1)c1ccc(cc1)N)(C)C	0
ZINC91677286	Cc1c(sc(=O)n1CCC(=O)Nc1ccc2c(c1)COC2)C	0
ZINC91679375	Cc1c(nc(nc1NCCc1nc(on1)[C@@H]1CCCO1)N)C	0
ZINC91690511	CC(C)(C)C(=O)Nc1ccc(nc1)C1CC1	0
ZINC91690644	c1ccc(cc1)COC(=O)c1ccc(cc1)/C(=N/O)/N	1
ZINC91690787	c1ccc(cc1)[C@]1(CCC[N@@H+]2[C@@H]1CCC2)N	0
ZINC91690792	c1ccc(cc1)[C@]1(CC[C@@H]2CCC[N@H+]2C1)N	0
ZINC91691448	c1ccc(cc1)[C@@]12CCCC[C@@H]1[NH2+]CCC2	0
ZINC91691504	c1ccc(cc1)S(=O)(=O)N(C1CC1)C1CCN(CC1)c1cc[nH+]cn1	0
ZINC91691802	COC(=O)[C@H](/C=C/c1ccccc1)N	1
ZINC91691926	CC1(COC[C@H](O1)N)C	0
ZINC91691998	CC(C)(C)OC(=O)N1CC2(C1)[C@H](CO2)N	0
ZINC91692511	Cc1c(c(nnc1C(=O)OC)N)C	0
ZINC91695962	CSc1nccc(n1)c1ccc(cc1)N	0
ZINC91701292	C[C@@H]1C[C@@H](CC[N@H+]1Cc1ccccc1)NC(=O)NCc1ncn(n1)C	0
ZINC91713394	CC1(CN(CC[C@]1(COC)O)C(=O)[C@@H]1CC[N@H+](CC1)CC(=O)N)C	0
ZINC91724624	Cc1c(c(nc(n1)N)N1CCC[C@@H](C1)OCc1ccccn1)CC=C	0
ZINC91725275	c1ccc(cc1)COCCNC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC91745667	Cc1cc(c2c(c1)c(=O)cc([nH]2)C[N@@H+]1CCC[C@@H](C1)C(=O)N)C	0
ZINC91746745	CCCSCC(=O)N1CCC[C@H](C1)OCc1ccccn1	0
ZINC91754859	Cc1nc(n(n1)C)CN1CC[C@]2(C1)CCCN(C2=O)C1CCOCC1	0
ZINC91757385	c1ccc(cc1)c1nc([nH]n1)CCN1C[C@@]2(CCC1=O)CCOC2	0
ZINC91766002	CC(C)(C)OC(=O)N(C)CC[N@@H+](C)Cc1coc(n1)c1ccccc1	0
ZINC91767050	CC(C)(C)OC(=O)N(C)CC[N@H+](C)C[C@@H](Cc1ccccc1)O	0
ZINC91769640	COCc1ccc(s1)C(=O)N1C[C@@H]([C@H](C1)N)c1ccccc1	1
ZINC91771173	CN1[C@H]([C@H](CC1=O)NC(=O)c1cc(cs1)C(=O)N)c1ccc(cc1)Cl	0
ZINC91772534	CO[C@@H]1CCC[N@@H+](C1)Cc1nc(cs1)c1ccccc1	0
ZINC91773151	CCOC(=O)CN(Cc1cc(ccc1O)C)C1CC1	0
ZINC91773209	CCOC(=O)CN(Cc1cnc(s1)CC(C)C)C1CC1	0
ZINC91781712	c1cc(ccc1CCCN1C[C@@]2(CCC1=O)CCOC2)Cl	0
ZINC91781907	c1cn(nn1)CCCNC(=O)[C@H]1CCC[N@H+](C1)CC(=O)N	0
ZINC91791436	Cc1c(cn(n1)c1ccccc1)CN(CC(=O)N(C)C)CC(F)(F)F	0
ZINC91798752	c1ccc(cc1)[C@H]1C[C@@H]1C(=O)N[C@@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC91800831	Cc1c(cn(n1)c1ccccc1)C[N@H+]1CCOC[C@@H]1C	0
ZINC91812055	CCOC(=O)c1cnn(c1)[C@@H]1CCC[N@@H+](C1)Cc1csc(n1)C	0
ZINC91819153	Cc1c(c(on1)C)C(=O)N1C[C@H]([C@H](C1)CO)CN(C)CC[NH+](C)C	0
ZINC91828969	CC(C)(C(=O)OCc1c(nc(n1c1ccccc1)Cl)Cl)F	0
ZINC91832009	COCCN1CC[N@H+](CC1=O)Cc1ccc(cc1)C(=O)N	0
ZINC91832380	CCC[C@H](c1ccccc1)OC(=O)c1ccc(cc1)CCNC(=O)N	1
ZINC91835841	c1ccc(cc1)CN1CCC[C@H]1C(=O)OCCNc1ncccn1	0
ZINC91836196	COCCN1CCN(CC1=O)[C@H](c1ccccc1)C(=O)N	1
ZINC91836880	c1cc(ccc1CCNC(=O)N)C(=O)OC[C@@H]1CCC=CC1	0
ZINC91842860	CC(C)(C)OC(=O)N[C@H]1CC[C@H](CC1)[NH2+]C1CCC1	0
ZINC91861824	c1ccc(cc1)C#CCCOC(=O)c1ccc(cc1)CCNC(=O)N	1
ZINC91861956	CC[C@H](Cc1ccccc1)OC(=O)c1ccc(cc1)CCNC(=O)N	1
ZINC91866209	c1ccc(cc1)C[N@H+]1CCC[C@@H]1C(=O)OCCOC(=O)N	1
ZINC91871457	C[C@]1(CCC(=O)N(C1)CCNc1ccc[nH+]c1)c1ccccc1	0
ZINC91872728	Cn1cc[nH+]c1c1cn(nn1)[C@@H](c1ccccc1)c1nnc(s1)N	0
ZINC91876503	COc1ccc(cc1Cl)N1C[C@@H](CC1=O)C(=O)N1CCCOCC1	0
ZINC91886943	C=CCC[C@H](C1CC1)OC(=O)c1ncn(n1)c1ccccc1	0
ZINC91892371	c1ccc(cc1)c1nc(co1)C[N@@H+]1CCc2cc(ccc2C1)F	0
ZINC91893772	CC(C)[C@H]1CN(C[C@@H]1NC(=O)C[N@@H+](C)CCOC)c1ccnc(n1)N	0
ZINC91893772	CC(C)[C@H]1CN(C[C@@H]1NC(=O)C[N@@H+](C)CCOC)c1cc[nH+]c(n1)N	0
ZINC91895156	CC(C)Cc1nc(on1)C[N@@H+]1CCc2cc(ccc2C1)F	0
ZINC91906709	c1cc2c(cc1C(=O)N)c(=O)cc([nH]2)CN1CCC[C@H]1c1nccs1	0
ZINC91927702	CC(C)[C@@H](c1ccc(c(c1)F)F)OC(=O)c1ccc(nc1)C(=O)N	0
ZINC91935357	CC(C)(C)c1c(cn[nH]1)C[N@H+](C)C1CCN(CC1)C(=O)OC(C)(C)C	0
ZINC91950541	COc1cc[nH+]c(c1)CN1C[C@@H]2CC[C@H](C1)N(C2=O)CC1CCC1	0
ZINC91950972	CCc1ccccc1O[C@@H]1CN(C1)C(=O)C[C@H]1CS(=O)(=O)C=C1	0
ZINC91952362	COCC[C@@H]1CN(CCO1)C(=O)c1cnc(nc1[O-])c1ccccc1	0
ZINC91952603	Cc1ccccc1COC1CCN(CC1)C(=O)c1c(nccn1)N	0
ZINC91954048	C[N@@H+](Cc1cccc2c1cc[nH]2)CC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC91973730	c1cc(cnc1)[C@@H](C(F)(F)F)NC(=O)c1cnc([nH]c1=O)C1CC1	0
ZINC91979077	C[C@@H]1C[C@H]1c1ccc(o1)C[N@H+]1CCO[C@@H]2[C@@H]1CCCC2	0
ZINC91981892	CC[C@H]1COCCN1Cc1c(ncs1)C	0
ZINC91986195	Cc1cc(nc([nH+]1)N)NCC1(CCCCC1)N1CC[N@H+](CC1)C	0
ZINC91987516	C[C@@H](CN(C)Cc1c(nn(c1N1CCOCC1)C)C(C)C)C(=O)OC	0
ZINC91987603	C[C@H](CN(C)Cc1cccn1CCC(C)C)C(=O)OC	0
ZINC92006561	C[C@@H]1CN(C[C@H](O1)C(=O)N)Cc1cccc(c1)c1cccnc1	0
ZINC92012059	CC(C)C[N@H+](Cc1cccc(c1Cl)Cl)CC(=O)N	0
ZINC92018673	Cc1cccc(c1OS(=O)(=O)c1cc2c(nn(c2nc1)C)C)C=O	0
ZINC92029062	CC[C@H](C)[C@H](c1ccccc1)C(=O)N1CCN(C(=O)C1)CCOC	0
ZINC92029209	Cn1c(cccc1=O)C(=O)N1CCN(C(=O)C1)CCOC	0
ZINC92030369	CC1(Cc2ccccc2C1)NC(=O)Nc1cccc(c1F)F	0
ZINC92033632	C[C@H]1CC[C@H](N(C1)C(=O)Nc1ccccc1SCCC(=O)N)C	0
ZINC92035270	C[C@@H]1CC[C@@H](N(C1)C(=O)Nc1cccc(c1)S(=O)(=O)N)C	0
ZINC92062234	CNc1c(cnc(n1)N1C[C@@H]([C@H](C1)[NH+](C)C)C1CC1)F	0
ZINC92062329	CNC(=O)[C@@H]1C[C@H](CN1CCCOCc1ccccc1)[NH3+]	0
ZINC92092184	CCOCC(=O)N[C@@H]1CCC[C@H]1c1ccccc1C(F)(F)F	0
ZINC92105284	C[C@@H]([C@H]1CCOC1)NC(=O)Nc1cc(ccc1OC)F	0
ZINC92117146	CCC[C@H]1CN(CC[N@@H+]1CCOC)C(=O)Nc1cc(ccc1OC)F	0
ZINC92148533	Cn1cc(c(n1)c1cccs1)C(=O)Nc1ccc(cc1F)Cl	0
ZINC92162616	CNC(=O)[C@H]1CCCC[C@H]1NC(=O)Nc1ccc2c(c1)COC2	0
ZINC92167021	COc1ccc(cc1SC)CN(Cc1cccnc1)C[C@H]1CCCO1	0
ZINC92168629	CC[C@@H]1CCCC[N@H+]1CCNC(=O)Nc1ccc2c(c1)COC2	0
ZINC92185899	c1ccc(cc1)C[C@@H]1CCC[C@H]1NC(=O)Nc1ccc2c(c1)COC2	0
ZINC92187104	CCC(=O)N1CCCN(CC1)Cc1cc(ccc1F)C(F)(F)F	0
ZINC92193863	C#CCN(Cc1ccc(s1)c1ccccc1)[C@@H]1CCS(=O)(=O)C1	0
ZINC92219095	c1ccc(c(c1)CN1CCC[C@H]1C[NH+]1CCCCC1)N1CCOCC1	0
ZINC92221167	Cc1ncc(n1c1ccccc1)CN(CCCOC)CCOC	0
ZINC92223464	c1ccc(cc1)[C@H]1CCCN1C(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92230536	c1ccnc(c1)c1nc(cs1)CN1CCOC[C@H]1C(=O)N	0
ZINC92236913	CC(C)(C)c1c(cn(n1)C)C(=O)NC[C@H]1CCCc2c1cccc2	0
ZINC92258284	C[C@@H]1CN(C[C@H](O1)C)S(=O)(=O)N[C@@H]1CC[C@@H](C1)[NH+](C)C	0
ZINC92269345	COC(=O)c1cccc(c1)CCNS(=O)(=O)/C=C/c1ccccc1	0
ZINC92286232	c1ccc(cc1)[C@H]1C[C@@H]1CNC(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92314776	C[C@@H]1CN([C@@H]1c1ccccc1)C(=O)C(=O)Nc1ccc2c(c1)COC2	0
ZINC92331482	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)N1CCCC[C@@H]1C[NH+]1CCOCC1	0
ZINC92360617	CO[C@@H]1CCCN(C1)C(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92362780	CC(C)(CNC(=O)N(C)CCCCCC=C)c1ccncc1	0
ZINC92379950	CCN(CCC(=O)OC)Cc1ccc(c(c1)F)OC(F)F	0
ZINC92380246	CCN(CCC(=O)OC)Cc1cc(cs1)C(=O)N	0
ZINC92435969	c1ccc(cc1)C[N@@H+](Cc1cc(cs1)C(=O)N)C[C@@H]1CCCO1	1
ZINC92471121	c1cc(c(cc1Br)CN1CCC[C@@H]1CO)[N+](=O)[O-]	0
ZINC92477633	C[NH+](C)[C@H]1CC[C@H](C1)NC(=O)c1ccc2c(c1)oc(n2)[S-]	0
ZINC92478552	CCCn1c2ccccc2[nH+]c1CN(C)CCC(F)(F)F	0
ZINC92485713	COc1cc(cc(c1OCC(=O)N)OC)C[N@H+]1CCC[C@@H]2[C@@H]1CCC2	0
ZINC92486673	C[C@H]1CN(C[C@@H](O1)c1ccccc1)Cc1cc[nH]n1	0
ZINC92487291	CC[C@H]1CN(C[C@@H](O1)C)Cc1cccc(c1)c1ccncc1	0
ZINC92505371	c1cc(c2c(c1)OCO2)CN1CCN(CC1)CCCOCC(F)(F)F	0
ZINC92506885	Cc1c(cccn1)C[N@@H+]1CCC[C@@H]1CN1C[C@H](O[C@H](C1)C)C	0
ZINC92507341	CCn1cc(cn1)C[N@H+](Cc1ccccc1)CC1CCC1	0
ZINC92507605	CC(=O)N1CCC[C@@H]1C(=O)N[C@H](CC(F)(F)F)c1ccc(cc1)F	0
ZINC92507700	COc1ccc2c(c1)C[N@@H+](CC2)Cc1cc2c(ccs2)nc1	0
ZINC92532236	CCn1c(c(c(n1)C)C[N@@H+](CCC(=O)OCC)C1CC1)C	0
ZINC92560746	C[C@@H]1CCC[C@@H](C1)C[NH2+]C[C@@H]([C@@H]1CCOC1)N1CCOCC1	0
ZINC92585558	C[C@H](c1cccc(c1)S(=O)(=O)N)N(C)Cc1cc(cc(c1)OC)OC	0
ZINC92587551	C[C@@H]1C[N@@H+](C[C@@H](O1)C)C[C@@H]1CC[N@H+](CC1)Cc1cccn1C	0
ZINC92588437	C[C@@H]1CN(C[C@H](O1)C)c1ccccc1C[N@H+]1CCCC[C@@H]1CC(=O)N	0
ZINC92588651	CCCCOc1cc(ccc1OC)C[N@@H+]1CCCC[C@H]1CC(=O)N	0
ZINC92592356	Cc1c(c(n(n1)C)OC)CN1CCO[C@H](C1)c1ccccc1Br	0
ZINC92594138	Cc1[nH+]cc(n1c1ccccc1)CN1CCO[C@@H](C1)c1cccs1	0
ZINC92595063	c1ccc(cc1)c1cc([nH]n1)CN1CCO[C@H](C1)c1cccs1	0
ZINC92596651	CC1(Cc2ccccc2C1)NC(=O)C[C@H]1CC[C@H](CC1)OC	0
ZINC92643932	CCOc1cc(ccc1OC(F)F)CN1CCC[C@@H](C1)C(=O)OC	0
ZINC92644538	Cc1ccsc1C[N@H+]1CC[C@@H](CC1)C(=O)NCCc1cccs1	0
ZINC92647705	Cc1cn(nc1NC(=O)[C@H](C)OC[C@H]1CCCO1)c1ccccc1Cl	0
ZINC92659930	c1ccc(cc1)Sc1nc(c(s1)C[N@H+]1CCC[C@H](C1)CCC(=O)N)Cl	0
ZINC92660316	C1CCC(CC1)(C[NH+]1CCOCC1)C[N@@H+]1CCC[C@@H](C1)CCC(=O)N	0
ZINC92668506	c1cc2c(cc1F)[nH]cc2C1CCN(CC1)Cc1cc(cs1)C(=O)N	0
ZINC92706966	Cc1cc(ccc1F)C[N@@H+]1CCC[C@@H](C1)NC(=O)C(C)C	0
ZINC92721107	C[C@@H](c1ccc(cn1)F)NC[C@H](c1ccccc1)N1CCOCC1	0
ZINC92732535	Cc1c(c(n[nH]1)C)[C@@H]1CCCN1C(=O)Nc1cccc(c1)COC	0
ZINC92733121	CCOC(=O)/C=C/c1ccc(cc1)NC(=O)NCc1cc(ccn1)Cl	0
ZINC92734927	c1ccc2c(c1)c(c1ccccc1c2Cl)CN1CCO[C@H](C1)C(=O)N	0
ZINC92734933	c1ccc(cc1)c1c(cn(n1)CCC#N)CN1CCO[C@H](C1)C(=O)N	1
ZINC92734937	Cc1c(cn(n1)c1ccccc1)CN1CCO[C@@H](C1)C(=O)N	1
ZINC92735069	c1ccc(cc1)c1c(cn[nH]1)CN1CCO[C@H](C1)C(=O)N	1
ZINC92735192	Cc1ccn2c(c1)ncc2CN1CCO[C@H](C1)C(=O)N	0
ZINC92735328	c1ccc(cc1)c1ccc(s1)CN1CCO[C@@H](C1)C(=O)N	1
ZINC92735536	CC(C)(C)c1c(c[nH]n1)CN1CCO[C@H](C1)C(=O)N	0
ZINC92735753	c1c(csc1CN1CCO[C@H](C1)C(=O)N)C#N	0
ZINC92735923	c1ccc(cc1)Cn1ccc(c1)CN1CCO[C@@H](C1)C(=O)N	1
ZINC92754132	c1ccc(cc1)c1csc(n1)CN1CCCN(CC1)C(=O)N	0
ZINC92754244	c1cc(c(cc1Cl)C[N@@H+]1CCCN(CC1)C(=O)N)F	0
ZINC92755611	CC(C)NC(=O)[C@@H]1CC[N@H+](CC1)Cc1ccccc1OCCOC	0
ZINC92755975	CCc1c(c(n(n1)C)OC)CN1CCN(CC1)C(=O)OCC(C)C	0
ZINC92757146	COc1ccccc1CN1CC[C@@H](C1)[NH+]1CCCC1	0
ZINC92757864	COCc1ccc(cc1)C[N@@H+]1CC[C@H](C1)Nc1ccccc1	0
ZINC92758157	Cn1c(ccn1)CN1CC[C@H](C1)Nc1ccccc1	0
ZINC92786520	CN(Cc1ccc(cc1)COC)[C@@H](c1cccc(c1)F)C(=O)N	0
ZINC92789947	Cc1csc(n1)[C@H]1CN(CCO1)Cc1ccc(cc1)O[C@@H](C)C#N	0
ZINC92809427	COC(=O)c1ccccc1C[N@@H+]1CCC[C@@H](C1)c1c[nH]nc1	0
ZINC92809681	c1cc(sc1)c1c(cn[nH]1)CN1CCC[C@H](C1)c1c[nH]nc1	0
ZINC92812899	c1ccnc(c1)NC[C@@H]1CC[N@@H+](C1)Cc1cnc(s1)C1CCC1	0
ZINC92844919	Cc1c(sc(n1)C)COC(=O)C(C)(C)F	0
ZINC92845731	C[C@H](CC(=O)Nc1ccccc1)Nc1cnn(c1)CC(F)(F)F	0
ZINC92846004	C[C@H](c1ccc(cc1)Cl)OC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC92846044	c1ccc(cc1)OCCOC(=O)c1ccc(cc1)CCNC(=O)N	1
ZINC92846190	c1ccc(cc1)CCCOC(=O)c1ccc(cc1)CCNC(=O)N	1
ZINC92846246	c1cc(cnc1)COC(=O)c1ccc(cc1)CCNC(=O)N	0
ZINC92846254	C[C@@H](c1ccccc1)OC(=O)c1ccc(cc1)CCNC(=O)N	1
ZINC92852797	COc1ccc(cc1)[C@H](C1CCOCC1)[NH2+]Cc1cc(cs1)C(=O)N	0
ZINC92855541	c1cc(ccc1c1c(c[nH]n1)CNc1ccc2c(c1)COC2)F	0
ZINC92869620	C[C@]1(C(=O)N(C(=O)N1)CCC(=O)c1ccc(cc1)F)c1ccccc1	0
ZINC92938899	C[NH+](C)[C@@H]1CCCN(C1)Cc1ccc(cc1C(F)(F)F)F	0
ZINC92974841	CC(C)c1c(c(n(n1)C)Cl)C[N@@H+](C)CCN1CCOCC1	0
ZINC93003589	CCc1nc(on1)C[N@@H+](C)Cc1cnn(c1)c1ccc(cc1)F	0
ZINC93008027	C[C@@H]1C(=O)Nc2cc(ccc2O1)C(=O)[C@@H]1CC[N@H+](CC1)C1CCCC1	0
ZINC93013393	C[N@H+]1CC[C@@H](CC1)N(C)c1ccccc1CN1CCC2(C1)OCCO2	0
ZINC93013718	c1cc(cc(c1)OCc1ccc(cc1)F)C[N@H+]1CCC2(C1)OCCO2	0
ZINC93015391	CCc1c(c(n(n1)C)Cl)C[N@@H+](Cc1ccc(cc1)O)Cc1ccco1	0
ZINC93017702	Cc1cc(ccc1CN1CCC[C@H](C1)CN1CCOCC1)F	0
ZINC93051262	c1csc2n1c(c(n2)Cl)C[N@H+]1CC[C@@H](CC1)NC(=O)N	0
ZINC93051517	C[C@@H]1C[C@H]1c1ccc(o1)C[N@@H+]1CC[C@H](CC1)NC(=O)N	0
ZINC93054738	Cc1ccc(o1)CN1CCNC(=O)[C@H]1C(C)C	0
ZINC93056151	Cc1c(oc(n1)CN1CC[NH+](CC1)C/C(=C/c1ccccc1)/C)C	0
ZINC93056908	c1cc(cc(c1)S(=O)(=O)N[C@@H]1CCCN(C1)CC1=CCCOC1)F	0
ZINC93083125	Cn1c(c(c(n1)c1ccccc1)CN1CCO[C@@H](C1)C(=O)OC)Cl	0
ZINC93085014	CC1(C(=O)NCCN1Cc1cc(n[nH]1)c1ccccc1)C	0
ZINC93089637	Cc1c(cn(n1)c1ccccc1)C[N@H+]1CCN(CC1)[C@@H](C)COC	0
ZINC93089820	C[C@@H](COC)N1CC[N@@H+](CC1)Cc1cccc2c1OCO2	0
ZINC93089890	CCn1c(c(c(n1)C)CN1CCN(CC1)[C@@H](C)COC)C	0
ZINC93101378	CC(C)(C)OC(=O)N(C)CC1CCN(CC1)CC(C)(C)S(=O)(=O)C	0
ZINC93103821	COC[C@@H]1CC[N@H+](CC1)Cc1c[nH]nc1c1ccc2c(c1)OCCO2	0
ZINC93135054	c1csc2n1c(c(n2)Cl)CN1CCO[C@@H](C1)C#N	0
ZINC93135212	c1cc(ncc1CN1CCO[C@@H](C1)C#N)N1CCCC1	0
ZINC93136982	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1cc(ccc1O)Br	0
ZINC93137002	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1cn(nc1C(C)C)c1ccccc1	1
ZINC93137038	Cc1c(c(n(n1)Cc1ccccc1)C)C[N@H+](CCOC)[C@@H](C)C(=O)N	1
ZINC93137042	Cc1c(c(n(n1)Cc1ccccc1)C)C[N@@H+](CCOC)[C@H](C)C(=O)N	1
ZINC93137145	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1c(nc(s1)Sc1ccccc1)Cl	1
ZINC93137286	C[C@H](C(=O)N)N(CCOC)Cc1cc(ccc1OC[C@@H]1CCCO1)Cl	0
ZINC93137381	Cc1c(cn(n1)c1ccc(cc1)Br)C[N@H+](CCOC)[C@@H](C)C(=O)N	0
ZINC93137446	Cc1c(cn(n1)c1ccccc1)CN(CCOC)[C@@H](C)C(=O)N	1
ZINC93137476	CCOc1c(cc(cc1Cl)C[N@@H+](CCOC)[C@@H](C)C(=O)N)OC	0
ZINC93137718	C[C@H](C(=O)N)N(CCOC)Cc1cc(c(c(c1)Br)O)OC	0
ZINC93137855	Cc1c(c(n(n1)c1ccccc1)C)CN(CCOC)[C@H](C)C(=O)N	1
ZINC93137855	Cc1c(c(n(n1)c1ccccc1)C)C[N@@H+](CCOC)[C@H](C)C(=O)N	1
ZINC93137940	C[C@@H](C#N)Oc1ccc(cc1)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93138057	C[C@H](C(=O)N)N(CCOC)Cc1cc(ccc1Br)OC	0
ZINC93138119	Cc1cccc(c1C)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93138221	C[C@H](C(=O)N)N(CCOC)Cc1ccccc1OCC=C	0
ZINC93138291	C[C@@H](C(=O)N)[N@@H+](CCOC)Cc1nc(cs1)c1ccccc1	1
ZINC93138546	C[C@@H](C(=O)N)N(CCOC)C/C(=C/c1ccccc1)/C	1
ZINC93139199	C[C@@H](C(=O)N)N(CCOC)Cc1ccccc1N1CCOCC1	0
ZINC93139426	CCOC(=O)c1ccc(o1)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93139667	C[C@@H](C(=O)N)[N@H+](CCOC)CC(C)(C)C	0
ZINC93139694	C[C@H](C(=O)N)[N@@H+](CCOC)Cc1cnn(c1)c1ccc(cc1)F	0
ZINC93139771	Cc1ccc(cc1)c1ncc(s1)C[N@H+](CCOC)[C@@H](C)C(=O)N	0
ZINC93139806	Cc1c(c(n(n1)C)Oc1cccnc1)CN(CCOC)[C@@H](C)C(=O)N	0
ZINC93142515	Cn1ccc(c1)C[N@H+]1CC[C@@H](CC1)CC(=O)N1CC[N@H+](CC1)C	0
ZINC93273624	Cc1cc(n(n1)C[C@H]1CC[N@@H+](CC1)Cc1ccc2c(c1)CCN2C)C	0
ZINC93273865	C[N@@H+](CCN(C)c1ccccc1)Cc1cnc(nc1)N1CCOCC1	0
ZINC93277909	c1cc(cc(c1)OCCCC#N)C[N@H+]1CCC[C@H](C1)N1CCCC1=O	0
ZINC93285092	C[C@@H](c1ccccc1)NC(=O)NCc1ccnc(c1)OC(C)(C)C	0
ZINC93285694	CCOCCCNC(=O)NCc1ccnc(c1)OC(C)(C)C	0
ZINC93285937	COCCN1CCN(CC1=O)C(=O)NCC1(CC1)c1ccccc1	0
ZINC93289758	c1ccc(cc1)n1cnc(n1)C(=O)OCc1cccc(c1)C(=O)N	1
ZINC93315113	C[N@@H+](Cc1cc([nH]n1)c1ccccc1)CC1CCOCC1	0
ZINC93318005	C[C@H]1C[C@@H](CCN1Cc1ccccc1)[N@H+](C)Cc1ccco1	0
ZINC93319001	C[C@H]1C[N@H+](CC[C@@H]1N(C)Cc1cc(cs1)C(=O)N)Cc1ccccc1	0
ZINC93322672	C[C@H]1CO[C@@H]([C@@H]([N@@H+]1Cc1ccc(o1)COC)C)c1ccccc1	0
ZINC93322908	Cc1c(scn1)CN1[C@H](CO[C@@H]([C@@H]1C)c1ccccc1)C	0
ZINC93325082	C[C@H]1CN(CCN1Cc1cc(cs1)C#N)Cc1ccccc1	0
ZINC93336287	Cc1csc(n1)C[N@@H+](C)Cc1cc(c(c(c1)Cl)OCC(=O)N)OC	0
ZINC93337007	CN(Cc1ccc(cc1)[S@@](=O)C)C[C@@H]1CC[N@H+](C1)Cc1ccccc1	0
ZINC93337118	C[N@@H+](Cc1coc2c1cccc2)Cc1nccn1Cc1ccccc1	0
ZINC93338481	CC(C)C[C@H]1CC[N@@H+](C1)Cc1cc(c(c(c1)Cl)OCC(=O)N)OC	0
ZINC93339428	COCCO[C@H]1CC[N@@H+](CC1)Cc1c(nc2n1ccs2)Cl	0
ZINC93339945	CC1(CC[N@@H+](C1)Cc1cc(cs1)C(=O)N)C	0
ZINC93342047	C[C@]1(CN(CCO1)CC(C)(C)CCC#N)c1ccccc1	0
ZINC93342078	c1ccc(cc1)CN(Cc1cnc2n1cccn2)CC1CCOCC1	0
ZINC93390991	CCN(CC(C)(C)S(=O)(=O)C)[C@H](C)CS(=O)(=O)C	0
ZINC93392070	C[C@H](CS(=O)(=O)C)N(Cc1cccs1)C1CC1	0
ZINC93413569	C[C@@H](c1cccnc1)[NH+]1CCN(CC1)Cc1cccc(c1F)Cl	0
ZINC93414767	CC(C)(C[N@H+](C)Cc1cccc(c1)OCCCOC)O	0
ZINC93416664	CCS(=O)(=O)C[C@@H](C)[N@H+](C)Cc1ccccc1C(=O)OC	0
ZINC93418123	C[C@@H]1[C@@H](OCC[N@@H+]1Cc1ccc(o1)c1ccccc1[N+](=O)[O-])C	0
ZINC93419330	CCOC[C@H]1CCC[N@H+](C1)Cc1ccc(c(c1)C)C	0
ZINC93439873	Cc1c(c(n(n1)c1ccccc1)C)C[N@@H+]1CCN(CC1)[C@H](C)C(=O)N	0
ZINC93440337	C[C@H](C(=O)N)N1CCN(CC1)Cc1ccc(cc1)OCCOC	0
ZINC93440471	C[C@H](C(=O)N)N1CCN(CC1)Cc1cc2cc(ccc2o1)OC	0
ZINC93442155	c1c(cnc(n1)N1CCOCC1)C[N@H+]1C[C@H]2CCCC[C@H]2C1	0
ZINC93443362	COc1cc(cc(c1OCC(=O)N)OC)C[N@H+]1C[C@H]2CCC[C@H]2C1	0
ZINC93457674	c1ccc(cc1)c1c(cn[nH]1)CN1CCO[C@H](C1)c1cccc(c1)O	0
ZINC93458342	COC(=O)C[C@@H]1CN(CCO1)Cc1cc(ccc1Cl)C(F)(F)F	0
ZINC93458576	CC(C)(CN1CCO[C@H](C1)CC(=O)OC)C[N@@H+](C)Cc1ccccc1	0
ZINC93478874	C[C@@H]1CN(C[C@@H](N1CCOC)C)Cc1cccc(c1)OCCCC#N	0
ZINC93481631	C[C@@H](CC[N@@H+](C)Cc1nc(cs1)c1cc(ccc1Cl)Cl)O	0
ZINC93502042	CC[C@@H]1CN(CCS1)Cc1cc(cc(c1O)OC)Br	0
ZINC93505786	c1c(cc(c(c1C[N@@H+]1CC[C@@H]2[C@@H](C1)CCCO2)[O-])[N+](=O)[O-])Cl	0
ZINC93508537	CCC[C@@H]1CN(CCO1)Cc1cncs1	0
ZINC93508743	CCC[C@@H]1CN(CCO1)Cc1cccc(c1OC)OC	0
ZINC93512345	C=CC[N@@H+](CCO)Cc1cc(cs1)c1ccccc1	0
ZINC93531337	Cc1ccc(cc1)c1ccc(s1)C[N@@H+]1CC[C@@H](C1)NS(=O)(=O)C	0
ZINC93531431	Cn1c(c(c(n1)c1ccccc1)CN1CC[C@H](C1)NS(=O)(=O)C)Cl	0
ZINC93546936	c1c(cc(nc1NNC(=O)c1cc(cc2c1[nH]c(=S)[nH]2)F)Cl)C#N	0
ZINC93547010	c1ccc(cc1)[C@H](C(=O)NNc1cc(cc(n1)Cl)C#N)N1CCCC1	0
ZINC93561278	COCCCOC1CCN(CC1)Cc1cccn1Cc1cccs1	0
ZINC93565055	CNC(=O)C[N@H+]1CC[C@@H](CC1)CN(C)CC1=CCCOC1	0
ZINC93585412	Cc1c(c(n(n1)c1ccccc1)C)C[N@@H+]1CC[C@]2(CCCC[C@@H]2C1)O	0
ZINC93610561	COC(=O)C[C@H]1CSCCN1Cc1c[nH]nc1c1ccccc1	0
ZINC93610760	COC(=O)C[C@@H]1CSCCN1Cc1cc(ccc1F)Cl	0
ZINC93612693	Cc1c(sc(n1)c1ccccc1)[C@H](C)[N@H+](C)Cc1ccc(o1)COC	0
ZINC93613746	CCO[C@H]1C[C@@H]([C@@]21CC[N@H+](CC2)Cc1nc(cs1)c1ccccc1)[O-]	0
ZINC93613768	CCO[C@H]1C[C@H]([C@@]21CC[N@@H+](CC2)Cc1cc(c(s1)Br)C)[O-]	0
ZINC93614180	CCO[C@H]1C[C@H]([C@@]21CC[N@@H+](CC2)Cc1cc(ccc1O)C)[O-]	0
ZINC93639879	Cc1c(c(n(n1)Cc1ccccc1)C)CN1CCOC2(C1)CCC2	0
ZINC93641237	CCN(Cc1ccsc1)C[C@H](c1ccc(cc1)C)O	0
ZINC93642312	Cn1c(c(c(n1)c1ccccc1)CN1C[C@H]2[C@@H](C1)OCCN2C)Cl	0
ZINC93645195	C=CCOc1ccc(cc1)CN1CCOC[C@@H]1C1CC1	0
ZINC93645922	c1ccnc(c1)c1ncc(s1)CN1CCOC[C@@H]1C1CC1	0
ZINC93660826	C[C@H]1CN([C@@H](CO1)c1ccccc1)Cc1cc[nH]n1	0
ZINC93663561	Cc1nc(sn1)N1CC[NH+](CC1)Cc1ccc(cc1)N(C)CCC#N	0
ZINC93664781	C/C(=C/c1ccccc1)/CN1CC[C@@H](C1)CN1CCOCC1	0
ZINC93669737	C[C@@H](c1ccc(cc1)Br)N1CCN(CC1)Cc1ccn[nH]1	0
ZINC93683944	c1ccc(cc1)COC[C@@H]1CC[N@H+](C1)Cc1ccco1	0
ZINC93683978	c1ccc(cc1)COC[C@@H]1CCN(C1)Cc1c(cccn1)C(F)(F)F	0
ZINC93687931	CC[C@H](C[N@H+](Cc1ccccc1)Cc1c[nH]nc1c1cccs1)O	0
ZINC93689706	C[C@@H]1[C@@H](CCN1CC1=CCCOC1)c1ccccc1	0
ZINC93690379	c1c(csc1C[N@H+]1CCS[C@H]2[C@@H]1CCCC2)C(=O)N	0
ZINC93704679	CC[C@H](Cc1ccccc1)N(CC)Cc1cc(cs1)C(=O)N	0
ZINC93705061	Cc1[nH+]cc(n1c1ccccc1)C[N@@H+]1CC[C@H](CC1)C1CCOCC1	0
ZINC93706064	Cc1cccn2c1[nH+]cc2CN(C)[C@@H](C)Cc1cccs1	0
ZINC93707154	Cc1ccc(o1)CN(CCOC)Cc1cncs1	0
ZINC93707329	CCOc1cccc(c1)CN(CC(=O)OC)C1CCCC1	0
ZINC93741085	C/C(=C/c1ccccc1)/C[NH+]1CCN(CC1)CCS(=O)(=O)N	0
ZINC93792627	Cn1cnc(n1)CNC(=O)NCc1ccccc1Sc1ccccc1	0
ZINC93795500	CC[C@@](C)(C(=O)N)NCc1ccc(cc1)OC[C@H]1CCCO1	0
ZINC93797094	Cc1c(oc(n1)CCC(=O)N[C@H]1CC[C@@H](C1)[NH+](C)C)c1ccccc1	0
ZINC93808748	c1cc(cc(c1)c1cccnc1)C[N@@H+]1CCC[C@@H](C1)CC(=O)N	0
ZINC93984556	Cc1c(ccc(n1)C(=O)N(C)C)C(=O)N[C@@H]1CC[C@H](C1)[NH+](C)C	0
ZINC93992083	CC[C@H](C)C[C@@H](C)NC(=O)N(C)[C@@H]1CC[S@@](=O)CC1	0
ZINC94000896	C[NH+](C)[C@@H]1CC[C@H](C1)NC(=O)CSc1cccc(c1)C(F)(F)F	0
ZINC94992861	COC(=O)c1ccc(cc1)/C=N\Nc1c(nco1)C#N	0
ZINC94993129	CC(C)NC(=O)/C(=C\N1CCOCC1)/C#N	0
ZINC95071864	CSc1nccc(n1)NC[C@H]1CC[NH2+]C1	0
ZINC95075422	CC(C)(C)OC(=O)N1CC[C@H](C1)CN(C)c1ncc(cn1)Cl	0
ZINC95075957	C[NH2+]C[C@@H]1CN(CC[C@@H]1O)Cc1ccccc1	0
ZINC95077533	c1ccc(cc1)COC(=O)N1CC[C@@]2(C1)CC[C@H](C2)C[NH3+]	0
ZINC95077590	C1C[C@@]2(CC[N@H+](C2)CCN)C[C@@H]1CO	0
ZINC95079557	c1ccc2=[NH+]CC(=c2c1)C(=O)C(=O)N	0
ZINC95081112	CCCC/C(=N/NC(=O)c1ccccc1C)/c1ccccc1	0
ZINC95082373	C[C@H]1C2=C(N=N1)OC(=C([C@@H]2c1c2ccccc2ccc1OC)C#N)N	0
ZINC95082560	CC(=O)c1cccc(c1)NC(=O)CSC(=[NH2+])N	0
ZINC95084616	CC(C)(C)OC(=O)N1CC[C@@]2(C1)CC[N@H+](CC2)C1CC1	0
ZINC95085512	CC(C)(C)OC(=O)N1CCC[C@@H](C1)CS(=O)(=O)c1cnccn1	0
ZINC95086396	CC(C)(C)OC(=O)N1CCCC[C@@H]1CCOCc1ccc(nc1)Cl	0
ZINC95087258	CC(C)(C)OC(=O)NC1CCN(CC1)c1cnc2cc(ccc2n1)N	0
ZINC95088420	CC(C)[NH2+][C@H]1CCOC[C@H]1Cc1ccc(cc1)Br	0
ZINC95089439	C[C@@H](c1ccc[nH]1)OCC[C@@H]1CCCCN1C(=O)OC(C)(C)C	0
ZINC95090239	Cc1ccccc1C[C@@H]1COCC[C@@H]1S(=O)(=O)N	0
ZINC95091570	CC[NH2+]CCC[C@H]1CCC[N@H+](C1)Cc1ccccc1	0
ZINC95117447	C=C1CC2=C([C@H](C(=C(O2)N)C#N)c2ccccc2)C(=O)C1	1
ZINC95215931	CCOC(=O)c1c(nc(s1)N1CCN(CC1)Cc1ccccc1)N	1
ZINC95215931	CCOC(=O)c1c(nc(s1)N1CC[NH+](CC1)Cc1ccccc1)N	1
ZINC95217843	c1cc(c(c(c1N)[N+](=O)[O-])N)Br	0
ZINC95221250	c1ccc(cc1)C(=O)c1ccc(c(c1)NC1=CC(=O)CCC1)N	0
ZINC95348344	c1cc(c([nH+]c1)N)N1CCCCC1	0
ZINC95350997	c1ccc(cc1)[C@@H](C1CCC1)NC(=O)CCNC(=O)c1ccncc1	0
ZINC95355006	Cc1cccc([nH+]1)C[C@@H](C)NCc1cc(=O)c2cc(ccc2[nH]1)F	0
ZINC95355493	c1ccc(cc1)COC1CCN(CC1)c1cc(ncn1)N	1
ZINC95355584	Cc1cc(nc(n1)N)N1CCC2(CC1)[C@H](CCCO2)O	0
ZINC95356555	c1cscc1c1nc(cs1)C[N@H+]1CC[C@H](C1)C(=O)N	0
ZINC95357160	CCCCSc1nc(cc(n1)N1CCOC[C@@H](C1)C[NH+](C)C)N	0
ZINC95360814	CN(c1ccccc1)C(=O)COC(=O)[C@@H](c1ccccc1)OC	0
ZINC95361422	CN1C(=O)[C@H](C[C@]21CC[N@H+](CC2)CCN)c1ccccc1	0
ZINC95370311	Cc1c(c([nH+]c(n1)N)N1CC[NH2+][C@@H](C1)c1ccccc1)CCC(=O)[O-]	0
ZINC95371288	Cc1ccccc1CSc1nc(cc(n1)N1CCO[C@@H](C1)C(=O)N)N	0
ZINC95377799	CCc1c(c(nc([nH+]1)N)NCCNc1cccnc1)C	0
ZINC95379125	C/C=C/CC(=O)N1CC[N@H+]([C@]2(C1)CCC(=O)N(CC2)C)C	0
ZINC95387578	Cc1c(cnc(n1)N[C@H](c1ccccc1)c1[nH+]ccn1C)C(=O)C	0
ZINC95394651	c1ccc(cc1)[C@H](CNc1cc[nH+]c(n1)C1CC1)N1CCOCC1	0
ZINC95394786	c1ccc(cc1)[C@H]1C[C@@H]1CNC(=O)Cc1csc(n1)c1ccco1	0
ZINC95395845	Cc1c(c(n(n1)C)OC)C(=O)OCc1cnn(c1)Cc1ccccc1	0
ZINC95396214	COCCCSc1ccc(cc1)N[C@@H](c1ccccc1)C(=O)N	1
ZINC95397251	Cc1ccc(o1)[C@H](C(C)(C)C)NS(=O)(=O)N	0
ZINC95397488	c1ccc(c(c1)CCCNC(=O)c1c(ocn1)[C@H]1CCCO1)Cl	0
ZINC95404999	c1csc2c1c(c(s2)C(=O)OCCCNC(=O)N)Cl	0
ZINC95405037	C[C@@H](c1c(cccc1F)n1cncn1)OC(=O)C1CCOCC1	0
ZINC95406086	c1ccc(cc1)n1ccc(n1)CCNc1c(cc(nn1)Cl)C(=O)N	0
ZINC95406381	CCCN/C(=[NH+]/CC)/NC[C@@H]1CCO[C@H]1c1ccccc1	0
ZINC95406514	CN(C)c1nc(nc(n1)N)Cn1cc(sc1=O)c1ccccc1	0
ZINC95409864	CC(C)c1nc(cs1)CNc1ccc(c(c1)C(=O)N)Cl	0
ZINC95410049	c1c([nH]nc1C(=O)N)[C@H]1CCCN(C1)C(=O)NC1CCCCC1	0
ZINC95410439	c1cnn(c1)c1ccnc(n1)N1CCC[C@H](C1)c1cc(n[nH]1)C(=O)N	0
ZINC95411053	CCOC(=O)c1cc(n(c1C)Cc1nc(no1)[C@H]1CCOC1)C	0
ZINC95412211	c1ccc(cc1)[C@@H](CNCc1ccc([nH+]c1)N1CCCC1)O	0
ZINC95412567	C[C@H](C[C@H](c1ccccc1)O)NC(=O)NCc1cc(ccc1F)C#N	0
ZINC95414201	CCc1nc2c(s1)[C@H](CCC2)OC(=O)c1cnn(c1C(F)F)C	0
ZINC95414809	Cc1cc(n(n1)c1cc(ncn1)N1CCC[C@H]1Cc1ccccc1)N	0
ZINC95416450	CCCc1nn(c(=O)o1)Cc1c2c(n(n1)c1ccccc1)CCC2	0
ZINC95417883	Cn1cc(cn1)C(=O)O[C@@H]1C[C@H](C1)c1ccccc1	0
ZINC95418871	CN(Cc1ncc([nH]1)c1ccccc1)[C@H](c1ccccc1)C(=O)N	0
ZINC95420446	C[C@@H](c1cc2c(ccs2)nc1)[NH2+]Cc1ccc(cc1)NC(=O)OC	0
ZINC95423647	CO[C@@H]1CCN(CC1)CC[NH2+][C@H]1CC2(CCC2)Oc2c1cccc2	0
ZINC95425042	C[C@@H](Cc1ccccc1)C(=O)Nc1ccc(cc1)/C=C/C(=O)[O-]	0
ZINC95426317	c1ccc(cc1)C[C@@H](C(=O)N1CC[C@H](CC1)OCc1ccccc1)N	1
ZINC95426355	c1ccc(cc1)[C@@]12CCCC[C@H]1C[N@H+]2CCn1cncn1	0
ZINC95427993	Cc1ccc(c(c1)C(=O)N[C@](C)(c1ccccc1)C(=O)N)OC	0
ZINC95428153	C[C@@H](CCSc1ccccc1)S[C@@H](C)C(=O)N	0
ZINC95428287	C[C@@H](CCSc1ccccc1)N1CCO[C@@H](C1)C(=O)N	1
ZINC95429044	c1ccc(c(c1)NCc1ccc(cc1)F)SCCC(=O)N	0
ZINC95429292	CN1CCN(CC1)c1ncc(cn1)CNc1ccc(c(c1)F)SC	0
ZINC95430776	CCC(=O)c1cccc(c1)S(=O)(=O)[N-]c1cnn(c1)CC(C)C	0
ZINC95432039	c1ccc(cc1)[C@H](CNS(=O)(=O)Cc1ccc(nc1)Cl)N	0
ZINC95432438	COC(=O)[C@H](C1CCN(CC1)Cc1[nH+]ccn1C(F)F)O	0
ZINC95433278	Cc1ccc(cc1S(=O)(=O)N(C)[C@H](CCO)c1ccccc1)C#N	0
ZINC95433310	Cn1cc(cn1)S(=O)(=O)N1CCC[C@H]1C[C@@H](c1ccccc1)O	0
ZINC95433763	C[C@H](c1ccco1)N(C)S(=O)(=O)c1cc(cnc1N)Cl	0
ZINC95440847	C[C@H](c1cnn(c1)Cc1ccccc1)NC(=O)N1CCC(=O)NCC1	0
ZINC95442450	c1ccc2c(c1)c(=O)nc([nH]2)SCc1csc(n1)[C@@H]1CCCO1	0
ZINC95442546	Cn1cnn(c1=O)Cc1nnc(o1)c1cccs1	0
ZINC95443020	c1cc(c(cc1OC1CCC1)Cl)C(=O)N[C@@H]1CCC[C@H]1C(=O)N	0
ZINC95443302	C=C[C@@H](CC(=O)OC[C@@H]1CCCN1C(=O)N)c1ccccc1	1
ZINC95448019	c1ccc(cc1)[C@@H](C(=O)N1CCCCC1)OC(=O)c1c(cccn1)N	1
ZINC95448788	c1c(ncs1)C[NH2+][C@H](CCO)C1CCCCC1	0
ZINC95449052	C[C@@H](C(=O)N1CCc2c(sc(c2C#N)N)C1)[NH+]1CCSCC1	0
ZINC95452650	C[C@@H]1COC[C@@H](N1Cc1cccc(c1)COC)c1ccccc1	0
ZINC95452886	C=CCOc1ccc(cc1Cl)C[NH2+][C@@H](CC(=O)N)C1CCOCC1	0
ZINC95454513	c1ccc(cc1)c1c(cno1)[N-]S(=O)(=O)c1cc(ccc1Cl)Cl	0
ZINC95456215	CCOC(=O)NCCC(=O)Oc1cccc(c1)Oc1cccnc1	0
ZINC95459695	Cn1cc(cc1C(=O)N)S(=O)(=O)Nc1cc(sc1)c1ccccc1	0
ZINC95459910	c1ccc(cc1)CS(=O)(=O)NC1(CCC1)CCO	0
ZINC95460743	CNc1nc(cs1)CNC(=O)N[C@H](Cc1ccccc1)C(F)(F)F	0
ZINC95463021	COCC[C@@H](C(=O)N)Nc1c2c(nc(n1)c1cccnc1)CCC2	0
ZINC95466869	Cc1cccnc1C[NH2+][C@H]1CCC(=CC1)c1ccc(cc1)F	0
ZINC95468459	CCc1c(nco1)C(=O)N1CCC[C@@H]1/C=C/c1ccccc1	0
ZINC95468481	CCCCC[N@@H+](Cc1cccc2c1OCCO2)CC(=O)N	0
ZINC95469925	Cc1cccn2c1nc(c2)COC(=O)[C@H]1[C@@H](C1(C)C)C=C(C)C	0
ZINC95477519	Cc1c(c(n[nH]1)c1ccc(cc1)F)CC(=O)N[C@@H]1CCS(=O)(=O)C1	0
ZINC95479530	c1ccc(cc1)CCCC(=O)Nc1[nH]nc(n1)[C@H]1CCCO1	0
ZINC95480408	c1cc(c(cc1F)C(=O)N1CC[C@@]2(CCCC[C@@H]2C1)O)n1cnnn1	0
ZINC95480614	c1cc(ccc1[C@H](CC(=O)NCCc1nccs1)Cn1cnnn1)Cl	0
ZINC95494909	c1cc(cc(c1)C(=O)N)c1ccc(c(c1)[N+](=O)[O-])[O-]	0
ZINC95495994	CNc1c(cc(cn1)C(=O)OC)N	0
ZINC95501566	CCn1cc(cn1)S(=O)(=O)N1CCC[C@H](C1)c1[nH+]ccn1CC(=O)N	0
ZINC95509010	c1ccc(cc1)c1c(cnc(n1)N)c1nc(no1)c1cccnn1	0
ZINC95510498	COCc1ccc(s1)C(=O)N1CCC[C@H](C1)c1nccn1CC(=O)N	0
ZINC95513084	COCC1(CC1)CNC(=O)C[C@@H](c1ccccc1)c1ccc(cc1)Cl	0
ZINC95518134	COCCn1cc[nH+]c1[C@@H]1CCCN(C1)C(=O)c1cc2c([nH]1)ccs2	0
ZINC95523869	CCc1c(nn(c1NC(=O)N[C@@H](Cc1ccccc1)C(=O)N)C)CC	0
ZINC95526735	c1ccc(cc1)CCC[N@@H+]1C[C@@H]2CC[C@H](C1)N(C2)C(=O)CCC(=O)N	0
ZINC95528197	Cc1cc(=O)c2ccccc2n1CC(=O)N1CCCC[C@H]1CCOC	0
ZINC95528328	c1ccc(cc1)/C=C/C[N@@H+]1CCC[C@@H](C1)c1nccn1CC(=O)N	0
ZINC95529630	c1cc(ccc1C[N@@H+]1CCCN(CC1)c1c2c([nH]cn2)nc(n1)N)F	0
ZINC95530798	Cc1c2c(nc(s2)N2CCO[C@H](C2)c2cccnc2)n(n1)C	0
ZINC95532479	CCOC[C@@H](/C(=N/O)/N)N(C)C(=O)OC(C)(C)C	0
ZINC95533060	CCOC(=O)c1nc(no1)[C@@H](c1ccc(c(c1)F)C)N	0
ZINC95533324	c1cc(ccc1[C@@H](c1nc(n[nH]1)C1CC1)N)F	0
ZINC95533331	c1cc(ccc1[C@H](c1nc([nH]n1)[C@H]1CCCO1)N)F	0
ZINC95533383	c1ccc(cc1)[C@H](c1nc([nH]n1)COc1ccc(cc1)Cl)N	0
ZINC95533399	c1ccc(cc1)[C@H](c1nc(n[nH]1)c1ccc(cc1)[N+](=O)[O-])N	0
ZINC95533442	c1ccc(cc1)[C@@H](c1nc(n[nH]1)c1ccccc1Cl)N	0
ZINC95533452	COc1ccc(cc1OC)c1[nH]nc(n1)[C@@H](c1ccccc1)N	0
ZINC95533461	c1ccc(cc1)[C@H](c1nc(n[nH]1)[C@@H]1CCCO1)N	1
ZINC95533485	COc1ccc(cc1c1n[nH]c(n1)[C@H](c1ccccc1)N)[N+](=O)[O-]	0
ZINC95533508	COc1cccc(c1)[C@@H](c1nc([nH]n1)COc1ccc(cc1)Cl)N	0
ZINC95534143	Cc1ccc(cc1)[C@H](c1nc(n[nH]1)c1ccccc1C)N	0
ZINC95534176	Cc1ccc(cc1)[C@@H](c1nc(n[nH]1)c1ccccc1)N	0
ZINC95534341	CCOc1ccc(cc1OC)[C@H](c1nc(n[nH]1)CO)N	0
ZINC95534447	CCOc1cc(ccc1OC)[C@H](c1nc([nH]n1)C1CC1)N	0
ZINC95534606	CCOc1ccc(cc1OCC)[C@@H](c1nc([nH]n1)c1ccccc1)N	0
ZINC95535311	CC(C)(C)OC(=O)[C@H](CCCOC[NH3+])N	0
ZINC95616287	CCOC(=O)/C=N/c1ccc(cc1)Br	0
ZINC95616687	CC(C)(CCS(=O)(=O)C[C@@H](CO)O)[NH3+]	0
ZINC95627754	c1ccc(cc1)S(=O)(=O)[N-]c1cc(ccc1[N+](=O)[O-])F	0
ZINC95630393	CC(C)(C)OC(=O)c1c(ccnc1N)C(=O)[O-]	0
ZINC95630516	c1cn(c(=O)nc1N)[C@@H]1CS[C@@H](O1)O	0
ZINC95630928	c1cc(c(c(c1)O)I)N	0
ZINC95635047	CC(C)(C)OC(=O)Oc1ccc(c(c1)[N+](=O)[O-])N	0
ZINC95642320	CC(C)(C)OC(=O)N1CCN[C@H](C1)c1cccc(c1F)F	0
ZINC95643092	c1cc(c2c(c1N)NCCC2)F	0
ZINC95698488	COC(=O)c1cnn(c1N)c1ncccn1	0
ZINC95709799	CC(C)(C)c1c(cccc1O)N	0
ZINC95711581	CN(C)C(=O)c1ccc(cc1N)O	0
ZINC95720313	CN(C)C(=O)c1c(cc(cn1)OC1CC1)[N-]S(=O)(=O)C	0
ZINC95720349	CSc1ccc(cc1O)C#N	0
ZINC95723870	CC(C)Oc1ccc(c(c1)S(=O)(=O)N)OC1CC1	0
ZINC95726275	CCc1c(cc(c[nH+]1)N)OC1CC1	0
ZINC95726735	CC(C)(C)O[C@@H]1[C@@H](C=CC=C1OC1CC1)NS(=O)(=O)C	0
ZINC95726796	COC(=O)c1ccc2c(c1)C[N@@H+](C2)Cc1ccccc1	0
ZINC95727491	Cc1cc(cnc1N(C)C)OC1CC1	0
ZINC95735558	c1cc(c(cc1[N+](=O)[O-])OC1CC1)C(=O)N	0
ZINC95736717	C1CC1OC1=CC=C[C@@H]([C@@H]1C(=O)N)[N+](=O)[O-]	0
ZINC95737714	c1c(cnc(c1CN)F)OC1CC1	0
ZINC95741365	c1c(cc(nc1C=O)C(=O)N)OC1CC1	0
ZINC95756447	CC(C)(C)OC(=O)N1CC2=C([NH+]=N[C@H]2[C@H]1C1CCC1)N	0
ZINC95756456	CC(C)(C)OC(=O)NCc1ccc(cc1Cl)C#N	0
ZINC95757018	CC(C)(C)OC(=O)n1c2c(cccc2F)c(n1)I	0
ZINC95760923	CC(C)(C)OC(=O)N1CCc2cnc(nc2C1)CN	0
ZINC95764170	c1nc2c(n1CC(F)(F)F)C[NH2+]CC2	0
ZINC95764628	COC(=O)c1cc(cc(c1)C#N)CN	0
ZINC95767382	CC(=O)c1cc(cc([nH+]1)CC(=O)[O-])N	0
ZINC95767533	COC(=O)c1cc(cc(n1)C(=O)OC)CC(=O)[O-]	0
ZINC95803830	c1ccc(cc1)COC(=O)N1CCC[C@H](C1)[C@@H]1CC[NH2+]1	0
ZINC95835861	c1ccc(cc1)COC(=O)c1c(ccc(c1F)N)Cl	1
ZINC95835911	CCOC(=O)c1c(ccn1c1ccc(cc1)Br)N	0
ZINC95836630	Cn1cc(c(n1)Oc1ccc(cc1)c1ccccc1)N	0
ZINC95836735	CCOCCCNc1c(cn(n1)C(C)C)N	0
ZINC95869651	C[C@@H](C(=O)OC1=c2c(=[NH+]C1)ccc(c2Cl)Br)N	0
ZINC95869786	Cc1[nH]cnc1CSCCN(C#N)C(=[NH2+])SC	0
ZINC95908496	CCOC1C[NH+](C1)c1ccc(cc1C)N	0
ZINC95910878	CCOC(=O)c1c2c(sc1N)CN(CC2)C(=O)OCc1ccccc1	1
ZINC95915231	CC(C)CC(=O)/N=C/1\N([C@@H]2CS(=O)(=O)C[C@@H]2S1)c1ccccc1	0
ZINC95917123	COc1ccc2cc(ccc2c1)C(=O)C(F)F	0
ZINC95922822	c1cc(c2c(c1)[nH]cn2)C/C(=N/O)/N	0
ZINC95929644	Cc1cn2c(c(nc2s1)C(F)(F)F)C#N	0
ZINC95929730	CC(C)(C)OC(=O)N1CCC(CC1)Oc1ccccc1C(=O)N	0
ZINC95930762	COC(=O)CC/C(=N/c1ccc(cc1)F)/C(F)(F)F	0
ZINC95930949	C=CC1=N[C@H](CO1)Cc1ccccc1	0
ZINC95931180	c1ccc(cc1)COc1ccc(c(c1N)C#N)F	0
ZINC95932949	c1c(c(c(cn1)I)N)F	0
ZINC95933593	c1ccc(cc1)COC(=O)n1cnc2c1nc(nc2Cl)N	1
ZINC95935483	CC(C)(C)OC(=O)c1cc(ccc1CCCC(=O)[O-])N	0
ZINC95935720	COC(=O)c1cc2cc(ccc2s1)I	0
ZINC95937509	CCOC1=C(C(=O)C1(C)C)Cc1ccccc1	0
ZINC95939760	c1ccc(cc1)COC/C=C/C(=O)NC1CCCCCCC1	0
ZINC95940564	Cn1cc(cn1)n1cc(ccc1=O)C(=O)NCCOCC(F)(F)F	0
ZINC95941394	C[C@@H](C(=O)Nc1cccc(c1)F)[NH2+][C@@H]1CCCC[C@@H]1C(=O)N	0
ZINC95943224	c1ccc(cc1)[C@@H]1C[C@H](CCO1)NC(=O)Nc1ccc2c(c1)COC2	0
ZINC95947196	CC(C)(C)n1cc(cn1)C(=O)N[C@H](c1ccccc1)C(=O)[O-]	0
ZINC95947875	Cc1ccc(s1)c1c(sc(n1)NC(=O)c1cc(sc1)S(=O)(=O)N)C	0
ZINC95948329	CCN(CC)/C(=[NH+]/C[C@H](C)[NH+]1CCN(CC1)c1ccccc1)/N	0
ZINC95948334	Cc1ccccc1N/C(=[NH+]\C[C@@H](C)N1CCc2ccccc2C1)/N	0
ZINC95949257	CCO[C@H](C)C(=O)Nc1ccc(cc1)C(=O)C	0
ZINC95952144	c1ccc(cc1)CCNC(=O)COC(=O)c1cccc(c1)N	1
ZINC95952181	COc1ccccc1C(=O)COC(=O)c1cccc(c1)N	0
ZINC95952201	Cc1ccnc(c1)NC(=O)[C@@H](C)OC(=O)c1ccc(cc1)N	0
ZINC95952591	c1c(c(c(c(c1F)F)NC(=O)C[C@@H]1C(=O)N(CCO1)N)F)F	0
ZINC95952791	c1ccc(cc1)CN1CCO[C@H](C1=O)CC(=O)N	1
ZINC95956173	C[C@@H](C(=O)N)NC(=O)c1c(ccs1)C1CC1	0
ZINC95958218	c1ccc(cc1)c1nc([nH]n1)[C@H]1CC[N@@H+](CC1)[C@@H]1CCOC1=O	0
ZINC95958915	Cc1c(sc(n1)c1ccccc1)[C@@H](C)OC(=O)c1ccc(=O)n(c1)C	0
ZINC95960285	C[C@@H]1[C@@H](N(CCS1)C(=O)N)c1ccccc1	0
ZINC95960866	C[C@H]1CCCN(C1)S(=O)(=O)Nc1ccccc1C(=O)N	0
ZINC95962086	CC[C@H](c1ccccc1)[S@](=O)[C@@H](C)c1c(cccc1F)F	0
ZINC95963401	c1ccc(cc1)c1cc(n2c(n1)ncn2)N[C@H]1C[C@H](C=C1)CO	0
ZINC95964130	c1cc(ccc1C#CC[N@H+]1CCCN(CC1)S(=O)(=O)N)Cl	0
ZINC95964478	c1ccc(cc1)N(CC1CC1)C(=O)c1cccc(c1)NC(=O)N	0
ZINC95964756	CN([C@@H]1CC[C@H](CC1)OC)C(=O)CCSc1ccccn1	0
ZINC95966935	Cc1cc(c(c(c1)C)S(=O)(=O)N(C)C(=O)[C@@H]1CC[C@H](O1)C)C	0
ZINC95967226	C[C@H](c1ccccc1)[N@H+]1CC[C@@H](C1)N[C@@H](c1ccccc1)C(=O)N	0
ZINC95967903	C[C@@H](C1CCOCC1)[NH2+][C@@H](Cc1ccccc1)CN1CCOCC1	0
ZINC95971112	Cc1ccc(s1)CN(C)C(=O)[C@H](Cc1ccccc1)N	0
ZINC95971173	c1ccc(cc1)C[C@@H](C(=O)N1CC[C@@H](CC1)OCC1CCCC1)N	1
ZINC95975397	CC/[NH+]=C(/N)\N1CC[C@@H](CC1)OCCCOC	0
ZINC95976168	C[C@H]1CN([C@@H]1c1ccccc1)C(=O)C[C@@H](C=C)c1ccccc1	0
ZINC95978141	COc1cccnc1NCc1cc(cs1)C(=O)N	0
ZINC95978584	C[C@@H]([C@H]1C[N@H+](CCO1)C)Nc1[nH+]c2ccccc2c(n1)N	0
ZINC95983293	C[C@H]1[C@H](CCO1)C(=O)Nc1cccc(c1SC)Cl	0
ZINC95983301	C[C@H]1[C@@H](CCO1)C(=O)Nc1ccc(cc1)n1cc(c(n1)N)C#N	0
ZINC95984438	c1ccc(cc1)[C@@H](CN1CCCC1=O)NCC(F)(F)F	0
ZINC95984461	Cn1c(c(cn1)C(=O)OCc1cccc(c1)C(=O)N)c1ccccc1	1
ZINC95987516	Cc1nnc(o1)[C@@H](C)N[C@@H](c1cccc(c1)C(F)(F)F)C1CC1	0
ZINC95988464	C[C@H]1CCO[C@@H]1C(=O)/N=c/1\[nH]ncn1c1ccccc1	0
ZINC95989269	C[C@H]1C[C@H](CCO1)C(=O)OC[C@@H]1CCCN(C1)C(=O)c1ccccc1	0
ZINC95990386	C[C@@H]1CC[C@@]2(CC1)OC[C@H](O2)CN[C@@H](c1ccccc1)C(=O)N	1
ZINC95992532	Cc1cccc([nH+]1)CN(Cc1ccccc1)CC1OCCO1	0
ZINC95992867	c1cc(sc1C(=O)N1CCc2c(cc(cn2)[N+](=O)[O-])C1)Cl	0
ZINC95992965	C#CCNC(=O)[C@H](CCC(=O)N)NC(=O)CCC1CCCC1	0
ZINC95993624	Cc1c2c(nc(nc2sc1C(=O)N(CCOC)CC(F)F)C)N	0
ZINC95995825	C[C@H]1CCCC[C@H]1NC(=O)[C@@H](C)OC(=O)CCc1cnc(s1)N	0
ZINC95996123	C[C@@H](c1ccccn1)N(C)C(=O)[C@H](c1ccccc1)N	0
ZINC95999139	C[N@H+]1CCO[C@H](C1)c1nc(on1)C1(CC1)c1ccccc1	0
ZINC96000846	CCCCC(=O)N1CCO[C@H](C1)c1nc(on1)c1ccccc1	0
ZINC96001454	c1cc2c(cc1OCc1nc(no1)[C@@H]1COCC[NH2+]1)CCC2	0
ZINC96006934	C[C@H]1CCCC[C@H]1OCC[NH2+]Cc1c(nn(c1Cl)C)C(F)(F)F	0
ZINC96007223	Cc1c(ncn(c1=O)C[C@H](COc1ccc(cc1)F)O)C	0
ZINC96007856	CC(C)(CNC(=O)NCc1cn(nc1c1ccccc1)C)OC	0
ZINC96007897	CN(C)C(=O)[C@H](c1ccccc1)N1C[C@@H]2CCC[C@@]2(C1)C(=O)OC	0
ZINC96007907	Cn1cc(c(n1)c1ccccc1)CNC(=O)N1CCC(CC1)C(=O)N	0
ZINC96008014	CCn1cnnc1[C@H]1CCCN(C1)C(=O)Nc1ccc2c(c1)COC2	0
ZINC96010030	C[C@@H](C(=O)Nc1ccc(c(c1)Cl)CN1CCOCC1)n1cncn1	0
ZINC96013284	CC(C)(C)[C@@H](C#N)OC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	1
ZINC96013285	CC(C)(C)[C@H](C#N)OC(=O)C1=NN([C@@H](C1)C(=O)N)c1ccccc1	1
ZINC96013287	CC(C)(C)[C@H](C#N)OC(=O)C1=NN([C@H](C1)C(=O)N)c1ccccc1	1
ZINC96013798	Cc1c(scn1)CNC(=O)N1CCO[C@H](C1)CCc1ccccc1	0
ZINC96014096	CC(C)(CC(=O)N)NC(=O)c1cc2cc(ccc2nc1)F	0
ZINC96025302	CS(=O)(=O)[C@H]1CCN(C1)S(=O)(=O)c1ccc(c(c1)F)F	0
ZINC96028659	COc1cccc(c1c1cnnc(n1)N)OC	0
ZINC96034129	Cc1ccc(c(c1)N[C@H]1CCSC1)Br	0
ZINC96034436	COC(=O)[C@]1(C[C@H]2CC[C@@H]1O2)F	0
ZINC96035661	Cc1cnn(c1)[C@@H]1C[N@@H+](C1)C/C=C\c1ccccc1	0
ZINC96035977	CN(C)C(=O)N1CC[N@H+](C[C@]2(C1)CC(=O)NC2)Cc1ccncc1	0
ZINC96041605	C1CCN(C1)C(=O)N1CCO[C@@H]2[C@@H]1CC[C@H]2OCC1CC1	0
ZINC96042643	COCCNC(=O)[C@@H]1C[C@@H]2C[N@@H+](CC[C@@H]2OC1)Cc1ccccc1	0
ZINC96043567	C[C@H]1C[C@H]2CN(CC[C@H]2O1)C(=O)CCc1ccccc1	0
ZINC96052292	C[NH+](C)C[C@H]1CC[C@]2(O1)C[N@@H+](CCOC2)Cc1ccc(cc1)OC	0
ZINC96055388	CN(C)C(=O)COC[C@@H]1C[C@@H]2[C@@H](C1)OCCN2Cc1cccs1	0
ZINC96060519	Cn1c2c(nn1)[C@H](N(CC2)Cc1ccsc1)COCc1ccccc1	0
ZINC96062237	C[C@H]1[C@]2(CC[N@@H+](CC2)Cc2cnn(c2)C)OCC(=O)N1CC=C	0
ZINC96065100	C[NH+](C)CCN1CC[C@@H]2[C@@](C1)(CCCO2)COc1cccnc1	0
ZINC96065204	c1ccc(cc1)CN1C[C@@H]([C@@H]2[C@H]1CCCO2)NC(=O)C1CC1	0
ZINC96066253	CS(=O)(=O)N1CC[C@H]2C[C@H](O[C@@H]2C1)C(=O)N1CCCCO1	0
ZINC96066639	CN(C)C(=O)c1c2c(n[nH]1)C[N@@H+](CC2)Cc1nccs1	0
ZINC96066771	CCOC[C@H]1c2c(ncn2C)CCN1S(=O)(=O)c1cccc(c1)C	0
ZINC96066816	CCOC[C@@H]1Cn2ccnc2C[N@@H+](C1)CCc1ccccc1	0
ZINC96068065	CCS(=O)(=O)N1CCn2cc(nc2C1)CNc1cccc[nH+]1	0
ZINC96068690	CCn1cc2c(n1)C[N@H+](C[C@H]2COC)CCOCc1ccccc1	0
ZINC96069085	c1cc(sc1)C(=O)N1CC[C@@H](C[C@H]1C(=O)[O-])[NH+]1CCOCC1	0
ZINC96069285	Cn1cc(cn1)c1c2n(nn1)C[C@H](OC2)CNC(=O)c1ccc[nH]1	0
ZINC96069928	CO[C@H]1CCN([C@H]1Cc1cccnc1)C(=O)Cc1cccc(c1)F	0
ZINC96073261	Cn1cc(cn1)CN1CCC2(CC1)C[C@H](CO2)N1CCOCC1	0
ZINC96081857	C1C[C@H]2C[N@H+](C[C@H]2[C@H](C1)O)[C@@H]1CCOC1	0
ZINC96087475	C[NH+](C)[C@@H]1CCN([C@H]1Cc1ccccc1)C(=O)c1ccc[nH]1	0
ZINC96088737	c1ccc(cc1)OC(=O)N1CCC2(C1)CC[NH2+]CC2	0
ZINC96089749	C[C@H]1C[C@]2(CC[N@@H+](CC2)Cc2cccc(c2)F)OC1	0
ZINC96090571	CC(C)C[N@@H+]1C[C@H]2[C@@H]1CN(C2)S(=O)(=O)c1ccccc1	0
ZINC96091395	c1ccc(cc1)n1cnc2c1c1cc(ccc1nn2)C(=O)NC1CC1	0
ZINC96093169	C[C@H]1C[C@@]2(CCCN(C2)C(=O)c2ccc3c(c2)nc[nH]3)OC1	0
ZINC96098294	c1ccc(cc1)S(=O)(=O)C[C@@H]1CCCN1C(=O)c1ccco1	0
ZINC96100237	CN1[C@H]([C@]2(C1=O)CC[N@H+](CC2)Cc1ccoc1)c1ccccc1	0
ZINC96108688	CN(C)C(=O)COC[C@@]12C[N@H+](C[C@@H]1COC2)Cc1ccco1	0
ZINC96110149	CO[C@@H]1CC[N@@H+](C[C@@H]1Cc1ccccc1)Cc1ccco1	0
ZINC96117136	CC1([C@@H](CC(=O)O1)C(=O)NCCCCCc1[nH]c2ccccc2n1)C	0
ZINC96123085	CC[C@H](c1ccccc1)C(=O)Nc1cnn(c1)[C@@H]1CCOC1	0
ZINC96123380	c1c(cn(n1)C1CCOCC1)NC(=O)CCC(F)(F)F	0
ZINC96123727	CC[C@@](CNC(=O)c1cc(ccc1Br)OC)(c1ccccc1)OC	0
ZINC96132086	c1ccc(cc1)c1nc2c([nH]1)CN(CC2)C(=O)c1c(c([nH]n1)N)Cl	0
ZINC96132624	c1ccc(cc1)C1(CCCCC1)c1nc(no1)[C@@H]1CCOC1	0
ZINC96136099	CCCN1CCc2c([nH+]c[nH]2)C21CCN(CC2)c1nnc(s1)C(C)C	0
ZINC96139449	Cc1c(cccc1NC(=O)N(C)CC[C@@H]1CCCCO1)C(=O)N	0
ZINC96140104	Cc1ccc(c(c1)F)NC(=O)N1CCC[C@H](C1)CCCOC	0
ZINC96140845	CCNC(=O)Nc1ccc(cc1OC)c1ccc(s1)C(=O)N	0
ZINC96141283	Cc1ncc(c(=O)[nH]1)C(=O)N1CC[C@@]2(C1)CCCN(C2=O)C	0
ZINC96141801	COC[C@H]1CCCCN1C(=O)Nc1ccc(cc1)c1cccc(c1)F	0
ZINC96141973	Cn1c2ccc(cc2cn1)NC(=O)N1CCO[C@@H](C1)C(=O)N	0
ZINC96153051	c1ccc(cc1)COc1ccc(cc1F)c1nc(n[nH]1)C(=O)N	0
ZINC96157710	Cc1ccc(nn1)N1CCC2(CCNC2=O)CC1	0
ZINC96158851	c1ccnc(c1)CN1CCO[C@@]2(C1)CCN(CC2)C(=O)[C@@H]1CCOC1	0
ZINC96163470	CC1=C([C@H]1C(=O)N1CCc2c(nc[nH]2)C1)c1ccccc1	0
ZINC96163951	CCn1c(nc(n1)c1ccccc1CN1CCOCC1)N(C)C	0
ZINC96164478	Cc1ccccc1OC1CN(C1)c1c(cc2c([nH+]1)CCC2)C(=O)N	0
ZINC96165871	COc1ccc(cc1c1nc(no1)[C@H]1CCOC1)S(=O)(=O)N	0
ZINC96165883	COc1cc(nc(n1)N)N1CCN(CC1)CC(=O)N1CCCCC1	0
ZINC96171889	c1ccc(cc1)c1ccc2c(c1F)[C@H](OC2)O	0
ZINC96179902	Cc1c(c(n(n1)CC(=O)N)C)c1cccc(c1)OC(C)C	0
ZINC96182484	Cc1ccc(o1)CNC(=O)C1(CCOCC1)c1ccccc1	0
ZINC96187753	COC[C@H]1Cn2cc[nH+]c2CN(C1)C(=O)Cc1ccccn1	0
ZINC96189850	c1ccc(cc1)/C=C\COC(=O)c1cccn1Cc1ccncc1	0
ZINC96192745	C[C@@]1(CC(=NO1)c1ccccc1)C(=O)NCC=C	0
ZINC96193762	COc1cccc(c1)C(=O)c1c(c(cn1c1ccccc1)C#N)N	0
ZINC96198600	Cn1c2c(nn1)C[NH2+]C[C@H]2COCC1CC1	0
ZINC96198738	c1ccc(cc1)CC(=O)N1CC[C@H](C[C@H]1C(=O)[O-])N1CCOCC1	0
ZINC96198869	COCCN1CC[N@H+](Cc2c1nccc2)CC1CCOCC1	0
ZINC96200218	Cn1cc(cn1)C[C@H]1[C@@H](CCN1Cc1ccc(cc1)F)OCCOC	0
ZINC96200241	Cn1cc(cn1)C[C@H]1[C@@H](CCN1Cc1nccs1)OCC=C	0
ZINC96200374	c1ccc(cc1)C[C@H]1[C@H](CCN1C(=O)N)O	0
ZINC96206031	C[C@@H]1c2ncc(n2CC[N@H+]1Cc1ccsc1)COCc1ccccn1	0
ZINC96206657	c1ccc(cc1)C[N@H+]1C[C@@H]2C[C@H](O[C@@H]2C1)CC(=O)NCc1cccs1	0
ZINC96207418	CN(C)C(=O)COC[C@H]1Cn2cncc2C[N@H+](C1)Cc1cccs1	0
ZINC96207594	COc1c(cccn1)C[N@@H+]1CC[C@]2(C1)C[C@@H](CCO2)N1CCCC1=O	0
ZINC96207949	Cc1nc(cs1)CN1CC[C@H]([C@H](C1)Cc1ccccc1)OC	0
ZINC96209377	CO[C@@H]1CCN([C@H]2[C@@H]1CN(C2)Cc1cccnc1)C(=O)c1cscn1	0
ZINC96209551	CN(C)c1cc(ncn1)N[C@H]1CCO[C@@]2(C1)CC[N@H+](C2)CC1CC1	0
ZINC96214703	CCc1ccc(cc1)C(=O)N1CCC[C@@]2(C1)CCC[N@@H+]2CC=C	0
ZINC96215994	CNC(=O)C[C@@H]1C[C@H]2CN(C[C@H]2O1)CCOCc1ccccc1	0
ZINC96217889	C[N@H+]1C[C@H]([C@@]2(C1)CCN(C2)C(=O)Cc1ccccc1)COC	0
ZINC96219490	c1cscc1CN1C[C@H]2[C@@H](C1)OC[C@@H]2COc1cc(cnc1)Cl	0
ZINC96220411	c1ccc(cc1)CC[N@H+]1CC[C@@]2(CC1)C[C@@H](CO2)OCC1CC1	0
ZINC96220510	Cc1cnc(cn1)C(=O)N1C[C@@H]2C[C@H](O[C@@H]2C1)Cc1nc(no1)C	0
ZINC96222218	c1ccc(cc1)CC(=O)N1CCC[C@@]2(C1)C[C@H](CO2)c1ccccc1	0
ZINC96222293	c1ccc(cc1)CN1C(=O)[C@@H](NC1=O)CC(=O)NCCc1c[nH]cn1	0
ZINC96222705	c1ccc(cc1)N[C@@H]1C[C@@]2(CCCN(C2)C(=O)c2cc[nH]n2)OC1	0
ZINC96226462	Cc1cccc(n1)CN1CCO[C@@]2(C1)CCCN(C2)c1ncccn1	0
ZINC96231573	c1ccc(cc1)CN1C(=O)[C@](N=C1[O-])(C(F)(F)F)N	0
ZINC96239120	c1cc(cnc1)N1C[C@]2(CCN(C2)S(=O)(=O)C2CC2)CC1=O	0
ZINC96240508	c1cnc(nc1)NC[C@H]1C[C@]2(CN(CCOC2)C(=O)NC2CC2)OC1	0
ZINC96250155	c1cc(c[nH+]c1)NC[C@H]1CC[C@H]2[C@@H]1OCCN2Cc1cccs1	0
ZINC96258904	C[C@@H]1CC[C@@H](C[N@H+]1C/C=C\c1ccccc1)C(=O)N	0
ZINC96260274	c1ccc(cc1)S(=O)(=O)N1Cc2c(oc(n2)CN2CCOCC2)C1	0
ZINC96281681	COc1ccc(cc1)O[C@@H](CC[NH+]1CCOCC1)c1ccccc1F	0
ZINC96282013	CCOc1ccc(cc1)c1c(c(ncn1)N1CCCCC1)N	0
ZINC96294478	c1cc2c(cc1Cl)[C@@H]1CN(CC(=O)N1CC2)C(=O)c1c(ccs1)Br	0
ZINC96295312	Cc1cccc2n1cc(n2)CNS(=O)(=O)/C=C\c1ccccc1	0
ZINC96296758	C[C@H]1CC[C@@H](CN1C(=O)C=Cc1cnn(n1)c1ccccc1)C(=O)N	0
ZINC96298072	C[C@H]1CC[C@@H](CN1C(=O)/C=C\c1ccc2c(c1)OCO2)C(=O)N	0
ZINC96313985	CC(C)n1cc(cn1)C(=O)/C=C\c1ccc(cc1)N1CCOCC1	0
ZINC96336116	COC(=O)[C@@]1([C@@H](C1(C#N)C#N)C(=O)c1ccccc1)C#N	0
ZINC96336426	C[C@H](CCCNC(=O)[C@@H](CS)N)Nc1cc(cc2c1nccc2)OC	0
ZINC96341909	c1ccc(cc1)N(CC(=O)Nc1ccc2ccccc2c1)NC(=[NH2+])N	0
ZINC96349045	c1ccc(cc1)CCC(=O)NCC#Cc1ccccc1C(F)(F)F	0
ZINC96364688	CO[C@@]1(CCSC1)CNC(=O)C(=O)NCCC1=CCCCC1	0
ZINC96383840	Cc1cccc(c1)C(=O)NC1CCN(CC1)c1nccs1	0
ZINC96385743	CCOc1ccc(cc1)OCC(=O)NC[C@H](c1ccc(s1)C)OC	0
ZINC96385824	Cc1ccc(s1)[C@@H](CNC(=O)CCS(=O)(=O)c1ccccc1)OC	0
ZINC96387602	CCNC(=O)C(=O)NC[C@H](c1ccc(s1)C)OC	0
ZINC96391122	C[C@@](CNS(=O)(=O)c1ccc(cc1F)F)(c1ccccc1F)OC	0
ZINC96400600	Cc1ccc(cc1)[C@H](CC(=O)OC)NC(=O)/C=C\c1cnn(c1)C	0
ZINC96401049	Cc1c(c([nH]n1)C(=O)N)NC(=O)/C=C\c1ccccc1Br	0
ZINC96449040	CN1/C(=N\N=C(\c2ccccc2)/C2CC2)/C(=[N+]=N)C(=O)N(C1=O)C	0
ZINC96527884	C1[C@]2(C[C@@]1(C(=O)OC2)N)CCl	0
ZINC96900047	CC(C)[N+]1=C[C@H](OC1)N	0
ZINC96953995	c1ccc(cc1)c1c(n2ccccc2n1)C[N@@H+]1CCC[C@H]1C(=O)N	0
ZINC96954437	CCNC(=O)NC(=O)[C@H](C)[N@@H+](C)[C@@H](C)c1ccccc1	0
ZINC96956618	C[C@H](c1ccccc1)OC(=O)[C@@H]1CCCN(C1)C(=O)N	1
ZINC96965940	c1ccc(cc1)N(Cc1ccco1)C(=O)C[N@@H+]1CCC[C@@H]1C(=O)N	0
ZINC96966154	Cc1cc(c(n1CC=C)C)C(=O)CN(CC(=O)N)C(C)C	0
ZINC96982329	CC(C)[C@@H](c1ccccc1)[NH2+]CC(=O)N(C)Cc1ccccc1OC	0
ZINC96989184	COCc1ccc(o1)C(=O)Nc1cccc(c1)Oc1ccccc1	0
ZINC96989206	C[NH+]1CCN(CC1)c1ccc(cc1)NC(=O)c1ccc(o1)COC	0
ZINC96990064	C=CCN(CC=C)C(=O)CN1C(=O)[C@H]2CCCN2C1=O	0
ZINC96990841	Cc1c(cc(o1)CN(C)C(=O)Cc1ccc(cc1)O)C(=O)OC	0
ZINC96993738	CC(C)OC[C@@H](C[N@H+]1CC[C@@H](CC1)OCc1ccccc1)O	0
ZINC96997397	c1ccc(cc1)N(CCC(=O)N)C(=O)[C@H]1CCCO1	1
ZINC96997704	CCN(c1cc(cc(c1)C)C)C(=O)c1cc(nn1C)C	0
ZINC97001389	c1ccc(cc1)[C@@H](C/[NH+]=C(/N)\N1CCCCC1)C(=O)N1CCOCC1	1
ZINC97008471	CC[C@@H](C)[C@H](c1ccccc1)C(=O)NCCCOCc1ccco1	0
ZINC97012254	Cc1ccccc1[C@]1(C[C@H]1/[NH+]=C(/N)\N1CCOCC1)C	0
ZINC97013083	c1ccc(cc1)CCCn1ccnc1C/[NH+]=C(/N)\NC[C@@H]1CCCO1	1
ZINC97014808	CN(c1ccccc1)C(=O)Cc1ccc(cc1)NC(=O)[C@@H]1CC1(Cl)Cl	0
ZINC97017051	C[C@@H](c1cnn(c1)C)[NH2+][C@H](C)[C@@H]1CN(CCO1)Cc1ccccc1	0
ZINC97020178	CC(C)CN(CC(=O)N)c1cc[nH+]c(n1)C(C)(C)C	0
ZINC97021353	C[C@H]1[C@@H](CCO1)S[C@@H](c1ccccc1)C(=O)N	1
ZINC97022814	C[C@@H]([C@H](c1ccccc1)N1CCOCC1)[NH2+][C@@H]1CCCn2c1ncn2	0
ZINC97026785	CC(C)C[C@@H](CNC(=O)c1ccnc(c1)SC)[NH+](C)C	0
ZINC97029490	c1ccc(cc1)COC(=O)CNC(=O)c1cc(cs1)C(=O)N	1
ZINC97032453	c1cc2c(cc1F)[C@H](CC2)Nc1ccn(n1)CCC(=O)N	0
ZINC97033212	COC[C@H](c1ccccc1)NCC(=O)N1CCCCC1	0
ZINC97033463	Cc1ccc(s1)[C@H](C)NC[C@H]1CC[C@@H](O1)C(=O)N(C)C	0
ZINC97034850	C[C@@H]1C[C@H](C[C@@H](O1)C)[NH2+]Cc1cccnc1N1CC[C@H](CC1)C(=O)N	0
ZINC97036841	CCOC(=O)N1CCC(CC1)[NH2+][C@H](c1ccccc1)c1cccnc1	0
ZINC97037978	C[C@H](c1ccc2c(c1)[nH]c(=O)[nH]2)Nc1ccccc1O[C@@H]1CCOC1	0
ZINC97039832	C[C@H]1CCC[C@@H](C1)OC(=O)/C=C/c1ccc(cc1)NC(=O)C	0
ZINC97041322	CCOC(=O)[C@H](C)NC(=O)[C@@H](C)NC(=O)c1cccc(c1)C	0
ZINC97048065	c1ccc(cc1)n1ccc(n1)CNc1ccc(c(c1)F)C(=O)N	0
ZINC97053422	c1ccc(cc1)COC(=O)N[C@H]1CCN(C1)/C(=[NH+]/N)/N	1
ZINC97054369	C[C@H]1CCN(C[C@@H]1O)S(=O)(=O)c1ccc(cc1Cl)C#N	0
ZINC97058011	C[C@H](CNC(=O)[C@@H](C1CCCC1)NC(=O)C)COCc1ccccc1	0
ZINC97058522	C[C@H](CNC(=O)c1cc(ccc1OC)OC)COCc1ccccc1	0
ZINC97059760	CC[C@@H]1C[C@H](CCO1)C(=O)N(CC(=O)N)[C@H](C)c1ccccc1	1
ZINC97060594	CC/C=C(/C)\C(=O)NC[C@H](C)COCc1ccccc1	0
ZINC97060665	CCN1C[C@@H](CC1=O)C(=O)NC[C@@H](C)COCc1ccccc1	0
ZINC97061226	Cc1ccc(cc1)N(Cc1ccccc1)Cc1cc(no1)C	0
ZINC97062142	C[C@@H](C(=O)N1CCN(CC1)C(=O)C)SC/C=C/c1ccccc1	0
ZINC97068643	c1ccc(cc1)C[N@H+]1CCC[C@H](C1)NC(=O)c1cc(cs1)C(=O)N	0
ZINC97073858	CCN(CC)C(=O)CS[C@H](C)C(=O)OC	0
ZINC97075098	CCCc1nc(cs1)CSc1nnc(o1)c1ccncc1	0
ZINC97075401	CCNc1ccc(cc1NC(=O)CCc1ccccc1)C(=O)OCC	0
ZINC97076596	Cc1c(nn(c1NC(=O)N1CCO[C@H](C1)C(=O)N)C)c1ccccc1	1
ZINC97084210	CCOC[C@@H](C)Nc1ccc(cc1)C(=O)N	0
ZINC97084334	Cn1cc(cc1C(=O)O[C@H]1CCCN(C1)Cc1ccccc1)C(=O)N	1
ZINC97084456	c1ccc(cc1)[C@@H](C(=O)N)N[C@@H]1CCCSC1	0
ZINC97085417	Cc1ccc(c(c1)Sc1ccccc1)C(=O)NCC(=O)N	0
ZINC97094144	Cc1c(sc(n1)c1ccccc1)[C@H](C)NS(=O)(=O)N	0
ZINC97095624	COCc1ccccc1NC(=O)CNC(=O)c1ccc(c(c1)F)F	0
ZINC97095718	C[C@@H](CC(C)(C)OC)[NH2+][C@H]1CCCC[C@@H]1C(=O)N	0
ZINC97095871	c1ccc(cc1)CCOC1CCN(CC1)c1ccnc(c1)C(=O)N	1
ZINC97098168	CC(CO)(CO)NC(=O)Cc1ccc(cc1Br)Cl	0
ZINC97104010	CC(C)(C)OC(=O)N[C@@H]1CCC[C@H](C1)NC(=O)CC(F)(F)F	0
ZINC97105006	C[C@@H](CNC(=O)NC1CCCC1)COCc1ccccc1	0
ZINC97109216	c1ccc(cc1)CS(=O)(=O)c1ccc(c(c1)C(F)(F)F)C#N	0
ZINC97110064	Cc1cnc(o1)C[NH2+][C@@H](Cc1ccccc1)C1CC1	0
ZINC97112755	Cc1nc(no1)CN1CCO[C@@H](C1)CCc1ccccc1	0
ZINC97113427	c1ccnc(c1)c1c(cn[nH]1)NC(=O)N1CCCC[C@@H]1c1c[nH]nc1	0
ZINC97115382	C[C@]1(CN(CCO1)c1c2c([nH]cn2)nc(n1)N)c1ccccc1	1
ZINC97117166	c1c(nc(s1)N)CCC(=O)NCCC[NH+]1CCOCC1	0
ZINC97134242	CCCCOC(=O)[C@@H]1CCN1S(=O)(=O)c1ccccc1	0
ZINC97139065	CC(C)(C)OC(=O)N1CC[C@@H](C1)n1ccc(n1)N	0
ZINC97139082	c1ccc(cc1)[C@@H]1[C@H](CCO1)C(=O)NN	1
ZINC97142950	C[C@H](c1cccc[nH+]1)N1CCN(CC1)C(=O)NC[C@]1(CCCO1)C	0
ZINC97143447	CC(=O)c1cc(sc1)C(=O)NC[C@@](C)(c1ccccc1Cl)O	0
ZINC97153000	CC[C@H](C)[C@@H](C(=O)NC[C@@H](C)COCc1ccccc1)NC(=O)N	1
ZINC97161925	c1cc(cc(c1)C(F)(F)F)CCC(=O)N[C@H]1CCN(C1)C(=O)N	0
ZINC97162808	c1ccc(cc1)c1nc(n[nH]1)CCNC(=O)C1=CCCCO1	0
ZINC97162819	Cn1cccc1[C@@H]1COCCN1C(=O)c1cccc(c1)OC(F)(F)F	0
ZINC97162933	CN(CCc1ccccc1)c1ccnc(c1)C(=O)N	0
ZINC97163609	C[C@H](c1ccccc1)C(=O)N[C@H]1CCCC[C@@H]1OC	0
ZINC97163825	C[C@@H](c1ccccc1)C(=O)N[C@](C)(CC(C)C)C(=O)N	0
ZINC97178434	C[C@@H](CNC(=O)[C@H](c1ccccc1)NC(=O)c1ccccc1)O	0
ZINC97179054	CCCCN(CCO)C(=O)c1ccc2c(c1)[nH]c(=S)n(c2=O)C	0
ZINC97197606	Cc1c(nc(o1)c1cccs1)C(=O)N[C@@H]1CCc2nccn2C1	0
ZINC97198468	Cc1cn2c([nH+]1)CC[C@H](C2)NC(=O)COc1cccc(c1)C(=O)N	0
ZINC97198778	CCc1nnc2n1C[C@H](CC2)NC(=O)c1cc(=O)[nH]c2c1cccc2	0
ZINC97199835	Cc1ccccc1CNC(=O)[C@@H](C)N1CCO[C@@H](C1)c1nccs1	0
ZINC97200563	c1ccc(cc1)S(=O)(=O)CC[N@@H+]1CC[C@@H](C1)CNc1ccccn1	0
ZINC97200950	Cc1ccc([nH+]c1)NC[C@H]1CCN(C1)c1cc(nc([nH+]1)N)C	0
ZINC97205033	C[C@H](CNC(=O)[C@H](C(C)C)NC(=O)Nc1ccccc1)O	0
ZINC97215067	CCC(CC)NC(=O)N(Cc1ccccc1)C[C@H]1CCCO1	0
ZINC97216074	c1ccc(cc1)[C@H](C(=O)N)NC(=O)NCCN1CCc2c(ccs2)C1	0
ZINC97216526	c1coc2c1[C@@H](CCC2)NC(=O)NCCC(=O)NC1CCCC1	0
ZINC97227518	Cn1c(ncn1)CNc1ccc(cc1)CCN1CCOC1=O	0
ZINC97229812	c1ccc(cc1)n1cc(cn1)C[S@](=O)CC1CCOCC1	0
ZINC97230208	CC(C)n1cccc1C(=O)NCc1ccc(cc1)CS(=O)(=O)N	0
ZINC97234224	c1ccc(cc1)[C@@H](C(=O)N1CCc2c(cccc2F)C1)N	0
ZINC97234678	c1ccc(cc1)c1cc([nH]n1)C(=O)OC1CCN(CC1)C=O	0
ZINC97238526	C[C@@H](CN1CCOCC1)N[C@@H](CO)c1ccccc1	0
ZINC97249862	CCc1cc(n[nH]1)C(=O)N[C@H](c1ccc(c(c1)F)F)C(=O)NC	0
ZINC97257624	CCC[N@@H+]1CC[C@H](C1)CNC(=O)N[C@@H](c1ccccc1)C(=O)N	0
ZINC97258064	CCC[N@@H+]1CC[C@H](C1)CNC(=O)Nc1ccc(=O)n(c1)CCOC	0
ZINC97258332	CC[N@H+]1CCN(CC1)C(=O)NC[C@H](C)COCc1ccccc1	0
ZINC97258388	C[C@H]1CCCCN1C(=O)NC[C@@H](C)COCc1ccccc1	0
ZINC97258390	C[C@H]1CCCCN1C(=O)NC[C@H](C)COCc1ccccc1	0
ZINC97260104	c1ccc(cc1)N1[C@@H](CC(=N1)C(=O)NC[C@@H](c1ccco1)O)C(=O)N	0
ZINC97271394	CN(C)C(=O)N1CCC(CC1)C(=O)N[C@@H]1c2ccccc2C[C@@H]1O	0
ZINC97288769	c1ccc(cc1)CSc1ncc(cn1)CN1CCO[C@H](C1)C(=O)N	1
ZINC97293127	C[C@H]1CCC[C@@H](C1)OC(=O)CCS(=O)(=O)c1ccc2c(c1)CCC2	0
ZINC97294333	CCc1c(cnn1Cc1ccccc1)C(=O)N1CCC(CC1)C(=O)N	0
ZINC97296053	CCc1c(cnn1Cc1ccccc1)C(=O)N(C)CCCC(=O)OC	0
ZINC97363958	CCOCCCC(=O)Oc1ccccc1C	0
ZINC97366148	c1ccc(cc1)[C@@H](C(=O)Nc1ncc(s1)C(=O)N)Oc1ccccc1	0
ZINC97370384	c1cc(ccc1/C=C/CN1CC[C@@]2(CC1)COC(=O)O2)F	0
ZINC97370389	c1cc(c(nc1)N)C[N@@H+]1CCN(C[C@@H](C1)O)c1c2c([nH]cn2)ncn1	0
ZINC97370408	C[C@H](c1cccc(c1)c1cc(nc([nH+]1)N)NC1CC1)OC	0
ZINC97371427	c1cc(c(cc1F)F)C1(CCC1)C(=O)NCCOC(=O)N	0
ZINC97373553	c1ccc(cc1)OC[C@H]1CCC[N@@H+]1Cc1[nH]nc(n1)C1CC1	0
ZINC97373865	c1ccc(cc1)C[C@@H](c1cccs1)[NH2+]CC(=O)N	0
ZINC97373866	c1ccc(cc1)C[C@H](c1cccs1)NCC(=O)N	0
ZINC97374713	CCc1nnc(o1)CN1CCCC[C@]1(C)C(=O)N	0
ZINC97375983	Cn1c(c(cn1)C(=O)N[C@H]1CCCC[C@@H]1Oc1ccccc1)N	0
ZINC97392601	c1cc(c2c(c1)N(CCC2)C(=O)[C@@H]1CCCO1)C(=O)N	0
ZINC97402962	CC[C@@H](C)N(Cc1ccccc1)C(=O)COC1CCCC1	0
ZINC97403838	C[C@H](CO)NC(=O)[C@@H](c1ccccc1)Oc1ccc(cc1)Br	0
ZINC97436903	CC(C)[N@@H+]1CC[C@@]2(CC[C@@H](O2)CNC(=O)CCc2csc(n2)N)CC1	0
ZINC97437127	COC(=O)Nc1ccc(cc1)NC(=O)c1ccc(cc1)SC	0
ZINC97447111	COCc1ccc(s1)C(=O)N1CC[C@H](C1)Cc1cccc(c1)C(=O)N	0
ZINC97473653	c1ccc(cc1)C(=O)N1CCC[N@H+](CC1)CCCO	0
ZINC97491700	c1ccc(cc1)C[N@H+]1CC[C@@H](CC1)c1nc2cc(ccc2o1)Cl	0
ZINC97491760	CC(C)[C@]1(CC(=O)N(C1=O)CCCOCC(F)(F)F)C	0
ZINC97499435	COc1cc(cc(c1OC)C[N@H+]1CC[C@@H](CC1)c1ncon1)Cl	0
ZINC97499622	CCS(=O)(=O)CCNC(=O)c1cc(ccc1F)S(=O)(=O)N	0
ZINC97547629	CNC(=O)c1c2c(n[nH]1)CCN(C2)Cc1c[nH]nc1c1ccccc1	0
ZINC97577045	c1ccc(cc1)[C@H](C(=O)Nc1nc(cs1)C(=O)N)Sc1ccccc1	0
ZINC97594134	CC(C)(C)[NH2+]CCNC(=O)c1ccc(cc1)S(=O)(=O)CCOC	0
ZINC97596290	CC(C)(C)OC(=O)N1CC[C@H](C1)C(=O)NCCCc1ccc(cc1)Cl	0
ZINC97599790	CCCOC(=O)[C@@H](C)Sc1nnnn1c1ccccc1	0
ZINC97602104	c1ccc(cc1)c1nc(on1)CSc1n[nH]c(=O)n1C[C@@H]1CCCO1	0
ZINC97636535	c1c(n[nH]n1)C(=O)N1CCN(C[C@H](C1)O)c1c2c([nH+]c(n1)N)CCC2	0
ZINC97642248	CCn1ccc2c1ccc(c2)C(=O)N[C@@H](Cn1ccnc1)C(C)(C)C	0
ZINC97653573	CCc1ccc(cc1)[C@@H](C)NC(=O)C[C@@H](c1ccccc1)NC(=O)C	0
ZINC97653982	c1ccc(cc1)CO[C@@H]1CCC[C@H]1NC(=O)CCc1csc(n1)N	1
ZINC97657425	C[C@H](c1ccccc1)OC(=O)CCCc1[nH]c(=O)c2ccccc2n1	0
ZINC97694925	c1ccc(cc1)n1cc(cn1)C(=O)N[C@H]1Cc2ccccc2[C@@H]1N	0
ZINC97695454	c1ccc(cc1)CN(C[C@@H]1CCCO1)C(=O)[C@@H]1CC[C@H](CC1)C(=O)N	1
ZINC97698768	c1ccc(cc1)[C@@]1(CC[N@@H+](C1)Cc1cnn(c1)CCC(=O)[O-])O	0
ZINC97698955	c1ncn(n1)CC(=O)N1CC[N@@H+](C[C@@H](C1)C(=O)[O-])C1CCOCC1	0
ZINC97717086	Cn1ccnc1CN(CCO)C(=O)Cc1cn2ccsc2n1	0
ZINC97742598	CCCN(C1Cc2ccccc2C1)C(=O)[C@@H]1CCCCO1	0
ZINC97743147	COCCN(CCOc1ccccc1F)C(=O)[C@@H]1CCCN1C(=O)N	0
ZINC97743326	c1ccc(cc1)c1cnc(o1)NC(=O)OC(Cl)(Cl)Cl	0
ZINC97744975	CC[C@H](c1ccccn1)N(C)C(=O)c1c([nH]c(n1)c1ccccc1)C	0
ZINC97759203	CN(Cc1ccccc1F)Cc1[nH]nc(n1)[C@H]1CCOC1	0
ZINC97813586	Cc1c(cnc(n1)N(C)C)C(=O)N1CC[NH2+][C@H](C1)c1ccccc1	0
ZINC97813786	c1ccc(cc1)c1c(cnc(n1)N)C(=O)NCc1cn2c([nH+]1)SCC2	0
ZINC97813896	C[N@H+](Cc1ccc(s1)[C@@H]1CCCO1)Cc1cc(on1)C1CC1	0
ZINC97819500	c1ccnc(c1)c1ccnc(n1)NCCCNc1cccnc1	0
ZINC97915190	C[C@@H](CNC(=O)CC[C@@H]1C(=O)NC(=O)N1)Cn1cccn1	0
ZINC97941301	CC(C)c1nc(n[nH]1)[C@@H]1CCCN1Cc1ccccc1	0
ZINC97942287	Cc1cccc(c1)C(=O)N1CCC(CC1)Nc1c(nccn1)OC	0
ZINC97994927	c1ccc(cc1)[C@H](CNc1[nH]c(=O)c2ccccc2n1)O	0
ZINC98022742	Cc1ncc(s1)CNC(=O)Nc1ccc(cc1F)F	0
ZINC98024016	CN(C[C@H](COC)O)C(=O)Nc1ccc(cc1Cl)Br	0
ZINC98024082	C[C@H](COC)NC(=O)Nc1ccc(cc1)C(=O)NCc1ccccc1	0
ZINC98024102	Cc1cc(ccc1NC(=O)N[C@H](C)COC)Oc1ccc(cc1)C#N	0
ZINC98024472	CCCCCc1ccc(cc1)NC(=O)N(C)C[C@H](COC)O	0
ZINC98029735	Cc1ccc(c(c1)OCC(F)(F)F)NC(=O)NOCc1ccccc1	0
ZINC98030179	C[C@@H]1CCC[N@@H+](C1)C[C@@H](C)NC(=O)NC[C@@H](c1ccccc1)N(C)C	0
ZINC98041838	C[C@@H]1CN(C[C@@H](O1)C)C(=O)CNc1ccc(c(c1)C(=O)N)F	0
ZINC98044272	Cc1cn(c(=O)nc1N)[C@H]1[C@@H]([C@@H]([C@@H](O1)CO)O)OC	0
ZINC98047975	CCC(=O)N[C@@H](C(Cl)Cl)SCc1ccccc1	0
ZINC98051432	C1CCC(C1)[N@@H+](Cn1c(=S)sc([nH+]1)N1CCCC1)C1CC1	0
ZINC98067938	CC(C)C[NH+]1CCN(CC1)Cn1c2cc(ccc2oc1=S)Cl	0
ZINC98069717	CCCOC(=O)CCCOc1ccc(cc1)OC	0
ZINC98069823	c1ccc(cc1)OCCCC(=O)OC[C@@H]1CCCO1	0
ZINC98069983	C=CCOC(=O)C1(CCCC1)c1cccc(c1)F	0
ZINC98070808	Cn1c2c(c(=O)n(c1=O)C)n(cn2)CCOC(=O)[C@@H]1CC1(Cl)Cl	0
ZINC98071263	c1ccc(cc1)C(c1ccccc1)OCC(=O)Nc1cccc(c1)O	0
ZINC98078964	Cc1ccc(cc1C)N(CCC#N)C(=O)C[C@@H](C)c1ccccc1	0
ZINC98087825	CC(C)(C)OC(=O)[C@@H]([C@@H](c1cccs1)N)C(=O)[O-]	0
ZINC98087849	CC(C)(C)OC(=O)[C@@H]([C@H](c1cccc(c1)C#N)N)C(=O)[O-]	0
ZINC98088316	C[C@@H](c1ccccc1C(F)(F)F)Oc1cc(sc1C(=O)OC)N	0
ZINC98090350	c1ccc(cc1)C(=O)N(C1=NCCOC1)N	1
ZINC98090420	CC[C@H](C(=O)[O-])Oc1cccc(c1)CBr	0
ZINC98091390	CC(C)(C)OC(=O)[C@@H]1[C@H](CN([C@@H]1N)C(=O)OCc1ccccc1)CO	1
ZINC98091390	CC(C)(C)OC(=O)[C@@H]1[C@H](CN([C@@H]1[NH3+])C(=O)OCc1ccccc1)CO	0
ZINC98091621	c1ccc(cc1)SC[C@H](CC[NH+]1CCOCC1)N	1
ZINC98091759	CC(C)(C)OC(=O)[C@]1(CCCC[C@H]1[NH3+])N	0
ZINC98091871	CC(C)(C)OC(=O)[C@@H](CCCNC(=O)OCc1ccccc1)N	1
ZINC98091953	CC[C@H](CC(=O)N1[C@H](COC1=O)c1ccccc1)c1cccc(c1)N	1
ZINC98093985	COCCCC(=O)NCc1ccc(cc1)N1CCC(CC1)CO	0
ZINC98094739	c1ccc(cc1)CCCOC(=O)c1ccnc(c1)n1cncn1	0
ZINC98096955	CC(C)(C)[C@H]1CC[C@@H](CC1)OC(=O)c1nc2ncc(cn2n1)Br	0
ZINC98110823	C[N@@H+](CCC(=O)Nc1cc(ccc1F)N)C[C@H]1CCCCO1	0
ZINC98111072	c1ccc(cc1)[C@@H]1C[C@@H]1C(=O)OC1CCCC1	0
ZINC98111304	c1ccc(cc1)C(=O)c1ccc(cc1)OC(=O)C1(CCCCC1)C#N	0
ZINC98115585	COCCCCN(Cc1ccccc1)C(=O)c1cccnc1OC	0
ZINC98118300	CN(Cc1ccccn1)C(=O)NCC(=O)Nc1ccccc1	0
ZINC98129579	CCOc1ccc(cc1)c1nnc(n1N)SCC(=O)N(C)C1CC1	0
ZINC98130010	c1ccc2c(c1)c(cs2)C[N@H+]1CCC[C@H](C1)C(=O)N	0
ZINC98143623	C[C@@H]1CN(C[C@H](O1)C)C[C@@H](CN1CC[C@H](CC1)C(=O)N)O	0
ZINC98157310	c1ccc(cc1)c1nc(c(o1)C1CC1)C(=O)OCC(=O)N	1
ZINC98157442	c1ccc(cc1)CCOCCCOC(=O)c1cc(cs1)C(=O)N	1
ZINC98158328	CCOCC(=O)O[C@H](C)COc1ccccc1	0
ZINC98158950	C[C@@H](CC(C)C)OC(=O)c1ccc(cc1)S(=O)(=O)NCCC#N	0
ZINC98159027	CO[C@H]1CCCC[C@@H]1OC(=O)c1cc(cs1)C(=O)N	0
ZINC98160874	CC[C@H](C(=O)O[C@H](C)c1ccccc1)OCC	0
ZINC98160976	C[C@H](c1ccc(c(c1)F)OC)OC(=O)/C=C/c1cccc(c1)C#N	0
ZINC98173018	c1cc(sc1)CN[C@@H]1CCCOc2c1cc(cc2)F	0
ZINC98173699	CC(C)COC[C@H](CNCc1csc(n1)c1ccccc1)O	0
ZINC98178244	c1ccc(cc1)N1CC[NH+](CC1)CCF	0
ZINC98178301	c1ccc(cc1)COCc1c[nH]c(=O)nc1N	1
ZINC98178880	c1cnc2c(c1Cl)cc(cc2N)Cl	0
ZINC98181482	c1ccc(cc1)COC(=O)N1CC[C@@H]([C@@H](C1)N)O	1
ZINC98181495	COc1cc(c(cc1N)Cl)C(=O)OC	0
ZINC98181516	COc1cc(c(cc1OCc1ccccc1)C(=O)OC)N	1
ZINC98181730	CC(C)(C)OC(=O)CC[C@@H](C(=O)OCc1ccccc1)N	1
ZINC98181741	c1ccc(cc1)[C@@H](C[NH2+]CCc1ccc(cc1)N)O	0
ZINC98209933	Cn1c(cc(n1)[C@@H]1CCCO1)N	0
ZINC98211213	CC(C)(C)OC(=O)N1CCC[C@H]1c1nnc2n1CCCCC2	0
ZINC98213462	c1cc(ncc1N)N1CCC1	0
ZINC98213923	c1cnc(cc1OC(F)F)N	0
ZINC98214196	c1ccc(cc1)c1cc(n([nH+]1)CC1CCOCC1)N	1


==> anc/synthetic_logics.tsv <==
logic_number	logic
0	[R0;D2,D1][R0;D2][R0;D2,D1]
1	[cX3]1[cX3H][cX3H][cX3H][cX3H][cX3H]1
2	c1:c:c:c2:c:c:c:c:c:2:c:1
3	~{[NX3;H2]}
4	{~{[CX2]#[CX2]}}|{[OD2](C)C}
5	{c1:c:c:c2:c:c:c:c:c:2:c:1}&{~{[NX3;H2]}}
6	{[FX1]}&{[CX3]=O}
7	{[R0;D2,D1][R0;D2][R0;D2,D1]}&{[CX3]=O}
8	{{~{[CX3]=[CX3]}}&{[OX2H]}}&{[FX1]}
9	{{[NX3;H2]}&{[OD2](C)C}}&{[cX3]1[cX3H][cX3H][cX3H][cX3H][cX3H]1}
10	{{~{[cX3]1[cX3H][cX3H][cX3H][cX3H][cX3H]1}}|{[NX3;H2]}}&{~{[OD2](C)C}}
11	{{~{[FX1]}}&{~{[OD2](C)C}}}&{[OX2H]}
12	{{{~{[OX2H]}}|{[NX3;H2]}}&{[R0;D2,D1][R0;D2][R0;D2,D1]}}&{[FX1]}
13	{{{[cX3]1[cX3H][cX3H][cX3H][cX3H][cX3H]1}&{~{[CX3]=O}}}|{[CX2]#[CX2]}}&{~{[OD2](C)C}}
14	{{{~{[OX2H]}}|{[OD2](C)C}}&{[CX3]=O}}&{~{[CX2]#[CX2]}}
15	{{{~{[OD2](C)C}}&{[R0;D2,D1][R0;D2][R0;D2,D1]}}&{[NX3;H2]}}&{[CX3]=O}

